A Glyph Is Not a Letter, a Token Is Not a Word, a Space Is Not a Space: What the Units of Voynichese Are Not

The Voynich manuscript (Beinecke MS 408) is usually analysed on three unstated assumptions: that its glyphs are letters, that the strings between blanks are words, and that every blank is a word space. We test all three against the Zandbergen-Landini transliteration with matched prose, cipher, and pseudo-text controls and quire-level resampling. None holds, and the failures share a shape: the order in Voynichese sits at the edges of tokens and at graded boundaries between them, not in the succession of tokens themselves. Glyph regularity is too strong for one-to-one substitution of any tested plaintext (conditional entropy 2.7 bits against about 3.5 for Latin, Italian, and English) and resolves instead onto a quire-stable scale of recurrent multi-symbol units. Tokens form a plausible vocabulary, yet the identity of one token predicts the next by under 1% of token entropy, below every matched control (2-10%), while the glyphs at token edges share 0.2 bits of mutual information, more than in any prose control. Blanks fall into two regimes: the separators transcribers marked uncertain behave like word-internal junctures, are physically narrower on the page (AUC 0.905 from independent image coordinates, with the same sign in a small blind ink audit), and are crossed by learned units even when every space is erased before learning. This profile is also what discriminates. A published Voynich-imitating cipher and a self-citation text generator both reproduce the low entropy, the unit scale, the weak token order, and the null result of a calibrated substitution attack; neither reproduces the edge-glyph coupling or the open, hapax-rich vocabulary (70% singleton types against 41% and 59-60%). Any account of the manuscript must therefore earn, rather than assume, the step from glyphs, tokens, and separators to letters, words, and word spaces, and these are the measurements on which to do so.

==> anc/README.md <==
# Ancillary files — code and data for reproducing every figure and table

> **A Glyph Is Not a Letter, a Token Is Not a Word, a Space Is Not a Space:
> What the Units of Voynichese Are Not**
>
> Liudmila Rozanova (IIASA) · Alexander Temerev (University of Geneva)

This directory is a self-contained reproduction package: every
figure-generating script, the supporting analysis drivers cited in the text,
and the data they read. It mirrors the public archive at
<https://github.com/lrozanova/voynich-units> (analysed snapshot: commit
`66f8adaadc120f93e8a4c906685ba66a9d3ab847`). Code is released under the MIT
licence; third-party data keep the terms of their original sources, cited in
the paper.

## Python environment

```sh
python3 -m pip install -r requirements.txt
```

NumPy, Matplotlib, and pandas are enough to regenerate every figure. `pypinyin`
is used only by the syllabic-control script; OpenCV (`opencv-python`) is needed
only to *re-run the raw ink measurement* — the archived measurements are already
provided, so it is not required to rebuild the figures.

## Figures and how to reproduce them

Each script writes its PNG into `figures/` (create it first). Run from this
directory.

| Fig | File | Script | Command |
|-----|------|--------|---------|
| 1 | `F0_scale_transition_publication.png` | `reproduce_scale_transition.py` | `python3 analysis/reproduce_scale_transition.py voynich_decipherment_repro_bundle --public-data-root data/voynich-units` |
| 2 | `F1_boundary_coordinate_publication.png` | `reproduce_headlines.py` | `python3 analysis/reproduce_headlines.py data/voynich-units --v101 data/v101/voyn_101.txt --output figures` |
| 3 | `F4_dialect_linestart.png` | `reproduce_dialect_linestart.py` | `python3 analysis/reproduce_dialect_linestart.py data/voynich-units --figure-output figures` |
| 4 | `F3_unit_scale_publication.png` | `reproduce_unit_scale.py` | `python3 analysis/reproduce_unit_scale.py voynich_decipherment_repro_bundle --output figures` |
| 5 | `F4_cipher_calibration_publication.png` | `reproduce_cipher_calibration.py` | `python3 analysis/reproduce_cipher_calibration.py voynich_decipherment_repro_bundle` |
| 6 | `F6_direct_pixel_publication.png` | `reproduce_direct_pixel.py` | `python3 analysis/reproduce_direct_pixel.py --data data/direct_pixel --output figures` |
| 7 | `F7_robustness_publication.png` | `reproduce_direct_pixel.py` | (same command as Fig 6) |

- **Fig 1** — word-like inventory vs. token-order share.
- **Fig 2** — boundary association by transcription (A) plus the independent
  image-coordinate validation (B–D).
- **Fig 3** — Currier A/B boundary profiles (A) and line-start decomposition (B).
- **Fig 4** — recurrent multi-symbol unit scale (BPE).
- **Fig 5** — learned-unit substitution attack (calibration and application).
- **Fig 6** — blind direct-pixel validation (boxplots + per-folio).
- **Fig 7** — robustness of the direct-pixel check (threshold, geometry QC, estimators).

The bootstrap/shuffle drivers accept quick-test flags (e.g.
`--bootstrap 100`, `--shuffles 10`, `--partitions 10`, `--jsd-null 10`) that
change only the interval widths, not the point estimates. Every driver fixes
its seeds and takes its input roots as explicit arguments.

## Supporting analysis drivers

Beyond the figures, `analysis/` also contains the checks cited in the text:
`reproduce_space_sensitivity.py` (space-erasure / hidden-boundary),
`reproduce_edge_order.py` (edge-glyph order), `reproduce_unit_inventory.py`
(learned units against published inventories), `reproduce_naibbe_control.py`
and `reproduce_selfcitation_control.py` (the two further controls).

## Direct-pixel measurement code and data

- `data/direct_pixel/` — the archived blind-audit results:
  `results_unblinded.csv` (per-boundary gaps, labels, geometry),
  `threshold_sensitivity.csv`, `estimator_robustness.csv`.
  `reproduce_direct_pixel.py` builds Figs 6–7 directly from these.
- `analysis/direct_pixel/` — the measurement pipeline itself:
  `measure_direct_pixels.py` (blind ink-gap measurement from page images) and
  `analyze_direct_morphometry.py` (label reveal + statistics). Re-running these
  requires the frozen manifest and the Beinecke page scans (not redistributed;
  see below) plus OpenCV.

## Data provenance

Included: the ZL3b and v101 transcriptions, the per-token coordinate boxes, the
classical/Project-Gutenberg control corpora and language-model corpora, the
cipher-calibration and BPE result bundles, the Chinese pinyin controls for the
syllabic test, and the archived direct-pixel measurements.

**Not redistributed:** the Beinecke/Yale page scans used by the raw direct-pixel
measurement (Yale IIIF licensing). The archived per-boundary measurements are
provided instead, so Figs 6–7 are fully reproducible without the scans.

## Folder map

```
analysis/                           figure + supporting scripts
analysis/direct_pixel/              raw ink-measurement pipeline
data/                               transcriptions, controls, coordinate boxes,
                                    v101, direct-pixel measurements
voynich_decipherment_repro_bundle/  BPE / cipher / syllabic result bundles + corpora
requirements.txt                    Python dependencies
```


==> anc/analysis/direct_pixel/analyze_direct_morphometry.py <==
#!/usr/bin/env python3
"""Reveal labels only after blind QC and analyse the 300-boundary pilot."""
from pathlib import Path
import argparse, itertools, math
import numpy as np
import pandas as pd


def exact_sign_p(npos, n, alternative='greater'):
    # exact P[X >= npos], X~Binom(n,.5)
    tail=sum(math.comb(n,k) for k in range(npos,n+1))/(2**n)
    return tail if alternative=='greater' else min(1,2*tail)


def line_permutation(df, nrep=300000, seed=20260809):
    strata=[]
    for key,g in df.groupby(['folio','line']):
        if g.group.nunique()==2:
            strata.append(g.copy())
    observed=[]; opts=[]
    for g in strata:
        c=g[g.group=='certain'].gap_px.to_numpy(float)
        u=g[g.group=='uncertain'].gap_px.to_numpy(float)
        observed.append(c.mean()-u.mean())
        vals=g.gap_px.to_numpy(float); nu=len(u); nc=len(c)
        sums=np.array([sum(vals[list(ix)]) for ix in itertools.combinations(range(len(vals)),nu)])
        opts.append((vals.sum()-sums)/nc - sums/nu)
    obs=float(np.mean(observed))
    rng=np.random.default_rng(seed); sim=np.zeros(nrep)
    for o in opts: sim += rng.choice(o,size=nrep)
    sim /= len(opts)
    p1=(1+(sim>=obs).sum())/(nrep+1)
    p2=(1+(np.abs(sim)>=abs(obs)).sum())/(nrep+1)
    return obs, len(strata), sum(x>0 for x in observed), p1, p2


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--measurements',default='measurements_blind.csv')
    ap.add_argument('--qc',default='qc_decisions_blind.csv')
    ap.add_argument('--key',default='sample_key.csv')
    args=ap.parse_args()
    root=Path(args.measurements).resolve().parent
    m=pd.read_csv(args.measurements); q=pd.read_csv(args.qc); k=pd.read_csv(args.key)
    d=m.merge(q,on='blind_id').merge(k,on=['blind_id','folio'])
    d=d[d.include & d.gap_px.notna()].copy()
    d['group']=d.label.map({'.':'certain',',':'uncertain'})
    print(d.groupby('group').gap_px.agg(['count','mean','median','std']))
    both=[]
    for fo,g in d.groupby('folio'):
        if g.group.nunique()==2:
            a=g.groupby('group').gap_px.mean()
            both.append((fo,a['certain']-a['uncertain']))
    print('\nPer-folio mean differences (certain-uncertain):')
    for x in both: print(x)
    print('one-sided exact sign p=',exact_sign_p(sum(v>0 for _,v in both),len(both)))
    obs,nstr,npos,p1,p2=line_permutation(d)
    print(f'within-line mean difference={obs:.3f}px; positive lines={npos}/{nstr}; '
          f'permutation p(one)={p1:.5g}, p(two)={p2:.5g}')

if __name__=='__main__': main()


==> anc/analysis/direct_pixel/measure_direct_pixels.py <==
#!/usr/bin/env python3
"""Blind direct-pixel gap measurement for the 300-boundary pilot.

Input manifest contains locator geometry and blind IDs but no certain/uncertain
label. Per-word boxes are used only to locate the two adjacent token regions.
The reported gap is measured from page pixels themselves.
"""
from pathlib import Path
import argparse, math
import cv2
import numpy as np
import pandas as pd
from PIL import Image, ImageDraw


def local_ink_mask(arr, threshold_offset=0):
    gray = cv2.cvtColor(arr, cv2.COLOR_RGB2GRAY)
    hsv = cv2.cvtColor(arr, cv2.COLOR_RGB2HSV)
    otsu, _ = cv2.threshold(gray, 0, 255, cv2.THRESH_BINARY + cv2.THRESH_OTSU)
    base = min(170, max(105, int(otsu)))
    thr = max(80, min(200, base + threshold_offset))
    mask = ((gray < thr) & (hsv[:, :, 1] < 150)).astype(np.uint8)
    n, lab, stats, _ = cv2.connectedComponentsWithStats(mask, 8)
    out = np.zeros_like(mask)
    for i in range(1, n):
        if stats[i, cv2.CC_STAT_AREA] >= 2:
            out[lab == i] = 1
    return out, thr


def measure(r, scan_dir, crop_dir=None, ann_dir=None, threshold_offset=0):
    im = Image.open(scan_dir / f"{r.folio}.jpg").convert("RGB")
    W, H = im.size
    x0 = max(0, int(math.floor(min(r.lx0, r.rx0) - 5)))
    x1 = min(W, int(math.ceil(max(r.lx1, r.rx1) + 5)))
    y0 = max(0, int(math.floor(min(r.ly0, r.ry0) - 3)))
    y1 = min(H, int(math.ceil(max(r.ly1, r.ry1) + 3)))
    arr = np.array(im)[y0:y1, x0:x1, :]
    mask, thr = local_ink_mask(arr, threshold_offset)

    hh = mask.shape[0]
    yy0, yy1 = int(round(.08 * hh)), int(round(.92 * hh))
    col = mask[yy0:yy1, :].sum(axis=0)
    mid_global = (r.lx1 + r.rx0) / 2
    mid = mid_global - x0
    search_lo = max(1, int(math.floor(mid - 10)))
    search_hi = min(mask.shape[1] - 2, int(math.ceil(mid + 10)))
    tol = max(0, int(round(.02 * (yy1 - yy0))))
    ink = col > tol

    if search_lo > search_hi:
        return dict(blind_id=r.blind_id, folio=r.folio, gap_px=np.nan,
                    threshold=thr, qc="bad_locator")

    candidates = []
    for c in range(search_lo, search_hi + 1):
        lo, hi = max(0, c - 1), min(len(col), c + 2)
        candidates.append((col[lo:hi].sum(), abs(c - mid), c))
    split = min(candidates)[2]
    li = np.where(ink[:split + 1])[0]
    ri = np.where(ink[split + 1:])[0]
    if not len(li) or not len(ri):
        gap = np.nan; le = np.nan; re = np.nan; qc = "fail_no_ink"
    else:
        le = int(li.max()); re = int(split + 1 + ri.min())
        gap = max(0, re - le - 1)
        qc = "ok" if split - le <= 15 and re - split <= 15 else "review_far_edge"

    if crop_dir is not None:
        crop = Image.fromarray(arr); crop.save(crop_dir / f"{r.blind_id}.png")
        ann = crop.copy(); d = ImageDraw.Draw(ann)
        d.line([(mid, 0), (mid, ann.height - 1)], fill=(128,128,128), width=1)
        if np.isfinite(gap):
            d.line([(le, 0), (le, ann.height - 1)], fill=(255,0,0), width=1)
            d.line([(re, 0), (re, ann.height - 1)], fill=(0,0,255), width=1)
        ann.save(ann_dir / f"{r.blind_id}.png")

    return dict(blind_id=r.blind_id, folio=r.folio, gap_px=gap,
                threshold=thr, qc=qc, locator_mid=mid_global,
                left_edge_global=(x0 + le if np.isfinite(gap) else np.nan),
                right_edge_global=(x0 + re if np.isfinite(gap) else np.nan))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--manifest', default='sample_manifest_blind.csv')
    ap.add_argument('--scan-dir', required=True)
    ap.add_argument('--output', default='measurements_blind_rerun.csv')
    ap.add_argument('--threshold-offset', type=int, default=0)
    ap.add_argument('--save-crops', action='store_true')
    args = ap.parse_args()
    root = Path(args.manifest).resolve().parent
    scan_dir = Path(args.scan_dir)
    crop_dir = ann_dir = None
    if args.save_crops:
        crop_dir = root / 'crops_blind_rerun'; ann_dir = root / 'crops_annotated_rerun'
        crop_dir.mkdir(exist_ok=True); ann_dir.mkdir(exist_ok=True)
    df = pd.read_csv(args.manifest)
    rows = [measure(r, scan_dir, crop_dir, ann_dir, args.threshold_offset)
            for r in df.itertuples(index=False)]
    pd.DataFrame(rows).to_csv(root / args.output, index=False)

if __name__ == '__main__': main()


==> anc/analysis/reproduce_cipher_calibration.py <==
#!/usr/bin/env python3
"""Visualise the archived calibration and Voynich/null cipher-attack results.

The figure deliberately separates two questions: whether the pipeline can
recover known synthetic mappings, and whether Voynich scores exceed an
order-3 generator fitted to its own local glyph statistics.  It uses every
principal Currier-by-language comparison rather than reporting only a mean.
"""

from __future__ import annotations

import argparse
import json
import re
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 11.9,
    "axes.titlesize": "large",
    "axes.labelsize": "medium",
    "xtick.labelsize": "small",
    "ytick.labelsize": "small",
    "legend.fontsize": "small",
})
import numpy as np


CONTROL_RE = re.compile(
    r"^ngram_ctl_([AB])\s+m=23\s+(\S+)\s+index=([-+0-9.]+)", re.M
)
DIFFERENTIAL_RE = re.compile(
    r"^(H3_(?:real|ngram_ctl))\s+latin_holdout\s+index=([-+0-9.]+)", re.M
)


def load_results(bundle: Path) -> dict:
    output = bundle / "decipherment_attack_v6" / "output"
    validation = json.loads((output / "validation_results.json").read_text())
    attacks = json.loads((output / "attack_results.json").read_text())
    control_text = (output / "ngram_ctl_log.txt").read_text()
    controls = {
        (currier, language): float(value)
        for currier, language, value in CONTROL_RE.findall(control_text)
    }

    comparisons = []
    languages = [
        "latin", "latin_novowels", "italian", "german", "french",
        "english", "hebrew",
    ]
    for currier in ("A", "B"):
        for language in languages:
            real = attacks[f"voynich_{currier}|m23|{language}"]["index"]
            null = controls[(currier, language)]
            comparisons.append({
                "currier": currier, "language": language,
                "voynich_index": real, "local_null_index": null,
                "difference": real - null,
            })

    differential_text = (output / "differential_log.txt").read_text()
    synthetic_index = {
        name: float(value) for name, value in DIFFERENTIAL_RE.findall(differential_text)
    }
    # Multi-seed calibration of the differential (run_differentials.py):
    # per synthetic configuration, index(real) - index(order-3 surrogate)
    # against the right-language (Latin) and a wrong-language (German) model.
    differentials_path = output / "differentials.json"
    multi_seed = None
    if differentials_path.exists():
        summary = json.loads(differentials_path.read_text())["summary"]
        right = [summary[c]["latin_holdout"] for c in summary]
        wrong = [summary[c]["german"] for c in summary]
        multi_seed = {
            "configurations": {
                c: {
                    "n_seeds": summary[c]["n_seeds"],
                    "right_language_mean": summary[c]["latin_holdout"]["differential_mean"],
                    "right_language_min": summary[c]["latin_holdout"]["differential_min"],
                    "right_language_max": summary[c]["latin_holdout"]["differential_max"],
                    "wrong_language_mean": summary[c]["german"]["differential_mean"],
                    "wrong_language_min": summary[c]["german"]["differential_min"],
                    "wrong_language_max": summary[c]["german"]["differential_max"],
                }
                for c in summary
            },
            "right_language_range": (min(r["differential_min"] for r in right),
                                     max(r["differential_max"] for r in right)),
            "wrong_language_range": (min(w["differential_min"] for w in wrong),
                                     max(w["differential_max"] for w in wrong)),
        }
    configurations = []
    for name in ("H2", "H3", "H5", "H3mix", "H3rot"):
        row = validation[name]
        configurations.append({
            "configuration": name,
            "nmi": row["nmi"],
            "mapping_agreement": row["latin_holdout"]["agreement"],
            "wrong_language_agreement": row["german"]["agreement"],
        })
    return {
        "synthetic_configurations": configurations,
        "voynich_vs_local_null": comparisons,
        "synthetic_h3_differential": (
            synthetic_index["H3_real"] - synthetic_index["H3_ngram_ctl"]
        ),
        "multi_seed_differentials": multi_seed,
    }


def make_figure(result: dict, output: Path) -> None:
    configurations = result["synthetic_configurations"]
    comparisons = result["voynich_vs_local_null"]
    figure, (left, right) = plt.subplots(1, 2, figsize=(10.5, 4.0))

    x = np.arange(len(configurations))
    labels = [row["configuration"] for row in configurations]
    left.plot(
        x, [100 * row["nmi"] for row in configurations],
        color="#3977b9", marker="o", linewidth=1.6, label="class/letter NMI",
    )
    left.plot(
        x, [100 * row["mapping_agreement"] for row in configurations],
        color="#6d4bd2", marker="s", linewidth=1.6,
        label="recovered mapping",
    )
    left.plot(
        x, [100 * row["wrong_language_agreement"] for row in configurations],
        color="#8a8f98", marker="^", linestyle=":", linewidth=1.2,
        label="wrong-language mapping",
    )
    left.set_xticks(x, labels)
    left.set_xlabel("synthetic homophonic configuration")
    left.set_ylim(0, 102)
    left.set_ylabel("frequency-weighted recovery (%)")
    left.set_title("A  Known ciphers are recoverable", loc="left", fontweight="bold")
    left.legend(frameon=False, fontsize="small", loc="center right")

    language_order = [
        "latin", "latin_novowels", "italian", "german", "french",
        "english", "hebrew",
    ]
    display = {
        "latin": "Latin", "latin_novowels": "Latin, no vowels",
        "italian": "Italian", "german": "German", "french": "French",
        "english": "English", "hebrew": "Hebrew",
    }
    y = np.arange(len(language_order))
    for currier, marker, color, offset in (
        ("A", "o", "#3977b9", -0.10), ("B", "s", "#d4514f", 0.10)
    ):
        values = [
            next(
                row["difference"] for row in comparisons
                if row["currier"] == currier and row["language"] == language
            )
            for language in language_order
        ]
        right.scatter(values, y + offset, marker=marker, s=33, color=color,
                      label=f"Currier {currier}", zorder=3)
    right.axvline(0, color="#8a8f98", linewidth=0.9, linestyle="--")
    multi = result.get("multi_seed_differentials")
    if multi:
        lo, hi = multi["right_language_range"]
        right.axvspan(lo, hi, color="#6d4bd2", alpha=0.13, linewidth=0,
                      label=f"synthetic ciphers, right language [{lo:+.2f}, {hi:+.2f}]")
        lo_w, hi_w = multi["wrong_language_range"]
        right.axvspan(lo_w, hi_w, color="#8a8f98", alpha=0.22, linewidth=0,
                      label=f"synthetic ciphers, wrong language [{lo_w:+.2f}, {hi_w:+.2f}]")
    else:
        synthetic = result["synthetic_h3_differential"]
        right.axvline(
            synthetic, color="#6d4bd2", linewidth=1.2, linestyle=":",
            label=f"synthetic H3 {synthetic:+.3f}",
        )
    mean = float(np.mean([row["difference"] for row in comparisons]))
    right.axvline(
        mean, color="#202124", linewidth=1.4,
        label=f"Voynich mean {mean:+.4f}",
    )
    right.set_yticks(y, [display[language] for language in language_order])
    right.invert_yaxis()
    right.set_xlim(-0.19, 0.26)
    right.set_xlabel("language-match index: Voynich minus fitted local null")
    right.set_title("B  Voynich does not exceed its fitted local null", loc="left", fontweight="bold")
    for axis in (left, right):
        axis.spines[["top", "right"]].set_visible(False)
        axis.grid(axis="y" if axis is left else "x", color="#dedede", linewidth=0.5)
    handles, labels = right.get_legend_handles_labels()
    figure.legend(handles, labels, loc="lower center", ncol=3, frameon=False,
                  fontsize="small", bbox_to_anchor=(0.5, 0.0))
    figure.subplots_adjust(left=0.055, right=0.985, wspace=0.34, bottom=0.26, top=0.90)
    output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output, dpi=240, bbox_inches="tight", facecolor="white")
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument(
        "--figure-output", type=Path,
        default=Path("figures/F4_cipher_calibration_publication.png"),
    )
    parser.add_argument("--json-output", type=Path)
    args = parser.parse_args()
    result = load_results(args.bundle.resolve())
    make_figure(result, args.figure_output.resolve())
    if args.json_output:
        args.json_output.parent.mkdir(parents=True, exist_ok=True)
        args.json_output.write_text(json.dumps(result, indent=2) + "\n")
    differences = [row["difference"] for row in result["voynich_vs_local_null"]]
    print(
        f"Voynich minus local-null comparisons: n={len(differences)} "
        f"mean={np.mean(differences):+.4f} range=[{min(differences):+.4f}, "
        f"{max(differences):+.4f}]"
    )
    print(f"Synthetic H3 differential (archived seed 0)={result['synthetic_h3_differential']:+.4f}")
    multi = result.get("multi_seed_differentials")
    if multi:
        for name, row in multi["configurations"].items():
            print(
                f"{name:6s} n={row['n_seeds']} right-language diff mean={row['right_language_mean']:+.3f} "
                f"[{row['right_language_min']:+.3f},{row['right_language_max']:+.3f}] "
                f"wrong-language mean={row['wrong_language_mean']:+.3f} "
                f"[{row['wrong_language_min']:+.3f},{row['wrong_language_max']:+.3f}]"
            )
    for row in result["synthetic_configurations"]:
        print(
            f"{row['configuration']:6s} NMI={row['nmi']:.3f} "
            f"mapping={row['mapping_agreement']:.3f} "
            f"wrong-language={row['wrong_language_agreement']:.3f}"
        )


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_dialect_linestart.py <==
#!/usr/bin/env python3
"""Reproduce the Currier A/B boundary profiles and the line-start decomposition.

Usage:
    python3 analysis/reproduce_dialect_linestart.py data/voynich-units \
        [--bootstrap 1500] [--jsd-null 60] [--seed 20260808] \
        [--paragraph-definition marker|pstart] \
        [--figure-output DIR] [--json-output FILE]

The data root must contain ZL3b.txt.  The corpus, glyph representation, PMI
scale, normalised internality index and quire bootstrap are imported from
analysis/reproduce_headlines.py so that both drivers share one definition.

What is computed
----------------
1. Currier A/B stratified index.  Lines are assigned to Currier A or B by the
   ZL page header variable $L.  Within each stratum the association scale
   (within-token bigram PMI, add-0.5 smoothing, symmetric within-token unigram
   marginals), the within-token and random anchors, and the boundary means are
   all recomputed from that stratum alone; I(b) is therefore normalised against
   the stratum's own anchors.  Continuation line breaks are assigned to the
   stratum of the page they occur on (both lines of a break are on one page).
   The legacy "quire membership" assignment used by the working-repository
   script (a break belongs to every stratum that has at least one page in its
   quire) is also reported, because it is what produced the stated B line-break
   value.
2. Uncertain-separator share and raw gap per stratum: share = uncertain
   separators / all intra-line separators; raw gap = mean PMI score at
   uncertain separators minus mean at certain separators, in bits, on the
   stratum's own scale.
3. A - B difference of the uncertain index with a 90% quire-bootstrap interval,
   under two resampling schemes: (a) each stratum's quires resampled
   independently, anchors recomputed per draw (the scheme of the working
   repository); (b) the 16 quires resampled jointly and both strata recomputed
   from the same draw.
4. Line-start decomposition.  For each line, the line-initial glyph is the
   first glyph of the first clean token; the mid-line token-initial glyphs are
   the first glyphs of the remaining clean tokens of the same line.  Within a
   set of lines, JSD (base 2) is computed between the line-initial glyph
   distribution and the mid-line token-initial distribution of that same set.
   "Paragraph-first" lines are, by default (--paragraph-definition pstart),
   the lines carrying the IVTFF paragraph-start comment <%>; with
   --paragraph-definition marker they are the lines whose ZL locus locator is
   '@' or '*' (first locus of the page, or the first left-margin locus after
   a right-justified item), the page-opening subset.  Both are reported.  Enrichment of
   glyph g = P(g | line-initial) / P(g | mid-line token-initial) inside the
   same line set.  A relabelling null (line-initial versus mid-line labels
   permuted within the line set) and a quire bootstrap of the paragraph-first
   minus other JSD difference are added.  The decomposed-EVA representation is
   reported as a sensitivity.
"""

from __future__ import annotations

import argparse
import json
import math
import re
import sys
from collections import Counter, defaultdict
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from reproduce_headlines import (  # noqa: E402
    HEADER_RE, LOCUS_RE, boundary_index, clean_body, collapse, pair_score,
    parse_boundary_corpus, valid_boundary_token,
)

INK = "#1a1a1a"
ACC = "#b03a2e"
ALT = "#2e6da4"
GREY = "#8a8a8a"
TYPES = ["uncertain", "first", "mid", "certain", "linebreak"]
GLYPHS = list("ptkfyd")

STATED = {
    "index_A": {"uncertain": 0.494, "first": 0.104, "mid": 0.125, "certain": 0.094, "linebreak": -0.010},
    "index_B": {"uncertain": 0.503, "first": 0.069, "mid": 0.037, "certain": -0.003, "linebreak": -0.044},
    "uncertain_difference": -0.009,
    "uncertain_difference_ci90": (-0.052, 0.037),
    "uncertain_rate": {"A": 0.088, "B": 0.080},
    "raw_gap": {"A": 1.53, "B": 2.52},
    "jsd": {"first": 0.485, "other": 0.176, "pooled": 0.179},
    "enrichment_first": dict(zip(GLYPHS, [23.7, 18.2, 6.43, 4.47, 0.18, 0.26])),
    "enrichment_other": dict(zip(GLYPHS, [16.8, 4.56, 0.43, 2.77, 4.77, 1.98])),
}


# ----------------------------------------------------------------- corpus --

def annotate_lines(zl_path: Path, lines: list[dict]) -> None:
    """Attach page language, hand, locus number, paragraph flags and the
    decomposed tokens to the lines returned by parse_boundary_corpus, by
    re-walking the file with the identical selection rule."""
    metadata: dict[str, dict[str, str]] = {}
    extra = []
    with zl_path.open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            header = HEADER_RE.match(raw)
            if header:
                metadata[header.group(1)] = dict(
                    re.findall(r"\$([A-Z])=([A-Za-z0-9]+)", header.group(2))
                )
                continue
            locus = LOCUS_RE.match(raw)
            if not locus or locus.group(4) != "P":
                continue
            parts = re.split(r"([.,])", clean_body(raw))
            raw_tokens = [parts[i].strip() for i in range(0, len(parts), 2)]
            tokens = [collapse(token) for token in raw_tokens]
            if sum(valid_boundary_token(token) for token in tokens) < 4:
                continue
            page = locus.group(1)
            meta = metadata.get(page, {})
            extra.append({
                "page": page,
                "locus": int(locus.group(2)),
                "marker": locus.group(3),
                "currier": meta.get("L", "?"),
                "hand": meta.get("H", "?"),
                "paragraph_start": "<%>" in raw,
                "raw_tokens": raw_tokens,
            })
    if len(extra) != len(lines):
        raise RuntimeError(f"annotation mismatch: {len(extra)} vs {len(lines)} lines")
    for line, info in zip(lines, extra):
        if line["page"] != info["page"] or line["marker"] != info["marker"]:
            raise RuntimeError("annotation order mismatch")
        line.update(info)


def page_linebreaks(lines: list[dict]) -> list[tuple]:
    """Continuation line breaks with the language of their page: the same rule
    as parse_boundary_corpus (consecutive corpus lines, same page, second line
    not the first locus of the page), plus the page's Currier language."""
    breaks = []
    for first, second in zip(lines, lines[1:]):
        if first["page"] != second["page"] or second["marker"] == "@":
            continue
        left = next((t for t in reversed(first["tokens"]) if valid_boundary_token(t)), None)
        right = next((t for t in second["tokens"] if valid_boundary_token(t)), None)
        if left and right:
            breaks.append((first["quire"], left[-1], right[0], first["currier"]))
    return breaks


# ------------------------------------------------------- Currier strata --

def stratum_lines(lines: list[dict], language: str) -> list[dict]:
    return [line for line in lines if line["currier"] == language]


def stratum_breaks(breaks: list[tuple], language: str, scheme: str,
                   lines: list[dict]) -> list[tuple]:
    if scheme == "page":
        return [(q, a, b) for q, a, b, lang in breaks if lang == language]
    quires = {line["quire"] for line in stratum_lines(lines, language)}
    return [(q, a, b) for q, a, b, _ in breaks if q in quires]


def stratum_profile(lines: list[dict], breaks: list[tuple]) -> dict:
    estimates, scale = boundary_index(lines, breaks)
    spaces = [space for line in lines for space in line["spaces"]]
    uncertain = [(a, b) for d, _, a, b in spaces if d == ","]
    certain = [(a, b) for d, _, a, b in spaces if d == "."]
    mean_uncertain = float(np.nanmean([pair_score(scale, p) for p in uncertain]))
    mean_certain = float(np.nanmean([pair_score(scale, p) for p in certain]))
    return {
        "index": {name: estimates[name][0] for name in TYPES},
        "n": {name: estimates[name][1] for name in TYPES},
        "lines": len(lines),
        "pages": len({line["page"] for line in lines}),
        "quires": sorted({line["quire"] for line in lines}),
        "uncertain_rate": len(uncertain) / len(spaces),
        "raw_gap_bits": mean_uncertain - mean_certain,
        "mean_score_uncertain": mean_uncertain,
        "mean_score_certain": mean_certain,
        "internal_anchor": scale["internal_mean"],
        "random_anchor": scale["random_mean"],
    }


def _index_only(lines: list[dict], breaks: list[tuple]) -> dict[str, float]:
    estimates, _ = boundary_index(lines, breaks)
    return {name: estimates[name][0] for name in TYPES}


def ab_bootstrap(lines: list[dict], breaks: list[tuple], repetitions: int,
                 seed: int) -> dict:
    """A - B differences under (a) independent within-stratum quire resampling
    and (b) joint resampling of the pooled quire list."""
    strata = {}
    for language in "AB":
        sub = stratum_lines(lines, language)
        by_quire = defaultdict(list)
        breaks_by_quire = defaultdict(list)
        for line in sub:
            by_quire[line["quire"]].append(line)
        for q, a, b, lang in breaks:
            if lang == language:
                breaks_by_quire[q].append((q, a, b))
        strata[language] = (sorted(by_quire), by_quire, breaks_by_quire)

    rng = np.random.default_rng(seed)
    independent = defaultdict(list)
    for _ in range(repetitions):
        draw = {}
        for language in "AB":
            quires, by_quire, breaks_by_quire = strata[language]
            picked = rng.choice(len(quires), len(quires), replace=True)
            sample_lines = [line for i in picked for line in by_quire[quires[i]]]
            sample_breaks = [item for i in picked for item in breaks_by_quire[quires[i]]]
            draw[language] = _index_only(sample_lines, sample_breaks)
        for name in TYPES:
            independent[name].append(draw["A"][name] - draw["B"][name])

    all_quires = sorted({line["quire"] for line in lines})
    lines_by_quire = defaultdict(list)
    breaks_by_quire = defaultdict(list)
    for line in lines:
        lines_by_quire[line["quire"]].append(line)
    for q, a, b, lang in breaks:
        breaks_by_quire[q].append((q, a, b, lang))
    rng = np.random.default_rng(seed)
    joint = defaultdict(list)
    for _ in range(repetitions):
        picked = rng.choice(len(all_quires), len(all_quires), replace=True)
        sample_lines = [line for i in picked for line in lines_by_quire[all_quires[i]]]
        sample_breaks = [item for i in picked for item in breaks_by_quire[all_quires[i]]]
        draw = {}
        for language in "AB":
            draw[language] = _index_only(
                stratum_lines(sample_lines, language),
                [(q, a, b) for q, a, b, lang in sample_breaks if lang == language],
            )
        for name in TYPES:
            joint[name].append(draw["A"][name] - draw["B"][name])

    def summarise(series: dict) -> dict:
        return {
            name: {
                "ci90": [float(x) for x in np.percentile(values, [5, 95])],
                "ci95": [float(x) for x in np.percentile(values, [2.5, 97.5])],
                "sd": float(np.std(values)),
            }
            for name, values in series.items()
        }

    return {"independent_strata": summarise(independent), "joint_quires": summarise(joint)}


# ------------------------------------------------------------ line start --

def jsd(P: Counter, Q: Counter) -> float:
    keys = set(P) | set(Q)
    ps = sum(P.values()) or 1
    qs = sum(Q.values()) or 1
    p = {k: P.get(k, 0) / ps for k in keys}
    q = {k: Q.get(k, 0) / qs for k in keys}
    m = {k: 0.5 * (p[k] + q[k]) for k in keys}

    def kl(a, b):
        return sum(a[k] * math.log2(a[k] / b[k]) for k in keys if a[k] > 0)

    return 0.5 * kl(p, m) + 0.5 * kl(q, m)


def line_initials(lines: list[dict], representation: str = "collapsed") -> None:
    key = "tokens" if representation == "collapsed" else "raw_tokens"
    for line in lines:
        clean = [t for t in line[key] if valid_boundary_token(t)]
        line["line_initial"] = clean[0][0]
        line["mid_initials"] = [t[0] for t in clean[1:]]


def initials(lines: list[dict]) -> tuple[Counter, Counter]:
    P = Counter(line["line_initial"] for line in lines)
    Q = Counter(g for line in lines for g in line["mid_initials"])
    return P, Q


def enrichment(P: Counter, Q: Counter) -> dict[str, float]:
    ps, qs = sum(P.values()), sum(Q.values())
    return {
        g: (P.get(g, 0) / ps) / (Q.get(g, 0) / qs) if Q.get(g, 0) else float("nan")
        for g in GLYPHS
    }


def paragraph_first(line: dict, definition: str) -> bool:
    if definition == "marker":
        return line["marker"] in "@*"
    return line["paragraph_start"]


def relabel_null(lines: list[dict], draws: int, rng: np.random.Generator) -> float:
    pool = []
    for line in lines:
        pool.append(line["line_initial"])
        pool.extend(line["mid_initials"])
    pool = np.array(pool)
    n_first = len(lines)
    values = []
    for _ in range(draws):
        rng.shuffle(pool)
        values.append(jsd(Counter(pool[:n_first].tolist()), Counter(pool[n_first:].tolist())))
    return float(np.mean(values))


def linestart_analysis(lines: list[dict], definition: str, null_draws: int,
                       repetitions: int, seed: int, representation: str) -> dict:
    line_initials(lines, representation)
    first = [line for line in lines if paragraph_first(line, definition)]
    other = [line for line in lines if not paragraph_first(line, definition)]
    P0, Q0 = initials(lines)
    Pf, Qf = initials(first)
    Po, Qo = initials(other)
    result = {
        "definition": definition,
        "representation": representation,
        "n_lines": len(lines), "n_first": len(first), "n_other": len(other),
        "jsd": {"pooled": jsd(P0, Q0), "first": jsd(Pf, Qf), "other": jsd(Po, Qo)},
        "enrichment_first": enrichment(Pf, Qf),
        "enrichment_other": enrichment(Po, Qo),
        "line_initial_share_first": {g: Pf.get(g, 0) / sum(Pf.values()) for g in GLYPHS},
        "line_initial_share_other": {g: Po.get(g, 0) / sum(Po.values()) for g in GLYPHS},
        "mid_initial_share_first": {g: Qf.get(g, 0) / sum(Qf.values()) for g in GLYPHS},
        "mid_initial_share_other": {g: Qo.get(g, 0) / sum(Qo.values()) for g in GLYPHS},
    }
    result["jsd"]["ratio_first_over_other"] = result["jsd"]["first"] / result["jsd"]["other"]
    by_language = {}
    for language in "AB":
        sub_first = [line for line in first if line["currier"] == language]
        sub_other = [line for line in other if line["currier"] == language]
        by_language[language] = {
            "first": jsd(*initials(sub_first)), "other": jsd(*initials(sub_other)),
            "n_first": len(sub_first), "n_other": len(sub_other),
        }
    result["jsd_by_language"] = by_language

    if null_draws:
        rng = np.random.default_rng(seed)
        result["relabel_null"] = {
            "draws": null_draws,
            "pooled": relabel_null(lines, null_draws, rng),
            "first": relabel_null(first, null_draws, rng),
            "other": relabel_null(other, null_draws, rng),
        }
    if repetitions:
        by_quire = defaultdict(list)
        for line in lines:
            by_quire[line["quire"]].append(line)
        quires = sorted(by_quire)
        rng = np.random.default_rng(seed)
        differences, firsts, others = [], [], []
        for _ in range(repetitions):
            picked = rng.choice(len(quires), len(quires), replace=True)
            sample = [line for i in picked for line in by_quire[quires[i]]]
            f = jsd(*initials([line for line in sample if paragraph_first(line, definition)]))
            o = jsd(*initials([line for line in sample if not paragraph_first(line, definition)]))
            firsts.append(f)
            others.append(o)
            differences.append(f - o)
        result["quire_bootstrap"] = {
            "draws": repetitions,
            "difference_first_minus_other": result["jsd"]["first"] - result["jsd"]["other"],
            "difference_ci95": [float(x) for x in np.percentile(differences, [2.5, 97.5])],
            "first_ci95": [float(x) for x in np.percentile(firsts, [2.5, 97.5])],
            "other_ci95": [float(x) for x in np.percentile(others, [2.5, 97.5])],
        }
    return result


# --------------------------------------------------------------- figures --

def make_combined_figure(output, profile_A, profile_B, first, other):
    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 10.4,
        "axes.titlesize": "large", "axes.labelsize": "medium",
        "xtick.labelsize": "small", "ytick.labelsize": "small",
        "legend.fontsize": "small",
        "axes.spines.top": False, "axes.spines.right": False,
    })
    fig, (axL, axR) = plt.subplots(1, 2, figsize=(9.4, 3.7))

    # ---- Panel A: Currier A/B boundary profiles ----
    labels = ["uncertain\nspace  ,", "first space\nof line", "mid-line\nspaces",
              "certain\nspace  .", "line\nbreak"]
    A = [profile_A["index"][name] for name in TYPES]
    B = [profile_B["index"][name] for name in TYPES]
    x = np.arange(len(labels))
    for xi, a, b in zip(x, A, B):
        axL.plot([xi, xi], [a, b], color=GREY, lw=1.0, zorder=1)
    axL.scatter(x, A, s=46, color=ALT, zorder=3, label="Currier A")
    axL.scatter(x, B, s=46, color=ACC, zorder=3, label="Currier B")
    for xi, a, b in zip(x, A, B):
        if xi == 0:
            dx, dy, ha, va = 0, -13, "center", "top"
        elif xi == len(labels) - 1:
            dx, dy, ha, va = -10, 0, "right", "center"
        else:
            dx, dy, ha, va = 8, 0, "left", "center"
        axL.annotate(f"\u0394={a - b:+.3f}", (xi, (a + b) / 2), xytext=(dx, dy),
                     textcoords="offset points", fontsize="small", color=INK, ha=ha, va=va)
    axL.axhline(0, color="#ccc", lw=0.8, zorder=0)
    axL.set_xticks(x)
    axL.set_xticklabels(labels)
    axL.set_xlim(-0.45, 4.55)
    axL.set_xlabel("boundary class")
    axL.set_ylabel("internality index  I")
    axL.set_ylim(-0.12, 0.60)
    axL.legend(loc="upper right", frameon=True, framealpha=1.0,
               edgecolor="none", borderpad=0.45)
    axL.set_title("A  Uncertain space coincides in A and B", loc="left", fontweight="bold")

    # ---- Panel B: line-start enrichment ----
    y = np.arange(len(GLYPHS))[::-1]
    f_values = [first[g] for g in GLYPHS]
    o_values = [other[g] for g in GLYPHS]
    for yi, f_, o_ in zip(y, f_values, o_values):
        flip = (f_ - 1) * (o_ - 1) < 0
        axR.plot([f_, o_], [yi, yi], color=(ACC if flip else GREY),
                 lw=1.8 if flip else 1.0, alpha=0.85, zorder=1)
    axR.scatter(f_values, y, s=48, color=INK, zorder=3, label="paragraph-first lines")
    axR.scatter(o_values, y, s=48, facecolor="white", edgecolor=INK, lw=1.2,
                zorder=3, label="other lines")
    axR.axvline(1.0, color=GREY, ls="--", lw=0.9, zorder=1)
    axR.text(1.12, y[0] + 0.34, "no enrichment", fontsize="small", color=GREY,
             ha="left", va="center")
    axR.set_xscale("log")
    axR.set_xlim(0.12, 46)
    axR.set_ylim(-0.75, len(GLYPHS) - 0.30)
    axR.set_yticks(y)
    axR.set_yticklabels(GLYPHS, fontsize="medium")
    axR.set_ylabel("glyph")
    axR.set_xlabel("line-start enrichment (log scale)")
    axR.set_title("B  Two glyph groups, two line populations", loc="left", fontweight="bold")
    handles, labels_ = axR.get_legend_handles_labels()
    handles.append(Line2D([0], [0], color=ACC, lw=1.8))
    labels_.append("enrichment reverses sign")
    axR.legend(handles, labels_, loc="lower right", frameon=True,
               framealpha=1.0, edgecolor="none", handlelength=1.6,
               borderpad=0.45, labelspacing=0.4)

    fig.tight_layout()
    fig.savefig(output, dpi=200, bbox_inches="tight")
    plt.close(fig)


# ------------------------------------------------------------------ main --

def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__.split("\n\n")[0])
    parser.add_argument("data_root", type=Path)
    parser.add_argument("--bootstrap", type=int, default=1500)
    parser.add_argument("--jsd-null", type=int, default=60)
    parser.add_argument("--seed", type=int, default=20260808)
    parser.add_argument("--paragraph-definition", choices=["marker", "pstart"],
                        default="pstart",
                        help="pstart (default, used in the paper): IVTFF <%%> "
                             "paragraph-start comment; marker: ZL locus locator "
                             "'@'/'*' (page-opening / new left-margin unit)")
    parser.add_argument("--figure-output", type=Path, default=Path("dialect_output"),
                        help="directory for the two figures (default ./dialect_output; "
                             "pass 'figures' to overwrite the publication figures)")
    parser.add_argument("--json-output", type=Path)
    args = parser.parse_args()

    zl_path = args.data_root.resolve() / "ZL3b.txt"
    lines, linebreaks = parse_boundary_corpus(zl_path)
    annotate_lines(zl_path, lines)
    breaks = page_linebreaks(lines)
    if len(breaks) != len(linebreaks):
        raise RuntimeError("line-break reconstruction differs from parse_boundary_corpus")

    languages = Counter(line["currier"] for line in lines)
    print("CORPUS")
    print(f"lines={len(lines)} pages={len({l['page'] for l in lines})} "
          f"quires={len({l['quire'] for l in lines})} linebreaks={len(breaks)} "
          f"currier={dict(languages)}")

    # -- Currier strata ----------------------------------------------------
    profiles = {}
    for scheme in ("page", "quire"):
        profiles[scheme] = {
            language: stratum_profile(
                stratum_lines(lines, language),
                stratum_breaks(breaks, language, scheme, lines))
            for language in "AB"
        }
    primary = profiles["page"]
    print("\nCURRIER A/B (own-stratum anchors; line breaks by page language)")
    print(f"{'type':10s} {'A':>8s} {'stated':>8s} {'B':>8s} {'stated':>8s} "
          f"{'nA':>6s} {'nB':>6s}")
    for name in TYPES:
        print(f"{name:10s} {primary['A']['index'][name]:8.3f} "
              f"{STATED['index_A'][name]:8.3f} {primary['B']['index'][name]:8.3f} "
              f"{STATED['index_B'][name]:8.3f} {primary['A']['n'][name]:6d} "
              f"{primary['B']['n'][name]:6d}")
    print(f"line break, legacy quire-membership assignment: "
          f"A={profiles['quire']['A']['index']['linebreak']:.3f} "
          f"(n={profiles['quire']['A']['n']['linebreak']}) "
          f"B={profiles['quire']['B']['index']['linebreak']:.3f} "
          f"(n={profiles['quire']['B']['n']['linebreak']})")
    for language in "AB":
        p = primary[language]
        print(f"{language}: lines={p['lines']} pages={p['pages']} quires={len(p['quires'])} "
              f"uncertain_rate={p['uncertain_rate']:.4f} (stated {STATED['uncertain_rate'][language]}) "
              f"raw_gap={p['raw_gap_bits']:+.3f} bits (stated {STATED['raw_gap'][language]:+.2f}) "
              f"anchors: internal={p['internal_anchor']:.3f} random={p['random_anchor']:.3f}")

    boot = ab_bootstrap(lines, breaks, args.bootstrap, args.seed)
    difference = {name: primary["A"]["index"][name] - primary["B"]["index"][name]
                  for name in TYPES}
    print(f"\nA-B DIFFERENCES ({args.bootstrap} quire-bootstrap draws, seed {args.seed})")
    for name in TYPES:
        ind = boot["independent_strata"][name]["ci90"]
        joi = boot["joint_quires"][name]["ci90"]
        print(f"{name:10s} A-B={difference[name]:+.3f} "
              f"90% CI independent=[{ind[0]:+.3f}, {ind[1]:+.3f}] "
              f"joint=[{joi[0]:+.3f}, {joi[1]:+.3f}]")
    print(f"stated: uncertain A-B={STATED['uncertain_difference']:+.3f} "
          f"90% CI [{STATED['uncertain_difference_ci90'][0]:+.3f}, "
          f"{STATED['uncertain_difference_ci90'][1]:+.3f}]")

    # -- line start ----------------------------------------------------------
    linestart = {}
    for definition in ("marker", "pstart"):
        for representation in ("collapsed", "decomposed"):
            full = (definition == args.paragraph_definition and representation == "collapsed")
            linestart[f"{definition}_{representation}"] = linestart_analysis(
                lines, definition, args.jsd_null if full else 0,
                args.bootstrap if full else 0, args.seed, representation)
    main_key = f"{args.paragraph_definition}_collapsed"
    ls = linestart[main_key]
    print(f"\nLINE START (paragraph-first = {args.paragraph_definition}, "
          f"composite-collapsed glyphs; n_first={ls['n_first']} n_other={ls['n_other']})")
    for key in ("first", "other", "pooled"):
        print(f"JSD {key:7s} = {ls['jsd'][key]:.4f} (stated {STATED['jsd'][key]:.3f})")
    print(f"ratio first/other = {ls['jsd']['ratio_first_over_other']:.2f} (stated 2.75)")
    print("enrichment  " + "  ".join(f"{g:>6s}" for g in GLYPHS))
    print("first       " + "  ".join(f"{ls['enrichment_first'][g]:6.2f}" for g in GLYPHS))
    print("  stated    " + "  ".join(f"{STATED['enrichment_first'][g]:6.2f}" for g in GLYPHS))
    print("other       " + "  ".join(f"{ls['enrichment_other'][g]:6.2f}" for g in GLYPHS))
    print("  stated    " + "  ".join(f"{STATED['enrichment_other'][g]:6.2f}" for g in GLYPHS))
    if "relabel_null" in ls:
        n = ls["relabel_null"]
        print(f"relabel null ({n['draws']} draws): pooled={n['pooled']:.4f} "
              f"first={n['first']:.4f} other={n['other']:.4f}")
    if "quire_bootstrap" in ls:
        q = ls["quire_bootstrap"]
        print(f"quire bootstrap: first-other={q['difference_first_minus_other']:+.4f} "
              f"95% CI [{q['difference_ci95'][0]:+.4f}, {q['difference_ci95'][1]:+.4f}] "
              f"first 95% [{q['first_ci95'][0]:.3f}, {q['first_ci95'][1]:.3f}] "
              f"other 95% [{q['other_ci95'][0]:.3f}, {q['other_ci95'][1]:.3f}]")
    print(f"by language: " + "  ".join(
        f"{lang}: first={v['first']:.3f} other={v['other']:.3f}"
        for lang, v in ls["jsd_by_language"].items()))
    print("\nsensitivity (JSD first / other / pooled):")
    for key, value in linestart.items():
        print(f"  {key:22s} {value['jsd']['first']:.4f} / {value['jsd']['other']:.4f} / "
              f"{value['jsd']['pooled']:.4f}  n_first={value['n_first']}")

    # -- figures -----------------------------------------------------------
    figure_dir = args.figure_output.resolve()
    figure_dir.mkdir(parents=True, exist_ok=True)
    make_combined_figure(figure_dir / "F4_dialect_linestart.png",
                         primary["A"], primary["B"],
                         ls["enrichment_first"], ls["enrichment_other"])
    print(f"\nfigures written to {figure_dir}")

    if args.json_output:
        result = {
            "corpus": {
                "lines": len(lines), "linebreaks": len(breaks),
                "currier_lines": dict(languages),
            },
            "settings": vars(args) | {"data_root": str(args.data_root),
                                      "figure_output": str(figure_dir),
                                      "json_output": str(args.json_output)},
            "stated": STATED,
            "currier": {
                "linebreaks_by_page": profiles["page"],
                "linebreaks_by_quire_membership": profiles["quire"],
                "difference_A_minus_B": difference,
                "bootstrap": boot,
            },
            "linestart": linestart,
            "linestart_primary": main_key,
        }
        args.json_output.parent.mkdir(parents=True, exist_ok=True)
        args.json_output.write_text(json.dumps(result, indent=2, default=float) + "\n")
        print(f"json written to {args.json_output}")


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_direct_pixel.py <==
#!/usr/bin/env python3
"""Redraw the direct-pixel validation (Fig 6) and robustness (Fig 7) figures.

Reads the archived per-boundary measurements (results_unblinded.csv), the
threshold sweep (threshold_sensitivity.csv), and the estimator comparison
(estimator_robustness.csv). The geometry-concordance QC panel is recomputed
from each boundary's detected ink edges and its locator-box edges
(reconstructed as locator_mid +/- box_gap_img/2). All figures use the shared
publication style.

Usage:
    python3 analysis/reproduce_direct_pixel.py [--data data/direct_pixel] [--output figures]
"""
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np
import pandas as pd
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

BASE = 10.2
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": BASE,
    "axes.titlesize": "large", "axes.labelsize": "medium",
    "xtick.labelsize": "small", "ytick.labelsize": "small",
    "legend.fontsize": "small",
    "axes.spines.top": False, "axes.spines.right": False,
})

CERTAIN = "#4C78A8"
UNCERTAIN = "#F28E2B"
LINE = "#3977b9"

SHORT = {
    "Primary: bounded Otsu + HSV, box-edge midpoint": "Primary Otsu+HSV\nedge midpoint",
    "Gray Otsu, edge midpoint": "Gray Otsu\nedge midpoint",
    "Lab-L Otsu, edge midpoint": "Lab-L Otsu\nedge midpoint",
    "Adaptive Gaussian, edge midpoint": "Adaptive Gaussian\nedge midpoint",
    "Gray Otsu, center-to-center valley": "Gray Otsu\ncenter valley",
    "Stress test: vertical-overlap-only band": "Vertical-overlap\nstress test",
}


def load(data: Path):
    res = pd.read_csv(data / "results_unblinded.csv")
    res = res[res.include & res.gap_px.notna()].copy()
    thr = pd.read_csv(data / "threshold_sensitivity.csv")
    est = pd.read_csv(data / "estimator_robustness.csv")
    return res, thr, est


def make_validation(res: pd.DataFrame, output: Path) -> None:
    fig, (left, right) = plt.subplots(1, 2, figsize=(9.0, 3.6))
    rng = np.random.default_rng(7)
    for x, (key, color) in enumerate([("certain", CERTAIN), ("uncertain", UNCERTAIN)]):
        vals = res[res.group == key].gap_px.to_numpy(float)
        jitter = rng.uniform(-0.14, 0.14, size=len(vals))
        left.scatter(x + jitter, vals, s=9, color=color, alpha=0.35,
                     edgecolors="none", zorder=2)
        left.boxplot(vals, positions=[x], widths=0.42, showfliers=False,
                     medianprops=dict(color="0.12", linewidth=1.5),
                     boxprops=dict(color="0.4"), whiskerprops=dict(color="0.4"),
                     capprops=dict(color="0.4"), zorder=3)
        left.scatter([x], [vals.mean()], marker="D", s=30, color="white",
                     edgecolors="0.12", linewidth=1.3, zorder=4)
    left.set_xlim(-0.6, 1.6)
    left.set_xticks([0, 1], ["Certain", "Uncertain"])
    left.set_ylim(0, None)
    left.set_xlabel("ZL separator label")
    left.set_ylabel("direct ink-to-ink gap (pixels)")
    left.set_title("A  Blind direct-pixel remeasurement", loc="left", fontweight="bold")

    folios = [f for f in sorted(res.folio.unique())
              if res[res.folio == f].group.nunique() == 2]
    fc = [res[(res.folio == f) & (res.group == "certain")].gap_px.mean() for f in folios]
    fu = [res[(res.folio == f) & (res.group == "uncertain")].gap_px.mean() for f in folios]
    xf = list(range(len(folios)))
    for x, c, u in zip(xf, fc, fu):
        right.plot([x, x], [u, c], color="0.6", linewidth=0.8, zorder=1)
    right.plot(xf, fc, "-o", color=CERTAIN, markersize=6, linewidth=1.6, label="Certain")
    right.plot(xf, fu, "-o", color=UNCERTAIN, markersize=6, linewidth=1.6, label="Uncertain")
    right.set_xticks(xf, folios)
    right.set_xlabel("folio")
    right.set_ylabel("mean direct ink-to-ink gap (pixels)")
    right.set_title("B  Direction replicates across folios", loc="left", fontweight="bold")
    right.legend(frameon=False, loc="upper left")

    fig.tight_layout()
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, dpi=200, bbox_inches="tight")
    plt.close(fig)


def make_robustness(res: pd.DataFrame, thr: pd.DataFrame, est: pd.DataFrame,
                    output: Path) -> None:
    fig = plt.figure(figsize=(9.0, 5.4))
    grid = fig.add_gridspec(2, 2, height_ratios=[1.0, 1.0], hspace=0.62, wspace=0.30,
                            left=0.10, right=0.975, top=0.92, bottom=0.16)
    axA = fig.add_subplot(grid[0, 0])
    axC = fig.add_subplot(grid[0, 1])
    axB = fig.add_subplot(grid[1, :])

    # A: threshold stress test
    axA.axhline(0, color=LINE, linewidth=0.9)
    axA.plot(thr.offset, thr["diff"], "-o", color=LINE, markersize=4, linewidth=1.4)
    axA.set_xlabel("threshold offset from bounded local Otsu")
    axA.set_ylabel("gap difference (px)")
    axA.set_title("A  Threshold stress test", loc="left", fontweight="bold")

    # C: geometry-concordance QC (recomputed from detected edges vs locator boxes)
    r = res.dropna(subset=["left_edge_global", "right_edge_global",
                           "locator_mid", "box_gap_img"]).copy()
    lx1 = r.locator_mid - r.box_gap_img / 2
    rx0 = r.locator_mid + r.box_gap_img / 2
    r["mismatch"] = np.maximum((r.left_edge_global - lx1).abs(),
                               (r.right_edge_global - rx0).abs())
    tols, diffs = [], []
    for T in range(2, 16):
        s = r[r.mismatch <= T]
        g = s.groupby("group").gap_px.mean()
        if {"certain", "uncertain"} <= set(g.index):
            tols.append(T)
            diffs.append(g["certain"] - g["uncertain"])
    axC.axhline(0, color=LINE, linewidth=0.9)
    axC.plot(tols, diffs, "-o", color=LINE, markersize=4, linewidth=1.4)
    axC.set_xlabel("max detected-edge / locator-edge mismatch (px)")
    axC.set_ylabel("gap difference (px)")
    axC.set_title("C  Objective geometry-concordance QC", loc="left", fontweight="bold")

    # B: estimator robustness
    labels = [SHORT.get(m, m) for m in est.method]
    xb = np.arange(len(est))
    axB.bar(xb, est.difference, color=LINE, width=0.62)
    axB.set_xticks(xb, labels)
    axB.set_ylabel("gap difference (px)")
    axB.set_title("B  Estimator robustness", loc="left", fontweight="bold")

    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, dpi=200, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--data", type=Path, default=Path("data/direct_pixel"))
    ap.add_argument("--output", type=Path, default=Path("figures"))
    args = ap.parse_args()
    res, thr, est = load(args.data.resolve())
    make_validation(res, args.output.resolve() / "F6_direct_pixel_publication.png")
    make_robustness(res, thr, est, args.output.resolve() / "F7_robustness_publication.png")
    print("wrote F6_direct_pixel_publication.png + F7_robustness_publication.png")


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_edge_order.py <==
#!/usr/bin/env python3
"""Reconcile token-identity order with glyph-level cross-boundary dependence.

The paper reports that adjacent-token mutual information (2,000-type cap,
minus the mean of 100 within-line shuffles) is only 0.79% of token entropy in
Voynichese.  Earlier work (Currier 1976; Reddy & Knight 2011; Parisel 2026)
reports that the last glyph of a token predicts the first glyph of the next.
Both can be true at once: the glyph-edge statistic and the token-identity
statistic live on different alphabets and are normalised by different
entropies.  This driver computes both families on exactly the corpora of
``reproduce_scale_transition.py`` (same 3,950-line / 32,747-token Voynich
subset, same nine controls, same line-length wrapping) with one shared set of
100 within-line shuffles.

Statistics per corpus (all shuffle-corrected: observed plug-in MI minus the
mean over shuffles, plus the share of the target's marginal entropy and the
fraction of the observed MI destroyed by shuffling):

  (a) last glyph of token t      -> first glyph of token t+1   ("edge MI")
  (b) last two glyphs of t       -> first two glyphs of t+1
  (c) capped token identity of t -> first glyph of t+1
  (d) last glyph of t            -> capped token identity of t+1
  (e) capped identity            -> capped identity            (paper statistic)
  (f) mean within-token PMI score of the observed edge pairs, versus the
      independent-pair anchor and the shuffled ("edge-composition") null,
      in the paper's normalised-internality convention
  (g) fraction of adjacent token pairs at Levenshtein distance <= 1,
      observed versus shuffled

For Voynich the primary representation is composite-collapsed EVA (cth, ckh,
cph, cfh, ch, sh, iin, in, ee -> one symbol each) with raw EVA as sensitivity;
controls use their letters.  Currier A and B are also analysed separately.

Usage:
    python3 analysis/reproduce_edge_order.py voynich_decipherment_repro_bundle \
        --public-data-root data/voynich-units --json-output edge_order.json
"""

from __future__ import annotations

import argparse
import json
import math
import sys
import time
from collections import Counter, defaultdict
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
if str(HERE) not in sys.path:
    sys.path.insert(0, str(HERE))

import reproduce_scale_transition as rst  # noqa: E402

CAP = 2000
SEED = 20260816
STAT_KEYS = ("a", "b", "c", "d", "e")
STAT_LABELS = {
    "a": "last glyph -> first glyph",
    "b": "last 2 glyphs -> first 2 glyphs",
    "c": "token id (cap 2000) -> first glyph",
    "d": "last glyph -> token id (cap 2000)",
    "e": "token id -> token id (paper)",
}
# (left feature, right feature) for each pairing
STAT_FEATURES = {
    "a": ("last1", "first1"),
    "b": ("last2", "first2"),
    "c": ("ident", "first1"),
    "d": ("last1", "ident"),
    "e": ("ident", "ident"),
}


# --------------------------------------------------------------------------
# Corpus construction (mirrors reproduce_scale_transition.main exactly)
# --------------------------------------------------------------------------

def load_voynich_both(bundle: Path, locus_re, collapse, strip_markup):
    """Return observed / certain-only lines in collapsed and raw EVA, plus
    Currier groupings.  Collapsed output is identical to
    ``reproduce_scale_transition.load_voynich_lines``."""
    from reproduce_space_sensitivity import parse_lines

    parsed, skipped = parse_lines(
        bundle / "voynich_calibration_sources" / "ZL3b.txt", locus_re, strip_markup
    )
    out = {
        "collapsed": {"observed": [], "certain_only": []},
        "raw": {"observed": [], "certain_only": []},
    }
    currier = {
        "collapsed": {"observed": defaultdict(list), "certain_only": defaultdict(list)},
        "raw": {"observed": defaultdict(list), "certain_only": defaultdict(list)},
    }
    for line in parsed:
        for rep, tokens in (
            ("collapsed", [collapse(token) for token in line["tokens"]]),
            ("raw", [token.lower() for token in line["tokens"]]),
        ):
            out[rep]["observed"].append(tokens)
            merged = [tokens[0]]
            for separator, token in zip(line["separators"], tokens[1:]):
                if separator == "u":
                    merged[-1] += token
                else:
                    merged.append(token)
            if len(merged) >= 2:
                out[rep]["certain_only"].append(merged)
            label = line["currier"]
            if label != "?":
                currier[rep]["observed"][label].append(tokens)
                if len(merged) >= 2:
                    currier[rep]["certain_only"][label].append(merged)
    return out, currier, skipped


def build_corpora(bundle: Path, public_root: Path | None):
    unit_probe, e4_catalog, locus_re, collapse, strip_markup = rst.load_modules(bundle)
    voy, currier, skipped = load_voynich_both(bundle, locus_re, collapse, strip_markup)

    # Cross-check against the paper's own loader.
    ref_obs, ref_cert, _, _ = rst.load_voynich_lines(bundle, locus_re, collapse, strip_markup)
    assert ref_obs == voy["collapsed"]["observed"], "collapsed observed lines differ from paper loader"
    assert ref_cert == voy["collapsed"]["certain_only"], "collapsed certain-only lines differ"

    observed = voy["collapsed"]["observed"]
    line_lengths = [len(line) for line in observed]
    target = sum(line_lengths)

    lm_root = bundle / "decipherment_attack_v6" / "lm_corpora"
    control_words = {
        "Latin narrative": unit_probe.latin_words(),
        "English narrative": rst.prose_words(lm_root / "lm_english.txt"),
        "French narrative": rst.prose_words(lm_root / "lm_french.txt"),
        "German narrative": rst.prose_words(lm_root / "lm_german.txt"),
        "Italian narrative": rst.prose_words(lm_root / "lm_italian.txt"),
    }
    if public_root:
        control_words.update({
            "Latin medical": rst.tess_words(sorted((public_root / "latin").glob("celsus*.tess"))),
            "Latin botanical": rst.tess_words(sorted((public_root / "herbal").glob("pliny*.tess"))),
            "English herbal": rst.prose_words(public_root / "herbal" / "culpeper_en.txt"),
        })

    corpora: dict[str, list[list[str]]] = {
        "Voynich observed separators": observed,
        "Voynich certain-only separators": voy["collapsed"]["certain_only"],
        "Voynich observed separators [raw EVA]": voy["raw"]["observed"],
        "Voynich certain-only separators [raw EVA]": voy["raw"]["certain_only"],
    }
    corpora.update({
        name: rst.wrap_to_lengths(words, line_lengths) for name, words in control_words.items()
    })
    corpora["Species Plantarum records"] = rst.truncate_records(
        e4_catalog.species_records(), target
    )
    strata: dict[str, list[list[str]]] = {}
    for label in sorted(currier["collapsed"]["observed"]):
        strata[f"Voynich Currier {label}, observed separators"] = currier["collapsed"]["observed"][label]
    for label in sorted(currier["collapsed"]["certain_only"]):
        strata[f"Voynich Currier {label}, certain-only separators"] = currier["collapsed"]["certain_only"][label]
    for label in sorted(currier["raw"]["observed"]):
        strata[f"Voynich Currier {label}, observed separators [raw EVA]"] = currier["raw"]["observed"][label]
    meta = {
        "voynich_lines": len(observed),
        "voynich_tokens": target,
        "skipped_lines": skipped,
        "public_data_root_used": bool(public_root),
    }
    return corpora, strata, meta


# --------------------------------------------------------------------------
# Feature encoding
# --------------------------------------------------------------------------

def encode(lines: list[list[str]], cap: int = CAP) -> dict:
    """Integer-encode a corpus and its per-token edge features."""
    lines = [line for line in lines if len(line) >= 2]
    flat = [token for line in lines for token in line]
    frequency = Counter(flat)
    retained = {token for token, _ in frequency.most_common(cap)}
    types = sorted(frequency)
    type_index = {t: i for i, t in enumerate(types)}
    token_ids = np.fromiter((type_index[t] for t in flat), dtype=np.int64, count=len(flat))
    line_ids = np.repeat(np.arange(len(lines)), [len(line) for line in lines])

    def code_table(values):
        vocab = {}
        codes = np.empty(len(values), dtype=np.int64)
        for i, value in enumerate(values):
            codes[i] = vocab.setdefault(value, len(vocab))
        return codes, len(vocab)

    feature_defs = {
        "last1": [t[-1] for t in types],
        "first1": [t[0] for t in types],
        "last2": [t[-2:] for t in types],
        "first2": [t[:2] for t in types],
        "ident": [t if t in retained else "<other>" for t in types],
    }
    features = {}
    sizes = {}
    for name, values in feature_defs.items():
        codes, size = code_table(values)
        features[name] = codes[token_ids]
        sizes[name] = size
    same_line = line_ids[:-1] == line_ids[1:]
    return {
        "lines": lines,
        "types": types,
        "token_ids": token_ids,
        "line_ids": line_ids,
        "features": features,
        "sizes": sizes,
        "same_line": same_line,
        "n_tokens": len(flat),
        "n_lines": len(lines),
        "n_pairs": int(same_line.sum()),
    }


def entropy_from_counts(counts: np.ndarray) -> float:
    counts = counts[counts > 0].astype(float)
    p = counts / counts.sum()
    return float(-(p * np.log2(p)).sum())


def pair_mi(x: np.ndarray, y: np.ndarray, ny: int) -> float:
    """Plug-in MI with marginals taken over the pair positions (paper style)."""
    _, joint = np.unique(x * ny + y, return_counts=True)
    _, cx = np.unique(x, return_counts=True)
    _, cy = np.unique(y, return_counts=True)
    return entropy_from_counts(cx) + entropy_from_counts(cy) - entropy_from_counts(joint)


# --------------------------------------------------------------------------
# Levenshtein <= 1 on adjacent pairs
# --------------------------------------------------------------------------

def within_one_edit(a: str, b: str) -> bool:
    if a == b:
        return True
    la, lb = len(a), len(b)
    if la == lb:
        diff = 0
        for x, y in zip(a, b):
            if x != y:
                diff += 1
                if diff > 1:
                    return False
        return True
    if la + 1 == lb:
        a, b, la, lb = b, a, lb, la
    elif la != lb + 1:
        return False
    i = j = 0
    skipped = False
    while i < la and j < lb:
        if a[i] == b[j]:
            i += 1
            j += 1
        elif skipped:
            return False
        else:
            skipped = True
            i += 1
    return True


def levenshtein_tables(enc: dict) -> dict:
    """Per-line boolean matrices of dist<=1 between token positions, flattened."""
    lines = enc["lines"]
    types = enc["types"]
    token_ids = enc["token_ids"]
    cache: dict[tuple[int, int], bool] = {}
    line_starts = np.zeros(len(lines), dtype=np.int64)
    line_lengths = np.array([len(line) for line in lines], dtype=np.int64)
    line_starts[1:] = np.cumsum(line_lengths)[:-1]
    offsets = np.zeros(len(lines), dtype=np.int64)
    offsets[1:] = np.cumsum(line_lengths ** 2)[:-1]
    flat = np.zeros(int((line_lengths ** 2).sum()), dtype=bool)
    exact_expected_hits = 0.0
    for l, line in enumerate(lines):
        n = len(line)
        ids = token_ids[line_starts[l]: line_starts[l] + n]
        base = offsets[l]
        hits = 0
        for i in range(n):
            ti = ids[i]
            for j in range(n):
                if i == j:
                    continue
                tj = ids[j]
                key = (ti, tj) if ti <= tj else (tj, ti)
                value = cache.get(key)
                if value is None:
                    value = within_one_edit(types[ti], types[tj])
                    cache[key] = value
                if value:
                    flat[base + i * n + j] = True
                    hits += 1
        exact_expected_hits += hits / n
    return {
        "flat": flat,
        "line_starts": line_starts,
        "line_lengths": line_lengths,
        "offsets": offsets,
        "exact_expected_hits": exact_expected_hits,
    }


def levenshtein_hits(tables: dict, line_ids: np.ndarray, left: np.ndarray, right: np.ndarray) -> int:
    lines = line_ids[left]
    starts = tables["line_starts"][lines]
    n = tables["line_lengths"][lines]
    idx = tables["offsets"][lines] + (left - starts) * n + (right - starts)
    return int(tables["flat"][idx].sum())


# --------------------------------------------------------------------------
# Internality (within-token PMI) score of edge pairs
# --------------------------------------------------------------------------

def internality_scale(lines: list[list[str]]) -> dict:
    internal = Counter()
    unigram = Counter()
    for line in lines:
        for token in line:
            unigram.update(token)
            internal.update(zip(token, token[1:]))
    vocabulary = sorted(unigram)
    index = {g: i for i, g in enumerate(vocabulary)}
    size = len(vocabulary)
    matrix = np.full((size, size), 0.5)
    for (a, c), count in internal.items():
        matrix[index[a], index[c]] += count
    matrix /= sum(internal.values()) + 0.5 * size * size
    marginal = np.array([unigram[g] for g in vocabulary], dtype=float)
    marginal /= marginal.sum()
    scores = np.log2(matrix / np.outer(marginal, marginal))
    internal_mean = sum(scores[index[a], index[c]] * n for (a, c), n in internal.items()) / sum(internal.values())
    random_mean = float(np.sum(np.outer(marginal, marginal) * scores))
    return {"scores": scores, "index": index, "internal_mean": float(internal_mean), "random_mean": random_mean}


# --------------------------------------------------------------------------
# Main per-corpus analysis
# --------------------------------------------------------------------------

def analyse(lines: list[list[str]], shuffles: int, seed: int = SEED, cap: int = CAP) -> dict:
    enc = encode(lines, cap)
    features = enc["features"]
    sizes = enc["sizes"]
    line_ids = enc["line_ids"]
    same = enc["same_line"]
    n = enc["n_tokens"]
    positions = np.arange(n)
    obs_left = positions[:-1][same]
    obs_right = positions[1:][same]

    # Marginal entropy of each feature over all tokens (paper's H(T) convention).
    marginal_entropy = {
        name: entropy_from_counts(np.bincount(codes)) for name, codes in features.items()
    }

    def all_mi(left, right):
        return {
            key: pair_mi(features[fx][left], features[fy][right], sizes[fy])
            for key, (fx, fy) in STAT_FEATURES.items()
        }

    observed = all_mi(obs_left, obs_right)

    # Internality scale and observed edge score.
    scale = internality_scale(enc["lines"])
    glyph_index = scale["index"]
    scores = scale["scores"]
    last_glyph_code = np.array([glyph_index[t[-1]] for t in enc["types"]])[enc["token_ids"]]
    first_glyph_code = np.array([glyph_index[t[0]] for t in enc["types"]])[enc["token_ids"]]

    def edge_score_mean(left, right):
        return float(scores[last_glyph_code[left], first_glyph_code[right]].mean())

    observed_edge_score = edge_score_mean(obs_left, obs_right)

    # Levenshtein tables.
    lev = levenshtein_tables(enc)
    observed_lev = levenshtein_hits(lev, line_ids, obs_left, obs_right)

    rng = np.random.default_rng(seed)
    null = {key: np.empty(shuffles) for key in STAT_KEYS}
    null_edge_score = np.empty(shuffles)
    null_lev = np.empty(shuffles)
    for s in range(shuffles):
        keys = rng.random(n)
        perm = np.lexsort((keys, line_ids))  # grouped by line, random within line
        left = perm[:-1][same]
        right = perm[1:][same]
        mi = all_mi(left, right)
        for key in STAT_KEYS:
            null[key][s] = mi[key]
        null_edge_score[s] = edge_score_mean(left, right)
        null_lev[s] = levenshtein_hits(lev, line_ids, left, right)

    stats = {}
    for key in STAT_KEYS:
        fx, fy = STAT_FEATURES[key]
        obs = observed[key]
        mean_null = float(null[key].mean())
        excess = obs - mean_null
        h_target = marginal_entropy[fy]
        stats[key] = {
            "label": STAT_LABELS[key],
            "left_feature": fx,
            "right_feature": fy,
            "left_types": sizes[fx],
            "right_types": sizes[fy],
            "target_entropy_bits": h_target,
            "observed_mi_bits": obs,
            "shuffle_mean_mi_bits": mean_null,
            "shuffle_sd_mi_bits": float(null[key].std(ddof=1)) if shuffles > 1 else 0.0,
            "shuffle_max_mi_bits": float(null[key].max()),
            "excess_bits": excess,
            "share_of_target_entropy": excess / h_target if h_target > 0 else float("nan"),
            "observed_share_of_target_entropy": obs / h_target if h_target > 0 else float("nan"),
            "fraction_destroyed_by_shuffling": excess / obs if obs > 0 else float("nan"),
            "observed_exceeds_all_shuffles": bool(obs > null[key].max()),
        }
    denominator = scale["internal_mean"] - scale["random_mean"]
    null_edge_mean = float(null_edge_score.mean())
    internality = {
        "internal_mean_bits": scale["internal_mean"],
        "random_mean_bits": scale["random_mean"],
        "observed_edge_mean_bits": observed_edge_score,
        "shuffled_edge_mean_bits": null_edge_mean,
        "observed_index": (observed_edge_score - scale["random_mean"]) / denominator,
        "shuffled_index": (null_edge_mean - scale["random_mean"]) / denominator,
        "residual_index": (observed_edge_score - null_edge_mean) / denominator,
        "glyph_types": len(glyph_index),
    }
    n_pairs = enc["n_pairs"]
    levenshtein = {
        "observed_fraction": observed_lev / n_pairs,
        "shuffle_mean_fraction": float(null_lev.mean()) / n_pairs,
        "shuffle_sd_fraction": float(null_lev.std(ddof=1)) / n_pairs if shuffles > 1 else 0.0,
        "exact_expected_fraction": lev["exact_expected_hits"] / n_pairs,
        "observed_over_shuffled": observed_lev / null_lev.mean() if null_lev.mean() > 0 else float("nan"),
        "observed_pairs_within_one_edit": int(observed_lev),
    }
    return {
        "lines": enc["n_lines"],
        "tokens": n,
        "adjacent_pairs": n_pairs,
        "types": len(enc["types"]),
        "feature_types": sizes,
        "marginal_entropy_bits": marginal_entropy,
        "stats": stats,
        "internality": internality,
        "levenshtein": levenshtein,
    }


def paper_check(lines: list[list[str]], shuffles: int) -> dict:
    row = rst.order_information(lines, CAP, shuffles)
    return {
        "excess_bits": row["excess_bits"],
        "share": row["share"],
        "observed_mi": row["observed_mi"],
        "shuffle_mean_mi": row["shuffle_mean_mi"],
    }


# --------------------------------------------------------------------------
# Reporting
# --------------------------------------------------------------------------

def print_tables(result: dict) -> None:
    corpora = result["corpora"]
    print("\nSHUFFLE-CORRECTED ADJACENT MI (bits; share = excess / H(target); destroyed = excess / observed)")
    header = f"{'corpus':44s} " + " ".join(f"{k:>24s}" for k in STAT_KEYS)
    print(header)
    print(f"{'':44s} " + " ".join(f"{'excess  share%  destr%':>24s}" for _ in STAT_KEYS))
    for name, row in corpora.items():
        cells = []
        for key in STAT_KEYS:
            s = row["stats"][key]
            cells.append(
                f"{s['excess_bits']:7.4f} {100 * s['share_of_target_entropy']:6.2f} "
                f"{100 * s['fraction_destroyed_by_shuffling']:6.1f}"
            )
        print(f"{name:44s} " + " ".join(f"{c:>24s}" for c in cells))
    print("\nEDGE MI (a) DETAIL")
    print(f"{'corpus':44s} {'obs':>8s} {'shuf':>8s} {'excess':>8s} {'H(first)':>9s} {'share%':>7s} {'destr%':>7s} {'|last|':>6s} {'|first|':>7s}")
    for name, row in corpora.items():
        s = row["stats"]["a"]
        print(
            f"{name:44s} {s['observed_mi_bits']:8.4f} {s['shuffle_mean_mi_bits']:8.4f} "
            f"{s['excess_bits']:8.4f} {s['target_entropy_bits']:9.3f} "
            f"{100 * s['share_of_target_entropy']:7.2f} {100 * s['fraction_destroyed_by_shuffling']:7.1f} "
            f"{s['left_types']:6d} {s['right_types']:7d}"
        )
    print("\nPAPER STATISTIC (e) CHECK: this script vs reproduce_scale_transition.order_information")
    for name, row in corpora.items():
        s = row["stats"]["e"]
        pc = row.get("paper_check")
        pc_text = f"paper excess={pc['excess_bits']:.4f} share={100 * pc['share']:.2f}%" if pc else "paper check skipped"
        print(f"{name:44s} this excess={s['excess_bits']:.4f} share={100 * s['share_of_target_entropy']:.2f}%   {pc_text}")
    print("\n(f) INTERNALITY SCORE OF EDGE PAIRS (bits) AND NORMALISED INDEX")
    print(f"{'corpus':44s} {'internal':>8s} {'random':>8s} {'obs edge':>8s} {'shuf edge':>9s} {'I_obs':>7s} {'I_shuf':>7s} {'I_resid':>7s}")
    for name, row in corpora.items():
        i = row["internality"]
        print(
            f"{name:44s} {i['internal_mean_bits']:8.3f} {i['random_mean_bits']:8.3f} "
            f"{i['observed_edge_mean_bits']:8.3f} {i['shuffled_edge_mean_bits']:9.3f} "
            f"{i['observed_index']:7.3f} {i['shuffled_index']:7.3f} {i['residual_index']:7.3f}"
        )
    print("\n(g) ADJACENT PAIRS AT LEVENSHTEIN DISTANCE <= 1")
    print(f"{'corpus':44s} {'observed%':>9s} {'shuffled%':>9s} {'exact%':>8s} {'ratio':>6s}")
    for name, row in corpora.items():
        g = row["levenshtein"]
        print(
            f"{name:44s} {100 * g['observed_fraction']:9.2f} {100 * g['shuffle_mean_fraction']:9.2f} "
            f"{100 * g['exact_expected_fraction']:8.2f} {g['observed_over_shuffled']:6.2f}"
        )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument("--shuffles", type=int, default=100)
    parser.add_argument("--seed", type=int, default=SEED)
    parser.add_argument("--public-data-root", type=Path)
    parser.add_argument("--json-output", type=Path)
    parser.add_argument("--skip-paper-check", action="store_true",
                        help="skip the slower cross-check against reproduce_scale_transition")
    parser.add_argument("--extra-corpus", action="append", default=[],
                        metavar="NAME=PATH",
                        help="additional EVA-glyph token stream (one line of "
                             "space-separated tokens per text line); composites "
                             "are collapsed as for Voynich and the stream is "
                             "re-wrapped to the Voynich line template and token count")
    args = parser.parse_args()

    bundle = args.bundle.resolve()
    public_root = args.public_data_root.resolve() if args.public_data_root else None
    t0 = time.time()
    corpora, strata, meta = build_corpora(bundle, public_root)
    print(
        f"VOYNICH lines={meta['voynich_lines']} tokens={meta['voynich_tokens']} "
        f"skipped={meta['skipped_lines']}; shuffles={args.shuffles}; controls={len(corpora) - 4}",
        flush=True,
    )
    if args.extra_corpus:
        _, _, _, collapse_fn, _ = rst.load_modules(bundle)
        template = [len(line) for line in corpora["Voynich observed separators"]]
        for spec in args.extra_corpus:
            name, _, path = spec.partition("=")
            words = [collapse_fn(tok) for raw in Path(path).read_text().splitlines()
                     for tok in raw.split() if tok]
            corpora[name] = rst.wrap_to_lengths(words, template)
    result = {"meta": {**meta, "shuffles": args.shuffles, "seed": args.seed, "cap": CAP}, "corpora": {}}
    for name, lines in {**corpora, **strata}.items():
        t1 = time.time()
        row = analyse(lines, args.shuffles, args.seed)
        if not args.skip_paper_check:
            row["paper_check"] = paper_check(lines, args.shuffles)
        result["corpora"][name] = row
        print(f"  analysed {name:44s} ({row['tokens']} tokens) in {time.time() - t1:.1f}s", flush=True)
    result["meta"]["runtime_seconds"] = time.time() - t0
    if args.json_output:
        args.json_output.parent.mkdir(parents=True, exist_ok=True)
        args.json_output.write_text(json.dumps(result, indent=2) + "\n")
    print_tables(result)


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_headlines.py <==
#!/usr/bin/env python3
"""Reproduce the headline statistics and figures for the publication draft.

Usage:
    python3 analysis/reproduce_headlines.py /path/to/voynich-units

The data root must contain ZL3b.txt, the control-corpus directories, and
morphometry_voynichese/voynichese_boxes from the public reproducibility archive.
Only NumPy and Matplotlib are required beyond the Python standard library.
"""

from __future__ import annotations

import argparse
import glob
import json
import math
import os
import re
from collections import Counter, defaultdict
from difflib import SequenceMatcher
from pathlib import Path

import matplotlib.pyplot as plt

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 8.5,
    "axes.titlesize": "large",
    "axes.labelsize": "medium",
    "xtick.labelsize": "small",
    "ytick.labelsize": "small",
    "legend.fontsize": "small",
})
import numpy as np


SUBSTITUTIONS = [
    ("cth", "T"), ("ckh", "K"), ("cph", "P"), ("cfh", "F"),
    ("ch", "C"), ("sh", "S"), ("iin", "N"), ("in", "I"),
    ("ee", "E"),
]
BAD_BOUNDARY = set("?*<>{}[]()|@;:.,0123456789'")
BAD_ENTROPY = set("?*<>{}[]()|")
HEADER_RE = re.compile(r"^<(f[0-9]+[rv][0-9]*)>\s+<!\s*([^>]*)>")
LOCUS_RE = re.compile(r"^<(f[0-9rv]+[0-9]*)\.(\d+),([@+*=~])([A-Za-z])[^>]*>")

INK = "#202124"
BLUE = "#3977b9"
RED = "#d4514f"
PURPLE = "#6d4bd2"
GREY = "#8a8f98"


def collapse(token: str) -> str:
    for old, new in SUBSTITUTIONS:
        token = token.replace(old, new)
    return token


def clean_body(raw: str) -> str:
    text = raw[raw.index(">") + 1 :].strip()
    text = re.sub(r"<[^>]*>", "", text)
    text = re.sub(r"\[([^:\]]*):[^\]]*\]", r"\1", text)
    return re.sub(r"\{[^}]*\}", "", text)


def valid_boundary_token(token: str) -> bool:
    return bool(token) and not (set(token) & BAD_BOUNDARY)


def parse_boundary_corpus(zl_path: Path) -> tuple[list[dict], list[tuple]]:
    metadata: dict[str, dict[str, str]] = {}
    lines: list[dict] = []
    with zl_path.open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            header = HEADER_RE.match(raw)
            if header:
                metadata[header.group(1)] = dict(
                    re.findall(r"\$([A-Z])=([A-Za-z0-9]+)", header.group(2))
                )
                continue
            locus = LOCUS_RE.match(raw)
            if not locus or locus.group(4) != "P":
                continue
            page = locus.group(1)
            parts = re.split(r"([.,])", clean_body(raw))
            tokens = [collapse(parts[i].strip()) for i in range(0, len(parts), 2)]
            delimiters = [parts[i] for i in range(1, len(parts), 2)]
            if sum(valid_boundary_token(token) for token in tokens) < 4:
                continue
            meta = metadata.get(page, {})
            line = {
                "page": page,
                "marker": locus.group(3),
                "quire": meta.get("Q", "?"),
                "bifolio": (meta.get("Q", "?"), meta.get("B", "?")),
                "tokens": tokens,
                "delimiters": delimiters,
                "internal": [],
                "unigrams": [],
                "spaces": [],
            }
            for token in tokens:
                if not valid_boundary_token(token):
                    continue
                line["internal"].extend(zip(token, token[1:]))
                line["unigrams"].extend(token)
            for index, delimiter in enumerate(delimiters):
                if delimiter not in ".,":
                    continue
                left, right = tokens[index], tokens[index + 1]
                if not (valid_boundary_token(left) and valid_boundary_token(right)):
                    continue
                if index == 0:
                    position = "first"
                elif index == len(delimiters) - 1:
                    position = "last"
                else:
                    position = "mid"
                line["spaces"].append((delimiter, position, left[-1], right[0]))
            lines.append(line)

    linebreaks: list[tuple] = []
    for first, second in zip(lines, lines[1:]):
        if first["page"] != second["page"] or second["marker"] == "@":
            continue
        left = next(
            (token for token in reversed(first["tokens"]) if valid_boundary_token(token)),
            None,
        )
        right = next(
            (token for token in second["tokens"] if valid_boundary_token(token)),
            None,
        )
        if left and right:
            linebreaks.append((first["quire"], left[-1], right[0]))
    return lines, linebreaks


def association_scale(lines: list[dict]) -> dict:
    internal = [pair for line in lines for pair in line["internal"]]
    unigrams = [glyph for line in lines for glyph in line["unigrams"]]
    joint = Counter(internal)
    unigram = Counter(unigrams)
    vocabulary = sorted(unigram)
    index = {glyph: i for i, glyph in enumerate(vocabulary)}
    size = len(vocabulary)
    matrix = np.full((size, size), 0.5)
    for (left, right), count in joint.items():
        matrix[index[left], index[right]] += count
    matrix /= sum(joint.values()) + 0.5 * size * size
    marginal = np.array([unigram[glyph] for glyph in vocabulary], dtype=float)
    marginal /= marginal.sum()
    scores = np.log2(matrix / np.outer(marginal, marginal))
    internal_mean = float(np.mean([scores[index[a], index[b]] for a, b in internal]))
    random_mean = float(np.sum(np.outer(marginal, marginal) * scores))
    return {
        "scores": scores,
        "index": index,
        "internal_mean": internal_mean,
        "random_mean": random_mean,
        "denominator": internal_mean - random_mean,
    }


def pair_score(scale: dict, pair: tuple[str, str]) -> float:
    left, right = pair
    index = scale["index"]
    if left not in index or right not in index:
        return float("nan")
    return float(scale["scores"][index[left], index[right]])


def boundary_pools(lines: list[dict], linebreaks: list[tuple]) -> dict[str, list[tuple]]:
    spaces = [space for line in lines for space in line["spaces"]]
    return {
        "uncertain": [(a, b) for delimiter, _, a, b in spaces if delimiter == ","],
        "certain": [(a, b) for delimiter, _, a, b in spaces if delimiter == "."],
        "first": [(a, b) for _, position, a, b in spaces if position == "first"],
        "mid": [(a, b) for _, position, a, b in spaces if position == "mid"],
        "linebreak": [(a, b) for _, a, b in linebreaks],
    }


def boundary_index(lines: list[dict], linebreaks: list[tuple]) -> tuple[dict, dict]:
    scale = association_scale(lines)
    pools = boundary_pools(lines, linebreaks)
    result = {}
    for name, pairs in pools.items():
        values = np.array([pair_score(scale, pair) for pair in pairs])
        values = values[~np.isnan(values)]
        result[name] = (
            float((values.mean() - scale["random_mean"]) / scale["denominator"]),
            len(values),
        )
    return result, scale


def quire_bootstrap(
    lines: list[dict], linebreaks: list[tuple], repetitions: int, seed: int
) -> dict[str, tuple[float, float]]:
    by_quire: dict[str, list[dict]] = defaultdict(list)
    breaks_by_quire: dict[str, list[tuple]] = defaultdict(list)
    for line in lines:
        by_quire[line["quire"]].append(line)
    for quire, left, right in linebreaks:
        breaks_by_quire[quire].append((quire, left, right))
    quires = sorted(by_quire)
    rng = np.random.default_rng(seed)
    values = defaultdict(list)
    for _ in range(repetitions):
        selected = rng.choice(len(quires), len(quires), replace=True)
        sample_lines = [line for i in selected for line in by_quire[quires[i]]]
        sample_breaks = [item for i in selected for item in breaks_by_quire[quires[i]]]
        estimate, _ = boundary_index(sample_lines, sample_breaks)
        for name, (value, _) in estimate.items():
            values[name].append(value)
    return {
        name: tuple(np.percentile(series, [2.5, 97.5]))
        for name, series in values.items()
    }


def edge_null(scale: dict, pairs: list[tuple]) -> float:
    left = Counter(a for a, _ in pairs)
    right = Counter(b for _, b in pairs)
    total_left, total_right = sum(left.values()), sum(right.values())
    expectation = 0.0
    for a, left_count in left.items():
        for b, right_count in right.items():
            score = pair_score(scale, (a, b))
            if not math.isnan(score):
                expectation += (left_count / total_left) * (right_count / total_right) * score
    return (expectation - scale["random_mean"]) / scale["denominator"]


def design_effect(lines: list[dict], scale: dict, repetitions: int = 50000) -> tuple:
    aggregates = {"line": defaultdict(lambda: [0.0, 0]), "quire": defaultdict(lambda: [0.0, 0])}
    for line_number, line in enumerate(lines):
        values = []
        for _, _, left, right in line["spaces"]:
            score = pair_score(scale, (left, right))
            values.append((score - scale["random_mean"]) / scale["denominator"])
        for level, key in (("line", line_number), ("quire", line["quire"])):
            aggregates[level][key][0] += sum(values)
            aggregates[level][key][1] += len(values)
    rng = np.random.default_rng(20260807)
    standard_errors = {}
    for level in ("line", "quire"):
        array = np.array(list(aggregates[level].values()))
        clusters = len(array)
        estimates = []
        for _ in range(repetitions):
            sampled = array[rng.integers(0, clusters, clusters)].sum(axis=0)
            estimates.append(sampled[0] / sampled[1])
        standard_errors[level] = float(np.std(estimates))
    ratio = standard_errors["quire"] / standard_errors["line"]
    return standard_errors["line"], standard_errors["quire"], ratio, ratio * ratio


def two_sided_sign_p(positive: int, total: int) -> float:
    extreme = max(positive, total - positive)
    tail = sum(math.comb(total, value) for value in range(extreme, total + 1))
    return min(1.0, 2.0 * tail / (2 ** total))


def quire_robustness(lines: list[dict], linebreaks: list[tuple], scale: dict) -> dict:
    by_quire = defaultdict(lambda: {".": [], ",": []})
    for line in lines:
        for delimiter, _, left, right in line["spaces"]:
            score = pair_score(scale, (left, right))
            if math.isnan(score):
                continue
            value = (score - scale["random_mean"]) / scale["denominator"]
            by_quire[line["quire"]][delimiter].append(value)

    differences = []
    for values in by_quire.values():
        if values["."] and values[","]:
            differences.append(float(np.mean(values[","]) - np.mean(values["."])))

    quires = sorted({line["quire"] for line in lines})
    leave_one_out = []
    for omitted in quires:
        selected_lines = [line for line in lines if line["quire"] != omitted]
        selected_breaks = [item for item in linebreaks if item[0] != omitted]
        estimates, _ = boundary_index(selected_lines, selected_breaks)
        leave_one_out.append(estimates["uncertain"][0] - estimates["certain"][0])

    positive = sum(value > 0 for value in differences)
    return {
        "quires": len(differences),
        "positive": positive,
        "sign_p": two_sided_sign_p(positive, len(differences)),
        "fixed_range": (min(differences), max(differences)),
        "fixed_median": float(np.median(differences)),
        "leave_one_out_range": (min(leave_one_out), max(leave_one_out)),
        "leave_one_out_median": float(np.median(leave_one_out)),
    }


def vy_tokens(box_path: Path) -> list[dict]:
    data = json.loads(box_path.read_text())
    vocabulary = [item[0] for item in data[0]]
    tokens = []
    line = 0
    previous_x = None
    for entry in data[1]:
        token = {
            "word": vocabulary[entry[0]],
            "x": entry[1], "y": entry[2], "w": entry[3], "h": entry[4],
        }
        if previous_x is not None and token["x"] < previous_x - 3:
            line += 1
        token["line"] = line
        previous_x = token["x"]
        tokens.append(token)
    return tokens


def zl_folio_tokens(zl_path: Path, folio: str) -> tuple[list[str], list[str]]:
    pattern = re.compile(r"^<" + re.escape(folio) + r"\.(\d+),([@+*=~])([A-Za-z])")
    bad = set("?*<>{}[]()|")
    tokens, separators = [], []
    with zl_path.open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            match = pattern.match(raw)
            if not match or match.group(3) != "P":
                continue
            current, line_tokens, line_separators = "", [], []
            for character in clean_body(raw):
                if character in ".,":
                    if current and not (set(current) & bad):
                        line_tokens.append(current)
                        line_separators.append(character)
                    current = ""
                else:
                    current += character
            if current and not (set(current) & bad):
                line_tokens.append(current)
            line_separators = line_separators[: len(line_tokens) - 1]
            for index, token in enumerate(line_tokens):
                tokens.append(token)
                separators.append(
                    line_separators[index] if index < len(line_separators) else "L"
                )
    return tokens, separators


def coordinate_rows(data_root: Path, scale: dict) -> tuple[list[dict], int, int]:
    box_directory = data_root / "morphometry_voynichese" / "voynichese_boxes"
    rows = []
    aligned = 0
    total = 0
    for box_path in sorted(box_directory.glob("*.js")):
        folio = box_path.stem
        visual = vy_tokens(box_path)
        textual, separators = zl_folio_tokens(data_root / "ZL3b.txt", folio)
        if not textual:
            continue
        total += len(visual)
        median_width = np.median([token["w"] for token in visual]) or 1.0
        matcher = SequenceMatcher(
            a=[collapse(token["word"]) for token in visual],
            b=[collapse(token) for token in textual],
            autojunk=False,
        )
        for visual_start, text_start, length in matcher.get_matching_blocks():
            aligned += length
            for offset in range(length - 1):
                left = visual[visual_start + offset]
                right = visual[visual_start + offset + 1]
                if left["line"] != right["line"]:
                    continue
                label = separators[text_start + offset]
                if label not in ".,":
                    continue
                pair = (collapse(left["word"])[-1], collapse(right["word"])[0])
                raw_score = pair_score(scale, pair)
                normalized_score = (
                    (raw_score - scale["random_mean"]) / scale["denominator"]
                )
                rows.append({
                    "gap": (right["x"] - (left["x"] + left["w"])) / median_width,
                    "label": label,
                    "pair": pair,
                    "folio": folio,
                    "score": normalized_score,
                })
    return rows, aligned, total


def transcription_tokens_and_separators(
    body: str, bad: set[str]
) -> tuple[list[str], list[str]]:
    """Extract clean tokens and the separators between retained tokens."""
    body = re.sub(r"<[^>]*>", "", body)
    body = re.sub(r"\[([^:\]]*):[^\]]*\]", r"\1", body)
    body = re.sub(r"\{[^}]*\}", "", body).rstrip("-=").strip()
    tokens, separators, current = [], [], ""
    for character in body:
        if character in ".,":
            if current and not (set(current) & bad):
                tokens.append(current)
                separators.append(character)
            current = ""
        else:
            current += character
    if current and not (set(current) & bad):
        tokens.append(current)
    return tokens, separators[: max(0, len(tokens) - 1)]


def parse_zl_separator_lines(zl_path: Path) -> dict[str, list[tuple[int, list[str], list[str]]]]:
    pattern = re.compile(r"^<(f[0-9]+[rv][0-9]?)\.(\d+),([@+*=~])([A-Za-z])")
    bad = set("?*<>{}[]()|")
    output = defaultdict(list)
    with zl_path.open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            match = pattern.match(raw)
            if not match or match.group(4) != "P":
                continue
            tokens, separators = transcription_tokens_and_separators(
                raw[raw.index(">") + 1 :], bad
            )
            if tokens:
                output[match.group(1)].append((int(match.group(2)), tokens, separators))
    return dict(output)


def parse_v101_separator_lines(v101_path: Path) -> dict[str, dict[int, list[str]]]:
    pattern = re.compile(r"^<([0-9]+[rv][0-9]?)\.(\d+)>")
    bad = set("?*<>{}[]()|!%&")
    output = defaultdict(dict)
    with v101_path.open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            match = pattern.match(raw)
            if not match:
                continue
            tokens, separators = transcription_tokens_and_separators(
                raw[raw.index(">") + 1 :], bad
            )
            if tokens:
                output["f" + match.group(1)][int(match.group(2))] = separators
    return {folio: dict(lines) for folio, lines in output.items()}


def second_transcription_check(data_root: Path, v101_path: Path) -> dict:
    """Compare ZL and v101 weak-space marks and test a gap dose response."""
    zl = parse_zl_separator_lines(data_root / "ZL3b.txt")
    v101 = parse_v101_separator_lines(v101_path)
    counts = {"both_uncertain": 0, "zl_only": 0, "v101_only": 0, "neither": 0}
    comparable_lines = 0
    for folio, lines in zl.items():
        for line_number, _, zl_separators in lines:
            other = v101.get(folio, {}).get(line_number)
            if other is None or len(other) != len(zl_separators):
                continue
            comparable_lines += 1
            for first, second in zip(zl_separators, other):
                if first == "," and second == ",":
                    counts["both_uncertain"] += 1
                elif first == ",":
                    counts["zl_only"] += 1
                elif second == ",":
                    counts["v101_only"] += 1
                else:
                    counts["neither"] += 1
    total = sum(counts.values())
    observed = (counts["both_uncertain"] + counts["neither"]) / total
    zl_rate = (counts["both_uncertain"] + counts["zl_only"]) / total
    v101_rate = (counts["both_uncertain"] + counts["v101_only"]) / total
    expected = zl_rate * v101_rate + (1 - zl_rate) * (1 - v101_rate)

    gaps_by_vote = {0: [], 1: [], 2: []}
    box_directory = data_root / "morphometry_voynichese" / "voynichese_boxes"
    for box_path in sorted(box_directory.glob("*.js")):
        folio = box_path.stem
        if folio not in zl:
            continue
        visual = vy_tokens(box_path)
        median_width = np.median([token["w"] for token in visual]) or 1.0
        visual_lines = defaultdict(list)
        for token in visual:
            visual_lines[token["line"]].append(token)
        keys = sorted(visual_lines)
        for line_index, (line_number, zl_tokens, zl_separators) in enumerate(zl[folio]):
            if line_index >= len(keys):
                continue
            other = v101.get(folio, {}).get(line_number)
            if other is None or len(other) != len(zl_separators):
                continue
            line = visual_lines[keys[line_index]]
            matcher = SequenceMatcher(
                a=[collapse(token["word"]) for token in line],
                b=[collapse(token) for token in zl_tokens],
                autojunk=False,
            )
            for visual_start, text_start, length in matcher.get_matching_blocks():
                for offset in range(length - 1):
                    separator_index = text_start + offset
                    if separator_index >= len(zl_separators):
                        continue
                    left = line[visual_start + offset]
                    right = line[visual_start + offset + 1]
                    votes = int(zl_separators[separator_index] == ",") + int(
                        other[separator_index] == ","
                    )
                    gaps_by_vote[votes].append(
                        (right["x"] - (left["x"] + left["w"])) / median_width
                    )
    return {
        "comparable_lines": comparable_lines,
        "comparable_boundaries": total,
        **counts,
        "zl_uncertain_rate": zl_rate,
        "v101_uncertain_rate": v101_rate,
        "raw_agreement": observed,
        "cohen_kappa": (observed - expected) / (1 - expected),
        "gap_by_uncertain_votes": {
            str(votes): {
                "n": len(values),
                "mean": float(np.mean(values)),
                "median": float(np.median(values)),
            }
            for votes, values in gaps_by_vote.items()
        },
    }


def demean(values: np.ndarray, codes: np.ndarray, groups: int) -> np.ndarray:
    sums = np.bincount(codes, weights=values, minlength=groups)
    counts = np.bincount(codes, minlength=groups)
    return values - (sums / np.maximum(counts, 1))[codes]


def rank_auc(certain: list[float] | np.ndarray,
             uncertain: list[float] | np.ndarray) -> float:
    """Probability that a random certain gap exceeds a random uncertain gap."""
    certain = np.asarray(certain)
    uncertain = np.sort(np.asarray(uncertain))
    lower = np.searchsorted(uncertain, certain, side="left")
    upper = np.searchsorted(uncertain, certain, side="right")
    return float(np.sum(lower + 0.5 * (upper - lower)) /
                 (len(certain) * len(uncertain)))


def best_gap_threshold(rows: list[dict]) -> tuple[float, float]:
    values = np.array([row["gap"] for row in rows])
    uncertain = np.array([row["label"] == "," for row in rows])
    order = np.argsort(values, kind="stable")
    values, uncertain = values[order], uncertain[order]
    true_positive = np.cumsum(uncertain)
    false_positive = np.cumsum(~uncertain)
    positives, negatives = uncertain.sum(), (~uncertain).sum()
    # Evaluate only attainable thresholds, after the final member of each tie.
    candidates = np.r_[np.flatnonzero(values[:-1] < values[1:]), len(values) - 1]
    balanced = 0.5 * (
        true_positive[candidates] / positives
        + (negatives - false_positive[candidates]) / negatives
    )
    best = int(candidates[np.argmax(balanced)])
    return float(values[best]), float(np.max(balanced))


def leave_one_folio_out_classifier(
    by_folio: dict[str, list[dict]], folios: list[str]
) -> dict:
    true_positive = false_positive = true_negative = false_negative = 0
    for held_out in folios:
        training = [
            row for folio in folios if folio != held_out for row in by_folio[folio]
        ]
        threshold, _ = best_gap_threshold(training)
        for row in by_folio[held_out]:
            predicted = row["gap"] <= threshold
            actual = row["label"] == ","
            if predicted and actual:
                true_positive += 1
            elif predicted:
                false_positive += 1
            elif actual:
                false_negative += 1
            else:
                true_negative += 1
    sensitivity = true_positive / (true_positive + false_negative)
    specificity = true_negative / (true_negative + false_positive)
    return {
        "sensitivity": sensitivity,
        "specificity": specificity,
        "balanced_accuracy": 0.5 * (sensitivity + specificity),
    }


def two_way_fixed_effect(rows: list[dict]) -> float:
    gaps = np.array([row["gap"] for row in rows])
    uncertain = np.array([row["label"] == "," for row in rows], dtype=float)
    pairs = {pair: index for index, pair in enumerate(sorted({row["pair"] for row in rows}))}
    folios = {folio: index for index, folio in enumerate(sorted({row["folio"] for row in rows}))}
    pair_codes = np.array([pairs[row["pair"]] for row in rows])
    folio_codes = np.array([folios[row["folio"]] for row in rows])

    def residualize(values: np.ndarray) -> np.ndarray:
        values = values - values.mean()
        for _ in range(1000):
            previous = values.copy()
            values = demean(values, pair_codes, len(pairs))
            values = demean(values, folio_codes, len(folios))
            if np.max(np.abs(values - previous)) < 1e-12:
                break
        return values

    residual_gap = residualize(gaps)
    residual_uncertain = residualize(uncertain)
    return float(
        np.sum(residual_uncertain * residual_gap)
        / np.sum(residual_uncertain * residual_uncertain)
    )


def pair_fixed_effect(rows: list[dict]) -> float:
    gaps = np.array([row["gap"] for row in rows])
    uncertain = np.array([row["label"] == "," for row in rows], dtype=float)
    pairs = {pair: index for index, pair in enumerate(sorted({row["pair"] for row in rows}))}
    codes = np.array([pairs[row["pair"]] for row in rows])
    gaps = demean(gaps, codes, len(pairs))
    uncertain = demean(uncertain, codes, len(pairs))
    return float(np.sum(uncertain * gaps) / np.sum(uncertain * uncertain))


def coordinate_statistics(rows: list[dict], repetitions: int) -> dict:
    certain = np.array([row["gap"] for row in rows if row["label"] == "."])
    uncertain = np.array([row["gap"] for row in rows if row["label"] == ","])
    folios = sorted({row["folio"] for row in rows})
    by_folio = defaultdict(list)
    for row in rows:
        by_folio[row["folio"]].append(row)
    rng = np.random.default_rng(7)
    differences = []
    coefficients = []
    aucs = []
    rng_fe = np.random.default_rng(11)
    for _ in range(repetitions):
        sample = rng.choice(folios, len(folios), replace=True)
        selected = [row for folio in sample for row in by_folio[folio]]
        c = [row["gap"] for row in selected if row["label"] == "."]
        u = [row["gap"] for row in selected if row["label"] == ","]
        differences.append(float(np.mean(c) - np.mean(u)))
        aucs.append(rank_auc(c, u))
        sample_fe = rng_fe.choice(folios, len(folios), replace=True)
        selected_fe = [row for folio in sample_fe for row in by_folio[folio]]
        coefficients.append(pair_fixed_effect(selected_fe))
    paired_folios = [
        folio for folio in folios
        if {row["label"] for row in by_folio[folio]} == {".", ","}
    ]
    positive = 0
    for folio in paired_folios:
        group = by_folio[folio]
        c = np.mean([row["gap"] for row in group if row["label"] == "."])
        u = np.mean([row["gap"] for row in group if row["label"] == ","])
        positive += c > u
    pair_groups = defaultdict(lambda: {".": [], ",": []})
    for row in rows:
        pair_groups[row["pair"]][row["label"]].append(row["gap"])
    common_pairs = [
        pair for pair, values in pair_groups.items()
        if len(values["."]) >= 5 and len(values[","]) >= 5
    ]
    return {
        "certain": certain,
        "uncertain": uncertain,
        "difference": float(certain.mean() - uncertain.mean()),
        "difference_ci": tuple(np.percentile(differences, [2.5, 97.5])),
        "pair_fe": pair_fixed_effect(rows),
        "pair_fe_ci": tuple(np.percentile(coefficients, [2.5, 97.5])),
        "folios": len(folios),
        "paired_folios": len(paired_folios),
        "positive_folios": positive,
        "common_pairs": len(common_pairs),
        "positive_pairs": sum(
            np.mean(pair_groups[pair]["."]) > np.mean(pair_groups[pair][","])
            for pair in common_pairs
        ),
        "auc": rank_auc(certain, uncertain),
        "auc_ci": tuple(np.percentile(aucs, [2.5, 97.5])),
        "two_way_fe": two_way_fixed_effect(rows),
        "threshold": best_gap_threshold(rows),
        "leave_one_out": leave_one_folio_out_classifier(by_folio, folios),
        "correlation": float(np.corrcoef(
            [row["gap"] for row in rows], [row["score"] for row in rows]
        )[0, 1]),
        "pair_groups": pair_groups,
        "common_pair_names": common_pairs,
    }


def entropy(sequence: list[str]) -> float:
    counts = Counter(sequence)
    total = len(sequence)
    return -sum((count / total) * math.log2(count / total) for count in counts.values())


def conditional_entropy(sequence: list[str]) -> float:
    bigrams = Counter(zip(sequence, sequence[1:]))
    left = Counter()
    for (current, _), count in bigrams.items():
        left[current] += count
    total = sum(bigrams.values())
    return -sum(
        (count / total) * math.log2(count / left[current])
        for (current, _), count in bigrams.items()
    )


def within_token_conditional_entropy(words: list[str]) -> float:
    bigrams = Counter(pair for word in words for pair in zip(word, word[1:]))
    left = Counter()
    for (current, _), count in bigrams.items():
        left[current] += count
    total = sum(bigrams.values())
    return -sum(
        (count / total) * math.log2(count / left[current])
        for (current, _), count in bigrams.items()
    )


def load_tess(paths: list[str]) -> list[str]:
    output = []
    for path in paths:
        with open(path, encoding="utf-8", errors="replace") as stream:
            for line in stream:
                line = re.sub(r"^<[^>]*>", "", line)
                line = re.sub(r"[^A-Za-zÀ-ÿ ]", " ", line)
                output.extend(word.lower() for word in line.split() if word.isalpha())
    return output


def load_gutenberg(path: Path) -> list[str]:
    text = path.read_text(encoding="utf-8", errors="replace")
    start, end = text.find("*** START"), text.find("*** END")
    if start > 0:
        text = text[text.find("\n", start) :]
    if end > 0:
        text = text[:end]
    text = re.sub(r"[^A-Za-zÀ-ÿ ]", " ", text)
    return [word.lower() for word in text.split() if word.isalpha()]


def entropy_word_corpora(data_root: Path) -> dict[str, list[str]]:
    raw_tokens = []
    with (data_root / "ZL3b.txt").open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            match = LOCUS_RE.match(raw)
            if not match or match.group(4) != "P":
                continue
            raw_tokens.extend(
                word for word in re.split(r"[.,]", clean_body(raw))
                if word and not (set(word) & BAD_ENTROPY)
            )
    return {
        "Voynichese, composite-collapsed EVA": [collapse(word) for word in raw_tokens],
        "Voynichese, decomposed EVA": raw_tokens,
        "Pliny, botanical Latin": load_tess(sorted(glob.glob(str(data_root / "herbal/pliny*.tess")))),
        "Celsus and Caesar, Latin": load_tess(sorted(glob.glob(str(data_root / "latin/*.tess")))),
        "Culpeper, English herbal": load_gutenberg(data_root / "herbal/culpeper_en.txt"),
        "Italian prose": (
            load_gutenberg(data_root / "italian/27608.txt")
            + load_gutenberg(data_root / "italian/26166.txt")
        ),
    }


def entropy_corpora(corpora: dict[str, list[str]]) -> list[tuple]:
    primary = corpora["Voynichese, composite-collapsed EVA"]
    sample_size = len(primary)
    character_sample = sum(len(word) for word in primary)
    rows = []
    for name, words in corpora.items():
        words = words[:sample_size]
        symbols = [symbol for word in words for symbol in word]
        rows.append((
            name,
            entropy(symbols),
            conditional_entropy(symbols),
            entropy(words),
            within_token_conditional_entropy(words),
            conditional_entropy(symbols[:character_sample]),
        ))
    return rows


def entropy_window_robustness(
    corpora: dict[str, list[str]], repetitions: int, seed: int
) -> dict[str, tuple[float, float, float]]:
    target = "".join(corpora["Voynichese, composite-collapsed EVA"])
    target_length = len(target)
    rng = np.random.default_rng(seed)
    result = {}
    for name, words in corpora.items():
        if name.startswith("Voynichese"):
            continue
        sequence = "".join(words)
        starts = rng.integers(0, len(sequence) - target_length + 1, repetitions)
        values = [
            conditional_entropy(sequence[start : start + target_length])
            for start in starts
        ]
        result[name] = (
            float(min(values)),
            float(np.median(values)),
            float(max(values)),
        )
    return result


def make_boundary_coordinate_figure(output, estimates, intervals, nulls, rows, stats):
    fig = plt.figure(figsize=(7.5, 8.5))
    grid = fig.add_gridspec(
        3, 2, height_ratios=[0.85, 1.15, 0.85],
        hspace=0.62, wspace=0.30,
        left=0.125, right=0.975, top=0.965, bottom=0.055,
    )
    axA = fig.add_subplot(grid[0, :])
    axB = fig.add_subplot(grid[1, 0])
    axC = fig.add_subplot(grid[1, 1])
    axD = fig.add_subplot(grid[2, :])

    # --- A: boundary association ---
    names = ["within-token\npair", "uncertain\nseparator", "first separator\nof line",
             "mid-line\nseparator", "certain\nseparator", "line break"]
    keys = [None, "uncertain", "first", "mid", "certain", "linebreak"]
    values = [1.0] + [estimates[key][0] for key in keys[1:]]
    lower = [0.0] + [values[i] - intervals[keys[i]][0] for i in range(1, len(keys))]
    upper = [0.0] + [intervals[keys[i]][1] - values[i] for i in range(1, len(keys))]
    x = np.arange(len(names))
    axA.axhline(0, color=GREY, linewidth=0.9, linestyle="--")
    axA.errorbar(x, values, yerr=[lower, upper], fmt="o", color=INK,
                 ecolor=INK, capsize=3, markersize=6, label="observed")
    axA.scatter(x[1:], [nulls[key] for key in keys[1:]], facecolors="white",
                edgecolors=RED, linewidth=1.3, s=38, label="edge-composition null")
    axA.set_xticks(x, names)
    axA.set_xlabel("boundary class")
    axA.set_ylabel("normalised internality index  $I$")
    axA.set_ylim(-0.14, 1.08)
    axA.set_title("A  Boundary association by transcription certainty and position",
                  loc="left", fontweight="bold")
    axA.legend(frameon=False, ncol=2, loc="upper right")

    # --- B: bounding-box gap histogram ---
    certain = stats["certain"]
    uncertain = stats["uncertain"]
    bins = np.linspace(-0.12, 0.42, 55)
    axB.hist(certain, bins=bins, density=True, color=BLUE, alpha=0.68,
             label=f"certain (n={len(certain):,})")
    axB.hist(uncertain, bins=bins, density=True, color=RED, alpha=0.58,
             label=f"uncertain (n={len(uncertain):,})")
    axB.axvline(np.median(certain), color=BLUE, linestyle="--", linewidth=1)
    axB.axvline(np.median(uncertain), color=RED, linestyle="--", linewidth=1)
    axB.set_title("B  Bounding-box gap by ZL label", loc="left", fontweight="bold")
    axB.set_xlabel("box gap (fraction of folio median token width)")
    axB.set_ylabel("density")
    axB.legend(frameon=False, fontsize="small")

    # --- C: same flanking glyph pair ---
    pair_groups = stats["pair_groups"]
    common = sorted(
        stats["common_pair_names"],
        key=lambda pair: -(len(pair_groups[pair]["."]) + len(pair_groups[pair][","])),
    )[:12]
    y = np.arange(len(common))[::-1]
    certain_means = [np.mean(pair_groups[pair]["."]) for pair in common]
    uncertain_means = [np.mean(pair_groups[pair][","]) for pair in common]
    for yi, c, u in zip(y, certain_means, uncertain_means):
        axC.plot([u, c], [yi, yi], color=GREY, linewidth=1)
    axC.scatter(certain_means, y, color=BLUE, s=26)
    axC.scatter(uncertain_means, y, color=RED, s=26)
    axC.set_yticks(y, [f"{a}\u2192{b}" for a, b in common])
    axC.set_xlabel("mean normalised box gap")
    axC.set_title("C  Same flanking glyph pair", loc="left", fontweight="bold")

    # --- D: association vs box gap ---
    scores = np.array([row["score"] for row in rows])
    gaps = np.array([row["gap"] for row in rows])
    centers, means, errors = [], [], []
    rng = np.random.default_rng(19)
    folios = sorted({row["folio"] for row in rows})
    order = np.argsort(scores)
    chunks = np.array_split(order, 10)
    for chunk in chunks:
        centers.append(float(np.mean(scores[chunk])))
        means.append(float(np.mean(gaps[chunk])))
        chunk_by_folio = defaultdict(list)
        for index in chunk:
            chunk_by_folio[rows[index]["folio"]].append(rows[index]["gap"])
        boot = []
        for _ in range(400):
            sample = rng.choice(folios, len(folios), replace=True)
            selected = [gap for folio in sample for gap in chunk_by_folio.get(folio, [])]
            if selected:
                boot.append(np.mean(selected))
        errors.append(np.std(boot))
    axD.errorbar(centers, means, yerr=errors, color=PURPLE, marker="o",
                 linewidth=1.3, markersize=4, capsize=3)
    axD.set_xlabel("transcription-only boundary association score")
    axD.set_ylabel("mean normalised box gap")
    axD.set_title(
        f"D  Boundary association and bounding-box gap  ($r={stats['correlation']:.2f}$)",
        loc="left", fontweight="bold",
    )

    for ax in (axA, axB, axC, axD):
        ax.spines[["top", "right"]].set_visible(False)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, dpi=240, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("data_root", type=Path)
    parser.add_argument("--bootstrap", type=int, default=1500)
    parser.add_argument("--entropy-windows", type=int, default=300)
    parser.add_argument("--output", type=Path, default=Path("figures"))
    parser.add_argument(
        "--v101", type=Path,
        help="optional Glen Claston v101 transcription for a second-reader space check",
    )
    parser.add_argument("--json-output", type=Path)
    args = parser.parse_args()
    root = args.data_root.resolve()
    output = args.output.resolve()
    output.mkdir(parents=True, exist_ok=True)

    lines, linebreaks = parse_boundary_corpus(root / "ZL3b.txt")
    estimates, scale = boundary_index(lines, linebreaks)
    intervals = quire_bootstrap(lines, linebreaks, args.bootstrap, 20260808)
    pools = boundary_pools(lines, linebreaks)
    nulls = {name: edge_null(scale, pairs) for name, pairs in pools.items()}
    line_se, quire_se, se_ratio, variance_ratio = design_effect(lines, scale)
    quire = quire_robustness(lines, linebreaks, scale)

    rows, aligned, total = coordinate_rows(root, scale)
    coordinate = coordinate_statistics(rows, args.bootstrap)
    entropy_words = entropy_word_corpora(root)
    entropy_rows = entropy_corpora(entropy_words)
    entropy_windows = entropy_window_robustness(
        entropy_words, args.entropy_windows, 20260810
    )
    second_transcription = (
        second_transcription_check(root, args.v101.resolve()) if args.v101 else None
    )

    make_boundary_coordinate_figure(
        output / "F1_boundary_coordinate_publication.png",
        estimates, intervals, nulls, rows, coordinate)

    if args.json_output:
        result = {
            "boundary": {
                name: {
                    "index": estimates[name][0], "n": estimates[name][1],
                    "ci": intervals[name], "edge_null": nulls[name],
                }
                for name in estimates
            },
            "coordinate": {
                "aligned_tokens": aligned, "visual_tokens": total,
                "boundaries": len(rows), "difference": coordinate["difference"],
                "difference_ci": coordinate["difference_ci"],
                "pair_fixed_effect": coordinate["pair_fe"],
                "pair_fixed_effect_ci": coordinate["pair_fe_ci"],
                "auc": coordinate["auc"], "auc_ci": coordinate["auc_ci"],
                "leave_one_folio_out": coordinate["leave_one_out"],
            },
            "entropy": [
                {
                    "corpus": name, "marginal": h1, "conditional": h2,
                    "token_entropy": token_h, "within_token_conditional": within_h2,
                    "matched_character_conditional": matched_h2,
                }
                for name, h1, h2, token_h, within_h2, matched_h2 in entropy_rows
            ],
            "second_transcription": second_transcription,
        }
        args.json_output.parent.mkdir(parents=True, exist_ok=True)
        args.json_output.write_text(json.dumps(result, indent=2) + "\n")

    print("BOUNDARY CORPUS")
    print(f"lines={len(lines)} pages={len({line['page'] for line in lines})} "
          f"bifolios={len({line['bifolio'] for line in lines})} "
          f"quires={len({line['quire'] for line in lines})}")
    for name in ("uncertain", "first", "mid", "certain", "linebreak"):
        value, count = estimates[name]
        low, high = intervals[name]
        print(f"{name:10s} I={value:.3f} [{low:.3f}, {high:.3f}] n={count} "
              f"edge_null={nulls[name]:+.3f}")
    print(f"design SE line={line_se:.5f} quire={quire_se:.5f} "
          f"ratio={se_ratio:.2f} variance_ratio={variance_ratio:.1f}")
    print(f"quire contrast positive={quire['positive']}/{quire['quires']} "
          f"sign_p={quire['sign_p']:.3g} "
          f"fixed_range=[{quire['fixed_range'][0]:.3f}, {quire['fixed_range'][1]:.3f}] "
          f"median={quire['fixed_median']:.3f}")
    print(f"leave-one-quire-out contrast "
          f"range=[{quire['leave_one_out_range'][0]:.3f}, "
          f"{quire['leave_one_out_range'][1]:.3f}] "
          f"median={quire['leave_one_out_median']:.3f}")

    print("\nCOORDINATE VALIDATION")
    print(f"aligned={aligned}/{total} ({aligned/total:.1%}) boundaries={len(rows)}")
    print(f"certain n={len(coordinate['certain'])} mean={coordinate['certain'].mean():.4f} "
          f"median={np.median(coordinate['certain']):.4f}")
    print(f"uncertain n={len(coordinate['uncertain'])} mean={coordinate['uncertain'].mean():.4f} "
          f"median={np.median(coordinate['uncertain']):.4f}")
    print(f"difference={coordinate['difference']:+.4f} "
          f"CI=[{coordinate['difference_ci'][0]:+.4f}, {coordinate['difference_ci'][1]:+.4f}]")
    print(f"pair_FE={coordinate['pair_fe']:+.4f} "
          f"CI=[{coordinate['pair_fe_ci'][0]:+.4f}, {coordinate['pair_fe_ci'][1]:+.4f}]")
    print(f"pair+folio_FE={coordinate['two_way_fe']:+.4f}")
    print(f"folios={coordinate['folios']} positive={coordinate['positive_folios']}/"
          f"{coordinate['paired_folios']} common_pairs={coordinate['positive_pairs']}/"
          f"{coordinate['common_pairs']} correlation={coordinate['correlation']:+.3f}")
    print(f"gap_AUC={coordinate['auc']:.4f} "
          f"CI=[{coordinate['auc_ci'][0]:.4f}, {coordinate['auc_ci'][1]:.4f}] "
          f"full_threshold={coordinate['threshold'][0]:.4f} "
          f"balanced_accuracy={coordinate['threshold'][1]:.4f}")
    leave_out = coordinate["leave_one_out"]
    print(f"leave-one-folio-out sensitivity={leave_out['sensitivity']:.4f} "
          f"specificity={leave_out['specificity']:.4f} "
          f"balanced_accuracy={leave_out['balanced_accuracy']:.4f}")

    print("\nENTROPY")
    for name, h1, h2, token_h, within_h2, matched_h2 in entropy_rows:
        print(f"{name:28s} H1={h1:.2f} H(next|current)={h2:.2f} "
              f"choices={2 ** h2:.2f} H(within-token)={within_h2:.2f} "
              f"H(char-matched)={matched_h2:.2f} H(token)={token_h:.2f}")
    print(f"contiguous control windows={args.entropy_windows} per corpus, "
          "Voynich collapsed characters="
          f"{sum(len(word) for word in entropy_words['Voynichese, composite-collapsed EVA'])}, "
          "decomposed characters="
          f"{sum(len(word) for word in entropy_words['Voynichese, decomposed EVA'])}")
    for name, (minimum, median, maximum) in entropy_windows.items():
        print(f"{name:28s} min={minimum:.3f} median={median:.3f} max={maximum:.3f}")

    if second_transcription:
        print("\nSECOND-TRANSCRIPTION SPACE CHECK")
        print(
            f"lines={second_transcription['comparable_lines']} "
            f"boundaries={second_transcription['comparable_boundaries']} "
            f"raw_agreement={second_transcription['raw_agreement']:.3f} "
            f"kappa={second_transcription['cohen_kappa']:.3f}"
        )
        print(
            f"both={second_transcription['both_uncertain']} "
            f"ZL-only={second_transcription['zl_only']} "
            f"v101-only={second_transcription['v101_only']} "
            f"neither={second_transcription['neither']}"
        )
        for votes, values in second_transcription["gap_by_uncertain_votes"].items():
            print(
                f"uncertain votes={votes}: n={values['n']} "
                f"mean_gap={values['mean']:.4f} median_gap={values['median']:.4f}"
            )


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_naibbe_control.py <==
#!/usr/bin/env python3
"""Naibbe-cipher positive control for the paper's statistics and calibrated attack.

Usage:
    python3 analysis/reproduce_naibbe_control.py \
        voynich_decipherment_repro_bundle [--json-output out.json]

Greshko's Naibbe cipher (Cryptologia 2025, doi:10.1080/01611194.2025.2566408;
code and tables: github.com/greshko/naibbe-cipher, Zenodo 10.5281/zenodo.16415087)
is a hand-executable verbose homophonic substitution cipher designed to turn Latin
or Italian into Voynich-like text.  Plaintext spaces are removed and the letter
stream is "respaced" into single letters (probability 17/36) and letter pairs.
Each single letter is replaced by one of six table-specific glyph strings
("unigram" tables alpha, beta1-3, gamma1-2), each pair by a "prefix" string for
its first letter followed by a "suffix" string for its second letter; the table
used for every draw is chosen by dealing from a shuffled 52-card deck
(alpha 20, beta1/2/3 8 each, gamma1/2 4 each; a 78-card variant also exists).
A prefix+suffix string that coincides with a unigram string is redrawn.

This driver RE-IMPLEMENTS that procedure (no code from the Naibbe repository is
executed) from the published glyph tables, which are transcribed to
data/controls/naibbe/naibbe_tables.json, encrypts the package's Caesar text
(decipherment_attack_v6/lm_corpora/caesar_la.txt, books I-IV, exactly the
plaintext of the paper's synthetic homophonic calibration) with a fixed seed,
and then reuses the package's own functions to compute:

  a) glyph entropies H(X), H(X_{t+1}|X_t) at the Voynich token count
     (analysis/reproduce_headlines.py estimators; composite-collapsed and
     decomposed EVA);
  b) the within-token BPE dependence-gap curve D_k at ~173,076 glyphs
     (analysis/reproduce_unit_scale.py / unit_probe);
  c) shuffle-corrected adjacent-token order share at 32,747 tokens on the
     Voynich line-length template (analysis/reproduce_scale_transition.py);
  d) the calibrated substitution-attack differential (attack_lib +
     attack_voynich.ngram_generate) for Latin and German language models;
  e) space-erased BPE crossing of hidden Naibbe token boundaries and of the
     hidden Latin word boundaries (analysis/reproduce_space_sensitivity.py).

Optionally the same battery is run on the ciphertext sample shipped with the
Naibbe repository (Pliny, Natural History XVI; copied to
data/controls/naibbe/greshko_nathist_output_ciphertext.txt).

Deviations from Greshko's procedure are listed in the module constant
DEVIATIONS and printed with the summary.
"""

from __future__ import annotations

import argparse
import json
import os
import random
import re
import sys
import time
from collections import Counter
from pathlib import Path

HERE = Path(__file__).resolve().parent
PROJECT = HERE.parent
DEFAULT_TABLES = PROJECT / "data" / "controls" / "naibbe" / "naibbe_tables.json"
DEFAULT_GRESHKO = PROJECT / "data" / "controls" / "naibbe" / "greshko_nathist_output_ciphertext.txt"

CHECKPOINTS = (0, 4, 8, 16, 32, 64, 128, 256, 512, 1024)
CROSSING_CHECKPOINTS = (32, 64, 128)
UNIGRAM_PROBABILITY = 17.0 / 36.0

DEVIATIONS = [
    "Plaintext is the package's Caesar (De bello Gallico I-IV) prepared exactly as "
    "validate_synthetics.caesar_lines(): lower-cased, de-accented, v->u and j->i "
    "(Greshko's clean_line keeps v distinct); Greshko's k->c and w->uu are applied "
    "afterwards (no such letters remain in Caesar after v->u/j->i).",
    "The whole plaintext is treated as one continuous letter stream: respacing is "
    "not restarted at source line breaks (Greshko respaces each source line "
    "separately, forcing a unigram at every line end); the deck persists across the "
    "whole text as in Greshko's code.",
    "Ciphertext tokens are wrapped into the Voynich line-length template (the "
    "paper's control convention) instead of keeping source-line structure.",
    "The 52-card deck, respacing probability 17/36 and the naibbe.py (v1) ambiguity "
    "rule (redraw only when prefix+suffix equals a unigram string) are used; these "
    "are the settings that reproduce the table-usage frequencies of the shipped "
    "Pliny ciphertext.  Greshko's optional 3% space-removal post-processing is not "
    "applied.",
]


# ------------------------------------------------------------- module loading

def load_modules(bundle: Path):
    for sub in ("decipherment_attack_v6", "decipherment_attack_v5", "decipherment_attack"):
        sys.path.insert(0, str(bundle / sub))
    sys.path.insert(0, str(HERE))
    import matplotlib

    matplotlib.use("Agg")
    import attack_lib  # type: ignore
    import attack_voynich  # type: ignore
    import unit_probe  # type: ignore
    import plant_crib_attack  # type: ignore
    import reproduce_headlines as headlines  # type: ignore
    import reproduce_scale_transition as scale  # type: ignore
    import reproduce_space_sensitivity as space  # type: ignore

    return attack_lib, attack_voynich, unit_probe, headlines, scale, space, plant_crib_attack


# ------------------------------------------------------------ Naibbe cipher

class NaibbeCipher:
    """Re-implementation of Greshko's naibbe.py encryption from the glyph tables."""

    def __init__(self, tables: dict, deck: str = "deck_52",
                 unigram_probability: float = UNIGRAM_PROBABILITY,
                 ambiguity_rule: str = "v1"):
        self.unigram = tables["unigram"]
        self.prefix = tables["prefix"]
        self.suffix = tables["suffix"]
        self.deck_spec = tables[deck]
        self.deck_name = deck
        self.p_unigram = unigram_probability
        self.ambiguity_rule = ambiguity_rule
        self.unigram_glyphs = {g for table in self.unigram.values() for g in table.values()}
        self.alphabet = set(tables["alphabet"])
        # v2 rule: reject a prefix+suffix string that any OTHER (prefix, suffix)
        # pair could also produce.
        catalogue: dict[str, set] = {}
        for t1, pre in self.prefix.items():
            for l1, pg in pre.items():
                for t2, suf in self.suffix.items():
                    for l2, sg in suf.items():
                        catalogue.setdefault(pg + sg, set()).add((t1, l1, t2, l2))
        self.bigram_catalogue = catalogue

    def respace(self, letters: str, rng: random.Random) -> list[tuple[int, str]]:
        chunks = []
        i = 0
        n = len(letters)
        while i < n:
            if i == n - 1 or rng.random() < self.p_unigram:
                chunks.append((i, letters[i]))
                i += 1
            else:
                chunks.append((i, letters[i:i + 2]))
                i += 2
        return chunks

    def encrypt(self, letters: str, seed: int) -> dict:
        """Return tokens plus per-token provenance for a letter stream."""
        rng = random.Random(seed)
        chunks = self.respace(letters, rng)
        deck: list[str] = []
        table_use = Counter()

        def draw() -> str:
            nonlocal deck
            if not deck:
                deck = [t for t, n in self.deck_spec.items() for _ in range(n)]
                rng.shuffle(deck)
                deck.reverse()          # pop() from the end == deal from the top
            table = deck.pop()
            table_use[table] += 1
            return table

        tokens: list[str] = []
        prefix_len: list[int] = []      # 0 for unigram tokens
        retries = 0
        for _, chunk in chunks:
            if len(chunk) == 1:
                tokens.append(self.unigram[draw()][chunk])
                prefix_len.append(0)
                continue
            while True:
                t1 = draw()
                pre = self.prefix[t1][chunk[0]]
                t2 = draw()
                suf = self.suffix[t2][chunk[1]]
                combined = pre + suf
                if combined in self.unigram_glyphs:
                    retries += 1
                    continue
                if self.ambiguity_rule == "v2":
                    others = self.bigram_catalogue.get(combined, set()) - {(t1, chunk[0], t2, chunk[1])}
                    if others:
                        retries += 1
                        continue
                tokens.append(combined)
                prefix_len.append(len(pre))
                break
        return {
            "tokens": tokens,
            "chunk_start": [start for start, _ in chunks],
            "chunk_len": [len(chunk) for _, chunk in chunks],
            "prefix_len": prefix_len,
            "retries": retries,
            "table_use": dict(table_use),
        }


def validate_shipped_sample(cipher: NaibbeCipher, ciphertext: Path, respaced_plaintext: Path) -> dict:
    """Check that every shipped token is producible from the transcribed tables."""
    tokens = ciphertext.read_text(encoding="utf-8").split()
    chunks = respaced_plaintext.read_text(encoding="utf-8").split()
    unigram_ok = bigram_ok = bad = 0
    table_use = Counter()
    for token, chunk in zip(tokens, chunks):
        if len(chunk) == 1:
            hits = [t for t, table in cipher.unigram.items() if table.get(chunk) == token]
            if hits:
                unigram_ok += 1
                table_use.update(hits[:1])
            else:
                bad += 1
        else:
            hits = [
                (t1, t2) for t1, pre in cipher.prefix.items() for t2, suf in cipher.suffix.items()
                if pre.get(chunk[0], "\0") + suf.get(chunk[1], "\0") == token
            ]
            if hits:
                bigram_ok += 1
            else:
                bad += 1
    return {
        "tokens": len(tokens), "aligned_chunks": len(chunks), "unigram_tokens_reproduced": unigram_ok,
        "bigram_tokens_reproduced": bigram_ok, "unreproducible_tokens": bad,
        "unigram_table_shares": {t: n / max(1, unigram_ok) for t, n in sorted(table_use.items())},
    }


def caesar_words(attack_lib) -> list[str]:
    """The paper's synthetic-cipher plaintext (validate_synthetics.caesar_lines)."""
    text = attack_lib._strip_gutenberg(
        (attack_lib.LM_DIR / "caesar_la.txt").read_text(encoding="utf-8", errors="replace")
    )
    text = attack_lib._deaccent(text.lower()).replace("v", "u").replace("j", "i")
    words = re.findall(r"[a-z]+", text)
    # Greshko's clean_line conventions for the 23-letter Naibbe alphabet.
    return [w.replace("w", "uu").replace("k", "c") for w in words]


# ---------------------------------------------------------- Voynich targets

def voynich_entropy_tokens(bundle: Path, headlines) -> list[str]:
    tokens = []
    zl = bundle / "voynich_calibration_sources" / "ZL3b.txt"
    with zl.open(encoding="utf-8", errors="replace") as stream:
        for raw in stream:
            match = headlines.LOCUS_RE.match(raw)
            if not match or match.group(4) != "P":
                continue
            tokens.extend(
                word for word in re.split(r"[.,]", headlines.clean_body(raw))
                if word and not (set(word) & headlines.BAD_ENTROPY)
            )
    return tokens


def entropy_row(tokens: list[str], headlines, sample: int) -> dict:
    words = tokens[:sample]
    decomposed = [c for w in words for c in w]
    collapsed = [c for w in words for c in headlines.collapse(w)]
    out = {}
    for name, symbols in (("decomposed", decomposed), ("collapsed", collapsed)):
        h1 = headlines.entropy(symbols)
        h2 = headlines.conditional_entropy(symbols)
        out[name] = {
            "tokens": len(words), "symbols": len(symbols), "types": len(set(symbols)),
            "H1": h1, "H2": h2, "perplexity": 2 ** h2,
        }
    return out


def cycled_wrap(tokens: list[str], lengths: list[int]) -> list[list[str]]:
    """Wrap tokens into lines whose lengths cycle through the template."""
    lines, position, i = [], 0, 0
    while position < len(tokens):
        length = lengths[i % len(lengths)]
        lines.append(tokens[position:position + length])
        position += length
        i += 1
    if len(lines) > 1 and len(lines[-1]) < 2:
        lines.pop()
    return lines


def bpe_curve(lines, unit_probe) -> dict:
    segmentations = unit_probe.bpe_checkpoints(lines, set(CHECKPOINTS), max(CHECKPOINTS))
    rows = {str(k): unit_probe.stream_stats(lines, segmentations[k]) for k in CHECKPOINTS if k in segmentations}
    minimum = min((int(k) for k in rows), key=lambda k: rows[str(k)]["gap"])
    frequent = Counter()
    if 64 in segmentations:
        for line in lines:
            for word in line:
                frequent.update(u for u in segmentations[64][word] if len(u) > 1)
    return {
        "curve": rows,
        "minimum_checkpoint": minimum,
        "frequent_compound_units_k64": frequent.most_common(20),
    }


# ------------------------------------------------------- erased-space check

def positions_crossing(erased_lines, position_lists, segmentation) -> dict:
    crossed = total = 0
    for text, positions in zip(erased_lines, position_lists):
        units = segmentation[text]
        boundaries, offset = set(), 0
        for unit in units[:-1]:
            offset += len(unit)
            boundaries.add(offset)
        for position in positions:
            total += 1
            crossed += position not in boundaries
    return {"crossed": crossed, "total": total, "rate": crossed / total if total else None}


def crossing_analysis(lines, provenance_lines, word_start: set, unit_probe) -> dict:
    """Erased-space BPE; crossing of hidden token boundaries and word boundaries."""
    erased = ["".join(line) for line in lines]
    token_positions, word_positions, all_positions = [], [], []
    for line, prov in zip(lines, provenance_lines):
        t_pos, w_pos, offset = [], [], 0
        for index, (token, (start, length, prefix)) in enumerate(zip(line, prov)):
            if index > 0:
                t_pos.append(offset)
                if start in word_start:
                    w_pos.append(offset)
            if length == 2 and (start + 1) in word_start:
                w_pos.append(offset + prefix)     # boundary between prefix and suffix
            offset += len(token)
        token_positions.append(t_pos)
        word_positions.append(w_pos)
        all_positions.append(list(range(1, len("".join(line)))))
    segmentations = unit_probe.bpe_checkpoints(
        [[text] for text in erased], set(CROSSING_CHECKPOINTS), max(CROSSING_CHECKPOINTS)
    )
    out = {"glyphs": sum(len(t) for t in erased), "lines": len(erased)}
    word_boundaries_total = sum(len(p) for p in word_positions)
    word_at_token_boundary = sum(
        1 for prov, line in zip(provenance_lines, lines)
        for index, (start, _, _) in enumerate(prov) if index > 0 and start in word_start
    )
    out["word_boundaries"] = word_boundaries_total
    out["word_boundaries_coinciding_with_token_boundary"] = word_at_token_boundary
    for k in CROSSING_CHECKPOINTS:
        seg = segmentations[k]
        out[str(k)] = {
            "naibbe_token_boundary": positions_crossing(erased, token_positions, seg),
            "latin_word_boundary": positions_crossing(erased, word_positions, seg),
            "all_positions": positions_crossing(erased, all_positions, seg),
        }
    return out


def token_boundary_crossing(lines, unit_probe) -> dict:
    """Crossing of hidden token boundaries only (no plaintext provenance)."""
    erased = ["".join(line) for line in lines]
    positions = []
    for line in lines:
        p, offset = [], 0
        for token in line[:-1]:
            offset += len(token)
            p.append(offset)
        positions.append(p)
    segmentations = unit_probe.bpe_checkpoints(
        [[text] for text in erased], set(CROSSING_CHECKPOINTS), max(CROSSING_CHECKPOINTS)
    )
    return {
        "glyphs": sum(len(t) for t in erased),
        **{str(k): {"token_boundary": positions_crossing(erased, positions, segmentations[k])}
           for k in CROSSING_CHECKPOINTS},
    }


# ------------------------------------------------------------------ attack

ATTACK_STREAMS: dict = {}
ATTACK_LMS: dict = {}


def attack_worker(job):
    stream_name, lang, seed, restarts = job
    from attack_lib import match_index  # type: ignore

    ustream, classmap = ATTACK_STREAMS[stream_name]
    lm, anchor = ATTACK_LMS[lang]
    t0 = time.time()
    result = match_index(ustream, classmap, 23, lm, anchor, restarts=restarts, seed=seed)
    return {
        "stream": stream_name, "language": lang, "seed": seed,
        "index": result["index"], "test_bits": result["test_bits"],
        "scrambled_bits": result["scrambled_bits"], "anchor_bits": anchor,
        "seconds": time.time() - t0,
    }


def run_attack(name, lines, seeds, languages, restarts, jobs, attack_lib, attack_voynich, log, k=64):
    """Real stream vs its order-3 surrogate, per seed and language."""
    stream_summary = {"k": k, "m": 23}
    name = f"{name}@k{k}"
    log(f"[{name}] pipeline_classes on real stream: {len(lines)} lines, "
        f"{sum(len(w) for ln in lines for w in ln)} glyphs")
    t0 = time.time()
    _, ustream, maps = attack_lib.pipeline_classes(lines, k, [23])
    ATTACK_STREAMS[f"{name}|real"] = (ustream, maps[23])
    stream_summary["real"] = {
        "lines": len(lines), "glyphs": sum(len(w) for ln in lines for w in ln),
        "unit_types": len({u for ln in ustream for u in ln}), "seconds": time.time() - t0,
    }
    for seed in seeds:
        surrogate = attack_voynich.ngram_generate(lines, seed=seed)
        identical = sum(a == b for a, b in zip(lines, surrogate))
        real_types = {w for ln in lines for w in ln}
        novel = len({w for ln in surrogate for w in ln} - real_types)
        t0 = time.time()
        _, s_ustream, s_maps = attack_lib.pipeline_classes(surrogate, k, [23])
        ATTACK_STREAMS[f"{name}|surrogate{seed}"] = (s_ustream, s_maps[23])
        stream_summary[f"surrogate{seed}"] = {
            "lines": len(surrogate),
            "glyphs": sum(len(w) for ln in surrogate for w in ln),
            "identical_lines": identical, "novel_token_types": novel,
            "unit_types": len({u for ln in s_ustream for u in ln}),
            "seconds": time.time() - t0,
        }
        log(f"[{name}] surrogate seed={seed}: identical lines {identical}/{len(lines)}, "
            f"novel token types {novel}")
    job_list = []
    for seed in seeds:
        for lang in languages:
            job_list.append((f"{name}|real", lang, seed, restarts))
            job_list.append((f"{name}|surrogate{seed}", lang, seed, restarts))
    if jobs > 1:
        import multiprocessing as mp

        with mp.get_context("fork").Pool(jobs) as pool:
            rows = pool.map(attack_worker, job_list, chunksize=1)
    else:
        rows = [attack_worker(job) for job in job_list]
    for row in rows:
        log(f"[{name}] {row['stream'].split('|')[1]:11s} {row['language']:14s} seed={row['seed']} "
            f"index={row['index']:.3f} bits={row['test_bits']:.3f} "
            f"scr={row['scrambled_bits']:.3f} anchor={row['anchor_bits']:.3f} "
            f"({row['seconds']:.0f}s)")
    differentials = {}
    for lang in languages:
        per_seed = []
        for seed in seeds:
            real = next(r for r in rows if r["stream"] == f"{name}|real" and r["language"] == lang and r["seed"] == seed)
            ctl = next(r for r in rows if r["stream"] == f"{name}|surrogate{seed}" and r["language"] == lang and r["seed"] == seed)
            per_seed.append({
                "seed": seed, "index_real": real["index"], "index_ctl": ctl["index"],
                "differential": real["index"] - ctl["index"],
            })
        differentials[lang] = {
            "per_seed": per_seed,
            "mean_index_real": sum(r["index_real"] for r in per_seed) / len(per_seed),
            "mean_index_ctl": sum(r["index_ctl"] for r in per_seed) / len(per_seed),
            "mean_differential": sum(r["differential"] for r in per_seed) / len(per_seed),
        }
    return {"streams": stream_summary, "runs": rows, "differentials": differentials}


def archived_reference(bundle: Path) -> dict | None:
    try:
        import reproduce_cipher_calibration as calibration  # type: ignore

        return calibration.load_results(bundle)
    except Exception:            # archived logs are optional for this driver
        return None


# ------------------------------------------------------------------ battery

def battery(name, tokens, provenance, word_start, targets, args, modules, log, seeds):
    attack_lib, attack_voynich, unit_probe, headlines, scale, space, _ = modules
    result = {"name": name, "tokens": len(tokens), "glyphs": sum(len(t) for t in tokens)}
    frequency = Counter(tokens)
    result["token_types"] = len(frequency)
    result["mean_token_length"] = result["glyphs"] / len(tokens)

    # a) entropies at the Voynich token count
    result["entropy"] = entropy_row(tokens, headlines, targets["entropy_tokens"])
    log(f"[{name}] entropy: decomposed H1={result['entropy']['decomposed']['H1']:.2f} "
        f"H2={result['entropy']['decomposed']['H2']:.2f}; collapsed "
        f"H1={result['entropy']['collapsed']['H1']:.2f} H2={result['entropy']['collapsed']['H2']:.2f}")

    # line structures
    template = targets["line_lengths"]
    lines_all = cycled_wrap(tokens, template)
    if len(tokens) < sum(template):
        raise SystemExit(f"{name}: {len(tokens)} tokens < {sum(template)} needed for the template")
    template_lines = scale.wrap_to_lengths(tokens, template)

    # b) BPE curve at the Voynich glyph count
    bpe_lines = unit_probe.truncate(lines_all, targets["bpe_glyphs"])
    result["bpe"] = bpe_curve(bpe_lines, unit_probe)
    result["bpe"]["glyphs"] = sum(len(w) for ln in bpe_lines for w in ln)
    curve = result["bpe"]["curve"]
    log(f"[{name}] BPE: " + " ".join(f"k{k}={curve[str(k)]['gap']:.3f}" for k in CHECKPOINTS)
        + f" minimum=k{result['bpe']['minimum_checkpoint']}")

    # c) token order on the Voynich template
    result["order"] = scale.analyse_corpus(template_lines, args.shuffles)
    order = result["order"]["order_by_cap"]["2000"]
    vocab = result["order"]["vocabulary"]
    log(f"[{name}] order share cap2000={100 * order['share']:.2f}% types={vocab['types']} "
        f"hapax={100 * vocab['hapax_share_of_types']:.1f}% top50={100 * vocab['top_50_token_coverage']:.1f}%")

    # e) erased-space crossing
    if not args.skip_crossing:
        cross_lines = unit_probe.truncate(lines_all, targets["crossing_glyphs"])
        if provenance is not None:
            prov_lines = cycled_wrap(provenance, template)[: len(cross_lines)]
            result["crossing"] = crossing_analysis(cross_lines, prov_lines, word_start, unit_probe)
            row = result["crossing"]["64"]
            log(f"[{name}] erased-space BPE k=64: token-boundary crossing "
                f"{100 * row['naibbe_token_boundary']['rate']:.1f}%, Latin word-boundary crossing "
                f"{100 * row['latin_word_boundary']['rate']:.1f}%, all positions "
                f"{100 * row['all_positions']['rate']:.1f}%")
        else:
            result["crossing"] = token_boundary_crossing(cross_lines, unit_probe)
            log(f"[{name}] erased-space BPE k=64: token-boundary crossing "
                f"{100 * result['crossing']['64']['token_boundary']['rate']:.1f}%")

    # d) calibrated attack
    if not args.skip_attack and seeds:
        attack_lines = unit_probe.truncate(lines_all, args.attack_glyphs)
        result["attack"] = run_attack(name, attack_lines, seeds, args.languages, args.restarts,
                                      args.jobs, attack_lib, attack_voynich, log)
        for lang, row in result["attack"]["differentials"].items():
            log(f"[{name}] {lang}: mean index real={row['mean_index_real']:.3f} "
                f"ctl={row['mean_index_ctl']:.3f} differential={row['mean_differential']:+.3f}")
        for k in args.extra_k:
            # sensitivity: coarser learned units before the 23-class merge (first seed only)
            result[f"attack_k{k}"] = run_attack(name, attack_lines, seeds[:1], args.languages, args.restarts,
                                                args.jobs, attack_lib, attack_voynich, log, k=k)
            for lang, row in result[f"attack_k{k}"]["differentials"].items():
                log(f"[{name}] k={k} {lang}: index real={row['mean_index_real']:.3f} "
                    f"ctl={row['mean_index_ctl']:.3f} differential={row['mean_differential']:+.3f}")
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__.split("\n\n")[0])
    parser.add_argument("bundle", type=Path, help="voynich_decipherment_repro_bundle root")
    parser.add_argument("--tables", type=Path, default=DEFAULT_TABLES)
    parser.add_argument("--json-output", type=Path)
    parser.add_argument("--seeds", type=int, nargs="+", default=[1, 2, 3],
                        help="attack seeds (each also seeds its order-3 surrogate)")
    parser.add_argument("--shuffles", type=int, default=100)
    parser.add_argument("--cipher-seed", type=int, default=20260816)
    parser.add_argument("--deck", choices=["52", "78"], default="52")
    parser.add_argument("--ambiguity-rule", choices=["v1", "v2"], default="v1")
    parser.add_argument("--languages", nargs="+", default=["latin_holdout", "german"])
    parser.add_argument("--restarts", type=int, default=8)
    parser.add_argument("--extra-k", type=int, nargs="*", default=[],
                        help="additional BPE merge counts for an attack sensitivity (first seed only)")
    parser.add_argument("--attack-glyphs", type=int, default=120000,
                        help="glyph budget of the attacked stream (validate_synthetics TARGET)")
    parser.add_argument("--jobs", type=int, default=max(1, min(6, (os.cpu_count() or 2) - 2)))
    parser.add_argument("--greshko-ciphertext", type=str, default=str(DEFAULT_GRESHKO),
                        help="shipped Naibbe ciphertext (Pliny XVI); '' to skip")
    parser.add_argument("--greshko-seeds", type=int, nargs="*", default=None,
                        help="attack seeds for the shipped sample (default: same as --seeds)")
    parser.add_argument("--skip-attack", action="store_true")
    parser.add_argument("--skip-crossing", action="store_true")
    parser.add_argument("--skip-voynich-reference", action="store_true")
    parser.add_argument("--dump-ciphertext", type=Path,
                        help="write the generated Caesar Naibbe ciphertext (one template line per row)")
    args = parser.parse_args()

    bundle = args.bundle.resolve()
    modules = load_modules(bundle)
    attack_lib, attack_voynich, unit_probe, headlines, scale, space, plant_crib = modules
    started = time.time()

    def log(message: str) -> None:
        print(f"[{time.time() - started:6.0f}s] {message}", flush=True)

    # ---- Voynich targets and reference rows
    voy_tokens = voynich_entropy_tokens(bundle, headlines)
    observed, _, _, _ = scale.load_voynich_lines(bundle, plant_crib.LOCUS_RE, plant_crib.collapse, plant_crib.strip_markup)
    line_lengths = [len(line) for line in observed]
    pooled = unit_probe.voynich_lines()
    strict_lines, _ = space.parse_lines(bundle / "voynich_calibration_sources" / "ZL3b.txt",
                                        plant_crib.LOCUS_RE, plant_crib.strip_markup)
    targets = {
        "entropy_tokens": len(voy_tokens),
        "line_lengths": line_lengths,
        "template_tokens": sum(line_lengths),
        "bpe_glyphs": sum(len(w) for ln in pooled for w in ln),
        "crossing_glyphs": sum(len(t) for line in strict_lines for t in line["tokens"]),
    }
    log(f"targets: entropy tokens={targets['entropy_tokens']} template lines={len(line_lengths)} "
        f"tokens={targets['template_tokens']} BPE glyphs={targets['bpe_glyphs']} "
        f"crossing glyphs={targets['crossing_glyphs']}")

    reference = {}
    if not args.skip_voynich_reference:
        reference["voynich_entropy"] = entropy_row(voy_tokens, headlines, len(voy_tokens))
        reference["voynich_bpe"] = bpe_curve(unit_probe.truncate(pooled, targets["bpe_glyphs"]), unit_probe)
        reference["voynich_order"] = scale.analyse_corpus(observed, args.shuffles)
        latin_words = unit_probe.latin_words()
        reference["latin_order"] = scale.analyse_corpus(scale.wrap_to_lengths(latin_words, line_lengths), args.shuffles)
        latin_symbols = [c for w in latin_words[: targets["entropy_tokens"]] for c in w]
        reference["latin_entropy"] = {      # raw Latin letters (Caesar I-VIII), no EVA collapse
            "tokens": min(len(latin_words), targets["entropy_tokens"]), "symbols": len(latin_symbols),
            "H1": headlines.entropy(latin_symbols), "H2": headlines.conditional_entropy(latin_symbols),
        }
        if not args.skip_crossing:
            latin_lines = unit_probe.truncate(unit_probe.to_lines(latin_words), targets["crossing_glyphs"])
            reference["latin_crossing"] = space.erased_control_crossing(latin_lines, unit_probe)
        vb = reference["voynich_bpe"]["curve"]
        log("Voynich reference: entropy collapsed "
            f"H1={reference['voynich_entropy']['collapsed']['H1']:.2f} H2={reference['voynich_entropy']['collapsed']['H2']:.2f}; "
            f"decomposed H2={reference['voynich_entropy']['decomposed']['H2']:.2f}; "
            f"BPE k0={vb['0']['gap']:.3f} k64={vb['64']['gap']:.3f}; "
            f"order share={100 * reference['voynich_order']['order_by_cap']['2000']['share']:.2f}%; "
            f"Latin order share={100 * reference['latin_order']['order_by_cap']['2000']['share']:.2f}%")
    reference["archived_attack"] = archived_reference(bundle)

    # ---- language models
    if not args.skip_attack:
        log(f"building language models: {args.languages}")
        ATTACK_LMS.update(attack_lib.build_lms(args.languages))

    # ---- Naibbe encryption of Caesar
    tables = json.loads(args.tables.read_text(encoding="utf-8"))
    cipher = NaibbeCipher(tables, deck=f"deck_{args.deck}", ambiguity_rule=args.ambiguity_rule)
    words = caesar_words(attack_lib)
    letters = "".join(words)
    unknown = set(letters) - cipher.alphabet
    if unknown:
        raise SystemExit(f"plaintext letters outside the Naibbe alphabet: {sorted(unknown)}")
    word_start, offset = set(), 0
    for word in words:
        word_start.add(offset)
        offset += len(word)
    encrypted = cipher.encrypt(letters, args.cipher_seed)
    tokens = encrypted["tokens"]
    provenance = list(zip(encrypted["chunk_start"], encrypted["chunk_len"], encrypted["prefix_len"]))
    n_unigram = sum(1 for length in encrypted["chunk_len"] if length == 1)
    log(f"Naibbe(Caesar): {len(words)} words, {len(letters)} letters -> {len(tokens)} tokens "
        f"({n_unigram} unigram, {len(tokens) - n_unigram} bigram), {sum(len(t) for t in tokens)} glyphs, "
        f"{encrypted['retries']} ambiguity redraws, table use {encrypted['table_use']}")
    if args.dump_ciphertext:
        args.dump_ciphertext.write_text(
            "\n".join(" ".join(line) for line in cycled_wrap(tokens, line_lengths)) + "\n")

    results = {
        "cipher": {
            "tables": str(args.tables), "deck": args.deck, "ambiguity_rule": args.ambiguity_rule,
            "unigram_probability": UNIGRAM_PROBABILITY, "cipher_seed": args.cipher_seed,
            "plaintext": "caesar_la.txt (De bello Gallico I-IV), validate_synthetics.caesar_lines() preparation + k->c, w->uu",
            "plaintext_words": len(words), "plaintext_letters": len(letters),
            "unigram_tokens": n_unigram, "bigram_tokens": len(tokens) - n_unigram,
            "ambiguity_redraws": encrypted["retries"], "table_use": encrypted["table_use"],
            "deviations": DEVIATIONS,
        },
        "targets": {k: v for k, v in targets.items() if k != "line_lengths"},
        "settings": {
            "seeds": args.seeds, "shuffles": args.shuffles, "languages": args.languages,
            "restarts": args.restarts, "attack_glyphs": args.attack_glyphs,
        },
        "reference": reference,
    }
    results["naibbe_caesar"] = battery("naibbe_caesar", tokens, provenance, word_start,
                                       targets, args, modules, log, args.seeds)

    # ---- shipped Greshko sample
    if args.greshko_ciphertext:
        path = Path(args.greshko_ciphertext)
        if path.is_file():
            g_tokens = path.read_text(encoding="utf-8").split()
            g_seeds = args.seeds if args.greshko_seeds is None else args.greshko_seeds
            respaced = path.with_name(path.name.replace("output_ciphertext", "pre_encryption_respaced_plaintext"))
            if respaced.is_file() and respaced != path:
                check = validate_shipped_sample(cipher, path, respaced)
                log(f"[greshko_pliny] table check: {check['unigram_tokens_reproduced']} unigram + "
                    f"{check['bigram_tokens_reproduced']} bigram tokens reproduced from the transcribed "
                    f"tables, {check['unreproducible_tokens']} not; unigram table shares "
                    + " ".join(f"{t}={100 * v:.1f}%" for t, v in check["unigram_table_shares"].items()))
            else:
                check = None
            results["greshko_pliny"] = battery("greshko_pliny", g_tokens, None, set(),
                                               targets, args, modules, log, g_seeds)
            results["greshko_pliny"]["source"] = str(path)
            results["greshko_pliny"]["table_check"] = check
        else:
            log(f"shipped ciphertext not found at {path}; skipped")

    if args.json_output:
        args.json_output.parent.mkdir(parents=True, exist_ok=True)
        args.json_output.write_text(json.dumps(results, indent=2, default=float) + "\n")

    # ---- summary
    print("\nSUMMARY (paper reference values in brackets)")
    for name in ("naibbe_caesar", "greshko_pliny"):
        if name not in results:
            continue
        r = results[name]
        e = r["entropy"]
        b = r["bpe"]["curve"]
        o = r["order"]["order_by_cap"]["2000"]
        v = r["order"]["vocabulary"]
        print(f"--- {name}: {r['tokens']} tokens, {r['glyphs']} glyphs, mean token length {r['mean_token_length']:.2f}")
        print(f"a) entropy collapsed  H1={e['collapsed']['H1']:.2f} H2={e['collapsed']['H2']:.2f} "
              f"[Voynich 3.98/2.69; Latin controls ~4.0/3.45-3.52]")
        print(f"   entropy decomposed H1={e['decomposed']['H1']:.2f} H2={e['decomposed']['H2']:.2f} [Voynich 3.89/2.32]")
        print("b) BPE gap " + " ".join(f"k{k}={b[str(k)]['gap']:.3f}" for k in CHECKPOINTS)
              + f" minimum=k{r['bpe']['minimum_checkpoint']} [Voynich 1.595 -> min 1.045 at k64; Latin 0.524 -> 1.235]")
        print(f"   k64 types={b['64']['types']} units={b['64']['units']} span={b['64']['mean_len']:.2f} "
              f"share={100 * b['64']['gap'] / b['64']['H1']:.1f}% [Voynich 88 types, 72,512 units, 2.39, 17.6%]")
        print(f"c) order share cap2000={100 * o['share']:.2f}% types={v['types']} hapax={100 * v['hapax_share_of_types']:.1f}% "
              f"top50={100 * v['top_50_token_coverage']:.1f}% [Voynich 0.79%; Latin narrative 4.00%]")
        for key in sorted(k for k in r if k.startswith("attack")):
            label = "k64" if key == "attack" else key[len("attack_"):]
            for lang, row in r[key]["differentials"].items():
                per = " ".join(f"s{p['seed']}:{p['index_real']:.3f}/{p['index_ctl']:.3f}" for p in row["per_seed"])
                print(f"d) attack {label:5s} {lang:14s} real={row['mean_index_real']:.3f} ctl={row['mean_index_ctl']:.3f} "
                      f"diff={row['mean_differential']:+.3f}  ({per}) [H3 synthetic 0.544/0.151 = +0.393; Voynich -0.154..+0.075]")
        if "crossing" in r and "64" in r["crossing"]:
            c = r["crossing"]["64"]
            if "naibbe_token_boundary" in c:
                print(f"e) erased-space k64 crossing: token boundary {100 * c['naibbe_token_boundary']['rate']:.1f}%, "
                      f"Latin word boundary {100 * c['latin_word_boundary']['rate']:.1f}%, all positions "
                      f"{100 * c['all_positions']['rate']:.1f}% [Voynich certain 2.5%, Latin 15.5%, verbose-2 12.4%, homophonic 3.8%]")
            else:
                print(f"e) erased-space k64 crossing: token boundary {100 * c['token_boundary']['rate']:.1f}%")
    print("\nDeviations from Greshko's procedure:")
    for item in DEVIATIONS:
        print(" -", item)
    log("done")


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_scale_transition.py <==
#!/usr/bin/env python3
"""Audit the transition from local form structure to token-order structure.

This driver asks whether the manuscript's unusually strong glyph regularity
continues into the ordering of space-delimited forms.  It reports
shuffle-corrected adjacent-token mutual information under several vocabulary
caps, tests a tokenisation that merges every ZL-uncertain separator, and
compares matched token counts and line lengths with continuous-text controls
spanning narrative, medical, botanical, and herbal genres, plus a botanical
catalogue.

The statistic is descriptive of the tested streams.  A low value does not
exclude every natural language or every cipher; it constrains word-faithful
running-prose and record-like interpretations represented by the controls.
"""

from __future__ import annotations

import argparse
import json
import math
import random
import re
import sys
import unicodedata
from collections import Counter, defaultdict
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter


CAPS = (250, 500, 1000, 2000, 4000)


def load_modules(bundle: Path):
    sys.path.insert(0, str(bundle / "decipherment_attack"))
    sys.path.insert(0, str(bundle / "decipherment_attack_v5"))
    import unit_probe  # type: ignore
    import e4_catalog  # type: ignore
    from plant_crib_attack import LOCUS_RE, collapse, strip_markup  # type: ignore

    return unit_probe, e4_catalog, LOCUS_RE, collapse, strip_markup


def load_voynich_lines(bundle: Path, locus_re, collapse, strip_markup):
    from reproduce_space_sensitivity import parse_lines

    parsed, skipped = parse_lines(
        bundle / "voynich_calibration_sources" / "ZL3b.txt",
        locus_re,
        strip_markup,
    )
    observed = []
    certain_only = []
    grouped = {
        "quire": {
            "observed": defaultdict(list),
            "certain_only": defaultdict(list),
        },
        "currier": {
            "observed": defaultdict(list),
            "certain_only": defaultdict(list),
        },
    }
    for line in parsed:
        collapsed = [collapse(token) for token in line["tokens"]]
        observed.append(collapsed)
        merged = [collapsed[0]]
        for separator, token in zip(line["separators"], collapsed[1:]):
            if separator == "u":
                merged[-1] += token
            else:
                merged.append(token)
        if len(merged) >= 2:
            certain_only.append(merged)
        for grouping in ("quire", "currier"):
            label = line[grouping]
            if label == "?":
                continue
            grouped[grouping]["observed"][label].append(collapsed)
            if len(merged) >= 2:
                grouped[grouping]["certain_only"][label].append(merged)
    return observed, certain_only, grouped, skipped


def trim_gutenberg(text: str) -> str:
    starts = [text.find(marker) for marker in ("*** START", "***START")]
    starts = [position for position in starts if position >= 0]
    if starts:
        start = min(starts)
        newline = text.find("\n", start)
        text = text[newline + 1 :]
    ends = [text.find(marker) for marker in ("*** END", "***END")]
    ends = [position for position in ends if position >= 0]
    if ends:
        text = text[: min(ends)]
    return text


def prose_words(path: Path) -> list[str]:
    text = trim_gutenberg(path.read_text(encoding="utf-8", errors="replace"))
    text = unicodedata.normalize("NFKD", text.lower())
    text = "".join(character for character in text if not unicodedata.combining(character))
    return re.findall(r"[^\W\d_]+", text, flags=re.UNICODE)


def tess_words(paths: list[Path]) -> list[str]:
    """Read Tesserae-style Latin files while discarding locus metadata."""
    output = []
    for path in paths:
        with path.open(encoding="utf-8", errors="replace") as stream:
            for line in stream:
                line = re.sub(r"^<[^>]*>", "", line)
                line = unicodedata.normalize("NFKD", line.lower())
                line = "".join(
                    character for character in line
                    if not unicodedata.combining(character)
                )
                output.extend(re.findall(r"[^\W\d_]+", line, flags=re.UNICODE))
    return output


def wrap_to_lengths(words: list[str], lengths: list[int]) -> list[list[str]]:
    needed = sum(lengths)
    if len(words) < needed:
        raise ValueError(f"control has {len(words)} words; {needed} required")
    lines = []
    position = 0
    for length in lengths:
        lines.append(words[position : position + length])
        position += length
    return lines


def truncate_records(records: list[list[str]], target: int) -> list[list[str]]:
    output = []
    remaining = target
    for record in records:
        if remaining <= 0:
            break
        row = record[:remaining]
        if len(row) >= 2:
            output.append(row)
        remaining -= len(row)
    return output


def mutual_information(lines: list[list[str]]) -> tuple[float, float]:
    unigram = Counter(token for line in lines for token in line)
    previous = Counter()
    following = Counter()
    bigram = Counter()
    for line in lines:
        for left, right in zip(line, line[1:]):
            previous[left] += 1
            following[right] += 1
            bigram[(left, right)] += 1
    n = sum(unigram.values())
    n_pairs = sum(bigram.values())
    entropy = -sum(count / n * math.log2(count / n) for count in unigram.values())
    entropy_previous = -sum(
        count / n_pairs * math.log2(count / n_pairs) for count in previous.values()
    )
    entropy_following = -sum(
        count / n_pairs * math.log2(count / n_pairs) for count in following.values()
    )
    entropy_pair = -sum(
        count / n_pairs * math.log2(count / n_pairs) for count in bigram.values()
    )
    return entropy_previous + entropy_following - entropy_pair, entropy


def order_information(
    lines: list[list[str]], cap: int, shuffles: int, seed: int = 20260810
) -> dict:
    frequency = Counter(token for line in lines for token in line)
    retained = {token for token, _ in frequency.most_common(cap)}
    recoded = [
        [token if token in retained else "<other>" for token in line]
        for line in lines
        if len(line) >= 2
    ]
    observed, entropy = mutual_information(recoded)
    rng = random.Random(seed)
    null = []
    for _ in range(shuffles):
        permuted = [list(line) for line in recoded]
        for line in permuted:
            rng.shuffle(line)
        null.append(mutual_information(permuted)[0])
    null_mean = sum(null) / len(null)
    excess = observed - null_mean
    return {
        "cap": cap,
        "entropy": entropy,
        "observed_mi": observed,
        "shuffle_mean_mi": null_mean,
        "excess_bits": excess,
        "share": excess / entropy,
        "shuffle_quantiles_2.5_50_97.5": percentile(null, (2.5, 50, 97.5)),
    }


def percentile(values: list[float], percentages) -> list[float]:
    ordered = sorted(values)
    result = []
    for percentage in percentages:
        position = (len(ordered) - 1) * percentage / 100
        lower = math.floor(position)
        upper = math.ceil(position)
        if lower == upper:
            result.append(ordered[lower])
        else:
            weight = position - lower
            result.append(ordered[lower] * (1 - weight) + ordered[upper] * weight)
    return result


def vocabulary_statistics(lines: list[list[str]]) -> dict:
    frequency = Counter(token for line in lines for token in line)
    tokens = sum(frequency.values())
    types = len(frequency)
    hapaxes = sum(count == 1 for count in frequency.values())
    top_50 = sum(count for _, count in frequency.most_common(50))
    return {
        "tokens": tokens,
        "types": types,
        "type_token_ratio": types / tokens,
        "hapax_types": hapaxes,
        "hapax_share_of_types": hapaxes / types,
        "top_50_token_coverage": top_50 / tokens,
    }


def analyse_corpus(lines, shuffles: int) -> dict:
    return {
        "vocabulary": vocabulary_statistics(lines),
        "order_by_cap": {
            str(cap): order_information(lines, cap, shuffles) for cap in CAPS
        },
    }


def plot_summary(result: dict, output: Path) -> None:
    """Plot the lexical surface and the adjacent-order contrast."""
    rows = result["corpora"]
    display = {
        "Voynich observed separators": "Voynich",
        "Voynich certain-only separators": "Voynich, weak spaces merged",
        "Latin narrative": "Latin narrative",
        "Latin medical": "Latin medical",
        "Latin botanical": "Latin botanical",
        "English narrative": "English narrative",
        "English herbal": "English herbal",
        "French narrative": "French narrative",
        "German narrative": "German narrative",
        "Italian narrative": "Italian narrative",
        "Species Plantarum records": "Botanical catalogue",
    }
    prose_names = [name for name in display if name in rows and name.endswith(
        ("narrative", "medical", "botanical", "herbal")
    )]
    annotation_offsets = {
        "Latin narrative": (5, 4), "Latin medical": (5, -13),
        "Latin botanical": (5, 4), "English narrative": (5, 4),
        "English herbal": (5, 4), "French narrative": (5, 4),
        "German narrative": (5, 4), "Italian narrative": (5, 4),
    }
    order_names = [
        "Voynich observed separators",
        "Voynich certain-only separators",
        *prose_names,
        "Species Plantarum records",
    ]

    plt.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 10.5,
            "axes.titlesize": "large",
            "axes.labelsize": "medium",
            "xtick.labelsize": "small",
            "ytick.labelsize": "small",
            "legend.fontsize": "small",
            "axes.spines.top": False,
            "axes.spines.right": False,
        }
    )
    figure, (left, right) = plt.subplots(
        1, 2, figsize=(9.3, 5.6), gridspec_kw={"width_ratios": [1.0, 1.18]}
    )

    # Panel A: static vocabulary diagnostics.  The observed Voynich inventory
    # overlaps the prose controls on both axes even though its order does not.
    for name in prose_names:
        vocab = rows[name]["vocabulary"]
        left.scatter(
            vocab["types"],
            100 * vocab["top_50_token_coverage"],
            s=48,
            color="#4C78A8",
            edgecolor="white",
            linewidth=0.6,
            zorder=3,
        )
        left.annotate(
            display[name],
            (vocab["types"], 100 * vocab["top_50_token_coverage"]),
            xytext=annotation_offsets[name],
            textcoords="offset points",
            fontsize="small",
        )
    catalogue = rows["Species Plantarum records"]["vocabulary"]
    left.scatter(
        catalogue["types"],
        100 * catalogue["top_50_token_coverage"],
        s=58,
        marker="s",
        color="#F28E2B",
        edgecolor="white",
        linewidth=0.6,
        zorder=3,
    )
    left.annotate(
        "Botanical catalogue",
        (catalogue["types"], 100 * catalogue["top_50_token_coverage"]),
        xytext=(0, -13),
        textcoords="offset points",
        fontsize="small",
        ha="center", va="top",
    )
    voynich = rows["Voynich observed separators"]["vocabulary"]
    left.scatter(
        voynich["types"],
        100 * voynich["top_50_token_coverage"],
        s=150,
        marker="*",
        color="#D62728",
        edgecolor="#7F0000",
        linewidth=0.6,
        zorder=5,
    )
    left.annotate(
        "Voynich",
        (voynich["types"], 100 * voynich["top_50_token_coverage"]),
        xytext=(7, 3),
        textcoords="offset points",
        fontsize="small",
        fontweight="bold",
        color="#8B1A1A",
    )
    left.set_title("A   The inventory looks word-like", loc="left", fontweight="bold")
    left.set_xlabel("Distinct token forms")
    left.set_ylabel("Coverage of 50 most frequent forms (%)")
    left.xaxis.set_major_formatter(FuncFormatter(lambda value, _: f"{value/1000:.1f}k"))
    left.grid(axis="both", color="#D9D9D9", linewidth=0.6, alpha=0.75)

    # Panel B: excess adjacent-token information after the within-line shuffle
    # correction.  Values use the preregistered 2,000-type cap.
    shares = [100 * rows[name]["order_by_cap"]["2000"]["share"] for name in order_names]
    labels = [display[name] for name in order_names]
    colors = ["#D62728", "#E78B8B"] + ["#4C78A8"] * len(prose_names) + ["#F28E2B"]
    positions = list(range(len(order_names)))
    right.barh(positions, shares, color=colors, height=0.68)
    right.set_yticks(positions, labels)
    right.invert_yaxis()
    right.set_xlabel("Shuffle-corrected adjacent-order share (%)")
    right.set_title("B   But the order is not continuous-text-like", loc="left", fontweight="bold")
    right.grid(axis="x", color="#D9D9D9", linewidth=0.6, alpha=0.75)
    right.set_axisbelow(True)
    right.set_xlim(0, max(shares) * 1.17)
    for position, share in zip(positions, shares):
        right.text(share + 0.20, position, f"{share:.2f}", va="center", fontsize="small")

    figure.tight_layout(w_pad=3.0)
    output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output, dpi=220, bbox_inches="tight", facecolor="white")
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument("--shuffles", type=int, default=100)
    parser.add_argument(
        "--public-data-root", type=Path,
        help="voynich-units checkout; adds genre-matched Latin and English controls",
    )
    parser.add_argument("--json-output", type=Path)
    parser.add_argument(
        "--figure-output",
        type=Path,
        default=Path("figures/F0_scale_transition_publication.png"),
    )
    args = parser.parse_args()

    bundle = args.bundle.resolve()
    unit_probe, e4_catalog, locus_re, collapse, strip_markup = load_modules(bundle)
    observed, certain_only, grouped, skipped = load_voynich_lines(
        bundle, locus_re, collapse, strip_markup
    )
    line_lengths = [len(line) for line in observed]
    target = sum(line_lengths)

    lm_root = bundle / "decipherment_attack_v6" / "lm_corpora"
    control_words = {
        "Latin narrative": unit_probe.latin_words(),
        "English narrative": prose_words(lm_root / "lm_english.txt"),
        "French narrative": prose_words(lm_root / "lm_french.txt"),
        "German narrative": prose_words(lm_root / "lm_german.txt"),
        "Italian narrative": prose_words(lm_root / "lm_italian.txt"),
    }
    public_root = args.public_data_root.resolve() if args.public_data_root else None
    if public_root:
        control_words.update({
            "Latin medical": tess_words(sorted((public_root / "latin").glob("celsus*.tess"))),
            "Latin botanical": tess_words(sorted((public_root / "herbal").glob("pliny*.tess"))),
            "English herbal": prose_words(public_root / "herbal" / "culpeper_en.txt"),
        })
    corpora = {
        "Voynich observed separators": observed,
        "Voynich certain-only separators": certain_only,
    }
    corpora.update(
        {
            name: wrap_to_lengths(words, line_lengths)
            for name, words in control_words.items()
        }
    )
    species = truncate_records(e4_catalog.species_records(), target)
    corpora["Species Plantarum records"] = species

    result = {
        "strict_voynich_lines": len(observed),
        "skipped_lines": skipped,
        "observed_token_target": target,
        "shuffles": args.shuffles,
        "public_data_root_used": bool(public_root),
        "corpora": {
            name: analyse_corpus(lines, args.shuffles) for name, lines in corpora.items()
        },
    }
    stratum_shuffles = min(args.shuffles, 30)
    result["currier_order_cap2000"] = {
        tokenization: {
            label: order_information(lines, 2000, stratum_shuffles)
            for label, lines in grouped["currier"][tokenization].items()
        }
        for tokenization in ("observed", "certain_only")
    }
    result["leave_one_quire_out_cap2000"] = {}
    for tokenization in ("observed", "certain_only"):
        by_quire = grouped["quire"][tokenization]
        rows = []
        for omitted in sorted(by_quire):
            retained = [
                line
                for quire, lines in by_quire.items()
                if quire != omitted
                for line in lines
            ]
            row = order_information(retained, 2000, stratum_shuffles)
            rows.append({"omitted": omitted, **row})
        result["leave_one_quire_out_cap2000"][tokenization] = rows
    if args.json_output:
        args.json_output.write_text(json.dumps(result, indent=2) + "\n")
    if args.figure_output:
        plot_summary(result, args.figure_output)

    print(
        f"VOYNICH lines={len(observed)} tokens={target} skipped={skipped}; "
        f"shuffle repetitions={args.shuffles}"
    )
    print("\nTOKEN ORDER INFORMATION AT CAP=2000")
    for name, row in result["corpora"].items():
        order = row["order_by_cap"]["2000"]
        vocab = row["vocabulary"]
        print(
            f"{name:36s} share={100 * order['share']:6.2f}% "
            f"excess={order['excess_bits']:+.4f}b "
            f"types={vocab['types']:6d} "
            f"hapax={100 * vocab['hapax_share_of_types']:5.1f}% "
            f"top50={100 * vocab['top_50_token_coverage']:5.1f}%"
        )
    print("\nCAP SENSITIVITY, ORDER SHARE (%)")
    print("corpus".ljust(36), *(f"k={cap:4d}" for cap in CAPS))
    for name, row in result["corpora"].items():
        shares = [100 * row["order_by_cap"][str(cap)]["share"] for cap in CAPS]
        print(name.ljust(36), *(f"{share:7.2f}" for share in shares))
    print("\nCURRIER ORDER SHARE AT CAP=2000 (%)")
    for tokenization, rows in result["currier_order_cap2000"].items():
        print(
            tokenization,
            " ".join(f"{label}={100 * row['share']:.2f}" for label, row in sorted(rows.items())),
        )
    print("\nLEAVE-ONE-QUIRE-OUT ORDER-SHARE RANGE AT CAP=2000 (%)")
    for tokenization, rows in result["leave_one_quire_out_cap2000"].items():
        shares = [100 * row["share"] for row in rows]
        print(f"{tokenization}: {min(shares):.2f} to {max(shares):.2f}")


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_selfcitation_control.py <==
#!/usr/bin/env python3
"""Self-citation (auto-copying) generative control for the paper's statistics.

Timm (2014, arXiv:1407.6639; 2016, arXiv:1601.07435) and Timm & Schinner
(2020, Cryptologia 44(1):1-19, doi:10.1080/01611194.2019.1596999) propose that
the Voynich text was produced by "self-citation": the scribe repeatedly copies
a token already written nearby (same line to the left, or one of the lines
above on the same page, preferring the same writing position) and modifies it
by (I) replacing glyphs with similarly shaped ones, (II) adding or (III)
deleting glyphs, (IV) combining two tokens, (V) splitting one, (VI)
duplicating a (sub)group, or (VII) copying it unchanged; paragraph-initial
lines carry extra gallows (VIII).  Timm & Schinner published a Java reference
implementation (github.com/TorstenTimm/SelfCitationTextgenerator, MIT).

This driver re-implements that mechanism in Python (see ``SelfCitation``),
calibrates only its free parameters against the Voynich token-length /
vocabulary profile, and pushes the generated streams through the SAME
functions the paper's drivers use:

  a) marginal and first-order conditional glyph entropy
     (analysis/reproduce_headlines.entropy / conditional_entropy);
  b) the BPE dependence-gap curve D_k (analysis/reproduce_unit_scale.curve);
  c) shuffle-corrected adjacent-token order share and static vocabulary
     (analysis/reproduce_scale_transition.analyse_corpus);
  d) adjacent-token Levenshtein similarity vs within-line shuffles
     (Timm's own diagnostic);
  e) the calibrated substitution attack differential (decipherment_attack_v6).

Usage:
    python3 analysis/reproduce_selfcitation_control.py \
        voynich_decipherment_repro_bundle --json-output out.json

Nothing in this file modifies the package's existing drivers.
"""

from __future__ import annotations

import argparse
import json
import math
import random
import re
import sys
import time
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

HERE = Path(__file__).resolve().parent

# ---------------------------------------------------------------------------
# Data tables transcribed from the Timm & Schinner reference implementation
# (Glyph.java, CurveLineCanFollow.java, SlimGroupMorpher.java).  These are the
# DOCUMENTED parts of the mechanism.
# ---------------------------------------------------------------------------

# multi-glyph units ("ligatures") that the generator treats as one token
LIGATURES = sorted(
    """ol or al ar dy qo ch sh cs eee ee cth cthh ckh ckhh cph cfh ith ikh iph
    ifh eke ete in iin iiin ir iir iiir is iis iiis il iil iiil im iim iiim om
    am og ag""".split(),
    key=len,
    reverse=True,
)

GALLOWS = ("k", "t", "p", "f")
LINE_INITIAL = ("o", "y", "d", "s")
COMBINABLE = ("ol", "or", "al", "ar")          # Glyph.combinableLigature
ALL_COMBINABLE = ("ol", "or", "al", "ar", "om", "am")
LIGATURE_TAIL_DROP = {"ol": "lrs", "al": "lrs", "or": "lrs", "ar": "lrs",
                      "om": "lrs", "am": "lrs"}

# similarity table: token -> [(replacement tokens, cumulative percent)]
_S = {
    "k": [("t", 77), ("p", 94), ("f", 100)],
    "t": [("k", 84), ("p", 96), ("f", 100)],
    "p": [("k", 59), ("t", 97), ("f", 100)],
    "f": [("k", 56), ("t", 92), ("p", 100)],
    "in": [("n", 8), ("iin", 84), ("iiin", 87), ("ir", 97), ("iir", 98),
           ("iis", 99), ("il", 100)],
    "iin": [("n", 13), ("in", 70), ("iiin", 74), ("ir", 92), ("iir", 97),
            ("is", 99), ("il", 100)],
    "iiin": [("n", 6), ("in", 31), ("iin", 90), ("ir", 98), ("iir", 100)],
    "ir": [("r", 6), ("in", 33), ("iin", 95), ("iiin", 97), ("iir", 99),
           ("iiir", 100)],
    "iir": [("r", 6), ("in", 30), ("iin", 89), ("iiin", 91), ("ir", 99),
            ("iiir", 100)],
    "iiir": [("ir", 90), ("iir", 100)],
    "is": [("in", 50), ("iis", 100)],
    "iis": [("iin", 50), ("is", 100)],
    "il": [("in", 50), ("iil", 100)],
    "iil": [("iin", 50), ("il", 99), ("iiil", 100)],
    "iiil": [("il", 66), ("iil", 100)],
    "im": [("in", 30), ("iin", 100)],
    "iim": [("in", 30), ("iin", 100)],
    "iiim": [("in", 30), ("iin", 100)],
    "om": [("ol", 45), ("or", 94), ("og", 98), ("omg", 100)],
    "am": [("al", 45), ("ar", 94), ("ag", 98), ("amg", 100)],
    "og": [("or", 30), ("al", 63), ("ar", 100)],
    "ag": [("ol", 48), ("or", 72), ("ar", 100)],
    "ol": [("or", 30), ("al", 63), ("ar", 100)],
    "or": [("ol", 47), ("al", 73), ("ar", 100)],
    "al": [("ol", 48), ("or", 72), ("ar", 100)],
    "ar": [("ol", 49), ("or", 73), ("al", 100)],
    "e": [("e", 50), ("ee", 99), ("eee", 100)],
    "ee": [("ch", 40), (("ch", "e"), 50), ("e", 98), ("eee", 100)],
    "eee": [("ch", 10), (("ch", "e"), 20), ("ee", 65), ("e", 100)],
    "ch": [("ee", 10), (("ch", "e"), 20), ("sh", 90), ("ckh", 97), ("cth", 100)],
    "sh": [("ee", 10), ("ch", 90), ("ckh", 97), ("cth", 100)],
    "ckh": [("cth", 30), (("k", "ch"), 50), (("t", "ch"), 70), ("eke", 72),
            ("ete", 74), ("cph", 78), ("ch", 100)],
    "cth": [("ckh", 30), (("k", "ch"), 50), (("t", "ch"), 70), ("eke", 72),
            ("ete", 74), ("cph", 78), ("cfh", 80), ("ch", 100)],
    "cs": [("sh", 100)],
    "ckhh": [("ckh", 100)],
    "cthh": [("cth", 100)],
    "ikh": [("ckh", 100)],
    "ith": [("cth", 100)],
    "iph": [("cph", 100)],
    "ifh": [("cfh", 100)],
    "eke": [("ckh", 30), ("cth", 50), (("k", "ee"), 56), (("t", "ee"), 60),
            ("ete", 65), ("ee", 100)],
    "ete": [("ckh", 30), ("cth", 50), (("k", "ee"), 56), (("t", "ee"), 60),
            ("eke", 65), ("ee", 100)],
    "cph": [("ckh", 40), ("cth", 75), ("cfh", 80), ("ch", 100)],
    "cfh": [("ckh", 40), ("cth", 75), ("cph", 80), ("ch", 100)],
    "y": [("o", 100)],
    "o": [("y", 100)],
    "n": [("r", 50), ("in", 63), ("iin", 100)],
    "l": [("r", 100)],
    "r": [("r", 50), ("s", 100)],
    "g": [("m", 100)],
    "s": [("r", 75), ("d", 100)],
    "d": [("d", 90), ("s", 100)],
    "a": [("a", 98), ("o", 100)],
    "qo": [("o", 80), ("y", 100)],
}
_F = {  # word-final substitutions (Config.use_word_final_substitutions)
    "om": [("o", 8), ("y", 30), ("ol", 75), ("or", 100)],
    "am": [("o", 4), ("y", 30), ("al", 70), ("ar", 100)],
    "og": [("o", 8), ("y", 30), ("or", 55), ("al", 80), ("ar", 100)],
    "ag": [("o", 4), ("y", 30), ("ol", 65), ("or", 80), ("ar", 100)],
    "ol": [("o", 8), ("y", 30), ("or", 54), ("al", 81), ("ar", 100)],
    "or": [("o", 8), ("y", 30), ("ol", 63), ("al", 81), ("ar", 100)],
    "al": [("o", 4), ("y", 30), ("ol", 64), ("or", 81), ("ar", 100)],
    "ar": [("o", 4), ("y", 30), ("ol", 64), ("or", 82), ("al", 100)],
    "y": [("o", 20), ("ol", 44), ("or", 60), ("al", 75), ("ar", 100)],
    "o": [("y", 20), ("ol", 44), ("or", 60), ("al", 75), ("ar", 100)],
    "d": [("dy", 70), ("d", 100)],
    "dy": [("d", 10), ("dy", 100)],
}


def _norm(table):
    return {
        key: [((v,) if isinstance(v, str) else tuple(v), p) for v, p in rows]
        for key, rows in table.items()
    }


SUBST = _norm(_S)
FINAL_SUBST = _norm(_F)

# tokens to which a given prefix may be attached (Glyph.prefixGlyphs)
PREFIX_ALLOWED = {
    "l": ("k", "t", "p", "f", "d", "ch", "sh", "o", "a", "e", "i"),
    "o": ("k", "t", "p", "f", "d", "ch", "sh"),
    "y": ("k", "t", "p", "f", "d", "ch", "sh"),
    "ch": ("k", "t", "p", "f", "d", "ol", "or", "al", "ar"),
    "sh": ("k", "t", "p", "f", "d", "ol", "or", "al", "ar"),
    "q": (),
    "d": ("a",),
    "x": ("ol", "or", "al", "ar"),
}
LINE_FINAL_REPLACEMENT = {"ol": "om", "or": "om", "al": "am", "ar": "am",
                          "om": "og", "am": "ag", "im": "mg", "in": "n",
                          "iin": "im", "iiin": "im"}
INGROUP_REPLACEMENT = {"y": "o", "m": "r", "g": "r", "n": "r", "in": "ir",
                       "iin": "iir", "dy": "da"}
GROUP_FINAL_REPLACEMENT = {"o": "y", "a": "y", "k": "t", "t": "k",
                           "p": "f", "f": "p"}

# curve/line glyph-shape grammar (CurveLineCanFollow)
CF_START = ("qo", "a", "o", "y", "c", "s", "d", "k", "t", "p", "f", "x")
CF_FINAL = ("y", "n", "l", "r", "s", "d", "m", "g", "x")
CF_CC = ("e", "h", "d", "s", "y", "o", "ch", "sh", "ckh", "cth", "cph", "cfh",
         "al", "ol", "x", "l")
CF_CFINAL = ("d", "g", "o", "y", "dy", "s", "om", "am", "og", "ag", "al",
             "ar", "ol", "or", "x")
CF_CL = ("a",)
CF_LC = ("ikh", "ith", "iph", "ifh")
CF_LL = ("i",)
CF_LFINAL = ("n", "in", "iin", "iiin", "r", "ir", "iir", "iiir", "m", "im",
             "iiil", "iil", "il", "iis", "is")
CF_AFTER_GALLOW = ("a", "e", "o", "y", "h", "ch", "sh")
CF_BEFORE_GALLOW = ("a", "e", "o", "l", "y", "h")
CF_AOY = ("a", "o", "y")
CF_RMNG = ("r", "m", "n", "g")

# Timm's default seed: line f103v.P.9 (Currier B)
DEFAULT_SEED_LINE = "pchal shal shorchdy okeor okain shedy pchedy qotchedy qotar ol lkar"


def tokenize(word: str) -> list[str]:
    """Split an EVA string into Timm's ligature tokens (longest match)."""
    out, position = [], 0
    while position < len(word):
        for lig in LIGATURES:
            if word.startswith(lig, position):
                out.append(lig)
                position += len(lig)
                break
        else:
            out.append(word[position])
            position += 1
    return out


def _end_type(token: str) -> str:
    if token == "":
        return "EMPTY"
    if token.endswith(CF_CL) or token.endswith(CF_LL):
        return "LINE"
    if token.endswith(CF_CC) or token.endswith(CF_LC):
        return "CURVE"
    if token.endswith(CF_FINAL):
        return "FINAL"
    if token.endswith(GALLOWS):
        return "GALLOW"
    return "NONE"


def _start_type(token: str) -> str:
    if token == "":
        return "EMPTY"
    if token.startswith(CF_LL) or token.startswith(CF_LC) or token.startswith(CF_LFINAL):
        return "LINE"
    if token.startswith(CF_CC) or token.startswith(CF_CL) or token.startswith(CF_CFINAL):
        return "CURVE"
    if token.startswith(GALLOWS):
        return "GALLOW"
    return "NONE"


def can_before(add: str, group2: str) -> bool:
    """May ``add`` stand immediately in front of ``group2``?"""
    if add in ALL_COMBINABLE and group2.startswith(CF_AOY):
        return True
    if group2.startswith(ALL_COMBINABLE) and add.endswith(CF_RMNG):
        return True
    if add and group2.startswith(add):
        return False
    if _end_type(group2) == "EMPTY":
        return add in CF_LFINAL or add in CF_CFINAL
    kind = _end_type(add)
    if kind == "EMPTY":
        return group2.startswith(CF_START)
    if kind == "LINE":
        return group2.startswith(CF_LC + CF_LFINAL + CF_LL)
    if kind == "CURVE":
        return group2.startswith(CF_CC + CF_CL + CF_CFINAL + GALLOWS)
    if kind == "GALLOW":
        return group2.startswith(CF_AFTER_GALLOW)
    if kind == "FINAL":
        return group2 == ""
    return False


def can_after(group1: str, add: str) -> bool:
    """May ``add`` follow immediately after ``group1``?"""
    if add in ALL_COMBINABLE and group1.endswith(CF_RMNG):
        return True
    if group1.endswith(ALL_COMBINABLE) and add.startswith(CF_AOY):
        return True
    if add and group1.endswith(add):
        return False
    if _end_type(group1) == "EMPTY":
        return add in CF_START
    kind = _start_type(add)
    if kind == "EMPTY":
        return group1.endswith(CF_FINAL)
    if kind == "LINE":
        return group1.endswith(CF_LL + CF_CL)
    if kind == "CURVE":
        return group1.endswith(CF_CC + CF_LC + GALLOWS)
    if kind == "GALLOW":
        return group1 == "" or group1.endswith(CF_BEFORE_GALLOW)
    return False


class G:
    """A generated glyph group (token) with its ligature parse and origin."""

    __slots__ = ("s", "toks", "kind")

    def __init__(self, toks, kind="INITIAL"):
        if isinstance(toks, str):
            self.s = toks
            self.toks = tokenize(toks)
        else:
            self.s = "".join(toks)
            self.toks = tokenize(self.s)
        self.kind = kind

    def __eq__(self, other):
        return isinstance(other, G) and other.s == self.s

    def __hash__(self):
        return hash(self.s)

    def __repr__(self):
        return f"G({self.s})"

    def is_type_i(self):
        return "i" in self.s

    def is_type_ol(self):
        return any(t in COMBINABLE for t in self.toks)

    def is_type_dy(self):
        return "dy" in self.toks or self.s[-1] in "yd"

    def contains_gallow(self):
        return any(c in self.s for c in GALLOWS)


class SelfCitation:
    """Python port (simplified) of the Timm & Schinner self-citation generator.

    Free parameters (calibrated by the driver, defaults are the Java values):
      p_copy          probability of an unchanged copy of the source (rule VII;
                      the Java code has no explicit copy path, so 0 there);
      replace_weights weights of 1x / 2x / 3x chained similar-glyph
                      replacements (Java: 30/50/20);
      p_add_remove, p_combine_split   morph-method mixture (Java: 20 / 30, rest
                      is replace);
      p_same_position probability of taking the source from the same writing
                      position of a previous line (Java: 28);
      p_line_final    probability that the last token of a line receives the
                      line-final substitution ol->om etc. (Java applies it only
                      when a token does not fit into the 55-character line; we
                      generate to a token-count template, so this is a
                      simplification).
    """

    def __init__(self, seed: int, p_copy=0.0, replace_weights=(30, 50, 20),
                 p_add_remove=20, p_combine_split=30, p_same_position=28,
                 p_reuse_last=10, p_line_final=0.35, p_suggest=40,
                 max_repeat=3, seed_line=DEFAULT_SEED_LINE):
        self.rng = random.Random(seed)
        self.p_copy = p_copy
        self.replace_weights = tuple(replace_weights)
        self.p_add_remove = p_add_remove
        self.p_combine_split = p_combine_split
        self.p_same_position = p_same_position
        self.p_reuse_last = p_reuse_last
        self.p_line_final = p_line_final
        self.p_suggest = p_suggest
        self.max_repeat = max_repeat
        self.seed_line = [G(w) for w in seed_line.split()]
        # state
        self.lines: list[list[G]] = []
        self.page_lines: list[list[G]] = []
        self.par_initial_lines: list[list[G]] = []
        self.freq: Counter = Counter()
        self.n_tokens = 0
        self.n_i = self.n_dy = self.n_ol = 0
        self.repeat_kind = None
        self.repeat_count = 0

    # ---------------------------------------------------------------- utils
    def rand(self, n: int) -> int:
        return self.rng.randrange(n) if n > 0 else 0

    def chance(self, percent: float) -> bool:
        return self.rng.random() * 100 < percent

    def random_gallow(self, first_line: bool) -> str:
        r = self.rand(100)
        if r <= 34:
            return "k"
        if r <= 49:
            return "t"
        if r <= 89:
            return "p" if first_line else "k"
        return "f" if first_line else "t"

    def random_line_initial(self) -> str:
        r = self.rand(100)
        return "o" if r <= 45 else "y" if r <= 75 else "d" if r <= 90 else "s"

    def remember(self, g: G) -> None:
        self.freq[g.s] += 1
        self.n_tokens += 1
        if g.is_type_i():
            kind = "i"
            self.n_i += 1
        elif g.is_type_dy():
            kind = "dy"
            self.n_dy += 1
        elif g.is_type_ol():
            kind = "ol"
            self.n_ol += 1
        else:
            kind = "other"
        if kind == self.repeat_kind:
            self.repeat_count += 1
        else:
            self.repeat_kind, self.repeat_count = kind, 1

    # --------------------------------------------------------- source choice
    def choose_source(self, current: list[G], is_par_initial: bool,
                      is_line_initial: bool) -> list[G]:
        """Return [source, neighbour] following PageSourceGroupChooser."""
        mode = "local"
        if not self.lines:
            mode = "random"
        if (is_par_initial and len(self.par_initial_lines) > 1
                and (is_line_initial or (len(current) > 1 and self.chance(70)))):
            mode = "paragraph_initial"
        if self.suggestion_needed() and self.chance(self.p_suggest):
            mode = "suggestion"
        if mode == "random":
            pool = self.seed_line
            first = self.rng.choice(pool)
            second = self.rng.choice(pool)
            ret = [first, second]
        elif mode == "paragraph_initial":
            source_line = self.rng.choice(self.par_initial_lines)
            pos = self.rand(len(source_line))
            ret = self._pair(source_line, pos)
        elif mode == "suggestion":
            ret = [self.suggest(), self.rng.choice(self.seed_line)]
        else:
            # one of the previous lines on this page (or the last line of the
            # previous page at a page top)
            candidates = self.page_lines if self.page_lines else self.lines[-1:]
            source_line = candidates[self.rand(len(candidates))]
            probability = self.p_same_position / 2 if is_line_initial else self.p_same_position
            if self.rand(100) <= probability:
                pos = self._same_position(current, source_line)
            else:
                pos = self.rand(len(source_line))
            ret = self._pair(source_line, pos)
        # ChooserHelper.removeInitialGallow
        out = []
        for g in ret:
            if g.toks and g.toks[0] in GALLOWS and len(g.toks) > 1:
                out.append(G(g.toks[1:], g.kind))
            else:
                out.append(g)
        return out

    @staticmethod
    def _pair(line: list[G], pos: int) -> list[G]:
        if pos < len(line) - 1:
            return [line[pos], line[pos + 1]]
        if pos > 0:
            return [line[pos], line[pos - 1]]
        return [line[pos], line[pos]]

    @staticmethod
    def _same_position(current: list[G], source_line: list[G]) -> int:
        writing = sum(len(g.s) + 1 for g in current)
        position = 0
        for index, g in enumerate(source_line):
            position += len(g.s) + 1
            if writing <= position:
                return index
        return min(len(source_line) - 1, len(current))

    def suggestion_needed(self) -> bool:
        if self.n_tokens < 50:
            return False
        return (self.n_i / self.n_tokens < 0.20) or (self.n_dy / self.n_tokens < 0.25)

    def suggest(self) -> G:
        """Most frequent i-type or dy-type token so far (StatisticHelper)."""
        want = "i" if self.n_i / self.n_tokens < 0.20 else "dy"
        for word, _ in self.freq.most_common():
            g = G(word)
            if (want == "i" and g.is_type_i()) or (want == "dy" and g.is_type_dy()):
                return g
        return G("daiin") if want == "i" else G("chedy")

    # ------------------------------------------------------------- morphing
    def morph(self, sources: list[G], previous: G | None, is_par_initial: bool,
              is_line_initial: bool) -> list[G]:
        source = sources[0]
        length = len(source.toks)
        ret: list[G] = []
        if self.p_copy > 0 and self.rng.random() < self.p_copy:
            ret = [G(source.toks, "COPY")]
        else:
            r = 0 if (is_par_initial and is_line_initial) else self.rand(100)
            if r <= self.p_add_remove and source.kind != "COMBINE":
                method = "add_remove"
            elif r <= self.p_add_remove + self.p_combine_split:
                method = "combine_split"
            else:
                method = "replace"
            if method == "add_remove":
                morphed = (self.add_random_glyph(source, previous, is_par_initial, is_line_initial)
                           if length < 6 else source)
                if morphed != source:
                    ret.append(morphed)
                else:
                    morphed = self.delete_prefix(source)
                    if morphed != source:
                        ret.append(morphed)
            elif method == "combine_split":
                r = self.rand(100)
                if source.kind != "COMBINE":
                    if length < 6:
                        combine = length <= 2 or r < 96
                    else:
                        combine = r < 4 and length <= 8
                else:
                    combine = False
                if combine and len(sources) > 1:
                    morphed = self.combine(sources)
                    if morphed != source:
                        ret.append(morphed)
                else:
                    ret.extend(self.split(source))
            else:
                w1, w2, w3 = self.replace_weights
                r = self.rng.random() * (w1 + w2 + w3)
                repeats = 1 if r < w1 else 2 if r < w1 + w2 else 3
                temp = source
                for _ in range(repeats):
                    nxt = self.replace_random(temp, is_par_initial)
                    if nxt == source:
                        nxt = temp
                    temp = nxt
                if temp == source:  # one more try, as in the Java 1x branch
                    temp = self.replace_random(source, is_par_initial)
                if temp != source:
                    ret.append(temp)
        if not ret:
            return ret
        self.handle_gallows(is_par_initial, is_line_initial, ret)
        if self.p_reuse_last > 0:
            self.reuse_last(is_par_initial, ret)
        return ret

    def add_random_glyph(self, g: G, previous, is_par_initial, is_line_initial) -> G:
        if self.rand(100) < (80 if is_par_initial else 8):
            return self.add_gallow(g, is_par_initial, is_line_initial)
        return self.add_prefix(g, previous)

    def choose_prefix(self, j: int, previous, tried: list[str]) -> str:
        r = self.rand(100)
        if j == 0 and previous is not None and previous.toks and previous.toks[-1] == "dy" and r < 90:
            return "q"
        if r < 5 and "l" not in tried:
            return "l"
        if r < 34 and "o" not in tried:
            return "o"
        if r < 40 and "y" not in tried:
            return "y"
        if r < 61 and "ch" not in tried:
            return "ch"
        if r < 72 and "sh" not in tried:
            return "sh"
        if r < 88 and "q" not in tried:
            return "q"
        if r < 99:
            return "d"
        if j == 0:
            return "x"
        return "o"

    def add_prefix(self, g: G, previous) -> G:
        tried: list[str] = []
        for j in range(7):
            prefix = self.choose_prefix(j, previous, tried)
            tried.append(prefix)
            start = g.toks[0]
            if prefix == "q":
                if start in ("o", "y"):
                    return G(["qo"] + g.toks[1:], "ADD" if g.kind != "COMBINE" else "COMBINE")
            elif prefix == "x":
                if start in PREFIX_ALLOWED["x"]:
                    return G(["x"] + g.toks, "ADD" if g.kind != "COMBINE" else "COMBINE")
            else:
                if start in PREFIX_ALLOWED[prefix]:
                    toks = list(g.toks)
                    # o + daiin -> okaiin, y + chol -> ykol
                    if len(toks) > 2 and start in ("d", "ch", "sh"):
                        gallow = self.random_gallow(False)
                        if can_before(gallow, toks[1]) and can_after(prefix, gallow):
                            if self.rand(100) < 70:
                                toks[0] = gallow
                    return G([prefix] + toks, "ADD" if g.kind != "COMBINE" else "COMBINE")
        return g

    def add_gallow(self, g: G, is_par_initial: bool, is_line_initial: bool) -> G:
        length = len(g.toks)
        if is_par_initial and is_line_initial:
            gallow = self.random_gallow(True)
            out = self.place_gallow(gallow, g, 0)
            if out.toks[0] != gallow:
                toks = list(out.toks)
                if can_before("o", out.s):
                    toks.insert(0, "o")
                elif can_before("a", out.s):
                    toks.insert(0, "a")
                toks.insert(0, gallow)
                out = G(toks, out.kind)
            return out
        if length > 1:
            if g.contains_gallow() and self.rand(100) < 90:
                return g
            for _ in range(5):
                if is_par_initial:
                    pos = self.rand(length)
                elif length == 2:
                    pos = 1
                else:
                    pos = self.rand(length - 2) + 1
                gallow = self.random_gallow(is_par_initial)
                out = self.place_gallow(gallow, g, pos)
                if out != g:
                    return out
        return g

    def place_gallow(self, gallow: str, g: G, pos: int) -> G:
        toks = list(g.toks)
        if toks[pos] in GALLOWS:
            toks[pos] = gallow
            return G(toks, g.kind)
        last = "" if pos == 0 else toks[pos - 1]
        nxt = "" if pos == len(toks) else toks[pos]
        last_ok = can_after(last, gallow)
        next_ok = can_before(gallow, nxt)
        if last_ok and next_ok:
            toks.insert(pos, gallow)
            return G(toks, g.kind)
        if last_ok and len(toks) > pos + 1:
            alt = toks[pos + 1]
            toks[pos] = gallow
            if can_before(gallow, alt):
                return G(toks, g.kind)
            return g
        if next_ok and pos - 2 > 0:
            toks[pos - 1] = gallow
            if can_after(toks[pos - 2], gallow):
                return G(toks, g.kind)
        return g

    def delete_prefix(self, g: G) -> G:
        toks = list(g.toks)
        start = toks.pop(0)
        if len(g.toks) > 2 and can_before("", start):
            first, second = toks[0], toks[1]
            if first in GALLOWS:
                r = self.rand(100)
                if second.startswith("a") and r < 50:
                    toks[0] = "d"
                if (second.startswith("e") or second.startswith("o")) and r < 50:
                    toks[0] = "ch"
            return G(toks, "DELETE")
        return g

    def combine(self, sources: list[G]) -> G:
        g1, g2 = sources[0], sources[1]
        toks1 = self._subgroup_for_combine(g1, True)
        if toks1 and len("".join(toks1)) > 1:
            last1 = toks1[-1]
            toks2 = self._subgroup_for_combine(g2, False)
            drop = LIGATURE_TAIL_DROP.get(last1)
            if drop and toks2 and toks2[0] in drop:
                toks2 = toks2[1:]
            if toks2 and len("".join(toks2)) > 1:
                merged = toks1 + toks2
                if len("".join(merged)) < 9:
                    if ((last1 in COMBINABLE or can_before(last1, toks2[0]))
                            and can_after(toks2[-1], "")):
                        return G(merged, "COMBINE")
        return self._combine_fallback(g1, g2)

    def _subgroup_for_combine(self, g: G, is_first: bool) -> list[str]:
        n = len(g.toks)
        if (is_first and n <= 2) or (not is_first and n <= 3):
            return list(g.toks)
        pos = self._split_position(g)
        if pos >= 0:
            parts = self._split_at(g, pos)
            if parts:
                if is_first or len(parts) == 1:
                    return list(parts[0].toks)
                return list(parts[1].toks)
        return []

    def _combine_fallback(self, g1: G, g2: G) -> G:
        if len(g1.toks) == 2 or (len(g1.toks) == 1 and g1.s in COMBINABLE):
            if self.rand(100) < 60:
                out = self.self_combine(g1)
                if out != g1:
                    return out
        toks2 = self._choose_subgroups(g2)
        if toks2:
            toks1 = list(g1.toks)
            last1 = toks1[-1]
            if last1 in COMBINABLE:
                drop = LIGATURE_TAIL_DROP.get(last1)
                if drop and toks2 and toks2[0] in drop:
                    toks2 = toks2[1:]
            if toks2 and len(toks1) + len(toks2) < 9:
                merged = toks1 + toks2
                if can_before(last1, toks2[0]) and can_after(toks2[-1], ""):
                    return G(merged, "COMBINE")
        if len(g1.toks) <= 2:
            return self.self_combine(g1)
        return g1

    def _choose_subgroups(self, g: G) -> list[str]:
        r = self.rand(100)
        n = len(g.toks)
        if r <= 39:
            if n > 1:
                k = self.rand(n - 1) + 1
                return list(g.toks[:k])
            return []
        if r <= 59:
            return list(g.toks[:-1])
        for t in g.toks:
            if t in COMBINABLE:
                return [t]
        return list(g.toks[:-1])

    def self_combine(self, g: G) -> G:
        """olol, chochy: duplicate a short group (rule VI)."""
        if not g.toks:
            return g
        first, last = g.toks[0], g.toks[-1]
        if not can_before(last, first):
            return g
        toks = list(g.toks)
        toks1 = list(g.toks)
        final = GROUP_FINAL_REPLACEMENT.get(last, last)
        ingroup = INGROUP_REPLACEMENT.get(last, last)
        if final != last and self.rand(100) < 80:
            toks[-1] = final
        if ingroup != last:
            toks1[-1] = ingroup
        if can_before("k", first) and can_before(last, "k") and self.rand(100) < 30:
            toks.insert(1, self.random_gallow(False))
        return G(toks1 + toks, "COMBINE")

    def _split_position(self, g: G) -> int:
        for i in range(1, len(g.toks)):
            last, nxt = g.toks[i - 1], g.toks[i]
            if not can_before(last, nxt) or last in COMBINABLE or nxt in GALLOWS:
                if i > 1 or len(last) > 1:
                    return i
        return -1

    def _split_at(self, g: G, pos: int) -> list[G]:
        out = []
        part1 = G(g.toks[:pos], "SPLIT")
        if (len(part1.toks) > 1 or part1.s in COMBINABLE) and can_after(part1.toks[-1], ""):
            out.append(part1)
        part2 = G(g.toks[pos:], "SPLIT")
        if len(part2.toks) > 1:
            out.append(part2)
        return out

    def split(self, g: G) -> list[G]:
        pos = self._split_position(g)
        out = self._split_at(g, pos) if pos >= 0 else []
        return out

    def replace_random(self, g: G, is_par_initial: bool) -> G:
        positions = [i for i in range(len(g.toks)) for _ in range(2)]
        j = -1
        # NB: the Java loop condition ``j < posToTryList.size()`` is re-evaluated
        # while the list shrinks, so an n-token group gets n tries, and the
        # word-final table (j > 0) never applies to a one-token group.
        while True:
            j += 1
            if j >= len(positions):
                break
            pos = positions.pop(self.rand(len(positions))) if len(positions) > 1 else positions.pop()
            sub = g.toks[pos]
            is_final = j > 0 and pos == len(g.toks) - 1
            table = FINAL_SUBST.get(sub) if is_final else None
            if table is None:
                table = SUBST.get(sub)
            if table is None:
                continue
            r = self.rand(100)
            substitute = next(v for v, p in table if p > r)
            toks = list(g.toks)
            nxt = toks[pos + 1] if len(toks) > pos + 1 else ""
            remove_next = any(c in GALLOWS for c in "".join(substitute)) and nxt in GALLOWS
            if self._replacable(substitute, g, pos, remove_next):
                del toks[pos]
                if remove_next:
                    del toks[pos]
                toks[pos:pos] = list(substitute)
                out = G(toks, "COMBINE" if g.kind == "COMBINE" else "REPLACE")
                if out != g:
                    return out
        return g

    def _replacable(self, substitute, g: G, pos: int, remove_next: bool) -> bool:
        last = "" if pos == 0 else g.toks[pos - 1]
        next_pos = pos + 2 if remove_next else pos + 1
        nxt = "" if next_pos >= len(g.toks) else g.toks[next_pos]
        last_ok = can_after(last, substitute[0])
        next_ok = can_before(substitute[-1], nxt)
        # "multiple instances of the same token within a group are rare"
        # (Java tests String.contains on the whole group)
        if (last_ok and next_ok and substitute[0] in g.s
                and substitute[0] not in COMBINABLE):
            compare = 100 if (substitute[0] == last or substitute[-1] == nxt) else 80
            if self.rand(100) < compare:
                return False
        return last_ok and next_ok

    def handle_gallows(self, is_par_initial: bool, is_line_initial: bool, ret: list[G]) -> None:
        if is_line_initial:
            if is_par_initial and self.rand(100) < 94:
                ret[0] = self.add_gallow(ret[0], True, True)
            else:
                ret[0] = self.add_line_initial(ret[0])
        elif ret[0].toks[0] in LINE_INITIAL:
            if self.rand(len(PREFIX_ALLOWED)) < 3 and len(ret[0].toks) > 3:
                ret[0] = self.remove_line_initial(ret[0])
        if ret[0].contains_gallow():
            if not is_par_initial:
                if self.rand(100) < 94:
                    ret[0] = G(ret[0].s.replace("p", "k").replace("f", "t")
                               if self.rand(2) else
                               ret[0].s.replace("p", "t").replace("f", "k"), ret[0].kind)
            else:
                gallow = self.random_gallow(True)
                s = ret[0].s
                for old in GALLOWS:
                    s = s.replace(old, gallow)
                ret[0] = G(s, ret[0].kind)

    def add_line_initial(self, g: G) -> G:
        if g.toks[0] in LINE_INITIAL or self.rand(100) >= 30:
            return g
        glyph = self.random_line_initial()
        toks = list(g.toks)
        if len(toks) > 2 and glyph in ("o", "y") and toks[0] in ("d", "ch"):
            if self.rand(100) < 90:
                gallow = self.random_gallow(False)
                if can_before(gallow, toks[1]):
                    toks[0] = gallow
        toks.insert(0, glyph)
        out = G(toks, g.kind)
        if can_before(glyph, toks[1] if len(toks) > 1 else ""):
            return out
        return g

    def remove_line_initial(self, g: G) -> G:
        if g.toks[0] in LINE_INITIAL and len(g.toks) > 2:
            toks = list(g.toks[1:])
            first, second = toks[0], toks[1]
            if first in GALLOWS:
                if second.startswith("a"):
                    toks[0] = "d"
                if second.startswith("e"):
                    toks[0] = "ch"
            return G(toks, g.kind)
        return g

    def reuse_last(self, is_par_initial: bool, ret: list[G]) -> None:
        """chol -> chol or: derive a second token from the one just made."""
        if len(ret) > 1 or self.rand(100) >= self.p_reuse_last:
            return
        last = ret[0]
        lig = next((t for t in last.toks if t in COMBINABLE), None)
        if lig is not None:
            add = G(lig, "SPLIT")
            if self.rand(100) < 50:
                add = self.replace_random(add, is_par_initial)
            ret.append(add)
        else:
            morphed = self.delete_prefix(last)
            if morphed != last:
                if self.rand(100) < 50:
                    morphed = self.replace_random(morphed, is_par_initial)
                ret.append(morphed)

    # ------------------------------------------------------------ generation
    def generate(self, template: list[tuple[str, int, bool, bool]]) -> list[list[str]]:
        """Generate one token line per template row (page, n_tokens,
        is_paragraph_initial, is_paragraph_final)."""
        for g in self.seed_line:
            self.remember(g)
        output = []
        current_page = None
        for page, n_tokens, is_par_initial, is_par_final in template:
            if page != current_page:
                current_page = page
                self.page_lines = []
            line = self.generate_line(n_tokens, is_par_initial, is_par_final)
            self.lines.append(line)
            self.page_lines.append(line)
            if is_par_initial:
                self.par_initial_lines.append(line)
            output.append([g.s for g in line])
        return output

    def generate_line(self, n_tokens: int, is_par_initial: bool, is_par_final: bool) -> list[G]:
        line: list[G] = []
        last_sources = None
        last_generated = None
        attempts = 0
        while len(line) < n_tokens:
            attempts += 1
            is_line_initial = not line
            sources = self.choose_source(line, is_par_initial, is_line_initial)
            use = True
            if len(sources[0].toks) > 5:
                use = len(sources[0].s) < 4 + self.rand(4)
            if use and last_sources is not None and last_sources[0] == sources[0]:
                use = False
            if use and sources[0].kind == "COMBINE":
                if sources[1].kind == "COMBINE" or self.rand(100) < 30:
                    use = False
            if attempts > 100:
                sources = [self.suggest() if self.n_tokens else self.seed_line[0],
                           self.rng.choice(self.seed_line)]
                use = True
            force = attempts > 110
            if attempts > 400:
                # emergency: copy the seed verbatim rather than loop forever
                line.append(G(self.rng.choice(self.seed_line).toks, "COPY"))
                self.remember(line[-1])
                attempts = 0
                continue
            if not use:
                continue
            last_sources = sources
            morphed = self.morph(sources, last_generated, is_par_initial, is_line_initial)
            if not morphed:
                continue
            first = morphed[0]
            ok = can_before("", first.s)
            if line and first == line[-1]:
                ok = self.rand(100) < 50
            elif self.repeat_count > self.max_repeat:
                kind = ("i" if first.is_type_i() else "dy" if first.is_type_dy()
                        else "ol" if first.is_type_ol() else "other")
                if kind == self.repeat_kind:
                    ok = False
            if not (ok or force):
                continue
            for g in morphed:
                if len(line) >= n_tokens:
                    break
                line.append(g)
                self.remember(g)
                last_generated = g
            attempts = 0
        # line-final substitution (Java: tryToTrim when the line is full)
        if line and self.rng.random() < self.p_line_final:
            last = line[-1]
            new_last = LINE_FINAL_REPLACEMENT.get(last.toks[-1])
            if new_last is not None:
                line[-1] = G(last.toks[:-1] + [new_last], last.kind)
        return line


# ---------------------------------------------------------------------------
# package plumbing
# ---------------------------------------------------------------------------

def load_package(bundle: Path):
    for sub in ("decipherment_attack", "decipherment_attack_v5", "decipherment_attack_v6"):
        path = str(bundle / sub)
        if path not in sys.path:
            sys.path.insert(0, path)
    if str(HERE) not in sys.path:
        sys.path.insert(0, str(HERE))
    import unit_probe  # type: ignore
    import plant_crib_attack  # type: ignore
    import reproduce_headlines  # type: ignore
    import reproduce_scale_transition  # type: ignore
    import reproduce_unit_scale  # type: ignore
    return unit_probe, plant_crib_attack, reproduce_headlines, reproduce_scale_transition, reproduce_unit_scale


def voynich_template(bundle: Path, locus_re, clean_tokens):
    """Paragraph-locus lines of the BPE/entropy corpus with page and
    paragraph structure: (page, n_tokens, is_par_initial, is_par_final)."""
    rows = []
    zl = bundle / "voynich_calibration_sources" / "ZL3b.txt"
    for raw in zl.read_text(encoding="utf-8", errors="replace").splitlines():
        match = locus_re.match(raw)
        if not match or match.group(4) != "P":
            continue
        tokens = clean_tokens(match.group(5))
        if not tokens:
            continue
        rows.append((match.group(1), len(tokens), "<%>" in raw, "<$>" in raw))
    return rows


def extend_template(template, min_tokens: int):
    """Cycle the template until at least ``min_tokens`` tokens are covered."""
    out = list(template)
    total = sum(row[1] for row in out)
    cycle = 0
    while total < min_tokens:
        cycle += 1
        for page, n, a, b in template:
            out.append((f"{page}#{cycle}", n, a, b))
            total += n
            if total >= min_tokens:
                break
    return out


def truncate_tokens(lines, target: int):
    out, count = [], 0
    for line in lines:
        if count >= target:
            break
        take = line[: target - count]
        out.append(take)
        count += len(take)
    return out


def stream_profile(lines) -> dict:
    tokens = [w for line in lines for w in line]
    freq = Counter(tokens)
    return {
        "lines": len(lines),
        "tokens": len(tokens),
        "glyphs": sum(len(w) for w in tokens),
        "mean_token_length": sum(len(w) for w in tokens) / len(tokens),
        "types": len(freq),
        "hapax_share": sum(v == 1 for v in freq.values()) / len(freq),
        "top_50_coverage": sum(c for _, c in freq.most_common(50)) / len(tokens),
        "top_15": freq.most_common(15),
    }


# ------------------------------------------------------------- statistics --

def entropy_block(lines, headlines, sample_tokens: int) -> dict:
    words = [w for line in lines for w in line][:sample_tokens]
    out = {}
    for name, ws in (("decomposed", words), ("collapsed", [headlines.collapse(w) for w in words])):
        symbols = [s for w in ws for s in w]
        out[name] = {
            "tokens": len(ws),
            "symbols": len(symbols),
            "H1": headlines.entropy(symbols),
            "H2": headlines.conditional_entropy(symbols),
        }
    return out


def bpe_block(lines, unit_probe, unit_scale, target_glyphs: int) -> dict:
    truncated = unit_probe.truncate(lines, target_glyphs)
    rows, _ = unit_scale.curve(truncated, unit_probe)
    return {
        "glyphs": rows["0"]["glyphs"],
        "gap": {k: rows[k]["gap"] for k in rows},
        "minimum_k": min((int(k) for k in rows), key=lambda k: rows[str(k)]["gap"]),
        "k64": rows["64"],
    }


def lev(a: str, b: str) -> int:
    if len(a) < len(b):
        a, b = b, a
    previous = list(range(len(b) + 1))
    for i, ca in enumerate(a, 1):
        current = [i]
        for j, cb in enumerate(b, 1):
            current.append(min(previous[j] + 1, current[j - 1] + 1, previous[j - 1] + (ca != cb)))
        previous = current
    return previous[-1]


def adjacent_similarity(lines, shuffles: int, seed: int = 20260816) -> dict:
    """Share of adjacent within-line token pairs at Levenshtein <= 1 / <= 2
    (and identical), observed and under within-line shuffles."""
    cache: dict[tuple[str, str], int] = {}

    def distance(a, b):
        key = (a, b) if a <= b else (b, a)
        if key not in cache:
            cache[key] = lev(a, b)
        return cache[key]

    def measure(ls):
        n = same = d1 = d2 = 0
        for line in ls:
            for a, b in zip(line, line[1:]):
                n += 1
                d = distance(a, b)
                same += d == 0
                d1 += d <= 1
                d2 += d <= 2
        return same / n, d1 / n, d2 / n

    observed = measure(lines)
    rng = random.Random(seed)
    null = []
    for _ in range(shuffles):
        permuted = [list(line) for line in lines]
        for line in permuted:
            rng.shuffle(line)
        null.append(measure(permuted))
    mean = [sum(v[i] for v in null) / len(null) for i in range(3)]
    return {
        "pairs": sum(max(0, len(line) - 1) for line in lines),
        "identical": observed[0], "identical_shuffled": mean[0],
        "lev_le1": observed[1], "lev_le1_shuffled": mean[1],
        "lev_le2": observed[2], "lev_le2_shuffled": mean[2],
        "lev_le1_ratio": observed[1] / mean[1] if mean[1] else float("nan"),
        "lev_le2_ratio": observed[2] / mean[2] if mean[2] else float("nan"),
    }


def attack_job(args):
    """Worker: BPE(64) -> 23 classes -> attack with one LM.  Returns index."""
    bundle, lines, lang, seed = args
    for sub in ("decipherment_attack", "decipherment_attack_v5", "decipherment_attack_v6"):
        path = str(Path(bundle) / sub)
        if path not in sys.path:
            sys.path.insert(0, path)
    import attack_lib  # type: ignore
    lms = attack_lib.build_lms([lang])
    lm, anchor = lms[lang]
    _, ustream, maps = attack_lib.pipeline_classes(lines, 64, [23])
    result = attack_lib.match_index(ustream, maps[23], 23, lm, anchor, restarts=8, seed=seed)
    return {k: v for k, v in result.items() if k != "mapping"}


def run_attacks(bundle: Path, streams: dict, langs, workers: int, ngram_generate) -> dict:
    jobs = []
    for name, lines in streams.items():
        control = ngram_generate(lines, seed=7)
        for lang in langs:
            jobs.append((name, "real", lang, (str(bundle), lines, lang, 0)))
            jobs.append((name, "ctl", lang, (str(bundle), control, lang, 0)))
    results = {}
    with ProcessPoolExecutor(max_workers=workers) as pool:
        for (name, which, lang, _), out in zip(jobs, pool.map(attack_job, [j[3] for j in jobs])):
            results.setdefault(name, {}).setdefault(lang, {})[which] = out
            print(f"  attack {name:22s} {which:4s} {lang:8s} index={out['index']:+.3f}", flush=True)
    for name in results:
        for lang in results[name]:
            row = results[name][lang]
            row["differential"] = row["real"]["index"] - row["ctl"]["index"]
    return results


# ------------------------------------------------------------- calibration --

def _profile_job(args):
    """Worker: generate one stream and return its strict-template profile."""
    template_ext, strict_target, p_copy, weights, seed = args
    gen = SelfCitation(seed=seed, p_copy=p_copy, replace_weights=weights)
    lines = truncate_tokens(gen.generate(template_ext), strict_target)
    prof = stream_profile(lines)
    prof.pop("top_15", None)
    return prof


def calibrate(template_ext, strict_target: int, targets: dict, grid, seeds,
              workers: int) -> dict:
    """Grid-search the free parameters (p_copy, replace weights) against
    mean token length, type count and hapax share at ``strict_target``.

    The self-citation process is a rich-get-richer dynamic with large
    seed-to-seed variance, so every grid point is scored on the mean over
    the SAME seeds that are used for the reported streams."""
    jobs = [(template_ext, strict_target, p, w, seed) for p, w in grid for seed in seeds]
    with ProcessPoolExecutor(max_workers=workers) as pool:
        profiles = list(pool.map(_profile_job, jobs))
    rows, best = [], None
    for index, (p_copy, weights) in enumerate(grid):
        block = profiles[index * len(seeds):(index + 1) * len(seeds)]
        mean = {
            key: sum(b[key] for b in block) / len(block)
            for key in ("mean_token_length", "types", "hapax_share", "top_50_coverage")
        }
        loss = (
            ((mean["mean_token_length"] - targets["mean_token_length"]) / 0.25) ** 2
            + ((mean["types"] - targets["types"]) / 500) ** 2
            + ((mean["hapax_share"] - targets["hapax_share"]) / 0.03) ** 2
        )
        row = {"p_copy": p_copy, "replace_weights": list(weights), "loss": loss,
               "mean": mean, "per_seed": block}
        rows.append(row)
        print(f"  calib p_copy={p_copy:.2f} w={weights}: mean len={mean['mean_token_length']:.3f} "
              f"types={mean['types']:.0f} hapax={mean['hapax_share']:.3f} "
              f"top50={mean['top_50_coverage']:.3f} loss={loss:.2f}  "
              f"[types per seed: {[b['types'] for b in block]}]", flush=True)
        if best is None or loss < best["loss"]:
            best = row
    return {"best": best, "grid": rows}


# --------------------------------------------------------------------- main --

def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument("--json-output", type=Path)
    parser.add_argument("--seeds", type=int, default=3)
    parser.add_argument("--shuffles", type=int, default=100)
    parser.add_argument("--attack-workers", type=int, default=4)
    parser.add_argument("--skip-attack", action="store_true")
    parser.add_argument("--skip-calibration", action="store_true",
                        help="use the built-in calibrated parameters")
    parser.add_argument("--p-copy", type=float, default=None)
    parser.add_argument("--replace-weights", type=str, default=None,
                        help="comma-separated weights for 1x,2x,3x replacements")
    parser.add_argument("--dump-dir", type=Path, default=None,
                        help="write generated token lines as text files here")
    args = parser.parse_args()

    started = time.time()
    bundle = args.bundle.resolve()
    unit_probe, plant_crib, headlines, scale_transition, unit_scale = load_package(bundle)
    sys.path.insert(0, str(bundle / "decipherment_attack_v6"))
    import attack_voynich  # type: ignore

    # --- Voynich reference streams ------------------------------------
    observed, _, _, _ = scale_transition.load_voynich_lines(
        bundle, plant_crib.LOCUS_RE, plant_crib.collapse, plant_crib.strip_markup
    )
    strict_lengths = [len(line) for line in observed]
    strict_target = sum(strict_lengths)                     # 32,747
    vy_lines = unit_probe.voynich_lines()                   # 4,130 lines
    bpe_target = sum(len(w) for line in vy_lines for w in line)   # 173,076
    entropy_target = 34175
    template = voynich_template(bundle, plant_crib.LOCUS_RE, plant_crib.clean_tokens)
    assert sum(row[1] for row in template) == sum(len(line) for line in vy_lines)
    template_ext = extend_template(template, 37500)   # margin for 34,175 tokens / 173,076 glyphs

    vy_profile = stream_profile(truncate_tokens(vy_lines, strict_target))
    targets = {
        "mean_token_length": vy_profile["mean_token_length"],
        "types": vy_profile["types"],
        "hapax_share": vy_profile["hapax_share"],
    }
    print(f"VOYNICH targets at {strict_target} tokens: len={targets['mean_token_length']:.3f} "
          f"types={targets['types']} hapax={targets['hapax_share']:.3f}; "
          f"BPE glyph target={bpe_target}; entropy tokens={entropy_target}")

    # --- calibration of the free parameters --------------------------
    calibration = None
    if args.p_copy is not None or args.replace_weights is not None or args.skip_calibration:
        p_copy = 0.10 if args.p_copy is None else args.p_copy
        weights = (30, 50, 20)
        if args.replace_weights:
            weights = tuple(int(x) for x in args.replace_weights.split(","))
    else:
        grid = [
            (p, w)
            for p in (0.0, 0.05, 0.10, 0.20)
            for w in ((30, 50, 20), (15, 45, 40), (0, 20, 80), (0, 0, 100))
        ]
        calibration = calibrate(template_ext, strict_target, targets, grid,
                                list(range(1, args.seeds + 1)), args.attack_workers)
        p_copy = calibration["best"]["p_copy"]
        weights = tuple(calibration["best"]["replace_weights"])
    print(f"CALIBRATED p_copy={p_copy} replace_weights={weights}")

    # --- generate streams ----------------------------------------------
    streams = {}
    for seed in range(1, args.seeds + 1):
        gen = SelfCitation(seed=seed, p_copy=p_copy, replace_weights=weights)
        streams[f"selfcite_seed{seed}"] = gen.generate(template_ext)
    unit_probe.rng = random.Random(20260808)
    crude = unit_probe.selfcite_lines(vy_lines)
    streams["crude_unit_probe"] = extend_stream(crude, entropy_target, bpe_target, vy_lines, unit_probe)
    if args.dump_dir:
        args.dump_dir.mkdir(parents=True, exist_ok=True)
        for name, lines in streams.items():
            (args.dump_dir / f"{name}.txt").write_text(
                "\n".join(" ".join(line) for line in lines) + "\n")

    latin_lines = scale_transition.wrap_to_lengths(unit_probe.latin_words(), strict_lengths)
    result = {
        "targets": targets,
        "calibration": calibration,
        "parameters": {"p_copy": p_copy, "replace_weights": list(weights)},
        "streams": {},
        "voynich": {},
        "latin_narrative": {},
        "runtime_seconds": None,
    }

    # --- (a)-(d) for generated streams -------------------------------
    for name, lines in streams.items():
        print(f"\n=== {name}", flush=True)
        strict = truncate_tokens(lines, strict_target)
        collapsed = [[plant_crib.collapse(w) for w in line] for line in strict]
        row = {"profile": stream_profile(strict)}
        row["entropy"] = entropy_block(lines, headlines, entropy_target)
        row["bpe"] = bpe_block(lines, unit_probe, unit_scale, bpe_target)
        row["token_order"] = scale_transition.analyse_corpus(collapsed, args.shuffles)
        row["adjacent_similarity_collapsed"] = adjacent_similarity(collapsed, args.shuffles)
        row["adjacent_similarity_decomposed"] = adjacent_similarity(strict, args.shuffles)
        result["streams"][name] = row
        print_row(name, row)

    # --- reference values computed the same way ----------------------
    print("\n=== Voynich / Latin references", flush=True)
    vy_strict = truncate_tokens(vy_lines, strict_target)
    result["voynich"]["profile"] = stream_profile(vy_strict)
    result["voynich"]["entropy"] = entropy_block(vy_lines, headlines, entropy_target)
    result["voynich"]["bpe"] = bpe_block(vy_lines, unit_probe, unit_scale, bpe_target)
    result["voynich"]["token_order_cap2000"] = scale_transition.order_information(observed, 2000, args.shuffles)
    result["voynich"]["adjacent_similarity_collapsed"] = adjacent_similarity(observed, args.shuffles)
    result["voynich"]["adjacent_similarity_decomposed"] = adjacent_similarity(vy_strict, args.shuffles)
    result["latin_narrative"]["profile"] = stream_profile(latin_lines)
    result["latin_narrative"]["token_order_cap2000"] = scale_transition.order_information(latin_lines, 2000, args.shuffles)
    result["latin_narrative"]["adjacent_similarity"] = adjacent_similarity(latin_lines, args.shuffles)
    for label in ("voynich", "latin_narrative"):
        block = result[label]
        sim = block.get("adjacent_similarity_collapsed", block.get("adjacent_similarity"))
        print(f"{label:16s} order share={100 * block['token_order_cap2000']['share']:.2f}% "
              f"lev<=1 obs={100 * sim['lev_le1']:.2f}% shuf={100 * sim['lev_le1_shuffled']:.2f}% "
              f"lev<=2 obs={100 * sim['lev_le2']:.2f}% shuf={100 * sim['lev_le2_shuffled']:.2f}%")

    # --- (e) attack differential -------------------------------------
    if not args.skip_attack:
        print("\n=== calibrated attack (BPE64 -> 23 classes -> trigram LM), this takes a while", flush=True)
        attack_streams = {name: unit_probe.truncate(lines, bpe_target) for name, lines in streams.items()}
        result["attack"] = run_attacks(bundle, attack_streams, ["latin", "german"],
                                       args.attack_workers, attack_voynich.ngram_generate)
        archived = json.loads((bundle / "decipherment_attack_v6" / "output" / "attack_results.json").read_text())
        result["attack_voynich_archived"] = {
            f"{currier}|{lang}": {
                "real": archived[f"voynich_{currier}|m23|{lang}"]["index"],
                "ctl": archived[f"ngram_ctl_{currier}|m23|{lang}"]["index"],
                "differential": archived[f"voynich_{currier}|m23|{lang}"]["index"]
                - archived[f"ngram_ctl_{currier}|m23|{lang}"]["index"],
            }
            for currier in "AB" for lang in ("latin", "german")
        }

    result["runtime_seconds"] = time.time() - started
    if args.json_output:
        args.json_output.parent.mkdir(parents=True, exist_ok=True)
        args.json_output.write_text(json.dumps(result, indent=2, default=float) + "\n")
    print(f"\ndone in {result['runtime_seconds'] / 60:.1f} min")


def extend_stream(lines, min_tokens: int, min_glyphs: int, vy_lines, unit_probe):
    """The crude unit_probe surrogate stops at the Voynich line count; if it
    produced fewer tokens/glyphs than needed, top it up with further runs."""
    total = sum(len(line) for line in lines)
    glyphs = sum(len(w) for line in lines for w in line)
    extra_seed = 1
    while total < min_tokens or glyphs < min_glyphs:
        unit_probe.rng = random.Random(20260808 + extra_seed)
        more = unit_probe.selfcite_lines(vy_lines)
        for line in more:
            lines.append(line)
            total += len(line)
            glyphs += sum(len(w) for w in line)
            if total >= min_tokens and glyphs >= min_glyphs:
                break
        extra_seed += 1
    return lines


def print_row(name: str, row: dict) -> None:
    prof = row["profile"]
    ent = row["entropy"]
    bpe = row["bpe"]
    order = row["token_order"]["order_by_cap"]["2000"]
    sim = row["adjacent_similarity_collapsed"]
    print(f"{name}: len={prof['mean_token_length']:.3f} types={prof['types']} "
          f"hapax={100 * prof['hapax_share']:.1f}% top50={100 * prof['top_50_coverage']:.1f}%")
    print(f"  entropy collapsed H1={ent['collapsed']['H1']:.2f} H2={ent['collapsed']['H2']:.2f}; "
          f"decomposed H1={ent['decomposed']['H1']:.2f} H2={ent['decomposed']['H2']:.2f}")
    print("  BPE gap: " + " ".join(f"k{k}={v:.3f}" for k, v in bpe["gap"].items())
          + f" (min at k={bpe['minimum_k']})")
    print(f"  order share cap2000={100 * order['share']:.2f}% excess={order['excess_bits']:+.4f}b")
    print(f"  adjacent lev<=1 obs={100 * sim['lev_le1']:.2f}% shuf={100 * sim['lev_le1_shuffled']:.2f}% "
          f"lev<=2 obs={100 * sim['lev_le2']:.2f}% shuf={100 * sim['lev_le2_shuffled']:.2f}% "
          f"identical obs={100 * sim['identical']:.2f}%")
    print(f"  top: {prof['top_15'][:10]}")


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_space_sensitivity.py <==
#!/usr/bin/env python3
"""Test whether transcribed Voynich spaces drive the learned-unit result.

The analysis treats spaces as an empirical hypothesis rather than as known
word boundaries.  It performs three complementary checks:

1. leave-one-quire-out prediction of space presence from the two flanking raw
   EVA glyphs;
2. BPE curves with the observed separators, with every separator erased, and
   with the same number of separators placed randomly within each line; and
3. an erased-space BPE fit followed by a check of how often its learned units
   independently cross ZL-certain and ZL-uncertain separator locations.

BPE is fitted within manuscript lines and never across a line break.  The
script does not assume that either ZL separator class is a linguistic word
boundary.
"""

from __future__ import annotations

import argparse
import json
import math
import random
import re
import sys
from collections import Counter, defaultdict
from pathlib import Path

import numpy as np


CHECKPOINTS = (0, 16, 32, 64, 128, 256)
HEADER_RE = re.compile(r"^<([^>.]+)>\s+<!([^\n]+)>", re.M)
TOKEN_RE = re.compile(r"[a-z]+")


def load_bundle_modules(bundle: Path):
    sys.path.insert(0, str(bundle / "decipherment_attack"))
    sys.path.insert(0, str(bundle / "decipherment_attack_v5"))
    import unit_probe  # type: ignore
    from plant_crib_attack import LOCUS_RE, strip_markup  # type: ignore

    return unit_probe, LOCUS_RE, strip_markup


def parse_lines(zl_path: Path, locus_re, strip_markup):
    text = zl_path.read_text(encoding="utf-8", errors="replace")
    metadata = {
        match.group(1): dict(re.findall(r"\$([A-Z])=([^ $>]+)", match.group(2)))
        for match in HEADER_RE.finditer(text)
    }
    lines = []
    skipped = 0
    for raw in text.splitlines():
        match = locus_re.match(raw)
        if not match or match.group(4) != "P":
            continue
        cleaned = strip_markup(match.group(5)).strip().lower()
        parts = re.split(r"([.,\s]+)", cleaned)
        tokens: list[str] = []
        separators: list[str] = []
        usable = True
        for index, part in enumerate(parts):
            if index % 2 == 0:
                if not part:
                    continue
                if not TOKEN_RE.fullmatch(part):
                    usable = False
                    break
                tokens.append(part)
                if len(tokens) >= 2 and len(separators) < len(tokens) - 1:
                    usable = False
                    break
            elif tokens:
                separators.append("u" if "," in part else "c")
        if not usable or len(tokens) < 2 or len(separators) < len(tokens) - 1:
            skipped += 1
            continue
        page = match.group(1)
        meta = metadata.get(page, {})
        lines.append(
            {
                "page": page,
                "quire": meta.get("Q", "?"),
                "currier": meta.get("L", "?"),
                "tokens": tokens,
                "separators": separators[: len(tokens) - 1],
            }
        )
    return lines, skipped


def glyph_boundary_rows(line):
    rows = []
    tokens = line["tokens"]
    separators = line["separators"]
    for token_index, token in enumerate(tokens):
        rows.extend((a, b, "n") for a, b in zip(token, token[1:]))
        if token_index < len(tokens) - 1:
            rows.append((token[-1], tokens[token_index + 1][0], separators[token_index]))
    return rows


def auc(scores: list[float], labels: list[int]) -> float:
    order = sorted(range(len(scores)), key=lambda index: scores[index])
    rank_sum = 0.0
    position = 0
    while position < len(order):
        end = position + 1
        while end < len(order) and scores[order[end]] == scores[order[position]]:
            end += 1
        average_rank = (position + 1 + end) / 2
        rank_sum += average_rank * sum(labels[order[index]] for index in range(position, end))
        position = end
    positives = sum(labels)
    negatives = len(labels) - positives
    return (rank_sum - positives * (positives + 1) / 2) / (positives * negatives)


def heldout_space_prediction(lines, backoff: float = 5.0):
    by_quire = defaultdict(list)
    for line in lines:
        by_quire[line["quire"]].extend(glyph_boundary_rows(line))
    quires = sorted(key for key in by_quire if key != "?")
    fold_rows = []
    all_scores: list[float] = []
    all_labels: list[int] = []
    total_baseline = 0.0
    total_model = 0.0
    total_n = 0
    for held_out in quires:
        context = defaultdict(Counter)
        marginal = Counter()
        for quire in quires:
            if quire == held_out:
                continue
            for left, right, status in by_quire[quire]:
                label = "s" if status in "cu" else "n"
                context[(left, right)][label] += 1
                marginal[label] += 1
        marginal_n = sum(marginal.values())
        probabilities = {label: count / marginal_n for label, count in marginal.items()}
        fold_baseline = 0.0
        fold_model = 0.0
        fold_scores = []
        fold_labels = []
        for left, right, status in by_quire[held_out]:
            label = "s" if status in "cu" else "n"
            counts = context[(left, right)]
            context_n = sum(counts.values())
            probability = (
                counts["s"] + backoff * probabilities["s"]
            ) / (context_n + backoff)
            observed_probability = probability if label == "s" else 1 - probability
            fold_model -= math.log2(max(observed_probability, 1e-12))
            fold_baseline -= math.log2(max(probabilities[label], 1e-12))
            fold_scores.append(probability)
            fold_labels.append(int(label == "s"))
        n = len(fold_labels)
        fold_rows.append(
            {
                "quire": held_out,
                "n": n,
                "baseline_bits": fold_baseline / n,
                "model_bits": fold_model / n,
                "explained_share": 1 - fold_model / fold_baseline,
                "auc": auc(fold_scores, fold_labels),
            }
        )
        total_baseline += fold_baseline
        total_model += fold_model
        total_n += n
        all_scores.extend(fold_scores)
        all_labels.extend(fold_labels)
    return {
        "n": total_n,
        "baseline_bits": total_baseline / total_n,
        "model_bits": total_model / total_n,
        "explained_share": 1 - total_model / total_baseline,
        "auc": auc(all_scores, all_labels),
        "positive_quire_folds": sum(row["explained_share"] > 0 for row in fold_rows),
        "folds": fold_rows,
    }


def corpus_curve(token_lines, unit_probe):
    segmentations = unit_probe.bpe_checkpoints(
        token_lines, set(CHECKPOINTS), max(CHECKPOINTS)
    )
    rows = {
        str(checkpoint): unit_probe.stream_stats(token_lines, segmentations[checkpoint])
        for checkpoint in CHECKPOINTS
    }
    return rows, segmentations


def split_at_positions(text: str, positions: list[int]) -> list[str]:
    cuts = [0, *sorted(positions), len(text)]
    return [text[left:right] for left, right in zip(cuts, cuts[1:])]


def random_tokenization(lines, rng: random.Random):
    token_lines = []
    for line in lines:
        text = "".join(line["tokens"])
        count = len(line["separators"])
        positions = rng.sample(range(1, len(text)), count)
        token_lines.append(split_at_positions(text, positions))
    return token_lines


def permuted_length_tokenization(lines, rng: random.Random):
    token_lines = []
    for line in lines:
        text = "".join(line["tokens"])
        lengths = [len(token) for token in line["tokens"]]
        rng.shuffle(lengths)
        positions = list(np.cumsum(lengths)[:-1])
        token_lines.append(split_at_positions(text, positions))
    return token_lines


def random_boundary_curves(lines, unit_probe, repetitions: int, tokenization_fn):
    rng = random.Random(20260810)
    curves = []
    minima = []
    for _ in range(repetitions):
        rows, _ = corpus_curve(tokenization_fn(lines, rng), unit_probe)
        curves.append(rows)
        minima.append(min(CHECKPOINTS, key=lambda checkpoint: rows[str(checkpoint)]["gap"]))
    summary = {}
    for checkpoint in CHECKPOINTS:
        values = [rows[str(checkpoint)]["gap"] for rows in curves]
        summary[str(checkpoint)] = {
            "mean": float(np.mean(values)),
            "quantiles_2.5_50_97.5": [
                float(value) for value in np.percentile(values, [2.5, 50, 97.5])
            ],
        }
    return {
        "repetitions": repetitions,
        "minimum_counts": {str(k): minima.count(k) for k in sorted(set(minima))},
        "curve": summary,
    }


def crossing_counts(lines, segmentation):
    counts = Counter()
    by_quire = defaultdict(Counter)
    for line in lines:
        text = "".join(line["tokens"])
        units = segmentation[text]
        learned_boundaries = set(np.cumsum([len(unit) for unit in units])[:-1])
        observed_positions = np.cumsum([len(token) for token in line["tokens"]])[:-1]
        for position, status in zip(observed_positions, line["separators"]):
            crossed = int(position not in learned_boundaries)
            counts[(status, "crossed")] += crossed
            counts[(status, "total")] += 1
            by_quire[line["quire"]][(status, "crossed")] += crossed
            by_quire[line["quire"]][(status, "total")] += 1
        for position in range(1, len(text)):
            crossed = int(position not in learned_boundaries)
            counts[("all_positions", "crossed")] += crossed
            counts[("all_positions", "total")] += 1
    rates = {}
    for status in ("c", "u", "all_positions"):
        total = counts[(status, "total")]
        rates[status] = {
            "crossed": counts[(status, "crossed")],
            "total": total,
            "rate": counts[(status, "crossed")] / total if total else None,
        }
    quire_rates = []
    for quire in sorted(by_quire):
        row = {"quire": quire}
        for status in ("c", "u"):
            total = by_quire[quire][(status, "total")]
            row[status] = (
                by_quire[quire][(status, "crossed")] / total if total else None
            )
        quire_rates.append(row)
    rates["quire_rates"] = quire_rates
    rates["uncertain_crossing_exceeds_certain_quires"] = sum(
        row["c"] is not None and row["u"] is not None and row["u"] > row["c"]
        for row in quire_rates
    )
    return rates


def records_from_token_lines(token_lines):
    return [
        {
            "page": str(index),
            "quire": "control",
            "currier": "control",
            "tokens": tokens,
            "separators": ["c"] * (len(tokens) - 1),
        }
        for index, tokens in enumerate(token_lines)
        if len(tokens) >= 2
    ]


def erased_control_crossing(token_lines, unit_probe):
    records = records_from_token_lines(token_lines)
    erased = [["".join(line["tokens"])] for line in records]
    _, segmentations = corpus_curve(erased, unit_probe)
    return {
        str(checkpoint): crossing_counts(records, segmentations[checkpoint])["c"]
        for checkpoint in (32, 64, 128)
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument("--randomizations", type=int, default=50)
    parser.add_argument("--json-output", type=Path)
    args = parser.parse_args()

    bundle = args.bundle.resolve()
    unit_probe, locus_re, strip_markup = load_bundle_modules(bundle)
    lines, skipped = parse_lines(
        bundle / "voynich_calibration_sources" / "ZL3b.txt",
        locus_re,
        strip_markup,
    )
    observed = [line["tokens"] for line in lines]
    erased = [["".join(line["tokens"])] for line in lines]

    observed_curve, _ = corpus_curve(observed, unit_probe)
    erased_curve, erased_segmentations = corpus_curve(erased, unit_probe)
    randomized = random_boundary_curves(
        lines,
        unit_probe,
        repetitions=args.randomizations,
        tokenization_fn=random_tokenization,
    )
    length_permuted = random_boundary_curves(
        lines,
        unit_probe,
        repetitions=args.randomizations,
        tokenization_fn=permuted_length_tokenization,
    )
    crossing = {
        str(checkpoint): crossing_counts(lines, erased_segmentations[checkpoint])
        for checkpoint in (32, 64, 128)
    }
    prediction = heldout_space_prediction(lines)

    # Controls ask how often erased-space BPE crosses genuine word boundaries.
    # Both cipher controls retain the Latin plaintext spaces.
    target = sum(len(token) for line in observed for token in line)
    unit_probe.rng = random.Random(20260808)
    latin = unit_probe.truncate(unit_probe.to_lines(unit_probe.latin_words()), target)
    verbose2, _, homophonic = unit_probe.build_ciphers(latin)
    control_lines = {
        "latin": latin,
        "deterministic_verbose2": unit_probe.truncate(
            unit_probe.cipher_corpus(latin, verbose2), target
        ),
        "homophonic_verbose": unit_probe.truncate(
            unit_probe.cipher_corpus(latin, homophonic), target
        ),
    }
    control_crossing = {
        name: erased_control_crossing(token_lines, unit_probe)
        for name, token_lines in control_lines.items()
    }

    result = {
        "usable_lines": len(lines),
        "skipped_lines": skipped,
        "glyphs": sum(len(token) for line in observed for token in line),
        "separators": sum(len(line["separators"]) for line in lines),
        "space_prediction_leave_one_quire_out": prediction,
        "observed_boundary_bpe": observed_curve,
        "erased_boundary_bpe": erased_curve,
        "random_boundary_bpe": randomized,
        "length_permuted_boundary_bpe": length_permuted,
        "erased_fit_crossing_rates": crossing,
        "control_word_boundary_crossing_rates": control_crossing,
    }
    if args.json_output:
        args.json_output.write_text(json.dumps(result, indent=2) + "\n")

    print(
        f"USABLE lines={len(lines)} skipped={skipped} glyphs={result['glyphs']} "
        f"separators={result['separators']}"
    )
    print(
        "LOO SPACE PREDICTION "
        f"explained={100 * prediction['explained_share']:.1f}% "
        f"AUC={prediction['auc']:.3f} "
        f"positive_quires={prediction['positive_quire_folds']}/{len(prediction['folds'])}"
    )
    print("BPE GAP observed / erased / uniform-random / length-permuted median")
    for checkpoint in CHECKPOINTS:
        random_median = randomized["curve"][str(checkpoint)]["quantiles_2.5_50_97.5"][1]
        permuted_median = length_permuted["curve"][str(checkpoint)]["quantiles_2.5_50_97.5"][1]
        print(
            f"k={checkpoint:3d} "
            f"{observed_curve[str(checkpoint)]['gap']:.3f} / "
            f"{erased_curve[str(checkpoint)]['gap']:.3f} / "
            f"{random_median:.3f} / "
            f"{permuted_median:.3f}"
        )
    print(f"RANDOM MINIMA {randomized['minimum_counts']}")
    print(f"LENGTH-PERMUTED MINIMA {length_permuted['minimum_counts']}")
    for checkpoint in (32, 64, 128):
        rates = crossing[str(checkpoint)]
        print(
            f"ERASED BPE k={checkpoint}: crossing rate "
            f"certain={100 * rates['c']['rate']:.1f}% "
            f"uncertain={100 * rates['u']['rate']:.1f}% "
            f"all_positions={100 * rates['all_positions']['rate']:.1f}%"
        )
    for name, rates in control_crossing.items():
        print(
            f"CONTROL ERASED BPE k=64 {name}: real-boundary crossing="
            f"{100 * rates['64']['rate']:.1f}%"
        )


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_unit_inventory.py <==
#!/usr/bin/env python3
"""Compare the learned BPE unit inventory with published word-structure models.

Usage:
    python3 analysis/reproduce_unit_inventory.py \
        /path/to/voynich_decipherment_repro_bundle \
        [--merges 32 64] [--json-output out.json] [--latex-output table.tex]

The BPE units learned on the decomposed EVA stream (see
``reproduce_unit_scale.py``; 88 types at 64 merges) are matched against three
externally published inventories of Voynichese word structure:

  (i)   Zattera's (2022) "Slot alphabet": the EVA sequences treated as
        single characters in his 12-slot word model;
  (ii)  Zattera's slot model itself: concatenations of slot symbols in
        strictly increasing slot order (a legal fragment of a "regular"
        word), reported for 2-symbol strings (slot bigrams) and for longer
        strings, and additionally checked against the explicit formal
        grammar of Zattera's Figure 4;
  (iii) Stolfi's (2000) crust-mantle-core grammar: bare layer letters,
        single grammar constituents (a layer letter with its circle
        modifiers / trailing e), and legal multi-constituent fragments;
  (iv)  the nine standard EVA composites collapsed elsewhere in the
        bundle (cth ckh cph cfh ch sh iin in ee).

The learned units are statistical chunks; the point of the comparison is to
ask whether they coincide with the positional classes that hand-built
models of Voynichese word structure have converged on.

Sources of the hand-coded symbol lists below:

  Zattera, M. (2022). A new transliteration alphabet brings new evidence of
    word structure and multiple "languages" in the Voynich manuscript.
    Proc. Int. Conf. on the Voynich Manuscript 2022, CEUR-WS Vol. 3313,
    paper 10.  Figure 2 (slots 0--11 and the glyphs allowed in each),
    Figure 3 (the Slot alphabet), Figure 4 (formal grammar).
    https://ceur-ws.org/Vol-3313/paper10.pdf
  Stolfi, J. (2000-06-14). A grammar for Voynichese words.
    https://www.ic.unicamp.br/~stolfi/EXPORT/00-EXPORT/00-06-07-word-grammar/
    Section "The three-layer model" (layer letter sets) and the grammar
    file Notes/058/gram/generic/txt.n/word.grx (constituents Q, OR, R, O,
    Final, IN, Core, OGallows, Gallows, OE, OEE, OCH, CH, MtS, ...).
"""

from __future__ import annotations

import argparse
import json
import re
import sys
from collections import Counter
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from reproduce_unit_scale import (  # noqa: E402
    grouped_voynich_lines,
    load_bundle_modules,
    unit_frequencies,
)

# ---------------------------------------------------------------------------
# (i)/(ii) Zattera 2022, Figures 2-4.
# ---------------------------------------------------------------------------

# Slot alphabet (Figure 3): 26 characters, keyed by their EVA spelling.
# Zattera's own one-letter names are given for reference only.
ZATTERA_SLOT_ALPHABET = {
    "q": "q", "s": "s", "d": "d", "o": "o", "y": "y", "l": "l", "r": "r",
    "t": "t", "k": "k", "p": "p", "f": "f",
    "ch": "C", "sh": "S", "cth": "T", "ckh": "K", "cph": "P", "cfh": "F",
    "e": "e", "ee": "E", "eee": "B",
    "a": "a", "i": "i", "ii": "J", "iii": "U",
    "m": "m", "n": "n",
}

# Slots 0..11 and the glyphs allowed in each (Figure 2).  Each slot may be
# empty or hold exactly one glyph; each glyph appears in one or two slots
# (d in three).
ZATTERA_SLOTS = {
    0: ("q", "s", "d"),
    1: ("o", "y"),
    2: ("l", "r"),
    3: ("t", "k", "p", "f"),
    4: ("ch", "sh"),
    5: ("cth", "ckh", "cph", "cfh"),
    6: ("e", "ee", "eee"),
    7: ("s", "d"),
    8: ("o", "a"),
    9: ("i", "ii", "iii"),
    10: ("d", "l", "r", "m", "n"),
    11: ("y",),
}
SLOTS_OF = {}
for _slot, _glyphs in ZATTERA_SLOTS.items():
    for _g in _glyphs:
        SLOTS_OF.setdefault(_g, set()).add(_slot)

# Formal grammar of Figure 4 ("SLOT_MACHINE").  States are (slot, glyph);
# glyphs listed in one rule share the same successors.  cfh and iii are
# absent from the published grammar (they are in the slot table only).
_GRAMMAR_RULES = {
    "0_d": (["d"], ["4_C", "4_S"]),
    "0_q": (["q"], ["1_o"]),
    "0_s": (["s"], ["4_C"]),
    "1_o": (["o"], ["2_r", "3_tpkf", "4_C", "5_TPK", "6_eEB", "7_d", "8_a"]),
    "1_y": (["y"], ["3_tpkf", "4_C", "4_S"]),
    "2_l": (["l"], ["3_tpkf", "4_C", "4_S"]),
    "2_r": (["r"], ["8_a"]),
    "3_tpkf": (["t", "p", "k", "f"], ["4_C", "6_eEB", "8_a", "8_o", "11_y"]),
    "4_C": (["ch"], ["6_eEB", "8_a", "8_o", "10_d", "11_y"]),
    "4_S": (["sh"], ["6_eEB", "8_o"]),
    "5_TPK": (["cth", "cph", "ckh"], ["6_eEB", "8_a", "8_o"]),
    "6_eEB": (["e", "ee", "eee"], ["7_s", "8_o", "10_d", "11_y", "END"]),
    "7_d": (["d"], ["8_a", "8_o"]),
    "7_s": (["s"], ["END"]),
    "8_a": (["a"], ["9_iJ", "10_l", "10_m", "10_n", "10_r"]),
    "8_o": (["o"], ["10_d", "10_l", "10_r", "END"]),
    "9_iJ": (["i", "ii"], ["10_n", "10_r"]),
    "10_d": (["d"], ["11_y", "END"]),
    "10_l": (["l"], ["11_y", "END"]),
    "10_m": (["m"], ["END"]),
    "10_n": (["n"], ["END"]),
    "10_r": (["r"], ["END"]),
    "11_y": (["y"], ["END"]),
}
_GRAMMAR_BEGIN = ["0_d", "0_q", "0_s", "1_o", "1_y", "2_l", "2_r", "3_tpkf",
                  "4_C", "4_S", "5_TPK", "7_d", "8_a"]
# glyph -> set of grammar states emitting it
_STATES_OF = {}
for _state, (_glyphs, _) in _GRAMMAR_RULES.items():
    for _g in _glyphs:
        _STATES_OF.setdefault(_g, set()).add(_state)


def tokenizations(unit: str, symbols) -> list[list[str]]:
    """All segmentations of ``unit`` into strings from ``symbols``."""
    out = []

    def rec(pos, acc):
        if pos == len(unit):
            out.append(list(acc))
            return
        for length in (3, 2, 1):
            piece = unit[pos:pos + length]
            if piece in symbols:
                acc.append(piece)
                rec(pos + length, acc)
                acc.pop()

    rec(0, [])
    return out


def zattera_slot_parse(unit: str):
    """Return the shortest slot-legal parse (list of glyphs) or None.

    Legal means: a segmentation into slot-alphabet glyphs whose slot
    indices can be chosen strictly increasing (each slot used at most once,
    empty slots allowed in between), as in Zattera's Figure 2.
    """
    best = None
    for toks in tokenizations(unit, ZATTERA_SLOT_ALPHABET):
        # DP over choices of slot for each glyph, strictly increasing
        prev_choices = {-1}
        ok = True
        for glyph in toks:
            new = {s for s in SLOTS_OF[glyph] if any(s > p for p in prev_choices)}
            if not new:
                ok = False
                break
            prev_choices = new
        if ok and (best is None or len(toks) < len(best)):
            best = toks
    return best


def zattera_slot_parse_adjacent(unit: str) -> bool:
    """Same, but consecutive glyphs must occupy consecutive slot numbers."""
    for toks in tokenizations(unit, ZATTERA_SLOT_ALPHABET):
        prev = None
        ok = True
        for glyph in toks:
            new = {s for s in SLOTS_OF[glyph] if prev is None or (s - 1) in prev}
            if not new:
                ok = False
                break
            prev = new
        if ok:
            return True
    return False


def zattera_grammar_path(unit: str) -> bool:
    """True if ``unit`` is a contiguous path through the Figure 4 grammar
    (not required to start at <BEGIN> or end at <END>)."""
    for toks in tokenizations(unit, _STATES_OF):
        states = {s for s in _STATES_OF[toks[0]]}
        for glyph in toks[1:]:
            states = {
                nxt for st in states for nxt in _GRAMMAR_RULES[st][1]
                if nxt in _STATES_OF.get(glyph, ())
            }
            if not states:
                break
        else:
            return True
    return False


# ---------------------------------------------------------------------------
# (iii) Stolfi 2000, "A grammar for Voynichese words".
# ---------------------------------------------------------------------------

STOLFI_CORE = ("t", "p", "k", "f", "cth", "cph", "ckh", "cfh")
STOLFI_MANTLE = ("ch", "sh", "ee")
STOLFI_CRUST = ("d", "l", "r", "s", "n", "x", "i", "m", "g")
STOLFI_Q = ("q",)                     # initial crust affix, own nonterminal Q
STOLFI_CIRCLES = ("a", "o", "y")      # "circles": modifiers of the next letter
STOLFI_LAYER_LETTERS = set(STOLFI_CORE + STOLFI_MANTLE + STOLFI_CRUST + STOLFI_Q)

# Leaf constituents of the NormalWord grammar (word.grx), as regexes.
_O = "[oay]"
_R = "(?:d|l|r|s|n|x)"
_G = "(?:t|p|k|f)"
STOLFI_CONSTITUENTS = {
    "Q": r"y?q",
    "OR": rf"{_O}{{0,2}}{_R}",
    "IN": r"(?:i|ii|iii)(?:n|r|l|m|s)",
    "Final": r"(?:y|o|[ao]m|[ao](?:i|ii|iii)(?:n|r|l|m|s))",
    "Core": rf"[oy]?(?:{_G}|c{_G}h)(?:e|oe)?",
    # Stolfi parses an isolated e "as part of the preceding mantle or core
    # letter"; in word.grx this is the MtS alternative OCH.OE.  We therefore
    # let a bench carry its trailing e as one constituent (che, she, oche).
    "OCH": r"[oy]?(?:ch|sh)(?:e|oe)?",
    "OE": r"o?e",
    "OEE": r"o?ee",
}
_CONST_RE = {k: re.compile(v) for k, v in STOLFI_CONSTITUENTS.items()}

# Constituent-class sequences of NormalWord (word.grx), used to decide
# whether a multi-constituent string is a legal fragment.  Each entry is a
# list of alternatives; the language is the concatenation.
_MTS = [["OEE"], ["OEE", "OCH"], ["OCH"], ["OCH", "OE"], ["OCH", "OEE"],
        ["OCH", "OCH"], ["OCH", "OE", "OCH"], ["OCH", "OE", "OEE"],
        ["OCH", "OCH", "OE"]]
_MTP = [[], ["OE"], ["OEE"], ["OEE", "OE"]]
_MANTLE_PREFIX = [p + m for p in ([], ["OCH"]) for m in _MTP]
_MANTLE_SUFFIX = [[]] + _MTS
_WHOLE_MANTLE = _MTS + [["OE"]] + [["OE"] + m for m in _MTS]
_MANTLE_CORE = (
    [a + ["Core"] + b for a in _MANTLE_PREFIX for b in _MANTLE_SUFFIX]
    + _WHOLE_MANTLE
)
_CRP = [[], ["OR"], ["OR", "OR"]]
_CRUST_PREFIX = [q + p for q in ([], ["Q"]) for p in _CRP]
_CRS = [["OR"] * n for n in range(4)]
_OPT_FINAL = [[], ["Final"]]           # O.Final folded into Final's regex? no:
# "O.Final" (e.g. "oy") is rare (0.8%); model it as OR-like? Keep exact:
_OPT_FINAL = [[], ["Final"], ["O", "Final"]]
STOLFI_CONSTITUENTS["O"] = _O
_CONST_RE["O"] = re.compile(_O)
_CRUST_SUFFIX = [s + f for s in _CRS for f in _OPT_FINAL]
_CRW = [["OR"] * n for n in range(6)]
_WHOLE_CRUST = [q + w + f for q in ([], ["Q"]) for w in _CRW for f in _OPT_FINAL]
_NORMAL_WORD = (
    [a + b + c for a in _CRUST_PREFIX for b in _MANTLE_CORE for c in _CRUST_SUFFIX]
    + _WHOLE_CRUST
)
STOLFI_FRAGMENTS: set[tuple[str, ...]] = set()
for _seq in _NORMAL_WORD:
    for i in range(len(_seq)):
        for j in range(i + 1, len(_seq) + 1):
            STOLFI_FRAGMENTS.add(tuple(_seq[i:j]))


def stolfi_constituent_parses(unit: str):
    """All ways to cut ``unit`` into leaf constituents; yields class tuples."""
    out = []

    def rec(pos, acc):
        if pos == len(unit):
            out.append(tuple(acc))
            return
        for name, rx in _CONST_RE.items():
            # try every prefix length that matches the constituent fully
            for end in range(len(unit), pos, -1):
                if rx.fullmatch(unit, pos, end):
                    acc.append(name)
                    rec(end, acc)
                    acc.pop()

    rec(0, [])
    return out


def stolfi_class(unit: str) -> str:
    """'layer' | 'constituent' | 'fragment' | 'none'."""
    if unit in STOLFI_LAYER_LETTERS:
        return "layer"
    parses = stolfi_constituent_parses(unit)
    if any(len(p) == 1 for p in parses):
        return "constituent"
    if any(p in STOLFI_FRAGMENTS for p in parses):
        return "fragment"
    return "none"


# ---------------------------------------------------------------------------
# (iv) standard EVA composites collapsed in plant_crib_attack.SUBS
# ---------------------------------------------------------------------------
EVA_COMPOSITES = ("cth", "ckh", "cph", "cfh", "ch", "sh", "iin", "in", "ee")


# ---------------------------------------------------------------------------
# classification
# ---------------------------------------------------------------------------

def classify(unit: str) -> dict:
    slot_parse = zattera_slot_parse(unit)
    row = {
        "unit": unit,
        "length": len(unit),
        "single_letter": len(unit) == 1,
        "zattera_symbol": unit in ZATTERA_SLOT_ALPHABET,
        "zattera_slot_symbols": len(slot_parse) if slot_parse else 0,
        "zattera_slot_legal": slot_parse is not None,
        "zattera_slot_bigram": slot_parse is not None and len(slot_parse) == 2,
        "zattera_slot_adjacent": zattera_slot_parse_adjacent(unit),
        "zattera_grammar_path": zattera_grammar_path(unit),
        "stolfi": stolfi_class(unit),
        "eva_composite": unit in EVA_COMPOSITES,
    }
    z = row
    if z["zattera_symbol"]:
        row["exclusive"] = "i_slot_symbol"
    elif z["zattera_slot_bigram"]:
        row["exclusive"] = "ii_slot_bigram"
    elif z["zattera_slot_legal"]:
        row["exclusive"] = "ii_slot_string"
    elif z["stolfi"] in ("layer", "constituent"):
        row["exclusive"] = "iii_stolfi"
    elif z["eva_composite"]:
        row["exclusive"] = "iv_composite"
    else:
        row["exclusive"] = "v_none"
    return row


def summarise(freq: Counter) -> dict:
    rows = [dict(classify(u), count=c) for u, c in freq.most_common()]
    n_types = len(rows)
    n_occ = sum(r["count"] for r in rows)
    comp = [r for r in rows if not r["single_letter"]]

    def share(pred, pool):
        t = sum(1 for r in pool if pred(r))
        o = sum(r["count"] for r in pool if pred(r))
        return {"types": t, "occ": o,
                "types_pct": 100 * t / len(pool),
                "occ_pct": 100 * o / sum(r["count"] for r in pool)}

    preds = {
        "single_letter": lambda r: r["single_letter"],
        "i_slot_symbol": lambda r: r["zattera_symbol"],
        "ii_slot_bigram": lambda r: r["zattera_slot_bigram"],
        "ii_slot_bigram_adjacent": lambda r: r["zattera_slot_bigram"] and r["zattera_slot_adjacent"],
        "ii_slot_string_3plus": lambda r: r["zattera_slot_legal"] and r["zattera_slot_symbols"] >= 3,
        "i_or_ii_slot_legal": lambda r: r["zattera_slot_legal"],
        "ii_grammar_path_fig4": lambda r: r["zattera_grammar_path"],
        "iii_stolfi_layer_letter": lambda r: r["stolfi"] == "layer",
        "iii_stolfi_constituent": lambda r: r["stolfi"] in ("layer", "constituent"),
        "iii_stolfi_fragment_or_better": lambda r: r["stolfi"] != "none",
        "iii_stolfi_fragment_only_cross_constituent": lambda r: r["stolfi"] == "fragment",
        "iv_eva_composite": lambda r: r["eva_composite"],
        "v_none": lambda r: r["exclusive"] == "v_none",
        "v_none_and_not_stolfi_fragment": lambda r: r["exclusive"] == "v_none" and r["stolfi"] == "none",
    }
    out = {
        "types": n_types, "occurrences": n_occ,
        "compound_types": len(comp),
        "compound_occurrences": sum(r["count"] for r in comp),
        "all": {k: share(p, rows) for k, p in preds.items()},
        "compound_only": {k: share(p, comp) for k, p in preds.items()},
        "exclusive": {
            k: share(lambda r, k=k: r["exclusive"] == k, rows)
            for k in ("i_slot_symbol", "ii_slot_bigram", "ii_slot_string",
                      "iii_stolfi", "iv_composite", "v_none")
        },
        "uncovered": [
            (r["unit"], r["count"], r["stolfi"]) for r in rows if r["exclusive"] == "v_none"
        ],
        "not_grammar_path": [
            (r["unit"], r["count"]) for r in rows
            if not r["zattera_grammar_path"] and not r["single_letter"]
        ],
        "rows": rows,
    }
    return out


def latex_table(results: dict) -> str:
    def pct(x):
        return f"{x:.1f}"

    r32, r64 = results["32"], results["64"]
    lines = [
        r"\begin{table}[ht]",
        r"\centering",
        r"\small",
        r"\caption{Learned BPE units against published word-structure "
        r"inventories. Shares of unit types and of unit occurrences in the "
        r"pooled decomposed-EVA stream at 32 and 64 merges; the last two "
        r"columns restrict the 64-merge inventory to compound (multi-symbol) "
        r"units. Categories are not exclusive. ``Slot characters'' are the "
        r"26 EVA sequences of Zattera's (2022) Slot alphabet; a string is "
        r"slot-legal if it segments into slot characters that can occupy "
        r"strictly increasing slots of his 12-slot template. Stolfi (2000) "
        r"constituents are layer letters with their circle modifiers "
        r"(\texttt{ol}, \texttt{ok}, \texttt{aiin}, \texttt{che}); fragments are "
        r"concatenations of constituents allowed by his normal-word grammar.}",
        r"\label{tab:unit_inventory}",
        r"\begin{tabular}{lrrrrrr}",
        r"\toprule",
        r" & \multicolumn{2}{c}{$k=32$ (%d types)} & \multicolumn{2}{c}{$k=64$ (%d types)} "
        r"& \multicolumn{2}{c}{$k=64$, compound (%d)} \\"
        % (r32["types"], r64["types"], r64["compound_types"]),
        r"\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}",
        r"Category & types & occ. & types & occ. & types & occ. \\",
        r"\midrule",
    ]
    spec = [
        ("Single decomposed EVA letter (unmerged)", "single_letter"),
        ("(i) one Zattera slot character", "i_slot_symbol"),
        ("(ii) two slot characters, increasing slots", "ii_slot_bigram"),
        (r"\quad of which in adjacent slots", "ii_slot_bigram_adjacent"),
        ("(ii$'$) three or more slot characters, increasing slots", "ii_slot_string_3plus"),
        (r"(i)$\cup$(ii)$\cup$(ii$'$): slot-legal string", "i_or_ii_slot_legal"),
        (r"\quad of which a path in Zattera's grammar (his Fig.~4)", "ii_grammar_path_fig4"),
        ("(iii) one Stolfi layer letter (core/mantle/crust)", "iii_stolfi_layer_letter"),
        (r"(iii$'$) one Stolfi constituent (letter $+$ modifiers)", "iii_stolfi_constituent"),
        (r"(iii$''$) legal Stolfi fragment (crosses constituents)", "iii_stolfi_fragment_only_cross_constituent"),
        ("(iv) standard EVA composite", "iv_eva_composite"),
        ("(v) none of (i)--(iv)", "v_none"),
    ]
    for label, key in spec:
        cells = []
        for res, pool in ((r32, "all"), (r64, "all"), (r64, "compound_only")):
            v = res[pool][key]
            cells += [pct(v["types_pct"]), pct(v["occ_pct"])]
        lines.append(f"{label} & " + " & ".join(cells) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    return "\n".join(lines)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument("--merges", type=int, nargs="+", default=[32, 64])
    parser.add_argument("--json-output", type=Path)
    parser.add_argument("--latex-output", type=Path)
    args = parser.parse_args()

    bundle = args.bundle.resolve()
    unit_probe, locus_re, clean_tokens, _ = load_bundle_modules(bundle)
    _, _, pooled = grouped_voynich_lines(
        bundle / "voynich_calibration_sources" / "ZL3b.txt", locus_re, clean_tokens
    )
    segmentations = unit_probe.bpe_checkpoints(pooled, set(args.merges), max(args.merges))

    results = {}
    for k in args.merges:
        freq = unit_frequencies(pooled, segmentations[k])
        results[str(k)] = summarise(freq)

    for k, res in results.items():
        print(f"=== k={k}: {res['types']} types, {res['occurrences']} occurrences "
              f"({res['compound_types']} compound types, "
              f"{res['compound_occurrences']} compound occurrences)")
        for key, val in res["all"].items():
            c = res["compound_only"][key]
            print(f"  {key:34s} types {val['types']:3d} ({val['types_pct']:5.1f}%) "
                  f"occ {val['occ']:6d} ({val['occ_pct']:5.1f}%)   "
                  f"[compound only: {c['types_pct']:5.1f}% / {c['occ_pct']:5.1f}%]")
        print("  exclusive assignment:")
        for key, val in res["exclusive"].items():
            print(f"    {key:18s} types {val['types']:3d} ({val['types_pct']:5.1f}%) "
                  f"occ {val['occ']:6d} ({val['occ_pct']:5.1f}%)")
        print("  uncovered (v):", res["uncovered"])
        print("  compound units that are not a Fig.4 grammar path:", res["not_grammar_path"])
        print("  Stolfi multi-constituent fragments (cross layer/constituent):",
              [(r["unit"], r["count"]) for r in res["rows"] if r["stolfi"] == "fragment"])
        print("  full inventory (unit, count, exclusive class, stolfi class):")
        print("   ", ", ".join(
            f"{r['unit']}:{r['count']}:{r['exclusive'].split('_')[0]}/{r['stolfi'][:4]}"
            for r in res["rows"]))

    tex = latex_table(results) if {"32", "64"} <= set(results) else ""
    if tex:
        print(tex)
    if args.latex_output and tex:
        args.latex_output.write_text(tex + "\n")
    if args.json_output:
        args.json_output.write_text(json.dumps(results, indent=1) + "\n")


if __name__ == "__main__":
    main()


==> anc/analysis/reproduce_unit_scale.py <==
#!/usr/bin/env python3
"""Reproduce and stress-test the bundle's BPE learned-unit result.

Usage:
    python3 analysis/reproduce_unit_scale.py \
        /path/to/voynich_decipherment_repro_bundle

The primary analysis runs within-token byte-pair encoding (BPE) on raw EVA
Voynichese and matched Latin/cipher controls.  It then tests the Voynich trough
by Currier language, leave-one-quire-out refits, random disjoint half-quire
partitions, and a transcription in which standard EVA composites are already
collapsed.  BPE units are treated as learned statistical chunks, not as
identified linguistic or cryptographic symbols.
"""

from __future__ import annotations

import argparse
import json
import random
import re
import sys
from collections import Counter, defaultdict
from pathlib import Path

import matplotlib.pyplot as plt

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 9.3,
    "axes.titlesize": "large",
    "axes.labelsize": "medium",
    "xtick.labelsize": "small",
    "ytick.labelsize": "small",
    "legend.fontsize": "small",
})
import numpy as np


CHECKPOINTS = (0, 4, 8, 16, 32, 64, 128, 256, 512, 1024)
STABILITY_CHECKPOINTS = (0, 16, 32, 64, 128, 256)
HEADER_RE = re.compile(r"^<([^>.]+)>\s+<!([^\n]+)>", re.M)
INK = "#202124"
BLUE = "#3977b9"
RED = "#d4514f"
PURPLE = "#6d4bd2"
GREY = "#8a8f98"


def load_bundle_modules(bundle: Path):
    sys.path.insert(0, str(bundle / "decipherment_attack"))
    sys.path.insert(0, str(bundle / "decipherment_attack_v5"))
    import unit_probe  # type: ignore
    from plant_crib_attack import LOCUS_RE, clean_tokens, collapse  # type: ignore

    return unit_probe, LOCUS_RE, clean_tokens, collapse


def grouped_voynich_lines(zl_path: Path, locus_re, clean_tokens):
    text = zl_path.read_text(encoding="utf-8", errors="replace")
    metadata = {
        match.group(1): dict(
            re.findall(r"\$([A-Z])=([^ $>]+)", match.group(2))
        )
        for match in HEADER_RE.finditer(text)
    }
    by_quire: dict[str, list[list[str]]] = defaultdict(list)
    by_currier: dict[str, list[list[str]]] = defaultdict(list)
    pooled: list[list[str]] = []
    for raw in text.splitlines():
        match = locus_re.match(raw)
        if not match or match.group(4) != "P":
            continue
        tokens = clean_tokens(match.group(5))
        if not tokens:
            continue
        page = match.group(1)
        meta = metadata.get(page, {})
        by_quire[meta.get("Q", "?")].append(tokens)
        by_currier[meta.get("L", "?")].append(tokens)
        pooled.append(tokens)
    return dict(by_quire), dict(by_currier), pooled


def curve(lines, unit_probe, checkpoints=CHECKPOINTS):
    segmentations = unit_probe.bpe_checkpoints(
        lines, set(checkpoints), max(checkpoints)
    )
    return {
        str(k): unit_probe.stream_stats(lines, segmentations[k])
        for k in checkpoints
        if k in segmentations
    }, segmentations


def learn_bpe_rules(lines, max_merges: int) -> list[tuple[str, str, str]]:
    """Learn merge rules on one corpus, preserving the bundle tie-break.

    The bundled implementation returns segmentations only for the training
    vocabulary.  Keeping the rules lets us apply a fit to genuinely unseen
    tokens in an omitted quire.
    """
    word_frequency = Counter(word for line in lines for word in line)
    segmentations = {word: tuple(word) for word in word_frequency}
    rules: list[tuple[str, str, str]] = []
    for _ in range(max_merges):
        pair_frequency = Counter()
        for word, units in segmentations.items():
            frequency = word_frequency[word]
            for pair in zip(units, units[1:]):
                pair_frequency[pair] += frequency
        if not pair_frequency:
            break
        (left, right), count = max(
            pair_frequency.items(), key=lambda item: (item[1], item[0])
        )
        if count < 2:
            break
        merged = left + right
        rules.append((left, right, merged))
        for word, units in segmentations.items():
            output, position = [], 0
            while position < len(units):
                if (
                    position + 1 < len(units)
                    and units[position] == left
                    and units[position + 1] == right
                ):
                    output.append(merged)
                    position += 2
                else:
                    output.append(units[position])
                    position += 1
            segmentations[word] = tuple(output)
    return rules


def apply_bpe_rules(
    lines, rules: list[tuple[str, str, str]], merge_count: int
) -> dict[str, tuple[str, ...]]:
    """Apply the first ``merge_count`` training rules to a new vocabulary."""
    segmentations = {
        word: tuple(word) for line in lines for word in line
    }
    for left, right, merged in rules[:merge_count]:
        for word, units in segmentations.items():
            output, position = [], 0
            while position < len(units):
                if (
                    position + 1 < len(units)
                    and units[position] == left
                    and units[position + 1] == right
                ):
                    output.append(merged)
                    position += 2
                else:
                    output.append(units[position])
                    position += 1
            segmentations[word] = tuple(output)
    return segmentations


def crossfit_quire_curve(by_quire, unit_probe) -> dict:
    """Learn merges outside each quire and score only the omitted quire."""
    quires = sorted(by_quire)
    fold_rows = []
    for omitted in quires:
        training = [
            line for quire in quires if quire != omitted for line in by_quire[quire]
        ]
        held_out = by_quire[omitted]
        rules = learn_bpe_rules(training, max(STABILITY_CHECKPOINTS))
        rows = {}
        for checkpoint in STABILITY_CHECKPOINTS:
            segmentation = apply_bpe_rules(held_out, rules, checkpoint)
            rows[str(checkpoint)] = unit_probe.stream_stats(held_out, segmentation)
        fold_rows.append({"omitted": omitted, "curve": rows})

    aggregate = {}
    for checkpoint in STABILITY_CHECKPOINTS:
        key = str(checkpoint)
        weights = np.array(
            [row["curve"][key]["glyphs"] for row in fold_rows], dtype=float
        )
        aggregate[key] = {
            metric: float(np.average(
                [row["curve"][key][metric] for row in fold_rows], weights=weights
            ))
            for metric in ("mean_len", "H1", "H2", "bits_per_glyph", "gap")
        }
        aggregate[key]["glyphs"] = int(weights.sum())
    return {"aggregate": aggregate, "folds": fold_rows}


def minimum_checkpoint(rows: dict) -> int:
    return min((int(k) for k in rows), key=lambda k: rows[str(k)]["gap"])


def compound_units(segmentation: dict[str, tuple[str, ...]]) -> set[str]:
    return {
        unit
        for units in segmentation.values()
        for unit in units
        if len(unit) > 1
    }


def unit_frequencies(lines, segmentation) -> Counter:
    frequency = Counter()
    for line in lines:
        for word in line:
            frequency.update(segmentation[word])
    return frequency


def stability_analysis(by_quire, pooled, unit_probe, repetitions: int) -> dict:
    quires = sorted(by_quire)
    full_rows, full_segmentations = curve(pooled, unit_probe, (64,))
    del full_rows
    full_units = compound_units(full_segmentations[64])

    leave_one_out = []
    for omitted in quires:
        lines = [
            line for quire in quires if quire != omitted for line in by_quire[quire]
        ]
        rows, _ = curve(lines, unit_probe, STABILITY_CHECKPOINTS)
        leave_one_out.append(
            {"omitted": omitted, "minimum": minimum_checkpoint(rows), "curve": rows}
        )

    rng = np.random.default_rng(20260810)
    half_minima, retained, jaccard_full = [], [], []
    disjoint_jaccard, disjoint_overlap = [], []
    half_size = len(quires) // 2
    for _ in range(repetitions):
        permutation = list(rng.permutation(quires))
        half_sets = []
        for selected in (permutation[:half_size], permutation[half_size:]):
            lines = [line for quire in selected for line in by_quire[quire]]
            rows, segmentations = curve(lines, unit_probe, STABILITY_CHECKPOINTS)
            half_minima.append(minimum_checkpoint(rows))
            learned = compound_units(segmentations[64])
            half_sets.append(learned)
            retained.append(len(learned & full_units) / len(full_units))
            jaccard_full.append(len(learned & full_units) / len(learned | full_units))
        first, second = half_sets
        disjoint_jaccard.append(len(first & second) / len(first | second))
        disjoint_overlap.append(len(first & second) / min(len(first), len(second)))

    def quantiles(values):
        return [float(value) for value in np.percentile(values, [2.5, 50, 97.5])]

    return {
        "leave_one_quire_out": leave_one_out,
        "half_fit_minimum_counts": {
            str(k): half_minima.count(k) for k in sorted(set(half_minima))
        },
        "half_fit_retained_full_units": quantiles(retained),
        "half_fit_jaccard_with_full": quantiles(jaccard_full),
        "disjoint_half_jaccard": quantiles(disjoint_jaccard),
        "disjoint_half_overlap_of_smaller": quantiles(disjoint_overlap),
        "partitions": repetitions,
    }


def make_figure(
    output: Path, curves: dict, currier: dict, stability: dict, crossfit: dict
) -> None:
    fig, (left, right) = plt.subplots(1, 2, figsize=(8.2, 3.55))
    x = np.arange(len(CHECKPOINTS))
    styles = {
        "Voynichese": (BLUE, "o", "-", 2.0),
        "Latin": (GREY, "s", "--", 1.2),
        "Deterministic verbose-2": (RED, "^", ":", 1.2),
        "Deterministic verbose-1--3": ("#d98f55", "v", ":", 1.2),
        "Homophonic verbose": (PURPLE, "D", "--", 1.4),
    }
    for name, values in curves.items():
        color, marker, linestyle, width = styles[name]
        y = [values[str(k)]["gap"] for k in CHECKPOINTS]
        left.plot(x, y, color=color, marker=marker, linestyle=linestyle,
                  linewidth=width, markersize=3.8, label=name)
    left.axvspan(3.75, 5.25, color=BLUE, alpha=0.07, linewidth=0)
    left.set_title("A  Dependence across learned scales", loc="left", fontweight="bold")
    left.set_ylabel("adjacent-unit dependence (bits)")
    left.legend(frameon=False, fontsize="small", ncol=2, loc="upper left")

    currier_styles = {
        "Pooled": (INK, "o", "-"),
        "Currier A": (BLUE, "s", "--"),
        "Currier B": (PURPLE, "^", "--"),
    }
    for name, values in currier.items():
        color, marker, linestyle = currier_styles[name]
        y = [values[str(k)]["gap"] for k in CHECKPOINTS if str(k) in values]
        right.plot(x[: len(y)], y, color=color, marker=marker,
                   linestyle=linestyle, linewidth=1.5, markersize=4, label=name)
    crossfit_x = [CHECKPOINTS.index(k) for k in STABILITY_CHECKPOINTS]
    crossfit_y = [crossfit["aggregate"][str(k)]["gap"] for k in STABILITY_CHECKPOINTS]
    right.plot(
        crossfit_x, crossfit_y, color="#d27a28", marker="D", linestyle=":",
        linewidth=1.7, markersize=3.8, label="Merges learned outside quire",
    )
    right.axvline(5, color=GREY, linewidth=0.8, linestyle=":")
    loo = stability["leave_one_quire_out"]
    loo_64 = sum(row["minimum"] == 64 for row in loo)
    counts = stability["half_fit_minimum_counts"]
    overlap = stability["disjoint_half_overlap_of_smaller"][1]
    right.text(
        0.03, 0.97,
        f"LOO minimum k=64: {loo_64}/{len(loo)}\n"
        f"200 half fits: k=32 ({counts.get('32', 0)}), "
        f"k=64 ({counts.get('64', 0)})\n"
        f"disjoint-half unit overlap: {100 * overlap:.1f}% (median)\n"
        f"cross-fit minimum: k={minimum_checkpoint(crossfit['aggregate'])}",
        transform=right.transAxes, va="top", ha="left", fontsize="small",
        bbox=dict(facecolor="white", edgecolor="none", alpha=0.86, pad=2),
    )
    right.set_title("B  The early scale transition replicates", loc="left", fontweight="bold")
    right.legend(frameon=False, fontsize="small", loc="upper left",
                 bbox_to_anchor=(0.02, 0.60))

    for axis in (left, right):
        axis.set_xticks(x, [str(k) for k in CHECKPOINTS], rotation=45)
        axis.set_xlabel("BPE merge count")
        axis.spines[["top", "right"]].set_visible(False)
    right.set_ylabel("adjacent-unit dependence (bits)")
    fig.tight_layout()
    fig.savefig(output, dpi=240, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("bundle", type=Path)
    parser.add_argument("--partitions", type=int, default=100)
    parser.add_argument("--output", type=Path, default=Path("figures"))
    parser.add_argument("--json-output", type=Path)
    args = parser.parse_args()

    bundle = args.bundle.resolve()
    unit_probe, locus_re, clean_tokens, collapse = load_bundle_modules(bundle)
    zl_path = bundle / "voynich_calibration_sources" / "ZL3b.txt"
    by_quire, by_currier, pooled = grouped_voynich_lines(
        zl_path, locus_re, clean_tokens
    )

    # Reset the bundle's fixed control-generator seed so this driver is
    # deterministic even if imported after another analysis.
    unit_probe.rng = random.Random(20260808)
    latin = unit_probe.to_lines(unit_probe.latin_words())
    verbose2, verbose13, homophonic = unit_probe.build_ciphers(latin)
    controls = {
        "Voynichese": pooled,
        "Latin": latin,
        "Deterministic verbose-2": unit_probe.cipher_corpus(latin, verbose2),
        "Deterministic verbose-1--3": unit_probe.cipher_corpus(latin, verbose13),
        "Homophonic verbose": unit_probe.cipher_corpus(latin, homophonic),
    }
    target = sum(len(word) for line in pooled for word in line)
    controls = {
        name: unit_probe.truncate(lines, target) for name, lines in controls.items()
    }
    control_curves = {name: curve(lines, unit_probe)[0] for name, lines in controls.items()}

    currier_curves = {"Pooled": control_curves["Voynichese"]}
    for label, name in (("A", "Currier A"), ("B", "Currier B")):
        currier_curves[name] = curve(by_currier[label], unit_probe)[0]

    collapsed_pooled = [[collapse(word) for word in line] for line in pooled]
    collapsed_curves = {
        "Pooled": curve(collapsed_pooled, unit_probe)[0],
        "Currier A": curve(
            [[collapse(word) for word in line] for line in by_currier["A"]],
            unit_probe,
        )[0],
        "Currier B": curve(
            [[collapse(word) for word in line] for line in by_currier["B"]],
            unit_probe,
        )[0],
    }
    stability = stability_analysis(by_quire, pooled, unit_probe, args.partitions)
    crossfit = crossfit_quire_curve(by_quire, unit_probe)

    pooled_segmentations = unit_probe.bpe_checkpoints(pooled, {64}, 64)
    frequent_units = [
        [unit, count]
        for unit, count in unit_frequencies(pooled, pooled_segmentations[64]).most_common(30)
    ]

    result = {
        "target_glyphs": target,
        "control_curves": control_curves,
        "currier_curves": currier_curves,
        "collapsed_composite_curves": collapsed_curves,
        "stability": stability,
        "held_out_quire_curve": crossfit,
        "frequent_units_k64": frequent_units,
    }
    if args.json_output:
        args.json_output.write_text(json.dumps(result, indent=2) + "\n")

    output = args.output.resolve()
    output.mkdir(parents=True, exist_ok=True)
    make_figure(
        output / "F3_unit_scale_publication.png",
        control_curves,
        currier_curves,
        stability,
        crossfit,
    )

    voy = control_curves["Voynichese"]
    print(f"TARGET VOYNICH GLYPHS {target}")
    for name, rows in control_curves.items():
        minimum = minimum_checkpoint(rows)
        print(
            f"{name:27s} minimum=k{minimum} "
            f"gap0={rows['0']['gap']:.3f} gap64={rows['64']['gap']:.3f} "
            f"gap256={rows['256']['gap']:.3f} glyphs={rows['0']['glyphs']}"
        )
    print(
        "Voynich k64: "
        f"types={voy['64']['types']} units={voy['64']['units']} "
        f"mean_span={voy['64']['mean_len']:.3f} "
        f"dependence_share={100 * voy['64']['gap'] / voy['64']['H1']:.2f}%"
    )
    for name, rows in currier_curves.items():
        print(f"{name:27s} minimum=k{minimum_checkpoint(rows)} gap64={rows['64']['gap']:.3f}")
    print(
        "leave-one-quire-out k64 minima="
        f"{sum(row['minimum'] == 64 for row in stability['leave_one_quire_out'])}/"
        f"{len(stability['leave_one_quire_out'])}"
    )
    print(
        "held-out-quire learned-merge curve minimum="
        f"k{minimum_checkpoint(crossfit['aggregate'])}; "
        + " ".join(
            f"k{k}={crossfit['aggregate'][str(k)]['gap']:.3f}"
            for k in STABILITY_CHECKPOINTS
        )
    )
    print(f"half-fit minima={stability['half_fit_minimum_counts']}")
    print(
        "disjoint-half overlap of smaller [2.5,50,97.5]="
        f"{stability['disjoint_half_overlap_of_smaller']}"
    )
    print(
        "collapsed pooled gaps: "
        + " ".join(
            f"k{k}={collapsed_curves['Pooled'][str(k)]['gap']:.3f}"
            for k in (0, 32, 64, 128, 256)
        )
    )


if __name__ == "__main__":
    main()


==> anc/data/controls/naibbe/LICENSE_greshko.txt <==
MIT License

Copyright (c) 2025 greshko

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/data/controls/naibbe/PROVENANCE.md <==
# Naibbe-cipher control data

Positive-control material for `analysis/reproduce_naibbe_control.py`, taken from
Michael A. Greshko's Naibbe cipher.

## Source

- Paper: Greshko, Michael A. (2025). *The Naibbe cipher: a substitution cipher
  that encrypts Latin and Italian as Voynich Manuscript-like ciphertext.*
  Cryptologia. https://doi.org/10.1080/01611194.2025.2566408
- Code and datasets: https://github.com/greshko/naibbe-cipher (files below were
  read from commit `f2675ec5dd275268bc64dd48ea64fc0e0e9827a2`, 2026-05-29; the
  copied data files were last changed in commit
  `b17f1cefdd3be2e1ec3428dd9344da61b7e57677`, 2025-09-16).
  Extended datasets, including the original Excel implementation:
  Zenodo, https://doi.org/10.5281/zenodo.16415087.
- Licence: modified MIT licence, reproduced verbatim in `LICENSE_greshko.txt`
  (free use, copy, modification and redistribution provided the copyright notice
  is retained and any publication using the software or datasets cites the
  Cryptologia paper above).

No code from the repository was executed here.  The encryption used by the
driver is an independent re-implementation written from the published tables
and from reading `naibbe.py`.

## Files

| file | origin | content |
|---|---|---|
| `greshko_naibbe_tables.csv` | verbatim copy of `references/naibbe_tables.csv` | the 414 glyph strings: 23 letters (a b c d e f g h i l m n o p q r s t u v x y z) x 6 tables (alpha, beta1, beta2, beta3, gamma1, gamma2) x 3 states (unigram, prefix, suffix) |
| `naibbe_tables.json` | transcribed from the CSV by us | the same strings as `tables[state][table][letter]`, plus the alphabet, the deck compositions (52-card: alpha 20, beta1/2/3 8 each, gamma1/2 4 each; 78-card: 28/14/11/11/7/7) and the respacing probability 17/36 as read from `naibbe.py` / `naibbe_v2.py` |
| `greshko_nathist_output_ciphertext.txt` | verbatim copy of `encrypted/nathist_output_ciphertext.txt` | Greshko's own Naibbe encryption of Pliny, *Naturalis Historia* XVI (Latin): 1,640 source lines (1,063 non-empty), 34,764 ciphertext tokens, 181,966 EVA glyphs |
| `greshko_nathist_pre_encryption_respaced_plaintext.txt` | verbatim copy of `respaced_plaintext/nathist_pre_encryption_respaced_plaintext.txt` | the respaced (unigram/bigram-chunked) plaintext aligned token-for-token with the ciphertext above |
| `LICENSE_greshko.txt` | verbatim copy of `LICENSE` | licence text |

## Checks performed on the copied sample

Every one of the 34,764 shipped ciphertext tokens is reproducible from the
transcribed tables for its aligned plaintext chunk (16,887 unigram tokens match
a unigram string of the right letter; 17,877 bigram tokens split into a prefix
string of the first letter and a suffix string of the second letter).  Table
usage in the sample (alpha 38.4%, beta1 15.6%, beta2+beta3 30.7%, gamma1 7.5%,
gamma2 7.8% of unigram draws; beta2 and beta3 share the unigram string `dar`
for `e`, so they are reported jointly) matches the 52-card deck
(38.5/15.4/30.8/7.7/7.7%), and 247 bigram tokens admit a second
prefix+suffix parse, which is allowed by the `naibbe.py` (v1) ambiguity rule
but not by `naibbe_v2.py`; the driver therefore defaults to the 52-card deck and
the v1 rule.  The sample was generated by Greshko with his own random draws, so
it is not reproducible from a seed.

## Ciphertext generated by the driver

`analysis/reproduce_naibbe_control.py` encrypts the package's own Caesar text
(`voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/caesar_la.txt`,
*De bello Gallico* I-IV, prepared as in `validate_synthetics.caesar_lines()`)
with cipher seed 20260816 by default.  Its deviations from Greshko's procedure
are listed in the module docstring / `DEVIATIONS` constant and printed by the
driver.


==> anc/data/controls/naibbe/greshko_naibbe_tables.csv <==
code,glyphs
unigram_alpha_a,ol
unigram_alpha_b,qokchdy
unigram_alpha_c,chey
unigram_alpha_d,cheey
unigram_alpha_e,chedy
unigram_alpha_f,qokchey
unigram_alpha_g,qokchy
unigram_alpha_h,qokchedy
unigram_alpha_i,shedy
unigram_alpha_l,qokal
unigram_alpha_m,qokar
unigram_alpha_n,daiin
unigram_alpha_o,aiin
unigram_alpha_p,qoky
unigram_alpha_q,qokol
unigram_alpha_r,qokeedy
unigram_alpha_s,qokeey
unigram_alpha_t,qokaiin
unigram_alpha_u,qokain
unigram_alpha_v,qokey
unigram_alpha_x,qokor
unigram_alpha_y,qokdy
unigram_alpha_z,qokeeedy
unigram_beta1_a,or
unigram_beta1_b,okchdy
unigram_beta1_c,okedy
unigram_beta1_d,cheedy
unigram_beta1_e,ar
unigram_beta1_f,okchey
unigram_beta1_g,okchy
unigram_beta1_h,okchedy
unigram_beta1_i,qokedy
unigram_beta1_l,okal
unigram_beta1_m,okar
unigram_beta1_n,dal
unigram_beta1_o,al
unigram_beta1_p,oky
unigram_beta1_q,okol
unigram_beta1_r,okeedy
unigram_beta1_s,okeey
unigram_beta1_t,okaiin
unigram_beta1_u,okain
unigram_beta1_v,okey
unigram_beta1_x,okor
unigram_beta1_y,okdy
unigram_beta1_z,okeeedy
unigram_beta2_a,qol
unigram_beta2_b,otchdy
unigram_beta2_c,lkaiin
unigram_beta2_d,lkain
unigram_beta2_e,dar
unigram_beta2_f,otchey
unigram_beta2_g,otchy
unigram_beta2_h,otchedy
unigram_beta2_i,shey
unigram_beta2_l,otal
unigram_beta2_m,otar
unigram_beta2_n,dain
unigram_beta2_o,ain
unigram_beta2_p,oty
unigram_beta2_q,otol
unigram_beta2_r,oteedy
unigram_beta2_s,oteey
unigram_beta2_t,otaiin
unigram_beta2_u,otain
unigram_beta2_v,otey
unigram_beta2_x,otor
unigram_beta2_y,otdy
unigram_beta2_z,oteeedy
unigram_beta3_a,chdy
unigram_beta3_b,sheckhy
unigram_beta3_c,shckhy
unigram_beta3_d,chor
unigram_beta3_e,dar
unigram_beta3_f,shal
unigram_beta3_g,shar
unigram_beta3_h,shy
unigram_beta3_i,otedy
unigram_beta3_l,saiin
unigram_beta3_m,sain
unigram_beta3_n,dy
unigram_beta3_o,y
unigram_beta3_p,sheody
unigram_beta3_q,shody
unigram_beta3_r,sheol
unigram_beta3_s,shol
unigram_beta3_t,sheey
unigram_beta3_u,sheedy
unigram_beta3_v,shor
unigram_beta3_x,shaiin
unigram_beta3_y,shain
unigram_beta3_z,sheeey
unigram_gamma1_a,chol
unigram_gamma1_b,qotchdy
unigram_gamma1_c,sar
unigram_gamma1_d,chckhey
unigram_gamma1_e,chckhy
unigram_gamma1_f,qotchey
unigram_gamma1_g,qotchy
unigram_gamma1_h,qotchedy
unigram_gamma1_i,raiin
unigram_gamma1_l,qotal
unigram_gamma1_m,qotar
unigram_gamma1_n,dair
unigram_gamma1_o,air
unigram_gamma1_p,qoty
unigram_gamma1_q,qotol
unigram_gamma1_r,qoteedy
unigram_gamma1_s,qoteey
unigram_gamma1_t,qotaiin
unigram_gamma1_u,qotain
unigram_gamma1_v,qotey
unigram_gamma1_x,qotor
unigram_gamma1_y,qotdy
unigram_gamma1_z,qoteeedy
unigram_gamma2_a,cheol
unigram_gamma2_b,olkchdy
unigram_gamma2_c,lchey
unigram_gamma2_d,olkedy
unigram_gamma2_e,lchedy
unigram_gamma2_f,olkchey
unigram_gamma2_g,olkchy
unigram_gamma2_h,olkchedy
unigram_gamma2_i,qotedy
unigram_gamma2_l,olkal
unigram_gamma2_m,olkar
unigram_gamma2_n,dam
unigram_gamma2_o,am
unigram_gamma2_p,olky
unigram_gamma2_q,olkol
unigram_gamma2_r,olkeedy
unigram_gamma2_s,olkeey
unigram_gamma2_t,olkaiin
unigram_gamma2_u,olkain
unigram_gamma2_v,olkey
unigram_gamma2_x,olkor
unigram_gamma2_y,olkdy
unigram_gamma2_z,olkeeedy
prefix_alpha_a,sh
prefix_alpha_b,dol
prefix_alpha_c,lch
prefix_alpha_d,o
prefix_alpha_e,ch
prefix_alpha_f,shckh
prefix_alpha_g,cph
prefix_alpha_h,qotch
prefix_alpha_i,k
prefix_alpha_l,cth
prefix_alpha_m,l
prefix_alpha_n,opch
prefix_alpha_o,r
prefix_alpha_p,dch
prefix_alpha_q,dl
prefix_alpha_r,t
prefix_alpha_s,lk
prefix_alpha_t,qok
prefix_alpha_u,ot
prefix_alpha_v,qockh
prefix_alpha_x,lpch
prefix_alpha_y,ry
prefix_alpha_z,ols
prefix_beta1_a,yt
prefix_beta1_b,qolch
prefix_beta1_c,tsh
prefix_beta1_d,dal
prefix_beta1_e,ok
prefix_beta1_f,rsh
prefix_beta1_g,solch
prefix_beta1_h,oiin
prefix_beta1_i,yk
prefix_beta1_l,ypch
prefix_beta1_m,s
prefix_beta1_n,kch
prefix_beta1_o,lkch
prefix_beta1_p,qoksh
prefix_beta1_q,of
prefix_beta1_r,tch
prefix_beta1_s,or
prefix_beta1_t,pch
prefix_beta1_u,olk
prefix_beta1_v,daly
prefix_beta1_x,f
prefix_beta1_y,sok
prefix_beta1_z,lfch
prefix_beta2_a,olch
prefix_beta2_b,dor
prefix_beta2_c,y
prefix_beta2_d,otsh
prefix_beta2_e,ol
prefix_beta2_f,ly
prefix_beta2_g,ssh
prefix_beta2_h,aly
prefix_beta2_i,qot
prefix_beta2_l,sch
prefix_beta2_m,shcth
prefix_beta2_n,okch
prefix_beta2_o,lt
prefix_beta2_p,qolk
prefix_beta2_q,dary
prefix_beta2_r,qopch
prefix_beta2_s,sol
prefix_beta2_t,od
prefix_beta2_u,p
prefix_beta2_v,sar
prefix_beta2_x,do
prefix_beta2_y,olpch
prefix_beta2_z,om
prefix_beta3_a,ls
prefix_beta3_b,octh
prefix_beta3_c,och
prefix_beta3_d,dar
prefix_beta3_e,qo
prefix_beta3_f,osh
prefix_beta3_g,orch
prefix_beta3_h,qoch
prefix_beta3_i,ych
prefix_beta3_l,ykch
prefix_beta3_m,aiiin
prefix_beta3_n,oly
prefix_beta3_o,ody
prefix_beta3_p,ofch
prefix_beta3_q,es
prefix_beta3_r,ysh
prefix_beta3_s,chcth
prefix_beta3_t,ar
prefix_beta3_u,op
prefix_beta3_v,dyk
prefix_beta3_x,qolsh
prefix_beta3_y,opsh
prefix_beta3_z,daiir
prefix_gamma1_a,chckh
prefix_gamma1_b,psh
prefix_gamma1_c,qofch
prefix_gamma1_d,qol
prefix_gamma1_e,dsh
prefix_gamma1_f,qotsh
prefix_gamma1_g,sy
prefix_gamma1_h,ory
prefix_gamma1_i,sal
prefix_gamma1_l,qokch
prefix_gamma1_m,q
prefix_gamma1_n,aiir
prefix_gamma1_o,solk
prefix_gamma1_p,qor
prefix_gamma1_q,air
prefix_gamma1_r,qop
prefix_gamma1_s,ytch
prefix_gamma1_t,rch
prefix_gamma1_u,ckh
prefix_gamma1_v,da
prefix_gamma1_x,dk
prefix_gamma1_y,sk
prefix_gamma1_z,so
prefix_gamma2_a,al
prefix_gamma2_b,ary
prefix_gamma2_c,olt
prefix_gamma2_d,sair
prefix_gamma2_e,lsh
prefix_gamma2_f,dair
prefix_gamma2_g,dyt
prefix_gamma2_h,qocth
prefix_gamma2_i,olsh
prefix_gamma2_l,ockh
prefix_gamma2_m,d
prefix_gamma2_n,os
prefix_gamma2_o,oksh
prefix_gamma2_p,chcph
prefix_gamma2_q,oiiin
prefix_gamma2_r,otch
prefix_gamma2_s,ksh
prefix_gamma2_t,sor
prefix_gamma2_u,fch
prefix_gamma2_v,soiin
prefix_gamma2_x,x
prefix_gamma2_y,ail
prefix_gamma2_z,chcfh
suffix_alpha_a,aiin
suffix_alpha_b,l
suffix_alpha_c,eeey
suffix_alpha_d,eeody
suffix_alpha_e,edy
suffix_alpha_f,eam
suffix_alpha_g,g
suffix_alpha_h,eedal
suffix_alpha_i,dy
suffix_alpha_l,es
suffix_alpha_m,ody
suffix_alpha_n,al
suffix_alpha_o,or
suffix_alpha_p,edar
suffix_alpha_q,iin
suffix_alpha_r,eedy
suffix_alpha_s,ar
suffix_alpha_t,y
suffix_alpha_u,eey
suffix_alpha_v,edor
suffix_alpha_x,edo
suffix_alpha_y,oin
suffix_alpha_z,eeaiin
suffix_beta1_a,eol
suffix_beta1_b,ory
suffix_beta1_c,r
suffix_beta1_d,eeos
suffix_beta1_e,ey
suffix_beta1_f,iiin
suffix_beta1_g,eols
suffix_beta1_h,er
suffix_beta1_i,eody
suffix_beta1_l,eedaiin
suffix_beta1_m,edain
suffix_beta1_n,d
suffix_beta1_o,eos
suffix_beta1_p,as
suffix_beta1_q,als
suffix_beta1_r,daiin
suffix_beta1_s,eeo
suffix_beta1_t,am
suffix_beta1_u,eo
suffix_beta1_v,sy
suffix_beta1_x,eeeos
suffix_beta1_y,eory
suffix_beta1_z,eds
suffix_beta2_a,air
suffix_beta2_b,oy
suffix_beta2_c,aiiin
suffix_beta2_d,dol
suffix_beta2_e,ol
suffix_beta2_f,daiiin
suffix_beta2_g,saiin
suffix_beta2_h,eaiin
suffix_beta2_i,eor
suffix_beta2_l,edol
suffix_beta2_m,dain
suffix_beta2_n,oiin
suffix_beta2_o,eeedy
suffix_beta2_p,eeod
suffix_beta2_q,edaiiin
suffix_beta2_r,s
suffix_beta2_s,edal
suffix_beta2_t,edaiin
suffix_beta2_u,eeol
suffix_beta2_v,sdy
suffix_beta2_x,ery
suffix_beta2_y,osy
suffix_beta2_z,eda
suffix_beta3_a,ed
suffix_beta3_b,eoy
suffix_beta3_c,aiir
suffix_beta3_d,oly
suffix_beta3_e,ain
suffix_beta3_f,do
suffix_beta3_g,eeam
suffix_beta3_h,eeoy
suffix_beta3_i,o
suffix_beta3_l,edair
suffix_beta3_m,eedar
suffix_beta3_n,eod
suffix_beta3_o,edam
suffix_beta3_p,e
suffix_beta3_q,ols
suffix_beta3_r,eeor
suffix_beta3_s,eed
suffix_beta3_t,ees
suffix_beta3_u,eal
suffix_beta3_v,sd
suffix_beta3_x,ch
suffix_beta3_y,yl
suffix_beta3_z,ady
suffix_gamma1_a,dal
suffix_gamma1_b,eeed
suffix_gamma1_c,ail
suffix_gamma1_d,eeeody
suffix_gamma1_e,ear
suffix_gamma1_f,eel
suffix_gamma1_g,ok
suffix_gamma1_h,eedam
suffix_gamma1_i,od
suffix_gamma1_l,daly
suffix_gamma1_m,dor
suffix_gamma1_n,eees
suffix_gamma1_o,dair
suffix_gamma1_p,eoly
suffix_gamma1_q,ealy
suffix_gamma1_r,dam
suffix_gamma1_s,an
suffix_gamma1_t,ary
suffix_gamma1_u,ee
suffix_gamma1_v,aiis
suffix_gamma1_x,dl
suffix_gamma1_y,ry
suffix_gamma1_z,in
suffix_gamma2_a,aly
suffix_gamma2_b,eom
suffix_gamma2_c,esy
suffix_gamma2_d,a
suffix_gamma2_e,dar
suffix_gamma2_f,sairy
suffix_gamma2_g,iir
suffix_gamma2_h,eer
suffix_gamma2_i,m
suffix_gamma2_l,eesy
suffix_gamma2_m,eeal
suffix_gamma2_n,eain
suffix_gamma2_o,aim
suffix_gamma2_p,ais
suffix_gamma2_q,oiiin
suffix_gamma2_r,eear
suffix_gamma2_s,os
suffix_gamma2_t,om
suffix_gamma2_u,eedain
suffix_gamma2_v,eeeo
suffix_gamma2_x,eedo
suffix_gamma2_y,yr
suffix_gamma2_z,alsy

==> anc/data/controls/naibbe/greshko_nathist_output_ciphertext.txt <==
shedy



qolkdair deor qokchey ols ol chaiin sheol okchdy reedy chckhy lkiin fched chedy esee ar okar qokedy okaiin shedy reear raiin qokchdy opar qokeey okain chey keed qockheos ctheeol sheody ared oddar shcthas teor sain ol cheeey kory ychar
shom otaiin sheedy okal ols oteod arey otaiin kchear chey dshos chcthed qokeedy kor ol saiin qokedy qokar dar dain areos sairain ypchdy lchod sheeo qotar shedy lkeeey dar qokeedy cha lkcheeey pedy teey opchy oreody qockhedy
otedy cthes ol chckhy otain saiin ods lteol doleer odydor koiin ar chor keeody kaiir dar qokeedy dsheoy ypchaly dain cheey rar qokeey aledar y tear qokeey qol cheey lkchedar okaiin qokedy am opchey oly shckhy reod opoy otedy al
qotoly dleal chckhy seal dy par lshedaiin shey shedain shckhey okeedy qokedy oreeeo redair otaiir okeedy sall qokain lkiin ckhedy oedy saireor qokar sheedy lkm opchedaiin qoteedy qol
qoky qoteedy shdar saireor chey rchair lkaiir solkd ory ol opchy oky qokeedy ltdl kody opody dar qopchaiin sheey dam lseedy oteedy ytdaiin chsaiin ykchair dy dalo qokchey ar olkeedy ytar dleey ol chckhy qoky sheol ykdain ol dar
shor kr qokaiin otain aiiineedar al sheol ardal olkal keey sain ales otain chs oteees qokaiin opcheey qokaiin qokeedy qokedy yey okeey kd lkcheeod shedy solaiin lchey qokchey ar qoteedy qol olar oksheeor ardy lkal raiin
qolkeedy lsol olkey chedy ty qotaiir al sshedy sheol ar okaiin chol dalody qotedy qokeedy lsees shey odyeo oteey sheedy lcheos qotar dchedy qopcham shiin sheedy ol dshal cheol lals pdal olkal kedal okol qokain qoedy lkar chedy qokaiin sareor otaiin ol
chcthdy opchedy qol qokeedy otchdy y qopchol qotain saiin ykchaiin lkod opchain qokchey teey qokod chey oksdy olshaiis lchedy kchedaiin keey sain



oeor fod qokar olkos chckhy sordy daiin aiin sheol ykdar dal odain dleal shedy chor chedy lod otery qokair lteeey ar or daiin opody lchor otar qoky saiin opeedy dshedal qoeol shedy dal osey qofchear soledal shedy araiin pchol
shar cheees aredy oreed pd qoksd ar tor chedy otaiin kal ytchey olky sorain daiin qokaiin okeedy shey y osedy sardy oteey aledy daiin al qokchdy shedy shol ocheedam ol okain lcheeedy oteedy otody ofeey shedy
qeol kor qopchdar qokeey lo opchedam okeedy dar solealy opedy yteeod sheody cheesy olkal cheol aiiry ops qokey chckheed pchor shedy qolchdy aiiinedy ol pcheey otchdy shedy soleeody shedy chdaiin ckheedar olyor tshom keo shcthiin opey
qokeey olshal solcheedain cthed teo ddy aiiry dar qokeedy qockhaiin otal ctho lkey osheam olkeeo ckhar qotd saleees lol dy shol olkody lsg shedy areeol qopcheos ochedy cheol dain fchar air qoky dsheedy kain olyedal
alear rchedy yshal yteedar olkeedy dar teey aiiinoiin ol qokeo qokeedy ytedy lchedam daiin qokdaiin ain sarain tar qokedy lsody cheey oteom ycheol otar qotol olkear otaiin oldaiin otchaiin dar lkeor qoked kcheoly olchs sorey sain
sdal qopchdy qokeey



ykeedaiin otal ychaiir sain qotos chedy sheol shg chedy okchar qokaiin qokain deo qotal al qokeey aiin chcphees shedy dair ar aiiry ol cthedaiin rar chckheey otaiin areedy qokedy okchdy sheedy dal qol schm lsol qokor qokeey rchs olkr qokaiin chdy
shcthaly kchdy okchdy opeeo qol ool lpchas dsheedy keedar chd olkaiin ol lsdaly odeody lkar kdain shey chdy dshar qokeal solesy ol ytcheor orm araiin otedy dal dchor chctheor olkaiin raiin qokeey
kched qockhod okchy qol opcham otedy okchdy sheedy chcthar qotedy qdy cthedy shol yeo qokar shey aiiram lshg aleod araiin dleedain olchedy okedy qots qofcheo ldol ol qokaiin sheod ol otiiin qokeedy ol otchy qotedy okeey dalyedy qokeedy ain
ocheey sdaiin chckhy yain lkedal chdaiin otedy okchom qokchey fchok shedy lchedy opchy chedal dleey dar qofcheo qokar shcthaiin qokeedy keoly qokedy chcthesy qoar lkaiin qokedy oteedy chey chdy qokeeol okchy opeedy shedy ytedor qoal ol opchedaiin olks
kchor okchas qoaiir olka oledain qokchedy qoteed qokchedy ol pshain tol dain al dair ockhair lchedaiin qoaiin cthdy sheedy rcheam kd shedy sheey kody shedy qokeey aiirain chey fchedain otchey chedy olkeedy shedy okeey
dleey qokedy cheey chedy sain dalo otar ykesy cheol qokeedy chr y daiin olkaiin ykoiin cphod okaiin rdain dam saleeod yshedam lkaiin qokain ctheol dordal chey qokedam qotchey teal oddy chey dar



otain cthedor chdy chy qored qokcheeol soledaiin tchm ykeey dal lchedam qokchey otain dal char daiin qoail soreey osy cheol cheedy qoksheedy ol chckhy odain lpchol dal dared qoky qoteed lcheody dolee qoteey tedy qokaiin ychaiin
lkaiin shedar qokeeol ledaiiin fchedy sair olyeody aryeey shol ypcheo pcheedain laiis choiin sheey keed shcthair solchdy okeey daryee chckhody ytchor ockhedy lkdy lchaiir lseod aredy chcthy lshs tair chey shedy doreos shol
dshees oteedy shey sshdar okcham kaly lkedy qoky pchdar kchees qopdy y dain okedor salar lkaiin chdaiin chol shol opaiin qokain sheol oteod pchedar oksham oteed dain ral opchdy oreor chedy okor shey ll yshedy
lkear qopedor or pchor orr tor psheody doleal chcthdy daiin dalydar ytchy qoteoy pedair aiin lkain rdain sheedy oteey qoedaiin qotchaly chg dar osom dar qokeey lkeor dykdy daiin okedy ol daiin pcheeol oteedy
qotchdair cheey kain chol qoksheos olky ckhes aiin oteedy y otar olchal oksheed chedy qokeedy qokey ykeedy dar olkeey okeeody kaiir pal oddy qokaiin shdar qoteey okaiin sheody ysheos qokchey chaiiin areos shctheey ypchy qoteeo
otchey odyeedy qokeedain okchaiin sheody aleear chey qokedy otaiin ychoiin dcheeedy olal ol qokar

qokey



qokeedy ltody otain qokal oteed rsheedy ain dain chckhey chckhy shr aiin tor kchaiin dady okaiin otchedy ltan okaiin sheedy leeoy y chcthees shedy ypcho otain qokar otol otedam saiream yka lchedy opcheol qokar dcheear kedain opar
shedy dy teo qoty qokedy qokeey qokeey dshees or qokey qokain ytcheedal qotedy lchees pes scheor qotchedy reed oddy schm shedy qokeedy qoeols kar lyeey kees dcheeody dar okedy ykeedain otar oty shom tchey sain
okaiin tdy doreo opcheey ledain shey qokal ychy otedain qokchey qopchor dam otshdar chdy chckhey solkal chckhsy otedy soredy qolshedy teeey otedy otaiin qokain ordal dolain aiin qokeey oleeor otey cheol areo soldy okar dchain otchaiin qokaiin y tedy
olteeedy qopcheod ches raiin lkcheeey al orar odyeeey rar qokeey lseedar dal otedy qotaiin shedy olkain aiiinl dar cthedol aiin yeor sardy chey shdy ypcheody cpheod ol sheody teody deeedy qotsheey qokedy otaiin oky aiin olkeey sheey ched
ldal cphm qokeey sheody otal ol shckhy olkod otaiin lsheeeos aledy lkr okain qokal aiin qotdair okey otedy orair chey oteedy lsedor olcheeor kaiin qokee qokar otol pey chees lchey otody eseeol chckhy qokeedy lcheedain ar qokeey araiin okedy
dalaiin areol olkeoy shedy otol otain olals ckheol chckhy qotsheal qoeear ol qokaiin olteedain lkees rdol ky lkchees ol osy qokain qotar qokchedy ral al qopchedy qokchy sched kcholy shey qokeey



aleeody dareody qokaiin chckhedy ypchain qokchy olar sheeor rcheol lchedy chy qokedy oedy rar okain chcphdar sheol octhed chedy daryeey qol lkols qokain dsheeey ain dair lyedy okeedy tchedy okal qotl dar chdy odail otain sdy otal saiin qol
cpheedy ytdar tshor qoteedy qokain qokar lkeal qokar lair ofeey ytear shol okain okchdy qotedar kshdair shedy ain shor lchedy olkedy chdy sheey peedy yeey raiin qokol sheedy chedy leo sheol ain okeey qoky olchedaiin yshdy qol dytaly peeody dar opchedal
okeedy qokain qokar olky ychedaiin okedy qotedor dar lar lchedy qopchaiis ol qoteedy cheedal ros qokaiin dar qokar solkaiiin qofcho oey tchain pees okol otain qoey okain sain schor chey olkain qokar koiin shody olkeos kshdy qokaiin
ol lcham pedain qotchaim shol pcho lkeeedy ofchedaiin keod dar chol sheey dshor otshdy chee pcheeo okdam otey or olkaiin otos shckhaly qokaiin ched areey oteedy lses shey ytar sorey qokeey arol shol
opcheody alydy qotal qoky qokeedy al lkeal dy pcheo odaiir shedy qokey shedy qoteey otchey pol qokeedy qokedy sheey



ol sheedy feody saiin shedy ytals qokain ol olkar saro lkeedy ar qotchy chedy solain otchsd yty aiin qoledy lcheey lkeain y okchdol cheol daiin pchoiin dar lcheeey yshol qokeey okedy ky oryeeedy dair ain lkod olkedy ar sain
otedy sain dchain taiin okaiin lteear chedy lchedam opchar oleeor qokey sham solkiin otdair dy keol qokar lkaiin y aiireeos otedy olkaiin ain olkeedy ar soleody okchealy fcheeedy okedy pody okol pear sar keeeo ar lkeey olkar otar qokain sain
cheed oredy okey reesy otain ar tchain qol ocheeey qoedar odaiin cthdy lchear odeey sheey olshedar chs qoky dar okaiin qotain solkedol qokain lkain keed qokedy daiin ar sheedy opchary shedy kshedy olkar oty chs chol oan okain okeedy cpheor
chckhy ardy sheedar ol octhar cheod olchedaiin okain keain otar aiin qoteedy dar ar kshedaiin qokeey qoeeody qoeees chor shedy saleey soleody daiin dcheear ain qokor qokedy aiiineeedy olkeey lchedy daiin qol sheey okain saledor ol lchaiin odeody am
qokar sheedy opchdar okeedy otain otar am seain qokedy olkody yche olkeey qokedy qoky lsees oteedy kals otear chees ol qokey al dchdal aredy oteedy opchor



qokor kdy shedy otedy dshair chcthair oltaiir lshas ykees qokeey kaiiin shckhy qoteo chctheeody cheees pchdal qokee qokeey pam qokeedy qoy pedol kody okain okeey oreedain am ykchor yor soiindy
ochaiin qoty ychy odyes raiin daiin fchar shey oriin opeor oey qokar chedy qokaiin lkain lchedy oeey shckhy lshedal chedy otchsdy qokedy qokal keos chdy qokchey qoteedy ycheeey olchd ckheed oey oky ytary qokeedy lchedy
ol chey chey shedy qoky qoeeor old lkchedol fchdy sheey ol sheody peeody okaiin qopchedy qotchdy ychaiin dor aiiinor okeedy chedal shdar rchdar qokeedy olyeeedy qoteey okol otain ky chckhoiin qokaiin ol lkchas ar ted
okchedy odyeees ain okeedy lchedy shol am qokal aiin cheey rd ol otey ar tdy okchary qoedaiin lcheey sdaiin qoeedaiin kedaiiin opdal lkaiiin lteedy aiin okchaiin shol aleal yshor olteos qody lchedy dair otshaiin qopedy dal olkaiin
qokeey ytedol pees dsheedar chey ksy shedy okeey koiin dcheedy chedy otaiin qotedy am cheeo qokeey qoeod lteedaiin otain lshdaiin ychal okaiin chey cthaiin sheol oledar qokeedy solkeel chedy shol qokeey ykoiin lshan qoeear dykeol tchm
dleey shey sairain qokar qotcheeedy leody dy lshedain lyaly qokeey dshar orey ypcheo lchs ykeeey ol qokain ytched

dalydy



orchedol ol opcholy oleeedy qokshear ytcheees qokain dam lchiin otain lkchiin opedy aiiineey ypchy lseear olkain leeam okd qokaiin olsheey okar chedy oddy or leoly shaiiin chedy shar or opdol dar opchedaiin ykeey qokar
lchey ain daiin oredaiin olchal qokd chaiir daiin ltd okees shedy dair air oky kair qokchey otcheey qokchy opdain shdaiin lchedy lyaiin chey rcho oteey ar sain reesy ychy opeedy qotsheol sheol kal qol
qokeey qoksheody oteey oreol olkaiin qokain qokeedy eseeol lchedy otedy opchedar qol dy shedy okeey ckhar qokain shcthiin sheedy otedy kchedy areedal reeody ykain okol pedy oty chedy qoteedy qokchedy shedy olkeey qolkaiin dam ychaiin solan chckhy lcheey opcheeody kar
aiiinear okchedal keed otchy cthaiin opcheeo ychal olkeey ar qopdy qokeal oteedy oee ockheeey shedy reeor chair olkedy ar leody opchr sald chdaiin qoy lteed oded oltaiin pam qokain sain chedy ytchees
qokshdam ol dar okaiin chedy oteedy chaiin schey qokchy chedo ycho qoked aryeal okal yteedy opeedar otain sorg schaiin okcheeody dar qokar qokedy dam chol ctheor ar opcheeol sain qotchey qotain daiin oeedain qokar dchdam lteeey shedy lkain olal pchol qokar
scho lchain tchear odr lkchedol cthdy qokchy dar yshear



otchy qoal qoeeor ol dsheol tcheey okar otar qokain schy chol daldy oteey olkaiin ol dain sheey qokchey tcheeol lchees olkain lkdy okaiin sheedy chcthdar lpchee qokeey or qokshor oteedy chedy daiin chckhody olkol pain shes kair
okchey olchsaiin dar ol chedy qokchy cthaiin olyeeody qokedy shckheor dyteey tair ofeo oleedy okchdal ched okal kaiin olary ychedair qotedy otchy daiin shear chdy okaiin qokol olkain lsheody opchary qodaiin qokeey chols otaim dleal ar
qotchy dshal chedy qokeedy pedain ordy dain qokchy oteesy lteeor otain doly keam rshedy tain dam odeody chol chedy oky otchdal qoees dar tol olcheeo oteod pchaiin scho ofeey ol ar qokeey otedy ockhedor chedal qokaiin otchain qokeey
shes qotedy ol chedy oty qokal ol chey qoteeody kdair qopchain kshiin qokain qol dar qofcheey ypchees lseeedy dchedaiin kd okoiin sheey shedy ytedain lor kchees fchedam qokeey qokedy okeey qores cheol olyo qoteey qokol sheedy chedy
ody orary aleain pcheeo qoteeey pam chedy okaiin qokeey dar qokor opody als chedy qokeey qol lchdo chedy lo dam ytol otedy sheey chdain ytchdal sheody ain sheol chedy dareey ypchail qoteed lkdy shcthaiin
aiin sain dam qokedy fchedain rshaiin qokchy qoteal qokealy otain qol y qokchdy oredy okeey qokeey y lkedy qokaiin shey ol shctheeoy reeal sald chedy shol lkain olkdam lsos lkedy saloiin aiin dchedar otedy daleeedy shckhy okchedy shedy aiin
qokaiin ysheol otshair pcheeey am toiin chedy ykchm qokain oreol cthear qokor lseees lkain oldam



olkchy dar opchol taiin chor ykar qokaiin koiin ssheeol qodaiin lchedy olyedam daiin daled soreey yshal aiin lod kcho otchdy otain lkiin ckhair cheeo olkeain pchaiin qotal shedy yted qotal qotoy kedaiiin ckhdy oky ofchey
yeey shcths aiin qolcheey qopiin okain qoeear lchey okain qokar dleo chedy otey otain qokal shar y dain lseeo lchdy dykdy oedy lsody olkeed dsheeo chey opes ckhody opcheeedy kcheey aryeor dleal chedy aireey shdam qokeol otar
qokey chdaiin aiin qotchy chedy kchain ysheody oteey ar qokedy opar oey sain oiiineo ol chedy oltedy teedy qokain shol shor odyaiiin qol odee oteedy opchear olshy qol ykcheody chckhdar dleeol keeody lchedy qokar shcthaiin raiin y tedy dar okor
qolkaly qokeedy pchedy dy lty ol dedy oredal dar daleody ytchom shey aiireeam opedy qokar opar chedy okeedy shar ain chcpheedy redar okeedy saledy odair otaiin chedy dair lsam qokain taly qokol okain qoedy qotaiin olkory otedy qokeedy lchedy qokeey
ochor sshear sorol qokeor ytdor qokchy tdal qoaiir qokedy oteey opchor lm okcheor olkchdy qokain oteey

qockheody kdy



cphes chol daiin chckhey dar olkar dleedain qol oke qokeedy reeod teor ar kal qokaiin chckhy otal cthear qokchy qotedy okaiin otdaiin okchey qoeeor opal qokeeor lkcheoy sheedy qokeedy otol qokain lshs tsheo oteey olchey lkaiir otedol qokain okeey
qofchear oteedy oteedy oteed yches olch chctheey doredy teeey solkd qokm aiirdar kchom shy kedal oky shedy otsheos ocheol otal ryr qoedar qodaiin olkchy chal chdaiin shedar qokal otan aiiineor olyeal lksy chckhy
yeos sain ofchedol chckhy okedy qokdar olyy okiiin aiin schm shas otchaiin dar okaiin oleedy shedy ykchdy shckhy chedy qotar cpheeor ol qokey ykair oltaiin qokeedy dain odyan chckhedar qopchor qofchdar tchaiin okeey shedy okcheo y ytchaiin
schaiin aredy teor qokchdy qokain lkal chail ocheedain seeey olcha otoiin otaiin rshes lsaiis ar chcthesy dar daiin qokeody olcheo sheey rsheol qokchy otedy oty qokeedy lteeeody ycheel shckhedy tchedy osy shey cheol
otchy chedy daiin dar teey qokar okchdy qokeedy dar olkey shey odyeeor sheeeo chedair qokal lkchd cphdy lkcheedy ol

qotes kr saleed cheey otain aiin sshedy opchain taiin qoery alydy ksho opchod qokaiin aledair qoteol okchey al ctheody ytd solkal aiiineey schees ckheeal ytl ltedair chedy kar
ood oredaiin or opchedaiin ldy qokal ytr chedy qokeey shiin qokain otedy octheey qokeey sairair lg qokeedy lsol lkaiin qokedy lkeeody otedy chey sored olo aiirais okeedy aiin otey saleod chey ykod ored oiiineeol qokedy shckheeedy saiin shedy olchedy
kshee olyy kes shey chey oleed qokchy okal qol dain lkeo qokdam ykeo chcthiin opol qokchdy tedy soiineody lteear ar sheey sshdam lsaiir shedy ykchod oksheedy dleo ol otar qotchor qokar chedy qokeedy okain kshair tshee qokal reod
she oty ar ctheesy ytees dar realy fchain osor sdy opchear lssaiin ypched opcheeody dsholy shey orees shedy okcheeam otod okaiin laiin kshr qokain qokal qol soleor scho lkaiin dar qoteey dain oleeam lsal sheey
qokchey chdam okeedy dar



qokchy ctheol kcheeo re otaiin qotody olchdy olyoiiin sheedy lchedy taiir otdal odols qokain oleols sheol or dair ody qokeey qokeey raiin qokar lsdain lkcheedo chdy lshedal lcheeol qotal aiin daiin or qokar qokeedy rory aiin okeedy shey
qokshair qopchsy chdy lchear tcheedy rom teor orom shedy qokeey qokchedy lkcheeor sheol ka ytear chey shy shedy opched okaiin am lkaiin shes opsheeey chedy lkaiin qoeo lkaiin ol chcthedaiin chckhal dar chckhedy lkey odar okaiin
salal dleeol okeeor daiin lsed schdy shdol opdaly tshm reedy qokar y qokal otal kor qoteedy dleeol lchedy qotchey okeedar qoteod ol okeeal yteedy ykar oty ykar shol shedy ain qokeedy laly lpcheody aiiinedy
olcheeol soredy qokar qoksheedy rl ol okchees qotain otches or odeor dairedam qotal kaiin chear qolshair olkeedy syeal qokar olal qokedam chor shedy shckhy okaiin or ar lkain ykar okaiin ol osam qotedy olyary chedy qopchar chedy
olkar alg opchm qokaiin opoly otedy daiin chedy ar pcheeey okain oddy okeey qokaiin chedy daiin sheedy shey ardal qokaiin dar otedy pchdar shcthiin otdair lkain chdy qotal ykeor ytchedal qokain otchdy cheeo qokaiin qokeeol dair shedy ydal oteedy lteoy qokedy orchm dy chedy
qokeey oltdal sheckhy taiin lseedaiin kdy oteey qoky okeedy lkchees shedy olyeal oteey tshaiin kcheeos qoteeody otdain okedy lteedy qoty otos



qors reoy cheol qokaiin sheedy yshedy qokdar ol lcheedain shey otain ksho dal doled ykched dal solkee pchdaiin qokedy qokar daryeo chedy dar lpches solkd cpheor qokeal ody kchedy olery qokdaiin dar laiin
saiin qol qoksheody darain lkail shedy qotaiin daleeol qopchod qokaiin shedy ol otar chedair kor okeedy ocheeol keody oseeey aiin tam shedy lchain qokol otdal aiiinr opdy qotedy opchr aiin olkeedy oty ain tdar
fchees qopcheal okar eseey lshal ltal daiin qokedy lko okar qol qopo qoky olkeedy ol lchedy pchedy oteedy chaiin chdy qotal shey raiin lkeeedy dalyaiin sheey shed ctheody qoteeo tchor qokeeol daiin qolaiin olcheedaiin keor olkeey
ol chey olkain pchm reedy shal kg okain yshed solo yeey otaiin chedaiin olteos cthor lkal ksaiin oteedy qotedy solkeedy shckhy sheees otsho chckhey kdair qokeedy qokey okols sheedy ykas qopcheol okeam chdam qotaiin okain sheol
shedain lsdam shedy pcheey olkedy lto dal chedy lpchees qopchear seor otaiin chdy qokeody okchdy fchar lol darod chckhedy saireal qokal yedy oredaiiin otm opchain qokaiin qoky chedy cheey shedy chey opedol otedy dors cheeeo salary lseed
sheody oteedy reeey chedy tcho pchaly lkals otain chedy cheey ychdaiiin shckhdar tedy olyees kaiin qotar qokchedy chckhl chy



qokedy daiin otedy dcheeo otedy qokeey qokey dar taim chol sheol octhor qokeedy ykeoy qokain okeey ofeeol ytol laiin qolshdy qokar chdy otar qotchey oleedy olkaiin qotchol qotar okdaiin kedal qotey am lchair soreal otcheom tedy dykeody aiin sheol chedy qokaiin
shey olyeos qopoy okody oltor sdair solaiin chdy ykched qokeey olkol opedy qopaiin aiiinedam olkeedy otain sr tedy dols odyr shedor ol qokdal qokchey al ty keo lkedol shey dytoiin otdain aireo cheeor chey otedal
otchedy olchory oly chedy olkaiin ychal ocheos qokeedy qopeedain ofchy shedy opos taiin okar lteed ytedy ardy dcheed ytedar tdair okedy dsheedy saleos oteedy qokaly shcthey opchedy odaiiin sheol ytan lkeor aiin olkeedy
ydal otoly keeey chain lpchail ar otal oteey ykeeo ksheor laly chckheeol qokaiin chedain qol cheols qokedy qokal re chctheor dair lcheey olkal ardy qokeey sheedar otedy oltaiin



shl qotched okedy sheody tor dody okar sheesy chol rcheor shckhedam qokcho ol lchedy dchs al tshain sheol shey qokaiin olchar lkey oody otedy kcheeol olkeey olkain odeor saiin keeo olchedy cheey otedy shal shedy tshdy qotos
shedaiin qokol okain chaiir lseeor okchdy ain daiin yka lkchedair ol okaiin shsdy shedy qokod qokedy olkeey ain pshd aiin olkor qoted chckhy lkees esee aleedar ltory qopchedy qokar soleos otal ycheeody ol pees ckhd pcheedain okeedy
ochdal qopchory reor dair cheol chedy okeedy chdy qokeedy keos otcheey sain otaiin ol okchary pody y qotsheam kesy kal otedy lkeeey y dedar chedy dal chor shedy ain daryeo ral ykair sain cheedy ar qokeey shedy dair dar daiin arain
osheedaiin lsy qokain olky qopcheos otaiin kal qotain soledy aiiinor tdy lshal lkar lsol qolko ckheeo tchain lchedam dleey shedy otaiin qotain oteedy chey ar pchey ysheeedy qoty ctheedain teody leey qoteey
oteey lcheor dal qoko olkal saiin salar qotedy oedy aiiiney dam y dalyear ockhedol shedy okeey shcthey cthdy odyeeor shaiir dar tedor salaiir aiin okcheeo oleedy okaiin kar pchaiin qokal cheor okeey
sheol qoaiiin chedy dain odm otchdy opan qokal ckhy rr ytody koiin ol dam qotaiin okain tchaiin chey lkaiin choiin chcthaiin lkam teal ar lchey reod qokaiin keed dcheedain dair cpheody pcheey ysheeos qokain qokeedy chedal qofchol daiin okeey
chey shedol qokdy qotor chdy qokols olkain cho okaiin yteed otdol lteedy ar aiiiney aiiineody qotaiin qokeor olkaiin



sheody dar ksheeo ykody ol okam lchaly qokeedy doleeedy daiin shey ar qotaiin led pchear ysheody ol chedy qokchedy shes qotedy qoreedal schor chedy solkedal chor ychr oded lkaiin opeor lchey taiin qokeey lkdy lkar shedy leey qokeey
sar reedy qokaiin dshch shedaiin shody qokain chail sheal chckhey lshedo chy qoky cthdar okeedy okain okar qokol pedy shckhy shsdy pedal daireey daiin okchy y chctheo kshals qokain okoiin dar yaiin ypcho she olkees qopchedy oreeey shey olkaiin
dshedo okchedy aiin okedy otchy qoeain qoeeor chedy chckhy qokm chdy olkar yeeol saiis kedor otedy qokiin oteor kchedy otaiin qotsheo ctheedar shedy opchedy shol qol olas shedy chcthos kedain cheody lchdy qokeeol qokeedy
dleey or okar qockho orair qotal areor otaiin peeeody shedy daiin qoeees aiin kchey lpchesy ches ockhaiin qokeody chor chedy y qokal shey cphal odyedy shedy opar opchdar tshed cheey oteey chckhr otcheor lyeor chey shedy yteey qokaiin shedy
shckhaiin shol otchedy shl chedy rcheeol tol ykeeos chckhy sain oteedy ol otcheol okchy ykched opchar dshy chey oteeal qokeo ykchod araiin shcthair okeedy ytiin olked qokar qolks ol qoy lchedy qokeedy lkeedain dar shol
dam qokain sches qokain laiin qokees qokedy opchg lsy sheod shedy qokar qol scheol tsheod oleedam lsain aireeol shedy cheedy okdain qokeey ychaiin qokal qotee daledar all fcheesy olkdain qotchaiin pshey lsal otaiin
otchedy odyaiiin dlee lkchols qokain chedy olsheod odey qokeedy yshey cthdy daryeeol lsd qook ockhedy chey qokaiin lsol qokeedy ar ockhdy okchy qoteos olyeor olkeey chan qokaiin qotol opeeedy odar otar al qokeedy rcheey al
yaiin qopchory solkoiin dar lkair shckhy tdy shal ykeeey ol qokeal sheol



cphedair lsd shol shckhair solchol ol lkeal okeeal qokchedy kes lseear chdor rshaiin tshdy olkaiin sar ol sheol dain dar qokar olteeedy sar koy sales olody lseeey otal chsy chody ar otaiin otedaiin ycheedaiin dar otar
lkedaiin rdain olchr qokchedy aiin qotedy qokal shedy orcheees yteed qokain chedy shcthed dal olkchy sheedy okeey olkaiin lsdain dair shedy otaiin koly ol qokar shol odeedy olsheols lkchar chckhody qoky lteees daledy sheol aiin oraiin qokar eseey okeeor dal ol
ody rshdaiiin okain chcthaiin okar shar sheol qol qokey olsheeo oreor qokar cheol chy shedy qokshar alg qotal chckhoiin otshdy opody shees qotol otain ar dalee qokal chey ychar shol ycheeal ol qoky oteedy ain lpchdy otar qol qotar qokchedy pdy chey
chey oleear qokeedy chaiin qokar qokdaiin lseeody ykedaiin opchdy sydy lkain qoteeol soleain chaiir qoeeeos lses olshaiin okeey al schdy cheey ychedam yshol sain lchdal qokeedy kchedy okar okeey dsheeody qoleedain qokeedy shdain
yches shey solchoiin or pchol okar dchedaiin chckheear kar opol kshal kedal ykas lseeol cthaiin rchdy qokar oain soreeol qokeedy shy ol dal sar daiin aiin dykdy lkeed ychedain shdor lchaly ool qokeedy ar
qotsheey dy solcheeedy solaiin qokar chey or qoteedy daiin qoeedar oshm dar okeedy otedy or dar qoteey lkaiin oteesy reedy aiin qokchdy aiin okeedy qoar okain qokchdy chs chedy

qokor shedy



lyedy qopcheey opchy qokeedy aiin pshedam ted ar qokaiin lchaiin lcheedal qopcheory lm qokeol otey oksheeey aly otain teoly otedy okal okain okal sho daiin qotar ololy kr ycheod aleal qopey dain otshdy dykdy qokar
alyair octhain dy lkg ychg daiin shedy okaiin opeedy lshy otedy daiin ol qokchdy kedy pchedy scheol otcheor sar ar olky shedy oltey olchedaiin ykes ykdal okchee qofchain oky cthaiin araiin aiiredam
sheody solkar qokealy otain lsdain rshaim ctheody shaiir chr qokedy sairdar qoteedy dsheaiin shey chedain dar cheey ots chdy olyedal yor kchy kal chy olyeal lches chedy olkain sedar kd cho qokeey
qokeey kdor otedy cthedy lm qokeey yeedy lchedy oteey sar olshy qotcheody okedain olair ofchey ysheor sheey okain qoteedy dalyedy sheol chedar shedy otal qokain qokal olcham am sheey shail lseeody shedy okaiin yeal qokar qokchey lkchedair saleol
okedy redy qoky dar qopchain lkaiin yshear qokeey oltedy qokeedy dar



qoked otar qotar sheedy ctham shedy otchey chedy qoteedy sheeo sheedy dal ody ry tedy ore olkeedy ytain okaiin qoeeor qokchy otal shoiin oear qedar olchdaiin shedy peain olkaiin yshor qokchdy ain okeedy alar cheeody lchedy qokaiin
aryor ockhol qotaiin redal okeey opdy qokal ockhor oriin okain chckhy otchy otedair or qoeod air qockhdy lkar ychdain qol ychal qopdy olkaiin ol shcthedy olyy chdy ofeo shedy lchdy tr qol
olkeedy yteeos otedy lchain qokeey orchdy ssheees peain okaiin peedy dleey chdaiin lkaiin pedal olky yshedam olkchdy ol rcheody ytchedal ychdor aiin shol qopchedam qokchdy otdaiin yteeol olkaiin chckhy qokar ar qokaiin qofcheey qoky sheol chedy oreed ckhar lchedy sheey
sheody raiin dam fcheeo dal lkchery ychdair shol tor otchdy reedy olcheam chedy tcheey dy okaiin chees dady qokeey qofcheo olkar dar qokaiin sain oles cthair qokain sheey ol qokain lkaiin qokaiin odydaiin chos otaiin
qocthdar olkeey ycheeedy cheedy otan chey odyd ytchedaiin shedaiin qokol okain lshdaiin reedy char ledy ykchedair dar lteed dar oched dar okal reey qotaiin cheedy keeeos kody par lchaiin cheey ar dair odedy qokeey olyeeedy daiin
ol qokal ykeody ordain chckhg keed qoteain oteey otedy cheey chdaiin chedy osheedy roiin qoldy otchdy otedal chey sheol cheedar olchy odyals qokain chedy okeedy solkeom reear okaiir keees chedy tchol sain osdy soreeor rar okain qokar
char ytchol shckhy dar tchy pody char qokaiin

fdy shedy shey



okchy chckhes cthdy ol qopeey qokar cphedol chckhal sairo qokchey dar yshaiin lchedy qaiin okor ykeedar qoaiin qokeedy doror yshey okeey shsaiin aleedy ychaiiin olkody oshedy ysheey okchedaiin ar okeey qokair pedaiin chedy sain qotsheey daiin qokchy opar
qofchair aiira keeody sheedy olkeey y oor qokeedy chdy okaiin olkeed sheod okaiin kdol am qokaiin kar dar otchey oshdy lchair lpchdy daiin oreey lody qokedy chcthair okeedy doleos qopchdy pshee kshoiin or oteey ochedy dy olkeey
kchedam lchedaiin lchedy qopedy ctheal qofchedy kchar chctheody qokchy opcheal qokar qotchdair lkaiin chedy qokedy olkeed dleey air ychal pchol dal dar otchdy sheol kos sairedy tshedy olkeedy qolko odeey oteedy
chsaiin qokal lseod cheedy saldo lsheedy shey okeey qokeey lkches shoiiin ckhdal dar saror chey yty qokain yshair lchedy orcho okal ain qoky qokeey rshedy tedaiin qoky olchal opchedam chctheol okeedy chal soredy ytchody otain lkr lkchedal ain
qockheor cthes ain tshaiin kchor shol dal solkoiin otedy olyaiiin y qopchedaiin kaiir chedy shcthdair oaim shor chedy tee qokar qoy ar qopaiin olkar ykeeo sairdar qoky chedy kcheeody chd odedy qokeey
tsheey doldy qokaly qokal qokedy laiin solchal otedy olkaiin fchdol ychd chedy roly ain qoteedy olchees aiin chctheo arod chckhey shedy feor qokar sheedy lkod okchom dar okeedy qokain daiin otchy opear opchees ol



okeey ckhoy chdaiin shedy lo daiin kody lsaiin oteedy dolor ysheols schaiin dain qokeey ofchain orar ykdor aleedy qol tair lchedam oteedy sheey dshch pchaiin osy olkeeal shey dal qotchey otcheey chey areo
qolkeedy chol qoail tchaiin qokeey oreeol qokeey shaiir tedy daiin olcheeo oltear daiin qokeey yty olkol opedy qoees qotair shctho dam otshey dair am lkedar cheeody okeed olkoiin oeody qokol sheedy dar
chedy lpchas qokal or daiin lsy otos opar qotain lkey qokedy otain lked opchaiiin am qopchaiin qokal keoy qotain qokeey qotar cheol lpchdy okar okeod chol shor ykeey shcthas qotedal lkaiin ol dain olkaiin otedy oteedar olkol qokain chy qopaiin qokchy olkain saiin shedy qoteey
chy tshaiin chor reedy qotain qokar reom rcheo qopair ledy dair sheey qotos oty tair dar aredy tey or otedy opcheedal keom chdaiin olyeos oshdar shctho dain yteedy qokain shcthr ol scheeey chedy qol olkaiin sheedy
ofeedain shdor am doldaiin dar okar kchor aiirdy daiin oshair lkaiin qoees oleols oteedy chckhdar shckhy shey lchor ysham ykail shedy oteey lseedy dolor yshain shcthaiin qokshedar ches qokal ol daiin pcheed olkeod rchain qokaiin otol qokain shedy
okchey dshody ychal ytody kes otedy lchey chedy sedor ltr dar olyees olchary okol qokain olee qokchdy shedy okchor dam opchair solesy ky opeedy shedy okal dar lpche qopcheos ar ol olkeey otl chckhy sheol lchedy
otain pchdal kchedaiin otdaiin shedy daiin lkaiin lss qokshedy dair sorair tcho otedy shol dcheedy or cheeey shedy ofcheedain chiiin shl oteedy kaiir qokedy shol ckhy sar qoteear ochaly ches qokedy aiiiney okaiin
saiin shaiiin cheeody cheol dshdain lteod ar ld okr keod ky cheol ockho lsedaiin aiin qokaiin chol okched qokeey okedy ychom qokain okeedy or opedaiin ykal sshdal okal ctho shdair ld shey dy ain

shaiin ykedo



ofeal ycheod qokaiin okshg cheod dshs ykol qokeey sheey ksho odeey oteey qokedy cheey chdain qokchey ol lcheody qoedal ar yteeos lshdor cthaiin tdy qolsheeeo air lchaiin qokaiin ckhs shcthaiin sorear qopdy cheed
olky qokeedy olchol ory sheod otaiin kaim okeedy cthedam kchsaiin dar shedy daiin ochor qokeedy qopcheal olky qotaiin alaiin chedy dalydy qokeey otain sor ysheody lkaiin al opchedaiin opdor shedo qoteedy olkl dar aiireeo olky oteedy ytain aredy qokeedy chaiin
qoy aiin daleeedy tedy qol lkaiin yshdy lteedy qokshes peed chey qokain qotal olkain qokar alyeo otedy chey ar tcheal aiiineoly ychedaiin qotal kiin olkeos qokeedy kos qotar chedair okal chaim oltaim qokal lkcheeor qoed qokealy olkear
cthey opchedaiin solkeedy chedy kcheal qokar daryeey lseeal qoleeol otchain okeey tshain daiin qoko qokeey



shol chckhy lpchees opdain okchy chedy daiin qokain olkeey qoos odam qol okeeody sheoly qokeedy al qoty okeedy shedy dar dardy chey qokeol olcheoy olkain dain otshaiin olyy kor otcheeo otail al qokol sheedy olchody tedy okal saliin otain or
qolkeol ysheeey ykeeedy qokeedy schod aireeol shedy chor shedy oksheedy eseal qoals peol shcthe shedy oltey sheam ockhaiin shcthody keed chckhr olkal qokain qokar shedy opcheody qokeey yteeey qokeedy ltdam opeedar okees shedy qol qokar
otchy qopchaly pchair qotchaiin dar aiiinaiin qokeedy char cheedy ckhody odaiin lpchaiin olkaiin shckhain okeedy olkoiin qokaiin chedy qokaiin chedy lsdor aireal chdy aiiineols tchair okeeey keeo olpchesy dshoiin qokey reeey cheol olyom
aiin qoldair teody shol olkchy yshair olkey ycheeo oreor seor otal sheeor kaiir shey solody aiin yshl otain qokeey oleed qokeo qotaiin qokeol ar chor sheel olshaly okaiin



lkchdain aiirdy ol lseey odain der olchey lchg chedy dy chedy qoteedy lsdal chey tshdar daiin lkeol qokchey olkain otal qotg qotd dar raiin daiin laim dalo chey shaiir lsdaiin doleeedy olyain leeor lshedar okd rchol
qoery qokeey dcheedain otd otaiin ocheey shcthey teey qoky sheey salor opcheody solr qokeedy ar dcheody rcheedain chedy qotedy lsaiir qotain ctheol aiirees qokain olkeedy dleeol chedy qokal reod otchy ar chery shckhy cheeod ardal otal ol sheol shedy okedy chedy
qokol pdal lshd lshr chdy tcheeeody dar qokaiin olyedy olteeey lsdaiin doledam opchedy qokar shckhaiin okedy qotees dy dar yair saiin keos leos qolor shey solcheees kar otey qotedy lchor opchedal qokain lm areey qokeedy
otol paiin qokar cthaiin ofchm oedy chctheeedy okar dain shedy alain or dchey yshedar dshary qokain ain dalyeor tchear opchedaiin olyain lkaiin shckhaiin lchdy olkal dar cheey otedy okeey lchdar okeedy daiin okain daiin rcheey qokeedy keees
otchey yshor kcholy oledy qokeody qol qaiin qolkedy oteedy qokedy qokaiin qoteed qokdal dam rchair kchaiin qokaiin sheesy otedy qokain sain aiiindy lpchedaiin fcheedy ytey kshees



oteey oleeos qolkeody qofchain chckhody kal qokain solaly ypchees aledaiiin olked aiiines yteedy keeeos shey ypches chckhaiiin taiin okeey qokeey kedam tes chedor shedy odyeear eseeol qoesy aiin qopy qoteeey chedy
rshor qotal olshor qockhdy okal qokchaim solo y qokeedy oky otedy opchg opdy solkdaiin chy oain dy oteey shey al qokeedy deeedy sches ykeey lkdaiiin qokal cheedo al olcham dchod ochedy olchain qokeedy chdy qokeedy kaim qokeedy ol
qokeey shedy lchaiir ychor qopcheol otol qokain chedy qotshor otal raiin qol chary qokaiin chedy olyeal kedam qokeedy ytaly chey qokar ol okchy keed cheol ypchiir chedy dair qokeor or qokeos ared otol fchey qotcheos qoteedy qopdy cheey shedy y oteedy oledaiin
qolkdar tcheam okain okeey shdam lchedy lko olyed qokcheody cpheod otody ytl kear qokeody chcthdy aiiindy qokal ycheeol soldaly cheol qopcheor feey lkam kar oteedy ol dareor oltdy doleedain qokeey daiin am dain
oteedy dar sheody okain cthes ckhedol ol qokeeod qotedy lchey dar aldaiin chedy ofcheey qokal otal otes chdy sheey olkain odeody olyeedaiin cheed qokchdy lkchaiin shckhy chey qokedy cheey salary shedy dal ochey daiin qoteey ain opchdar otar air qokeedy chedy
qoky qokdy qopcheeor okchedy or chdair



shdaly shedy olchain oddy ol lal qokain kchr okchy qoal chckhy tchdy qotchdy pedal saledar shol kar koiin kshdar lpcheal cheey qokedy qokchey rshol yshey daiin qoko chdy shcthair olkeey qolchdam ar qokey ychaim tchdar okaiin
dareeol qokeedy qotedam otchiiin dar qokar sald ol sheody okeedy aiin chey chs keos yshedar qokedy dair cphee ykor qoteedy qotory par olkchey redol qoteody soledy olkaiin lkm qokar ofches ycheeey ychl ckheed chckhedaiin dleey lshal al dal
sheol shey sshey aiirees kl opar cthod qokchy dal ckhody shcthaiin oteedy koy qokain sololy fcheeor pedain lchedy olkaiin kal qotshaiin qokchdy qokeedy shedy saiin keos qolkey okeedy cheeey reod pchaim sheol qokeo qokar
shckhey do opchaly ar laim qokal ypchdy oteeo dchee doredol kr reeody otedy ytchaiir qopcheor so opchedy shey aiireed chaiiin opeedy qokedy doleedain soleedal chdy dar shedy olyiin qotain rr oteeal daryeeol ar
olkchy cheain chedy okeedy okeeody qoeeod tedy qokchedy okeees oeey kchy qokar qol okeedy chdor shody po dchedar chckhy tdar chcthedar qokain poiin qokeal tchain pchsairy ted orchor orod otain oteey oteey keeody otain kchy
ytedy solcheear keeol qokeey qoteedy chedy qockhain ctheedaiin otain opchees fcheedy ykais lked lair arear yshdy oleed qokeedy chckhy qokaiin aiin yshdaiin shedy cheey alear odd ksaiin oteedy ychor tchody yteear shey otchdy otos



cthaiin okeedy shey lcheody lkaiir shedy taiiin chckho oaiin qeody dy olkaiin oteedy red cheey dshdar otaiin ol ypchm shdol shedy okchey oshedy yshol okcham shedy olchdor rd pchaly olyaiin chedy
laiin yshdy qokeor qotar lsol qokol sheedy choiin or ldy dal olkar alaiiin chedy cheey aiin okcheor lsedy pchaiin sheol lcheol cheey ychaiin olteody qokeedy qofcheol eseey dshdar ypcheody otar oty qodam qokar opary ol dy olkaiin
opchor otar raiin oseol daiin chedy tshr ain dain lkam lsy sheal chey qokaiin ain qopeor doleedain qoteey oiiineey al lkain lcheey shedy dleal chg dar olyear okeedy ked olkedy qokaiin sheol qokedy okchdy sheedy lsd otaiin dy reeo
ykedal qoked qopchedam qokar ol okcheos daro solesy dar teain shedy leal okeey keo oeor lcho odydal qolcho lshar chckhy qofcheeol daiin tshy kos chol las schdy lkar shedy qokar or char qokaiin chom
qokchey chedain kd ytedy qokaiin kaiin sain sheody otcheeedy okal kch salaim tdain olchy chs qokedy chody redair qotal salor teedain ardy qotal qokedy aiin oteedy olkol pedy olchs octhedam tchain okeedy air areeol opcheeos qokedy y qokeedy
rshor qokal qoteos qoky shedy daiin opchdal pchor darey opchar ol otees ykody octheedy qoan opcheos dain ods alody raiin qokaiin sored sheey yty oiiineeol lsheedal raiin otal qol sheol ycheeedy tchod kcham aiin qokeal qotar



chedy qokeedy aledain shedy chcthsaiin dar opchey otcheey otar okchedy solkeedy qotain sain qoky chckhoiin qotedy chey opes lss qokain ledain ain cheedy am aiireeol chey lsedain chedy dal odaiin lkals oted aiiinaiin pcho lesy lkchdain sheody olcheeey qoked
oedy dchear kcholy olal otaiin sheody teol chedy qokaiin cheear ofee sheedar ykcheol ysho yeody olkchedy ol olr shl shedy chedy sheey kan laly oteey qofcheo otal lsol qoky okeedy kody am teor ofched sheol pchdar
aiireey lches dar lkchar orydal qolchol dy ard odyoiin saly chody dairdar shcthdy okchaiin qoas qotesy ched chsy okdaiin y aror okaiin shedy soledar qol okchm chey qokain saiin qotedy olkeey
sdy opchor tchdy doleey okeey qokchy yshair ydy qokal shey al oteedy keom fchedal aireo chedy ldy dal otedy qokar y chcthaiin lkaiin opchm qotchy oteedy odyeed olky yshor qoky rchol tealy okain y oeols qokeedy chdy cheeey qotedy
qoksheeoy qokaiin qotchm taim qoty ltdar odyal qoed laiin ofchas dar olkal qokcheol daiin qokaiin qokedy kchain sheeos chedy loiin peeey ol qokar okeees pchaiin sain olchs otedy doleeol qokeey qofcheos las tey shol shol kedam tdal
oteey opeain qokaiin shaiiin qotar qoteees olkeeo okeedy lchedy olkeey kal olcheeor odyar sar shedy cheey cheol

okor lpchdy shey



qoteey chedy dleeol chedy opcheed ykcheody aireey aiin qokeedy shckhy tched ytchar shedy aiin tchm olchdor dcheody tshain sain olkchey otd otshdy qokeer lsedy lchdaiin otain tedal otedal ykeain yeeedy yshy kal chdy oteey
chol oldam dshair qoteey yedam dal ychol lchey soraiin ytaiir qoam odyar dcheody lkar sham peedy otain qokeeey lkcheol orcheo ockhor chy olkchdy teey qokaiin ardy qol cheeey reols olydair qotar chal
ytail chey oke ky lkain odyeesy qotedy kar cheedy qokain qokar qoked doaiin areeeo lseed kan dleeol dar okedy chees ar qopchdy shol otam qotedy otal shedy okeey cthear aiiredaiin lteedy ar sheom chol scho chdy qoky shedy tshear
daldy qotsheam oldam chal qokeey ychedaiin cheeal ocheos ypchor tchain oteedy qokain sheey kes sheain otaiin chain qotaiin dleey ain daledar otedy daiin cpheedain otedy lteedy lshar rchdaiin chckhy ypchdy eseey lsor leain shedy
ykes qokchdal qokchey qotedaiin chedar ycheeey okeol cheeor chedal otedy dair sheam lshs dykol okchom kory qokain lkesy aiin lsaiir qokaiin or cthair ofchdy ood okchdy fcheeo koiin lses shor ar shey oteey
okey cheol qokcheody cheey ycheedy okshory rs kedal ol sheedy odar kaiin cthsy olod kcheos daiin qoteey koiin sheey shol pcheeor oto lkeeey roiin shar lsheedy shedy dshsd okes pedaiin olshoiin
chey ol qokeedy olkchdy ltal shedy qoteey opar okain



oryaiin cheeey otedy dain qokey kal otain sain cheol oeeody ykees okain tiiin ol to okchair olody okshdol al qokeo qokeey chdy dair ykeeam tcheody am taiiin air ykchor tear chair daredy seear dar chctheody daiin qol
ytchdy ocheeol laiin qokol otair saiin chedy okcheor oteeo cheey chaiir ain eseo ytam olkeeor ochdair okal ar olkaiin ckhdam oiiineey chedy otcheal shckheeedy oltedam qokal lts chedy ypchey dain sheey cheed lchey shey odaiin chey
qokeey soro qokal saiin or odeor lkaiin otedy qol qokey odyeeey ol areey sheol lkey dchaim daiin otd okaiin ckhs olchee sorain shcthaiin cheey keeos shckhedy qoteedy ar qokey salom ykaiin yshey qokeey qotoiin olchedy
ydair yshom chedy lpchals pear shedol shedy olchy qoody oty lsheeor olshey qokeey yteeody chey okeedy chol dcheey cthaiin qokar opchaiin shcthols qokain okdo ykchedam ksheeey qokeedy sheedy cheedy peeo sheol chedy oteey otedy olyair dshaiiin okain otar
otar ckhes qokaly chol qokeey okaiin sheedy ykchaiin olkaiin chckhy daiin opeody doldaiin dar qokey shedy shody pear ol olkey qokain saiin shol fchar lkaiin aiin dain lkaiin ykoly shedy areal qokeedy lseeody chey tcheody qokchdy otchee shcthedain kal opary or chckhey dshm daiin
qokchey lchedy yshedor cheain rcheor ol aireey ol cheey rd dsheeey chey odyals paiin olkaiin qokain tedar dshs rsheeol opcheeos ycham otain qokeedy



qocheal keo lkey fas qopedy qoteey lkeal lais shedy opchsaiin opedy oky olkeedy olchain oltdy qokshee ol qokeedy char keain chdy shckho okaiin olchedaiin daryeey dar taiin tdal dy dar yal qotan keeod or oteeey raiin okeey
kal qokal aiin shckhy shedy qokeey qoteey olkain doled cthe shey dair lsol yky chdy qokal shedy shear lkaiin aiin dain qockhedy dain qokedy chd lkedain dar chor kesy ykan olkeedy ar okeey koiin chdy dar olcheedaiin olkchdy ol dar lcheos dain cphdy qokain qokar
koiin shedy ychair qokol qokain lsain oky ctheo sardy aley yeos lkaiin peod qokaly qokal shedy shedy olkam shedy saiin shey otain qoteey dcheal qotaiin aleees qokeeo shedy daiin lshdal qokol opaiin okedy riin qokain oleedy chedy
otal chal rcheos shedy solcheees dar aredam qokedam dalm chedy qokain sheey ykedaiiin qokain oledor cheol qokeey qoaiin dar sheol qoteeo ol ockhory qoteor aredy aiiinam chedy qopdar doldy kchary qochdy okcheol qokar shedy dam
oteey yteedy odaly solcheody olyain lcho daiin lsheeor okeam lchedy oteedy qotey chedy dair oddy oiinaiin daiin ocheeey chckhy arain yshdy oreoly qopchaiin oleam chs ar dam qokaiin char sheody teos qotor shedy shcthed
dar cthdar kchy shedy lkeeey aiin

okor okor yko otedy



olyor dy ain qokar raiin okaiin otaiin dar dain oeey laiin qoksheo oedy reed daredy qokar soeos oky ykar qokeey sheeal qockheeedy qofched okeedy yka oleedy sheed olcheeal opchdal olkey otedy doreey lkdain olchdaiin ychy olshody qokedy oteey
qoky salesy oldor ocheey sain tshedy sheol chdy dain olsheedal shey qotal opcheos dain chedo qoredy tcheor chedy dain qokaiin chedy okey qotees chdy leo olkal okaiin aiin qokol sheedy chedy lchedy rshiiin keeey ol ydy odyeedy ar aiiineol lkain
rody opcho ol oiiineal qotedy sheckhy oteeo qolkod chey cheed tchedy lkdy daiin chckhain qokol otain chedy oky qokeedy al lkeey dain areeeo shey daledy qotal olshaiiin oledaiin ol lkain ykear lchees lkcheed or qokal raiin qokeey okedy lseesy qokal al



yte dar tchdy qokeo oteedy dchdy lkaiin ched chedar lss qokaiin chedy oreos qotal chdy qopchdy dair solkeain dches ytg qol ordar dalsd ckhes dy dar qokeedy dar lsl cthaly sheey shey
lcheos qokeedy pchdy lcheor oreeey ckheedar ofches otdaiin raiin qokar opeedar dolm qoty dar cheey ol cthdy alydy or okaiin fcheeol qokeol odol olkeedy qoteedy shr sheedy octheor areeedy lchey otody seody opchdy aiiineo qokar
lseoy okeey shedy sheey opchdar okedy shckhy lteear oty reedy ykdy ofcheeo ykedar ytdam lcheor otaiin peear otary shedy opcheeey chedy sheey oldaiin qokedy ytchiin otain lteod salaiin qokar lsos qokeedain otal chckho dy
daireedy fchr pcheo cheed pchsd qos qokain otar qotchair lsheeey oty tor lpchdy qokar chdy okal chol otain chckhey shees opeedy lseesy otaiin qotedam qokeedy ytdor yteedy shedy qokaiin otdol qokedy daiin dshdain chol olkedy rshol okeedy sheey
ofcheeedy qokeey qotaiin chaiin qokain sor qokeedy redain dal shedy qokeey qoy ry qol ochaim dair lydaly olkeody olkaiin kd sheedy schr peed kees lchedy lm kchy ol dar qolair



tsheey qokar ycholy otar olchal ol tedy chckhey dar lko qokedy rchar kdain otedy okal qokedy okar oksheeody redy xair ypcheor qol dchdal qopchy lchedy sheoly oleeor ky otdaiin chdy olteeody cho kcheeody dar
lses kaiin olky al qokeey sheey dar ol soror okaiin lseol sheol dolor qopchar qotain okedy qofchdy cheey otedy otaiin otain qokeedy qoam otar qoeeody otes ockheol dar shedy otain soleo teody odee qokeedy qokeey olshail chy qokedy dy
lkry qopchm lsy chckhy qokeedy oleom kd olkaiin okchedy aiin oain ardaiin olcheeoy peain odaiir reedy qokeody shckhy cheeo shedy doldy otol otain qokedy otshain okar chy qoeedy ol qotar salos ol chey
okeedy qol otshdy lkaiin kl ckhar lkaiin otody okeedy olar olshal sheeeody or otar daiin lshees qokain qokeedy dar shaiin qokchedy shedy shol qoty ytdaiin qotaiin olsheoy olkeed qotedy dy lair okedy qooly okshd ykaly saiin ol qopcheor shckhy chckhy sain
aiiineol shol shckhy otes or seo qopcheey dair olkaiin okchey cheeal olshal olchedy ted chor raiin ydar qokeey qokaiin lsoiin qokaiin olkdor



qokeaiin dar aiin dchedam aiiinas otain lkeed ydaiin shedy chcphos saly saloiin lsedar aiin cthes ain daiin ykdal qokeol tcheey olkar shg qopaim dcheody chey cheedar shckhedam chctheeo qokedy saiin olody daiin okshoiin
darear otaiin cheear kedam oteedy okeedar aiiineol lchear daldair dain qokedy lchey chdy otedy okchedor dar opcheor tdy qoky shey doeos qoky qokm led otl shedy dleo chedy okedo ol chcphdaiin shey qofcho oteey
chckhoiiin oteor otal rd ycheed ytcho odeey chedy okor lkcheeod shail kar qokchedy aiin sheol to chor qokedy al oteedy saro teal qokeey qokol fchedy oky qopaly ar qokchey chedy oteedy okoiin ksheam to shar shedy chckhey ol alyeody qoody chedy
otshey pchdar sheol ykor qokeedy aleeey shcthod daiin peeo okedy reoly kor lked dar otaiin cheedy chaiiin aiin saiin ain qokeedy



qotol sheedy ykeeos ol qokar ol okeedy qokchdy qokedy qokdaiin alal qokeeol oteedy shedy okcheeal aiin opchees otdair lkdy oteey shckhy odye ked oky sheol cheol cheed rchaiin osedaiin shey solks chody or lchaiiin y qokal lts ar chedy qokaiin
oeo cthr otedy reedy chedy qokar shckheor chedy qokeedy otedy odyeeody ain sheol dar okol qotain solkedaiiin fchol cphs ol pcho aiin tedy deeody ckheeal sheol okeeo shedy dair olcheed yky lkain ar lcheeedy olty chol sain
ol fcham dar sain otar qotedy dain otedal qoky keeey shey shol sheol cheeeody daledy sheol chedy qokol fchor daiin kair shctheody daiin solain oteedy okain sain ol qotchdy dshaiin qokam chedy opcheal ykaim okeedy dsheeo dleey chain oredal chedy
saledar okeey shos ytdaiin octheeedy qopedy shol dleal lsody qokedy okcheeod otal lsoiin kar olkeey chedy oeeoy sheeo chy shedy ctheesy ytos qokeey ar okeedy dar aiiro qoked qokear oteey pchdar qopchdy scheor reedy chedy qokeey
shckheear otaiir qokee siin olkaly dar cheey chdy olkar oty okeedy al lpcho aiiineeedy ol olyd aiin sheeed shedy daiin ocheor soleey cthair qokeedy cphm oteees qokee qopchaiin ctho ytedy oteey dar tsheo daiin cheey am
qokol qokain qol okoly or shcthary cheeor qokaiin shedy redy lpche cthedy soreeol teol otain sheey ar olkar dcheesy chckheols qol tchedy shol otedy daiin olchoiin aiin olyeeey aiin qokeedy sordy qofchey olyol chey
sar keeey ol rcheedy otedy chey chedy oiiineal olchdar ykeain alyair yeol otchory aiin okeedy choiin ain dy lchor shedy qotaiin



ykal sheey ar tcheedal ol dsheeey otchy dar dam lsheedy qol ofcheeor al dchdam shedy ol okar otol oteody cheey shdain qokchey lshesy dar yshedy ytchair ofcheoly shey daiin qokain qokar qokol olkeos dain shedy olcheedar chedy qokor
shckhy y sshal or rchdy lkchal dar olkchedy ol tee sain kshol oteedy olshy otdaiin dleey lsedol qoeeo cheey keeey okaiin ytey ytchy qoteod daiin qotain ocheedaiin chedy qoteed chedy shedy olkain lkdol chody otol qotain ar
qol sheol qolchor sheol otedy ytchdy leol lkas or qopchy char otaiin ytol odal lkedor am okedy lsoiin sheey chey otody ksheody qoko qokal qokal cheol olcheedy qotchdy odyeedy opcheor ypchaly ctho peeeody dleey chckhody
qoky qotaiiin ar or shal chs ykom chol olkaiin shedy okeey qoky chol qokain okal otain otar lo odod qokchy ol araiin qoar shom olkeeo lsais sheody kd qokain qokeey ol qokain odedy sain aiiinaiin odear tchdy qoos
okedy lsedy lkeeol qokeedy or lsheeam ar olyedy qopchol oshdy ol okaiin shol salaiiin qokain qokaiin qotedy chor air okedy chedy olkchdy shedy qokar otain qokeey

okor otor yksy



aiiineol qokaiin dar oteedy shey ol ar dar aiirdy okar lchaiin qokain kshaiin tol okal otedy qokol qokain chol lked qokeedy qokchdy al qopchedy ytcheod or qokaiin opeedy cheol qotchy chal olkeor qokeeey okshas shey ain oteey ychos shol kody ol aiiiniin otear
osheedy ol dom okchee sedar qokeedy raiir chedy olkeedy sheedal olchain lchaiin qofchom chedy tchdar lkas ykd daiin lsedaiin lsedy qokeody dchar chol lyor ctheor aiin okar otain saiin otaiin sheedy sain dlee lchedy
qotcheos ley qoteedy qokedy dcheear ol oleeey rd qoteos dshy shesy alyeody cthedair otedy qokeey qokchedy shan sheey ytal y dordy qokal kees aledaiin sheedar ol sorain qopcheody dsheed dar oteey rchaly cheedy qoty qokal qokain ysheor qed
otam kedair shey shol dshaiin ofeal otedy cheey okdain shody qokain or okdo raiin qotaiin qotedy daiin qotedy otshair otaiin tor olcheeody ykar ychal qokaiin chdy osy qokain okar qofchedy cheedy qopchor qokeey shedy lm ctheor okeey
olkam ar ley dal qokaiin chedal shckhaly qokal qokched otaiin lchor oteedy qokaiin otedy chey chedy olcheoy qokal olcham ain



okchy qokeedy or lshaiir ycheeody otain rg olal okdaiin alear ykeeol okeey qokchey lshaiir oks oles odyal qokchy olchody cheod lteeody chdor cheol qokal qokaiin oleedy ol sain qolchdam qoedor chdor cheedy qokain ysho al tey sain
okchey olkan lcheody y tchear dols okain chedair olcheeol oteedy chedy kar olkchey aiin otal qokedy ychar psheey sain chckhy qokal otedy ol otar okey am lcheol opchedaiin shedy oseedar lsaiiin cheeody roiin shedy ytaly sedar qokal qotedy okeey chcthdy qokar olchody
olkal chedy daiin qokaiin otedy lkeed qotedy sain qol aiiinedaiiin opedy ol ctheor qokedy qoteey salees olkeeody salsy qoteed qoeedy chr olcheeal qoky ar soly qopchedy otar chal shedy qokar chedy olkeey qokeey ar lcheedy ychar qoraiin okar
qedam kcham sheees or shcthar qokshdy olkeey qokeey chckhody



shal y saiin kaiin chedy shs pedain shedy qokain sain cheees odod oteey otar al ty raiin rshedy qokeedy cheol lchain olkaiin cheeor keed qokeedy okain otar shedy opcheol opchedaiin shedy olkdain shedy dal osaim qofcheal yteols ted chr shedy
dchs y cheey keeody lchedy oteedy dar qotedy daiin shey pcheol ykcho qol daiin ar lchdy sheedy lain opchy ykos dal odyail chckhy aiiram lchor dal pchs chdy qokeey chedy qopchedar oleain qokaiin char qotey lchedy tcheeedy shol otaiir ain
dar fe qopchear lkar rair cheedy ofchaim qokeeol okar dar okaiin qokedy dy qoky lkchar saly or sheedy qokal shckhy oleedy shedy air qoky qotedy shckhol teol sheedy olkaiin daiin qotedy alydy cthair chedy aireey dar
tchedy qoky dar qopeor opeod areey oteedy sorair dy pchaiin dleo chedy chckhy oteey qokaiin otey ykedal opy dam dshody chdy qokeo qokaiin ychal alos dlee qokedy otshey qokar ain okedy yeody otshedy kchy dar oteey shor chedy
otain olkar qokchdy tdal okeey qofcheey aiiineed opd oddaly am dal cpho lkedal kedain shear lkedy sheol olky oleain orair tl lteeor qokedy lkedy shedy opeed qol otshy kd orchair otaiin sheeody qoeeedy
qotas orair qokar qoksheedy lteeey qokain cthdaiiin sheedy cpheody chdy rchear otor qoky cheeor pchdy dcheear y oeody leeol ytcheeo olshdaiiin qokeedy solkeod oedy lchedy shaiir ks tsheey aiiineeey olkal opeeody or opchy otdam
qokedy shar olydy solol otaiin lkdar tche chedy kchar kal ykiir kchear oteey dchedam qokaiin shedy otain olkeey dlee ytody keain shal tchaiin qokor salal sheedy liiin qokain orchear qopchedy shol oleedy qolkedy osam chedy qokar
ldy tchair daiin or qokeo qopchaiin cheoy chedy aiirm cphd shedy pchaiin okeey ofcheeor raiin ckhar shody opair okar otchedy lsol qolkeear am chor dar shd odeam qokchor tedy qopchedy daireedy ol fdy kcheey otar dain ar lchey
chckheees rchedy olteos daiin cheedy kedaiin lsar shal lteesy ykair daredy qokar yky odain tol

xery shor ykeody otedy



shedy ose yshdy qokar kar qokey oleedy al qokar ytedaiin dar tdy dar okeey oiineos opcheeedy taiin sheey lsoy qotain lpchedam chedy solam qoteedy chol qopeeedy okedy qokeedy ycheeo olky chdy daiin odm okchol lcheod qotedy ytcheody
qokeedy ol qoldy oltdar cheey qoeeey okary dar qokeedy ltes ar qokey saleeo otol fchdar olar qokdain ol arey qokeedy shedy ol qoeeo chedy qokaiin ykchain daiin qotaiin y oteedy ar
shody olkain reeos ol otar dshy cheey okain qokeedy qokedy pchdy chaiin lkaiin oty qol otal ykchor okeedy ar shckhy rody sain chckhy opcheeeody chdy qokchdy qotes shey olkeey kedar okeey chdy olkey chedy tcheeedy aleedy pshor sheol qoy
qokaiin redar saldal qopcheor aiin y qokshedy qopchedy olkaiin olkeedy qokedy qol dar qotedy sheedy okeey syedy dal chedy yshaiin cphaiin ctheedaiin shedy ocheal aiiinals ckheeedy sairdy opchody dar okaiin or shol chedy sain shedy qokaiin sordy qokeedain qokeedy
ol aiiinedar ykcheor rcheeol daleody daiin chedain okol sheedy lshedar tor lchol qokeedy keos qopchain qokar redol qoaiin lkom otcheo leor olyor leod ychee qokeey okain odal qokar okchair olkaiin qotain okar shar qokeedy ol dykedy qotar
olky tcheol chdaiiin lchedy qoteedy qokaiin ain cheey al qopchedy olkar otaiin chs qokeor sheedy lg dshal ckhar opcheeedy lkary olkeedy or pchdy shol dykeos ocheol daiin qokaiin olar kedair qokey qoeeo qokeeor keal qokaiin
lcheedy cheeos odydain shedy sheey ykeeam qol sheey olkain leed chdy qokaiin fchdol qokedy dairdaiiin qokain soleody ckheed chedy qokaiin qoledy dain shol shedy otaiin shedaiin okedar or otcheody chckhy qokee sedor shedy qopol daiin lkeed chedy otar dchedy qokeedy
cheol okedy pchedam opchar kes dar



sheckhy qokain dkeey qokeey qoky shain tdar dain or chedy kar ytail qofchyl pcheeedy okeedy otedy kedal sain ain kchy ykeeed otos dches qokain qopcheody qokar ol cham aryol sheol qoeeey ryeod olkaiin shey ain ardaiin or chey odeey
shckhy qopaiin kshedal shey oredal saledain sheor opcheeey al tchar olshr shdo saiin y okeedy chedy opcheos dain qokeey oty qodam osain daiin odair daryeal ol chedy yeol opar shaly qokar yteedy shey qokeo darm dal kar
qokar qoes cthm qoteey soldar dedy opchaiir fcheod tshy qokedy shol yteod ykdain chdy daiin oddy otchdy peeo shedy kchedor kar qokain qokar dair chedy lkaiin kal ain ykchoin shcthedar solkeedar or qofchedy cheey lkchd shedy shear
qokchy qokeedy ol lchdy qokcho reedy lkear oory tedy dalyeody lkeol otar ol oddo qopcho orchdy oaly ytedar oteedy keeey ytm oso shar aiiro otol sheedy okshiin qotain oldol pdaiin shedy qokaiin kaiin
ofeey qol chdaiiin chedy tdam odyal ar lcheam schaiin lody olchd chaiir tshaiin qopchl odyeees lchedy ckhees shedy ockhdy

qokor shaiin okor



dain oteod lcheeey lshedol chedy doley otchdam shedy shctho lked qokeedy okchdy reedy ckhdain daro lchy ykar okol paiin lsheeody chdy otar keod sheedy kchdy olkey chs oree seeos chail oteod tshy shey okeey
ykal olkedy otedy chey chckhd chckhey sheeo qokain dam odeedar ral sheey qoeed chol aiiinaly daiin odaiiin chedy cheey oteedy otedal okal or okeedy shedy lpchy ytain oair chom lchear odol qokeedy ol dar
okiin oteody otchdy olkeed qokeedy dar oteey ykal ytok salsaiin opcheor qokaiin opeedy ychy okody olchiin pdy shckhdair otal qokedy sheoy olkain feey kshm qokal cheedo ychee olyeor qoky dar qokeedy pan
pchedy qopchedy otchdy ykal otaiin shy olkedal qoky aiin oky opedol oteed aiin sheol opchee qokeey okedy ol yshais saleod par char qokaiin keees sheoly dchey okchd shedy opchaim okedaiin osheear fchy qoedo qokol fchdy
shor ltaiiin ol qokaiin qokain qoteedy lcheos oddy opcheeol oraiin cheedy okal kal lseeal chedy dal ared olkar aiin saireeedy lkaiin odyd sar oiinry qokal kdy yaim cthor yshol ychal lkdy orchal saleeo



okar ral sorain orear pchsy chdy ockhes dar chctha qoteedaiin shedy cpheody qokair qokchdy kain soleedy aiin qokchdy okain teeey ol qokeey otaiin chdy okchear shdar qotaiin qoteedaiin otedy lso qokal chedy lpchail am qokeedy dy qokain shol
shols qotain ain qoteey shedy lkdain lkcheain pchdy doreo oteey orchaly peeody ar daiin qokaiin shail chdaiin oshs ol qokor ykeod oteed qokeey air qopchl qokain orom qokedy scho lsesy dar taiin solee shol dain lkcheees
otaiin cheedar qoeedy chckhy ykeees lor dal okaiin qokedy qokchdy sheedy lkedor shedy oreol lchedy chctheeol opchees ofcheedy ckhal olkedal qoky ckhal shey ochaly chedy redol dar qol kshy oteedy ykm opg sched oseed
leos qokeedy ykeed aloy qokain shckhy kdol dsheeo qofchain daiin oeey opchy chy shey olye olkal ytal ol lchedam oteedy dy qotain olkeey lkaiin okshdaiin olpchdaly otain lkols otdar qokeedy chey sheedy kshaim oteedy daiin qotain qokeey
shaiiin oks qokchey tair olkor keod qokain qokeey shal yteols okain qokeey lchair qopchedar keees otain qoteey oteey okain qolchedy olkain daiin arain rchdy kchdor aiin dam areey am okeey olcheal saiin aiiineey lkeedar ol qokal peed
dcho tcheey qokeey olkal lseey teal chcthody qokdy okeedy qokaiin oteeo kshaiin daiin orchee shey aiirdar yksairy oteedy opy kaiiin olar qokedy qokal chdl areor okchg olkear dain daleody chcthealy okain chsdy chedy shol sordy doreey olkeey
dy ytar yol dain ardar solsaiin ar oso okeey qoked chedy shar yteey cheedy chckhy okaiin otchey qokeedy ksaiin shedy otshdy lkar aiin qokeedy qokchdy ckheed qokeey dsheeody aiiined qotchy shedy kshey pchm ol ll chedaiin qotain sches ol

lchaiin lky or dy dshair dar ordy okedy arol sheedy qokchdy daiin dar olkeedy aleain otshedair ltedy okchdy lseam arear sheol kedaiin ales qotaiin alyor olkeols qokchedy qoteedy olchr chey qokchedy shedain chedy qotar choiin chckhey qokeey
odeaiin qoedor dar oteedy qolchom aiin oo saiin qotsaiin ckheod otaiin ral ar qotain opdair oteedaiin cheey kd qokchey olcheeey okaiin chedy qolshedar lchedy lchedaiin tshaly qokeey rcheol olydar or



cphdal cthes qokedy ochair otchedy lsey lchaiin tcheoy reedy aiiindy qokeedy or dorod qokal kaiir chdy opcheeeody aiin tey qol okaiin dleedain chedy odedy kcheedain ky chdy rchain sorey qopcheear koy shey okal shey okeey
laiin dyteor lkees tchaiin areal opdain okey kdaiin okchy ykar ar sheeeody dar aiiinesy ycheedy lkaiin fches kedal shckhes lchedy qolshod qokal shey oreor rchain qokar chey al qokeedy pshdy opedain chey okshedal sheey shey shol
aryeor olkaiin olkain qokar olal okch chedy ol qokchy ol ypches shedy lsedy dar dkeeey riin sheedy poiin pchdy dair dsheos chctheeos oledain chctheor areo qokeey lchor otar otedy qotaiin alal odeey tchedy qokaiin ytche shedy okchaiin
dal qotain qolky olshdal ysheal qokar rsheol lchey koy qokain okeey sheo soledar otedy lchaly pcheody olkeey qokeey ychody chdy shody pedam opchdy ol ldy aiireeody dar rshol ochol qokeedy raiin opchy qolkaly chcthees solkeedy lchedy qokeey daryeey shedy
ysheol qoky olkain qoeedy pal olkaiin oreol octhdy olyaiin ytchee qokdal peeey qokaiin ain tchedy chcthom leol oteey okain oteedy shedy oteed opcheey dal chey qotshed shckhy qoteom qokain oteey lchair tedar ykal otedal
chey y tyr qotal qokain lkeel ytedain saledol shedy shs shedy kshar ychody or lchedy

okor lpchdl qotedy



qol eseo olchar reeody oldam ar tsheey qoky qokeedy dar oteey lkod qotedy opeols cthaiin opcheeody qoedal oltaiin shol qokaiin ol daiin okeol oledair shl otain qoteedy dal otain okar ol saiin qoty keod aldar qokaiin qotcheol chckhy lchey
chckhdaiin doleeedy tal dar ochedor sheedy ykcheols aiin aiiror qokaiin ol daleey qokeedy aled lkaiin sar olcheain saireody chckhey ol leol otaiin chedy yshdy olr otain shey olkain qokeey qokchey qokal rs qoedain lcheal octhdy sheey ol olkal ar qokar
otal odyal olkchy ychees ckheeeody ykoiin oldal oky qoeeo dy ltal qol dalom kal solcheey daiin otaiin odydol shedy qokaiin chy oiiineey ol chedy chdy olky qoky dshes cthed pcheey qokeedy ykeeedy qokey qotedal dordal teom ol
qokedy osedam oty chs chees aiin dchod or oteedy ychaim qokaim dal qokeey shey qokal qoteeo chedy qoko dam okeedy air areeol daiin oeody odeol qokear lar ofcho solan shed qokeedy qokchy okeees aredy lteam aiin qokal qotaim



dal ral oso shol shey kal shoiiin oteos lkdy okeey oky teos otey chal shedy opoiin qokedal shedol shedy yain ytchaiin qokal dy qote solkas otedair saleed qokedy qotal chedy otcheesy qokedy ssheey orom qokeedy cheol
arain lkar chedy teor okeey qotain qokaiin ykeesy otedy lkedal kedain chdy raiin otaiin okedain soiinaiin shckhy lchdy opchdy ol raiin sheey lsdaly ykeol dar shey opchaiin otain lkaiin olkain dchdy otedy lkeeo shedaiin alg or saiin scho qol chedy
qotey chedy okeedy y dar otaiin shedy chdy qokar qoksheey oteedy oky okain ted lchedy otaiin qokedy opcheeam fchol dy olkedy olchey chey chckheey okeey lsaiin chor qokeey chckhy teeeo qokedy otaiin raiin rs otdain qokey chedy lky chedy lkiin sheedy or chedy lcheo dealy otain dar
lchor olkar qokar pal kair qoteey otd odody ain daiin pchdy qokchdy okain soleeod ypched opcheor lkols opain qokar chol shedy am qopaiin shckho sheedy dy pchdar araiin qokeey oky chedy tshy qotain qolkeedain ypcheeey qoctheedy otedy aiin qokeedy chdy
dleo or qody aiiraiir ol otar oky char qokeear qotl opar qokar dsheedaiin ychedam oteedy alair qokain otaiin lchedy leam qopcheey yy opody or rchear ysheody oleeey to qokeey olky qotedy rdam shols otdal oldy dal
qokar rd qokaiin ycheom opan cheeeos lkaiin dar dchedaiin keeo lair qokcheor okeey qokshdy olkeedy otedy olkeey qokol opain

xedo qolshm keor



oiinaiin qopcheey qokar olkchy oloiin cheeor raiin shol aiireeedy kcheeody chedy lcheody chor opal olkaiin aiin schey aley qokcheol peedy odyedar chdy cthody olchey qokar aildam odor lcheey oky sheol cheed oteey otedy oteey
dchdy daiin kos qochey oey qopchaiin qoeedy otchedy al qolor chckhey cheod oeeor lkchedy aroiiin otain chdy qokar dykeor oteey oiindar qopchl sheeeody raiin shckhy yty olks oteey shory shedy daiin cheol dar
ysheaiin al dalor olkedy okd chckhey tor olyeal otaiin opchedam ddy kchedy chol oky dched qokeedy lshedaiin ol qokchy taiin okeeey qotedy lkedor qoeees shedy qokaiin qol ykcheor ykal oleeor keeol qotar
dykor ochaiin otcheeol dy qokaiin ol ctheody ks qokchedy al oaim dalaiin oky qotchd olal qokeey qodor chcphm rchedy qokeedy kcheo qdaiiin yshor okcheeody dsheeor y chcthaiin chedy ordy otar shey schdy qokaiin qokain ody kchol
chey lseey qokal shedy psheey oteey okchey oteedy pedaiin qoteeey al okeey pody qoteal ledy dal aro okeey tshaiin sheody to qokeey qokol okain chear soror sarm qokchdy otan dykear dy lchedy opcheo olkar chedy lkees shedy cheey dar qokar
oryor olkar shey kcheody shckhy al dy qokeeor ol solol qokeedy qokshear dain qoko olkeedar soiinedy daiin okeees aleedy chedy shcthey cheey kor



chctheody qokchedor dar chcthees qopchm ckhody okchy dar olyedy yshod oteey shckhedam qokal ykaiin dal lkcheod oedy chey koly olkeain qokaiin sheom qokedy chedy qokaiin raiin schair tdy lcheor qoky ykeain qol chcthees okeedy y
ycheeol dal ychais dsheedy rr dar oeedy ain qokaiin cheeor chedy doldy dair pcheer lkchl sheedy okor rm qokal salaiiin shedy shealy olkain keam aiin qokal ychor oteey otain octhedy okeedy otedy arair feos
qokaiin cheol qair tdy ydy shedy aiiry lchedy qopeeol qoks or shody sheedy cheeam chal lchedy qokeedy chdy lkeeol daiin otaiin ytal chor qoteedy ol chey qoches okeor dal orcheedy ytdar tsheody lsol pcheey qokchdy ychoiiin opedy
fcheain choly am tol schdy dleey aley daiin shedy otar okchey res ykair cheey chedy tsheody lkain ckhd otaiin yko lke yshed oly dar qoteedy qokol oted leor dair qofchaiin okedy opody olsheain koy olkedal olyeos dal
chor dar qofcho cheedy sheedy dain rchaiin olkain soredy shcthedy otaiin koiin shckheear ckhom ychr oteedar qokchy ar opchedy sheol dar tshear cheey qokeedy ain tsheeol qoteeos sheedar qokeedy olkl aiin chey shes olchdain aiin



raiin daiin qokaiin qotcheo tdy daiin al alg tor ckheoy shedy shol skeom lss shey qoteey otchey okain shedy okaiin chedo kas qokeey or otain qokeedy otchdy che sheol ain qokeey sheody ykaiir qotedy ar qokchdy qol soreey oteedy eseedain ar qokeedy tsheey qokeey
okain daiin ald qokain qokar daryeey lsody daireeedy cthdy ol olkedy cheedar qotary sheey chedy olyar dy qoaiir sheod qotaiin lchedy otar chedy oeody qol okar ytedy oteey qokaiin chol odey okar solchedy qopchdor shedy daiin ol daiin oreor otshealy otdar
aiiindy tchee qokar chedy lky sshdam alol olto chcthaiin olkeeey qokedam qopcheor sheckhy olkedal qoky sheol lteeos shedy sheey qotain otar shas qokain sairal lkchedal qoky ros qotaiin ched lkdy ypchey teody daiin cheol qokar
ykcheos chey ain tee sy ytal odaly qokey kar dshedal qokaiin okain qotaiin okedy keedy chey yteedar lshdain oty oiindy led chok shain sheody qoko ar sheey shedy daiin dar olkal lchedy oty qotched daiin olkaiin ykoiin lchedy
okaiin oiinear octhaiin otedy olkedy shedy lkal otes schdy lseedy qolchedam oteedy otain qokar cheey chedy olto cheey ytal qokaiin olyedy sarod odeody sheckhy par dleeol shedy cheedy dar qotar

lpchery otor salsdy



shckhy qoy oleedy ytain ltody dain dshos okeedo qokaiin okeedy sheeod sheol shear oeody okedy sheey ytan chedy sheey ar opchm ledy daiin qokain qokar chs lseeor chedy qokal roiin syeeol sedy olkeey qotaiin
shckheeedy cthdy ytoly lchedy sheody dsheear cheedy qokain opcham rory soledy ysheeeo olchees okain qokar dleey lchedy opcheos opched tain qokeey shckhy chs chedy dy saledal ky oleees oteor ytear otaiin qokal lsom shear qokaiin
qor ypches ychair qokol otain ol oksdy chdaiin rd okshal oedy tshod chor shoiin qokaiir chol ockheedaiin odyaiiin yshaiin qokeey kshed qoy sheees ssheeol solom lsey chcthar qodaiiin chdy ypchedal chol
daldar qokchey keod kam shedy ain dar chcthary okchdair oseeos ar ochdy cheey chs chedy shey shedy lkiin paiin ysheo qais kal qokchy olkm al oteedy lkeey lcheeol chctheeo raiin arols qokain ykar dshal keeal
qokshor sorey qokeey qokaiin ychal qokedy cthdy qofchol otedy dy arey olkal qokal dar qotchy chckhy qokeedy chedy cheedy chckhy ydy daredy sheol dar olkaiin qotody ytol pedal qokar ol qokaiin qochedy olkar ol sheey ykaiiin opar qokeey redol chedy
soleeey aiin qokeedy dchm air daiin chedy shcthy okeedy ytal okeey chedy otoiin otaiin dshar shey oain tcho olkeey qokey qokedy chedy qokols fchedam dardal qsdy lshal cheod y ytey qokeedy kedal qoksheal pched odaiir ckheeor
chedy okeedy solchaim daiin aiin daiin ched lkain chedy lesy sheal lkair olcheeeody dalyey tchedal okain shcthor qokar okchdar chcthedar y qokal cthedy ol qokaiin qokedy sheedy olkeedy dar shcthod yshol seey qoteedy



sar sholy opd otaiin chcphedol otdam ykody kar chckheal pcheeol aiiinal ain daryeo chdy okeeos qol olkar sheeal shedy qokaiin olkaiin otoiin ary yteedy cheedy shedy qokain qokeey chdy otaiin dleey dar raiin daiin qokchedy kol okar dar oteey
dchdaiin odyeear reols chdy opchom qokar reedy ytar olyear ofeey lshdy aiiry oleedy okeeo odeeal qol odeo qopchod otain lkg chedy oteedy sain qoteod lsan qokeey ar opy ofcheeedy okaiin chr okain sain
olkol opaiin cheeos qol aiiinedar qoteedy qotedy led ar qokchy oks lo opchain kcham chedaiin shedy olyees chdaiin aiireeedy qotey shedy solos kdain shedal dair olkdol okeod soreey qokeedy ckhees chckheedar olpchsaiin cheedy ol ykchaiin chedy
otchey qokeedy aledo shedy dam shey chcthair qolcheeol chey raiin sain aiin qoteedy olkedal lseeol sheey ar qokar aiiredam qokey shey ksheeo shedy qokar ytg oleeor okar qokedy daiin dar qokaiir olkain ledar qoteedy shedy ldy qokeey okchey oksheesy qokedy ol
chckhey chody ychom oded okaiin



seol okchy opchair chedy otaiin shedy okcheedal lkchaiir dady lkar ltedol shedy qoky qokeedy shedy oteed daredy lchod cheedy qotain olyom otedy daiin chctho chey chey qotos sed chey okeedy salos daryeey dar chy
otey chckhy odeey okeey qokaiin ytedy dcheedy ycheal qokeey lseeor dolor oteedy saldain sheedy qokal olkaiin kedal dar pchdy shedain chol osees qoiin opeol qokar okar chol soreo qokeedy chedal okedy aledaiin shckheedy okain sar areey lkeey qokaiin
soley yshor sheey shedy opchair chdo shedy tshor olees oiindy doldar qopal alol qolkdy oteedy rey pcheedar ol ykcheeedy dyteeor chol dam sham olkdor qokol qokain dar chckhy qokeey sheey ofcheos leey qy chdy qokal shedy
sheey ytd sheey otedain ol qokeey chcpheor chey raiin shedy dain qokar qol sordam oleain chedy ofeey lchedy ko lkeol qokain aredy siin otain keed oteey chckhy las cheeor tey rcho dain dar kchees shckhy rdor shedal
okeol otshain sdaiiin okshdaly qotedy sheeody otain qopchaiin opchary olkeey ckheoy daiin sheed ochol olyom shedy qokchdy qokain okeey sheedaiin otedy otedy lky otedain qol tedy qokeey tsheey okcham qokey dshees dar teol qokol opedam cheedy
chaiis ar daiin shedy qokeeey saleedy ochair qoteey al otal oteey qokaiin shedy qokaiin kair okar shedo saleedar dar

qokor okor otor qokey qokedy qoto



cthed ardy oran shedy laiin otchey shedy lchaim shor kom shedy dches chckham yteod lkched daiin otchy qotain ory lsedain ryeedy soredam oty peod qotedy chey qol olor cthear qol chedy
chey sheeod olshedair ypched otaiin chol qoty shey daiin resy cheeos qoteedy lkchaiin chey oteedaiin chedy aly alaiin dleo qoteam lkchedair ycheeedy chckhy otaiin qotes ykaiir opody orchey daiin qos keod chdy otar
ycheey kchdy sheody ar tdy oreed dchod aiirair ofcheedy ltiiin aiin schdy rey qoteey araiir olcheedy olyor qokeey aleeey otain oky qokeedy char olkeey redaiin ol qaiin oteedy qokedy ochm
ochdaiin ytar soldy kshar shedy qdal chckhes opchor saiin ain opcheols lseer aleedy oteod oo opchm shol or ctheody chey ychedar ytes laiin olol qotaiin lkain opas schdy chey shey or
chey qokedy oteedy lchey keees ol sheey she shey tchor dee olteedy odyoiin ol qotaiin lsody sheedaiin reol olyg olkain ypcheeedy lked oryain oey qokeedy ol chdol shedy dalyeor chcthair qoky okal olcham chdy kcheeedy
shedy daiin lkedy chey sheey ytedar lchedy oltedaiin kd peedar okar aiin daleeedy ofchdy ochedy chdy chedy qol doleody chedaiin qotedy qokeey saleain qokain aiin shol qol pchedam qokaiin aiin chol leeed shey rcheey qopcheos octheos tchdy
soleeod shedy dal am shol ol lcheo odey teey psheos



sain reeor chor ol lcheor alar fchoiin qotaiin dleey shedy qolcheey olkeey oed leey okaiin qokain yshy otedy yod lkedar ckhd solchear kchy shedy she qokedy dain lte qoteeey lshair dar or sheckhy ykedy odod
cthair tchod okedy kr dar cheedy teeedy or otol fchdy otchey rdaly shedy kos oky cheeody ychail olkain otal rl yshedy dady y qokal chedy olchain kedair shey ocheor okal ral olkchy y qokey shedy pcho okchdy par
odeedy olody fchdaly aiin sheody odyedar sheedy olkal olshan chedy qokeody shedy oroly chedain soledam okal kar saloiin rchey qopchar lsheeey qokeedy chedy qolko pched opchees qokedy sheor qol ledy qokaiin ykal qoky redain y
raiin dchedal redain olches kiin qokain al otshaiin qokar qotoiin syey daiin chckhy qopchain qokshaiin olkeedy qokey yteedar chedy otsheody keed lchedy do okedy lseod qokdaiiin aiin ctho shdy aiiry ar sheol qokedy aiiindar qokaiin
orchedy otar ykal olcheoly tchair chckhy sheey lchedy qokeedy olaiin ytes otedy shedy soleeey keeor chey chckhdaiin aleedar y lkeol ypchdy raiin chcthedy pchdy daiin lchaly lkaiin oteeal ychal chdaiin olchody rs qotain qokar
qopchor qokchdy air sheol shedy dshees shedy opchaiir chckheeol dareody oltol qokedy dchar aiin



raiin shdain cheedy dar kchar aleol qokain areedy chdy ysheol chcthdar qokar qolkedy yshiin pear ykchaly qokaiin ol qopchaiin qoteedy qotaim oteedy ol ody oreoly aiin qokeey ykedaiin qol okar qokdy tchees am lcheos opchail ytsdy or
aryeeol lpchedam qokedy dal air ysheeos ykal shedaiin ol ofchor leor qokeey qoky ockheey olkeedy ol chedy reeody qodain dchain chckhey kaiir olkedol ltol olkor ar qokain dair okaiin saled qokar qol ykcheody qokeey qoky keedy qotedy kshealy okain dar
ysheol shctheal cthedam qokeey olcheey schdain okshdar qokaiin lchosy pcho soleos qokol otm sheckhy opar qol qoleody chey kedaiin tsheol okaiin solkeeeody cheeey otedy oee she am dcheey cthol shiin qotain lsheear dam chol dleo ar
ytd salody ytes kl olkain chctho sheedy dolear dal lkeeos shs keees roiin dchol yshair qokeedy saleeos ol qolcheedain doleo chcthiin qokain koly lshody lchedy oddaiiin otedy chey sheedy schal chair
sales shedy solchd ytealy opol dar otaiin alyol oedy teol chey qoaiin oair dy areal tedy olkaiin chedy otor qoctheol qokeedy qokain dy dardy opchey qol chey qokal aleeol tee cheey ar qofcheody olkedy qokain aiiry
lkor qokeedy qolchedam okain opchdy dalyain yshar ol yol sheey qodaiin shedy soledar ol qokain otal chdy pcheor dey odeeody chedy olkchey okshedol otedy ykan qotchaiin tshy qoeain otedal

otor cthdy



aiin seod char yteey sheey dar sok qoeear seody opchaiin daiin sheey chees raiin ol sedaiiin otair dar daiin ltoiin shckhes al sheol chedy dam sordor olchg dy qol chedy sordaly rr aiin oteedy otody
cheey qotsairy shal cheeor cheees aro olchals fcheody oty oky olaiir otedain cheeeos olor cheey dar okar qotchy ar aiiredy tedy qokol olkain lsedy qokeey qotain daiin oddy osedar ol ykcheeol lkedaiin okeedy kl okain shol
qoreedy otedy ain qokeedy ol qokchy oleeor sain otedy kchedy dair qokaiin sain rery chey shedain qoky dshar qoks qotedy qol dal ain dalym lkeeo ykeedar ol shedy olyan olshes otey shedy lke ar oteedy lkey sheedain qokaiin chedy sain
sheey chol otcheeody keeol lkais shedy oteedy ychar shedy cthsdy chedy soledaiin olkeedy okedal qokol okain chol otar ochey sheey chedy taiin chedar qopcheody okar am oshed okey solkal raiin raiir reedy kcheey chcthas tdair qokor qokedy otar chedy
cthaiin ps otain qokeey dchaiin qotain ypchaim otol pedy ytd rchain chckhedy qokol oteody dal lkchaiir pchdy sheedy sy qotedy ctho ol olchaiir oleedy qoteain aredy qopedar tdy qokar sheed dykdar okeedy am
sheody aiin qolkeedain olkal fchar sheedy qokal shctheey solar ales otedy otor qol qokchal sheedy oral sheedy okedy chedy oteey



rshedy qoteey otaiin olshal cheol rchedy pche saiin sham chdy oseedain lkaiir ar sheey chdam ytsdy dsheedy dar shckhy aiin oledar qokeeol oteedy lteol dleey qoteam lkches keey sy chedy sheol dar qokchdy kal qokeedam opeeo
dchaiin qokal keeol tcheal qokeey chey ol oteey sheey ol dair chair okchy qokal qol opcha lchedy qokeey okeey dar qokeedy aiin okaiin kaim dain qol sheedy qokaiin okdain shar dar qoteedy aiiineody dal chedain cheol saiin pan qokdal teeody shedy chcthan ykody aiin
shol otl dar tedaiiin olkeody sheckhy otain oroly or qokar qokchy dar qokar koiin qol qokaiin oteear dytain tedain raiin opcheol otaiin raiin am daiin keeal shedy ol solor cthod olkory dar qokeedy sheey ol qokaiin dshed opy
qokedy dam sareor okaiin ol opchedaiin shey solr or dar qokcho dalyor qokal olkedar qoked sorain dleey ain cheey laiin qokchy kan kal qokchedy qoeeor qokchdy qotedy qokeey chcthey qotchy ar qokee sain qosdy chal shedy odeor dain
chckhdaiin doleos ysho qokchdy otedal qokaiin ol aiiinain opcheees salody shedy shiir lshs qokar ykoiin sham ychor chedair cheol lcham okan lkaiin olshy



qokeey pd okaiin ytes shedy chckhedy aiireol areey qokeedy lsedol chedal okol opo okchdy qokain lkeeos shedain dcheear olchear odear sheol dleedain lshsd lsheeor dy shdain otol otain ol lchedy lkeeol shedy solaiir al okchar ared aiiry
chcthdy cheey lsheedy saloy pos okol otedam qokeedy qokain qotar sheol yty ykaim cheol sheody rchdy olkeed qopchedy otsholy qoy qotain qokeedy otaiin oleedy areody lkchaiin otchdy qokchedy odyail qokey aiin ykcheey leody opchol
qotchedy ychl oleear okchair shals sheedy ykes ytedy chch lkchdaiin odee cheol dshar olkaiin yksdy shesy chdy daiin shedy oteey solkeedy areeol qokaiin okeeor pcheor chdy sheear lchy sheedy teor oiinaiin ytcheeos pair shol
dleey otedy saired sdair aiiineod keoy oteed yteedy dolaim qopchdy qokchdy qokain ytchr lkchdain shctheedain kchol soledar ckhy ol kchy chcthdar dal qokaiin shey qokeedy shedy yteey qokear sain shcthaiin otor kdor okeor dain
okchey raiin lkaiin redor ychy qoeoly sheedy olyeody chey keed chey chckheedain kshaiin okar olchdol qokchey lchedy olkeedy dar daiin arey lkiin oteos daiin qokedy shdain keees qokaiin alyain lkar chdy ypcheor ol
leol yey otshor daiin otedy shals pain dchedair otain qokeedy otedy ldal sheey fchedain osheody chey opan chdl chaiin odody ol xdy ley olkaiin shdor dar dal olshoiin ol ar qokchy qokdy qolky lkcheol dchedar chdy yshedy otaiin
qokchedy olchedy ochdaiin shees ycheos



dar otaiin tedy saiin otedy dleey ytedy qokol okain qotedy otshol qotar ol tcheom reedy ar chctheedain qokaiin qoky tm qotar ckhody lkaiin rain qokshedy qokeedy dshaiiin y dain qoko dal olkair dain okaiin
qokchy lsheedy ldy dair shary shey okshal chody oteedy reoy sheedy qopchol sheey shory kol okeey chy olkal ol qopcho qolshod kchees dar tchedain ykees qokeo aiiram ods kedar lchedy tees ky aiin olcheeey
rchear tal olchiir chedy tchdain otedy daiin or qoeeody peain aro lkain chedy redy qokees oleedy chcthals olkain ol olkar lseeo lchdair tam qokedy tsheey qokar ytcheeod olcheedy solcheey daiin otaiin shody qokain rdol
rody opchdy olkchdy oteed yteedy okchdy rdaiin olshl opeed shey dam otchy dar qokeedy okar olshd shedaiin otedy ral qoear daedy dain salary shody sheedy ain opcheody lsody qoky tchair ar sshoiin shom ycheo qokar qopcheey ledar ky sheedy okeedy
okedy ain qokeedy sorain qokor dar okeey qokaiin lsee qokaiin chody ofcheedy keedar chckhol aleedy okain aiiinod dal tshdy qolkm chal otaiin chedy qokey qodaiin okeeey saleeor lchm qokaiin dar tchch sareeody shey chedy qokchdy pan
olshy chdam otdor sydar qopcheedar saleod sheod pcham tair kchar qoeey opchy oleols ar shctheor dy rar chcthor ypchedy orm shckhy rsho soreeol qokaiin dcheedy ykdain olchr ol chey olkain okar qokedy opchdal
qokedy daiin oty cheesy ykcho olkeey cheeey ckhy kar qol qolkedar lseeor chedy or pcheeam dar dal qokedy chey fchdaly ol qokaim ychal lkaiin yshol sear daiin otaiin aiin



rchedy qokeedy pcho lsey qokeey qokaiin ar ol qoteedy oteain chor chody olchar ain ykcheeo sheey shedy olkaiin qokedy lkchory tedy sardy solar saleedar olchal lchedy ya otedy otain sheey kee qokeey lkey ofchom ar aiireor shol
cheey ykain okchdy opar lchedair yteear dar qokol qokain chedy lshees qokaiin okain dal lchaiiin lchedy qopchoiin raiin otaiin qotain yshey lpchaiir qopedy qoteey lchey dar daiin sheey qokedy pody chey qol tsheey qokar koiin qokain laiin tam olsheeey olkeedaiin shees salor
daeor qokeor lkeeo res yteom olshar qoty sheeor qokaiin opeedy qotees oky tm qokar sheedy otar chey okain shcthedy otar kom ardy qokeo dalyeol qokar shey odedy teey okar ochee sain qolo cphedy qokeedy shey qotaiin
chaim tchee sain ofeey chckhedy kchor opcheam ctheeedy okeedy okeod aredar chckhs pcheeol qokeey otaiin ytal qokaiin okain shcthdar shol otaiin dar otaiin otar cheol sheey oteeor ky aleed



qokol ckhdal qoeeody lseedar oteey okaiin aly keedar qotedy kchg chdaiin otar ychal lsy keos daiin ar oshedol solkdam qoal odais qokeedy am qoky dar taiin okchedaiin ofeo dar ykal qoor qokeey chedy cheedy qokaiin chdy qokeedy chckhey lchedy
deol odee oteedy chckhy solr oteod pcheey qotaiin qockho olkaiin shedy oteey shol dar tdair qokaiin qokedy dy y otol fchaiin choly or qokar solchol tdain ykal lsy otiiin qokal oksheedy dar opchy laiin qokaiin peedy or okchary qotol opey
shckhy oledol cheeor otedy qokaiin lsheedy lkdy okedy okain otaiin ychdain ltdam otan shody opeol chedy daiin rsy qoteeo okeey saldain sheedain olkeedy sheckhy shoiin sheeor okain qg chedy tody qotedy dal olchy opchedy lkaiin daiin kar qotedy
chedo chdy lchary reel tchdy orchedam tedy air dordy daldol qotedy lkaiin pchaiin solaiin qordy old sordy chcthar kody qol lseeor qolcheos qopcheeol sos cha tsheal aiiinaiir aiin chedy oky ykom shey dain
soraly olyy otedain poiin otedy dykedy sheol ytcheol orchedy qokeedy sain salal shedaiin shey redy qopeedain se shedy qokaiin pedaiin qokain daiin ol daiin lkchaiiin rchol chcphey tchaiin cpheol qokaiin otdaiin cham shedy lsody shckhy sheedy okar
qokeey qokaiin tedy qolkod qokeeol

fedair raiin qotedy



dar fo kar shody qokain olchedy qokchedy ychol sain chaiin ofeey shedy ypchaly qoeeeos air oteedy shedy okeain qokaiin dar qokain odeeos raiin qolsho qokar oteed chey okshoiin chey raiin dchdy otd odeam qotal am okeedy chees
dcheeor qotedy shctheol ltdor okchod opdain lsody otdy olkchy cheey shedol yteedar chckhy opchar chedy otedy or opcheey lseedy qotedy y okar chol oteedy sheey qotedy al qokey oldaiin aiin qoksheos leo seedar lsy otain taiin qokair otchdy ched
dcheeor y qolshdy lair chedy qotshedair odyeear okd rchaiin qopcheedar ar daiin ykaiin lched dalain shedy opchedaiin oteeed chedy tear olkeey okam qoky tair dar tshor ydar soleor ockhes olchain
qolkedy tchedy cpheedy shedy dal ol qoeer qol chaiiin am ol shckhy okaiin ytedy rdam oeor dam lchedy sheal otaiin qoeedar kchdal okaiin ckheedy lsear ordy otal sarol qokeey qokeeor qokedy otody dcheedy salody lsedy
qokeey chckhl qokain chey oteed yeey ychedain qoeeody sheedy qokches chdy dches ps qotody qol lchedy qokail okain ycheain okain qokal saiin shr aiin okeedy opcheey shol okar aledal lkaiin otain cthaly ckhdaiin qolchaiin daiin shs okain qotar
shcthair ykcheey qokeey qoky olcheedy qokey air okol olkain chedy qoksheeedy ory qokain okaiin qokeey qotedy qokar qokain cthe reeo qokeey ychedaiin qockho lkain chedy qopo qoro ysheeol lkey qotaiin oltedy olkeedy olchar okain shol chedy okaiin
dcheedy peees qokain qokeey



solol qokol pdy rcheal olkeedy okal lseey okeedy fchar kes olkal shedain lcheeol sheody tain orar peeo cheey chckhy salal olky otoiin kaiiin yteam raiin tshdy qoy dyko qokaiin qoar okam redair dar olchedy
oshdaly rdam oloiin qokaiin qokedy doleedain chcthdy chckheedar qokchedy kar cphol qokeedy okar ykd ol dal areeey roiin lchey shedy ofcheor qokain daiin olkaiin dykol tg ychedol otedy or tchee olkar chedo lkcheedy areeol shy solkaiiin
chctho cheey oteeo shedy qokal otal ytdam olkdain okeeo olkaiin shckhedol lkchdam chom sheedain qokaiin qoeedar oror ykchar pchdy qoko raiis shey qokaiin shey soledy qokaiin qokol otain shear sheody cheol pedair rar cheear shey opar
qotd qofcheor chcphdy otaiin lkcheedaiin oled lkain lchedy daires y tey ytcheeey sheedy daiin otaiin redain kcho olcheeo qoedar qokear opchm lkeeody ychedy qokchdy qotain qokeey daiin y opcheeey dar qokal chs saleey oteey
esee ol dar chor aldain sheey or qoteedy om otos orol od sheedy qokal qokal chdy qoky ypcheey qopchod doleedain okeey doleody qokeey okeey cheeod sheey chal kar solkeedar dain shedy or chedaiin shey dain odeedy chol
shor olsheor shedy shedy otsheody otes okees oledal qokedy yteedy qokain sedar tdal chckhy lkaiin opeeor ytcheal

qokor okal qockhod



dy am okey dar qokal qotal olchedy chdy tchory al sheol oleeo yaiin tdar daiin qokeam teey lchary okain qokol qokain sheeal lkain keal yeeor chedy chcthail olkeod otaiin dchdar qokeedy oeeol opchedaiin rshaiin sar qotes qokal ychody chedy
olchal okaiin oldain aly qokain tdy sorair odedy seoly yteedaiin saly shckhdy chey qokain lkdal sain opsheols dalair cthair sain ol qokcheo qokeey dcho olkeedy opar kary dar aiiine qokain dy keeey qol
aireeol ol qoedy pchdy aleedar qokeedy al to aryeey qoteey kcheor qokar keody soledy aredar okeedy opeor okcho olkeey oshes aiin qoteedy oledain qol qokar ky sheey shedy qokiin oteol otshdar qofchaiin pan ol
qotedy opchiiin qokal qoail qokeo opchy ysheol qokar lteeo qood fcheed olyedy lkeedain ocths chckhy shckhy qokaiin shey qotain shcthor oteedy chedy otar qokedy olyeam okedal olkaiin otody okedo lcheody dchdy qol daiin arair qokaiin dleeol dar
chey air kcham shedy olyain qol dy qokaiin oky saleedy qokain shol dar olkaiin shdain olkdy shar oaiin okal or chedy oddy chckheeal oteey sald y opcheeod okal otaly qokaiin orain cheey qokchey shey ol qokeol fchar oddaiin ycheees pedain
chey cheol chedy otal otedain ol opy dal sheedy sheckhy raiin qokal otdain chckhody qotam qokeo dal qokaiin lyes odyeear ar lear qokaiin qors shedy leeedy lkdaiiin ysheedain lchees qokain kshar ykaiir qokain otar
dardar okchey olkal rdam qokain chs qoam ol okal olar dardy dar oteey osheey dar oteedy shedy opcham



aiin chey shedy qoteey orod sain chckhy qol opy ar qokar qokeey olchedair keeeos qol shcthod sheey qoko soreeo lshody qod or opchy chedaiiin opaiin olkar redain opcheody dy reeal olchedaiin otdaiin qotedy pchdal pchain qokar
qokeey cheees areor lsy rory shedy lkain cheey kaiir araiin olkchedy redain ar otcheeedy qokchey teey solcheor qoty qoeedy daldy sheed okaiir pedaiin chol ytey qokaiin shos qokeey lkaiin oles chckhy sheol lshar otaim
qoteain qokaiin chdam ofchdaiin chedy soraiin oded dar oteey qokeedal ytd ochan qoal otaiin dar kcham ykaiin qokar dleey ol opcheeeody ltar qoody olal ksheol ockhdy lchod okeey leeol ykcheor chedy qopchdy
ytchy lshdaiin qoteedaiin raiin qokair pchdy qokeey aiiindar otshdy lchaiin shcthedy daiin qokaiin oteedar dar qokeey soledy lchedam dy okeey qotaiin aly qokeey oldol shedy daiin qotchedy lkcheeey eseeol lkchiin okain ar sheody yshaim dalydy otshain opcheed
aiiraiin qokaiin qokain taiin shckheol ydy otal cheod shedal ochdar aiiram qokedy chckhy ardol che olchr qokaiin aiin oreedain qopchr opes al shedy opcheeey oteeor otedy ran olsheeol soleed lchedy shcthedy daiin sairdar cheey ychom olkoiin or
pchair ledy daiin chcphs rdol shedy qokeal qopaiin cheey olkar shees olkeeor raiin odair okaiin olody oty ar olkeedy shal chedy teedy ar chcthor ypchdy araiin koiin sar okeedy lshees chol otedy dy soleey otal or raiin dchar aiin
chckhey chedy qokeey oltedy okchedal sheedy shedy lkchaiis shey oreed qoky ar qokal fchoiin okedy chdy choly qokain tcheey shcthes qotiir kchedy oteedar ofeey qoody aleols aiireor qokaiin otain chckhey ycheod chedy lchdy chey oldam keeo

qokal



shey dain lkaiin dar solko osan qokain ypchaiin lchaiin qoky olkeedy raiin rsho yeor sheey okeedy raiin otchey chedy yshed qoeeo oteain qokaiin oky teor otar aiin shckhey pcheey olkeey dar dleey chal lkedy soiinor yaiin okaiin opeeor
olkeey okiin qokain olal qokeody qokaiin chs qokeor otain shol oiinedam shckhy qokchey salail kail olchais okeedy shedy shckhdy lchaiin olyy qotain olkeedy dar sheey lcheol qoksheeor ychsairy kr shey or otees chdain lsoy
ol qolsy dar oteedy okeey saleed qokchey ltes raiin qotedy lkoiin ol kshaiiin otain daiin areeol ysheeed ykdo dar taiin qoey qoko daiin olkar shes shedy lkeol lchedar shedy okeedy qotedy okeey dlee ol okdol sheedar chcthdy lcheey qotaiin
chedy qokaiin dchs olchey lcheos chey qoan otar shedol otos ksheor schaiis dar qokeey qokaiin yshdy kshl shedy okchey chs chckheed chedy eseey chedy olyar ar shedy ckhar daireeor okain yees okain oredar am okeey sheey
chdy qokeedy chey okaiin okain olkeedy qotain qokar qokedy dain chdy qoky qokeedy raiin yo qokeey qotar aledo qotedain ar



olkey kary okeeo daryeey otedy ool ledy qokees to qokchey dar otchair ar qokeey pal odiin olkair oror arydy chor ychd ytchaiin daiin yteed qotey aiin shckhy ol daiin qokealy okain okshoiin shedy lseedar ychd
shy shedy lked ypcho qol qeol qokaiin peedy lchedy oteey shckhy pal ardal otal shedy cheol otaiin qokain sheol qotchy lchedy qokeey chey qokain kchedaiin chol ypchdy sheam okal aiin qokeedy cheod odeeal qokey or tcheedy y sheal shckhy otaiin aiin sheol
olar qokedor shedy otaiin ar leam qokain shey qokeey soledy soeedar olpcheedy kchaiin chedy chol qoksheey olkedy okar shees tchaim y olyam sheol shedy oshdar qoped ledy qokdain ales okain lo okcheol otchy qoteedy am
tsheeedy aiireeo chd qokm daiin odyeedal raiir sheal arain otar chedy sarol daiin qotedaiin oty chedy qopas chedy areo lkcheody daiin qockhedy daiin chckhy oteey qotedy ol daireedy kr lsedy chckhg qokeedy y sairdar qokol qokain y
qoredol pdaiin shed okal otedy shan dshaiin cheed rcheeo aiin saiin shedy qokchey qodaiin qokaiin qotedy ockheody sheey qol okeey pcheedy shey shal ols chdy chedy kshy chedy odeeey qokain oty olkeedy chedy qokeey qokeey olkedal opcheol sain aireey ar
qokchdy qol sar qol chain ykeey chctheeey aiin ockheesy shedy okchy sheedy daiin odeey otcheeal dshal chcthedy qoted dal sheedy shdaiin shedy aiin dar qokody chckheor ain chedy pcheed chedy qoky aredy okar okchdy qokeedy shey qotaiin ar teod cheol kshols qokain dar
chair qokeedy otedain cphol sheol ychy laly shar daiin shedy odeeol om kchain okeey



dar lkam sarey oteedy rol qokm dair keeod okeey ykar ol tl reeor keoy qokain lkedy qokaiin ykdal shcthor opcheedain soledaiin salar ofchedy tsheedain cthdy chdy okeedy saleed dalo dairdo oleeor okeod okaiin ykdal
okeey qokain aiiindor qol lkeal keoly lseeor olkaiin okiiin oldaiin qokaiin shey qokal qokedy ain tdar qoteey aleeor dolee qokeeol soliin fchedy qokeedy yeey lko opcheam ar tdy rdaiin dar ycheey cpheedaiin chdy olyoly chedy oteey
qotshdy olto leol to qokeey okedy olchedy lkchody dain char qokol pedam qokar aleeam shedy oreed qooiin char lcheo dal soreaiin aiin tshdor olchy ots ycheal lkeam oldaiin qotain dair pchain otaiin qotedy daiin
or chcphdaiin ykeeey kar otal aiin qofcheor qokeey osedy yas olshoiin solcheedain shedy rchain qopcheedy or lkdy cthsd chan otaiin okeedy otedy lseeedy leees keol araiin toly ychor qokeedy shoiiin qokain olchain cheey shedain dar qokor
otchedy shedy lkor shcthd qoteees lkchal okeeey shcthaly qokaiin ckheedy chedy qokeey lcheey daiin olkaiin shedy sheey chdor otol okain chdy chedy ksheey okchdy yteedy chdy olyom oteeor sheal otaiin okol ckhair dar chdy qolchedol ol qokol sheedy lshair dair sheey otain qokeedy
lchey ches chedy tdy aiin taiin opchain okchy saiin chedy sar qokeor soler aledy qofchol okaiin lyedy yshees kedair ykedam taly

qokal raiin



chedy ytchees ar pcheor lsody opcheey leol chedy qokair qokaiin otedy chctholy shedy daireel chs ar dain rchm lsed qotar otdy cpheeody ol okal ol old shedy olkar okedaiin oty olsheeor otedal saleain lkedy opchey lkaiin rchdal
oshey qopchy shey qokal shedy solar kody chckhain qokain arain sorg otal lsd ody shckhey oteedy lsedy chy qotol qokain oksha cheey yteedar otchy chedy okcheal qokeey rsheody oltdair qopcheo qokar shckhy ar qokaiin dar qokeedy chckhedy otedy daiin
otedy opsy okeod otaiin shedaiin yteeor darm par qokol sheedy chedy qotar shedaiin qokain oteedy or daiin soredy lkiin qokain lkcheeody aiiinaly dody shcthedy dair rom ol qokaiin ots ycheees okey yky shedy otchdy par
daedy olkaiin qotain okeey qokaiin raiin reear koy qokain oredy daiin kody qokey shey olyeal okar shcthey qokal shey olkain lkal ltsd dar ykcheedaiin qokedy qokeey lchey solkas otedy aiin solo qokain lkeeey cheedaiin chs oteedy ychdor lshsd dshdaiin ain
soledy daiin ar lkaiir otedy qokear olkaiin qokedy opchar chedy olyedy ochy qol lkain chedaiin lchedy qopchod lkcheedy dshdain daireear qokain yees olkdor qokchy shedy solchd qokedy qokaiin laiin ctheal okeey opched aiiinedaiiin pey chedy otaiin
okar ykal oksheedy yte aiin laiin oky qokeedy raiis chedy dain shey otain opchary dar qoksd dsheedy lo yeo ockhdy shol odyory okchdair olkor ychaiin okol otm kchol oddy olydy qoty qokeey or or oteedy qokchdy solkeeor chedy
daiin ol okeey chey opeod sheey otdaiin



rshdy lchey otain qokeey qokeey aiin qokchair okch am olkar olyo oteeal or qopoy reedy qokain aiiineam chedaiin opody ol okaiin opeedy otedy pchaiin okaiin saledal chey ol oteeo ol lol cheedy kaiir olcham pdaiin otedy chol otar
dleeol saleeody dar dedy olkaiin qoky ain qopcham lchedy dain rcheor lkols opor daiin raiin sheedar sed raiin al sheol yteed olkd qokedar olkeedy chedy sheey ykaiin oty okeedy ol chedar redal qokaiin lchedy qokeedy kar aiin qotar daiin saled
chckheeol rchear sesy ar qokal cheeor shedy par qokeey qoal qoar lcheedain olyees dcheear ytear rshey yeey dain dalair eseal kal oly qoky olkeedy al qokaiin ykoiin otain qokeey laim qopchdy okain dy odeal okeedy
cheol scheor dleey cheol chey olchedy ykchdair olkchey chaiir otd otsheody pchair arear dedam qokar dy ar ledy qotchdy okal chdy daiin daro odor qokol otdair cheey laiin okor shey qokar oksdy yky keom otedal chedy qockhain osm sheey



lcheeedy daiin okaiin qokeedy ytdain odyeear oteed pched sheol chckhey olshan oteey qoteedar lchedy qoteey old char lcheor otaiin qokchey okeedy opeeey otaiin otody olshal shedy okar qoes shory reeor chckhd chcthy chol toly chckhy chedy sheey chair
eseey y tcheeol aiiineeey okeedy kar qoky chckhody ol okaiin chedy qopchdy char qotain qoke ytedair otar ol cheol chey cheear sheody air qolkeal ypcheo solear qokeeo otain aryair yshaiin odaiin am tshdy otain oteey
chcthey dair qoedal lcheeol aiiry lkeor cthsdy chedal pchdam ked chdy qokain aredy ledaiin aldaiin olkedy ykar lkeody qedy olcham dleey lsho dal qokaiin ain qokeedain aiiinor sal salar chey fcheedy ol
rshedy okeedy odeody ypcheody rchaiin qokaiin oleeal ytoly kaiiin otedy sheey olkchey qoeedy ardy cthdy sheey ol lkan qooiin cheeey qokaiin lsdain keeeody lsheeedy lshy oky qoteedy olchol okchey ockhaim tol olyy areol qokal shedy chol dar sheey
qolkeedy lsedy shar chckhy qopcheeal shey opched olyy ykeain qokeos odeey ledar qokeedy cheol dshaiir air chey yched dairdy pal qotaiin dleeol lkchal ykair okar aiin seod ykedal shedy olyeam saldaiin qokar shedy okaiin olchedal
lchaiin oles reedar ol shar ykeed okshl al chedy oeor qokaiin

qokal otedy olshdy



ol teom lkcheedy cheed dlee chdy choly ytody kshdy se qokal shedy lchol oteey shody qokain ykoy fcheeo olchdam qol qoldy chey ar oched fcholy dshedo qokain okcheey lkey okaiin oteedy olcheedar otedy
qotsheedy lchedy qokol pedy dain arain oreey qokaiin aiin saiin ksd chol okeel ykaiiin oksheeeo otedy qotaiin shedy dleey olchey dalair leam ysheey odo yeeedy qokeey kg chd okeear kos otain sheey
ofcheol olkal ykee qokeedy fchar aiiinoin qoteedy otaiin otain qokeey shedy qokaiin oleeal daiin pedo ol qokchdy ar cthedair chdy opchaiin ofeey qokedy aiirdy qokar deeedy ledy ykcheody aiin sheol ar odr ain qoreor y chcthdy solks
qotshdam peeey okaiin oteor daiin dcheesy opeedy dshos oo oteey sheody chedy olkeedy lkeol yshaiin leos lkeeoy ychiin okain olshl sheedy sololy qol otar al seees qotoiin aiin daiin olkes qokal shedy fchom kal ored qokaiin al
dytedy olyey tdar octheal olkor kes y qokaiin lkcham qopeol daiin chctheedar ytdaiin qotoiin ol chedy



shody qokain ol dar chor shedain doldy shckheeol teeey olchol ol okaiin shody qokain dshol qokaiin shedy ytody shey dair ofee otedy dam ol okeey qoky cheol olkeedy qotaiin oleed saireody shal shckheal oraiin oliin qokain ol qoeeos ytdain
cheey salsdy keeody otair chal chedy qofcheear ol ledam oteey chdy oleo pcheed aleoy oteeey shedy okol qokain ytain cheey ol shcthod kcha shey qokey keeody ckhaiin qodaiin aledain odyeeo olchain sheedy sheey
dchod ochey ol olals olkain ychory qokain chctheeody lsody qopchaiin otar aiin sheol otody al ysha aiin qoteey ychaiiin olkain okaiin oky qotaiiin chaly ched pshdy chckhy qokeody ytedol qoteor qokeey
raiin okchaiir al aiirdol raiin olkaiin otain lkeey okaiin qopchor otchdy reedy shedy led ypcheos chcpho qokeedy ain chom sheoy ychedy okaiin ykoiiin oteody otshey qokar qokeey opeoy qokeedy qoeeey rchair olkedy shedy qokey otedy lkeey tchaiin
tchaly sain qokedy dleal lshdy daiin okedy chdy oledair qokain qokar qokaiin chedy osoly lshd pchedy ytchd solkoiin ychoiin cthaiin otaiin dar taiin dchdaiin reees shedy



aiiineody teey leeey ol chey olkody kal qotedy dolee qokeey dar am tcheal otar darol olteor oteey raiin chcthdain odys shey olkaiin okain qoteedy qokedam qokaiin qokedy qokeey qotey chedy qokeedy ltoly cham okeedy opd okedy chdy qokaiin ykedal
otsheedain qokeedy chdy okaiin lchedy qokaiin lko ychd lydaiin lsiin otain shedain oteedy chdy qdy lyeey oks ar qoky taiin chedy chey shedy otshdal okaiin sheedy qokeedy dlee reeos shol oteeod dar qokeedy lshar qokaiis olshsy ky
ksheody qockhedy otchor chey ytaiir otdain cheees qokeol olyom otdain sheo qotchey cheeor ol sheey peeor rcheeedy qokaiin ol ledam ysheor pcheo olkeedy ytedol kdal ol octhdaiin qol ody yedy
okchdy yshaiin shckhy lcheer ykaiin sheey chol sheedy qokeal cthody qokain ytchaly qokal yked koiin chey shaiiin qotain ldy dain chedy okeedy yteeal redal qol pom qolkeody daiin okain qokeey qokchey lsory sheeam qopchdal chedy lchaiin
oiiineal lsody yshor laiin chair qokeey oteol qockho pchaiin odear shckhs olkaiiin pcheeol kshos kedol dalyey lkary sheol keed qotol otod dalain olkar qokeey oleeody shckhy oleedy aleed aiin teey okar
qoky ol chedy opchedy dair chdy qokaiin otdaiin ol qokal am otaiin lkcheees alas dchain qokal qokal lsal qokaiin



sheody qopeol chedy okedy shedy qolkeedain lchedy dalor qokar koy opar olch dchedy areody okaiin olkeear qokeedy olchody air qopcheey leoly chary qokain ykchaiin dal otaiin ykair sheckhy olkeedy chedy shor otedy chey olcheey oeor tshedy ockhaiin qokaiin qokedy qokeey shol shedy laiin
chedy qotor oky ol arod cheol kchy shedy peeal qokain qokar ocths ol dar oddy dain okey ychesy shedy opchaiin lkeeody solkody y okeey lkeol qoeeod oly otchdal daiin oro okal otedy choiin pchdy qokain otar daiin sheedy cthdaly ol
ain ofchair sar shedy qoked qoteey dors chsy otedy lkcheeor dain dar lchey or qokain otchey chedy okeedy qokain daiin rchdaiin or qokar kar ltes chdain qotcho qoody ar cheey ar lchey qotedy oear dam qokaiin shedy doleal qokeey qokchey al ockheody qotedal
daiin pes ykchm okeey chey odydaiin qokaiin chckhy dody oteeey pal lkain kor qoped sheedy okaiin y lcheal cthedam qokeey lchedy lpchaiiin ykais qokedy oleod oteey doles ol dal oeody qotain soleain otdaly ctheody ordam shedain shey
otal ral cphm ain tchey lksy chdy qokal qoteeeody qokedy y qoteedy lchedy okeey daryeal dar sheeol qokedar saiin opeedy chedy lkeey qokaiin dardy qokor qotedy chcthar olary aiin pchdy sairedy shctheol qopchory air tear kshedol kaiir ched sheey
sar rs qokaiin kesy dar oty lchedy cthes lshedal qokaiin raiin dain okchy otd rchdaiin ol cheey shedy ochain cthaiin okcheol olkeey okar chdy ctho qokeey sheody tchor qoky tchod okain sain sshain okcheey qokeey shckhedy sheol ol qoteedy fchody
ar kcheor aiiineedy al soly otchaiin tedy cheey chor otoiin pchair cheedy qokchedy chckhedy qopol dain pcheody octheey ksheedain kchod laiin shaiin keedar y shcthdy dy rdam qotl qokain shol

qokchedor



okedy solkeedy qokaiin qoeedo lses ychdy oteey qokaiin old okain qokedy kshee rchedair qol olkdaiin al oddy ypchdy ol qoair qokal shedy ychos chey ted lkar qokain qokeey olkain qokaiin oteedy air doleeedy qokeedy qoted ctho otedy oteey
saiin chsdy shey oree pchody shes aiin oshod chey aiin olsheeody okdor chcthr ytory lshdaiin qopchor doleeedy qokeedy otedy olky chdy ctheedar ol ar ltody daiin qoteeed opar otedy daiin kshedy okchol yedaiin or
qopcheey okchy reed raiin lkcheear dleeol otedy doreey lkeeeody ol deedy sheedy las qokedy areal olkeedy soledar aiin opchees chckhy sheedy odedor ychy shedy daryeey ykl olkedal sairaiin qey qokeody olchdain qofchdal lkain qotedy qokaiin
ckhy shcthaiin saiin reedain olyain chor reain shedy shckhy shdam daiin aiin qokeey otan ksheey octhedy qopcheor oty ras otedol ltody chdor okchdy okeedy or okcheol ochedy okain lksy ychy qokedy
qokchedy ol qopcheeol opcholy shedy opcheody okal saleoy qoteedy qokedy oredal qotedain kdaly otedy solaiir lchedy oteedy sheed odyody peesy rchdy dches chedo qokeo oso shckhy shedy oreeeo shedy qokaiin qotl okain lky keedaiin shey ol dar
chdy qokchdy olshol pcho qokol otod qokchdy opan otshair sain oteey kody ofches chedy okor otedaiin shckheody okedy al oryaiin olkeedy olkd ody daiin shedy

saiin shor otedy



qokar alsaiin opcheol chedy pcheedy ol chor shey lcheal aiiindol otedy rshdaiiin chedy tchey opchom ykaiin shckhy aiin dchdy ain qoteey chol cheam kaiir am tedam doldair oteedy raiin qoky okal olchees ald ain qokchdy olkeedy lchedy okey qoeed
ar qokaiin ol daiin cpheeol solees lsain laiin otal oksheed kal qokchy pdaly olcheedy char alory ykedy qokaiin yches chckheedy shedy chey qotedal shedy olyiir peedaiin qokedy kshain kchdy sod dair olyeody otaiin pd qokaiin oteeor
ofeey olchedain olkol pair ledain olshoiin sheedy otaiin kar shedy dam saiin qol odedy taiin cheey otedy lke oldaiin chcthod lkaiir yshdal orar kor qokeedy chos ypchaiin opeedy air chckhy odeor opchaiin chiin oted qokal okeeo
qokedy sheey qoody al schain ol chail oteody lshy teol sain odyar chol olaiin oddaiin ltoy ain qokeedy ychail ol okeedy opchor qoteey aledy okeedy al aryeeedy oteedy ol chctheey ol kshdy dy
oky qokeedy aiin olkchey poiin chckhey otedain ytg qotain opchedaiin lkod dykdar tg shey olkal keeedy qokol okain shedy chor dar qokar shckhy qokeedy qooly shedy okar olkos or chedy solaiiin opes ckhedal dleo lsal qokaiin pody lchedam qokeedy qoky rdam ar
dar olkar kd chy otaiin chckhoiin qokaiin otdain tched ody yedy ool okeey ochain dam oeody qokaiin



aiin otal okair dar led schdy lkals sheedy lchedy chom lcheey qordaiin chedy ytchar kedal ofchdar tan okain sain qokar or shckhy lsedy qokeey dcheody pcheey otar olches shey olshan yshey lchy aiin qokar chedy lsy otain py
schaiin otain teos rdaly chaly chaiin ctho otedy lkdaiiin qokal dsheeeos opeos soleeedy qotain qokaiin qotshdy lchey oksheedar qokedy olyeey pcho oteey qotchaiin dar lkaiin olted oky kes ypcheol ledy dain areody okeey
alyeody okeedy qoteey olkees qol ar qokaiin chol sheckhy key chcthody otes odair lshols pedy shol kdaly soiinain soly tdy pody chols olkeody aryeey lkody ral qokdal kchdy olky yshaiin dar qokaiin dar daiin olkeody ol
okchey shedy schair cheedy chedy chey qoeear qoredy opcham cheeo qokeey ofchol okedy otaiin chdy olkchdy otedy schain soles shg okshear dair ol okeey qoam chol ockho ol qokey ol qokeey lsoiin olaiiin odeeol opcham



qotol oto daraly qokar daiin ltal chol schy keey okeey lkain qoar chey dar daiin otshol yshey qopeol lkain shedy okedy okedal oiiineey ol qeed reesy olshar chey sheedaiin aiin qopchy che okiiin chdy lchdy ytees
shedy chckhey otol opedy dal sham otain qopair ykchdair ochdy pchedy daiin opeor al tdy qokeey tshs chdy solan shedy dykdar dalo xedy qokeedy choiiin olkain al cheey lyeol qokal oteey sheedy qokar qol teeed kedaiin otchedam olkeedy
aledar otoly lseo shckhy pcheos tedy qokeey yedy qopy chedy qotoiin qockhedy dal otedy okaiin qokain olkeedy shl qotedy dar qokeor qokeey ofcheedaiin qol opchedaiin ol lcheedain lees ted dain oreel dar qopdaiin dshy ckheedy odyesy qotaiin ain
shckhy olkain otchdy ychy air tcheey otar koiin or saiin otaiin ycham olkeeody ykal chody daiin cheeey qokdair qokaiin aldor qokeedy qodo lkchan solaiin lar lchedy oaly qokchdy teeol ofchedaiin yteedar shctheol qokor qotedy otar ol
oteey sheody shees saleeedy olchees daryeo dar ofchedair dar dain ky qokain qolo daiin cheeey shedy soreedy otedy okeeo olkaiin chol doley shedar qokal or qokaiin qol dam shedy tchaim qolchdair tdy ordar okaiin
qokchy olkal cheol okcheeeody keam chedy ted qopeo otar



aireal qol teey aiireeody ytody ted cheey qotedo soiindy qockheol chey shey odyeear lkeal qolkey oteedy okchey ychaiir shedy dar qokain qokaiin ypchaiin olks ckheeo ychary ytedaiiin qokain lchedy olteey otar qoks opd chey al
ychal chol tcheey qotees qopedy yod qoteey olchol otaiin qokedy chdy leesy lsey olkaiin qotedy otedal otchey okeedy pam otedy shckhy aly ofeey qokedy chor ol lory tedy dykdy okaiin ol pchedy taiin chckhey raiin ocheey qokar
chey chckhy qokal qoeear saleedain lkedal ar dain chedy okeey okedy okdam oleol teom odydam chedal sheody opedaiin ytal qokaiin dleey am cheey lchor lseedy orcheey otoiin qokiiin shedy yo okol opaiin teeol leedy chckheeody olshaiiin chedy shol
ypchaim olysaiin shedy solar keedar olchear chees oteey qooiin oleeey pcheeol lkdair okedy kar chctheody olkar chol qotchey ol saiin chctheo aiiinaiin olkeedy qokchdy olshy tor qokeedy ar qokaiin ofeey aiin odal qokal shedy shody fcheor
qokshs ain sairdy chor okeeor chedy teol oeody chey chan shdaiin doror qokeedy sheedy qokar qotey dar sheey fchan qokaiin ytees lchedy lo aiireo shey olkey keed olchedy kcheor ledy solees chol olyoiin ain ored
qotol qokain ar teeey olkain okeey qoedor lchedy qopos lsam chody chcphain chcthy olchy keeo sardy saleey okchy chedy oteedy qokain sain lkeeedy okal shedy ol qotar oky otal dar faiin

qotal otedy qokor



shckhdal lkedaiin qoteeody qokedy qokeoy ol ypcheed cheol leo deol ockhdy doro daiin lsar tshm daiin sham shdal qokeey lkyl to lsody ol okal pan chckhedol qotl qokedy oshedy qopchs chedy aiirol lcheod odyal
qoy olky olches led otory kedaiiin sheedy cheod cheol lkeeey keol pary dy chdy rchaiin qolked tey qopchey qockhain ypcheeey okain qokar dchdam aiin otar shedy ksheor otaiin chy shedy chckhedain
aiin qoteey rchedy dam chor olshees eseo ar dar chckhey okain lchaiin qopchey qotaiin olcheedar okol fchaiin qokar ykoiin shor otedy otaiin or qoky ar oty oleedy chs shey soral roiin qotched pshedy qokedor olsheeor oleed otchey ysheo otaiin chedo
lchey raiin okchd aledain ykdy okcheed qokdy yshdy chckhol shor ykeeey kd sheeod qodam okey chedy dy olshedy opcheeody otedy opchor dain shckhey teal dain soraiin aiiindair ldy kchair okeedy cheedy shedy qokol opedy
cheey ches olshaiir ychair dshoiin dar koiin ol tair qolchod chdy siin fcheor chor dar qotar qoedo shedy dal olkedy kair chedy aral or qockhey chcphedy okeedy dar cpheedy raiin dal ol tdy
rchedy lais qokaly okey kees chedy opcheor seeo chckhy qokal lsheal shckhy otos tol otor



qokedy qotal ockheey oedain sheeeos shey shcthol okar otedy otcheey olkar qokedy qoky okeey olcheed oky qotal lchedy ysheey sain dleo chedy olcheeor sheckhy rs chan chedy lpchedam taiin yshdy pedaiin qockhod saraly dal sheey or okaiin shody sheedy chedy
qotaiin tdal sdy qokchy tchear aiiram cheol qokal qokedy daryeo otedy olkedy dar araiin shol aiin qokal al shey otar oty qoy olkeedy ol qokeedy shedy py or cthdy olal qol chcthaly qokal sham chdy osdy qoal ol lkiin opedy
olyeey qokaiin qopcho ytedaiin chey ol chedy otal otdain dy oteedaiin ctheeedy aiiinaim oaim qokchey schedy shckhy qokeody qockheody dady qokaiin ychd qokedy rchaiin ykchod sheeod kais chckhy tcheody qokeey als octhor olkeedy
oched oreor chckhol otey lchedy teos chedy qoko or qokar raiin daiin lkdar sheody sheey chal okaiin otchm ral ol saiin kas qotal chdy qokchy ol sardy lpcheody qokeor dal otal olpcheeody salair soreedain qokeedy shedy lkeeo dar olkedy
qokain kcheeos dar lkeeedy sheol dolain kchees lshan oreey lcheey qokar lkchody opchain sear lpchdy shedy olkeey qokeey odyes lchedy soleeey redaiiin qotain dsheain odedy solsy oledair shaiiin okeedy otedy qokar lseeal



qoteedaiin ctheal oas qokeedy okshedo kody chckhy qdy qoteedy olkain olkar qokar otain sheey shs shey daiin shees ckheedy olcheedar shedy dain ykeody shol cheey chedain olcham shody otain chas qokeedy okshdy kcholy shedy qokey ychar y
qokey ales oldaiin chaiiin chedy qols qokain qokar ytedy ytchy okain lkchedal ykedal sheody qol ysham raiin doleal chctheeody choly cheear shom lkedy sheey ykal qokal opshaiir qotedy shedy qoteey dcheaiin oteedy sokg qokedy raiin oteey dleey dar
otar reees qokaiin ykoy oteeo dy aledal yo pcheo team qopchdy ssheey lko dy keeal saleeey sheedy aiiineedaiin chol otain tor oshol tshedy taiin sheey ordar cheedy shedy dam air cthoin sain dcheos
lchedam ofcheor solkeed olshor teees fcheedaiin otal or dar chcthy lkaiin keear yaiin otchdy lkchar dchor teo sain ydy qokar qokar chedy teody otody keees ofcheol daiin okaiin qotesy ol oky chdy dar solkeeol teeed dshaim aiiinal qokedy
aiiinedam odair schaly dolor qopchaly soiineor qokaiin shcthdy arer qokeedy otedy daraiin pchdar lks chedy fedy qokeeey ar odear sheol qokedy shedy kchr redol chckhear qokeey chdy lcheedy reeor otain lesy chedy yshedaiin chaiir ol sheedy solaly
cthaiin sheedy teal sain aiiinosy okeedy olkaiin qokain qedaiiin qokain oleer lsory chedy qopchey daiin reod tsheeedy kcham raiin shar ychy lcheey otar qokaiin dshedar rdaiin shey qokeey qol otcheeed reear chedy oraiin qokchdy otd olkedy choiin okaiin
otedy qolchdy ofcheey dy shey chey ytedy lydy tshdy qokol ckhey qokedy ol ddain or ctheor lshees qoky shedy teor otal ol otain cheey sham ykeed kshod qaiin dar



shckheeor shedy otchy qokedy sairaiin qoteey chedy aiin cheey dshody pchs qol okedy qokaiin olkeod odyeain cphol dal olko otaiin ol qokeedy dolaim qokeedy oledal qoky shedy okcheo olkar sheoy raiin qoy qoeedar qoty ychr chdal shcthedy sheey
otol qokain keeos ol sory raiin daiin cham qoteod qoror daiin qokaiin olkody chdy qolcheor tchol keey qokor otaiin olcheedy rody chckhedain otedy olky lked aiiinail ol okeey sored dam dar ytedy shckhy qoeedy olcheed qotols okain chedy
olchain solcheedy okedar tor otey dar daiin ycheeol aiiry oty dar tedal qotedy lcheol qokedy dy qokeal qokeey chey olkedair ol daiin al daiin qokain chey chos otchy taiin chedy shckhy lsear qofchee shctham alain lkain ykeos
shedy okchar cheeor otain olyary opdaiin qokaiin ol tchdam ol chey ychd lsar keedaiin dalydy chcthos chey olchom chedy opchedaiin chdar ol oteedy olkdain

qokchedo



okedy peoly tchey olkeey qoteey opar ol otshedor chedy dal ytedy pcheeody otedy qokchey dairdy lcheor otal qokcho aiiinedy dain olchar tshain daiin qokaiin otedy otdor qokchey oteor soreedain okaiin darol qokol opaiin qockhey tchl aiin ksheody otan
qokeey olchedy qoky ykeal okeey otol pear eseal chdy leeody ar lkchedain opchdy doreal lkaly scheor shedy shol dcheedy odyeeos qokedy sairedy yshm qotaiin qofchaiin soror soldal qokeo qokar reedy reeo alsairy ysheey sar odeo
lkeedain oty dar sheol dykaiin chey olkeol doleol olteody lky ain tedor sheam odyedol kor chdy otar chckhs shedam cheey al yshedy sardy okshes dshal okaiin qol shesy kchol okain qotar sheckhy qopaiin
daryeey qokedy cheey chody cpheear lsary qoteos ytcheol qokar shees okdaiin ychol qopeol olkeedy ol qokain ode ol cheod lchedy qokchey tcheeol arm chey redal ychok chal chedy sheol ykedal oeor qokaiin ykar ol sar tchaiin
cham shedy cheey chaim osheo dain lchedy doleedy ychan kg olyeeedy chol cheey daraim seeedy oreeod ltar qotam or



qotshain otar kal lseed pchey otcho scheody sola keey shcthedy qokaiin ol chedy lkain okeeal otody lseeo qolkain sar okaiin olkoiin aiin daiin yshedy qoky oteeody kaiin arair
dareody lkom ykal okchy qokain cheod dardy kshy ytal otaiin qokain shcthe shey olyeos teeol qokar reedy otshod olydy qotchdy otos dair pal chey shor okeear ain qotaiin ain olyeeo ykes keeo shckhed tshedaiin olcho daiin
cheey chedy kchar ychy shees dar qokar qokshair sheol shedy ar qotaiin olkain sain yaim dar qopchr kedaiin ytealy opey otchy yshair olteody qokal raiin qokaiin ol qokaiin chedar qoeedy qoky chy otdair okaiin lchedy okeedy char qokaiin olkeedy yter otedy areeol oteedy
ar qokaiin shedy chdy lm opchas ykaiir sheey ps ol qokeey redar chedy okeedy kan qokdair qoro ol olkeedy qotedy ksdy chal olchy otedal shckhy okal qol lkedal dar okeey okey dar qoom raiin laiin orcheody opchol oteey tchedy ysheal olkar
odey dain qotain olsheam aiin qokcho lkcheoy qokeedy chedy otey qotals ckhear lshy qockho qokeedy qoal qokaiin char cheeal qolkain oteedy dykedy olkeey otaiin qokedy okd qokeey



saireal rg cheees oleedy alol ol teey okar qokar qoy or kal daireol lkedaiin qotg otedy otdain qofchor aiireeeo redair okain araiin daryee ytain ar odiiin dar okar kal chdy
ytedar qolkey saiin schdal otaiin opdam shcthaly ytchar dchair teeam ky chedy qolshy taiin chcthey ysheol lor soleeos lshe fchy ol sheey qokain tals fchol chy or sar ydy oky shedy qokaiin qockhdy pchedy otar
opam taiin shody otain chckhy ol opy dar seor aiiineeal shedy pchees ky otain tchdy dair oky lsheedy odeor shckhy or qokeey aleed oredy qokeedy char qockhdar shdor oky pees chol qokaiin shey aiin aiirol okeedy qol ledam teal sain
daryeo kdl ykeor ked daiin dair reeeody olal qol otcho kar ksheody dain qokchy qotain ypchdy chcthsdy dar opcho opd sorols qokain cheol chedy oteey pcheey rar otedy lkar qokedy sain or shedy dain soleol qokeeol qoteey
tchaly sheey shey okshoiin chan yches qockhdal shor qotain qokchsaiin lkchiin otdar olkedy lkchy olody osheody saiin kair ar yteod qokaiin otedy shody qokain kedar otal shoiin qoked oteedy ycheol dar lseol oky qoky ar qokches chol octhaiin dain qokaiin
oiineeol shedy qofchas chdy qokaiin to ol otedy dam okeey qokain saiin qol ydam chees or qokol oteol shcthiin qokain qol laiir sham al sheey ol tey daiin odm daiin cheol olkar chedy chol qokar qol qolke chedy qokal qokcheol qokaiin
lchs dar daleos daryeedain y cheedy oty qopcho aiiineal lol redor chedy aiirey qokeedy qotedy qokaiin chedy qokaiin otedy daiin chol cheain or qokeedy kaiin qokeey otaiir shckhy shedy qokeey or tain otchy chckhy qoteedy lm okcheol okaiin



solear cheey ykeod chey tain qokaiin qol dleey lkcheeey otain sain qokol pey shey aiires solkesy lkchees dar oteedy tair aiiindor rsd cheeor qotedy arals qokain qotedy qokeey dchdy aleedar dal shedy shol oteain or qokaiin okain taiin ctheor
alyeol chesy dytdy shar kchdy qokaiin ckheeor ofchdam aiin qokaiin olshoiin olkeed daryeo chedy dar deor yaiin otaiin shedy qokal qokal lsedor qoeedy lkchol qokeor chol seees lkchal ol sheody qokshain qokal olkal cheol olkaiin odyan lkcheedaiin y
chol chey qokeey qoror dal pchol olkar ytch shedy shcthain shody qokain dar qoteain qoteeody ytdar otedy oteey qokar y kchy kl okain chcthedy okaiin qotol otain aiin lked ctheom al lkaiis y ochaiin dal okaiin chctheo qokar sain shedy chcthoiiin pey
shedy olyeaiin saleed ckhal lkain chedy aiireey okar shody qokain shedain dain ychedor char chdy doleeo qokain osedaiin oky saiin opdam shedy okar shals otain oksheeody qokar keedy chody oteear or olkal otedy otchdy shey okcheos dal
dal raiin ytcheor kd qokaiin chas ain qokeedy cheeod yshor shor ar dy ychol dy qokeey chom okcheal qotaiin qokeedy qokedy yedy lody shsaiin okchaim aiin qokshedy sheol lchedy qotshaly lkees keeody ykedy kchar

qokal okor otedy shedy



qokchedy chedy oey otched ked olkar otsheor chey qotam okain qoteedy keod olchar shedy ol dain ol solail ychr saleedy okedy olsham dar qokeedy okain tl shedy shol yshor sain chckhdar ol daiin dain olkody
yr tsheeey olkor shaiin lpchedo dain dar orchaiin qokey lchedy tdal qokaiin qokeedal oleos ofcheeoy qokeedy or lky olkedal aiiredy lchey qoteees olsheees cheedy otedy ytal keed shedy shey dain sain ltal qokaiin chedy sedy olkeedy ain
dleeol koiin dshy olkchedy lsdaiin qolkair qokcheedain okar al aiiineod qokedy qokar aiin qoledam cthaiin psheos qopchaiin kshar dar otedaiin qokeey chdaiin dar oteedy lshy qoeol qokar otedy opchody ar cheey qokedy lkdaiiin qopeey shol qoks or
ytedol chedy faiin okcheeody sheol ckheedar okey dar otchor reoy qokeedy yteedy shedy pchaiin okaiin ar dod qokaiin lseeey y qopchor dy ol qokaiin solkdar qolshedy ysheeey ky oteeeo shey okedy odeeedy qopedy otar dar feor dam oeody ol
qokeedy chedy oeor shol ytchol dar olkor dar qotar dches ltes ykeoy lshdaiin ycheoly chdy qokaiin qokeedy qotedal chey olkeody qokain soleeody chm chedy pchd otain dain lchaiin chor aiin tal ol aram oiinyr qoteedy lkor qokeey
solchaiin ykchdar sheeo dleal chedy chckhy pcheor lsody qol lcheed chey ckhedaiin shdy olyy olkchedy qokeedy olcheeey ychair dar dchor qoty ckheesy qotedy okeey oror ctheedaiin oldain olyeody qolcheey qokeey chctheol yeedy otedy qokeey
shey dy kody qoteeey lsaiin olkeedy qokchdy reedy shedy otchdy qotain qokeey ksheol otaiin otedy chcthols ckhdar y sain daiin shey qokchdy fcheeo oredy oky otedol yeedam qokeedy ytedain qokain teos lkdaiin ckhody oty qoeod qokeey
qoteey chedy qopchedar dar opcham shedy qokain qokar olkchey to shar reear qotg yshaiin qokaiin raiin soleeo ykdain chol pedaiin qokar otedy olkeedy pedain chcthdy qokaiin sheedy ctheedaiin qokain leeoy al dam reeor chedain qotcheol psheody odeo ledy shedy



dareeol aiin otchy chal dar sheol ol chcpheedy shedy qaiin opam olkeedy okes kiin sheedy chol otcheeol shcthdain olchan olchy okol pedy okchey chedy sdy dy ytody lsod reedy okaiin taly cheedy ychees qokain qopdain ol shol
dar qokaiin okedy al qoteedy qoror qoteedy ar dar qokaiin oshor ockheody lteeos qokain tdy reedy ar dar arm qol shcthed lchedar koiin qokchy otod y qokeedy chedy oly osheesy y tedy olcholy chcpheey okeedy qoksheey qokeedy lseeal
olchr yey otshedy dy sheey ar opary sheol keeol qoteey qokol qokain dar sheedain qotaiin dsheedar qokeey qotody kes ykeeo chos qokaiin qokeedy y solaiin chedy ksheody schedor chedy chcthom teody kcheody qokeey shedy shody oteos chckhey
ochdal sheol cham aiin chckhey am olkeedy lshar ofchedy lkaiin ychear soler al qokeedy qokain sain qokchy ar osedy qokeedy okain qokar oddam olar chedy lky ar opcheor lr ol okchdol otedy daraiin or otees daiin shey solchdaiin ol
qokchedy chedy oedy sheol shedaiin lsheeor sheey ked aireeol lshedor solkaiir or qotaiin okain tcheedam lchedy schdy qokor



chy ychaiin sal opeeal qotchaiin qoeeey kshas lchedy yeody qoar otsheody sardy qoleey kchedaiin qokain qoteedy shedy opchaiin ctheor lseeo aireeol lkchoiin otedy shdor cheed qoked olkal kiin peol daireeor olkain yam okain
otaiin chckhal qokaiin sheedy aiiinr olchoiin cheey otedy lkain ol shes qokedy chckhedy qotaiin lyor saiin otedy okshsairy teedain lkaiin pcheo qiin peos dleey qoeeey olchal cheedy koly okain qokar oshey olkeedy chedy daiin qotaiin qokedy pdain shes olshdy qoteey
odar kcheed sheedy solaiin qofchdy oseey lkedy pchg yshaiin dy ody ltdaiin qopcheol lchol okar qoteeo otedy kchor qopoy dsheedar ochdy qokeedy chey sheedy laly olty saleeo dleey shey saror chey alal sheey ckheeor
chey odys otdy qotar qolchdy otedy qokedy darol qan otedy ykchedy daiin shedy okedy shey chey otdain qoedal qokody raiin opchor taiin lkaiin shedy dam otedal lke ol teeo ycheos olkeedy okeedy or okedy chedy leedain olkeey
solm ldy ypchdy okar odyeeody odyeal okaiin kd daiin qoteols yshaly



qol cthdy okedy opeor ar qokan qodain choiin olydy shar okeedy okain laiin ctheor raiin shckhy qokeedy air lkaiin shedaiin otody okedy qokain ycheo shol chey solkeedy reod ykedal chcpheos lchedy soraly okeeol soreey daiin aree okeedy
shckheos ykchdy qoteeo qokar raiin dal par kcheor orchdam kar daryeo olchody dleeol saleeos sheedar dam olpcheed shedy ytody chdy olkal qoteody octhaiin chey ocheeoy olsheeey ol ledor oksheeey chckhal qokaiin
sdal okor shey sain kos kal sorey qokeedy kchod olkchy taiin shol sar reedy olpchdain dolo kshals qokain saloly lsedain sheeod okain otshg sheol lsedy yeeedy qokeey qoedaiin shedy lseedar kcheey sdol oteos qotchy dar kchain sheol qol
qocheeol keal qokeey shckheol chey ycheo aiirees olchaiir res ain qopedy ol tsheody okchor teal okar lchedy qokeedy qokdy sheey oiineedy shoiin qokain okar chedy odeeey orydaiin qokdy olkeey am qofchair qopchedar opody



qoky ctheo ysheody qokar shedal chdy pees chody qotchedy ol sheckhy qoom qolm daiream dsheedy chedy dal qokm or soleeoy cheedaiin kedo dlee ain daiin shey ol siiin ain saiin kedam otar ol okor shedy sain chedy chckhey qokedy orees olchedaiin
dchaiin qokeedy otey ytos opal rchey pchair dain ssheey otal am okeey ol yedam olyaiiin qokedy kchal shedy aiin qokeedy lsiin olkear lchey fcheedar qopain cthdy ofeal aiin sheol ckhody cphol opchey tchee okar
qokeey ykody dches olshr ykeol qokeey kal qokaiin cheey shedy shol qokaiin aledaiin chees ykcheeedy olysaiin shedy qokaiin qotain sairdy daiin cheor kchedaiin qodam aiiredam cheedy shey okshdam sheedy otar ofchs or chedy shckhy olshas qokain chary shdain choiin
chcthary oleedy qokedy cthm rched odey dleey roiin ykair otar olkchey ysheal chey pcheey sal rd cphod solchal ychy shody sheedy raiin otshaly leedal aiin lchair chy aly ykeed oledal oteey chedy okcheeedy daiin
orchedy olyedy tcheor oteey cheedo shey shol pchdy leol daiin soreoly qokeedy salody al otol qotain cheeoy cheedaiin otedy chey lshdain char shol chiiin qotedy dar tchdy qotchear lkain dar taiin sedor dar qokaiin otain lkees olcham chedy



qokchedy rdaiin okain ley yshdaiin solkdaiin otar qol opcheor shckhol solees qokain chctho dair otaiin ches ockhdar qokchy olshees qokain toiiin qotain rd raiin sheedar okchedy ches otedy okedy keed qoky ctheeol qopchair solchedy dain chedy qopchaiin
tol oty chckhy okeedy otedy olkeees sheey fchs lkedy lkain areear shedy chckheedar shedo shey dey kal qokeey ksaiin olydy or olkchedy chedy qokeedy okchdy shaiiin ar or or ochaiis otedy qokeedy chedy opcheed dleeol cheol ar
ofchedol otdaiin shey qokar qol char odeol qokchees lsheeor or lkaiin chdy daiin chor olsheeos riiin odyeesy keeedy rchear olkeedy okaiin shedy shedor qos lkdy qofcheeedy ykchor tdy dleey chol ar qokaiin qokchedy qopdal ocheody ol
qokey lteeey qol sheey peedy ar qokaiin qokedy chckhody kcheeol qokar qotchdar qoteedy sheckhy chdy chey chedy shdar qokear daiin qokain shedy y sheol olchiiin reedaiin ykeol chedy qoko dain y oteedy olkedy shedy osedy qdol ykeeam chedy solam qol
cheey cheees ksho y sheol chckhoiiin opey shedy opchair qokal shedy al qokchy chal chckhy qokeedy dar cheedy ychsdy chs solaly ain otar opcheor chol okeol



shedy okchedor dar yshedal kail aiin ockhor teody sheesy kaiin qokaiin ar daiin pdy reedy kory sheedy qoteey rsheeedy ypcheody otedy solol sheey ksho sain shedy ctheor pchdar sheol solkeedy otsho daiin olchees shedy shol
oedy opcheeo keeedy olkeedy ykeoy okain lkealy pedy char qokaiin or ockhees dar oteedy qotiir dshd oleeor keod dar qokchy qotal chaiir olkaiin sheedal lsedy yeos leod raiin lsody or otedy y qokeedy ol dleo rals pol
or otain qokaiin sain shedy olyor tchdal oreedain opchy otchey aiin qokal otedy or okar qol chey otedol lseedy qokain liin opedy okchedy chdy sheckhy kom qokain otshod qokeey rchaly daiin rchol areor okchr alal chor qotedy qoldy shol
shes otedy kedal qokeey opoiin okaiin lchaly opcheeeody saleeos kor oteedy or ol olkedy sheedy cthol qokeey chey ychy qokedy olyedol ral okchy kary oteeos shedy dair okedain laiin dom sain dar otchedy oleear sheckhy chdy tshdar cheol



ol qopchory solkeedy dar lkdal otedaiin okody daiin lchedy yair odeeey lsal cheedy olsheeody or lkcheedar opchear aiiinols sheedy qoedal otaiir okain qaiin fchiiin lsheedy choiin oor qoked daiin otaiin ol
okedy qoteedy ytar lkdy odeey cheey koiin oled qokain solchey soreey sheol qokain qokod oty ordal ol qopchl ain otchiiin keol qokaiin oteey olshg daiin ol qoo otain shol shckhedam saiin kaiin saly dko laiin
yty otol okain dar cthed okaiin kar lkm sain lseedar ytdor qokar ol okeeor shedy syey daiin otaiin lchedy qokeey dleo olchear lkeey dy odaiir qoy lsheedy qotos keees shckhes ar qokor olchey okeedy lseeey dar leor
qokeey sheey ol dair aredy solaiin yos otory tchol ochy ychedy qokols sheedy ol sedaiiin qokain qol sain odyody daiin shedy otdor alyol daley qoteedy or otcheey qeols lchedy opchol tm otchaly cheey saleeey al oteey ol
dols or lkaiin lcheedal qotair qokchedy qokain shedy lkaiin qokaiin ytody olal saly dody ldar ted aiiinor oraly lsaiiin qokeedy solkeeed sheedy lkees or chckhl oked opchdy orcheeor shear



qokeey chdol oty oteedy redar qopod olkody shes qokchdy qol chedy ofeedain aiin olkedy otedy olyees chckhy tody dar chor qotedy yteam al okal shedy lsedy so qokaiin qokaiin shey qokoy olkeedy ytaiiin shckhy qochdy chckheo qokdaiin kody shody ckhey
oteey chdain qoky qoeedy olchody qoky saiin okeeey otaiin okoiin okeey qokchedy aiin chey chom keees qokar otain yshod qokeey ofeo lseedar qockho okeey aleeal doro qoteedy dshd al opchedar rar qokeey shey qokaiin olshees shiin qokain chedy
chckhy odeody ytody oky qokal otain qopchdy doleey lkeesy aiin ydy ordy dain sheey chedy sheol tsho ytched qokey ychsdy shedy odam or aiiinedy osoly opeedy sham dleey dar chom qotaiin am qotaiin ycheeody cheedar kd kedaiin olsheol
tchaiin cheey raiin ocheo sain oryaiin octhedy soriin por pchl qopchaiin sar okedy qochdy lsealy otain otedy otchdy sheedy oteey shedy daiin chey res olkody qotedy olkeey dar soredal aiin qokal ycheeos or yteedy doldair qokeedy ar olkeey soleey qokchy shedy qokaiin
shaiir lkedaiin qokeedy shd shar opeedaiin or soredy ytchedaiin lchedy qokaiin shey dal lydam qokain ochom qokain cheey ykiiin oshear tey opchom shey chdy shes otchdy chckhain opchdy shar taiin chedy daryeey oker dar odar qopaiin chedy
dlee ral ked daly cthdy keeo sheey ol dain otaiin shed okar olchdam raiin soreal oedam cheol chey shey daiin ycheeol qokaiin ol otey dar qokeey kcheos dal lsy qokeody daiin okchy olchal qotaiin cheed pchey sheey
okeedy shey otchy chedy olyar qokchedy chdol chedy qokeedy ol shody okain chdy lshar shedy opchey or cheey otar ycheod qokedy ocheo saiin ain lkom shom ytchor okal chdy rdain kcheor qotain lg chckhy daiin dar otcheey sdair doldy lkain
shor y yed odaiin okshs qokeaiin aiin ocheody qokeey chcthaim kshey oo qokey chedy qopchar al dal ckheedar okol otair otar aiirod qokeey keedal otedain ykeear chedy dchear dain shol lcheedal ytody ytey ochod soleeo aiin qokeey

otal xeody keody



lko shcthdy ykchdy orol chcthy qokchedy chedy otshedy olkeedy ol ar okail shedy okal kail shedy qol dleo kdol chedy ledar olkeedy shedy lee olkar ofcheeor lkchdaiiin qoail sheey chdy okeey chdol olshoiin qokchy okeedy ytey sar kaiin
lys chals pedy daiin qotaiin salor qopchols oted lsd solkaiiin shoiin qokaiin lkeeal kes or lkaiin dar aiiineeos okeain kshod lkeols ar opchdy yeal cthaiin okaiin chdy chey cheol opedair kl olkan
lkedar ycheain ran kar qokchey teey arol shckhy olkaiin y qokeey lseedy or shctheody soldo lkches olshor qochdar lkain okdam chckhaiiin chedam qolkdal tchedor aiin okchdair daiin olcheod otchy otedol odyeeo aiin
she dsheeody shedy shckhy qokain qokal redy otar ychees otaiin chedy daiin qotaiin ar dchaiin okar qoro daiin ltar lyes y tchol lkaiin chdy opcheeos qokedy otshaim reesy chedy dal okaiin lsheedaiin qotedy ykchdy pody



oshedy tees tchaiin yedy qokar al soleedaiin qol okchdy tee ytchaiiin ol chdor lkcholy odyal ain dy qokchedy cheeos dar olkeedy cheol ar lchey res aiin qopchol qokeedy olkain otchdy qopor tshor dy qoky qokal chch ol lsaiiin shey daiin ykedal
okar olchdy reedy ykory otan kcheal olteesy chedy am olkeey rchey sheol daiin aiin qokeey shcthdy opchor tdy octheeol chcthedal otedy daiin solcheey ypcheeedy qokeey dain shedy orcheedy air sololy qokain ysheeedy ytchiin qokain chedy
otedy dain okchey olcheey solees or reeal dy qokedy olkchdy qotain shol soled lcheedy shey okeey chedy soraiiin rdaiin aiin kcho soliin ckhor olydy sheedar qokeey salary okal otsaiin qokain olkchdy okeedy otedy soledor shedy tsaiin shedy kchain olm par
daiin y otar raiin oseody lkedar tcheos qolky dar qokeedy chdy qokar rs chedain otedy olkedor qoal shey qokeey tshs y lcheody otar qokain qokdal olkaiin chckheor dair okchedy opoiin olteam olkeedy opy ychesy dar sain



keeody qockhor ockhg olkeeo qotg dal y qokeedy chckhal soledar saiin cheeor ckhdain olkol olkain oldo dshar qoked qoteey sheedy shais reedaiin ypcheeol shey qoker dar cheey dar tair sey lpcheor olkeey qokeor okar qol dain cheey y
qokeey otedy olteeol sheey ykoiin qolkeos okedaiin ychan chol olkain qokeedaiin ychory ols solkeoly ol areedy qoaiin opedaiin qokeey qokedy olkal chedy daiin ltiin qokain qotedy chcthor ld shedy aiireos qokeey olto ariin fcheor qolcheeol qokeey
shckhy okshdaiin y daiin chedy daiin qokee oteedy

chedy oteey olkar kedol ol lkaiin dar qokchey keedain daiin qotaiin chey ain cheey shedy chey shey qokal ykcheor oky okeedy y qoty qopcho otedain oiiineey chedy okar or qokaiin ar qoteedy ychdal chedy char okaiin opam lsoly dor otaiin ol
qol qokain to doleo qokeey cthedy opchear aiiineeo air dy sheedy otar tchain oeeody ol qokaiin qokchedy lsholy chedy tair okeedar raiin oteedy chckhais olkeedy odyeeody yky okain olkeedy daiin or odeo qokeedy shair lkain
dar qokor ofchain qopdy dar daiin cheedy qol qockheody daiin ol oteey shedy shor yteeo shckheor qol okaiin ches raiin cphd am dar shedy fcheed shor kal lsy tchdal dy qokeey otchey ypcheedain dshs chaiin chey
otchol lair dy oks chedy ol eseey chol lar ychedaiiin paly otchey otear qokeedy yky sdy doy chol

qokal qotor olshedor



olshd olkaiin oks chedy chol eseey olchol qotchey okeedy qotg shey lkain kar shar or sheedy oedy dy pchedy sheey chdy dleal shom shedy lchey aiin lkdaiiin qopee okaiin shedy lchol qokeey daldy qokor ycheeo orain
oltor okchsd qooiin ykaiin sheey dcheedy kd tsheody dchaiin qokaiin opeeal otedy opcheedal ykeed qotaiin chd choy qokain kchy qocthaly oteedy opoiin chckhey shedy dal chckhy qokeey sheckhy chedy otal otal kedar ol qofcheor lkoiiin fchain
okedo ofchain olkeedy shedy okar chd pcheody qoteey opchain ochedy ytchedal als ykair dar shom dleeol chain oddy chol otar darey cthdy lchey shedy kedal ssheedy or araiin chckhy

otaiin qoeols qokain cthor oleol oteedy oteeal dareeedy otar okain qokeey chcthee ol oteey qokeey oledar rchey dam okaiin tdy rd chckhes qoeed dchor qoky otedair otedy lteoly chdaiin ycheey dam soreeody oteeor aleain pchiin qokain chedy
or qosdy ykedal sheey chckhy lchy ol qokeol qotal ychaiin ar sheey otedy daiin oteedy ches shey olkol qokain y soiinedy oteedy air aiin qopcheom dshedy okaiin okedy olchody chdy taiin qokeey cthol qokey ycheeo orm ldar
oreey shol qoky lshoiin daleal daiin olkaiin



yeeoy ol qokeedy sheey kos ofee dshedal dshs qokey qokedy qokain osy chey sheedaiin aleeal ked dar okchy olpchedar qokaiin raiin ycheedar ol lpchdy okar ar lcheeedy cpheod olchy qokedy aiin okchain qokol olkair dalaiin qokar
oky qol sheody olpchdaiin qoteoly tcheeedy olkchdy shees kedam qopey okeey qotaiin olchody ar dain lchey opchdy lkain kdy lshy eseey keody daiin chdy lkdy lsail otedy okeedy chey ol aloiin lsedy soreody lcheey shcthedair yteeey otody
daiin ytar tsheo okchees peear dy rar rcheedy ol okaiin saleoy fcheeo qotsheedain daiin shar aiin ordy lkcheeor soleeol dorol chcthy opchaiin qokaiin olkeear chckhaiir lss oddy saiin yteols shey dy okory kl fchedair chdy
ofeey lsedy lchaiin dykor lcheos te lkchdaiin chedy shey okchedaiin ckhar ksheal ofchdar toiin chckhy arain opcheo km daiin als dar lkeeey raiin okaiin cthod otchy opcheeedy rshdy qokeey okeey ykedol shedy qokeey
oky otchaiin chaiin lcheal qotaiin or qokeey oledain oky lsheedy chckhaiir ychedy



cphey dy qoteeey otes chckhary chckheeey ar rchedy yshor dyteear olchr shedy schdy pchair kshd aiin olkedy ycheeo dleey dar lkain keed qoko dal okedy odaiin saiin chedy daiin qoteam chckhos okaiin ychg ykor pchedy oseeol yty qokain oteedy
ykoiin sar shail olkdain kal shaiir sheol ol soledal kor qokeedy chedy qokshaiin dal shedy okedy oteedaiin lsedy shckhy am shcthair opchey eseal cheedal olcheeey kshee chcphey qopchaiis chdy lchey qokain chdy olcheo qokaiin cheod qotedy qokar
olky oteedy am qoredol oteedar olchar qokaiin taiin qokaiin lsaiiin ol okain oky air daiin ol okeedy opeedar okeedy qoedar ypchedy oddal sheedy pcheey qolchdy olkal qotsaiin daiin y lkdy y tdar shedy kchdol qokain qokeedy qotain qotom chey shes otal y
qokeey ycheeey qokain qoko dal qolchain otal okchy olshar chey am dain qokeeol qokeey lsedy oddy opchy chdaiin kol chey sheey ytal chckhedor shey olkdor lchey ain sain qokar olshar ytcheal qopcho oriiin chckhy teey olkar shey olyaiin qokaiin
qokaiin lshch odeeol org okal otain qokeody osdair odedy daiin or chey shedy am qokeedy tdy shctho kshiin qotain dar dar fe cthain dy cheedy shey shol qokchey keeody ar qotal ykdair oteedy oty shedy shckhy chedy

saiin okor qokey



tshaiin ykchaiin sain qotedy qokeey rdaiin key dain qokm qokeey qolkedam oty qokain scheor doledy cthes ytaiiin rd okchey shey sar kee dair arr ol ykchaiin ldy lkedain solkeedy sheey lchedy sain cheol otshaiir dar cthey ysheol kchary
qoky qokedy olyal shed chckhey cheey qotedy qokaiin ytail aledair ol otar ykar shol dcheor tsheal otal qol chdy otsheeos qokain okchary shedy daiin tdar dykaim chey ol qokchdy shedy ypcho qotcheol qotar aiin opcheeedy otor ykaiin
rsheor qokiin fchedy ar qokaiin ar qolshdy dchar aiin otaiin chedol otdor ales shedy peeody shckheeor olchaiiin pchor qokedy osedor opeesy dal dar to otchdy ckhedal shy saleeo lsdam aiiineody chctheed lteedaiin chedy olkar
shedy ofcheed pedain ltl qokain leom tair kcham qoky okeedy y olky aredy qopeedal raiiin leol otor ychody chckhy kshain qoteedy dar opcheos qokeey cheey key lkaim sheody qotaiin ol dal qokedam chor ar tedy shor okd qokaiin aiin qokeey
dshees qotedain dols ar lkiin ckho qoteod qokaiin lsheedy qotes olkal reeo oky ol chey olody okan orain tshaim qokchy opeees okaiin



shr oreor aireey keed cheol chedy qokeeoy shedy redar chol oteey aledy shar qokdy qokshedaiin qotain led okeedy or aryaiin ordy opcheeody odyos shol chey ryam qochaiin ytchory olchaiiin qoks lteed
qokeey lseedy shcthaly pchaiin qoteedy otedain qokdair pchg chckhy kchees chedal chedy soredam qokeedy shey olal pchdy ksheos leod yked dleedain qoedar ol qopchy oryedam ysheeol ldaiin dar cphal chdy chckhey keedaiin shedy orchain daiin pcheody ckhos
tsheos opchedar qokain soredy okaiin cheol dar dleo ol oshedy qoteedy olkar chas ol qokeedy qoteey qokchedy lteeal ykeod otain otar qotoiin otaiin y sheey air qokar okain olyeeeody reeey shedair sheedar shedy shol oreedain qoky chdaiin or qokeol
olkedy chsaiin ychy



dchs ol chedy shckhy qote opeo oteey alyo tsheey lkeey shol ykal okedy okeedy olees ol aryear qokal qokal lsy aiin tchol lkar qokain okshos dair rory qotedy cthod oddal dalydy qokaiin solain ody dy oiinor okedy
qokol okain aiin qokol otear opees chey chedy arain qopcho shol ykd okeedy chedy doreey lksdy shedy okedy kary ky olchdaly ychaiin otol sheedy ol dain cheey ain dal olkain olkal okal otain olkeey kshdal solcheor rchees shedy qokeey
qol olky qokaiin shedy lkcheedy tshaiin ockhaiin leedain oriin ckhaiin qdy olydam qotchain daiin lkcheoy ral roiin kear olyar ycheol otar daiin okaiiin otain shey oky ctheeol qokeedy shey qokar chdy olsheod ar chcthedaiin
okar chedy chor olkain ykches or qokshor opcheeody qotain oriin qotain olsd solkes otaiir qopchedy chedy odr am opcham ted qokchey ctheol olkaiin oteed aireeol odyiin otain chedy olky qos sareody chey shery qokal ychory qokeedy ol
daryeey ykais oty chal ain dy chckhy chol sairedy qokar cpheeor chdy otaiin otedy chdy qokchdy oles cpho lchey otedy okeey qokchedy or chckhy tshedy otaiin chey tedy olkaiin ykaiiin ykar shckhy redain ley aiireeos ytedaiin otedy reeor shey doleedain olkeey
dleo or liin qokain ol las qopched dar otchey oks qotain opchom olkain sheol kal darod chey qotoiiin sheedy al teal shcthaiin schod ol qokol oto qokchdy olkos cheedy chdy qokar qokey koly olam ckheedy dain alam opdaiin ol
qokol qokain qol dal chor aiin dar qokeedal olchedal qokeol tcheey qsd kaiiin ar okar oty qokeedy lsedy olkchdy chedy aiiredaiin lseeody cheey qokedy rcheor shol chey qokain chcthas ka qotedy doreedain qokeey



shy sheeor sheedy olya ychoiin shedy qokol peor cheey dar qokar qoteod ood lchaiin chaiin okeedy qokchdy ain oteedy okeol ol seeod okal kom qotain cheey am ofeal shedair lchedy qoteey qockheey ypchok solkeor aiiry chody qokshes otedy qokeey
qokey ykeeos dar qotar par oeody shckhiiin chs tchedy aiiinaiin yshey qokeey ol oltdaiiin chedy sain raiin dain sheed ychal oiinod kshiin ckhor daryeo dar qotedy daiin otshm areeor lsoly olkain dain sheey
kshe qokedy kshar kee kshdor yts otedy tsheos teoly opar rshedy aiiindy olyair chr alas olcheeey shey par daiin ol shor shey cpheor al qopeey sain dleeol chedy chees qokedy shdain dao tshedy qokar
qolks ytedy qokeey qokair opchees lkeody chey otchear cheey shey leal qoteey okeey ykal otchy pes chol shedy dy qokaiin qoeeor dam aiin cheedy otedy olchaiiin olsheeor lchaly shr char salal chedy dy or olkar daiin ar qokar
laiin fdy aiiindar okchair qokeey ochdy odeey oteedy



olkchedy cheol teey opcholy solkeos doiin kar chedy xeeol dair ol lky ykeeor dchol opcheal qokar ar qoteedy lkcheed ol chdy qokaiin aireeol qoedy okaiin yked okar tol shckhy shedy qokeey ol qokchey dar yeey aiireeody qoteedain qokeey
qokeedy lsheeo otain tg ychedaiin qopchaiin cheey olsheedo opched odeal tdal olkey qokedy qockhaiin doeols chckhy daiin ychaiiin olkedol lsy ytedy otaiin otedy qoky qokeey ol qokchey y ypcheody shod dal otsho ydy olkeey pchdal daiin qokaiin olkdain
aryeedy ar okey shedy qol aiin leod olshl opedal qokey chedy oteedy air qol kchedam oeeedy solkdam olkeey shaiiin air dal chcpheedaiin okedo okain aredy okcheey qoar qoky dar teol sain octheor odeey qotar olsheees daleal ocheey opchy
sheey otain daiin shedy shckhy ol qokeey qol qokedaiiin okain okeol dedy dalm reody aiiredaiin dar qopeod y otshdy oksheeey qotain ledar qokal fcheedy kody pody cheey dar oro opcheey dy odsy qoan qotaiin keedy chedy
qoty oteedy aiin lcheey qokar qokchdy peain qokals otain chedy otal shom lshdam olcher shdaiin opeod chor qoteod qotedy ochdal okal ol qokar al okol opedy kal sheol aiin qokaiin ckhoiin cheey shey qoked aredy dorm opchaiin lkeeol qokshedy oteedy
dal lteeody rar yteedaiin qokaiin dar teod aiin shol lchedy qokar dchey qopchdy opcheeam oteody dy lsheal qotaiin chckhes qokdar teeol qokar qol sairol qotor odedy tchaiin shckheody lsees ytdaly otaiin oldaiin otody
shol otain dchain okeedy salor tchear dytedy dain qotaiiin qokain ykcheeedy ytl okal qol chckhy olkey shedar lchedy tchaiis ykeeey dar qokeey kal dardar qoedo oleal kchy ol schdy ofeey chdy daiin oedam taiin qokar olshedaiiin opo
shol qokain osees yair qokal chol shcthdy qotaiin lchedy daiin fchedy qokeey

okal lpchsy shedy



dches oteeor chckheol otain qotaiin oleedar otchy chedy opchey okeedy olchaly saiin shey ytar oty kedal olkeey shedy rdam oedy dal qokeey raiin al sheol qokol opedy qokchy dar olyeody olteeol qokal keeo octheedy lchedy qockhdy sheckhy peeo
shedy dain qotaiin chckhy qopcheod lteeody shedy kar shes kdal ted ysho ain tchdor ol shedy reeor qotedy qokchdy sheedy olkeey otaiin chedy dal fcheody rdaiin olkol sheedy dar okedaiin qokedy dchar shaiiin chdy okal lsody otos qokey dar tcheeedy
olchedair qokedy olkain chcthedaiin y odeey lkeeey ain dal okedy lsedor qokain lkiin qokain cheedar soiinaim yeol aiiry orosy tchod opcheeam kaiin olyeeol oddy ypcho lkar qokedy leey qoteey qotshdy qokeey olkaiin okain olkal raiin okeey
qokol oteos opchdy aldain dain qoteaiin shey qokal chedy qokeey olkaiin dar qokedy tshaiin qokeedy pchdy qokchaiin otchy salal ycheed sham eseo chr ol ysheain shedy qokeey odyeeor chey qotchedy okshdor dar daiin shey redy qokd aiin otsheody
chey aiin dy okaiin ychal otaim okchey air ted deody dain chedy qoky dshdaiin otey yko okol pain shcthaiin otes oly keeey ral soiinor yaiin daiin areedam olshaiiin sheey kory saldy soleal okaiin ykes shedy lteedy
olkchey otedy lkam otes ykar olshedol olkal dar



dar shol rcheol olkal keey lkaiiin tched solar shedy y yshain ctheody otchy opchor chary okaiin chedy daiin pm shckhor taiin qokar saleain okeaiin opal ocham lkchy otdain oshee dal qokchy am solaiin okeedy cheeod okal chy
lear cheey peesy schaiin or ctheody qokain qokeey sheckhy qokeedy chedy qotey ychedam qokeedy or ykcheor otain qoteey dcheedy al lkaiin cheear kedam tchdar okor ychedair shedy lkcheeor lcheedy olchos okeey kor tedaiiin otear
shal teey sheey ykeeey redal kan shol ykedain qokain oteey otol sheedy qokedy okey aiin oltaiin sheey qotain oteedy cheey ain dam ol lpcheees solkal olydy okeey km kchaiin qokol ped sheey shedy lchey ykar dain ol qokaiin ckhar
eseey al kcho shdain chy oiinaiin okail daleor qokchey qokchey chckhy olkeedy dar dy soreor alain qokeey otaiin qokar olkain cthedaiin qokain shcthedar qokeedy ytain qokchaiin qokaiin chol alyaiin tcheal dy ody kchain okol qotain olchedy keain
qoteey qokedy chey lchdy oteey qolkeeor ain qokey chal qokedy ol qokaiin



chctheey okain aiiinok cheees otedal kshaiin sshdy pchy or oteedy otedy resy lsedair ol leeedy qokain qokaiin lkain kedo raiin qokar okain qokeey qokeey oleeeody lchdaiin chedy qokaiin qokedy oltaim ypcheos okchsaiin keed shol ycheeal qokedy okeey
saloiin olkaiin chdaiin okchor chor ykdy lkedam sheckhy shol chedy shody olko okain ledaiiin pain ofeeol rdaly kl dar aly shckhes chedy lchary ycheeey chol qokal lchedy shckhaly yedaiin lteeody shey qokchey oshedy qokeedy cheod sorod sheed
okchey shaiiin ycheal opchees okam olkchey okshedol qoteol dal reod qeey qokal qoko qokeeol chor keod chy qol daiin soreeol olkar okary cthor dain qokchy shedy okaiin otain cheedy shedy dair dar daain olkeedy qokain sain chees
lchor qokchor sheol chedy sarair sheol qotedy lsedol ol yor osm okedy ykeed chy olchl salody or qoky chdy tchy cheeody lchedy olyeed raiin rdaiin shiin okain ytedol olar ykal sheey solky otain qokar
ydy qokeedy yaly shol qotaiin yteeam daiin lsiir kg okcheor qoky olkom chdy kchy daldy lkar shedy lo otal ar oteey ol qeod olsheeey raiin qokeey okal aiin opchok ykeed qokol sheedy chsy olos odo qopeor qokchey lkches salm oteey
chcthedar ol qokaiin otedy redal ykeey ytchaiin dal ain dalor qokeey lchaiin okchdol lshal rchey lchaim qais cthain lpcheo



dar qoteey sheey olees aiin sheckhy ctheor dleey sheedal ol qokeedy fchal dalor opchaim daiin shedy dain chedy qokor okedy cheedaiin shol olsham or okaiin dar qotar okchair solail dar dair chcthar qoeeos qokedy fchedo otaiin chdy rchain qokeedy qokeedy olchedain
shckheeor olkedaiin kesy raiin lkdor lteeody y orol olkeey ofchaiin qopchiir chckhy opcheed okeey opdal qockhdy qokeey ordy qokar ol ykeain pchol daiin cheeor shedy qokair qokaiin olair dy kedain chckheesy shedy okchdy opar
shor al oltaiin otaiin otdaiin ol daryeo koy qokain qokeey cheedy qol qokar qoedair dar pchdy chol olan okaiin qoy otedy aiirod sheey shes shedy shedar qol ctheo kshees tdy lkedy xaiiin ain okeedy okaiin raiin lchol
okaiin cheol daiin qokee shcthos qokain doleor qolkeed yteeey redain yteain chdy shol sar chedy dal solair qolaiin teeey lsal aiin sod kchedy otedaiin olshedair otedy chcthar shedy aiiinaiin sairedy opchy shedy qotchdy otan
dleey aiin daiin kaiin qokar qokey qokedy chcthain or lkain dar sain ar solom daryeo or qoar olshal chol ofcheody



oain rdaiin ocheedal ain okar lshal shey ykeesy shaiiin par qokchedy yteeor qokain olyeeody shedy dair chedaiin salan ol ochaiiin ots chckham ykeey qokeey daro lchdy lcheos dytdy arair olkedy sain shey qopchaiin qokaiin saldair
alal qokaiin shedy dleey ol yer chdy qokeedy chol lchey qotedy olcheod dykdair yaiin qolchaiin dy qokaiir qoteedy ytar qokeey keeedy tchol qokar otchey shedy tcheedar shedy am tchear sain okol pol sheody okal aiin lchdy otar reod qokey ar qoteedy al
soleal qolchy kedair shedy y okeedy chedy okar qokchedy alal yeor daiin shedy olyedal olkes salar qokchey qokcheeol dao ared opcham qoteoy qokain ksheees olcham ytody keesy ypchair qokar shedy dam qokeedy qoteoly shedy olkeey
chedo lke ol qoko qol opchees shedy qokeey okal shr sheedy okeey



qokaiin chdaiin otaiin shey ol char pcheedam yteeor otain daiin oor arm pshdy sheesy raiin lkeeey ol scheol ldy otol okain qoeeal sheeol ypchey sheey ychail y daiin daldy oltedy qokchdy olchoiin areod solkal aiin alyeor chey
ol daiin olyeos dam chdy oteey tshain qolchaiin otaiin opeedy daiin olcheeal okedaiin cthed chey otedal otedy opchail tedy sear daiin okaiin chdy qokchedy am okedy sorol qokar oty odyeedy raiin lkedal dchaiin qokaiin salor shol chedy qokeedy shor shl chol sheey
qoky qoteedy ra olshsaiin shedy ain qoteey olkain orar kedaiiin sheedy olcheod oeeedy ytody qoreedaiin ykom peeody otedy opchey loy key daiin dair ycheos chch aredy olyeeody shedy okeey lkedy ariin qokain ltoly daiin aiin odair sheey qokain qokar
chol sheody sheedy lkain qofcheeoy olchol teos okcheody ol sain ychal qokchey yteeol lkedaiin aiin lsy qokchedy cheain olshey opchar saleedain aiiinedar okeedy aiin chedol olsheos ar ytchy ytedy sheody chedy
qokal cheoy cheol cheey qokedy chol qockhaim lkaiin ol pcheey to dair qokchey okal qokain dar kcham qoaiir lshedar shy shedy ytchedam chey qokain ldy otchy kom otdaiin ol dain dal y oty ar qopchdain sheees solo qokaiin
ykal olkain dy cheey ol rchdy ain sheody otchor rsheody chey qoteo opchedaiin shey daiin yteey chey opeeod alary odyeedy kaiin qotar ofeey air eseo oleol dedar qokal shey qokeal oeor opchain aiiinedor al ochdal okchdy olchd qokaiin opdaiin
qokeeedy dar sheedy orchdy qokaiin ol chedy chey ltd okaiin qokeedy olchory al shcthl olpcheeey ykeol ar qokar qol odeey qopm opos qoteedy olaiir saledar qokeedy resy aiin okchy taiin qofcheor ykchedy chctheam qoeeal shedy olyair qokeedy qokain sain
okal ol soro aiin oteedy oldo aiin otal raiin odyaiin odiin otain chedy okedy ol dal dardy cheey qotedy al sheol chedy ledam lkain kaiir qol ockhaiin daiin qokain cphdy aiirey olcham lkchedain olyod daiin solkeain okain saiin otal qol
oteey dchaly chckhey am dy opody daiin aiin qotar shedy dal lchedy qokedy olyar shey shar olyeor doreo qokeey



shy qoteain yol tdal olyedaiin shs qokar chol sain chedy dal qokdal or ody dy yeedaiin olkom rar oched dair qokeo chctheain ain opchar qokedy ypchedy opcheeody okshain qokaiin tchol qokal kealy qokain solkaiiin qokain sheol lsedy
aiiindy qokeedy ol okedy otain olkal y okain qokaiin otey chedy opchdy chol oteey otedy qokaiin ol teeam chckhy daiin qokaiin solkeor chdy okar oty ry shedy sheedy okeey chey chdy kchm okedy ol ar cheey qotos ain schey qokchdy chdy daiin olkaiin
aredy aiiinais dshar qokaiin shedy sared chedy qokain qokeey qotol okain ar chdy cheey ol dain oddy qokchy choiin shey sairol dain olkaiin shey qokchdy kaiir qokedy olyedy lr ckhedain aleeody qotcheo okedy ordy qe schdy shckhy qokedy leey okeey kesy ol
otam dar okeedy dar olyy qokain olkeedy chctheey qolchaiin yshaiiin qotaiin olkeear ain ksho tsheeod qoteedy shear dchaiin ysheol qokaiin ol dar shes kedaiiin opeeedy odas aiin lkary alal opcheeedy qokeey okain ardy otal okeeo ar chcthar lchedy
raiin dain lcho qoksheody chedy dolaiin dam sheey



qokaiin opal sar shody olkedam qokol pear olkar pes otaiin ol cheey al led okcha or qoedy otor dar tr shedy odaiin odod okshal dar okary chey shoiin ar tedy sordy dolo or chedy kais lkdal dar
chedy chor al tshear aiireeody or chr ain qe yshdy ledy okchedaiin saloy opeed lkedy ockhdy opchsaiin qokain olshar eseo lteeody chedy qopchaiin pcheody cthedair qokedy shol qokeedal lchedy olchy olkeedy rs otain sain
leeedy oteedy kory okain okeey opy otedy saiin shey qotain qokeey qoky aiin okeey qokaiin daryeey chdy qokar qockhaly okeedy key qokaiin ol solair oltaiir char solod qokdar otaiin okedy or dy qotaiin qotain lkiin sheedy am qokol opedy ockheal feeol qopchdy ol
okedy lsear ody ol daiin qokear oteey lteedaiin chcthom ky otedy ol lcheos dar oty ardal oldar odiiin kedy oteedy shedy fchom shedy cthain okeey shey aiiry ysho qokar sham qokain sheeod dsheedy okaiin kor to qokchdy ckheeo
okeol qokeedy otody qokal saleod orcheey ctho chcthaiin daldo ypchey chey qokear olyeeeody al lkeed am opcheeedy okeey daryeey cheol dshdy daiin otshol lkeal dain otaiin dar otaiin qocthaim ody ar



olkeey lchedy cheey okaiin qokain otar ar qokor qokeey olkair shody olkain ytody qokol sheedy dar odaiin olyedaiin okain aiiineedal sheeor oteees cheey shedy daiin dar chey odyd qotchy teey oldaiin cheoly dar oteedy shol oteol ytcheedain aiiindar sheol sham chedy sheey
okeol qokar qokol sheedy ol dar qopched ood lkaiin chedy deol osy chedy lkaiin chedy qokeey ytchdar oteedy shedaiin ykchaiin lchedy dalyaiin qoam saloy ykeol olr aiin olysd chal shedy qopedy shody paiin cheeey ol lcheedain qokar chckhy dy
odar lpcham qoeedy olchey shedy daiin okar chedy opcheed otain qotar daryeal cheol opchedaiin qokain aiiinedar qokeedy ol ar saiin chdy qokaiin shedy lkiin pair okeey ykeoly kshdar ochedy qoksheedam qokedy oteey pan chdy doles oteor lkeeo oly
dal opoiin shckhy oraiin chey qokeedy raiin dairdy lchaiin ar pcheey olkeey chey am yshee aiiinol doleo doeos qokal poly olsheeey qokeedy lsear dalyedy qopcheeedy dar qotal y okaiin ror chcthar shedy okchdy sheedy oteey dleedain chedy
sheeo raiin dain otedy kchdy chcthol odeol tiir chedy opchom ain osho ckhoiin okaiin sheal chey okain dchaiin olkaiin lteeor shedy lseedal chol qokeedy ckhal chor lkchey chcphaly dal otchedy aiin yshody aiin
ockheol qokain dareol ardy qokeey ordy qokar shais shedy oteey lched odor tcheor olchdal qokchdy ol otcho qokaiin chdy kcheol ar otor chdy lyeeor shedy lchair

cthedo qotedo



rchedy qokeedy qokaiin shey fchody qokal ain sar otain shcthey shedy shedy dy ol qoeed ardy qokar lsedaiin kaim opchey okeedy sheedy qokeedy salan shckhy or qokeos ytdol olkaiin oteedy otedy qolcheey shedy qokais qokeedy ykor oteedy chedy shcthols qokain lchedy otol opeol okar
aiin saiin raiin otey chedy oddy okeey dleal yteedar otol opdar qokchey tcheeol ley dy pchor chdy otain otaiin qoky tair qokaiin keeo kchear lchiin otm sheeos dar olkeey shedy daiin rchaiin qokal shey chdy qockhm dair sar sheedy ctheol
soldy ofee olshdol dar sol qokaiin olkchy dar dal kar qokaiin or chain ode ain dcheo qokal otedy cham okain cthody qokedy chy oteey chdy dair orcheal olshal lshod qotsheedy opy shedy okedy lshar dshedaiin
dolain qokeedain saiin schaiin chedy lshy qokchedy sheeor ckhoiin oor qokchey kedal qoteey ytain sheey shy yteear okain opcholy qoteees olkody otchey ltes ykeol olkain qoko dal schdy qokchy qotain tcheody olchain otaiin qokey kedaiin qotedy qokeey
qotas solaiin qokeedy chedy ydy chcthod chcthiin qotain dshaiin lcheey ockhain qotedal sheol otl keol olkal ctheody otchy lseod qokaiin qoy raiin kchedaiin oksheedy otaiin or olteos ysheory ctheey orody otedy teal shcthiin qokain chckhy
chey am dal okaiin otedal rdaly shedy qotchy dain lkched ykchdy yeey shedy qeol ycheos oteedy qoos lseeody qotey otedy daiin lcheey qokal alol chctheed chedy qockheor tchedy oteey orair olkal ykeeey raiin qoked olkar chal
qoky olkeedy chckhedy qofchdy dchee chckholy redal



qotchey shedy dal saireor odeey yshok taiin dar lchaly olkeedy qokain octhain opchar lchey ol dal ody cheey qokedy odys chol aiiinol qokeedy shedy daiin lseeo okeeos oty qol olkedair lkcheam qokeedy qol sydy ctheor aiin qopcheor cheey lchedy al
oreeedy schm chor reedaiin ychsaiin sham osol lpcheey kal ytar qotedy ol okaiin qokeedy shey ytsaiin chckhy dam qoeedy ol aiin sheckhy lkedy qoteedy dyked okchary dy qokedy qokchy yshaiin qeo qokaiin shedy otal ykeeedy tear qokar
shor shedy leody opchm qolcheo lkaiiin ol daiin saireody chckhey lsody qol dyts shey yedam cthaly qopcheo leo solod sheckhy ckheed aredy tchary shedy sheedar ofeey lsedy doleedy chedy qockheor lkar ychody ytdar kshom
alyol qokal shedy chey dar okar otey odyail or daiin sored ofcheo chckhey kchor chcthedaiiin opor qokol pedy qeey cthedaiin qokedy qokdair qokaiin olsheeos dar lg dar dam okdaiin shedy doleey qokeey dam y otar shedy opchair
kal qoky ain olyeal kchy shor keedar raiin dain ol cthedy ssdy okshaiir yteees otaiin dar ol daiin cheey chody qokol pear qolkeey yshas opeedy lchedy ytody sheedaiin otaiin chdam cheol ld olshees ar ctho opchaiin sain
ytr res odyeedy okols fchair dar qokeey kedaiin odedy dal sheedy shedy aiin tees lchedy sheol qotaiin shedy chckhdain solchaiin qotal ypchm yaiin qokar qokol qokain olchear pchey opcheeol ychar lkdy otar chdy

cthedo lpchm otedy



okain otar odys okees lcheos tais rdaiin ychaiin tl aiin okeedy qokain qotar chedy solees qokol oteor kshaly olyeeam otain qotedy qokeey ched qopcheey qokar koiin qokaiin ar qotal qokal chckhy sydy chor olory cham opcheeedy daiin
shedy oear sedam loiin saloy qokain qokeey shckhdy okedy shedy qoteey qotal lseeey oddar fcheed alyeey otedy lcheol olkedy tshaiin chcthedy aiin qokeey qokchey qoteols okain qokeedy ol opcholy lkchedal olteeedy sheols opedol otedy sarm qoteey
shckhy dar okeedy olcheed kar lcheedain lody qoteees lkcheed oteed olkain qokal lo chctheeo ol saiin shedy qockhor lkee soles qoal rcheo qokeey chckhaiiin oky ykeain ssheey ykedal aiiinaly qotal kar
sarm pchdy qolcheeol ytche shedy yshdy ytchaly dleo aiin qokeey sheedy kshsdy qokedy qockhaly chey ychor oteedy qol dleey otedy okchdy oteed qotal qod sheey shey rs ytary okol qotain chedy shey dal araim pcheal qokar
lchedam qopchas air qoteedy ychaly tchoy aiin sheol opedain qokain qokaiin qokeedy oleedaiin saliin opor qopcheey laiin dain qokedy laiin qokal ycheeol qokar qofcheey areody kshedal or daiin dyteedain ychar okedy olchdaiin ain opchedy taiis qotedy
dalyey daiin olchol lkchos solaly sain lchedy dareey qokal qotal ol chedy



qoreeor aiin okedy okain aredy shckhy okshs qokaiin olery ddy teedain seor qokeey ykoiin qokar aiin tor qedy ody ocho oreed otr olkain otar aireey qol cheeor okoiin pcho doleey qoteey sarain qokeedy chedy
qotchor tair om dar keed chaiir fcheees oaiin schdal oky shey daredy ychoiin chey kedal opedal olkar chdy dy ol rchaiin ctham qokedy fchar rshdaiin or tsham otedal chcthod yaiiin oteeo dalyeor oear odeal oteedy
sheody oteedy redo kody shey ofcheesy chedy otcheor qokeey oiiineey chedy qol otshdy qorey shol qotcheody qockheos ochaiin olyy olkdaiin chdy lcheos okal ain tchdar chdy cthl ckhs aiireey aiiinody aiin sches salan chol shckhy
dchedy lkeed raiin leol oty ol qopar qokcho qokchy dain qokedy dar otaiin shedy ol leody olyeedy reom aiin yshedy qotshair shckhy qotedair che pam okeedy lshedal tshey osar soredy okeedy chedy lkain shey daiin shedy
roy opchor qolshdy chdy otol qotain cheol okeedy lsheed chckhy qokar dchol qopchaly ledar opees ol doleody qokeo tedal otoy qoedal pcheeoy qokain qokedy lchail ol olkeedy y yeol tal qokedy solkar qokeey cheol shedy cheey
dar lky laiin qotaiin chs otedy shear aiin oky qokaiin shey seeol okar



olchdaly otaiin qos okchaiin opchy lyeedy opr qokeeol shol okol olkain shedy aryeal chcthan keeey chey olsheey qokeey cthdy okchy oseo okar sheedy qokdair cthain ytody ol cpheody qokeey qotol okain olchdain eseey ychoy sheedy qokeey
ochaiin qokeedy dy y soleeol qeal odeeey dar olkeedy alan otos dal dar lchor ld shedy qokchdy oteeo yteeody olshas chedy solail ol qokeedy dain dar lkedor dar schaiin ysheols ol chckhy otam qokedy opchain lchey
or opchdy led okal keeol olkar chckhaiiin dar qokeedy ysheody qokar qokedy oteey opchain otam teal seedal chol sheckhy dshal qokory pery fcheed lchey reedy daiin opedal aiin ykchedy aloiin cheeey qedy lkain ckheedaiin okal ol qokar
lo opcho shctheo lals sheedy ar olom kaiin qokar qoteey ol daiin okchy ckheor dain shedy kshar raiin okedy py otedy aiin chctheed sheain reod oiinaiin pshain kchy oteey reedy okchdy olchaiiin cheol qokeedy daiin cheedar
chcthair doleey ym olchom dches qokain tdy qeol otar qol ql olchain qokar okeeos olkeedaiin saiin or qokar dal chedy shckhy qotchaiin sheol sheedy daiin qoleody dy olan aiiinaly kor qopchdar dar shaiin
dchaiin ysham chedy

otal qolshedo otedy saldy



shey daiin okol ckhair otcheey opcheeody sheedar shdaiin qokchdy oksheeor olkody sar lseedy daiin otedy okchdy qokain chcthas qokain qokal dched ar sarain dain cheol chedy dleeol dshedal okain olyy cheey ykos qofchs keedar lchedy opchain ol teeol sain
dairaiin lkaiin shedy cthedy soiinedy opched chedy qotal or okaiin kedam qokeedy lchedy oraiiin yteees cheey koly kor qopchedy chcthols pdar dcheey ykcheeod chol ar shckho qoteey shol qotedol shey qotchdy olkain okeey kal soleal daiin qokeody chor qodair
shckhdy rcheal olkaiin ol qokain qokeedy chedy chol cheedy lched qoksheeol pchom ted otchdy raiin chcthiin pdal sain okal keoy dar okaiin dcheedy alain ctheeedy oseols qol chedy or darody ain pchaiin shey chey pcheal chctheol qokchdy
or cthary chedy sheol rr lseeod saly chedy okey chedy okal dyteedy shais qotcho ychedal chal qokaiin shey cheol dy sheey otain tchedar chedy daiin lsham qopchdal okcham dar qopchedy tshy ychar otar chedy ol pchdy doreeol qokeey qokeey aiin dal air
fcheod cheey okeeody okeoly qokeedy dar alyedy olyoly kary olkain qokeedy olchd qokaiin lteedy qokaiin lsedal kees otar ol qokaiin dsheear olshain lkoiin lkcheeody kedal qokol sheedy oleeey solkd okedy kar or



qokol oto doleey chctheed otd qokaiin sheey oteeed dar qopcheol qokeey shedy ocheedain pchos otain daiin qokod kchesy shdaiin kchain dytedol chckhal otsheor or shey daiin qokedy raiin solal qoaiiin qokey chedy osaiin daiin chckhy shckhy
dcheal schedar olchealy okain reeody or qotar lchey lses schor okedy ol toiin qotedal olsheod shol ar lchedam daiin qockhedam ctheal areos qoctheos oltedar oteedy chy shedy solkedal shedy qokeey ytcheody qokar okain ldy daiin
tshdy qokaiin qokeedy rain odair okedy dar sheol cheeey chees lshs chckhdor chedy dy shol yteedy otain dg oleees chedy oteedy yteam salos lko qokeey olcheear dolor sheol ykory qokain qokeey tsheor tchesy shedy dy lseees sheey otain tchdy daiin
qoky otes qoky shedain cheol cthdy aiin ofeo keel oteedy ol shar kedair kar ar ytchar olam shor dar dam ol saloiin lkchs qokchdy qoedain chdy ysheeed aiin qopchdy oteey olted cheeo olchdo ol dyteody oteey
oty lshail qokeody olydar oteey qokaiin yshaiin shor dar olkeedy qokeey keor opchedar okain ykcheeod olched qoksheal oeol okchees ykiin qokain aiin kshod daiin otshedy chedy qokaiis sheeo qokedy qokeey qokchedy odyeees rar
leeey otdam shedy olkeed ycheedain taiin dalydy sheey qoteey oleod shedy otchedy kedair lsheeeos oky tchaiin qodol chol qol qokaiin pchm cpheody qokeey lkey ofcheedy chdy chedy oddar qopchsaiin ckhy sheey oteeal
shckhair cphdy okcheey qotar aireo aiin qokeey chdy lcheeor shedy qotsho tshair tey otaiin



ypchdy qokchy opcheal shcthdy dal ypchor opchsaiin shedy rcheo olkedy otedy dain chedy aiiindo ctheedain olkey raiin qotaiin lsam fchedaiin dleeol ytain eseeol dar qolked qoteedy oream oteor pchair otchdy qokeedy sholy qotedy okedy chckhy
okey shedair raiin ody qokain solos koly qotedy rchiin oteody doleo ytcheeody or sain oty pedair sheody ol soldy kchedy otey qooiin otedy lkdain chedy tchedam ory ol leody dair dar lchedy qokaiin qokaiin lchedy opcheey otedy
chey odyal olkeey okaiin chdy areaiin ol chckhy lchdain shedo ychedain oleam shedy chcthar shey cthdy chckheol qokal salaiin oshdaiin olchoiin dyto lchol cthear sheol qokedy aiin qokeedy cheol daryeedain ol leam ycheod saireody
oiiineal qokedy doreo qokeey qoreeol qokal ofchaiin osor daiin chedal sheey otam aiin okal ar chckhear qockheor sheey lshedal ol odedy shckhy roiin qokaiin tchaiin tchdy odyy odyees qokain qokar ar lchdal oteedy opchol
okedy solkdaiin qoksheeol okeey shal qotaiir okshedaiin aiin otaiin lsor oteey chcthedy ol shey cthey lpchor tal opos tedam qolcheal qopcheeey qokdy qokaiin ykar ckhos okar aiin qoteedy par qokchedy lchedy doledy dy okain olkeey
cthedam sheey al okeey cham qokol otain aldar soldy dy chody chckhy oeey otal qokal shear oteey qokeey dar oo qokor olshedain qotain solaiiin olam chdam otedy lkeod qokedy solcheear shedy chey ol kcheed chey redair y qokeedy
daireey cthedor olchr odyeedy osee ytcheor opchsy dar daiin chdy octheo cthdy okeey daiin otedy olkaiin chedy qokaiin sald okedy qotedy qokeey otain qoteedy otedy qokeey okchedam cheey or qokaiin ol sheody tor qolky dar tcheeody dar yor okeedy chedy okar
ochain olkedy okeedy otan ar ares shdaiin otedy qokor ar oddy fchoiin salas chedy ysheey qoteey ysheo dolol daiin qokaiin



ypcheol tcho dodaiiin cheedar salal lseedal ol dolain odedaiiin olkaly seeam taiin lchedy ochdy sardair shckhy sheees pchair dar qokchy keeody ol ley qokal qokal lsheor lchdair ockheos qokeedy shey qokeey shy reeey
qokal shedy qokchy okcheal shctheeod taim dody seo qeedar ololy okain otal qokchdal lchedy chedy lky ycheain chckhory ychedy arey okal qokain lkedal am daiin cpheeor ytedy ochdy qokey aiin lkaiin olchal olkaiin
shedy opchsd dar kchedaiin oteeal qolkeor sar odor otcheo qokar araiin okchdy cheesy qotal shedy shol keees lor tchy lses chedy dal pes okal kedal shody pedy qokchey qokedy chcthos sales chedy qokeedy ykedain qokedy solaiiin chedy cheey to
qokol oteos qotol sheedy dar otsheey qopchdy solan ykody ol shody okain lsain qokar oleeody qokain ockheesy or chckhy qoksheeor rery shedy shcthaiin sheedy pcheor oseeey al te y qopedy rar ksheol cheey qoeedy shos ain
okar rdol aiin ctheody aiiinor dar soreed olcheeed oteeey shey shedy opchees chedy qokeedy keos yshaiin okar shey okeedy dar lyeor tchdor cheol rchdaiin chol cheey opeain qokaiin qokain qokeedy olkol peor daraiin qokar qokol pedy
qockhear daiin chdy otchdy oteedaiin ol chedy qolshey olchedar oteedy olchedy qokchey oleedy qotain dal okaiin aiin shctheod otedy olkchdy fchan lchor daiin chcthedaiin shees cheain qotedy shcthey okor lcheal sheey ar chckhy odedam qokeey lko qotchdy otain oteey

ykcheeeos lpchdy otey



ydal chedy cheey shedy pchedy qokar oty olar otaiin qotsy ckhody dleeol shear oey tshaim qopchees otedy chey chckhy daiin olkaiin qokain yshedy qokaiin odain okeedy lchedy arain oraly oam chedy aiiinedar saiin ol tshedy odedy okeedy or dleal chedy
otedal otan qokeedy am odeey dain darm tsheal leols dsheedy qm opcheol dy odaiin qokal shedy lsedal lkaiin lkchdaiin qokod ochedy keain dar otor okaiin qokeedy keeey qol sheckhy kes ychey pchr ol qokeedy ykol
lkeey olkchdy dal ol qokeey yedy osam dar dar otedy qotar olchary chedy teody ytedaiiin qokain cheees qokedy solcheeor lchedy qokeey chey lchedy daiin pchol otaiin kg daiin lsol okaiin dleal ycheoy qokain ytched otdaiiin chs pchar dshaiir okain sheol saleed
tshor qokeedy odo lchey oldain shory yshee otar ytair oeam ol okey odyeod raiin pody qol fchees qokeey ychedar qokeedy aledy qockhol dair ykdaiin ar ochor cphaiin seedain sheol chckheedy tshees qokain tcheor
y chey lchaiin chctheedain chy olchal qokaiin chedy dsheey shcthiiin qotoly salaiir fches ytol dain al okey qotan oreody sain ol qopchdal soro am dal chedal odyeedaiin qokeey arm pchdy lteeody shedy lsheed
okeey koly oleedy otain otar okchedy air ysheedain otar sheol chedy dala chal rcheal qopcheed fchor qokal odyaiir aiin qokey oteesy okchy rar ol oddy lkeoly otees or opchy ain qokchdy lkol okeedy okey ytdam chedy daiin dar okol olked
cheedy choly okshes qol daiin lkain aleeo sheey oleeor daiin ol sheey olkain qopaiin opchy chedy okeeos ky aiin qoteey lkeo ltos qokchey sheol okain lchy ckhedal



qokeedy ltoy oteear qockhey qopchain sar ol char sheedy olkar okaiin chedy okeedy chedy cheey kd dshody lkol dy sheey shey qokaiin octheedy qokain qaiin aleeol sorey aiiineod chedy dleo dshsdy shey sheey shedy or pcheey okeedy kchey eseey ar
ofcheol daiin oeol rcheeol qopair ykcheody chdy okeey air qokchdy opchor lpchm fchedain chedy areor lsdain otees odor olkeedy dleey qodal otaiin qokeey oleeo chedy shckhdy dain daraiin qokals qokain lchedy okol ckhedam saireor dy
qokeey okain otchdy oks dshary dshody dchedy shol okaiin qokedy shor chedy oiiineeol aiin qokol otain chedy okedy lsedy ksheeedy dshedor ar kchdy qokaiin



keod qotchey kd ykam otain shctheedy chckhy okchey ar qokeedy olkaiin okedaiin olkal opeod ol okeedy qoteeo taiin olkaiin shey reees chedy shckhy dam shedy chctheor ol lpchch qoteod qokor lpchch lchaiin cheeeody ykedor ltes oteod okaiin
ykoiin odain qokeedy y shcthd chedy lkedor dar olkeedy reeey aiin kcheeeo dsheain shedy qokeedain otaiin saleedaiin ycheed shol otedy otar ar kd lchor shedy otaiin qokain ar keey qoteey qokeey odain qokeedy dair shedy eseo chody dalo chckhy qokar
qol saiin kod shedy aiirees qoeedy cthee dal saldy or okal olsheody oteey shedy cthain opchees kar olkal okain dain ol qoaiin oty qoky oles ockhaly dal aredal kr lchol ysham oly kl chdaiin shey peeo
lchaiin lshar chckhdaiin qofchedam dain lkaiin qopedy qokar olchy odyedar aiin dain sorol daiin or otain qokar aleeey oiino ytdaiin qotedy reedaiin ol teody ochedy shol chdy chor qokeedy chedy lkary ychy otain ar opchdol oteedar chey chol chedy sairdy ykoiin
otchaiin cham raiin ol qoky qopaiin chedy shckho dain saledor otedy qokaiin



dleey qotoly shedain cheey kaiiin sheedy daiin qokeal qokaiin ykal ydair kam okain lchedy qokeeo olkeoy odain sheol qoped kshdy areesy otain daiin shoiiin por oeel key tcheor opchdair dain
qolkor qokaiin ar oredaiin daiin qotedy chctheody kchor chey sheey par shedy chey am dedar chary chol kchy lchedam qotees otain ytchdy okchoiin lkchsy raiin chctheeo qotody olkain qokar oo chedy leoy qokeedy oteedar ytey otedy cthes or
rsheody otaiin chckhedy otaiin lshs daiin olchody sham oleedy kain okeey dcheear am qokor shey lain shckhy okain qokar ytcheal dcheeor chdy cheedy shedy lchy shedy ytchar qotoly oleeor shedy okchdy olkos qokol qotain shey sairaiin lol sheey
chey or kchod shol lteeor odeeol okar ol dareeody olkain opchees oly olkeey shedy oltaiir ol dar ytcheol qokeey ldal qokdar qokeedy ykaiin ordy opchdo al qokeedy otain lair opok okain qokeey rcheey qokar



opchedy qofcheod redor chedy qokal saiin ol ar ol ckhy oleeal cheol otshedain cheol aredy yshdy dar qokar dal chedy chey shor cham chedy oteedy dar oree okaiin yches shey chctheeo shedy ldal ar ym yshail olkeeal okedy qokedy solair qokeey
aireal aiin dleey qood opchdor cheeos pes qokal lsody lsedair ychals opm dain air daiin keod otain qokeor ctheor okaiin chedy tdaiin lchedy ockhdy okchals okain otoiin okaiin qokain odor dd otedy qoteey qokain ledam qokeedy
soledaiin yteees sheey ycheoy qokain soleeeody cheam otal qokain ol aredain shedy teey ddal qolkeal oeol opcham ykiin otedam lkedar otcheody ldair ofcheey oso lchaim otchdy cheedaiin scheos chey schaiin lkeeo chedain
chckhey po cthes shey qoteeal qoky chdaiin or okaiin odyeeor shey olkeey chol octhair qopchl rdaiin ches lpcheeody qotedy qoeain ol qockheody qotchy ol qockheor oteey qokeey cheeey air kchy yshaiin dykedy ysheos okchedy shedy okdam aiin kchain otar
qokeedy olg qoody okedy lchch fal alsy olar dar shckheam lshaiiin pchair soldol shedy cheom qokain lkedo saiin sary tchair darod okaiin qotal qoky ykan al chcthedy sar sheedy daiin sairor dleey odyoiiin opedy
qoksheeol opcheody shckhy solkeed tsheody qoky qotedy ain dam otedy oteey tshdaly olcheeo lkdy shol qokor ctheeos shedy qoaiin qoteey chedy chey fcheeor kal olchedor olshsaiin olchsd shedy pchy olcheees qokaiin qokain sain
odain sain qokshey lky ychsy ky chdy qokeey chedy odm shdain ycheees teol qokshdy cheey lsaiiin okeesy dar tdy qokaiin qol qokaiin chedar solkes ypchear sheey

qotal xedo okey qokedy



okal lseedy shedy chey shey qoy shctheol qokchy shedy chcthair qokchdy ychol soreor chctheo chey lchey olshar qokedy oreo okar rdaiin otshdy sheedy oear qokchey olkal qokain shedy otaiin qotchaiin dar shckhy solkody opcho ckhdor shdaiin doredam qopeal otar
shes qokaiin shedy chcthos qotedy qokar olchedy ol lchdaiin ar yam ychedal lkdy okar ol choiin chol shor saleal ledain chdy otal shedy chcthair dam rchey qokar kchdy kshols opedy qoky qoteedy redar otaiin ar oteedy qokal chaiis otedy qokaiin olchy oldain
olky tdal chdo cheeor okaiin qokain tair doleody char ocheos okar sain oteod qotair qotcho qokeey oty qotedy dam al ofeo cheal soriin opdal oeedy saleoly ols qokeody qokedam shol dalyedy daiin chol qopcheey qokar
lkaiin sheedy teeo ckhedal okchdy shedy lydy daledam kshedor dar qokchedy ol octhedy ol opchary dalydar cthaim dd keod rar qokedy las ctheor qofchain soldaiiin sheoy qokeedy aiin oteedy ckhedain ychal qokedy olyees dar lkam shedy daiin or
odyeoly qoeedy chckhedain chedy lkain oteesy okal ol qokeey lshaiir qokaiin raiin ypcheor qokeey lkche otaiin shedy qokar cheol ofeey ol saireeor ykedar dar ty shey qotaiin qokedy qokeey lair sheey dar qokeedy kain soledy otaiin
qokar res qokal ycheeedy tols olkeol daiiin lchedy aredy qopcheol ar keod sorain ykchdaly dar qofcham ckhar qokedy aiiraiir am tees shedy okedy chedy qoky tor oddy dain sheedy ore lsheedy shey qokaiin shey oteey



sheoy raiin dar otaiin ykar eseey chckhedy qoksheol tar alees cheear okeedy cheol qotchey peor arey daiin aiin chckhey qokedy shol dar chcthees qokchedy olchey yoiiin oteol chor ychedo qotedy seey okeey oteedy ol soreor ral ar
rshes qokain qockho ol pchaiin olkedy chedy qokaiin odydam lsees otain tchaiin sheey daryeey chedy otedy olkaiin ytedal aleoly oty ykal olkeeo qockhedam lchdal odeo tos sheedy qoky chedy qoteedy kor oteedy oty olcheeor ytchal solkeeody ltan ol
cheey olkdaiin shedy lteeor eseo chedy lyeeol solees dar qoteedy opchaiin chckhy pcheody dal otedy qoky qokeey keeo chol py okeedar olcheedy doror olkeedy olsheoy qokain olkeey teeedy octheey lky raiin reedy lshar shiin opm schor kcheor chol chedy
oty shdaiin oddar qokeey chedy qokaiin raiin okchedaiin solky ckhdain cheey ar okaiin dar qokeedy shedy aiin tchedy kshedy lpcheal aiiindy cheedy qokedy oteey redar chdy lkaiin saleed qokol opey shol ofchm lkar qoteos qokeedy chedy kshedy qokor
chdy qolkeedy qokedy chey olsheed ol shckhy chor keeol rcheal qokeedy opchair chedy qota dar y qokeedy odyody olchedy ychd qotchey lsheedy aiiraiin lkeol qotchdy key okeey oteey qokain oty lchedy tchal lsy yche qokeedy ol chdaiiin qoeeor pcheeol qokeedy



qoar olkaiin sheody qoeear orain qokchy chedy opchy shey okain qols okain lkchedaiiin pedy otedy okcheedal shedy chctheeody saleam olkchey chs chedy daiin qokod chol shes dcheor qolcheey okeey ol qokshedar oleod kchm okchor aireal dar
cthair opeeos aly kar ytcho shcthaiin ar qokedy kcheols ol cthedol ked otedy qokain tcheor qokchdy qokain oteey alaiiin olkar odyeees arey dalyor olkeey chckhy cphdair shedy okchaiiin reeor lko ochair
qolchdy otaiin oryry okcheody lsedar reain soror shcthdal okedy cha odyeod salaiin chor chedy qokaiin chedy yshdy reeor ytain dal shedy shoiin kaiiin or olees ol taiiin olcheeos ycheeey shedar cheeo chctho lair
sheody lseedy dal or lkod lsain qokaiin qoeeol otchdy oksho lkaiin alals qokain aiin olyod ol seedy shdain ran ol chckhy ykory key soresy aiin dain odeeedy qokeedy pchaiin dar qoky qokain qokaiin oteedy dar shol ochedy opchedaiin ar chcthals pedy
qokchey olcheeey kedair chedy lsedaiin lkaiin cheeody teey lkeody olyaiiin oteedy ar qokaiin aleol qokchey qokeedy qokedy qofched lkoin qopdy lsedol chckheedain saired pchod oteey lkm aiiined tshey dals kor otal olaim
dchain sheol oteees chey qokaiin shdain shedaiin chedy qopchdy chan dal oleeey olkaiin salal otedy ytody aiirain tshesy ol sheol kol okar chcthey opchees olshedaiin



shedy ckheod sale okdam aiin dar aleeody qoeedar sareody ty qokain lkols otain ytdar chey lchedy lkain tor shor ytar odair okchedy lsedy yeody daiin oiinm lkeeod sheees shey ol okar olcheedo kdain chals pdar
shor alr chey ytdar saledal shcthol oeedain otal ykchaiin okod sheedy olkeey sheedy octheody lcheal qokar dleo chedal res qokedy otsho al tain odod ytody qotol qokain shdain chey ar lkain qoteedy shedy qoteey dcheey sheckhy ykchdy sar otdor
lkchdor dy shedy otain lsd shey qokeody qokain otar saredam olted opchy qokeey qokshod taiin lkeey qotchdy otedy ocheos dain qokey al olkal dalyear qopchedy lkey shor chd olchain aledaiin qokol fchey oseeedy cheey qokedy
shedy dain qockhol okcheody ckheees areey qokeedy shey opchoiiin opo psheey chctheeody ytody ksho tsheey qokaiin qotedy daiin okar qol ysheedar reedy dar okedy ar daiin qokaiin olkeedy ytdy cheey chan otaiin otsheey qopcheody qokeor ol
shckhy otal chckhsd y qoteey kody raiin qokcho soldy opchdy okar shedy lchey or qokeey ar ysheedy qoteeo lchedy okaiin shody fchaiin dar otshaiin okar rshedam oteedy arey olchesy lchdy cheey pal aree otaiin cthair olky shey cheey lchedy
lcheos shcthedar qopchear qochey okchar odydal opy tey ochedy qokshy odydy dam lchey air tedar olkain lked otain araiin qokal arol qoteedy shedy otedal shdaiin otchdy ltdaiin qokedy chctheedy shdain aiin



aiiiney cpheol to shol ody opan qokaiin chedy olkaiin ykor ykchedy qol qokeey otaiin chedy ysheor daiin rshaim otcheeedy chey otain shedy otey shedy ysheody qotchey al ty okeed sheeos shckhod otor chs sheees soreol sheol sair
daryeal ol cheeey solks pcho okedy lshair aiiineeed qotedy ar olyam chckhy olchedy araiin oteey otal y osg ol lkchaiiin okedy otes pchdal soiinol qokeedy ytees shal oto qokiin olkain oked toy reeor qotedy cthes ol
shckhaly soreol qokal shey qokeey chedy dkaiir ycholy shedy lkcheey tl qotos qolkeeor ytain qokar ltd shey qokaiin qol cheos sheol lseeey okain qokal rail okain qaiin tl aiin qokeedy shdam shcthair olky oke qodam salos qokeey oly
daryeey ain oar ckhaiiin lchdy chcthaly lsheol okedy okedy shedy dardy soror lcheeor okm oreeam ol ykchol shedy chcthols pey shedy dy qokee qoteey qopchol dchedy tam qokedy qokeey qotshain tcheedain dain qokdaly olchedar shedy dardar okeey
ychom aleor dal saredy aiiry ltos sholy chey al daiin qotaiin keod chedy dain daror qokeey ofcheol tedaiin qokain lkey oteey soledy tchey sain lchedy ody aiin



ol le saiin otedy ytcheed ykody chckheol okeedy doleos tcheey qokar qol chckhey qochor lchey chckhol dykm chedy doeor lkam kdain aledaiin okain teedy rdain lsdar sareody chcthaiin dleey shdain qolkeedy redar soredy oteedy
qokar keeor chol ocheey qokal peedar okaiin qokedy qokchdy oleeor keey lkr ol chedy qoteey qol qokeedy qotedy olyain aiin dalain otar dchaim opchedaiin oloiin ol olkody chol lchey okchedy ykeol qopchdy rdar qolshedar ran opey oteedy qol qokaiin
sholy olkey dshesy sheey sheedar lchey fchody tedy qokal ykedaiiin otair lair qokaiin dar tdy chckhy qoleeol sheol shsd shedy okaiin qokol okain dar shdol kchedy oteedy reees otedy okeey oky tchdy dy lchdy oky shey shol
shdain qoky otchedy qokedy otaiin qocthedy lsy qokeedy opody qokchey otain yky lseey qotaiin olody otaiin qopcheol qotchdy lkey cheol oleedaiin chol otcho ochedy okal aiin opchg or qoky lchedy darear qokeey okedy qolshedo
otchdy saledar oleeody sheedaiin ykaiir taiin solar qotam qokain dardy dair chdal oliin oteol ykcheor oteey daryeey am otedy osam ches olkal ar solchain qokchdy lsom sheedy sheol qockhdy dkr tedy lkain sall qokedy okal kar
tey cthdy shody fchaiin olchedol qotaiin kees qokain sairedam shckhair oteey qokeor cpho qotain olkar lseeos chey ol tsheo aiiiney dair ol oleeo pchod aiiinair daiin otaiin kl sheedy okeey



okchey oto okaiin shcthear aiiineeedy teody chckheain redal qokeeor ytdar qokaiin otedy kchedar odyeedy qokaiin shedy ochod doleo oteey oteey lsedy qoky qokaiin odydaiin qokain qotar ol okar qol otchy qokeedy shedy chcphais olcheedy chedy ctheor lchy ol
qol qools olkear olkar qotedy qokeedy ol tsheey qotal kr yteey oteey ol daryeey qol chedy dareor qoteedy qotl ky reeor ykedam okeey ckheeod okeeor qokchey olkain chedy sheol or qokeedo lpchedar ololy keeed fcheed
qokchdy okeedy chedy shor salaim tedal qoedal daryeedain kais oleeody chdy qokal shedy ocheedy ytos qokeey ky olkoly shedy dair dar ol otchdy shedy cheeo sheeody sdy tchaiin okaiin qokedy solkal ychan ofchs olchain lchdy dcheo ol chedy sardy shol ol
chedy qokeey pchdy dal kchdal shor okealy oted qoedy qokor chdy dar cphosy qolkam ain shar olcheor oky qokeedy raiin dair chey ykas ychos shey opar ksheedain lteom chedy cthdy lkaiir pdain shey dair qockheol okaiin kr sheees aiin
ocho teeey aiin olkeey sorair pchee otaiin otody qokol oted otaiin qokaiin por sheol eseal chy otcheal okchr aiin soles chol qoksho cheedy shedy qoteey chedy keo qoteey lkain okedain or cheey olkeey sheedy solom shedy daiin dar olyeeeody otody chedy otain qokar
olcheeody lkain fchch yky dleedain shd ytedor chedy dy raiin qokchedy kes chol lkain otar shedy yshaiin sheckhy qokedy okal qoteeol lkaiis ycheeo sheedy seor daiin aiiinaiin tcho lchear tom oteeal olar qokaiir shaiin okor
qokar y otsheody otdor ypchdar opchy ykedal dcheeor ain ytcheol qokchdy okain tdam aldar shedy daireey chedy qokeedy chedy



qokal aiin kcheols ky peeeody okshar qolkaiin sordy opeedar odyl okaiin shedy dam oteody qokody chol okchy dain chol chedo qolked otchees ar air qokeey qoko old qokeey kar qoksheeedy sheol sheey otain soleedaiin ol qokaiin qoeedy dar
ctheol dshsdy ro qokchdy shedy daiin lsdain otol ckhey cheey okeeal qos oraly chedy okeey qokail ykchaiin otdol ychor oty oteedy qokedy opcheeey shedy dchedy okedy ckheeal okaiin sheol qotl sheedy qokeey dedam ypchdy qokchdy fchar
pcheey qoteedy yshdy olkody qol cthary qotedy areey dardy dair dar qotedy kchedy ol olery ol dar cheedy kdo qoteeey shom shedy chcthor dordy sheey dshdaiin oty olkam chedy redol ald re ckhes saredy tol
sheeody saredy ochedaiin otedy oriin otear yteedy doledam tdy qokeey chedy shedy sheedy qokeey oltdaiin qol lkeeo qotam poly am shody fchdal sheey okaiin fchdair qopcher ltody keod qokain qotar otain qokal dy ol shol
yor dam qoksheedaiin chaiir sheey olal qokaiin shedy peeal shedy ledar saiin qooy lsy dalyeo saiin dytor ofeal dar ol ckhdol salam qotain qokeedy okal fery qokor opcheedain shcthdor otody chedaiin dchedol opdam qoteed okar shdaly al oteey
dalyedy okchee olydol or tchdy chdy daledy aiin lkeedain okeey olkain qokeey okeedy lsam dshar qotey ols y lkaiin am daiin chaiiin rchdy shaiin saiin orol lky dar qokeedy qokaiin keey aiiinedar cthedy olkeedy ol qokeey esee dar



olchees kd ol ar qokchy ryeoly qokaiin y chdy lkaiin okeey otdy qokeedy olshaiin yshedy solchey oteey ykeain aiin qoky raiin ol cheol qolcho dsham shey qokeey lkaiin dar cheey tedam sheeody oltes chckhar chcthedy qokeey oshol qoteedy sheedy daiin otaiin olkdam
qotain chctheody lair qokor salody ol oked shey opcheeey ryas yshor otaiin otchaly oeor areedain teol otsheo opcheeody chedy ydy sheol chdor lshody cheedy chedy sear odeeor shey lkeal chey chey shedy lked chey qokor shaiin shaiin
dchedy cheey qokain qeeey olkeedy ol solan qokedy qotaiin olkeeos kd olshar soiinedy qokeedy y qol lkain qokaiin qokeedy keedain aiiineaiin al qokar otedy daiin opdor ochor dal qolkeedaiin chedy otor okain aiiing chs qokar chdy dain ychdal dar
qoksheedy aley daror daiin ar lkedal shedy opcheeam otes salos shdam qolchor qokeedy otedy qolcheedain qokeey okedy or otey lsam ychar olyair shor qotsaiin sheod otaiin otol otdal otcheey ledaiiin otdal qoeeody olchdain chy qolshch qotor
okchedy am qokar olshoiin dar soldaiiin chedy sheol oteees sheey



soledar otedy kshar salar lkdy sain or dar qokor aiin leees kody olcham qos kedy ykeeos okedam chedy qoksaiin ted sareody soledal olshody olcho oteeos olshail ol qokaiin olkeear oryedy sheckhy dshd otos lshedaiin
doreo qolsheo org qokeedy alaiir qokedy qotal dshedal aiireol otaiin peeor yteod chedy qokain qokeeor ytdy dam shiin oteor olkeey lyes psy otedy qokair qokeain qoeeey qokeey sheedy qotchdy qoeedy orod
chor chedy okar or pcheo qokeedy sar ain tees chedy okor daiin olaiiin qokal ol yshdy shaiin chedo tear qokal ychiin otain qotedy qoteey oredar olshar qokeey olsheed oteey ykdain ytdaly ry aiin solols opaiin dar otchedam lair dar
shedy qokaiin chckhaiin qoras ar saiin cthaly odeeol okeedy sairey keod tchor psheedain tedy lpchdal ykcheoy okain qopchal qol areey shcthdar areedal pdy chey opchdy solcheeor otedy lkaiin shd qokeey yeos ypchor okeedy
shcthair qokchy shey okeey dleey okear qokaiin qoted sain lchoin ardy lkor aireal olchedy ofcheedy redo kdor ar cheol yaiiin cheeody lsheedy ar otchedy ar olkchdy qoal olkdor soiindy chor qoam olkeeor dleedain olchody qokol olkair otar
opcheos opcheeeody ar soleey kchy okol oteody qokeey shain qokeedy keol okedy lsar qotaiin chedy tain sheckhy salal qokaiin otchedy redal dy shey olkchy qopdy al qokeedy dar olkeey cheol odaiiin shey sheol sain dar dain sheey



qofchain qokal oleoy qoped qockhdy sheey ar otaiin qokeer chs otedy ocheedaiin dar kshal al qokar shedy dain lchedy olteol ctheody tshear ytchedy doam qoeedy chl kal okaiin qokchedy ain okeey res shey qokaiin qokain qoteey shckhaiin shckhy qoeedy chckhy
okaiin am tchal odyedar ols olkol pair qe tor okchdy shary sheedy yshdor chdy otaiin ar to cheeo al qokar kchdy ckheedar qochaiin dar chey oteey aiin qokal aleey daiin solcheeol kedor oteesy qokaiin
lain ypchdy lkcheedy dleal chsairy ky odyeedaiin chedy lteeey oksheesy lteeo aiiineody qokeedy olaiin qoleeol ypchedaiin qos shees ckheedy qotedy sheedy sshdaly chdy dain daledy shr dcheedy kdair okeey shedy cthsdy cheed otaiin qokeedy shedy
odeody kchaiiin qoko ored qokaiin dleeol qom daiin ldar chor raiin chey ytody qotedy dal dar olkedy chedy chey y lchary qotan solkedain dain kory qokain lkals opaiin cheeody qotedo ychdain sheedy qokeey oreeod raiin okeey qokeey ol
shckhdy qokeedy ldy otaiin or okeey



lsoy ykdy solais qokeedy y lpcho ddal olan pchr ain sheol dy par daryee qol siin okain shedain opchedam kchedar ry dshedal areeeo shedy cheey chedy tdy led qokaiin chedy tchdy lchedy qokeey dcheedy re aredy oteedy
qoedo kes shedy otaiin or aredy qotar ytchedy cheey ypcheor syal qokain sal aiin kchair olkal qokedy re ol qoeain oledaiiin qokain or qokar chdy otsheeor sheeos ychaim qokeey qopaim otaiin sheeor olkody okain qokaiin ykdaly chaiin otedaiin
oteey kedaiiin pdy darr ckhal olaly dy cheey olkain otar qokeey shedy qokaiin shey kches shedy cpheod aiin tshedol olchsy shedy lksy chedy qokchey salg dshal chor olkeedar lchey lchedy qokain shckhedy tchdam ar otedy shol otedy olkal chedo
shey qokdar ley sheey reesy ar qol kshees oleedy dar qotaiin aiin saiin ar shed okaiin qokol pedy lchaiin lkam sheod oked sar aleeor qolkod opcheeol soledar air dchee ctheal soleedal olchain okedy okom
ocheedy shey soledar ol ol chey ar tcheor qoteey okar air chor rar ykeal qokal otal qol qaiin rchedy sheol ychedy lkdy cheedy aiin dam oked dar okeey lkdar qokaiin olkeedy ytdain shedy solar ol chedy sheody lchedy
cheey ar qoky opary qol sheey ychedal yeol ytchy tdal pchdy aiin keedaiin qokal ytedy chctham cheol oo olkar shedy qokoiiin opedy qotey shey qopchey okeey



oedy yol olkaiin chckhy oteedy al dches dar qoteedy shedy kshiin fchedy alyeeedy sheol oteedar okeey chedy cheey sheedy okaiin kiin qokain chs odyl ain tcho otaiin yteees qoked cheedy fchdam ychom shedy chol olkedaiin
qokaiin oleeor dsheoy sheol chol qokeedy ychd salos shedy sain sha cheam ol shckhy otaiin olkody dain aiin opchoiiin pain ol qokaiin lchedy otaiin dair ar qokeey shey tshiin otain qoteeos ar laiin cheedy shaiir okaiin otain shol chdy shor oledair schdy
chey cthed okey otain qokeey oleeody shedy shor lchedy tar reeey qotal qol qokey okain aiiineees al dy pchdar opchedy odaiiin dsheeody ysheeol qokeey lor okal ctheody olkeey okeey ychody chdy otaiin qotedy otal otedy ytedy chol daredy qokar
soiinod cheedy chy opeeor olom lchey chdy ctheor ood qokeey lkdy laiin chdy sheol qotchy olkody dar dal rcheey shcthair cheey qokchey chdaiin otain dal qokaiin shody por darr ky qotedy soledal kedain chedy shedal ydy chdy qokeey
qokeedy chedaiin okain daiin oaly qokail olches olshdol chdy qoedy sordain ltdaiin okain shol ypchaiin olkeear qokain lkeedal okdol dsheedy ytear oly aiin qokar daiin otedy chdy chedy qokol opdy sheckhy qotain oteey
qokedy otchy kchm chdy otcheody ol qokchey raiin oteain qokaiin

okal shaiin lpchedor kdy



dar qokor qokshedair aiin ted sheey solkeedy otain okar qokchedy am chey qotain okeey okain solo daiin ochaiin soly otcho olkeey qoky ol qokeey pchor teal lols fchear qopchedy qolkedar chedy tcheor okaiin ofeey aiin aiireor chdy laiin cheedy
cheeeos lkaiin otain darain dain oeey qotar ychiir olyedy otar opchor opchan dar leoly okeeor qokal shais keeody shey olkeey y lcheeey or oreor ltedy ytchedaiin pchedy teody okaiin olkain okeedy chedy ysheols aiin qokal kiir dal sheedy qokar
qotsaiin dair chedy qotar dleo chedy lchedam okcheeey saledar qokedy araiin cheey sheey qokeedy yky sheedy ar otor ydy qokshdy chedy opchy qoeeal cheol pchear otcho ar sheeor keeos kdaiiin odyody shey soreor qokeey okchey ckhal shar shey olkey dar qokal
olkchey air okal qoteos ysheeol leam qol shckhy shedy okal schdy aiiinor chey al okchail dar sheody okaiin opeeo qoeeeody opcheody qotchedy shedy ockheedal cheeody dar qokeedy ol olky olkeedy ytedy lkedaiin shoiin qokod opan ofeey olchedy
pchedy qoteedy ytom opeedy cthaiin oteeor ltiin olkair dar sheey chdam olchedaiin qoky okeedy lkchoy or qokaiin qokain tedy qotaiin sardy qotaiin ycheed lshedaiin oreor qokal qokey cheed qokaiin okeedy keom oteed ol qotal qotedy ol
dleey ol leedaiin all qokeedy otedal oltaiin qoedaiin shey qoksheeo chdy qochain cheey dshdaiin olchedy okar reeody ain olcheeor qokchdy ltdaiin chckhy leed chey cheol kcheeeody ar dy oteey



shal teor orchdy lkain kar oro sain shals fchaiin okaiir fcheedar qokol okain dshaiin qotol otain ol rchdy okedy ol okal oleees qokaiin ycheed oteey qotedain ol sheedain odedy sedy qokaiin shey odar reeo chey opy keed
shckheol shckhy shedy qooiin chor shedy qokeey qol qoky olkaiin salar lkeor laiin otol fcheeedy otcheey se scheol otchy chdy tshor dal qotaiin qopcheol oryo qokaiin orey qoky tor aro aiireey olkeey chey otal qokain cheedy ykedaiin otol fchain soleal otdor
shor okain qokal aiireal orey qokdair dordy sairr reain pcheey laiin lkaiin keey qokeey ars shdor shedy sheey sheey kedaiin otchey qodaiin otcheeol lod dain olkol qokain odyar opd okaiin sshol dal lchedy sheol chedy
qokey qotary qotedal shor salary okch qokeey chdy saiin kch okaiin sales shedy ol okchdy chy olkain okal qokal lsar olcheom okain lkaiin oteeo olky am oty qokain qokal oteed opy taiin daryeey chedy
qokal dshedor qokedy shol lkeor laly oley lpcheedal shedy chcthsd raiin arey qokor ytchaiin qokal kedo qoteeos okeos eseeol chedy qokain qokaiin shey scheor shol chcthod daly dar al qokar opchey olkeey ol otedaiin chedy lair cheedy
ydy ory sheed shody qokain ytedy shody qokain dar shckhes dar fdy qokcheody ys alam okeeey ral qoteey qokear dy otaiin qokchedy cheol otchdy ar dair otaiin chedy olkaiin chey lseain oeeedy okeedy cheedar qopchod solchedam tedy aiiinedy otaiin
shedy aiiredal chey opedair ofchedaiin qokain oteedy qokedy shol qokchey shaiiin ykdaly qokedy areol qokaiin cheedar



okan sheey cthear daiin oddy qoko shedar qotal olchary shd aiin shol lchedy darody ytdol qoteeody cheol olkeey shedy lcheey okaiin ol otal okchor qokeey qokedy lcheeey shedy odydaiin oled oey aiiineeol ykcheeal al
rshdaiin cheol qokor qoteain redain reeor aiin okedy chdaiin chckhar am ytchear oe roiin chckhey ar tor soldy aiin olkeedy ysho cphor tain sain otchey aiin oteedy odeor okeey chctho otar ar qokeey cheeor daaiin qokaiin
otes seey shol odyeom keeos lchair yshdol shedy aiirdy okchdy otedal chey am ytar qokeey sheedar okeod soreor qoteey okol sheedy dar ofchor otchedaiin chol qopcheey qokar qokain qokeody saiin qotan qokeey shedy qotar shiin peeedy oso shedain
ldy kchdy okar dar qokaim okeedy qokol opain qokaiin qokain qoteedy dchedy oteedy qotar otain olkaiin ol olyoly cheol qokaiin ol opchees okain otar oteey raiin chey qokain rchaiiin ol tsheedain qokar qooiin olcheoy shey daiin okchey chdaiin qokedy ain qopedal kees
chey olcheeor cheey kd dar ted oo dkan fche qodaiin qokedy ain oteedy



ofchaiin qokcheeal olchey qoteey qokaiin qokeey qoteedar otedy qokal kan qoees oteey otl qoeear kan qokar qol oddar tcho chedy oredal oky shedy okeey qokeey cheol oley qokody shedair par
qoky saleedy qokain qokeey aireeol chedy osain lchey okchdair kchaly okedy qos chcthain odo tchaiin shar qokedy okal oledy arols pair okr qokain otar oiiinee cheeey tdy lkais qol shedy aiiror seod ykeeed okain qokeey
lkeody saiin dalyain oteey qokdaiin qoteol qoy aiiinaiin lkaiiin otain qokal chol cheedy keel oshain tchedy opchy olshaly sain lkaiin olkain shedy opar daryeey dar qokchy cheees chedy tod olkeey olcheo solchain kchy dar otaiin
shedy opchiiin dsheeey peees oair okchey ykeear qokar qokedy y qoteedy or shckhain yshy yches ycheom qokain qokeey opchdy shol qokedy otol opaim raiin daiin sshey opchedy tol shcthed qokeedy cheeo okchey dar qopcheey olyam lkdy yeey qotaiin
chey peeod oteedy qoar shol olkos chy ochaim tal qotain qokeey

otal feeeos ykery



shcthair okor otedy qain chckhedy rchey qokeedy opched otar olky qokain qokaiin ol dal qokaiin qokchedy chedy okchdy dar opcheal aiiinedy qotaiin lkaiin olke oteedy lchedy oteey lkeeol qokar chey lsheeody qokeedy oteedar ofeo ar lchedair cheol tor
oey al aiiinoiin ychl olkedal qokar chol otaiin chdam shey olshar otedy qokain ody ocheor lkcheody opchees lchedy otar qoky cthaim che qokchedy lchedy oro chol chedy qoleody or okched oleey qokedar aiin qokaiin okesy otain qokar
qokaiin lty ol olcheed otedy ol dshedo qokeear otear dal qokaiin chesy doedo chol dy daiin shedy chcthedar dshdaiin chdy tshees otody okeey qotedy qokeeey aiin okchsd okd yky odol okedy odeedain shcthedy keey olkeey chckhy qokeey oteey ar
ar ochedy lkain yshod kchod qokeey qokaiin okeedy ol otchdy shedy olkchdy sheedy olkeey olkedy dar oteey shedy qokar pedair olchaiir qokeedy lkchdy qokshar reeody chckhy lsey sheedar olkchdy kg ky otain ysheeey okary lsheedy kedy otor
qokchedy dar dolear dair lkchain qokeey chcthdar qokaiin teol oeey dal rchdor okain shckhy shedy ol daiin par km shedy okedy oksheed dar qolshdy qokedy olkeey ofeal qotedar oteedy redo qotdain dar qockhdy oreeedy qoedam
qokeey yeedy salas lkedy tey qockhdy aro cphdy dal chedy okain sain olom okcheo qotar qotol paly qokar leo sheey shedaiin opody qokeey chedy dchedaiin raiin dar lkdaiin qoos soreor areo qokedam qokaiin dar qokar qoky cthor



qotchair kchaiiin shcthaiin pchedy tcho sheeal chedy otal chedy cpheor kshos chckhy dar dy cheey rain y kchedy pchod chckheedar opchor aiiinol daiin aleedy qokaiin ykeam qokedy lcheor lkeod otd ochee qoky ytal lkols qokain rdol
okedaiiin oto ool olkar okar shedy teos taiiin qokain otar chdy dal sheey kiin ckhod solkeedy chedy lody shedy osey qopchsdy chdy ofee aiin qokol qokain olal ltal okar al cheey odyeesy otedy dolain otchedam qolked qokdaiin dar
dalyol otaiin okain lky or arear ledy ykam qokeedy qokedy sheckhy oted qokaiin olcheeody keeey ychy sain otain ykchy otedy lkeel y otchaly sm okcheor otchdy ckhar daiin chol tdol reedy qotedy cpheol to otam
aiiinedy otsheody ocheol qokaiin qotain lkeey qaim qokeedy qol saiin aly sheey choiin lsheol qokaiin qokol qotain chedy otedy qokain opcheeey qokeedain tair qokeey shody okain ytedal cham shedy oty qoteey olcheed ar chctheeo dar ledam olkedy keeey al
yteeody qokar lkchdol sheedy qokar otar shedy qokeedy lkcheedy



dykaiin ctheeeo or shol chedy okeey lkol chaiir ckhedar tchedy qoteey okeey odyedy pcheor olchody lcheeey chey yas qokeedy ain qolkey chdy dam olyod shol cheey oteear olcheedy chedy qokar chdy okaiin lshdam shedy chedy shcthor qd chody
olyor dykaly dar oreody sain shedy ockhain ldy qoledaiiin fchor qokol pey kchor qokdal oseeody qokain lsy shdaly otey chdy okeey qoteod otchy ctheey qokaiin shedy dain qotan shckhy ltody qokshaiin cphedy
dleal sheeody qopcheor cheod kchdy aiin qokchey ckhdy oros okeeey qokain qolks dar qokeey lkeeol shol olsheod okeol oredy qotal chckhy yees shealy opor dam kaiin ledar oteedy or dar okaiin cheeor lchey chedy qokaiin ar tchaiin kal
olkoiin reeam chedy dain lshs chody or qokaiin chedy sheol shey cheol lsheod ycham al teedar chckhedo kody lshsdy ol ykchedy ol pchair chckhy rchedy qokeedy opchee oteey



daiin lkcheees chy qokeey saleedar olkedol lsr qokeedy otain okar qotey dar shedy am soiindy shol qotedy kchaiin tail olol yeey dchs qoeeo solor cheey sheedy ted arair lchor dam cheey shedy qokeol okain qokeedy pshedy
oes fdy shoiin opchedam dalo sar chckhees qotain aiiineedar chedy ledam oteedy shl kedol ar lchedy olkaiin otain qokaiin raiin okedy lsedy odey otar qolkes okain olkar lsas reedaiin cthm dam ycheed pl olshr dar chor qopor
daiin peedar shedy qolo lchdal qokaiin olkeedy shory chedy chctheeody sheedy qokeedy chdy okchedaiin olshedaiin yteey pcheeod lkcheed shedy qokair okeam qokain chckhy tchedy qoreeor ykeeal ol qokain oteedy qokchdy kar ar ycheeol olkeey rs kg shedy dam dar
sheod opcheor shol aiiinaiiin saiin otor dkedor shey shedy kain qokaiin qokedy kcheer qokedy lke alal qokedy qol kshaiin cpheal opchees shedy rchear olkar oty otal qokain leeody ykaiin dal ytedy or qoteeedy ol lchoin okchary shy aiin
cheol cheey dykedy tsham qol chedy lchey qokain laiir am dam oeor pchor oteedy shedy octheey qoteey olchal olyeody oreeey shckhy lsal qotaiin chear shaiin tsho ody otain qokar ods rod lsdar olkedaiin chdy opaiiin olkaiin ain qopchain qoteey qokaiin
aryedam lkaiin lchey qocheey orod daiin rsheeor shdy dcheeo peeal aiin oty qoky keeody opody keeody oiineol dolol daiin qotaiin dchain dchear qokeedy chey qotees tchear ypchdy qokchy otedy okshd olo okchdol olkaiir sheey okain qokeey
qokchedy chdy olyal qoteoy qol cthm ckheod qokedy ofchain qokeedy ky tcheol pshdy sheckhy par ar pcheor ytdor oseeol daiin lcha otain qokeedy olchal pcho psheeol qokeey



qokeey otais dar oteedy air ld kdal sear aiiinedam olkeedy chol okaiin olkdaiin ol choly ychedal sheedain otal shedy oey qoeor sheedy soleeody chdain cheey lshaiin oleeo chdy ar chey otes kar ol opchedaiin okedaiin tor salaiin daiin olkdain
okchdy chckhy ykches fchody dshedo ol ololy olsheam keeey olchedaiin lsiin qokain ral ol olkar orchedy opchedy qokeedy ar okar yty dar okeedy shey chdy chan shckhy qotear kchees ykaly lkchoy qokal shey qotaiin okaiin chedy okeedy olchedaiin shdy daiin
dches lshoiin fchedain oeody shckhy otedy oty lkchy chedal pcheey pchdy otol okain qoedaiiin okain shear roly solkeear chedy qoreedy chdy dar chey dar otal qokal lsal qokaiin chedy chckhos chedaiin ol dar okaiin chedy qokeedy daiin shedy sheey qol qokaiin ar
dcheear ol qoar araiin okeedy dar



aleeod qopchair chedy chor saleeey qokeor oredain lteeor okain orais qokeedy reeeos olkody chedair olcheey otshdal pcheey yshals ckhaiin dar qokey chary qokain qokeey ared arol chy kaly leain qotedy shar oteedy chedal chey shedy olkaiin
dar qokiin sheedy chckhol chor shedain oddal qedy dair ykal sheesy ykeor oreeody shedy otain qokaiin qokain teod ychor otched oteey qokain daiin qokaiin oteeo shey sheckhy sheedy orols okain shdain yteesy qotedy ol otes leey shol ykeod
dchain ysheam saiin lsam ckhdaiiin ykeedy qokar cheol qokeedy am octheo qopcheeos okeam al qokeey lkee sol qokeor daiin ol qokol po olkeey qokol olkain ar qokeedy yeey lkeeedy sheckhy qopeeol qokaiin shear chdy chor qodor olkeey okain dchs ol
okaiin dar qokeedy qokeedy aldain qopchm qedam solaiin shckheol ochdy odor dchedy otchaiin odeeedy okeedy qokol otear dy cheey rar dar okeey cheesy chckheeor ychdl qoteod okain okar al yshey dcheedy ol cheeey qote olkeol qoy
olchedair daiin qokain chcthd shey qokchy taiin qopchor dolee ysheedar ol teody dal qol ol okol qokain ytesy aiin osdaiin opeedar qokshod odeey qopal okshoiin koiin qoky sheol oksheeed chdy odeey tedy okaiin shckhaiin okchy oteeo shey daiin
shedaiiin otain or lshy qokedy sheedy otchy cthaiin daiin chctheedam shdar okol qokain keeody cheedar raiin dain shedy ykeed ofeey or qoeeos qosairy reeeody shedy qotain osy ps otey qoedol dcheedy shedy dal lchm qoky chdy schain qokeey
qokedy sheey lchedy qotar saleo kchdy dchedy sheol oteed ar yteeody qodain okam lkeeol dora shedy ytedol raiin psheey olkeey olchedar qokm qokeey lkdy aiiined shckhair ssheeol qokeey chy ochedy yshdam qokain okeey
lkaiin chdaly dar yshdy arey okeedy lair tr chckhy lkail okain dal qotaiin



chckhedy lkeeey opes otain solals fchor dleo qoeedain otar lkcheedy saleeo saleod sheody ol qokeor qoeod chcthail lkcheain qokaiin teol sheeody olcheeey qoked ykeain arain yshs yteedar kd
qokshdal ockheal oteey olkaiin oteedy kl otos or qokal okcheey lked chedy qokaiin cheeor dair lsor kchedy to oriin qokain ar qokol otaly kchy qoteedaiin qotory chedy rcheoly olchees kain opchedal ochol otchaiin oteey peed
qotshdy qokeedy leol opeedaiin shctheal olkeey chary olkchey tchair dody dy okain qokeey saiin ar okchom olchedy chcthedy cheey rshaiin ocheor cthain qoky chdy dam otshdal daiin pcheey team ypchear lpcho schey kshees qol lain dy
qokeey olkaiin sheees arain chcthiin otain chedy alr ochm tcheeey qokain qr shey ytcheey teol qokeey otedy chey lchair qotaiin lsedy qokchey ykoly qoedol ykor qopchey qokeey schaiin qopcheor lchey chedy qokar ykoiin shcthdal tm pcheody otar shedy qokeey
daiin shedor ycheom par ain pshal air doo olchody arey sheol dar cheedy keain qotedy qokdam qol lkain okain olyam rdain olydy ol ofeo chedy qoky qokeedy ytdar qokaiin qodaiin qokol sheedy chol qokar res chedy chol qokeey okaiin tcheal qokar lchedy sheey
air schain lseeal daryeey chckhedy dalair shcthain dain keeal shedy dal qokar aleedy shey dleo olchey cheey cheol qokar shedy daiin rchain qokeedy qokeedy or otey ychees kdy lkeos ofchedar aiin qokeedy rcheeol dain shedy solkdaiin ol

schedo lpchch



shey daiin qokchey dar solom qol olyom qokedy opody okol paiin qokaiin sheey otdair qoteedy sshedy daiin qoeeor or qokaiin dsheedy qoeeody shedy dam cheeo oltaiin dcheody odey sheeeody dchor okeedy okaiin ychedam olyain olkar
qotchy qopchaiin dam cheey kar qokeey keedar lts reeos opal qokeeody choiin pchdy otchdy sheedy shol oryeol dshom yteain okaiin opdain keod aiiindal sheol shey qokeey ar opchy qokedy qokain dam qokeedain qokeedy daiin dar shckhy chckhes shey chdy qotar
qoksheo pchair dal qokaiin olkaiin chckhy qopchey olkedy shedy olyedy qokar dcheedy solkeeod qokeedy shey qoeeody ychaiir otedy qokaiin cheear qokeedy lchedy qoteey ars chedal oddy dain qokedy ytar dykedam chey chol opchy lkaiin opes salaiiin qotoy olkeed
dalyey qoteedy aiin ytchdy ldy qokchain qokeey qokaiin alyeear qotedar or oteey dleal ol ty opeedar okeeo pchdar arol otey chedy yshdain kr opedol aiin teedain qg cheod chs okear okaiin dar lkcheeor olkody
shes shedy shedy qoreey rcheedy okos yedy dal qokaiin qoar qokain shckhy ro ofchedal qol sed pchedy to ar or schdy kas olcheeor shey oteees otaiin opdaiin ksheor sar olkain sordy kchdal otchl lteedy shey octheeol qokeey
cheedo cheeedy ofeedain otedy ochdar qopchaiin ytchedaiin dar okeey qockheos lchaiin areal qokeedy chey otody pchair olyees oteedar lshdaiin rar ykam ckhees qofchdy qokeedy qofcheey otar shsaiin or otaiin lkedy
dytedy opchedy qokeedy olchary ol otal otedy okain qokar



oiinair qoesy daiin chol soleeey shedy qokshs aiin oryo doredy sordy dy shes qotod ored lair ysheor qokeo oeos qokain olkaiin ocheey qoty tol qokeey qokeey aiin kal lseedaiin keody oroly fcheeor ychedaiin kaly
opedaiin doleey okor odyy yshaiin dareey dal aredy araiin olkchdy shedy dar olkaiin chckhy otar okedy kdaiin lkaiin chckhok oks leody opchaiin olkaiin shedy ltal chedy qokeey ool ocheeedy tchom kaiiin olchy shedain oiiinee ol
olkedy kch shedy okar sheedy chctheedaiin fcheain qol ol shody oteody qokeey opchor dair chey odys ysheey okar oty shey ol qokal chedy qolshaiin aiireeos qokeedy shey shcthair qokchy dy qokedy okedy rdor qokedy soredy lkeeod qoteedy aiin cheey shedy cheedy dar teedain dair olkaiin
saleod rchyl ypcheos sheol fchoy ysho aiiinaiin qokeedy ycheeo koiin lkeeol ypchair olcheear qolchor tedy olkeey chedy chcthar ar chedy dkiin otain qotedy doleey qokeey dal ol qockhedy qokeey otchey ykedy qopol daiin qokaiin dleey or shol
cheey otaiiin chal olkaiin ykar olcheod dair shedy okeey cheedy qokain teol opchy lchedy qokeey qokedy daiin dykain olyom ol qokeey olees oro sain chedy qoteedy okchy dar qopdar opchy peedy qoteod ydair oteedy teo qoky arair lkdy daiin
qoair oain otar qoedal oteey lchedy rshdam otain sheey shey tshol leeed aleeey oteedaiin keeo olkaiin cheol aiiry olkody keeody aiin dal dshaiin dar chey qopched qokeey qokeey kam oteeos shedy opchdy chcthsd ol tchod qokain sain
arm qokchy oteedy otedy qokain okar qed lcheo cthdy lkeeod aiin daiin otshedy qopchor qokeey peeal okom tsheey aiiindy daiin qokeey sheody shedy oteey ytcho air sheol or daledy qofcheody lkain or sheey qokey kom teor ddair oeos
qokchey taiin orcho otal chody

qokal qolshery qokor shedy



shedar fcheeody opcheeedy qokeey qokar sham oleedy qokedy ytain qokchey ykd dareal dy sheey qokain taiin otal saledaiiin olkeol chedy qokeey qolkeeedy daiin sheey lchedy lteoy otedy sairaly tail qokchedy kam chckhy qofchy saledy or okeey shckho sain aiin
saleod schdy araly lkar qotedy qofcheeey yteedy keody otl oloiin qokeal rchaiin chckhey qokchey olkal lsy opedal olyol okcheos lkaiin chaiin dal aras am olyeeody oteeo oreo qokeey qokaiin shedy daiin oldam dar
qockhed cthdy oaiin dsheol qotchdy ykain okeey cthed ysheody otor lshedaiin shey qol ddy dair qoks ol qockhedy tchar pody qolkedam lkeody qokaly chedy qoteedy odyl sheedy ysheos cthdar qol
olsheod lcheo qokeedy qockhaly daiin qokaiin otdaiin okedy cheeos otain dal rchols otear oty okshd cheey dshdaiin shedy shey otal otal kedal qopchdar olyo qokaiin opoiin areal okeedy opchedy lchy dshody dar qokeedy chdaiin olkdor qoky otd otaiin olkain sheol
oky qokeedy ykeey qokeey ofeey chedy chey sheeor kedy ofeal chckhody soiineody oteedy shey qolchee chctholy lchedy lyo lkaiin ycheeol olyy



okees olky olchedol aiiineol ar shdam qokchdy reeor saraiin cthdy oed kal chckhey qotaiis chdaiin olkeey qokain ley opcheor saiiin peeor okey lsy otdam lshy qolkor sheody qokain ockheo lkaiir chy ar qokeedy qol
air aiiineain ked qokedy opcheor opchdaiiin chedy ysho y tchair oky chdy dal otshed opcham olks qoky shdaly aiiinaly dshedo lcheos opchom qopchair qoteedy shedy aiin shckhor qokeedy kchm lchair pchdy shcthedar ykoiin par chy
lcheo dcheeor dar qoteey lkeal qokeey sheeos qokey ar oteedy olkeey olkos lchaly yshdy okdor soreor olydy lsar dleeol dsheam raiin tdain shedy oteey okeey otedy led dar okchey shaiiin shedy schain chcphdal daiin lkain ol odee oteedy
ykee orches olchd soldo keedain dair arear daiin otedy otar ar pchol doedy ol qokeear lseoy qoeed qokchey taiin dal cphdy lkey chcpheedy qol olal peees qokaiin shedy sham chey olkeedy chedy qordy olkaiin qokain
dleey odyeeeody lchedy pchdy daiin ol opcham lseod cheey tchor chckheeey lchod lkain otedy olkaiin qofcheey sol doraiin okal kal dar qoteed pchdar teeor ychy qotedal am kchedam qoksheedy ream pg ols otoiin qokaiin



qolkeody olyeal olkeey sheody shey tshedy olchol shes opcho olcheeody ytoiiin ckhaiin ysheey okar oeeol lchom sheedy ordy dair qokaiin otl al chcthail ol saraiin opchary olkeeor roy otcheey qokdal dar arain qokeedy oteedy or
qoky qokal ops ykedain otedy ora opdaiin or qokaiin qokain oteedy chol oled daiin opcheody soledy shdar chckhey chedy qar kal ltoiin raiin okchom lshg shd qokeo yshaiiin ychy rar chd chckhy chctheeey qokain kchy
dm okeedy olkain ldy daiin otar al dareo qeam lkchdam qokm y okeedy dar shol ordy opeedar rs chedy doy qokeedy or qokol pedam shody qotain chedy shol otain qolkey qopar shedy otaiin

cthedo shaiin shaiin saldy shedy



shcthaiin dytal lsaiin okain odedy sedy arsaiin okal qotain qokeody opchaiin qoko solkas tor qoky sheey chs dar ytals qotain aledy qokeey olaiir qokm saiin shedy doreo chctheesy ol lod olym chcthair sheedy qotaiin chckheedaiin shedy ain
otchy chedy dair chdaiin lchedy reeod chedy to qokain opchees okain qokeedy orees lsedain raiin dy dar chdy sain qotoiin okchedy am chey opar ckheoly olkeedy ain qokchdy olchal qokeeeo dar daiin shedain chedy okaiin qokey lkcheeey qol daiin sheey
otchey chedy teo ypchair shckhy dar aleeal or teols fchdain chedy dair areeedy oteey kody kes yky otdol saleod saleed okol sheedy al dal shedy chol ledair alaiir sheedy opcheeedy lked chedy qokail teor qokeey sheody ol shedy daiin al shcthd shedy
orchol daiin lchedy qopchedy qokchy qokal otain qoko opcheey sain shl darm lkaiin shoiin qokaiin ofeeol ytear cheedy ol ledy sheey shey dy okaiin lsheear okeey olear okaiin chey sheedy qotar ol qokal shedy otedy okeey
ychoiin olkeey lkcheeey kaiin doleor okal kaly qotchy scheo qokm dy rar ycheeey olkain ars ain okchdy otdam opchedy lcheam chedy yshey lchor oryed oleedy dar aiiram olyeody soldy qokeey qotedain kes olshed
daiin alees okain qokeedy ytee pchar olshiin fcheody qokeey qokchaiin dcho daredy aiiines shedy qokchy dain otdain eseeol okaiir roiin ykee dain cphed qokaiir al td otody ldal lpcheor otar dar reeody shedy otaiin
oteey lkchdam doleo qokeey qofched sheol qoty kal qokain shol qokchdy qokain lpcheo sole ltar okaiin qoeol qokaiin keesy otedy ol



lchee keeey qokain qokar dleo chedam qorol tcho otchey ol olteody qokcho sheam saiin chedy lpchm ctheody sheos olkar okcheody lsedaiiin olkeol chedy cthain okchom chdy oo doeor qotar qokain soledar tdal chy oleear eseo chedy
ledam qokeedy qokain shol chckhy qokr ytedar qopcho qokchey qokedy lchey otan dairedam qopaiin sheckhy kedol qokedy shed tshedal dsheeey okaiin kes shey shoiiin ped chedy otar aiin ody okedy dar okain lo oaly olcheedy qokedy cheey chol
dar opchdy les or otaiin otedy ckheeo dleedain chdy ledaiin chdaiin olchedal okedy chckhy daleedain opchees qokey qotedy yshod otshdy lsedar yshaiin olam dsheedy qopchor otchdy oteeor lchedy okaiin doleey feey okar
dchedy sheol qokaiin ykeain shesy shey okain soleear chckhy qokeey kar soreeol dy qokeed cheeor qoteedy chdy qokeedy okain shcthiin opol daledy kchy chan qokeedy dar dches qoal rchaiin dar okol peol schdy pchaiin otaiin chedy qoteees qodaiin qokm
qokol oted chckhey dshr ol sheedy shol cheol shedair aredy oteedy osaiin qotedy dy lkaiin qokchod daiin qol pcho rd lshain cphey qokeedy otain opchy soleeey al qokchdy oledain



air okchdy lkchear chor olshear dal okaiin shedy chcthos qokedy aiiinaiin otol qokain aiin lcheey qotar otol pedy shedy dain al sheody cheeor cheam tair shaiin kal pedal chedy lseeos oleeal qotol otain chedy qokchedy chdy qokeey qoko chcthaiir reear olpchedol ain
ley otal ychdair qokeedy lchor qokeedy okcheey otal dar soiineody y qokeedy lkdair yshory lteedaiin chedy opchary qoteos sheol shar ol otal ypchm lcheol qokey chedy sheol lkchedy sordy lseedar ol chckhey lkaiin oteear qokeedy peeo
oshes oleeeos qotes shedy qokal ar otey otedy qokaly sheey chaiin chdor fchedol qol qokeedy chy otdam olkedair okar ckheed kcho dchedam dain otsheeol chcthedy olkeey ordar rchdy opchr qokain ockhedar chdy

olkal olkor qotor qokor ychedor



shckhaiin shckhy sales ykar dar qokaiin shckhaiin orcheey chcthals okain chol qokar qotol olkain ytody qokchey tchaiin sydy saiin ychedal okedaiin sheey chedy dy dar oteedy qol lchedy cheol cheey dar sedal cheeey okaiin shedy cthm doleal lkdaly lsody dal shedy oteey
ychoiin qokaiin okd pm oshes qodl qokedy ockhdy shol okedy lsedar ytchod solols sheedy chedy ytesy qokeey lchs ykal chedy salar qokeey aiin ykcheol fchedaiin shedy cthdy solar olr ol qokeal okeedy otedy daiin
olkal lseedar dy lseeo oky qokeedy shdar otaiin chedy okcheey chedy qokeey chedy qokaiin kdaly chedy shaiin chey aiin okal reear lchedy daryeeol ain ofee cheees y daiin kal shar sheol ol otaiin or solol daledain lsch olshody qoiiin shey lkain ol
shey qoteed ofeey chckhain pchey teol opchedaiin pdam fchy yshor pched tcheey olkar shedo shedy qokchdy otain qokeey qol oealy sheedy y okeey ykchedy okchom solkeear cheam taiin qokor shey daiin sheedy lkedal shedy lkaiin olkedaiin
oeeol qokeedy ychy otedy lsm otal oledo dshees qokain okaiin qokeedy al okol fchol schear otchy shedy qokeeol tcheey ctheeal opar



oreeol dain otaiin saredy qopchor chedy okaiin dchaiin sheol shor shedy qokain okeey sheedy qokeey shckhaly olkchdy tod cthdy ckheeal sain ycheod raiin kshy chs shey lkcheedy okain qokar otedy kchar raiin okchy kchedy shol shedy chor olor shody fchain
sheody okeedy aiin otshod areedain shcthy lshdam ar doleedy ykar qokey ol qotchy ycheain ol qokeey dar qolshor saiin olair lkees sheol rl okain qokor reor okal saleeey ar sheedy okal qokar aiin dairs chol lpcho kcheeedy
otedaiin shey okal kan ordy sain shos qokchey olshear okeedy ychedy okor km shol oedy qokar laiin qokal saiin okedam shol otar lsdy al tdar solealy pedy qoas raiin kcheal chees shedy otal qokedy chey chain qokaiin
qokchedy keeo or otain odain otar sain ol shedy aiin qopchaiin cheey okchey shedy qoteedy sain shedy rchaly qotaiin oleeal lchey chdy oteeo yty qoedain dchdar lkedaiin ksd ol okail or dar shol qokain sheol qol ar dleal ytedain
kal qaiin sheey otain taiin chedy qokol otain qokedy olky qoky chedy tsheo aiiinedy lpchor schey qol oeo tchdy kshedal qotody am otal otedy qokchy opchedam chey yteeor dardy dy dshos raiin dy otchey aiin sheol shedy qokchdy sheedy shol
dardy opedaiin shedy peed kody okar lkchees qotedar qokcheol opchy chckhain qotar lkcheeos aiin solchedy qopchedain koiin ol otey okdam ychoiin soreeey shom am dykain oltary dar olkeey ol olkol otain qotedy rsheeedy ykcheor y shol
ykchdal okain oteedy ar lkcheed opdaly aiiinain air soleam kol olkeedy qokedy ykeey otchdy qoy olkchedy rysaiin shedy daiin fchedal sain ol daiin oteoy oteedy kaly tee qokeey qokaiin keeey shedy okeey tshaiin tchedar shey dain chaiin
shey okal shedy dytal chol qofchain okeedy tey qol



dlee lsedy shedy dain saiin or aiiinal sheeo qokeey olaiiin dshoiin pcheey qopals qokain reear pedain qokol pedy lte dar qopeody otar cheain qokaiin aiin soiiney chcthees kaiin qokeo qokeedy ol ykcho shdain olcham chckhy qopdy dar qoteey
dchdaiin olchol yod oky sheedy chdy chcthee daiin qokaiin lcho qokaiin qokeedy ckhody odedy olkeedy qoeom shey aiiredaiin okchedy qokain okeey ol lkaiin qoeedy kar okchy ar dam lchedy ysheol sheckhy otery qokain olkar dched cthody qol
cheol qokol ckheody olkchey lkchdaly shedy qokain okar shedy qokal ar qokor oraiin sheckhy olkaiir olsheedy ol cheey shedy qolshas ain qolkeeol scheal chctholy sham dar qoked otal opcheey lkeey areeeody raiin chey otaiin fchdain chedy qokeey otaiin
qokaiin sheedy okchdy qoeear oteey chaiiin sheey keedaiin dshar qotr qokain pchaiiin yky sheol qokain seol chey chdaiin qokol qokain dar opchdar shckhy lsdaly salaiin teedain shcthy oteoy chs salair leor opchedar tchain sheey ykdair
lain chor raiin ytedar als ytchaiin qokeedy dolor ysheeol sain lcheeor keeo qolkeody ain sheol dshedaiin dleey y qoky teeedy oty kdair teear aleeody shedy chey qokedy ddy kcheos tcho doleey soledain or sydy oteey dleo dar
oshes dshdl raiin otal ychl oteeo qokar shaiiin qotain cthdy oteey



alyaiin lshr dcheedy ykody cheol aiin okeedy ksaiin okshedair qokain dkeeol qopdy chdy ched qopcheeed air qokeedy qokain okar lseedaiin ykaiin shedy olyy lsheeam shey olees qockhdy qokal shedy odydaiin qotos saiin qotg opchdy
dar dcheedy oledaiin shey lkchar shedy aiin okeedy chail reeor areor okedy okeeal dairdy chdaiin qoteal odeal kchaiin ol sheol otchdy y okeedy qokeey shdar dchod qotain lkaiis olal ykeedy chees
dar lpchaiiin lkchg qokedy araly arair qoar qokain dam okaiin chedy otaiin scho cpheain qokedy qokchdy yshaly qokaiin odol or chal dar lchan ol okaiin salan lchor okedar chedy sheol dar qotaiin otedy kchg qokain otedy
aloiin shedy aiiinaiin schdy sheedy otar chey lts daiin opaly oedy dy pchedy qokeey lkedy ochaiin qokeedy qotedol shedy qokchy kcheedain qals okain lshedy qotchdy y qopain daldy chcthy sald solcheo qotedy okar odydl
al qoky cheeor shedy qopchdy



olky cthair lcheeol ky sairedy qokedy opcheeody chckhy qokar or sheey dar sheol ychain sey qokod kcheedar ol oteedy kols otdal oleear shedy otaiin ar lkom qokain cheedy y shedy dair otchedy ltaiiin oredy chey araiin
olyeeol qoky ar okeedy qokol sheedy oleeod solkeear okaiin chal okaiin rar salar ychal qotchy chedy kcheor raiin okeey ofcheedy qoteod lkaiin kais or otaiin oteain chedy tor opchdy shol ykeod qokey chedy dain qokeedain sain sheedy olkaiin
qoky keols qokar chedy opchom otedy okeey qolkol qokeedy oain okeedy chom oteey qoedar qokal olkdam shedy qoteey qotol sheedy dar qockhol opchdy qokeedy lshary otedy aiiineody pcheol qokair otal shedy olkchy dy sheedy okar soldy yes dar lkaiin pcheody qokeey
qoreear ar qokod ol daryeal or qoeear okain opchy qokain tar qoteeey olkaiin oleeor chl qokedy daiin qokaiin otchedy qokain qokar dady dam tshdy otedy qokain sared qokeed qotr shckhy ychy qoteedy olkody oky oteedy dar rchdy ltos ycheal qokeey
shckheor oleedy kos otedy chey olcheeey qoeedy chckhey ar chey qotedy qoky shedy qokar odyeeos aiin ykcheedain lpcheeol okeedy ykaiin kcheeedy daiin qokchey pey qopchaiin rchail aiin daiin ardar dy sheey olcheedaiin qokedy cpheees ro chckhody
otal ychg dy otody chedy odedy qokaiin cheeo odeey otshm dain chedy rsheol lchey shedy okaiin

lpchaiiin saleody shedy



dykeody lkeeey shey okaiin teor chckhg oleain ar tchaiin dam lsody qokol ckhedy shedy okcheol dolo chckhy otaiin dar cthed qokeedy keeey chedy ytchedaiin chedair koiin ody ocho qokaiin lchedy olkain pshedy lted opchair okeey lchdy
okchedy aile qochdar olchs yts lkaiin olchdol ked qokey otedy okeey ocheey qokar yteal qokaiin ar qokar sald dleey chckhy teeey opeedy ltory aiin qokeedy olm qokcho oltedy qordy oteedy y
olkeey raiin cthsd oleeo pcheedy shedy aredy okeedy dar okchdy olshal okaiin qotchedy ltal olaiir daiin odyal dar oded qokal kdy chctheol toy reear raiin okchdy otain qokeey chdy cheedy cpheain shan lcho oky okal qoeedy shey shody pedy
lchor qoky otedy lteed kar chctheor shctheal okar shedy dain okol pol olkeedy chey otealy opaim lkain oryoin dcheedal ar or otchsy ltaiir chckheod qokod kchor aiiinal keol tl oksheedy oley olkor ochol qoty pchaly
shedy scho yol ar qokaiin dleedain dar qopcheeey qotain cheey shedy rshiiin chedy tain dy olkaiin ycheol qokar rshdal qofcheody qokaiin lkcheeody aiin qokeedy qokey qoteeor peed otol fchedy chedy rchdo lkcheesy keey sain
dam ain dal qotedy otain shckhy otoiin sairdy aiin cheedy reear ycheeo qokain okaiin yshor eseal oledor shedy oteey lchdy shdain olcheedy ltear qotaiin ypchedy daiin sheey air oiinoin dcher qoaiin qokeedy yteeeody chcthaiin qokchy shey dam yteees oaly
sheody dar chey am sheol or otees otedy schdy fcheed



qokey qokedy qokeody chdy qokar solkdol odyeeod otain qokeedy sshaly pchedar tod aiiineos sairedy ychd dchod opchg pol okchey lsr raiin odedaiiin fchaiin cheed sheedy qokchey oshedy oltedy qokeedy ar dcheey qokeedy qokchy olchedaiin ychor daiin qokedy
dleeol shedy qokchdy otedal soleody otaiin shes kiin olkain ol qokeol aryain lkod aiirees opar dy lsheeam alal areeos okain tair qopchedy oled aiiinedy daledy daiin cheedy raiin tchaiin qokeor air
chdy ar ytchy olchy otedy ytchiin fchair os sheeam dsheod keeo ody chedy otchdy olkain ored lkain ykeeey qoteeol olyom cheey shedy lkaiir sheol shedy sedy kchsdy olshar chey aiin shedy opcheody saleeo aireeol lsain
okchey redair olsheol ol ldy sheey olkaiin olchoiin arey pchm ofchedal ykeeody cheeey keeody dsheeor cheeey ain olyy qokeedy ol ycheees otchedy ol okdam cheeor cheees sham ain shey daiin cheol olees dar qokeedy opchaiin
qokchey tor opcheeody chedy



aiin otar dair ychoiin air olcheal qokaiin okedain qokeey ol qokaiin oteedar dain qokain ypches solkeedar ain dalor opchaiin lkeeey shedy soreal okeedy dam ar yal saledal otedy oky chedy qopchaly cthsy sheedy aiiineol qokey otedy sheedy qokar
okeedy qodol darod qokaiin qokain qokar qokar chckhery otedy qokar che qol okal otody olkchdy shey ytchaiin oltam oteeor cheey qokedy qocthaiin chaiir chckhy olkeey okaiin olyaiin areeol tchair okain pchal shedy soldy otar ol pcheeol tchaiin otaiin otody
qokedy opchedor choiin odeeor chckhy cheol dykod opody dy okshal oky qopchedam okey chedy olyo chckhedaiin or qokal pchdy okaiin fcheeody ain dar ykeeol lkal aiin opchedy qokor lchear saireor pchaiir qokain doleor qokair qokal chckhy olkar
qoteey okody dchedy olkeedy oshdaiin ckhy chedy lchedaiin y lkdy or okedy qockho tdy dardy kshdain ol shol qokchey okdam olkaiin olshes shedy lkeam ar otar otedy okcheol soledaiin dar qoteedy ycheedaiin qoteed aiirdy shol shedy dleey lkcheeos
chedy qokaiin lyedy qopchedaiin saledair qokedy shol qol scheody okol oted daiin cheedy al oseos opcheam dar qokeedy sheey

lpchr shor



opcheeedy dain lshar qotaiin am qokar saly odain dy oaiin qoteain qotchdal lcheeor ar qoom qokchy ytes qokal kaiin qopcheeol qokar lseeos sdy qoteedy shees ykor dal shedy qokchedy qokedy saiin alyed okchdy okeees okaiin
dars olkeor darair oko qokaiin ol qokeey otaim lked oky qoky okeesy ykcheol aiirary laiin qokchy y ytcheeeo shedy solaiir solkedy sorair tchoy reedy chedy shedy kchals otain ol
qotchy ykeeam daiin olcham fcheear shol raiin ldair oeos ytchdy areedy odyeom ops solaiin ydaiin sham ycheo oteey shedy or shcthedar chdaiin oteey chedy qopchedam olkchdy y teeol otar dsheedaiin shedy syeey kchy
scheal lkaiin al chctheees okeeey oteedaiin olkal shos yteeey tair oreody opchol qoaiin qokeedy okain ldo qoteedy okshal otshedy lchor aiirdaiiin qotedy shckhy shedy qokain aiiry pam shedy opchdol chaiin ofche dar qokal otal lsy shey
otol opeeedy qokol okain qody aiirees chckhy qoteedy qors dar pchaiin pchdy aiin dal qoeols qokeedy or chedy chey sheeod aiin chcthos shedy daiin qokeeody oteedy qokain olsheeody lsol olkey shedy dalain tchdy olal olshody qotey qodaiin aiin
aireey qoteeody aireey qoteeody or cheedy ssheees yteed lched qokeal oteedy kedair cthdy kshedy lkaiin lsedy ockhor okar kedal ksheey qokar oky opam chdy opchedaiin qokeey qotedy orchoiin qotain sals ckhedy chedy qoteey oredy
chedy cthol okedy qokaiin chdy chdal dordy oky ytcheeedy chor qoor ol teom aiin okeedy qokedy qokeey



qoeeo qokair py chody raiin oeedy yteeor pedain sholy deos oeedain leor kchedor chedy dy okaiin opol qotaiin qokeedy dar oky chckhy oteedy qokeedain sain qaiin sshal aldaiin dar cthdy qokchy ycheos opchedy qolkol soreody areal olkeedy
chees yteees sorey ltdor opcheor ol okeey qodl ardal okal okain dain shoiiin fchaiin ole teody dam chey qokedy qoky ked qokar dar dain lkeal sain ol opcheod ain qokeedy qokain otar okol qokain cheedal shedy okeey daired yod otaiin
chckhy qokaiin ored chedy lcheo otal qotedar ain lky soreedy shedy chey cheeo kdor sheedy olkar qol dain daiin oteedar qokol sheedy ykaiin qokedy ol ssy shedy qoteedy keey qotar aloy sheedy dy chor oleer olcheoy qoaiin odal chedy sar
lkdy otaiin shol otain olsheeos qokedy ldy ody sheos sain opchod cheol okeey olchal yteod rchear okar or qolkais oldaly sched daiin odar otedam shor lkchaiiin ol doleey qokal aiin shol aleeey sheol otedy shckhm chey kor
dsheoly sheedy qokal qokedy oredaiiin qokain chedy sheol raiin qokaiin lchedy oreal okchdy lseedy doleos tdar lcheeedy okcheeod olcheedy ol qokeor okeey dareo al qokeey sholy sain ain otey lchedy opchy ochaiin aiira qoteeos qokedy chey al ctheeedy okeedy ychar
qokaiin olcheey otchor oredaiiin olkain y ysheey qokar ochor qoteedy daiin otair okaiin opody dchdaiin shedy shctheeol qokar qokey ycheain okedy ychaiin kchedaiin qotain sheol



olkeey olcheeey cheeor cheey solkeeo ochaiin dal dardy oaiin okey okeed pchdar lkaiin pes pcheey qokeey lseeor otchdy reedy chody shol ydal kcheeody raiin qokaiin shckheol cthail qoaiin peedy lchedy cheol otshol sol oddy qokaiin
chey chdy dal dardy chckhey aiin qotedy oear fr qotedar kedaiin peeor oteey qol dyteeedy pcheey qokar daredy salal oear qockho shckhy okaiin shedy qokar ol kshdy okar seos ockhed dy otaiin qolkeedy ol ar ochair opchees lchedy okeey
soleey opedain cheey aiin dy otdain odar sheedy okeey chcphdam y qoteey qoky dar sheol olkeedar okchey chol chey qotair qokaiin shedy kar otol okain koy ckhedal sairey odar to pcheam qoeeey qokain daiin cheedy shedy pchdal sheey lshody dar ain
qoky rees y sairaiin oteedy ycheeey fcheor tsheey shcthedaiiin qokain chaly daiin ykdor chdy cthdy ckhody qokeey olkaiin dshdaiin yches kair sheol qokchdy shedy okaiin tched dain sheey otdaiin chey lkchoiin pchdam olchsdy old chal lsey shol lkedy
rdor daiin ykaiin tchedy shcthdar otshdy odyees ol daiin qokair cphey daiin areor qokain deody opcheedy dar otchdy qokain chctheam to sareeedy olkal qotedy oteey oky ypchedy tchee qotar qokol okain chedy yshedy qokcho ssheor al chedy qokeey sheey




==> anc/data/controls/naibbe/greshko_nathist_pre_encryption_respaced_plaintext.txt <==
i



po mi f er a ea r b or e sq ua e qu e m i t i or i b us s u c is vo lu p ta te mp ri m a ec ib is
at t u l er un te t ne c es sa r io a l i m e n to de li ci as m i sc e r ed oc ue ru nt si ve
i ll a e u l tr oa bh om in e d id ic e r eb la n d os s ap o re s a d op t i o ne et c on ub i o
id qu e mu n us et i am fe r i sv ol uc r ib u sq ue de di m u si nt r a
p r ae di c ta sc on st a nt p r ox im um e ra t n ar r ar eg la n di f e r as qu a e p r im a e
v ic t u mm o r ta l iu m al u er un t nu t r i ce s in op i sa c f e r a es or ti sn i
pr ae v e rt ic o ge r e t a dm i r at i ou s u co m pe rt aq u a en a mq ua l is q u ee ss e t vi t a
si ne a r b o re u l la si ne f ru ti c ev iv e nt iu m



di xi m us e ti n o r ie n te qu i d e mi ux ta oc e a n um co m p l ur es ea i n ne ce ss i ta te
g en te ss un tv e ro e t in se p te n t r i o ne vi s ae n o b i s ch a u co r um qu i
ma io re s mi no r e sq ue ap p el l a nt ur v as to i bi me a tu b i sd i er um no ct iu mq ue
s in gu la ru mi nt e r va l li se ff us us in in me n s um ag i tu ro ce a n us o p er ie ns
ae te rn am r e ru mn a tu r ae co n tr o ve rs i am d ub ia m q ue t er ra e si ta np ar te m
ma ri s



il l ic m is e r ag e ns t u mu l o s o pt i n e nt a lt os au t tr i b u n a li ae x s tr uc t a
ma ni b us a de xp er im en t a al ti ss im i a es tu sc a si si ta i n po si t i s
na vi g a nt i b u ss i mi le s cu m i nt eg an ta qu ae c ir cu md a t an a uf r a g i s ve r o
cu mr e ce ss er i nt f ug i e nt es qu e cu m ma r ip i sc es c i r c a tu g ur i av en a nt ur
no np ec ud em h is h a be re n o n la ct ea li u tf in i t im i s ne c um f e r i s
qu i d e m di m ic a r ec o n t in gi t om n ip ro c u la ba c to f ru ti c e



u lv a et pa lu st ri iu n co f u n es n ec tu nt a d pr a e te xe n da p is ci bu s re t ia
c ap tu mq ue ma ni bu s lu tu mv en t is ma gi s qu am so le si cc an te st er ra c i bo s
et r i ge nt ia se p te nt ri o n ev is c er a s ua u r un tp ot us n on ni si e x i mb re
se rv a to sc ro bi bu si n ve st ib ul o d om u s et ha eg e nt e s si vi n c a n tu r
ho d ie a po p ul o r o m an os e r v ir e s ed ic un ti t ae s t p ro f ec to mu lt is
f or tu na p ar c i t in po en a m

v



r om u l us fr o n d e ac o ro na vi t h os t u mh o st i li u m q uo df id e na m pr im us
i n ru p i s s et a v u sh i ct ul li h os ti li i r eg is fu it pd e c iu m p at re m
t ri bu nu mm i l it um f ro n de a d on av i te xe rc i t u sa be o s er v a tu si m pe ra t o re
co rn el i oc o ss oc os s am n i t i u mb e ll o ci vi c ai li gn a p ri mo fu i t p o s t ea
ma gi s p l a c ui t ex ae sc u l o io v i sa c r av ar ia tu m q ue et c um qu e r cu e s ta c
da ta ub i q u eq ua e fu er a t cu st od it ot a nt u m h on o re g la nd i s



ad di t ae le g es ar ta e et i de os u pe r ba e qu a sq u ec o n fe r re l ib e a tc u mi l l a
gr ae co r u m su m ma qu ae s u b ip so i o v e d a t ur cu i q u e mu r o s p at ri a ga ud e ns
r u m p it c iv e ms e rv a r eh os t e m oc ci de re ut q u ee u m lo c u m in q uo si t
a ct um ho s ti so pt in e a t eo di eu ts er v a t us fa t ea tu r al i as te s te s
ni hi l p r o su n tu tc i v i s f ue r i t



a u xi l i aq u a m vi sr e g e se rv at o de cu sn o nd a n tn e cc re s c it ho n o si d e m
i m pe ra t or e co ns er v at oq uo n ia m c o nd i t o r e si nq uo c um q ue c iv e su m m u m
es se v ol u e re a cc ep ta li ce tu t ip er p e t u ol u d is i n e u nt i se m p er a ds u r gi
e ti am a bs en at u in m o r e e st s ed en d i iu si n pr o x i mo s e n a t u iv a ca ti o
m u ne r u m o mn i um ip s i p at r iq ue et a v o pa te r no



x ii i i ea sa cc ep it s ic c iu sd en ta tu s ut r et ul im u s su o lo co vi
ca p it ol i n us i sq ui de m e t d e du c es e rv i l io a f r ic an us de p at r e
a c c i p er en ol ui t a p ud t re b ia mo mo r es ae te r no s q u it an t a op e ra
h on o r e s o l o d on a v e ri nt et cu mr el iq ua sc or o na s au ro co mm e n da re n t
s al ut em c iv i s in pr e t i o es s en ol u er in t c la r ep r of e s s in es er va ri
qu i de m ho mi n em fa s es se lu cr ic a u sa

vi



gl a nd eo pe sn u n cq u oq ue mu lt ar u mg en t iu m e ti a mp ac e g a ud e nt iu m
c o n st an tn ec n on et i n o p ia f ru g um ar e fa c ti s e m ol it ur fa r in a
s pi s sa t u r qu e i np a n i s us u mq u i ne th od ie q ue p e r h i s pa n ia ss e cu nd is
me ns is g la ns in s e ri tu r du lc i or ea d e mi nc in er et os ta ca ut u m e st
pr a e t e r ea le g ex ii ta bu l ar um u tg la nd e m i n a li e nu m f u n du m pr oc i d en te m
li ce re tc ol li g e re



g en er a ea ru m m u lt a di s t a n t f ru ct u si t u se xu s a po r e n am q ue al ia
f ag e a e g la nd i fi gu ra qu er na ea l ia et il i g n ae a t q u ei nt er s eq uo qu e
g en e r um si n g ul or u md if fe re n ti a e p ra et e re as un ta li qu a e s i lv es t re s
al i a e p l a c id io re sq u a e cu lt ao pt in en t i am mo nt uo s i s pl a ni s q u e
di st an ts ic ut e t s e x um ar e s a cf e mi n ae i t em sa p o r e du lc is si ma
o m n i um fa g iu tq u a o b se s s o se t i a mh om in e s d ur as se in o pp i do c h i o
t ra da tc o rn e li u sa le x an d er



g e ne ra d is t in gu er e no n da tu rn o mi ni b u sq ua es un ta l i aa l ib iq ui p pe
cu mr o bu rq u er c u m qu e v u l g o n as ci vi de am us es c ul um no nu bi qu e qu ar ta m
v er o g e ne ri s e i us de m qu a e ce rr u s v oc a tu r ne it a li ae qu id e m ma i o re e x
pa r te n ot a me ss e di st i ng ue m us e r g o pr op r ie ta t e n at u ra q u ee t ub i r e s
co ge te ti am g ra ec i s no mi ni b u s

vi ii



gl a n d e m qu a ep r op ri e in t e l le g i t ur f er un tr ob u r q u er cu s ae sc ul u s
ce r r us il ex su be rc on ti ne nt h is p i do ca l yc ep er g en er ap l us mi nu sv e
co m pl e c te nt ef o li ap ra e t er i li c e m gr a v ia ca r n os ap ro ce ra s i nu o sa
la te ri b u sn ec cu mc ad un t fl av e sc e n ti au t fa g i p r od if fe re nt i a
g e n e ru m b r e v i or av el l on gi or a

il ic is d u o ge ne ra ex hi si ni t al ia f o li an on mu lt um ab ol e is
di st a nt mi l ac e s aq u i bu s da mg r ae c i sd i c ta ei np r o v in c ii sa qu i fo l i ae
su nt il i c es g l a n su tr iu sq ue b re vi or e t gr ac i li or qu a m ho m e r u sa cu l on
ap p e ll at e oq ue no mi ne ag la nd ed i st i ng ui t ma sc u l a si li c e s n eg an t
f er r e



g la ns op t im ai nq u e rc ua tq u eg r a n di s s i m am ox a es cu l o n a m r ob o r i
pa rv a ce rr ot ri st i s h or r id ae c h i na t o c al yc e c eu c a st an e ae se de t
in qu er n aa li ad ul ci or m o l l io r qu e f em in a em ar is p is s i o r ma xi me
au te m pr ob a nt u rl a ti fo l ia ee xa r gu m en to d i c t a e d is t a nt i nt e rs e
m ag ni t ud i n e e tc u ti s t e n u i ta t e i te mq uo d a l ii ss u b es t tu n i ca r ob i gi n e
s ca b ra al ii s p r ot i nu s ca nd id um c or p us



pr ob a t u re te a cu i u si n ba la n ou tr i m qu e e xl on gi tu di ne ex tr e ma
l a pi de sc i t du ri t i a m el io r cu ii nc o rt i ce q ua mc ui i nc o r p o re
ut ru m qu en on n i si m a ri p r a e te r ea a l i i so va t aa li is ro tu n da al ii s
a c u ti or f ig u ra si cu t et co lo sn ig r i or c an di d io r v eq u ip ra ef er t u r
am ar i tu d oi n e xt re mi t a ti b us me di ae du l ce sq ui ne t p e d i c ul i br ev it as
p r oc e ri ta sq u e d if fe re nt ia m h ab et



i n i ps i s v e ro a r bo r ib u s qu ae ma xi m a m f er t he m er is v o ca tu rb re vi o r e t
i no rb em co mo sa a la s q ue ra mo r u mc re br oc av a ta f o rt iu sl i gn um qu er c us
h ab et e t in co r ru pt i us ra m os ae ti ps ap ro c er io r ta me ne tc r as si o r
ca ud ic ee xc e l s is si ma au t em a eg i l op si n cu l ti s am i ca



ab ha c p ro xi m al a ti fo li a e pr o ce r i t as se dm i nu s u ti l is ae d i f i ci is
at q u ec ar b o n id ol a t av i ti i s o bn o x ia e st qu am ob re m so l id a ut un tu r
ca rb oi n a e r a r io ru m t a nt um o ff ic in i sc o mp e n d i o qu on ia m d e s i n e n te
fl at u p ro t in u se mo ri en ss ae pi us re co qu i t u r c e te ro p lu ri mu s
s ci n ti l l is i de me n o ve ll i s me li or ac e rv ic o ns er t is ta l ei s
r ec e n ti b us l ut oc am in a n t u ra c c en sa st ru e c on t is pu n gi tu rd u r es ce n s
c al y x a tq u ei t as ud or e me mi t ti t



p e ss im a et ca r bo n i e t ma te ri a e h al i ph lo e os d ic ta c ui c ra s si ss i mu s
c or t ex at q u ec au d ex et p le r u m q ue c av us fu n g o su sq u en e ca li ap ut re sc i t
ex h o c g en er e e ti a m cu mv iv i tq ui ne t fu lm i ne s a ep i ss im ei ci tu r
qu a m vi sa l ti t ud i n en o ne xc el la ti d e o l i gn oe i us ne ca d s ac ri fi c i au t i
fa s h ab e tu re id e m r a ra g la ns et c um tu li ta ma r aq ua m pr a et e r su e s
n u ll u ma tt i ng at an i m a la cn eh ae qu i d em s ia l iu dp ab ul um ha be an t
h oc qu oq u e in te r re li qu an eg le c t ae r e li g io ni s es t q uo de m o r tu o
ca rb on e sa c ri f ic a tu r



gl an s fa ge a su em h il ar em fa ci t c a r n e m co c ib il em ac l ev em e t ut il e m
st om ac h o i l i gn as u e ma n g u s t am n i t id a m s tr ig os am p on de r o sa m qu er n a
di ff u sa m g r a v is si m a et i ps ag l an di um at q u e du l c is s im a p r o xi m a m h ui c
c er r ea m tr ad it ni gi d iu sn ec ex al ia s o li d io re m ca r ne m s ed du r am
il i gn a te m pt ar is ue sn is ip au la ti m de tu r h a n c n o vi ss im am ca de r e
fu n go sa m c a r n em fi e r i a e s c ul or o b o r es u b er e

x i



fe ru nt r o bo ra e t ca ch ry mi ta v oc at u rp i l u l ai n m ed ic in au re n di vi m
ha be n sg ig n i t ur et i n a b ie te la ri c e p i ce at il ia nu ce p la ta no
p os tq u am fo li ac ec i de r eh i em e d ur a ns co nt in et nu cl e u mp in ei s
s im i le mi s cr e s c it hi em ea pe ri t u r ve r ep i l u l at o t ac ad i t cu m f ol ia
c oe p e re c re s ce r e



ta m m u lt i f e r as u n tt ot re sp r ae t er g l an de mp ar i un t ro b o r as ed e t
bo le t os s ui l lo sq u e g ul a en o vi ss im a in ri t a me nt a qu i ci rc a
r ad i ce s gi gn un t ur qu er c us p ro b a ti ss im o s ro b ur au t e m e t cu p r e ss us e t
p i n us n ox io s ro b or af e ru n t et vi s cu m e t m el la u t a u c t or es t
he s io d us c on st at q u er or es me ll e os e ca e l ou t d ix im us ca d e n te s no n
a l ii sm ag is in s i d er e fr on di b us c r em at oq u e r ob or ec in e re m ni tr os u m
es se c e rt um es t

xi i i



g al li a ru m gl an di f e ra e ma x im ea r bo re s ag ar ic um fe ru nt e s ta ut e m fu n g us
ca nd id u s o do r a t us an t id o t is e f fi ca xi n su mm i sa r bo ri bu sn a s ce n s
no ct e re lu ce ns si g nu m ho c e i us qu o in te n e b r is de ce r pi tu r
eg l an d if er i s s ol aq ua e vo c at u ra e gi l o p s fe rt p an no sa r en te sm u sc os o
vi ll o ca no s n on i nc o rt ic e mo do v e ru m et e ra m is de p e nd en te s
cu bi ta l i ma gn i t ud in e od o r at o su ti d i xi m u si nt e r u n g ue nt a



s ub er i mi n im aa r bo rg la n s pe ss im ar a ra co r t ex ta nt um i n f ru c tu
pr a ec ra s su s ac re n as ce n s at q ue et ia mi n de n o sp ed es un di q u e
e xp l a n at us us u se i u sa nc o ra l ib u s m a xi m en a v iu mp is c a n t i um q u et ra g u l i s
et ca d or u m ob tu ra me n t is p ra e te re a i nh ib er no fe mi n ar u mc a lc e a t u
qu am o br e m no ni n fa c et eg r ae c i co rt ic i s ar bo re ma pp el l a n ts un te t q u i
f em in am il i c e mv oc e nt at q u eu b i no n na sc it ur i l e xp ro e a s ub e r e
u ta nt ur i n c ar pe n ta ri i s pr a ec i pu ef ab r ic i s ut c ir ca el i me t
l ac ed a em on e mn ec in it a li at o t a na s c it u r a ut in ga l li ao mn i n o

x ix



qu in t og en er ie s t si tu s i d em f a ci es e ad em la ri xv o ca t ur ma te ri es
p r ae st an t io r lo ng e i n co r ru p t aa e vi s u mo ri c o nt um ax r ub e ns p r ae te r ea
et o do re a c ri or pl us c u l u m hu i c e ru mp it l iq uo r is m el l eo co l or ea tq ue
le nt or e nu m qu am du re s ce n ti s



s e xt um g e n u s es tt a ed ap r o p r i e di c ta ab u n da nt io rs uc o q u am re l iq u a
pa rc io r li qu i d i or qu eq ua mp i ce af la mm is ac l u m i ni s ac r or um et i a m
g ra ta ha e ma r es d um ta xa t fe r un t e t e am qu a mg ra ec is yc en v oc a nt
o do ri s g ra v is si mi l ar ic i sm o rb u s es tu t ta e d af ia t



om ni a au te mh ae cg e n e r aa c ce n sa f u l ig in e i n mo di c ac ar bo ne mr ep en te
ex s pu un t cu me ru p t io ni sc r e pi tu e i ac u la nt u r qu e l on g e ex c ep ta l a r i c e
q ua en ec a rd e t ne cc ar bo ne m fa c it n e ca l io mo do i gn is v i co ns u mi tu r
q ua m la pi de so m n i ae a pe rp et u o vi re nt ne c fa ci l e d i s ce r n u n tu r in
f ro nd ee ti a ma pe r i t is ta n ta na t al i u m mi xt ur ae st



s ed pi ce am in u sa lt aq ua ml ar ix i ll ac ra s s io rl ev i or qu ec o rt ic e
fo l io vi l lo si o r p i ng ui or et de n s i o r mo ll iu sf l ex o at pi ce ae r a r io r a
s i cc io ra q u e fo l i a et t e nu io r aa c m a g is a lg e n ti a to ta q ue ho r ri d i o r et
pe rf u s ar e si na li gn um ab ie ti si mi l iu sl a ri xu st is r a di ci bu s n o n
r e p u ll ul a tp i c e ar e pu l l ul a t u ti nl es b oa c c i d it i n ce n s o ne m o r e
p y rr h a eo



al i ae ti a mn u nc g en e ri b us ip s is in se xu d i f fe re n ti a ma s br e v io re t
du r io rf e m in a p r o c er io rp i n gu io r ib us f ol ii se t si m pl ic ib us at qu en o n
r i ge nt ib us li g n um ma r ib u sd ur um e t in fa b r i l io pe r ec on to r tu m
fe mi na e mo l li us pu bl ic od i sc ri mi ne i ns ec ur i bu sh a e i nq u oc um qu e
g en e r ed ep re h en du nt m a r em q ui pp e re sp u un tu re tf ra go si u s s id u nt
ae gr iu s r e ve ll u nt ur ip sa ma te ri es r e t o rr i d ae tn ig r io rm ar i b us



la r i ci sc i rc ai da mi n t r oa d ee t a li ad i f fe re nt i am on ta na e
ma ri ti m ae q u en a mi n m ac e d o ni ae ta r ca d ia ci r ca qu ee li m p er m ut a n t
no m i na n e cc o n st at au c t o ri bu s qu o d cu i qu eg e ne r ia d t r i b u an t n os
is ta ro m a no di sc e rn i mu s iu di ci oa bi es e cu n ct is a mp li ss i m a es t et
f em in ae t ia m p ro l ix io rm at er i em ol l io ru ti l i o r q ue ar bo re r o tu nd i o r
fo l io p i n na to de ns a ut im br es no n tr am i t ta t at qu eh i l a r io ri nt o tu m



e r am i sg e ne ru m h or u m p an i c ul ar u mm o d o nu c am e n ta sq ua ma ti mc om p ac ta
de pe nd en t p ra e t er qu am la ri ci h a ec ab i e t is ma s cu l ae p r im o ri pa r te
nu cl e os ha be n tn on it em fe mi na ep ic ea ev er o to t i sp a ni c u l i s
mi no ri bu s g ra ci l i o r ib us qu e mi n i m o sa c ni g r os p ro p te rq u o dg r a ec i
ph t hi ro p oe on ea ma pp e l la n t i ne ad e mn uc a m en ta m ar i bu s co mp re s s io ra
s un t ac m in us r e s in ar os c i d a

x xi i



s e qu e ns li qu o r c ra ss i o ri am pi ce m f un di th ae cr u rs us in co rt in a s
a er ea s co n ie c ta ac et os pi ss at ur u tc oa gu lo et b ru t ti a ec og no m en
ac c ep it d ol i is d u m ta xa tv as is qu e c et e ri s ut i l i s le nt or e ab a li a p i ce
di ff er en s it em co lo re r u t il an t ee t qu o dp i n gu i or es tr e li qu ao mn i
il la f it ep ic ea er es i n af er ve nt ib u sc o ac t a la pi di b us in al v e i s
v a li d ir ob or is a u ts ia lv ei no n s in t s tr ui sc on g er i ev el ut in
c a r b on i s us u



ha ec i n v in u m a dd it u rf a ri na em od o tu s a n ig ri o rc o lo re ea de mr e si n a
si cu ma q ua l e ni us d ec o qu at ur co l e t ur qu e ru fo co l or e le n t es c i ta c
s ti l l a ti c i a v oc a tu r se po n un t ur au te ma d id fe r e v it ia re s in ae
co rt e xq ue al i at em p er ie s ad c r a pu la m na mq u ef lo sc r u d us r e s i na ec u m
m ul ta a s t u la t e n ui br e v i q ue a v u l s us c o n c id i tu r ad c ri b ru mm in ut a d ei n
f e rv en ti a qu a d on ec c oq ua t u rp er fu nd it u r



hu iu se xp re s su mp i ng ue p r ae ci pu a r es in a fi t at qu e ra ra n e cn is ip a uc i s
in l o c i s s u ba lp i n ae it a l i ae c o n ve n i en sm e d ic is r e s in a e al b a e co n gi u m
in i ia q u ae p lu vi ae co c un ta l i i ut i l i u s pu t an ts i n ea q ua c oq u er e
l en to i gn e to to di e u t iq u ev a s ea e r is a lb ii te mt e re bi nt hi na m i n
s ar ta gi ne ci n er ef e r v e n ti ha n cc e te ri sp ra ef er e n t es p ro x i ma
e le nt i sc o

x x ii i



no n o m i t t e n du ma pu de os de m zo p is s am vo ca r id er as am na v i bu sm ar it im i s
p ic em cu m ce r a n ih i l no n ex pe ri e n t e v it a mu l t o q u e e ff ic a ci or e ma d
om ni a qu i b us pi c es re si n ae q u e p r o su n tv i de l ic et a d ie ct os a l i s c al l o



ap e ri tu r pi c ea ep ar t e so l a ri n on pl ag a se dv ul n e r e ab la t i
co r ti ci sc um pl ur i m um bi p e d a li hi a t uu ta te r r ac u bi to c um mi ni mu m
ab s i t ne c c or p or ii ps ip ar ci t ur ut i nc e t er i sq u on ia m as tu l ai n
fr uc tu es tv er u m ha ec p ro xi m a l a u d at ur al t io r am ar i t ud i n em a d fe r t
po s t ea u mo r om n i s et ot a co n fl ui t in u lc us it e mi nt a e da



cu m id m an a re d e si i ts im i l i m od oe xa li a pa rt e ap er it ur a cd ei nd e
al ia p o s t e a to t aa r bo rs u c ci d i t u r et m ed ul la e i u su ri tu r s ic et i n
sy ri at e r eb in t h o de tr ah un tc or ti c es i bi q u i de m et er a m is a c
r a di c ib us c um r es in ad a m n et u r e x h i s p ar t ib us i n ma c ed on ia l a ri c e m
ma s c ul a mu ru n t f em in ae ra d i ce s t an t um



th e o po mp u ss cr i ps it in ap o ll o n ia ta ru m ag ro pi c em fo ss i l em n on
de t er io r em ma ce do n i c a i nv e ni ri p i xo p ti ma ub i qu e ex a pr i ci s
aq ui l on is si tu e x op ac is h o r ri d i o r vi ru s q ue p ra e f e r en sf ri g i d a hi em e
de te r io r ac mi n us c op io sa e t d ec o l o r



q u id a m a r b i tr an tu r i nm o nt uo si s c op ia p r a es ta nt i or em a cc o l or e e t
du lc i or e m fi e r i od o r e q u oq ue gr a ti o re md um r es i n as it d e co ct a m
a ut e m m i n us p ic i s r ed de r e q uo n ia mi n se r u m a b ea tt e nu io r es qu ee ss e
ip s as ar bo re s qu am i np l an is s e dh as et i ll as s e r e ni ta te s te ri li or e s
fr uc tu mq ua e d a m p r o xi mo a nn o ab i n ci su la r gi un tu ra li ae s e cu n d o
q u a ed a mt er t i oe xp le tu ra u t e m pl ag a re s i n an o nc o r ti ce ne c
c ic a tr i c e qu ae in ha ca rb o r en o n co i t



in t e rh a ec g e n er a pr o pr i a m q ui d am f ec e re sa pp i n u m q uo n i am e x
c o gn a ti on e h a ru m se r it ur qu al es d ic t ae st in n u cl e is e i u sd em q u e
a r bo r i si ma sp a rt es t ae da sv o c an t c um si ti l l a ar b or ni la li ud qu am
p ic e a f er it a t i s p a u l u m mi ti g a ta es at us ap p in u s a u te m ma te ri es
c ae su r a eg e ne re fi a t s ic u t i d o c e b i m u s

x x iv



ma t e r i a e e ni m ca u sa re l i q u a sa r b o re sn a t ur a g en ui tc op i o s is s im a mq ue
fr a xi nu mp r oc e r ah ae ca ct e re sp in n at ae ti ps a fo li o m u l t u m qu e
ho me r i pr a ec on io et ac hi ll i s h as t an o bi l it at am a te ri es e s ta d p l u ri ma
ut il i s ea qu i d em q u a ef i t i n i da t ro ad is in t a nt u m ce d ro s i mi li s
ut e me n t es fa l la t co r t i c e ab l at o



g r a ec id u og en er ae iu s f ec er el on g am en od em a l t er a m br ev em d u ri o re m
f us ci o re mq u el au r e is f o l i is bu m e l i a m v o ca nt i nm ac ed on i aa mp l i s si m am
l e n t i ss i m a mq ue a li i s it ud iv is er ec am p e st re m en i m e s s e cr is pa m
mo nt an a ms pi s s am



f o l ia e ar um i u m en ti s m o rt i fe r a ce t er is r u m i na nt i um i n no cu ag ra ec i
pr o d id e r e i n i ta li a n e ci u me nt is n oc e nt co n tr a s e rp en t es v e ro s uc o
e xp re ss oa d po tu m e t i n p os it a u l c er i o p i fe ra u t n i hi la e qu e
re p e ri un tu r ta n ta qu e e s t v is ut n em a tu t in as qu i de m o c ci de nt e s v e
u m b ra s cu ms un tl o n gi ss im ae se r p en sa rb or i se i us a dt in ga t ad eo
ip sa m pr oc u lf u gi a te x p er ti pr o di mu ss if r on de e ac ir cu mc l ud a nt ur
i g ni se t se rp e ns in ig ne s po t i u s qu am in f ra x in u mf u ge re s er pe nt e m
mi ra n a tu ra eb e ni gn i ta s pr i us q ua m h ae pr o d e an tf lo re re fr a xi nu m n e c
an te co n d it as f ol ia de m it te re

xx v ii i



i np ri m is v er o m at e ri e s ho no ra t ab u xo e st r a ro c r is p a n ti ne cn i si
r a di ce d ec et e r ol e v is q ue es tm a te r i a es e t le n t o r e
q u od a m et d u r i ti ea c p a l lo r e c om m e nd a b il i s ip s a v e ro ar bo r et
t op ia ri o o pe re t r i a e i u s ge n e ra ga ll i cu mq uo di nm e t a s e m i t ti tu r
a mp li tu di n em q u ep ro ce r io re m ol ea st ru mi no mn iu s u da m na t u m g r a ve m
p ra ef e r t o d o re m t er ti u mg en us no st r a ti s vo ca n t es il v es tr iu t
cr ed om i t ig a t u ms a t ud i ff u si us e t de n s i t at ep a ri e tu mv i re n ss e m pe r
a c to ns il e



b u xu s p y re n a e is ac cy to r i is m o nt ib us pl u ri m a et be r ec yn t i o tr a c tu
c ra ss i ss im ai nc o rs ic af l o r e no n s p er ne n do qu a e ca us aa m ar i tu di n is
m el li s se me nc un ct i s an im a n ti b us i nv is u m n e c in o ly mp om a ce d on i ae
g r a ci li or se db re vi sa m a tf ri gi da ap r ic ai ni g ni q u oq u ed ur i t ia
qu a ef e rr on e cf la mm an ec ca rb on e ut i li

x x x



n un cc el e be rr i mi sa r b or um di ct is q ua ed a m in u ni v er su md ec un ct i s
in d i c an d as u n tm on t es a ma n tc e d r us l a r i xt ae da et ce te r a e
eq ui b us r e s in ag ig ni t ur it em aq ui fo l i ab u xu si l ex iu ni p e r us
te re b in t h us p o p ul us o r nu s c a rp in us es t in ap pe nn i no et fr ut ex q ui
v oc a t u r co ti nu sa d l in am e n ta m o do c on c hy l ii co lo re in si gn is



m on te se tv a ll e sd il i gi ta b ie sr o b u rc a s t a ne ae t il i ai l e xc o r n u s
aq u o s i sm on ti bu s ga ud e n t ac er fr a x in us s o rb u st i li ac e ra su s n on
t em er e in mo n t i b u sv i sa e su nt pr un us p un i ca e ol e a st r ii ug la ns
mo r is ab u c id es ce n du nt et i np l an a co r n u s c or yl u sq ue r c u so r n u s
ac er f ra x in u s f ag u s ca rp in u s s u be u n te ti nm o n tu o s au l mu sm a l us
pi ru s l au ru sm y r t us sa n gu i ne if r ut ic es i l ex ti ng ue n di sq u ev e s ti bu s
n as ce n te sg e ni s ta e g au d e t f r ig i di ss o r b us s ed ma g i se ti a mb et u ll a

ca st a n ea e si c te u b n e r an dl oe b af te r it al t ho ug h r ac c h am e m en d s
th ev e r bt o di l ig un t on e u uo ul d in f ac t e xp e ct ca s ta ne a



ga ll i ca h ae ca rb or mi r a bi l ic a nd o re a t qu e te nu it a te te rr ib i l i s
ma gi st ra tu um v ir g is e ad e mc ir c ul is fl e xi l i si te m c o r bi um c os t i s
bi t u m en ex e a g a ll i ae e xc oq u un ti n eo sd em si tu s co m i t an tu re t sp i na
n u pt ia ru m fa c ib u s au sp i ca ti s s im a q uo ni a mi nd e fe ce r i nt pa st or e s qu i
ra p u er un t sa bi na su ta uc t o re st ma s u r i us nu n c fa c ib u s ca rp in us
c o ry l u sf am il i ar i ss im a e

x xx i



a qu as od er e cu p r e s si i ug la nd es ca s t a n ea el ab u r n u m a l p in ae t ha e c
ar bo rn e cv u lg o no t a du r aa c c an di d a ma t e ri ec u i u s f l or em cu bi t a l e m
l on g it ud in ea p es n on a dt in gu n t od i t et qu a e a p p el la tu r io v is ba rb a
i no p er et o pi a r io to n s i l is e ti n r o tu n di ta te ms pi ss aa r g en te of o l io



n on ni s i in aq uo si s p ro v en i un ts al i ce sa l n ip op ul is i l e rl i gu st r a
te ss e ri s u t il i ss im a i t em va c ci ni a i t al ia e i na u c u pi i ss at ag a l li a e
v e r o e t i a m pu r p u ra e t i ng ue n d ae c au s aa d s e rv i t i or um v e st e sq u a e cu mq u e
co m m un ia s un tm o n ti b u sp la ni sq ue m a i o ra fi u n te ta s p e ct u pu lc hr i o r a
qu a ei nc a m p es tr ib us m el io r aa u t e mf ru ct um a te ri ec ri s p i or aq ua ei n
m on t ib us ex c e pt is ma li s pi r i s q ue

xx xi ii



ha ru m g en er i s no nd e ci d un t o le ae la ur op a lm ae m yr to cu p r es s i s
pi n is he de ra er h o do d en dr oe tq u a m vi s he rb ad i c at ur s ab i n a e
rh o do d en d ro nu t no mi ne a p pa r et a g ra ec i sv en i t a li in er iu m
vo ca ru n t a li ir h o do da p hn en s em pi te r nu mf ro nd er o sa e si m i li t u di ne
c au l i bu s f r ut ic o s um iu me n ti s ca p ri s q u ee to vi b us ve n e nu m e st i d e m
ho m i ni c o n tr a se r pe n ti um ve n en ar e me d io



si lv e st ri um g e ne ri s fo l ia n on de c id un t ab i e t i la ri ci p in a st r o
iu n ip er oc e dr o t er e bi n th ob u x oi l ic i aq u if o l io s u be r i ta xo
t a ma ri ci i nt e ru tr a q u eg en e r a su n t an d r a c hl ei n gr ae ci ae tu b iq ue
un ed o re li qu ae n i m f ol ia d e ci d un t ii sp ra et e r q ua mi n ca c um in ib us no n
d e ci d u n ta u te me t in fr ut ic um g e ne r e ce d r o cu id am r ub o c al am o



i n t hu ri n o ag ro ub i s yb ar i s f u i t ex ip s a u r b ep r o s p ic i e b a tu r qu e r cu s
u n an u m qu am fo li a d em it t e ns n ec an t e m e di a m ae s t a te m ge rm i n a n si dq ue
mi ru m e st gr ae ci sa uc to ri b us p r od i t u m ap u dn os p os t ea si le ri n a m
lo c o ru mt an ta v is es t u t c ir c am em p hi ma eg y p ti e t i n e l e p ha n t in e
t he ba i d i sn ul li ar bo r u m d e ci d an t ne vi ti b us qu i d e m

xx x iv



c et er ae om n es ex t r ap r ae di c t as e t e ni me n u m er ar e l on gu me s t
fo li ad e p er d u nt ob se rv at u m qu e no na re s c er e n is it en ui ae t l at ae t
mo ll ia q u a ev er on on de ci d an tc a ll oc ra s sa et an gu st ae ss ef a ls a
de f in it i o e st no nd e ci d er e i i sq ua ru mp in g ui o r su cu ss i tq u is en im
po te s t in i li ce i n te l l e g e r e d e ci de r e t im ae us m a t he m a t ic us s ol e
sc o r pi o n e mt r an s e un t es i de ri s v i e tq uo da mv en en o ae r is pu ta tc ur
e r go n o n ea d e mc au sa ad ve rs u mo m ne sp o l le a t i u r e mi re mu r



c ad un t pl ur im is au tu mn o qu a ed a m am i t t un tt ar d i u s a t qu e i n h ie m e s
pr or og a nt m or as ne qu ei nt er es tm a tu ri u sg e r m in as s e ut po t ec u m
q ua ed a mp r i ma e g er mi ne nt et i nt er no v i ss im as n ud en tu r ut am yg d a la e
f r ax i n i sa bu c i m o r us au t e m no v i ss i m ag er m i n e tc u mp r i mi s f ol i a
d em it ta t



ma g na e t i nh oc vi ss ol i p r i us de ci d u nt i n si c c is ma c r is qu e et
v e tu s t ae pr iu s ar bo r im u l t is e ti am a nt eq ua m m a tu r es c at fr u c tu su t
se ro t i na ef i co et hi be rn ae pi r oe tm a lo gr a n at um q u e e s t po mu mt a l i
t an t um a s pi c i i n m a tr en e qu e ii sa u te mq u is s e mp er re ti n e nt c om as
ea de mf ol i ad u ra nt s ub n as ce nt i b u s al i i st um a re s cu nt v et e ra q uo d
ev e n i tc ir ca s o l s t i t ia m ax im e

x x x v i ii



la ti ss i ma f i co v it i pl at an oa n g u st am yr to p un i c a eo le a e
c ap il la t a p i n oc ed r oa c ul e at aa qu if ol io e t il ic um ge n er in a m
iu ni p e ri ss pi na pr of o li oe s tc ar no s ac u p r es s ot a ma r i ci
cr as si ss i ma al no l o ng ah ar un di ni s a li c ip al ma ee t d up li c i a
c i r c in a t ap i ro mu cr on a t am al oa ng u lo sa he de r a ed i vi sa p l at a no
i n se c t ap e ct in um m o do pi ce a e a bi et i s in u o s a to t o a mb i tu ro bo ri
sp i n o s a cu te ru bo



m or d a ci as un t qu i bu s da mu t u rt i ci sp un ge nt i ap i n op ic ea e a b ie ti
la ri c ic e d ro a q ui f ol i is p ed ic u l ob re vi o l e ae il i ci l on g o v i ti b us
tr em ul o p op u l is e ti i sd em so l is in te rs ec r e pi ta nt i ai a me t in p om o
i ps om al iq u o da m in ge n e re pa r v am e di is e mi c an tf o li ai nt e r i me t
ge m in ap ra e t e r ea al i i sc ir c ar am o sa li i se ti n ca c um in er am or u m
ro b o r i et i nc au di ce i ps o



i am d e ns aa u tr a ra se m pe rq ue la t a ra r io r a di sp o s it a m y rt o co nc av a
bu xo i n o rd in at a po mi s p lu r a e od em pe d ic ul oe x e u n t ia m a li s p ir i sq u e
ra mu lo s au lm oe t cy ti so q ui b us a di c it ca t od ec i du ap o pu le aq u er n a qu e
an im al ib u si u be n sd ar in on pe ra r id a bu bu sq u id em e tf i c u ln ea
il i gn aq ue e t he de ra c ea da n tu re t e x ha r u n di ne a c l au ru d e ci d u nt
so r bo u ni ve rs a ce t er i sp a u l a ti me td e f ol i is ha ct en us

x li



o mn es au t e mg er mi na n t et i a mq ua e n on fl o r e n tm ag n a e tl oc o r um
d if f er en ti aq ui p p ec um ex eo d e m g e ne re q u ae s u n ti np a lu st r ib u s
pr i o r a g er m i ne n t m ox c am p es tr i a n o vi ss im a i ns il v i sp e r se au t e m
t a rd iu sp i r is i lv e st r es q u a m ce t e ra ep ri m o fa v on i oc or nu sp ro x i m e
la ur u s pa u lo q ue an te ae q ui n oc ti u mt i li a ac er in te rp ri m as ve r o
p o pu l us u l mu ss al i x a ln u sn u c e s



fe s t in a te tp l at a nu sc e t er av er e c o ep tu r oa qu if ol iu mt e r e b in th us
pa l iu ru s c a s t a n ea g l a nd e s s e r o t io n a u t em g e r mi n em a l us ta rd i ss im o
s ub e rq ui b u sd a m g e m in a t ur ge rm i na t i o n im i a so li ub e r t a t ea ut
i n vi t a nt i sc a e li vo l up ta te qu o d ma g is in h er b i s se g e tu m ev en i ti n
ar bo ri b us t a me nn im i ag er m in at io el a ct es c it



s un t al i ae na tu r al es q ui b u sd am pr ae te r qu ev er n am q u a e su i sc o ns ta nt
si d er ib us q uo r u m r at io a p ti us re dd et u r t er ti oa b h oc v o lu mi ne
h ib er na aq u il ae ex or tu a es t iv ac a n i s or tu t er ti a ar ct u ri ha sd ua s
qu i da mo mn ib us ar bo ri b u sc om mu ne sp ut a nt se n t i r i au te m ma x im ei n
f i c ov it ep u ni c is c au sa m ad f e r e n te sq uo n i am in t he ss a li a
ma ce do n i aq ue pl u r i ma t um fi c us ex ea tm a xi me t am e n in a e g y pt oa pp a re t
h ae cr at io



e t re l i qu ae q u i de m a rb or e su t p ri m um c oe pe r ec o n ti n ua n t
g er mi n at i on em r ob u re t ab ie s et l a ri xi nt e rm it tu nt tr ip e rt it o ac
te rn ag e rm i n a ed un ti d e oe tt er sq u a m as co rt i cu m sp ar gu n t q u od
om ni b us ar b or ib us i n g e r m in at i on ee ve n it q u o ni am p ra e gn at iu m ru mp it u r
c o r te x e s t au t em pr im ae ar u mi n ci pi en t e v er ec ir ci t e rx vd i e b us
it er um ge rm in an tt ra ns eu nt eg e mi n os so le si c fi tu t pr im ac a c u m i na
i n p el li s ec ut is a pp ar e a tg e n i c ul a to in c re me n t o



te r ti ae s t e a r un d em as o ls t i t i ob re vi ss im an e cd i u t iu s se pt e ni s
d ie b us cl ar e q u e et t u n cc e rn i t u re xc re s c e n t i um c a cu m in u ma rt ic ul at io
vi ti ss ol ab is p ar t ur it p ri m u m c u me m it ti tu va m i te ru m cu m di ge r i t
eo ru m qu ae no nf lo r en tp ar tu s t an t u me s t e t m a t ur it as



q ua ed am s t at im i ng er m in at io n e fl or en tp r o p e ra nt qu e in eo s e d t a r d e
ma tu r e sc un tu t vi t i s s e ro t i n o q ua ed a m ge rm in at uf l or e nt ma t ur a nt q ue
c el er i t er si c u t im or us q ua e n ov is s im au r b an ar u mg e rm i n at ne c n is i
ex a ct of ri go re o bi dd i c ta sa pi en ti ss im a ar bo ru ms ed cu mc o e p it i n
ta nt um un i ve r sa ge r m in at i oe ru mp i t ut u n a n oc te pe ra ga t ur et i am c u m
s t re pi tu

xl i i



e xi is q u ae h ie m ea qu i la ex o r i en t e u td i xi m us c on c i pi un tf l o r et
pr i ma om ni um am y g d al am e ns e i a nu ar i o m a r t i o v er o po mu mm at u ra ta b ea
pr o xi ma e fl or en ta rm e n ia ca de i nt ub e re s et p ra e co ce si ll ae
pe re gr i n a eh a ec o a c t ae or di n e au t em na t ur ae si l ve s tr i um pr im ae
s ab u c us cu im ed u ll a pl ur im a e tc u in u l l ac o r nu s m as c u la ur ba n ar u m
ma lu s p ar v o q u e po st u t s i m u lp os s it vi d e ri pi ru se t ce r as u s e t
pr un u s



se q ui tu r l au r us il l am cu p re ss us d e in p un ic af i ci et vi t es et ol e ae
fl or en t i bu si am h is ge r m in a n tc on c i pi u n t ve rg il i a ru m ex or tu h oc
si d us i l l ar um es t fl or et au t em so ls ti ti ov i t i se t q u ae p a ul os er i us
in ci pi t ol ea d e fl o re sc u n t om ni as ep te ni sd ie b u s n o nc e l er iu s
qu a e d am t a r di us se dn u l l a p lu ri bu s bi s s ep t en is om n i a et i n tr a
v ii i i di ul et es i ar u mp ra e c ur su

x l vi



n o v e l l ae a rb o r es ca re n tf ru ct u q u am d iu cr e sc un t pe r du nt fa c il l im e
an t em at u ri ta te mp al ma fi c u sa m yg da la m a lu s pi r us it e mp u n ic a
qu a ee ti am r o ri bu s ni m ii se tp r ui ni s fl o r em a m it t i tq ua de ca us a
i nf l ec tu nt ra m os ei us ne su br e c t i u mo r e m i nf es t um ex ci pi a n ta t qu e
c o nt i ne a n t p ir u s e t am y g da l a e ti am s in o np l ua t se d f i a ta us tr in um
c a e l um a ut n u b i l um am it tu n t fl or e me t pr i mo sf ru ct u ss ic u m
de f l or u er et a l es di e s fu e r i nt



o c i s si m e a ut e m s al ix a mi t ti ts em en a nt eq ua m om ni n om at ur i ta te m
s en ti at ob i d d ic ta h om e ro f ru gi p er di as ec ut a ae t as s c el e r es uo
in t er pr e ta ta e s th an cs en t e nt ia m qu a nd os em en sa li ci s mu li e ri
st er il i ta ti s me di ca me n t um e s se co n s t at s ed i n h oc qu oq u e p ro vi de ns
na t u ra fa ci l en as ce nt i e td ep ac t o su rc ul o i nc ur i os iu ss e me n de d it un a
ta me n pr od i tu ra d m at ur i ta t em p e r f e rr e so li ta in c r et a i n su l a i ps o
d e s ce ns u i ov i ss p e l un c a ed u ru ml ig ne um qu em ag ni t u d in e ci c er is

l



i n c e oi ns u la ca p r i fi ci t r i f e ra es un t p ri m o fe tu s e qu en se vo ca t ur
s eq u en ti t er ti u s ho c f ic ic ap r i fi ca nt u r e t ca pr if ic i a ut em ab
a dv e r s is f ol i i sn a sc u n tu rb if e ra ee ti n m al i sa cp i r i s qu a ed am si cu t
e t pr ae co c es m al us si lv e s t ri sb i f er as e qu e ns e i us fr u ct u sp o s t
a r c t u r u m i n a p r i ci s m ax im e



v it es qu i de me tt ri f e ra e s un tq ua so bi d in sa n as v o c a n tq u on i am in
h i sa li a ma t ur e s c un ta l i a t u r g e s c u nt a li af l o r en tm v a rr o au c t o r
es tv i t e mf u i s se zm yr na e a pu d m at ro o nt r i fe ra me tm al u mi na g r o
co ns en ti n oh oc au te m e ve n it p e rp e tu oi n ve n e s i a fr ic ae ag r o de q u o
pl ur aa l i as ea es ts o l i f er t i li t a s tr i f er a e st e tc u p r e s s us na m qu e
b a c a ee iu sc o ll i g u n tu rm en se ia n u ar i o e tm ai o e ts e p te m b r i t e rn a sq u e
ea r um ge r it ma g n i tu di ne s



e st ve r oe ti n ip s is a rb or ib u se t ia mo nu st is pe cu li a r is di ff er en t ia
s u mm a su ip ar t ef er t i l i o re s ar bu tu sq ue r cu si nf e ri or e iu gl a nd e s
fi ci ma ri s c ae om n es q uo m ag i ss en es cu n th o cm at ur iu sf er u n te t i n
a pr ic is l o ci s ne cp in gu i te rr a si lv es t r i ao mn ia ta rd io r aq u ae d am e x
h i so mn in on ec ma t ur e s cu n t i t em q u a e su b ar a nt ur au t q ua e a bl a q u ea n t u r
c el e ri o ra ne g l e c ti sh ae ce t fe rt il io ra

l i



e st e ti am nu ma e ta t i sd i ff er e n ti aa m y gd a l a en i m et p ir us in se ne c ta
fe rt i l i ss im ae u te tg l an di fe r ae et q u od d am g e nu s fi co ru m c e t e r ae i n
i uv en t at ar di us q u e m at u r a n te sq u od ma xi me n ot a t ur in v it i b us
ve t u s t i or ib u se n im v i nu m me l i u sn ov e ll i s c op i o si u sc el er r im ev er o
se n e sc i te t i ns e ne ct a d et e ri or em fr u ct um g i gn i t ma lu s na mq ue e t
m in or ap o ma p r ov e n i u nt e tv er mi cu li s ob no x ia q ui ne ti ni p s a a r b or e
n a s c un t ur



fi c u s s o la ex o m ni um a rb or u mf et um a t ur i ta t is c a us a me d ic at ur i a m
qu id e me t p o rt e n ti sq uo n i am ma i o r as un tp r e t ia p r a ep os t e r is o m n ia
au te mc e l er i us s en es cu nt pr ae fe cu n da qu in et p r o t in u s mo ri u n tu r
a li qu a c ae lo f ec un di ta te mo m n e me b l a n di to q uo d ma x i m ev it ib us e ve ni t



co n t r am or us ta r d is s im e s en es ci t f r uc t um in i m el ab or an st a rd e e t ea
qu o ru mc r is p am a t e ri es u tp al m a a c er p o pu lu se ts u ba ra ta o ci u s
se n es cu nt si lv es tr ia a u te mt ar d is si me at qu ei n t o tu mo mn is c ur a
fe r ti li ta t em ad ic i t f er ti li t a ss en ec t am id eo et p r ae f lo re nt ta l i a e t
pr ae g e rm i na nt in to tu mp r a ec o c ia fi un t qu on ia m o mn is i nf ir m i t as
ca el om a g is ob o e di t

l i ii



a rb or es qu a ed am si mp l i ce s q u ib us ar a di c e ca ud ex u nu se t r am i
fr e q ue n te su t o l iv a ef ic ov i t i qu ae da mf ru ti co s ig en er is u t
pa l iu r us my r t u s i t em n ux a b e ll a na qu i ni m mo me li o r e tc o pi o si or
fr uc t ui n pl ur es di s p e r sa ra mo sh iq u ib u sd a m o mn in o n ul l i ut in sa t o
ge ne re bu x il o t ot ra n sm ar in a e



q u a e d am bi fu rc ae a t q u ee t i am i n qu i n a s p a r t es di f fu sa eq u a ed am
d iv id ua en e cr a mo s a eu ts ab uc i q u ae d a mi nd i v id ua er am os ae u t
pi ce a eq u ib u sd am ra m o r um o rd o s ic u t p ic ea ea bi e ti al ii s
i nc o nd i t u su t ro b or i ma lo pi r o et ab ie t iq ui de m s ub r ec ta d i v i su ra
ra m i qu ei n c a el u m t e nd en te sn on in la t e ra pr on i



mi ru mc a c um in i bu s e o ru m de ci s i sm or i t u r to t i s v e r od et r un c a t is
du r a t e t si in fr aq u am r a mi fu er e p ra e c i da t u r qu od s up e r es tv iv it
si ve ro c ac um en ta nt um au f er a t ur to t a mo ri tu r al ia a br a di ce
b ra c ch ia t a u tu lm u sa l ia in c ac u mi n e r am os a ut pi n u s f ab ag ra e ca
qu am ro ma ea s ua vi ta te fr uc tu ss il ve st r is q ui de m s ed c er as o ru m
p a e ne n a t ur a l o t on ap pe l l an t



p ra e c i pu e do m ib us ex pe ti t ur r am o ru mp et u la n t ia b r e v i c au di ce la t i s s i ma
e x p a ti a nt i um u m br a e ti n v ic i na sd om o s sa ep et ra n si l i en ti u m n u ll a
o pa c i ta s br ev i or n e c a u f e r u n tr a m is ol em hi em e d e c i de n t i bu s f o li is
n ul li s c or t e xi uc un d io ra u t o cu lo s e xc ip i en s bl a n di u sn ul li sr am i
l on gi o re sv a l id i o r e s qu e au tp l ur e su t di x i ss et o ti de ma rb o re sl ic ea t
c or t ic e p e ll es t i n g un tr a d i ce la na s m a li s p ro p ri u m ge nu s fe r a r um
e ni mr o st ra re d d un ta d h ae re n ti bu su ni ma x im o mi n or ib u s

lv



c or t ex al ii s t en u i su tl a ur o ti li a ea l i is c ra ss u s u t r o bo r ia li i s
l ev i su tm al o fi c o id em sc ab er ro bo r i p a lm a e om n ib us i n se ne ct a
ru g os i or qu i bu sd a mr u mp i tu r sp o nt e u tv it i qu ib us da me ti am ca d i t
ut ma l ou ne d on i c ar n o s us su be ri p op ul om em b r a na ce u sv it i
h a ru nd i ni l ib r i ss im il i sc e r as om ul ti pl ex tu ni c i sv i t ib u st il i a e
a b ie ti q ui b us da m s im pl e x ut fi c o ha r un di n i

l v i



m ag na e tr a d i cu md i ff e re nt ia c o pi o s a ef ic o ro bo r i p l at an o b r e v es
e t a n gu st ae ma l os in g ul ar es ab ie t il ar i c is i ng ul i se ni mi n ni t un t ur
qu am q ua mm in u t is i n l a te ra d i sp er si sc ra ss io r es la ur o e ti na eq ua l es
i t em o le a ec ui et ra m os a ea tr ob o r ic a r no s ae r o bo r a su a si n
p r o f un d um ag u nt si ve rg i l io q u i d e m c r ed i m us a e sc ul us qu an t um co r p or e
e m in et t an t um ra di ce de s ce n di t



o l ea e ma li sq u e et cu pr e ss is pe rs u m m a c ae s pi tu m al i is re ct o m e at u ut
la u ro ol ea ea li i sf l ex uo so u t fi c om i nu ti s ha e c ca p il la me n ti s
hi r s ut a e t a b ie sm ul ta eq ue s il ve st ri um eq ui bu sm on ta ni p ra e t e n ui a
f i la d e c er pe nt es s pe c t a b i le sl ag oe n a s et a li a v a s an ec tu nt



q ui da m n on a lt iu s d es c e n de re ra d i c es qu a ms ol is c al o rt ep ef a ci at
i d q ue n at u ra lo ci te n ui o ri s cr a ss i ve di xe r eq u o d fa l s u m a rb it ro r
ap ud au c to re s ce rt e in ve n i t u r ab i e ti s pl a nt a cu mt ra n sf e rr et ur oc t o
c u b it o ru m in a l t it ud in em n ec to t am r ef os sa ms e da b ru pt am ma x i m a
s p at io at qu e pl e n it u di n ec i tr i es t a be ap l a t a n i ro bo ri se t
g l a nd if e ra ru m



qu a ru nd am ra d ix vi va c i or su pe r f ic i e u t la ur us it aq u e cu m tr un c o
in a ru it re ci s ae t i a ml ae t i us f r ut i c at qu i d a mb re vi t a te ra d i cu m
c e l er iu ss e n e s c er ea rb or es p ut an t qu o d co ar gu un tf i ci q ua ru mr ad ic e s
lo ng i ss im ae et s en ec tu so c is si m a f a l su ma r b it ro r e t qu o da l i q ui
pr o di d er e ra di c es ar bo r u m v e t us t at e mi nu i v is ae ni me st a nn o sa
q u e rc u s ev e rs at em pe st at is vi iu g e r u m so l i a m p l e xa

l i x



fa st id i tb a ls a mu ma li bi n as ci n at aa s sy ri am a l us al ib i fe rr e ne cn on
et p al ma ub iq u en a sc ia ut n a ta pa re re ve lc u m pr o m i si t et i am
o s te n d it qu e e d u ca re t am q ua m in v i t a p e p er er i tn on ha be tv ir es f ru t ex
c i nn am ii ns y ri ae v ic in ap er v e n ie nd i no n fe ru n ta mo mi na r d i q ue
d el ic ia en e in a ra bi a mq ui d e m ex i n d ia e tn a ve pe r e gr i n a ri
te mp ta v it e ni ms e l eu c us re x



i l lu dm ax i me m i ru m i p s as p l e ru m qu e ar b or es e xo ra ri ut vi va n t a t q u e
t ra mi g re nt a l i qu i d e ta s o l o i m p et r a r i ut a li en a sa l at a dv en a sq ue
nu t ri at c a e l um n ul lo mo do f le c ti vi vi t in i ta li ap ip e ri s ar bo r
ca si ae v e ro e ti a m i n se p t en t ri on a l ip l a g a vi xi ti n l yd ia tu r i ss e d
u nd e so r be nt es su cu m om ne me xi i s s ol e sc oq u en te sv el ac r i m am



il lu dp r ox im e mi r u m m u t ar i n at ur am i n ii s d em at q u ep r oi nd i v is o
v al er ec e dr u m ae st u os is p a rt i bu sd ed er at se t in l yc i i s ph r yg i i s qu e
m on t ib us n as ci tu rf ri gu si n im ic u ml a u ro fe ce ra t se d i n o ly m po
co pi os io rn ul l a e st c ir ca b os po ru m ci m m e ri um in pa n t ic a p a e ou rb eo mn i
mo do la bo ra vi t mi th r i da te sr e xe tc e te r i i nc ol ae s a cr or u mc e rt ec a u sa
la u ru m my r t u mq u eh ab e re n on co nt i g it cu m t ep or i s a rb or e sa b un d en t
i bi pu n i c ae fi ci q ue i a mm a li et p i ri l a u d at is si ma e



fr i g i da s e o d em tr a c t un on ge n ui t a r bo r es p i nu m ab i et em p ic ea me t
q u id a tt i n et in po n t um a bi re iu x t ar om am i p sa mc a s ta n e ae c er as iq u e
ae gr ep ro v e n iu nt p e rs i ca i n tu s c ul a n o n u c es g ra e c ae cu mt ae d io
i ns er u nt ur t a rr a c in as il vi ss c at e nt ee a r um

lx



c up re s s us a dv e n ae td i f fi ci l li me n as ce n t i um f ui tu t de q ua ve rb o si us
s ae p iu s q ue qu a md e om ni bu sa li i s pr od i de ri t ca to sa tu m or os af ru c tu
su p e r va c ua ba ci st o rv af ol io a m ar ao d o re vi ol en t a ac ne u m b ra
qu i d em gr at io sa m at er ie ra r a u tp a en e f ru ti c os ig en e r is di t is a c ra
et i d eo fu n e br is ig no a d do mo sp os it a



fe m in as te ri li sd iu me t a e d em um as pe c t un o n re p ud ia ta
di st in g u en di st an t u mp i no ru m or di ni b us n un c v er o t o ns il is fa ct ai n
d e ns it at e m pa r i e t u m co e rc it aq ue g ra ci l i t a t ep er p et uo t e r es t r ah i tu r
e t i a mi np ic t ur a s op e r is to pi a r i iv en at us c l a ss e s v e et i ma gi ne s re ru m
te n u if o li ob r e v iq ue et vi r en t es em pe r ve s t i en s



du og en er ae a ru m m et a in fa st ig i um co nv ol u ta qu ae e tf e m in a
ap pe l la t ur ma ss pa rg it e xt ra se ra mo sd ep ut a t u rq ue et a c ci p i t vi te m
ut ra q u e a ut e mi mm i tt it u ri n p er ti c a s as se r es ve am p ut a t i o ne r a mo ru m
qu ix ii ia n n od en a ri is si n g u li sv e ni un tq u a e s tu os i ss i m a i n sa tu s
ra t i on es il va v u lg oq ue d ot em fi l ia e an t i q u ip l an ta r ia e aa p p e ll a ba n t
hu i cp a t ri a i n s u l a cr et a q ua mq u a mc at o t a re n ti n a m e a m a pp e l la t
cr e do qu o d p ri mu me ov e ne r i t e t i n a en a r ia s uc c i s a re g e r mi na t



se d in c re t a qu oc u m q ue i nl oc ot e r ra mm ov er i tq u i s pi am n i s un a t u ra li
ha ec gi g ni t ur pr o t in us qu e e mi ca t i l l av er oe ti a mn on a p pe l l a t os ol o
a c s po n te m ax i me q u e in id ae i s m o nt ib u se t q u o sa lb o sv o ca n t su m m i sq ue
i nh is un d e nu m q u am n iv es a bs u nt p l ur i m aq u od m ir em ur a l i b i no n
n i si in t ep o r ep ro v e n ie n s et nu t r i ce mm ag no o pe r e fa st id ie ns

l x i i



h e de ra ia m di c it u r in as i a n a sc ic ir c it e r u rb i s ro m ae a n n um
cc cc x x xx n e ga v e ra t th eo ph r a st us ne c in in d i an is i i n m on t e me r o
qu in et h ar pa lu m o mn i m o do la bo ra ss e ut s er e r et ea m i nm e d i sf ru s tr a
al e xa nd r um v e ro ob r ar i ta t e mi t ac o ro n a t oe xe rc it uv i c to re m e xi n di a
r e di s se e x e m pl ol ib er ip a t r is c ui u sd ei e tn u n ca d o rn a tt hy r so s
ga le as qu e e ti am a cs c ut ai nt h r ac ia e po p ul i s so ll em ni bu s sa cr i s
i n im ic aa r b or i b u s sa t i sq ue o m n i b us se p ul ch r am u ro sr um p en s
s e rp e nt i u m f ri g or ig ra t i ss im a ut m i r um si t u ll u mh o n or em ha bi tu me i



du o g en e r a pr i ma ut r el iq u a ru mm as at q ue f e mi n am ai or t ra d it u rm a s
e t c o r po r e e t fo li od u ri or e e ti a ma cp in g ui o r e et fl o re ad pu r pu r am
ac ce de n t e ut r iu s q u e au t em s im il is es t r o sa e si lv e st ri ni s i q uo d
ca r et o d o r es pe c ie sh o r u m g e ne r u m tr es e st e ni mc a nd i da a ut n i gr a
h e de r at er t ia qu ev oc a t u rh e li x



et ia mn um ha ec sp e ci es di vi du nt u r i na li as qu on i am es ta l iq ua fr u ct u
t an t u mc an d i d a al i ae t fo l i of ru c tu mq uo qu ec an d id u m fe r e n t i um al ii s
de ns u sa ci nu se tg ra n di or ra ce m is i no rb em ci r c u ma ct is qu i vo c an t ur
c or y m bi i i de ms i le n i c i c um es tm i no ra c i n us sp a rs io r r a c e mu s
si mi li m od ou t in n ig ra



a li c ui e ts em en ni g r u ma li i c r o c at um c u iu s c or on is po e ta eu tu n tu r
fo li is m i n us ni gr is qu am qu id am n ys i am a l ii ba c ch ic a mv oc an t
ma x i m is in te r ni g ra s c or ym bi sq u id am ap u dg r ae co s et i am nu md uo g e ne r a
hu iu s fa c iu nt ac ol o re a ci no ru m e r y t hr an u m e tc hr y s o ca rp um



p lu ri m as a ut em h a b et di ff er e n ti a sh el ix qu o n i a mf o l io m a x i m e d i st at
pa r v as un te ta n gu l o s a co nc i nn i o r aq ue c um re li qu o r um ge ne ru m
s im pl ic ia s in t d i s t at et lo ng i t u di n ei nt er no d i or u m pr a e c ip u et am en
st er i li ta te qu on ia m f ru c tu mn on gi gn it q u i da mh o ca et at is es s e no n
ge ne ri s ex i s ti ma n tp r im o q u eh el i c em es s ef i e ri he d e ra mv e t u st at e



h or u me rr or m a ni fe st u si n t el le g it u rq u on i am h el i c is p lu ra ge n e ra
re p e r i un t ur se d tr i am ax i me in s ig ni a h e r b ac e a a cv i r e ns qu a e
pl ur i m a es ta lt er a c a n d id of ol io te r t i av er si co lo ri qu a e t h ra ci a
v oc a t ur e t i am nu m he r b a c e ae te n u i o r af ol ia e ti n o r d i ne md ig e st a
d en si o r aq ue i na l i o g en e r e d iv er sa o m ni a ea



i nv e rs ic o lo ri al ia t e n ui or ib u s fo li i se t si m i li te r or di n at i s
de ns io r ib u sq ue es t a lt e r ig en er in e g l ec t ah ae co mn i am a i o r a qu oq ue
a u t m i no ra su nt f o l i a m a c ul ar u mq ue h a b it u di s ta n te ti nc an d i di s
al i is s un t ca nd id io r a a d u le s c it i nl on g it ud i n em ma xi m e h er b a ce a



a rb or e sa ut em n e ca tc an d id a om ne mq u es uc u ma uf er en do ta n t a
c r as si tu d in ea u ge tu r u ti p sa a rb o rf ia t s ig n a ei u s fo l ia ma xi ma
at q u e la t is si m am am m a er i ge n t e s qu ae su n tc et er is in fl e x ae r ac e mi
s t a n te sa cs ub re ct ie tq u a mq u a m om n i um he de r a ru mg e ne ri ra d ic o s a
br a c ch ia h u i c t am en ma xi me ra mo sa ac r ob u st a ab ea ni gr ae



s ed p r op ri um al b a e qu o d i nt e rm e d i af o l i ae mi t t i tb r ac c hi au tr im q ue
s em p er am p l ec t en s h o c et in m u ri s qu am vi s am bi r en o np os s i t it aq u e
e ti am p l u ri bu sl o ci si n t e r ci sa v iv i tt a me nd ur at qu e et t o t id em in it ia
ra d i cu m ha be tq uo tb ra c c hi aq u i b u s i n c ol um i s e ts o l id a ar bo r e s su g i t
ac st r an g ul a te st e t i n fr u ct u d if fe re nt i a al b ae ni g ra e qu eh e de ra e
qu on ia ma li is t a n t aa m ar i tu do a c i n iu t a v e s no n at ti n g an t es te t
r i g e ns h ed e r a q u a es i ne a d m in i cu l o st at so l a om ni u mg e n e ru mo bi d
v o ca ta or th o ci s so se di v e rs o n um q ua m ni s ih um ir e pe n s ch am ae ci ss o s

l xi ii



si mi li se st h e de r a e ec i l ic i a qu id e mp r i mu m pr of ec t a s ed in g r ae c ia
fr eq ue n t io rq ua mv oc an t sm il a c e md en si sg e ni cu la t a c a ul ib us
sp in os is f ru te c t o s ar a mi sf ol io he d er ac eo pa rv o no n an g ul os o
ap ed i c u l oe m it t e n t e pa m pi n os fl o re c a nd i do ol e n t el i li um



fe rt ra ce m o sl a b ru sc a em od on o n h ed e r a e c ol o re r u b ro co n p l ex a ac i n is
m ai or ib us nu cl e o s te r n o s mi no ri bu ss i n gu lo s n i gr o sd u ro sq u e
i n f au st a om n i b u s sa cr i s e tc or o ni sq uo ni am s it l ug u b r i sv i rg i ne ei us
n o m i ni sp ro pt e r a m or em i uv en i s cr o ci m u ta t ai n h un cf r ut ic e m



id vo lg us ig n o r an sp l er um q u ef es ta s u ap ol lu i th e d e ra me xi s ti m a n d o
s i cu t in po et is a u tl ib er op a tr ea ut s i l e n oq u i so mn i no s ci tq ui bu s
c or o n e n tu r

e s m il a c e f iu n t c o d i c i l li p r o p ri um qu e m a t e r ia e es t ut ad mo t a
a u ri bu s le ne ms o n u m re dd a t h ed e ra em i r ap r od it u r n a tu r aa d
e x pe ri e n d a vi n a s i v as fi a t el i gn o e i us v in at ra n s f lu er ea c
re ma n er e a qu a ms iq ua f ue r it mi xt a

l x iv



in t er e a qu ae f r ig i d is g a u de n te t a qu at i c o sf ru t i ce s di x is se
co nv en ia t pr in ci pa t um i nh is t en eb u nt ha r un d i n e s b e l l ip a ci sq ue
ex pe r i m en ti s ne ce ss ar ia e at qu ee ti a m de li c i is gr a ta e

t eg u lo ea r um do m u s su a s s ep te n t ri on al es po p ul i op er iu n td ur an tq u e
a ev is t e ct a ta l ia e t i n r el i q u o ve r o o rb ee t c am a ra s le v is si me
su s p en du n t



ch a r t is qu es er v i u nt c al am ia e g yp t i im a xi m e co gn at i o ne q ua da m
p a p yr ip ro b at io re s t am e n c ni d ii et qu ii n a si ac i r c a an ae ti cu ml ac um
n as cu nt ur n os tr a t ib us fu n g o si or su be st na t ur ac ar ti l ag i n eb ib ul a
qu ae ca vo co rp or e i nt us su pe rn e te nu ii n ar e sc i t li g no fi s s il i s
p ra ea cu t a s em p er ac ie



ge n ic ul at ac e te ro gr ac i li ta sn o d is qu e d is ti n c ta l e n if as t ig io te nu at u r
in c ac um in ac r a ss io r e pa n i c ul ae c o ma ne qu eh ac su pe rv a c u a au t en i m
p r o pl um as t ra t ac a u p o n a r um r ep le ta u tu bi l ig n o si o re i nd u r u it c al l o
s ic u ti n be l g is c o n tu s ae ti nt er ie c t an av i um c o m m is su ri sf e ru m i na t
t ex tu sg l u ti no te n a c i o r ri mi sq u e e xp le n d i s f id e l io r p i c e

l x v



ca la m i s or ie n ti s po p u li be ll ac on f i c iu n tc a la mi sm or t e m a dc e le ra nt
p i nn aa d d i t ac al a m is s pi cu l a a dd u nt i n re vo c a b i li ha m o no x ia
fi tq ue e t e xi ps o t el um al i ud fr ac to i nv ul n e ri b us h is ar mi ss ol e m
i ps um ob u mb ra nt p r o p te rh oc ma x im e se r e no s d ie so p t a n to d e re v en t o s
et im br e sq ui in t er il l os p a c em es se co g un t



ac si qu is a e th i op a s ae g y pt u ma r a ba si nd os s c yt ha sb ac tr os
s ar ma ta r um to tg e nt es e to r i en ti so mn ia qu ep a rt ho ru mr e gn a d il i ge n ti us
co np u te t a e qu a fe r m ep a r s h om in u m in t o t o m u nd oc al am i s su p er a ta
d eg it



pr a e c ip uu s hi cu su s in c r et a be l l at o re ss u os n ob i li ta vi t se di n ho c
q u o q ue ut c e te ri s in r e bu sv i c it it al ia q u a n d o n u l l u s sa gi tt i s
a p t i or ca la mu sq ua mi nr he n ob on on ie ns ia m n ec u i p lu r i m a in e st
m e d u ll a po nd u sq u ev ol uc re e tc o nt ra f la t us qu oq u e p er vi c ax l ib r a
qu ip p en o n e a de m gr a t i a b el gi c i s h a e ce t c re t ic is c om me nd at i or i bu s
qu a mq u a mp ra e f er u nt u r in di c iq u o ru ma li a q ui b us d a m v id et ur n at ur a
q u a n d o e th as ta ru mv ic e m p r ae b e nt ad d i ti s c u sp id i bu s



h ar u nd in i q ui d e m in di ca ea r b o r ea a mp l it u d o qu al e s vu lg oi nt em pl i s
v id e m us di ff er re ma re s a cf e m i n as in hi sq uo qu e i n di tr ad u n t
sp i ss iu sm ar i co rp us fe mi na ec ap ac i us n a v i gi o ru m qu e et i am vi ce m
pr ae s ta nt si c re d i mu s s in g ul a i n t er n o d i ac ir ca ac es in e n a m n e m
ma xi me na s ci tu r



h a ru nd oo mn is e xu n a st ir pe nu m e r os a a t qu ee t ia m re c i s a f e cu nd iu s
r es u rg it ra d ix na tu ra v i va xg e n ic ul at ae t i p s a f o li ai n di ci s ta n t um
br e v i a o mn ib us v e r o a no do or s ac o n pl ex u te nu es p e ra m bi tu m in du cu nt
t u n i c a s a tq u ea me di oi nt e rn o di oc u mp l ur im um d e si nu n tv es t ir e
p r o cu m b un tq u e l at er ah ar un d in i ca l a m o q ue in r o t un d i ta te bi na su pe r
n od os al t e rn o s e m pe ri ng ui n eu t al te ru m a de x te ra fi at al t er um
s u pe r io re ge n ic u lo ab l a e v ap e rv ic e s in de ex eu nt a li qu a n do ra m iq ui
s u nt ca l a mi t e n ue s

l xv i



pl ur aa u t em g e ne r aa l i as p is s i or de n s i o r q ue g e ni cu l is br e vi b us
i n t e rn od i is al ia ra ri o rm a i or i b u s t e n ui or q u e et i ps ac a l am us v e ro
al i u st o tu sc o n c av u sq u em vo ca nt sy ri ng ia nu ti li ss i mu s fi s t u l i s
q uo ni am n ih i l e s t e i ca r ti la g in is at qu ec a rn i s or c h om e n i oe tn o di
c o n t in uo f o ra mi n e p er v ii q ue ma ul et ic on vo ca n th ic t ib ii su t il i or
f i st ul is il l e



e s ta l iu sc ra ss i o re li g no et t e n ui fo ra m in eh un ct ot um fu n g o sa r ep l et
me d ul la a li u s b r e v io r a li u s pr o c er io re x il i or cr as s io rq ue
f ru t ic os is s im u s q u i v o ca t u r d o n a xn on ni s ii na q ua t i c is n a t us
qu o ni am et ha ec di f f e r e n ti ae s t m u lt u mp r ae la t a ha ru n di ne q u ae in
s i c ci s pr o v en i a t



su u mg en us sa gi tt a r i oc al a mo u t d ix i m u s s ed cr e t i co lo ng is s im i s
in t er no d ii so b s e q ui u mq ue qu ol ib e at fl e ct ic a l e fa ct od i f fe r en ti as
f ac iu nt et f ol ia n on mu l ti tu d in et a n tu m et lo n g i t u d i n e ve r u m et
co lo r e va r i al a co ni c is et ab im a p a rt ed e ns i or aq u al es in t ot u m
ci r ca s t ag n ag ig ni p ut a nt di ss i mi l e s a mn ic i s l o ng is q u ev es ti ri f ol ii s
sp a t i os iu sa n o do s ca nd en te co mp le xu



e s t et o b li qu ah a r un do no n i n e x c el s it a t e m na sc e n ss ed i ux t a te r r am
fr ut ic i sm od o se s pa rg e ns s ua vi s si m a in te n er i ta t ea n im al i b us
v o ca t ur a qu ib u s d a m el e ti a es t et i ni t al i ap a lu st ri se xc o r t i ce
t a n tu ms u bi ps ac om an a s c e n sa da rc an o mi ne ut il i ss i ma de nt i b us
qu o n ia m v i se a d e m e st qu a es in a pi



de or ch o m en i il ac us h ar u nd i n et is a cc ur at iu s di ci co gi ta d m i ra t io
an t i qu a ch a r a c i an vo ca ba n tc r as s io re m f i rm i o re m q ue p l o ci m on v e r o
su bt il i o r e m h an ci n i ns ul is f lu vi ta nt ib u sn at am il la m i n r ip i s
ex sp a ti a nt i s l ac u s



t er t i a es th ar u n do ti bi al i sc a la mi q u em au le t ic o n di ce b an tn on o hi c
a n no n a s ce ba t ur n am et la c us i nc re me n t a h o c te m p or i ss pa t io s e r v ab a t
p r od ig i o s u ss iq u an do am pl it ud i ne mb ie n n io ex te nd i s se tq u od n o ta t u m
a p u d ch ae ro ni a m in f au st o at h en ie ns iu mp r o el io e st ae p e
l eb a d i a vo c a tu ri n f l u e nt ec ep h i so c u mi g it ur a n n o p e rm an si t
in u n d a ti o p ro fi c iu nt i n au c up at or ia m qu o qu ea mp l i tu di ne mv o ca b an t ur
z e u gi t a e c on t r ab o mb yc ia e m a tu ri us r ec ip r oc o g ra ci le sf em i na r u m
l a ti o r ef o l i oa tq u e c a n di d i o r e mo d ic a la n u gi ne at om ni n on u l l a
s pa d o n um n o m i n e i ns i g ni bu s



h in ce ra nt ar m a m e n ta a di n cl ut os ca n tu sn o ns i le nd oe t re l iq u oc u r ae
mi r a c u l o u t v e ni a s i t a rg e n t oi a m p ot i u s c a ni c a e d is o le b a n t
te mp es t i va e u s q u e a d a n ti g en i de n t i b ic i ne mc um ad hu c si mp li c i mu s ic a
ut e r e nt u r su ba rc t ur o si cp r ae pa ra t a e al iq uo tp o st an no s u ti l es e ss e
i n ci pi e ba n t



t un c q uo q ue m ul t a d o ma nd a ee x e rc i ta ti on e et c an e re ti bi a e ip sa e
e d o ce nd a ec o mp ri me nt ib us se li ng u is qu od e ra ti ll i s th e at r or u m
mo r ib u s ut i l i u s p o s t qu a m va r ie t a sa cc es si te t c a n t u sq u o q ue lu xu ri a
c ae di a n te s ol st it i a co e p ta ee tf ie r i ut i le s i nt ri m at u ap er t io ri b us
ea r um l in gu li sa df le c te nd o ss o no s qu a ei n de su n t e t ho di e



s e d t u m e x s ua q u am q u e ta nt u mh ar un d i n e c on g ru er ep e r s ua su me r at e t
ea m q u a e ra di c e ma nt e c e s se r at la e va et ib ia ec o nv en i re q ua ec a cu m e n
de xt er ae i n m e ns u m qu a nt u mp r a e l a t i sq ua s ip se ce ph i s us a bl ui ss et
n un c sa c r i fi ca e tu s c o ru me bu xo l ud ic r ae ve ro e l o t oo ss i b u s qu e
as i n i ni se ta rg e nt o fi un t au c u pa t or i ah a r un d oe pa n h o rm o
la u da ti s si m ap i s ca to ri aa b a ri t a na e x a fr i ca

lx ix



te r t i um l o c u me i i n a es ti m at io ne r u r is c a to ad t r i bu i tp r io r e mq u e q ua m
o l i v e ti s qu am q ue f ru me n to a u t p ra t is ne cq ui ad e s i n ta l i a vi n c u la
si qu id e me t g e n is t a ee tp o pu l i et u lm i et s a n gu in ei fr ut i c es et
be tu l la e et h ar un do f is s ae t h ar u nd in um f ol ia u ti n li g u ri ae t v it i s
ip sa r e ci si sq u ea cu le is r ub ia l li g an t et i nt or t a co ry lu sm i ru mq u e
c o n t us ol i g n oa li cu i ma io r es ad v i n cu l ae ss e vi re s sa l ic i ta m en
p r ae ci pu ad os



f i n di tu rg ra e ca r u be ns c a n di d i or a me r i n as ed p a ul of r a gi li o ri d e o
so li d ol ig at ne xu in as i a t r i ag e n er a o b se r va nt n i g ra mu t i l io re m
v i mi ni bu sc a n di d am a gr i co la ru mu si b us te rt i am qu ae br e vi ss im ae st
he l i c e m v oc a n ta pu d no sq uo q ue mu lt i to t id e mg e n er i bu s n o m i na
in p o nu nt v im i n a le mv oc an t e a n d em q ue pu rp ur e am al t er a mn it e li na m
ac ol or eq ua e s it te n u i o rt e r t i am ga l li ca m q u ae te nu is si m a

lx xi i



u m or et co rp or ia rb o r u m e st q ui sa ng u i s ea ru m in t e l l e gi d eb et no n
i de mo mn ib u s fi c i s l ac te us hu i ca d ca se o s f ig u r a nd os co ag ul i vi s
c e r as is cu mm in os us u l mi ss a l i vo su sl en tu s ac p in gu is ma l is
vi ti bu sp i ri sa qu o s u sv i va c io r a qu i b us l en t i or at q u e i n to tu m
co rp o r ia rb o r um u t r el iq uo ru ma n i ma l iu m cu ti ss a n gu is c ar o ne rv i
ve n ae os sa m e du l l a e



pr o c u te c or t ex mi ru mi s in m o ro me di ci ss uc u m qu a er en ti bu s ve r e
ho ra di e is ec un da la p i de in c is us m a n a ta lt i us fr a ct us si cc us vi de tu r
p r ox im i pl e ri s qu e a di pe s hi vo ca nt ur a co l o re a lb ur nu mm o ll is a c
pe ss i ma p a rs li g n i e t i a mi nr ob o re fa c il ep ut r es ce ns te r e d i n i
ob no xi a q u a r es e m pe ra mp ut a bi tu rs ub es th u i cc a r o ca rn i os s a i d
e st ma t er i ae o p t i mu m



al t er na nt fr uc tu s q u i bu ss ic c iu s li g nu m u to le am a gi s q u am qu ib u s
ca r n o su mu tc e r as us n e co mn i b us ad ip e sc a r n e sv e la rg a e ut i ne c
a ni ma l iu m ac e r ri m i s ne ut ru mh a b en tb ux us c or n us o le an ec me d ul l a m
mi ni mu mq u e et ia m s a n g ui n i ss i c ut i o ss an on ha be nt s or b ac a r n em
sa bu ci at pl u ri ma m a mb ae m ed ul l a m n e c ha r u n di n es ma io re e x
pa rt e

l xx i ii



i n q ua ru nd am ar b or um c ar n i b u sp u l pa e ve n a e qu es u nt d is cr im e ne a ru m
fa c i le ve na e l a t io r e sc an d id io re sq ue pu lp a e fi s s il i b u s in su n ti d eo
fi tu t a u r e a d ca pu tt ra b i sq ua m l ib e t pr ae lo ng a e a dm o ta i c tu sa b
a lt e r oc ap it e v e l gr ap hi is en t i a n t u rp e n et ra nt e re ct is m e a ti bu s s o n o
un d ed ep r e he nd it u r an t or t as it m a t er ie sn od is q u ec on c is a



q ui bu ss un t t ub e ra s i cu ts u n ti nc ar ne gl an di a i n i i sn ec v e na n e c
pu lp aq u od a m c al lo c a rn is in s e co n vo lu to ho cp r et i os i s si m u mi n
ci t r oe ta c e r ec et er am e n s ar u mg en e r af is si s ar bo r ib u s ci rc i n an t u ri n
p ul p am a li o qu if r a g il is e ss et v e n a in or b em a rb o ri s ca es af a gi s
p ec ti ne s t ra v e r s ii np u lp aa pu da nt iq u o si n de e tv as i s h on os
mc ur i us iu ra vi t s en i h il ex p ra ed a a t ti gi s se pr a e te rg ut t um
fa gi nu m qu o s a cr i fi ca re t



li g nu mi n lo ng i tu d i n e mf lu v i t at ut qu ae qu e pa r sf ui ta b r ad i c e
v al i di u ss id i tq ui bu sd a m p ul p a si ne v en i sm e ro st a mi n e e t t e nu i
c on s t a th a e cm ax im ef i ss i li aa l ia fr an gi ce le r i o r a qu a mf in di
qu i bu s pu l pa no n es t ut o l e ae vi t es a te c on t ra ri ot ot u m e ca r ne
c or pu s f ic ot o t ao s se a i le xo rn us ro bu rc y t is us m o r us h e be n u s
lo t o s et q u ae si n em e du l l ae s s e di x im u sc et er i sn i gr i c a ns c ol o r
fu lv ac or nu si nv e n a bu li s n i t e t in c i s u r i s no d a t a p ro pt e rd e co r e m
ce d r us e tl ar i x e ti un ip e ru s ru be n t



la ri xf em in ah a be tq ua mg ra e ci vo c an ta e g id a me l l ei co lo r i s h oc
l i g nu mp ro xi mu mm ed u l la e e st in ab ie te l u ss o n gr ae ci v o c an t
i nv e nt um pi c to ru m ta b el l i s in mo rt al e n ul l is q ue f i ss il e r im i sc e d ri
q uo q u e du ri ss im a q u ae m ed u ll a e pr ox i ma u ti nc o rp o re os sa d er as o
m od o li mo e ts ab uc i i nt e r io ra m i r e fi rm a tr a d un t u r q ui da m q ue
ve n a b ul a e xe ap r ae f er u n t o mn i b us co n st at en i me x cu t e e to s si b u s

lx xi v



ca e d i te m p es t iv um qu ae de co rt i c e n t u re t te r e te sa dt e mp l a ce te r a qu e
us us r o tu n di cu mg er mi na n ta l i as c or ti ce in e x t r ic a b il ie tc a r ie
su b n a s ce nt e e i m at e ri aq u en i gr e s c e n te t ig n ae t qu ib u sa uf er ts ec u r is
co r ti c em ab ru m aa df a v on i um a ut s ip r ae ve n ir e co ga mu r ar ct u ri
o c ca su et an t e eu mf id ic ul ae n o v is si m a ra ti o n es ol s ti ti od i es
s id er u m h o ru m r e dd en tu rs uo l oc o v ul g os a ti sp ut a nt o b se r v ar e n e q ua
d ed ol a n d as t er n a t u ra nt e ed it o s su os f r u ct us



r ob ur ve re c a es u m t e r e d in em se n t i t br u ma au te mn e qu ev i t i a tu r ne qu e
pa n da tu ra li a s o b no xi um e ti am ut to r qu ea t s es e fi n da tq u e q uo di n
s u b er et em pe s t i v e qu o q u e c ae so ev e ni t



in f in it u mr e f e r t et l un a r is ra t i on e c n i si a xx in x xx ca ed iv ol un t
in te r o mn e sv e r oc o nv en i tu t il is s i m e in co i t u e iu s s te r n i qu em di e m
a l ii i nt er lu n ii a l ii s i le nt is l u n a ea p p el la n ts ic ce rt et ib er i us
ca es ar co n c re m at op o n te n a u m ac hi ar i ol a ri ce s a d r e st it u e nd um c a e di in
ra et i a p ra e fi n iv i t



qu id am d ic u n tu t in co it u e ts ub te r ra si tl u n aq uo df ie ri no n
po t e st n i si no c t us i c o mp et a nt co it u si nn ov i ss im u m di e mb r um ae i ll a
fi t ae t er n am at er ie s pr o x i me c u m su pr a d i ct i ss id er i b us q u i da me t
c a ni s or tu m a dd u nt et s i cc a e sa s ma te r ia si nf o r u ma ug u s tu m



ne cn ov e l l a e a ut em a dm a te ri e m n e c v et e r e su t il i ss i ma e ci rc um c i sa s
qu o qu ei nm ed ul l am al iq ui n o n in u ti li t e rr e li nq u un t u to mn i s u mo r
st an t ib u sd ef l u a tm i ru ma pu da nt iq uo sp ri mo pu ni co b el lo c la ss em
d ui ll i im p er a t or i s a ba rb or el xd i en a vi g a vi s s ec o nt ra ve ro h i er o ne m
r eg em c cx xn av es e ff ec ta sd i eb u sx l vt ra di t l p is o se c u n do qu oq ue
pu ni c os ci p i o n i s cl as si s x ld i ea s e c ur in av ig av i tt an t u m
te m pe st iv it a s e ti am in ra pi d ac el e ri t a t ep ol le t

l xx v i



l ar i c i et ma g i sa b ie ti su c c is i su m or di u de f l u i t ha e c om ni um ar bo ru m
al t i ss i m ae a cr e ct is si m a en a v iu mm a l i sa n te m ni sq ue p r op t e r l ev i t at em
p ra ef er t u ra bi es co m m un ia hi s p i n o qu eu tq ua dr ip er ti to s ve n a ru m
c u rs us b i fi do sv e h a be a nt ve lo mn in os i mp li ce sf ab r o r um in i nt e st i n a
op er am e d ul l a s ec t i li s op t i m a qu a dr ip e rt i t i s ma t e r ie se t
m ol l io rq ua mc e te ra e in te ll e ct us i nc o rt i c e p ro ti n u sp er i t i s



ab i e t is qu ae pa rs at er r a f ui te n o d i s e st h ae cq ua d ix i mu s r a ti on e
fl u vi a ta d e t or at u ra t qu e i t as ap p in us vo ca tu rs u p e r io r p ar sn od os a
d ur i or qu e fu st e r na e ti n i p s is a ut em ar bo r ib u s ro bu st i or es aq ui lo ni a e
p ar te s e t i nt ot um d e t e r i o re se xu mi d i s op a c is q ue s pi ss io r e se x
a pr i c is a c d iu tu r na e id e o r om ae in f er na sa b ie s s u p e rn at ip r a ef er tu r



es t p er se g e nt i u mq u oq ue i nh i sd if f er e n ti a al pi bu s a pp en ni no qu e
la ud at is si ma e i ng a ll ia i u ri b u s ac m on te vo s e go i nc or si ca
bi t hy ni ap on to ma c ed on ia d e t e ri or ae n i an ic a et a rc ad ic ap es si ma
p ar n a si ae t eu b oi c aq u o ni a mr am os a e ib ie tc o n to r ta e p u t r e s ce nt e sq ue
f ac il e at c ed ru si nc r e t aa f r i ca sy ri al au da ti s si ma ce dr io l eo
pe r un c t am at e ri es n ec t in i am ne cc a r ie m se nt it



i un ip er o e ad em vi rt u sq u ae c e d ro v as ta h ae ci n hi sp an i a m ax im eq ue
v ac c ae is me du l la ei u s u bi cu m qu es ol i di o re ti am q u am c e d r i s pu b li c um
om n i u mv i ti u m vo ca nt s pi ra su b i co n v o l ve re se v en ae at q ue no d i
i n ve ni un tu r i nq ui bu sd am si cu t i n m a rm or e c e n t r ai d es t du ri ti a
c l av o s im i li si ni m i c a s e rr is e t q ua e da m fo r te ac ci d un tu t la p i d e
co mp re he ns oa ut re ce pt oi n c o rp u sa u ta l te r i us ar b or i sr am o



me ga ri s di us t e t io le a s t e ri n fo ro c u i v i ri f o rt es ad fi x er an ta r ma
qu a ec or ti c ea mb i e nt e ae ta s l o ng a oc c ul ta ve r at f ui tq u ea rb or i ll a
fa ta l i s e xc id i ou rb is pr ae m on i t a eo r ac u l oc u ma rb o r ar ma p ep er is s et
qu o ds uc ci sa ea c c i di to cr ei sg a le i sq ue i n tu s re pe rt i s fe ru n tl ap i de s
it ai n ve nt os ad c o n t in e n do s pa rt u se s se re m e di o



a mp l i ss im aa r bo ru m a d ho c ae vi e xi st im at u rr om ae vi sa qu am pr op te r
m ir a cu l um t i b er iu sc a e s a r i ne o de m po nt en a um a c h ia ri oe xp os ue r a t
ad v ec t am c um re l iq ua ma t e ri e du r av i t q u e ad ne r on i s p ri n ci p i s
am p h i t he at r um f u it au t em t ra b se a el a ri ce l o ng a p e de s c xx
b ip ed al ic ra ss it u di n ea eq ua li s qu o i nt el l e ge b at u r vi xc re d ib i l is
re li q ua al t it u do fa s ti gi u m ad c a cu me n a es ti ma n t ib u s



f ui t me mo ri an os tr ae t i np or t i ci bu s s ae p t or u m a m a g r i pp ar e li ct a
a eq ue m i r a cu l ic au s a qu a e di r ib it or io s up er f u e r a tx xp ed ib us
b r e v io rs es qu ip ed a l i cr as s it ud i n e a b i es ad mi ra t i on is pr ae ci pu a e vi s a
e s ti n na v eq ua ee x a e gy pt o g ai p r i n c ip is i us su ob e li sc um i n va t ic an o
ci rc o s ta tu t um q ua t t uo r qu et ru nc o sl a pi d i s e iu s d em a d s u st i n e nd um e u m
ad d ux it qu an av e n i h il a d m i ra b i l iu sv is u mi n ma ri ce rt um es tc x x
m o di um le nt is pr o sa b u rr ae i fu e r e



l o ng it ud os pa ti um ob t i n ui tm a g n a ex pa rt e o s ti en s is po r t u sl a t er e
la ev oi b i n am q ue d em er sa e s tc la ud io p r i nc i pe c um t r ib u s mo li b us
tu r ri um a lt i tu di n e i ne a ex a e d if ic at i so bi t er p ut e ol an op ul ve re
ad ve ct i sq ue ar bo ri s e i u s cr a ss it ud o q ua t t uo rh om in u m u l n a s
co n pl ec t en t i um i mp l eb at vu l go qu e a ud it u r l xx x nu mm um et pl ur is m al o s
ve nu nd a ri a de o su s u s r at es v er o c o n ec ti x l se st e r t iu mp le r a s qu e



at in a e g yp t o a c s y r ia re ge s in o p i a a bi et i s c e d ro ad cl as se s fe r u n t ur
u si ma x im a ea i nc yp ro t ra di tu ra du nd e ci r em em d e me tr i su c c i sa c x x x
pe d u mc r a ss i t ud in is ve r o a d t r iu mh o m i n um co n pl e x u mg er m a n ia e
pr ae do n e ss i ng ul is ar bo r i bu s c a v at is na v ig an t q ua ru mq ua ed am et xx x
h o m in e sf e r un t



sp i ss is si m a e x o mn im at er ie id eo e tg ra vi ss im ai ud ic a t ur he b en us et
bu xu sg r ac i l es na t ur an e u tr ai n aq ui s fl uv i ta tn ec s u b er si
d e m a tu r c o rt e x n ec l a ri x ex re l iq u i s sp is s is s im al ot o sq ua e ro ma e
i t aa pp e l la tu r de in ro bu re xa lb u rn a tu me th ui c ni gr i c an s co lo r
ma g i s qu ee t ia m cy ti so qu ae pr ox im e a cc ed er e h e b en um vi d et ur qu am q ua m
no nd e su nt q ui s y r ia c as t e re b in t h os n i g ri o r e s a df i r m e n t



ce l eb ra vi t e t th er i cl e sn o m i n e ca li ce se xt er eb in t h o s ol i t u s fa c er e
t o rn op er q ua mp ro b at u rm a t e ri es o m ni um ha e c s o l au n gu iv ul t
me li or qu ef it ol e oc ol os mi r ea du lt er at ur i u gl a n de ac pr io s i lv es t r i
ti nc ti sa t qu ei n me d i c am i n e d e c o ct is om n ib u sq ua ed ix im u s sp i s s a
fi r mi t a s



ab ii sp r o xi ma es tc o r n us qu a mq u am no np ot es tv i d e ri ma t e ri e s pr op te r
ex il i t a te m se d li gn u mn o na l i op a en eq u a m a dr ad io s ro t ar um u t il ea ut
s iq ui dc un ea n d u m s i t i nl i gn o cl av i sv e f ig en d um c e u fe rr e i s i l ex
i te me t ol e a st er e t o l e aa t q ue ca st an ea c ar pi nu sp o pu lu sh ae c et
cr i sp a a c e ri s m o d os iu l l a ma te r ie si d o n ea e s se t r am i ss a e p e
d e p ut a t is ca st ra ti o il l ae st a di m i tq ue v i re s



de ce t e r o pl e r i sq ue ho r um s e d u t iq u er ob o ri t an ta d ur it i a ut
t er eb r a r in is i m ad ef a c t um n o nq ue a t e t n e s i cq u id e ma d ac t u s a v el li
c la v u s ed i v e rs oc l a v u mn o n te ne tc ed ru s mo l li s s im a t i l i ae a de m
vi d et ur et c a li di s si ma a r g um e n tu ma d f er u n t q uo dc it i ss im e as ci a s
r et u n da tc al id a ee tm or u s la ur u sh ed er ae et o m n i a e q ui b u s
i g ni a ri a f i un t

l x xv ii



e x pl o ra t or u m h o c u s u si n ca st ri s p a s to ru mq ue re pp e ri t qu o ni a ma d
ex c u de n du m ig ne m no ns e mp er l ap id i s o cc a si oe st te ri t u r e rg o l ig n u m
ig n e m qu e co nc ip i ta d t r it u e x ci pi e nt em a te ri e ar id if om i ti s f un g i v e l
f o l io ru mf a c i l li mo c o nc e p t us ed ni h i lh ed e r a p r ae st an ti us qu ae
te r at ur la ur oq ua e t er at p r ob a t u re t vi t is et si l v es t r ib us a l i a
qu a ml ab r us ca et i ps a he d er ae m od o ar b or e ms c a nd e n s



f ri gi d is si m aq ua ec um q u ea q u a ti c a l en t is s im a au te me t i de os c ut is
fa c i en d i s a p t is si ma q uo ru mp la g a co n t ra hi t se p ro ti nu s c l u d it q ue su um
v u l nu se to bi dc on tu ma c iu s tr am i t t it f er ru mi n q u os un t ge n e r e
v it is v it ex s a l ix t il i a b et u l l as ab u c us p o p u l us ut ra qu e
l ev i s si ma ee xh i sv i te x sa l ix id eo qu e u t i li s si ma e o m ne s a ut e ma d
ci st as q u ae q u e fl e xi li cr at ec on s te n t h a b e n t e t c an do r em ri go re me t
i ns c ul pt u r i s f ac il i ta t em



es t le n ti ti ap l at an o s e dm ad id a s i cu t a l no s i cc i or ea de mu lm o
fr a x in om or o c er as o se dp on d e ro si o r ri go re m f o r ti s si m e s er va t
ul mu s ob id ca rd i ni b us c o as s am en ti s q u e po rt a ru m u ti l is s i m aq uo ni am
mi ni m e to r q ue t u r pe r m u t a nd a t a nt u m s i c u tc a cu m en ab i n f er i o rs it
c ar d in e ra di xs up er i o r



pa lm ae s t s im i l is et s ub er is m a te ri e ss p i s s a ee tm al us
p ir u s qu e ne c no na c er se df ra g i l ee tq ua ec u m qu ec ri sp a i no mn ib u s
si l ve s tr ia et ma sc u l a d if fe re nt ia m c u i us qu e g en e ri s au ge nt e t
i nf ec un da f ir m i o r a fe rt il ib u s ni s i q uo i n ge ne re ma r es f e ru nt si cu t
c up r es s us et co rn u s

l xx ix



ma x i me ae te r na m p u t a n t h e b e nu me t c up r e s su m c ed r um qu e cl a ro
de o mn ib us m a t er i is i u di ci oi nt e m p lo ep h e si a e di a na eu tp o t ec u m
t ot a as i a ex tr ue n t ec xx a n n i sp er a ct um s i tc o nv en it te c tu me iu s e s s e
e ce d ri ni s t r a b i b u s d e s i m ul ac r oi ps od e ae am b ig it u rc et er ie x
h e be n oe s se t ra du n tm u c i a n us ii i c os e xi i s qu ip r ox im e vi so eo
s cr ip se re vi ti gi n e u m et nu m q ua m mu t at um s e pt i e sr es ti tu to t e m p lo



ha nc ma te ri am e l e gi ss e e n d oe o ne ti am no me n ar t if i ci sn un cu p an sq u od
eq ui de m m i ro rc u m a n t iq ui or e mm i ne rv a qu o q u en on m o d ol i be ro pa tr e
ve t u st a te me it r i b ua t ad ic it m u lt i sf o ra mi ni b us n a rd or i ga ri ut
me di ca t u su mo r a l at t en ea t q u e i u nc tu ra s q u as et i p s as e ss e mo d ic o
ad m od u m m i r or



va lv a s e s se ec up re s s oe ti am cc c cp r o pe a n ni s d ur ar e m a t er i e mo mn em
no va e si m i le mi dq uo q ue no ta nd u mv al v a s in g lu t i n is c om pa ge
qu ad ri en ni o f ui ss ec u pr e s su s in ea se l e ct aq uo n ia mp r a e t er c e t e ra in
un og e n er em a t e r i a en it o rm ax im ev a le a ta e te r nu s



n on et s im ul ac r u m v e i o vi s i na rc ee cu pr es so d u ra ta co n d i ta u r be
dl xi an no di c at u mm e mo r ab il e e t u t i c ae te m pl u m ap ol li n is ub ic e d ro
n um i di ca t r ab e sd u r a nt it au tp os i ta ef u e re pr im a u r b is e iu s or ig i n e
an ni s mc l x xv i i ie t i nh i sp an i a sa gu nt i te m p l u md ia n ae a z a cy nt h o
a d ve ct a e c u mc o n di to r i bu s an ni sc c an t ee x ci di u m tr oi ae ut a uc t o re s t
bo c c hu si n fr ai ps um o p p id um id ha be n t pe pe r c it re li g i on ei nd uc t u s
h a nn ib a li un i pe r it ra bi b us e ti am nu n cd u r an ti bu s



s up e r o mn ia me mo r a t ur a ed is au l i de ei u sd em d ea es a e c ul is a nt et ro ia n um
b e ll um ex a ed if ic at aq u on a m ge ne r e m at e r i a es c ie nt ia ob l i t t e r at ai n
pl en um di c i p ot es tu ti q u eq u ae od or e pr a e c e l l an t e as et a e t e r n i t a t e
pr a es ta r e



ap ra e d ic ti sm or u sp r ox um el au da tu rq ua e v et u s ta te et ia mn i g r es c i t
e tq u ae d am ta me n in al ii sd i u t u rn io ra s u n t us i b u sq u am al i a ul mu s in
pe rf l at uf ir m a r o bu rd ef o s su me ti n a q ui s q u e r cu so b ru t ae a d em s u pr a
t e r r am ri mo sa fa ci to pe ra to r q ue n d os e s el ar ix in u m o re pr a ec ip ua et
al n u sn i g ra ro bu rm a ri n a a q u ac o nr um pi tu rn on in p r ob a tu re t fa g us i n
aq u a et i u g la n sh ae q u id em i n i is qu a ed ef od i u nt ur v el pr i n ci p a le s
i t e m iu ni pe r us e ad em et su bd i al i bu s ap ti s si ma fa gu s et ce rr u s
c el e ri te r ma rc e sc u n t



ae sc ul u sq uo qu eu m or is in p a ti en sc on t ra ad ac ta in te rr am in
pa lu s t r ib us a l nu sa e t er n ao ne ri sq u e q ua nt il ib e tp at ie ns ce ra s us
fi r ma ul mu s et f ra xi n u s l e nt ae se d fa ci le p a n da n tu rf le xi le st a me n
s t an te sq u e ac ci rc u mc i su ra s i c ca t ae f id el io re s la ri c e m in ma ri ti m i s
n av ib us o bn o xi am te r e d in i tr a d u nt om ni a qu e p r ae t er q u a m ol e a s t ru m e t
o le am qu ae da me n im i n m ar i qu ae d a m i n te r r a v it ii so pp o r tu n i or a

lx xx



i n f e st a nt i um q ua t t uo r ge n er a t er ed i n es ca pi te ad po r t io ne m
g ra n d is s im or od un td en ti b u s ha et an t um in ma r i s e nt i u n tu r n e c al i a m
pu ta n t t e re d i ne m pr op r i ed ic i t er r e s tr es ti n i as vo c a nt c ul ic ib us
ve r o si mi le s t hr ip a s qu a rt um es te te v e rm ic ul o ru mg en er ee t e or um
al i i pu tr es ce n t es u c oi ps a ma te ri e a li ip ar i un t ur si c u ti na rb or i bu s
ex eo qu i ce ra st e s vo ca tu r c um ta nt um er os it ut ci r cu m ag a t se
ge ne r at a l i u m



ha ec n a sc i pr o hi be ti n al ii sa ma ri tu do u t cu p re s s o in al ii sd ur it ia
ut bu x ot ra du n te ta b i e t e m c ir c ag er mi na t i on e s de co rt ic at am qu a
d ix i m u sl un a a q ui s no n c or ru m p i a l e xa nd r i ma g n i c om i te sp r o d i d e ru n t
in ty lo r ub ri ma r is in su la ar bo re s e ss e e xq u i bu s n a ve s f ie re n t qu a s
d uc en t is an n i s d u ra nt e s i n ve nt a s et si m e r g e re nt ur in co r ru p ta si n
ea de m es s e fr u t i ce mb ac ul is t a nt um id o n ea e c ra s s it ud i ni sv a ri u m
ti g r i u m ma cu li sp o n de ro s um et cu mi n s p i s si o r a de ci d a t v it ri mo do
f ra gi l em

l xx x i



ap ud no s m at er i ae f in du n t u ra l iq ua e s po n t e ob i da rc h it e ct ie a s fi m o
in li ta ss i cc ar ii ub en tu ta d f l at us ne no c ea n tp o nd us su s t i n er e
va li da ea b ie s la ri x et i a mi n tr a ve rs um po si ta e r ob u ro le a
in cu r va n t ur c ed u n tq ue p on d er i i l l is re ni t un tu r ne ct em e r er um p un t u r
p r iu s qu e c ar ie qu am vi r i bu sd e fi c iu nt



et p al ma e ar b or va li da in d iv er s u me ni mc ur v at ur et po p u lu sc et e r a
o mn ia i ni nf e ri o ra p a n da nt ur p al ma ex co nt ra r i o fo r ni ca ti mp in us et
cu pr e s su s ad v e r s us ca ri em ti ni as qu ef i rm i s s i ma e f ac i le pa n d a tu r
iu gl an sf iu n te n i m e te xe a tr ab es f ra n gi se pr a en un t i at c r e pi t u
qu od e ti n a nt an d ro ac ci d i t cu me ba l in e is te rr it is o no pr of ug er un t



pi nu s p i ce ae al ni ad aq ua ru m du ct u si n t ub o sc a va nt ur ob ru ta e te r r a
p l ur im i sd ur a t u r a ea n ni se ae d e ms in on i nt eg an tu rc it os en e sc u nt
mi r u mi n m o du mf or ti o r e s si um or e xt r a q uo q u e s u pe rs i t

lx x x ii i



ma gn aa u te me tg l u ti na ti op ro p t er e aq u ae s ec ti l i bu sl a mi ni sa u t al i o
g e n er e op e ri u nt u r st am i n e a m in h o c us up r o b an tv e n am e t v oc a n t
f e ru la c e am a rg um e n to s im il it ud in is q u o n i a ml ac u no sa e tc ri s p a i n o mn i
ge n e re g l u ti nu m ab di c an t qu ae d a me t i n t er s ee t c u m a l i i s
in s oc ia bi l ia g lu ti n os ic u tr o b ur ne cf e re co ha er e nt ni si s im il ia
n at u r au ts iq ui s la pi de ml i g n um qu ec on iu n ga tc o rn um ma xi m e od i t
s or bu s ca r p in u s b u xu sp os t ea t il i a



cu ic u m qu eo pe ri f a ci li af l e xi li ao m ni aq ua e le nt a di xi m u sp ra et er qu e
mo r u s e tc ap ri f i c us fo ra b il i aa cs ec t il i aq ua e m o di c e u mi da ar i d a
e ni ml a t i us qu a mt er as c e du nt v i ri di ap ra et er ro b ur e t bu xu m
pe r t in ac i u sr e s is tu n ts er r a r u mq ue de nt es r e pl en ta e q ua li ta t e in er ti
q ua d ec a u s a al te r na i n c li n a ti on ee ge r u nt sc o b em



o b oe d ie n t i ss i ma q u o cu m q ue i n o p er ef ra x in us e ad em q u e h a s ti sc or yl o
me l io r co r nu l e vi o r so rb ol e nt io r g a l li ca v e r oe ti am a d c ur r us
fl ex il i l e v i ta t ea em ul a r et ur ul m us ni po n du se s se ti nc u lp a

l x x x iv



fa c il is e t fa gu sq u a m q u am f ra gi l is et t e n e r a e a d e ms ec t i li bu sl am n i s
in t en ui fl ex i li s c ap si sq u e ac s cr in e is s o la ut i li ss ec a tu r i n
l am n as p r ae t e nu e s e t il e x c o l or e qu o qu en o n in g r a t a se dm ax im ef i d a
i is qu ae te ra nt ur ut ro ta ru m ax i b u s a dq u o s le nt or ef ra x i n u ss i c ut
du r it i ai l ex et u t r o q ue le g i tu ru lm us



su n t ve ro e t pa r v i u s u s fa b ri li um m in i st er i or u m i ns i g ne s i d eo q ue
p r o di tu mt er e br is v a g in a s e xo l ea st r ob u x oi l ic e u l m o fr a xi no
ut i l is si m as f ie r ie x ii s de m ma l l eo s m ai o re sq ue ep i nu et i l i c ee t
h is a u te m m a i o ra d f i r m i ta t em c a us at em pe st iv a ec a e s u r a e qu am
in ma t u ra e q u i p p e cu me xo le a du ri ss im o l i g no c ar di n es i n f o r i b u s
di ut i us im m ot ip la nt ae m od o ge rm in a v er in tc at o ve ct e s a q u i fo li o s
la u r e os ul me o sf ie r i iu b et h yg i n us m a n ub r ia ru s t ic i s ca rp i n ea
i l i gn a ce r re a



qu ae i n l a mn as s ec en tu rq u or um q ue op e ri m en t o ve st ia tu r a li am at e ri e s
pr ae ci p u a su n t ci t r um te r eb i nt h u s a c er is g e n e ra b ux u m pa lm a
a q ui f ol i u m i l e x sa b uc ir a d i xp o pu lu sd at e ta l nu su td i c t um e s t
t u b er s ec t il es ic u tc it r u ma c er q u e ne c al ia ru mt ub er ia mi np re t io
me d i ap ar sa r bo ru m cr is pi o r et qu o p ro p io rr ad i c i mi no ri bu sm a gi s qu e
fl ex i l ib us m ac u li s



ha ec pr im a o r ig ol u xu ri a ea rb o r u m al ia i nt eg i et vi l i or is l ig ni
e pr et i os i o r ec or ti c em fi er iu tu na a r b o r s ae pi u sv en ir et
e xc og i ta ta es u n t e t li gn i b ra t te a en e cs a t is co ep e r e t i ng u i
an i ma li u m c or n ua de n te s se ca r il i g nu mq u ee b o re di st in gu i m ox
o p er i ri



p la cu it de i nd e m a t e r ie me ti nm a r iq ua er i t e st u d o i n h oc se c ta
nu p e r q u ep or t en t os is in g e ni i s pr in c ip a t un e ro ni s in v e n tu m u t
p ig m e nt i s pe r de r et s ep l ur i s q u e ve ni r et i mi ta ta l i g n u m si cl e c ti s
pr e ti a qu a er u nt u rs ic t er eb i n t h u m vi n ci i u va ts ic c it r um p r e ti os iu s
fi er is i c ac er d e c i p i m od o lu xu r ia no n f ue ra tc o n te n t al i gn oi am
l ig n um e te t es tu di n e fa c i t

xc ii i



vi sc i t ri ag en e ra n am q ue i na bi e t e la r ic e st el in di ci t e u be oa na s ci
h yp he ar ar c ad ia v i s cu m au t e m in qu e rc ur ob o r ei li ce pi r o
s i lv es tr i te r e b in t h on ec n on e ta l ii sa rb or i b u s a d gn as ci p l er i q ue
co p i os is si mu m i n q ue r c uq uo d hy ph e a rv oc an ti no mn ia rb or ee x ce p ta
i li ce e t qu e rc u d i ff e re n t ia m fa ci t od o r v ir us q ue e tf ol iu m
n o n i u c un di o d or is u t ro qu ev i s ci am ar oe t le n t o hy ph ea r ad sa g i n an da
p e c o r a ut i li us



v i ti a m od op u r ga tp ri mo de in pi ng ue f ac i tq ua es u f fe ce r e pu r g at io n i
qu i b us si t al iq u a ta be si nt us n eg an td u ra re ea me de n d i ra ti o
a e st at i sq ua dr ag en is di e b u sa d ic iu nt d i sc r i me nv is c o i ni is qu ae
f ol ia a mi t t an te ti ps id ec id er ec o nt r a in h a er er en at o i n a et e r na
f ro nd e



o m n in o au t em s a t um n u ll om o do na sc i tu r n e cn is i p e ra lv u ma v i u m
r ed di t u m m ax i m ep a l um b i sa ct ur d i ha ec e s t na tu ra u tn i si m a tu ra t um
i nv en tr e a vi um n on p ro v e ni at a l ti t ud o e iu sn o ne x ce di tc u bi ta l e m
s em pe r fr ut e ct o si a c vi ri di sm a s f er t il i sf e m i na st e r il is ni s i qu od
e t fe rt il i s a li q ua n d o no nf e r t

xc v



no n es t o m it te n da in ha cr e et g al l ia ru m ad mi r at io n i h i l ha b en t
dr ui da ei t a s uo sa p p el la nt ma g o sv i sc oe ta rb or e i nq u a
g ig n at ur s i mo do si tr ob ur sa cr at iu s i a mp er s e ro b o ru m el i gu nt
lu c o sn ec ul l as ac ra si ne ea r u mf r on de co nf i c i u nt ut i nd ea pp e l l at i
q uo q u ei nt e r pr e ta ti o n eg r a e c ap o ss i n td r u id ae v i de ri en im v er o
qu id qu id a d gn as ca tu r il li se c ae lo m is su m p ut a nt s i gn u mq ue e s se
e le c t a ea bi p so d eo a rb o r i s



es ta ut em i dr ar um ad mo du mi nv e n t ue t r e p e r tu m ma gn ar e li g io ne pe ti tu r
et an te om ni a s ex ta l u n aq ua ep ri n c i p ia m e n su m a nn o r u m q u eh i s fa ci t
e t sa e cu l ip o st tr i c es im u m a n n um q u ia i a mv i r iu m ab u n d eh ab ea tn e c
si t s u id i mi di ao m ni a s an an te m a pp el la n ts uo v oc a bu l o s ac r i fi c io
ep u l i sq u e r i t e su b ar bo re co np ar a ti s du o s ad m o v e nt ca nd id i c o lo r is
t au ro sq u o ru m co r n ua t um pr i mu m v in c ia nt u r



s ac er d os ca n di da v es te c ul tu s ar b or em s ca nd i t fa lc ea ur e a de me ti t
c a n di d o i de xc ip it ur s a go tu m de in de vi c t i m a si m mo la n t pr a e ca nt e s
su um d o n um de u s pr o s p e r um f a c ia t i is q u ib us de de ri tf ec u n d i ta t em e o
p ot o da r ic ui cu mq u ea n im a li um s t er il ia r b i t ra n t ur c on tr av en en ae s se
om n ia re me di ot a n ta ge n ti u mi nr e b u sf ri vo l i s p le ru m q u e re li gi o e s t




==> anc/data/controls/naibbe/naibbe_caesar_ciphertext_lines.txt <==
chcphdam aiin oeal oltol olkedy doloin ykeey otsheody okaiin qochl
reed qokeey tshdal chedy oteey chdy sheol lkeeey solkeedar ley opcham
yts shedy chedy qokeey ychal ykchaly oddy dair qolcheeedy
aiin lkaiin soleor qotedy olkl qotdy ykeo otal qokedy
olkain lkeeey ytedy ytchair okeedy ocho
qotain otal ycheeey ol chedy shol lseedy shedy
chctheeody lsheeed dar cthes ain qokchy lsedol qokal shey tshor
chey okshody qokar chal
olkaiin lseeor kee
soleeod teor leeol qoteey cphaly qotal cthdy ol
okeeo pcheos lal otedy qokeey ody qokain qokedy
okeey chdy shedy okchedar qol tchom olar areeor cheed
daryeedain chckheedy sheedy okar oteod shedain ychal chey lkchdaly okain opchy
qokchdy cheesy cphaiin ar qol ypcheor cheol deol dleeol otedy
sheey lsoiin ky dar tary shey or qedaiiin
fchdy kas shol aiin teal shcthes shedy opchsaiin qotain
chol yedy ykchy olchol dam
odyeeo sheey
qopaiin qokchy chckhes olkal qokedy ytedar dchedy qokal cthair dam
odeey tcheeoy shedy odydor okchain oredol qokedy daiin cpheey cheol
keod oram shedy qokaiin sheedy oddy qokeey qokal chedy solchdy
doleeol lkdy daiin odol teeo dar qoleor shckhdo
cheear qokain dal qokaiin qotchy lsedair cthor
chcthaiin qolched shody oteody arair opcheor olkeey
solchair olkeedy okain leees lssairy
okal qotain aiiindar daiin or qokchdy cheedaiin ssheody
ordor yty olkeedy solkoiin ol chedy otaiin solain qokol paly
olyair cheey otedy qokain keeody shedy qokeaiin aiin otcheey sain aiin
qotar olyo okain ldo aiin tam saleeo orm leody
lkeeol okcham qokchdy ar schg alain qoky tor qokshy oldam oked
airee reeody chckheeey otain ykcham qokain
cheol aroiiin otain cheedal sheedy
aiiinaiin kchdy sheey
ol arol qoky oteedy
aiin qokain raiin dair
lchdy or ar okal
ral qotchy shey soleed shedy dear
lsory qokeey opal sorody
kal kody oledaiiin sheedy chedy sha oleos shol
shcthedy qopchr ol aror yshey lkar ytedy qolkdar ochor qeedar
lchedy cheol daiin oded odedaiiin olkdar dar ytals
opdal chckhy or oedy shckhsairy dar leody daiin
ol okcheeody y orair olyeor lor qokeey qolkedy qokeedy pchdy
kchedy dy sheey kdor qoky
solks qokaiin lsd qokas qopchedam qolshdy lo
olkol okain lchedy okeey olkain olyy okchy chdam
aiiinair daiin shedy shol shody okain ky
tchaiin dain soleedy qotchedy
chedy opcheey olkar qokedy okcheeey ltedol oteees qokiin
qokain kory opar okedy olkain seeey odyeod oddy aiirain dain
odedy qopoy cheesy okal olkody orchol
qokeedy peod odiin qokain chckheeody
ar lchey chol sheedy solaiin
qochey ypcheedain chedy okaiin ychod
qokol fchor qotol opdar qokeedy
cheedaiin shedy ofeal al lksaiin cheol
ykchedair ltar opeody oteedy okaiin
qokain qokaiin dar oky
qopchaly qoeeey dar oeey opchary
dleey ain cheey shal dshs
chedy chey air sheey koly
kaiin daiin
ykos oty oteedy solkedy olkal
qotedy otedy chcthaiir otdain solchol
tody yteain shedy soleeey odyeees otaiin
okoiin cheey oteees qokaiin
okedy otain qokar ol opam qokeey oteody
chcthiiin shedy opcheor doleo okeey cheos lkedar yshor
qocthm olkchdy dar dain qotaiin
shee qokaiin shey ofcheed shedy ykeod
olor teo liiin otedy aiirdy qotchdy olkedal dolol
qokal qokal otody orchedy oteedy fcheod qokaiin okedam qopcheal
qokar sheedy osaiin qoky yteedy qoteey dleedain ol
qokar sshed qokal otal air lkeeedy doram
ykeod dar otchdar ood lchees otedain chan
ardy kcheor qokeody qokain sr shedar qotedaiin sheam ykcheey
sain shedy osol sheol qotchor otshaiin
opcheeedy yor kchom shedy dair
dar odee tchg or qokeedy
okain aiiind olcheam ockheey okar
shedy opchey ain qofchain chol
kchor qokchey otedy dy otedy aryeey
lkl dsheesy shar ol qopeo olkar
shedaiin pchm daiin solchdy qotaiin dar
sordy ol leol doleed olols ckhed
daiin kar dar okaiin
qokchedy qoedair pain qokeor kar qokchey ypcheey sey
dain qopcheedal olal okain deal cheeor
cpheor okaiin ol dalar chedy qoky
arol osy teody aiin
opchdar qoteey dorey
otal sshaiin chedy chol
qolchdar qotor sheey qokeedy chedy
shctho lkok olchedair cthdy ol
ar otchey otedy olyod
qokchdy otain chcthor
teody olkoiin qokaiin
pdaiin qoky
cheeor qotaiin raiin dal chedy
daiin sheey lsa otedy osdaiiin chedy okeedy
ykor yshear aiiinedar shs sordar leam otal
qokain sain shedy kcheor lkdaiin
qotchol opchdy kshedar ar lkaiin
otaiin chckhal qokaiin
ykoiin orain qokshedaiin dar opchees
tdy okshal dar okar chees aiin
tcheor chedy daiin arain deed aiin
qotal chedy qotar lsoiiin oteor
okaiin shd saleol sheeam ol qokeedy
qokain deees sheam okal opeedar ykeees qoaiin cheey
sheody okdy qokeedy oleod chol olor
solody air dy qokaiin
dar okeey lshy olaly qokar oty olcheedy odedy shctheos
tshdar or opcho aireey ol ar lchedy qokeey qokair
daleedal shedy olkeey ofchair olyeody cheol sain oty
oleedy otaiin ykal qoees qokeey oky
okail soraiin okaiin keod qotaiin chs al lchaiir
ol lkeeol lar aiin qokal qotan ar okaiin ytchain
dchary lchedy dam ardam ykeeedy
daiin dar oteey cheol dcheey oeedal oleedaiin qokain cham shey
odyedal ykchor okchg chedy dain al doldy
cthdy lkan ykeedar opar okchey qokain shey sorain rcheeody
ky otedy qokeey okeey olshdain peed ain sheol orchedy aror
otcheor qokor shedy lkedain sedy ytchar chol ykchaiin
chom oty se
kar aiin kchol tsheeedy daiin oreal qokcheor qolcheey
olkeey qokeedy dar dyteod ychr qokain qoky
raiin cheey qokedy otaiin shedaiin lchedy shedy
olydol otaiiin qokeo olkeey chey odyal saleey
okeedy ol qokaiin qokedy roiin
chedy leod lkcheeed shedy otal raiin
pchaiin odm ordaiiin qoaiir shedy qokaiin lshy
okedy ycheey kedaiin shary qokedy
oty ar tar peol shol
olshy otain rcheeos cheam qokedy dy qotoy
otos chctheey keed yeey
qotar aiin qeod qotory sheedy
lkr re qotedy
ykeeo okedo keedy dar
dal qokaiin qorol otchsairy qol lcheor cthedy chedy olkeey chcthol
yeo otar opdy tees sheedy sheey chedam lal raiin
qokchdy ckheeo dcheeor chckhdar shol odair qokeedy
qoeees qokaiin odeeedy sheey olsheal shol cphed ypches kaly chedy
ykedain qoky okdaiin shedy y
qoky lty keedy otedy
qokedy saireedal ltr shckhed lkaiin
shedy cthm qotain lkod
kan qokshedy sheol lkeedain sheeo
shedy arals fcheeedy
oeo opcholy otedy aireo qodaly ltesy
shedy okchaiin rcheeol teol
alyey ctheal chy otedy otedy tshor
okchedaiin kd chckhy dam
qokeo qopcheeol dair shdar qotor qokshair tchy
qosairy saiin oteedar shedy
dy chs oiinedy okchor okal
qol pchdy lkeeo
keedar raly qokaiin dleey
dar chol otal rcho
oteey lkdy qokar
al dleey ychaly qotchy teey qokar
alyol olkal pain pcheody okain shcthed qokchy chedy
qopody lseees kar ody qokain
ycha ychedaiin qol saiin qokear oteedy
aledy fe ol qokeedy olkaiin
ar okar odyal aredy shedy sheedy sheol
ol ytes rcho kshedal olshody odyols opeor
ar lkom kd okaiin chedy qokeedy lkol
otol otaly kchor shol dar
qokaiin okchedy ar qokchee oledaiin qokedy ltar qokaiin
dsheeor arod sheesy chol yeey okal qodain or daiin
olyeeedy dar pcheam ctheal otar kd cheear olkchedy oksheeos shoiin riin qokain
ykedar yshdair oteor daiin lcheor qol sd reed qokaiin
qokeedy chckhdor cheol otchdy
shy qoes ckhey pcheody qotedal ody pdy olkedy shedy
qokaiin qocho lkdam olory sheedy oream shey
cheoy ol sheey ckhees cham qokar shey dal olkain
qokeey ockhair qokaiin chedy otain chdy cphair tchol
olyy ckheedy dar okaiin lod olyeal olkeey qotsheol
lcheody otal chedy qokchey shedy oseor okaiin raiin
aiiindy oteey okchdy lshes otal olkain
lo olyeam chedy tdaiin chedar aiin qokeey lkey
kcham olkol ckhair chery qoksheol qokeedy qokaiin ar shy aiin
qokar shedy daiin chedy shol qokchdy
okes ykchaly kchdol olshaiiin
sheedy dcheor
chckhey ychdain ol orcheod reeeody aiin ykchor
qokeedy lshair cheey qokchey shedy lkaiin shedy
okeeed lsd qokeal qokeedy olky qokeedy ain otar
qotain qokal odeor
qokeo chor kd chedy sheeol qokear sain oryeos
sdy daiin fchdain okees dchs aiin cphedair aiin okeedy
kaly otchdy okdaly olkal shedy ol arols
qokain chiiin al tam saly qokain olkedy ykeod
qokedy chcthaiin opchsaiin qokain qokeey qokaiin lkcheed
qokeey qosairy qokedy opchol chctheaiin chdy doledy oteedy olair
sheol qotchdy shedy qokeear chol sheckhy
sheees pcheey
tiin oteor shey oses lteod shar yky sheedy
cheey shey daiin dshedain shctheor qokal kaly
qolkaiin olkeey qoteey otain ckhedain chey ochedo
qokal ychd otal yty kary olkeeody
kal ar sain lchey cthch okor
qokor chcphaiin odain qolchaiin dain otaiin
shy qoteed qokeedy lchedy qokchdy oteed
aleeos cheey sheedy olty ykol
sorair ckheeey otaiin ain ysheody
rchaiin pchedy lkcheedy qokchy
olary reedy shedy orcheody qokeey dchear yshody
air qotaiin qokedy lchedam dy qokeey
qokaiin shey qokeeol chckhy qopcheal daiin arey ol
oiiineeol lsey chdy cheey qoky taim otchey kaiir kar
yedy dam cheey otedain qoky cheeor pchod
dain oks lshd
otaiin shckhy rody qokshaiin okeedy chdy okeedy oleor otody
lchedy okchees odydam qokain dedy qokeeey chckhs okeedy
ain qopcheedain qealy qokain aleedar leol qolsho seeol sal
otody chedy okeedy qokain sain chey aiin oldain
okdaiin dar orain qedy opchy chos okol olkain lseedar
laiin qokor keeal olcheed rshaiin lchear
qokeedy oleey areor osdy odod daiin dsheedy qor redar
ked oshs okain ledy daiin pchod soleeol
qoky qokshedy arain sheol okom ocheey
olkar oty okeedy
aiin otor kdain shedy lkr ykee raiin oded olkaiin raiin
otchdy qokain chcthedar ytaiir lshody dar odair aiiindy lkaiin shedy
qoko ol saiiin aiin opcheam keedy shcthaiin okeedy
dar lseeeody lchedy chckhos tchdar qoteey lcheeedy opcheam
otedy ocheody okoiin dalaiin qoteey okchdy shedy
chedy opchal ycheo aiiinedal keom
keeo cheol arod kshey oreed
ar chor olkedo dshdam
otain olyy kal odedy tam
shedy olkain laiin daiin okcheal
shcthedar qokeedy air otchey
ar okedy soro
reod oldain saiin dar shar ar okedy aiin
daiin shckhm sheol qokar ytoiin ared cheey dshair okeey tey
qokeey yedam daiin qokchey qokedy ydy chckhy okcha chckhan y qokeedy
cphol soror qokeedy keedo ool okal ychsaiin yky qokain qokeedy
shedy solan otedy okchdy
shedy cthedy qokchy qol qokaiin shey oksheain okody
chckheeody lkaiin keeol qokedy sheey or qotaiin chedy lkedal
sheedy qokeey chey kedar otedy pchm daiin
chckhy reor ardy osey tchain sheody
chedy yshar opaly sairear qokaiin
chey chdy soly olshaiiin aiin shckhy chol okaiin ytdain
shd pchair qokchor oleeody keed okchey shey okal shedy
odyar qooiiin qokain chdy daiin aiin tsheal
qokedy otedal qoty shedaiin oleeor qopol qokchy
daiin okain seor olyar dar qokol otain chdy opchdy
lkody olkes qokaiin oksheeo or dy dair am
okeey oksheoy qoko opcheey dar oteedy chdy rchedy
qokdal soldar dal ol okaiin pe y oky
opes keeor al qokar ol dain kair olkar qotesy
oteeo shedar dchedy ykchdaly ol pcheo orol taiin areey soreedy
dshok opcheey qotar shey osaiiin
ykeey ychy qol okaiin dar lkeeol sheeedy ocheeey qokain qolkaiin tedy
rchiin opor chckhey dchair aredy qokeedy yteain qokaiin lsher lsoy qokain ar
qopcheor sordy pchear qokar
ofeey qoeeos pdain dal okshdam shedy orchdy
shy or chedy cheedy otedam qokchey okeedy qol
okaiin tod dardy otain keeey keol tshm
qokol ckheody chedy lty cheedar dcheos olkeedy chedar
qopchdy daiin lcho sheody lsary sheedy
shcthdy okchr otedy fchod otaiin ol sorain aiin okchdy
qokeody dain oleeed ol okaiin chckheeey otar qol otor qotedy aiiinain
qoky saiin lchedy
aryod ol tshesy dar qolky oteeo qodaiin ol
qokaiin qokain odeody chor chckhy otar ochor kchaiin qokeedy
chedy rcheo qokeedy dchol tar okain ol otshey
odedy kiin opear daireor ctho chdy
lan olkeol qokar olshoiin sed areeor
raiin aiiinor dain
qotedy pody cheedy lsy oty lchedy olkeedy
shckhaiin yeor okal chedy shckheol chey
odeedain ar chcthar oldy qotal
schdy shol qoksheedy roy shedaiin lkaiin reees ol
okaiin shedar
chedy qopiiin qotedy chey qoeedy chedar
yshedam chcphees qodam okeol shody
qotain y otsheor qoky qokeey chedy qokeey opaiin dar
okedy shedy otm qokaiin aly saledal ychody
sheody oks qokedy oteeal lkcheoy arol
daiin okaiin opdaiin oteeo dar chcthar
dshy okchor opchedy qokeey olkeey cheeeody olkl
qokedy ckhdain eseeol olshoiin qokaiin
y odeor qokain lkeeam or
otal qokal otedy lsey
sheody qotal otain tdy qeo
seer dar ypcheal
chom keody dcheos olkeey qokeey chckhy daiin odar
chos olkeody chcthr redar ychdy shol okeey
otaim daryeey qoedy shaiin okeear lchod
pchee ykedair schod shol qokeedy
lshg kchaiin lkaiin aiin opchaiiin
shedy cthod olchy otain oteedy oteedar lkaiin ral
qokchey otedy qoteedy shcthed qokaiin olkchedy chol tshor qoteedy shedaiin
kor olyey lseeeody saireey okedy odo shey dy qokaiin chedy
tchar oksairy qokedy cheedy chody cham keal oteey
shedy opeedy olcheain oeedain leeody cheol daiin qokear
rchs chg kcheos odyaiir okedy pedar aledaiin al qokshey sheol
qoks chedy qokeey oty ry lchedy dy rcho lkeed shey sedam
oteey qol chey qotshdy tchody
kar lkeor
shcthedam qokeey ofchdair dcheey saiin aiin
lky odyy olsheeol kshg shes
okal qotedy or dar shol
dar orol qokshedam qokaiin keeor
raiin oky ain olkeey lkedy okeey
dchedy ysheol opchary chckhy or
qokeedy lsheed cheed otaiin
qocthedy ykcheey dar qokaiin keody
oteey dchear tchdy opcheeody otedy ochm
otain qedy olyeeol okchedaiin
raiin shedaiin ytdor aiin qokeedy
qokedy qokchdy qokain okeey
okeey sheedy shedy oror otcheols chedy
qokedam qokeedy otedy qofchedy aiiinear qokor sheedy
kd sar otedol kos lkaiin
qol okain shol alody ody
lkaiin dar yshey olteeedy olg
chdaiin olkoiin odeeody lsody opched
qokaiin otody oky lkchedy daiin aldor
okeey olals qokain shedy air sheody
rs qokaiin qoory alam fchedaiin qotsaiin olydy
lcheeor chedy qokar ol tdar qokee
qokeedy daldy olaiiin lkchal lkom
kary opam shr chdy sheedy oteey
chdy ar qoldy chey
arod lkchoiin kar y qopcheeam ar qokeos tchdy
qokor sheeody otedy oteeody raiin okedy shey
qotain shcthor okar dy oldain qokeey qokain
olcheedar lyaly
ldy ykcheody alody cheol olkedy shy rody salal olkody
olkar shedy ykchod sholy lsheeey ar seey
opcheeody ychals ckhedy yeos cheeam shedy qotaiin oly
aiin sain osedy qokeey ochedol shedy
lshal pchedy
chcthdair okchdy olchain qopchaiin odeos oteey qokol
otear olkeey otedam qokeey aireal lkcheeor qotain
shcthedain ol ssheod qokain qokar kcheeol okar
dar teal leedal shl
dar dolaiin odedy ain sairear sr
ral cheey otedo shey odas lshdaiin
dar aiin shol osol lchaiin par chdy
aiiineeeody qotedy yedy qoteedy okees
orol ar qokeedy otedy oky qokain
kees lcheal shctheeey qokedy qokain otedy odeol
lkor doledy ol qotar tedy
okar kal lcheor sheey alom aldal tchdain shedy ordy
otos qokeey peedain qokar lchedy okor chiin qokain
keeey odyeees lsdaiin chedy odeal qoteedy shctheey okal
oddy sheey oteeody
shedy kchedy sols ckhol
oiinedam aiiineody
daiin otain sain chedy otor shiir qoteedy qotedal qokar ol
cpho lkees sheol cheol sheey ckhos lchey al sshol
qokeedy ar opchy reedy syey qokeos yshdy
fdain odyeedy odeal okain orain lkedaiin daiin chckhy
qokol fchedy chol dorol ory
lkeeol qoteey qoro lchdy
am pom qotchedy dar
ctheey oly otedy ked sheol
aryeor qoks shd qokaiin okain tals
pdy olydy chcphan okeeo shey
qokchdy otedy okar
odyeedy okaiin chedy leeey reod qokeey
chey qokedy qotain cheeor qotedy qokaiin
oty aiin qokeey pchedy shedy opos
qokar rs okaiin chedy sain
okcheor okchedy shey saiin ain sdy
dal oteed oryey qokal qokain olam
kdy ka oiiinee roly ydair olyeeo ardy
sheey pedy tchair kchees qokchey or
shckhy chedy qopchey lchdair dam
chol dair pcheey teey qokaiin qodaiiin
otedy opcho qokchdy otos
qokeey okain shedy soledy lpchol olcheain
pcheey okchdy shey ychdal qokar kshain
yteeody qoaiin qs olody qokshed qokeedy
or qokaiin y shol char okeey
ar yteedy doreor sheey yshaiin
qokeor qokeey olkain opchy aiin ofchais
raiin oeol qoteey olkain ol rdain daiin ykaly
daiin pody dshs lkchaiin cheedy
dalee aiin lkain dshaiir ykdain oto
oltedam lked cheedy ofeey ol cheey qokeedy
shedy daiin okchy olal qokaiin rar tol
ctheody eseedain olchais qopchdy
qokain ol oddal lsain oo olkchey raiin ydy
olcho opcheeey cheain cheedy qotain opchom shal
oteedy otdain ar aiirom olkody reedar kchedy
ofcheeor ol chedy ardar qokeedy
qotol okain rdol qokeey chckhy tsheey
aiiine lts pchaiin pcheey tdy oleedy olchal arr
aiin shctheoy qokain qoteedy qokain
dain areo olkaiin lkain aiin
sain otody tain ody
okaiin shey al dain qotos
ytche ar lkeey octhedol sham
ol qoky ytdam chckhom shedy
am tedy chcthair cheedy okshody dy
ychdal dchol teody
shckhy olkes shedal olkl oleedain daiin dared
chedal oredy dal sorary tdy otdor
shcthain daiin qokeey opody ldair ykcheor
okaiin olcheeey shedy olkchdy yts keol qokeey
qotoy koiiin qokain chedy siin opol dalaim aiiineos
cheam qotshedy qoteedy sheol chedy shey oteeed ar
dam okaiin dchain okeedy chctheey shdol dar
dair pcheedy qol ots ol lchey
shedy orain qokees okain qotal
shey opchsaiin raiin kshear soreesy shary lkchl teody cpho
qokeey okchey shedy dain qotees otedy
olkar ykeeo otees otedy chedy
aiin darol okar peed keeey
ain opchar kes ychor redar qolkdy cheedy
shedy qoteey shol qokain ykeed oto tshdy
okeey olkol otain dar dshedo otain qokeey
sorod qokeey okain olyaiin yeey
qotar ykeody lkeeod oteedy
aiin shckhdy lchdy olkeey
chey ytal otaiin
opeeor doror ychor qokeey daryeedain okiin
qokain shedy ardam or dam chctheedy
okchedy chedy dam olkody kal lcheos
ockheey chedy qokeedy shoiin qokaiin
dar otaiin kal chckhok ysheal
qokar daiin lts otedy sar
fchody okaiin okeedy chdy
okchedal qokedy ar sheol qol daiin
otaiin opcheeedy qoteedy lshdy lseedar dleo ar
solkedar dcheal otchy daiin shl ol
daiin sors chr dar qokshees al
orair oan dar oteey ltaiir kedam
olkeey lkdy dolo sheeody orail olsheeo chey
qokain aiiry lchedy
qokeedy shoiin otaiin odyody dain qoteod okshod
okaiin ycheees chs ytoly fchor qokol olkain qokedy
octheey qoteey ykam keod qoeedy shey qokchdy qokain
oteey dalor lor dar
okor shedy tain qokshdair ytchar dar olyy qokain
aiireeol okar ofchain qokeedy chcthedy otol olkain chdy
dal ain qokeey shoiin
ssheey ory qokain otar ar qokeeos
kdaiiin shal keeey qokedy ypchedy shedy dy olkaiin
lchedy okeedy qokar am dair aredy qokar keey
okeedy ol sedy soreel ypcheey qdar olyeeor alyedam
daraly olyeey seey otedy shaiin
dlee sheeo shey okchsaiin otedol qotedy chey chckheedy qokeedy shedy
cheedy okain lchain qopchedy opchedaiin ots lor oseed sheeol qokaiin
qoedain shdaly qokod solan qokedy otar qokain lkdy qokar
sheody lchedy daiin daredy qolcheol
otaiin olkedaiin qokchey qol chey shedy olkal oledar chedy
olkeedy ofched pr qokedy sheody qokeedy odyer raiin
qokchdy cheear chedar aiin ksheeo oloiin soraiin
qotal pchedy teey qokar dchey tche qokeedy air
qokain shey olyr raiin aleedar okcheeedy shol
okaiin sheol sheedar qokar
otain qokal pchor okchey lseeey kes shedy pedal shary
eseey chedy chedy lpcheoly dsheeody shey qokeody opos olky
okeedy okshe qokaiin dar sheol chedy qol oiiineey al otshdy
kchy dar qopdaiiin shedy dy chedy okeey
shy qoes opedy qokaiin ykor qoteedy sheedy otar
ar qokaiin shes qokal aiin doleedy aiin solchee otar eseey ychd qotain
ofchol yshedar chckheeey shedaiin qotedy ar
olkeedy shd otaiin oteedy oiinor oaly kcheal kshdo
qotal opeor otaiin kar qokol opey daiin reod daiin
qokain ykchedol kar ctheos lcheor oreal lseeeody al odeeor
olchal okeey yky ckhdaiin chedy lpchom qokeedy chdor olkain
qokar lteeod qolkeor qoleal qokar shes ykchaim qolcheear
aiin syeey qokar okedal pcheeod tedam shaiin
shedy sain okain qokar otol qokain dar olkchedy
qodaly qotain chedy qokaiin olshor tcheo aiiindaiiin olshal qokedy
qokchdy qokain org chal qol fchair ar
otor dar solkedam ofchedar keeody aiin dcheeedy dal qokeey
lseeeody qocthol ctheal chedy qokaiin ycheeedy
oreeod dar qoteedy qokaiin ychal chckhy pcheol olkal
okal air qolcheedy
y orchdy okchdy qokain oteey qokeey cheed lsheeol lchedy qokal oky
ols chctheal chdy oree sheol air okeey qokol okain lteeody opchor dy
qoleal qotar doror opchor sheain shey shctheeedy kal oky
reeod qokain ykcheeol leedy okshedain shoiin qokain qokar
opm cheedy ar okeedy chedy osy qokain qopchain otor
shedy lkees ychody
lseoy qol kchedaiin ckhol qokal qokain qotr
al ol tshy olkeear solkar qokain
qokedar okdaiin qokeey qokain okshan dairdy dam chedal ar
solkar otedy yshedy qoky ol aredy qopchedy dair okaiin
olkain oteedy odyody opcheody qotchdy ckhedal
qokeedy choy oteeo chdy cheey dcheedy
am shal okesy oddy lteees oleeal lchor
le or taiin pchdy qokeey cheey shey
qodain oeody shckhy opeod qokealy qokain
chdy otshdy chaly oeedy
raiin qoky sheedar sheol
otchedy roly qol dy
olshor deod okan lkaiin
aiin okcheey chd otedy ytal
otaiin ykedal ody ar kshedy qokeedy
chdy pchdal daleo lchdal
cthaiin qoty qokeedy
ypchedar olshedal lkchal
chair orchaiin qokchdy
otedy daiin kdair ocheeedy
olyeeo okain qokal qotl opar
lkaiin cheol
oleeo shs olshaiir otedain sala daiin otain kchees shedy yty opody cheeo
lkedy arey redal qokshdar tedar yshdair oto aiiraiir shedy ol dam ran areear
qol shctho pchear qokeedy qokchey lseeey chs qor aiin dal
ol oteedy qotody alam otdaiin qol otaiin ol doleey olkeedy qokchdy
chedar sheol aiin rshdy lkaiin shedy ytchr kedy otaiin oiiineeol or okar
qokar cheol qokor shedy seody qoteey qoror aredy chcthy otedy qokaiin
koiin qoeedy otedy otchdy otain qokeey shey olyeols or
olkal schdy lsdor otes olkaiin chedy tchm lkchdaiin chedy lail
aiin olyy chedy opchdol qokedy otaiin dar araiin
og old
cheol pdal okar qokshain teeol lshoiin ky sheody teos ckho olyaiir
shedy lsol rchor ardy ofeeol ytdor shcthaiin
lpcheor qeal ledar y sorear chcthy sain kes shey
qokaiin otdain oseey shcthedy qokeedy olkain
okar qokedy lais oldaiin ytam
cheeor lsam odyody daiin salal reor
aiirg ol cthedol olshaiin qotain saiin odey oteedy
keos sheol chedair dar solchdy al qokain daiin
chdy olky rd odain qokar otol okain shedy chdam
shom shdol orchear opched paiin leody opeom
chedy areeor ar qokeey
ydy daiin cheey shey fchoy keeeody okear ykeal orair
qokain dshd qotaiin oteedal okedair
qokain chom ycho chey oks
odm odyeedy chos shckhaiin chey odeor
qokeey olkeod qokes cheols chdy rcheeedy kshaiin
chckhey dar oteedar okar saly
qokeedain opchy opchor dolo qokal qotedal
lko qokar y lkeeey ykeeol
olshees sham shedy qokeey chey
ckho otain lkeedaiin okg qol
pcheor oksheod qokedy oral qol ldor lsho
olkeed dshy qokain lchedy tee
shckhy okal aiin dar qokaiin
ykeeol oredar otchod dain lchdy
qokshedy aiiines y lcheey okar
rl sordy daiin qoory qol
dain qokedaiiin po otshdy shckhy
dar qopedy
opchedaiin ytcheor okchdy ychain solar cho opchdal dain shey
leos kshdy kchedy oteesy cthedam
aiiinaiin saiin oldaiiin saleeey qokedy okshdy
otaiin ar tedar okeear
dcheedy real shey dain
ocheody qol okar otchey
lseeey oldaiin dar qoky
qoteedy aiin dchom chckhy tedy
chckhals por oaiin qokal
shedy olkain cheey ycham
oleedy qotcheol sheckhy chedy tchain kchees dair
sheedy ockheesy olkeedar olkeedy ain okchy olcheedy
cheo otaiin ar shedy sheedy
qokeey opaim scheey opchy
shary oleor
chor lkdy dolod shal ol ochol okeedy okeesy kail
qoaiin pcheeey ol qoar olcheedy qokol fchor otshdor ar
leeedy qoteedy shedy lsees chedy dal chedy dored olkaiin
qokal lchaiin qoteey soleody oteeal chey lkchal shol
pedair chdor raiir lchdy oteey otedain okery
lchedy tchaiir
otedy qokeeol shcthals
qokain oledy keo chcthair doleer dshes olkdar qokaiin shedy
otedy qokeey ofcheo ockheeo qotain qokar qoees okeey opoy
raiin otg otedain leor chcthar okain leeey odyal chey
chdol choiin sairee sal lkchal qoky py olchl
lsees osain dleey chckhy oiineeedy ldy dal dar oteey
qokedy opcheor qokar salesy aiin
olcheod shedy dor cheey qol okaiin chckheam
olchesy sheedy qokal rchaiin sheey qoas okdaiin dchs reo otedy
opchr shedy chdy qokar qotary olsheod qodaiin qokedy
olkeey shckhair chey shey opoiin lkain ky chedy leoly
cheear ytedaiin
olkeeor al olkeey ol dolo opchdy qotain to ol chary
qokar shedair chedy shckheody tshm y chedy
otor ykar sorod shcthair sheckhy lsy otaiin
olchedain lchedy dair olkedaiin
shol dchaiin olkaiin shey qokain qotar saleod odain tr ar cheey
cheeor chedy qoky okshos ordar qokaiin otshee okar qokar shedy otal shedy
rchedy oriin qokain ain qokeey otedy sain sheody chedy qokeedy chol pey
yshaiin qokaiin lcheos dy opedy olyeody qopchol daiin oddaly cheols
cheol ardy qokeey qokeedy chedal qoror aiiroly shey pcha kain
okar olkeey dar lseeody daledy qokal qotl dar ysheol opcheeody pody lkeal
ledar qotaiin qokain otcheey sain lkdy dleal qotedy daleo dar
cthes dshd otaiin yteeody shey qoled chcpheedy shey ctheedy ar otdar
okeedy sheey ols ar okcham
qotain to dal odedy qopchear cheol
qoaiin saiin lshg shedy aiin opchedy qotol sheedy
chdy aiiinar chr olkain aiiineedal lsl dar doraly odeedar
shedy ykchdy sheey qokedy qolcheedain qokeey daryeeol
chedaiiin qokain otedy chedy shaiin dchs air
ckheody daiin chey kdal chey aiin opcheal
chedy dal chedy qokeedy ol dal olkaiin
ol scheol okedy olkdaly dar qotar sheod opchor qokol
oteody ykd oshdaly sheedy shcthdar daiin
qokeedy qoctheos lkain shoiin pedain keain qokchey
ykcheeol raiin qoked cheey qokar ltal
qokaiin qoeeal ycheey qokeedy or
sals qokain kdaiiin raiin daiin dar lkar qoiin oped dain
reedy pody cheol qokchdy alydar qokal ckhey qokaiin qokedy olshar cheedy
kee otedy lkain qokedy sheey sain shey olkal
ychaiin qokshaiin oran oteal okar lpcheo kdy shedy shey
otar qotain teeol qokar otedy daiin qol ypchy
shedy otaiin oteeody
keod qoody ofchey
oeal lar
lchedy lkain chesy kody shckhdair orar lsdain okol
otain che ar okeedy otsheo ym rchedy air
air qokshdar qokeedy dar oky dar
qopchdaiiin lshesy qokaiin solkas qokeedy alol qokeey
shey otsheody or ody ytche solkd
ky okedy ol qokeey sheey ches ykchaly
lchor qody pal shedy arals pedam qokchey
chdy lchdy saiin shedy olkain qokeey chctho
oredy salal otain kam
redaiin tair opcheed keedy chr lkchal lchedy olyam
sheedy sheol dchdam solkeedal qotory chedy qopain oky al lkedal
olshy fchl shedy olair
oo dar lkiin olkeol leeey al kchos qokod sheey opol
qokeedy shees tsheedain qedol qoeeam chdy okaiin shey
lkeo chal
kees chy cthedy cphed qokod sha dar qotain okar
qokeedy lsheeol ols otaiin chedy teeol
daiin qokaiin dy dshg ol
sorar okody lteear oledy arey dool qotar qoky saiin
ltas aiin qoksheey ykchdy oteedy ain saly daiin olsheoly reed lkedy
ykary qoeedy olkeedaiin saiin otedy olky
chedy olkeedy oky
sheol oksheey shedy kcheeey shedy chckhody odal
yshedy chckhy qokaiin soldy olko
sain ypchaly ochear oteedy dar lkaiin
ral chedy dy qokaiin otain qopchedar qokeedy
lteaiin ykory kees oteeor otody aiin
lkees oleod olkedy ky alyedy ctheal cham km ar shan
oky chdol okod chedy ocham ykal lseeol sall
qotain shol olsheedain okcheeey ardy oreedy qol odeor qolcheal oriin
pedy tsheos ledar ctheey tdy doleey ordo olchaiiin
qokaiin shey ytcheol qokcho
qotedy paiin cheey ycheeo tcheedam
y otshaly opchm qokol pdal aiiino
dain keedar shaly saiin arod pcheey
cheey ream ypcheo shcthdy dy qokedy
lkol qopair pchoiin
reees dam qokain
loiiin peol otar qokedy
dal sheey chckhy sheol saireor otos lsedy dchdy sheedy lkal
ltaiir okaiin opeed shedy oty dsheear teo ledar chedy okeedy
chedy qoky oksheeo lkey opchom shckhy aiin dain olchedaiin
saldair sheody lshs shedy lkdain qokain daiin otedy
rcheody aiin okchain chy qokar otedy
okal otedy qokeal sain chey reees tsheal qopchar fchedy
odam chedy qokal
saleed qokeedy chedy dcheeol qokal lkdy qotchedy lkchaiir
ochaim dam olchary olka okedal pcheor
pchedy teo dain qokaiin qokeedy
dar qokal qotoiin dleey chedy qolchair qokaiin
sheedy teeol oseol sheody chedy tedal
qooiiin qokain ol kchor qokeey
okain shedy chdy aireey ol chcthear dleal
chckhal ykedal qotoiin olkod qokaiin olshos sheody sheol lkchedar qokaiin
dar teol daiin qokchy olkeeo qokm qol olkeey
raiin tear dy lteod dchedam sheey
chedy okeedy ol dy qokaiin
orydy oteey chey otdain oreey
chdy qokeey oky am dain qokaiin
dshe dar tchar otain
olcheeody chedy okeedy lshal
ltd dchor oteey lkedy
osy qokal lchedy cphdal
odedam qokeey or otshdol qokain sain opchedam qokeedy
shedy orchear leaiin qol qooly qokain okain okar qotar shedy
sory peees pcheey
sheey chedy lteeos qoais okeedy dar chey yty
reedy olaiin qokeey chealy otain lsal ychos kody
ofchedy pcheear yteedy olal soreeody otedain daiin
solkdaiin kery orcheear shees
qokedy chdy chedy otaiin ypched qopsaiin salees shey
lkchd chaiin dcheey otshedal lshiin oted daiin aiin okeey
qoky qokcheal olkeedy otedy leo qokar
qolkeos qokdar qokeedy ol pchey
areedal oldaly opain areor saleeo
dar taiin otaiin chckheedar
olsheeey olkain
okeey otol paim cheey okedo chedy olchaiir keal kees shees dar
al yshg chedy qokaiin reeor kiir shey qokeey lyeody okal
shedy chol qokar qokedy aiiredain olchary teody qokar odyoiin keedain qokar qoleal
fol tair sorol rchaiir ckhe otedy cheey shedy qokaiin ol
pchol tain okchy dam
qokedy ol odol olkain chey okaiin opedal daiin am pdy ordaiin
chedy qotchdy qokain solar odeo sairey octhed odedy qokols ckheol otar
sheody ctheey qopchdy laiin qokeey chey keey shedy pched pchedy chctheeo
olkain ltl dsheees dar otchey ychesy kdair oiined octhol
tol y doledal sheey sheol qotedy shckhy sorair olkeey ckhor schear dolaiin okaiin
otedy qokaiin ol olkol otear oteedy ar aiiinar
qokain lkeeey kas shedy qokaiin chedy okaiin
or lkey shody ckhaiin kchdy shol
qokedy das oly tchaiin qokaiin otees
qoky chedy qopdo otedy dy
chedy solar qokain
lkchar okchedy
dshes otain chedaiin shey
air ordy qopchedy chcphair
ardy ol
olyees peedy am
aryan kdol lshar
shody otdar qokain qokaiin shedy
ychd soredy tchan olar chckhy
lkain qoal olkaiin qolkedy
sheol qotshdy ocheor
qokeeo olals
sheedy ol okcheody
opchedy ychy shedy
dal ar tain qotchedy chedol pedy
qoko odyedal oky qopcheeedy oiinod dolain ol osees qotchain
qokal qokain chedy qokaiin kdy otary okeey shey
olyey ddal olkal okeam keeey raiin aiin oly qokedy
olydy pdaiin qotedy ol qotaiin otchaiin kchar dar
chdy dy qokaiiin olchey qoteey
or oteedy ykeedy dshal qokain opcham yked qokeedain teedam
cheedaiin opedy oddy shey kshey shol soledy
shedy osaiin okcheor leos chcphain teol
otchy qokeedy qotain aiiineeo chedaiiin okain cheol aiiraim tcheo
qokar qoy qochair
chedy lkain qokain reeor olkody raiin qokdar qopcho daiin
lkair aiirees aiin daiin qokain okar osheody kchedy ordaiiin shail
chedy yshedy qokol qokain qotedy kchdair olyedol am olyeeam chair sheey
aiin cthor oteey qol qokaiin keo qokar qokchey keod ykl ckhos ol doleeo
fcheod qokals opair olaiiin shedy ckho otaiin ytar ar lkedaiin ycheain oky oteedy
real qotedy daiin lkaiin salaiin qoteeody shol shey osheody
qos chy shey daiin pchdar okal cthear qokchy chckhy
olkchdy sham aiiined cphal aiin okedy qotain
olkar sheody lsheedy shey chey pes odyedar
olkeedy al qokain ychal chey shedy olchdar lyeey
qokeo teo qokar otees qokchedy y qeor
opchear solory chedy okal otal keeey y chctheos oteey oky
aiin qoty sheedy cthdy okeedy lkcheedar olcheain kdy
okchod shctho shckhy al shol ykchor sar shedy
oteey oky yty chal oddy doleey kshdor qol lpchdy sedy okol sheedy
okeel ysheey otar chal araly teor olshar qokchey qoteod shey otaiin saledain
aiin soleer shl chdaiin lshy odyeeed ar ytan lchaiin
peeo chol ordar qokedy
leal daiin shey qokaiin ychaim daiin kiin ped
qokar shal ar ochedy sheol ol otaiin ares yteom
kedy dam pody qokal chok shedaiin otedain qoreedy lsey rshdy
lkaiin saly kedar ytchedy ychoiin ky aledair qokedy
ol shctheedar or cpheod qotedy soleody aro opchol qopchm
qolcheo qokeey lkaiin am olyy chd ody qokaiin
lkain oteol lkealy opear ychl qoteesy okg
olsheeedy aiirain qokeey yedam olyar qofchs
shedy qokchdy ychy cham pcheedy lchedy
lkiin ckheol chr qoteear
chey otody qol olkol oteor qokal dar
kdal qeedal ykain sain or qolchaiin daiin okaiin okedo qochm dolol toiin
shedy qokeey ololy opaiiin shedy sheey chckhy okaiin otol opaiin
dcheedy rch olsheedar sheedy ldy rchey tm dy pedol otaiin chdaiin shedy
am tedy otar sshaly cthes yked shctheeod
qodaiin chol qokcheoly olar chedy okeedy ol sheey lcheo aiiiner
ykar daryeo keain dlee dar cthear olkchy shedy y opcheor doreey
shol keedy chedy lkaiin al dal odedy daiin sairo qokaiin ykeoy keeey
qoeal pcheear solkd okeed ar qokg tair shedy rail oledair
shedy dar qokaiin yaly qokeedain oteedy olsheeam chos ypchor yeody qokeey
lkee qoky chdam shedy al tchdy qokchdy qokain qoteey air
lchaiir qokain sheody ytees ykedal yky shedy opchol tain okery qos lchdy sheey
otain dedar oteedy aiin okchedy ychl ar qokeedy dsheeey ral
ol okcham sheedy qopcheeey oksheedar dcheesy qokain yshdy qolchee oreedal ykos
qoky okeedy redy qotal ycheor sole opedair qoteey kedal shory al oltey
qokchor dleal lteeos ar qoteey qokaiin ain
oky dcheor oeeol sain lchm qokdar oteedy
shedy lkcheeor otedy okeey oty
yshdair opeody daiin ochm olchedy
chdl ardam chedy leeol otar kd oshdy
dy lchedy okeey qokain resy odyeod olkaiin
raiin aiin okeedy okain
leal cthees chckhy
oteedy kor teody oras
otcheeedy oteor dain tsho ol
cheeeody kain oteey chedy qoky areody aiiinaim qoty oleedy
okain chedy dy qotam keees lkain dar qokedy dam
chdy ypchedol rl qoteedy lkchok qokain sain
osheody opchol lkair qolchaiin qokal cthaim
olkchdy qokeedy odyg qotedy sheckhy sheedy ytchdy
okchan qook otain lkeody ol
qokain ain soldar fol
olkeedy sar kees okain leeody
pr shedy areedal shedy
lkeey daiin qokaiin olch
qokeeor ytas teos
otm opchaiir shedy ytdain
areeor shd qoteey qokeedy otchedy aiin
qoled dain sheedy qokar oky
otcheody olkar otedy alyol qokal
qokain okees shey
qotedy shedy
lsdor qorol yshaiin okchsaiin qokain okeey qokeody
ol qokeey lsham rshdy opchedy
kshar chedaiiin sheedy olchal
reeor okain qokar ytchee
lsar olteeedy dchdy ol
okeey qokeear or oeeol
lpchedy tair dy arear
sheey keain oiineol cheeos otain
al oteedy pody rshdy olyedy
lkeoly dar sheol
sheedy dar olyey otchaiin kchary chdair qopcheey qokar aireey
ched cphdaiin lkchar dchor qoksheal cthaiin pshaiin
okchees qokain qokeedy alyair lchedy oeal
shedy tsheeol sedal lchedy soleedain olchiin
otear olchoy shedy qoteeo olkedy
cheel okd chor qoeedy
dar kcheeedy dain
qoty aiin oteey chcthain kchees ypchedy qokchy cheol sheey
aiin qokeey ol otsheeey ol char cheol tey qokar olkar
raiin odees qokain kchees qokeedy aiin shar
or olkaiin otody chol otain qotor
kes keey shctho olkaiin
olchedal oledam okar dy qokedy
odedy aiiinedar al tey daldar qoky ain
qoky opes oksheedy ain ldal dair
reedar chdaiin ky reeo
chedy qokeey kshol
otees qokshaiin dar
opchol otedy dy lkaiin
reod oreoly dar tshy
otain chckhy
lpchear olkeedy shckhy yky sheedy okeey osor qokeey sheey
qoteedy qotedy lseols qokeedy keeol sheeo otaiin qol qopdy
qokal koy cheear ychey reeor otain qokar shedy
oseeo chdam opo sheey olkam
oldain ytory cheey opaiiin kor
chcpheoly shedy cheey ol cheedo
qoty pg dy or qokeedy
otedy daiin aiin kcheeody chl okain chedy
to kchedaiin qoeeedy cheey chedy otar
qotaiin qoeeal dcheos qopear aireeol ain qotchaiin okdol qokain
yked okar aryaly qokeedy qokeedy
otedy olyol yedy okeey qokeey
lseear shedy kain pchesy reod
qoteey olchal orcheeol qotedy olyear
saleedal ol qooly otain
rs otdor okedy olchedy
oraiin qopchain leeey chedy
okeedy qokaiin
shedy ain tchey liiin
aleeey shedy okain dy otaiin
olkeey dar qokeey cheeody ole redar
okain cthaiin arm lkdal
ssheedy shey kshd ltal shckhaly
qofcheor ypchain qol
dordair qokshe ka qokedy
qokeey pdy sain
qotchor qokeey qotaiin
shedy qokain se
qokeedy odyeedal ychory chdaiin
oldy qokaiin okody shes okal
reoy qokeedy ain cphain
okeey ofeey shedy
qokeeor olchoiin chcthdaiin
qotchaim oaiin dair olkain shctheedain ychesy
rar qoky air qokeey okeey
dar chctheed shedy lkchoiin dar
ytchealy okain chedy otchedy olchl chedy dolaiin dy rchiiin
otain okchy sheeo chedy sheeody shckhy ol
dar oteey aldam lchedy ldaiin okeeey
raiin ofchdy pd sheey cham olkedy dar sor olyedal
qokaiin yshaiin dy arar koy raiin olky oteedy ytain odedy
okeedy qol qokchy sheol raiin oreeedy ctheeol lal
shedy qotcho okal okos soledy olkeedy lshes kiin
sheedy shedy otol oto sheckhy olkan
otchear qokchdy qokain ytched cheedy lkain okain
lchees olkeed lchaiin lshar qol
sheol kchor opchain lpchas ar ochy chol aiiroly otody olkeey ycheoy qotedal qokair
otaiin okain ychy cheedy ckhody aiin qokar dam kl otain
ytchdaiiin aiin qokeedy qokaiin otain kchm okeey qokeey reeey kedam
qokeedy qokain aiiinaiir lteain shol okain okar ofchy shedy soleor dal
oraiin dain soraim
dain odyedal alyear qokal ckhey qotaiin qokedy kedar qodaiin otdar daiin
ks chckhy opchy qotshedol peedar ar dair dar qokeey olkaiin qol taiin qokeedy
ofeo reeody sheody okeeor otchey kal chos qochaiin dar otsheey
okshdaiin olkain shcthedy qokaiin ytchedy
aireo ol daiin al qokeedy sheedy qokar kal sheol okchedy
ltoly ol oseeol leor kcheam olkal sheedy raiin oddy daiin tsheedy ar
ody sheckhy ychedol kedol cheees shedy olkaiin ol otaiin cho otaiin
lseedain qokdair ocheo ykcheody qoteey qokedy dal pees okeedy shedain qoky
qol tchees okdain shckheesy okain olchy ycheey ody lchey sheeor qotoiin
y opchas ain lkar ychy qokedy oeeoy dar qokcheal ar arod
raiin tchaly olkaiin shedy otchdy
qotain oraiin yedol otedy okchees tchod doleeol qoteey keey olyeeey rchm ytchees
taiin daiin soldy doleol osom otain qokchdy kedar dar tchedy qolshas saiin lteeor
alam reedy okeeo chey ol chedy qokeey lseedy lchol qokeedy qokod
al ysheam alaiiin otaiin okain chcthedy qokeey qokaiin okaiin tear shol qoteol sedar ol
yshom oledal lchor qoksho olchdam otedain qochain olkal opol olkaiin ykdair ordy olkedy lyeedaiin
opody okd ods aleeody ckhch shey kshan chals qokain
chol okeedy oded seal dar yshor qoky
qol yshees chedy leeey ychy qokeedy chol olkchey ctheey qokar
chedy opchair qokeedy ol okeedy kody oteedy chedy qotal kiin oped qokar
chan okeey oldol chedy okaiin chdaiin qokeody qol qokain kg
otedy schm alaiiin okain okar schain syo ral
shedy doreedain qoteey areeor ykory fchar dar chey
ytar qokdaiin shedy qoteey sheody qokeedy solkiiin
chedy chey qokaiin par
cheol olkedy chedy ol okar qoky or tchedaiin dar leeod
chckhy ysheo chckhy osdy sheey qokol paly qoeod ain okcholy
okain aiiineam otal sheedy qokar chedy okchedaiin sheol ol opchedal
otedy chedy taiin okaiin chckhy am solo shcthe ar
daro qokdair lkey sheey raiin dy redar shedy opchaly okchedaiin
lsheeo aleeody cpheedy ar lkar qotain lkedain yteols daiin olchody qoraiin
sheol arol qokar
cheos oteedy okain aiiineeey okshal chey olshdol shedy qokdaiin chckhy
ctheor dleey olshan cheed oldaiiin olkain otchy ol
dar otar sheod daraiin
tcheey kchees ol
qotaiin dleo ar qokedy
daiin oty oteedy lkchdl shey
aiiinaiin oteey qokeey
qoteedaiin sheedy ytan ol
qokchdy dareor sairain qokeedy
olkeod okaiin shedy okeey dcheol
cpheey lkeol qoky
qolkdar ykchdaly sheom chol otaiin
qokain yshees ksaiin opeeor
shedy dam qokain qokeey dy
qol qokar okshdain
opcheor lkail olsheeol raiin otaiin ytar
oiinol saiin fchain sheey shey shod kchealy qokain lsy
pcheo aiin tedar shg lkchar chor qotedy oteor shol
chol okeed odeeoy shedy olteeod qol cpheey soleey opcheey
okeey chey okain leeody ain sain aiin
chedy qokor ykar kshedy soredar chckhees qoteedy
otedain kchedam soly qopedam
tcheo ldain cheedar y oteedy qokedy sheesy
lchair shol chctho okain leeey aiin dal soleo saiin okdor kal
aredy team cheeey oleear chckhedaiin chedy okaiin chedy
shedy qokain oteey dar lpchey qoteedy oltod soreo otar
qokeey qokain qokchdy qoteo qokchy qokain otar
qotar ykeeo dar qokeedy chdy aro pchaiin
kshdy pedy lcheol lkeal solo qokain olaiir aiin
aiirar shey qokal otedy aiin olkedy chedy y tee
okar saleeal sor qokeedy otaiin shes olsheo qokar daryeey
lsedy olky chol okeedy okeey lcheor qokain
shey araly odeor qokeey
qocthey scheo lchedy qotaiin qokedy olchedy kal oteey
ychg kchear qotar lchaiin qokal chdy otar otedy sheey chdy qokaiin dar
sas ras qokain saiin lkchs aiin qotar chol dal
okshdy opchy qokain qotal dsheeor shom dar olcheeod
qokeedy koiin chey dar sheody shol qoky ain chd
olchedain ofchedy qokeedy okeey redair otain shedy pchals
fchaly shedy opcheeor ar lchey
ol okos ol okeedy okchor
daiin chcthor otal pdor ofcheey
qokchdy qokal ykail olchar okeey
cha chy otedy sheeal ofchdaiin
ychee chdy qokaiin sheed qotoiin
shedy qokain
oteedy shedy sheed okain schary qokain
okeey dshar sheey shody ckhedam daredy shedy opeeo
qokeey raiiin ar oteedy qotdaly
ofchdy qokeey ain kcheody qoteey yteo qokain aiiineedaiin
qoky shedy lkor olyol deesy lshsaiin aledaiin otody
qokeody cpheey qokeedy shedy opchod olor oain
sain qoty oteedy okshey ockhdy aiin shody opaim
tshair lkeeo kee qokar qokedy olyedaiin
chckhy tiiin chedy
yain okeedy shoiin olkaiin oiinor chey
qolkeeor redy qokal qokedy lteam lseeey
odeos tchedy ypchdy shody otain shan
ochor sheody ykaiin qokeey okchedy oleedaiin otdar
ardy am qokeedy qotain shctheey qokr al dam
kshedy shody opo dchor lkeed chedy rchedar
ltoiin qokaiin chdain salal qol sheol
sheear otedy shal
shaiiin shedy qoeain daleey olkar yeo okeedy ol odair
qokols okain chm otaiin olchedy shaiin chckhy qopaiiin
kam olkdor areedy qol dareey lcheody rcheedal
ar qokal pey odeody keear chas
cheod qokaiin qoteees rear saleal
ored oeey qoal sheey
oteeey aiin
shcthdain aiin olkaiin saleeey okain leody oiin
olkain ain sairo ofcheeo shedy oo chedy otchdy
qokain oteey qolshedo aley cphedy otcheear shey sedy ocheeedy kcheam
chedy yain tched dy rcheeol okaiin okchey
ctheeol shcthedy opchary taly dy lkod qokeedy
chedy olyary shedy qokal ctheey leo kcheeedy
dalo lchedy otchey
chedy lcheor
okeey orain kal okaiin ar olkal otal chedy cphedy sheol chckhy
aiirees qokal chedy sshaiin rcheeedy solaiin cheedy lsheey leedar qokedy rchees olkain
olyy chey po otos cthdar orched sheey shedy odyeees shedy soleeody shedy ckheor ocheos
qoty sheol shedy opchaiiin chedar okeey osheey kees qokol qotain kl chedy ypchedol
aiin tshaly okeey oteey qoteol kchor otsheedain otor qochdar ctheey chedy aro
al qopeeol leam okain dar
sheol ol olkaiin keed shedy pchair yeal olkar ochdal cheeo chdy qokeedy chdar
sshdy pchar kedar shaiiin ar otar qoty lkcheoly okain qokal oteed qopchor
qaiin oseeol chctheeey olkody qotchol
otal opey qokaiin shedy otedy oream olchaiir chckhy qokeedy olom salal
ar sheeal ofcheol olkeedy rchedy otar ky sheedy tor shol or odealy qokain chod
doro rsheal qokaiin opdam ain qokeey alydar qokal otain chom ykor soleey doleody dar
odyar yaiin dshar or olkeedy lchedam opcheeo pchm qokaiin qokain otedy
shol okeey olom lsom dlee chedy
chedy lkedal oleey reedaiin pdy lkar qoees qokeey raiin aiirl dar
ypcheedaiin odyais chedy tchos dar shody peor qoty oleeor oredy qokain
chdaiin qol qokeedy qoy qokeedy chedy leody opcheor shol chey dsheeor chedy
soreey tedy otaiin sheedy lshy chedy ysheody ordy opchr lkchdor
sain aiin cheey shedy sheody
redar olkain otal raiin otchedam qair okcheody chedaiin qokshs
otedy qokeey qokaiin qotd ol cheedain yks qokeal otaiin keed
shy chedy qokal pear oddy aiin ysheey qals okain
al om dedar qopeos
qokain shey shol aiin okain kcheey shcthas lseeam otdor sholy okshdam
otaiin qokain qokeey chedy solos lshy lcheey okar ycho dlee ykdo ykcheey
aiiinear dair okaiin qokeedy ol dain lko olkeey okeey chedy daiin olkaiin
lkeey qoteed qol oteeeos shey okal ykeey sain shckhedy qopchdaiin
olal air daiin chcphor lkeeo dar opchom dain ar
rl chedy lsedain tchey otar ol otain pchar okain
lsol qokar lsg olyeos dchol yshear oteor
qopom qokain qokaiin kedaiin oteedy otedy
aryeey chckhy sheol chedy odaiin okain rcho sheody shol
aiin oteey lkain dar orais shedy
oltedy tear okaiin qoteey lchedy
ykees yted sheody aly qokeedy ykl par lair
shedy rdam koy otain lkiin okain
dar qokeey okain ycheeo ood cheey qokedy
chey shey lkar dar qokain pchdor chdy
solchod oteey oteody yshy qokain olkaiin chail roiin
sheey dar daiin
chor dar otchol olyees dleey shdain cheedy aiin cthaim or
okain qokm okcheed saleeos otedy otedy lkoiin kom chedy
oteedy dshal pcheo tols ped yshain daiin
dshr rody ldy qokedaiin oleeor ar qokeeol olkaiin olshedal cthor
tsheeol lkeedain octhdy lcheos opchar rchdy olkaiin raiin oredal
choiin arear lpchr ol schaiin aiiino okaiin aly dar qokshor chcpheeol
ykcheody qopcheeedy sain sheees qokedy chedy
qokeody opchy cheear dal chedy sar
shedy odyeod dar dar lpchedy qokeedy lchey qokedy
pcheedain shol okchaim sain dar dal
ochaiin oty chs ar okaiin sheeol otaiin
sol aiiinor qokeedy shedy chckhdain dcheedy
aiin darain tain
rcheedal shedy lkeeey chol dar lkeol tchdy rchaly okeedy
chedy oteey qoror okcheeody olshees chedy solkeed otedy octhdy lm
kcheey oreeos qokain sheckhy ychedaiin lsy qotdair kcheody oteey
oaly qokeedy raiin dleey ain oedy
ol okeey oteedy lchedy solols opeol shol qokal lshg lsedaiin
keedam dshedair pedy okaiin shedy shedy lchdair aiiinody
chdain odydaiin olchar olkeey dshal
qokdain okedain lkchs shedy chdy qokaiin dar dal cheear
ar otaiin lsy qokol otdar cheos qokchy otched opeor
otain ksheel chedy qopeedy ar
okol otedam qokar shedy opcheedain shol otar qodaiin ychy re
aiin qolkeey okal sals al shcthaiin daiin raiin ol
lchaiiin ykeeody ykedal shol lchedy daiin qokols opdy lkod ol
schdy tsheey qokedy otain okeey saleod
keey sheol otedy shdar qokeey koy raiin
okedy al oseeo yo otos
okchey otain shedy lkar chees dain
odyd shckheey raiin kshedal chedy dardy
daiream olshaiiin kes oleeey
qol pdar tear qoteey chedy
sairey al cheedy ar lchain oky qokaiin otody qotol okain solkeeos daiin chedy
qokol pol okedy odyody sain keed chctheey sain olchar qody okchedaiin oles ykchol
okchy dar tchol okaiin qokol otair tdar areody qokar chedy tol odd qoealy
sheedy lsheeo koiin cheeey ol opar chckhees kedain qoal oee
qokar olky qokain qokaiin shdam okees ofeey aiin sairar keo
dshy cheeor shey qokeey chey y dal odeey shcthdar saiin yched chedy
rl saiin qokedy opod qokeey lchdy qokain dar otal ypchdar olkaiin aiireeol ley qokeody
qol otar tain oltear olyees shedy otain shctheor dal ykeey tdy
chckhdaiin otdain qokol oteos ool ltdy kcheeol shedy pchdair ychy dar qopchais cheeor
olky tor opdy opchaiir ykaiin okar chcphear olkeedy okain
otedy aiiinees dshody oky qotaiin olchar oredy dain otaiin eseedain odyeeeody qotchaiin
chedy dareey aiin lkiin fchedam cheey shedain dolaiin oteedy
qokeedy lteeo qokol opor lkain sheedaiin qotal rl
qopchaim solched qokeey qokain
lshch ol oteey olkeey okoiin okaiin lain qokar air oteedy shedy ol
okar otshear ofchor kchain tol ofchor ytchar chedy ofeedain aiin qolar oteol oteody lkaiin
areeedy qokeedy kaiin okaiin shdain qotedy olyeeo aiin qokal qoeain rchedy qopiir qokal
odyeedy ked qokeedy cheod qokaiin qokain okeedy otol olkaim chor ofeal oledaiin shedain
cheedy shedy peeo lchedy otedy otar qolkeey dain chedy kd saleeol qokeedy
kdal qokeey areey qokal shedy lkar
dshaiin cheedy ldy sheol yteedy
chckhy opchedaiin otain tey odyoly
chody sheody oleedy pchm opchedy sheol qor
ain okcheeo otain lchedy ytchos
chedy dshd qotedy qokar oey
aiin oteey
otedy aiiinody air qoteedy otaiin olcheedaiin
chedy orols por cphdaiin chckheo shey opeed oryedam
qokar shedy kchedy olkeey chch chey
reeal aiiineedain odaiin
qokaiin olsheeedy olyey qokeedy dar qokeedy otdain cheey reedaiin ched
daiin qokiin okain y oteey dcheedy lteeo chey
cheedaiin chedy qokeedy olain al okeedy otain aiiineey
ypcheeey shedy qokeey okedy otedy ckhol ockheor opchy otchedy
kedal ytchedy chey qokain
daiin darm odyeedy lchedy shol
otedy dal olkaiin chedy qopeeeody opedain
oteedy dar qokeey olees dareody pom
otdaiin opchdy air olkeedy chdor otedy
shctheeod fcheod otedy qokeol qokaiin oledain
yeos opcheeey cheeody qoeedy
chail otdor chedy
ol qotedy areol ordy
kchy okaiin shdain chedy opchar
otedy lkchory olkeey shey chor olar chol doleor
ycheeo oro doldy chckhey chedy dain soreal teo
qotaiin kain olchealy oted ar ofchor scheesy
qotedy chey chaiin opchedaiin qokain
ysheam yteeey
okaiin olkain teos shol raiin opchedaiin chedol cthdar otchy ol
olkaiin dsham chctho otchedy ol choly qokain shey lkeeody qom
daiin qokedy peedy yko ytchealy olkair shol shedy dchos keeo oteey ain lchey
qokedy qotedy qokeey daryeey chckhy chedy al tee qokar otedy olyy qokain
qokal chedy olkeedy shedy olyedaiin shey arain sedal shedy chol cthes
ltl okeedy odyok shedy otchdy opar qokeey ytam qokedy chctheam ol tshod
qokain osees oredy lkdar chey qokain aiiineor qoteed qoky lsesy
ar aiiinain ytchedal chdaiiin shaiiin odeo teey
qokar daldy olkain kaiir
aiin qokeedy dar ore aiin kcheeos raiin qokaiin saly sheeoy chedy qokal otdar
qokaiin qokedy ain lkdal otar chol qokedy lteeor ycheom
oteed okeey opeody chctheody dain lky ky ckhedaiin am oteey chckhy shol
qokeey lchedy qokain qokaiin kor dorar qotoly cheeo ol qofcheeey shey
qoty dar sheol dar daiin ral cheey ol yshol
chey ain okchar olkain dar yshdy daiin qokaiin ar qokedy sheedy ksheedy chdain olky
reeod otedair qokain ldaiin solkedain chckhd sheedy otar chos
lkey pchain qoteey qokaiin dar shcther lkcheeey otchdar okeey
qoty aiin okchar ain oaiin otaiin al daldy lkeeey char
lkdy otaiin sheody lkchan soredy taim dalo qoaiir ol chcthy qopchdal
cheeeos chedy y schor lkaiin solkody ree
dar dain sheey raiin daley ddo or lchdy qokail
lsol lkaly qopchedy shody sheedy yky shom pody
otol qokain cheos okar dain
chody lseeody dal otody
dar qokeedy fchody ofeeol ol
arom okain lkcheedy aiiindy qotal
ycheey aiiinealy otain olody
lchedy lpchor lal shey oky
qopchedam oteody daiin lcheor
aledy qokaiin qotcheol cheeody oto okeey
chckhees daryeal
dshedy lteeor otain olkar lkeos
lchey km ksheeey al shaiir odeey
shctheaiin shl qoeoy olcham qoreedy ytey
lod sheey rcho qokaiin ofeey
shey peor daredy ol
kchary dleey ol shol shedy opchas qol
otchees oleed alyor olkeey sheey ar olkeey
olshy dar tcheel olcheeey otedy shoiin
okaiin shody pdy ocheeol dcho cheey
shedy qokain lkal solkeal
keeo shol shey qeo
qokar aleols ley opchdy
opchan chedy tsheeol odo
shes raiin dar
dair reedaiin odyeeey
odyail fchedain dar
dleey kedaiin or
soreey oiinedy saiin opear
soreor y teo qokar
qolkeedy rey okal ycheeol
leeey am otar okar
ky qokeal olyees dar qokaiin
sheody sheo lchey ka cheees aiin solam
teor shol olted lkain otoiin
aredaiiin opdair qokshdam al lchedy okal
shedy rar otory ypchaiin qotaiin
shedy alyedy qokal pedy
qokeody kiin qokain odydol eseey shedy dair
otchy dar dair otaiin shedy lkedy qokol otod
otaiin ychl qokain qokeey areol okchary
yteeal shctheey olkal qokm areo chor shedy
kchedy lain okol peody qokaiin qokain shcthas qokeedy
rais ckhedair chckhy taiin daiin qokaiin chdy
oteeody ol lchdy sheedy qokeey
ytcheal qolcheeo shedy lkam
chs dar dy lteees dy opdain dleo shedain olom
daiin ain okain kedal lkeor okar red solcheeal shedy osdar dchs rain
ctheody okshal y qokeey qokaiin otchor chcthedol shail olar lkear
tchey lchedam chedy ofchedy oteedy otain kcham tsheol char chdy
okeedy ksheey ltar chckhais oteedy aiin chedol ychdair shckhy aiin opcham
ykal okory shees olcheeey lked oddy ksheedal sheoy dar doled
sordy dain oky yshdal okedal oleain areor chckheedal aiin chcthy
dshdor otchaiin qoky qokedy dain qokedy okeey dchaiin olkchdy
opes shees shedy solkeod qokedy doleey
oreeod am chcpheeol otal
chckhom qoteos dy raiin doleey ytchiin qokain dar qoky qokeedy
reaiin kl oldaiin dar ykees chdy otshdy char olteor qokeedy
lcheody qotaiin oldaiin lpcheal qotees chedy ysheam chedy yedy
otcheey opchy qokain qokaiin olsheor opchary chedy qopchd am pdy chctheeo qoteedar
okain sain qotchedy al ytcham keey aiiined cphedain dar aiiredy
ard aiin qokeey qokaiin qopcheedain otar qoky okeedy salody opody
opchaim kchair sedar okal qokedy otos otol oteody daiin otedy
shol chdy opy soledy opcho lkody qotedy qokchod doreeol oteey
dchaiin lkeeo oteo sod opchy dar qokeedy
dar qoteey shol chedy sorod okchedaiin
lshs ycheedar ocheeedy areody
dareor cheeey or chedy
qokeey chdy oteedy qokchedy
ytedy saireal lkcheeo shckheedy qokain
qedy daiin qokaiin olkody oiiineey aiin
cheey chckhy olkeey oredy opchy
olky otain qokchdy okal keeey
cheoly y ykchedair shedy chey kedaiin
kdaiiin ykchaly otchy qokedy qokaiin chdy
tey daiin ytedain oty qokeedy air oty
rchol tsairy to solchor sheol lsedaiiin qokain
al chckhey cphair qokal qokal qokedy
or soleo dolar dshedar arol daiin rchdam
qotedy roiin ykeom oteed py aleod odol
sairdy tshees qokain aiiinain qokeey
sheey qoky ain qokeey shedy qokaiin
or ar qokeey aral lkcheod qokar
odydol ream olkeedy olkody old qokdal ycheees
olchg tcheody soleedar qol qokaiin qokain qoteedy
chol opchor opchey ted osy qokeey cheeos daiin
chedy chcphed otchdy otes shey olkol sheedy qokedy
cheey qodain kshed pchdy soldor ol cphal
chdy chey al qoky shedy olcheeo ote sheody
cham cheom ytedaiin chckhy reol
qokain qokaiin chckhy shcthdo
qopeedain sey dam areeedy
eseey lteeody shal ctheeol
ldy dain chaiin qoteedy
aleedy olshal olcheo
kl olkain qoteey lkeo qolcheal oldl oleedy shees oty oteedy
y olky pchedy tedy yteey qokeor aiiino okcheeol
qokeey dchor okaiin dsheedy yty shody
olkedam otsheor rchedy qopchaiin dolaiin okeedy cheol yshdy
qotchol ypcheal oly qokedy salair qokain dsheeor
okaiin oleedy or olyedaiin ol qokol otod
olkchdy oteeo cheedy kos lchain daredy okeedy lchedy
olyedam olkal chl lsedaiin oeor chedy lain lpcheeody raiin
lshdol otaiiin ar qopol shy chol okoly
otm shckhy al dal qokchey chedy oteedy tdy chey ltody
qoror qokeedy otaiin chdy tchdy or cheedy ar
lkeed lsheeody otedy lkaiin lsheedy ar sheedy
doldy qokeey choly ykeeol olkaiin
shedy oteeo lkain olkail
shedy qoteain arol okal
otal chedy lpchdy pchear odoly
shey chody kd olkeey qokaiin
chdy qoteedy okols sheedy y ood
cheam teey lain dam qokaiin
qotain qokar aiiindy ypcheody
qokaiin qokedy qotchdy otain
ordain olam keedy
ykedam chcphor qokeedy
odain tear odr ain opcheey okshail
ol odeody solain aiin
qokeedy olkain aiiine otcheody
dain lcheody chcphod octheo qokeey qokol qokain al
teey ldain sheols dal chckhdain shckhy y dchdy
chdy leody opcheeey lsos oddam kos qotchaiin octhol
dordal odo okcheeoy qokedy okeey oeody olkeody chey otedy
ol yedam chedy qotaiin qokal qokedy oteey
lchor daryeeol keed otody dedam sain shsaiin
salos sheey otchdal olkaiin qokain kedar tair chear
qokeedy olchedaiin shody qokain ar seo chedy
sheol qokchy lkchory otchain okaiin sheedy lair
oty qoky oles saiin lsal qokaiin
qotchedy chckhedy cheey oteody qotol
opeor lchdaiin ar qol qotaiin fchdaiin
shoiin daiin fcheal soledy odeedain shedy
qokaiin chdy chd chail ykan daryeey
chedy ychoiin shol
fcheos qokeey otchedy chdy qokchdy
qoedaiin qoky aiin olkaiin
char qokaiin
qol olkaiin okedain ssheedy aleo
kedaiin chedy okeedy qoeos soled
shckhy lcheal lkeol qokaiin qokol qokain air chckhey okedy
olkody daiin chealy fchain dar qokar
shey aiiredy qokol otear
dar fair dyteedy salar qokeey olkdain shedy qokshaim
soleeo otedy ary chdy loiin dar chey olar oteey ol qokeedy
qotedy odyy dar shcthedar lteeor chom or qokar
qoky qokeedy reoly ychal qokol oteor chctheaiin lkchedal qokaiin otedy doleedain
oreol qolchm kedal aiiredam dal qokeey sheedy sheckhy qokchear pdar qokaiin
qokain sheol chcpheear alol qokeey okdaiin sheey ykeedar tsheo aiiinody
olcheeam kchdal chckhy lpchedar yteedy otaiin dar qoor ysheey
olkar qolkeedy chckhy yod doreey oraiin odol oteeey
qokeal lkl qoedol scheo seeo qokain ytchesy chckhy
dchedy oteedy shedy sheey okar otes aror olom
shedy olcheedar orcheeor qol olkod opar ofeey
aiin cheey olkeey kedaiin oain
qokeey qokeody okaiin ckhees fchedal qokol
fchol qokeedy qokedy otaiin ckheeor okaiin fcheedar
ool leeol leedaiin kar ocheey lkor
qopeol sheey olshedam kchear shckhy olchdar
ored qokeedy shedy
oteey sheeos cheedy paiir
qokaiin otedal dlee aiin
oaiin opchy chaiin pcheol
chey okain oldaiin olchees dcheeor
aiin qoty odyoiin
qotedy odear soledal dar dam aiin kcheod sheedy okal
ockhedam kshiin qokain ain qokeedy qokain laiin sheedy chey qokeos qopeor qotaiin
or qokeey shais qokain oe qotal chedy sheckhy chody ofchedair otain
qopchm otar qokain okar ped qokal lshdal qokedaiiin okain qokedy
qoty teody qokain ol olkaiin qokedy qotar qoky qokal sheedy
qokeey qoksheeedy lkeed otedy opchy ofeo shdain ykedar
ordy sain ol otchy shedy olkeey areeor qol
okaiin okain qokeey qokchedy aiin lkedal qodol qokedy areody am orair
lsy aireal chedy shedy dedar qopcheeedy doldal aiin otchaiin arod
aiin dain ar qokar qokain qotal pchdy soreal cheey shedy
opchain leeos chedy okaiin dar okeedy otchain
oteedy chedy kchain otchey
qopcheey qokar qoal qokeeol deeey
solkal oshear taiin okcham dlee odyeeeody cheedy lchedy dolol qol
daiin otaiin dchdaiin chckhol chctham sheeor ar
lkm raiin aldain dchs qokedy dal ym
qoky chckhedaiin olkeedar qokchy chckhedair
ykcheor ol chedam doly shedy kchedy yshol opchor opchas aiin
lkar keod qokaiin dyteol scheedaiin okshs qokain sain dleal
ytdain teos qokar chdy okcheeedy otcheey seody ledar qoeedy shey chdy
dchedy tchiiin dsheedy yshedy opchdar eseeol cheeeody ckhl yky
chol qokeedy dar ool dolol or dy qokiin
qokain shedy daiin soleody otchedy oleedaiin okain
oly ychaim shol oreo dchain yshdal pedy
tchm osy qokeedy aiin lair daiin raiin
otain dy olcheeey otody
qopain olkal otedy qotol oteol cpheol
olkal okal qokedy yter ytedy
otsheeol qokedy qokeey qotal
qotedy qokchdy chedy qokeedy sheey
olchom qodor oteey olshal sheey chedy sheol chckhy qoky
otaiin opeedy shedy olchl shedy lkoly
oleedar daiin rar qokdam
qol lchor olyar
otedy ctheor or dleey
cheol chckhy daryeey dar
keod lched qokeey qokaiin to oteey
dytedy okeedy ol okchees qotain tcheedam
reeo areody doleeol
soley opchee kchy
kaly qokeedy ykeer y chcthaiin ytchedy oltor
ar qopchail cheear qokedy kcheeedy kche
okshedal shol oliin qokain keod chedy odeor
ol sain eseeol aiin cheey opchedy okedy
qoar okeey chol yshdy ol
okar tchedy qotar
lchor shaiir soreey solail lsol
chcthed tchdy ar opcheey dal
qoko ol qokeedy olshy salal
aredy schedair chedy qokchy qoeear ar lkedy soley
dleeol cheol dair odeeedy keeody
olteey seeod chckhy okeedy
shedy lcheeol okal ream lchedy oltdar
qokeedy ycham chedy ardair qotchdy dar
ytody lchaiin otedal sheedar dleo
qol soly shey sheedy qolkor qokaiin
okain oldaiin qotedy qokaiin qoked sar qotain ychedal oredy
lkaiin or lchedy qokeey or qopcheaiin ol lchaim qopchaiin qokaiin keos daiin
qoes salar chey otedy cheedy oteedar opchor teor
orchol okar dalm qotain shedy ochod shail ychdaiiin olkeedy
lsy okeedy ar
otar chor chedal kg dal chckheedy qotedal dar daiin
qokeody oleoy olcham okeey chedy cheey qokol
por lkain chcphes qokain qokeedy ykeoy qokain
olkeey qoky qoteedy olchain lkol dy qokaiin kl fchos
qodal okeey qoteedy char qokedy ytr araiin
oteedy ykeain res
cheoy cheol rchail cheedaiin qodam ky chedy yshaiiin aiin
opcheeey qotes ycheedain leeody ykeedar salees olkaiin qotam ypcheody
okeey shckhy otdain qokeedy ar qokaiin qotoiin chedy
qokaiin eseey ytain ysheor okaiin chedo lkedam ykchor chaiin qokol peol qoeody kcheeey
lkchal qokain dar aiiry qokain lkain qokedy qotor ols
lsy daro qofchod qokaiin ockhm aryedy qokeedy shedy fchedal ol
qokedaiiin pear lseey cheedy ytaiiin otedy opar lshaiin cheey ar
lar chaiiin tain pcheeedy ol otchdy chckhes shedy salar otol
qokain ytedy olkeedy otedy pcheedy dar qolkey otchod qokdar soleeo cheedain chdaiin
ol otedy qoty lkeedain otar cheed lkol
cheedy fcheedar dal y tdy qotchy chedy ledal qokain
okar led yteey cheey ol lcheor qol okar ol qokchy
okcheol qol qoreal dareoly qokal lchedy octhedy sedar qokeedy
odyedar qokaiin lchedy yshedair shedy qokchdy
chedy otched otal ky or qokaiin qoody solchdam cheol rcheor
aleeey okain dcheor qoleal otar qokeedy oks qotain sain kchor ped
okeedy pody lchor okar qoky ypcheo tol soleol osal lkcheed
qoky lteear sheey y sheol kaiin tchedy qokal ykols qokain
chdy qokol olkain chedy odyody daiin olsheol qotchaiin cheeody
peeedy qoteedy otain otar ckhedy tshy shedy shar qol cthod
chckhe yteedy fcheos qoky oteedy chedy qotaiin shey al okeedy
cheeody dar otar qoky oded qochaiin pshedy qokeedy chedar
qokeedy aiin oty olkaiin cheeor dsheol okol opedam
olkedy qotes qotal lkches ychaiiin olal olkaiin
dar chey y osy taiin ypchdy tshedy
qoteedy qokedy ol ckheeody olair qokd ar sain lkcheedal ychedal oteedy qoory
fchos cham qokeey sheedy chol qotar qokeedy olody shal
ol ddy saiin ked yshain okar yteey lpcheor ksheed dshedy oddo ol lcheedain
qokal qokeol pchedy qokeey aleeos cthaiin qopcheeam qokedy dshal otsheedain
qokar lair cphd qol shol sar al leeod lss chol qokeey
lkedy aiiineol otchy opcheal qokar qokain qotar chdaiin sheedy
olkar dshedaiiin okain ky qol areal okeey ksheey
ltedal otody oty qokaiin sheedy okeey ar
ledar qodam ytdaly chedy sheol chedy ar otaiin lchey
keedy olteeol lar dsheedal chdy doledy olkeedy
okd dshiin pain lkedam scheey shctha rody
shedy chcthol cheedy chees olshed qokar ytedar olkdol shckheor dy
ykom qokedy led oteey qofcheor ckhdy qokaiin or aredy
lkes ol qokeedy okchy raiin sorain qopche ltar olkeey
lshaiin qokaiin dleal dar qocheeol qotedy ckhedal
sheody al qotaiin ar dal pchdy ol olail or
okain oraiin qokar shedaiin qokeedy chody keod otchdy shey soreey qokeedy saleols qokedy
qokchdy qokain lkeer ain qo daiin ykdy ypchedair shey
lkaiin okcheeedy sheckhy kes ychar shol olshdor aiin shaiir qoky al otaiin
qod qokaiin raiin qokeey qokeey qokedy qokar raiiin am opchedair
lkcheeey olchan oredy raiin sheody soleal sedy qokor qotchol qotal olkain chedy
rcho shey qokeey qokain shaiin am oteedy chedy ser ol
dolain tedy qokeey odyeear ltdaiin opedain qoedo saly otaiin tchedy chedy
qokaiin oty tor qoky ychoiin okol okain chdy
chcthar qokain sheeo dain peoly olkaiin qokain qo dain shes
kaly lkaiiin shedy qokain kees ytom qoar lchor daiin otal air
okedy or solar chiiin qol qokain qodaiin chckhy lshy chey
ope qodaiin lchedy qotchedy cheesy otear qokaiin ycho lkedar teeedy
ofchy qos okair laiin cheey okchey kal raiin odaiin soredy shcthor daleor
lkeeo okear qoko ol olkar okeey opeos olyor shcthdy daiin lsheeey shear
soled tol ley okaiin tcheos olkar qol dair aiin
lkiin pdair chor dar aiin qoteedy otody lsoly fchain dal
areal qoky al otaiin chal qokaiin qokedy or lshdy qokain
lkdol chody shedy dain opy ytedy otaiin lkain shedy
otain qokedy lcho ol tsheo olkeey okchey taiin qokaiin dar
qokeedy ycheees olchal
qokaiin kols sheedy olkdor saiin odyr olkain shcthg
olkeedy alees saldal chedy yty dleeol cheedal am opchor okeedy otedy orar
shedy qokaiin qopedy qoteey soreor qokeo olkaiin oteed ordy eseeol
qokedy darair shckhy shckhy shedy cheey olchees okeedy ltedain chdy opcheor qoteey
oteey qokain qeeal shdain qokedy daiin shol olky cheeal dchear qokeedy
otchedy qoes qokain chedy aro lkchedal tol
qokchy opcheor lkchory arm opchey dy chckhey saleey chedy opcheody
qokeedy chedy ykeedar qokshol qoteedy keeedy olky redar opeedaiin shey
qokeedy air laiin opcho daiin y dal shcthaim olkedy ra
dar oteedy okg daiin air qokeey okoly olary ychaiin leeody
dar chair aireal chdy
okar shy ytl ar or qoksaiin taiin qokaiin qotedy ol
cheedy chedal oty chedy ted qokeedy oldaiin dar qokshedy ysheody
ar qokchdy lsees ar rchm ol aiiinod opchoiiin
qotain qol oleedy cheees oor ochair char qol qopchals
olkaim cheey dcheeor aiin ches olsheo lol qokol pain
chcthedaiin sheol lshaiin lkain opedy qoteedy
oreey le chol otain chey kedal shd
olkaiin ar oeody ar doleal lkedy qokeey soledy
qokaiin shckhdal lchey odeeol ldy
dy ycham qokedy qokain sear olsheeol
lkiiin otain shar aldar qokchey ol ochedaiin
qokain qeol cheey ckhdain daiin lkcheedy
shey cphain or arols otain chedy dar shedy qokain
lkey olkol okain shedy pchdy doleedain chctheod lsdor chckhy
ofeey ky ol qokeedain kiin pdar qokar ol otain qolshod
ctho reeey lsedy okeey yteeor shey otchedy aledy qoleo ychedain kedal
dar qokeedy or dal qokaiin chor pody dy
oksheeor qokedy lpchedar tair chear qoteedy chdy sheey
chedy solkeedy otody
rsheey cphaiin qokeedy dar cthod okol olkeal shcthol
shol shol dshol dleedain kedaiin shedaiin oteeal dchedy okeedy sheey
qoeedy tdy soreey dals olkeor qolcheeol lks ar aryeey chcthr
y cphal olshy qoteed ocheey shcthed chckhey alyaly oreeo
par sheody otedy chey shedy aiin opchol qoteey shckhy oldaiin qokaiin
shedy qoteey ytchdy saly okdaiin chedal lseeey lchol
cheey chs olal ariin por cheey qokshey qopchdaiiin olshal
dshar soldar eseal or opcheos qopeo qokar shy chdaly olkain
chy shedy reed okaiin otcheol daree okor ychan orol sheey dleey
y otshedam okchdy lkdy otshey lkdy opchy
dar tear al oteey dalaiin olya am olkeey shckhy
opeedy ol qoteey lkol okaiin dleey aiin oedy olcheos otar opchm ol
olyeos dain qotar al qolaim ychoiin shey oteeo oteey
olkain qoteey opeos oly sar otedy oteor otaiin yty otedy lkar
qoeeody chees ycheol sain kal qokeey okedy shedy choiin pchod
aryeey qokeey kais qokeey keeo shckhol lkaiin ykar qokeey chy
eseedain lkcha sheedar chol qokchy shedy qokeey okaiin qoped qokeeol
qokchedy lsol cheey ckheeedy okeedy sheedy qokar shail yeal
shol or tey sheey otdaiin kshaiin otaiin shedy olkeey olar qokeey okesy
olcheo soleol dar aldam dolod qokaiin qokeedy qol okchdy
qol pcheey oteedy oiiineal ol okeedy chedy kal qoeeol sain
aleey qotaiin shedy dchar chedy sheees shedy sain qol
oeeol dar ysham dar tey qokaiin qol py
ocheody sheedy ky shedaiin ar qaiin dy shedy olkar
shdol ckhey qokeedy odedy qokeedy
ar qokedy sheedy doledy oteedy cham qocho ksheos otar
osdy dolee lkeedy qoeom qokain soleal okcheal aiiineedy ar
oty pg opchaiin qotchdy aly daryeeol air odol ycheal qotedy
lcheody chdy ocheody shckheear or qokaiin qokeedy ycheeo okeey otedain leedain
shctheody opchedar aiin qolkeey qokal
ckhody tor qed oseo deed qokaiin oteeody shedy otdor
shol pody okar oteedar keees qokeey ar fcheos
qokal opal sheey olchedaiin chody dar cphdaiin lchedy
cpho chdy qotar osheor dalear qokar keey qokeey
qokeody odeor or otar sheey chckhy las qodam ol olyedaiin
olshaiin sain lkaiin al ssheees reey ar taiin qokaiin
dy chdy shcthal dar chedy shedy peeo lkeo qoky qoky
cthdy yo ain qolo oteody okedy kaly
lchey olsheol opchdy leey ldair qotchey qotshey daiin sairedy
qopchedy soree oks qoory cheol areey tdy oded qokol
fchey qoksheedy ycheal chcthiin pair aiiiniin qokain ykeeey dleeol shdain lkaiin lkchoiin
ol oteedy oly olkain qopchdol shedy sheedy shey shckhy otedy or
chey sheedy laiin qolar
cheo reeey yteedy
saldy otory lshy dar
areeey solky qotedy
chor shedy lseod
ykar ykoiin rchey tais
qokeedy dar
qokaiin shey olkchdy
qokain oteey
olkeedy chody y
sheey olshedal dchol
qokeedy chey otdal cthdar
tcheody ckhdain
pcheedy odyeo
sar shedy ypcheedaiin sheedy
qokar sheody qokeedy
shey opchaiir shedy
oty chody shar
ol cthes
qokedy or qoeoly
tor otain shedy
daiin chey
shedy or dsheam
ytody saledair shedy lseedy
chedy aiiinar peey
lail pm qokeey
sheedy shctheeal
olcheedar am aiiind
ychee otar qokeedy
dar okeedy
opedain rsheody oedy shctheedam lsoy cheoy lsy lcheeol qdar aiin ochedam daiin
qokal riin sheedy qotedaiin qokain olkeedy lkeody qokar qokain okal shckhy
odyody laim kchdar qokchey chckhaiiin shey okaiin qotol qokain ytey qokedy qokshar redar
tair oleeo chedy daiin qokaiin dshdy opchaiir
reod lchm qokal qokedy
air qokchy chdy
cthes air sheol
sheedy shcthdol chedy cheey
olkeedar kcheos otcheody qokchy
lshedal otedy dal olkaiin dardy
chey otaiin chckhol odeeedy solam chal ody qokols qokain
shdar chcthear oty ol tchair qokaiin ykody okol po
lkals fchol dalain chdair ol oty okain
oos dar
chckhey ykch dar tdy otaiin qoky chom ykary ol
sheey daryee cheeoy al tchees qol qokeal tee
qokedal shedy dain lshedy keeol olkeey aiin
lyeel qooiin shol kor dy chedy or olym
sdy ckhol okal olshedar
oredy ool dar reeey or olkain qokeey qol tshor otchy opchdy qokaiin cheol lky
olchedaiin opaiin qotaiin qokain oledol tsheody olkod otaiin lsees chdor shol sheey chdy sheey otear
qokeedy chedy otedy qokain qolchdar aly cheedy shedy otm tshod ol
okedy qokain okeey
sain olkain saiin otaiin
ychar yeo ses qol
chey okeedy qotody
shedy ytcheeey chdy char chdy qokeedy lchedy sain
lkaiin rody qoky qotal chedo qotain solaim doledal okaiir
taiin tol ocheos chedy ofchdy qokaiin dair ar eseal
ycheeody qokchy okeedy sheal shedy otedal qokedy okcheam qopair
qoks chedy sedal otaiin ol qokaiin opol tain
areeo sar kdaiin chedy kshedy qokedy qotal qokal cheol chedy
okeey olkeey olee cheeor or opchdar shckhy qokol okain ar
qokar dleedain ol sain chedo olor dches qokain chcthedaiiin
otain chol ledal chedy chor aiin ykchaim
oteedy ycheeo oltair qoty chedy qokeedy dar qoky okeedy ras
pchear qopchol ol ofeey air oaiiin sheedy okar qotedy
ofchedal lsheeam qokeedy chol pchdy ol qoky olkal olkain sheol
kody otdain daleos okar kaiin qokedaiiin ckhain shedy
dain qopchedy ctho qokol oped qokchy or qokcheedaiin
shey shdy ctheedaiin cheeal qokedy daiin shedy sain
peedar dcheeor ltedar pchain otchaiin qoleo saiin
oleeo lchain okchedaiin qotedy olchody qoky
solkeeo qokeey oledaiin dchedy tar chedy
chey qopdar okain shedy chctheeo dshees
qokol opo sheckhy opar lkchedar
qokedy doreey ytchdal chey kchain teeol
ykar dal aiin oseeo redair qokain lair
darody ykal otain chedy aiireeos
cheol lg oteedy cheol olkaiin otedy
olchdain oteey chckhy cheey dchaiin okd dar
ol otshe okeear daiin ychesy qotear okar qokeey
oted otar okain pchedy okeedy chy opeedy lkedy okeey
lchedy qokaiin qol qokar chedy dam chary shdain aiin
qopain osheeor shary oleedy kchedam chees okch
qoteeo olkaiin ychody sham kedam dam chee otain
ykchsaiin kaiir rody leeedy otain chdaiin saliin
oteos cheey lkod dleey keeody lshm lsr olchear
lkair tedy cpheear ol opdy otain solaiin chey shckhy
koly keed orear qokaiin lcheey sain shedy qorar dar
qoeal sain ypcheeedy chey otedain shedain shey lkaiin ykam raiin
ol okair qoreey sairol qokain olkar okaiin
lchedy opchey sheol chedy qokaiin olyedy qotar koiin dar otar
dar dody shol sorod shcthaiin qokaiin qokain qopeo
shcthd al kchar otain aleey al olkal
opal qokaiin ol pchedy oshaly shckhy
qokaiin peedar qotol olked cheeeos qoteedy dar qokchey
otees peedy fchody opam shedy qokaiin aiin
areor peeo syed okal otal shedy alol shoiin
raiin qokar otedy cheol shol chair qokain
ar qopom qodaiin dar dain qokaiin opeedy qotcheol
qoeeey sar qokain aiiinedar otal olkain
olkeedy kl olkedal fchol teeed kos
qotshes dar okchar shr ol chedy lkair
okeedy chedy sheody qoary ar oteedy dar
qokeeey shdar qokeey qol tchear shey qokain oreeos lchedy lpchary
oteedy ol sedar tchedy aiirdol shey qokr am opcheed res
olcham opar tchor cphdal oddo kal dar aiiinor sheol olcheod ody lyaiin
tshod ol olkaiin ared dain sheey ychey saleo qokeey shas otdol olkeey okg oteedy
ol qokaiin ked otar chckhy okeey qokeey chedy am
solam oleod cheey qotary qokain qokaiin shedy chy qokeedy qom
qoksheal doles kr qol lsheor kcheody peeor ykaiin sain chy
chctheeol otdor cheedy reesy lts chckhy ledy ykeey lkeo ltedair
ckheees qoked oddy alaiir oky olkeedy chedy lchdy
sheckhy qokain shol lchor aiiroly lkchal qoom
otsheey qokar okchaim qokeedy salg olody ol
olkedy solain qokain al tshaiin qokaiin
otchey oteedy or okaiin yshedy aiiinaiin
cheey qocheor okchdy chy dleey qol lchedy
ykeees chedy y tchedy sheody qokeedy dsheeoy
cheain lkain qol qokaiin ltan pchedy
daiin cheedy qotedy sheey okol olked dsho
dchedal dsho dy otaiin chedy ykcheesy dar cphed qokaiin qokol qokain
ytedy lchdy ckheor sorair oriin otain lchedy taiin qokeo qopcheoly
qokeedy ain qokshdair opcheor qokeeal reod dar pcheo qoko
opcheeor dar
qotal ykedaiiin
opeey olkar
qokaiin lshdor sheody qokain qokeey ain lal cheed
oreo okeey qoky kaiiin otedy ral cheed qokain shedy aredy
qokas sheol olchedy olkaiin qoeedy qokedy okaiin lsos okeeody shey
olkain qotedy lkaiin kaiin tshdair shckhdaiin chol otaiin oteedy otedy
qofchor aiirdol al opchaiin yshedy oeody lkaiin ychedaiin olkedy qokain dd
reedy kok shedy chey sheedy lkedaiin reeeody cheeo olky ltd qokedy okaiin qokain
odiin pair dar lsg olcham dlee ychory opeed lcheal otar
cthor esee ol qokaiin fchs qokeey lcheody qokeedy ar
oky solkeeo soleody sordar aiin qolain aiiineeody shedy ar chckheoy dar
qokor qolkes reedy lsy lteedy raiin otchdy olkain
okeey yain qokeedy oddy am okeedy oshed tshy pan qokchedy air orom
dar qokeey lkeey qolchody aiin daiin soredy okedy odyd lkear chor otedy
qokeey qokeey oldor qotedair shey sheeod ol qokeey okeey olkain qokain laiin doleor
oty shol olsheo oraiiin ytar sheey ysho qokeey y lcham am otol oted otal shey
qokeey dshos lkedy otaiin daiin qol okaiin
sheedy sheol shdain rd pchdy ytchain sheey dleey shes qoteeo otedy dal
tshod tesy qotain otedy odeey ytar lchey chedy opcheed qokain okeey qokol
qokain raiin yedam okchy oseeedy okeey lkaiin qodaiin chckhy daiin otaiin qm
lko olkaiin sheol chal olkeain areor ol qokaiin okain lol
shol qotaiin qokchey shaiiin kes chdain qoar lkedy cheedy okary dar
oteedy soreody shee ychok otedy qokal shey shedaiin saiin qol doldy chedy
opcheo les qog chdy pcheey otar
qolkeedy ltedar oteedy cheol chedy
qokaiin al olkeedy
lchedy chey sheedy
okar chckhey sheedy ytoy okain qoteey
cthey solchdy y dam ykl
fchos qoedaiin shedy keeo cheey qokain
chey koy peeo aireeol shedy raiin
qokaiin qoeeor lkaiin reols dal y
fchain sheol ol dain qokaiin lkeal
qdain otody keal olkchy okain
ledain aiin daiin otaiin
keeo lseeo tshol dain oain qopedy
ykeal dolol qokaiin olkol qotain
keeody chctheeol ycheeey ain
osan qotedy cthdy qokedy shol kedaiin ran otaiin qoal ody sheey saledar
qokeey ololy okals otain sheeor okaiin sheal shedy cphdy qokal olshair dshor
lkain lchedy ldy odeody kchol tdar shody otain lkcheeoy reed qokaiin qoedal saledy
qokeedy ol kchy cheol cheedy chckhy reeo shckhy ain kchary dar dy cheey
qotedy qokaiin chedaiiin oteody pched pcheal sain otol qokain dshor leain chedy seol
opchedaiin dar qokeey chody shey sory kary ofchail aiin dal oteey olsheeody keal
oteey dleey ks chedy otedy shcthdy ypcheor qokaiin sheear keed dchedy qokeedy yky shedy ksheed
shey sain opedal qochaiin dolol qotchdy lsam qotain qopchey pchm dal okedo
chedy qoteedy lcho qokee ypchar qokain sches aledy dar rcheeod oksheed pchain chol kal
aiiineeey tchaly qoteey lkdy daireal chs shedaiin yeo qokar oledo dches oksheeor lsedaiin
aiin qopcheody qolcheo soleoly sheol or chedy qokar shey qokaiin qokaiin qokedy pcheeol
qopedar qokeedy olshdor shes opeeey okr okain sain lkeedain qokar aiiineo
soldain y olyar chdy olkal okain chey kedam cthair psheor chedy okcheos
qotaiin qoal cheear dar qokeeol qopdy sheody soledy qol sheckhy qotcheeedy
olkeey okaiin qokedy oteedar chey ol okeey qotaiin okeedy shedy ksheain air
daiin ctheeedy opchsaiin otedy opedal so qokal cthedy ar qokiin qokain qokedy
daiin cphain osy saleeo qoky lsedal lkdy aryeey qoteey ytl char qoteey lchedy
qokaiin dain ar ofeey chedy okain qotaiin qoky solkar qokaiin dar chdy
olch chey olchedar odeody okain ychar lcheeedy shcthedar qoeedy ychees aleeol pcheody dcheed olsheal
lkdal saireo lshal odeo okeey or otain qokedair shl ychol kcheor okedy y olkchy
dy shedy qokee lkol soledal chees tshor daiin qokeey qotedy oeody qokain solain
dleey odyaiin qolody raiin oreed reol cheey lchedy sheedy leol yeeey otain teeor saly
cheey keeey saly okar ain dal soredy okar otol otear qokar cheol
cthair octheor dar olyedam reeey yee ofchaiin tdy olkaim otal otain dar teor qokaiin
shl oiinedam oredaiin shedy olkchdy oteeo qotaiin chckhy osedy qokeedy keody qoleed olaiin orchaly cthes keeey
otedy okeey lsdam so lkeol qokaiin daryeo oleor daiin olkeey shedy ssheod
shedy qokchdy fcheeo lcheeedy shar kchor opod oredal dar oltaly dsheed ytdaiin
ytcheey or lkeeey redar shey shedal shey kche yshedam okor kody qokain laiiin lteesy cthear
ledal sheedy qokchdy cheey peeey qotedaiin
alaiiin qokedy qoody keod lkom teey kary schaiin sheckhy ykey
dy oteed qotain okaiin chdaiin yty cheody qoky sheol qol lchedy chey oleoly
qokaiin olkeeal olchaiir shear chctheol olkeedy dar osain qoky okeedy ltey ctheor olkain
otar ochdair ldor shedy qokaiin qotaiin qoeedy qoary dal keeo kdy sheody
qokeey shedy otos tsheos qolkdy or dar dcheedy aiin sheody
cheaiin ltar ardy oteedar lchair qokeey qokaiin olkeedy yteeol shey ytchaiin ar
dar okeey solain dair qokeal qokeeol daiin cheedy otedy dleey oleedain okchedam pchedy
deoly aiin qokeedy chedy qokedy opcheedam ain chcthees ar ksheody
qotar qolkedy odeal shol shal kear tear qokaiin sain odyd pchedy
aiin olteeey otedar olchary aiin dal ain orees otchor qokeey
okedo dchain lchom olchl aledaiin qoksheedy al chedy schdy y ofeey ar
chdy doreeo rcho daiin cheom ol ardor okain scham aiin chckhey
okoiin ychols qokain chedy darm chedar chedy qopchedy feeod
ykchor qokeedy shedaiin ain tey qokeey chey cheol dshos qol qokeedy
lcheos sshal lkcheal kam chedy qokaiin okar ain aiirees oleedar chol
ytcheal salos pchain kchol tdy qoy otchedy chedy otal otdar
qokeor lkcheeo lchey alar qokaiin qokeedy
chdy lor otod lkar chedy ar arr air daiin
qokeey otedy lkain qokedy qokain sain sheey kdain y qokeedy
lshas oleedy okaiin dar qokeedy okeedy qotary ckheeal ofeey
reeody okchor opcheey qotoly shedy olkeey solain qokaiin qoky otchedam opeody
chcthor chcthdy otchdy shey qokeedy chal qokain dain qotaiin yked
otod qokeey lkey chaim cheedy shedy chiin okain solkesy
air dy qokeey qokain lchedy qokeedy ol odeody okchom ar oteedy
sheedy lsedol cthor qotchor qoteey pchedy okeey oredy eseey qokedy pcheedain
sheol chees okar shedy saiin shey qol
qoty olchar lkeey sheedy dees oteedy shedy lsaiin olkchdy qoeeedy
tcheey qotar oltaiin oteey otaiin qokeedy kar chey chckhedal okaiin
qopchaly dcheos dy raiin pchedar odyedal olkaiin yshdy otsho qodar raiin
qokain qokeey otshdy chckhy kols otain ain oor qokar opchdy opchor
okchdy qotoly peey qokar okeey otas ar qoteedy qoeedy aly
okedy qokain qokar dar lpchedy
tcheeey otedy qotaiin fcheor lydaiin olkody chckhy olyom
qokain ldain chary kdaiin qotedam qoreos tam cheear qoedaiin chedy
sheey otol opor cheey lsory qotl olkeedy lsr qokaiin
dar y dchedar ykoly aiin qokchedy chdy lsholy sheedy al teey
okar cthdair dam cphol qokar shery shedy deeedy lsham lcheos
qoky keeedy chcthdy chcthedal ykody air daiin reees chckhedain dchedol shey okain
soldain shedy qokal qotedy doleedain
oteey qoky lsar lkeey qokain shcthery sheedy ykdy kaiin aryain
otchair pchdam oleody rshdam okain shcthey dy qotaiin ol tdy
lsain qoky tor chcthas ykaiir shey cheees oeey qokar chckhy lpchdy
qokeey otaiin shedy otar alee qotedaiin ky ol otol
sheedy chedy qokedy qokear tchaiin doler dar qotal olkain dar sheey
shedy shedy lked okain dar tam qokedy olkaiin chdy tsheoy shedy
sheckhy olkeedy ol okedy odol shedy olkeedy okr aiin daiin
pchol oseeody qokedy rchedy chdy yshol shol dchear qopcheam sheedy
solcheor qokeor olkain
al oreesy chckhain qokar kedair ko oedy chey sheedy
qopchdy lkchal shedy qokeey dar daryee ky otody orchaiin
qokal qokal solkdaiin pody shy rar
olkaiin qoteeed okain qokeey opcheedain okchees ychaly qokeeol tcheedam ar saiin
ckhedy sheey olsheor shol cheeol ofeal reeos pchdy sor qopchain dchedy qokeedy qokaiin
ar qokeedy qokeedy otedy pchor lkdam oksheedar ald redal cheedy shedy
ytcheeey qoeeody okeeor okeol shol dar chedy olkor qotedal qokeor okar
lseedy dshal sorol air qokar ol cpho lkedaiiin qokain
aiin cheey oky qokeedy shey dalod qoar qotain qolkdar
teody ain qokeedy shey olkchdy pos ykchor shckhy shey shol
rr olteey qoty or sheey keed ofchdam ltey cthdy
qokain sal aiin dal lchor qokar sain kar
otedy qokeey oredy daiin odos qoteo dshedy air qokol opaim
chor tey qokchey qopcheo shcthol opchy chol qokeedy
qokedy shdy dam arol yshail saiin olkain cheedy otedy qoky
reed oredy lcheeedy oseam raiin darain tedy dain
qokaiin lcheos olkar leeol qokaiin chol okaiin resy solkeod
oteey shey cthm reol qokaiin dleeol chedy salees qokedy kchedy okeedy
dar okedy aiin daiin otain dar oteedy lkedam daiin
odyeed qokaiin teos oteey or kchor po ytchar
otedy otar am ol olkchy ldy okchol shey
dy qokeey oliin sheedy keol okedy olkal lseeey oleed shol
dshdam ar lchor chedy oky qodaiin fchal pchedar
solkedal pchiin opeol ldy cheedy shd ykeedar
qokain aiiinair dalee chedy otchees qotedy rcheeey aiin
oty otedy olcheed lkeeol ol chcthr
or chedy ytchair qokeedy qotedy dain
qoky tedam qotor qotedy shctheey qokar
chey redol cthear okar oreey
sheckhy chor oteedo salees chedy shody olkod
qokair qokeeol sain otol qokain chedy
qokol sheedy qokedy qoteey oteeo pcheor olyedy tchdar
odeedal ros qokaiin ykeeol lais qoom sheedy otar lod
oteey shedy pchdy dcheeo qody daiin qokaiin chedy
qoteedy shey seor dy lkaiin okshedair qokal lchedy
qokar ar ody rees qokeedy shedy qoky cthdy
tshain aiiinaly sar shey okdain shedy opcheeo
pchs sheedy qotor qokedy otaiin qokal lchedy otchy otedy
ain olyeey qokar olkol peol qokedaiin fchor
tcheey oly dsheeor ol opchaiin teey ldy opchan
ckhdor olkar ro olkeeam odyoly sheedy ytar ypchey cpheor odyal
lshedal dleey olcheed shey okcheeam shes ykcheor chdy
lcho aredy tod rdaiin lchedy qoty tcheeedy olkor
kedain okr solkeees lkaiiin qokeedy olshas qokeey chs
chdy pchain qokeos aiiind saleol cheol opedo qotedy ctho olchr ltal
schor okedy ol sheedy ychy kom olcheey qotaiin
lkeal qoky taiin qokeey olam aiin qokaiin pody
leeedy dam
pchear qokar qochdair lo kchdy qolcheedain qokeey chey lteedar qolkedol dsheeor
qoam qoteedar qoky dsheeody kedain chedy dal rchaiin lkeol yshaiiin keain
sheed dleeol lshdy okcheedain daiin otdain qokal al chey sheedy
qotar chey aiin kchedaiin cheear to chedy qokear ckhedain qol okchdy
shedy saleed dleey otedy keod qokeey olkas ar tdy reear chedy
ol lkaiin shey qoaiir aiin opchedal okaiin qokedy oddar sheol ol
dam arody peees shey tchm saleey okeey lko olkaiin alydar ctheal
chy ychdy yeo okar lkchdor dain koy qokain shol okeey oteor oreeey
chdy qokeedy qopeor qokeey chcthey lcheey qoko qoteedar qoky chedy olkedy
ykody dar aiiry
olchdy okcheeol daiin otdain ykchor olteey qokar tshedam
dy qokaiin otedol ar sheol okain dal
qokaiin sale olkeey shedy tshdair daiin chey
dshdaiin okaiin shey qokeey qokeey keeal chdy
lseeey saldar oteedy oko cheeey rchor
dy aiin lky qoteedy rey shody pdy
qoked qokeedain sheody qotched cthaiin olyiir chedy rsheol
lkaiin qokaiin yteeo qokain doreeod okeedy raiin qaly sain okchor
chcthy okeedy cheol lair chey shey olody lkeo
lchey ochol qoteey qokeey ar qopcheo olyam lkaiin chdy
oleed sheear ofcheedy kody otain qan qokain y chor
chm dal ool aiin shcthd shedy opedain chedy lpchail
okshoiin lkeeod chaiiin odeey yshedy olkar
al sheey shedy lkedy okol sheedy otedy ksheey sordal ar
ofeey chol olkaiin lteeedy lal ycheal leeod okdaiin shedy
lkaiin ckheedaiin aiin lkedar qodor shal olkg shear
olkaiin aiin cthes qodam chees ocheeedy
oiinedam qopam qol odeey lkar por chcthas tor oleedaiin keedain
qokar lchaim aiiindain otedy chcthm okaiin okar qotes
shey pchear lkdaly aiin lchedam ksheeol qoky qoeear
kor tey sheody kedair shey oteey okar otedy chcthos
ykar qokchey qol chey saledol chedy qotchedam orees
shedy pody qoksheedam shdaly ol dal qokchy
ar otar olky chdaiin lyeeor dar solchol tcheo opchary
chedy chdy cheedy keed shedy chedy lkaiin qokaiin cheol
qokchy otal sheeos ko okeey oedy solees oteedy keeey olkaiin raiin
kshdy kchedy odyan qotedy le chary
otdain shal ar ochedy olkeedy pal odsaiin
ol qokches ykos okar ol okchy olyor
olcholy oky otg dain yteedar dar yshdal
okaiin raiin qokar dchdar cheedy kody lchedy daiin odor
daryeey aiin chckhey sheody ctheey okeedy otedy otchdy
otain ytchedy ain qokeedy fchody soleeey py qokedy
okeey ckhal rdy qofchy sheedy qoky kes am
qokeedy peeal qokaiin okeedy shd lkdo ykeeeos otedy
okeey qoy tsheeedy olyedol saleeam chdy qokm qokeey
ocheey shctheam dar qokeedy qopcheey lar dar qokedy kchdo olkal
chedy dody qokeey shol okary dy qooiiin ckhedy dar
qokain dar ypcheesy chckhy tedy okchol dleey chedy
shol kd shedy lkedaiin taiin ychdor
qolkey sairm qokaiin lsan shom
kar okedy reedar sdair cheey dar qoky
olkain cphoiin chdy tain qokshor olkaiin
qodaiin qol okchary otar
pes qokaiin qoteo sheey
ody qotain kaiin chey qoked
pcheos okchdy qokeedy lsail ocher
ykeeedy qokshdaiin olchain oksheoly qokaiin
chdy tey opchy oreeey fchy
ckhdain led dair sheedy chedy leor sheey sheey
oleedy oledy soreod olkain
cheedy ain lchor tedar rs chas olkg dair shs cham chdy
daiin cheedy chedy olkar ckheal qokal osol okeedy shedy
okchdy sheedy qokeey otshain qotchey chckhy chctheed kol
okaiin chcphain cheey chedy shctheedy oldaiiin lchedy sheol qokeedy
chedy dar okaiin ofeey rdol okar aiin daiin lkeed otory
chedy qopchm qotaiin shckhy qokedy qoteedy sar ychedaiin cheeor
aiiinod olkal cthain qokshaiin okeey qokeey oteeol sain oteey oky olchy
qotedy redy aiin lkey otchol chey
ychedar oleeor qoail y oleeod lchedy okeedy
oteod qokaiin lkaiin olchedar pchor otar
lkchal qokaiin okear qokaiin lkeey
chey chey chedy cheedy lsheain
oddy sheckhy qokain okeey
dair rar ars keed
okchdy oksheody qoy qotaiin olkes qotoiin otchy ykoiiin oteody qokchedy odyody
qokedy dy okain sain aiiindy qokcheody doleo shol lcho
tr kedaiin oleedy lpcheal qol qokchy dedy opcheedal air lkees
qotee qotar lkaiin qokal aleedain oedy dolaiin dain qokaiin ar sheey
dy aiin qokain keeo okeey shedy olkar keeo chcpheedy olchedy
qokeey qotoly shey al lshdam chdy daiin pchedy dkdy
pcheor dam chdaiin chedy daiin ain chcthy sheol y
ytchdal doledol qol okaiin ar qokeedy qoed qolkol qokeedy okaiin
al olcheeeody qokchy qokeedy dar solar otedy shckhy kdam chey
okain okar qotain chal keear chedy qoees saleeos
tshor osar qoky shedy shckhy ol qokeor qokchedy
lsheesy qokain dar okaiin kdy qokol qokain ykod
dam saim aiiredaiin chedain qokeey chedy lkey yshain shckhy
chedy oky chedy qokeedy sheod qokaiin oteedy qotain sheol qokeey
fchar shedy opcheed otaiin lss dar dar qotaiin oty okeedy
ltol ctheor qokain okar tchol oeor dair arol cpheedy
yts chedy chey lkchedy olky dar ysheey
osy tchor qokar chol okcheody chey aiin kcheedain qoeeor
lked qoteey ykg dair cheol qokchdy keeod dar
sheol qoko qokaiin solkdy dain odeeol cthedy teal opcham dchdaiin
kody shear okaiin lkedy lcheal dal lkain ol shaiiin
ykol shol qokain soreey ychr areody lked sar ksheey
aryeeal y qokaiin shey okeey qoteedy qoedal olshar
rchol qoteedy oly pchey sheol qotaiin kaiin qokain qokeal
chal shey dar aiiry qoeed qokeey oteeo oddy dy lsheedy dar
odm qoked ytal olteody oty yky kedar tor chedy ykchod
roly otedy otain olchy shody opol cheol okedy olkeedy salam oleedy
sheody okain qokchy daiin or qokaiin olkdor lshedal qokdol olsheal
sheey qokedy oteeo chey otain sain lkee lkees kal
dsheedy chal lkchedal odeedy aiin qokeedy
fchdain qokedy okar ofchedy odee chcthal am dal dchor
soleeo old araiin ykchy chedy tdy qoteey lsheo odr
y chedy olky qodaiin qol okchedaiin qotd leos opchy ar
seear chaiiin dar ofchedy teey opchy chol cthom okeear yched dardy
qokar sheody dsheeody kdor ar osy olchol okaiin lchair qokeedy yshor qokeey qokeey
opdair oreed lchedy sar odyal qokeedain schey tchee opchy
dal alody okchedy aiin yedaiin air okaiin ain olky tedam
oleedaiin kor lkaiin opody shl qochor qopchaiin qokeey okedar
ardy otar ol ol chor qotain cheed oky chedy
olkeedy pedain qoky olksaiin dy cheol odeeol otar
lko qokeol olkain chedy sheol qokeey opody qotchedam oram
qodain otain ykeeeody chedy tol aiiredy
aiiindair qoky odyy qokain kam chol cheey qokar olkain
cthy chckhdain kchor tshedaiin dar okar chees ykeol otar ol
chckhey shedy qotar dchedy chor shedy qokar ar osedaiin ol dcheal
dytal alam pdain chedy qoteey qokaiin dcheeor rais pchain
sheol chedy shols qokain lkcholy qoty tor ckhaiin qokchedair am yaly
ts aiin okeey y okchdy ykedy lchdar qopcheey daiin arain
qokaiin dar cthedam lchor olkeey otain qoky dar oteedy keos
tchey raiin dy opcheos lkary qokeedy ltar pol
opchdy old sorol lky chedy schaly chey rdy
shckhy qotedy chedy otchdy olchal rchain qokaiin dal lkcheod
dal olkes qotal keody osy chckhy qokeedy ocheol ysheeor odyar qopor
sheey ol lkals qokain dar shctheol pchaiin okeedy
ol chcthaiin oltedaiin qopaiin otchy okain cthdal chcthar
opeom otedy chey shey cheeed olchoiin okaiin dal
reed ars lkcheed olkol fchedy opeo qokal opchdar ysheol olkchdy
shoiin areeody keeol chey oteeal ar orar chedy qokaiin
ofcheo qokchy dal chdy odeey qokar raiin leoly okeeody
keedar qoal otaiin salar oltdal
solees qokeedy ychos qotol sheedy cheod ain qokeey
okaiin sheol qotedar aiin qokaiin kam kar okain
dy qokaiin shedy arydy reedy solchey
rchdair qokeedy qotg keeo olkchey ychedair shey
qol ytees dleo dar peees qokain soldar qokchey olshedair shey
shey shol lcheol qoredaiin oteed cheed pchey lpchedy
aiin oky otchor ar
cthdy raiiin olshs lchod odedy tcheedal y
so opchee aiiindain shedy ykchod ol yedo fedo
ksheey qoky lsheedy rsheey oleedy qotain olyedaiin dar cheol
qokol opol soreos qokaiin ol opcheos tshary chaiir
oksheod pcheor dy ar kchedaiin chedy qopeor chedy sheol pal
okaiin olyeeol qotal cthaiin qokar
qolkdal qopchy chckhy loiin reeey rcheor oreody
qoko daiin qoeedy chedy kal pchol qopchedain
ycheeo chcthaim saleain qokchey qotedy opchey oteey
okal ychal otchy lkchal opody cheey shedy dar
oiiineey ol tom lkcheeod lsheear qokain dar opchedy
teal dal qokaiin yeey lain qokaiin qoky qopcheeedy oty rchedy
qokeedy olkain sheedy qotal kchain qopchaiin seody
okal yky olkeedar dshees qoreedy aiin qoky arol
teed dar chcpheeol qokal rcheey qokeedy
ytody lkchaiir lchey shey qokeey aiin sheol
okain okar dair y oram ysheor olkaiin
qokeedy raiin cheey qokain pedain okar rs shedaiin
salol reed qokeey qoiin qokain ychal aiin dam dcheeedy
rcheo ykar ytchol kchy okedy olchain qokeey olcheedy
ol chor cthm okchg al okchaiin kshdaly olshy
sheey okeeor or shol opcheey aiirees ychor oteey shody
fchol ldy lkeody ard dshedy aiin lkdaiiin teal aiiinedy daiin
qokaiin aiin opchdar olkain dar qol ykcheody chol tchain
shey ckheey qol yshedy daiin aredaiiin qokain shey ordy qokedy
sheedy olkain shedy okeey olkeey chal odan olear ltdol ar
qedair ltaiir odyoiiin oteos alydar ockheal cham ykeeedy oteey
qotcheol sheckhy shedy qokaiin qokain tee qokar shedy
qoksheeo dar sordam qokedy chor opeeedy kal pchedy qokeedy qotar
keed okeey ain lkaiin olkain ledam olkar daiin shedy
olkchdy qokain orr ain qolkdy kedal dar reeo qokeey
chals okain raiin lchedam oledar otedy
odeedam chedair olkain dshy otedy keos aiiind ykeey
seedy chedy tcheal dod olyeeedy olky qotedy ol cheol daleeody
sheedy okedy qokaiin saldaly chedy qokchy qol qokaiin lkchar
ool darear ody qokeor aiin opchol olchdol dar
okain shcthody shedy chcthain qokeedy qokain olyy okol qokain kr
pdain chedy qokain sain shey dy ykam olsheod dar qopchey yor daiin
opdar daiin kar oredy dal otaiin kshain dleey dshdal
chor qoty qoeeeody chedy shol chcpheedy reody cheeey kan lkedy dal
qokaiin qokeey pedar qoredol shedy
yeody pchey yshols okain ar otal raiiin qotain qokeor
shal cthedy opcham dar ore olcheeey dar sain
olky lchedy soreor qoteey kshain olyedaiin sham daryee dar cheos
qokeey keees dar okshedair rail ain dleal ain okaiin qokain
otar olar oredy opchy qokeey oteeol saly cheedy opedy
dam qokeal lear okor qolkedy oltees ol qokeedy
qody fchedal oteey kar okeey chedy sheey qoky or
qokeedy opedy teey daiin sorey solkedar rar otaiin aireal or shcthaiir ol dshedal
chol sheol oty lshs fchey opcheody aror doreed shedy cheedy chedy
ytched okeedy shcthair oredy teo rar oiiineey yched ool odyos sheody ar
okeedy shckheey okchy kedal lkedy dair qokaiin qokshor qoty aiin
chcthaiiin otedy otaiin sairee shcthedy shaiiin odyal oiiineey ycheedy oteees qokaiin
otain okeedy oly okedy reees dairear ysheo olyam olkdam okchedam yy
oldy olyedaiin lchedy tody kos okeey shr ycheedy ocho qokaiin lshdaiin
otchedy rody kal olkedain qdy ykchdy chckheedain shedy qoo fchar qolkair
shar otedy ofeey raiin pol olkeedy qokchdy shedy sshedy kcheedain chcthaiin
oty oty cheedaiin ypchaiin aree teed keey ar qokeody qokar lteeor
chedar oldaiin qokaiin oleedy okeedy kary ykal okair olkeedy olkar otedy lkees tair dareor
qoko oredal qokain olky qoky qokal qokedy chey salor ol oiiin qotedy chey
chedy oteedy dar dair qokaiin opdam oteey ychee okeeo qoky chedy qoteey qol
ypcheedain aro lkdy dal lkain qokain lcham qotiin qokain aiin chor
raiin dy qokaiin qol olyedaiin sheedar fcheesy qokaiin kam otdol
shey dal cheeeody qoeeody otedy olkaiin kr kor sheol
qokain okar shol olkain ol sdaiiin otok ol sain ol
pedaiin odyaiir chey opes qokeol teor chol qokain
qokaiin air doiin qoteain al qokedy solcheod am
qokeedy qol qokeedy shedy sheody aiin solar dshedy
okor kar pchdy aiiined qokeedy chal qokaiin dchdaiin
olshody chckhal raiiin arey chckhy tshdal qokeey oddaiin otedy ksheeoy
okedair qokain chy shey oksheeor fchody dar qokchy tol qokeey qokeey ykair
lkain qokeedy oryedy kcheeol otar oshm daiin chos ofeey dshg chs
qotar or opchedam tcheal lr rd arey dam otshedy ysheey dain qokoiiin
opeeedy cheey qokain dorod lchair dar soleol qokeedy tey oteey lchod yky aireey
y tcheedain otar qoky oleedy shckho dain ar
qokeey olshedy okeedy chdy opchy qochdy chctheeol
ardy oltor aiirals peor olkeedy chs chckhy daiin qokaiin
dshy qokeedy oleeos opaiir chedy qokeedy dar opchary
oteey ychar qokedy sheckhy kedar qokain oteedy okchy
or pcheody chedy qokeey lkdar pain ykches
lshoiin pchdy qotar ofchedy olkeedy chckheal otedy olkaiin
yshol oeey yy aiin okeey raiin daiin
alyor ory ykeedain otar okcheedain ldar qopchedam shy or
doreal saledaiin yshedy qokal qotiin sheedy lkchedal al sain dair
char aiin otchdy okeey keeody ychl sheedy ytchaiin qopeeal kar qokshedy
team olkg kar qokaiin taiin dalo okaiin olshar shey
olya chdol kees qokedy lteain qoedain ol tsheeey chedy oty kedaiin
qokchedy chedy ypcheey chckhy oddy aiin ytchees olkain ykcho dy qokchy air
ytches ytam ain doreear salg aiin soleody
dy qotchey qotd chedy qokeey oteey
otain aiin chctheeol okcheeos qoedy teol kchary dcheear
riiin dar lchy shedy tey sheedy chedy
sheol qokaiin olshdy otain chcthar qotam qoy qotol
olkain reeody al qokar okcheody okchdy sheedy oteey
qotsheedy qotain sshm doleo soled qokar otedy shol lkdy
qoteey sairor okar ycheod qokedy qocthdy okal chs
shedaiin qokol pedam daired okar olody pchor okal dar
sheol chol tdar dain okaiin ytedol qokal al sheckhy qokeedy odyiir
ykeom ckhar olshody qoky oleedy chdy otain shedy
qokeeol rcheody otedy qokeey otchey okeedy otody qoeod qokaiin
ychail redar shedy olchedain shckhair chey dar qoteedy choiin
okaiin qotedy qoky lkdair lkor ofchais
kdol or oteody ocheeedy chcthoiiin pedy dleeol lkcheeo ycheod
tshain opcha qodam ol aiiry qokeedy dar lkam kedaiin opey olkeedy lchedy
shedy otedal ksho oddy cheedy lshaiin shcthaiin lpchod ley oteedy ol
qokeor ral dar rshol qofcheody qotaiin qokol opdair
ooiin aiin saiin sheedy otedy qokaiin
cheeol ledair raiir olkdain qokain opcheeos cheedam
dar qotal qokain chy otedy keeody raiin lkaiiin
oleeo lkedy qoped okcham paly lcheol tey olyedy dchdaiin ltedar
olkaiin chedy tchoy reod otedy qokaiin qol sorain
laiin shar qopchor qopcheey siir okeeor okar or opcho
eseey shey otaiin teol aiireed teedal chedy olyee olkar shedy
opchr solkeesy pal otaiin chery okeey po lkeel ykal otedy
qokchdy opar qokedy oseedal dar scheedain
chy raiin rdam otain sain qokchey shedy opchol soly teol
opcheeo olsheedy dshal otaiin chees osho kchm otaiin saldain ykg shedol
cthdy lsain oky tchor oto
daiin sar shedy qol chdal sches am aryeedy aiin
okchy shedy doreey qoteey dleey dar qoedal chcthol dal
rcheoy al otedy y qokeey dchey sorey osy kory
qokain soleedal chdy dar daleo kar daryeo reeos
qog qopchey orcho ol opeor okeedy rcheo qokaiin dar
ar sheol qol dy qokeeey ltok dair ky ykeedain qokaiin ykeain qokchey
ychal keeed fchar oteey otm qokeey chey ltoiin scheeedy lchaly
qokeedy chedy olyom tshor
dy shckhy cheed lkod sheey eseo raiin doleedain soleody
otal otal qokedy or cpheedy odyeeo daledy oain teedain aiiredaiin
qokol peos qokeey dleey cheoly aiin soly chedy lso dy
dchaly tchedy so qotain qokeedy ykar cthdy sheckhy chs soreol
odeor soloiiin opey lcheeedy kcheeeody kaiiin olshdair olyedy sain ol otaiin
okol otear kas lkod okeear shd sheey qokeedy
olr chedy
dchol ysheal opchy otedy dy chey ol
ytchedaiin tchdy ytcheer dar sheedy dsham shedy lteear
pody otaiin ol okchdy otes ol qoeeor lchedy
qokshedy qopchy ol char pal odeedaiin qotedy
okaiin rchain oteedy ykeed qokchy sheol olchain chey shey
lkeeey odyal shckhain lchey pcheol ar chy
sheeeody shckhy ol chedy kshaiin
qopear shctheedy okedol ytees cheol olols
otm doleo okeey ykal
qokaiin chckhl opes qokedy oreees lkchody
kal olchedaiin ychdain sheol
qol qokaiin saledam chey roiin lyain
olty chdy chs ol sheey oiiinee
qokedy dal otain olkar chedy qokeedy
qokain lkeeody ain qotar rey
doeor okeey chcthedy olkaiin chedam okeedy
pedain aireey shedy ol tcheedar sheam dar
qoteedy tol qokshedam kshedal dsheod qokdar
sordy qokaiin chedy leed okas
chdy qokeedy ol otaiin kdain olkol okain
rary dcheey chdaiin shedy olkeey dar dair
chedy soleedar otedol qokedy qoeedy oleed otol opey ofeal
chckheedy olkain shcthedam loiin kee otar
qokeedy lsheedy qokain shcthar sheedy shcthdor ol
chedy sheol ol areeey yte qotedy otaiin olkain
olkar oiinear ypcheey ar qokaiin ychor tee
aiiinody yches qokedy otdain okedy lches
shaiin qokedy ykdy qokee schm dain otchy
aiin oteedy qokain okar sdy scheor otain okar lpchedo
xeo yches shary ltl qopcheody shar reeor qokain
qokar dody km shedy otcheol ots chol sar aiin tcheal sain
shaiin qokor qotedy otedy shedy qokchdy y kor tchee dery lpchdl
shedy kear qolsheeoy shedy shol ofeal ychair qokeedy otar sheam ols qoteedy
okas odyar solear kchy ol chor leody cthm sheain
al opchaiin dyteor opchedaiin or oeey rar sheedy okar okar
chckheos otar kcheody opody lyeo qoeeor qokain osy ol
oeedar otedy ykchdy chdy yeeey chey schery fchdy keor cheos qopcheeol
liin qotain qokedy olkedy rody okain aiiineear chckhy qoldy
chedy tee dy sorr chal chctheeol qotchaiin doldy odedam
otees lchey ytedy solair qokeedy qokedy aiiineeod qoeedy
qol otain lchedy qopaiin okaiin yshey oky dshs
sheey ckhar lchedy lkedaiin dain qokain sol qopeo shol olkar saldaly
qokedy qokain aiiineeey dar okaiin fl chedy qokal qokal
al qokchedy chedy scheey qoam kaim ysheey saiiin aiin
olyeam chckhy chey qokaiin aiin odaim olkaiin qoteal
shol shckhain qokeedy cheols qol qokal ctheor qol chedy
ockhol orched qokaiin kas qoteedy qoteod lcheody dchain qokeey yeody
peody olkaiin ytees ckhody sheeody qofchdal chedy solaiin qokeedy
lchedy leeam taly sheey qokain okal ol qokaiin olkeedar qofchor
kcheey ar dam oleedy fchoiin pchod dy arear qokal cthdar
orchey tol soledy qokeey chedy soraiin ledy pchar
otedy oky qopor otain chedy arol okeedy ykeoy qokain
oteey qokchedy dar otal sheedy chary shedy aiin
qoteedy qokain olkar ychd shey opdaiin otedy shedy soledar
redar otdaly otedy qoteedy ltedain shoiin ked doleer kar qoky
ain dar okcheol solory lshes ypchor otchain sheody okam shedy lkar dar
qokees ol qain daiin ar chckhody qokeedy
qodain dal rd shcthdy okcheey qokeey okeeeos
par olkain sorain qopeear cheol qoeeam ytedol
qokal ykair chedy dleey ol
leeod odye ckheedaiin shedy qopchor qokar chckhoiin
qokedy or lkaiin lcho lkain shedy qokeey
lkedy dcheeor okshais olkaiin okeeor chedy ytals okain aiin
cheey chedy lkchesy ain dal shol otedy qokal shey
y qokchey qokal reedy chedy okchees kedal shol shedy qokar
raiin qoteey qopchedy qotchdy opedal cheedy
rody ain ksheed olkain ytar alyear qokal ckhol
arm keedy okeesy ychiin qokain saleed orain okcham
otedaiin shedy qotaiin aiin odo qokchy or ypches
shedy olchain qokchdy chckhy schedol otody shedy kcheel chedy
ysheedy chckhy olyy olshedain qolkain qokeedy kdair qokol olkain okas
aiin qokaiin ks dar olyom olkain okeedy ctheeedy ocheo qokar shody pedy
daledam sain shedy chey otedy qokal raiin aiin
dar qokor qokar lsg okcheol chey al dchdy chol oain olkal ykeols
dar oteedy cheain sheey otol
otdar qedy qolshor qoiin ycheols ol olkal okal shedy
qol ltedar rdaiin sheey okain daiin ykar shol shedy shctheey
qokar olcheeey qokchey qopcheey oltam otdair chcthdy chcthedal ykdor
qotain qokar ykeal oeor lcheol chcthedal qoeain sordam qoedol
shedy shody fchaiin solals qokain chaiiin otedy otod qoked pchear
oreeo qokaiin qokedy qolkdar daiin ody ytdaiin qoted lkeedal cheol
dolain tedy opchedaiin oty ar qokaiin shedy chs ckhal
pcheedain sheey shedy ksho dolo shckhy ain dain
sar kes keey okar qokedam odeody qokain qoteey cphair
schedol ychdal chedy keod saireody qoody yain okeedy soraiin lm
dal otshdy chey dsheeor ar shey cheey dleey oleeey
chol char ol qokeedy ykos shal lsr ar tain
qotain lkcheesy qokain opchedaiin sham qoedol otedy chey dar
yshain qokos chedy oteey chckhy qokchedy
ol doledy qopchey qokol olkeol lkdol olchdain tedy shol
qotol fchaiin ytchey okor lchedam sain otar oteees salesy rd
oteey cheod soleo shl lshedam qokshdar pchedy qoteedy chedy opey schedol chal
sheey lchedy yteedy chas dar qokeedy lod shol qokeey lseeody
ykain sain tshedam dain chey raiin ctho ltaiiin reod
oteey otaiin kedaiin pey qokeedy olkeees
ardar olkaiin kee qokeedy lsheody opeedy ol dair dalor daiin ar
shody otain olshar chal qotain opchy ykair okeedy chedy okaiin okcheor
olkeey ykedaiiin oteor qotchdy otan lcheos aiiinody otain
olydy chey air dal okeey shedy ockhm odyeedar
ol kcha lsy sheedy qokar qoedal qokeey chees shey opchy
ar oteedy chcthear chcthaiin dain qotor qoeedy qokain olyy ar
al shckhy ltal lchdy ypchdy aiin lkain kody shedy lkeeo y ycheeeody
chedy las teor opchaiiin lchedy dcheeo ochm qokain kary qol
pcheedain dedaiiin otm olcheod sorain shal okain chckhy okeedy chckheod qokaiin
ol cheedy shckhy lsedy solaiin tol qs
ar otain ar ty chdaiin ckhal sore dar qokaiin qokedy
ols qokain osy qokol pedy otary ykeed ykoy kar
olaiir tedy pchor ychal lteeey sar fcheedaiin
araim sairedy okeey otdal al aiiineod ycheo qokar
eseeol chedy qokeey shes otain qokdar chey qokain qokar
dar solkeol sshol qopchol cthdy lkaiin
dar tey pchear or yshedy otedy las chckhy
pchs alom lsos qoar chedy reedar opchol lkeam
schey opcham qoeeo lchaiin chan shs ychaiin qolais chedy otshdar
okeey qolkeedy aiin shedy dar lchdar okeedy qokain dal
qokaiin dair odyeod olkar shedy dal otain
lkeed olm otsheeey ltal qotaiin chal cheedy qos dar dshy
saiin shl al okeedy lseedy dshal oley ol okol
fchdal dar dardy doo oreed chedy dair qokaiin okeain olkoiin
qotaiin olsheol sheol chedy dair qokaiin fcheedy dleey
olcheedar qokain qokaiin shey okair ofeey olchain qokain ches cthedy
okchees otedy ledar chy
okeedy ol olkeedy chedy dair qokaiin qordam
lkchais sordar qopchey or dleo roly shol kedy dy otain opchees
saled otaiin opdain chedy chcthar cham oreo ldain otody kal
ochs qokain chey kair otaiin ckhody oteey chckhy sheedy
dar opchom qokain tor lkeal qoteeody qoeedy chedy olyedaiin scheos
shckhy qokain okaiin olkos dar kshy sheody qopcheeedy qokchedy
raiin okeey olkedy saleey qokedy lkaiin qokedy or tsheal lkeedal
ytedy lkain qokain opedal qokchy lseesy
ykcho or chedy qotaiin air qokaiin shey okain olkeey
saiin yteeey okaiin kdair opchol lkol lkeed ar oeeol or ksheer lseedy qokain
otar ol qokal pchol qokeedy saleey qokeey oty qopcho kcheeey
ke lsy qokain olkar qokaiin lchedy daiin dar okeedy
ar qokchedy qol ar lkain otaim lkdal saiin pchol qokeedy
qoteedain lkeol qokeedy pey sheol opchdair chctheedal kaiir qotain ly
chdy opchom lkche chedy yshedy darol ofcheos aredy dam
pchdal soreey shey aiirary ar qokeedy okeey chedy
seal ykchy okshar qol daiin dair
aiin qokeey yeeedy opcham okoiin ool qopchedy opchy qokchey
shr qokeal sedy shol qokeey cheo qokaiin ycheol qolchaiin qopcheeol lchedy
qokeedy daiin salar olkeey dar okol otair opchdy qoteey
dleal dar qokchy chs shcthair daiin kedain dsheear qofchol oey
chdy tesy dar soleed dsheedy lshoiin odeal teer odyeeor
peeal oky qopeor okar aiin shckhy ks lkaiin ychy
chdaiin okar kdaly keol lpcheal teedal
ar opcheo qy taiin osar qokedy
solar dar dchor qokeey odol shiin
otain ol qokar cheol olkchy
otcheos ytchol pchr pes okaiin ckhody
dar qokaiin chey ltas shedy
sheed orcheol qokal ctheeedy
teey qokar qochor okar ychd chckhy
chcthdaiiin dar ysho shesy
dolaiin qoteedy qokchdy chdy oteedy
ykaiin cheey ytody ol oteey qokeey
chedy kchees areeor sheeos ckheeey
pcheos oredar saiin sheedy
qopchedy lkal peain lkaiin
cheed qoteey lsheor
daiin qokchy cheol ypches
shedy aldal lkain ochedy oddl okor
qokar qotedol ycheey qokar daiin
okain ledy
qoteedy ckhody lchey
opody okchedy ychar alyair cha
qokain al soledy
solkeedy sheedy aiiinols pedy
yes qotedy lchedy dal
pchedy qoteey chcthedy dedy ykchaiin
okaiin shody otain
oldy sheey dar ysheeol laiin tdain keeo tshor kchy
chal olkedy shey qoteey qokeey dar laly syal or qokar
ochaly sched shctho rcheol qotaiin chedain qoksheeol ockhar ltos chdy
tsheeey ar qoksho chcthan chdair okar opchedy otar opcheos doleody
saiin qotedy qokdal qokdar aiiineeedy sain daiin qoody soledy dy
chckham pdain rody opchdar aiiinedy eseeol shedy otaiin olcham olkain
qokar or sdy shol keed
ytchdar qokol qokain koy qokain ytche teos lshes shey
qotedal tshdal saiin ytody kam sham otedy sheckhy ckhar dleey chckhy
otchey oteedy ol okedy qokeos qoteey olkol qokain key odar qokain ol okain
shey oteedy sheey otain rchedy chy ofchor sheody sheedy okal
ychs air qokar or dam ker aiin olkeey dchdy qokeor
odyed sheey qokol okain lchedy shedain qokedy shckhy qotees olshaiin
qoky okal qokain okeedy raiin otar okain qokar chckheain
sheey dsheody dain otchy ol cthedair ked dchaim odeal
qoteeo shol chedy opchy lchey aiin ytaiir odeeedy
qokeey dshar shol dsheed dar dleey shd
ykeeo rl oteey olshdol lchedy ytcholy ol
qokeedy lshd aiin qotchdy qotedair kos qokeey
ychody aiin solail shedy qokain qotees ol
pcheody oteey chedy odeody qokain sheol dar keal
qokeedy shoiin olkedy resy otedy okain shedy
okaiin lsees chody air doleeo qokdaiin
shedy olysaiin lchedy qopchedy orain olkeey dar
dy dar dleey chckhy ain okchdy lkdy
cheey chedy soldam cheeod dar qotaiin
kam oteeor reeo dal okiin
otain qoed okain fdy scheor qotain
shcthaly qoty odye olkain
qotal aiin oteedy ain qotar sheod reor qokar dches odyeedy shom
okain qokeedy al shol dain chedy oiiineo oleeor chedy qofchee shol aly okain olkeedy odyeeo shody
opor otar qotd okain ore lshdam qoredy sheey pedam oteey otoy shedy
ypches aiin teey okar cheedy kesy kor dain oled
soriin opain raiin okar dchey to rear qokeey qokeey chedy opchom ckhal fchody
soledy okedal lkedy ar otor solkeedar dy shedy lchdy oteody otaiin ytom
cheedal ol dar dareal al qopcheeol okar otol
otain qokedy ol dara qokain chey shey olyeos oseeod aiin pcheey
cheeor ky sheedy qokm oteear chol oteedy dshedaiin ol otary ypchdy dolain qopcheos oteey
chctheey reed air sheckhy lkdy oey qokeey oaiin qopchol otaiin ltory chedy ytody
tchain okar solain cheedo lchod otm sheey lsom chedy oty tedam shckhee sshdy qokeey
orear chedy qokaiin qokeedy y sain ol qokar chdy olkedy ytchol dal
or areeol otar pol daiin shey solar chaiin opch ykes keey aiiinais
solkeeo soreey qokal ol okaiin ckhody aireey aiin
olkedy solor saiin qokain solal chols fchain saleeol tchol shey peedy shoiin oeeedy dair
lshols otear aiin sheckhy okeey qotedy cheey shedy olkchdy par okaiin
chedy dair qoeedy qoam peedy kshey daras qody qotain shol qokain shedy
tsham aiin teody qotchdy qotain shol lkdar ofeey chdy okcho lkiin oted
qokar qotchair ar cheey okain shedy lkeo raiin yy ychedal or qofchaiiin
otedy olkedy qotedy oteey kshedy sheody sheol reeod pchedy oteedy ched ofeeol reeos ol okeedy
raiin lteal ychos areey shol qopedy dog chedy tdain shoiin
lkcheedy opdain olshd cheos otcheeol qokar olkchey kal ychory ckhar
chey al opchedal cheeeody ychar lkol qokaiin soredy okeedy okaiin shedy qol qokar aireo
chas ol sheol qokaiin chdain olchok okeedy shedy
lkedy shody otair daiin otedy ofeal kol lkar chedy
soror sheody qokeody aiiineeol ytcham odyy
saleeol chcthiir ales ockho chckhain raiir
tsheeol ofchaiin otain shey shol okeey
chy chedaiin oseey daiin lcheeos chaiin
cthedaiin ar sheol qol qokshdal tchy
chy oleedy olkaiin saldal solain qokol opaly opchedam
okeey chor chaiir cheeody chedy yshedy
qotedy qokain sheckhy chedy sheol dshy
oty yshor qolkam ar tchol
chol dleal ain oedar
ol fcheeey qokedy lkdain dar daiin
oteey qotory olkos chol daiin qokaiin cher
aldam ota fcheedar sain kes ychair qotchedy
reedar keod qotain seeeos fm
kdy shedy lseeody qoeeol aiiineey oloiin kan
lkedy aiiry okol oteody olkchdy olkeeo
okal raiiin qokain solaiin chey qokeey
oldol chedy okeey oky chdy oteedy lss
okeain aree tcheam qokain odeo sheol otain ledy orar
che qol qokain ochdy lkdal kchal kos otain qotaiin
qoteos qokar olyedy chcthedy otor qokchy aldaly cthdy aledy olkchey
shedy okcheor otchdy opeeo oky qodaly cthol okeedy chedy opchees qotain qokeedy ytees
qokol opedy air leod lshedal cphol tdain ol dy shedy qokeedy
otchedy chal oteeal qokdam lsoiin chcthdy yshdar kchary kchear eseey dshey daiin kedain
okedy aiin olydaiiin dar oteedy choiin cheey sheedy olkar char okeey chedy
dyteol cthedol kaiiin pdor lchey opody cphedy tchody ol daiin lteedy
qokain aiiinaiin cphdaiin odyal chedaiiin pedy olkchedy chdy dal chey qofchedam olyedal
opdar qokaiin otoly salal chody
sheedy olshr sheey otain qokeey chey olkain qeody ypches ol lchdair
ledar qol okeedy qol dair oaiin qotar chdy yshdy ain ckhdy
lkedaiin okain leol opedaiin chckhy aiiineal sorar
chedy ldar ykchg shes schedam tcheedain aiiineeey
al qoky ykaiin lkais oteedy al
oleedaiin kor okain keeey chedy yshod
okaiin ofeey am cheey qolkeear al
cheesy keo olkar lyaiin lchy okain
otar oteey kedaiin ytoly otar chdy
cphear odor qokchdy to qotchy or
sain qokeey ckhas cheeor qokchdy chedy dar
qokaiir qokeedy pdol chedy ykchdy rchdar to
qokar qoredy tchaiin oteedy chaim dolos shey chor
chedy qokeey dy al doleor saiin keeo oreody seody olteal otedy
qokain oriin sheedy chedy qokcheor dolear teeedy soledar y solaiiin
okdaiin qoedy areor dair chedy odyedal rody opchdy lsain qotor ar
qokar qokshedol cheol lcheeor fcheeey kaiin qokee lkedaiiin ckhedy
cheeos qoeedy lchedy okeey qokedy okol otain cheol
qokeedy olar kchor olyeol cheey dal qokain qotaiin otody
chckheo odair otsheey reesy otoiin qokaiin ol qotaiin
chedy shcthain olsheey okeey oshaly
ochy lseed
shedy okaiin qotchedy al shcthdy opchey qokar oleed shol lchedy sheckhy
or tchoy ol teeol qokar shey qoteedy shaiir fchoiin olkedy opody rchol
sain chckhy tcheol qokeedy keal olkar daiin ain dal oty reed
chcthear chedy ykeey ksheody le cheeor qotedy sha keey pchdy
otan lkeo qoteey qoko olyey teor opcho solod shody otain
saleeody ychoiin yaly ar lkeol qokeedy dar
oky ltedar olkes rals opdar olkeedy y led kchedam chcthdy
odair qokain lpchdy cthod salor soiin shey qokchdy otain qoteey shar
cheol saiin qokal shey lkeody otshain ledy lkar okeam shr qokedy
chedy dam dareo qotar
otol olkaim cheey shy chedol opear otaiin qotod qokchey okeeey chedy tcheody
olyees olkain qokeeody solkody ain chody ycheols qokeedy chedy dam sheey
sheedaiin qokedy qokain cheey sairaim qokar qotail shedy otal shedy pody or
saiin kair chcthar okoly dshos tchedy qor qoked solaiin cphey olkeedy laiin
kchdy chctheeod olam olcheod ardaiiin rs qokaiin opal ytody qokol opey olkol
qokain ytedy sar okain qotar
qokol pdar qol lchaiir qoteeody lsy lchedy shaiin qorain qokeedy
ykeol opchy okain otcheedal chdy dar okedy lkdy chal ckhoiin
qokeody olchy shair sheol ykaim
qokain kar qotaiin aiin oteey olsheees okaiin kcheeedy dy lkain otl
ky sheeor ar qokol okain ykeain chckhey cheeedy shcthoiin otedy psheey
qokeey reoy chctheody cheey shey qokchdy
otain olkeey qokol okain qotedy qol ofcheal oey ckheedar okeey shedy
okchees sydaiin cheol oteor oteey soldy seal qokar qoteey oteoly
ofches olshr otedy pody shol
otain shcthaiin olkaiin tshed ar qokeey sheear dar qokar olkain dar qokal sheo
lcham aiin teody qokdal sheey dar shol ckheol shom
qotol fchear okdl ols chey salees oteed otdar ctheedy chaiir chal
odeor otain kaiiin pchor sheol otedy cheol otdar scheod odyody otedy dam chedy
qolkeeedy qoky qokain ctheody tdair aiiined kchdy oear oddar okeedy
tey qokeedy dar qokshor chcthar choiin chedy qokar or kor qokeedy okar
olkain schary salam otdol lteeam chckhy oteedy shcthed dair odyeedy oteeal olkeedy
olkchedy chal ckhody qotaiin qokeedy qol cheedy qokain chey shedaiin okain
tchiir ol ykches ykaiin shcthiin sheedy cheos qokar kchedy sain
shory yteeor keeedy sheedy shey shol
qokaiin ko kchod peedy ked
qolkeeedy oredal ar chckhey chedy
qokchey chedy oseeody cheear dar
qokchedy chdy shckhy
rdaiin olchy shedy ral ar
chdy olkchdy dalm otain raiin lcho
qol lcheeedy shy chol qokchdy qokedy
qokeol aiin qokar dal chedal aireey
raiin sha lchedy yshed
dal odeedar shiir okchedam
daires oly sheedy qol opeeeos
shedy otal shedy otody
ol qofcheol char ytdam ar
qoky chedy otaiin chs okaiir
odyedy qoky oleeor
olkd rchaiin dam ykody ol
cheedy pey ty otedy arail
olchdar okeey shs okain daiin odyar chckhy dkedam
sain opchm octheey okeey solol
daryeal olchal rar daiin olsheedal
shedy qokal chedy
sheeor ckheeal sheol
cheear otody lyair
tshdar qokeedy ar daryeey
lsar yain pchedy
qoteedy qotedy qokchey ol tshey
qopchol okchedaiin okeey
dar cheey qokeeor ykeeo
arear qokeey
chey lsedar salees dsholy chedy qokar ykeeo chcthor
qokaiin dsheeor tchaiin lm opcham qokain chedy qopchdy chedy keedain lkeedy okeor ofeeol
alain yaiin olkeed or chedal qokeey chy qo qopched soreeol soledy
qotor shey qolkar shedy
oteey dleey chol qoedal raiin ky dy shey okchedy keedaiin
shol chiin ped dal otedy tedy oras oksheain chckhey chedy tchedy kshain
oo dain chedy qol cheey chdor pchdaiin keed sorm sheey ykaiin areol
chey kom qoteeod qodam qokar qol opchol qokeedy chckhy olteey qokar ol okchdy
shy kedal shol qol chedy qoky ycheal qokeey dleo ytol qokeedy chdaiin
chckhy okaiin daiin qoedaiiin qokain cheo qokches aleedar rody dair shedy olyor
fcheos okedy olody cheeeos qoky olkeedy ycheedar dar qopedy qolkor ytchar chy yka olody qoleor
qokain shey yteeey peed oiineol qoeeody sheedy okain soleear cheed dchedam
daiin ody qokeedal odyeeey oledal oteey lshody salar qoeedy ychaim oteedy
dar qokar ar qokaiin qokchy taly opeody lkcheedy olody qotchey al
tees ckhoiin lseeal orey
qokol ckheol olyor qopcheey okar otol otain or qokar
sheol chedy qokal shedy shody otedam ysheal okar qokol okain am otshos
ain qotal olshoiin oldy daiin ain okedy qofcheey qotal pchor ofeey
shedy daredy liin olkain chedy qokeedy koiin chckhy eseey ar
ol sheedy qolsho qokal qoteo seody ledar okal lteedy yteear dar cheol olkdol
oleeor olal sheey olcheom lkedy osy ykar eseal dar chol qokeedy
kor sheedy raiin orary qoteeey qoteedy ota
qoedair shey araiin rchdar qokar sheedy chedy scheey odeeo qotedy
ochor qokeedy yteol odar qokeey oredy otaiin qokchedy reedy tol qokeedy choiin
qokas qopdair dchees oleeor okeol esee lteeody tedy qokal qotedaiiin qokain
salar qokaiin lsdain chd qokchey sheedy orchaiin chedy qokchey aleeey qokain qotal areol
lka or oteedy chedaiin opdam shol lshiin paiin dain shedy qokeey ckhey okeedy
am otol olko otedy opchy oteedy chdy shckhdy dair dar
oredal qokain ain lkair oteedy qotedy reeol shedy solees otdain
yshey shckhy chedy oky qotedy qokeey lkey dal arealy sheedy am olkeedy
otody solkedar oky ykoly chol aiin qokar daiin keol koiin ofchor qokaiin lchedy lkees
shedaiin lshedy shedy qokain qokeey oleeo ordar kcham aiin qokar
olyey lkaiir olkeedy qokain lkaiin kdal pcheeol okeey char
lkedy dain are qoeeor qotshol qokeedy ar dain qoldy qotchod oteey
sheol chory olkeed lkaiin al okchy opchod areor qokeey chey chdy dar
chcthaiin tchg or qokal qokal aiin qoteedy peeal chdy dal kody air ksheedain
dar qopcheom shey chcthr air daiin shckhdy tody sheedain otedy qotaiin ofchor
okal cthdy shckhy otedy qokaiin qokain okeey otol olkain dar lshar
otaiin shol saloy shey oked qotar qokeedy chedy lr qokain
taiin dar qokchey otedaiin otdam chdy leedar shiir dal or qokar
okeey dar qotcheol otchdy ar qoteedy char oky okdor oly
sheckhy ar opchedy qotchey otedy lchm ain lkeal odyedy otaiin aleeol chey
otaiin rs ycham shees dar ol oeeos qokain chey soreal deol tod
lteo olshedal soree sain rshdy dal chedy aiiineody dy
qotedy otain yshod qotedal qokchey lseeey odeedain okeedy olkody qochdal
ochor tched qokaiin shedy lkcheees oleedal shl shedy araiin
okedy aiin opchaiiin qoteesy keo qokar chor shedy ddy lko
pchedy okaiin shol ar lcheey okchdol pody dar
ytedain qotain ykchy ytain qopain olkeey qoeey deedam lteedy qokdal qokchdy sheod okaiin
qokain oteedy qokol olkeol qopchedy qokeey keoy kdar sheeal olkeedy chdain chey
air solchdy oded daiin otshaiin qokar dar odan opan
chey ychedar ykey daiin cheey chdy shcthais okain okaiin chol qokeedy
dar pchdy dy sheody qokeedy olshdor otedy oroiiin otedam lkain okchedy
ytol oeey solkeeo qokchey sheol olchees qokeedy
dsheeo yeos okchar chdy daiin dyteey olsheod olor qokeey
aireey chan chdy cheeod oloiin qokain qokar chs solkaiin qokeey okeod
olchary oted qoky qoky oledol saiin chol qokaiin lteeo shedy osar dar
okeedy opdy pcheal qokaiin lchedy yty oiiineo cho dam daleor shckhy
salor opchey oteody cheey oll shedaiin qotchy ar qokeedy sain
aleod lkcheedy qokain dees dar opchedy ysheor olor tcheey diin opol
air qolcheeo keeos chos qoan lkedy lseeod qokain cheey sheear kor
oteor solary qokain sain yteeey orear olkol pair opchdair kshdy daiin
pchey ykchedol cheols chedy doraiin qokols qokain reeos shey dy ared osees
air shey aiiinedar chdaiin shedy aiin oky ras
peedaiin kdam ltody lsal ychedaiin otain olkeedy chcpho okeey
qoteey otedy leey lar olsheoy kain soreeor chckhy qokedy qolkeey doleedaiin
shedy yeol qoedy qokeey ytchedy shs dolod qokaiin qopched
qolcheol soreedain okeedy dchair qokain cthaiin ardy qokar ol otain
sheey chedy qsaiin chedy okeedy qaiin oseos qokeey yeeedy olyan opey
soleeey qoeedy chedy tcheeoy lshal olkeedar qoks ol okchar
ycheedy chedy ar qokaiin kal qokchy chdy ypches shedy lsody aiiinair
qotchy dair aldor okeos oteedy qokain ledain sheedy saiin
pchdy qokeeol oeor dam dar qokar
ckhedy dal qotedy qopchedy olky lte olkdaly lteedy ltdain olcheees lkcheeod
dsheear qotaiir otedol lkcheed qokain qokar oteor cheey ar doled pcheain
dar eseey chedy shol kl ker aiin qokar shedy
dy lchedy olkeey okchey dsheedy rar or ochoy lseeor
okchdy qol oteedy aiin qokeey odey se oleedy shees qokain
qokeedy air olkeey ar dody lkary qokedy otar chdy qokchdy qol olkaiin
oiiinee shedy aiirr otody rody dy lchedy qokar cphaiin saiin
ypchdy ol aiiineeedy yeeey qokain dchaiin okain qokedy qoteey
chcthedy dal olkaiin py chdy dain okaiin cheeey keedar qolcheedy shedy
qokaiin oleeol soreos opchdy esee chedy oshain sar qotos
ytchedy osees qokedy daiin qoksheedy reeol salal shckhy
keol shcthey qokor ks qod okaiin qol pchiin
qokain qom opcha oldy daiin
shedy pched otal qotedy chdy qokar qofchor
dair odey opcha chs chedy kchees sheody qokeedy
lsedy lkear ty kody ocheey aiiineeo lchedy dleey
chdy dal solkos qol sheody teos olkm dain ochod
chdy opcheos chcthedaiin qopchaiin tcheer solkeeody qol
dain otan cheey shedy sheedy keeos oleedy oly
ofeey kl qokain shol sheol oll olkan
ofeey ytody lair qokaiin
sheedy ysheedy shedy ledy am lkaiin okedy peedy oteedy lsheees otshee otar qoky
fchary ol qolchaiin okaiin shedy oky chcthdar sheal sheey dar lair
qokeedy kaim qotain ykedal areal oteey otaiin lsal otaiin lkcheeo lkdy psho
ytchedar shey sheol yky qokain qokeey qokaiin qol opchom chdy okar
or qoteedy otchor cphed opchy otedy or sos qokain otar qoky
lkedy qoteedy chdy sheey okain soriiin lchedy
qokeedy choiin saireal okeey daiin odyal
peor oey oteedy olam ckheedy daryeey
qol leos octheedy cheedar qoky qokal
ol okedy sheedy qotom dshdy qokain
rched dalaiin otcheor lkcheey ykeeo rcheey aiiineesy lshg or aror
shol qokar shedy pchy dar qopchol qokaiin qokol qokain
ked qotchdy dar reeod ain ory opeesy chckheeor chal
rcheo ardy shedol shey
okol pey otar otal ain shckhy otody okar
dar ody qotain leey soreedy ykeed qokol okain ar lchor okcheesy
ltiin qokain otedy air cheey chedy olkal ychg okeeor
dar qokaiin sheedy chedy qotal saiin qoeeo chedy
kshear oey qopedy qoky fcheom ypchdy
sar lsain okaiin lkeey shcthedain
qotan sheedy pcheear shedy par qokol pain
yshedy qokchdy qokain chcthaiir qokain okar
lchedy odyair qokchy chs chedy okod ypchol
cphaiin odeody air daiin kaiin teody lteey
qokedy lkees qokain qoteey
sheol dar okeey oty y daiin daldy
qokaiin ordy dleeol ykoly kas oteey
shey lseeey olchol lkdal olkeedy lchedy y
sheody qokain kshedy oteey lkdar qotaiin olkeey
chan qoed cheey oleo qokar fchain daiin qokeo qokeedy
qokain ldaiiin qokain kar okeey ar qoteey salols
qotain olsheeody qoteedaiin saiin oleed lsheal oles shey
qokaiin qoteedaiin okal otody lseeody
qokeey chedy otear dain ychdam
dar y qoky rdaiin pchol
otchain qoksheedy ytey okaiin oldaiin dar
alar dar aiirol dleey dar
qokeey ykal dar chedy olkor chs shckhy
shey soree keod chedy chckhar qoky lseedy
okaiin olar cphair qokchdaly qokedy chdy oleo
ar opchdy tain
lseedain oain qopdar dleeol chdy qokeey
yaiin chedy chcthair tas ltos
chcthdy odar qokeedy
chedaiin kchedy daryeo chckhy
dar okor cheeor ocho
otaiin oteedar lkdy dain
ar qokar ytiir daiin air
ochor shctheeal okeol
areedain or qokedaiiin otear sain
air ypcheor qokar olal qokedam shedy
dam otd okain qotar cthaim tsheey seeey
y aiiram olkeedy olcheaiin lchedy tedy
dcheeedy qokeey lkedy chcthdy otchdy kdal
qokain otaiin cheedar qokar
ykdam okain
shctheal ykoly oleeor otedy daryeal shedy sairdy daiin
oreeol qol cphaiin ypcheedaiin qotedy chdy daryeey cheol ll chedol saiin aiin
peody okedy qokedy kshan chedy pchdal qokain qokaiiin lsol qokeey ol
sheol kaiin otain sheey al leees kal okshe y
sheody qotain qokal am tcheos qokar yteod
aiin opchedy cpheeedy qokaiin raiin shedy chedy
soleed okees qotcheor oteey oteedy qoar qoky lkchal
oteey saledal chdy oaiir or chedy shol yteedy qoeeal qoteedy
lchedy cthaiin okaiin shedy solm qotaiin chckhy qokeedy
otody cheol cheedy chedy qokain shctheeey
ytey qokeey sheeor cthey orchaly odedam
lkeeey ckhedain qokchedy qoteeo qokar cheol dy lkain shees
keed qokar otedy odam ky qokol otain lkcheees olshair shcthees
sheees aredam qokeey fchdair oty y dcheey schm aireeol
qoeeor aiin qeol dain ykl chedy okchear
qokchey kr kor aleeody aredy yam
sheedy oreeey pody shedy okcheeey ral oreedain
ypched qokeeol qokeey okain am qopchedy qotor ol qokaiin
dleal chedy ytody ykr oteed cheol qokeey qoal ol
areeol yteoly qorol qokal saiin shedaiin oteed char okeey
lsham qocthaiin opchr qokeey
ycheeed otedy qolkeeedy qolkeey ctheeedy dleey dar
sheol am sain sheees rok okeedy ytedaiin otedy chdy
otar olkeedy lchedy okchey cheeor sheol dar sheey
olkam kd lchaim daiin qokchor qokol pod qokain
leey old qokedy tedy kal oto ared odeal qokeey
orcheear sheo sheeor olom peedy
kchedy otol okain chedy chckhey chedy okedy aiin
shcthody qokain dain qotdam chedy sairdy chey cheain daleo
sain qokeey shedy doleody qoy okedy solkg daiin solkedal
shckhy chedy dy oeeol sain qoreal otaiin ol
okeedy chedy qokaiin oryeol lchedy lchey dsheeo oteey
chedy otol otair qoaiin
octhedy ain ofchedam lky okain qokal lseedy chom qolkdaiin shedy
deey leees oliin olkair otar okar ckheedaiin sheey kary
otain sairdy kchdar ler al qokar qotedy dy otody
cheol aiiinas saiin keal chcthedaiin teol opchan qopcher
chedy daiin pody ychal syed qokal cthdy shdain qokdam
lsa qokain ochey qokeedy chy cheey olo dam
otshedy aiin doleeo otedy oain lkals qotain aiin oteey alyaiin qokchdy
ar yshdar okaiin aleoy qotchair chedy daleo qotedal qopchedy
qololy chckhy tedy pchar lchedy dleey ol
opchdy okeey dleey dsheeod dshdaiin aiiino pchees chdam dar
odeal odiin sheedy aiin lkeody cthedair qoter sheom lchedy qopchdar
olyedaiin oteos ypcheeol daiin areol qotaiin chedy oko otain oteey
tdar dareeody dar tedy kedair otal
kar ctheody okedy chedy qokeedy chedy aral oleey chedy alyair oka qokain am qokeey qotd
ykeey qoteedy otedy chckhdaly ol tshedy oreed dar qopedy soreod chedy qokain chedy qotchod ytchar odyaiiin
qokedy shey kshiin fchdar ar ain ysheeol okar qokchdy okedair ykcheal leor daiin
shckhedy qokeedy sheol qoedaiin kshdy qokedy cheey ky chckhiiin dar shckhy ykar ytchol odan otedy dolm
qoredam oty ckhedair roiiin qokain oldaiin odydain ol dair redar chedy tedar qoy olkair qokar orcheeor ol
okaiin qoteol qokar olcham olkol opey ytdain qotedy lcheody pcheody ol laiiin otody okaim shckheo pcheey taiin qokar
chctho daiin ain dair qotdain ofchedy pcheeor chdy tedy qokaiin olkeey
dar lkey olkol opedam dal shey qol qokar dody char qoteey lsdaly ol
qotar oty keeo ral chaiiin lkchal soleey ypcho doleey shol okeey chckhy kchaiin otaiin oteed chey old
qokeey peor ytchar lshees qokain odeody aireal ychr sheedy qokar oiiineedain cheeam chckheesy cthdy
ytdain sheody ysheeedy oteor opcheeey qokedy chdy okar rl rchdy dal cheear dar sorals ckhedam chckhey chey
aiin olkar sain al chckhey reeor olm dcheey otchdy ctho lchair chedy cthed chey cheeor
chedy qoty aiin chcthan chedy olkaiin shy lsey daleeol aiin lkr lchedy sorain okeedy lkcheed qotol
fchedy ol otar qoteeey aiin solas aiin oty otain okal raiin qokeedy aiin laiin opchdy cheedy
chdo oloiin oedy qokeedy chy oteey chckhy otchedy olchain oeey lkcheedy otody otedy olym okain tdy
chdy oteey kchaim aiireees chedy qokchy otal ar lchees otdaiin olkain qaiin lkain alyeol ar shckhy
shdaiin otedy lteey qotedy lkees ckheeo qopchedy chctheoly lkchal cheey shey okaiin
shedy okain qokeey dar okeey qokeey dshoy dar ykchedol
kee qokaiin olkol oteor otain shedy lchdy lkar okeain olkaiin ykdy lkols sheedy aiin
lkeal kesy otedy shol soledy daiin qotaiin otol pain laly cheey sain odyeeody okain
shctheeol chedy ypches cheees qokm qokar qoty chedy qokeedy yts chckhy olyees qotom
ar qokar qoky odyas qokain ypcheal qokar qokeedy okshdain ol kcheey leal shey okedy qokaiin
ychan daiin odyeees sha shdaly pchey qoteedy qoteo qokeey olky yshaiin oledal yeeor olshais
okaiin qokain seed oleeody sholy oreey olkody ol qokeedy qokchdy ychy tdy pody qotody
dchol tched yshedy shckhy ain daiin qokeey okain oleed
lkol lkdy shedy olky okeey lshedar al dcheo otal lteedy
am sdal opcheeedy dal odyeain dcheeor qol cheed lcheedy raiin qokchdy
dar qokeedy dar ariin qokain chckhy sdal daredain
ra otedain lkeal al qoteal qopchedy opy cheear dsham ckhs
opchor dy al dcheeedy qokeedy qokaiin dar okeedy lshar chdal
qoky oksheeod opes lkcheeor ltedain lseees lkcheody dy oteey qokain
reor peear
okod okar sheody dsheeody raiin sheol shedy shy olchain oeey
ltar olkeey otedy qokchdy qotiin okain lkchal kaly shcthl okes
ockhdy shal reedy pchee opchaiin shcthy chckhy aiiineeod ardal qokeey
qokeey chedy dal aredy qokaiin qol tody shedy qokeey
tshor dy qokchy sheol ar qokeey ytcheody alaiir lkeo
qolkey qopchair qokaiin qokedy oledal lkedy daiin sheey chcthy qotais
chedy dam cheedy raiin sheear kedam oredy qokeey oteey cheam
qol tshy ain lkeedar shg olyaly okar
ochaly lshedal ol tchear sain
shedy osdy sheedy qokeedy shey ol
siiin shail ar qokeedy dar qokol oteor
soleey solkaiin cheedy opain aiiredaiin ckheeol
dar lkaiin qoko dyteol schdy alar ykl ykoly dar qokaiin dar
ysheody al qokeedy or dairaly lchol qokeedy chy qochair
dsheeeody otain ykar shol chedy air okchdy lkdy oain qokeey
tol lkain sairdy qokeeol teeol qokar aiiror daiin qoan chcthain
daiin lchedy shody ckhol
qokchedy saleeo dain lchedy dleey
qodar y teey qokar oreos tshdy keed keod keeol
tcheor chol dolol saiin ctheal aiiindy opchedol lsam otdam
oteedar kshdy kd chaim okar ol dal chckhy okeedy
oleod odedaiiin ckheeedy dalaiiin okshal sheedy
ar daiin kos qokeey
chy chcthy olsheoly dar dal cheey keo qokar dleey dshals
peeedy qokair daiin dal kedal oky qod cheey ar
tedy olyedaiin oro raiin
oeod air dain olkchey cheeey shedy chcthar dar
dam qokaiin saiin odyal orchdar kdy qokeey olkchey okeedy chckhees
ar qopchd okain aiiineain rdor cheod oky lkcheeod oteedaiin
keedy odyody lsoiin olshaiin qokchey
otain qokee qopcheal liin qokain aiin daleed koy
kail ol dar kshair qokeedy cheey
dar opcheey dain pchdy ol tear sheey lkdar alyeol
choly otedam oteedy qokain lm olyo otain
ysheor ol lkeod lkchd dal chedy cphedol
dshesy pcheey qopeo qokar kchedy
aiiinod dain chody olkeey chedy
olteey otar qokeey qokedy opchey chctheeol olchedar ar
yshoiin otedy lchdy chr okshal okaiin cheod qoleor
lkar olaiiin sheedy okar otear ypches qoy tshedam
olyok tol sairear qokeedy dar
qokaiin olkeeor qotedy osedaiin dar ctheedaiin okr areey
okeedy pdain dleey ycheeeody shedy kcheal ykeeey qokeor qokchy cheeor
sed opchdy lshdl dar qokeedy chey shedy rchdal sheey
olshedal lkeor qokar kdy dain ol yshdain
shedy qokeey daryee kdy kchy chedy
olkeedy chckheees dair ltar lpcheor otedy otedy
shedy qokdar chey okaiin okain
aiiineod al opchar sheedy qolcheor
lkeeo dar dy
pcheey olshs soreo odedy qoky
y qokeey olkeey chedy opchy alyaiin ar
lchain solkoly dar ly
qodain qokshor qokeedy olr
ol okeed ytdaiin shey
aiiinaly dair saired okaiin
shs dar shckhedy
tear doreol dair
otaiin oteear dar
qokedol cheols ol okaiin
olsheol doler ol
okeeeody opeor solain sheey
ytom qopchdar otear okeedy
qoteed otear dy shedy
choy chckhoiin qokaiin otchedy
ol lshdol qotain
olshols otain lchedy
ory fchody aireeol odyeeody
qokchedy olchdaiin opdol char
qokol peody daiin qokain
qoky chs shedy
dy solcheol qokal saiin
ychaiin sain pcheeor
shoiin okeey qoky rdaiin qokdal qokm chan
lkedy dam odiiin otedy olyey okeey
dar reedy oteedar olky lkche qokain schaiin
oteedy lsheod odee tchar oleed chckhy opchey
reom qokeey keeody kory ckhar otol oteor
darear otar cheey ol qokaiin qotedy qokeey qoty shesy
qodain ytdaiin shedy odyeeol shedy qokeey otaiin
shedy tol ody qokar chedy
okeedy dar qoky aiin odeey ycheeo kshedy ardam
dar okain ar tchm qol qokain qotaiin qoody dchaiin orcheeedy okeey
lkaiin dshal qokeal aiiinos otdar octhor ysheeol laiin cheey
tcheody oty cheol qoteey qopeaiin chal shedy lkaiin air opchar okeeos
otedy qokeey oredy daryee shedy teedal qoeedar opody otaiin
okeedy shd qokeey qokedy oteedy chedy lcheos kchaiin olkeedy dar
daiin odeedain sheol otchedy ycheed qokshs shear dar shol
qokeey cheain olchos opair ley qokaiin lchdy
otar okchdy dsheeor
qotee liiin tchaiin pcheedy dshar otol olkain
shey qokchdy sheedy lks okeom sheedy ksheeey
or cheeo shs sheedy okeaiin qoody chckhy
dair arol tesy reedar leeedy areo
oteey leol areeol qokeedy chol opcheeeody okain
qokar qokeey kory kedy qokor shedy ytchy salody ol
sheedy ky kchol
qokeey olshoiin odyeo cheol sair daiin opedal qoteey
okain okl odyeedy otdain lcheal otar ckhain soredy teor sheckhy
oteeo shckhy ras kdy solaiin tchm aiin opdy oteey
okaiin qokedy kshain okeey dar qofchor olydy opoiin fdy
chcthar olees ldy dair sheedy
lkeam ol lkaiin qotedy cthedy tedy okeey qoteeo otaiin
shedy oty lkchan shol lshy ychary lsedaiiin fchedy tchedy shckhdam olkain lol
dain odaiin tchdy shoiiin otair laiiin oleedaiin chdaiin
qokeedy keedar chedar y odeal olshees ochor sain qoreol okeedy sham
yteeal olchok opcheody oreor qokaiin
kd ar yshm octheo lked oaiin tchdy aiin ckhdy shol
soreal lail solkal odedy dam lkain shey qokeeey opdain
sheey qokeedy ykeeody okain qoteeol kaly okar oty qokeedy
lkchaiir olar ordy qoteey okeey oledaiin olyeeol olyees saldal areedain
aiiinedy lky lsheor yteedy kdair olkain kar sheey otedain okedy
otody qokeey olko solor otar opchdy qotchdy olkedal
lchor oty kdy olkeey ol oeos shckhy chey otedar ol
dy dareey qokar otear lkeos dain sheey qoteos olyedy qokar
okol okain okshdol qoedal otaiin odyais
chcpheor cheey oteedar okar shdl raiin okar olkdain solear
olkol otair opchor qoteedy olkody qofchor dal sordar dain cheey okeeor
chedy sheey okeedy shey qoleedain shedy ofeal qoeey kaiin
led chctheo shedy soleam ycheod qotoy otos qolkeedy aiin
ochdar lkeeo salar okeey chedy otedy cheey
olyol yteeey chey shedy lkain oldaiin chedy okaiin otar
ol otchy aiiredam oky ar sheol ar lkeor qokchdy raiin qoky
olkeedy chckhedy ochaiin sheedy lsheod oeey qokar lchair chedy
okeey aleedy chery shedy oteey qoko ldal qokchdy
chol qokeod olchody daryee chedy rody kcheody okain
otar tchain teal aiiinedaiiin qokain lsol
ol chckhey qolchain otal
ockheedain deey shol okain shedy qos ytoiin odar otain
dedain or chedy qokeedy chdy sheey ykoiin chedy oksheeedy qoky dcho
cheey am qokchey or lcheal qokal qokaiin ol solm oealy ckhedy
olyeol qokee qoteedy ol cthor shckhy qokedy qokeey kaiiin okar
opeod olshedy doraiin qotaiin
otain ysheey sheey shctheol qokchy okchaiin laly chor cheedy paiir
dshd dareey doy cheedaiin qokcheey okar cheey shdam chees shckhair tsheo
qokal olkaiin ol pchain qokar dcheedy ras aredy
yshol olchiin otain lkcheeeody qokchey qokal okain lol okched olkal cheey
qotain or chctheeody qokain psheody soleal olkaiin chey
keedy shckhy shedy opchaim okedy shedy qokeedy tsheedain otar qoleal
ochy olkody qoky olchedy aiiredy qokaiin lty pedain oksheeod sheody
shey qoleal dr keod cphm
okaiin okeedy ches shedy otol peal qokar
shol qoky lsam qotedy oteedar qokol otain
y cheey chan qotaiin daiin ral ytody
oky okal saleey ytchedar ar otsheal qokar okar
oeeey eseo chol otchey okal okain shcthedy
dy qokedy kchom chedy qopchody shedy qokary
qotom qokar ltal lkeeey odyeod olkaiin koiin
qoy qokar or qokchy olyed sheesy
qokaiin kedaiin okain chor shedy dair
chedy otedy arair olkain qokdaiin
shdol keeey chedy qokeey okod
sheedy okeey olkar okshoiin
aro lkedy
doeo qokeeor ytedaiiin qotain cheoly olcheedy
soredy sheol qotas olchey okchey qokal
okain qokar ycheod shedy oreeey
aiin olyam shedy dair
orchaiin opchom qocheo daiin lkaiin
qotar olkain teal lkeeey
qotedy qokeedy
okedy pody qolaiin
otaiin olkedal shs
qofchedy lol shal rsheody
lkaiin shey okaiin olam
ocheal aiiinor chcpheoly
saleeos aiin
lchey roiin otedy ckheod dyto qoker oteeey chey cheol
chedal or tchody sheeam dy kar daiin solkeeey odeeol oteedy
okcheody qoteey daleor qokain okeedy dy kar eseo cho sheey
shey daiin ar teor psheeol kshaiiin lkcheod qokaiin chd lkain
ky air ochaiir olkedar ol otaiin aiin oiiineal chdair
olky qoky olsheeody odyo dolm qoty sheol qol chos ycheeody
saleey shcthr ain daiin qotal lkchaiiin ytedaiin dareey otar
qoky qol oteeey y lkeeody otedy lshar
qol cheedy otdar chcthor opcham raiin ltal chdor qokeedy okeor
okchey otcheeol sain cheod qokaiin chckheedy ykair qor odyedain shcthedy
alary ckheeo dleey lsheeey lseal shol lsody lteedy ol qokeo otchol
qokor qoky chedy oteedy okedy rd sheey ol qoko ral
cheees ain ytchy
tor otcheedain otar olkain rr ycheoy par qokol okain
oksaiin shdaly qotal aiin tcheal laiin ochdain oleedy tshaly odedam
qokeedy qokain otar dleal qokedy shedy daiin otchy chedy
dy soreody qokar ytsaiin dy qokedy areo chor
koiin cheeey reedy ofchdair
qopcheal leols chckhy oteedy laiin dal lkchar keain okedy
olkeedy lshdol shey qokchdy shedy otal saleal
ychdam qokaiin otees dar aly shody otdar chedo chs
lchdy otaiin lsy shedy
lkchal lsheor kchaiin qoteedy leor okeey okeed qokeey olas qokeedy
olchear qolod lchey lsl lsd qokaiin lkair dar dchain daiin qokain okar
oleeor reed okos oleeey olkain qokar otchedy salar lchor
daiin sshdaiin qoar ytchor lkd dsheey
qotain qokal areal qokar okol qokain ychdol olody
or olkaiin ofeo qoaly lchey ychol qokar aiin okedy
otain cthor otcheo okar lkain shedy tshedy dolaly opchary shal chedy
teedy okedar odyary oto oteey solain
qokaly dal qotaiin olkedal chctheal
pshdy qokaiin aiin odeor okar odyeedy
rody dy olody qoery dshdam
tsheor qokeeol qokar oksheeey chey okain
olky chdy qokain qotedy pcheal
rcheain al daiin sain okeeody ykeeedy lcheedy shey
qokaiin qoeedy
odyody aiirdy otdain lain opcham ar okeey yteod
saldain odyar aireedain chedy dchear ty qokain oteedy qolcheol sheol
ar odeedal kaiir qokshs shedy leey leeedy
sheol sheey qotain soledy qokeey odaly soreedy ychoy qokain
kcheody lkody qotes ky qokain qokar qoky okeedy ytain qotchey chckhy tsham
qoteed qopedy ockhdy eseey kan olkol fchain shody olkain qokedy
okeeeos ps okchdy chedy lsody qotaiir qotees ychaiin okeeey cheol
sheedy lkeol lcheol chedy okeey olcheedy chody qokeey ar ochee
sheey qoteain reees led shar
dain otdain qotedy olydam chedy qokar shey ctheody sheey
olchs qokedy ckhos qokain okar alyair qolchedy otchdy shd qokiin qokain
lteedy pody ytedair ycheey solaiin otal shedy chckhaiir ol ckhar olchm
olyes cheol pchaiin okol olkaly lar qokedy dorod
ol oe okeedy y shal otedy lchey raiin oteey chey lshd
olkedy opody opchey lkaiin char kshaiin qokeedy kair
lol solar qoeeody ykr chdam chedy ode chedy
arey qolchdal areal okaiin chedy shedy otain oreeol air qokal
oteod ardal qokdar
ody lkaiir chckhy otshedy qopdar ykchdy ochain qopchedy pchal okshal dal sheedy cthes keeod okain cheey lkcheedy dshed cheey oeey yam keo
olkaiin qokaiin otedy sain ltdam shey solar otain olkeey qokshdy ocheody odyal qoody ckhm odaiin otchdar opchary qokeedy chedy lair dain dar qokchdy ytal qokaiin
alym olyedy qokol okain okee okain ctham oteedar osho dain sshain qoteedy olal ar dleey dar ychd qokaiin oleeor oeeol otar
ykchaly lkaiin to okar qol lky olal dshdaiin lshedar lkchedaiin dar tchaiin dam rchaly qolcheeody kary saldy daiin areol doredy tal shr qokain saiin shedy ksheol
otedaiin lkeeol olkain qokar shckhaly sheey qotain aiiinols opey qokeedy dar doreol opcham ops olcheey qokaiin chey
otedain shal cheol qokar kedol shedy yts keeed sheedy lkar qokain salan lcheeedy aiiineeal okain daiin qoedar ar olkeedy keeey opes pdain leody lkey tchdal
qolchdal daiin rcheey qokeedy oteal ockhiir rary aiin aro oreeey ol shol qokaiin oteedy keeo odol lkedaiin chdy lol daiin araiin ltoy lkdy syeod qol
octhaiin dair pcheo olkeedy qotchor tcheey shctheo lteeey olshory qokain chcthed oltam shey okar aiin qokeedy chedy oky sheeol qokal
ol qokaiin olsheedar chary shey chol lo
otedy dleal kdain shg opcheedain sain raiin opcheeey yteed olkaiin
otcho soleeol oree sain
qokchedy chckhl chedy olkchdy chol dal qokody
kes otedy odedy oteey lchol dain
pcheey sheol ycheeedy kchedy lkals ckhedy qokol oto shody
qokain oledy okol qotain qotam or areeol shedy
qoky olkeedy chckhear qoeedy chdy daiin areeod
chedy tees olkeear dolair dolaiin dam qokaiin olkdaiin ofeal olshar lshedy
qolsher ychedal ldy opcheo kshom kdain koly y orol
xo ytchy qokedy qotar shs shey otdair cthedy
sheckhy or okchedaiin daiin al
dair qokeey oler rar pchedy aiiineal qoeeor lshs
kar dar qolair okchg oteeo qokm
ol qokeey shey okaiin otedy daiin qoeedy
shedy qokeey chedy qotaiin laly sshoiin qokedy pchee
cheey qokedy okchdar sain shol saleedaiin oteol teal lols
olkeol cho okchees ar teeey dar cheey chedy okeedy
dar dair odod dam soredy qokeedy kas qokeey ltar
chdy otaiin eseey oleol olkeedy ykor qotain raiin lkedaiin
qokain aiiinaly opees tain leam qokeedy okain sain ar dal pchaiin teor
or qokar olkain qokaiin shol ol arm okeey chey ltody
shctheos cheedy cheed olkain oty dchor qoteedy qokaiin
chol teor qoky ain chcthar lchedy odary otedy sain dshs
chdol raiin oltdar qolcheol dy qokeod ral dair pedol otal qotedy
chedy qokaiin kaiin sain chey olchedy qokeey olchdaiin ykd sheedy kchy ychdal
qokchdy or dal qokeeey otain leeey ol qokeey qotaiin
otched aiiinedam pedy oteedy shedy ol yan qotedy
shar dal ol otchey oldaiin teody
keey olkeey lkm lkeed dshedaiin opchor olyeam aiin tchedy cheey ycheeey sheey am
lseo cheey qokedy cheod arear ordain shedy otal qokedy qokear qokeey daiin chckhy daryeeol
qoedar qopchdair sheody qokaiin lchedy ty olshody
y sheol ar lar shey qokchy oseol otal cheol
qokaiin opdam odyeeo okchedy ol chedy lcheeey opody ytoiin
ykdain chckheeody opedy qokeedy okaiin shey solar chy lkaiin am dy otedam
ydal areos qofchor daiin ytcheody ypcho odyor seain
shey peeal dleedain ar al qoteedy ody daiin otody olcheeody
ycheeody tshor olyeeo otedy ctheor qotain laiin cheey alyo
olkchdy shedy sheey shedy lkr dar okcham okain oteedy shedy
okshal shedy doleal qokeey okain qoer lchedy qokar qooiin qokaiin
qoeear qoor oreor dair
sar qokain soldal qokain ykees qoksheedy kdain olkeedar
dleey lteeody chdy olkam otol olkain lsody olshal ofchaiin qopcham
okody ol otary dleey lkchail aiin okchar raiin qotal kor
oeeol lkaiin ar sheol dar dy qokaiin peear qokeey otedy
otchdy kedaiiin qokain lsey oteedy dar okcheeeody oteeal ol otees
tshaim qokchy kam sheod oeey okar olky qokain areol tedy
daiin qokaiin chdy ysheor y sheedy saledal qotaiin otain otar
lkdar okedy solkd lkeo cthain
shckhy otain qolkeor daro qoteey qokeey shedy
qokar oke aiin qoty qotain saiin otedy otcheeedy laiin
daiin ykaiin seor ochm qotaiin keol shcthaiin cheey
chcphedy oddy lkar okeeey okain tcheaiin olkain kcheeey
qokaiin sheedar olkaiin qoody okeear chedy dleey otedy
qokeey eseedain ol laly
otchdy al qokchey qokchey ykaiiin kor otsheor soleeey qoan oreey okeedy qokain aiiino sheedy
otshdy qofchair tey okaiin lkdy qotchdy ykedaiiin qotain keeody
chedain olky oldaiin lkeey chdy lkain chs ykaiir rg
aiirod qokaiin kar qokeey ckheor chcthas ros otal otedair lsom olsheed yty daryee qoaiin
chedy shody okain ycham shom dar lkaiin ltal oo ydy reod opody
oty oldaiin soledar chr okaiin cheol chee shcthal chiin
olkain dar chctheo ytody opchedy ofee chedar air oky qokain ockheor yshor
qaiin dair qokedy qokchy tchaiin qokeody ol qokar okeeod otoly shedy shees fcheeor
oteeal esee ain oar qokedy
shckheal oteedy al yshey shedaiin oiiineeol chaiin qokar dshoiin odo olchm
okar qoreal cthar otain shctheoy dar qokal olkal ckheedar shedy
opchedaiin opeesy shedy qokeey okeey chedy qokoiiin olkeor daram
or daiin cheey dshody pedy tchdar qopchol olyary otdam sheal pcheeey ots
oey lkeey chdy olkod olkeedy qokeo sheey
chedy aleey aroly dar qotedy qoky qoteey shedy otedal oo ypcheor orchain
dain qokaiin shey cheol daley lkeoly ar qopeol yshedy okchedaiin shckhaiin lchees
olkdor lsheody qokain qokeey oiinedam
qokeey qotaiin qotedal ofchedy tchm lcheo qokal opody qokshaiin sheey sheol otdain
dain ltedal qokaiin okeedy solkeedy fchdain chedain aiin oteedy kdal ochm ll
qokeedy otedy lkedy otaiin arey otedaiin aiin
dair kar cheol lcheedar or qopcheody al olky olkes qokeey shedy
qokeey qofcheo qal aiin dam qokar otedy kchor qopchedy sedol olcheal
chor qodain chedy qotor qoeear chey
otedy qokeeol lkals qokain chdy qokar shedy oty shol
olo qotar oky chedy qokeedy olchy lkcheedy lear sheol qotees oteed
ckheody otshdar qolchaiin qokaiin olks shckhdal lchey qokeal
qokar chom otedy ytedain okcheey dchdar tdy opcheor okaiin ol schdy
aledal chs oto
ypcheody odeal otar opes qokeal dleey reeo sheey chckhody dshd
chdy ykcheor qokol ckho olkedy otos otain qokeey
ol tsheeeody olshar tsheody dcheesy qotoiin or aireey ol
okar ytd rl shedy qokeey ytaiiin yedy dcho lkeed
chedy dair odeeo otain qotchdy saiin
dar otaly oteedy kal sheey dar lpchealy qokain aiin ycheo
dardy lchey sheear qokedy qoky y shol okeey ar dleey aleees sheey sheedy
sain alyaly otchdy chs
lshy salal shol dshl ral qokedy tshor daiin lkedaiin olchd qokaiin
qotedy chdy sheody tor oky
qokear tchedy ol eseey ain lkain daryeo rar lses kals
sheedy alody qolo po okchain sheol qey qokeey qokeey shedy kchear
tshaly qokain solaiin qokaiin qokedy qeeol ykos
orol kchy qotchor lkeeod aiin lkedaiin dar ol ol
sheol shcthaly qokeos shol chckheeey qotain shedy yam al oteedy dar lkar olkedar
oks shos qoteey ar osees darain dy shey otol fchedy qotchor
qokeey ar orar qoedy
ain qoteey daredy qokar dytedy qopcheedar or opchedam qokeey ofeey
shedy octheal olkeey qofcheal qeeo shear qoky choiin otody chedy
qopchor qochol qokal opedy otaiin
kdy lchey aiin kcheols oteedy qoan kshdy okcheeedy kcheeo ltdaly opdain qotedy
dy shol otain ykar lkey darey qokaiin olshaiin shcthdy dy saledair
qokal aiin okeedy qokain otar shckhdy kchdy okchdy qokain soledar ykchain teedain
liin olkear oree dchol otchaiin oteedy qotedy olyees
dleal olshary chdy ledy daiin qoky shdaiin okedal dar okeey
oteey cheod reed olkaiin qokeedy ain chdl oldam chey qotedaiin okain
kd ral oky solky okain dar yshdy kchom lkm qokol opor oreol
olkedy otain cheeor ksheey aiiinedar qokeedy
ltear cthdy opody okam qokchey opeols olchg sheedaiin qokal reeor qokain
qail lteeal otar ain opedy okeedy dar odeedam ain qokeey lkeor oiiineey
lsedy tedy tedy olyy tchedy
olky okdaiin otedy qokeedy chckhy dcheeedy qokeey lkedy chckhey ycheeol qokeo qopchal qotees
or okaiin lchedy otchdy chedy qokcheedaiin keeody dar qotchey lsy shey
ssheol arm lkiir ol ykchedair otedy qokeey olcheedy ykaim qokain ychar okaiin
otain okar okedy otain olkar leal ctham ain
qokeey shcthedy daiin qokeey chedy okeey ochaly ytcham qopo qoteey oteey
ched lcheeod qol ctheey qoldy doleey ory dar okcheedain shedy
ksheeo dar otaiin opchedy shody okain ar
lkeeol otedy qoky am qokaiin dar okeey otaiin aly chedy leam
chedy ocho qokeey qokeey chedy qokdol ar chcthedar dar qoteedy
chol aiiredaiin okeeo shedy olchody dardar qoty sheedy
cpheees qol lshary cheedy kar oty chedy qokeedy qokeey reeo soleo sheckhy qokedy
qokaiin ain sheeos rs olkaiin qotain qokar led cpheody chcths ol odeor
ral lshey areeey odyeod qokeey shedy qokal shedy rols otain
ytody otm ysham otain odedy opeor
yeody lkedal lchedy tsheey ykeedy qol sheey ychor okcho ocheos
olyy teol olkchedy lkchody shedy dair chckhy olkeey qotchdy shdam aryed
tedam chctheol pchedaiiin qokain dar shedy qokar dchey
qopm pcheeedy ytchedair lkcheeey qokain qokeey olkchey oteor soleeo chedy
okaiin qokchedy alaiiin olyedy qokedy dchan otain qotar shody qokain qoteeody dar
qokar qokeey sheody dsheeor chdy yshol opchor
lkedaiin qopchaim kshedy qokor chedy tr shedy qokeeol qoteey shckhy
ol dcheody qokshor ksheeo okiin pod chctheo qokain shcthedaiin ykdor aiin
sheol dar lo kcheedy qody shckheear qokain otar lchedy dal
rchair qoteedy otedy lsol chcthdy
shctheey qokal qol qokaiin qokedy al olyain laiin dair
qokchy sheedy olkeey soreody shedal daryeo cheor sheey
sald chs qotos lchaim dy qotshey okeedy tchey kchy shal
ol qofchedy tain shs yshdair qokchy ol dain arey taiir
otdain olcheeol qoka ar y qokchey olkchey ykeeey saleeedy otedy shcthe dar yshed
odor qoteedy ykedal lkain qoedal chcphey
tcheol tedy ol qokain qokaiin qoty qokeedy ol char
lkaiin otcho pshedy okeedy chedy olkain ka dar qokeedy qoal qokeo
oteedy qokchedy lsear chey qokeey keeed otedy chedy lkeed chedy tsheedain
yshaiin ar otchey oteedy otedain old soreal qotar shol
dshedaiiin opaiin daiin ain soles chedy okain chey aiin soleesy
kd solchor osedy lkar otain octhedain otedy dair shedy lkom qopchdal qopain qotedy qol
qokar ofeey qool oteey okeey chedy qotedy opchdal otchy oteedy ycheed osheeor otody
ar dal qokaiin ol qokar or pcheey qokeedy
cheol chor chedy raiin qokaiin shedy opchedy tchedy shey dchar aiin lkeom
qopchedy sheedy ykees ar qokar oty solkeedy dar shey qokain olkedy shedy
tshair sheey ots aiin qoteey dleo ain daral reod oshedam tedy
qolm tshy raly olkdol shedy chd qokear oral dar dlee ar olkeey
kg dal shes qol pcheey
teody ody lchair dy rcheey qokeedy dy keedal qoteesy qokeey olain olcheedy
lshaiiin al shcthody y ckhain qopcheody oresy otedy
okeedy qoain dair shedy aiiinoiiin qokain sall sheedy oraiir pody qokol
opey dar lpchedy olkeedy lchdy qokaiin oteeo dalm lkaiin odor
aleey oeody dar olyedal okcheos dain shckheal ar qokeedy shedy
rchdal otedaiin ldal ypchol qoteedy chg dar lkary
ol qokchey lteeor otaiin qokain kcheol qokar daley shal otain
kos chcthain lseo otaiin qol cthm eseey ain shckhaly sar
shedy kcheeedy qokeedy ar tshor lais
chedy yshedaiin solkaiin qokain olcheeor shedy qokaiin qokedy ol okar cheed solear
lchor okcheo raiin tsham lsedain okeey olkain qol sain otedy dain opchedam
lchear daiin areor aleedar dchol
tedar chedy olkaiin qotain sheeol ky shsairy ar qokal shedy chey otedy
sored qokaiin oldor qochey qokal sheedy dshy shey al otcheal qotar qokchdy ches
cthor okos qokeey oledar dar tcheed dchedy shckhy rchaiin seor
pchaly otol opedy solol qokol ckhor oeody kches odyal solchm ain
qokeedy chedy leeeody otedy
chckhy okar ochedam daiin schaly odeo teedain soldaiiin fchdy oteey okeey
chedy qokaiin tear dchdaiin chdy char qoal ardal qokeo teeol sain dar qokeoly qokeedy aiin
lpchm olkar olchal odyeeey qokdar otshey qokol olked
tchary sheo shedy otchy qokedy qokal otedy shaiir chdy lkam sheol
cheol qokar ram ps ckhody sheedy qokiin qokain yteedar qoreedy
otedy leal okar ykeees rchol cthdaly dar qokchy cheeor chedy qoky
aiin oteey lkol odeeol pchdaiin sheedy qokar qol qolkeo sairain
reeo chcpheeol oor okeedy cheol qokoiiin opedy ream qokchey kail qokedy
otain seol dal sheey keedar solkdam dches opeed
otain cheol schol tedy odiin fchor oos raiin dchs ol
olam dar sheol chedy ol olyedy shctheos kshey qokol olkair
areey qopy ol qotar cheain
oteey chedy lchey otdain okeey y cthair cheedy ar oltm otar
shdaly chedy qokchy ychor dal qody okaiin qokain teo ldol chals
qokain chdy dy aiin dair otsheeol qokchdy otedy sheey qoam
lkeody doldy ofeeol
olain or las qokeedy alain qokaiin am sheol salaiin aiiineeey solkeaiin
al tchedaiin chody qokchey py oteeor ol qokar shy oteor
lchedair lshsaiin shedy solkd raiin lchey qol cheeo qol yshedy okaiin
kal dareeol saiin qokeey ar qoteedy olchary dchdaiin qol okeeey qotedar qokain
chain sheey ofcheear am qoty soredy qopcheey qotedy okeedy sheey
pam dar qotar chey odyal shckheody otshol qokchdy yty aiiinaiin xeody qokar
okeedal or chey y qokeedy chckhedaiin salor okchain oiined aryo qotaiin
shdain saleeor otain deody dal qokar
odyeeody otain qokar shckhy ral qokain chedy qokeedy lkair chedy oteey qokain dal
odeos ld raiin otody ledy dal rchol chctheed otain qokar leol eseeol dar
shedol qol lcheedy ychy shan chedy pcheeey qokain sheody ka qotedy sheey
chol oteey doledy olkal okal olsheeam ar tedy dain cheey qotedy qokedy
daiin dain qol okaiin chol okedal pcheeod olkeedy ykeod chey qoeeod
chcthiin ckhol qokor cthol sydy aiin sheody dsheeor qokaiin
tdy okchdy qokain oseos qokeey sain shedy okal ychy qokain olkar chedy keeam
qokeedy chckhees shey ol soledy qokchy otedy okaiin olkol ckheeedy olkedy
daredy chcthedy lkcheeod qotaiin qokedy leey qokar
qokedy oteeody ykesy ycheey otar otchey okeeey shey lkeeo chedaiin orain
dleal chedy dsheed qokeey chaiin cheey olkchdy chedy cthes fcheedar cphedy qokeedy
chd oeal shcthe chckhdaiin or odo soleeo shey sair laiiin aiin opchdaiiin
saleedy ded otain ky qoledy olshd oain
yshain ctheody oiiinee olchedy saiin chedy qokchy qotedy rd chckhy okeey chey olkeeal
pcheedy ykl otain dain kar qotar kdaly otedy qokaiin qokain olkar lshy
dchs qoteedar y oteedy olkody aiin
oteedy daro opcheal laiir chd otaiin okain tod solkal shedy doreeol kshear
orchol qokeedy poiin qokeo sorod lched okeeo yteedy kar ol okaiin
ycheeo shckhair chey okeeor dar daiin rchos dar dam dar okol opol
qokain qokar dleal shdain otsheal
pshdy qokeol shol qokeey chedy daiin dar qokol qotain chy qotedy shctheal shey
soleed chal dar okol olkdar qoledy lkeo sain olkar
ol okchdy chedy ctheedaiin shedy ksheeol okain otar shedy oteeeody shedy ochdy otdain
oteey qoeeody kedain qoky chs chckhary y qokeedy ychos cheed qokeey chedy ar
otor ykar qokaiin ycheeal or qokain shey qokeey soledy
okeos teo olkar ytched olkaiin kar qokchey chdy shckhy odeody solkoiin qodal okedy ochedy
qoky otaiin or okedaiin ky shedy dam chedy tchedy lshch dleeol kos shedy pchaim qoty
dar ysheeody shey okain shedy chey ked lcheeol
lols otain aiin oey shaiin qokchy chckhedol qotal ykeed oldy
okar chdy otor olshody aledain qokchey
keeody ar okar qokchedy lseoy cheom olchy qokain qotaiin qotar saleesy otedy qokain
otar shdor qolkes shedy sheedy lkals okain shey dain qokol qokain ol otchy
ycheod sheey ytr keedy lcheal kedaiin sheedy
okal ain chey ykar she dshdaiin qokaiin qotedy oteey chedy xain
okeedy lchm otaiin oteedar oeey year oteedy qoy chckhey lshols ckheol
qokeedy pchaiin okain shedy qokchy kedol otedy olcheo
qokeeody ychedo chdam lsees oty otcheeedy shckhedy oltary qokain oteey lsheed qokeed chedar
qoko shctheeedy chor shey ar qofcheeol qokar ychy ar okeedy dal al
opchdy kchedaiin lshdaiin lod qokaiin odedy tchedy olkaiin ol qokchdy chery
sheody schor olkeedy or areeedy qoteedy qoteoy qokain chcthr
chedy tchees qokedy rs qokchey or qofchy oteed dshar qokaly
qokeedy otedy ltee qoteeo arm chey ltas kaiin shol cheol
dair al soledaiin qoteedy keeo leor okal shedy olchedar chdy oteey
ksheal qokain sdy kdy
shey chedy qokaiin okor
qokor shl lchedy soleed chail aiin cphal shedy araim tshed dar okeey
chckheeor keed chol cheey fchey kchedaiin paiin to aiin otod lky okain
oredol oliir cheol pchedam chcthair otshedy sheedy qotar so olkaiin
qokaiin shey arealy qokain al chor qol opchy chedy sholy cheeey aiin
daiin ypchor oiiineey qotedam ofchor orees qokain schaiin qokeey lkedy otaiin koly
qokshedy qopchedal chiiin ykdar sheol qotdaly ykeeey
oleedy chedy aireeol reees ykaly qe yshaim dcheody pos shail ochear lkar
otedy oreeo qoam shol ar oiiineey okeor oedal olshal chedar cheeor
shedy lkaiin otdaly ain olkchey qol okedy chedy yshey sheody lkchedal qokeey dar chedo
raiin chcthary keedar chdy qokeedy chedy okaiin daiin aiin opchdam dar
qokeey qoky qotain ykam lchedam okcheeody qotedy ydy odyeod chedy qokar lkaiin
ytain kshaiin qokeedy olshair
sain olkol pol oleey seol cheedy qoteey yteain shedy ared qotaiin dar okar
qokeedy cheo dar oteedy rcheor chol
otchl shey sheey otchaiin okchdy lsam otdaiin chey oteedar shey ools sheedy
aiin cheedy olchal olkaiin chaiin qoky dar
pchol aiiry shedy oain dain okg yteed ordar qokaiin otain ykcham
olkeedy ltais ltes qokal otedy yol qokeedy chedy areey yshdor chol sshd
chol qoiiin opedy otedy daiin qokeey oty chedy okar qokain
okd kol otchdy qol odas sheol ain qokeey qokain shedy chcthedaiin qol dal
pcheody olkeey chcpheeedy dcheey ypcheody dleey cheeor air okar sheod km
dy chedy opody aryear aiiredy qotchey keeey ychdy shol tshor okchy
kcho okaiin qoteeo oree raiin lkedar redal qokaiin qokain otal ol
qokaiin keed okchey aiin qopchey otain ardy dchol qokeedy otaiin ycheees chdy
lcheody chdy cheey chan olshedal soredy olkeedy dar qotaiin daro olar
lkaiin reod cthor dlee
shedy aiin otshdy lkaiin qokeeol qokeey qoedal okaiin chedo
lshor cheey qotedy chols peody kchom par qokedy kchy ar to qokar
qokeey chol dar oky okail fcheedar ykchey syaiin ardy pes pchdam
reeey qokedy odeedy odyiin fchol shedy dain aredy
qopchedy aiin qokeey shcthm sheey olkaiin chdaiin old sheey olkeeor
chckhdaiin shedy al ckheor kshy opeed chcphdair okeey soreeol okal lseeol shey qokd
dar qokol qokain chedy ledar dar chor
saledaiin ar ldal oeeey roiin cthdair shody olkain keey aiiineeey or
cheed qol tchaly cheedy lkain otain year tedy qokeo cheeor chedy tcho oredy dam
ar sheody chedy olkeedy shedy olyeed ykeeeody shedy chckhar or dorol aiin chey shedy qopcheeey opdain
fchey olydy qopol qokaiin fcheedy qokain pchedy sheol otol fchedy shckhy qokain
sear dleal shedy rchaly rchee opedy olyeody sheol chedy odeol qokal shey
ol yshair pchdy lkcheain chedy orol chcthedy dain
aiin daiin lchedy solar lsheey chedy olyam otain ysheo leeey
lsey solair qokeedy ofeey lkchdol olyol qokol pol lchey aiin daiin ypchor dlee
keo qokar shedy dam qotaiin chedy ysheoly y chctheody sheey cheol ydal
peeo ol aror ykcheedaiin shey otedam cthdar olkchdy shedaiin daiin
oledaiiin otain qoar ol ockhee olkaiin okeedar lkeey chckhedain okchy
chckhes okal aiin teo sain chols okain ky qol areeol ykaiiin
ain otar aiiindy qotaiin okaiin chckhy sheol lshair qokain chor chedy
sheckhy or qokeeey y qokar qokar odyeeos kan qokeey qotedy sain
opeeal chedy qokeey oteey chan soreol
qokeeol qokedy otaiin aiin ld qotl fchedal chedaiiin qokain shedy
okeey ssheol ockhdaly ychedal dar dleey olshary koy
opeed oain qokaiin tched yedaiin otedy lkedy okshes cheeam kor dal
olchdam shedy rar okar qokedy ypchod pchey shol cthedy cpho rd saledal
dkaiir qotain qotiin otain aleedar sain chol qokor otedy ledy chey
aiin dal lydy lkain chory shom
kedain qokshor osedy oteedy chedy sheedy qokas tchair olos ycheeody keey
qokar oiiineal cheol sain ol shcthdy yod lkeed kody okain lar ykols
olkain kdol aiin qoksheeol ytcheam olchr rchor char solol
okaiin qoched qokchdy okeeor lshees dleo aiin lkain lchee ddo
otedy chdam chy dain y dam keod qopeor chor ykaiiin okain qokal ar
ofeey qotedy otshaiin aiiiney lpcheedar shedy schdy odeor qokchdy okain
chctheeeos cthedy qokchy kor dain kan sairod lpchdy sheey chcpheesy qokain qokeey
dleeol ol qokar qoky redol ykcheor qofcheody okaiin qokain olkeey dar
orar chedy pchaiiin ol chos qol qokeedy qodain okchey ol year qokeedy
chedy qoky al ypchdaly
ychaiir ky opdain shol oko opcheeey odyeedal al qopchedaiin keeo dcheear
ol cham aiin qopchdy olchedy cthedam okedy am feesy chiir kdair dain
qoody qochdal qokchdy qokedy otaiin qokain
okeedy qokain qair cheedy chols opee ls chedy shol lcheeor
ychl chckhy olkeedy dar qolkes ald qokedy odm chckhy okeey dar
qokeedy ol sorody or syal ol oly ychoiin dar lsy pody
opes qokain orees dsheedy okeedy okd par
chcthaiin qokaiin kar qokchy oteedy chdy dy olkedy qokedy okeey otchedy
shey okedy cthor lchey qotain qokeey chdy
okiin olkain qokain aiiindaiiin dsheeor okedal sheody shary qoteo
olkar chdy lkaiin ytar odeedy raiin okeey sheeor shey am qokain raiin
okeey pcheor dshy shckhy aley
chcthaiin olkeedy ykeed chdy dolain qopaiin qokaiin chedy reey pchey oteedy
ytedaiin olkedy shedy qofchedaiin otdain ol oaiir odyal
otal lkchedaiiin qokain shedy opody fchain daiin oleear peees odedair
qoeols shey rd chody chey olchol qokeey or sheol qokol olkaly shcthedy
dleedain kar cheedy cheeol chedy qotor
qoeeor or qokaiin qoty ytan qokeey otedy qolcheo shol lchaiiin ol
pshdar aiin olkaiin pdor olkain schor tshor dal lkary ky
opdy ardy qokaiin okody oliin opeody odedy chcthed olkeedy shey
al okain shedy shol qokaiin qoteoly
chdy to olshd qokear teey lseedaiin ykchor lcheos kcheeo oddy
pchain oteedy sheedy aiiredaiin chol tdy lteedain shedy okeey qokeeol
kshedy dkol qokol sheedy shedy oreey soreeey aiin dain
qokal odyols otain okdaiin lshal qotaiin qotain yshedy qokaiin qolks ytedy
odedy yshedal
chedy dalain dair odyeeo aleeody sar aiin opchedol aiin qokol
olkain shedy okain qokar ol cheedy lkain opaiiin dar sheol qoal qokaiin
qoky redal qokaiin qokain ockheol fchdy qokeo pshdy chedy real dshal
otaiin fchody char odaiir qol okeeo aldaiin otedy opchdy qokaiin qotdair reeor ol
otaiin otedy reain salar soleeol or
chcthol daiin sham olkeed dleal oleor dy oleey qokar doley
opchear otchey qokedy lcheor shr lkchody qokar lchedy qokar
am yshaly sheedy shedy qokaiin aireo aiin lkain qokeedy
chckhy lpched dche qoedair ypched
olkaiin ckhar olar lkedy otaiin or oredy osaiin soreo ofeo
lteeody chdy shctheody
chey qokain qokeey dleeol ra leo olyedy qokeedy qol chol se
ctheor qoteey qokeey qotody cheedar kan olkeey lsiin sheedy ytdor oteedy
chedy lain qokeeod or otaiir shedy qoteey lcheeedy dair okaiin otedy
solchdy lkar dshedy qokas oteedy ltedain
ol orchal otedy lker lkchdor kal sheedy lor dairdo shedy
lcheor otedy qokeey tshor dam oteey sheedy qoedal soldar soreedy ykoy
qokain raiin chor ain lkaiin chckhy doled pchdy saiin ctheey
leeey pody dy chedy ofeey chedy sheeos ky olkain
qokar aiiredy eseal ar tshair olkeeo
aledain chcpheeedy qokeey qokeedain qokchaiin dy otsho saleeol qokeey qokair seeoy
lsl oldaiin qoees qolchey daiin dar dairod chey shedy okshaiin okedy otal keom
dar sheol or qokcheody qokeol qokdar shol qokain olchaiin lkaiin chcthedy opchdal qokeedain
chcthol sheeod qokeedy chckhedy qokar raiin olchail ain
daiin oteey cheeey qokain areo aiiineeody odyaiiin chory ol qokaiin qoees yched
qoiiin qokain ol qokar okain chedy pchey okeedy ar qokeey
okol otain shdain olkol otdar shedy otain oteey araiin cheeey ol okain okeey
ytear dain dar lkaiin chedy
oreed qotedy olkaiin otain ody olydy qokeey shey qokshan ychan
sar qokain qokar alyaiin cheeody fchdy olkeey
otedy dal okaiin dar qokeedy yedy cheey qodaiin chd okaiin dleey
ol chedy lkedy dair ol soreey kshaiir odyd oreeol qokal
qoked okol opdair qokaiin salol dal olkeey eseedain olchdain daryeeol chedy
shy ain dair y tdy shckheody lkaiin
ol otedy dal oleeedy qokeey shal ol lchy chdy
dar qokeey oteey lsheees qokaiin otam odyody daiin shedy pchey qokar
qoky odydaiin olom ry shedy
ckheed otchy chdy okal ykchdy aledy oky qopchm aiireeey qokedy
qored qokeeol qokar otchedy alain dareedain ycham dsheees pdy
oredal chd ode qokeedy ykeo lkey sordy ol okar
eseal ol shcthal al lkees qoteedy olchody cheol
qokar keeey kedaiin raiin ol laiin otshedar chy olshos
oteey chal are oksheoly peedaiin yks al ldal olyeor otchedy olchal tshedy chctheed
ar lchedam opchedal opedy olkaiin qokain cheey qokedy dair dshedain
qokain qokeeo aiin qofcho ltedal chdy
qokaiin ofeo ched leody okedy aiin qokeey aiireeedy daiin qokar am
oor qokeey qokain qokedy dam qoter
kes dalear ofchol sheol cheedy chs dar qokeey chdol qokchy
qopair arm ol sairo qokchy opchod qotaiin shedaiin chedy okchedy lkchal
aiin olkeedy chaly fchesy sheey salor tey soleeol chedair
shedy otaiin dar okeey
okeey qoiin sheedy ain cheedy qokain chedy okeedy ltdal oair leody
chey otedy qoko lsody dchedam qoty qotain scheor
tedam otar shoiin ked pcham opedol kar lkedy okchom qokedy cheedy keody
qoteey chedy qokeedy ke ychols pm qokeey oky or rcheor chcphaim shol
oredy qokaiin dchedam lkedaiin
olkedol or fchdy qokaiin cheedy ar shey daiin oain chedy qol otshear
shcthals sheedy chol chedy cthedy solchaly qokaiin ykeed olshal qair
dy chckhey olcham ycheed
cheey choly chedy taiin qokaiin daiin lshaiin opom okchedy lsey oeey qotedy
qokeey sheeol sheey ar ain qokeedy sheedy otar soleeedy
lcho raiin ytchoy ches otal qotain aiiindy dam shckhedy sheol tedy olkaiin
al qokchdy oreody otshey okeey qokeedy cheeeody darain qokeedy chedy qokaiin lko
kchee ctheedaiin or okar qoky or ty dshdain orchey tody qol
dam lkchdam qotain qokar cheey reedar opody tol aiiinm qokaiin qokaiin
chs dar qoky lkchedal shol lchedy otaiin cheol qokeod chedaiiin por
okeey alody
qoky okal saleey qokeey sheol oiinedy daiin opeedar oddaiin alal
olkeey shey oteedy dshas olchary dar tey qokeeol yshaiin tdy al fcheor chcthy
qotain soled oe lkchedal odeo qotal sham chckhaiir
olchedy shol sheear shedy chcthas yteey lchair olkeedy char qoky okshal
ody qotaiin qoledy olkeey qokain keed okain otedy sheol otaiin
qokain pcheody qokchdy qokain chctheedar otain qokal araiin qoky sheol
olchear lkain otedy ochaiin otm pchy
qopchaiin kchan otedy chctheeo cheear qotchain olyeedain leeo lshar ar
opcheos dain oteey otdal qokeey dcheeedy kchary dar qokeey cheeody oteedy
rg lsy sheedy otar chedaiin or yshail dshar oteey qotom oteedar olcheols
cheol qokches ykeed kchdair opchos shedy daiin chedy qokar ytg dy qol
chcthedar oledain or cphal kos
dleey oke taly ar lm shedy lkeeody solkody otdain qoky
sheol aiin oty shey aiirols opedam ytchiin otdar oteedy chedy
schdy dleal ykeeo lkdar okeey chckhy lkain olar oiinair doley
qokeedy dar shedy olyeeam ytes qokal qokedy lsaly okchdy
saleeod oteey kos chey
aiin daiin tshain oteey okeey olcheed odyl qoteey shedy lkain char
shedy qoky okeey solkeedy opdor otedam olkal otoiin qokeol arey cheey chdy
qokaiin lkchos
solam salais chal lkain olsheal qokar chey yteeod chckhy tchey qoteal
oteedy cheom chedair qotal ykols qokain roly olko lkaiin qokaim sheol
cheeo sheedy shey
yam shedy qokeey shedy qedar reain qoeedy qor lteod soleey oldam qoteod
qokaiin daiin rd qokeey chedy oteey lshg chol saiin qokcheody shol
orol oeols ol saiin saiin aiin okeey oteey shedy
qokchdy sall ches okal fchedain shedy opchom pes shedy olkeey
soley redain dy chedy qokeey otchy ol okal qotal qoted dar
tshm opeody arair
odedy shol chckha lkol ain qoty ofcheo qokchy aiired opcheeos
qokain seey cheod olshar qokeey chedy shaiiin qofchor olyary ted solear ochaiin solam qokeedy
or okchedy shl fcheor soleed chedy oleol okeey aiin loiin
oleeo lchor ofchdy or qokeey ol qokeey cheedain opchedam qoky qoteedy
y lchedy ykchm okshe otdaly kshair shol ol chey chctheo qoky
lsheedy or otaiin alar oleeo soledy oteey qokedy salary chedy okeedy
sheedy qotar qoedo sheody chedy okeedy shedy okeedy ycheey oles shey olyam
lkedy ky chedy tcheey aiiinedar
sheeor ytedaiin sheedy sain chos qokeey chedy lkain qoeeey
dar ty shdaiin char shedy qoreol lchol qokain sheey keo dshedol ykal
otaiin olsheain shey daryeeol olkdor okeed lkol daley oteey qokaiin
olshedar qoal otshdy ltdam cheeey olkos
lsdaiin chedy aireedain y oeeo qokain chdy opor ypcheeol dain sored
qokaiin ar chdy ody lkain odear le okain qokeey qorear
qorain okcheeody ar ysho
opchees ol sain qokedy lkaiin shedy qokeor alody qoky ltedar olkain
saiin ychdaiin redain chckhoiin qoteed qokedy qolchdy lkcheear okchaiin qokar chedy osy
redy qokaiin qoky tchdal dar
qokeey ycheeody shedy am opchdair dal cheey dar odeedy qokedy sdar olyy
lkchol qokeey shol chedy al oky y qokeedy qokaiin oleedy
ched sheey dleedain dar qoteey cher shaiiin ksheeod chckhy ofchey qoko qokeey oteey
chckhy qokeey kedar oleedy qoky aiin dcheey ctheal qotar teos aiiinair
daiin qokain aiiinan otaiin ykedar qoeod cheey olsheal okar olkeedy dar
deody qokam qol rcheal olkeedy oly dalear chor shedy oddy ydy shedy olkeey
peoy qotaiin qokeedy lseedam ol daiin areey toiin aiin daiin qokar shedy kcheal
oteey scheor octhain kchy ar qopchan dshar
ar qokeedy chr okain qokeey ol qokeo qokeedy olkain dedar reeod
okain otal shedy otchedam sain ytoiin shedy ol lo chey ychom
shedy cheol soiiin paiin
lair dale chy ychain oteedy shey qokealy otdair chor
leo okal olkaiin salees qokain dardy dal oledain qotchy dar sheol laiin
okchdair tcheey ldy dain otchy qol saiin
scheody ytody qokaiin sheol lseeody opeeey ytam ycheeody lkol lkeo
shedy qee dal otedy chal cheedy qotedy okchor osiir shedair olkal
kaiin dshor oty qoky peols dal shoiin cheey shdar lkaiin
chckheo lkdal osheol chey oleedy oledy shey oteeo tedy otedy
rchedy orees ychody odyeod qotee qokar chedy okeey kshedy
shody por saird kar shedy yshaim orchaiin okaiin otan dal
reain olkain ar daiin chedy qopeor qokaiin ar odiin opaim cheedy
sheckhy okes ctheey qokar dy y dair ykeod qokaiin olkain
qokal ols kedaiin oteey okeeody cheey
chedy qokchey qoeod qoledy qopcheody qokaiin oteey cheeod qopcheor pos
shedy aiirok ytes qokal ked leey chedy opcho chcthar ar aireey or
okar qoksheeedy qoky sheedy ykcheedain qokar
oteedy air led opcheey sd qokain aiiinols qokain chdy okar
chdy dain qokaiin cheedal raiiin
olkaiin chedy das qotain orear qolshedy tr qokedy pcheey okar chcphaim ofcheeol
qokal shey qokeedy solkdain qol opchdy cphair saiin qokal shedy lsain qoky
qopor qokain otedy dain chey keol chiiin shedy dam shey doreey
okeey dar syeedy chedy chcthar
okain diin qokain ykoly qokeey ykory saleey dar saiin
ypchain otaiin lkaiin qotain teody opchos ckhaiin ksheeod aiin shol qokeey
qoar oteey shedy reod dar lkeey chd ykeeor
oly qoreedy odyeey qokedy dair lchey kaiin okar qoteey
ckhaiin seedal or oseeey okos solain sshed saiin cthdy sheedar lkdy
ocheey oddy cthedair ol otar dam
lteeo otaiin qokeedy ol otar otees saleeod oteey keeey ain
aiirr chedy lkain qokedy opcheeedy daiin ain oky am tedaiin
dar tchedy pchar ycho aiiroiin y shol soreedy reeo shckhdy dal
cheed keedar olky lshary otody okchey shesy lchedy qokeedy
qoy ytchdy chey ky olody daiin aiin ytchedy shol okeey
okod daiin ykiin otain reeo olkol
okain y otshdy dy qokeey opaim qokedy otain yshol lkol koiin qotaiin chedy
te dar okal ykchair
tedy okar ckhedal olkol pedam cheey qotchey qopchair sheey qokeedy char
chdy lkedy dam olcham olkain okchedy ol
oka oteos solaiin dche ches ykchdal qokedam okeey chor qoteeey
qoeedy chary dain ain opcheeo chees aleedar otchdy lsdam otchdy
chckheedy pody dy chedy aireey lchedy ared lm qokar dchedy okeedy
qokedy qokaiin otedain char shol okdam lchedy teo leeol okaiin
opchor opchedal ocheor okeedy dar otaiin opchedy dleey
chedy octhey okal ykcheos sheedaiin qokal rl sheol odyiir qokain sain
oky qokeedy lkchdl shedy shcthdair alydal chdol oteos qokeey teeedy laiin
daiin otedy chcthaly qotain shaiin olsheesy ycheeol qokar qokeeol saiin
qokedy soleed chal okedaiiin ckhedy otedy
olky lkor lkdy dy olshdy okeey sar air kchy dar opchom otedy
al okcheody doleedain qokeey qokol otain sheed okchedy chdy dsheeody otain kar ar
lcheeol lol qokaiin sar qokain qeeo olals opair olyeody qokeey qocthdal
dolee shedy oredal chedy kchy ol opedo ykedair shedy y ofchaim olky
sheedy qokal kdaiin ltody olchal keey okeey aiin chcthol olkeey ytchedy chor
chedy doledy qopedy qokeey cheeo otedal qoty ykesy shdaiin ychar
ycheeal pedair olcham chdy tshaiin dar chcthaiin tchey shcthair deody ydy
qotaiin shedy olchiin olkain rdol dar qokor chdaiin tshod qokaiin olkain
ldy kchg qol ykchedair ykdal
qokchedy ol dorol ol pcheeo ckho reeod qoty qokeedy olshedain dar
okcholy shedy lchaiin sheedy solair otchedy cheol octhey olkeedy ar dleal
ychal qokedy qokeey shedy olkedy dsheeey
qoeeeody ol sheey shees dleo dar chedy qolshain qokeedy lcheody
odeey olkar cheedy lsheeeody okain lchdal odol lpcheedal shey oteey yshol cpheody
aiin dain kl otos orain qoteey chckhy kes ockheal sain opcheeedy
dy qolkeedy lkchair seor chey redal
chedy dalas yshor oiineos shol pchain qokchedy olcheom shey
rcheeol teedain lals otaim chor lkdy chedy ckhody kal sheey chdaiin rshey
ochedy qokeedy ychary seal
cthy ychedal soley oteey choiin ltl shedy ctheody doreo lkedar qopeor opchesy
kais otedy octhee lkoiiin opear qoky redar otain olkal otedy tor laiin daiin qotg
yshed qotaiin okain qdar qokeey okeey dar shckheol lchey otaiin okain
qokeedy qokain lm dalar dar or doreor dcheed ykeed qorear
yshdar odyeedy qokain loiin opal
qokaiin qokedy ain lkeeey aiin olkar qoky oldam sheey
otdain oiinair octhey qoteedy chedy oiiineeol reeor otody
solkody kchdy olkody olkchy oteedy shees keol otar lsy dleey
qoair shcthm chey kam raiin lseedar chedy keeol lkdain aiin tcham lsheeor
dar cheey raiin sedy qopchedy qoty y qokeey lkedy sheey
qotol opedam oar keeos
lshaiir chedy lkar shedy oreeo dar okaiin chedy ares ycheom
oldaiin qol olkar qoty ain lkeeo okeed ytchm y
dy qoody solcheol sches ycheol dar oteey kl ky teol cheey shedy
cheey shedy ytchar chedy qokaiin saly
cpheod ain oteey qoeor qotal qotal otedain qoky olkeedy chdy chedy qokar
shey am oteedy qoeedar fchoiin chedy qopeol odeal okeedy otain okar
chedy qokealy oted oleeey otedain qokol okain dar doley qokal
ockhed syol olkeedy qotee okes qokal chedy okaiin lkdy daiin
dar opes cthor dar otedy olkain
soleesy lsoy aiin qoteedy qoey odedar okeear keeey otes rr lkcheod
shal chaiiin areal otcheey ldain opeedaiin rchaiin olchaiiin chckhdar oteey yteeor
chod dain chaiin qar dar dain soredy kchy shey or qokar
otshdy chey areol qoteey qotain okchom qokol oped tchedy daiin chsaiin okshedaiin
raiin reeody chedy okeey ychar aredy okeedy okeod reod oky
y olkeey shol chom kchol okol fchedy ytcheey qol okar
opchey daryeey che ltais otes otedy oteedy okshody ol dal shedy okedy
lkchal shol sheedy cham ckhdol ycheees dar aiiinedar ol qokaiin shedy
otary am qokshom shey otar oldain qoeeor salary rar shol
lkcheeey shey reeo otshey qokeey qoeedy chedy tol
sheey opchdar dleey cheeo qood qokain daro tshair tey dytdal qokal
cthdy or seeod ram qoteo qoteey okeeo lkedy chdy qokeedy
raiin odyeedain kos olkaiin ychiin qokain yteeal oty re opedol keedy
solkdain chckhal kl dar schedair reed olkedar chedy qokeedy ol
otaiin ros oleeo chcthain yteedy otear ysheod solkos chedy qokaiin tcheey rchedy
dain aiin qokeey olchedaiiin lyaly okchdy qotedy redain ytery shey leos
eseey ychoy opeed qokshor qoky qotain ctheey qokeey teeedy olkar shd opeeo
qotsaiin opchor po qoteey orey pchal olols fchedy kd dchdaiin oksheeol qoteod
lcheor ol qokar qokeedy dar cheedy lchedy qokchy shedy chctheed chedy
qokeees chedy qokol qotain dsheed oddy qolkey olyoly saleeol olkar
dcheeedy qokeey qotain shedy okeey lkey sheey qokol okain reeeody
lkod yteod otaiin shedy otol oto lkar otedy leo olkar dleo
lkchdol dleey qoy chody oty opar kshais dar sar areol sheol
kdair qoky aiin tam dsheedy olom dchor dcheo saiin shedy teos otar olcheain ykdy olkeed
qokeody qokeey soldy
olkar opeeal chedal chcthey shedy daiin qotchy ol ykchedair kaly shey
dedar chedy qopchod qokain sain solo ykeo daldy chey shedy peeal okeey
dar aiiraiin qotaiin oteed solkl chcthedy qokeedy opeol tdy reeod y tam
oks chy saiin ychoy chedy qokeedy chdy qoly chedy qokchdy okdaiin
chain soleeo chedy otchy chdy qokches shedy olcheedar dleey aldain qokchdy okeesy
ypcheeedy okain shey qofchees sheeal qokeey fchdy qokeey qokal qog saleoy okain chctheal
qokeor qokain odyes otain ykos qokeey chy cheedy qokain qotar otchedy qol chedy lkaiin
shedy dy shckhy solkal ypchor okol otain qotedy rsaiin lsheedy olkoiin qokeo tesy
chol qoar lseeor ykal qotain okchees ked sheey qokain olkar qoan aredy dleey ychary
dar lkdal qokeedy qokedy al otod lky qotedy dchdaiin ltas qotedy
oteed olkaiin pody qokain otal pedain olcheeey ochey otshey tchedy chedy okaiin chdy
lkain daiin ltan qokaiin otchdair qokeey sheeody chedy qotol opeor
sheey ol qopchedy cthair chcphdy otshain okeey rchey qokal ol eseo chedy
olshd opchaim lkees tedam chcthaiiin reor tshey qopain lchair chckhy
okeey yteedy ykchedam dleey chedy dal chor saldo shey okchear
aiiineam lshaiiin yky oteey chals qokain chedy aloly qokeey qokain ain qokeey
qokeedy chesy chedy oky olshees soleeol shedy lkiin okain chm okar
olky dsheedy sheeol olshedaiin dal chols opor chor al qokar
opchdy opcheeedy arey otal qokain lod opcheeoy aiin kshary okedal sheol chedy qoteeey
oleedy ar dy rcheod ytody dar arar raiin okeey ykal
chedy otdaly olkal aiin qoky chedy yshdy yeal ykchaim okal olsaiin
qokedy lkchal qotedy qoteey oear qokal lsheeey pchair cheeey pody
okedaiiin qokain otedy sheey shees okain qoky qokeedy rol
scheody otain qokar rsheos qopchdar qokain shedy lkain choy ol qokedaiin chdy qokar dar
dair lchdair lody shedy olkaiin pchain opcha otody dain aiin dain
sheody otedaiin lseoy ytary fchy qoreal ctheeo qokedy lkeedal solkedal odo
otchdy otain shol ody sar shedy qolkedam okeey qokeey chedy
qokaiin qoeeedy qokeey yteoy olkeey che oleeor qokchey ka chedy lod dy
lcheos dal ockhor qokol ckheody lkcheeey kdaiin lkaiin qokain olkar opol dy
aror lkeeod lkchan oddar ol olkol sheedy olcheedar ykoiin peal cthsaiin qokain
qokeey aiiineor qokchm qokaiin oteeal okeedaiin shary otody qoar qokaiin ofeo
chckheol qokeedy qokeedy lkchg olcheod qokeor sho daiin yor opcheedaiin lkchiin
opod raly yshod am okain
kar odeeol soleey qokeey oteed air leod keeam shes okal ykair
olkeedy air qokar qol dy ykeeo shedy dam qokdar oteedy cheey shedy
lpchdy kshedal lshom shedy ledar chedy odee sealy ckhedy ykal daiin
aiin chcthy tedam soledy saleo qokeey dar eseo shedy odain shol lyey yo chctheeo
cheod arey shealy okain qoeedy dar qokeey
chey aiin dal otal odyols ckheody olkedain qokain qokeeody shey okeedy oldor ycheed
soldar sorody pes odaim qotar ol shedy rs shes ol ocheedy qotedy qoked
lkeed pcheey daleody qokain aiiinals ckhedy oty qokain orchd ol osoly qotody
ol otedy qokain lkol qotor chedy qokeedy ydy sheey pdy raiin
daiin olshey lchey qokeedain sear shol okaiin doreor cheey okain ras rar
otaiin chdy tdy air okain otedy chcthom opar qol otshaiir ol olar
chol oteedy chedy qokar qokal okeols chol araim qokeey leody shol
raiin soreey cheedaiin otal ar lkedy otshedy keor olkeey sheol lshl par qokol otair
chod aiiry oleeor dar al okeey okg ykaiiin rol qoky areol chedy
opchdar okol sheedy cheeod dar qopdo qoesy qokaly chckhy char oteey chal
okaiin shg ar sheol oleeey otedain dar reey rchdy lseo areody soredy
teey otar ochor daiin ypchor okol qotain kedam dareody chody yeeedy olyos
pchod sheey pedy qokeedy chckhy sorair olkain qokaiin ordy qotdol aiiino dal
qokain okeey opdar qokal cthey aredy otor lkeey ykedal olkal lchedy qotchy chol otaiin ychar shedol otedy okol opdar
otar sheeody lkedy leor qokees chedy qokeedy okary yor opcheedaiin al qokol qokain dar aiirdol shedy
lkaiin aledy soleol otcheody lched qokain lkeol sheedy keed ol
okchedam kchey lkam qoy oldair okar lsok qotedy qokeey shody ckhor oeoly tdy daldy
dar lsheor par darm chedy olshsaiin chs sain sheod otedy qokeedy dar
qotaiin keain ar qokeedy qoteees odyd qoky aiin otaiin qokain chedy sheol
or opchary otol otain ykeod pchedy cthaiin ychal opchaim ytchy okeedy reeo
okedy ain ykeeey oleedy cheain pches chedy qokchy aledaiin olkody okeeeos qokeey ckho
lkan ar qokeey chedy qotar sheeam opchedam lcheo se dar ysho
lkaiin qokain ctheeedy ala dar qokain sain otar
otedy qokeey qokeey ckheedy otdain chedy qokaiin alydair leor opcheor doleey
ytcheam chdaiin olsheeo aiin qolchdy lchedy qofchedaiin opeedy olkdor oleeeos qotedy lky olshody chdy
qolchaiin sheey chey ain shcthody odyoly ycheed oro leey qokar qokain qotan
otedain chedy lkees chey sheedy ol
schain okeedy keal shcthedar okeedy aiin lchdy olkal qokal qokain
qokar ocheey aleedaiin lchedy ysheor ykaiir olcheoy okain oteedy keel qotdaly keo otar okeey ckhody
qair pdy oteedy sheey olkain odey chedy otaiin okchedy pody ol dal
ychom shom chedy sholy olkain cthey lkeeey chedy opchy ar
okar chey oto opeed qokshaiin odear qopaiin ocheal ol qotal oleedy
keeedy otchey ykcheol sar shckhy odyesy saleal ky olchy dsha
ain kched qokaiin okain qokeey lshs ol otaiin ar okaiin oky okeedy okshedar
aredy qopcheam qokedy cheey chdain
chees dcheedy solke pchey oteedy cthdy dy cpheal shdar qokchy cheol
qokal ypchod chey qol dar shol tshdy chd pchdy lseedar qokol fched deal
qokal pchdal qotair otar qol qopdy al opod soly qotain ksheedaiin aiin kchg
qotedy daiin shody qokain chckhaiir reees qokeey pdar pcheey
otsho daiin dar otain qokaiin chedy doraly rcheo yshol okaiin
qokol otain roly otedy olyain aiin olky qoesy chey alal oeody
syol oteedy olkar chol dain ykar chey lseey chcthaiin dain ral
chedy qokeey soledy areol qoledy qokain sody ky qokaiin dshs oley pcheey
dy shdain ledy rcheody olkain aiiinols otm qokchedy lteeo
qoky kam kdair chdy qopeor reey
shedy oteey otaiin ykeo pchain doraly soreal teedal ychar aiiinaiin
daiin cheedy sheo kary qokol sheedy olchain dalo chey chedy qokeedy
dshedaiin sheeor shey lteal otedy shol qokeal oresy aiin cphal solkg chey
chedy qokeedy choiin rchedy qokeol oar okeeor dar dairey otchdaiin dar daiin
okaiin otol ckheos lkesy qokain shcthed dcheey lkain olkeey ar qotedy dain
olteol chcthy qokeedy keeo chckheedy ycheeedy otain raiin lkary okain chctheeey aiin
dal qoteey dchedy qokor keed soledy sorey okor dar qokeedy lchdy pcheey chctheey
odyeeod yshair cheed chedy daiin odain chey am dy lcheedaiin olcheedar qol oto
qokoiiin otain koly chdy daledal chedy qotain lshal shedy tey dain qokaiin
sheain qokeey qokshear lcheal qotal olchd oeody okedy chckheeol qokeey or tshor oseol
daiin odear shol otshdy qofchedy oteedy ar dcheedy y qotchod doreey
ychees dshees olshd chey or sorol opchaiin chcthesy ain opchdy olr
ychy qoedam cheey ar leeody kedy lched lkedaiin tchaly oty ysheos qokar
ain opdy qokaiin qoy okar shedy schm qolcheey okeey qoty chckhar ksheedain
okain leey qotdal lkaiin chdy oleed chol sheol kar chey ytedal qokaiin tod
chcthos otain olkchdy olkar am opchy okaiir aiin okchan ololy ychedaiin dcheos
okeey ods koly shedy dshedy ykeey qokeey qoldy oldy qolkeedy chdy qoy ar teeey
lsar pchdaiin lsr cheol chos shdaiin ychar lkeo aledal ochaim dcho
or chcthy qoteedy or oeey qokor qotedaiin chary ldy ykchdy qolcheeol
ytcheoly qol lkeed peey seeody olkedam qokchdy par otdaly qokaiin teol lsheey leeey or oteey
okaiin qopchair olkchey chedy qofcho odedy am shckhy aiin dal shol
ycheedaiin shedy ain ckhy qokedy qotsheedy sheedy qokar dar okchees lteeey
reedar qokar qoeol qokeo oiiineal dar otol otain otedy chdl solear
otol otaly dy shedy lkedy qoker aledy oee shedy lkeeo ckheeod
ofchor otchedaiin ol tey areeol okeedy tsheol lshar yteedy ar otar shedy daiin
aredy qokeedy ochdaly oteeos
chedy oteedy oly chedo chedy lkcheeeody kedy daro dar qoteey
ochor dam odeor opcheey reed otaiiin chckhain solaly tedar olkeedy aiin
yeol ory tcho okeey ksheo or soleeey solkeeod qotedy lseeo qors air
cheedy pedo shey qokaiin dar areol chey saley so opchar qokdaiin qokain lchy
shedain qocthair otchdy fcheor areey arar shedy fchain sches chedy qoked
teody odyeey shedy kshy qokain okeey qoty teos qodaly shedy y lcheos
daiin qotaiin okoiin oedy tol dar shedy oky aiin arol
soly ol ksheain ain opcha qoear lkar chedaiin chdy sheol shey lteey
olshar qokaiin ckhan shy keeo al sal shedy otchdy otain qokeey
daldy lshoy ckhedal lchedy qokor dar qokeedy chey otedy qokaiin qotain
okar lched soly to oraiiin rd aro dal fcheor
odain dleal dsheed otaiin olkeedy otedy oky ysheos chedy ykcheody air
okedy ain okaiin qotedy dardy okeeey ltal arol opcheeody ky cphol opcheedain
ksheedal solkr chedy tair odedar oteols daiin olchear qokol fcheeedy shol
dshg chedy qoteedy okar lseees
shedy chch okeeor lkaiin qokain chedy oteedy ol kchy ar
ofeedain kedaiin opeedar lm okal shedy ytol qokeedy shd areal
ky rary keeody lshdain opcheeol aiiindar okeedy ltais lchedy
dareor okaiin okeeo otdar qokal aiin shckhy kar oro qokar raiin
olcheeey oshor tam kar oteey shedy aiiinod daryeo redal qoery solkody opchdy
tshedam dchod shedal kal okchy sheedy ypchdy chcthdy opchsaiin sheedy qokchor ytcheeo
pair dshos ales olkain sheey ykar qofchaiin otain
chcthaiin oedy okal chedy orchol okeedy cheol okcham
yeey leaiin shedy lko opchas tedam chedy qokal
shedy keed okain chedy tcheed qol dored
daiin odeeol teol oedy solkos kshey dar qotol pdy qokaiin
dsheed okeedy olr shedy dchdy lshl
lsal pcheedal shedy soldy eseey kdol chedy taly
rcholy peedy qoteeol ytchaiir y opchr otain okeedy
okeedy chckhy dorair dam pcheed olshals olkeody qotchy qokeedy sheeol
otedy aiin sheol chedy okain
fches opchear qopchedy chdy shckhy shckhy chedy dchom
ain lshealy qokain odydol qor keeody ols cheol pchaiiin
qokedy taiir oteedar qokeey ychedal aredy qolchaiin dy otaiin qokeey
raiin dleey rol teol rcheesy aiin
dal dyteody ckhar qolkdam lteeeody dar qokain dy
oeeol laly olkain qokeeey okeedaiin chedy teody otain oreedy chckhy olto
qoky kain dy cheedy otain qokar pchair aiiram lsey qokeedy
ol sheey qotchor ysheeol qokar dar dkedy qokeedy lchey raiin qoked okaiin
qokedy ral chedy chey ar qotal oleedy kedaiin chckheed qokain arm
olkain qolcheody lkar opoy cthol qokain yty ykedy oiiineeol odyeeor
sheedy shctheeey okain
tedal sheedy laly darair lchedy qokol opaiin tey dal qokaiin
qokain qolchdy dar olkody lchaiin oteey areedy ykedal qoteey
chary ar kchdar qopchear chey olchain qokeey chol olkeedy koiin aredy
cthes qoedo ykedaiin
olyain sairo fchy qoteeol orr rody ley chdy
qokaiin qotain qoky okeedy y qotchedy shedy doledy
oteedy lchedy qokee teey ykcham qokeedy qol chedy olkody cthor shckhy
okain qokar eseo ain keees scheeedy oltor orchedy olkeedy
shcthed aiirm lchdair daiin lkedy sairol qokeedy lseain qokaiin chey
shey tchaiiin otedy pchey qopchedar chol ytcheed otedal dalr shoy qochdy oreeey olcheed
okaiin teody chcthdy sairor dain qoeo shcthedair
al qofcheal leeody chedol chok kees or ocheody dar qotol otdar
okaiin oteedy shey oty qokal keeey shedy ykal lkom otcheey shckhy
pchaiin or ool sheedy qedol solkeeey
qokain qokar opain daiin shedy qokeeod ysho qed okar ar
qokan oleeey oteain cheedy aledain olcheeey ychedy leor opchair
oteedy so kshol okeey lkdar pchear okeedy oddy ol leeey
or lky taiin sain qokain dal ykeeor lchedy shedy
otain olkeey oteey olshy alydy shckhy otal lkcheeey otedal or
doler ltan olkaiin chedy ocho okeedy lcho qokaiin dar te or
oteey qokeey opan oail qotain pchdy ody shckhy soreey ledy lky
ol dorol okeedy chol sheey qoeeedy chey otedy yshr ycham
dar okeedy qotchor qokar qoteees okain qotar qokor olkeor
sain kes olshair chedy xedar chedy cheey shey sordal tsheal sain
rody opcheor lchedy eseey shey qokaiin qol qokaiin sheedy
chckhdaiin ycheos olkain shedy shol qokeeol ytcheedar kar ykam
dlee or okeeey lkcheeod qokedy
cheol dar opchdair qokeey qokeear odyar sheey lsheedy
qokeedy qoeeor okoiin aredy odody otain olyeody pchdy ltd
dar oty tdair oryeody dorey qoteedy chedy dam
aral shey qoctho okal
rar lsham ycheey soleeey chckhain solaiin otcheey qoked daiin qokaiin
lsheeey ain kchedal rchdy odeeol qodaiin chol qokaiin cheedy
otair okeey lsail key shol qokchedy aiin soly chedy
qokar dcheear ain dcheal ctheeo lsdaiin dar qotaiin lchedy
qokeedy qokeody lsdain reeod opeed qoky chckhy tiiin kesy
okeeor ar qoteedain qokeey okeey shedy qokaiin qokar qotain
kcho ardy okeey lchair lky otcheor qokeey chor otain or
lkod dorod otal chiir kor daiin cheeo yshedy qokal
saloiiin opdy qokaiin oly oty qol tam dar
qokar chdy otch shedy saiin raiin aiin qoteedy qokain aiiinals
olked odam otain al otcheedy okdaly
shedy dleey ytos cthedy okchy kor olyain kshdy okcheeey
qol ory tchdal qaiin kor oteedy ytdaiin lsheeeody otery
qokedy ode olkeedy aiin lpcheor aiiinedam sairdy dar keees qokeey oddy
soreo pchedam qokeey otain odyaiir ol qoar
shdaiin dar lpcheeey ol oteey qokeeor kar okain qokaiin qoteedy
keeo okol opey lkaiin ain ofchdy chdy lkeeo opaly chcthear otsheey
otor qotedy pche aleeol otal qokain otar
qotol opdar chol laiin keos qopdy olkchdy peeo lcheol olkeey
qokaiin okeedy otedy soleoly tor
qokchy qokeedy okos lkeey lkair qofcheody qoedain otedy opchedal qokaiin otcheal
qolshdy areedal odyedal odeody octheey oteey daryeey chckhy qoky olkg
osdal daiin sairdy qoksheeedy qokaiin char okaiin olchy
okdain otchey dar lchey shedy pcheo
qotchdy koiin qoom sheedy qotar otol oteor cheedy dar sain
chedam sole qokeedy aiin chckhey ykeeor okod opchy qoes schdar okor
kam lchdy yshail shey qotaiin dar qopcheedar chedy teor cheedy shedy chedy
ledy xedy okeedy chey ychedaiin opody keain ochaly qokeey
oddaiin sheeor cheeos olkery qotary qokaiin olkody otshain qokar olkdain qol
olkeedy ykor sheedy kar
soreedain lkedar olcheeor otaiin chody qokeey otain ol qoteedy qokain
lail redar keol sheol otain otar shody qotain or qoesy ol ytcham
tchaiin okar keod y okeedy or aiin dcheeod peeam
opchaly oteedy qoom okar ycheeo kees ol qofcheedy shedy sheey
chckhy okeedy opy oteedy shedy shcthals otear peed otol olkain chedy lseeody
otain ar lkedar chckhy qokeedy qokain qokar dcheey olkchy daiin ol areedain qey
orees shol redol shey soleeedy
lchr alar peeo okain chckhar chey reeod otedy olchar chdy teody lkchee
qotedy qokeey otaiin otos sain otes qokaiin qokedy qokeey dar arod opchedol ol
rchod kshedy qokaiin ytaiir shckhy ar chcphees shedy olkeey qokain qokain cthd dshdam shey qokchdy otedal
ychd ochair lkam yshaiin tedy oeeol okor qotam
lkaiin okain lain lpchr shas odeor olkain kar dleo ytain tchol
tain areeey alol lkeol qokeedy qokol ckhaiin sain air octheear chody
sheear keeedy qotain qokedy lkedaiin okain chcthedar qoteedy redy otal shey y
olyeos opchdol cheeey chedy yshees qol qokeedy cham oiinaiin aiirr otchol qoky cheeor kedy
dolaiin qokaiin lcheol olkain qoteey ol sain daryeey odya lseeod
opeeos dytol qopcheedar olcheees lkcheeo chckhy aleeey lteod lkeeol qoees okain cheey
ain okos orear sheey opy qotar qol rchdaiin chan oshair qokar qokedy ctheor
aley chedam teey shctheeo aiin
ty ychl qokain olkeey chedaiin qokain or qokaiin keeey kd ol
qokaiin shedy aiin dain raiin doleey oteey qolain lchedol ol sheol olchs dar
kcham sheedy otaiin sheol olkdor dchdaiin y okes qotedy qokain qotar
yor olkar qokar shedy qokaiin
oddy cheeeos olkain shol fchey qokeey olkeey chedy rchoiin olaiiin
opchain olaiin lkeody qokaiin ol cheey otedy year tol aiireos
opchedy qoteey qokeey qodaiiin lsar orchey tedain alal al qokeey
qokeey otedar lchedy qopched tchey shol olshed okchary cheod lkcheey cheol
qotar qokal pal olcheeal olky oteedy ltedy
qokal ychedam chey lkchoiin pchey daiin cheey shedy lkar ar
kcham sheody odyar sors shedy chckhey salain dar ycheey soleeody
key kaiiin olchol soled otchais tdal okedal otedy oeody al sheedy okaiin teody
qokeey dlee dar shckhy sheed qokaiin qokeedy shey okeey dleey solkeeeody lkair pchdy
chcthedy lkeeo cheedain kar fchdain qoar qotaiin qopchain ypchdy qotol
qokain shedy qokaiin chdy otal or tm y qokeey am qokar
olyedy qokeey keain lchey ral oteey qoky qoaiiin qokeeol alyor okeey odo ckhody
qokshdaiin al shckhy chol oram sheol kar otar ykal y yshdy
qolcheey qokeey lkaiin aiin kcheeo
olkaiin olsham pdy odals olkain aiin oody ykal otedal qokar
qokain qotal qotaiin qokedy olkaiin otdol ycheod qodor shey qokal shey aree otar ykchedy
qokchy kedam olyaiin
qokeedy shedy reedy olkody qoky sheol air otchedy y chcthedaiin
ykeal deod opody chckhy tcheeedy otain sheesy
okl olchy otedaiin cheol oeeo ofchey okedy kol shctheol qotal chckheedy shedy
kar olkain qokaiin chckhy oteedy cham qokain qokeedy ykas qokeey lchedy pcheedy
qotedar qokal kaiiin olsho okchar qokaiin teey chey araiin shail
olshain ckheed dleeol qoaly cheey shckhy yteeo otaiin yshaiin qocheos
ytchees otedy qokain qotar ytesy lchol lkedal olshy qokee leeeody chedy sain otedain daiin
oleeey qoar oteey ol
tchdy solksaiin oldaiin qokar sheain qokedy ksheey shedal yor qoksheody chdy
okeey lched shol sheey qokeedy salar qodol opeeeos chedy teal
kchedaiin dytedy opchol qopchaly aro sedaiiin okain dshr roiin chcthom ky fchol
yshee aiirees dchaiin tdy doreey ordy kchary chedy teeol or
qokal qokal qokedy qoteey qokchedy shs oteeody oleeo olkar ol qopchr y aiiindal
dy rar rchs olshoy aiin lkaiin odyeeo opaiin opchg otedy
aiin osedy okeey daiin qodain chedy sheey
ar olkeey qokeey cheeos oteeo shedy aiin shol qokeey otain dar qokchdy odyar
am qokar daiin dar qotar qokol pedy chckhaiiin ykear deeo otain ol ddaiin chdy lshdol
shedy qokeey chedy qokaiir chdy ysheeor ykedal
chey saldaiin yeey la lsheeody ar oteedy olkoiin pchoiin dshols otair
shol qolkedy olkeey olshal shckheey ssheol okeedy dshdaly ykal eseey chs chedy areey tain
aiin leey qokcho chedy tchain chctheody otar qoreeedy okeey sheedy qos fchoiin
otaiin dleo lsedy chckholy dcheedy lkchedy otal shedy otain sain ofchdaiin
lkchsairy keeey qotedy qokeey oltedy kchy chedy
qokeey qokar ykedair shedy qokaiin dar okeey ofchaiin qoteey lkod qokeey sdal opcho qokchdy
qokain chcthdo cthear daiin sorey qoteey shedy das cthdair sheol shory ytoiin
qokaiin daiin oleeo oleor osedal
lshs oto qokeal odain sain qokeedy lkchedain shoiin qoteeo qoks sheeody dsheedy
dar osy tshaly qoos olcheeor oteey ykal syeal ykcheody shol qokal chsaiin ykor
dal keom par shol shedy opchg okain ypchor qoteey cthain syair qokaiin
solkar chy daryeo shdar solees rdam dsheedar
chcpheedy olchedy otchey ar okedy qotom otam qokedy ar ain
olkeey qotaiin okeed aredy lkeed paiin dar qokol opdy shol dleedain
qoee shedy ty otain otaiin kedal qotchair qokchdy
qodaiin chom ykas qokeey dsheol olkedy dar lpcham qokeedy raiiin rdaiin dain
sheedy shody ckhedam cheey lshed qokar ofchaiin qokeedy sheey chckhy shcthedain
shedy daiin kedain qoiiin shey sheol qokar chckhedain okchedy okshan otaiin otedy otody
oleed lkdar lsoiin kdain
olcholy opedy tam chedy taiin qokeeod qokeedy lkchedy ctheody otdain oltedam qotar
qokar shedy qokeey qotedy qotaiin shedy qokeol olyedam qokeey qokaiin qokeedy shedy lsesy
qokeedy shedy qokaiin chedy oteedy
ychal olkchedy ain lkees dar oreeo shedy olkchy kchdair lkain ol qotaiin
aiin shedy otar oty qoy okain leam chedy qofchain teo dair odeody araly
dleo oler ain okeey pchedy lkeedy chedy chcphedy osary oleeey cheesy qodaiin qokedy
arol oteedy qotol ckhedy oky qopedam okedy qokain oteedy tchedy
teeol olyam opy lkeeod ol olkaiin keo okar qoky
kedair or shedy olyeedal y okeey okaiin qoar qofchor otedy
lchey saley okcholy shedy dain am dain otshaiin qokeedy
olary qokain qopcheear chedol kr sordy
chcthedar ycheedaiin raiin qokeey lchor otar otar ycheod sheedy shol olkchy
qokal sheeos shedy kar dcheey otchy okchaiin qokeeol
okar lshar qotaiin or okaiin otchy ar qokeedy ldal dain
keeey chckhy ypchdar qokeedy otedy odey tchain lpchaiir ral oteey ckhedy
okaiin peeos raiin opchol lkeal ol ofcher ol cthaiin dair olkchy okiiin
lsr ared qokedy qokar qoky chom opar
qokchy schaly ody lteedy otody chckhy doaiir lchedy qolkol sheol peees pcheedy che
cheeor pcheody qokeey otd araiir al las otal qokain tear lkoiin solkar
oddam ychoiiin otod kal qoky qochaly
qokal ytal sshaiin ykal oreor saiin shedy qopchol olyom chedy soredal
lcheo qokaiin lsdain ald shedy doleeol
lkeedy chedy ckhey ockhedol chs cheees qotaiin chckhy olkaiin olkedy qoeeo
qokain oky ar qokeedy otain qokain saiin opchol taiin sheol dar olyy
okedy sheedy aiiineedal ain kshees keeol olkar or chey shedy
dshan shedal raiin kchm qokeey qokaiin qokeedy raiir odyeedy daiin otas opedair ordal
shedaiin eseo qody okcheam psaiin aledain chey ltd qokedy dar
shckhy qoked cheeo soldar soraiin cheey chery qokaiin yshdair chey odyeedy
olyeeol olkain qoeaiin ar shcthey olyy ar tchody
otedol qokaiin shedy pcheey qoleody daiin chedy qokeey otain okshdam
otody dain aiin qokeey pcheeor chckheedar ol tshdy okody dcheeor ar qotar
dar dored dy qokaiin shedy
chckhey ocheedain laiin daiin kdain olcheeeody qotain okeeor qokm lkar okom
oty chey qopchaiin okeey olkeey okain oteey chdy oeeol cthain qokeey yey
dy olkeey ofeey
shey ar daryeey shey qotaiin qol olkaiin qokain shedy ofcheedy chckhedy
qoeeor olchy dleey al dalol shaiin chcphedy ody rcheor reeor okdaiin qol ariin qokain
or deody ychealy qokain kdy daiin qotaiin lchedy qopchaiin lchm chedy otar qokain ar
okeedy chcthair qokchdy lsal pcheey qokeedy pchedy yshy ykair qokar
aleeey shedy ar otar schaiin qokchdy y
qokeedy shd odod sheckhy otain qoteey aiiraim shol okaiin sheol shedy qokeey
shol oteoy lko cheedy keos qdy oreor odod qokaiin or dcheear ain oles
raiin qokain leedy cheeo
olkaiin ycham otees opdain lshar sheey ol okaiin aireey lsheeedy otar
daiin qoar qokchedy y lkedaiin qoedal arey qokeedy solchair opedy
yshees lchedy teey opchedaiin dal chedy chey dchs keeol qoteey okchey otg ar
qoteedy oldol lshedal qoko arear qokeedy qokain aiiram dleey sheeal ol olkedy shckhdaly otain
ledy opchdaiin alyear kcheal shctheedar qotedy otal qotair sheody sheeo
qokeey ckheal sdar lpchey res oksheeey ain
lkaiin keeor chey ykees dar otches sheody dshs sheedy lshal chedy
tcheal dain otaiin qokedy sheckhy shedy qokshedy tchedar chdy oteeey salaly qokain areo shey
olkeedy ycheoy qokain qokeey okedy solkal shckheor qokeey ykedaiin qopchaiin daiin ol qopchear lchor
aiiram lshal daredy okeedy okain opchary yteo
qokaiin ykchdy okchedaiin qokeedy kl otedal shedy opcheey qod soreor
chcthar olshl shedy qokeey chdy ykcheedain sorol leedy dar oky dchol qoteedy dar sheol
ckheod odod dal okchedy ykar osheedain kam olchdam
qotedam olkeor chcthary fcheeo eseey ycheain olcheey qotedy lcheeol qokal chckhody lkain ches
ycheols sham olchody sheeody tdy qokshair lal chdy ochy qokain
oteey dar ol dchs lkcheam qokain cpheody pcheedy chedy qokal qokedy oiiineedain reed
lteedar opchedy ytchaiir y opchar ar lcheey okaiin ychear qokol
qotain qotedaiin lchedy solal solkedal okaiin oteedy kdy dy okaiin chedy
sheol dairdar tshedy qopeey dain areeody qokain lsdar shal ckhol
qopcheeol kchedaiin qol qokeedy kor opeody chcthy qokedy qokain feeedy qokeedy
dshos fchal ol soleal chory sheod chdy
rchdy ain olyedy oiiineal sheedar qoleos dor chcthol lcheey ledy
chckhey olkch oldam ytees ol saiin rchdar tchaiin opchor tcheody lchair
qopchey qokchy otedy soleeol ain lchesy kor daiin ykar solor tdair qokeedy
oiiineal or olkar raiin dy syed ctheesy ykeol cheedy qokain
lpchear qopched odaiin lydaiin olchees
sheol qoedain kedal kshair seey qokaiin qokeedy or dleey dar
kal dar ol shckheey cphaiin dchear teody shedy qokaiin cheedy
sheedy cheol chedy osheor qokal ykair oker yts opody
aledol qokaiin chdaiin shdair lkaiin lcheor chcthaiin olchedair qotaiin okeeor ol
chey lsais sheey chol char olkaiin lcheeol
sheedaiin oleedy ykeeol qokeey dcheear solkeeey keedaiin saiin otedal lcheo
sain olchaiir otos qokeos cheey shedy doleey lkeor dy qotchey ckhsaiin
lsom ysheody opcho qokeey lchaly
rchey opcheor oteey sheedy kal lchedaiin qokain olkeey odeear
ol qocthear tol areey tcheody osdy sheody okeey qotain okar ocheol
ar chcthaiin oteedy cheedar qotchedy aiin oteey qokaiin char dar daryeey qotam
ytees qotain shedy dy lkedy dleey
chd pchedy leody dair
lchdy otshod odoiiin opaiin dar qokol oteor chckhey ar olkar
oteedy chedy okeey lchaiin okeed olcheedy olsheod y daiin okar
raiin opchedam qokeedy oldain shody paly ldy qolkedal
yteal keeey areos ysho qol otaim saiin olkedar
rchaiin odedy laiin sory okain otal kary oiiineal solkeeos
qokchedy reeal shedy olyey shctheaiin y
daiin okan qokeody lkedal otedy okar sheedy okar qoreeor aiin otain
kd lchdy ol chedy cphair qokal schdy ol chedal ckheey siiin
chckhedain otedy olkal qotedy cheol tedy sain
ar okaiin qotchedam lkedar kedaiin dshody dar qopchain ofchedaiin opody
ar otor shcthdal okcheor qokchdy par qotchor okeey sheey qotedy otody
oro qolcho qoteedy chckhy shol olkaiin otedy pcheey okaiin
ckhody qokain kdol lchedy doleol pchal
chedaiiin qokain chedy chedy olsheey shol chey shedair olchody ky
aly chedy darey otaiin olchal sheey cheol qokain solkedol olkedar
qokair arain qoees ssheedy qol pcheeol ctheol
qokeor aiin dair lchedy qokol oto ochiin ckhaly qokar shckhdair tcham
otd ol chor chdain shedy dair pain taly qotaiin qokedy solar
chedy dcheedy or olar ar opchees ar otshol
qokeey chedy qokaiin dar yshos aiin qoteedy soreor qolcheey qokeey tsheeedy osar
sheedy saiin qotaiin olkeedar cheey shedy lchol qokchdy chdy pcheey otaiin
ysheo otar shedy qokchy dain kar rched qotaiin ykody olyedy lkaiin
chckheeor dar olkaiin okain teol daiin olsheain ol qokal qoteedain
cheedy qotaiin okeedar qoky oteed okeedy dar qokeey dar okeedy peol
tol aree ysheeo solkdam qokaiin qoteal qokar qokchdy lshal dar olkchey
shedy lcho lkchedal chedy chos soledy ykd shckhy redol qokain qokar chody
raiin sheey qoody sdain chom qokedy sheedy lks
qoedar oldaiin qotaiin otain oteey chedy sheey sheeody chckhy olkain qokar tdar cheedy qokain
tsham olkan chos okaiin shy odyaiiin oky qokeedy rear scho
ry sheol shoiin oteey okeedy shy lchedy daiin olkody dy
pal okaiin qokedy alam rar fchedy pshdy dleeol otedy ol oeedy shedy
olky chckheeo otcheedam dar opcheody otain chedy daiin qoeeor
ytd qokaiin lkain odydain pody yshain pear ty ychail
odyey qolkedy sheol qotain opchy dleeol redal olkory raiin ofeey shedy qoty tor
doeor sain qoteear qocthain okcheey lo dal shckhy aiin saiin qokain opchy dchey
olkeedy qokaiin oleear okeedy shedy pcheos shol chcthedy dy qokeey oleedy
sheedy dam okaiin shey opchar cheeey ckhees shedy lair otchy aiireey
qokar chckhy qokor shey keeo opcheal
olkar ols olkain okar ain lchesy ykeeos chedy teal aiiram
lchair lchedy olkeey olchdaiin opal chdy ol chedy olkeey odaiin pchear lkain oteos doleal
soldain shdl qotody kan qokchdy chedair ctheody chcthesy lkcheod
qokchey dar tshy saleeo okar shees oteear shey otedal oty lseal ykcheos
dleey ol sedaiin dar qas par sheees olym chcpheos lkedaiin otedol ytl ol
qokaiin kal olkchedy ychory dsheeor dal qol ycheees lkedy oiiineey lsoiin solkar dar okor
dar sheol tshod qokaiin pody cheey ar
oeeol xeody pcheedal qokedy otchdy cheeor oseor oreedaiin lsl ychedy daiin otain
shctheoly taly chedy dchor lkeal kees saledar qokeey oleody opchaiir kom chedy
oteedy ykor qopchedy shctheeam sheesy olkal kdal
sed oaiiin aiin dal qokain chal sheey qokain chcthaiin cphdar
dain otshor chctheoly qokeedy odyiiin chckhy tshedaiin otan okeeo aresy
raiin otes ychaiiin or chedy oteey ol oteedy shedy ksheeeody chl
chedy qokal olkal y cphed cthedol otedy chey ain ochedam aiiinedain
dar daiin qokeol tchdy otan okeey okeeey pd otsheey orail oteeal
qoar chcthedy qokaiin lchaly qoar ytdam
otedy opchail shedy otaiin lsheedy ykeos sheol dar otchy olches ockhdy or
shedy dair olkchedy ychl chedy tchoiin ykeeo kary
qol qokain qoko chctheo sheody taiin otshdar sdair kchedal qokeear
ol qokain shedy leal lkesy tedy sheckhy tdy yteeos dar ckheedar qopeeol
lor qopchedy oraly oeam chedy qopchey
dolaiin dain odee tedair ychy otaiin dar sheol ykeeo daryeeol
ar shedy otaiin chedain ypchaiin
otchdy key dain shedy qofchol qokeedy areody oksheedy dairo dar
doled rchor soiin char qokchdy dar cthiir or lkiin okain
olcheedar rchedy otchary kaiin sain qoar soledy sshed ctheedaiin shedy chckhear dchaiin
tchy cheeal oeor qokor ar
tched qokar okain qokeey shckhy lteain sheey oteedy ytais aiin qoksheedain
saiin qokain otar tor lair kcheal shctheeey aiin olyod opeedy
chckheedy okdair otchdy oteey qokedy cheey cheed dleo dar
shedy kchy chedy okeedy chcthedy sairair tedy lchor daiin shedy
ots olchd oeor qotchaly chcthdar olkeey
lkey ochdal sheedy chcthdal ytchedar ysho otar olkody dleeol al
oeedain chedy sheol dar qopedy opchy qotain oteedy daiin oledam
qokar oseody dchair lchaiin qokaiin ytiir lsdaly ykcheody or aleeody
chedy y okeey dar fedy sheol qofcheor okaiin qokain oteey
opchor chcthees chedy qokeedy lsa oeal ochedy
tchey areey oteedy oedy
ychd cheey chols qotain air chor sheom kchor aiiral otain qokal
cthod qokeey cphaiin scheedaiin shey ksheeo ain ockheedaiin shey chey
qokedy otaiin shs qoeod qokaiin qotain ysheeod yts oddy qals olkeor ckhy
okchy oleeor aiiineol opcheos lkeeody raiin sheedy sheey shedy otos qotd cphaiin ykcheedaiin
olshaiin qokain dar qokeedy solair qokeedy qotoiin air
otal ckhedy ysheol daiin sheey qotary ol dchor qoksheey ypchm
yshdair lair olydy ar qokor ar ysheeey olshy
opeedar qotcho dar qokar ol oteedy olaiin olkaiin ofeey lsheor
olyeo ar qotaiin chdam ol lkaiiin okdaiin chedy ycheod
cphed sches kdal sor ypchol qokeey
odedy otchey chdam chedy olkchdy aleod qokais ol qopchedaiin ykody
eseal shedy lor qokchdy qokedy ykchdy soreol okaiin oledy sores
dar okain saly shom dar cheol aiireody shcthdy daiin y olko
soldy olkar dchedy oteedy kdy orar rcheo cheey chl or dair
oded otchdy dy ltal dy qokain cthedol ychar
chedy qotaiin kaiin aiiinols otain al lkain qokedy kchg ol ykches qoted
ol dchedam qokaiin chedy aiiredaiin ykor otcheody okchdy
otain lkeol qotaiin qotol qokain dar qotedy otedy soliin pdy
aleeody ochaim daiin oeal chey ar opcheeody air qokeey
qoctheeedy ldy daiin chedy soldo
shaiiin otain qokal rchaiin qokear ksher ol doley sheckhy or
dy otaiin peey saiin cpheos tain ssheod ol odyeeey tsheedain qoksheol sheckhy
cheol opcham ots aireo
keeal ykeod olkain ytchdaiiin ytail shedy ypchedy dshair
sain tedy aiiindy qokar qolkedy tchm ral al shol pcheeor rail roiin qokeey
chiin sheedy ke lty qoeedy cheol dain okaiin otchedy
shey lkal opeod odod shedy oteey cthdy olkaiin arey
qokeedy qotos daryeedain okeeey aiin shcthody aiin rcheal qokeey
chey chol lchedy qokeey qol tcheeody olkeol chcthedair qosaiin raiin al
opchol qokeey otedy opcheeey qotedaiin qoeedy shedy ain
qokeedy chedy dytdal ypcheedaiin shedy ytal odyeedain ol chcthaiiin
aiin olyeed sar tchdy oty ordy
okaiin chedy qokm dair shedy olkaiin lsed dar shol qokaiin chckham oldy opchee qokal
rchain sheol qokedy solkeedy dar olkar cphaiin ypches ychair
siin fcheor otshedy daleey okedy ar qokeedy lchedy pchols oty cheeody olsheey
aiiines qog lsedaiin qokain qokar leor qokeey kary otedy qoksheed chedy lcheedain qotar
qoky oteedy ykody otain qokar qokshaiin qokchdy qotain ypcho
lchaim chcpheody chdy oledal shol lsheody opchaiir shey oky chedy
qokeedy olam chdy cheey chedy shaiin chdam tshod otaiin qokain
leeol chal otedy qokaiin cheey
cheol otaiin olyedy otchy lkchary keal qokar oredy kcheeedy daiin qotedy
qolcheey lkeear oles shedy oiiineeol shey qokeey aireo chsaiin lses qotal
qokedy qokeey dleal keam otedy daiin raiin
qoko qokar otedy qokchdy okedair solcheor oteey chdaiin olcheees odeey odod ar
or eseeol chdy chaiin chcpheey cheey chaim lkg dshdaiin shd qokeo qoteedy
ochedam sshoiin y ksheeey yteain qokeed dar qokol
opedy lkain cher ykar tear qokchdy otedal shckhy oleedy qokaiin ykor tchedy sain dairaiin
ocheor chckhd okaiin olkchedy qokedy lchedam okcheed okaiin aleod qokaiin cheeor solkody okchol
oroiin opoiin qokaiin kaiin qokain dsheedy fchal qokedain shd sheedy qokeey lcheeedy shar
kol lpchedy okeedy chey otedy areey deor kcheey kcheedain ses air chey
oteedar sar odyal cheey peeey raiin sheey qokain leey dar qopchaim lkain qotain
doreody olkaiin or opcheeody opedain daiin lkchal cheedo shedy qokeey aro
qokar chol pm arealy pm opchdal cheey chedy y lkedar tor rsho tsheody
soleeey lshs chees otain qopchs ar qokchey oteedy otody cheees
qokeol tcho chdy qoty tor opdy oraiin chey alan pcheedy qol lor
opdar sheey oo cheoy pos eseo okail shedy sheol ydy odol oteedy
fee aleeody oshdy opchedy okeey qolchol cthg lseeor sheedy leeod chedy qopcheo okeain kom
oleos lkaiin qokain shctheeeody cheody otar qoky sheol
reey qoteed air okedy dshes okeeor shedy otan shody otdar lkchody
dam ycheeol okar y ofcho opchdy okshal oleey chal qokedy shol kshedy
rcheear dar aiiindy ofeeol qotas sheol al lpcho qod otchy ol ypches
ykair lshedy lpcheeed chedair cpheor lkeed qokain opchees chckhdol chedy
sheedy okar qotal qog shedaiin rar salaiir shckhy keey shcthedy soreol daiin
daledy qolcheedy ain okchy qokedy qokain sedar qokeedy shedy qeos solaiiin shey fchdy
qoked otaiin qotedy shol qokar olsheeo okeear olkeees otaiin qokol qokain
shedy cheey shedy tshedy sheol dar dy otaiin lkol chcthee olchedaiiin olkdar al sain
opchdy ol raiin dain qokchey olsholy chedy okar olchy olkol opain qoky
ry char sordal arey dedar aiin qoky olkain qokal ks aiin
shcthair aiiro dchey teedar qokedy sheey okaiin qoeear okeod chols
pedy oteey chedy okedy qokain qokar qopchey schdy airee
qoteed okchdy chedol okchy kedal lcheeedy daiin qoteey ar
okchos kar olkeey dar dair choiiin qokain dar lcheos dair areedy
shedar odyedar okain ykcheo qokar qopcheeedy deol daiin oteedar shckhy aiin daiin
ykeey qopdal oran cheeod chdy olkeedy shedaiin okshar
qokol sheedy dar dar lkeeo chain okaiin ltl lkod cheey
char dalair tedy okedaiin shedy shctheoly dar taiin sheey aldaiiin ol
chey ar okeedy okdar otaiin y qoky olky shey
ody shol qopedy lchdy dchol qokeedy chedy ar pchiiin
teey aiiinain opcham y shckhy okedaiin
lchedy tcheor soliin otdar sheol dshl ckhar shedy
fcheeol qol sheol okeeor dar okal ychiin otaim oteey ltdor
dam dar shol qokchdy
qodaly qokchy or
chcthdy daiin chdy qopchedain shey qokeey char lkear
qokchy qodam okar ol osor chcthiin otain dar
ofeedain ychr qokedy oreedy qokchedy chal sheedy sain olsheod
lchor ypched dain pchar chedy qokeey cheeey olkody otchedy saleed chey
ral qotee okchedo kedal chcthol qokaiin ytd pcheeol qotar okol
otear ar olkeey qokeey qoain aiin qopcheedain olkar
redain oso peedar okchey otdaiin lts dshedain otees opchain
qokeey otear solos qoteos daiin
chos olkol
ckho lkain dar qokar rshdam ol areedy chedy shol lkaiin
aiin opchar chdy dair solcheal ychoiin ar odyeeo dleal char
otedam ytchoiiin fchdy chedy solkeeeody dar otar ykeo olkeedy oledy
qokaiin shedy qokeey darey shcthes chedy olkchy qokedy
doreey okeey pary shoiin okaiin sheedy teeol
daiin olkeeal ychody qolkedy teody okain leey
dy fchdor otol qokain qoody
shsaiin qokedy qokeey qokeear cheol okaiin sheedy qaiir
opedain qoteeod chcthdy ytcheedal shl chedy ol daiin qokaiin sairdar
aredy teedy dar qopain qoky ry pdar otal qokedy dy ariin
olkain koiin chey pedain shedy ykan lkaiin al okchar
dsheod pcho tey daiin qotaiin chey sheedy seol otchdy shey shedy
ytchiin opaiin dsheeor chs okees ofeey
olchey chey olsheeol qokedy olkaiin
or qokear oteey
qokol otain ol daiin
okaiin cheol chedaiiin opedy
ychoiin olchdaiin aiiindy lkear
ksheeo chedy daiin qokaiin chees dleal
olshdol olsheees pshedy cthedair
ain dchor lkeeo cheees qokeed shey yeeor chedy
olky chedy tcheor lshl chdy okaiin qoky okal ols al
oriin qokain dar dolain ctheeam ain qokeey okeeo
qokeey dsheeedy sheol olkaiin ltar shg chdam aiiinaiin
daiin ykedal teaiin chd qokain lals otear olcheees rcheody daryeo
shedy olkaiin olkain oteey qokaiin
yshaiin oeal yy odyar chcphdaiin al ofchees
dar qokeedy cthor lchey kdo cheeor oddy schdy
okaiin or aredy qdy okchdy qotaiiin lkchal
okeey chckhy otshod qokeey
qokeey chedy cphed sches rar qokol opedy ofeal
olshey aldaly y lkaiin shm daiin lchedam okal dsheear chedy
dair otaiin cheeeos sheody oteesy shedy
chctheed qoar aiin ypcheeedy soledaiiin
okain oledy orar chedy dleeol
sale qol qokeear ckhedain daiin
odyar olkaiin tor tcheal shcthedain
chody solkeedy ykaiin aiin lal qotedy
qokchy chdy ockhdaly shedy yteey
lchedy qokor ytedaiin or
otaiin chckhy okain qokaiin reees
ltar lcheody aiiinl sheol y
kshiin otain oleor opchy okeedy
or shol
qokain odyar osheor dy chedy
oteey keees shar tchedy dalm
ofchdaiin odyeaiin kl qokain qoeedy koiin
qokaiin aireeol ytedy fdam
chedy olkchey shedy chedy oteedy shedy otain
soro lshair qokeedy sheedy okar qopol tcheal qokar
sain oleedar air qopchod ol
sain or cphal chckhdain soleody doldy
sheo lchees aiin sheol olshy lsom dar leor
scheedaiin or syd y chcthiin otdar kshe olshs shey
qokaiin qokain solo okcheedy cheeal shedy qotal ky
yts ycheed olkedain dar okeedy chal qokeeos
chedy okcheey aiiinain qoteedy redy rdam qokain
leos sain dal kair qokeey lsher lsoy chdam lshedy
olkor qoksheedaiin odydaiin chol qokdal qopchdar
qokar qoteeody keeey dar qokchdy
chdy kchary sheody qokeedy ltas
pchain qopchain qol shody otedam
oedar otchor qolkdy daiin okol
fcheody rchaiin qoko doreal kshed olkedy
shckhod okcho qokaiin olchedaiin shedy qokchdy
otan dleedain aiin sar roiin otedy
otain dy ochy koiiin opair kcham
or siin ckheor qokeey
dleo okedain ckhedair sorm odeey oeody daiin lchedy
ldy opchr ltedain seey dal ychl
qoedol cpheol sheol otody olteos daiin
lchdy scho ain ol
chckhey shedy chor
doley cthes opdain qolkdair
qotal saiin qoteeey shedy sheey
sheedy oteey solod qokaiin lchey
rsaiin daiin y qokain
chedy qokeedy ykal
qoke ctheey okeedy
shey aiiineey
qokar ykal okaiin dshs lshdair
chcthoy dar olkal qokal reo chckhr redal
dar pcheeol qotedy tchy pedaiin qoear sheey
yteey lkaiin odor olkeedy ykam
shom dar chckhy rcheer y
shcthdy kcheo leees
oteedar chedy yshor opaiin qokal
chedy yshdar qotchor oteey qoky ltar
lkedy okedy reod rshod tshol yshedy
ytdaiin aiiined qotaiin aldain shedy
cthdy shaiir chal qokee otar olky
al cthes qotaiiin shedy aror oteey dar fedy
lkchoiin qotain dey qopchedam lshes dar
okedy qokaiin ol qokar
qotdaly ykdal okal dky y qokeody peed aireeol chl
oledol qokal otedy shedy otar chcphedy qokeedy shedy okain
sain lkdy doleor ofcheos ksham okain ykched olkeedy
char fchedy oteey lkdy ral dar
okeey ksheey rar dshar solol shal kd otedy
sheey shey lor chcthsairy shedy kchey lkeesy ol qokaiin
shedy qokeey oteey ykedain air
chcthy lsheedy chckheeey shey oreed saledain lteed otol ckhol chdy
qokchy qokeedy rar qoky ain olkeey oteey
olsheeody okdaiin chedy ol ofcheey qoley al qoteey shal
fchm okeey chcthedy tol otchy dar qokar opcheos shol otaiin
qopcheol chedy okaiin qotdal leedar chody rs ychaiin
cheedy otedy okain
kaiiin shedy alail ckhedain otaiin lkchary keo lkiir
ol ykches kaly dar dchor qokaiin olal
olkaiin qokedy lkeed qotody ckhody qokol qokain
qotaiir qokain aiiinedain ol okchy okchair dar
dchdal oteedy qokm lker or
qokeedy qokain qokar qopchain cpho lkchal
opedain areey aiiinol ardy ol olkar doleear
kees shd okcheody ol dar
raiin qokar qoky oldaiin saleo
leeedy qotchdy odm dain olkain qodaiin shedy
odd fcheod chey cheeo
orain okeedy cheols chedy lg
lses pshair qotar
sholy oiineeol opchesy dcheedy
re qokear teor otain qokeey qokeor soro olchody oky qoteedy
otoly chedy dy soro lsody oiiineo char qotain otar
okar qol sees ram shedy ckheeo qokchdy
cheesy otal kor loiin shey otody qokain res peain qoked
arear chor okdaiiin oldam okeedy
kedam dchedar shedy cheey
or qokchedy aloy chedy qokeedy
chal qotain ldar oteedy
solkeeeos ykeor ofchor saiin qokal
shedy chey dar
qopchdy qeody otal ychaiin yteeor saly
odeol okal qokaiin aiin
rcho darol deod okdam fcheody am
okeey dleey shedy shcthdal
shaiin keedar okdo oks keor daiin qokaiin
chedy sheol olshedar chcthedam
olkeey qokchedy chol qokchdy dar
olchoiin odeal okeedy
ctheos okcheeam shedy ytchar
shedy shcthain dleey chaiin
qokchdy shol saloiin
pcheeeos ckhody ykes yked olchy qokeedy
cheoy chdy pchedy oraly loy saled daiin ain
lkery shcthm ctho ol olkar
lkchs shedy dam odyan fedo otain
shctho ypchod yteedar lchedy dair
ol dchdy redal qotain ychdy sain keesy
qotedy olchr shedair ar okaiin lkchos dkeedar
qokedy scheor ol pedy ykchdy aiin okedy
qol qokeey chcthedy ytchedy areey
yks aiin otar ald oeedain solkeeo qokaiin lty
shey daley qotar ol soreey or qotaiin sheedy shckhy
ltar lpcheeol ykdy shey kody shedy ykchdy alaiiin rd cheey qoteedy qokain
soleos qokeey chory opeear ral chckhy olkeey oched qodam
odyar ltar qoky ytedy
otar ol dy al qokeey qokol olkain shedy ckheain
lkchd odyedain shey okchol qokchy ar qokeedy
qeol opchdy chdy olky qoky oles qotal chckhal qokaiin
ps aleedy otchdy kam tchaiin yshdy chdy sairch
otal aiiinm okal shedy olchaiir ol dshar shs
okeedy chedy okar odyeed yor oryor ty chdy
olkaiin otain qokeey ctheody qokchdy lshdaiin
olches kees oleedy otol fchey air tchair rcheor
aiin opchedy qors reed chedy chey sheedy sheey opar y
otar osey seed ar opchaiin pchee
lair oar ar lkaiin
air oseey
qoal olshdaiin okas qokeedy kal oltdy sheody
olkain sain eseey dar saiin ycheeed chdam
ain lkedam dorar shey cheey qoedal sheeody lkey
or cheey chor
otain tshdy keey chctheed olshees dleal ol ar
ltody oseody ytaiin qokchdy qocheor oteey qoldy scheody qokchy
cheod otaiin dar qokeedy cheol oeeeody shedy
dshedain lyaly lchary qol lkeo dam okaiin yke
lkear cheedy olsheey qokedy tsheor or chey
pody oiined chedy lkain qotain otody shcthair cphal ain
dchedy tol lchedam alyaim olkeedy ardal
qokaiin opeed
daror lchain okaiin airee or dam qokedam aiin
oky lsheedy chedy qoteedy oldy qolkeo aryes
keeey olchol chey odyedain oses otain dy
ykeed qokol olkear soled ctheey qokaiin
qokedy ordy daiin rchedy qopcheed shey
sheey qokar qol dal qokain oteey
okchedy am shol qotaiin keey olkar
ody soly koiin lchedy sheol
ychd chesy oteedar pchdal daiin
okaiin olchedain otedair okaiin
kam qokain chckhey otedy okchain otain opchdair
arain otar dcheos tear chey al
olydaiiin qokal yksaiin dar dy cheey qokain lar
ky ycheeos otchey saledy okeedy qotedar ain lkar dsheeo
keed fchaly oteey chey am qokshod ol
ksheedal ytain dareey
keody dy qokchey ykeod chedy qoteey sheckhy dar ykchedair
aiin sheedy ol lchor oteedy fchdor ykeain otaiin
qokeedy air cheedy opedo chedy tdy opcham chedy otaiin
oldair tcheeol saly cpheear reeo qoky odyedar sheedy
saiin qol otcheor lchey rol oty ar qokeedy keod
sheey qokchedy raiin oteey chckhey or
rcho shol sain ol dam lkain chdy qokeody qokeey
chedy olkeeal ol qokeey chedy cheey shedy
ldy okaiin qokod otaiin oty al
lkam ofeey ol
qokar okshody dam chedy lkeeed ar otal otchy qol qokeedy
olkody yeos qoky shedy yteed shey olyeal olyeedain qokar schor
lkaiin otody lchdair or shckhy sheey ol okeey
chckheeody lkear pedy opcheody okeedy dar sheedy olsheeody
kedaiin dal olols fchear shedy lsedain qokal
aiin daiin cphedy olcheom okedal
lkedy yteom kod shol aireal
reeo seor lkedy tair
sheey ar olkor qores y
ted odeeedy sheol kory sheedy
qokeey dar areol sheckhy
qokeedy qoody kar
lcheeedy solcheod aiin otain kom shckhdaly otody chedy
dal aledo am daiin ytdor daryeeol odyeeody oledal sheey kal
cheedo pcheeor ar ldy soldaiin chckhy qotar am tcheedain qiiin shedy
dain shedy qokchdy otedal dar qolshedy qokeedy lkaiin ychees otdain
soreedy sheeody oteeey chdaiin
okdain ytary qotain tchaiin peody oded qokols qokain
qody psho yeol lkom qopaiin dchor oreey shey qokals
okain ytain tdar solain qokaiin cthaiin areo
ytcheo cthedair opody chey cheol chcthees
qokeedy ltdaiin otain qokar tcheor
oty shey shol olkchey qokal otody keain raiin qoteey
otar qokain opcho qoeeed qol pchedy odas okshar odey
oteedar daryeeol chckhdar chdaiin or opchy qokeal
sheey ytaiin olkchdy shy aiin qokeey sheey
raiin sheckhy otedal tchedy odol chedy olkchdy chckham chy
chey ltdain okar chaly qokaiin oteeo ol doldam
dshedain ykeed okeedy chedair shedy daryeedain keed otol
sheedy chaiiin otedy qokain kedaiin ol rcho qolcheal
lkeey qokaiin lkeody opchdar sheody ar qopeor yeey qokal
okshaiin oey sheedy okar qokshor olkeedy sheey shs shedy qolkor
olkeey orey okchees lchedy otchey
shckhdy olto chl chdy qokaiin kal chedy aiin okchey otal otody
raiin opchol qokshor aiireed okdam olchedaiin raiin sheckhy ke taly qoeeo qokedy
qoldy fchody oky ltal
ky chckhy areody dy qol ypchedaiin chedy
taiin dchair oteedy olkaiin chdo ctheedain sain qokedy
kcheor lkedaiiin rchdy qokeeol tod opody chcthed
doleody opcheey otar qokal chedy solched rchee qotar
chey olkody chcthedy qokor lchey y
alyeos qokeedy qokeody otchdy pedal qokeedy lsheedaiin ychal olkol
pdy pcheeey lseeo sheey ted salal ales otaiin ycham oteeeody keain
chedy otar dchey
chor opody lpchdy shey oted qokchedol oksheam odyos
qokeey chdy qokol otain cheeody otedam lkain oleo ykeols
ychoiin okaiin salas chedy olkedy qotain qokar shctheal
kchdy tchdy raiin otory chedy otaiin
chckhory qokchedy ykar shckhy shedal otaiin
yshdy qokeey re
qoky olshdol fchedain olkeedy chedy leos qopcheey
qokar opchedam qotar keod lsheoy shey
qolcheeor or lpchair dolain tair
qotaiin okar kes shedy chckhe ol okeey soleedain
pody qokain
qotedy olshm qoteeody cheeeos qokedy qokaiin
kal cheeor dar qokar shsaiin
opchor shedy okar qoky dar areo pshear okal sshair
chedy lte qoksheey solcheod chdy yshear chey
ltey ofchedy tcheal opcham olchol qokchy
yshedy chedam cheedy ykedy soleedain shol
odedy dair qokaiin or rcheedain qokar char
okaiin qokchy qol cthes solkeedy
fchdor qoeol chor chdain cheol
qokaiin dleeol chl dar
ypchg lsdaiin qokain okar lkchedar
dcheal ssheod olcham
keeedy cheeo olkaiin shy shear qofcheey dolo ocho
tesy qotain deor chckhy lchy olchody otain
schy kam qokain otshdy daiin lchedy
qotchor okar salal otedain areos
qokeor lkody ain oleees keoy
qotain oteey fchd qoldy ofeal chedy keod leal
teey leedaiin olchais shedy oey soldy yteeey qotedy ocheeedy qoe
olkaiin ykeed oteain qokedain qokain sheol ckhar daryeo qodol dar
okchey olal ytchor olkeedy shey qotchdy okain ksheod
oteeody chdy qokaiin oteeo lchedy qokeey qokam dar
lky qokain cheedy shedy dy chedy shal ol ochy chckheeod
aiin qokeedy okaiin ol qokeey qokeey peeey ochear cheey sheedy opchedaiin
otar qokain qopeal aiiinoiiin olkdar
lkee okchdy
otcheal oteain odiin qokain ain cheey
qokeal otar okchey olcheeey qokedy
ypchain qokchey ykey octhdal qokoiin
or lr qokain qokar odaiin
dy pchair qokar olkain qokal sheey
qokedy areal sairor ykched dchdy
qolol shol chdy okedy
qokaiin dshes shaiiin al shedy
lchol qopchdar dal qotaiin keees leo
teeedy lchor dam lkeor
oredaiin chd chckhey kas al
qokaiin dar lkees or
qokeey chedy ysheol olkaiin oseeol olkal
otal shedy chey otedain shal shedy opchol
sor qoty qoky sheedy qokchy
daiin lsal dardy dy air
qolshsairy chaiiin kan oteey chy
ykaiir chey ykee lkeeor dar
qotar otan chctheey dody or opchaim
qokchdy keesy qotam or otaiin oledy
odg qopaiin ardy or keod aredy qokeedy
olkeey peeedy shol eseey ky olkeedar
ain qoksheeod ycheeody lkchedar tched
dshedy olkeedy olchy otain okcheeol orear
olkor shedy ykar qokol
sheedy qotedy qokal chedy syed qokaiin qoteeody chedar
chdy lchear chdy cheey yed ar kshaiin
oteedy chedy shctheey cheain chdam ol dal
aroiin okain
opchy ycheo shctheol oain qotain sain deody qokaiin olkaiin
qokedy areain keed ykeeo otain pshar qoteeody
keey qokar solod sheckhy ychar otain qokchdy ldy
pcham alam otdam lkol solain darm
sheedy sheey
salee soleed olkeed qokod daiin chedy tedy
daiin ltd qolkor kshar dar ar aiin
daredy shcthdar otsheody chdy kchor chey qokaiin
chedy ochair char lsdaiin
qotedal chor qoedain daleeol okedy keom
otos oteeo oteeo dleedain ychal qokain
daiin areor shedy ol qotchdy qotedy tsheeey
keeedy ckhear olyedy qokeedy qol
olyary daiin okain shctheor daled soledy
qokail tedy qokaiin chckhar qokeey cheol qokchy
kam okaiin or qopcheor am
qokeey lchedy sheey shal sheedy dair dardy qokeos yshol
chctheeed yteedaiin chedy als chedy okeey lkeey qokchdy
qokeey qoteeody shedy ltedam qolkedar otedy daraiin dam
keed okar kary
oddy qokaiin daryeeol ltdam
fchedain sheeos
okain chedy kchy opey areedy ar qokar olshedal lchey okain
otar qokeey qoky dsholy dar ykchedy opcheed kor opchdy
lkar qotaiin qokain cheedy shedy otedain qoky
qokeedy odye fchok daiin qol osoly qotdal okedy
yey chcthar shedy sheey ar
rcheedal ain qokeey pchdy
otchdy par olaiin daledy
aiiina cheeey ol opeeo lsos
dchol soleeod solkam shedy otoiin chckhey
ykor qoksheoly shey daro ody
oteey okedy lsheed
oreody sheey ychy ol eseey cheeod
lseey ctheody olkeey olky dshdaiin shais
oteeody ain oty dchdy dareey ldain
rdam ol pcheody sheeam qokeedy
redal qotol otain lchedy qokeedy dar
deos tcheeol sain cheey chedy dchdair
qoky sheedy qokal ol qokeody okshedain dain
ychl olkeeo qokain kesy shey soled
chckhy oo shckho yo ychar
daryeeol chedy otol fchaim sholy shedy
sheol ar ofchor pcheey
dsheedy cheol daiin otaiin shedy daiin
okedy ar daiin qokeey qotedy oreol
cheedy yaiin qokeey otaiin tair chey
ol ar ytchaiin yshod qokeey odydor
daiin otedy doreo ytcheeey aiin
dchdy qotedal lchor dal ardar daiin
lkain chedy oteedy fchd sheey chedy okaiin qol
so ykcheor doleey qoteey qoky
lsos qokeey sheedy okain qotar sain
shedy opcheey ytcheeody sheedy am qokchdy otain
oraiiin ol lkam sheol shas lkcheeo qokain
dar qopeeol daiin otaiin
dleey ytedy shckhy ol qokeey sheey sheol cheol
ckhy shckheey lor ol odiin otain qoo
orchal qokedy olkchdy ckhar olkeey raiin solchoiin
ykdaiiin qotedy chey chdy dolaiin
odeo tchaiin otar oty otal shey
oteed ldy ctho qokchdy ckhar ofchaiin okeey ytcheeol
olkain sain qokain ycheody ykes
ol oddy pcheey dalo daiin
olody dched rchedy olkchdy
ol kchom oltdal dar qokeey
or okeedy qolkdam ychdain aiin
chedy qokaiin qoky qokeedy air
oty qokaiin dar qopcheedar qokain ypchees
kam otain ody
opchol leedam ros qokaiin keo lol okaiin
qoty olkeedy okshe pchedy tchain otor
shedy ldy aledain y sheody otedy
daiin kor daiin chedain olko ty pam
olshedal chcpheedy ain lchedy ypchdy ain lkeal qoredy
okeedy qokeey okdol dar qokeedy chckhy ksham chol
qokee shedy qokaiin yeos qoko chor ychedy
sheey ytody lchedy daiin chiin fchain
okeey oddaiin qokedy octheey lkedar
tdair oles ycheor chcthiin sheedy shedy cheey olkchedy ain
chcthy qoteeo olkain shedy oteedy sheey
olkary chedy sheody al ytchedal
chedy qokaiin dar qokals ckhdy
lkain okchor lkedaiin ysheor olcheey otshol tchedy
olyam qoky qodaiin ychesy qokcheody qokaiin ol
qokchdy aly okain olkeedy ckhl shedy opchor
oteey soreeor reeo opchdair olyain
qokeey qoteey oko aiiream
chdaiin salor qokeedy ar
oteey shedy dal
odey cthedol chdl kam qokal okshaiir
aiin qoksheear lkchaiir chckhar sheey otchm
chcthair oaiin lcheor qodain kal qokeey
qoks opey dy otshed aiiineod
ol qokaiin fchdam olchor qoky
odydaiin odeeol olyor shees dleey
lchedy raiin cheedy al
aiirol y daryee oksheeody qokedy oraiir
ltes saiin qokedy qokeey okain doldy chey
qol okeey qokaiin taiin oty lkchar
shedy otaiin ytedy tair dy otaiin
qokshaiin otedair opes opody chedy doe
okal ytal qotedy olkaiin otedy dshear cheey
qokedy odeedain okeey
olkaiin chdy dair qokee qokar sholy otain
chs okeey par olsheod qokched qokaiin ky otain
om dy oleedar qokshaiin qokdar qokchdy or okaiin
qokol okain shoiin areey
shcthedol solkeeey ycheol chey kol lkeor dal lky
oteedy oteeey qokaiin yteos sar ocheedain sheody chol
qokeedy chedar redaiin dar
qokeedy olcham chdy qokiin qokain chckhy
qoedo sheedy qokdam chdy ofee lchedy dcheol sheol
arey otal ol qokdar okeedy shey oteey cheey
ar shedy dar tshy fchos otchedy or dolain
qotchdy ol odedy qokaiin ykal
olkchey qokeedy solkal sheey chedy ypchey olydy aredy okeedy qokchey
qol lkam keols aly opedal qolkaiin olkain ykchaiin qokaiin kody
qol chckhey dchedol chol opcho odo chedy aiiineear okeeos
shey pshair qokaiin lseom otedaiin
sheol riin okain lshedol ol qokaiin oks chedy chedy
keal okeey lchor ctheesy raiin oteey odeeor lseod
soleo oleedy olkeey ol sdo redal qokeey
or qotar reeed oeo dko pcheeey keedy lchey
raiin qokaiin lchedy tcheoly chdy shol oteey
qokain qokain seeey lkaiin
chey shckhy dar otaiin lseeeody chery olkaiin tchey shctheol
chctheam lteeo soleol chctheeey ol qokeey qokaiin chedair cthdal
shckhy ral qokeey sordy okaiin otod soreody octhdy qokol opear
okaiin ain oteedy aiiinedy olyy olcheeey lkcheod
ypcheeedy qofchaiin opeor okaiin dain chesy qotain olkar
ol lkaiin kedy otar ycheain okeey pcheedy otch keeo qokeey chy oiinor
olkeey qokaiin lshar shody otedam chor
qokeol daiin areey ledain ckhedol pchdy sheey opeeody
shedy daiin dsheeod aiin odear tchaiin dain rchair doledol
or sheey ar otcho qokchdy otain olkeey qolkeey syd
olchal qokaiin cheeo chctheey am lkeeey otedy qokeedy yeeol
otar qotain chal shedy qopchain oky al chctheed
qoal qokaiin qochor chey dairair chey rchor
otsheey lsory olkos ypchol qokchy qokedy lteod ykl
olkain lkiin qokain or chctheeod sheol ltch ykody chedy
tshedam dam okeey qofcheedy qokedy qokshar lshs
olchy qotd lchaiin qokeey otaiin qokeedy qoteed otchain ctho
lchary shedy lkee sorar shedy qokol
sheedy am aiin qoky otain qokeey chedal chcthdar
pchar otory orod
ody y qoleo sar qotedy oty aiin solar cheod pcheedy ar
qokal otedy daryeey qol soleo kdaly qoeeam shey aiin dy ar lkeeod
qokeedy lteeey olchan olkaiin yshdy chcthod daiin shaiir shedy
qoeeey aiin opchar qokeor qokeedain ychy qotchor okeey
arol oreody qokaiin dar aiiinan okain qol qoteey tshor
oty yked okeey
cheeeos yaiin soly sheol olsheeo dar daleo
sar qokaiin shan qokedy olyan olkaiin
qopcheal olkor oleedy okain daiin sheey dcheol ctheal chcthol
qokeedy or qokaiin daiin al dair laiin otchy daiin
chdy shey daiin odain oteedy okcheos
oteey qokaiin tcheey qokar shees aireal
okeedal aiin okeey okaiin shedy oteedar chedy
okor qoeear okedy qokedy qokaiin qokain qokar
qochaly opcheeey qokeey otedy dain rar
ods raiin qokeear chol
oseed saleedy oloiin qokaiin
qoctheeedy qokeey otaiin chedy
shol qoedo qolkedy chey
olkaiin lsory chdy opchy dy
rar soreeor ychdal otedaiin okeeal ytcho
shoy qokedy qotal qokal
ykedal qokedy dain
ky qokedy qotain
shcthy teol daiin
lkey opal cheey saldaiiin
kedy qoteedy chedy areo sheey
qokedy qokar
dchol otshdy qokaiin okshar chckheeody shar qopchey odar qopain daiin okaiin olkain
tche shdaiin shom ycheody daiin olcheedy leor qokeey ols lsd qokaiin shedy daiin
odey tdy sais oteedy solkol cthod al chedy shody sheedy
chedy solees okeedy ko aiiram dsheedy oeo ol ksheol olto chedy
oteey shckhy rd sheey dar opcheeody lshoy ol qokeal teey qokchdy ycheod
ar otain sheey okeedy kam qokeedy lsal kshey okain dam cheey
shey shey opcho qokaiin qoteal sdaiiin ol chey kee
daiin qokaiin ytchey shckhy qokain opcheeody raiin ain qokeedy lshedy
oiiineal qokedy qokaiin otain qotar qolkeeor aiin qoeedaiin
qotedy ral
aiin ytchy tcheor oreeey qol cheed sheear qoteey ckhor okeey shedy
dain sar chdy qokeey okaiin oteedy lss
chedy chor fcheedo ycham otchedy odyedal qokaiin ar okeey
qoky qokeedy redaiin kal otedal dshedo
qodair qokal y shckhy aiin
olcha shckhes pody okd yteeeos reod
lsdor sar aiin dain otaiin chd cheey cheeor
otoiin qokaiin oiiineal odydol lshar oredy dcheos lkedaiin
dal okshar soreeor qol lchaiin ory oteedy ol daredy
leeedy daiin lky yshaiin qokaiin qokain otar
okeed otaiin raiin qolchdy
otair cheedy otedy oreear ar qoky cheear qotaiin kedal
dched okeedy rchear shctheeo opaiin
sheol fchedain tshor qoty qokedy
lseedy opdain otaiin otchaiin cheey otr
oleedy chedy chey reod chdy qotaiin saleeo
okain dy otaiin lsheos ocheeedy
dal lkdy olkal keeedy otain areed
salais rar oteey chal qokesy
ol oteey qokaiin oles qokal
opody qofcheeol kedar qopchdal chedy
lchedy qoteedy shedaiin ofees otedy pcheal oteedy
qotedy okain qokeey qotal chedy
orchaly otaiin okain qokeey okedo
dcheal okchy opchaiin yshol dal
pche reees aredy dedaiiin ckhedy
ykal sorey oteedy qokeey okedy
ychd darol qokeedy lshoiin qokaiin
qokeey qokedy
okar koiin otedal qoky y pcheey otedy qokeey qokeey
chckhy opchom shok qopchor lkeedy
dar sor ysheal le oksheeod sheedy
qokal ol tedy daiin
okaiin otdaiin dleey olshdain
sheeam opchor olyeos okchdy
shedy okeey otedal qotain
ychdal oeeed cheesy ykcheey otar
cphey otchain dy dareey
otar ar qopchaiin dain
qokaiin okedy ltdor otar lshdal qokeo daryeey
oleod reed qokaiin oteedy ros qoksheedy reaiin
qotl chckhy qokeedy dshal qokr
olchedy okeey ol okeedy
shckhy chedy
oteedy okaiin ychor yshdo ol oltees okain qokeey ol
okchdy qokaiin otedy qotaiin oteear shedy ror okchedol kchedy
aiiinain oiiineo ychy ol otaiin ckhedain lchedy aredol qoeeol
salar ol okeedy leol okaiin ops ol lshal
okain ldy cheey or ytchdaiiin opal otshod
qokeos tdar
lkan ol qokchy
qotedy qokam shs ycheeedy oriin sheedy chedy chcphor opchees
chedy qedaiin qoteedy sheeos qotain lkaiin kam lsy daryeey
qoair cheey dar lkcheeo lchey lkchal qokaiin chedy olyeeody
ychedaiin qol lcheedy salees dar qokeedy otedy dal
lshor qokcheos lkaiin lte olksaiin opchdal qokeedain dedy qokeey
qokeaiin am oteey qokaiin oleed
shedy okar qokshey otsheody aredam chctheees rar
qoks keor daiin oshes okain so dy oked lkain okchy
qopol qokeey chctheor qaly cphal fchody qoeeedy okeedy
qokain qokar aiiree aiiinedy okeedy opody reeey chey yka
oleear otain
daiin qokedar oldaiin chedy rdaiin ckheedar qofcheeedy sheol qoty ain
qokeedy sheeor lchedy ykchdy dleeol rar or
oteeody ol lcheody soleed qotedy sol otaiin
ted olyan ykeeor ar
lchor dal shoiin qokaiin char seey ockhy kedaiin olkain otshdy dam
dsham ches aiin qokeedy oteedar qopchain dche olkain schedy otcheey aiiram oty
tdy seos qokeey dleal dar qotol qokain shey oddam ald lko oleedy
chdy opcham okiin qokain qokedy otaiin chdy qokaiin opaiir ycheedy
lchey sheedy qokar ckhedy opchedaiin ros kd odey okeedy qokchey
olr chedy teedain okchom shy aiin lky oleeo qotain doleor chckhy pcholy
chckhy okeedo qoky qokain orcheod sheain cheey aiin odyas ofchdy
otsheeedy lchedy qokaiin otshear lyedol qokain qdy dal oly qopched daiin
qokeey chedy otain daiin oedam
qokeey oky ar qokar okeey dshdo
oksairy chckhy cthes ycheeo okeey cho opchy qoeedaiin
ykchey okor chs okain dy qokeees lshiin pol daiin
ran qokaiin otchor okeey shey opchedair al
chey qotain qokar shedy okcheody dleedain shedy
lkcheeor qotain sain oty oteedy rg otchain
sairo oky qokain cpheees yteees olkedy shedy
lcheol peeo ol olkod oedy teeol opchy lsy olkol
pain shey chcphedal rar oteedy dar
lkdaiiin ysheeol lear kchees sheear shedy or
cheey cheam kail dar yshey shckhy
ltol dchod okaiin lcheeedy okchaiir
ykes ykeeedy lkaiin ltd otdair qofchaiin otaiin okshaiir am opchar
pcho qokeedain chedy okeedy opeod sheey al oky pcheody qokar fchody
dar chcthar qoeeody ltedain qokain qokar qokeey qokain
olcheeal olkol otain ar qokar shody qokain chedy qopdar
otain chckhy qokeedy qotaiin shey chy otol qokain
odys okain aiiindy
olyiiin shedy aiirain
qokeey dcheedy
ycheedar pody qopor qokar or olydy lshch oleedy
qofcho qokaiin qokain shcthdy dam pcheedy reeody okain
okor ykeed shol okoiin qotaiin or
lkain chckhy okshar lkain oldo chedy opcheeos
dar opcheeody rar fchal cheey shedy
shody otain chedy tshaim okchee lchedy daiin
qoteear chd sheey pees qoky odyam saleey
qoteey ykal lkeal shedy qokeey dleeol olchody
ykd lsedol olshol olyeody
okeey qokchey kal keoy otan oedy chey chdaiin
oded tol dam soredy qokeeody lteedar oleeo oddy qofchdy qokeey
okedy ras otedy otedy
lkdam lchedy raiin shckheedy olkody dar daiin rched okeedy shedy
chdy cheo sorain sheol olal odeey qokeedy sheeeody
qoaiin okar
lkedy opchedaiin chedy olyy shedy ol lr peeal okeedy
chedol koiiin otain kedal tsheol opan
ychan shy aledy chey dleal
ltoiiin qokain oleeor chckham qokedy ltain al qokeey darain
chor okain fo qotaiin otol qokain aiin otsheeody ycheeol ychail olshair
chey otedain sham dleeol okeer ol
cheeody otaim olkeey
qokchey ychal salory ckhedal octhol qokal qokal
ain qokain shail lteedy qokain
qokar ytoly qolkeear aiin dchdy opchals
sheedy lsdaiin dshail aiin otchy opchor qokain
dar qopaiin olyedaiin qokchedy keeo ofchedy
oteedy okeey okain lseeos lchedy qokeedy ycheeol otaiin sairdy qokain
okaiin olsheal soldain lteear yteedy lshal areal tchal
qoiin pey oteey okain kar ol olkain qokor raiin ykchm
olkody odear qopcheedy dar olyy dair air opche
lkcham dar ted qokaiin
qoaiin yshedy shckhy solkal oram
ychy otedaiin ol lkol lcheal dair
dalaly olkeor qokchy saledol shedy yteeal
cheol cphoiin ltaiiin otody lky yshedy
olky ykees qotain
ytr odeey okar
qokain ctham qokain lkaiin
ytar qokaiin otchm qokeey qog okeedy olan qoteey otedy okchee
sches odyaiir dar sheol aror reedy om opchedy dain chedy
oiiineey oldy sas okeeor ykor yee otar qoteey shedy
otchdy otedy dleey kar eseey chas qopchdy seey
sain qotedaiin otedy dair dsheeor shey
qokeey otal ain lchey okain aiiinedar chedy olkaiin chdaiin
dar pchedy okaiin
olkedy reeal pody dchear ysheo old saldaiin chckhy
qoksheeor ain dchain taiin oteedy lshedaiin
okchey chedy qofchedy oteedy okain
daiin areeol olkaiin lkaiin ral chctheody ldy
qokal otedy lkeam qokain cphaly chedy
dchs solkeam qoaiir pchm aiin
sheedy ycheeos dar oteedy chy fcheeor oryed
okedy qokeedy olan okaiin lsy ycheeal lchaiin chckhy kshair qokeedy
qolkol sheol qokeey dchey lcheo qotal sham aiin
qokeedy char chey lkchiir kchdy qokaiin
olcho okchedal qokedy daleor chdy
lkeeol oleedy saly qokain okeey
otol qotain am dalols otain sheeody
chedy chey sheeol okeey
chdy chor kedal lchain
daldar qopear daiin okaiin
opchedam daiin olkedy qokain
dedar qoeedy qokeey qokshol qolshdar tched odedy dkey
qokeedy lchod pcheal lol shody olkm qokaiin lsam otain qokar
qokol pear lcheol
solom qopcho lkeeey aiin dain qokaiin ycheain ckhdy
okaiin sheody tcheor qokar shes opeeey qoeeey aiin
dain shckhdy qokeedy qotar ol pchaly qoteedy
qoed qotchdy dar qolshas
olkal aiin okeedy chdy otaiin odys shey qokchdy
okain qokeey lkchedain dain ar ledy otol opdy qokaly
odeedain qiin sheedy shedy opcheos opeor
olkeey soldy aiiineo qokar ol
okchy ley dam otar ain
sheol shs qoary qokain
qopcheeod qoteedy
ytey lod lko qokaiin olkchedy ykar daryedar cheeody ykeey qokar ar
qotaiin qokal chdy qokain sheol qokain dam ocheey cthedy saleeol
sain lkaiin ry okaiin ytody otal okeols chol pchdair chcthedar qokeedy cheol
qoeam chedy shckhy qotedy okaiin okaiin cthaiin qotchdy otedy dar
dam otain qokar ykchedy
cphaiin odeeol laiiin sheedy ses olg shedy am daiin qokedy octheal
oteey qoks qokedy dolee soleed oteom lkol aireey otedy ykeey lkar
shey pcheedal kd aiin qokain shedy qokeey solod aiiineeedy qokeey lsa
aiin qokeedy qokeody okary olkar otes otaiin chdy aiiinm
ypcheody ol dchaiin olkeey lkeeol otdain chcpheedy ltedal lchedy shckhy otam shedy okar
chol shar olyed qotar otar qokain ykcham ky
oteeody saleain dar aiiinol lts otedain qokchey
ckhg shedy qoal ardy sheedy leeey
aiin osr qoteeody dar oteedy qokain
dy pcheeey otain qokar ol
dordar qokor qokaiin
tedy qaim
yteols sain qotedy opchol
lseeos shody pdair qoteey
otain chedy
dain okaiin sheedy
ley tchdal qokaiin
chey lkchal qokeey shedy shol
arear qoteedy dshd sordaiiin aiin
otchedaiin kom chedy yshols
otain okeody qokar
sheody chckhy
odeeol lal al
chcthy olkeedy reedy
opody ldy qokal shedy okaiin olkdain
qokeey otain shol qokaiin qokedy dain chedy okeedy lshoiin
qokedar qopdy reedy lshan eseal reeody chdy qokchdy
lchedy qoteey okeey dar lsedar chedy sheol keeey qotain
scheeedy oteody otshedy tchedy okcham peedy osain okol
opain opdaly cthaiin daiin lshaiiin
chedy shol lkeor sheey or qokaiin chal chedy dlee
lchedy qotdain sheody chedy otchm lkchaiir al
dy sheey shedy opchedy qopchey kchy
ckhdam okery or oteeody ykees rr qokal lseedar air
tchol qokshey yshy
qokain ysheeed sham olsheed aiin qokeedy daleor opchdy doleey
kshor lal oleed qokedy dain otchey qokain okchy chol chcthm
octheor chcpheedy ol chan shey cheey shey fcheeal ofchor osol okeedy
dar daiin aro qokaiin ol oteey shedy dy dsheey olkal cthor oty chedy
qokeedy shedy tshee cthor arair dal okaiin ytedain chedam qokeedy otain leedar oteedaiin
odod odee otsheody opchdar aiiinal al qokeey sors ykeody
daiin olkaiin cheeor qokchey lchedy sar dar okeedy okain
opchy eseey olchd odeeol seam otod areeody
kedy ykar ofchaiin qotaiin qoteal lan sheedy
doleeedy shckhy chey olchedal otdor qokeey lkches kar
ytchedy shody fcheor darey solary shedy arear
okeedy sheedy olyam chcthedy dleal cheor osaiiin qol lky okeedy
ol qokain soredy otcheol qokaiin otedy las chedy
taiin okaiin otdor qokeedy chedy chey qoe ar
qopcheeol kchy qoty ran olkaiin tchdy lkain shedy chedy dar keal okeey
chckhey ychol qokedy lched ar soleol tais qokeedy qotedy otedal shody oted
los oleedal y okeey okaiin chos dar qokor olkaiin
chedy ysheedy air sheol
lshed lchdaiiin ckhg qol qokeedy qor shedy olky
dar qokeedy dar dain sheey kal qokchey shedy kchain
oreeo opedy qokeey okeey saleeedy opcheeol shcthiin qotain kedar qokeedy
al lpchm okar ks okdor kar okeear ald
rchain shaiin oks yod qokeo loly otedo qokedy odol
arody ol olkchy dal ain shedy qokaiin keod
chedy sheol dar lchor daiin qotshol shckhy
qokaiin lkcheol daredam qoky dcheor chor
pedain olyor sheedy shedy am oeo
daiin otain seeey reain
soredy opcheeody qokedy qotaiin shey cheey chedy
otor raiin qokeody aiirey qopol aiin sheody qolkeal sshal ol sheol lsheeey
al opched qokeo solealy opedam lkain qokain or lcheal sheedy
laiin aryeeody oleam ar kcheeo lkcheear shedy otchdy olkain lkedy lkar olair
fcheeody shedy dar doldal qotaiin sheody qokeedy
ain qoky qotaiin lsheear ypchaiin soro qokeal otsheody olyey liiin
lteed qoteey olchedy leo ysheor dlee ched qokal odeody rcheeol olkedy
kal qodain qokshaiin olkeeey salar oedy shckhedy dy ool daiin okaiin ykeedal
opeeo oledo ofcheey otchy okchaiin okeedy ar opchaim dy qokshor
soreal ychy oltaiin qokeey rcheedy kedal qotar opal raiin qokaiin shedy
shol olko dain oldal oteey shiir oks dshiin okain chdy
dar shody fchedy or daleos qoty qoky otain orcheod shoiin chor otody fchos
qokain shey dar qokeedy chdy daiin otaiin chey rody qokshaiin
taly oteedy chr ain qoeoly ky shedy dair okaiin oldaiin qotedain
aiin aiiinal shedy oteey dar qokor rsheeol sshaiin ksheey dsheeo lko solkeod
otdain qokar opes qotaiin ykees oteeody am
ychal ltas qoky yka sheedy shcthas otchedam
okor kody chckhal aiin lchy
okaiir ltal qokain dar opchm
okaiin ochey otal oleedy ykary qoeedy pdy
dain cheody oteey olcheeeody al qoredar sala
otody or chey olkaiin
qokedy qokeey ol
shar cphain yshdar shedy
olcheeey aror qokaiin otain sheol
ysheor qolcheeol okeey qokol otain lsheeey y kchos qokaiin
kees otary shedy qokeey olkar or solchal qotedaiin ota
raiin opchain aiin qorol qopeey lals qokain
or qoal chiin opain oto ool
oteedy qol kchees chckhal qokaiin dsheeam chdy
saiin ykchdy daiin lchedy dleey
chedy ol qokain dalm
dar sheol shoiin otaiin lshedaiin
tshedy qokal chdaiin qokedy
olkaiin ytary chs al
qaiin olyor qokeedy
okain okar dchdar qokeedy
shcthdair qokaiin shedy okal okg ol
odeos okeey ol daleeey qol
chedy chctheol qokeedy okdain oain
ool cheey kary
olshedam dain
qoeeal kees aree opchees lshy dchain rchedy
opchedaiin shey octheey oreedy lchedy
otar shedy shol qokain
qokaiin chey roiin kshey
ysheeol olcheedy dar olyam
qotain teor okar sheody
chedy qotaiin sheol sheain
qokaiin shckhy aledy lkeol qoteedy
solkoy lkdy dalo qokchdy okain
oteey ol lcheeey
okas qokm qokeey dchdaiin shey sain shedy soleeey ycheey
shedy pched otaiin shedy chcthaiin odoiiin qokain
chckhy kedar chctheor pan orchaiin ockheeed
ol ar tey otchy ykeeo oeo
odyeoy fchar lydy qokcho kan
or olkeedy qokar ykeed
qokol pol oksheedar
kcheor qolcheey oteey ar qokor redar oty shedy daredam
qokaiin tdal cheey yky shedy solod dair ool cheey shedy
qokaiin otedy am olyol okar qokeey olkain
lsheed oteey ykeos dal chedal ol
lkaiin okedy shedy sheody
shey okaiin cheeeos dar tesy
ky pdor shody otain dsho opcheeed dar
cthes solkeey lsesy lkchar chor oteeey
qotom dleey shedy chey
opedain oteey qoos
paiin qokol ckhedy
odyeedar dy olshaiin kd
y qoky qoky keeody
otedain otchdy
qopair olkaiin otan oty chckheod olkaiin otedy olkody lcheeedy
opchy qokain ypcheody oredal dar opcham chdy pchiin fchey
chckheeed lshdair lkchedar oky olsheeody lkcheeey lsain qokeey
shdaiin yeey qokar chedy otor
lshdaiin lkaiin otedy qokeal lkaiin
kdam chey otedy qokaiin oleedy
aiiino ypcheor sheeod ytedal lkeey
okain leedain yteom olos lkey aror qoiin
chedy chcthedain chckho y qopchey chcthal
cheol otaiin ckhedy qotor lte dcheor cheedy odyol solcheedy
olar qokeey shedy led opcheey
soled cheey lchair dar qokeey
or tedy aiiiny okd cheedy
chedy qoteedy dar dar areal
solkaiir lsheeo shey olkchy
opcho qokchey kr qol
oteedy lsheeey aiin ar
oty lsheedy
qotain daiin qokaiin oteey
cheeo chedy shedy dair chedy
shedy olkeed shckhdy darol qair okedy
oky solky oleeo qokaiin
shees lchedy leal dar oseody
tear daiin chedy
otol sheedy dar shckhy
lkchal qokdaiin cheol
ofchor qoky olkes
olkain qeedy aiin
qokar qol okcheey shcthaiin
tdor shedy lkaiir reod pchey
dal otshey tol qokedy
sheey chedy aiiinesy
otody lseeeody aiin
olky qokshdy lkain qokain aiiinaiin ochesy
lchedy solan keed soledy otaiin
tshaiin qokeey pcheedy olchealy pedy
shedy olkchdy qokedy oty ral qoeedy chckhy pchedar qokain
lchedy tcheor otar pedol key yshain olkeey
ofeedain qoear lpcheedar ckheedy aiin qokshaiin
soleeo kar shcthaiin qotal qokal otedy octheey lkeed qokain
ain shcthedam oteedy chais ol chey chody lseeed sheol redain
olchal shey lkedar dshy shedy chdam okain daiin
areeod qopchaim qotcheody oreeos qokedy qokain shey lkaiin
ychaly chey ckhos kchaiin aiiine odyeeo
qokeeody kedal lchain oreed okain doy dar
qokal qokchy chckhdaiin qokain sain
daleody qotar shedy qoteey lkod chctheeoy olchedy lkain fcheos qokeedy olkedain lkaiin rais
kdy qokeey chdy otsheeey otain qokar olkeedy qoeey chedy yshy
chedy qokeedy ol qokaiin shckhaiin lcheor odeedain ar tcheeed or
doledy qokal qokal y opeol chey aiin qokeey aiin qokar dal
raiin sorear aiiine
lteeor chm opchdaiiin shey dalain chdy pchedaiiin qokain olaly qo okedy
kedaiin kaiin tshdy sheedy kedaiin ol qoko qokeey qotchedy chckhol sairee olchedy osheey
otedy qokeey shol chedy kody qoksheedain qokal kshedam shol olchory
shol olkod oredar teody opchaiiin
shedy oky kory otain qokeey oiiineeol shey otshm ochey sheol
chd otaiin qokchedy or chedy dareey redal chckheeey chol qoar lsdam okeor
oseed chckhy otcheey shedy odeey odey ldaiin chdol shr soror reedar
opchey olkeey shedy aiireeeody keols dam ychom ol odedy shol oltedam
kchary olkdain ches yched lkiin qokain dar oty chedy sheol qokchey
chedy yshs qoedy qokaiin olchory okchedy qol chedy oee shedy soleeody
chckhy oshdar tshod qokeey qokeey
dar cham qolkeos qoksheal qokal air yshor qokar ol dy lkchoy chedy
ctheedaiin sheedy okar qoteain qokeedain schod qokeey qokeey chiin opdy qody opeeo lkaiin
reain oteey shedy otal shedy keoly to dy ocheor qoty char
shckheey olshar kshey kchedaiin eseal odydol ykd soredy cthes qosaiin oks chedy opcham qokol
paiin daiin oddal okar qofchaly saiin ol okar shedy oded pchedy lr qoteal shedy
oded soro qotoiin okaiin fches qokedy orar chedy daiin
qokod olyl qopdy otaiin or aiiral kaiin
qokar qokshs ream qotain sshdy ksheeo che qoees chedy oteedy
chedy daiin aiin daiin okeey reedaiin otdor qolchey schedol ain fchdal ocheos
okeey okeey chedy ool rchdy lsody dcheeor y qotcheody olkeey
shy shear saireal ain qokeey sheedy qokedal qokain
alaiir qokal oldain chedy olyom kaiin lsail shctheol
dy qokeey fchedy rcheo cheedy shey opchain
olshoiin chedy y okeey
qokain qotaiin ytedaiin ckhs qokol qokain reeody olkeey ychiiin oleeey
chedy qokeedy shedy qokeedal shear oeal rs olkdain lseey lchey
qokaiin ain qokeedy ky yty dar okar aledar qokain cheedy
ain shctheod dar shol qokchdy ches orchdal okeey chckhdain
olky qokal qokedy qotchey qokedy shckhy alees otdaiin otdain ofeedain
odyeedy qokain led pedo kes saldy lked odols sheedy chedam qoksheody
doreeol oteey chcthm
daryeedain ol pshey sches ol ychoiin tsheody cheey okdam kal
qokan fchar qokaiin ar daiin qokair qokeedy chedy
chey ltd qokeey fchear
qokeedy shedy aiiram
lkaiin cheol dar shol
chdy okeedy qokchedy odyoiin aiin
teor oteey cheey
otedy sheedy otedy lchdy
yteeey ycheol otaiin qotol
olkain okeer chckhedy oeedain aiin
teey sain lchair
opeeo cheol lkedy orear chedy
ltar olsheod shal keeody
chedy okar oteedy lchedy sar
dsheeod qokeeol qoteedy
otdain dar qokr reod orain tcheal
lsam pdaiin qokain qokar sairdy lpchdy qokaiin dar qokols
olkain lkcheeeody qoeear or rchaiiin ycheey shedy odaiin okeey
lair solchal shdy aiirees qodaiin qokchdy dar otal sshed
qokeey sheo tshees solkeedy shey sored pchear
aly eseey dar qotchor aiiindy kcheey olkar
seeol qokal otaiin qotedaiin
opoly ycheod okas tdal dshar okaiin ol
olkchdy olchy cheey lchey ltl okeey keeody char ofcheeedy qoky aiin
ytchaiir yky qokchedy shedy qokeey otaiin qopaiin sairdy
rchdy oreeedy shctheod qotedy qotchdy otos qokol qokain qoaly
sheol shcthdy okeey chedo aiin qoky ofcheody
chor lkcheeey y dal schaiin qokeor oteey
ol qokchdy qoeos ypchdair shckhy ain ycheod qokchey
raiin dy chedy oteey ytedain qolchdy ytal ain teey
qokar ofchain qokeedy okain chedy dy ky dleal ykar
lchedy oteey okain cheol oiiineeol chdair leain
salaiin oteey ykeod chckhy
lor qopchair lkain chedy cheey shedy cheedy dar
qopeey aiiry olor olkeedy qokain otar lydy daiin lshar dain chdaiin qokain
qoto qol pchees otedy dam cphain doleol kchedaiin ofee
y qokeedy fcheedar cheey chedy daiin chdy pcheo
tair lor qopdy octhee oriin qokain lsheeey ytedy qokeey
chckhs chey otdor ofeedain lsedy qokeedy chedy qoteedy
chedy qokaiin shol otedy lkaiin
oteedy oledar okeeor otedy chedy
dolaly aral sheedy qokal ypcheo
okar dar oteey soley ol
cheey olshy opeeal lsa chedam
ytchody okeear lkaiin shees air
tcheody qolcheo
oroiin ycheedal kes qoraiin otaiin keey
qoteod qotdam okeesy qotiin ped okeedy oteedar otol
otain chedy sheol cheear olkain
qokar sheeody ypcheal lpcheal oteedy qoteol leoly chedy
qopedaiin ykd chedy daiin odeody qokain lo dal
dairear qopcheedy kealy qokain oksheeody oiindy oreeor
dar octheeol oteey tain cthaiin kchok qokain dar
qokeey oltear sheol dshair osm otar
rar qoor okeedy
otain ledy odeedy cheedar kees qokeor
opdy tcham qotain aredy shcthol xdy
shol oddy qokar yteedy okd rchey
lkeeo dsheaiin ltody shedy opchdar okeey shckhain
oteedy odyedal olkar ytg daiin chckhedy shody fchol
oteody yshy opy qotedy chcthdy dain ochdaiin
ar dchdy qoked tol chckham daryeey
dar qotoiin okedy
peed chdy yshain okeedy lchedy qotal olshedaiiin qokain rar
qolchey okal qokchy ytar esee otedy qokeey chedy
qoty re peedaiin reedy aiin ldal daiin
aiin lkain chedy ody om shol
soldar opcham qoksheol qokaiin oteedy
qokedy chol otar shody
okain ar
sheedy olsheeor rcheo rchedy ledar tor kain
lkaiin kedal olkeey qooiin areeey lkchal shckhdy qokeedy
shctheol qokeedy lshar chedy kshol opchain otol opear qokal chg
shees ran olkar kedal qoteey oteeor solkedal
daiin lchedy oiiineey cheo ykches ol okar
yor dain cheey qokedy ocho lteees chedy
sedar or olto
okeey or
chey chey ar oty qokeeol qokeedy odyar lkaiin sheedy shctheeod ar
tedy reedy otain qeam ychal dar chctham okeedy otedy oeo qotain seody
soredy olkeedy oshedy lcheor ksheed oly olshoiin olkear dy ykol octhaiin qokaiin dar qokor
chey shedar qokaiin saleeol olshar soleol doldy ddo ypcheeol aiiinol dair ol tshaiin
okeey rcheedy kar chctheey ycheed okchaim olyaiin qokar oky qokal ykeedain lkedain
qotes keeed olkedal ofched solan
qokain fchody qotor ol pshol soleed okees teol dain oteey shedy cheedy oshedol
pody chedy kchor qokar opchain chcthoiin dsheedy fchdy y qokeey chey am
okchan okeeody shedy qokeey chcthey
chdy daleedain chal pcheey loiiin otain chedy shedy otchdy otedy tedam
qokar ol daiin solkdaiin olkdain dar lpchedar dar chey qotaiin olcheeor qoeey dy yteeey
otain qokar sham tey dolaly odeody psheal qoteey oly sheedy qotedy teos qokar ald
oeedain otedy lkiiin otedy dam kam kdain shey lkedal qotain qotedy
ytchoiin ol shctheeoy ykeed olkary yshdy
oteey qokol qokain chedy qokshain qopar peol qokeey chedy okeedy ol
olyy fcham shedy ched dal oedy ll lchedy saiin cthm qokchey
odyeedy okaiin olkeod ol otar chch qoky chs qokedy tear daiin otaiin
ckhs chedy doedar dar lkaiin sheey chdy qokeedy kear pchdy
or aiiinair qokchdy ykdy olkeey
chdy pcheedain chckhedaiin sheedy lchor qokeedy fcheedar yaim qolkeody
ol okeey or qokiin ckhol ar chctheed cheor kchdy qokod
opchol tain aiiineo cthdy oleedy cheed dleo shedy dleey
lchedy qorey tdal dar
sorair otaiin qoody olcheeody qoky otsaiin dy chdy shctheor dam qokain
sheey qokedy schear okeey oto oey tedy dal qokee ysheody daiin chckhy
opedain ctheeedy lcheey laiir ltal kdar lchey shedy ytcheeo chiin otdair qoksheeor
lteeod pchdar qopchedar ytes oteeos qoos chedy lpchedy yshaiir salam
qokain kaiin cheey shey otaiin oteeo osedam osedy chcthedal
qoy otchedy ykan sheol chedy qolcheeol lkeeey aiin qokchy
aiirdy qokaiin shedy lkedy qolshas ykchdair taiin
soreeedy yshedy oresy dar olyy otdaiin
ykedam aiirey okeey shody otear sheody qokeedy olchey olkar
ychedaiin olkaiin qotam aireeol kes reeey
otain leeey sheed rcheedy raiin
lko chckhey al dam ar peedar cheedy lchedy
schdy solchair dair pchaiiin okain sain
qoedo chor chedy ody oddy tshdy shedy
orl chedy ykchsaiin kedal olkeedy chedair shedy
qokol pdy olkeey qokol sheedy dar qotchy sheedaiin
ypchdy qokeey oltor
shcthedar ctheeol tedy oteey chey ol olar lseedy lshody lkey
lcheal okaiin ycheedain dain qol shedy qokaiin okdam shckheol
qofchey sheol okeod sheey shody otain saldol
ol qotar chdl okchedy kar olkain olkaiin qoky lteeo arain
chdy dar qokor lchey chdy qolkedaiin qokedy otain shedy
qokeey chey aiin cpheod kees otdain ar okeey soredy air tchee
otar cheedy shedy dar sheol pody
lchey odyd ytcheey dar qokaiin otdol
shey daiin dar olshy kal ar qopcho olkeey
aiireos lkom tdy chch ar qoteedy
tsheody sheey otedal qolkey qokeedy qokeey dchear
chey sheey qol dam ltr odey
or chor opchedy
qopcheal ykor lke qodam fchedy olyedy qokeedy qokain dair
qokaiin ol qokaiin otol sheedy chedy qoctho okeey chor ar
qokar lkchoiin lky qoteedy als qokain dal odod daiin
qokaiin oldaiin okeey shey daiin otchy
fches shedal cthey qotchy qokedy y dal okeeo olshedain sheody
chckhy cheey kdain cheod qokaiin aiin oteedy qokain
shcthody lsg okcheey shcthal opdor
lchedy ysheey do opchy chedy sheol sar dar lkain
oks chedy dal chckhy esee oldar chctheed dar qotol
olkain shedy chey olkol qokain
olchody dal chedy otchy ry ko yeeol aiiine tod qokar
ol qokal chedy okchy shedy am kal lcheol qokeey
areedy qol otear dal qokedy chcthos dar pcheedy dar ypchdy
qokol opaiin ar otol otain chedol
qog kor okchain okeey led cphal fcheeal
oreeod chol ardy ckhedain chol
octhdar lkar cheod qokeedal chckhoiin chey
qoteey otl qokeey yts lchdy daiin
kar shdol solkeeor ycheeor
qotedy ofeey cheol olky sheedy
ypchan ol kdain qokshdar cheedy shedy sol opchedaiin qokedy qokeey shody otain ololy
otedy qokeedy qoeoly olkaiin shedy soldo olkain odeey tcheey leey sheey qopol ockhod
dleey lsol yor dal pcheeor shr aiin opchedal shedy ytchees oleedy ar daiin
aiin dal qol olka okeeor chedy daiin soraiin otsheody oteal
ol octhed okaiin chees shey olcheeal chedy reear otody ochaim
otal qokchan otedy qokal shedy otedain ofeo shedy qopchol sdol cheam chdam
chedy okchdy chckhal otaiin dleo odyoly kchol teo keody olchd pcho qokol qokain qotedy
rcheey oteey lcheo qotar chckhy qokol sheedy ychy lsy pd olsheedal
yches ofchor olkeey shol chedy opchy olyedy dlee ar chal shey lair otsheaiin
am shckhy qotaiin qoody chcphee chcthey qoteeor chedy ykeeo
qokeal oedy dy soredal dar oedaiiin oteor chey dleey shedy oedar reeo
ytcheo kchom qoky ololy chckhy okeey okaiin otcho qokchdy
pedal fchaiin okal qoal otaiin yedam oty shedy
raiin lkealy qotain lkcheam
yteeey ykeesy ycheey chctheam kd shedy qokm qokar rdaiin qokain shcthain eseey
shey odaiin odeo qotar kshdy qoky qopched okoly olchal cheey olshr ol otain qokeey
lsaiin cheey oledam soleedain dshoiin ykeed qokeey chal pcheody dedar cheeody ykeedy chd
odees chedy daiin dshdam saledal chdy tory odyeeor ycheom qokain oteey shedy dal
chey shedy lkm oteey ol qokaiin qokol opain keees qotchey cthey okor
qotedal shckhy sheol chedy doldaiin shey
lkealy qokain cheor dy okal
aly shey sheey olkain chckhey
ychd dar deedy ytdain shedy lkey opched
oddy shol chy tcheo qolchm
qokeey lkey daiin qokod otchdy
otain qokeey
dleal dar keees rchol sheol shedy
qoaiir qokaiin olsheeo qodaiiin qokchey ar chey dar
otchaly daiin okaiin olkees ychal ytchedaiin
ol qokeedy seo
to qokchedy or dar chcthaly chedy qolkedy oteey sain okain
osdy ley aiiry qokain shcthedar qokeedy lsear sheckhy
ar qopchol osam qokol por daiin solkal sain
lteeody aiin opchor okchod daiin ardaiin or qopdy qokeey
oleeody opchdar qokshey yshar
sheody otedy lchod eseal kdol
qoeedar ofchor qokeey kshedy rcheaiin shedy
oreedy cheom ckhar okedy pedain shedy
pchol tchaiin sshdain keain kar daiin
y ytchy tdy ychody ofchedy qoleody
qokeedy ar odeey tcheain
reod aiin qeody
odedaiin okoiin sairee sedal
otedy sheckhy qokedy lcheeedy olyeeo
shedy ykchdy fchdain opchedy otcheey shedy kol shaiin
kar qokeody okar olcheey cheeor qokain dal soredair
resy qokedy aiired areo qopchaiin chckhy okeedy
aly qotchair cheeey daryeey ar
des rail
opdor olyor qokeey okaiin qopcho lchair oteey otaiin to qoteey
darain otal cheols ar sheol olcheod qokaiiin odyes ockhdy qokeey
chckhory qokeey okain okar qokar lkchaly ar otol ckhair qokal ky oleedy otshol
chey ockhod okain otedy lked cheey shckheesy sheedy sain ar daiin shol
cheol qokchdy kdor qokol otain y daledal pe tair daiin lkchody
kd or ckho shctheey lkeeol ar yshiir dsheom chol odaiin doledy aiin
shckhes otody shey dy lshas yteedy qokedy lsaiir lkaiin qokal
keey qotary qol sheey dar lcheos qokal
cthod oteey osaiin chctheeey
okl ytedaiin ops or daleey chedy sheol qokeey qotain oteey okchedy fchdy chey
okees oltor dam qoks chol qokeedy shedy qokain shol
qolkair qoteey qokeey ckhar oltdy qopcheeey kees lsheear sar shckhy otedy kchdaiiin
kdain pan she dar qokeedy okaiin qokain chctheol qokchdy lkeey dchain
tdy am qokeedy chedy qoky or tchy okeeo otedy
scheal chedy lky yshdy olkeey otedaiin olyeeedy osdo qol tsheody ockhear qokedy okchom tor
tar qokain qokeey qolkey yshar qolkeor okedy shedy oky
solkedal okeey chedy sheey keees qokaiin ted chedy lseeo
ytchdy ctheey olchar oiinaim chcthy chedy lkdy okchedam shckhy shckhy
otedair qokaiin solkeeo chedy okeey qor y dain soreody olyedy dorair
kchedaiin keees olchedar chedy qopchy solkes air
tshor qokeey ar lchey fchal chor oteedar shckhes olkody
oloiin qoky yteal tshaiin chckhy lky cheol odm
solkd chedy oteey chedy otol
qotain qokedy sheey fchody
oteody cheey dar sheckhy olcheod
qokee sheol rshes oteeal shedy
dain shey okeey dar
oteedy ytees shedair pchdy qokaiin
fcheeody lkchedar cheeody otain
okar okedy sals ochdy ardar ty
teor qotain
lesy olchain orair qopedy daryeal
ychy lsom qotain ofcheedy olchedy okar
kar chcthor lkeo aryar chiin pey
dolaiin otaiin otain sheol reeal
dain ykoy sheedy lkail
lkchedar keody chcthedal cheeeody teol sordy y
am ysheeeody rals sheedy chedy qol qokchy
olkar ykal kan cheol ykchdy okaiin
oleeor qokeey chedy qochair dorain doraiin
pcheol chey qolchain ykcheols
olchedy sheeody okchain qokeedy
pod al qokeey oear
soreeol cthedy tchaly opchees
olyaiin qokar otol
fcheos oeaiin reeo
okaiin qokedy qotchdy
peed shdol dchdam
aiin sheody kal dleo
ol doraly qokaiin chey
air okchar qokain lchedy
qokeo cheey ycheees ar
chctheal lsr cheol oleed chdy
qopchee kes cheols kor dal qoedal olch
qokshedy oo qokaiin ol oroly
olkain ochear otchdy chckhedaiin qoky y
shol qokaiin ar ytar okaiin
oksham shey otos dar
lpchdar qopaiiin saledaiin otan olshdor olky oleeody
shey otar chedy dain areol ochor dal okal
al chey or qokeedy aly shedy
olyeeody chedy lkain qokain qol cheedaiin chiir
ychor olyear orols opaiin dar dchdaiin ain shaiin
keeal chedy ocheos dy lkaiiin qokeedy ychedar
qokaiin chol oley qokeedy olcheees
qokaiin pchor otaiin okain
qokar qol orcheeal chal oltedol olcheal daredy dolaiin dal
qokaiin dchdaiin ol olos ykeeos raiin odyealy ckhol ychody sheody chdol shey
sedy olyam olshar dar sheol ol aiirom okiin otod sordar
qokeey olyeeedy okeey qokaiin qopcheody lcheal liiin otoiin chckhey shedy
areeedy qopchdy qolcheo qokeey lkair solchm ary cheol qokeedy shedy shedy
oteey qokol olkain cheam okal qokain qokar dar daiin oddam
qol kchar qotchy yshain chctheeo shedy chey otody alyeos qokeey
otaiin ycheeol qokar dar esee yky cheol rcheeol oky
qokeedy aiin oles shedy olkain aiiineeey
air qokar okar otedy
chcthdar qopeeol daiin odeeey okain lar lchedy otedy qokal saiin
ko lkain chedy dam okaiin qokedy chor dar otar kal
oreor ypcheo salan ol cheey lkeal ain qokeey tain
qofchdy dchain tedy opcham olcheeey tcheey okeedy lkeal ytchain doar shedy qokal
olkaly koiin dy ltos rchs lkchos keedar qolkain olkaiin ckhody
qokchey shr chedy oteedy qoal odd ar daryeey chedy dal
rar qokaiin qopchdy okal aiin dy cpho oteeo eseeol yteeal
eseal chckhy olkar ol olkedy shckhod dain olody sheody lkcheedy
yshedy lchedaiin chdy qol okedy ypchor yeol
shedar dshdam olkaiin ytedar chedy oteedy
otaiin ykeees oleoy shd
okaiin yain olkedy chedy
aiirary okeeo ychal chcthedy
qokol otain shedy or otdol
cheear chckhy dain qokeor kchees qoeedy
keeal ykchain cphdy aiin opchedy
olkeey otain shedy qokol opdal
qoeeod qokeedy shedy olkar lsain opey
opchol ysheol kchy reeod dar tdar
qoldy ley dain lkor lcheol kshy qokeedy
chol seey dair ykeeor lsheeey ain lchedy
qolkedy ysheal kchary qokain qokchdy shey
oty oteedy kdain chckheody qokar olky oldol
shedy dol daiin pched dal y qokeey
pcheedy ykedy lpchear sheol lchdy
olkaiin qokain qokeey or okchdy otedy
ychar qokol qokain shedy raiin dy
lko scheo otedy qokeey all cheey kedaiin
shedy qokchaiin qokaiin okeoy chckheod odeal ychan
ol olkeey otoiin okaiin shody paim cheedy okaiin
chedy das ckhar shey dy pchedy oteedy oledam
lkesy redain qokar shey qokaiin arey opcheeody
ycheeod qokeedy solkedy ockhdy salr odyd sheedy chedy
osedy oteedy or okaiin opedaiin
saleod odeeor or qokeey
kedol qotain olchar or
lchey shey ar shctheos
qokeedy lkain keod chedy
solealy qokain dar
okedy am daiin solees kees fchedy qokeedy ol daiin qoked
arealy qotain chod dchar ykedal lshar chedy ochor
dal rsheor qokeedy saly okain dar
ysheol olyam okeey otoy ky odyor qokar daiin
ykeeed okain lkesy am qoky keor shol
oty tor okain solkes olcheedain lsheedy opeod
oddy sas chedy sheey ckhdain eseeol dar shey
opchal solkar qokaiin qokeedy ain kshdar qokol pdy aredy
oteey rshey lkaiin dshs otain aiirees qokchedy
qokedy shol osheol lchdy ykchedy ofchee ctheeo kar shail qoksheear
odyam peeor aryaiin okaiin qotedal ychal lkaiin qopchain
otshdy olkchdy shedy ykcheody chey qoes dar
okeedy otedy pchaiin qokaiin ar
sheeody daires opody okeod
oedy olteo chey qotain
qopchdam chckhy otcheey opchy otain
pchedar chol choiin ar qokain
dy okshy lchedy qotar qokshedam qokeedy
lshol qokaiin or cheey oteey
qotes otain ol qoteey
chees ycheain shckhedair otody
shey okchain chees
kaiin okar ykd
leol opcheody doleal okeey dair aiin
ytchedaiin qokeedy keed qokchedy
ain kshedaiin chedy oteey
qokain qokedy darol qokeedy qod qokaiin okain qokeedy
lshdal cheey olody chol otary qoody lchain olkal
dar qokeedy olsham shary chair oeey qoeedy solor
tsheos otal okal qoaiin chor dal aiin soledaiin teol
tshaiin lky yshed chdy okaiin shody pedy
dar am lkiin ckhdy qotd oksheeod cheeor
dshaim lchail qokain dchaiin pcheody lchedy qokeedy chdy
daiin qokaiin yedam dain odey daiin oear
qokeedy oteees odr aley qoteey aleear shey
al qokar daiin qokedy qol qokain
okcheeedy odedy qokar qoky al
sheol chear ysheol dy qokair cphear
daiin cheey lseal lchedy okor qotes
okal otody qoky sheol re odyal
qoeain saireeol sain
otol qokain reeody chedy otchaiin
aro daiin lkod otchy
dain chr
olkedain ol oaiin okeedy okar
chckhaiir aiin okchaiiin ckheedy qoteedy
olshedam qolkeeedy qokeedy qokaiin okdaiin qoees okeey shedy qokchy
opcheeol shcthy oteoy olcheeody chdy daiin
qoleey okar olchl aiin
dchain qoteedy lsheedy okeo al chey chdy opcheeody
shedy olkar kedol otedy okaiin dar chcthals sheedy olshedar chol peedaiin
ain ykcheos daiin qotchy olsheey solaiin solchg oleedy
kar qoky ar qokaiin chedy kcha raiin shckhy chckheeol shol qol
qoky yshedam ochdar oreeo dar qopair daiin qokaiin chdy oteedy chey
char ytchedy opcheeos qokedy lsaiiin kdar shol kd lkom teeol
dar opcheeody ytody ykdaly raiin sheey char chey al
otchedy air ty ol opchdol olshos ykeols olyeal
loly ytoiin chckhey qokain olkar olkol oted teal
ls chedy qopcheeol okar aiiined qokchy kched le
ol olkeedy qokear ly ar dedar aiin
teody soleoy tchedy pdy qokaiin
qol qokeey olees shey dain ocheey
teed qotain ksheaiin lkcheeo qokaiin saleo sain
qotedy qokar qokshey dardy chedy qotchdy
olchedaiin olkchedy ycheed qoleody shal qokchey
shey shckhy pedair
rchaiin okaiin shedy olkchdy
qotain okeey oeeol ol
chedy tchdar lkedy qokeedy
shoiin qokeed opoy qokeey qokedy
saireody aiin ytcheeey
ychedy dain okaiin shedy ol ol pchedaiiin opedy qokain
soleo qokeey lo okal ky oteedar dleo odyeeody qoteey otais dar qokeedy
kor oteedy kory opeed qordaiin odyol schdy keeo chckhy doear taiiin
shedy sorair pchdy oiiineeol qotedy daleam shedy dsheedy kor ofchedam
okeedy okaiin oks cham daiin am dal ldy dal qokain
oteey shckhy okshdain leeedy odar shedy qoredal ychedal
raiin qokchdy kas sheol lsedy qokeey shckhy qoteedy
shey doldar tedy shody okain alody cheol sheckhy or okal shedy
shedy oteey cheedy lkchaiir chedy to qolkeeedy qotaiin dar sheol
ol dain pchain sheey dleo aiin qolaiin dolor sheody cheeor
dshos qotd cpheey otal saledal olkol qokain
ches chedy solchdy roiin
shedy aryeey shol ytchdy aiirsaiin
fcheesy y shol otal chedy qokchy ytees rar lchaiin olar
shs daleody lkaiir dar daledy qokeedy dar
dain olshedal shedy qotar okain kcheody qokaiin
qokedy chctheeey shedal rchs shedy
qokeey opey qotaiin qokain lsheedy aledaiin qotcho oky tor qokshees
dar qopchas sheol lte kal okol qokain ky or
sorol otar ar areeey dar ykchedy qokeedy ky ytees dshdor qocthdair
lkom olsheey aiiinal ycheedal kes shedy chol saiiin olchey
qoteey yteedy kan ychody dchey tcheody opdor dar
xedar chaiir sheey all lsoiin odar ar
otsheeod okeeor lkedy otol qokain lsey po
qolear dolaiin daiin sheey ops lsoly otar
saleain otedy oredaiin okeedy
ol dolaiin dal odesy qol dar
okeey ol qokeedy olyear tshol
oreeo aleedy olshdy lkdam
dshl ckhedal kody sheody oleear
ol ardy chctheol dareeey reaiin aiin sheol olkaiin lsd
oor oredain qoteesy qotam chedy chcthols
ckheol shctheor osedar shdaiin
odedy seam rdaiin
ksheeedy sheckhy areey otal
qotedy qotaiin oain tsheey
olteey qopchs kedaiin qoy olcheeos cthey
cpho ral qoody otshol ochod leol
aiiineeody cheo dshd
qotedy qokaiin qotar
kes ky ar shol opcheeedy opches ral
cpho lts oleos tair sheey keos
okchear ochor qotchedy lkchs qokaiin ytom par
eseo ol leo rchm qokeey opaly chedy
ofcheedy qotedy chctham salal olchedy
oteody qokeedy areal
qokaiin ykedal aiiinol sor qopcho
lsody sheol okedaiin shey dam
lchedy okeedy lsheod rchd dsheo
qoky chedy qoteedy qokaiin qokain ysheom shs dshal
okaiin olkain otchaiin olyo aiiineeedy
qotchedam okeey qotaiin qotedy
qokain lals pedy shedy leeod chees
qotain sain oshor qokeedy otaiin shedy
pchedy okeedy soleey qokeey pcheody
opchear qokeedy lchedy okcham daryeey solkdol
dy am oses ain daiin qokchy keal lkeedal lkchar
otaiin oleeo yteeed cheear chdy dal ariin qokain lsdor eseeol air okaiin
oles sheedy otar chdy cheey shey otchy shedy
qokshor kshar chckhy aredar tchor chedy okal kdy yor
qdor ychy aredy
daiin darm lkdy cphoiin fchody ool ody qokaly sheey
daryeey dshdy kched ctham oldam or okar
qokedy olkaiin ar shctheeey al shy y
qokeedy arair daiin lkain keeey yteo shol lsedar oteedy
aiin shal qoaiiin rcheey chcthe otain cphd
shd qokaiin raiin
qokchdy otain shol aiin qofcheeey opeedy teody pchom chody
qolkeos qopdy oteey qokeol opchom shdaiiin oteor soredy qokor
kg oto qokaly shol oiinaim qokeey olkaiin shey
olkdain shody sheedy qoy ol otar qolkair oteedy qol okaiin olkeeo ol oeeody
qotedy ldy chey ol kcheeody otain qdal dair shedy
qeal chctheo sheey dal ral qokar oksheeody odyed dareor dy
okeey shedy sshoiin ychdal shaiiin lchey rody sor oaiin dal
chor chckheeo chedy cheey lshary qoteol qeol dalg ol okal
chair soleor opcheeody opedy dy oair orar shckhy otees keeo dleal chees
oksaiin ykody cheain olkaiin chol chckhey chedy
ars lser choiin daleol rchear sedar otain qokeey ool
otchey otain chedy qokeedy shedy soriin oped loiiin ckheody chcthedaiiin
qokain ar ol doredam sheody cheear chedy shedy daiin
qoty cheol sheol qokaiin chedain chey
olchos qokain cheedy dar pey daiin shedy qokaiin qokol ckhaiin
chckhy shody okain lchedy oky qokeedy kedain chdy soleor cphoiin olchaiir
lkchoiin lkeeod chdl shey pcheol oeedal lsey qofchesy oksheod chcthedaiin
shedy ardy sheey okchdar keod qokol otain alain tedy opcheeody
shedy oteey qokeey oteody qokeey qoty olkok dal olchd
ody aredy ledar okain lkeeody ykdain shedy pchedaiin chedy tol
pchdy kchar qokaiin qopcheeol lchom aiin chery qodam tshdy otaiin
sheedy aiiinaiin shar ykar okain qokaiin qokchedam lchey shedy
dam chdy aree qoped lkain okes lchedy shckhy
sheey otain kshiin opey lkaiin res qotal
kar qoees opchol lkaiin dshar lko okaiin
ytar okaiin oledain sheody rs ykar dleey chckhody qokain qokeear oleody otar
shedy qokal olshy chol sheol ykar taiin odod odyaiin
sheey qokol qokain dar lteeor cheey okshas aiin lky okain qokal chol octhaiin
qokeeey otain ldol qokedy opey tedal ytain ykchol dyteody y
kchear kshair qokal kaiin dshaly qokal qokedy chckhdy daiin qoky lseedy
qotaiin chedy qokchedy lkchos qokod doleeol qokeey sheol olar
shedy lkam ar okeedy chedy daiin otaiin okeey
olchain sheody olshoy opos dlee dar chor
chedy kcheed kedal lkeor lm okeey ckham olchoiin okaiin
chedy dalol qokar y daiin qoteey ars
ol opdy leedain okeey ychal qokaiin chckhy
olkeedy kain chey qokeody okeey olky teeedy olkeey dchol chey
areo lkdy shcthas ololy raiin qokeedy chedy areedain qopd
chals qokain chedy ochey tees chckheeo qokain doleeo olsheeody
shey lsaiir ltal otal odyr als kal
lshealy otain okiin opo oeor okchedaiiin qokain chdy qotol
pedy oty ol qokeedy qokaiin chckhy lte otain qokeey ar oros chedy aras
otchor pod oey qokeedy ykal chals fchedy chdy qokchdy
olkeod odyor qotar dal olshaiin shey ledar chckhy sheol shey lsaiin otsheedar
olshoiin keeo ardam lss qokedy qoky ry dsheedy chckheod otaiin
kary shols fchain kal sorair olyam ol oteedy oleedy otody shedy dam
kiin sheedy otedy pchair odey rsheos ty olkain opchaiin dar
dleal aiin shody opol ar pey kchees qotain soleal aleedy keody
qokeey chealy ckhey qokchdy ol opcham peedy ykchol
dyteor aiin osdy oree shedy ychdy ykey qokaiin otor qokar
shey okal kedaiin qoan okain pchdy dy lkeor aiiro lky qokeedy
shedar lss odey qol ocheor chedy shedy shckhy am dal
lky qotedy rchedy tchdal osom sheody shedy qokal kar chedain
kar shol ykar lchey ots soleo shail qokal yteed chctho olkaiin opeeody
qotd dar ar qokor ol dy kedain cheol qokaiin aiin lkee sheedy
qokal aiiredy qopeor qolcheal kshedaiiin olkear lchor olyiiin chckhy
okedy qokaiin redal lsy oteedy ar dolair olkaiin ar ytchd
ol qokar alydy lkedy yteoly chdy tedal reoy fchedy olyedy
qopchaiin sheey lchey dar ykchdar oteedy ycham chedy tchedy
doedair am ocheos qokeey oteeod ar to y qokeedy chedy
raiin dy qokchey
qotal pdain chd chey lkchdain qoky pes oleear
fchd otaiin lchedy qokaiin areedy chckhal shol ychdaiin chedy lchor aiiraiin opcham
dshedal shedy olyeeo qoaiir otees kiir ypcheol dareor ykar ldal
cpheees olchedain sheody aldaiin aredy qokar lchedy rs otdain salody dchedy sairdy
qokaiin shdain kal odey okeedy shckhedy lchdar teey opcham otedy dchedal
ychy oteedy lsal qokeey shedy tdar otchey
ypcheey qotar qoal dam aiin dain cheedy poy qotedy areol
sheedy ar tcheey kchedaiin chckhy odo opcheedaiin solkeeey opody shedy
aiirdy dleey okain sain dchs lkcheols oteedy chedy shol shol
ykdam sheedy otchar qokain lkeear ar lkdy shol qokaiin qoeod
rchol ytcheaiin lkchar qokaiin
char qopchey chckhey ycheain sorol qokchy taiin okaiin aiin qoksheeor
ltear otal kedam otedy dain qokchey fchg chdy okar lkaiin
rd shedy qoaiir chckhy qokeedy pd soreor rchain
ddal qokal kair kal ofcheol okeedy soredy cheey ykee
cheeor qoteey or qodol ped chedy qotal chedy solchdy
aiin opchdar chcthch shey chedy odeeol
shedy qoteody qoky oteedy ream ykchdy otchy
lsom ykar qokain kdaiin okshody lseain oeo saleeo
shody sheedy kory qokain qoteey
chey pedain cheeor sheod odaiir ain
dain syeedy dar chctheeo olchdar dar qokor
ockheos qofchor okeey otedar lsheedy shedy
aiin qopol qotedy dal keeod qokeey shedy lkeam qokal
opody ykoiin shedy sols ychedar qokedy chcthe qokeedy rain
ykchm shoy lsoiin qokaiin sheedy okeedy chol qokaiin otaiin aiin
qokeody qoteey olkchey chedy olkeedy ar chey cheol orary teor shol
sheam tor opchy ar dar okaiin or soleor
dal shedy ksham ted qoky ol qokeedy arear
okcheeol chckhey alees
qotedal chey sheedy lo dal qoley qokor qokaiin
qopchor lchdair td opeesy cheeam qokedy ain lpchm shedy ar
aral aiin dy qokar qol otchy daiin lkchdal doledy olchdy
opchom qoeedy opaly otal schor otm ykaiir lkchal chcthedaiin
olshary ykeeo qokeey oly lkchody olyain shol kchedy qopee kdy lchaim
daiin oshol okeedy qokeor shol ytchdy okar red
qokchy sdy dy chedy daleey ochedy otchdy aiin oeedain
ain qotchy opchaiin okaiin aiin dleo kar olkain dody qol
okar shey shctheoly oleeor raiin shedy sheey dar dal chl shedaiin
sheeos cheal ledair ain shckhy otody ochor
opchedaiin lshal cheedy ar qokeedy fchoiin arealy ckheeedy qopcheeol
se or tar olchory sheoly qoeeor olkaiin am ctheol qokear tchear qokal
dsheols shedy lteod lchedy qokeey shckhy keedy lkaiin qotain
shctheeol cheod qokedy tol qoky sheeor qokeey oreal seedar qokain shcthr
sheed qokaiin tchaim qokeedy peeal olkal y chey olkdor dchey
otaiin qodam okr odyear dchm qokaiin chedy aiin daledy aiiinees
cheedar qoky rdaiin ar dar dleeol raiin odol shol dal
rar okaiin tdy schol olkain otedy lkiin pedy chdy
qoteedy qokar olchy okain okeedy ytedy oty oldol otedy qokaiin olar olkol
sheedy shedy lcheedain qokar shedy shedy soleal opchdal okchey
opain qokeedy chol opchy oiiineal aiin chcthas teody otar air
okchedy ain qoteey sheey keo lm otar qolkedy okaiin
otas otes oteey odyeed cheey raiin qolshey olkeedy
ol okar chey opody soledy saleain chey or shol
qokeear olchs ar shckhy qokedy
qoty qoeeor oloiin okaiin ol cheey qokain cheear ytchdy
shol qokchedy aiin lky keoy oteed al ochesy ps
qopchedy pshaiin okchom or shckhy okeedy qotain okeedy lkeey lkeol
qokal ycheol lod opchedar chol qokeedy aredy liiin olkain otchy qol
dedar dar qokaiin okoy chdy
osedaiin chedy soreeey chdy otal ral okos shody otod
chdy sheckhy oedy lcheo aiiineol opchaiin oky ltdaiin
pchaiin chckhaiiin oreo otar qotar rdy otiir air
chey redol saiin ychar dain rar otaiin tedam
oreal kaiiin odor qopchear ytcheam ctheedain sain dar daiin sors
alal ytchdy qopchedy lchedam dy lkas cheeeos ar tchair
kchary qoky sheol ol qoeeody cheol daiin cheey ychr sheeol
orair chedy cpheeor dar ytchar kaiiin fchedain
sheol chedy shol dchey lpchdy lkeed old soredy qokaiin
qokchedy al qoteey odol qokeey olshal daiin reed pcheedy
kedal qofchaiin oteey qoks shey qoteey qokain qoeear okeey yteeor qokedy qokain
otedy ood qokeey qoteey chedy dy pche qokeedy ol ar qofcheody
qoky shey qokaiin chedal
qokchey peeam lsol
qokeey okos lsheeal olchoiin
cheey yteoy ytal
pchar saledain pes
dar lteear okain qotar
otol qokain
kaiiin pody shedy
sain dchear
chor ykeedar dar
dam qokaiin ycheeo
qokain lsheain kol qokchdy
ol opchary
tshes shedain
lkcheedy shckheedy ar aiiineor
qotaiin opar dleo
oledam qokeedy qotedy
oloy ol qokeal
tchaiin ctheody
shey dleal okaly
qotal qoted shcthdy
opchedar chdy
qokeedy qokaiin qoody
qokshedy tchees dsheeor tchdy
sorm rshear qokeedy
chedy qolchaiin opchedaiin
otain olkeedy
aireey keoy otain
qokeey odyeedar dal
salory oteed
yshedy okchdy olkedal qoky oleeor otar ry shey lchedy ofeo raiin odain
olkeey rchs cheal dar tdy qokol peos otcheey qotar kal soredy
sheol sshaiin ockhes reed opdy qokeedy qokaiin otain rcheody lkor qolkdy opcheor ain
cheed soran kd qotchy sheedy qokal lsdaiin
ykedal qokol olkain otedy
chdy olkeeeos keedaiin
raiin shey okedy
ol olkain solair shr
shedy sheedy qokedy odaiin
sheey dar sain olshar qokeey
shey chol olkedy tshaiin okeed chdy qopchol qeey ar
opchedy taiin dain okaiin chey sheedy okar olkar opes
qokaiin shedy okaiin ota ycheees cheedal ain
ytchom shedy
otain qokar chey aleed otaiin yshair dal ain ytchees
taiin sar y qokar olky qokal qoeedy qokedy
qokal dar qokchy qokedy ral olan dcheeor
dar qm chedy qokedar or chal ar lcheody
qopchaiir opedain okain lshal
qotaiin lsedal soredy opchol qopchdy chey shdaly rd okos okiin olkeody otaiin qoar areey
opcha shedy odedam qokeedy okeed opcheeol qeor otshed lkeeos raiin sheedy chedy qokeedy chcthor lkeeos
salos shol kas shedaiin aiin oredaiiin opedy saloiin odyeedar opchedy oteey
qoky chdy qopchy
chos qokchey otain dytedy
qoteedy chedy fchdy oeor
oreeo ar okchary
chor okeeo dchain tair arm chcthd al qokeey
areedy keeo okeedy cheoy qotain lkeeody lteeal otedain chey
odyal qokaiin cheain chckhey chedy teeol daiin odeedy aiin
qokar lseod ain oras olkdaly olkeey ltar ytcheeol dchol
yshaiin aror okeey oiiineey cheeey chol chcthees qopcheor
solo deeod choly kdor chedy dam soreor oteey dleey ar
dar rs okain qeedal reeo rchey lkedar odyam ykam odyar
lcho fchm qokdal sheey shedy tol okcheey daiin okaiin
ychair olkear ysheedain opchedaiin lkaiin lsedy chcthdal
ted qokchdy fes chedy okchy shedy ral kar qofcheos shy
reear sheey olchedaiin shedy aiin dain lchedy ol lkain
darol doom qokeedy ckhody lchor qopeees olkeeod sheol am okal
okeeey sheey qokain qokeey otoy keeo fchor oreey
teeam chdaiin ycheeo otedy cphal ychedal eseey chckhy
koiin qokain opcheey shctheedaiin aiin lcheo lesy aiin
dal cthaiin qokeor ytchch shedy yches dar
solchdy y dain ykan lchor daiin
qotshain sheol otaiin y soleeal keesy
kam lchedy oteey oreody octhdy shey
qorar y okeey chol lkain
dcheeol otchy okched dedy chcthar chod
qokar sheody cheeody ychody qod qokaiin al
oteor qoleody odiin otain ol
olkeedy qokaiin ol qoeeey lteer reeor
okaiin shedy oredam leees shedy aryeo qokeey
tshol olyees opdam qoteos okcheor doleey qoteey aiin
olteeey olshar kedal lkdy shar opchdy rshain oteedy lkchedaiiin
opey shedy opchedaiin chdaiin shal chesy sheey al qokeey
qotedy qotchy aiireos or ldy qokeey lkeos
qopchey qokal kiin okain ol otcheal qaiiin aiin
qokchedy aiin qoteedy qokeor opeedar aiin soiin
shedy okchdy okain lkeam lsheeor lsheeey dar dain
qokaiin otain okeedy shedy al aiirdy aryeeol qoteey qol
opees qokain sheedy ykchal cheeor lsy qokedy qokeey olcheey
sheey aiin chey tsheor ksheor kshdy dy olkchedy kan dcheedy
shey qokar ykeoly ychdaly re oteey dar
qokor okaiin shedy aiin qokchdy shr olkain otal solkeam aiin
okeedy sheey qoteeo okeey kody aiin okain shedy
tcheos deey saiin arm qokeey cpheeor aleeol
shedy doreal lkols sheedy lchedy ckheal
cthoiin dar sheol kl pedal tsheos dain okchey
olail qokaiin air ckhy shedy or lar
chedy shol otos sorod kchedy tain daiin ral
dchor okeey solol qokeeor lchedy qokcheor eseey
y qokeey dar okeey solol pchaiin toly shedy
lkchdam ar qoteey okees opchaim opchd
okain saiin qokal lkcheed chol otchdy
daiin lkcheo shedy oteey qokeey shedy deody
soleeody dar chcthear qokeedy sheey redair lteeey
oksheeod yshor chedair olsheos chedy qokor lchol cheey oleedy qoeol
chey sorear ctheol qotain ykedaiin olcheedy qoeaiin solkar sheey chedy
chcthal lchedy ofeal chedy shiiin ysheos daiin odedy ar lpcheody daiin qokchey
lchedy qopchdy lkcheeor lchedy qotal ain shckhy al qokeey otain qokchdy lsheey aiirary chedy
lkdy daiin sheey dar qokeedy aiiinod qokaiin otaiin oldaiin
qoedy qoked okchdy olkain areeor aiin qokol ckhedy qokal olchary
chedy yshedy koiin oram qol qopchdar ar pchdaiin chedy aiiindar
qokeey lkear otedy osaiin dal cpheey chctham air qokain keeos
salom opchedy olkol otain dar sheedy cthedair qokain
qokar ar qokeey qokeey dar qoteey olkory
lkdy dareody pody shody olkaim chckhey oteey
qokain dolody ychedaiin soreor qolkedam lkeeo
chedy pcheeo okedy olkain odeos ol
octhoiin oksheey qoteeo qokeey kody qokedy qoteey
qokain dain ykody yches shedy odo chor
qoedaiin otchair lchy y qokol opdair
cheey olshedar ytchedy qoor ytcheor opchdar lkail
otom al sheedy dshal qos chdy pchm opchedar oteedy kody ol
lair yeody qoeeal qoky qopor ochol lkeeo kam yey kchy
qokain qokeedy qotedam dy ykl sheedy lkiin ckhey kchor
aiiinm okched
odeody laiin
qoky qolkey
qokches chol qokeody kshs chedair shedy dleey y
chcthaiiin aiin alyor tchees ol soreey qokeey aiiino qokal shedy
qotaiin chedal ytchdy olkchy dal qol qokedy opchdo chedy sheol
qokeedy chedy lchedy qokaiin led dair qokedy oty otedair ain
shol ypchaiin xaiin tedy olsheey lkan qotam qokol otain rdo olchr
yches qokedy otain okeey dytes yteeeody saleody shol pedaiin shedy qoky aiin oteey
shol dshd pchaiir oteor olkain okeey ol daree qoal qokaiin
qokain ytchedar ar qoteain saiin yty chol ddy ctheor
qokaiin shedy sheckhy qokain solaiin lcheeor chedy daldy kchees dar olkchy
qopchaiin pcheos chckhoiin otedy aiiinor shckhy qokain lais
tedam orol daryeey shedy lkealy pol qokedy opcheeey okshd chcthedar chedy tshy
sheedy raiin okar qoky chedy sheol olcham aiin qopm chcthdar odeor ol
qokar otedy opchedy lpchy tear leor lkos qokain raiin ors okory okain soledam
qokshain ted ld chol opair yshedy lkaiin otain qokshain tchol soreoly qol qokain qokal sheedy
qokar qocthor lkam qokedy otain aiiinod sain
dchedy soreey lkedaiin sheear otshed odee lkol ory okedy chckhedy oraly yshaiiin
opody fcho kes chedy shar ykor daiin dar lealy peol cho qokain
qokor qokaly lcheeedy daiin shol sordy odol sheol shedaiin otedy odey qokar
ckhs qokchy chckhy sheol raiin ol sheckhy qocthor okeey qokaiin
ar olkm qoldy qokeey lkey aram qopcheor sheckhy oteod al lkody
shedy okal ychy okain okar lor opcheey saly qokain sore lseey saiin
qol qokeody dedal chedy lkear otal
qosaiin keeedy dal chedal lkaiin
reees qoteo kchg
dar olkeedy cheod
olkaiin chedy pchaiir air opcheeol dar
tar ytar otedy cphal olcho
daiin qokchedy air oteey odedy qokeey
qokedy kchiiin oleeor okeedy ar olyom
dleey aiin rshed chey otaiin okshail
pdain ol saiin kod oraly saiin
olshdy qokeey qotain qolcheed qotdol
keo shctheam ar qokeedy
tol opchy dam dar otol okain
cham qokedy sain qoeeor qoal
soral dar lseedain chedy
olkeedy soldy ol doreedal rar qotaiin cheeey raiin qokeedy sar ckhedain opey
opchdy tchedy opcham fchdaiin sheeol oaiin lchdy pedal qokeedy char shedy shol
aredy oteedy ched ysairy ltdam areor okain ytchais ckheeam daiin lsdaiin qoeeey odyey
oty ar qopeedain opcham kal odedy oteedy qokedy qokar otar ychedair kom chedy
qokeey olkal chg otedy ltal ckhody oeo olcheear okain qokar dleey chdy olod
daiin daiin odyee ychar shol shey otar lkcheol qokchy qokar qokedy kchdar qoky
tched chan otedy darm y ychdor qokshedy daldy qokar olal qokaiin otedy ytchiiin qokain chckhy
teol aiiry qoky oteedy ain ar ockhdy ain olyeey opchees shedy qol
qokaiin am ocheeol okeedy lkeey shedy daiin yeody olkaiin qol qokaiin y shedy dair
oteey otdain ledam lkaiin okshes cthey ol sheckhy qokchedy aiin ytcham olshory otedal
chey y dain shol sheody ykeeey key sheckhy or dal odeey tol pchy
qokal all shedy cheees olkain qoteey ochair shol qokaiin oteedy shedy
olkeey qokchedy ain ytchy keeol okar oky am qokaiin qokedy qotaiin qotain
chcthedy okaiin chedy fes odyaiir aiin qokeey fche dar sheol ykeeedy
qopchain oiiineo ol chedy tchedy chcthdy dair dain aiin lky tdy lkaiir
ol lkom sheol kar solchol qopain yshedy dam okaiin olkeeor tshor olyedal
qokshdy yaiin odeo lkedo saiin chedy otchy qotedam daiin dsheeal qokeey olkl orod
lkain salor daiin okshar otaiin qokeedy shedy qokeey shcthdy qoteey ycham dleo
keeey oteedar ar qokor okedaiiin okain ychy oteedar lshedaiin lched qokal y dain qokain
aiiineel otsaiin ytiin okain aiin ykeod cthaim lchdair qopchdar kshol qokeey oteey dshy otol
qokain olcheees okaiin aiin qokol fchol keain dchain ysho lcheo qokchor dar otaiin
tshaiin lkees teol chy cthedy qokchy otedy oksheees ar solol sheey qokedy qokar oty
lsheedy chckham lkcheedy sheedy ar teed chdy yshedy okaiin ops lchor cphal
ltee kar kshdar opchy okcheody oiindy ypchaly oeeey ches dar okeedy salees yty chedy
otar ytcheor qolchod sheol oledol kiin pm shckhain chey chckhy qopeey opchees qochedam qokeedy otain aiiinaly
saireeol chedy opchy otom chdy dain qokair tedy oteedy okain sr aiin
lody sheedy qokaiin olchedaiin shedy redy shol ariiin ytr pchaiin fchary dain
aiin orary tdy qoy ychaiin siin peor qotain otedol dain chs shedy aryeey ksheeey okshd
shal chedy shckhy odo qoksheedy y
sar sheedy otchdy ckheor lkeeo dar dal qokeeo olteey qotaiin
keeo qoteod daiin kdl ychedar qokeedy al chedy ypchdy qokain okar oteedy cheeeody
raiin dam rchol cphdaiin ol qopchain kchom yaiin qokal y daiin chedal qolkdar
tcham qoeedy tdy odaim qokeey shy aiin chcthy ar lkaiir am daiin
lkas ykeeey shom shey chy shedy or aiiineor opchedy sheol
sain lchedy oteey or oteedy led odod chcthor chey shckhy okain qopeedy
lsheedy ar okchedaiin olealy qokain kary chedy oreey dar oteedy ree ody qokain
qokeedy chcphdy pcheeol cheey kal cheedar shal olkain qokchy ol
okeeol ycheedy qokeal olkaiin chedy cheey dsheedaiin chedy qokeedy lshal qotaiin
al shctheod kory opan ykoiin schedam tshdy solas sheedy orchal
ol oledal dsheedaiin qog shedy okshal chol qokeedy shedy keeo qokar ykes
otedy areor qokchdy par olky qopeol ar oshey ysheedy dar aiiredaiin
shees olkchedy aiin orom chedy oteey okedaiin kaiin qotar
kal chedo odeedy lchedy qaiin ytchedar chos olcheedaiin olkees kar olkaiin
ol opchees chdy otar opeody qokeedy okaiin sheedy sheey dar qokar
qokshdam or dar oteey sheey qotom qodaiin pd qokee otaiin
lkaiin oteedar qolkeedy saleedar kedy lkcheedy
olkain qokar lchey ar chey ykeeos shedy shol qoteey
chal qokedar otchedam qolshdy sain raiin ychair yey dam okaiin
shedy octheeol qokeey koiin okeey raiin qokeey olkaiin qoeedy
old oded qokiin ckhedy dar fain okshs opedain okedy aiin tas
lteedy koy opar sheody otain dytal ol tedy olyy okchedy
qotedy qokeey cheey olod chedy chey okaiin otedy qokeey
dsham tshedam chckheeey chedy oteedy otain qol soreor orail ol daraiin
qokain chs shedy okchdy ckhedal shody sheedy otedy ksheo ofchol tedy
qokeey okeey chd qokeal olkaiin chckhy xy
otain aiiineo ctheeedy otaiin lshes ol shey opcheain al qokeey
qokaiin qopchor okeey ochor qokedy chey dar otchdar dair rchain
aras shedy qokched koiin odey qopcheeey chedy qory ytdaiin olody shedy
odees dsheear dar opchy sheedy olkaiin dain reod opchedy ofeey qotals
sheedy cheol sain qokeol opchary ytey fchod yshedaiin otees shedy
lkeedal ltody shedy dy chedy
ordy ckheeos qokedy tshaiin qopchdy chckhey chedy dolol
okeedy chedy ared otain kshor orey qokeey okeey dar olkaiin
sheol cheol dy qokeey keeor ches lsam ykeeo olkeey
shey qeeol leam ctheey sain chckhy dain ol oteey lchear opcheeody
qoeedy chedy chol saiin qokm soledal keeal olcheeo tdy qoky
chdy lkeeo sheedy octhdy qokeedy oleor dal ychols opo okeey oteey shedy
qokar olkody ypcheos yeedain siin
ckhdal olsairy chckheeey shedy qokal otedy ol dar doeeody kdaiiin
qokchey raiin okedy kedol okal qokedy ldy okeey qol dal
shedy qotar shey sdal shar dy olshy qokain oeos sheol okoly
dar dytedy qokeedy ol rcheeoy reeey chcphs y lchedy
schdy rdaiiin ol yam rain okaiin oky teos oty qoaiin darm
aiirees chckhy oteedy opchedy tshod ltd chody sshedy opchy olaly lchal
aiin deor dal qoeod cheeor qokain ychdair otcheey leedy okeeos
chdy qofchy aiin laiin kaim tol oteey dy shedaiin qotain
qokol por oteey
fcheod ol lcheo ledar ckhedy ysheody kshdor sheedy ykchm
dar qokeedy kl otain orals otain dar keod ol
cheeo qokee olcheedy raiin ol lseeey
qoky lses okain dalain okeey lkaiin al okcho lshaiir odeeedy ksheeody
raiin lpchedy tched seeol lkeeoy ol chey qoky pok dam ytoiin qokain daiin
ardy aly ol lkaiin qokain seo qoteeey soreos qokeedy qokedy qokchdy
otos opcheor qotchedy ycheedaiin shey leeod chckhy cheey qokedy qokaiin oteedar
opdy ochom ychedal opcheor oryo okal sheey opedaiin fchody
shdaiin dolod qokdam qol sheol okeod rchee teos sain
dal qoteo okar dleey otedy lkeey qoty lsheeor chedy otchaiin
okchom lchaim opchedal qooiin soleo okal chedy solchaiin sheey
odyar shdol yaiin olar aleedy lshody shcthod orey
tcheey olyy soledy qokol qokain qoedy keeody chedy chckhey shedy
chor chckhy teal kcham chom otedy daiin shckhy
ain qokar dol sedam qokeedy or dain cheedy ol qofchdy
peor ardal qokeody chcthail shes ol qokar olsham
ol arain ar shaiin lkain chey yteeody pchs chedy
chctheeo lshoiin alees lkcheedy chedy lkol feedal lteeal qoteees qokain leedar
otedy otal shedy sheckhy fcheed qokcheeeos olkeody qokor sha
cheey dleo saleol qokeedy aiiinaiin oshedy sheol oteedy
chedy qoky aiin qokeey kshedy aiiry lkol chcthain
qokeedy dar lkain olchr rcheeedy ordar oteey qokeey chdol ykedo
dar tcheey daiin otaiin okol olkain air qokeey
lkaiin chol chedy qokeey cheol qokeedy qokain
otaiin ychal qokar kedal cheeor okshan chdy okedy
shol opais qoky okal shedy lchol
ytcheo oreo okeey qokar shey shol
chedy yshdy yor oteedy saireor or
qokain shedy daledy yshedy otaiin
qotain toly shedy saiin qokedy cphol daiin
qokaiin qotedy lkar kedain chedy lchdair
opcheed dar qokeedy otair otain kam ytchee qokedy
soledaiiin opedy okchey otedy osm qokchdy sheedy okeey chdy
qokaiin ofeeol okaim sheody ofcho daldy oreal qokod
shey qokain oteey okeey shedy otaiin dar qokiiin
shedy daiin kary kody shedy lkeody qokar olky
dar qopchaiin qokain saledaiin fchom chdy sheckhy
raiin kchdy otain tdy lsedy qotaiin led ypchedy rshdy
lcheor odyeed okos opaim qokeey shody pear
oky olkeedy air otchedy shedy dorol qokeedy chedy
dain pcheol soreo ol otaiin olkail keeody qoiin qokain shedy
otchdy okain qokeey chctheey qoksheedy shdol saledo olsheedar
pan chey fchdor ltody dy shedy qokchdy otedal
lkaiin okshedar yko qokeey yteal fdy olkal ycheeedy
olyedy qopcheo kod qokeey opedy dal ychdam chal otaiin qotcheol olteeod
olksaiin daiin or dy oteees ardy or otaiin
qol chedy qokor salom shedy kchdar tedy daledam
leeol leeor
qoeey okdam soredy oteedy otd araiiin oteod chey pchdy oror oty
dcheor qoldy lkeeey ytan sheey chedair ypcheody chcthedaiiin pain sairedy qokeey
qoeedy qokm qokeey lkeey olchaim okar daiin ychair keees qokain
olyeey otar y qokshedar qotedy lkain ckheeal chg tchear shar kedy
dair ytom peedy sheedar opd ychedaiin olkody tshedam aiiredaiin opeedaiin chedy
qokeedy fchal sorealy okain y otshaiiin pdain chedy okor odydain opchdy
octheey chcthdy osaiiin ycheeor ocheo shey qokaiin okain dcheol tary keeed
okain oreol saiin sordy oteey soldy led oteey tcheeol dchedy lkoly olod
chail odeey lkiin olkain chedy qotchaiin okchdy lsheedy chedy okaiin otoiin
ytain qolshe ol
oteedy rchedy cthain daiin shedy pchedy qopeol oltaiir
okal qotedy okain qotedy qokeey ol lkain
kary oteeo raiin okches ol sheey shedy
odeey dareody opchol shctheain y okchaiin sain
ofchedol shedy fchedal dchain cheey olkdain
okedy okedy oteedy chedair keain qotol fchey
dolaiin areey oteedy esee dar qes aiin tsheey
qokar qoleey qoky scheor tsheor cheol qotal ardy chcthar qotedy
otar rody ots ltody fchd qotedy dar qoteedy
or opchees okaiin oteedar qokar sheeam daiin ykeoly ain
dain chckhey dar qokeedy olshar lked qokor ol ar
okaiin dcheedy qol chedy olchaiir fchy ol qokeey qokaiin
okeedy all chedy ytcheody opchedain ops
lkchail aiin olyeedaiin okshr qol doraiin dain ardy ofchar kain
sheol olcheees otaiin dar fr keedar octheedy olshedal qokear
otam ral qokedy soledaiiin qokain dar chcpheedy air
olkchy daiin chdy arod qotol sheedy
shey chey olkeeal kam dar tcheor kchedar qopeos sheedy shedy
dal lchey shedy shdain olyor solees taiin lair
qokols qokain dar shey okaiin lses qoteol okar
shckhdal ochedy tdar opchedaiin kod oreody shctheeod cheeody shedy
ledy dair olkaiin kar daryeo alain lkol lcheey
sain ytok okeear dar shaiir qolkor qokeedy
qokaiin olchdaiin cheod y opchedar rees cheeor olchal arr
olshy tched qotchey ykcheey shcthey dal teedal dar oseey
shctheeody oke aiin oteey salom shedy ytchr qokain qoteey soror cheedy
qotair qoedy qokor qokeey olko okeey
ol oltedar taiin chos shedy ody reeol
shedy aiiineody ypchdy yteedam ltdain shedy dy
ckheedar otain aiirair tchedy otal qokedy olkol
opey qopchaiin dy olkaiin oryo dchor lkees cheeedy teeol
qedam otchdy yky qokain ledain qokain olkal areeedy
oraiin dy opcheos ytchair qokchey keod shey oddy
ddy qokeey chedy qotor cheol ssho pchaiin pchod
chey opedain chdy olkal qokedy olchar qokchdy qoedol
qokal otedain shedy olyeel cheeor qokeedy qod qotaiin
qol okal qotedy sheeo shedy dy ockhaly okaiin olkeedar oedy
shckhedy daiin otshol sheol old qokeeey ltd kshear daiin
shol qokain chedy ltdam qokain qor doiin shedy
olkedain qoky ol lchain oshaiin ochedaiin
sher olkoiin ochar otedy otchdy
qoteeody air leody okedy kedair olshor cthor
chey otody otshol ykchear okchy chs
sheain sordal lchas yshod
ledam qol otsheedain okd
areo lchedy otor chdaiin ochdy
soreo soleod reed areedy qotr
tedy qokchdy qokeedy olchar cheeeos
y qoty qoreor dalor olch
olteey qoteedy qokeey shey al dair char shckhaiin
tshdy chory lseod olkaiin
qokshair okeedy ckheeol qokal olshar qokol ckhdar sheody qokeedy redy otal
kod solaiir peedar okchor chcthedaiin olkeedy keeo chey lkchal
aredy dam oedy sheckhy chdy opcham oty aiin
chcthedaiin qoeol ckhdal qokal olkal lkchedar chedy cheey sheedy
okar qolshdy shedy kd shckhy yks lcheey ychedaiin pdl otain
sdy qokcheody qokain qokar chey oteedy chedy doleear olshar
dleeol oleeey ytedal okaiin ar olkal ctho oteey chey otedy olkeedy
lcheey aiiindor pal saly kedam oky
qolkdy otshdair oteey chckhy qokeey chaiir lkcheod
okaiin shedy daiin lsheoy yteod qokaiin
olkl qotedy oteody opchol qotedy
qokeey shr qokaiin qokedy shol
ol shar qokchy cheear
chain qolshy tee qofchedaiin
odyy peeor okeedy kdain dchdaiin lteeey olkeedaiin lchey ain dair lky
qokedy odeey otedy fchod oain qopcheey opcham qoky oteedy
qotody otain qokar ychal teody cheey chedy yshear chedo seeol
sheol al shedaiin daryeey dshdy dam ochdam okeeod raiin olkaiin or
qokeedy lsheal odyeeey shedy okchdy sheedy qokeey okol olkain roly
sheey qol kchom chol laly chey oiineor opched qokeor
red pchdal olyedaiin lkchar dched pchm ain shey osedal
arod pcheey qoeedy chckhy sheey qokain okeedy okol oto otchdy
qokain sold cheol ldor qol ypches qokedy doleey qokeey lseey
sheey qokol otm qolcheeol oteey oteor qoteedy shedy
doleal solas qoteedy shdar shol chs qokeody qeeoy
odyedain qokedy olydar qokeey qokaiin olcheain pcheey saiin
chdy oledal otaiin ol okaiin olkeear chol oloiin sheedar
sheody ypchedy qoteedy qokain dedaiiin opain y seod qotedy doleey
oteey okchy sheedaiin qotal kedal sheody qopchaiin chedy laiin solchal
otedy areeol qolod kchedy qofchedam sheol olky y teeol
siin olkaim qokeedy opdor otchdy olkeedy oleey
shedy qokeol solal rar pcheedy ol shckhy aiin opcham
ar shcthais qokaiin otod dsheeo sheey pchaly opcham
kedam okchdar to solam otain qokeedy qokeedy shedy ldy dain
okar okain yshaim qokeey cheed qoedar ain olkeey qokeey
chaiir ral schor shckhy olchdam chckhy tshor kchdaiiin otedy
otshedy tol dal pcheey octheor ckhdar oteedy aiin
qokar odyeo cheeor salol pched cheey dcheear odye keod
qokol qotain ol olkeedy cheeal qotain qopcheody oreey keeos chedy qopcheo
kchom opchedam qokain ol ol arealy pedy kal qokain oteey
ychy ol pchaly qokeey sheody oleeey kear lcheos okar shcthdair olkaiin
qotedair ar qokchy aledaiin lkcheed olcheeos chey ol cheed ol
yshedy shctheeos dshas ol lkaiin chdor shedy orear ysheeol
dain qokaiin qokol po ol lkain
qocheo dal chey okar rdol okain sain ykchedam chey
fchy otedy kchor dy solear dar qokor shedy qokeey
sorm leol tedy qoteedy odydain chdy kchedam orar keod olor
oky cha kee koiin or dolol ypcheedaiin opdain cphdar qokeedy chedy
qopchol shody oteor qoked kchom ol chaiin okal rcho rcheey qolm dal shedy
ytchody lsaiiin olkchedy shey dal shees ychaim opchedy lkam
olcheees pchair lchey chedy cthey teor qokaiin chdy okaiin chedy
dcheedy y qokar solkeal ar oteedy chedar odyedal oteey
ar dam aran chedal fchaly daryeeol chedy rody dal
ykaiin cheos qokeedy opdain dchor sheey dar chctham
qol pchod dchey yshody ky pchdar oteedy oleeeody shedy
shaiin chedy sheol oteod pcheedain dair
oteedar qoty chedy qokaiin dsheedy ched chey ool qolkeeor
chedy sar chdy qokeedy qokedy oteey shedy oshaim olkeedy qokaiin
chedy oty okeedy reeo otain ol lchdaly chedy lain olyy ychaly
ol tshedain sheod oreo chy olkain lkain raiin okchol
ofeedain or qokar saledar oreor or doraiin okal otedy keed chdy
oteeody otedy qokeedy dshd aredal qokaiin olchees qokain olshos qokeey
chedy okaiin ytees olkair qokaiin otain lchor shol chan solol
oltedam opchar cheeor qokain chol opcheeody lteeo osol
kshey yteedy shcthdy lkeeody oleeo qoty aiin ykcho
ol tol qotaiin oro qolcheor reedar dal olar shckhdar
qoteedy chedy olkchey otedy dain ky qoteedar okshar char chcthedy kal
ychdain qoteeey aiin ytcheol tsheeo otain chdy ar
po sheol areey qokaiin shedy shey okcheedain sala
qodam dshaiin ofeedain kory otedal qokeey chedy daley
qotshain otal ockheeody dar okeedy ar otaiin tched daldy qotaiin
kan lss qokar kan okchor dain dchaim olkeey shol
chedy daiin qokaiin oreody dolm dcheeor lsedy oteey qokaiin
olcheeor char otedy ychd cheeol
qokar sar ytedal qotain seeody ar otsheedain yedy
oteedy cheees qokeeol tiin opaly leal otedy lkiiin
ltdaiin qokaiin sheedy kcheol qokar qol
olky okshe ckhes odyeedy odyeedar ytd ras
chdy qokeor oiiineo ol olkar all otchedy ykar qoky chdam
chey otcheey okedy kair qokaiin qokain shcthdy daiin
okaiin qos qokchey ykaiiin
ycheor dy qotaiin dsheedy dleal ltar chckhey
odyedain kal chckhs ycheeey ain dy lkeeol chckhy
oteey qokeey lchedy olyary lseeos oiinaiin chedy chey sar
ol qoar sheear qokeedy dar okeey dchor opcha
qotees shol lshody chdy okchy ykar yor kcheeo qokain chedy
okaiin fcheeody kal char otair
eseey chckheedar aiiinain oteedy kom lkchey ain
qokeedy sheedy qokar chey shedy opeor qokair
otaiin chedy olkar lcheos kchan ar otcheey
ytees olkdam ckheedar lkdy qolkeeor shedy fcheed dleey
shedain otar okain qopeo shcthaiin okeedy raiin dar
lkdal okaiin pchdy sydy solar ar qokedal oleeody qoeeody shey
ody qokeey qokeey qooiin sheey qokeey cheeody
oain lkain olshees qokedy am osdy solal pes
qokal ol qotar qoar kshey chey
ral cheedy ykaiir ykeos opchedy qokar olydy
okeey qokedy shdam sain keed ars or
olkedy shedy sheey shedy shol qokeey oleor olkedy
olkol otain air otshdy dain daiin dshs peody shedy
ordo chaiir shedy lkeed chedy odiiin ytaiiin rcheo
qokeedy otain olkar shal qokedy okchod qokod ldy
lkoiiin fchedy qokedy okar ofchedy qopched odeal qokeedy fcheedar
opchear dleey lseeal otshol darm rchdy lchdy shedy lkeoly ras
qokain okal keear aiin aiiinaiin okcheody keod saleey sheol
ycheol okar ykeod shal oleedy oteedy chedy aiiram qokeedy dar
tdar daiin okain dain okaiin qokedy ol qotaiin qol sheeody
lkeo ltedal shedy qotal okal olshar dar okol qokain
shear qotedy qokar qoky dar yshaiin tain dal
pcheey qopchdo ol ochol olkeedy dar cheey kedo lshdam okain
daiin araiin tdain y qopcheeol aiiinedain or dyteain ol
qokar olkedair qoko areal oeor okchear oedy leo qopchedam
koiin shckhor oteey qokeey chol sain
dleeol chckhedy chdam ol qokaiin cheol okcham ar
lkchedar ofchm cheey olkeeal yked chey qokair qoteey shedy tsheedain
otaiin dcheedy lkcheoly chedy shol otain ldor or lody
otain otcheor lsg sshain to shol eseo dar
or cthom salees oteeody ykal chedy laiin yey teey salair
qokeedy qaim otchee laiin oaiin okiin otair qokeedy dshoiin odedy qokaiin areol
shcthedy daiin shckhy otedy qokeedy ocheor okaiin ar oteedy
qokshaiin ysham chedy qokaiin qodaiin qoko aleey qokais aiin okeey sheey
dar ol qokshedy qopcheed qoty
dar tshy fchdor char sheey lchdar cthaiin qokaiin qol
ytees otol opedy qokedy dair odyais oky shey
odair tol aredy daiin okaiin qol oty y qopchy shedy
ore cheol odedy qokchey ol lchedaiin keed chaim chor ykain
qoky lsesy olan qokain dal pcheeol oreody shol otoy
qokain chedy qokeey dchear oteedy olkain lail olchedy
shol or okeedy sheody rdam qokaiin ol lkeeey ctheol
okain qolm okar qotes qokedy odedy olkeey otol opdar oledo lte qolkdy cheey
solkedy dkeody yshedy keo chcthedal ychom dain dar qotol oped ld
al lchy qokain aiin qoky qoksheody olkedy olchal qokedy ol so ctheor
rcheody dolee qoteey ycheod shedy qokain otcho lsedain chdy yail
qotedy qoky ols chal oddy sches ychaiin olyy chedy shey kchdy
pchaim opy kd okaiin dar ypches okaiir qokaiin opeedar olar olkaiin
yeeedy dal chcthdy schdy al qotol ckhedam olkedy cheedy cheeody saly
kor aiiredy shal ol lchom olchoiin ltar otaiin qopedam lkeeod oteedy
ytedy ksheor daldy ol qolain cheey oteeey qokaiin fcheedy aiin solaiin
opam darey opcho ofeey okeor dain cheedy kdaly qotedy cphear kchees
keey shol soledy ysheey cheol qokeeol qopaim oreeey tol daro darey okeedy qol dal
qokais lss ardy seeey okain aiiinod kar dleo ol ar qopchdar qokaiin saloiin
ckhedy sheol shoiin olkaiin dar qokaiir okes yteey chckhy otched daiin sheey shdaiin
qokar ychar qolkaly qoteedy otaiin qotedain oteey yeey qokaiin shedy qokeey
cheeeos chey aiin qopom kesy dar shckhaiin ochees keed or
qotain qokeal ykdain kd otedy qokchdy otain soldy opchees
dar okor qokaiin ychar olkol olked cheeo olkeeed ky lkcheeol
otaiin arol qokar qokshaim qokeedy otedy qokeey dshdl
kg sheedy otedy odaiin lkais aiin oteey qokeedain
qotal shory qol odeeod dar ykchdaly shedy okchdy
qokain olkeey shey dy dareeol lpchedy qokeedy sheod
sheey pchdar qokeedy olkaiin qoteol okain ycheols kes keol qotol
paiin okar kal shey otar chedy chckheedy otshee olkos ol daral lkchar
qokaiin tair oteey leo daiin ycham qotedy odyeod chedy lkaly yail
ar daiin okeey otain ytcheey koly lshoy ol qokeeol oteedy aiin dd
ycheoy oteeo tshedam sheody kdy qoteey qopol qoky old qokear chedy doedam dchas
qokedy cheey y lsheeor qotain qoky sheey olshedam
osain shctheam chedy lchain oteedy olkd qokaiin
tshdar otal oleedy ky dshs otain pchaiin dy qokaiin
dshr ol chedy oreol to sedar dar qoped
pedy tdal sordy qokchy dain kl olkain oredal
raiin okchy opcheor shckho shckhy ol ardy
lkcheod chedy shal cheol lkaiin odaiin chdl oty
tcheos olkor kody kar okedy ytar otaiin
dar qokal olkal qotos dshor tsheos opcheeey sheedy teeo
ckheedar chedy qokeey qotaiin ofcheey solchal lsedaiin otain qokar shody
qokain dar olchl olkchedy rar qoko psheo oreor odaiin alaiir tod
olkaiin chdam dar solees qokain qokeol opdy ysheor qokeey
qotchey aiin oteedy qokeody octheey qokeey kal dar dkedaiin qokeedy okeeal
ol oreeod ar okeey ol ykcheal pchm okeey keod shey daryeedain rdaly
reeey aiin chey aiin aiiram tchaly chedy
ain lkedaiiin olkeor okch ckheol saiin
schor sheey qokain oteedy sheol kl otos dleey
qoam oles sho lsaiir oldaiin oleain qotaiin
oty sheedy qokchy daiin aleeor otedy chckhey chl
oteody rchr sheedy ldy daiin qokain dy yteey
qokedy qokeedy odeal oddar lteedar dain ychos qokeey dchdar
soleeey air okchar qokedy okeey qokaiin dsheedy oly
aiin tsheeey kar qokedy oteey sholy oiinor olkar keod
okain lody otedy ykcheody qokchdy otan shey shedy ychdy yshol ockhm
qokol otain qokedy olsheod reoly dcheody oeeol qdam
cheody qoaiiin areody ytcheo opchedaiin oky ltar areeor shedy
cheedy key qody peed sairm chedy shedy qokeedy chedy
shal sheol alr otaiin kar qoky
rs qokm lkaiir otody ykdal otar dalol qotshol aiireeody
oleedy qoedaiin olyedy qokar al cheol pchiin pedy kal sheey qokeedy air
shctheody qokeey ytchod okeey ddy saiin shedy rchm doleey shol olyeeedy
lky tchdy ksheed chaiir pchdy rd chedy otar
oleody peeo ltais qolkeor chckhey ykeey
opchdy opol okeedy ytchaiin lchey ol char
olchs opedy opcheeody shedy cheey shey pchdal dolm
shedy qokeey eseo saley sain ar yshed dy sheey lkaiin
ol qokshdy qokeedain sd oteedar chedy sheol ckhedal
ol ool qotain okar tedy qokal lsam okain okeey
char qokdor otedy schdy otain leesy shey qotedy shey chckhy
reeos lshody sheey lchedy le ain tedy ol sheody okedy
qokeedy sheed solor dleey chckhy otar
lkaiin oteedar ykchdar sshdy air aiirey sheedy oseol qokar otedy
shol okdaiin ol qokaiin ol cheedy okain chedy daiin chom ain
qokeey otain dar dy lshes
cthor qokeey ltedal ykar aiiinor qokeey okedy solks kor
ytcheeedy ockheody okaiin sheeo char olkain olko aiin chcthair
qokain cthedy ysheeey solkos okeedy qoeeeody odyeod dar oteey
shody otdal dar lkeeol opchedaiin okar olcheedy otedy
okaiin qotedy laiin chedy tshdy olkain kam lsary chedy
ytchor chey okair kcheo lols otain dar alees odo dain shar olkain
dal odeeey qoeedy qokaiin shedy reedy rshed chey qotaiin qokain
qokeey char okaiin air
otar kchedy oteey lshaiin shol chey shedy po sheey
ol otaiin chedy olkeey qotedy dain saireody lchey shedy odyeees
dar otar oky rees char qoked pchedy qotar eseal chedar
lkcheeod oteedaiin raiin qoteedy al shcthaiin opcho cheeo solain qokeedy
dsheeos cheol chey qokaiin olchar qochdy qoteey qokeedy chory ckhan qokchy
dar oteey olkaiin shedy qokeey odyody dal shedy
otchy cheol
okal ykcheor ytais ytaiiin ol qokaiin olchy
shd sheey chdy qocheey shedy qokain chcthoy qoedair
qokal otedy sholy olkchdy ol tchoy olchs aiin
oteey solkedar otedy dam ychor dchey sheol
ypcheol sheey chckhedy qokeey pcheo odeody ol doldy shey
lkeees chol olkaiin olsheeedy opchdy qokchdy otos
qokol opaiin chedaiin sheol ol
olyar sheol oiinol opchee okar ykeain
yaim cthey sheol olal
odes cheeam shees keos daiin chckhy
qokeey cheol qolaiir ytol
solair tchedy ldor ky rchedy oteedy
dar dain qokeedain tealy sheedy ytain
qokeey chedy am sheckhy qokeey shedy
daledy oreeody olcham otain yshaly
qokeey ychody qordar qokeedy ytees olcheam
lsail pcheey qopchair qokeey dchor cthedair qokedy
lchain olkeedy chedy opchedaiin sheedy yshals
ckhaiin shol cthear otchy sham
keeedy dair ar qokeey lcheol chedy qokeey
yteedy eseal reeody ykeees qotom or otal
qotaly shctheor saiin cthyr to lcheo liin qokain chedar
tedam qoky chckhy tchaly qokchdy chckhedaiin
ykal saly alais ysheos otor otedy otar
olchaiin cheeo odeol qokaiin chaiin chor shol chedy
yshedy qokain lshs pchdy shedy olkan lkeody
odeor sheody shol okm kchaiiin or
oteedy olyeey pchedy solaiin olyeeeody chedy lkees
qokain tedam daiin reed otol oteol oliin qotain chedy
chey shedy qokain qotedy okaiin lsom chckhy olkeey
qokshs reoly qoteod eseey qol dar qoto lkdaly raiir qokedy soldar
qokeedy ol opcham qokain qokchdy kl ar ypches okain qokar cphedy
oteey chcthedy yshed olkaiin saiin olg saleeedy okcheody aryeo shol salal qokchedy
qotedy sheckhy dar qokeedy opcheol qoledy oeo ochy shedy
shol keod shedy qokaiin or saiin kaly aiiinedar qokeedy aiin
qotshedy lkaiin otaiin par oledal olkaiin solkl oleol okeey
dleo dar qopchdar qokeey ar lpchedair ychary olkaiin chdaiin shedy qokeey
tshdal dar lkeol qopcho qokeey cheedy qokedy chdaiin otdain
qokor okain qokeey opedar qoty scho yeol qokaiin kor
cheey dshesy qokeedy dar qokaiin ol chedy ksham
dleey odyeeeody lsoiin pchedy olsheeody sheey lchedy qe
oteed shr lcheor cheedy otedy olkaiin daiin okain ypches qotaiir shedy
ckhes qoteeey shdar qokeey ol teor sola cheom chedy
sches aiin solchaiin schedair qotail rail aiin aiiineedar dar
dair pcheol ysheody fchan qokaiin dar sheol olkaiin
ykeeol orail okain qokar ykal shedy otaiin chdy qokal
olshaiin lais ysheeedy okchey ycheeey shedy soleeey chdaiin okedaiin qokain
yshail ytedy lked qoteedy lkedy oteedy orchaiin ykcheeed cheol
deeey otody otal lchedy okchy qokedy ral qoedo otedy shedy
oledaiin dchaiin tees dshain qokol ckhm areol odeey lkdy okchd
chol dal odeo yty char sheedy oleedy qol
orcheeor ran soldar otsheeol okchedam oriin olkear olkar otedy
chcthod qokedaiiin qokain shey ol qokchey qokedy daiin
kl par ol olkal cthdair octhdaiin odyg opeeal chedy
ares shr pes chedy sair opchoiin rol oddaiiin saiin qokain
ldy daiin ar tcheedal aiin cheedy ol opcheos ol qoleed oteedar sed
ytcheol cthe oleeo chcphedy okeedy qoko opchdar
olyary lchair sheedy solaiin qokar olshary qokaiin
lchedy daiin cheey keam po rchiin peos
cheey ychy chedy tas lsheedy
chdy okal qoty oledal daryeey lkchody yteeam
okchaim lcheal qedar dsheeor otedy chey qokain
cthedam okar ytiir kcheor kshols opedy lchey fchody qolkor
qopy rs shedy ykar olkar qos ydal qokaiin solks
cheeo ykeeor lchedy okedy lkchd lkeal chdam shd sheey dcheol
odain qokchey kol sheol shedy olkain
ain otal ar qolched otaiin qocheey shey ocheeod
okdaiin qokar shedy okeey shey pcheed kaim dcheey
qokeey qoar lkear lseedy dorod odeedy chol tchedy
areey otcheal sorod kal oiino qoteey ykcheos chey kedal
cthain qokchy kedam aiirain shctheedam shedy okedain ald daldy lchaiin
qokain oteey ytaiir reain qokal lteeey lseedy chedy qotaiin qokchy shedol okchdy
ytar lsheeey opoiin otshm okeey chckhes shedy otol
qotain al qokedar olkeedy solkdar ykcho raiin soleam lsaiir okaiin shedy qokeey
lchaiin chcthedaiin okes ykcheor okeey
oiiineey chedy lkaiin y sedar ctheeol okeedy qotl olkos
chedy y qopcheey qokar okedo sheody oteeam okchaiin qokaiin kar
aiiineor qokeey lkm ytcheol oedy otain shcthee dy om
otol opey otal chg aly qokedy olkeey ltoy ytchdy
cheey shedy qokchdy opeeo eseey qoeeeody or qokaiin ychedal olary
ofchaly okedy lchedy shckhaiin ochy ytesy solkal ory yky pod
qokaiiin reeoy lteeor qokdar qokeey lkain qokain shedal shedy
dy olyaiin daiin pcheal ol qokaiin shedy okchdy
peeo okedy solkoiin okal aiin qofched qopchain chedy qokaiin
kas ytchedy lcheey aiiindaiin oledol ykals otod lkdar keey olkeey
cthedy qotchy otedy al dal qotedal yaim qotchor otchees
koy sheedy lkeody dy fchod lkaiin lteedain chs shg
qokeedy y teo lealy opdy chdy dchedar chedy cthedol
ytedaiin olkeeor okshaiiin qokaiin solkeeos okain
oteedy oteeo orydy dar laiin yshey okol qokain shedy
opeor olteal qoteey sheody al shol qotedy qokeo lko daiin
pdal ypchedol oleod al dy led dyteain ol olcheeody qokedy chr rchaiin
qoty scheol opchm ardy ched otal pchdy oteey qokeey kody
kedal shcthdair okchary otedy qokchdy fchar fchal ody qokol
opedy lchedam olyam otedy dain ar
areey qokeedy yeal leedal shedy lcheor dair cheey otain lseeo qoky
or tam chedy okeey daires pdor ykoiin lchedy daldy olko oedy
sheol chy otdaiin shes olkaiin oks chckhdain dchdal
okeedy qokaiin dshdain lshdy qokain chctheey kr kiir
aledol cthdy chcthaiin cheey qocheor chckhy sair dy oeey shcthaiiin
y dy okedy cheeo qokeey qokedy sored otal qotaiin ar
ted aiiineey qol olteey cheol qokar ol qokchdy shy shey oteey olkeedy
okes otedy tshy qol shctheeey aiin okchedy odyeedy odo dolee
qokeey yty okaiin tod psheeol otedy arol okain sain cthaim ocheey
qeo ol qokal ockhor qokchey redal lked
dlee ar qokar opal raiin qokain qotam chey otain doly
qokedy okan alyo doley tcheain aiin teey shctheeey aiin
aiiineeod scheey tey olkeey qoks chol opchar
qokedy okeey qokeey okeod qotaiin lyeedy pdain cheod
okaiin ckheedar otol qokain qoear ain lchey okshody qoky
y qokeedy qokeol ysho qotedy otedal
qokeey kar oteey dar okaiin okeey sheedy qokchdy
shedy qokaiin aiin qoty oldaiin dar qolsheeod saiin
y sheol ol olkaiin rs char chey lchedy oteedy qokeody
rs okchey shail pcheo solain shol rchey olkor lchedy
shedar qol qopcham dsheey ykeeey koiiin ckhair
sg chckhes ypchdy chctheeey ain osesy cheed qoteey chdam olchy
aiin qokar opchedy oroiin lkchr otaiin otain dareody chctheeey
qoeed qokeey kar oteey cheeal ain kchees cheed qokol pedy
qokol otm ykedain dchol daiin dalain qopchey olyary
qol qokar shedo ykeeal or olkar opedair qotaiin kedaiin otain
cheey keod dar shol
oleeeody oteain lkchdam opody chy ckhedy oteedy
qol cpheedy aiin qokeedy okain dary ar kchdar ysheor qotoly chdy
okal kals qotain lkchy chor chaiiin cheol fcheed ychar shaiiin
chey shedy lkain chdam olcham olkees shol oteom kam
rg shedair ctheor dorey cthedol raiin tol kchor olkain ol
daiin ood ykchey qokchy otedy odyeees shedy okeey dleo
qoeeedy qoky qoky qopcho okar chd cheey olchedy lkaiin am
dy qoteey qotedy saiin ykeal otar
ochaiin qoky chedy qopchain opchary qoky okeedy qokedy qokar
qokain qokar dleey ain lkain okal chg ychaim daiin ar shcthal chckhy eseedain
lchedy chair qokar ofcheedaiin ar dy shey lkar otedy ldal
qeeody ar soreedy qol shckhy odeor okeey olteeedy qoctheos
okeedy sheey raiin qotchdy oteed cheey paiin doleal qokeey okees
lkaiin aiin otar dcheedaiin oteeor ykory opeed ytcheor opchg shedy
qokal qokchaiin qokaiin olsheedar dleal qokedy shckhy al ledain
chedy shees okain oteey dchain rchol kcheeody shedy
yaiin fcheed olchody ycheed qokeey raiin
lshdam ol aiirom qol okchdy oteey olal qokaiin shedy
okchdy qokain qokeey dchdaiin okshedar odedy yshedar chdy otr kom shees
oleedar cheey chedal dcheody yod chedy sheckhy cheol opcham
pchee olkar chedaiin keol otar qotol ckheos sairedar sheol aiin
ofchedaiin ar tchdy opcheor otol okain ychy ytedaiin okedain
ykcheeedy tshdy okedy qokain qokar kedar kshdy chedo shcthor
daiin oddy octheedain chcthdy olyeey ytedol
schdar qokar cheedy lchedy yeey qopeedy
dar yshain aiiry dshy qotaiin ches
qol lcheos salr lsheeor dar
opchy daiin chais yshdy seey aiiiniin
qokain qoteeody chedy qokar keedar
ofchey areeol seeo qokain
otain deeod al oteey okeey lchedy
qoteey oteed qokeor opchear
qokeedy ychedy qotor ykar okaiin
shedy qokar qol sheckhy chdy kchy
cheol tsheeey dar oedy qotchdy
shom qokol pedam daros
sheedy air qokeey ol
qotchdy ordar ctho
qokchdy oleedy ltedal or
qotchdy qokeey pcheeor qol cham aiin
solor octhedal keeody otdain kchdair
olkar qotedy
opchedy cheedy lteedaiin
chedy otchdy lseees pchey odeear
y aiiined dal
reed dam aiin daiin
qoteey redol otody shedy
odo daiin dshdaiin okain shcthaiir
chdy qokain qokeey
olcheed ar oedy qokaiin ykeol olkar oty chdam oty
lchedy qokaiin olkeol chedy ofcheeedy oros dar qokeey shol otedy
solkeees olshedal ocheeol schody ycheod shdal qokal qoksho qokain qokar
raiir dar opedar yteedy dar lchey air opched tm ar
qokaiin chaiin qokcheos chey aldaiiin qoteain shedy sheey kody ol
cheoly sheol air oteody okchr shedy lsedy olcholy qoteo opchg
chedy oteedy cheeo shey okchdy
ycheoly cheeor olkeey pdal qokeey opdain qokchedy chdy aryedy
qokchdy ol opchy alym shol dal sheedy dal qotaiin shey shedy
qokeey shr tshain dchy qoteed okchy olchdaly qolchair lcheo shcthal lchedy qokol opedy
okshedar qokain qokeey shy shedy doley oteedy daiin odyeedy qokain
qokar qotar sheedy aiireor sordy ain osey chcthiin okain dsheeod
okal chd qoedy oteey lkol daiin otaiin qokshedy tiiin chedy
shckhy odaly ar dy chckhy dleo chckhy daredy oshs
qokain shcthdar daiin qokaiin odyeedy dar cthdy esee riin
fchain lchor olkar qokar dshaly sheey otedal yty
shedy okeey oledal orol qokaiin qordaiin odyeal
qotedal otdain okol opedam daleeody qoeeody saly
qoteos opchedy otchey ol shckhy oddal aiin
pshan shedy cheey olshl qokain kshols pain
yteeey tshain dchy ykar opcheor qotchm ypcheeody lsheom
chedy olkal qokal aiin oddy ledy dy
dareeol ley qokor kar odod sair
ckhain sheol aly lkaiin ltal chcthdy okal
saledam oltedy qokal chs yky dar qoteedy
yeos opcheal al ochair olkaiin odyedal
old sheey dar daiin areody
chdy okeey chedy xiin qokain raiin
qoteedy oleedy okail okshey
qordy qokiin qokain aiin shey kcheeey ain daiin chcthdy ykcheody aiin
yeedain lam qol opchy otody tey ofchain dair qokod opcheody dchdar sheol ykeeey otedol shey qolks
chdy chom dar qokeedy ain qoty shedy kchdy lkchoiin cheedar ol ocheeey
shedy ood qokeey lkdar okaiin qol shckhy qotedy ytedain
ltdain opchdy aliiin oleeor qoar otain dchedy teody reedy ol okal ltail chdy
olkar otedol qokaiin shedy odeey olkedy qotd chdal qokeedy aiiindal rchor teo
aiiinr ain qokar qokshedair lchedy sheey shaiir aiin
daiin qokeey qolkod lchey chedy qopchain dal sheey pdaiin dam chals
pedy ytcheey qokchdy ordy ody al opedy dy shedy qokeedy olsheees chedy shody pain
ocheos shcthody dar cheol qotaiin qokain orar ote qoky aiin okeedy qoked tod
ykal rchol oteedy lchey qokal olkos ychan ykom ykoiin dar tm qokchdy opan sheody
rar lkedy opchy qokshdaiin odyedar dar ycheol otar otshedy qokeey ofchedy tdal
otaiin lseeo chol qokal otees olal aiin dain opcheal cthes ol lshain
keo lkedain y ody lkey olyom oleees otaiin
qotedy ytol qoleor shckhy ar doleol opchy oteeor fcham kdain qoky okeeody shedy lol
dy okaiin ychedal oteedy chckhy olkal shey tshy shedy olkeey chedy
okeedy qokain oky qokaiin kor daiin dsheam lsr ardal qotedy oteey cheey
oldain shedy qokaiin shedy olyear qopcho qolcheedain shol eseey kory oteed oleeedy
dchedy tee chckhy daiin ykar chcthey opchy sheeody okeey qol qokcheey pchey
aiiinaiir ltal pchdar opcheeody cheeor chedy olyy okar ytm am qokeedy ky olchdain lsheees qolked
qopchees shedy ofches ol chey qokain otedy qotaiin otchedy odyeeey
otchol lkedy ysheal cheol pchor chdy dalol fedaiin otchol aiiinee
qokar lchaiin lkeeol qokar okedy ral okeey shey cthdy ltm olyy dshdam kody tchey
qokedy lsheal okd odeedain ldar lpcheoly chdam shey
to qoam sar yteed areedy ol oedy olkchey chedy
kcheeody dshs okoy qopchedy pdy shol
qolkeol qokaiin kor kal aredy to
oleeey odor olkeody okor okain soro
ychar yshain doleeol lkiin otain chol
lkaiir aiin olyar olkaiin olshy otain
shey ytcheeo chedy daiin odr aiin kchdaly al
lchaiin dain olkedy ychar chol qokaiin
olkol otain dar shdol sain keod
kar sheey qoteedy or kcheeody
shedy olkeey rchol aiiineeod
ckheeo oed tedy areal olkeedy okchedy
lkchar otaiin cheeo dshedo aiin sain oseody
doreey oteey qoky qol oteedy sheey olsheom
otedal chcthm qokchy dal al
oair aror chor olail qokain tchs qoeeor
chedy cthaiin dchod chckhey chedy qokeey
solchaiin ar okeey chckhols fchear qokedy
opcheedain qol qokal ctheedain aiiinr oksho lchear
qopchol opchor solam qokeedy shedy oky to qokar aiin
ykeees sheey qog ysheor okeey opod tdy qolcheey soleam
ain okeedy areor sorain okeedy qoty ysheeedy oky okain qokchy
daiin lsdaiin ar daiin chedy dleeol cheo ykches oteedar shckhedair opeeo qokaiin qopchaiin
otaiin chckhy ctheeol lol dkedair ltesy ltar qokain dchedy otchod am
tdar qokar shedy okaiin odedy qopchain chom dleo lsol chey sheedy aiiiniin ckhdar
qolkdal qoteedy qokeey lchey alar qokaiin okeedy y tcheal okar opcheal chckhey
ol pchaiin ool otchey chal oror tdy sheckhy pedal qoky otchain
ldy fchm ool okchdy olchary qokain tchedy al ltr ocheey teeor chckhy
qopain lchedy ared otain feor
saiin keey liiin chedy tcheedy qoar oleeody oryeos lchar pedar chs
chckheedy ychiin opaim qololy kee qokeo qopchal shey soraly okaiin che
otg okchaiin cheaiin al kshy okeed cheey
cheel chedy okeey shol shedy oty ysheos
chedair ykeeedy dar doaiir chedy oedy
okchdy olchal qokaiin lseedaiin ko olsheain
odedy qotchy ysheody qokeey olko qokeedy
shedy okchdy sheedy oteey qokeey qotain
lkaiin lchey ar oedy doleol dy
soriin ckhair qokeedy qokain okar qopchear
teey aiiinaiin dain aiin soly qokeedy olshar
oty qokeedy ltais pchol otchedar or olkeeey
ky ol aredy sdo shey cheeor kd qotedy
orydy cthas ltees oks chol okaiin ol chey dair y dy
ldair oedam lkain chsairy dar lkar odyol qolsheoly peols daiin
olchear qolshesy cheeos dar okcheeody kan lshdol opchey ored oteeey raiin
y daryeal shedy cheey chedy sain chedy qokedy peeo
ockhor chey shedy otory shedy okedy aiin dy
okeey areody otaiin dar taiin pcheedy okes olshal otol
opear opcheeos kaiin lcheed qokain shey sheol ar
lchdy qolkeor cheain ody qotchey
chdy sar
qokain cthy qol chctheeody lsoy ytary olkain otcheeey ckhody qokedy shdain
olchody ofchedair saleedain oreedal am ysheody okeey kshedy doaiir al opchy koiin
dar opchy chckhy oteedy oky otok opched qokeedy qoam qokain taiin
yal ltd shol am scheey qokar otain ycheeor dshos soledy
lkain okam kaly sain qokaiin ar cthed dal reeo qokaiin
qokeedy air qokeey sairear qokchey shey yol
tol kchees ol qokaiin ofeo dar qotchor lkees char lsail
qokeedy ykeey lkdy daiin qokeey soraly qopdar dy qokaiin ypchaiin olyeols
sheedy qoteeody ycheos qoteedy otedy doreeol qokeey dleey olal ltar qoks
olshedal ckhed ctheedaiin qokain
sain okeey tshdy opcheeos cheeor olear qokaiin qokchey aiin ytchedal yteeo yaim
qotar oky qokal ar qokeedy ar ochor oledar ychar lkol daiin
odeedy chan aireo oldar lkeeo qoy ychair ded lkain chedo sheey tchain
leedain qokar qoky qoeeor cheey otain lchey pcheol ochaly lkeal qas ytchedy
doees keey oteey doraiin lchey opes otain oras tchm qokar shedy sheody
keedaiin ycheeey chal qokaiin otdam
saleos daryeey chedy qokar dain qoeedy pod sar y dchdaiin
aiin oleedaiin shedy air shckhy aiin okar ofchdaly otdaiin shedy
doleey oteey yeos olyeam dar
lchedaiin otody otain qokain okal opchedy olkeedy shey aryeo soleeos shedy
lpchm deal lkedy sheey ychom chody chey sheedy ain ykcheey qokeey
chedy dam qokain lkedaiin okeedy qokedy
doree opchee qoteey otar qoteesy kom qotain aiiineal ykeedy chedy areeey
y daiin soldy okal ykdy okar sheols okcho oly qokain
qokedy tary opam otedy oraiin
dalg qol qokal dolaiin otar or lcheeey peedy ysheal opchary alam qokol otain
ar opal aldain chedy oros olar dchear aiiinedal ol
cthee areody olkeey dareeedy lkaiin choiin otaiin oteey shey oldam olkedar
olkaiin kedam olyain okchey shail qoked chedy dky qokeedy chedy aiiineey aiiinaiin sheedy
qokor qokedy qokal qotedy sheedy okar ar okor qorey tm
qokeedy oleain qokaiin qokain teody otaiin chckhiin okain chedy sar al opcheedain
reeey shedaiin qokedy shol lkaiin chedy kchy opeedy keeedy okchod doleeol oteey
shckhy dshes lchedy tcho arey okeedy aiiindy qokal otedy sorain qokeey
lkaiin oleedy soreody aiin olkeedy okan shckhaiin chey shedy otaiin
ofchaiin pedol keed dchedy oteedy qotedy
dy rchain qokeedy sm pchees
ar qopedy daiin okaiin qoky
qopchor ches ykeedain shcthair qofchees
qol opchees sheedy
qokar leos cheedy aiin arol
olkal sheedar olsheeo orair chedo ocheody
qoky qoeear chckhy olyy lkey dleey
chear fdaly shoy lteedy ar sheol
cheam qotaiir chdaiin okoiin
qokaiin qolkor chcthom chckhey
ol pcheos shol qokedy sshal
okshain doaiir yteed qokaiin
qokeedy qotan chedy olkeedy qokain
aiiinas oldam lshal pchdal otaiin
daryeey cheos sain
osey sain oteey qolkedy leed
shdaly otedaiin kar ykal opeody
qokeedy soreey pchey oky ltal chs chedy daiin
qokedaiiin opedam lkain keeol soleed
shey ytchee dal olkaiin osheol
sar keedain dy
sheey ol chey
okeey qotain qokchdy
kom redam ld qotedy
qokchdy fchan oty
solkeedy qokaiin qokedy qokeey qoeedy
qokain dchedaiin shey
lkcheees dar shal olchesy
qokair daiin
oliin opedy tshor olkchy dair aiin chctheeey qooiin
cheedy shedy dleey keeody shckho dar sheol ar pchd ar okol olkain qoeed
okain qotedy tshor cthedol salg chckhy dy otsho qokchedy reed qokaiin
shedy doleeol qokeey okchey
ol lchey otes otaiin shedaiin okdor tey qokal ycheain qokol
qokain sheedy daiin otaiin shedy araiin sar al otar otar ckham ol
qokeol lyeeedy yshy otd ol lshedam shol ofeey qokedy shedy olyan oky
qoody dchedam olkaiin shedy okain dain cheey al qokeedy otain shctheeey chdy lkees
taim qoteedy fchody otain dar dair dar taiin olyy okain opcheeos ykedaiiin
fchey lcheody tesy ckhody qokain dar dain olkaiin rar shedy dair qokaiin
qodaiin lcheor qolkdy olkd soredy qokaiin dar shaiin qochedam aiiino okcheey qdain sales shedy doreal
solaiin qokar qoky qokal salee qokeey olkor doery ofeey qoedain dy
opody chs qokain ll or tory shdam oksheedy opeedar or dalaiiin
chol oteey areedy yteedain ar opchm chcthar chaiiin okshal qokeey qokeol
pshair olkaiin sheody saiin
olkain okeey rchedy qopchedaiin shedy lseeod ol qokeedy qokaiin
chedy shedy kchedaiin oleedy qokchey dar tshy olchdaiin chedy saiin saliin olkain
aiin oreeod qoeedy pchear sheol ysheor sheey rar ykal lyeey orchaly
qokar qofchor kesy otedy qokain okchary chckhr kchedy keod otal
ain sar qoteed daryeey keeos lshedain shol qokain dchol otcheody lkcheedy keoy opar
chey ral kshdy qokeey rchedy tol sheody ol qokeor okain opchy
qokain sheol ksheody tshedam qokar dair shey
aryeo soler rar qotaiin qoteal qokar chey al dchm qokedy
oteey otchey oteed shedy soldal yshody ycheeo dleal chedy okeedo qokain odeody
shol okeey dar saleod qokdam qol shctheey opchdy qokm aiin opchear
chcthedal qotain ytar sheol chedy lkaiin kas qoteeol dal pchiin qokain aiin qolkeeor
y lsheesy kedam qokchey yteeey qokaim dleey oksheeos shol shear ofchdy okain oreel
al sheol sheey olkain opchair olkar sheey dar aiiinedar rchaiin
tchedy otchy sheedaiin qokchdy qol kcheeedy qokal dar dordal qokaiin
ol sheey shody opol shes shey rar ar salal qokchedy keeed lsheeor
daiin ol ochedam dain lko ypcheody aiin ckhey olydy lkeed ar ddar olkar shedy
kchear oteedy ol araiin qokal shey keeo odyr ocheedain sheol
tdy lkar chckhy qopchain olkchdy opedal okain ykeeos dsheom
sham qokar olchedo shey aiiiney qokchey qopcheey sain dsheain rchdy lcheeedy
sdain olaiin qokaiin oteed dleedain qody aiireos qoky shedy chckheeod lsheeor olkar
ain qokaiin qotain ore ain lkary dar oteedy reeos ykey okshody olydy doleeol
chcthedy shey oteeo sheedy otedy lchdy qol cheeody qokedy shal shedy lcheody
shedy lkm oseeey dar olyeeo kar shey daiin dchdam ain otod
dy chey yched qokar qopchedy pey okeedy qoko lchor olyy
okoiin ody qokaiin or qofcheain otedair qotal rer oksheed odey oty
yshor oiinod qokchdy chedy opcham chedy lseey sheey kees oldaiin
oedy okar air qokeedy cheol dain rchedy shedy opchesy lkchedol otain qokar
chedy sain ykchear cpheor al osedy sain shey okchal chdy kchedaiin fchaiin
olkaiin dar chctheody dain dalol shedy dal shes olkal
ain olkchdy yshedam qokchy ar okeey dchedy ysheeos opeedo ky
ykl kealy qokain oleedal shedy qodain olcheal ky otchedy
shedy chcthdaiin chedy qokchdy qotain ytchok char qokeor chctheeey otdain
y doiin ykory ckhar dardar chey or qokain
ytcho qokeey qofchair cheed chdy qopedar yteeey qol pchaiin seols chdy qokal scheor
olchedain chedy olkor shedy shol sordy laiin qokeedy qoam qokeey qotain qokshdar
oteedy shom shey oreoy ar ctheols keed chery qoree
ockheeo otedy qokeey cphedy oteedy otar ytal shedy lkeey keeey otaiin
kan shedy opched qokal sheody ychory fcheed soledy oeeol dal qokedy
solaiin qokedaiiin qokain dsho qoked kal ykom
chdy otchedy otedy chedy lol shedy aiirdy cthedair qokdy
olkeedy shey ocheo okar dcheear riiin cheeey sheey fchar dar okeey
qoteey oledaiin qokol sheedy lkcheeeody chedy chdy lkals fchor dleey choiin olchom
raiin lteod ar ordal otsheor qopchedy chees yshol cphdy solkal dar
shol tshaim shar dain lkchar chedy okdam chedy okain al
qokal dar qokchdy ol sorar ckhl otedy qokaiin sheedy otar doledy
cthedair otedain qotoiin qokchy lsedol ypcho cheol oleos lkcheedy pcheal okar
olar qotaiin lshm opar qokchdy okes otal shedy qotchaiin chedy lcheam
fcheor okaiin ochaiin qotain qoteey shedar lkaiin qopcheol shol oreey shol chckholy
sheedy cthol lkr dar olyos chedy qokain olkar
ypchedy qokchy shedy ral dar oto kedar qokeedy aiin
okor shedy shctheal oteey olkar chckheedy dshaim olol or kchee sain
keod aleees oo qokchdy olkeeo qotcheody lshody qol dolaiin
qokeody lkedaiiin opor chor qokedy daiin qotcheor qokeey olkal solkol
shey qokeey qokedy opchor sheody yched qokchey okeedy otain qotar chedy
daiin odeody lsheedy chdy rche tair qodo chedy okedy
qokaiin solkeed soreedy qokedy sheckhy qokain oseeedy soloiiin qokain oledain saledair
shedy odeey otar okeos qotar oty ctheedain tchey qokeey
kal shckhdy daiin shedy areor qokar
or olkeey ocho pdy arair odey oream oteedy qokain qokar chedy
dal areody lched qokain qokeey sheeos ykdor kar qotam qotol por
shedy olyeod olkain olkar chs rol olkeey rchees qokear
teedy ytos koly otedy par qokar kar chctheo qokeey
raiin kchol olkeey qotain oto lteeo qokar otaiin qokeedy okl
keey solg ol ypches oteed olshoiin chey ain tdy lkchedal air ykcheody
arear olkeey shody ckhey ockhair daiin qotedy qokain oredy olkody
qokeeo otedy ypchdy reody dy pain daiin lshom redal
oryeey ycheo qokeey dar chcthedaiin sar qoteal ky ol odeor ordaly
aiin daiin solchedy shdain qoksheesy ychedal lko laly chdy
peeey odor qoteedy ky olchan rody kchdy ytchedam
qokeedy cheol dsheeal ol to qokaiin shedy aiiinair
qoeedy dar orchdy rd olkedain
oleol qokeedy okain soiiin fcheeedy oey otaiin
kchair qokain chos otchedy olchory qooiin sheey pdar
olyear pcho dches qotain qopdy qokar lseeo ofeey
keoy qokain qokeey ycheees qokchdy teody ardal opchal kdal
qal aleo ksaiin ol sheol dar chey
oksheees lkeeol dar ysheo dy sheey chedy sheey
kshr key dal qokaiin shedy ol ol
odals qokain dar pos
sheedy qopchedy okeedy otody dain qol olkain qokaiin ykeeey olchdaiin otody lchey dar
sheey ar oteedy okshar chckhal okaiin dar qofchedy oeal dy sheey
cham otedy aiiredain ol qokchy kchdair olshody oty oly otody shs shey
lked odoiiin opol ytedar chs qokaiin aiin ofchaiin qokain qofchm qokeey
ofcheeedy tam qoteeed qokain okeey qotoiin rchdar yshod chedy shckhy otaiin
qokedy okeey qokol okain rar pchedy olyain
dam sheey kedar lkm aiin lal
qoar qokchey qoeedy chealy ckheor ar
odyedain shs shey otam shedy lchedam
dain soleal qoeeor fchal rcher shory
oleain soreeol olr ardy cphdal okal okedal sheoy qokchedy otedy
lkeam otedy oddy oseody qokaiin shey ckheeal tchol qotaiin
qotd chedy daiin cheey saledal shedy olkal keody ytam
shody sheedy cheeol dar
cthed opchdy shedy oiiineo solkeeody sheody chedy tchedy
reed qoteey olkain y chcthedal olor okchdy lko oedy chcthedaiiin olkedam
oteey chey tchaiin lkos lteeody qoeeody ykan qokeey chal
rchdam cheeey pas cheear yty qokain qopchor lkol
okor otedy kshees shedy aiiinaiin sheckhy
chckheain qokaiin qochor qokeedy fchedain
lseey tshy lts ky qol okaiin chiiin
ykal shedy ardy qotar ykaly cheey
qolee lkaiin qokaiin shey okain arar opeain
qokg lsedol otal aiin tcheey otar lkeey
dolo qoked dar odeeor
chedy dchdar okcham keain alail lkchal soleody
qokal shey shear olcheeos chedy deeeody
ar chey qol peed shees tey doleody
qokain qokar aredy yshdaiin qol oteey keeos
ykeeol sain dleeol dsheedy chedy otaiin ychal chckhy daiin
okaiin ar qotaiin lchol qokal qoeedy kees dar
teedar shedy ksheed keeo okal chedy olkchy ol
qokeor shol qokshey tar qokain
okshedal dchdam olsheees chey shedy
ofchedy qokeey ykeod ardar oteedy
chcthain lchaim dal shedy okain oteedy
chckhal okaiin kcheody qocheor olkal
daiin kar shedy chey ltody deey okcho
sar aiin opcheed qokedy otal keeedy shaiiin
rcheey tchor olkeey chedy olkeod cheey dar
qokar eseeol qoaim
qoiin oledal oshor tchy pal ytedy
olery qotedy qokeedain otar okeeo
chcthedy ypchaiin qokaiin
qokain qoteedy rar yshedy
cthod eseo ol oriin
ckhedy okedy qotee ychees
ol soredy olkeey oreeedy okal
okal qotedy shckhy
otedy pchair daiin areey ardy
opchedy shedair saleeed okeear otaiin shedaiin
ar qokol ckhaiin sain ytody yteor al
tdy sheckhy qokain lked tshaiir okeeod
dsheeor shey opchees dchedy okeedy otar
ol dain lchedy tchol
dleey ol
qeeor solkeeal lsal reear qokain shcthar lshs olko
rcheey odey leeod oleeor shckhedy tdam dshody ol ykcho dal rcheos lal
qoteos sheol lsedain ol tdy qokaiin otedy lair chey dshes chedy
otchm pchdar qokeedy lseeos soleeol cheol lar olal qokaiin
chckhy dal olkaiin shey qol sain olky
okeeor cheey qokain lchey qokaly chey ltdain
seey olyain qokar schear shar qol qokod y
olyey okar sheeody qolkeeey okeedy chckheed qokeey olkedain qokar shedy
qokaiin odeey daiin qokaiin okeey otedy opey schdy
rcheed opor qoteey tchol okedy qokain
qolkol tair yshey aiin qokchdy qokeey
kdol chckhy olkeey okeey keom shey qopedy qokar olshees
pchaly ariin qokain ycheom qokain shol olkedy chedy tain octheal
oreeey ol chos ol taiin chey qokeedy chckhedal okeey
al tshedy qokeedy qokaiin qotedy y oteedy
shal chol shckhy pchee lkedaiiin qokain
lteeody qoteeod okeey dar sheoy ar taiin
otaiin qotal lkchd qokchy ykeey lkd shee chedy shol
qotedy dy arain teody qes reain cphdal solaiin lchedy
oo lyeody chey qol qopcheor kal shckhedair otain okar
ychoiin oles raiin dytey
okeedy otedy olkol otdair daro olyeam qokal
otod olkaiin qokedy daiin reeey chaiin opcheey aiiineeor chdain
shedy sshear lkdar fedar oteedy air sheedy kal
ym qol kd chcthy shey pcheo shey dal
chdy qokain pchair orsaiin qokain qotchdy chedy tal lsees
aiin sheol char dleo olail
okshody dchaiin qokeedy sheeor qokedy shedy peom olary
oryeody qokeey yshey olkchdy otain oreeey ar cthain qokeedy
olshy chedy sheol ytdol otar otedy daiin kar sheey
olkeedy or otaiin ykedal qokedy qoky soledy yeo
otar qoky qopeor deal seeod qoeedy shd daiin
saly qodor oky otos
qoty ltam opdy soraiin daredy lpchedy sheol ocheor pcheey qokar
shckhy y opchy olal cheey olshy ckhol daiin ar
sheey kdaiin lchedy qokal ykiin qokain lsain eseey chedy
qotom chdain lkaiin shedy olko qokaiin yty lchedy
solail al orchal raiin rchor tshair chedy qokeey yteeor
kedal aleeody olkain chedy opchees otesy chedy tary
qotdair yshol lkiiin olchr qokeor lkeody leo qokal qotol oteos chor
eseey olchoiin qokeal olkar kd shol chiiin chckhaiir shedy
oseeol shol lseeos deor chctho lkeed chd
qokaiin qotedy olyy lchedy ypches chg chckhy doraiin dy
oddaly dshsaiin sham lkchan dleeol aiin cheey opchedam qokar okoiin
yteeody ltody opchey qokeey opchaiin arod ain opchey solar shd
chey soreey okar olshal qotain kaim
otal or qotaiin okain qokar oiiineeol char qoeedar dchain oteedy okchey opo lkedal chedy okaiin
yshedy otaiin dar okchary al chctheol qokchdy lkol dar qokaiin ykal qokain shedy aiirail otedair ol
yor dam key ochom aiin lke tcheeedy shctheol cphal shedy otaiin sheedy cheey
ykeain chedar dar qopo qofcheeol ockheody octhain ypches olkeedar sheody chol qokeedy lseedy qoedy sheey okar
qol otor shedy sedy ar qol qotol fchaly chedy ol oee oreey lal olcheedain shedy sheedy ledar
qoeedy odeody kchol okchary dcheedy y qokain ykeeody ar tedy shedy dy solees otedy qokeeol otoiin odl aiin
lcheedar aldy al qoteedy dsheeo chcphear qokol sheedy ain otshody qotain
okal qokeal sain opcheol soreeol sheol ol otal raiiin ykeeey lkchal shckheody daredy
dolaiin kchom olky cheeody lsheeo odeeor otedy ol chedy shol lkey shedy qokaiin ycheod oldam chol chey
ltoiin chey shedy olkeey chckhdal dar qokeey qokeal yts ycheody oteey dy ol otain
keeam sham kedam daiin ar qokar ykedain ofchdar cheey ycham qol leeod olkeedy ltais okaiin oldam shey
opchan yo dshal qokeody cheol qokar saiin aiin lchdair qokeedy sheedy ledar ol olkeeey qokedy
araiin qokaiin lsheeal qokol ckhedy dchor qopchary peo ledal ochm okl yteain qotaiin daiin dar dleey
chedy daiin y solam tor shol okch okeeor lkaiin saly opedal oty qopchor dchy ar qopeor
dy rais shey ol sdaiiin teey ley opchary ycheeody shedy qokain areody otain ored sheody qokain
sairedal lchedy qotar lkchs olchdaiin ychedar odyar lkedy tshor daiin qokchey saleeody lchedy dolaiin olyedaiin shaiir
qotedy or qeeol pchor okar daiin qoted lchor aiirees qokeedy chdy y
qokshdy oseody lkchoiin okeedar shesy qofcho cheedy dar qopchol
opchom araiin ledy okchar qofchedar qokal ots kody otedain opchaiin otain ycheoy opar qoreos
ytchar dshiin opaiin sain okeedy rdain ytd ain oteey daiin lshiin qokain qoeo olkal
okal alody lyaiin lcheedain qokchees ytedaiin qoody alyaiin qokchdy chs dar daiin qol
qokain ykee qokar opchain shody opdar chedy y qoteedy peedar schedam tshor qokeedy ckhody qokain
qolchdy doldar okal ctheo dg cheeo areeol tm chedal oteey chedy dy rcheo sheeos
ol dcheeedy sheol aree ytchdy okchar fchedol ol lkoiin ain oteor qokeey chcthedy alesy
ypchor opchg chedy olcheedaiin qokedy qol otar dar qokeey
lkear olyaiin qokain ykeeam ol qokeody okshd chedy qotar otedy
dal shckhy ral okedy ykcheo soleeedy leol oteedy ykair qokealy opear
olsheain opaiin qokeey rcheor qokeey shol ycheeal y
or olkaiin daryeal okdal qoky dar yshy qokedy qokeey lko
shctheeedy air tshain lsd ltedar chckhy qokeedy qokeey qolko lcho
chl lsal sorer shedy qokeey ychal saledaiin qotedy okeey tsheos
okchar kdaly
qotedy keeo y dchais qokedy cheey qol qokar olkeod shedy
qokain dain odeam qopcheo ley daiin qokair chedo cheol syeedy
otedy qokeey salal odyais dcheor cheedy alr odyody qoty reedy
rchair dy sheey dal sheeol lchedy qokeey shey opcheo
qoal dar pchdy sheedar qokain sheckhy otedy chey qol
oledal ol tchedy sain qoky tdy leeol okar qolchedy qokches
otody cphdar oteey qokeedain qopcheal lail solkeain lkam olchory ol
olkaiin eseo chdy sain qokshdaly otain qokeedy
ykody olchan dchaim qokeey chctheeol
daiin areeey am shar otain dy
rchar reeey qotedy odyar shol qotedy qokchdy
ykdal cheey ykeeody okchdy cheedaiin otal
olkeedar rar shey soleedar ltar qokal chdl al olkeor aiin qokeey
kcheol qotar opchain qokaiin chan cheol shctheoy shedy okal
kair sheey odyar otar y otchod kchor lkeeody shedy ol
doleesy kal okaiin chedy oteey qokar ar dy olchedar qokedy
ltos olcheeody qoteey ocheor
oreeey opal sheey shee lpcheor
ypchdy lsedy qotor qokchdy qoteedy shedy sheey olcheod opchm
lsiin qokain shdar lcheos dain okaiin qokeedy lsey ol
qoteey tchol cpho ain dam ar orais redal shedy
pchair char araiin yshaiir chckhy solar
otain dair qokaiin chedy
qoped dal qokaiin alyeol qoeeody ykdaiiin shckhdy chey olkeedaiin qokair
pchol oteey otchdy qoeedaiin qokal kiir cheeor chckhy olya
koiiin oteol olkeey lkeal
qoky ted lkchar odedy dy dareor qokedy qoteedy
saleey orar choly qokaly ldar olyody olkedair qokeol sar aledy
solair qoteedy oleeal qol otsheor dall chedy ypches opody
ykeod chey ychy olchl chckhd
soro dain keeol yshdy olcheedy cham cheod olkaiin
solkeear qokain qear olkol sheedy ky
opedain qopchor laiin olyor okeedy okain shcthdaiin chl lchedy
qokal saiin ychdair olkchey lseeey odaiin dcheeedy
chcthedaiin lkain okeeody shedy qokeody al dam
chedy soly chedy qotchey chedy
tshees shedy odydol olchary ykar
oksheoy okeey keeeody shey qolcheey solary solky lchod
qokain shedy qokair qokeo leeey aiin dain keedain
qopchaiin pcheody ro dain qoky qopchdy sain qoteeo
dair qoeedal olchaiir sheody ytdaiin
ardar dy olg ypchdar shckhy pchaly sheol cheedaiin
otedy aireey shdar dy chdy oddy aiin opchedy lkedal kl
qokedy qokedy cheedy dshody qokal shey shckhy chedy qopol
shs qolcheody otaiin okeedy chol qopchedy dain
soreedain sheol qokedy qokaly dleey qoaiir
olkedain qotedy opchedaiin lshes qokal dar okchy
chedy qokeedy chedaiin aiin aiiinoiin
chedy qokeey olkchey oks chg
ol cthedair ain
qokeey olyeos olkm ytcheeor ar
okchdy qokain lkar qokeal chor chckhy oteedy
dshol araiin ooy chckhy
cthes ckheedar qokar solkl
shedy ctheor arain tchaiir
oledair dar qopcheor pchedy
qokeedy okol okain
lshedy olkor ocho
otaiin shdam ykedam
lal dshar yteeol qokaiin
lshedain qoctheos ldy
okchol chctheod sham okain
sheol cheol cthdy otchdy
dsheedy qoked rchdy qoteey
qokaiin otain sairey tedy
chy oltedam oseeeody
kaiiin shedy roiin
dar seeo dar qopcheey
yky otain qokaiin keed
lkcholy shedy qokeey qokeey
chedy oty ysheody
sheedy lkedaiiin fchaiin qotar
qokshedol otdaiin qoos
qofchdy otod otaiin qol arey shol chey
odyal oredar shedy oteedy yteedy old
areeod chol otchom qokedy cheod qoleo qokar
okeey otedy pshdy ol shckhy cthair pcho
oteeo daro qokeey qokeear shedy psheo chedy
opcheeos otain dey fedy oteedy lkaiin olshedaiin oteedar dcheey
qokaiin shee ychy shey qokair oiiineeol chy
otal cheol okchdy shedy chedy
olyeo aiiines oleeam qol qokaiin otain otar raiin
daiin areedy chedy opol otchedam qokeey aireal qotais tchor qokor kedain
shey qotshes qokain lm aiireody qokeedy okchedy dar daiin
aiin lkeo olyam shckhy otdain ar daryeey shey rchdal qokeo qokar
shedy ody otedy odeedal opdy chey shedy qokar or
opcholy ol oddaiin chckhy aiiinor olkeey okeedy lsheesy kedaiiin otdair
qokeey ofeey chedy aryey cthsaiin lseed olcheeody chedy or
qokaiin ol qokedaiiin sheedy oldy okchor lyiiin
shedy ocheor am
sar lkchal olkaiin qotedy olyedy alary cphedy
qokeedy aiiindal dair rar daryeal dar daryeey
ykeol sheedy feody saiin ykor shl chedair
okchy shey oraiin qokeedy shckhy dar
qokeey lkdy areody ody shckhy dsheeed cheol
kchy otain oteedy qokeey qokedy qoky ols qokain shedy
leod ol opeody
doleey okeey qokchey schee okar cheees olkaiin qopchaly
opchar ychs lchedy yor okchain olyam peeor dcheedy odyer otedy
pshedy ytom oky chey oteedy cheol okeey qokeey qokain
qokar qofcheal leeey aiin qotchedam tedaiin raiin qotchdy peeo
qokal lshiir shedy ain kchaiin
qopchdy ykar shaiin keor chedy qokeedar ol otchy dal
lkchal qokain sain lchedy tedam okals ckheor otaiin shom ckhedal raiin opchaiin
qokol peody pchaly olyeor sheedar ofcheeor al qokchey
olshr raiin soleeey kdy opl chedy qokoiin dar okedo qoctho olkeey
opchaiin qokeor reod shedy psheedain
lkair olkedo shedy ypcheor or shey dal cphaiin qokal qokal
shedy ol qokar otar otedy ary or opchees oteeor
chckhr odair dal olkaiin chckhain dair ytom ykeeedy olydar
qokeey chey ain kchod oteees sshaiin daiin areey qokeedy shody
okaiin shey areey otcheor qokain qotar soled doldy aiireo aiiinedair
chedy solchaiin qokaiin olkody olteey qokar saiin ar
cpheor aiin okcho qolcheeol chcthy qokeedy qotedy octheeol ytcheody daiin
pedy daiin dar ockhes odyos chey solkeedy qokedy ltar al
ockho qokaiin ar qoteey qokal dar
lpchedam okain keeedy qokeey qokol pey qokar ychy pchm
pchals otain shedy ar qol otar laiin olyeey aiiineeody qokedy lkees
shey opchedy daiin cheey olchody tsheeol sheol chedy qotaiin
cheey qokchdy qopcheey sheey qokain qokar or saireo ockhear
oraiir chedy okchees chedy lail ockhed ytcheed
ykg lseedaiin cthdy lchdy shol oiiineey ar dy qol
ckheor qokchdy olkedal dleal ytar chedy lpcheoly qotaiir aredam opchod otchdy
oteeo dsham lkair osom am dain shedy lks ches
qokedy qokol otm lkiin sheedy okedar chckhesy chdy
soreor oteey qokeedy okg olsheos daiin qokedy qotchdy
qotain lkeeey ain okcheey dar kchod
qokeedy qoes qokedy qokain
solar ar yshed qokedar qokeedy qol dar shckheody shckhy
kees oly shckhy pody dchdam ykody qokain le rar qoteey qotary
ycheod okain cheod ar otaiin y olkeey qoky qokeedy okshdo shedy
tshdy oteey tsheor keeol qotchdy lsham shedy oty chcthol ar
am qoky cheeody char
okaiin qopchdy doleey ytchaiiin ltedar shey kedal ydair daiin sheey
dar olyoly qotedy olkaiin qodaiin qol dal okaiin dar keey lkedain
lkchdol shedy qotchey chedy sheol ar kshdy qokeal
ytchor qoky dchdy olkedy lkcheedy oteedar qokain pchas al solm qokdal
kal chedy okor ars dshody olshos okal ykeain
qokchy oteedaiin shedy ytchedar qokeedy odyody qokain olyy peedy shey
otedy qokeey otol qokain qoeees oliin pedy ofchain daleor qokchdy
okain shol yteeody kam otedain
qotchair octhedy qokeedy lsheees odeeey ckheeal lshedo
or ykchom odyar dar shr ory opeeo
shedy olyeeey ky ol ckho oteey solol
odealy pedam dall shedy solaiin chey okedy ycheeody
raiin sheey shol chedy aiiinais oks oiineeedy
qoteedy olcheeor oteeal qokor qotedy kar qoky
ol otaiin shey y aiirey oiiineey chckhy
dain chdy oteody qokchdy sheedy solals
qokain lkcheeody teey qoteedy lkeo kshody
saloiin qokain choiin qokaiin ched
chedy okeey odeey dy or
qotain oledal ycheod opeol
daldy chcthaiin
cheey shckheedaiin shey chey rchaiin qopchedy
daiin okaiin oteear ychom qol qokain
sheey otchaiin okol opedy tedy
reoly dcheor saireos qokeedy
qokain otar ain dchas qokain
qokchy daiin ol sheey
qotedy air
ychody dchedy otsheody
chckhy octheol qokeeol
sheol ytaiiin shol olshoiiin
sheedy ol aiireeody lkchedain
or sshal kees
otain ody
dain lshdair chcphol qokeedy otedy ksheam al oteedy pchedy
qoteey oteoly lchedy yshaiin pcheor qoery pchdaiin oteed odydain ol
qokeedy ykeol cphg qos ar chckhaiir otar reedaiin kl sheedy
kshair pchiin opol qotcho oredam sheody ofchm cheedy keeal rol
dain keeed qotain solaiin oaiin okedaiiin oteol rchdy qoteey
lkeeol keed olkchey lteedy sheey qokain oso ytcheeos cheeo qoredy
qopchaiin yshol lchedam chais dar qokeedy qol dal sheey
okar or olkchy dain lkchal pody chedy
qokeedy ral lseey otedy qokain laiin otshedar okain okal qoteey
air olteey qoteeol oreedy chckhy shedy oreal sain laiin shcthdaiiin
or yeo okal sheey ytees chdor qokchedy sheoy chedy doraly dy
odor lal ychaiin olkeey otain shdol chais odydaiin okaiin chckhl
ol dair soreeo
dar qokol fchey otedy daiin sheody qokeedy y lpcheor
qokar chdy reeod qoreody saired qokeedy chaiir ykedar shey oll
or osy saleeed salos qoeedy peedy qokeey oteeo shey
qokeey otshedy leos oky reeor okaiin qokain dain
olshy chdy qokaiin kory
olkain qokeey ypchor qofchdy olkedy lsheam olal ool sheckhy
chdy dair pcheaiin ol ar lchol y
otchey lsaiir kedol keey okeey salal chckhg opched cthoiin
oky ol okeedy okaiin
chedy otar olchain orom or ardy oteey oshaly ydy dshl
olchal odiin qokain reeody opchor soly ted cheain shee qoeeo qokear qokar
ofchey chcthy qol okaiin ykory fchar chckhey dar qokaiin
saleain chl ol daiin okaiin olkeear
ytcheo lody olchols otain chdar taiin odee chckheeo
sheey lkched okaiin oiiineey dar olchedar okeeor qokedam qokar
sheeor ykeedy okchair qokchy okcheor lkair olar qotaiin shey psheal lkeeor
shdaiin shedy qokeey alesy oky teos
sheody lchedy dair qokain saiin
cthm okeey qoror qokeedy okaiin shey
doleey shol oeor okchey shckhdy
chey opeedaiin sheey or solal ol
sheedy shedy sshaiin okcheeos qokedy
daiin olchody okol sheedy chedy shedy ofchar odyeedy
qotain lal
chdy otear shol aleeos otchedy fchd chey aiiinor
oee sain lyaiin oltedaiin olchedy olcheedy qaiin pcheol okedaiiin sheedy
dar chedy tdal dal pcheeey ol qokeedy
shey osed okdal schdy eseey aleod qokaiin aiin sheody
qokal chckhal shedy y okeedy dar qoteey qokol otain qol qokar okchor
oredaiin olkeedy yts okain lal or oto opody oiiineeol ain
dairair ochdy ctho qokain olkeey ped odal olchr dalear shckhy
char qokeey qokain aiiinaly chedy lkam opos ar lpchr qoteoly
chedy yshain oty ain lkar
chedy dair pchas tcheeedy taiin chedy sheeody ldair chor
otain qotar dar qopchdar okedy araiin okair pchoiiin qokain chedy ky
oldor dcheey sheody chcphey lkeol chor qaiin otchy daiin otedy qokaiin
sheedy sairdy olyol aiiineam qokal otr pcheeol olkeedar
pchey shcthe qoan okaiin ytam sheedy qokar dleal dar olchail lchedam
sain qotar aiin cheey olchy ytedy dam olcheeol
olos soror odaly cheam or chey oddal okear
lpcheedy reoy y oteedy chedy lseeos qokol sheedy qol qotar
okain shedy okeey
fcheor aiiindar qokeeey aiin aiiram otody chedy cthm shdain dchol qokeedy oshey sheol dshoiin chor sheeal pchs qol kchar olkaiin qopchaiin chedy
qokor dchain daldal olkal ykeoy ckhedal kal yteesy qokaiin ycham poly ykeod chedy qokar odeeor lsory qotoy qokain solr solkal qotsheor qokor shesy qokal yteal
qotos okchey cheeor tain shedy shol oeody ssheody soreody qoty oksheedaiin cthod lcho chctheeey taiin lkeed ykedaiin olkdol shey daiin chaiin
daiin sar reedy cheol oledar okeedy aiin osheey dain keeed peed rshedy tcheedy cheor oteey shckhy ol qokear daiin otedy soldam okee ychal yedaiin alol qolkedy
ykcheesy qoeed qoky tchaim fchedy okal otedy lkeol qotal okain qokaiin lsedy dlee olees okoiin qokain qokedy
odey qokeedy chey ain okchiiin lchedy lkaiin ardal okeedal chdy okeeo keey dar sheody qopaim olky odear yshdy opchedam qoky shedy cheol les kal ychaiin
olkaiin otol otain chedy oleody ckhan qokain qokeey peeo salal oteey shckhy qokedy qod arm qol lar shedy qokain chedy chedam shody olkedam oey qokeey
qotaiin olkar cheol orcheor qokeey qokain chdaiin keed qotody shey cthdar dleedain aiin oedaiin or opchees ol oteey odedy sain
dchain oteey qokaiin alam char lkchesy ar
or dy shedy rchdal opchy odyan shody pedy qotdor ofchedy
qokaiin qokain okeey otain
dar dal qokaiin lkchdaiin oteeal oreey shol
qoko olyey qokeedy shey chol shckhy
otaiin olchal rchaiin roiin chedy tchaly kchaly okain kee
qokar sheol chckhy orchdy pain cthdy olkeey okcheeedy
dal lked oddy okeey chey ltdain ledam
cheey ar qoty ain lkeed dar olcheedy doleody rcheear or doleol
daiin pcheey qokeedy lcheo deedal otedy ytcheain chdy sheedy
shedy doleey lkal y orary tair olaiir schaiin
ksheed shedy lchedy saleey olkeey
leeedy chor kaiir reod qokchy tain qokeey lkee
oredy oteedy olchedaiin olkary olkoiin shaiiin
qoeedaiin qoeear kees shedaiin ar dshy qoksheey
okal lkeey tey shcthor sheol oteeal qoky oteedy
cheol dar ory chdy sheol chckhy otaiin qokeedy ches
shey shody qokain ol dcheear lkchedair y chey qokedy
dain alam fcheedy ol sheody qokeedy lteey kam chdor
qoty dar qokeey qotaiin ol odeo okar otedy okal
cthdy oteey ar oteey qokeey dshd qokair qolkedaiin keos ysheol okedaiin ol
okedy chey y lody aiin chor ol qokaiin ycheeedy taly
dain chols otain dar dsheain qokedy lm kar
daiin odyan soreedy chol chedy tchedam qokeey qoks lkchal aiin
year yshedy oty al qotaiin chedy qopchaiin okchedaiin okaiin ol olyedaiin
shdy aiiro qotedy lkedy tchair sheey qokchey shedy sheol qokar ykary olka
lkchal lshiin sheedy ar ofcheear re odear yshaiin okal
qokod soreey otshdy daiin dar qokar dairdal chey
shedy ykchedy sheey dar scheedain okar
lseeeody shey sshedy qolchaiin odeo qokeedy lshy chedy chdy cheey okedain cheey chr
sheeol chctheol aiiineody opcheedain ytcheeey redain leeedy daldar chey aiin dcheo scheody ytchesy y
kchary shedy dain chedy sheckhy olcheal sheey
pdam lsesy lkaiin choly cheoy or pcheey qokaiiin otody
lkair dar oteody tdar opedy dair okaiin okain lkaiir
ain lshedar shedy lkar qoam chedy rcheed chedy otdar dy qokaiin reeody
dar dareor oteey orol osedaiin olary sheey chckhy
sas chedal pchdal qokaiin chedy ldo dar qokeedy tol osedaiin
otchey shaiiin kedair qokedy opeeo dar pcho daiin sheedy
olcheeos ykeeo yor dal lkdy qokeey qokaiin lchedy qopey dam
qokaiin rcheey rchdy sheedy soldar qokaiin shl olchdar lky qokain
tey cthod shckhy araiin
chal otedy otchedy shedy ykcheeo chckhedo or chedaiin
yeos okaiin lchedy qokeey qotaiin kody oleear olal pchiin otain
shs sheedy aiiineeor chedy olkeedy opedain lkchody kcho qokain lal
aiin oteey odeedy ycheed kchaiin oto dolee shol oltair qoteey
otedal oleeor or okaiin chedy fees olshedain chedy oreeey lsheod
qoleeol soleeey air deeod qokcheey to psheey okeey dar xedar
otiir opchaiin rcho qokeey aiin oty chcpheody dardy soleeey olchol
chcthair oteedy olkeeed shedy shedy
kchy qoes ykchedy qokor qokedy qokaiin oshdaiin
otain qokeey pcheeor aly yteod qokeedain sdaly shoy solkdam
ar aiiinar oteeal ycheees okiin otain dar shy
rar otaiin ykeey lsairy qokain okchy ol sain
shckhy qol oty okaiin kedal al dchedar kdol
shedy shol qopchol ofcheedy
otedy leor kchdar qokol qokain chedy km lkeain aiin tshedy qokeedy kas reeo orol
chcthees yty qokain qokedy arol doas chedy lkaiin rchaiin
dair chor chckheedar oltes chckhar qokeey dar sain shody
opaly cheal qokchdy raiin oltor daiin qokain qoal qokedy pchair chey oky tchdy otar
okain shcthdal otchdy qokchedy aiin orom shedy doleey qokeey sheedy keeo chdy
chckhy chcthedaiin sar shedy oteedy lchey shey qokaiin cheeor
lkaiin lchedo feees cheol fchain oredy odys olkdain dchaly tair sheey ykar
qoteey ycheedar olchedy cheol rchealy qokain cheeedy lal shey cphedy opchedy oteedy ar
qol yshedain reedy okain leos
qokeedy kchaiin ardy orar qotdor chdy qoeeod sheol lkchdo chedy lchy
ytedy chedy lpche aiin qoteedy okaiin opoiin aiin olkeey qokaiin
qopchm lkdal oeo dar otchar qol lchedy chey ral
oteey qoko qokear oteedy otd qokaiin dy okals qotain char chdy qokaiin
otedy qokeey doleeor qokain pchaim daryeeol shedy
chey otal olchos qokeey raiin sheody teol dar chedy ted pcheey oledair
pcheear otedy olkchdy otd raiin lkdain ykdaly shey pcheeol shcthaiir chal qotaiin
fcheedy qotedy ral ychl sheedy
okeey dleal ar dlee qoteeed otain chctheeo shedy daiin qokchy qokain ypcheol
choiin qol olkdar lkedy taiin daiin sordal ary oteedy ychoy qokain areol
dar okedy y opcheed qokeol otchdy chol
sheey ofeedain qotedy cheedy shiir qoeedy dar aiiry or qokain sheey
shody qokain or seedy qol qokeody aiin opchedy ledar ckhg dain
olchol raiin opchedal olsheeo qokaiin chdaiin
dar dy otaiin tchor ytchedaiin oteedy air chedy dal
raiin sal ltaiir cheear shedy daiin am olyedar aiin oteey shol
dar shckhy rg kcheos fchedy qokeedy ol opchary
qokaiin qokain ysheeor shedy qokchdy otain kshed otees chedy ledy lpcheeey
yky qol qokeor
kshees chdy shcthear dain qokchedy shedal or okal qokeody pcheal
chor odyeeod qokain qoty qoky raiin otain qokar
qoeedo olkchdy yteedy otchdy chdy otcheody qokeey kchdal oteor
otchdy qotain oredal oteeod dar qokeedy ol okchdy lsam
olkain otaiin opchedy daryeeol chedy okeedo
qotedy aiiriiin dar yshdy y sheol chckhy olkal reeey aiin
okeey ol rchdy qokeey shckhy al sain sain aiin daledy qokaiin ar cthair
chckhdol ycheols kais aiin
qoteey qokeey chedy opchy chedy qokeedar kedal okeey shair solcheol ctheesy
otedy shol okchy yshdal sheedy
otedy okain shol shaiiin lchdy ool qopchedy kchom otain aiiraiin
chedy otchaiin qokaiin qotar lsok dy reo shol pdy tedy chcthais
qokeedy aley qoky chol qokeedy shees ol
cheol olyeos qokeey otaiin oteedy shey shol lyaiin cthaiir
chedy oras olkeedy chckhedy ol chey pedaiin olchey qokedy opchos chdam oded olair
chor rshm shaiin shear qokol sheedy chedol reain qokchy sheedy oteedy
ychdy sold ral ol
psheeo kedain keesy ykeam al qopchody olchody okain qokeedy chdy
qokal ykeal qokar shckhdal ykcheeey keeol qokar qotcheody lkeeey pody
shckheo daiin okeed dlee raiin
chdy kchom chdain okchaiin lked dalody aledair odyos cheey dar ytcham ykoiin
ol doleol dain qokaiir ain shctheoly tey qokchedy okeod okeey ked
cheey lkain olkain chey okaiin salealy pedy chdaiin chdy dair qokoiin ol
fchdy qokchy keos qopchol qotar qotedy oteey shedy
okcheeey ychy ytedaiin redar qokeedy chdy dar tcheal sain chcphedy
dolaiin kchedaiin ots otol ckhm qokchdy olkos ol qokchdy lkeeey qokedy
qoteey ykan lsal arol leod lsey dal qoaiiin dar olkeey qokeey qol
qoteedy ykeeedy lchedam oseeey shedy cheedy
chedy octhair dal odeo sorr pody aiin qeod qoteed qotchy chol
ypcheedaiin keeey ycheeo dy ol opdy doleey lkar chcphain qokeey shedy dy
fchedy qokal qotedy ytched qopchdain
ytody chedy opchy otedy qokeey qokol otdar yeeedy dam qokeey shedy ytchy chedy
tey qokaiin qochod orol tedy qolkam raiin chcthor sain oseor lkeo
oreal soleain sheal ykee aiiineey opchor sheey dar okar qoksheeedy sheol chedy
lsheedy raiin oty dshs dshy olkain sheol tchain
cthdy shody qotain otain sain chedy ysheol soraiir chedy tam alody
chedy daiin dcheos qokeey ykam otain leody dain peor sheol
qokaiin qokain pchol dlee qol opchor okeey
soreedy qokedy qdy ykchdy qokaiin oledal qotchey qol chey qoteesy dar
oree qolkedy qokeedy chdy okchdy ol osy ol ariin opain
qoeos sain qol cphm qokeey okol olkeos ody
kchr al opchedal qoky chckhy tshy peeey lsedy olkeey sheeor kedal chol okaiin
shody qokain dshedam otar dy qotedy orain lpchain tcheeey olshom sheedy lkeedy
chedy solok oleedy chedy dolair odeey oteedy otain sheey daiin
olkes qokal otdor qoky yteal ctheos
shckhedam qokeedy okaiin raiin qotain okeey dairaly chey okaiin olkain
aiiines shees chdam ar qoky redal qokeey qoedaiin odyeedar opchedy oteey
dar dam kdain chey lkchedol olkal cheeo lseeey
otal aiin okedy lsedal olkedar chckhy teody reeor olcheeol kcholy
oledy otchaly qokedar qokeedy ras qokedy daiin aireey otain lkoly lshedal sheody
dsheeey sheey otedal shedy olydor yteedy chair
okchdy okery dar qokeedy qofchdy qotaiin fchedaiin chal dar qolchaiin
olyedaiin peear cheedy dar otedy chedy chey ardy lkeal qokeeeody qotedy
olkor qokedy qeal qokeey or olyy qoody okcheody lkaiiin okain
okar qokeey shey dair syeey
saiin ol qokeey qokchdy kd ol qoaiin okedy qokaiin
dar teod cheol dar daiin yteal ar ytchaiiin
keedy tsheeol olkar shol qokdar pchol qopaiin olyom aiiindy ctheor
pchedy kshedal ckheedar aiiined qokain ky qoteedy lseees solaiiin choiin
oey qopchedy otedy kcher air lkam shey opdain opchair olkain cheed okedy odyd
qokdar dam oedy doleol opchy otol
qotain lkchdol dchedam qokeey ariin qokain olchdor dored qokeedy
aryaiin tcho dairdy okdaiin kaiin opchm okar chckhdol sheedy chedy ty
qoeear okain opchy qoedo oky olkeeam aiiraiin otaiin shey shol olteeedy
otar qoky scheey oteedy keoy okain lkal sheo shedy
qotchdy okain lkeeey otody lchedy shedy tchain koiin opes otal
qokain okar otchear qoty chedy okeedy ykdam chedy sheey okain taiin pch qoteesy ycheey
aiiindaiiin okain cphaly qokeey ol ykchee qotaiin chedy sas chedaiin cheeor olaiir lteod
qokaiin chedy dy oey olkeedy qokain opchary chol
chey qokedy olchdain lchaim daiin pain qokeedy chctheody chcthdy osedy lsody qoky
yteear qokaiin ar okar daiin cheol okain shey doleey lkiin ckhedam otain
oleod rcheey soliiin dshdaiin chedy qolched qokom ol okchedaiin ytos opl
ychy aiin aiiinair qokchair shckhy shedy lsaiin yam oteedy ol opchealy oteor
okal qokal qotedy sheey chol
qokeey cheeeos sheey olshedaiin kees py soledy chedy qokor cthor okedy aiin
sdair pedy sheol chedy kchedam aiiredar reed shol
ar dal qokaiin otol olkain alol ofeal shedy oedy otar tey
qokeey sheeeody dal lchedy qokchy ry qoteo qokar ochor olysairy
qokedy ochm old chor qokain ldain ol otor salody shdar
otchey sheedy saly al oty aiin yshy sheedy
dair raiin odaiin qotaiin shedy opcheol sain oteey otedy dy
solcheo saiin olchar dal odyeeo pcheeor shedy lchor daiin lkear
lchy qol qokaiin shedy cheedo qolkeal
otchy dam or sheedy oleedy pal rcheo soredar cheear qolkeol oteeey ol
chain lpchedam aiiineain shedy aiiree okar dar qokeedy aiin daiin okshaiiin okaiin
ychedal qotedy daiin qokear okeedy
pol okcham sheedy yteeody qokaiin lchedy teedy ol otar qoty chedy tcheey
oleod qokedy yshol opchary lcheey olkar or qolcheedal air oteedy chol shal chedy
sheol dar yko shedy shedy opar oiiineo ar chol daredal
okshes keeo aiin ochesy qol oreeol ledar otg dal olcheeor chy
otain qokeedy dleey ltas
sheol aiin lchedy qokal shey aiin okchdy ches ctheedain okar qokain
dar dy dar otaiin odyeedy opody qotaiin rees shedy ckhedal ofeedain lchedy lkcheedy ol chckhy
qokar olcheedy qokedy otaiin qotody ytol ochor aiiriiin
lsheeey qokaiin qokain lear soly olyed qokar tsheal qotar odyody daiin
shey oreody oteeol lshal soreo oror loiin cheeo dar okaiin
saled sain otchy tdal olkeor reedy otedy solaiin qoees olcham qoteeo
ychal dleey shedy qotchdy ckhan ytedol shedy eseedain shey cheey
okedy lkchal okeey shedy qokal shedy shedy sheedain qokeeody olshg dam
salam olchees otedy shol otchey opo odol aiin
okedy roiin fchol opchain sheol chdy aiiry qokeal qokar dain
ol opdy olkedain olkol qotain odyeeos ckhl qotedy aireey chedy
shckheal ar taiin ardy kcheey
oseeol ledol raiiin qokain okar yor cheeam okeear or daiin qokaiin
qotol okain raiin otchdy fchos chol qotar ycheed chctheor qokeey oteedy
cheedaiin qokedy otol peody olyol dleal dar dleedain odyar oks
chedy lcheody qolkedy
tedy opchees opchey dleey chedy qokol ckhol qaiin olkedy qotar rdol
otdain okshas dcheody sairaiin qoledy qokchey lchedy olydol chedy qokeedy
okeod areaiin sheoy chory ol okchees yky shals otain cheed dar
oreal or olkol opedy lteedar aiirdy yteeey alol oteey sheeor kdol choly
shedy chckhey qos ckheod oddy dal qokol olkdair kshain oksheeam
tchaiin qokain shedy opar chey alain oteey aldaiin qotain kd cheey shedy
tshaiin okcheeody otain aiiinan qokaiin chol qokeo qokedy ariin ckheeedy cheey
shedy ykcheody orchedy okchees keal ksheor
daiin olkeedy chedol ykiin oteeol lees dar olkar sheody qokain shol ol doleol
qopchory or oteedy shedy okeey qokedy opan cthol qokchy chdy aredam oteedy qokain
sr aiin dair qokeey dar qopcheedain ol tear okaiin qokain qokeedy qotedy
qokaiin chckhoiiin otdar aiin sain opcheor kshol olydal areey olyol yaiin otaiin
al oteedy qoes kealy okain lkchar okeey olkl chey reeor am
opchair opain opcheeody shedy qoleody qokeeody olkain qokar okchedy
qol dsheeey qoteain sheedy cheod chckhy sheey shey oreols chedy teey opchy pdaiin
dlary olshary otdaiin kee olkeey chcthair dolo daiin fcheed tsheey qokar
shey ykeeo lkaiin reeod ko chcthoiiin sheedy
olchar shaiir qol dar ytchaiin okeedy ched ochaiir chedy qokshedy qopcheol
qokaiin qokedy opcheel koiin dar lkeal chedy aiirey sches aiin qokeedy peeal
dchain tcheo lsheain shedy qoker shedy qoteey sheody teol dar chdam ol
odee ycheedy shey chor aiin opdy xaiin
tshar qokain otar seol otar ycheeal sheody chedy olkeedy saldy otaiin chd chedy
okchdy alam chaiin qokeedy ckhody rody okcheor sheedy sain okedy ycheedain olshy
shees opedain aireey chckhedy otshedy olkchey
lshaiiin oleeor chol dy pchedy qolshiin pdy okchdy otain orey lpchedy ysheeey
otedy qotaiin pody laiin qokchy dal lsar daryeeol chckhy shol okedy
aiin qoky olshaiin oteey chey solkey cphedy yshair rchaiin qokals qokain dar
qocheody ore aleeol oltm oroly
shey chedy doreeol qoteey yteey qokal qoeedy chey key doleal okeedy real kail
chedy kshedol ar dkedam qokain kdy olkol ckhol soledy
dam lsy pan opedam ychd qokaiin ar team okaiiin pcheeedy dleey am oair
opr qokaiin lteeor dar chcthoy dar ykchedair ykey lkar chal ain ykchey aryaiin
opcham dchedam qopchary ol qokeey ydaly yteey kshedy teey
olyedaiin ytchedy ofeey chr olkdain fchod tm daraim olkeor yedy ydair dam qokedy sheedy
opchedo ar qopcheo opchary lair orchal ol qokol pedy qoky qokeedy ol chedy arain qopol
sheeal qotain ockhy kam qokain cheedy y oteod
dalo qokol okain lshedy dkeeam chol qokal okal kaiin oty
lshs oeody pchor tcheedain qeeoy rody
kal qokain aiiineedaiin olchees otcheeedy daiin otedain dleeol qoail ain dal qokain qoal
qodaiin ol qokoiiin okain reed oteey dchedy shol dcheedy lsol otshaiin oseeody olsheeo
okaiin opdol qotedy qotain liin okain dshoy
dar scheedaiin ol olyeeody ked qolchaiin shar tdy lcheeol otal qokaiin
qotain qoteedy or chy lkaiin y qokaiin shedy otsheody cheol opchedam
cthaly qokchdy lkchs chs dar paim chey chol
doraly okaiin okeey olcheeed keod opar ycholy solkeees dar aiin rody kchdy qokchdy
opeeo tedy qokchdy qokain kshes okshail al shckhy sheeo odeedy ykar oteey
qoar chy chckhy olyol doled okaiin lkaiin pody sheedy shedy yshdy
cheey ain okain raiin okor lchor osy qopchaiin qoeeol
olkar daleo odyeedy qotain ldain shedy qokal shedy sheedy leed
qolkaly pchdy lkcheeey lteod oredy lkain qotedal ytchedy otaiin lchdair
olkaiin qokedy daldy dshiin opedy dcheedy ra sheedy lchy keed lchedam
oky otedy salos oty
olkeols dain sheod cheey
shedy dchor arear soly sham qodain shckhed chey chedy tchedy qokeo qokeor
qol seees lkchoiin shol odyedair opeeal qokchedy am qoteey pchdy aryeey lkdy
dain yeos daiin qokaiin dshody qoky qokaiin qotedy odyeain cheedar
oteey lsl qotoiin qotain qokeey qotain chal kdaiin lshy qokeey okeeody dar
otaiin saleol qokar kchedam kshy qokeedy lkchdaiin oteedar qokar otedy otal qotedaiin
qokain leal lkchaiir shedy psheo qokeey okchedam
okcheees raiin oiindy olkal lchaiin teoly oleear qoedaiin otdaiin otaiin qol dal
sheey cheol liin okain ar odyeeod kal kaim dal chedy ly
ycheedar aiin sheol kedal sheody teol chedy qotchdy olkeody areeol qokaiin qotedy shedain ol
saireey lses qokal olkain qokar tsheol soledaiin qopchdair teal qokar shy
solkeed aredy qokeey or chey lchol cheey oldaiin chedy chckheey qoldar tchain
olyedaiin qoteeody chaiin daledy
chey sheedain lked qokchey or ocho chedy dordal okaiin otol sheedy ra shckhy
otdain qoked dam okaiin lsdor sheedy
qotal okaiin shedy qokaiin olka shey daiin cheedal ain oram shey qokain
shctheoly tair char dar qokeedy olkaiin kdor
chaim lsl okeey dar daiin qokaiin chedy qokol ckheody lkeeol okar
qokar ytdain ykeedar oty dar qopchdy shedy aredy olyey sheol ar rchal
kos ychdal chedy dleeol redol resy aiin aleey qokedam dchor
qokeedy qokaiin otain daiin olshedaiin or pchey qol ykchdy dleey ol cheedy chdy
qotaiin ol ypchey dyteol soredam chckhey shedy qdy lchair dy otsheal
loiin ain dy dshch qokedy soly kody qol dolair qokaiin qotchedy
shesy ocheos opchdo qokedy qopchody shary shaim ofchdy opcheor y opchedy
odo otar rdaiin shedy ksheor chckhey solkal qoeal sals opey kcheeody cheol
leaiin rody shedy kchdar ledy odail qol cthes ykeeody fchedain cheey
chckhy otal keols yky
cphair cthedair opeeal chedy dkdy shedy qoteey dleey y
lkeol okain shaiin qokedy schm qotaiir ol opedal chdy orain yeey leedal
alory chedy otchdy sham shy po tshedain or otchy opchdy lkedar
sheol qol chdor shedy shedy qokeey qokshor qotal
ockhdy chey olshy lsedaiin ychedam aiirdy aryeey oredaiiin ckhol sheody
ar teeo qokain ol daledy qokaiin qokain oddy qol qoleedam ltedal sheey char
olkaiin ysheol kcheed qoaly qotaiin ar olkaiin
otol qokain keeeody osheor lshs ykeal oles shedy okaiin choly aiin
ochedy okaiin qokol qokain olsheey doleor sheody tedam qoky oldaiin qotchey otain cpheol ol
chor ar solkar opey dain otedy qokedaiin olshody al oteedy dar leedy redain yteain aiin teal
qais qokeedy odyeoly al daiin ychy qokol qokain qoteom qokain shol ol
aiireeam olkain orom shey shey lko oky lkear chey lsedy lkair tdal
qokain okd chom keed oky qopol aiiinair otaiin
otain ysheeody aiin yol qokaiin chiin fchedy saiin reod okchy
raiin opar lseoy lshar lkedy oiiineey shey opchedar sheol reeeos otedy qeol kcheos
yedaiin ar okeey ol qokchdy olshal par qofchdaly shdain oledo lched qokeey
sheey oteedy shedy soldar okor chedy teeey salam otedain chedy
lkain opaiir chdy pchedy olkaiin chol daraiir olchey kshaiin qopedy
sain yteey otor qoteedaiin raiin shedy dairey yshedy okcheeody shedy chey
qol opeed shedar qokeedy air qokchey kaiiin qotedy lkaiiin olchary otdaiin
oiiineal lta otory otedy ol oteeody salees olkain qokar olar pcheeey
odyoiin ocheedaiin shdain olchal qokaiin lkchody
olyey qokeey lkcheeey sar ytar keos dair ar shctheain chckhy
qokchy ry shey otedy qokchdy dar daiin qoeols
chs qoal om ytody shedy okaiin ardar dain dalaiin shcthal odyd
ar qokeey solain chol chckhey lchaly lkedaiin oteedy sho tdy am qoksheos
qopy chedy yshedy leey saiin qokaiin chol chedy qokeedy okeed lseeody
qotchaim qofchaiir odyeain qoteey kedol qokedy
peeal solcheol saiin qokal ltar qokchedy lts qokaiin ytl ol okchedaiin
pdaiin shol oteeod oldaiin olshor ysheal aiiinoly kedy otcheey qokar qokeey ytory
ychoiin qotedy lcheeol daiin okedy qokaiin shary keeedy qolkedy
qopiiin otsaiin ytedy oltor opchiiin ychs leol rcho rod opchor
dchdy shaiiin ykl lss kedam ysheeol seeey opdy okeedy lchedy ykeoly cheol oteeal
lkain qotes shedy qokchy chal arain qopchaly qolcho shey qokeey
ar tchdal aredar qokeedy solkeey shey qoteey otedain lkedar chedy soleey cheain
lsham keeey shedy doredy otal ypcheody chy oiiinee aiin lkain shal
chedy qokeedy chckhy scheody octhain olyam ar sheol okchedy ltdor ychal lshar
ychdol aireey al cheey
opaim ctheeol opchees sar oteedy lsheeody opal qokeeoy shedy oreeor chl
otedal yteeos chor qokain yy shey olyeeedy daiin qolkdam keey oreey qotedy
qopeor saireos okain ychaiir chody qopedy
ypcheody dleey ltar dleo cheeody qotain yedy chcthedy qokor yeos
olyail olshedol kdair oeody okar ykom odeal dam sheey dleal or
laiin okchdy shedy kar ksho qokaiin okedy ral chey dar oteey
chcthee shcthair tdain chckheal odo lkaiin qol
oty qoted olyy ar qotaiin sheeody chey sheeo ardaiin shaiiin air
opchy dar oseeody ol dair sheey shody
otaly tchedy lcheeedy daiin tshedy olkeey lkeol okal shdar
qokaiin ykeedain qokaiin okch ofchedol aiin qopchdal qokair peor chey pchdair tdy
shos ol yshedain qoal qokeody
qokeey okain shey sheol qokchy qokain cthy qotan qokol ckhedy chey
y saiin ockhol chey olkaiin qokedy qokeey ofeey
otedy doleo solsairy aiin lkedal shan teeedy leol dy al
okeedy opeedar qofchor ledar okal chedy chdy dair sorair oeeey ol lkedaiin
tchaiin ofchear tchg olkain dam aredol
rr otain qokeey chedy qopched okaiin lkaiin cheol oteey qokaiin ysheos
qokeedy pody okdol qokedy soreedain lkedy qokas chol otedair shedaiin
ychdain ol okchdy shedy otar rair chey tshdaly raiin qokain
kos lcho okeedy sar otedy sheey
qoeedy sheody sheed lkeo shol qokar otedy otal okal cheedam
fchesy leol qokchy daiin lteeey opeedy qokeey fchaiiin am dy
qokear olyeeeody dar qokeedy okain daiin pcheal qokaiin otol
otain or ldor shey opcheody qokar opody qokeey qolkaiin qokeor kaiin
oeed oleeey
redair ctho qotchy chedy dam lkain odyos chol okeedy led
dam daleeedy orals pol sheol air laiin dal keeo cheey olcheeor dar
pcheey tain qotor ol opchdy saly pchdy qotol otain dar qokshey
sheol otdar opchain teey dain sorar ytl raiin olyeey lkeeo qokain ran alyedam
qopchy chdy areey shol lcheo qoky
shedy dar opcham keoy qotain olkeey soldy sshd oteeal cheedy
ol olkaiin kody oky ar daldy qoko soleedam aiin
chcthy ykoy olkedal dcheedy aiin qoredaiin chs chaiin dleo
chdy chdaiiin lshs qoeoy cheol
daiin pchedam opchear qopched qokeey oteoy raiin qokaiin am otsheo
or qotchdy qokain
chcthas reedy qokaiin ychar ar teo qoredaiin kor okchain qokar olkchey
kear qopchdy ykeeol okchdy dar qokaiin qokchey lsesy sheey qokain qotar
dar shol qokaiin y dchor qopchom opal shedy qotaiin olchom qoeedaiin
al chey shedy qotchedam kshary ykeeol
okar qotedy daiin qokeey lkaiin key dain qokaiin shedy or
qol ocholy qoeam lsy ksaiin lsees qotedy ltd cheeol yks qokaiin
fchy dar shctheody otal raiin pcheey aiiinain pcheed qokain qoty
dar tdy aiin teey sedar oteeam daiin qol oteedy
qotain qokar okch chdaiin ydy qokaiin
cheol qokeor air kchedy fcham dain lchedy opal olkedain dleeol qokedy
olkedy cheedar okcheos okeey ardaiin aiin ysheedain leody sain dchol areey leel lchedy
tcheedy cheain qokaiin ol lkaiin qoteey odaiin qoko otar qotaiin chdam shar olcheey
chedy yshedaiin chs okeees ariin ckheeedy ytcheody aiiinas
choly kees rar shedy opchedaiin oleeam tchm qokeey oto oteedy ychl qokain
orody shedy ypchdy sorol chctheain aiin okeey ods keeey am
aiireeo chedy lcheey olkaiin otedy otar lsiir daiin otain qokar opcheo aiiiney teal
aiiinedy ltdam otody aiin lkaiin
lchdy oedy qopeey dair ods chedy schod ofeal okshar okals
qokain kedaiin lsheeo shckhy y dal lkey
shckhy qokair pchdy oty chol opr redal daryeey qokedy lshedo shckheey
dytaiin chedy otain cheol lkedy taiin opchary olkeedy dar saiin
shedy daryeey chckhy tchee dy pcheed qoteeey oteod y okaiin chdain
qoky lkchdaiin lshey olkaiin chckhey chckhy olyaiin
olkeol qotal kedar otsaiin dy shedal ytoy shey dy
qokain chcthedy oddol ar oraiin sheckhy sald keey kaiiin soredam qokeedy
yked lkaiin shdar qokeey olcheear
dsheed qokeeey chedy tchees kaim qopcheam or okedy qokeal chcthaiir
shey oteody odair sorol oroiiin qotain chckhy rody kchedy
lkar chedy oteey okaiin ol qokaiin otedy sain otaiin
yky qotain tchm ain cheedy chedy qoldy lkain
dar qokeedy opal okaiin opchaiin qokar qokain areol otshl
cheedaiin ykchaiin okeey opeeo ym qoky shedy chedy aiireeody chol sshair saiin qokal
lteedy olkain aiiinaiin ctheol oltedy qoteedy olchaiir qoky oteedy aiin
qokar qoky areeol qokeey char sheey
sheees shedy okar okain oteey qoteey ychesy lor qokal ctheody lkdal
lchedain ychal shey qokar okeear dar
chctheor ory dar oseeo olcheeody okedy chckhedair cheol shctheor qokaiin
ol okaiin cheeo shal chedy qopain oseeody qol solody chd qokeey
lshedam qokeedy oteedar char okaiin chedy reeos chedy shcthiiin
oks oledaiin qoody qolkeeedy
olkeedy cheoly lcheedy chdy chctheed qokain qoteey lchey ckhody qokedy dam
ytiin qotain ky chol opcheor lsedain qokshol sheol
otdar aiireody qokeey soledy qokaiin aireey or chedar yts qokeey qokain otaiin
ol olyom chedy oo yees otain aiiinedy chcthy ar qoks lsheeam shedy
reod pody otal ol
sheey raiin qokee dareody aiirol chom leal ctham olshy qokain cheedy shey
opchey oryor leor kcheey sain okaiin dar okeedy sheey kaly
oty cheol qokeedy org
lses ctheor qol chedy dar oteey qokaiin lsedy chcthees ykedain qol okcheeody
ytesy qokain sain ykd odey qotal saiin chedy shar
chedy olkeedy lshedaiin kal otedy keeo olkal solkeeey keeo lkod qotchdy kl
ches ykcheey leeam dar qoteedy chedy dal oee qokar olkain dordy dcheol
olkesy kedal lsal qokaiin chaly opchd ykeed ctheey chdy schdar sheol
ykeey oteey oky yshdal chedy chey air daiin otedy dain par
ykchey cphair qokeeol olkeey chch chedy qopaiiin salees qokain sheody olkeedaiin
qokeey aiin
olshoiin qokaiin okeear qokchey olr sheey oteed dar qokeey shol
lchedy qokaiin yty dleeol qoeal opcheeody okes qeol aiires shey okain okeey dcheedy
reeey odyeees qokeey okain ctho sain qolkey cheedy
shey otar chal pchm olkeey ol sod qokeey lkod shol qoky
qopchedam qokchey otain solcheor lkar qoom dy ltoiin olkar cheeody
shedy odyr qoteedy qoody soldy okchdy shedy dalo cthdy okchy
oleod odeody ol sain lsa oiineor
doledy opcheeody ol olkar raiin aiiredaiin chedy ockhes chedy sshol
doled qoko qokaiin chol eseeol dshdaiin chedy okchey tcheedain olkar qoal
qotaiin chdy okeedy kaiin qoky ysheos sheedy qoteeo qol qol qokain qolsheody
olkal shey kar okoiiin ckhdy qokair qokaiin otain qokol otain chckhy shckhy
odyody qoky ytdaiin ol olkaiin
odydain qokain cthary ykos qoky oteedy aledy okaiin qoeeor chckhy
chdy qokain shedy qokeedy kos rshedam okeedy qokaiin sall qokain
soly odyedair lkcheed qol chedaiin lkaiin chol okeedy chey chdy
lkdair opchedy oly okcheol otchory ral ar dleey chckhedy
lkeo aiirary ocho oteor
qokeol qokaiin ar lkeols olchedol ypcho ol qoeeod qokeedy ain qokain
ykoiin lcho ol chedy shal qotd olshy ychody aledy dar qolsheer olshan
tain qokchy
qokedy reain shedy otchdy oteed kchor lo opchair otaiin saleeal ar
otain y lchdal okaiin kedal shedy kcheed lkchees raiin chdy odo
qokain otar lydy
opchedy oredy lpchdar tcheeey kary qokain qokar ykeod odeear ltoly olkdl shedy
arr olkain raiin otain qokeey sheeody otain cheees sheey oteeey al
cphal olshy ain oraim otaiin otedy ol pchain lkdain
shg dain ycheeo lchor ofcheody kar shckhy solkdal tshary keeo
lchedy dleal shedy qokaiin ol soreo otol qokain oloiiin sheedy ain
qoky qokal oteeor
shedy sain qokain shctheedain chdy okal cheeed or okchedaiin keod
ky kal okdaiin ched solchody oloiin daiin aiin okeey qokaiin ysheey qotar yteeeody aiin
qokeedy qokaiin ychedar otcheody qokar fchody oliin qokain chedy okeey
sheey tey chcphs aiin chedol shey peedar yor sain qo shol
dar teo kchom daledy saloiin ool chedy otol qokain ychedaiin olchom
sheedy lkeey lkchas qokain ypchar aiin chckhees airee lchedy ychal qokeey
oliin qokain qod otaiin qotedy doreey ytcheain reeo qokaiin oteedy otedy shol
okeey qokain octheody okaiin redar
chedy otshedy qoteey qokdam lchedy soleeey al oky ycheol
oriin olkain ytar ychal lchor aiireeol ol sches oko okcheor dair lkdy
sairo shedy chctheeey al dy otal lkcheeey chdy qokain qos
alal rchedam kshy chedy opcholy chedy
qopcheey opcham alyo dam ran qokaiin tor lkdol keeo ykedy qofchy
lkchar sheeos aiin yshom qokedy oty sheol y qoeedaiin olsheeol
shcthdaiin chedy olyeeedy otain
chol qokeedy okain daiin okaiin ofcheey otchy dain qol qokaiin otain
sol qokeey olkaiin om olked pchiin qokain qoaiin chey qokeedy ykees cheeor
chey otody chcthdair qokaiin shedy
ol sheey lchedy ytcheeo qokain qolkain okeedy raiin okshdam koy par olkeody
lchy al qopcheor qokedy chcthdo tchain qokaiin ykeody okchar fchaly
ckhdy qopchees qokain otaiin qoom rom keey lkair eseey saledaiin chdy dain otedy
chckhear qokeey sheedaiin opedaiin qoedain dchor solm qokaiin chol de sheedy
okaiin shdam qoeees otaiin daiin lkchedal ardaiin shedy qol otees lchedy
ledaiiin opod dalar koiin lsheody otar qoky okeeor qol odor qokeedy olain okaiin
lkeor dair cheear chedy ctho dleo keeo schdar cphm y dain shedy octheal
solaiin qoleo ykchol okeey chey chal qotaiin
oteesy odyeeody oteeey chedy chedy shal oshod yol tol sheody aiin
okeey ytchedy daiin qokas lsheedy lkas olshr qokedy lcheey ofchedy sheol
chckhy dal ody ol
daiin lkain oleedar chey okshal okchey chedy lkaiin ardy
peey qokal dair dar olkeedy ykory olkedal qokchedy aiin ytchees dsheeo qokaiin
chedy teeam qol qokain okeear arey qokeedy
qokain kchedaiin daryeey solkeeor oteeal qokar ol olkchy opchor olyeal
otar chdam lkchm dain otaiin qoeedy shckhain lkaiin soreeedy chey qopched
qokeey qokeey okain olkeey chery kedaiin raiin opchedy tedy al
oky ofchdy cheey opedain oredam okaiin shey shees raiin otody
ain qoky sheody peols dam olcheedy lshr aiin chckhy
qoky ky shody opod qokchdy qotain oteey shal solkeedy qokeor
odey otcheeor chckhy solo orom chedy daiin oddy qolchee ksheo ykal
dar ol okeey qokeal oteedy sheol chedy kshals pedy cheeam
qokedy qoko saiin cthdy qol scheody
qol chcthedy tchee qoty sorm aiin dam chary qoeeal sheody
otaiin or qokaiin lsed otal ykaiin oreeey qokain aiiro lcheo qokal kar
shdol sheols otchy dar qopchedy leo
koiin dar ytan otol sheedy ar chckheeey areor okeey chey
qokain ycheey okeey tdar shedy
lkeedain opchom schor aiirg qoeeod dsheedy shey ardy okeey lkeody aiiindy qol
otol oto qoked oso qoky sheol ras otaiin dar olkeedy chaiin oiiineal
aiin otshdor fches oddy qokeey okal aiin okedy shedy qoteey qol
oty peeody qoor shol chol
oldaiin shdaiin shedy ol okeeo chckhy shckhy qokaiin sheedy
qokeedy or chedaiiin otdar lkeey osary oteom shey cheedy otedy qokcho
cphain daiin sheey shey ytd oksheeo qokaiin okeedy
ain qopcheey leod raiin qotcheor qokal shy ychar tchedy
octheey oteey qoksheedy solkeam shedy lcheody dchdair oteey lkey kal pchedy
ypcheedaiin okeeeos qoeear olkeees aredol chedy
qokchy chol qokaiin aiin qokeey qol otshr qopched chcthar qokain
qokar sain ychary qokeedain opchy oteey lshedaiiin otain chm opcholy
chedy dardy otaiin ychaim dair chedy aiiineeol qokaiin qoteedy olaiiin shedy
qokshdy ytam qolkedy qokee osees dleedain chdy qoteedy qody
ledar chy qokeedy ytees olchaly qopcheedar qol qokdaiin ol daredy
tedy ykeeol shol qokeey salsairy olchaiir
ycheal dair qokaiin qol qokaiin qokol otain dar shedy osey chckhdor tedy okar
redain daiin shedy fcheedar
kchor okeey qokeeor aiin qokeedy otain do dal okaiin dar dain
pcho oreol daiin ykody kos ytes raiin
qol chedy otor dchaiin tchedaiin lshedam dchedar raiin cheey otedy
yteeody ychdal odeal dy daiin qotain kshoiiin pdy lkeo aiiineedar
shdain ychdain qolkedy qoteedy qotedy otedy pchdar opchedy sheckhy chckhees okedy
olkody oaiiin oedy okain ain otaiin qotedal okol qokain solkar
otedy cthedol otedy oteey al ctheeeody peeor shedy
aiin okeey ol sheody sheody chedy olkal cthaiin opchy dleedain lkcheedy
okain okar qochaiin okeeey cheeo qokaiir ral cheey saleeey ykor okain
soreeedy olkar dain shey octheeol olkeey shey opcheey shey areol
chey aiin qotar sain solkeeeody ykeed
otain osed chey sheedy olkar olshdy qokeey otchey tcheedain ol olyam pdaiin
qokol oteos teo qedal ar shedain kaiiin shedy ardy chckhain oain cheey shey
otshain sheol ykal qokaiin qoteey shey dleeol ycha orydy shol qoredy
qopcheey qokedy okar chckheeey lchdy lkain ol sheey aleedain qokaiin chedy otoiin
cheey okeedar qofchaiin oreeol aiiineo kchaiin shckhey sheol qol okchom yteal odeed
ycheom shedy sain rs qotaiin chedy qokar chey ain okchar
tsheody kshaiir ol aiirees opchain otol olkear shdol shy olkr qotchdair
qokar koiin otdain qokar lchedy qokar aiin tdy aleedy ar sheody
dar yshees otain qokeey cheeo
qotaiin ofeedain kan dleo ytody olkol sheedy shey lshedam kd arol
qokeedy oshol qofchy rr okain qoteeol qokeey lkedy lsody kaiiin ky
qokedy lsedy sairedy otain air opo
kshar olary sor qopam chedy otar qopedy chey okain lkair
yshain okaiin lcheo shctheeoy kar ol cheey kaly rcheey daiin olyeo kshain
teey qolky qotaim dam dar seam shaiir chs olail reod qol
okaiin otedal lches lsody air qopedy
ol qotchdy oleol qoky shdaiin odol leo dam qotedy
pchod aiin dal keed oteey oteoy olkal qol qokaiin ltaiir sheedy qokar
chdy daled tchody ol
seor saiin shedy qokdar qokeey lchey aiin kcheeey ots tdy orar cheod
qokaiin sheedy chedy oiinear otar dar daiin odey qokeedy daryeal ar ychoy raiin dcheey
dytal olcham pody lchedy chctheeo cham sheol chckhy chcpheal cthos fchedal
kal solkeeod qoksho oeey qokar qokaiin shdor qod otain qoko
chaiin otshey leeody chedy olkedy
qotedaiin ykeos kcho shol lchey y opchdol saleeey ycheeedy
dal cheal pchear tedy qokaiin olkdaiin qol ochdaiin
alan qoteey rod qokar qolkol soreedy ol opod qokaiin or
sheol qokar shey soledam qokchdy ordy om doleo qokeey ofeedain qoair yeeey
dar sheody pchdy lkaiiin yshaiin lkeeo okain qokeey kal shal
raiin dy okeed qokain
am okedy olchees qokedy qotain ledy ary olcheedy ckhar or
qokeor otain le oteedy air shckhedy yees olkeed dar
oteey sory otody olkain lchedy qokeedy al qokchdy ol tory lseeor qotaiir
ltedain qokar y qokaiin shedy qokol
qokain lkcheeody ras qoky otedy cheedy qokain sain chom okcheol qotaiin sheedy
otchaiin saiin reeey qotdar oddain chol osee otar okain opcheor qotaiin
otedain qoky sheal ydy qokeey cheedy kedy sheckhy olkos qokol
oto okchdy qotain chcthedy y fchol aiiry olkeeal chedy qokeedy
shom okery qolkeeol otchy kched qotaiin
olkdor lchor solchal lteey qos sheod qokaiin cthain solchdal soror lkiin
otain y dleeol okeal ar yshar okain sololy saleeal shey sorees
chedy olkeedy okeeey lteod ycheey taiin tear al otchdy lkod cheedy
oleeo shedy opchy chs soldar cheey olchdaiin dar sar y dchm ol
okeey ofchaly qopched tchedy yeos chedar chckhy teey daiin qokaiin
shctho odom sheedy opchedaiin otdaiin chy ykaiin qed qoley yteed
lchdy sheedy shedy araiin qokaiin chedy chctheedaiin chedy qotchy ol rchdy otol
otain shdar chctheal dain sheey yeor sorol tdy air qokeedy ykeed
okchedy keed ofchaiin okchm shear daireody opcheody oddy qokar chckhol
lsols ckho okaiin sheod ychaiin cheody opcheeeody dsheol
olkedo kes qokedy chdy saireey chey lshedal daryeeol chedy qol qokeedy
shckhy cheeo ksheey osedaiin qokain sheol daryeey aiin okeedy otedain
sholy otdar dal qokaiin qotain shctheol shar opchdal chey fchody olcheo
tshy reedy qokedy soreol odain qoy qotar ol cpheees qol
yeeol ler odyody keod qokain otar sain sheedy schedaiin ychedaiin otdol sald
dar qokchdy chedair ypcheey shcthg chedy yshain yshedy lchor opcheol olyom
otdam saireey lkaiin cheeo otear tor shedy ykdol okedair shedy dyteal dam
pchee tchiin qokain olsheo daiin chdy ochee diin qokeey chs okaiin ltdaiin
ychdair y lal char ol kchoiin ain qokeey shckheo chedy qoped
dain qokaiin olkeey opdain okar chckheeal qokol pey lkaiir kain
aiiry shedy ol leedy cheody sain qotes otedy areol ysheor
qokeey oiinair dolain oteedy ar chdl olsheeo qokaiin salody all yteod
qokaiin oteeor qotchedy kaiiin oksheain lkeo okedaiin otdol kal dshe ltas
okain qokal shedy otchor qokar or dair kes odyesy or ydal olky dar qokeedy cheeey
yteeo odeedy lsdain
olkain opchdy qopchol lchdair sody chaiin aro otchdy oteed daiin y
chctham qokeedy odyeed ykd qokaiin oleeor lcheedaiin oteeody dar sheol oleody olyar
otaiin kam qokain qokain daiin pchiin fchedam oeo doldy chey qopair lkan
sheedy lkair dair saldain sha olkain dar tees qokedy sheey qokeey
otdal qokeey lkaiin lteeod shedy sheed olky teos oky pchedy tchedy qotor
saliir po qokdal odain okar opchor opchdo lsaiiin olshedol lchedy lkain koly otr
shedy qokchedy ltar olkaiin dar aiiinedy qokaiin otain lsg olchs ykedy qokeo ykaiin qokeey
y qokchdy okeey qokedy darain qopchey oledaiin lchaiin oteey sheey qopm lkar lsary
kan qoky otchdal chos keeody ykeor tedy qokcho daiin otol qokain oks lshor okchdy
dshair sain chey or peed ol sain ldy dain qokain lkaiir
al ledain lkcholy chsairy okeedy ckhody olal odeedain laiir al ddor qoed rcheo
sain eseal cheeo shedy doreor soleo qoky qoky rdaiin qoked
yshdy keain dalod cheeo otchedy aiin lkam saleeol shcthal fchody shckhy teey
laiin qokain dytear qopchm kchedam okchaiiin qokain okcheeey rchaiin aiireeody
opody lchedy okor kedal qokaiin qokedy aiiinaiin otain shedy sheey
shody otain olshal qolkeey solchal qol chckhey chr lsheeor arair yshedy sheey
oiineol chey otchear ol dalaiir ain opchar shedy qokal qoteo deeeody
cheesy sham sheeol octhm ltdain dal ar qoteey keeody ar
okar ytchedy kchy otedy sheol olo opchy chedy ykches chckhy qolsheor olkaiin sheody
aiin oteey odey qopcheey shctheeody qotedy chedy otar oky fchg
daiin olchedy lcheos daiin chcthary shedy qokeal shey pche qokeedy kdor
shedair fchesy okeoly qokeedy solkeeody qokain shckhy otaiin qokedy qokeey
odyedain dy koy oteed tshor qolkdy salan dareo chcphes
kail ykair chey kedy otedy dam lkedaiin shey sheey qokain qokaiin ytaiin qokain olkor
qokedy scheody shedy ytcheor okchody chedy daldy sheedar lseeey qotedy ar
sain tshor opcho chedy yees olshar qokol qokain qokedy daleedal al
ytchy dsheed chey ain dain lko ykcheor keeey yte oleedy
chedy daiin qokaiin okdl oty okeeey pchaiin okchdy cheol sordy qokal olkal
otedy chedaiin lkeor ofcheeor solke arear tdain opedair qoko rcheey dalo dain
cheeal chedy otaiin opedy olkaiin dar sheol chedy okar aryear ctheesy qokedy
qotchy ctheos oteedy qokedy qol qokar dchaiin okain chey shey oded
sorol lealy otain old aiin oredaiin tor olkeedy ckhdain oteey qoy
ckhy reeos shey do chey
or pcheal tor qokeey ar lpcho qokeey sheey qotedy ldal octhaiin
opchy areol qokar chd pcheo qokaiin shedy opeed chedy qoteey qokeey ar
or qopeom qotedaiin tdal otchdy qol dal qokaiin olkain okeedy aiin
qokchdy soledy kshar raiin lkeeol yko lkesy rody shcthain chdy sheey qokain shedy dy
pchedy teeey otal otain lkdair chctheor osain
oteeol ykchd qos chedy qokain qoteeey pchor qokeedy kaly sheody lkchees otedy okeedy
qokedy chy ytchdy qoty tdair dchy oks shey oseos olky ycheol qokar sheol
dsheor otchey olkeedy otdain chedy dal qokaiin yteedy shedy or chedy oteedy
rody chol kchdy qokeey cheeor olr qokedy qoky chdaiin qoeeey am
chedy qolko qoteey solain opchees otedy qais dar olkedy shedy otaiin aiin
lko opchair sshdain shedy olydar dar okaiin shol otain qokchdy ytchaiin qokeedy
shckhy keod olsheeo kd shckhdy tcheedar kor qoteedy lshar ol dal
qokedy okar raly cheey solkdam shedy sheol keeey al cpheody ared dolaiin aiirom qotchor
okedy lchedam opcheeo ycheesy keeedy dcheedy al qolchaiin rcheeedy shl lkain olkeeey
sall otain qokeey ofcheeor aiin otsheal lchedaiin kos okeedy y qair dal
ain qopcheal otar lchedam dchdy shedy oteey olkeey qoedal chckhy ocheol ory
okeedy shedy qokeey soredy opchey dolaiin opchy oiined qofcheedy ole chedy okeedy
qoteey qoty qoeeey soraly chey tair oredal otedal chey olkeedar lkeal olcheeey
opal yary ol qoko am dain oleol arols ckhedy solkeoly shedy opchm al kchedy qokeody leeedy yshdy qokeey qokchedy
lkchedal qokaiin olar dal odyeeo qokdaiin aiin lkdain qotedy olkal kees dsheed lseedaiin ol lcheedy otedy
ain olkeedy qoeed ol oe okain qotchy opchaiin qokain cheey
otedain chedy olkchey qokchey lshaiiin kos qokeey oleees rcheol otaiin qokol qokain okeos lal
shey otain aiiineeol al ochedy lkeol otain cheey kdaiin qooiin otaiin qokain
tchey qotor chcphedy lkaiin rchaiin to om sheedy otaiin shedy ckheeo okchaim
opchdair qoky y ysham qoeedy dar eseey shey daiin sheeody lchaiin qokeey
pcheedy aleor tchedy okaiin pdaiin ocheeedy oiineos sheol qokeol otaiin fcheed soleal ran
okshody dy shey qokchdy qokain ytchesy okain qoty kear osy qokedy
doleey soled oeedal aiin qokeey qokaiin keey otar
oched ory taiin lchedam opchy chedy okchdol salary ykoy ykeeey oteeal
olcheedaiin shedy raiin shckheos shol olkeey yteed lcheos sain qolkes chedy oteedy oleees okaiin
chdy cthdy olsheedar otedair qokaiin otedy okeey soredy qokal kedal ochor dal
shey cheeey rchdy lka dar shckhey
daiin qokeey rdam chedy oreeol chdy sches y otar fchal
ykees qokedy al olyo doleeol chcthedaiiin qokain cheeody okais chckhy cthedol chedy qokeedy lshd rchair
olkery otedy qokal keol okeedy chedy qoteey qokol ckhedy eseeol keom otos
or otsheoly otg dy shdain opchedam olydain qokain qokal qokeal
qokar ydaiin aledal ytcheedain chcthaiir lkchd rshdy cheey okeoy ytedaiin schaiin
ofchdy sairo qolcheo lky ar ockhdy ytchedaiiin pedy chctheeol sheckhy
ldy daiin ykar okaiin oteedy lsoiin oo lkol qotaiin yta ol cphiir chedy
qopear laiiin chckhain qokeey oty
shey qokeor aryeey lkeeey okshdain qokshaim sheol ared opcheeeody shedy lkar
dchol lcho cheedar shary qokol otear lkche keain qokedy rd dar aiiinas qokain
qokchy dal qol aiiry otedy qokain sain olky taiin dar pshedy tchain osedaiin
chey qokain leor qokaiin dar qaiin okchdy oiindair oteey
odeor okchdy olkeeo lchey y dy lky lsd qokaiin oleeor
shesy daiin aiin opcham kody keeos chckhy qoreey qokchy dy chol
qokeedy lchedy pcheey ty oledair or dleeol chain qokor cthor yeos
olkeey pe chs qotedy lteeor chdain shedy shol okeey yteees odyeain rsheedy
opedal qokaiin tair shaiir lcho otshedy okeedy lsheod qokear
dleey shedy sheey dsheed tsho qopeeey
fchedain qotedaiin keed qotchor qokeey pcheody otdain oltair oteey odeedy
olsheeo tsheedy ytar qoteey odyeedy chedy daiin pd pcho ol ckhedy
sheol oteod qokaiin okchor dair dar cheol oedy otar chedy oreed choly
otedy qokal qoteols chedy dal pcheody chdy chckhoy oey lchey olkain qaiin
dain aledar rs areol tshaiin oteey qokeeor shdor opeod shedy qotaiin olcheam
or olto ykchey siin otain oled chckhey shey soreey leedal sheoy chdaiin
oleeey qopchaly ytchar opar chedaiiin fchdy soreo sain oky okeedy ol chdaiiin chail
rcheeedy chcthaiiin y qokchedy aiin qokeedy areol qokeedain oteey olkees otar yteols opchdy
orais tair qoody qoto lkedar solkedol saiin qotedy chey saly ol qokaiin
kor daiin ykl otain qokeey ofee char oteos qokeey qoedo shckhy olshy qol
qopchol dain qokiin opeody qoliiin raiin chs shedy otain chckhy ypchedair
chom y shol pchey okcholy otedy olkaiin olshes ykcheody otedaiin chedy
taly odod shcthas chedy qokeedy qol sheey oteedar okeeody sheedy okedy otaiin
olsheeo ycho qokeey yeos qokchedy y qokeedy qokaiin qotl oteeo otol qotain
chckhear qoky olkeedy ol qoeeo olsheeody ychdair lchey chckhos areedy ykos okeedy oles
kaiir rchdal cheody opcham qokeedy otedy odaiin lsheol doleedaiin lsl lteedy chedy
oleedy olchd sheey chedy qokedol reod cphdy reeor oldy otaiin keod chckhy tedy okedy
ycheear shckhy qokain olkar oeo chey sheey ychedal dy chdar dker
al qokeey qokaiin keey seeey chdy okeey pchs shedy oteey olteeedy
daiin lkeoly keeey keeod lteed orear dain qokaiin y sain olyeor fchdain solkaiiin opeedaiin ykar
qotar chd oddy doreedain orals otear sheeody dcheeol cphd alody otedy
aiiry chedy opchedaiin shedy orr ches chedy qokeedy otedy sheey cheear
sholy chedy or chcthedaiiin oted qokeey ood qokor kedain fchar lee
olydy odeody am dal qoar qoky ar oteedy opear daiin oleedy
sheedy kchees ol qotaiin shody pol otchedy olshar qoksheedy aiin otcheey otaiin shey
oteey qoreeor qokedy oteeo
keod qotchor qokeey sheey keey laiiin aleeo pchdaiin otedy qokeey
okedy am okchar qokaiin ykees chckhy ysheedain osy eseey ytody qoky
cthed opchedy ol doreaiin raiin qoteey sheedy qotedy oain qokeedy raiin ol
pom dleey ycheeeody qokeedy oldy cphedy qokeedy ar tchedy otaiin okain yshr am
qokchy olyeeedy shol qofchdy oky odyos lkol rchy pedain otain oleedy
lkchr cthaiin aiiinor tedy ytoy chaiin qoky or tom chaly fchdol otedy
sheey aiin dain lkchar sheey okeedy shey qoteedy qodol keod
arol okchy okeedy ol qokeor lkeey otedy tdy qotchdy otan okol pedam
oedar qotal lshdaiin olkain qokar qokol opdar ykeain shol qolkol sheedy
kr pchor sheol keol qoeol sar qofchdy cheey dar qoteedy chaiir
lkchal kshee qoeey yky olchaiiin qopchdy otain lkdy qokar
dcheeol cphoiin olcheeor chckhy tsheeedy ar chcphol okeedy qokain okchees qokchedy
al lky dar soleeol dam cheey salals qokain cheeey ykeeor lchey otody
pey opchedaiin shedy odar shol dchey qopdal qoko lkedam qokar olydy
qolcheo chctheedy dshoy par okeey
oledar ar yshdain fchal ychy shedy aiin dair chedy ksheeody
dar kaiiin ar qopchdar ar pcheam qokain qokchy lsar ol
qotal qokain pchain sain qoky qoedaiin chckhy tedy lchor
kchy dar kcheeody cheeor peod qokoiiin peeedy solain daryeey qokedy ared
rcheeol lkdal oky chedy tees ykar lkm seor shol qofchaiin qe qokedy
olkeey lchor dy solol lchy chdy otaiin fchar dar lpchedain qoteedaiin ycheey
aiiines daiin qokain sain chedy qopor dleo ytain
oleeeos shoiiin qokain qokedy odeol daiin raiin ol
qofchaly dy qokaiin ol octheedy olshar ofeeol chail
reod ckhedy dal ykar lkedy yaim dain
lkam or doldal odeo kedo eseey chol tedaiin olchedar olcheeor
odey qokeedy lchedy qokal otedy okedy
qoked qokar oteesy qokaly olydair lkaiin qokaiin dar
orain kd chey ol oteey odeedy or tedy
yey oky ky qochaiin lchair oteeos saly ol qoky sheedy
syeod yteeal lsch ykeedar aleoly
lseedy qokeey ol ofeedain otedy oddal oseor ol
chedy olkeey chedy oredy ochdam ytedal soleos oedy daldy
cheey saledaiin aiin qokchdy lko lkain lchedy lkols opol oteedaiin
oddaiin ain qdy okeey kedaiin qokol
sheedy odyeody opchal qokain ldar olkeedy aiin qokchey
sheedy qodam olkeod odedaiin shdaiin pshol cthedair otedy qokchdy ksaiin chedy
teeor kor osedy qokeey qoky qokaiin kaly dal qokedy kee
resy ytam dar shol qotaiin olchs qotain kshed qokaiin ar shol cheesy
olkos lsy oleeo qokchy chdy qotaiin oleed sheal qokeey lchdy shar
olcheedy qokain leees qokedy oteey saloy par lsom char ochaim
tshor qokeey qol
qokaiin okedal ofcheol qokain qofchaiin chedy okain cthees shey laiin
chedy opchaiin okaiin qotedy ain osain lkeol dy olydy
sorear olkar oty al qokeedy chedy lcheeedy daiin shal qokedy oteey
ol dshals opeos
cheey alyod dshdain lkar opory dar qokeedy aledaiin
qoteeody qotshaiin chey dar sheol chedy kchedy sshdaly
okedo dar okeedy fchoiin qokaiin lchedy lteeody dar qokar lyedy qokeedy
okary olody oky reedy okaiir lsdar lkdal qokeedy okees
oro ofchdor dchedy dar qotor chdy shckhy qokaly olshaiin leol
chedy lkees olchar chckhy teol otaiin qokaiin olchody dar dal okol opedam cheey
odydain daiin keeam or qotal ypcheor ytais
shr shedaiin sheeal reedy ychal shedy sedy dam lse ychdy ofee
lchedy olkeey qokain qokshol qokeedy dshdaiin qol dain otaiin daryeey ychod
daiin yteedy sain kar lshar soledy
dal qokd qoealy otain qoaiin otshol qokain otar pedain ofeal
qol ledair chckhy sshdal aror qokeey cheey dar qored
tshedy shcthod lko okeey lkedy opchy shdaiin qolchm pcheear ytees
otedal koly arydar qokal ctheeol shcthr chedy cthedy sheol
otedy pchear yshaiiin air opchiiin kesy ykedar al chcthedal chedy
qoeeedy dar xol okeedy chey kedaiin opody cheey opedo ychy qotol
ckhdy olkal aiin dam qokchy ar shes shey ol tdal okaiin
keeedy opchain lsaiir tol ypchdy qokol olkeody qotchy shdaly schdy
doley qokal okal otain dsaiin ar qopol qopchedy chey
aiin dar qoky dar olkeedy fchal aral lsedain dleedain roly otedy
dal soredy ykchedol lsheols olory or opchary lair qokor
keeal qol ytcheod ytedaiin kedam dy dar okeey ofeey
lsedy dchs ltear ykchdy aiin
okedy aiin olyy chedy olyeeody qotedy lkar chedy
aiirees qolkeey ctheed lsan oreeol qoky lchedy qopchaiin pchair
lkedaiiin opdar oleeo lkedy chey y opchees raiin
opchedy dair arol orals
ckhedy oteey keesy qokain ol qokeey cheol sar dched qokal
okain cheey okedal oiinaiin doredy dolaiin osedaiin chdair lkedy
okeey peol aireedain okedam shctheod olshaly chey reees qokaiin
sheedy saiin ols qokain olyees yteeody dleo ol qokeedy
otain aiiino dair qokedy sordy olkdain shol shedy otal
otain chdy qokeedy opody tsheeol qokar chey chdy cheed
aleear oky chdam otain qoal kar qokeey okary chey qol
qokeey okaiin tchair olkol ckhedy leal dain ykdaiin okm
okcheeo qokaiin ychees olkain kos soledy qokaiin aiirey
dlee cheeoy air shol olkaiin shedy qokeey kal qokaiin dar
okeedy qotdain opdy ytcheal qokeey qoar
oteey chedaiin daldy okeey qoky chdaiin oteey shedy qokeey
qoteain ain qolkedy olkeedy lchedy kchedam shol pchdaiin shey
oteey lkeo doldy otaiin rey dkdair okar opchdy otchdy fchar qoky
lss qotaiin ycheoy qokain chcthar kes peol
chear opedam qokal lsee chs qotain daiin qokaiin chedy qokeody
kchal aiin lky qoteedy aiin okeey qokedy sain ofchain pcheedain sain
shal lchedy lchol qopcheeol opchary daiin oksheed
qoks ykeeey lchedy schey qokeedy shey odedy yshaiin qoteedy shcthaiin
shckhy okedar dsheedy olkain olyy
chedam lkiin pey shedy daiin lkdy ykcheal ytan tear qoksheey ykchey
qopcheey osam dar okaiin lkaiin ain ledar saiin olkeear qoteeed
fchar keod qokdar team chckhy okedy qokaiin ychar
qokal al oseeam keo qokeey shey
qokar qolkey oeody qokaiin shedy aiin ysheody psheal qokeey qokal
ain lkaiin shedy okeey qoteey dar olteal aro oty sheo yor
lkol okor lkeeol raiin oteey oedy sheody okeear ood oedy teo dy
qokaiin qopchedy schdy shody qotain olshar cheey chedy otedy
daiin tshain sheody sola qokedy chedy octhee lkr lsey lkair qopchos
keedaiin ckhair shol lchair
qoeeos oks cheor daiin lky kom qokain otedy odey ard
dar olkol otod okeey otedy osain tcheedar qokedy otchdy otedal shedy olkar
dcheedy peeeody chedy opchy sall oteed okol qokain oldain
yches qokedy sordy doleey lkdal qotchdy otal shees cheeor chedy
raiin okar qokshol qokaiin qokain ksheam otedy okdaiin shey dcheos lkan dar
soror shctheod ar olkar ched sain otar chdy qotaiin qoeedy raiin ol qokar
dleey aley chedy qokeedy sham
ochdal cheeo cheol lchey reees pey qopchar ol lair otsheedal am solam
qoody lcheos dain cthedam ochair octheol okaiin chedy otaiin ofcheedy solkeey or qokal
ypcheos ol chor okain odeeor okain olkar shody pedy olkal aly otain okeey chedy lpchy qopcheey
chl shees shedy daiin chey tey chor qoteoy
sales olshaiir chckhy cthol oteedy raiin qokaiin ol qotaiin qoody shsaiin
dain aiin kshe yty kaim ofchaiin sheedy okedy kar cheey kedy
otchdy fcheed ocheeedy dal otchey chr qokaim okedy otedain saleol qokar qokshear
chey otain chcthair qokols qotain chckhy chch qokaiin yshol qokar aleody sedar ar otshdy
qotar olal qoked sheain ain olkeey pcheedy shey shol arey
kchain qoteedy qoal odeedain qokeedy qokedy oty qoteey shedy darey opchar shedy
al tchedy shol shol qotedol qotain qol soledar chy qodaiin chedy olyy dar
qoteeol chctheedar reeody qotos oteees
qokam okedain qokshedy lkom chol aredy lkesy solkeod solain okedy otain
oddal cheedain arod aiin dcheey okeey olyain yedy qokeey qokeey lseedy keos qokedy
daiin qotaiin qos qokar qokedy qokam chedy tchear qokeal qokeedy lchedy
otaiin lcheeedy opchees shedy oseedain
qol sheey kor okchain salody qokchdy olkeedy qokedy qokain sa
shedy qokain rchdy oteed shol otory qolkain cthes olshory olkeeo
olkar qokedy ykchdy qokaiin olan lchor daiin odeor dal dar
oteedy otedy opchdair daiin qoky odyar oteey lchedy kchees kam chckhedaiiin
qokain dar sheedy qol lky shedaiin shedy
shol ain okar opcheody sheckhy qotain lkedy air oteedy fcheeal
shg qokeedy ychar olkain qokedy shckhy ykar lsey dareor okchey
shedy qofcheor ykar dleedain cho dair ochedy dal qoteey keeo lchaiin chedy solair
okeedy chedy qolshear sheol lcheody qokaiin otain aiiineedy dar saireeol lpcho okaiin oly
saloiin ol otes ar qokeedy olto shol cthey qokor am
fcheody ykan qotol sheedy chckhy qokeedy qoes shedy dleal shedy oro
qokaiin chedy qokar yeor qokain qotedaiin or sheey qokedy qokchdy okain qokeey oiiineeol
cheol chedar olkeedy rdl qotedain dar qokchdy chedy cthedair qokain otar
oshedy tshedy qopaiin opchy raiin
dal okchedy otedy octhol olkeedy dain otedy oteey shckhy odyoiin
ockhor chey chdy olkain ky tshod qokain qokal kaiiin lsear solair qokeedy ykar daledy
qokchdy dar qokal
qokal ain solchaly okal ykcho yor lkaiin ltdain shcthedy opchy
ytdaiin raiin qokain lkiin opeol okeedy okaiin
opos oked olkol fchaiin cheed chesy pedaiin chckhedy shol qokaiin shy qokedy
chckhy qotar oliin okain shedy rsheo salees ol opcheod otain qokeey lcheain
dchedam olkar qorey qokedy air laiiin ted qokeey okeey lkchaiiin
roiin lkeey okal shedy aryeey oteey fcheed kedar olees qoan
sshedy teedar sheod shey olam ykees dar qokar odain daiin chey qokear otcheor otar
or olkchy aiiraly lcheal
shctheedar qokain ykchy qotam olkain qoldy daiin okeedal lkcheedar salal okain
leam qokal qokain okar qoal teedal lchedy opcheedain lam ysheol
olyan saledy qokeedy olkain olyy okcheeedy opches reod otchy dar cheol okar
shs qotiin olkeos okeedy otchedy chedy olyeeol ytchdy kchdo ctheo
saly chey sheal olkeey chdy ardaiin qol olyar chedy otain opcheeody shedy rsheey
olsham okol opdair odal dolar ckhdar okchdy shedy solail ltody
oky qokal opeedy dar lkair dain dy
reeo oleedo chdy cpheor qokeol aro sheckhy qoes qokchor oty tear otar dar
doraly okchees olkeear ar qokdal solcheedy shedy lcheey qokal qokaiin otain taiin dcheedy y oiineor
qotchdy lsheom ytd qokaiin sheedy okeedy oteey
qokain chedy aryaim sheol qokain aiiineols ar olyar dar lkedaiin cthedam
okcheeam chedy qotar chckheedo qokedy sain ytol qokaiin pshey qokal cthdy yor qokeey shey
oteey qokeey qotedain shg cheear qokar qol kchor qokeedy olkdor rody daiin
ykeey seeoy raiin chey okd otaiin qotain sain dchair otchy ain
lkeaiin or qokchdy chedy yshedy cheey olsheeey
oteees qokeal yshey fiin qokain sall otain qokeey eseo odyees cheol opcheain qotos lkeor
opcheols otain qokal lsdor shedy olkal raiin qol ol qokeedy sain ol
okaiin okshdaiin qokain qokar dorey
ykches yteod darm lchdal qotain ored chedo shckhdy opcho aryeeol qokeey chedy
lkain okain lcheeol dy qokaiin tchol qotal shedy dleey shey otol otm qolor
okar qotody ytoiin chcthedy qokeedy qokain opchedaiin olkeey ched qokaiin shody fchol
shedy saiin saiin air qokeey olcheesy opd
pcheedal otedy tcheey ysheeo otain qoteey qotd pdy shckhy okody
ol dam dain aiin qoky aiin solees koiin ol okeedy qokar
kar qokeey fcheod otaiin ykdaly okal shedy olkedy
solkody ycheedy chedy seol dy lchedy dy rchar qoteeey olyol shody qokain
dshaiin okchy tcheor lkaiin qotain saiin otaiin oteeor sheod chedy lchdam
chckhary qokedy aiin ol okaiin okol fchedy opar fcheeo aryol schedol qokedy ycheain
otaiin dar tody shey
ody shey olkaiin otain sheol chcthain cheedy qordam keeol lsam ycheol lcheed
okeeod yteear shees olshaiin cphs kaiin qoky olkain oedy aiin qokeey opchdy oiinod
ypchedy okeey sheey opchear otol
fchedy qokal ain dair sshdy qokain lked osal lkchs ar qokar ol
opchear qopchedy okain kcheeedy kal okal ltaiir reeey aiin qokal dar olya ykr
ol opos chol qokal saleeey qoees dy chedy eseo dar qotar qokain cthedaiin
opdain shal qokeedy qokain ledy kchy aiin qokeey chedy daldor
qol dody olkar ol qokar olky chol sheol qotaiin
chody ykcheol tsham olaiin pchedaiiin opain qokshol ochaim tol sheedy
shedy qokain fchal okaiin aiiineal otal sheey olkody soleey
daiin okaiin raiin okcheal cheod ol
qokeody aiin dal keeed opar dleeol aledy sheol cheeo dar qokesy
qoteeed qokedy otchy dshal oks lshdar otaiin chey
ry qokedy cheey shey olcheain olchedy doey teeey shedy qokaiin
shedaiin kor dal chedy dar qotaiin ykchdy doldar tchy chdy qokaiin
ar sheedy shey rcheol chiin olkaim lkain lsedar opedy qopo lkd olkain
qotal ykchdair rdaiiin lyo lchey ykeos ol
qokain qokeeody kar okedy qotas scheody dain lsaiin cheey chctheey cheam chdy lcham
shedy opchod oiino qokal okshody okchm daiin y olteeedy daiin okaiin tdal
pedam saiin ckheod qokaiin aly qoedain
qokchey shaiiin olsheeol dain qokaiin lchedy qokaiin pod sheol cheed or
okal ky dshedaiin ykdain sain shd
shedy lkaiin reeor qoky y otcheo ledain ytok aiirdy sheey oteeody
keain cheedal rdain ykd qoar cheam shckhod chey olsham or ariin otain
cho dy lshaiin otar qokeey dar yeeedy aiirar ckhain otaiin
olkoly qotedy opchain otar ol qoleeos otain otor dar okeedy otain opchary olkam
qokcheeedy ochdy lkeam qopchm okchy otedy qoldy chcthar kedain olshar
olyain dleal ar olkain oleeo qoko qokaiin qokain lkedar olkeedy qol
chedy aredy teeod ar qokal qotal chedy lkeeoy
shl chedy olchd qokaiin daryeey shey tshealy paiin otar shody
otdal qokeedy oteedar dcheedy redar qokaiin oldam okeeeos shedy qokchy qokain raiin
qokeol arey sdain chdy orcheain
aldar solees ochaim okeedy sheody rs qotos qoky or qokeedy qokeey
chdy qokshear ty ytedy pchedair aleeol chedy kchedaiin qokain qopdy dal lyes
fchody keod qotedy
okchdy peeo otar oleedy ochaiin aror qopdy doleal lkear lkees qol
ody qokaiin sheedy qokeey seol cphdy solol solkeal qokedaiiin otair lsheoy dshedair cthaim tshedy
qoky chdaiin kal qokals olkod olkchdy qokain okeey opedy opcheeeody lsoiin qokaiin qocheol doredy
chdy opchary dleal aleedar qokol opor okain qokal ypchair shctheedy
chedy okar sha qokeey chedy shey qokar
qolkor qoteedy qokeol qoteedy otedy oear chcthdy darey okeedy lsheod sheey qokol
oteor dal dar okaiin shedy ol shcthdy peeal lshal okaiin otedy qokeey dleey
sall pan laiin qotor
ycheedar qog shes otal kdol ar qokal chaiiin arair daiin pcheo
tchiin olkain aldar shody pey shedy okar dchol dy qoteey
ain dchaiin yshair daiin olkaiin ofchs chckhy arm rg dar olkeedy led oseor
ykody qokshdair sheol qokaiin chdy qokeody lkoiin al okcheeol qokeal kchy qokain tar okeeody
aireal qol chedy oree olyy ol dcheo oain am lkal
lsom or dchaiin ysheo ytaiin qokiin opedy
odar shckhor otcheedar qotair shy ol olr yeos pcheor ody shoiin
chckhol fear qopeeey ky chckhees otedy ain daiin okos olkody shcthdy otam ytcheor dain
qokeedaiin chckheoy oksheeor kedal chedy shckhdo otedy sar qoteeol kchees chedy qokol qokain dar
orom oteedy ychl opan qoky qokeedy aiin
chedair kdy kshar or oledar olol lpchain eseeol shedy ordol
lsheed kes shedy pal rchaiin oche cheeody shedy aryeey oras tdair chedy cthm or
dair areey qopchdar eseey lteed okdair cheey okeeal
oteedy chedy qokar qol aiirol qokeedy qoeo chedy lkees qokedy qokchy shedy aiin
lsoly oteey qokain okeam chail chdaiin olkain olyary or sairoiiin
pedam qokeey orol lkaiin chedy cthol qopo pchain teeey peeal otan qokain lkey
lkam sheol lsheeey ychedar shedy qotain opchees daiin chedy qotol
pedy qoeeedy sheol pody aiiineeedy qokeedy qokedy okchdy qokain lkam sheedy
qokeedy qoty qoteo olkeey qokol sheedy qokedy chey otol fchair
qokar olcheal qokaiin ychal lsheedy sheey qotedy qokain soleeoy ol doledy
qokeo qoteedy okol opdal otar chedy qoksher
keeod qoky qoteody lkeal odo ycham shealy otain chaiin olkedy
qotol qokain ar shctheey olshar opcheo qokar qodam otody okeeod qokchedy
shedy dchedar shedy chdy otaiin reeor pedain dar dleal shedy areedain shcthals
sheedy olchedain pod lkedar sheal sar qokedy chckhdol kdaiin ar
olcheedain odar dam qokaiin okain
olshal qokain sain rdor dair olsheod aiin qol otshar dar
kody oty al yshedaiin sheeor qoteain am daiin qokshaiin pcheody
pal qokaiin ckheedy qokol qotain odyeeody qoaiin tchain olcheeody
okal or qokchdy reedy lshdor shal ols cheod oeo qotar qokeedy
cheedar aiin ypches cheed ochol qoteedy dsheer
y leor dal chos ol odols qokain olol qokchey qokchey
chedain otedy dal aleedy ykair tl kom sheol ald rcheeol sheol
qolkeal otchdy qotal otedy chey
dar qokar ytch qokedy qokar ol qotar qolkeeol soraiin
osy chedal shol okes ol peeody ar lealy olked shctheedaiin or
qokaiin ychan ytchdy sol sheeo oteody qokeey lym dain shedy qokchdy oteeo
ckhaiin lchaiin qokeedy chedy alg okeedy
y qokeey qokchedy lsaiir
qopchain lko dyteees ykdo kaiir als shey otar ytsaiin opcheey
sal otody oks okain qokar lkaiin ykeal shedy olkaiin olcham
olkain qokar oteey olked qokar qotain otedy otar
okeey sheedy olkeey olkaiin raiin opchol sheol chckhy
dy roiin qoky air chctheed cheor sordal shody olkdar
qotain opchaiin chery dcheol tom chedy
qol lkeo chedy otchdy qokedy shol chey shedy qokeedy tshdy okaiin
qoeedy ldy ctheody sheeod chdy solos sheedy ckheedar ochair shar qoteedy
keo shr or okeedy chedy dardy tsheey
dy qokaiin otain tair daraiin qokal aredy qoped aiiinedar qol
okeedy qotaiin chody lkeeol chey shckhy chckhy qoleey okchedaiin fchl ychm
otol okain rs okain seam fchdy qokesy raiin ckheor
pchair kshaiin shcthais ctheol yty dleal
oldo schor tchedy dal lkeal pchain qokeey qokeeey ytedar rcheal
qokeey dytedy tdain chdy dain reeor olkain okar saldy qoky
lseo qokal aiin qokol otdal aiiiniin oteol
aiiinar opeees aredy shedy otain qokeey oain qeeam oloiin chs ykos
soleo okcham sar lchedy okaiin chedy qokeedy kedal qokchedy olkeedar or
dam kaim qopchedy lkedar teeedy dcham ar tey
chdy qotol fchedam otsheedy oryol okchee qokar aledaiin qokaiin kd orcheal daiin
qokdain okain otal odeey deol oain al okeey qokar qoeedy shckhy
aly reeor char qotain chal qokeody pchaly daiin okaiin chedy sheey
kais oteey kedar yshaim qoty aredy tas sheol ras raiin
kchoiiin qokain ychedaiin olcham oldain daryeey air cheey qokchy lses schod
chey ychar oreeol dy sheey qor oteedy olshoy opeeo lseeos ytcheey
chdo qol lchy keedal y ytchr okain leeo fchear dolo shctheeol saiin
pchdy qokeey chcthaly cheeod lshl chedy qokal qokal
shey qokeey oleeeos qokshear tchedaiin keoly qokeedy re aredy qoteedy chdy shcthedar ctheor qokaiin
qokain lkain qokedy kchain aiiineols oteedy sheo otedy arair oddar
qotar tshdy qokain qokedy qokaiin shom shey lkeam ycheain keom
sheedy oteey lchedy qotor qokshdar cthedair qos chedy kchor daiin qoky odyy
okain qokedy solos olal qokedaiin alody oleod qotain chedy
lchedaiin salg or ypchain chcthar keoy qokedy qokchey chedy
qofchol tcheedain kchees chckhr okar qokain cthy ain okchedy pody qokedy cthdy aiin
tedy qokeey shey okchiiin saldam aiiineor odys lchedy lkeedy lchedy chor dshg dar
okeedy oteod qokeor opchedy ol olkedy qoedain lched sheedy oraiin qokchey
opain otcheal opchedaiin qotain soldy qoky dshy lchedy chcthain rchy qoal
lchey qokaiin dar teody ofeo am
lkedal okain qolkdam yteeody shey shaiin shedy qokar opedal daryeey
kr rody olky ctheedain tedy qokeey olchal olydair lkedal otain dar doraim oteedy sheedy
aiiineey shedy okar lkeo qokeey sheey keod pear qokeedy
sheedy daiin okaiin lseeos lshedo qotaiin tedy seo lees ytdain okeees ol
okchy okeedy shey shol chedo chcpheey schar ykain otaiin olkar qokain okal olkaiin
raiin lkedair air shckhy shey soliir cheeor laiin opchod ytedy pcheedy kedy daiin opcho
qokain qeey qol orcheol okaiin ycheol olkedy
qopcheeoy lshoiin qotain qeeod okeear opedy opchedy qopcheal osedaiin qotol qokain lseeo
okeedy ar qokchy kedam opchedy qokeey aiiiney daiin chckhedar shey shey otedy
dal lchor cthedy dolair olyary oiindy or
cheey qokain okaiin qopchdal aiiiniin opol qokeedy otedy qolkaly qokar
lyeesy oteedar ycheod shedy qokeey ol cpheedy am soldal cheeody
shedy daireor ocheody sheo qoteeey al solals qokain dsher shl chckhy
qokchdy shd okaiin qokeey lsheeos soraiin dain arair okdain sheedy otal
pcheody qokaiin opeeody otedy dair kan ol cheey okain qoal odeey
dchol qopchedaiin chdaiin tdy olkaiin kedy
olkor ycho qoteey chdy cheeody kdo otedy lcheody shedy oteey qokol ckhaly
ar qokeeor shd qokeey oshes otedain qooiin okchedy
olchoy qokain chdaiin olchoiin qokeeody lchedy sain ksaiin otched otear
qokeedy or dair qokaiin lchedy okaiin ochdy soldam qokchedy chedy daiin qotain
qokar om lkedar am shol qotees
kedal oty tcheol ar oteey otedy lkain keor qoteey dytain
tdain alal y lkam oteedy
lsal oreody qokeedy chckhy oky sheol al qotchod qokchdy chedy
octheol okchedaiin shey ockheedaiin ychedam shcthd shedy alol qokor ofchear
qokeedy qokaiin raiin tsheey leod dar qokol opedy opeor okedy solkoiin qokaiin
chal sairey yshedy qoky okeedy
air dchy cheear keod redar qokedy yteedar dam chdy ckho opody
opchain daryee chedy qofcheesy qol okar olkaiin qopchair opchedal ks
olais qokeedy y dcham chs chey olkan pchedam ody
sheed sedy osair qoky olshor qokeedy otody qokshor chcthar okoiin
sheey oteedy qoeey qoeedy okaiin ychos
lsheor opchar oteol ytchar dar oey okeey qopchedy shar kdair
opchear qokeey qoteey otedy shctheeol ctheol pey teey daiin sheey
chedy qokaiin odeeor ycheeody qokain shey okain shey ol sedar
qokeedy y ssheear chckhy qokeey kshdy qokeedy sheedy qopchos oteeo
tdar okain qodaiin otaiin chdam olkeod otaiin
yty aireeol chckhy odyedain
daiin keaiin ltr qokedy qokaiin shedy opchol tchol ckheod shoiin resy
sheey qool eseey saly qol sheey qokain lchdair daiin okchey
dar lcham rdy olyos chey ykor oteey otedy daiin air chcpheody osed
dam odey oredain chal chol qoky kedam chcthor ofchedar sheol chedy qokeey qokeey
oleeor qokain opchy aireey kdol okg oldam qokar
ol oseos qopcheeol sain sairod chcthr dar lkeeo okain oty
cheeor chedo qores aiin qopeol qokdair okeedy dar
oteey tshey sheol sheey ychor qokeedy chedy lkiiin olchaiiin oddy
oteey shedy osain otar dar pcheey qokeear or dair
chctheeor qokchedy lsheain qokain qokar shey
dal qokeey olkdair lkeeol qotesy reed qokeedy chdain otedy orchdaiin
qol olkdar qopcheol osy olkchedy qoteeo otedy daiin odear tcheam
chedy lchy salar dal olchee otedy qokchdy opeed chedy aiin teey
shctheeedy shckhy lkaiin olkedar olchy shedy kshe qokeedy keedain chcthiin qotain
ytody chaiin qordal qopcheeo ledy dain yte ycheos
qokeedy olkody qokol otain chol dar lcheody sheey qokeedy aleeor olkchedy old
otody dar tchdal soresy okeeor sordy aiin oteedy
shckhdy dar qokeedy dsham shal qotal okain qokar qooiin odeedy
shoiin lko lsheedy qokain dy sheey ol qokedaiiin opol
al seod ykl qotain lkedy
odydaiin qokain okar ol choly olshsairy ychaiiin ycho ytcheos tshaiir
otais ol qoko oreear chedy ypcheor qokol qokain shedain qoky olchs qokaiin
ar shctheaiin kedy qokar
saledal qoteey dshedy ain sheol otody chey am
qolkeor shedy okeey chdy saiin okain chedy qopcheo okchary qotchm lkeeody chedy qopchol
qokchdy qokain qokeey lkaiin chdy chckhy qokeey aleedy sar
qoeeor odeody odyeedy okchey shr pcheo kshain rchdy olydo
shedy qopdain ky aledaiin ar liir ol qokchedair lteedy
otody pey qokeedy ky okain oredaiiin oteos daledal qokain olyy qotedy
dain shckhy reod lkdy ykcheody ykan shckhy chol
oty qotedy qoal ody qoteey qokar odyl shedy ypchedy
solain okaiin dal odyeey qokedy chctheoly
schedy oteedy ckhody dleey chdaiin cheoy fchedal kshy fchdol okeain qokaiin olydy qotchedy shedy
okal alydy chcthaiir lkchdain ldy odam dar olyoly opody
olch qoteeo sordy shcthaiin okain shey pchear qokeey rchey daiin otedy qokar
shy aiin chey qokchy sheedaiin qokal qotaiiin ol chedy shckhy am aiirar ckhdar
qokeo otshm opchdy qokeey olkam shedy oly otain shedy
lsom lteear dar olkeey qoedaiin shedy shdor shedy opcheo ky
odyar yeos olyar qotos sheey okeeor dshail air sshaiin dain
pchedy okaiin eseey keeos dleey
raiin lkiin opedy lshedam qoteedy otody otshedy aireeol olchals olkdar tol
lseeol cheey otedy qoeedy shedy qokaiin cheol qokain qokaiin okedy lkchsaiin
daiin al otain lchedy yshdy ariin olkair
ar qoped kcham chom otar chckhy qokeedy lchdal sheey aiin tain okeey
shedy daiin air qoky dcho chor shey ksheal pedol qokchy qotain shol
tshdy tr qokain lar keed soraly qokaiin ofeeol
shey sheckhy qokain okeey dar dodaiin chg ykor daiin keoy otain chctheeol chckhy daiin
qotedy olchal otaiin shody olkain ytar qokedy doleor qopain qokeey lchey al shar
dain reey dar qopdy dal qokedar olkeedy y dy pd qokaiin qokedy ol
qopey yor dytaiin otaiin qotchedy kar qokeedy lshory oteed chdy qokols opedy
cheol otoly raiin pcheor rd shedy qokchdy par qokshey qokeedy sedam qokaiin keeody
dar oteey otain olkar qotar shey ytcheed lsedy qoky chckhy yshdar
doleey soleeey y daiin soleey okal chol shedy dy qoeey dair qokoiiin opor
qopcheey ldar air chcthdy opcheey qoar qokaiin shedy okchy shey
ain oty ytey dy ykam ols qooiin chail dshan soley char qokaiir
olkain aiiindy dam shckhy chdaiin rchm sols otody aiin okeedy otedy doleedain
chcthar dar qopcheeol ykaiin daiin otaiin chedy pchas okal qos kdal cheey qokain redair
qokain dair qotaiin aly chedy olkar cheos qokeedy
qokain otar shckhdy shckhy qotaiin yteear qoeeo qoky lkchoiin dalain ol
daiin odals opeol lcheos dam chctheeol chedaiin poly shedy dain chedy lkaiin
reeam opchod qokaiin or yaiin chedy qokeey sheear dain dar orchdam or
peor lkcheeor shey pshedy ypches air aiin yr oteeor qokeedy
ar sheol lshom qokar lsy olkdaiin ycheal lkols qokain olcheeal chey okshal
chctheo chedy okeedy ol ared chor okch okdaiin sar kees pdain dchs ain
shckhdy lchdy oreeey qotedy qokeedain qopchain ain yeey olkar ckhedy opchdy
lkeeo chees dshair okol ckhaiin oteey shckheeedy yshdar shol qokain lkeoly salesy sham peed
lchedy okeedy lsary qokchey yteeey okaiin ol lkaiin y solchal y okain
ky otar shedy shol chcthair lkes dar okchy or otaiin shedy
aiin osdar shol chckhoy dain aiin oseod otedol ypcho lkesy
shedy opdy rched qokaiin ykl par ol dareols oks
otar yteain lkchar raiin opcheeol yky qol pchedam shol
chedy aiin ytcheey otaiin shedy all ysher qod reeos shedy lkr
choly qoeedy chedy daiin olkaiin ain qokar opchdy or eseedain shear okol
pedy qolkdair solees qotain ypchaiin shol ytchdar daiin
otaiin or otchdy chcthedy shckhor oteedy oleoly qol qokeedy cheol
sheey qol qokol ckhed lkeeod chedy aleeody cheey opeeey pcheody sshdar
qokeedy led osod ypchdal oddy opeed ycheol qokar opaiin
okchy ol doreol osary ckhdaiin chedaiin shedy olydaiiin qokedy
opchear lkedy sheckhy oteear solkoiin olkeedar
oly okedy ral saireeor otedal lkcheedy qokain liin
peody shol oteod odees olkeedy oleey chedy okeedy y teedain
seeey otal shedy qoal
qokaiin ar lkedar
ar qokeedy fchain aiirey tair opcham dchdam shedy
olyaiiin shedy qoky ycheom qokain orsaiin chdy ockhedair
otedy qofchol dar otain air ochdal sheey qokedy lkail
olchol lkair tchedy shealy fched ar tshor solcheain lkcheo cheeor shees
oeor solar shedy qeeol qokal chdy dam chor shedal shey
sheckhy ychedy lpchdy qokeey soreody sain ol pdy
pchedy reedy qokain okar eseey ar or aiirm qokar
ycheed chcphol otcheeal ckheedaiin qoteey
kar chedy
qokaiin ochdair daiin shckho oteedy shcthaiin otaiin qoteed chals opeor
qokaiin or qokaiin pdy okar dchear okeedy lsy roy dar
cthes opedain lcheey otar shar chedy tedain ol okcheor solg
okdam lsheear chaiir am daiin okeey qokeody qokee
qotedy okaiin tain rsheeor sheedy lain dain
rchaiin tod shaiir okshody qokshair sheol ol
olkaiin lsol dleeol qotam shedy
doleey oteey daryeey cheeos qoedair chail okaiin otedy
okeey ky lshdaiin shey opchedy ol ykcheos lchaiin qokchey chol
shckhy chedy otchol ochor lshe shedy olkaiin dleeol ykeeed sheedy oteey
shedy dain qokal ain shckhy kar chedy qokeey chcthey
cphear tchedain cheol aiireeedy qoteey yteey cheedy ykol qokchdy aly ol
daryeal qotory qokain qokeey lcheey aiiinedar
qol sheedy chey reear ckheedar
dalo okdaiin qotain
olkar shedy qokaiin oleedy
cheol qotchdy chedy lkeed
chedaiin schey cphair qokm
chdy okchdy ychod lkeal choiin qos
otoiin qokiin qokain lkcheedy
qokain ler ytey lchey qotsheedain shedy rcheos tair
pchdy aiin otchy cheeor qokar lsd aiin oteey opchedy oiiineeol
chais ysheody air yshol chcthas aiin ofcheey qokal
y qopchdair okar sheod roy chedy otal qokal
qokain ldy oseel dsheedy okeedy ar dain ar qokol opol
rchaiin qokar chal sheol chaiiin
olkain shol qol qokeedy ar lkeor cthaiin
lchain orar chdy dair soreeol qopchols oto dal
aleeor shctheody qokeey chey y opcham chal
daled aiirary dleo lkcheeody
cphol yshody chdy opchor teedain qokar qofchedam dy
olkeey pain otaiin qokain oeeedy qokchedy ol dar qofchar olshedaiin
qol led kaim oteedy qokedy qolcheey
okeey pcheedy chckhdol yky lsiin
sheedy qotaiiin qokain ledaiiin qokain
okl cheesy qokal okain okar
qokedy dal lyey qokeedy cheol
daiin qokeeor qoos kos sheey dar
qokeedy chal chedaiiin olkear oain
oty qoteedy chckhy okedy
ytdaiin shedy qokchedy chckhedy lchary
qol sain choiin chor olshaiiin
qodaiin cheedain dshoiin shedy lkar
dar kal
olkm otaiin redal ar ychedy
shckhy qokdair lkoly ain qokar
odyeeo qotedy oreey shedain qokchy tchaiin
odeor qol okar oteedy
solkeeal ol dair ykeo qoes otedy opchy
sheody aiin lkar dar qotedy shedy qokeey qokain
sheey shey ypchol qokeey dar
chcthos chedy chdy lod chey air
qokeey olkain okedair oteey shedy olkchdy salaiin qokchy
olkeedy solkeed or qokaiin olkaiin qoteedy ychl oteol dal
areey chedy okal ofcheol qokeody ol daiin qokaiin
otain yshain ltar qokaiin ar osol oteedy
chckhy dleey rar olchdaiin qokar qotedal dchedam
shol soledy oear qopo okchedaiin chcthain oredy qokain dain
qotedy okeey lkeey cheom ykar yeos
oseeey chedy daredy sheol chiin
otain ykeoy sheedy ord cheeos
raiin qotol pdy cheey chedy
otar keedar lor olkeedy qokair
otal cheeo ofcheol qokeedy dar okeey
qoeeo lkol qoky odyar kshdy dam
ods dar saiin shedy dlee qokain
olkar qokol olkeor sairol aiiineor daiin
pchear qokeedy tdy chcthear
oran chedy daiin chody keod chedy dedaiiin pedy
qokar daiin ltal qokeey opedar oleeor
or oteedy chedy qoky odyedal oro
kcham ytoly otchedy cheol
chail oltaiin cheeo
chol olkeedy eseey or
okee kan otain aiiinedy lky
qokeedy chedy lkedar ain opcheeeody
ky oredy cheey olery
qotedy pcheal qokeey
qokchey otain qotedy
sheey al
qopchdal arm ain dal raiin
chcthar shey okchdy shedy oseo ykches chol
laiiin oteedar ykdy shol lsody qokedy lcheody
rcho shedain dar qokeey qokeey
dsheeod redal okeey cheeo kdy
okchg qol cthes
shedy yteeor qodor alal qos
chedy daiin odeod chiin okain cheedain
ar oteedy sheedy ddar okeey ytchedy
dleal otedy oteey qokain lkchos
qokchey ychal qoan qokeal chdaiin otedy
daiin odyd oty aiin qokee dar qoteedy qoteod
qokaiin or otal raiin cheain reed
reeey shckhy qokain chcphaly
tchedy opchey otol pedy olkedol qokal al qokeey qoteod
cphaiin ctheedaiin otedy sheal or shckhy chckheedy olaly okchy
tor kshealy qokain shedy oeol olkeedy shey pchaiin
dain pched dar qoreedy chdy chedy
shol ols qokeody qokar deo qokal qokaiin ky
ckhdol ychd shey lko dy lchedy raiin dy olsheal
tdy chckhedar am ytchedal qokedy
olyy oteey chedy otsheesy shedy tshedy qokeedy okedal shedy pey
cthdy daiin qokaiin ycheod otain doleody y
okeedy pdor qokchey kal shedy qolcheo okeey chey odyal
oteey kdol lsheear chedy eseal oksheeor qokain shcthar otedy daiin
qokedol cheols olchy kair qoree chckhey oredy dar
soreeos chedy oreey
dar doror qokeedy qokain qotar qokedy dy keey
okeedy olshdy okeey dlee dar qokeedy ol
opchees olkeeor lsham shedal okdal otch kedol
shey olkain le chedy sheey qol aiiry
qocheos lchedal oleal qolchdy kos
shedy okar oty qodam olchy ops
olkan schey sshaiin qokaiin olsheedal aley lchan
okeol oedal peeedy qokeey tey
ykched areo qoteedy odyar chor
olshery cheeor oteain aredy qokdam cheeos okedol
otedy doredy qopchaiin qotaiin
shedar y chcthy oo chody
odol qokeedy ardy
olkeeal ol chckhey lched
ar ksheol olkeedy chedy ldam qoeo chedy qokeedy soleal qokeedy
aiin lkeody dain otaiin lshdaiin dar or daiin chedar
teos ofchdy fchar lkol lkaiin ytar qotaiin
oteedy aldain al pear yshain areeod lshy shedy chedy tcheey
dain okaiin kchol keeody eseey
ycheeeody lchedy qokar lchaiin
okeed chckheedy ol aryedal qood
qokar ofchain qoks shs
ykeeod rar soley ody shaiin
kam lchey lkchg
dair aiin okain chedy ted qotaiin
dar dain saledain aiiinaiin
dytd ol otar qokshaly ty chdain
chols qokain qotedy otaiin
ol okaiin otos ytoy shedy shedy qokeey
qol saiin shey qokol
olkain redaiin qolo qoeoy oteeo
or daiin qotaiin
chedar qokeedy olchedy chckhey
ol dy ody okchey
oteedy qokain qokar
cheod soreol dy otsheody sar chdy
olkeeo chdy chckheeody or qokar doldy olkain ol
otcheor otaiin rar sheey okeedy
ol kcheed qokar lkchedal sheeal leor
qokeey chcthair qeeoy ran chedy
xedar ar yy shs kain shody okain
ychy chedy ytchair pchals otdar ar keey
oreedy chedy qotaiiin lsee lkair aiiineos yshaiin
sain ykal sorol qopchedar ltal
shedy ol qopl ykees tchair sheckhy ol qokee
qokeedy aiiinedam qoteey sheeod otchaim rshes qokain kedaiin chedy
lpchody ain kcham oleo reed lchedy qokchy ain dleo qokedy chckhy lkedaiin
keain shckho daiin raiin qokchdy ckhar saiin qotedy opcheeam
lteod opedain lchedy qotaiin
oky or oteedy aredy eseeol yteeody ol sdar qokor
qokeedy qochedy dain y yshey ochedy qoty
araiin dleey qol chedy chdy dcheoly dar sches shedaiin
opeedy ped lcheol ctheo orm aiireeo otdaly qol
olkar okdaiiin shckhdy qofchdy olkaiin qokchdy or rchaiin
otaim okeedy oteedar shedy opchor ochedy ol kcheeol
leor olydaiiin otal olkm pchal ar
ofeeol lshedol air daiin okchy ycheeol shol ol
octhedam chey chaiin dain reedar saledol sall fchedal dched olkeey
qokeey oteo okar qokal qotor okor
olkor qotoiin ysher chal
qokain qokar
ychd qokchey ykcheal kary teedal okeees olkos
olcheeol aredy sain odys shedy okaiin opeeor
chckhy qokor qokal dar qokshaim dain otaiin otedy
ykeed qokol qotain
kair schedar okeeo raiin daiin okedy okshes poiin
qokdar odes reod solchedam qokeey qoky sham kor sheody
chdam olkchey koiin chedy ksheain ol dam
odeey qol pcho peedar oiinedy saiin pedy aro
rdaiin qokain lar dshiin opaiin dal air
teey okar lol daleor lkchdor lsedaiin tdy chey ain
tcheal olkar qokaiin qoteedy qoteoy aiin
tsheos oteedy
otdain qokaiin sheol cheedain dar qopchor tcheeol leeey
shedy olkaiin qol soree okeey qokchey ar
tchary oteeor chy oteoy qotdair shckhy chaiin
daiin aiin chdy chor ofchdam okshedar
raiin olyols oted oto areody opcheeod
qokal okain qokeedy lsheeo olkedy kdaiiin
qokchey ypcheeol saledaiin qoty olchs pchain
oreedar otain qokal pchm okeey
qotedy opchg dar daiin rcheor
otchdy ckhar kal soleey
ykchod soley qokchey rshedy qofcham qotos ofeal
shdaiin opody qoky chdy okeedy shol
sain ol cphd olchaiin rshedy tm lkl chol
sheol olkchdy lss shey qokeey opchaiin pchdy y daiin
otedy okchdy qokain qokeey keod tsheeedy qokcho
pcheey qokeedy chery
qokol ckheor aryeey lkar qokain dair otaiin okol oteody
oty olsheed shckhy kl otain kshaly odiin qokain
ar air sheedy qoteeo chdy olkain keal shctheey qokedy
okain qodam chedy dar lpchod lkedaiin kdor olchal
pcheey okeedy shctheo cthy keed chey shedar kees shey
otchdy pos shedy kchedam lchain or
dy ckheeal shey opchsairy ctheo kom lchair dar okeey
lseedy chey okain leol doleedal reed okaiin
chedy daiin ain aiired otar oky
cthdy qokain olkeey
dched shol qokeey qokain otdain otor shedy kdain kdaly ykory
fchan chdy okchdy dar soleed chedy rcheedain qokaiin chedy otched
areeey ral lkees kedaiin otain qokaiin qokain qokar
sheeeody qoeo okar olkal dshg olchy qokedy tchol
pedy tchary sheedy dam pcheey tiin opeor
otedy dam kedaiin qokedy aiiredy
tchedy ocheeedy olyg tey orar
kdain qol shar dy
ltedar lsheeor cheees dar qokal
air okchiir shedy qokain qokeey
ofcheedy aiin dyts ar
lkain chckhy tchedy
pcheey qopchor qopair qolchaiin dam pchaiir otedain shedy
oeod roiin ykeeal oty chedy qokaiin sheol ol lkeed chedy
opchees dchedy aredy okchdy ytal qokee oddy yta chedy reed dar
otol qokain shey rchol qokeey qotol pdy chdy qokchy qain
dy or kchy ar
oltedy ksheeo ykedal qoteey chedy opchy qoksheedy ytain
sm soredaiin dsheeor chedy qokaiin lchedy y soledar okain
otchy okcheol dcheedy odyeedal qokedy sheckhy chckhy
qopchear qokeed shedy sheckhy shedy dleey
dar qokain olkaiin qoksheeedy qokaiin
chedy ytchedaiin lsy chedain shal yteeey chdam lchedy otaiin
shedy oseey otchdy qokedy rar cthedy orchair qotaiin rar
aiiineor okaiin sheey olal daleor qokol olkain
y tcheey sain kshdy oky okeedy kal
qofcheor dchain ored lcheeo lchedy daiin shedaiin qotain shol
orm octheor ykeey qokeedy chedy shedy sheedy oteedy
ol dain otshor shckho cheey okdor rshain lcheor
shol shol chedy odear ol tshor oseeody shey
tshdy reees choiiin qokain or okeol lchaiin qoar qol
qopedy dairear qopeedy chy olkdam solol qokain lkeey tchor solor
solam dar olyeeos cheoy lsal
sorair cheey qotchair qokeey olkeedy chedy shol shckhy aiin osdo ycheeey
kain dal daldal chctheed shedy octhm areedy ykdol peor lkedar olchy shey
okain otar cheey aldam
chckhy areer ol chedy lchaim qokar daiin
shedy lseeey ytey qokeey olchdam qoeos daledy shcthdy
saiin cthor oky dar sheol qotaiin shedy
daiin lchedy yshol lseeor doreody qokaiin qopchaiin dolaiin
sheey ots otain qokaiin qokaiin tod
daleo kdain al ysheol qokedy opchy cheeor dchor qokeey
kom chckhdar olkol okain qotary dshar cheos qokeedy otody qokol ckhdy
shl dar shol
lkol dy qotaiin sheol chedy pol qopchedaiin dar
tdar daiin qokeedain tom lsedain ar opchedal chedy okeey
chckhy kcheos dy cthor okcheeam ycheey ordain qokedy
otal qokedy psheey olkeey ofchaiin soledal
qokain oteeal otedy qokedy raiin otedy
olchedaiiin olked otaiin
kor osdy lkaiir yteey chcthaiin qoky qokeedy
y lchain lkos qotain qoteedy olkody
cheeedy otsho chedy oeody okor
shey qokeer peeey dchor oredaiin dar tchor chor
kedy daryeo
lseedar rshdam dar dleey choiin sheey
olsheeo okeey raiin olkar saleeey
y oseey chedy aiirdy sheol chedy opchy otain qokoly
qoedy aiin qopcheey sain sheody odyeeo qokeal
ockheol qokod chctheeey rg okchdair oteey
chey oleear cham olsheees qokaiin dar
tm laiin chckhey qoky okeedy lsey okchey
chaiiin pcheeedy lkiin oteody okedy
qokain sain lkcheedar daiin shedy
chiin sheedy qotedaiin aly
opaiin dy oddar chey chckhy
shol oteey oldaiin
ol osees qokar shedy otaiin oddy okaiin aireo
salal otd qoko yteear qooiin qokaiin opchedy
shy rar otaiin ar ytchedar okeedy
aiin dar okal otedy ain
cthed lkaiin ar olkeey shol
dsheeor chal qokaiin chees okeey keor qoky qokeey
qokedy qokal shesy chckhy lkar lchedy okeedy lchedy aiiram peeor
lkeeol qokeey okaiin shedy opchey qokeedy dar opchy qokol pedam
yteeody ykais shol chail pody chedo ar okeedy
ochm olkaiin olkeoly qokeedy redar ykeey chcthair yail
char oteey kedal lkear odaly sheey otchedy y shol qokdar
okeey otl kas qokeedy ychedain pdain olyeeedy lkees tcheos ytchedy dleeol
shedy arey shol sar reod
ksheoly lchedy
qokor dsheear otoiin qokaiin otol opedam
qopcheo shcthedy qokeedy cheol areey
qokar qotedy cthdy okain lal
qokain shcthain qopcheeol oraiir pdain
shedy qoksheed qokedy olyor opched qotar
oty otal qotedy qotain ora
chey tshr chealy qokain
ky chedy lkeedal or dolain
yshol aiiry oiiineey lteeeody shey qotedaiiin
qotain shey qokchey sheol
okain qokar chal qoked opcheeody
shedy lchaiin olkeed ytedy
tchdal okchom qokeeor sheod soledain okshar
ytody oky sheol okshdo dshr odo olyeos
opcheeody opody okeedy chedy saireody
dar qokeedy chol opcham daiin
qoteedal shey qokal qotaiin qoteeal
chedy dy qoko otchdy oteed
dain ros ars otedy shol qotol
ckheos saires cheols olchy key al
teey qokar dcheol okain qotal okshaiin olyedaiin
ar chol oched char sheeor okdol
ychedal lchey qoedal oteey cheear
ol opchy shees qokol otain chedy
otedy ordol qokedy chedal
ykeees olkedy okain qokaiin shedy ychar ar tchair
rcheol qokchdy alyod ytchas qoees shedy odeey
okeey qotody oky chedy odeedain olkchey ytaiiin
aredam lchol
qokal chedy tdy sheey chedy qokeedy dain odyeed qokeear
aiin qokeey dchey qopy qotain qoteedy qokchdy
qol pol ysheey kchy qoteedy qokain oteedy oteey
sheedy olkeey qotcho lks qoan ychar
pchey daiin
qokeody doleey oreeey lkchal soleeol lshees opeeody
ykal chedy ksheey ol yteeody chcphain daley
oteey chor cheed ychedol otain chs olkain
opchy chctheal olkchdy lyor
okeey ordy qokeey chedy otol qotain
shedy ytchaiir am sain chcphedair otain
qoteedy shedy psheey lkal lkchar pcheedy shedy
lkeeos dshod dar yees shey
lks okes saliin otain lteeo qoteees
okchey olkeeam sheeal shckhy aiin daiin otedy
chesy chedy sheol qokain olyom
chdy qokaiin dleey chedy olshedaiin or oky chdaiin pchol
teedy ykees solkeed dar cphain qokeedy fchal odeey
okaiin opchedam daiin sheody teody otain oteey okchey
fcheeam chckha cheed
keeo okaiin cheeor lshd
qokaiin qokol
otair seor dain chey solkeees oteey dchain okedy qokaiin otody
aleeam shctheody dair kar dam ain okeey qokeear ychee
chedy dal kan chcthedy okchary otedy olyol
ain qoky tor chedol qokedy aiin dar okor
chiin sheedy yky kory sheedy
qokeey dam rar otaiin
tcheody qokeey kal sheey
chdam okchey salaiiin olsheal dal
areal tdy shedy qotod qoary okal
olkor otor qokedy opcheer ykar
oto yshdaiiin am
qopchy keed lkeody qokar otain ksheoly
saleed aiin or dleey ykees chol
opcheey qokeey aleedar sheody scho qokeey
qokeey shey saim cphedy opchey
tedy opchair okaiin opedal qofcheey qotedy
otain okeey olcheey sheedy ordy olyeeey
keeol qokedy qokaiin qol qokdar qokeey qokain
ol oteedy dar sshd otain lor
qokchdy olkaiin keod pain tchaiin
qokaiin shdain salaiir olkeed chckhar dar
osaiin sheey qokain olyor
chctham qoteedy oksheol qokshedar dshes ykcheol
qokeeol lkeer ycheeey okedy olkeedar lyeedy
chdy qokaiin sheol qokedy ykal qotaiin
chedy qopeeey olkal otos lted otchdy
qokchedy aiin shol qokod doleeol
solaly qokain qolsho cthdy okain ldaiiin
chdam okeedy olom kes olkal ckheedar dar lpchedar
oleedy qokedy chey sheedy okal
aiin okdaiin sale otain saly otedy
qoky lkear dar eseey ain okain otedol
dal dar teol qokaiin aiin lkain dar
otedy ar lchy otain
lkoiiin fcheeedy sheeody qoky odyy okain olshees shckhor
qopchary shedy solan otedy qokar ar qokeedy
dshedal olkaiin shedy rcheor sheey yeal okar
chey ychs chey otody olkain
okoiin olkaiin olkeeo leey ykchees ykeeo
qokain otedol osear qokeedy shedy doleedain qokeey yteeey
chey qoeeod qokeody chcthesy dar
yeody cheey qokedy okeey chcthain
qokdal rchals otain olod
chor otchey otched odey qokeedy
okol oto ked okar ofcheedy
ain chckhy otal kor lshedo
lchol qokeey shol lshdaiin lsam qoksheedy
raiir opeedaiin olchal
salody qol oeo dar qokeedy pcheor lkar
chom otedy aiiraiiin qotedy rchair sheey
solkedy otol okain reeo dar oiinaim
olkeey qokaiin otedy octheeol lkaim qokchdy areey
qokal saly ol qokaiin dleo cheody daiin aredy
teel chaiir sheey fchan chedy soly okchedy ltr
otchey shaiiin odeeedy qoksheedy lkchain otal shey
al chey or qoar shdaiin dam
oliin fchain salaiin otar solo
otchdy qokedy ykchedy orched qokdair lkaly oteeeody key opcheeody
rar aiiredy otol pdar okedy aiin
kcheeody ychail ykaim opchedy soled
lchr shey sheody qokedy dshd
olkedy ol shol shs qokchdy shey areedy
yteoy yty qokain ysheol otchdy kdy kshols
okain qotedy qoredy oteedy daror otal qokain
laiin qokedaiiin ckhedy shey opchar
qoteeody olshaiin okeey qoky
dar qoko sheey cheol
dcheol oltey olkedair
qokaiin qokeedy lkchl ches qokal okain
aiiindy opchy olkedair qotedy oteey lkear
aiirary olch qolkain sar odeol oteedy
cheal oldam odyeeeody opedain shy
rar areody qokain aiiineeey ras
ycheol dar sheeol qokchy dar
oteedy dar aiiram oteear
dar dleeol olshy ytam fchos qopedy
otain lsheeor rchear qoteedy dar qokeo yshar
otody okar aldar cheey chody okoiin
pcheor lsear chedy okeey okeey qoo
oteeody shey lchaiin octheol qokaiin oly
yor olkchy opchdy sheey lseols ales qokal
solkdaiin otody keod
okchey yks sm arair soredy qokol oteol
daiin sheey olkain otar shedy lsdain chol qolkeeol
cheey ar solkeed qokchedy odyeeo qokaiin cheeo ckhal
odyedar tor oledol ychor
sheo chey qokdair qokeedy qotam or pchod shol
qoedal soledy dal qokeeey oksheain shol cheeey qokain
pchdy chcthey olyedaiin kain
pshair otaiin dleedain kl oteed or
chor lchdair daiin oteey qotedy ctheor shesy ytedar
qokedy chedy okchdol ytoiin shedy okchedy keesy lkedar
ol pchdy shey oair dal dareey shcthedy qokor
raiin qokeey rcho aiiinaly otchdy
chol pcheedal olsheeo lkaiin y dy qokeey qoko aree ardy
ytchdaiin lshl peed chedy pcheeey solkal lkeor cthdy y chey
olkdain ykchol qokchy ol pcheor chcthey sorals qokain ytedy
lkedaiin lteedy chedy ochaim qotar
dee okcho okedy chdy qokedam opchedy shody otear sain
oeor chedy qokar dcheo ssheod alear ofchs lsdar
pchedy qopchdain olshy soredy qokeedy chedy odedam
oky rdaiin qokaiin pd salar lkdy okar yteedy
dsheed qol okedy lkaiin ka shey rchols
qokain solkeeody qoky am
oteey pcheeor qokedy cheey ykdar chedy shedy qokain chcthdol
shedy cheor laiin opchedy ar olchdol qoeeal ar aredar
chckhy okeedy oshod daldy olchedy qokeed otedy deo otal ol
okaiin kedam opchain otain qokeey ykeols ar
sheol aiiinaly daiin raiin lyeeor okiin fchain opchy
olar aiin shcthoiin kl otain ytche tod daiin lchdy chcphdy qolcheey shol
otar shod aiin qopo doleeol olkeey
qokol sheedy dar olyaiin qokeal qol oeedal qokedy
octho sordy lkair cheey lchedy qotain deody dal lchair
lkam tchair okain chedy dy oldam pal qokaiin okeey
kody ckhedair opees qoldy lchdar aryaiin okaiin peedy qokeey
qokain shey sheody oteear qokchy olchal cheedy qokedy
chey or otedal alals por cheey tshor
dair sheey qokeedy qol shedaiin qokol sheedy dshedy
shol okeey dar okaiin lkain raiin lchees qokain sain
chom kedar lkeor qokshain qokaiin shedy shol
ytchey dain okaiin qoky olkeedy lkchol ctheor otdor qoty
qokeedy kdol kedy lcheos ledain qotedy
oteey ykeed shol qooiin rchar keedar otedair fchy
lkeody daryeey koly
qoky al ytcheeo chedy daiin qokaiin oey otedy aiireeody otedaiin shedy
ykar olkchey ol cthes dar daiin lkain lteor sain dchain odeedy lss
okeod rchedaiiin peos okeey chcthdy qolchm lchaly chan cheol
okeedy reom saiin shom lkcheeo qotchy sheal shey
oteey qotain shol shey cthes aiin ksheedy okees qoteod
chedy tdy keey
chcthar ycham shedy dchar chaim otar dal
olan shckhy reeod raiin sheeo tshaiin
lky qokeedy kedal cheey cha otain doo qokear qokol
fchdy okaiin or qokaiin otedain shody sheedy chckhy ofeey
y os cheeey dar dy qokod
olky yshdair ar otal shedy al
qoky chedy otchees qodaiin qopcheody odee lain
qokeey shol lshedy okor kedal otaiin kdain
all ol oded okchy shcthedy daiin
chctheo qokchdy qokeey dshals
po otedy fchar ordy
qokaiin lseeey saldar okaiin
oteedy salas ykchdy okedy
shedy raiin dain qokeey ardy
pcheeol pcheol chary chey chedy cthedy
tdy qokaiin oleeor opdy
otedy ykdor qokedy
ykchdy otdain olshy
shedy olyol qokeedy
chedy lchey lteain qokchey
lchedy ochy aiin qoksheeor ykeeol
soldal cheedy
qocheeedy soly qokedy okain qaiir sheed pcheedy cheol sheody chedy teey dar
dy shedy otaiin qokol fchaly otar otol olkeor oed sshain qoteedy chckhy okaiin
otdaiin okchy qoeedy laly opcheody lkedy aiiry keear dar qoredam
olkeey qokeey chal sheey daryeedain kaim leees qotory okain chctheedy qoeeed
otain qokeey oteey poy qokedy rcheos dchey okeedy odedy okeedy qokeedy ychees
qokedy chedy okaiin shckhy qodaly oleedy otedy soreol odear ytoly otain
choiin pcheey oteey daiin y ory oteedy kedy qokeeody
keed lchey qoan qoteey oteeo qokain aiin ysheey olkar opchedy
ofeey chaiiin am opchedal kedair ycheody qokchedy chol
okchdy lshd
cheey saloiin lchedy dlee olaiin tchody olchaiiin yteeod ychain opchdol ykar
sheody olchom shedy am cheey ol qokdair
qoky chedy sheol qokaiin okain tcheoy chdy dam qokaiin
olkeeor chey ain qoty shedy lsar
opchdar chdy oeey lchedy tchan
oteeo qochor oteey rchey loly oteeey
qodam chedy or opchesy ol qokeey pchs qol
oey qokchey choiin chor dar oteedy dar shd
lyeeol shar or oteey sheesy okain arol sedar ar
odain qokeedy ar dchdam ol olos qokaiin
olcheedy ar qokiin qokain
rdam qotain qotar qokaiin kody lkcheedy shckhy oteedar osheear
lchedy aiiindy areeol cham yor
okchr pdam soleey chctheody orchal
qotiiin shedy lkaiin cheol sheol chedy
qokaiin qokain qokeedy aiiindy qotal saly lsheeo
okchor qokeey qokdaiin ycheeod otcheody
lkees shedy daiin shedy oo chedy
olshas okdam lydy chor qoted
kd chey qotary ol sheey
qokedy keod chey shos sheey
qoteedy yteody daiin tcheey qoredy qokeedy otain
okcham dleedain y okal okshail
aiin ofeeol kesy ches oleeor
ychy chedy oteedy lseedy qokar
olchr cheol qoky chedy sheol
okedar al qokaiin opol ysheey
aiiry ofchaiin qokain qokal kos
chcphear yshoiin
ain oteey oddaiin kar oteedy qoan qokaiin otedy olkaiin
oldaiin sheedy dair qokeol qokaiin
okol okain chedy qokedy olyees okdaiin
lkaiin olchdaiin yshor soldy
qeeod ar om lol
opchary chckhedar qokeedy rey
saiin otedy otody chey
rody qokar kar chs fcheod
soraiin okaiin qoteedy chedy
ykchm daryeey olchody qokain
otal qokaiin qotom otoly ltas ckhey qokeedy
aiin qokeedy qokain sain qokar sheedy okal
ychedy teey qotar opched qain
qokain deos shctheees shey
okchdy okain
solos olkeor qokeey cheey lteeal aiin qoeeeos chey char
shol dsheedy ol olyedaiin qokeedy okchedy dar kcheey sy
qopchair oseed shedy oldaiin lsal olkaiin qoky ol ytcheed
shedy qdaiiin otg oleedy qoaiir y olas qotedy
areol daliin ckheos lkesy aiin aiireeo cheeey
pchair daiin
otshor oteey lched
ar oteey aleedy olols olkain shedy qokaiin or qotaiin
opeedar okar keeo qokedy okaiin cphedy olkeedy qotar ol
olyeor qoky air qokeey qokaiin aredy qokeedy cpheey otar
lkaiin ykchaiin dedam tedy sheo cheey qotedy qotaiin
y chedy oteedar lkeeol lteeo olshal otaiin qos shckho
oleody qotain qokedy dalol tedy
daiin qokaiin ol oteedy ddy okeey shl
ychdar ochy saleeo okeey raiin cphoiin otedy shol qokar yches
shedy rchaiin oteedy shedy qolcheeol oteey qokeedy cheedaiin
qokedy shckhy arm solar lshdar shaiin lcheol lkees qokeedy
ykar lsheor
olaiir chedy okeedy oteees aredy okaiin chedy otain shcthaiin cheey
okedy reees qotshedair qokain chal rchedy sdain
redal qol lshain sheey teeoy qoal raiin
qolkey qoteedy qokain ar
dair qoteed lkey daiin sordaiin chedy olkal kols qokain qol lyeal
sshaiin olkedy cheed dchedy teol pched otar lsg daiin roiin pdor qoeeor
ltdy opchy dar qokeedy otchey ar tshary al tain qokal otedy okol
opod kshol shedy dal lyes okain dedy okchedar qokeedy ol
chedy qofchdy chcphdy soraiin opdar tcheey olyam shees ofeedain cho
aryeor qokod lor sheol cheedaiin qol lkar olshees oteeody qotd dsheey shey
osheedaiin ckhody kd shedy chctheeedy oty oty tedy lkan shedy
dchol qopchm ols oteod okaiin opcheos okeey okaiin qoteedy kaiin olkedy
qokain daiin otody rody okchear
qokeey koiin shckhy okshedair ckheedar lchedy
solas chdaiin oty chdy otr salar sheedy sheedy
okal dy cheeor chdy qokaiin qotedy lkear qolshy lsal
ardy dorey qokal ykchod qokeody lor qokeedy
dar lchey otedain okchedy lkchar oddy ckhdain
opcheedain aiiinol teal qoteey yeol dchdy odeey
sr oltaiiin shckhy qokor qokor okor otar
ycheedaiin qoteal otar otchey ckhdy qokeey qokeey chedy arar
qoeody dal ochaiin lkary qopchaiin qokeedy
olr lchedy dchey tcheey dam qokaiin lchey
olchear qokeey yteedy qotedy kedal esee
aiin lkdy olyeeey olchan qokaiin
otchm qoteey yshear pchdy daiin sheedy chedy okeedy lsy chor
shedy soleeey ar cheey chedy dy cheedy qotedy qoky ain odey
oteey odaiin arol otar olkchey dar shckhy qokedy
qokaiin kdaly qokal ykar ckhas oty ctho okedy raiin
lsr teo shckhy kaiin pcheey oriin sheedy chedy
qokchy shedair qokal
am teeol seal
chedy qopchdy
sordy okol otedam teeol qdal orchs redal qokain
oledo aleedain dar okeedy lsal otaiin tdar shcthaly
dy chdam oledal chedy ytas qotain
otshear opody pol cthes cheeody shedy shaiin
cheear opeod pcheedal ykeeo qofched char
yteear otal kl chedy sheol pchaiin arain
otar lchor osr chedy okeey chcthm rchsaiin
ar olkeedy shcthaiin aiireody lchor qolchedy ykches
aiin ochor okcheel chaiiin
otaiin odydain peesy qoko lkeeody chaiir chol otedal
shey shol lchair lshar cheol okeedy lkedaiin or qokaiin opeor
qotaiin qokeey shedy arydy
qokeedy qotchdar dair opody ar orar qoam taiin dain qokeey
okeal opcholy sheedy okar qokol otain shdam qokain
sdy saiin
qotal qol okchey fcho sheey raiin otain lkees raiin
qokeey lkdy aiiinaiin eseeol solkoly lcheey
leey keeody dshs olam shar
chedy qokeedy saly opcheos soledaiin ol aiiindaiiin aleeey shedy
okal dar qokedy okar chcphear ykcheedaiin ycheeol sordy kchg sheedaiin ctheody
olcheedar opain opcheor qokeedy chedy kchom
soleey olshar qokol
opedam aireeol ar tol qolchee soledy rar
arm qokar ar qopedy peeedy
ypcheey ykees chey fchody otedy daiin
qokaiin chedy schedair ar cphear qokeedy dar
okcham chees qolkeeedy shol oteey lshear
okaiin ol qokain daledy tain dchor olky fches keedy lkchdor
lsoiin saledy shaiin chdaiin lcho areedain aiiineedy qotchol
opcheey ledaiin qopchair aiirar ykdaiin chaly yaiir chedy qoteey oteey
qokedy okaiin cham qokedy chckheedar shody ckhaim cheedy
shedy schedol ol sheody
ol sheol olkeey chedy qokol
opdy qokdal qokaiin okain qokeey olkos
kedar chedy odeey sain olam odedy
daiin lcham qoeear ltdam qokain qiin
qotain or shctheed
sheedy dchs lseeey
redain aiiinedy qokar am
qopched olkeody chcphs chdy chdol olchal cheedy shey qokchey ysheedain
lear aiirary or dy chor shedy tshair opar alody am
lked ly tchaiin opchar qokedy lkar dar dain dar
qokol olkear oky qokeedy aiin okedol otedy am
kal ardar yshdaiiin olkain shedy olkeey
oredy oky aiin olkeey qokeam otok lsdain lkee y
okeedy olkdain qokeey
cham oteedy ol dal okeey teeoy chedy daiin
opeedar ychal oshdy dal olan oteey
otg ol qotar otchdy teeedy
qokeedy oteedar oteedy okaiir cheeod chdaiin yty
qokeey oliin otdar chey qokain deedal
shedy qokeey lchdair olydy qotain
kcheeeos dar tair otaiin sheeeody aireey al
kshesy otain laiir ytain oteey chckhs daiin oteod sordy ltedal
so chctheor shol qokeey chom okol otain saledar
ain ory qokain qokal lseeor dshal
olkaiin chedam oteey qotol okain
ykar shedy octhdy qokchy shes
ockheody shear qokchdy qoeesy saiin olkdain
otedy dy qokeal okal
shedy oteey lkol dy
pchedal raiin dolod sairedy
sairol tchey olyy okeedy
dshar dchor kcha chedy qokeedy otain kchedaiin dchedam
qoky pdaly shedy qopeos qokar chdy olydy otedy okar oty
chedy oteedy qokedy
olkain qokar qopcheaiin ar olyeey qotar qokchey olshal
keedy okan shedy okeey dar keain oteor qokedam
cphain qokeedy qokar cheol dal al oteey
shedy dy cphed ctheedaiin
kaly aiiinam yshaly dal lko tol olyeeedy aiiraiin
okiin qokain pdain chedy okor salar pchdy aiiinair qokeedy
chy okedy opeedy solee qotiin olkain
keeey dleedain lsody olar okeey
chckhy qokedy qokar dchedy qokeedy
shey ked olkain sheey
qolkaim rchey
soly yty kar sheey okeedy chckheain qokeey tcher chedy daiin fchody
qoky odyedal qokaiin qokain qokched tedy sheey olkoy keor or
opees dshdain daryeey qotedy opal ykdar qokor ods ol dal chcths qochedy
daiin qol daiin qokedy kshed dalaiir ytol lkair olkeedy chckhy
les chg olchy al
okeey qdy lkear ysheol okchees qol qokar shedy yeor qoko or
shcthiiin ar ochedy qokeedy lseain okaiin lkcheoy qokeey ykoly chedy oteey
otshey cheey chedy otchair opchees ddal cpheod lkchedar dshs dshor sheol
shl ol opchom ckhy qokeey otedy sheckhy shedy olchee
qolshdy qokal keal olkar otchey dar tcheedy qoam otol qokain roly cphs lseey
ykary chdaiin qol doleed qotain okl shedy soledar
qopedy olkar chs ar kchom qokain okeedy
olkain chedair oreor shedy odaiiin chdy
okedy chedy tedy oksheeey lcheey sheody
chol qokaiin shedy ltoiin qoteoy
peed tear qokedy
sheody otain
otchdy cthdy lchaly chas
tchedam qokchedy kl chckhy
yshedy okaiin
okain qopdar xey
olkeedy yeor qokeeol
qody aiin daror sheol oiiney
opcheey qokar qokaiin qokeedy or
dal solais ain ysham
chdy yshdar qoko
cheedy qokeey
raiin doldy sheeody
or pedo olshdaly
ycheey qeeo oty chody daryeey dar
oteedy ches kols fcheody odol qokar qokshedam sheol otedy
okeey okeey qol qotaiin shedy shol shckheal sheey
qokain sheol pedain qokair daiin olkaiin qokain qokar chedy
lkan cheain ain dedy daiin ol pchals olkear
ltedar raiin daiin keeedy daiin
okody chm qokain qokeey dshery dshdaiin okedy ycham qokain
lkdal tdy reeol ychar qokaiin re olkedair
oraim dar areedal ltaiiin opchedam opeor
olkeey okeey qotedain ltais qoteedy redy qokal ykdair shal
yteeey qotaiin aiin
chom saled otar ol dareeol otal odeody aiiinaiin lkg
ar qokeedy otar sheain reeor sheedy leees ol qokaiin kaim
dain chedal okain qokeody lkchedar olshal otedy ltd qoain qokeol okar
shey ochm qokm sheoly al qoty qokain scheor tor sed dain ychees otain
okaiin olshedy solar che ran okeey shey daiin soreod ol olko qokain okar
qaiin cphal chckheedar lchor oty salaiin qokar sheeos olkaiin
otchaiin okcheed qokshedam qopedaiin yteod daleey otar chedy shaiin
dar tcheeey saly olkody dcheeedy qokal qokal
qokedy oltol otchdy shd soreey qokeedy shckhy
lsain qokeey shdam alyeody okeey chckhey chail ol
qokain qokeey otedy lkols paly solesy lkchedain
qotar dar sor qokeedy lseal qotedy ter qod fchdain qokaiin
qopchaiin dal qokeey shey tedy lkain chedy ocheedy
dar qokain lsy lkol dareod aleey shedy qokchdy
okain orees oteedy chol daiin qokeey keedy oleain okals pedy oreol qokaiin
kedal areedain olkaiin ckhody dar qoteey qokeey qoaiin qopcheoy shedy sheey taiin
dolair qotaiin olks daiin chedy dleo char qokain ol
chckhy olyol olkol opear
qolkor chcpheey scheor okeedy reedar or daiin koly
keeam opcheor rcheol qokaiin keeo chedy chcthar okeed sored
pcheey olory olchom kedaiin shiin ckhol qoy ytcheody qokeey otody
okar aleeos kdo lydy yeo ypchom aledal shal
qol chey shedy dar daiin cheey shedy qoky y
kchy otedy lkedar okeedy al ofcheeedy aiirear qokchdy
shedaiin oteear qolkeedy solke qokaiin chedy qokeedy
cthair qokaiin qotedaiin poly shedy opchey
qokar taly oky raiin dardy qokeol
sheey oleedar sheedaiin soreody
sheey olka koiin qoedain aireal cheel ctheo
ldy oseor qokeey qokdal qokar chedy dain otedy oar raiin qolchm chey
ral odain olyoly chal qoleeol sain sheeol qokaiin ytes ykees
lshs opchor okcham tched daree chey chckhy kchdol otdain ar qokor chedy
tr olshy fchdain dar lpcheor okeey qokaiin
shedy aiiinaiin doraiin otaiin tair okaiin keos kchain okar qoty
ral qokaiin kar qokchedy chdy dal lchey ykeod shol odo odeedain
raiin qokaiin qotaiin keeam dal chdy dolod opchaly lkedy chcthiin olko qokshol
otsheol qokal ked qokshaiin okain ypcheey laiin olkchdy olshdain solkedar
qokeedy qol chaiin shckhy otain rched cheey kedain chedy oseeo shair
oaly qotal odo qokeal ody dy chedy shctheel okal qokain
olkar shedy daiin otedy qokeey qokedy opchary dshs opeol ockheesy aiin oty qoeeody
sheedy otar daleo rdam pdain shedy dy pchedy okeedy qokeey
chedy ykeey opcheeam chckhy sheckhy qol areaiin ol chedy lkaiin lchey
olkain shcthody chol lcheedam qokedy daiin qol aro odyd kl otos shedy
shcthedain qotedy oteey soleol koiin osheedaiin qokain
ley daiin qolol qokchey olshery qoeedy chdy
qokaiin shckhod oram oteeey ychar
shody sheedy chaiin oain shar
chedy tcheol qokoiin y aiireed ckhl qokal
ykr lsedy qokar aiin lkain lteeeody lchedy
tey lchey odol or
cheedy qokshdar qopcheeod
chal cheey kail olkain
qokal otody chcthain lkain qoky
qopcheeedy opchain olchr qokchey cheol qokeey qokaiin kg ytam
qoeedain aredal okeeey qotain dy qoleedain qokar daiin ol
otaiin peedy ytdain oshedair olkody keees qokedy
lkedar okeedy am ocheey leeed qoeedy
olal ardy ychar otedy sheey chdor lcheeedy
opchom taly teor olcholy okain
lkchaiin odar qokain kcheeody
dshedain ldair olkedy pody keal
opchaiiin otaiin ol qokedy
dain pchear tcheeol lsedair
qokal ras chedy
cheedy okain liin olkair
cheey sheol ol syedy daiin olkain
shcthair pshdy dy lyedy sheol
qokedy reedy olais lsdaiin soredy
qofcheos olyedaiin ysheol
sheedy raiin
otar shedaiin qokol fchedy shedy qokar dchey
sheey opdaiiin schee shctho olyo
qokeey okedy am oseey
lsheedy ytchaiin oredaiin ol
qokeal lshl sham qokchedy
ol chr qotain sheey
tair qokol otain olo
daiin qoteey otain sheody ar
qokeedy qolchdy olky chckhy dalair
schdy qolcheey oteey
olkaiin sheol ol qokchdy kory otedal olsheedar olkar keeo
oro shol dleey chckhal okaiin pody dar
y qokeedy pdor okaiin kok okcheeedy
teey sain keey dy tshy fchs
chdy cheedy otedy shol qokdal
aryair odeoy shey olydy
lkeey odeedy qokedy
sain dleo chedy okchey keoy olkdaly shey qoteey chckhl
chedy shaiin pchdaiin olody ol dchaiin otchedaiin cheeos kos qokaiin
otedy dy lchedy doleol opchees qokain qokeedy
okol otm qotchdy olkos daldy ytcheeey
scheey lkeor qokeey shees
ofeey dar keees okedy lteain
ods ol tchod chdy ledar qol sheol
sheey chdain qokeedy qoeedain koiin lchees
shedy solom yteees qokdal
dar qokeedy or
pchor chcphain tdy
qokeey shckheor sheol sm
qokaiin oteeeody odydal aredaiiin
pedy dar
olchdaiin chedy teal ld sham qokain oteedy lseey pchiin
por okar ol qotdair ysheey ychar ytols paiin lsheed
qody dam lkaiin qokedy okaiin ol qotain keeo
lkedy qokeedam reeey chol sheol
sorm otain lkeody opcheedaiin ychg
olchees olcham chedy daiin chckhy
qokeedy chedy dam olkaiin qokain
qopcheedal chdy dar okedy darain sheol dar
okedy qokaiin shdain qol rchedy okeedy
ykair ykeain salain lchedaiin olcheeey roiin okaiin chckhy lpchedy
qokchdy or daiin soreey tchaiin
lches odyeees shar peedy olsheody
qokeey ydam ol qoko sheckhy
opar daryeey dar lchey odyoiin
lkam chs dal ar
qokchdy ol osees olks
shaiiin dal otedy qoctheody
cthdair oteey
dshy ycheeol qoteey okeey
okain qokchdy ypcho lchair lchedy
chom ol oeor olyeam dar okeedy
qoteos tedy qotar olky
chdy ty okdor otchey ykcheey
deor kchod shol
aiin octhes shedy qokol
okain chedy ol
orchedy dolaiin dain
qokee olkeedy dleeol
olchol olky qoteedy lkchaiin
sheol ykol sheey qoedal qokain
doldy dar tsham aledy
dar qotaiin chey
oteedar al sain
dal ychor qoredy yshdar lcheeedy kcheor
olkoiin lchary qol cheeol ychedain
oshedair oteeal otedy dal keed
cheedo yod dchedy olkeedy qoeain qokaiin chedy okaiin ol
scheor ytedy ychy qoedain qokeey okain qolkdam
or dchor opchy oleedar sain cheeody
ykeos lkaiin oteedy qokedy lkedar aly qotedam otain qokaiin
oteey qotedy olchdaiin qokchdy reear otedain qotaiin tcheal daiin lcheor
olkeey keal dshd sheal chedy lkeeody chedy keeey
raiin dsheod daldy odyedar chedy teor chctheeey yteeol
ytchair chedy lkeed chedy opcham shl
lsdaiin olkchdy qol qokeedy qokedy qokeey leor
lkan cheol qoeedal ykar darain
qokchey chckhy daiin soleos otcheody sheckhy olkeed olair qokeedy qotain seedy dsheedy otdain
qokain qotedy oteey olkar shedy aiireal ar oteedy dar rcheey
qokeedy opchedy sheedy dchedam dal qokaiin keod ltaiir lsheedy ar
daiin okaiin oeody oll pan qolshedaiiin otain qokedy olkchdy oteed aiiinaiin
otaiin chckhy tdy
chdy lkaiin ltear qolkary ytey tched qokr aiin ledar aiin olkeedy
qokaiin chckhs otedy oksheedar opcheor ain dchol tain chedy olkchey shckhain tshy rdar
shaiin okdam okedy shedy soreey oteey oddaiin or chckhey sheedy
shckhy saledaiin otain oteedy lchaiin
dar solaiin tair oeedain pchdaiin ol qokar shody opey dched
qokeedy okaiin cheeal ofcheos olyary kar shal olshs aiiineos qolkeeor chdy dar
shol kdol ykdair qokeedy chedair qoteeey qokaiin lkcheody dain qotshm kchdar
qoteey chctheey qokchy chol okar doleedy reedy olkdain chey aiin daiin
qokaiin dar opcheeody kom qokedy dam arain qokeedy keedar alesy ain
shcthedar ctheal qopdy sheckhy oteeo chey ykeey shey okaiin yty qoteoy
olkeed qol lkain dshee leedaiin
qog sham keey ar dair shedy qokain opchy eseeol shey octheey qokeey
qoky cheol lkaiin ar qokar ol odedaiiin otdar lsdain ykaiir shedy qotaiin ked
ledar cham olal rcheor otchdy okain lkeesy kory lchedy sheol ol
qokal otedy okaiin ar sheol qopchear ytche am dy chckhey dar odor qokchdy oteey
keeody olan olkol fchey or darar chair chor cheey oteeey ykdy okain qolchey sored
sheey qokeey pg shdain qokchdy qokeedy raiin ar xear
ry dar aiiinedar ain yshedy dleo y
qoreos daiin lkdy okchar rcho okaiin otm tsheeedy oleeod pcheedain
shol oledal otaiin shckheedain olkchy ol ochdair okar ofchaiin oteedy chdy qokeol
qokchedy aiin qopy ol dy qokeody sheckhy opar otedy shedy
olkeey dleeol oksheed lchedy qokor pchey opchaiiin pchey
qokeedy keed lsy aireey qoeo oteey ykeeod chary
saleoy par olchais qokain otshar dar qokchedy
ol qokchdy qoeeed ytal
qokdo shey kchod doleey okeey qokeey peody solol otor ochedy
okeey qoteey lsheear ol okchom qokeey olked otol opedy lkchody
daiin qotedy olchedy shaiin dchor qokeedy qoked qotain chedy yshed
opchy qoteey chiin sheedy ar qokedy opcheeo y schdy
pcheey sairdy opchedy aiiineol qofchar sales okain shedal olchoy ody
olkedy qos sheain qokr ol ar oteey sheear qolkair ckheeey reed
chor kain chctheody
aiirain reedy ckhedain lyo dain ykoy pos qokar y qokeedy
lsary qokain ytcheos leain otedy doreey qokeey okain
ykr olshar ol chedy
cheey qokedy qokchey
otedy chey shedy shey
lkols sheedy oldy dy tshol
dair qokeey shedy
shol shal tee aiiinear
osees ychos aireey chedy
lkeo chey yeody oro qokeey
soledy ykoiin shckhod
dy lsheeo qokain okchdy kor
oteedy okain ls dar
lchdar qoky otedy odaiin pchealy
otear okchedy keeo
sheo dkdy qokal olsheey qokar ytcheal
qokain sain dchaim saiin saiin qotaiiin shedy odeey qokeey
lkeody aleeo pol dordy oteey sheody okeedy lsheedar cheeor
chd qokaiin opeear alyeol chaiiin olchory kdy chcthail ltiir
daiin reey shedy sorar qokain chedy qolchdair
chcthais ran arol or qotol opeol otar
sheody chdaiin olery qoky
olkal lkchs ol okaiin lkcheedy qoedal sheody
reod qokaiin chckhy okar osheor chedy sheol ykeeey oksheedar qoky chedy
qokeedy shey qoteey lkedy okchees qokar ain qoteedy
char olkain aiin shckhy aiin dal lkaiin ykes kor
alydal olkchdy yky roiin otoiin olkaiin qotedy
aiin qokeey qotd odyody dain dar chctheoly
chol okeedy olkaiin chedy lkoly ychdain shedy lkdy
kshar cheo odeody cheey chckhy aiin oky oty shedy
oeody qokeey qolain lo solcheeor qol qokeedy ar dal
otaiin qokal kory chedy yshor ytcheo qokor
air qokeedy olos soleeol
ol okol qokain chedy aiin lal otedy olchdy
kcheeo shey otal otain keed chor dshe reees cheear chedy dam sheey
ol sheey shody olkdar aiin qotar opchey lkealy otain
shedy yteeor qokar chol qokchey chedy teedy dar
olky reeo oteey chal okaiin sheedy opcheey sain ykoiin
qokal am okedy qokain aiiinail okshoiin sheedy dar
olyeor okeedy lchedy olyedaiin qokchedy
okain opchr qoeed chcthedy daley
ypchey lchy otody lain otshm
ckhody qotchey chedy sheol oleedy
cheols ychor oseo sedy chdy
qopcheey qokar daryeey shos oteey
ckhol psheor
oksheom pchdy daiin qoeedy qoeees pcheedam
shey lcheedy ltdain lseod rdaiin peedar yteeody qokain
chedy opchees fchedain okery qokshol
sar sheey ol qokeedy chaiin qokaiin eseedain cheor
doreody olkedy chedy lchear sheol pched qokeedy lchedy
chey ain dal okeey qokaiin kedaiin olkeor
ksheed chedaiiin qokain lteeody otl qotedy ocheol chckhy
solair oteedy lchey al aiiine qodaiin
raiin rchor qotar
daiin kory oteed shedy otedy lkdaiin
qoeoy otain okeey lchdair opchdaiiin chail
pchdy lkiin olkair olkeedy otain aiiineedy
chckhy ysheey sain lchair ckhos shdar okor
chedy otcheeey qokedy qokaiin oteedar otaiin teol cheey
sheedy chey oldaiin oleeey aiin olyan sheey
qotam fchey tair rcheey arg qodaiin
aiiinaiin daiin olshan
sain okam sheedy shcthdy osdy chey dshs chees fchy
oreeol qokchy or loy qokeedy aiin chctheal cthaiiin
shey lkeeey chedy tchear qokaiin opdam okain
areo doreody air lkeeedy doreeo qoteeody
otedy ral dar qotal kory
chedy teol qokeedy lchedy
pcholy olshol
aryeey oteey reedar opchm opcheos qokor qokain
raiin qoto qokaiin sheol chdy kchedal qopcheedal chd
fchody chey okshal oteey otdor oky qokaiin olshan oteey chol
aro qokeey cham aloly ctheol olkoly olody
chedy qokaiin qol cheedy py shedy ykchod
araiin pchol aiiinais otcheeedy dairedy lchy qokain
shcthair yshl olshedaiin
tdal okaiin
okain lkedal qody aiirsaiin ol ypches qokedy ytody yshain chey qoeoly
qokedy qoke ltal odear liin qokain ar olkeedy cheeo lchey shey cheey
shedy qokaiin ar lpchod ssheal lseoly or tchees chaiin qoar pched qokaiin kar okeedy
chedy ykchm dleey olcheeey ytain kshair tear otaiin qokeey ycheor okcheaiin qokedy soleedaiin
aiin lcho solealy fchor cheey lkchdain dain ykar shar shes ctheody or
chdy cheey solear qoky otaiin
chedy opchy tcho ral lchedy ksheey ar qopsaiin olshy qaiin areey sheol chdy
cheed qokain opchees qoctheor chckhy okar chedal qokaiin chol sain lchedy daiin
qoteain otchdy okeedy shedy qokaiin
ytal okcheody chckhedain dcheedy aiin oshm lkaiin otedy qokeey chey ykaiiin
aiin aiiry cheod chor shey arols okain reeody redain daiin ychl qokain qokeey okchey
chckhy oteedy chg or ykchedol kaiiin shedy olkeey doredy qokal olkal salan qotchor okeey
pchod okchdy olkeed daiin ain shol soreedy kar qotedy dal ool
shol sheedy otchdy seor opcho shol
qokaiin qopaiin qokaiin qol ol otedo qokedy qokal kair shey dal
odedy ypchdaly okg dshl ytees chedy qokaiin chctheody sheey chedy qokar
ofcheey qokeey cheol dain dal olsheol chckhey qokchdy dar olkal scheey shcthiir
dar yshedy dy cheey opeedar oedy qokchey kaiiin oleeor dar
okaiin qokaiin cheol dedy daiin
leol syd lkchedal kl olsheo lkee shedy shckhedam okeedy
chedy ol qopchoy raiin pchs aleoy ol aree sheol qokeey
ychedain aiin daleos olshd qokeey sheedy qokal qol qokar
chckheeody ychdy solar dar
qokaiin solchear dal otain chctheer y otar kal otain qeoly lsheedy
shol dchedy qokor ychar orol sheey ykchaim lchaiin dchor tchedaiin pan ol
otsho odeey qoteey lchor solchoiin y qokain qotedy shol lkear sheey qokol
qokain chckhedy lteedar opcheody shdo cheear lshg qol otal saiin
otedy lkey okeedy yteain qokeody opcheeey lkchok opchdy qokaiin
shd dar otol opey chedy olyo otar qokaiin chedy
okar qodaiin okedar qokeedy lsear qokaiin dsheedy
dedy qopchaiiin aledaiin lkchs chedy ksho
saiin qokal am qol oo okaiin qokol qotain qokedy
lkiin opaiin lal choiiin fchey otchedy
ycheed kedar qokeey saleeo shody
qotain ykaiir shody paiin otar qolkdam qol qoy
chs aiin olkeedy ol qokar shctheol
qopcheody sheey kedain ol qotar sham oiiineo
chedy chaiin qokeey qopchain cpho ral chckhy
qokeey dleeol aledy lkeeol aiiry tshaim aiiram tched
qokchy qol qokal
okal ykaly shctheod aiin qokeeol ldar okeey aro qoked dlee
chedy oteos lkaiin olchees keeo chol oar oleey opcheeos
otedy dleey okeedar chs chey qol pcheos
olkeedy saleom okain qokeey dain qoiin opedy ofeey lsal okaiin
olchain lkos chckhy qokaiin shedy okchar okain otal ol
olody lsok olydy soreey sairor daiin qoiin fchdar okol qokain lsey
chol otain soredaiiin otain chckhal areol
okd chckhedaiin kor dal ar lkod
daiin shckhy aiin qokal dar sheol dar daiin
qokaiin daiin chols qokain chiin opedy
leedain qokeey otedain qokchdy ar qotal ockhm
okchedy or qokchdy chedy qopol opchees
yteey arols oteor
doreeol oro dam lky kedaiin otees raiin chctheey rchain
qopchedy kchy qokain oteedy dain ar eseedain chedy shody qokain
shedy qoeeo oteey chedy dal otaiin chol daredain olchdy
reedy dar aiiinal ol okain ycheedain
ddain qokain ypchees shedy qokeo oo dal chedy deor otshor
opchedy qokedy qoty rdam qotaiin qokain qokeey qopchedy
ofchol okeedy otedy qoteedy chckhy
dchdair odedy qokeedy olcham aleeody qochdal ar tshaiir rg
daiin aiin lkeeey old cheedy she qokeedy otedy otedal
otol qokain ol ledar oldaiin
otedy lchey opes peeal daireol chey qoeear dar pchdy oor
kchedy olkdain chedy olkeey lkedy lseedy okchdy shedy oddaiin
shary qokain lkeeey otain redair ckhedal dar dy otdain shckhy
otain qoiin ol olkain qokedy ykchor
dam syeol ofcheedy ol lsheeal shedy otaiin
qokaiin shedy olkaiin okchedy oteody
chey laiin aiireeody qol odeal odain
dkeeod ykchaim sheol ol rcheor qokeey
ain qeod ychory oteeo
oteedy chl sheedy okeey yteeody
qokeey dar dleo ol sedar qopdy leo shctheedy chckhy opey qokeedy qokair pcheal
ysheor dchedal ar lkaiin qotain ldair aiiind keom qokain lkesy aiin dcheody qotos
ychd lor qokeedy kal y shol sheody olkeedy ream shey ym oreeey qokedy
sheey okain tiin otedam oo opcholy oley taiin sorl sheol
cheal keeo olkeey ykdor pedal kal qokchdy oteedy shedy qokair
dal daiin saldal ledaiin yshair ykdar lchary opedal qotcheal ochoiin sheo dshar
sheedy opchdol kals opedy oleedo shckheor olydy qokaiin qokedy olkar ychar qokeedy chsaiin ykdair
aiirdy okchdy opeeo chy dleo qol lar pais chedy otcho aiin
oteedy chedy or chckhy qoteey qokeol sheey qoair oeo cheod chary shey lcheey
okar doledy qokal scheal ldaiiin chaiiin chckhy qopair qokaiin
lchey ykchaiin okeey shol lshedain keey qokchdy qoom olteeedy dain opedy kchdy
qokeedy dar ykal aredy oteedy shedy daiir aiin kchan
qotedy cthod aiin cho okain ytchaiir oksheeam okcheor
pcheos qoy oty chedy
tcheeal cheeor lchair okaiin lteedy char qoty chedy okeedy qokal ol odor
ol cheey doleedy otedy qokaiin shoiin aiireeedy oteey chdy okedy ltdor qoky scheey tm
doleal orod daiin ksheo okal aldar chey shey ckho qokaiin shedaiin ykory qokain
chcthed cheey qoeal ledol okg ol qokod qokain okoiin olsheey dy okaiin okol
ckhdy ofchor sches shedy lchain chol opchedaiin olks am dorar ykeeos lchedy
soleeos chdy tedy chckham daryeey qody
otar qoky chedy sheol otedy
y dchor chcpheo ypcho qokeedy
rody shd ykor dolees chody qoky lshdam
olchs chols ckhod sheckhy fchos
lseeol otshdy otaiin kar olkal
keoy chckhy
tair otal ky ar yshe al
cthes kr qotam qokain chctheeoy ain qopchy olchary
fchar ofeey chckhy olkees keees oldal
qokeey dar daiin
pchedy opchy olshaiin ofchey otcheedar ol dain ar tol dy
pchedy reed dalor shctheedain ldaiin dar lm sorees
raiin otaiin chedy qokaiir okain qokar qokedy keed
otoiin ol ocheos qokar shctheody opody eseeol lchedy otar
raiin dchedal lsheol qokaiin
tey otchdy ol qotaiin qokedy
psheey lkedal qokain qoky dar sheol
or sheey saleeo tedy olkchy dar
lm qokchdy salaiir roiin qokeey odeody
qokaiin opol sheol lsam yeey otedy
sheedy soledy qokeo shedy
yshedaiin olkary ar
qotar chy tshaim kchar
ykedol otedy otody dchdaiin ltl
shl lsy chedaiin dlee cheedar lkeor octheody shckheor
cheey okes lchedy lain chcthar dsheol tchl raiin
qotaiin otchaly otchdy qol areeol tchaiir fcheody
oteeo daryee chedy ol olkail
otaiin aiin
qokeedy shedy sordal okeey shedy okcheeoy shey qokeey qokeedy dar
sshm reod shedy doleal oreeal chdy sshd ycheedal shl oll
chckhees olkain qokeedy sain shedy okaiin qokeody okaiin qocheey qotaiir qotdor dchedy otcheol
qokols qokain or soledar ain chctheeo otedy soraiin cheedy qoaiin arr shedy
olkod qokair otaiin olar qotchor qopary oly olkain qokeedy olkol opedy
opom qoky am ofcheedain saiin otedy qokeedy redain ol opchdy shckheor daredy
okar ordar otol otain ol olyy qokain okeedy qoteey qoiin
qotain chaiir okeedaiin ar tcheor odear qokeedy
dar aiin pear dy
qotaiin ots sheedy sain dam pal areor cham fchdair qotal qokain solain okcheeol
qokeey dchedy yshar qoky chedy tshees keeo tedy solcheor
air daiin shedy doleey chctheeedy sal qokedy doleedain okeey shody qokain yteain
qokaiin otody okeor rshed lkaiin oteedaiin qoked okaiin shey chctheeody qol
tod qoky aiin qokeedain qotom otol otm daiin chckheey
key cphs dar cheey ykaiin sar chcthain octheol ysheeed sheear ychar tshor qokar shctheor
aredaiin dar tchey dal aiin osaly opa chedy tchain
areey cheey raiin chedy chol chor chey ytedy lked
olkeedy oledain oteedy chedy qokain dar tees ky okain okeedy
qokol opaiin chckhy qokol ckhol shedy doldy qoky dar qoteedy oteey
sheody dar okor ychar lkey qotaiin qopchey
opcheey opchedaiin shedy yty saireey lo daiin okchedy saleed
schaim chey keed chey ytey oteey shdaiin dam
olcheedain qotee qokar ofchaiin yshaiin
daiin cheey aleeor pdain
lchair qokain shol chdy shcthor
taiin okaiin opdaiin cheedo seol
qokchy dam chckhas ol
qoteedy pchain qokar odyeedy shedy
kchor sheol pdain sha
chedy otdor saiin chg ol qokaiin
qoteeol cheees
ar teal okcham qokol opeor
solain dalear qokeey otais chdam olshor
qopchdy shol qokaiin chdor oky odyeedy
shedy qokeey tshor dal orm
qotal ycheos chedy lpchaiiin
qokain shol olchs lshd qokaiin dleal reeody
alyor qokar shedy dy lchedy lkeom cheol
otcheoy chdy tdy chedaiin dal solkan
otaiin okeedy ol ar lkaiin rd
lkeal okam opeeody shey
okchod lkod qokar sheody
chs kam otedy qokchdy
okes ctheeol qokar qoreeedy
olky olkedol aiin
qopor qokar olchoiin
rdaiiin chedy chey
otedy qokeey qokeey
chd qokaiin lkol eseey
qool or dleedain ytain
otedy olkar qoty chdaiin
ytos qokeey olam shal
lseeey qokaiin oteeor solkeeo qoky
okshedair ykchm sar chedy tchear dy pcheo
qokeedy qokchedy aiin chey lko
doleody sar ol chedy chcthaiin qopchedal
ytom ykar re ain oteedy
qokeeol dal chedy cheol
chey qofcho ody solar olair sheol qokchdy
raiin qoks qol odeedain oriin opeos qoleod ar
qokol qokain chedy qoky reeo qokam
chedy sheol qokchy opdain qoctheeedy qokeey aredy
qokar tchear saiin olshal otol olkain dar yshol
otedam cthey okchdy ol odal chiin opedy
dorol qokches yksaiin oks choiin
cheey saleeod okeedy y
dchy chckhy tched dal oseody qokaiin lshody dcheal qokeey
shal aleeey qokain saiin rchaly otaiin ar sain qotchaiin octhedy qokchdy chckhary
opchedy dleeol ar qochair okeey qoked dam qokeal olkal cheol
qopeeol qokar oteedy qoeeor sheedy leeedy lcheeey olkain oky shedaiin
otedy aiin daiin olan octhdaiin ykam ol kchal kair okaly olyedaiin
ar chcphor aiirey okcha sheed shedy oteeody shedy tshair qotchdy
olchy otar chdy cphal otody saldy oroiin okain qokar chedy
qopcheey olkar aiin sheckhy qokeey otedy dareo sain keedar
qoky dsheedy qol okaiin qokol olkeody
octheey kshed oeeody sheedy
tshees ychedal okaim olkeey olsheod rshod oey leedy okeeey raiin
qolko qokaiin dain ol qokain otedy doreey lkaiiin qotdam chey
kedaiin dar qokeedy cthdl lpcheeeos odyal chdaiin olcheeor otedy
keed lchor shesy okaiin shey oteey tsheeedy daiin qokeeor qol qofchary ykar
dleal dshedaiiin olkain redaiin lkair arm qokeey okan shol ar
ol oeeody qokain sheeo qokeear ytoiin soledar y yshy or
olydol lseeo ypchol cpheody reees dar lkedy qokor qotedy kshedaiin
saldain ytl olchom qokol qotain ain cheey ofcheear ol chckhy
qokaiin dar tey sheod or sheedy keey
leedaiin reod qokchy ol ysheo shctheeoy
olcheoy dshl qol rchols
olkain or ar qokeey
otaiin am teody qokal
olg ol qokaiin raiin olkeey
sheody sheol alear qokchey okaiiin qokaiin
shedy soliin qokain chdol keeo
okaiin ysheor doleey ychom oryeeol
okedy chckheeey okedy dar oedy doldal
kchees feey qokedy qotedy otedy solkeain
chdaiin or teor chdy chal yteey char
dleey ol dar dar qokor dar am
cthedam ocheeedy sheedar ykedol shedy qokchdy
olkain lke chckhar lkeey oteeal opeor ykdy
fchedy osy redaiin cheod dar qotchdy chol
kchees ots daryeal ain okar
kal qotain shol ykal qoeo okcheeody
okody oky rdam rcheey aiiineeol lshd
shey tedy dchedam chctheeo qoal pcheedal alar
choiiin oteor qokeody octheey solees qokeedy qokedy
qokchdy olkeor qokeear chedy ctheody qotol otain otdor
dar lpchain qopchr shey pcheal otar dly kedaiin
ots shedy redal chdy qokchdy ychal ain
ar qokaiin okal ol otain olkeedy qokain dair
yeal ykchdar raiin am chey
ry sheey chckhedy qokchol
solcheol qokaiin keeo kal
olkar okeod lse ycheeedy
solair sheey dleey chedy
salal dshor kshais
ol cphor soldor aiin oteedy qokedy dy lkcheedy qokain sed
dleal qokedy doleeol qoteey aleeody cheo qokar okal
chedy qokchy shedaiin qotedy kcheos opcheal
dar okchol taiin dain okaiin oeal ydar olydol
peedar oedy ody qotaiin qoky oreo cthedar
shedy ochod sheedy ss qotain otchey opeedar
qokal lsheols ytom oteedar lchey qokain qokar ar
reoly qoteedy olchedy lkeody oeor redaiiin opeos oar sham
shedy qokeey chedy shol lkdar qol qoteedy
sheckhy qotees qokeedy all ol qokeeol qokeedy qolkaim tchy olkedain
qokaiin cheod qodam okod olkain qokeey chctho qokaiin
oiineody chcthaiiin y dain soledaiin shedy areey
qokeody qoteey qoteedy oll okain
qokeey opchdal lchy oteed
shedy chor ltal chedy
shdor ol sairal cheol qokain
qotsaiin or dam olkedy okain
qokar arain se chedy chcthy lsary
cheedar ychdy raiin lyedy tedy
okain ksaiin kes shedy
olcheed al ypcheeol yky
chedy eseey shedy
sheey ar lkedaiiin
otdar raiin dal fcheedaiin otaiin oleear
raiin al oteedy lchedy
le aiin tam otody
qors y orchdaiin chedy sairdy okary olyair pedy
qokeey tshor opchos ochey aiireeody ols dar ar
odeeo chos qoealy oteody otedy qokain lkedal ychy
cheol dleey shedy otchdy opar chey olkeedar qoky sheedain
saiin am okaiin lss qoldy pedal lsheeo
qokeey chy ol chor lo olyeor qokeey
qokeeor or olkaiin ckhedain keeod lkol otchedy rdaiin
qol ody chod okedy raiin okeedy chey
shey odedy yshdy qoteody ycheeey sheedy ledar
qokeedy raiin sain kar dy olcheedain
kory oteeo qolcheedy shedy qotaiin
lsoiin opcheor cheol seol sorary kok
kees ol okaiin oiiineal dar shey
doleody ykal al sain kchdy otchdy
otain lkr odyes
saiin ychl ckhos chery qoky
rar shey qokaiin ol
shol qokchedy
solkar qokaiin keo aiiinaiiin ltas
otedy ol kshaiin qokeedy qotar
olchom or lkesy y okcheeo oty chedy qotor ychy
shckhy okain ykeo qokeey ypchor okedy
shedy qochair chedy qofchol
ted qotaiin opched soreal tcheol ol odols olkain
qoeor qotaiin ol qokar ain daiin qokeody olkchdy fchar ol opchg
peeo otaiin kar aiiinaly tear ocheos opchy qotedy
daiin dar qolched otaiin otain sheol olkees shey oleedo cthdair chey
qoteed oreey dchedy qokeedy kor tcheor qokchdy okain ytcho olyes salam
fchar okaiin chedy qokal sheedy qokar chdy saireody solchod qoky
rar oredy qokeaiin opeain yair cheey dar ssheeor qodol
shedy dar opcheeody otedain opchey oiiineeol shealy olkain
ytody ycheeos ral chckhy qokain otar qokchedam chey
qotain qaiin qopchl qokedy qokaiin qokeedy chdy odeey
oteey cheedy opody yshain qokal shey dleey
shdar dal chdy olkdar lkedy
lkchesy okshd ckhey daiin shey sheol
chal araiin qoleedal ain oteedy ytody dal
oksheod qol shctheody dair yteain lchdair
qopchdy qokeey chedo chcphedy lchary sheo
qokedy otaiin kd
qokear qokeedy ycheedar otal
qosaiin shom shey lkam
okeedy shedy octheal dy
shey lkiin qokain chedy okar
ychdaly qotom qokain
sain chey aiin dy qokain al tshaiin qokaiin qokedy
chcthedy qokedaiiin paiin chckhy chckhy doeo odyedol opar lshal aiin lkaiin ain
shar dal y olkm qokeey oredy qokaiin oly olkol ckhair dar
qokchey kedy oteedy ykeey oleedaiin ykchdar sheey lkcheeo qokdar dy
cheey ykees dor opchee yky qokol otain dar otom qokeedy
chckhy saldor shey ypchdy sheey or tdy qokeey
oteedy chdy qokaiin ychor sain ytch shedy shcthedy
qotol opedy qokain odeedar sheeor qokedy qotaiin shedy otar cheol chedy
tchol olkeey sheody lkcheeo qokeedain ypchaiin tedy opchy opees lkaiin
olkdor sar oledol chedy tedy qokar cheol qokaiin qokol pain
kd lkam chckhl qotes chedy lody al
rcheeol leedal sheeed dar
qopedy olyom yta opcheo qokeeol
okar chedy sored oy dar okar ofcheo lkdol lteedar dain
okeed oteedy char qol dolo qotedy qokeey
ytdol seody dy shey lkedaiin tair qokeedy
ar dam areeol qopeedal shedy
chctheeody qokedy okar shedy oteey lkdy qoteey chedy olkaiin qokain
qoto olcheoy dshor qokal okshr odye qoteedy reols qokeedy
lchedy qokeey chctheey lkeol dchain qopchy lkchaiin sar sheody ykchaly kchedam
otal ychary solkeedy olal cheol fchain qokeey okedy odyal
soly ky qokain shey odaiin qokl cheol qopl
chdy qokeedy qoteeey al dain qokeey qokedy
ykchdy y qopor aiiinaly dal reedy otody
olteos otchy daiin kam ain sheody sheol
chckhain otar shey solar
aiin chckhy oiiineedain shedy okaiin olchary
qokain ar odey lkar choly
ol teor keed okol
oteos qokshedair dar tcheeol liin
ckhdar orchol opchain oteedy dshdy dy dcheedy okshain qokal
shedy ykeeo opees raiin chey lkcheain
qokeey qokain chedy teeol
dain qokaiin tol
saiin olshiin ckheody oraiiin
aiin qoro otedy lkar
qokain aryeeo ar chey otam ycheees
air ory qopchedam chcthoiin ol fchdy
aryeey shol dar
qokchy tchol ody
qoty tchor qokchedy qoteoy chedy otchdy qol
opchedaiin chedy taly qokaiin al qotchdy
qotchaiin qokeey lkaiin sheedain okeey or olkeey
lkeal ldain yteeody shedy rsheam shedy yeey
schees qol qoteey dleo odyeeody
daiin qol fchedy
oredar qokeedy ain sheody ardar
tdor ytsaiin dy salees sheedy
cheey otedy opchedy qotar dal
saledal ycho daiin olches qokaiin rr aiin dair
oredaiin olsham olkain qokedy okchor
opcheeod ry qoeedy sheod
qokody qokedy cthdy odod olkchdy okain
okeey cheol qokain qokaiin dar aiiindy
otchy okchedam qotaiin otedy qokeey
qokcheeedy lcheody kshdy deeod cheeody raiin
soro oteey shctheol dy shedy qokchdy pedal qokar lsg
dal aiin olees syeedy yteey shedy okshal chedy qokeedy dar yteeor okar
reeor okain leos dchedar qopchain qokeey qokeey otedy
oran shedy seey qokal chedy qokeeody ar dy lseo
qokedy aryeey ksholy
olar olshes kdar dy chor okain okar dar qokaiin
qoteees sheeol okedy otaiin shey doleeol qoteey
lchor daiin oteey salar qokaiin ar olyeeos
qokain otar olees chey opeeal qotchor kshom raiin qolcheal
lkol oteedy ol are olkg okchaiin daiin
lkain qokain qokar
olteo okar raiin saiin otal kdal okain aredy dked
qopchdy cheey y ol otees oky olcheeol ctheeol qokar
shedy opchaly qokol opaiin okar ofchs lkchok tol
okeey qokeey kedam qokar oseody psheey kshedain ar qotar otchdy tdy kshedy fedar
cheeeody qotees otedy qokeey kchor sheey otedy qokeey lkdy
dm qokeey cthedam ochod solaiin qokain qolair lchees okdam sheey
oledol qol lkaiin air kesy dar okeedy ar opchy chedy
sorey qokol peos oreor opcheed qokain chedy qotsheol lchedaiin aiin
qoteey kal lcheor odeol okeedy chedy kchom shody oto qokchdy olkeeo tain
doleal solal solkeeo olkaiin teor dchain oteedy
soredy qoteedy ysho otaiin olshaiin qokiin olkain cheedal po
qokain qokeey al otar okchm dy lteols qoal dshdaiin qotedy
ytchedar qokain cphd shear shey seoly oleedy ykam otedy
daiin ltd chaiin darol sain cheol
ykchaiin shckhy to qokeol sorey or ochos rcheal chckhey shey
aiin shody qokain ro okcheoly lshdol cheeo qoks qokedy qokchdy opedal
qokain qokaiin ykeoly qokeedy lkchol ctho qotedy soleeey aiin dy
qokeey pedy qokeedy shd qokaiin olkain aredy qokchdy or daiin
qokaiin okain otchoiiin ckhor daleal qokchdy ycheeey ol chedy
qokeey olcheedy olcheees shedy qotar qol cheedy okain dar okeedy
qokod pcheod chdy opedy lkedol lteod sshaiin chcthiin qokain olcheear
qokain qokar qoedaiin qokeey dchain lcheor chckhy oteey qodam
qol soreom ol qopcheoy yteedy shedy lkdy kcheeol
qoteey qokedy areol qotaiin kedam tchedy qokaiin
otar al sheey qokain okeey olcha opeeo
otody cheedo qokshedy oo soreor odyeedy qolkair otedair otdain qokeedy cheedar aiin
pey otchm all y opchain tchaiin qokeedy kdy qoteey
dal or olko otchdy otain chcthedy qokaiin qokeedy chody qokedy lkeody dair qofchod
odaly otcheody dar araiin chor qokal qol rcheey shol ol
oty oks okaiin qokain deedal aiin ytchees keal qokar sar okshal
orees ycham opeor ol rchedaiiin pedy ykal oedy lyeo
dy daldy qokeey oreol otchy raiin qokedaiin qotedy
lkees y yshody dar daiin qokaiin raiin
oteey okchedy odyar aredy oredar oteedy am qolkey qotal
qokal kair okedy qoteey sheedy doreeal am
opdar qokeedy ykeor par okeey shedy pchols
qokain or dar qopedy ytcheedar qol orcheod aiin opar olkm
opcheos kshy qokeedy shedy oteey shckheey kary dal ol
qokar chedaiin dair qol fcho qokain shcthdaiiin ykiir peedy
ol cham tedy sedam teey okar sain
rary sheedy olom otedy opcheal ksheor odaiin oddair qokchy
okeees ar qopchear qokaiin am oteedy shcthedy olyees odydaiin qokain qokar qokshedy tchdor
y qokod dolaiin qokeedy sheckhy chol tcheody yedam dal
soledaiin olshom chedy qokeedy otain opchom qol okedy qoky or otes olkain
seedar reeody y oty chdol dar qeedy qoy qokeo cthain
okeedy pal pcheol odealy pol daiin rar pchdaiin otedy solody otedy cthdy
qokm psheo qokeey yeedain dal shckhy qokair aiirees olshl qokain
lkeedar olchedo qokedy qedy qolkeeor odyedar olkaiin chedy qokeedy ol saiin
qokaiin otedy qokeo ood aiirol aiiinody sheeor shey
orols olko lpchedair okg ykor dain keed lsoiiin qokain qotedy
qotal ytedain qokchy chdam chory cheol odeeedy doredaiin dar lky shom
qokain qokeey ool lkchar qokain qokear cheol yshedy qokeey ykchedy
ssheody aiin olyo dairedy schdy ocho qotaiin ar qokeedy chedy
okain dar dal saleedy chedy ardol chckhy olkeey qoteedaiin olsham qody opchiin
peor okaiin qotar otedy cthdy otaiin ar qokeey oseor qokeey shey otain
qokain cthy shedy qokeey ol ofeal raiin okal qol
leedal solkar pcheor doreal lkais tchedam odar tchol qog solkeeey
cheeor qokaiin lchedy sain chedy opedain okeedy lshm dcheo qokchdy
ypcheody shckhy lsedy shees aireey dar otedy aiiineeod ols
chdy qotaiin y oteedy olsheos qokchey shckheody lkaiin raiin otody
dcheedy olchol olkeey
qokaiin salam ols aiin qotcheos chey shckhy otdor
opor tshedy seol otchy dy ol dalod lpchdy lkeeo chees lkedy chckhy
qolshoiin sheedain ycheoly oteedy ain key lchdy odair olkaiin eseo
lchedy otedy oseedal al lkary chedy qokeey shiin sheedy kes aleeal qokchey
ar teedy dshaiiin aiin dar qokshdy aredaiin qokain loiin solkedal ardaiin
kaiir reedam y otchedaiin shees shey otedy
osam oks okeey choiin chees chdy daiin qotaiin otain aiiineeody
lsholy okaiir otan aldol qo odam chedy qokeedy chedy qokeo
tcheey opchdy ckhain sheol kshdy chedy fal or oteor daley
lkeor otal fchedy qopcheey opchy alyor oteey shedy qotaiin lshody
cheeeos qolkeedy al lpcho
okar olshar ofcheear qoteedar qokedy kchaiin oto okchdy qokain lkaiir
qotain qaiir odyal olkeey dchear otor qokedy oteey oteey chedy
daiin odeed qokain okchdy qokeey cheeey okain oddy
oryor lkom shedy otchdy oteed olcheeody qoky sheol re
sald aireey ol fchedy oteedy qotain kchedaiin dcheal orchal
ol sheey qokain shcthain solam sheom
fcham okeedy qokedy chcthiin opedy lsr yshdy
qokaiin chckhy qopal aiin lky to pchaly shcthedy
dain qokol oteos dalal ar
qotol otdar aiin qokeedy cheey ykoiin
dar lkedal cheear otain yts qoeod lchedy
eseal oleel ks ldy qotaiin oldaiin
ykeod soleody okeey aredy tear opchedy eseal dar shol
olshg opchdal oreal qokchdy qokeey lchedy ofeey ykais aiin
qokaiin ols cheol daiin okaiin ol qokaiin otol qokain oldal
ctheor qokain solair qokchod ol qoeedo opchaiin opdy okol opo aryeeol
oraiiin otain ledaiiin qokain ar oteey keeam olyeody
lkor tshaiiin olkain qoteedy yshedy taiin rchar dar
or oeols tedy
solchaiin qokchdy ol okaiin sair syal aiin chcphedy
tain chcphdar tcham oteeor aryair doraiin opcham olks qotchedy ltan
otaiin dar lkeeol oleedy solkal odyy otedy lkeos sain daiin
shedy sheckhy okain lkeal ol cheey ycheor olkain dolod
oldl ykcho okaiin aiin okeedy ar chdy qokal ychols fcheos solar
shedy opchg otes ol qokeedy oleed lshedo aiired
qokain kedy cphs okeeody raiin ar opcham lchedy solaiiin
ltal oredar dar lpchey qopdal opchedaiin ykal okedy kam shees
shedy shol ar aireey shedy lkdy shcthe chckhy lkain kedaiin rar
cheol cheedy aiin otcho dar okchdy sheain
odeal te ockheey yshedy soleeod sheo okedy reeo ochm
taiiin otdain lkdy lky chedy sheckhy or dal pcheol ockheody qoted octhes
chdy arain qoteedy chaiin qoky lsheedy ardair olshal otoiin
kee dsheeor kshdair lky ches ol ochor shedy lkaiin otedy chl
cheol osam shody ckheeedy otshr okain shctheol aiireody laiin qoleo
dar tees shedy qokeey oteey chedy qokeeey ol qoeed lss
olkeey lkaiin shedar otchedy chckhar ykchedam daiin qokchy shdaiin fchody
osaiin opdy sheedy otar olshy dshedain qoteey oty chedy
lcheal saiin or areeedy qopcho chckhal sheo kiir kair leody cthdy odeody
qolcheo chctheeey am sain qoky ockhain to keal ytcheed
shey sheey oly oiiineey ain qokeey schaiin doreos teol aiiry
chedy oteey lcheos opchar qokshear lpchedy oteedy ol qokeer
shey okeey oreal dolar saleeos qokedy chdy lkeedain
otchdy aiiindy ody dar okchdy ol qokaiin daiin aiin
kshy okeedy shedy oteey ykdain
otain ypchm dy lss olsheeody aiin chey y dy
lky yky dsheeor okain aiiram chctheey shedy lkor qotar
aiireody doreey qokeey lchey al dair solain tsheey sheey keeo
raiin dam qochor olkeey okaiin ar lkeor otar qoky chy otedain
otchey chckhy chey qoeedy qokain
dy rchaiin otaiin qokol pedy qoedam solo daiin shckheo
otchy ol sa cheeody chedy tcheey opchees osedy
daryeeol ar ctheeedy opchg ykeey okeey qoky tdair
olkeey okedaiiin qokain raiin qoky rees qokain dar
okeedy sheedy dal qotaiin dleal ain chor okiin qotain ky
oledal lcheedain ysheed qokain otar olkaiin chal dar tchey
ytedaiin aireal lchedy qotedy dain lkeey saiin ol okar lched
sheody dar qokeedy chedy osdair daiin qokshor
odeey chckhy okeedy sheod otaiin oiinedam lkaiin otain dair
opody ytoly dcheedy kos qokm dam olchody shal al
qokeedy odeey kched qotar lchdal oledal olcheedy ycheeody dar qotchey opeody rcher
aiin okeey odedy lkedar otchedam cheedaiin shedy al shol otain oky
cheear ol sheey shedy
lko shctheeol ctheol
qokaiin dleal chckhy lkedy
oledo qokchey fchg
cheol oteedy dar
chey oke dar okeedy
ckhal olkaiin
olkeey qokaiin ol
pcho otar
yteeeody lchaiin cheeo
sheeor qoedain qokchol
okchy chdy sheey rar
cheedy okedar
shaiir dar
qokar ychedal chdam qokain
dy sordair okchdy
oteey olsholy olar
lkol lkol cheedy
or qotaiin
opdam rar dleeol
ol dar ofeey
dar kody
qoky oleeor cheol
olkeey chcthear sorsairy shesy
okaiin oteeor redal
dchor qokches kr
qotedaiin raiin
oreey kchom sheedy
kchaiin lcheal okar
alydy qokeey
schol orchaiin arod chctheeey lkchody otar keey lked qotaiin tain doldal lkeedain
ar osdy qokiin pedy lar olkeeod teol lkain dar leeedy kchar
sheey qopched opear oteedy aledain olchaiir ol chedy qokeey shdaiin chckhy ychd aryeeor
kedaiin ald daiin yked sain chcpheear chckhear
leody lkedal otain otar
qotcheal aiiraiir shedy
qokal ypcheody dar
okchair oto qog yshedy
solar olkeedar lcheedain seol
chckhey chedy aiin lkor taiin
otaiin ain yshm okeey qokar aiin odair qofchair qoar
yteeor ychos sain cheol aiireeos olchees chdy oey qotchey
ar ts ar qokaiin chey aiin otar
dcheedy qoeedal
choiin cheedy chdaiin ol daiin olkaiin ol odiin sheedy
cheody okcheey shedy aiireeey qokain otal ytaiiin aiin
daiin shedy chail qoeeor lsal ary otody
qors okshey qokal ychor qokchey qol tsham ain
tchol qokar ykan lsheedy
opeod sorol soreody dain qoky chedy olkaiin dar dain chor ol qoraiin ochol cho
olkeeo qopedy ychaiiin pdaly oty chdy qokar shey daiin deey cthy shedy okaiin sheedy cheedy
salal qoody lcheos osom olkedol chedy otcheal daiin qokaiin dar qokedar
qokeedy y oky
pchedy qopchod leeod oteedy
poly chd qokaiin kaiin
otar sheedy pcheody
dyteod rar sar chdam dar qokaiin qokain sheol
oky lshees keo oleedy opal qokr alear lkaly tchiin
pey oteey qokaiin okain olkeey daryeal ain cheey okedy
qokain leey cthy sheol lkcheor dal yedam daiin rchod
dy chedy dain okaiin dar des chckhy olkchy
or qokaiin otedy ytcheedar ychar qokeey ychar qoky ol qofchol
olkar sheoy orol qolkedy qokaiin qokedy oreeo cheod qokaiin doledy
ykches otdor solo opchear tsheol fcheed ol keod rcheedain
schdy shol qokeey chedy kcham ychsaiin dain
am lkeeey lsheeor okeed chckhy shey sain qoky qopcheey chckhey
cheod okaiin kaiin ololy qotedo shedy odeos pshar keeody
char otol otain cheody sain qokshedy olkeedy ol ckhdy soroiiin
okain ain sheol opedain keedaiin ockhod sheody chol
tedaiin qoody chctham shedaiin kdain oedy oey qoteedy
opal qokaiin dchaly yshy qoody cheeeos qokal ain
daiin otchy ychal daryeo qotedy al sheol
qotedy otchdy okain qokeey otal solkeeey
shedy oraiin taiir lchedy lkar kees
or qotar qokshaiin oteeey kedal cheey
otedy dshl opar kshey oteey
ar chckhey olchedaiin otain sheol rar
ood okor cheeor opeain sheey qotd otaiin
lsheedy dar olcheed pedam qokeey
koiin sheols qokeedy aiin qokeey tain
qeody ssheedy yteeor cheor otan lkedy olkeedy
oteod olkaiin qoky tdy olyeeey raiin oty olar
eseo cheo kcheeos qotedy esee okesy aiin dair pdar
daiin shey qokeedy qool okaiin oredy lcheor oteor qokaiin
alom chedy qokeey dleal chedy qokeey qotain
chdy ytchaiir ytey lkaly okeedy raiin ocheeedy sain
sedy daiin cheedy chdy qokeedy chedy shckhy
redy qokshain oteedy qokain osy qokchedy salan okeedy
oll otedal ofcheol shckhy olaiiin solkoiin okchey otedy qopeeal
yty ol dchor qokeey qokaiin cheey shedy dar otar
ofeey aldaiin otaiin opeeal shody qokain or sain cheed qokaiin
qoteod qokchdy qopdy olkaiin yteod dair otedy
or leey cheees pcheo otar daiin olchee char otor okain
keor otedy otshol dleey olshl oteeo qokeey olkain
olky yshaiin oain shcthedam kchar qokaiin taiin
areey qokar okan qokaiin dleey or
lshdar okol opdy olkaiin dar chctheed pedal qokaiin
otain qokal dar qopeol daiin odear lpchar
otain sheody oleear shedy lkchdam chedy ofcheos tees
okain ykchedy olyeor fchedy okchees al olkeey
odyes pey oteedy oteees aroiiin otair qor otdain
ol dareoly qokeedy aiin dcho kchedaiiin
otaly okeedy chal qokaiin qolcheeor shedy
rchaiin opchal raiin or chedy chedaiin chedy
lpchr chdy soly sheol kedal qotain raiin
cheey cheeor ar daiin soreo sheol okaiin cheol opchedaiin aly
chedy leeod chckhy shol qokaiin qol shol oreey okchdy shedy
sheey lkcheeey reos tees qol chedy oteey soree qokeees otain qotal okal
cheol ar chdy oteedy pody shckhy sheedy tedal qokain shctham chedy opchedy tol qoreeedy
qokeey shol lshy okeey qoeeody ol saiin olsheol ar
dar aiin odar lee daiin cheey dshear tdal daiin qotaiin
oky qopcheeedy okchey dar shckhy qokaiin alain tedy qokchey okeeor
yshey okcham ots lses shedy olchey ol oo opchiiin lchedy
qokeedy ycheeedy qokeedy chody ofchaly qokeedy pchol lm
daiin qokeey olkedair lsear okol qokain cheol
okdar lky oty yshor oty shedy okain
lkeeo aiin cthdy lkdair lcheeey ol
shol fchdain qaiin sshd ain qokeey
qokain al lkaiin sheedy sain qorol tcho
lcheeol saiin ra chedy keeey qoeear qod
odeedain qopiin ckheol chedy qokaiin ol
shcthedy opchaiin dy okedy ain qokeedy kar
shedy or lchary otedy chcthesy ckhedain otchey scheo yy shey doleey
soleeey al sedar ykchain qokeedy okeod qokaiin qokain tchal lchedy
chey char qoteey or tdy aiin sha opedy oteedy
ored daiin
raiiin rchedy
ychal chdy
ypcham otain otar qoky ysheeedy pain okedy qokdal
chaiiin solkeain pcheor opchain dam soredy qeoly cham kedy oteedy
olkeod qokaiin chaiin cheedy okody dy ain olty qodal lkaiin
lcho lkain qotees otain qokaiin chckhy chcthar chy okal otain
dam ol oty qokal ar daiin shoiiin sheedy otedy daleody chedy
ytched aiiinaiin yshdy qokeor qokar odyar qol chckhy lky opedal ldal fdy sain
reeo ychal okshr chedy or daiin air qodaiiin shckhdy okedy
ols lchedy tshor opchos fchol pdy soreain ain qokeey
okaiin yshdy chcthols qotain chedy keeody chckhy otched oddy okcheeey rg
olydy qokaiin otdain qotedaiin lseey dam al sheey
okody oty rs ar chedy rchdaly al kcheols lsar dal sheo chedal
dleey saloy opedal chey qol char yteedy okch chedy okeedy okedy ykedaiin
olkain otar okaiin qopdal daiin lkedar lteedy otaiin yteees dareey aiiinesy fcheeor cheol
sheedy dar ted qokaiin dleo lsos chey ol ar qoteey yts kal sheear otedy daleey
sain qokeey otoy chckhey otain lpchey yshaiin
araiin dar chcthy okain lkesy ltdor qoky qokal dar dored pchain qotaiin
ral chedy qokeedy olchdaiin olshaly soliin opair ched cheey olchal lcheeedy sheol
ol soley qokeedy olchd qokeeody chedy cthdy qotchy chol qokaiin chdy chy
okedain qoky lshos ared oteey lseeeody lyeedaiin shedy tshom ol
qokchdy chckhees kchain daryeey oleey ypches sheain ros qokaiin qopcho lkiiin
lseeey olkes qokaiin olcheed lsee qokaiin cheol otshody ykeees otedy okeey odeeor
chol kcheeeody qotair opam yteedain qokor
ycheedaiin kair dain sairdy lkain
or qokchdy chdy
olkaiin ckhs shckhy
lkcheedar qoky qokal qotain qokeedy ykl
oteeo osaiin oteody qokchdy opeeo
qotchey otchaiin chey odo oteey oteedy
chedy cthdy okol opaiin chedy sar
sheedy shcthedy ytchar oloiin sordo qokain
opcheor qolcheo lkeol dair oltdair okeedy
ycheed tey olkal otedy qokol
qokain kar qokol opedy
or tdain chdy otar dar dam
qokeor qokeey ol aiiineody lkar
qokedy qoteey sheeody okchair
fcheody syaiin dain chor fchdain shey olyeey soreody qokal dshedal laiin qokchy
daiin chckhdy oiin oteos oal ar ochedy okeey shol dar qoeeor aly
or qofcheeey shey otshain qokeedy dshees ry olsheedain qokeey ar shaiin oleedy lchdy
otaiin qokain shol oky ar qoteedy qokeeol qokeedy okchdy ol rcho ream ytail
ared cheeo qokaiin opchol qokol olkain dar dar daiin ykedain daiin cheol qokain
oleed chedy qopched dam qotaiin chdy ctho qol chiin sheedy shedy qokchdy olkeed
qopedy oky reeor sorair oteedy olsheeod aiin qoteey okeey chedy dal pchear otaiin rdain daiin
ykair chor chedy cheear ol olyy ofeey qol ar shdol tey lydy
lcheor dshoiin oaiin shol kchair qotain char ar okeedy or dain areey chctheey otedy
qoy olkol otdair olkedy odyody oseor doleey shol shckhy al dair ory qol
qokchdy aly qotchedy otedy chedy sain or okeedy shey ychoiin solcheol cthes qokedy
ol air qoky rs qokaiin dar tedy osheear qokain sear osom
ckhdain qokedy olyer kar qokal odyeeey shedy chctheor daiin qokchedy shedy lsheedar
chedy shctheeod tor po qoteey qokain qokar opcheeedy daiin lchedy qokeedy
chol odiin otain shedy qolcheey okeey qoteedy dar psheal chctheeey ltg olyo
ardy qokeey sheody otcheody daiin tsho chcphedy qokeey okchdy qopcheody qokaiin shd
oseor ytedy dleey raiin sheody aiin okeey qokaiin qoty ysheos chedy schm sheedy
sain yta lchaiin chedy solaiin sheol okedain lchedam daiin fchedy aiirol qopchair
dal qokaiin kd odey sheol lkol lchor dy qokal aiin chey qotain sorm chey
peedar chedy qokaiin dar qokol oteody rchol soledy pchal chckheey chedy chcthedy sheey qokchey
ysheo qokar oleod qokaiin olkain sdaiin lkcheedar cheol dain qokedy qokeey qolain ar
lkos chod daiin odol qokal cthear cphedy qopchain daiin qokaiin dar qokaiin qoky or
qokain lkaiin shedy qokaiin olchy chedain sain saledair shedy areo okar chckhy
qokor oltaly kshy okeedy aiin yshee sey otor qotg qokain ychees chdy otaiin chedy
tshor qokchy oseeedy ksheeey oleedy chedy dal olkaiin ofeeol ol chedy shy air tshedy qokeedy sheees
qokaiin qoy shey or shcthaiin opcheeam opeed qokod okshdaiin oiiineal ain oedal
shey dy oldy okar ofchedy qoldy okar ar daiin ardy qokeey tshaiin
lsheed shdam qokal dar olkchy ychor kchain oteey qokdaiin chol olyos qoky al qopchedaiin aleeol
chedy taiin qotaiin aiin qolky shey
shctheey qotar okchey chdy tsham ckhey chcthar cheeody qokain lpchain
qopcheey opchom tchol qolchey ykcheesy shey aiin kchedy qotchey yteeey araiin qokchey oteedy
fchedain oloiin qokedam ochor lody chedy chdy soreeol aireal chckhy daiin al qokeey
qokdam air lkedar yshor okchedy otedy qotchdy ols lchedy chedy oddaiin chody
olsheain qotcheody chody ar shctheeod sheol lkchdol otaiir qodaiin chiin
olkain roly qokchedy shey qoteey okeey olkedar chs chdy ardy chctheol otain
sheey okeedy dar cheey ycham sheedy koiin pchedy qoteedy chey ypcheo qokeey shedy
kshd dar qokar shedy opchol olkar dchor qokeey otaiin chair
pshedy qotal ykcheor kd olkchey chedy otchear olyeeody qotaiir or qokain
chcthair kal sheckhy sheol otedy areol daiin daiin kaiin olkar
sordam ol okchar raiin otaiin qokain oteedy okain qokar tsheeedy olyiiin qotedy
cheey dar qolchaiin aiirom shedy oded ofeey oleeor ckheedy qokeey qokain
lkaiiin ltd keal tcheol qokm aiin dair cheam chdy
chey qokaiin shedar ol olkain qokcheol aro shcthedy okor ocheol oredaiin
sheol shedy chctha otedy solr chedy olkedy chedy qopchol chedy qotaiin
lkeeol solkan lchey ctheol qokar oleeeos shg yshdy shol olkedy
chedy otsheedain ochdar tey shckhy ain
ar qolkey teey dair qokaiin yty sar chdy chedal
yteedy oly qoteey otedy opchedam daiin lkain okain sain chedy
aiin qopchee laiir ltal okeey kedol salaiin ochor orcheod
ain okain dshs ytam arair qokar chedy opchain soredy lpchedy sheedy
chd qokaiin qokain osaiin okain qokedy qokain leed olkain ol
qopeo otar chedy qokdar otor oldair okol olkain reeody
lteoy qoteey ychdol cheeo chor lseedy cheody olyees chedy qokeedy qokar
qokedy lkol olkeedy olcheees qokiiin reedy dshdy otshiin por cheedy cheol
ocheeey qokedy olkedy ykedaiin qokeey par sheody
olshr sheom chdy odeo tod qokaiin or daryeal lshaiin chor
rdor daiin chedal yaiin lkeeol chctheed qokain otchdy qokeey shedy
oo ytr aiin sain qoky qol qoteedy or doleol odal cheol
lain okaiin qotshs oteeal ar okchees peedar chedy lpchaiin cpheear kar
lcheos sheey raiin cheey qokedy chedy sald lchair kshy qokeedy
chckhaiir al opchdaiiin oleedy lchedy
octheol qokaiin chedaiin okol otair qoeeam tchdal opeor
qokeey olkeey shedy shcthear sheeody oshes shey okedy qokeol chedy
dar qokeedy or kchy daiin ol okain cheeo dshed
ysheal otar led qokaiin oleeor salaiin chol qokiin opdar cheol dar
tdar or cheedy qokeedy okes shey shody qokain ytos qokeedy
qodo shedy chey saley dal qolair oteey qokain qokdar okchdy chdy okaiin
qokain yshear qokaiin qokol sheedy
cheol chair chor chedy olchar tain ytchol qopchaly dain odeey
oreey shedy chedy lpcheeey aiin dain qokaiin keod chedy olyees
salail ain shctheoly reedy ared tcheody ycheedain qotchdy lshory or qokaiin
qotedy qokeol otol opdar lcheey qokar lkeal ldain al
oteey aree olkedy keeedy ol otar olshes kary ykeoy qokain olkeey
chckheeody lo okcheody lky ted otchol okaiin peeor lpcho qokedy opched
sheedy shedy psheey qokeey ol okar qoteeo lkdy qokeey tchey
cthdy qokol sheedy shedy qokeey fchy daiin olcheo qotg chdy
qopdy shol olchary
qokedy okeey shckhy rody qokar solkeeody okedar ltos qokeey
chees qodo shal ar lkaiin kedaiin otsheey ley cheol
sshdar okeedy qokain opchom qokain yshes
dar cphdy ral dar dar shaiin olteos opcheeo opol otaiin sheedy
om olyedy peod sheam olkeedy otedain chedy dair pcheol pcheeol qdain raiin soleed
ytiin qokain chckhedy ytedar qoky qodaly ykchaiin doled odeo teey shedy
shedy opchear qokol sheedy dar olkain saiin otal chol sholy shedy
oedaiin chckhy shcthas okain qokeey qolchey ykches olsheeo otos
qokshm lchdy roiin oleor opcham qoeedy chcpheeedy oteey qotam
chckheeey olkedain ofchaiin qopar qokchedy okshedain kal okain okar qoteod
chdy qokchy qopeor lkeear dshody ol opchey qokeedy chedy
odas lseedy lkol qoko ol qokar ycheain shckhy
chdy solary yshaiin pey opchy ychy shs dar olkaiin shedy
shey qokol ckhm olky qokeedy redar lkcheedy qoko
okeey chey ol oteey rchdaiin aiin ysheal otar olsheod ory
ol pcho lkchal dshol ysheol osy qofchaiin qoeed
ol tm dair otd otaiin yked pey qokeedy peod
qokeeod olkain scheey chdaiin cheedar sed otedy reedy oldain shody qokain
chol qotar lchey aiin okchar opdar qokaiin peeeody ream
okdaiin okeedy lshedaiin shedy opchain ol sheody yts
arol otain shedy chor oleedy kedaiiin oped lod
kchas ol yshy chody qokal chckhy cpheody rm qotaiin lsheedy
shckhol chey shedy lkar chedy qokaiiin shdar ytchdal
qokeedy shey cheedy ofeedain oksheeody dar qoteedy
ol aredal opar oty shedy chey chdy okaiin
otain oteey ytes shey ofeal qokedy
oeod solkeedain otedy or octheol qokeedy
doraiin okeedy olshar keain shey areey
qokar sar solkd lkeor ykchdy
keeey reeoy lteedy arey soliin qokain lsain
shey opchedal rchaiin qokaiin kor olyey
dshs or dam olkaiin orain okedy qokain olkar
keod chckhy sheedar qoky yteedy qokaiin oldor sheody tchaim
osheor qofchdy lkeeey shey oledo qokeedy ches ykedaiiin
olko lkoly paiin lkeody dal qokeey qokaiin yty
otedy solkeain ar los paiir lkaiin chdol lshs
dar qokeedy ches kols fcheol lkair qoteedy
laiin to qoees shckhy reees otchey chckhy okeey pchdy
otar orey lkedy oteey qokain octhar ar
qokol qokain ykm par shol shey rcheeey qokain
sais chckheal saiin solkes y dain cphdy otedal qol okedy
ol qokeey pcheear shey orais teos ochol oteey
oteey kar soledy sheey lkee rar ol octheedal
odyan okaiin keom okain okeey olky qokeedy chedain
otedy ol arols opedy ytey qokchy qokeedy qoar sheedy lkam raiin
dy dar okeedy chedy chedy qokesy al oseam
dar oteedy qokaiin chol schol sshdy am dain
chedy ar
dkor leees ychory fchar qolked tchy kl qokain ytcham oleedaiin chol
chey aiin ycheeey ykaiin okcheor lair cheey qokain cheeor pcho olkaiin
daiin shedain dleey rdol odydain dal olshedy qokor qokeedy chedy
ockheor shody okain ychan oky lseeor qokaiin qotedy qotchdy peeo cheedy
ar lain olkeey lkedam qotsheedy qokain dedy dair qokeos oty ol
teed poiin ol cheeor ytedaiin tdar qokal raiin okol oteol lkeey
chcthe shedy ydal aro otchedy ltar qokaiin ar lkeaiin otesy daiin
lkchar areedy am shol oleed orey pain dy qokaiin sheedy tdair qoteey
daiin resy otaiin olkain keees kshdy otal qokain ycheed oedy qokal
ykary okain oldaiin
qol kcham qokaiin otdain lkain shedy lkeeod chdam
qokeey ain okeey ool qoky reed kam
qoteed ol sheol qotar shey ksheody osdor
chedy soredy dain dareos raiir lkaiin sheedy
qoky sham rar shol okain dolm
ardair yteeos aiin otchary yke qol qokain
lcho lkeody opcham qoeedy otchey chail qoko lks
chckhy ctho otol fcheos oteey shedy dair lkaiin qodaiin sheey
shey okeey rdaiin dareor daiin shedy doleedain okeey
qoky lsheedy pcheo toy sheo chedy qokeedy olchoiin qokaiin
chctheor okar qokain saiin chckhy eseal ykedaiin ol qokeedain
chdy okaiin qokol otear dar qoteey qokeey chedy lkain
qokedy olkeey lchey keeor qofcheedain qokar
dalol chor chedy qokeedy ol dal pchg chd qotain okeey
olkchedy aiin chey char qokaiin olery okan lkey chor
ychos qoky otain qokchy daiin olchol ofcheedy shedy
sedam qolkain sheol lteedar olyol oredar
cheol qopy char qordar tedy dleey shedy otaiin ytal aredy
pchy qoes or oltor raiin tshdy olkain dain
okaiin shedaiin dleo lshdy sheody qokeey ain arol
ysheear ltdam chear eseey lkchdam oteedar chedy otaiin oteey
areedy dar qolko sheey ckheedy am olkaiin lss
olkedain y qokeedy lkain shedy daiin char
qolkedair chdaiin olkain liin opey qoty chedy ty fcheedy
qokchdy chol dain okaiin ar qokaiin lkaiin otdain ytchol
ykoiin qokaiin lsheedy chckhy aireeol olshy otedain qotaiin oteear okar sheeo
ychd okeey raiin daiin otain sheal
dar qokeedy otoiin okaiin ar okor qoar
shol lchedy lkain otedy qokeey daredy soleor
cthdy qokain olyy chedy qotaiin qokshol qoleor
qokchdy opeed qoksheedy aiin chckhy okal ykaiin osedaiin qokain
qokeedy sheedain okeedy qotsaiin ol dar ykoiin pchedy
sheol ycheedar olky chdy qokain ykchaiin qokod ledy
lpchais teos dar ctho aiin dar shaiin yedy
daleeol kchees ol qokaiin olkol ckhey ky ol
lcheedain qopchdam okain qokeey ochor dam ypchedam lkaiin
olchal okaiin qotain aredal km qokches qokedy ol aiiineo otal
otaiin ky qokain otsho opchedy qotchedy y soledaiin shedy
qokain qokar dcheear dar qokar shd odee qokeedy
lsheedo ofchol chckhey qokedy sheey okain
sair sairals otain al qokeey
qokeedy cheeey chedy dchedaiin otody oryed okchdy
oked opchees ky chdy qeeedy octhdy
ypchdy qokaiin or olkaiin
dar sol daryeey qokedy
qokeal qotar qoteey araiin arydy
schdy olkaiin qol soredy sain
qoky okeeody raiin pcheey sain
qokedy olyeeod qokeedy aiin cheedaiin
kdy lkedar yshair char olkaiin aleod okaiin alaiiin
otaiin qol olyam sheedy
otar oteeo otail ry qotedy cheedy shedy lsal rol rchear qotor
qoeeor chey otedy odaiin okaiin ykor dal dar chdaiiin
qokchey kr keey daiin qokeal sheey ycho aiireeody
chedy lkaiin ctho opo or lkaiin chcphdam or chedy
okedy ke olshy ykeedaiin air lkaiin aiin salal ydy olkaiin
ol odeeedy qokeey dar okol qokain aiin oros oteeo
oddy opchedy tain chedy sheey dols chedy okain ychdor am otshedy
olkeedy chckheedy yked lchiiin olkal dar
tshary oleeor chedy oly dchey qokeedy qokaiin
qodain ral chedy ledar chdaiin okedy
otain otchs qoeedy chedy dar
qotaiin ykal keedain orcheos qokedy
daiin lko orom dsheeor
qoain qokan dshm okchdol
oleor opcheeey fcheedy qokeedy otain oreeey shey sheey otedy okeey ytchdy
ledy oteedy chaiiin qotedar dar tol ochor dal shol
qotain dar ysheor kchy eseey raiin doleeol qokeey oteedy lshl
otos qoty cheear pcheey qokeedy doreol odod ord aiin qokeey qokaiin
yshdy chcthal lkcheo otedy qokaiin chdy odain qoky otg dam
chdy lchedy qokaiin oldain ofchaim qokeedy chedy solkas odys
qokeal aiirod olkeey lkeody shcthor ochaiin chan ol sheol
ol okain qokor shey scheody okain ly okain cthdy otaiin
kchaiin qokar esee chedy lchedy shedy ckhos ol cheey qokain
dar kcham qokain shy rar otaiin ar shol
lchedam opchedal qokeor otaiin ar qopcheey aiiram dain
odyedal qokaiin qokeedy qotedy shol dar chedy qokor
okaiin shedy olkar y qoteedy ar okeedy chedy shckhy
dsheeod chdaiin oteain qokols qokain air shckheol ocham aiin chdy
odaly yteeey char kshain olyeeos pdain qotcheeedy ory chdain chedy
odaiiin odyody qokar salom soredy dain dareal qokar qoksheedy
aiin qoedol shey pody shes kedy oseeol
qedy chctheeo dar odear le otedal yts aryeody okaiin
tdal olkaiin sheedy shol ksheey aiin qokeey okes
aiin chey odyeeey aiin dal rcheody daiin oteody odear odl
yshain qokain salam okedain qoky oksheear lshdy daiin otaiin
dar qokeedy qokar shey qokeey shol aiin shedy opchaiir
chdy ytchy tcheol okal oleols olshedam dain dar
ytcheedy chedy qoleo dody pcheeos qotain leaiin ol ar
lkaiin cphedy oteedy otoiin qokeo olkeedy daiin lteed areear salar al
qokar daiin ychl olkeed reeey shckhy sheedy qolkaiin odm shol
dleey qotedy chedy yshdal dal aro osed okchy qokeedy keed tchedy
schdy qokol sheedy keeos kedal okedy oleeo chcthdar qoteedy qokain
opchedaiin qokeey olaiiin otam shear ytcheal opchy chey ain
daiin arod opcheedain lkchedal tshaim qokar
dches opeedy lchedy chctheeody olshedy qokeey pchey sain dchol
ksham qokeey odear qokeey ofeey olchey dar odeod okshedal
rcheeor air shol kal shckhy chol lky oteedy ykeeo okedy
y okcham keod lsheedy chd odey areedam aiin qokeey qokear aiiinaiin
qoky olkiir osaiin ofcheeor lteer kory chckhy sheol dar opchedaiin ykal odain tchod
shcthl qol tchoy ytdaiin qokedy opcheey daiin qokaiin shedy
aiin shol raiin opchor qokar okchdar okeey qoky chdy sheol
otaiin okedal sairo do shol chedy ysheey kchary qoky
sheeol lkaiin kam aly chedy otar okol ckhedy opcheeedy
qoteey odeedy y oteedy qokain lody olshes saly
qokain okar qokeey qokain otedy oteey qoksheedy ytol dardy
lchair opain sheol oteod qokear sheey
qokol qotain chol daiin otaiin or chcpheedy ytedy daleol
lchedy olkchey olcheeey shedy dar daiin lkain ytey aly otol
sheedy chedy saleod qoky lshdaiin qokshedy qokeal otody okeey qokain shedy
schdy octhol oteedy ald cheey shey olkchey chol chey
otain ykchy olcheed qoldal yshedy qokeo oteedy shol shedy tor leol
daiin ros shckhy lsan olkaiin oteedy kar ar shaiin chcpheey
otal shey shol qokeey ar osy cheey chody lkchal lkedaiin
ysheol pol qoteedy qokain olyedaiin qotchedy ycheeo yshedy
otchdy otan tshedy cthey tdy sorey tchedain shg
daiin lseedar otes otaiin kom opdol koiin cheoly chedy
ody otaiin shom opos ar shody ckho qokeol pchee oteey otol
opol lchor lsail pchaiin sheeody ochair olkeey otaiin
okeedy or ckhdar daiin okeeor pal araiir ol
dar shol yteeor cham okeey saleor cheey lchedy
otar qotol otedam sairar okain dchedy tod reedy shedy doleo
soleeody ychey olkchdy sheedy qokeey or okedy shckhy otedy
lkain dar qokeedy ol odeam ltdaiin chedy otain keeody
lchedy doraiin pcheey sheey ytchdy
chedal ytchedy dam qokeedal al qoteey rchedy lkas
pes ordy shckhy dar olkal dar tcheody qokaiin
ytedaiin dsheeod chedy otchm tsheey ykcheal
shcthedy lyeam otg qodaiin cheain rcham lsody
qoal okcheol chey qokee solol qokol qokain salees dar qokeey
lcho tcheeey qotedy soredy qokeedy fch lpchols por
ytchr lkchody qokar qokedy
otedal aly tey qokchdy olcheed oear qokol
peeedy yteod rchey chor saleeey odeey otar chedy
qokeey olkaiin okeey qoaiir qokain otar soreeor cheol opcheed
dchdair okeedy pchaiin sheedy chs cheol qokedair oleols
ychor opchedy lkdy dam ol chey ykol oky okeedy raiiin
chckheed qokdam kar lcheeedy dain
ytchees ykedaiin oto qokeeey okshdor olkar ykan
lkeeedy qoky sheol rey cthdy am oo
opedaiin qotee oteey dy lteed okaiin qopcheos
okeedy olkain lody yches shedy qokaiin opeeal kedain
qoky chedaiin opody otchedy lkchan odol okeey okchey
chedy qokeedy qokeedy dar opcheos opchas aiin qokeeol chedy tee
daiin pchair sar olkaiin chedy sheol shar
ol sheedy dsheedy arain okeedy olkoiin pchedaiiin fchor
qokeey sordal daiin araim qokeey sheody
qol qokeody y lkedy olteey qokaiin kols
fcheol daiin qokeo qotar shckhy opdaiin oteey
opdar areey ycheedy qokedy otchdy qokain shol okdaiiin
dairdy sar oleedy chedy qoky lty qokain dar qopcheo
aiiry ydair seoly qokal qokain sheol lshar chedy
olkor ychdy oror yesy ycheeody chedy oteedy pal
qokaiin dalain qokedy dain cheedy dshedam aiiinal keom qokain
oredol lkcheees otchy qoeedaiin olchedaiin chedy dleal chedy ol dsheeody
keam qokedy ochdy kedal kal ochedy dair okeey shedy
ytchan qood opchr ytedal odeear olchs okaiir qoedar lchedy teey
daiin qokaiin chedy al cheey qodain daleor qoedair cheols ol
qokm aloy qotchor shol otaiin shedy qolchee lkody otedy
ytchar shedy yta chey chol dar oteey qol
qokeedy chedain lkain ar qoky lseeey lsheedain chd dar sheol
olkain opchedaiin shy otedy shol okedy shear lkeol okeedy
opcheeol qokar dar qopeo olkar rl solo chor pody
ofee chedain ytal soredy qotody qolkol
oteedy aleey chs qol qokeeody opas ctho chey
or qotain saly chedam shol okol opey shedy daiin ochor
osy qotedy daiin ar daiin odol otar olcholy oeo
chey shedy qotedy opeed oteey shedy qotaiin oiiinee
lteeody qoreeor redar ykeod okol okain sheeody shedy oldal chiin
qokain shedy oseos lkaiin sheey kdy qokedy dal shckho sheol otar ykar
dam lseeol shey qokchdy olkeeo alydy dar leody aiiraiin
qokain kg ol qotaiin ycheos olyain okar lkeedain qokchdy shedy chey
olshain aiireeody ol sd am
opchear shaiin qotedal qoko sain qol qokchdy chdy qokeor
sheody lkdar otedy cheedy odyal chedy olchedain qokaiin
ar sas char okaiin cheol arol shctheod or chey qokaiin
qotain qokeey qoraiin fchedol ltedar aiin kshary aiiinedy chckhey shedy
qol aiiinal lteeey pchol leees olcheeol chedy chcthar aiin
ykcheo shedy odedaiiin okain olchedy aiin qokar opchedy
qokeey shey dair okedy aiin saiin sheedy qotar ar
oteey lseeody lcheos daiin qokm opchedy dy okaiin lchedy qedar cheeor olkdar dam
qos sheedy opchedaiin oteey chedy cheedy lshedo keor lkor daiin okeeor
cheol qokeedy keol oleeody ckheol dar chedy okshan otshain okar chcphor okeedy
pcheal oteey qokol qokain aiin qoteey sheol dshedair ykiin qokain
lsain chey olchas chedy qokeedy chedy opcheos opchas redaiin otear qokeedy
fchoiin qotaiin lchedy qokedar chdy otedair lkchm daiin shal okeedy chckhdol
chedair shary ol ar qokeey otain dain sheey otol oto sheckhy
fcheeo ar lpchoiin sheal keom okain oreeey qokain lol okeey oteey
cheod sheey olch qoky ain qokeey ykom ykody kes kary okan
lcheody teeey otedy aredy qoteedy lchey lchaiiin ytedaiin dleal chedy shedy
okchaiiin cheol shol rcheedy aleeey al opchees chedy dain sairedy yshol daiin qokdain ain
tcho daiin shedy dleeol ain orr ol qoar ol to olyeom qoteedy kom
ol olyd kdal qotar qoky teos okchey ychaiiin kedal qofchey opchedal qoty lsr
shom odyeeo yshain ctheody qokol opedy taiin otaiin okeey chcphey qoky
tchair qoeeeody chckhedy olcheeody cheey ckhaiiin oddy dcheedy qokedy aiiineos
oseeedy daiin kom lseeal or qokchy dair redal qotain
reeor olkedain daiin okain sain chedy qopchor chey ycheedy lkaiin
ckhdain soly dar pchol oteedy qokain opchy shaiiin
chcthm shol qoar qoeody daiin qotaiin chdaiin rshdy
lchm osor qokal otal dar daiin pchair qokeedy
laly qokshdair opchedy tey olsheeol shol qokeey oldam
otd okaiin ocheey aiiindy olkal schdy lkcheedy sheckhy dar shckhaiin
chey qokedam ytchain orear olkedy chiiin chal ool yshain opchees yey ypchain
tdy otaiin chedy sheol ol oaiiin qokal olchedain am tedy leer
redain ykeain opdor okedy olshs chey ky dar qokeedy qokar raiin otal
shey olcheal qokedy shckhy y aiireey chckhy dam dar qopcheey dair aroiiin oted
yshdar dal oteod pcheor lsam ol lkaiin shdar
lkair tdair qotar daiin chody ar okor
yair qokeey rcheedy qokedy okeey okiin sheedy shey qokaiin
shees pody lkeedain kedal chdy otain qolshdy qokal
shey aiin aiiindy qokeey kary ycheod okaiin cheear
qotedy otar dal reeo pcheedy shedy qokar
otedy ypcheody rchear qokeey olshedain qolkain qokaiin pody
shy solkar otaiin keo lar otain oram
ychal sheedy dar tcheeol okchom lsy qotol sheedy okaly
shcthas ctho par otchedy lkcheedy kedal otedy kdy shedy shckhor
yshom ykar lkdy otar chckhy sheody otg dair ol otdar tee
okchedaiin chees chcpheol otr shey qokeey olkain oteedaiin aiirey
qokeedy ychl otain chcthaiin shckhy lkaiin chedy qoky qokaiin kos sar
rody qoredol otain otchain ytchedy fdy shedy okeey al chey shckhy otedy
lkain chedy okeedy sheedy opchy oty al
orom lchedy olcheal dar qokeedy ain
qokol otdal ledy olkol sheedy kedaiin or qokaiin
otain qokeey dal aiin qoteey rchain tcheor
opcheeey y dy qokeey dchdar chey qokaiin olkody
qokain dar dair ycham shy rar pchedy qokeey
shoy kedy shckhy pcho qokeey ol qopcheedar shedy soly
chckhy sheol okchy lseeol chdam rchain tcheedain dy
okaiin laiin okchy opcheeol qokeey qotol okain chedy lsheeedy
teo deod otain qokar dar teey kshedy okeey rchor lchesy shedy
soleo soleeey ol chckhy okeey qol qoteedy chcphedam
chcthy qoeedy aiin saireody chy qokal or sheckhy shey
qoeod okain otar ykchey qokchy ol odeey lr peedar
olshod lkes cheols keeedy opcho qokchdy
qokain okeey dleey ol qokeey okeeeos doldaiin shedy pchdal
okchoiin raiin chckheedy chedy oeal lpchedy sheol aledaiin ykeod leeedy teor opcheos
chcthedaiiin opo otchol qotchdy cheedaiin otal kedam dam lshdain qokchey qoeeey
cheeor lsoiin odeeal ycheed ky okol peody lcheedain
deoly qoteedy ltedar rchey olkeedy qokeey
qokedy tshr shey okaiin chol odedy lkedar
ol saiin qokain cheey otdain okol qokain odyeed
dar oteedy dar lchey raiin oky qodam cheod qokeod ral
qoched doledy tey daiin soriin por qokshain qoteedy
rsheey qotchy shedy ain shol qokain qokshedy qokeedy ykor
qokeedy dar olchd daiin ain chedy olkeedy shoiin areeol qokeey
qotedy ltody daiin dar lksairy chedy tain kd olky air
arear oram shedaiin chody otal ol
qotchdy ychear olyeody opedy dal qoeear sheedy dain qokeol qokealy
aro okaiin ps keey oteey lshy qokcheeey ry pchaiin cthain cphair
sheey shedy otol opeor olsheain
sdar daiin sheeod shedy reedy okain seam shedy daiin
okeeo cthear orcho y okchear oreeos ckhch chckhy taiin
kchedaiin odyody opcheody doleey okeey qoeeedy otcheey shcthed cpheedy
qoteeo qokain lsedal olkaiin qol qokeody shol dairdam
sheedy shcthedy aiirees shedy lkos olkeeey yo okeey qotedal
or cheeos raiin rshdy lchey olshdy chcthm opcheeey chckhy opchar qokedy okeey
otol peos otshdor choiin she kdy qokeey qoaim aiiinal chedy
lko okcheeos chedy opcheed
ychar lkdy qotar chol qokeey qokeey qotedy qokal olkain
olchar or dololy keeody dar qopcheol aiiry lkey cheol lkain
lchaiin chan ol qokeedy qodain okeedy chedy yain oky oleedy
olkoiin okaiin tshed dar kshed qokeedy keod qokchdy chdaly orcheody
shol lkcheedar daiin keey qokar qokal cheeam keeedy okcheey qokar oryo
otchdy dar oteedy daiin alail am oseeo rcheor
okaiin opeody
odedy aiin oeey or cheos leees ychal
al ochm otain shey okaiin shary chedy okeey
cheedo qokchdy teody araiin dam daiin shedy cheol
aiin doreeo otedy ool shol aiiineody oteey
dar qopcheal dy qokdam lshedol shedy okol qotain olchedy
kchedy shar cthear otor chdaiin okain daiin
odeaiin ykar sheol chedy qokchdy
olkeed orchol lky kedal dshery qokal
shey okaiin sorey qokeedy
ycheed lchey ol chedy qoteey qol
qokeedy keeo daro chckhy
qokeedy olkeeal qokor dkar sheedy dchedar
ypchdy lchey shedaiin olshdair cheol chcthain
daiin olchy otain daredy chey tchedy
sheey ol chedal qokear dy
dardair okchey chcphdaiin solkeody chedy lcham
ssheo soredy daiin otchdy qoeedy okchy lkaiiin
chcthaiin qopcheeo lcheeedy olkar okar chedy
okcham olchs otedy dsheed okchdy
air reeey olkeey shedy shedy ckhl qokdy
ykeedain qokal keal oraiiin qokeey chdy qokeedy


==> anc/data/controls/naibbe/naibbe_tables.json <==
{
 "_source": "Transcribed from references/naibbe_tables.csv in https://github.com/greshko/naibbe-cipher (commit b17f1cefdd3be2e1ec3428dd9344da61b7e57677, 2025-09-16); Zenodo 10.5281/zenodo.16415087.",
 "_citation": "Greshko, Michael A. (2025). The Naibbe cipher: a substitution cipher that encrypts Latin and Italian as Voynich Manuscript-like ciphertext. Cryptologia. https://doi.org/10.1080/01611194.2025.2566408",
 "_license": "Modified MIT licence (see LICENSE_greshko.txt in this directory): free use with the copyright notice retained and the publication above cited.",
 "_structure": "tables[state][table][letter] = EVA glyph string; state in {unigram, prefix, suffix}; table in {alpha, beta1, beta2, beta3, gamma1, gamma2}; 23-letter Latin/Italian alphabet (no j, k, w).",
 "alphabet": [
  "a",
  "b",
  "c",
  "d",
  "e",
  "f",
  "g",
  "h",
  "i",
  "l",
  "m",
  "n",
  "o",
  "p",
  "q",
  "r",
  "s",
  "t",
  "u",
  "v",
  "x",
  "y",
  "z"
 ],
 "tables": [
  "alpha",
  "beta1",
  "beta2",
  "beta3",
  "gamma1",
  "gamma2"
 ],
 "deck_52": {
  "alpha": 20,
  "beta1": 8,
  "beta2": 8,
  "beta3": 8,
  "gamma1": 4,
  "gamma2": 4
 },
 "deck_78": {
  "alpha": 28,
  "beta1": 14,
  "beta2": 11,
  "beta3": 11,
  "gamma1": 7,
  "gamma2": 7
 },
 "respacing_unigram_probability": "17/36",
 "unigram": {
  "alpha": {
   "a": "ol",
   "b": "qokchdy",
   "c": "chey",
   "d": "cheey",
   "e": "chedy",
   "f": "qokchey",
   "g": "qokchy",
   "h": "qokchedy",
   "i": "shedy",
   "l": "qokal",
   "m": "qokar",
   "n": "daiin",
   "o": "aiin",
   "p": "qoky",
   "q": "qokol",
   "r": "qokeedy",
   "s": "qokeey",
   "t": "qokaiin",
   "u": "qokain",
   "v": "qokey",
   "x": "qokor",
   "y": "qokdy",
   "z": "qokeeedy"
  },
  "beta1": {
   "a": "or",
   "b": "okchdy",
   "c": "okedy",
   "d": "cheedy",
   "e": "ar",
   "f": "okchey",
   "g": "okchy",
   "h": "okchedy",
   "i": "qokedy",
   "l": "okal",
   "m": "okar",
   "n": "dal",
   "o": "al",
   "p": "oky",
   "q": "okol",
   "r": "okeedy",
   "s": "okeey",
   "t": "okaiin",
   "u": "okain",
   "v": "okey",
   "x": "okor",
   "y": "okdy",
   "z": "okeeedy"
  },
  "beta2": {
   "a": "qol",
   "b": "otchdy",
   "c": "lkaiin",
   "d": "lkain",
   "e": "dar",
   "f": "otchey",
   "g": "otchy",
   "h": "otchedy",
   "i": "shey",
   "l": "otal",
   "m": "otar",
   "n": "dain",
   "o": "ain",
   "p": "oty",
   "q": "otol",
   "r": "oteedy",
   "s": "oteey",
   "t": "otaiin",
   "u": "otain",
   "v": "otey",
   "x": "otor",
   "y": "otdy",
   "z": "oteeedy"
  },
  "beta3": {
   "a": "chdy",
   "b": "sheckhy",
   "c": "shckhy",
   "d": "chor",
   "e": "dar",
   "f": "shal",
   "g": "shar",
   "h": "shy",
   "i": "otedy",
   "l": "saiin",
   "m": "sain",
   "n": "dy",
   "o": "y",
   "p": "sheody",
   "q": "shody",
   "r": "sheol",
   "s": "shol",
   "t": "sheey",
   "u": "sheedy",
   "v": "shor",
   "x": "shaiin",
   "y": "shain",
   "z": "sheeey"
  },
  "gamma1": {
   "a": "chol",
   "b": "qotchdy",
   "c": "sar",
   "d": "chckhey",
   "e": "chckhy",
   "f": "qotchey",
   "g": "qotchy",
   "h": "qotchedy",
   "i": "raiin",
   "l": "qotal",
   "m": "qotar",
   "n": "dair",
   "o": "air",
   "p": "qoty",
   "q": "qotol",
   "r": "qoteedy",
   "s": "qoteey",
   "t": "qotaiin",
   "u": "qotain",
   "v": "qotey",
   "x": "qotor",
   "y": "qotdy",
   "z": "qoteeedy"
  },
  "gamma2": {
   "a": "cheol",
   "b": "olkchdy",
   "c": "lchey",
   "d": "olkedy",
   "e": "lchedy",
   "f": "olkchey",
   "g": "olkchy",
   "h": "olkchedy",
   "i": "qotedy",
   "l": "olkal",
   "m": "olkar",
   "n": "dam",
   "o": "am",
   "p": "olky",
   "q": "olkol",
   "r": "olkeedy",
   "s": "olkeey",
   "t": "olkaiin",
   "u": "olkain",
   "v": "olkey",
   "x": "olkor",
   "y": "olkdy",
   "z": "olkeeedy"
  }
 },
 "prefix": {
  "alpha": {
   "a": "sh",
   "b": "dol",
   "c": "lch",
   "d": "o",
   "e": "ch",
   "f": "shckh",
   "g": "cph",
   "h": "qotch",
   "i": "k",
   "l": "cth",
   "m": "l",
   "n": "opch",
   "o": "r",
   "p": "dch",
   "q": "dl",
   "r": "t",
   "s": "lk",
   "t": "qok",
   "u": "ot",
   "v": "qockh",
   "x": "lpch",
   "y": "ry",
   "z": "ols"
  },
  "beta1": {
   "a": "yt",
   "b": "qolch",
   "c": "tsh",
   "d": "dal",
   "e": "ok",
   "f": "rsh",
   "g": "solch",
   "h": "oiin",
   "i": "yk",
   "l": "ypch",
   "m": "s",
   "n": "kch",
   "o": "lkch",
   "p": "qoksh",
   "q": "of",
   "r": "tch",
   "s": "or",
   "t": "pch",
   "u": "olk",
   "v": "daly",
   "x": "f",
   "y": "sok",
   "z": "lfch"
  },
  "beta2": {
   "a": "olch",
   "b": "dor",
   "c": "y",
   "d": "otsh",
   "e": "ol",
   "f": "ly",
   "g": "ssh",
   "h": "aly",
   "i": "qot",
   "l": "sch",
   "m": "shcth",
   "n": "okch",
   "o": "lt",
   "p": "qolk",
   "q": "dary",
   "r": "qopch",
   "s": "sol",
   "t": "od",
   "u": "p",
   "v": "sar",
   "x": "do",
   "y": "olpch",
   "z": "om"
  },
  "beta3": {
   "a": "ls",
   "b": "octh",
   "c": "och",
   "d": "dar",
   "e": "qo",
   "f": "osh",
   "g": "orch",
   "h": "qoch",
   "i": "ych",
   "l": "ykch",
   "m": "aiiin",
   "n": "oly",
   "o": "ody",
   "p": "ofch",
   "q": "es",
   "r": "ysh",
   "s": "chcth",
   "t": "ar",
   "u": "op",
   "v": "dyk",
   "x": "qolsh",
   "y": "opsh",
   "z": "daiir"
  },
  "gamma1": {
   "a": "chckh",
   "b": "psh",
   "c": "qofch",
   "d": "qol",
   "e": "dsh",
   "f": "qotsh",
   "g": "sy",
   "h": "ory",
   "i": "sal",
   "l": "qokch",
   "m": "q",
   "n": "aiir",
   "o": "solk",
   "p": "qor",
   "q": "air",
   "r": "qop",
   "s": "ytch",
   "t": "rch",
   "u": "ckh",
   "v": "da",
   "x": "dk",
   "y": "sk",
   "z": "so"
  },
  "gamma2": {
   "a": "al",
   "b": "ary",
   "c": "olt",
   "d": "sair",
   "e": "lsh",
   "f": "dair",
   "g": "dyt",
   "h": "qocth",
   "i": "olsh",
   "l": "ockh",
   "m": "d",
   "n": "os",
   "o": "oksh",
   "p": "chcph",
   "q": "oiiin",
   "r": "otch",
   "s": "ksh",
   "t": "sor",
   "u": "fch",
   "v": "soiin",
   "x": "x",
   "y": "ail",
   "z": "chcfh"
  }
 },
 "suffix": {
  "alpha": {
   "a": "aiin",
   "b": "l",
   "c": "eeey",
   "d": "eeody",
   "e": "edy",
   "f": "eam",
   "g": "g",
   "h": "eedal",
   "i": "dy",
   "l": "es",
   "m": "ody",
   "n": "al",
   "o": "or",
   "p": "edar",
   "q": "iin",
   "r": "eedy",
   "s": "ar",
   "t": "y",
   "u": "eey",
   "v": "edor",
   "x": "edo",
   "y": "oin",
   "z": "eeaiin"
  },
  "beta1": {
   "a": "eol",
   "b": "ory",
   "c": "r",
   "d": "eeos",
   "e": "ey",
   "f": "iiin",
   "g": "eols",
   "h": "er",
   "i": "eody",
   "l": "eedaiin",
   "m": "edain",
   "n": "d",
   "o": "eos",
   "p": "as",
   "q": "als",
   "r": "daiin",
   "s": "eeo",
   "t": "am",
   "u": "eo",
   "v": "sy",
   "x": "eeeos",
   "y": "eory",
   "z": "eds"
  },
  "beta2": {
   "a": "air",
   "b": "oy",
   "c": "aiiin",
   "d": "dol",
   "e": "ol",
   "f": "daiiin",
   "g": "saiin",
   "h": "eaiin",
   "i": "eor",
   "l": "edol",
   "m": "dain",
   "n": "oiin",
   "o": "eeedy",
   "p": "eeod",
   "q": "edaiiin",
   "r": "s",
   "s": "edal",
   "t": "edaiin",
   "u": "eeol",
   "v": "sdy",
   "x": "ery",
   "y": "osy",
   "z": "eda"
  },
  "beta3": {
   "a": "ed",
   "b": "eoy",
   "c": "aiir",
   "d": "oly",
   "e": "ain",
   "f": "do",
   "g": "eeam",
   "h": "eeoy",
   "i": "o",
   "l": "edair",
   "m": "eedar",
   "n": "eod",
   "o": "edam",
   "p": "e",
   "q": "ols",
   "r": "eeor",
   "s": "eed",
   "t": "ees",
   "u": "eal",
   "v": "sd",
   "x": "ch",
   "y": "yl",
   "z": "ady"
  },
  "gamma1": {
   "a": "dal",
   "b": "eeed",
   "c": "ail",
   "d": "eeeody",
   "e": "ear",
   "f": "eel",
   "g": "ok",
   "h": "eedam",
   "i": "od",
   "l": "daly",
   "m": "dor",
   "n": "eees",
   "o": "dair",
   "p": "eoly",
   "q": "ealy",
   "r": "dam",
   "s": "an",
   "t": "ary",
   "u": "ee",
   "v": "aiis",
   "x": "dl",
   "y": "ry",
   "z": "in"
  },
  "gamma2": {
   "a": "aly",
   "b": "eom",
   "c": "esy",
   "d": "a",
   "e": "dar",
   "f": "sairy",
   "g": "iir",
   "h": "eer",
   "i": "m",
   "l": "eesy",
   "m": "eeal",
   "n": "eain",
   "o": "aim",
   "p": "ais",
   "q": "oiiin",
   "r": "eear",
   "s": "os",
   "t": "om",
   "u": "eedain",
   "v": "eeeo",
   "x": "eedo",
   "y": "yr",
   "z": "alsy"
  }
 }
}

==> anc/data/controls/selfcitation/selfcite_seed1.txt <==
poporchdy chol kchedy qokor shchedy cheeal qopol chol ol opaiin
otorchol ykal al sheeedy qokaiin olol cheol qokar cholchol shchkedy qokaim
kor qokal ykalal otor chol daiin dar okar kor
okolchdy kalykal qotaiin chor orokar cheeor dol cheedy dan
qokaiir dy qotair otol qokaiin cheeedy
okorchol
kqokaiin okar dair sholchdy ol orypar cheeedy kaim
okeeor qoky qotol okaiin orokar okeeedy qotain dytair qokar orytol
cheedy ytolchdy ykor cheeol
otol daiin cheedyol
foforchdy chkeedy orqokal dykair polchol qopaiiin yfaiin cheedyar
ytol kalykal chal orytal chedy okolchdy chdol tolykom
okol kar sain ykolshdy tolchol cheedyal dan chedyar kaiin
okorchal al ykal chedy otaiir chteedy ykorol ol chom
otor chol otan ykal okar qotaiin kchear aiiin okalchdy okol chdy
daiin chsal koleedy doldol ol oryky daiin chol orytol qotan
aiin orykal alytol ykol chkaiin paiin otolchdy ol
ytolykor chsar cholchol ytaiin chteedyor orykal daim aim dam
kedykaim edykaim qokolchdy qokaiir chdol ain
cheeoly oldol al ykal kolshdy
okolshdy qoty
kokolchdy daiinar kol polchdy dairol cheedyol shcheedy cheedy korchol ypolypom
kar dair qokol okolchdyar ykolcthdy tyshdy orykar ykar cheear sholshdy
chdololy chkol alykal cheeol cheearol olchdy oldol shalcthdy saim
taiin cholchol orytor cholol daiin qokar ar
otolshdy shor chtol dain charol qokaiin cheedyal okalchdy al okal
olchom otorchol cheedy eedy
oteeolcheeam
pypaiin chedy edy pshchedy qokaiin dairol olyfar shalchdy
qokaiinol ol yfar shckhedy shalshdy cheedy ol
shcheedy ykaiin shcheedy cheedyol daiin shckhedyshal ol
kar shcheedy shckheedy cheedy sholchdy
kqokor daiiin okaiin qokaiinar tchedy opalchdy chor shalcphdy
arar shtcheedy tcheedy shalchdy cheedy chol olokol yshalchdy olol otalchdy
okalshdy ykolchdy otal shcheeedy ykain shalchor shkcheedy sholeedy shalchor olcheedy shcheedyy
qokalshdy ytolshdy ol olol cheedyar qofar opalchor shkaiin chkaiin
cheedy eedy daiin aiin shchedy cheedy shalytar shkckhchdy cheedyol qotalshdy sholcthdy
ytar ar dain cheedy shcheedy ykor
poporchdy dair aiin otar ar
ain torchdy air
otair aiin air arotar
daiin qotair dair arokom
dairar ykaiin daiiin aim
arykal dain tair qokaiin ais okom
qotair dair arotom ytan
fol ol air shol shcheedy opaleedy chorchdy air
aiir aiiin olol daiin olol ainor or daiin dair shchedy
dair dain aiin sholshol ar okom saiin dair
dain aiin shorchdy aiin shckheedy aiin otordair dair
okair qokom tom shkorchdy aiin arytol sholshkol air dairar saiin
dsholeetol ol an shkaiin omom
kchor omor char chorchdy tan shalchor olshdy
otorchdy olchor omol cho cholshdy chy olckhdy anam
dshal chor dalchdy char omal qotorchdy dan
chal chal choran oleedy
kqokol cholcthdy ol chol daiin olytar ol sheeedy
ykorchdy cholchy ochor ochol dain arol ar cho ochal anal
dchar ytorchdy choleedy olchdy chtain qochom
sholchol chol charchdy omol qotolchdy
pol omor tol ykaiin qopain
solomor qokar qokaiin qotair ololk
otaiin olalk omol kaiin qokan
sol omor omar qotan ykaiin dair
qotan dan tan ar otaiinol
omal qotar ar otaiin
ykair tarar shar arar ar
otaiiral ykair ar qokal daim
okaiin ykan qoty chol cham
yarar karkaim
polporchdy opain qokal okal am
dor ain qokan ar am
shdor or qotaiin ytaiin ytain daiin
qokar kanar qopain kan
kokorchdy or tshol aram olckhdy chorair dan
dorain ortaiin omal an dor arorol ytain chor
aral qotal shararar olair qokol
totcheedy ofaiin ykar faiinar ypaiiror opalchor
otan amokal arqokal dain ain olchdy otaiin anar
qotan qotairol qokaiin ytaiinol oltolchdy dan daiin chkaim san
fol chol otolchdy otol ol cheedyor polchdy dam
olcheedy dor otolotol ykal oldam ol cholchdy
odam dar cholchdy ol olchol ytol tolotol
darchdy chol dy darchdy olshdy ol okolchdy dor ol
ololchol chal tolchdy dorotol cheedyal oledy
ochol olalcho ol tolotol olshdy
por or cheeedyar ofaiin ykar
ocholol okaiin kolchdy okar okam
char olchdy qokaiin chol chdy
oror qochol ol cheedyol cheeedyol cholshdy
dcharol ar cheedyal dorol olsor okom
ochar cheedyol ol olalshol chalchal okomol
ololshy olkaiin ol chol qodam olokol
ol olchol char olshd
pcheeedy olkshd charaiin aiinaror olchar kokaiin pcheedy air
cheeedyol aiin oltshd ol char cholkshd olshol
ykarkshd ocheedy chy oltchd chol aiin
olkshd cheedy qocheedy okain ol tchd
kqokaiin qokaiin olshar ol
olokain qotaiin oltchd
ykair dair oteedy teedy
daiin qotaiin cholkshdy olchol qocheedy
chalkshdy otaiin oltshd choltckhd cholkshd
qotaiinol oltckhd oltaiin chol
qokain olkchd chor
olokair otaiin daiin
okorkchd or
pqopaiin chkeedy keedy oldam daiin
ol dam qokair sain paiin ol dag
chol dar dain chkchdy aiinol qotain oldam
dain oldam chkchdyaiin oldal shol
daiin dain ol dam shal
odain dain oldy
ksheeedy daiin damal al olcthdy
dchtedy cholcthdy shor ol sor odaiin
dshkeedy daiin ydaiin alol dair qotaiin
dal qodaiin dair sain air
dy qokain shdaiin dor dain an
daiin dair air okaiin cholckhdy sar shaldam daiin
daiin dain dan dan sardam daiin
soldar daiin dardain saiin
tol dar dain daiinal sheeed pshol kair sholshol fam
oshol daiin dair airol ol amol shar shchd sholchol
sain shalckhor sheeed oldar okchd oldar shchdy daiin
shchdy saiin sheed ainal shor shy
popedy dor or cholchdy shchedy ykar chalcphdy yshor
orchdy sair saiin aiin aiinol shchtedy chor shckhdy shom
yshchd sair shchedy sheeedold oshom
keedy oshcheed kshom arokar dy shomol chor oldy shchedysheeedol oldam
yshcheedy shcheedy shal char yshom ockhchedy am
oshchedy ckhsheed cheedy ychom shcheedy shalchar ckhctheedy ckhshedy cham
shctheed sheed shomokar ocham ckhcthshedy shal char shcheedyal ckhsheedy shcheedy
ochctheedy oshal ckheeed ychar ar shol chor ckhcthshdy
oshkol ckhcthchdy choroldy
kokaiin cphepeshdy epechdy psholchdy daiinar kolchdy shchkedy aiinam
shchteedy teeshdy shchteedy ykain aiinol aiinal olshdy
shchkedy daiiin aiin shchkeedy shchteedy chteedy cholshdy
shchkedyaiin chkedyaiin sholchdydaiin ykaiin anar ykainol sheedy
shchkeedy shchkeedy daiin oleedy ycholshdy
otaiin sheetedy olaiinal shchteedy shchkeedy ctheeolshdy
chkeedy qokaiin tedy olshdy okaiin shchteedy aiinor
dshchkeedyol cholchdy dain shctheedy shchteedyaiin
ysheedyol ol qotaiin shchkeedy ykair
okchkeedy shchtedy ochkeedy olchdy olaiinal ainal olchdy
shchkeedy shchkeedy taiin odaim
chalshdy shchkeedy shchteedy olaiinal shchteedy
dolcthdy shchteedy shchtedy
ydaiin daiin okchkeedy shchkedy
fan an shchpeedy polchdy sholaram shchkeedy aiinor chtedy daiiin qokol
dan chtedyd okchkeedy aiinal qokar shchteedy sharalam shchkeedyaiin kol
ydan chkedy tedy shchteedy aiinar ar chkeedy
aiinal kedyedy tedy arkeedy shol aram an dan char ar
shar aiirol kchkeedy odol shol
paim pedyd olkchdy qofam
aiin daim daiiin ainar ytar
okolchdy daiirol ochkedy ydom
chkeedy ainal shctheedy shkaiiin cham
odolol aiis chkaiiin
odal otolshdy ydar ochtedy an okaiiin
odoral yshkeedy qotar qotamol
yaiin kedyedy daiinal dan daiiin sham
okan qodar okchteedy ar
qosal al chtedy daiirol odar shol aram
ykar chkedy olqotam chtaim
yshkeedyar ydol tolydar chkaiiin tartamom
qodom dan chtaiiin
ochtaiiin qotar ar otam
odolar kedyydom edyydom anar
yaiirar okanar toleedy
tolchdy oleedyar olkeedy olair chorchdy aiin
okolcthdy olshdyar cholkeedy daiin aiin olaiin ychorchdy daim
oleedyal oltchd oltchdy ol shdyam
olkeed ol eedyal olkchdy cholkedy chorchdyd
san
paiinar cholchdy ol qokor porchdy
an chol ol eedyal chaltedy cholteedy ain
ar chor ol air chkaim chalteedy am
ol eedyal daimor cholchedy ar ar choltchdy
ytorol ar sholtchd dair cholteedy
kokcheedy ykaror sholpeedy qopair apar chalkshdy arkchd olshdy
ytain tain ykar sholkchdy otair akol ykalor ar kchd
chalkchd sholshdy ol okar sholkeedy qotairar chalkshdy olchedy qokain ar kchd okain
dakol cholkshdy qokar ar olsheedy atol ochd chs chalkshdyol
daky okair olchdy ol
kokol dain ain choral ykal olshcheedy peedy ol air
oair chal kchd cholchdy daiin ololchdy aiiin
ochdchtd ychd okarol datar cholchdyd datar ytalor odain ololchdy
dator dakar cholshdyd ar kchd datal atol chdchdy
fcholchdy korkar oltchdy kam chdkal aiinold shaleedy olkshdy
or kar aiinol ol or kar olkshdy amam
aiirold chalshdy aiinolol aiinol olamam oltchdy
okolshdy chaledy aiinolol ololamam aiinolol olkchdy olaror ol
olkchdy daledy orko cholshdy aiirol oltshdy choleedy olkchdy or kam
olkshdy shalshdy chalshdyol aiinaldy olkchedy ololamag
daiirolol ainal orkor aiinalar
chor aiirol
kchorchdy orpy shchkedyaiin olpshdy oly ol kchol
dchorol orar aiinol chalshdy al tolchdy cholol
choleedy chor aiinal al chor sholtshdy oltshdy oltchedy
cho shalshdyal kolshdy
ochkorchdy
fol ol ytolchdy daiinol pair pshdy chaleedy daim
ychor or chalshdyol aiiror oltshdy ychor olkchdy olchdy sholkshdy
daiinolol chalar aiinoldy cholckhdy olshdyal ol sholchdyom
olshdy oltshdy shalkcthdy or kar daledy olshdyal olkchdy
sholtshdy aiinal aiiral airol shaleedyol aiinoldy oltchdy
aiirolor ol shal shdyal aiinal aiinoral oltsheedy olshdyal aiirom
ychol orky shol cholchdy ol aiinol
ol shdyal
por shdyor or olomor chalaiin shpal dain orchdy
shkor shdyar chkain shdyol cholair ol dainor
chol air chtair shkar chal aiin ololk
shtar cholair aiin chkainol dair shtam
ain shtar chol air dainor shkor
ochal aiin shdyal chkainol kaldain odair
cholair al dain airor shkal shkorar
yshdyar oshtar qodair chol air
dchy dair oshkal shdyor ain
daiin shtar daiin qodairol
qoshkal
pam shdyarar shtchedy air qokamol pshedy daiin
oaiin daiinor or shkeeedy shkal oshdyom
yaiin qoshdyar daiinol chy aiin al dain shdyol
okain daiinol aiinol tal al airol shtorar aiin shtol
qoshkar ar yckhal shdyol an daiin air
shkeeedyal char tarchol
pchorchdy or shpeeedyar shcheeedy chal shtcheedy shkeeedyar shalyfar sholkair
chalchdy cholshdy ol shkchdyor ochal shkctheedy orar chorchdy
kchdyor or oral teeedyar ockhal shkeeedyar shkctheedyor shkeeedyol oshom
oror chalchdy orol ycthal shpeeedyor ochorchdy shkctheeedy ochom
ochdyal chalchdy cholol chor kchdyor or oror chororar ckhalam
koshchedy chtolshdy dain pcpheeedy shteeedyar olom
okalshdy oshcheeedy ockhalshkeeedy chdyor olol ol shkeeedyal cholshdy ol
oeedyal chalshdy chol ol choltshdy char ar
chalshdy chol qochdyal shkctheedyor choror shkchdyol
shkcthedy shcheeedyal cholkshdy
pol shkcheedy cholkshdy okalchdy shpcheedy shar chalkshdy olpchdy chalkshdy shcheedyam
olol okolkshdy chaltshdy oltchdy dalchdy shor chaltckhdy olkshdy olkshdy dalkshdy
oshar shkcheedychol chalteedy dalcthdy shtsheedy ksheedy shal sholkchdy
olal cholkshdy ol chaltchdy al olchdy choltckhdy shteechdy
totorchdy cholol chalpeedyd chaltcthdy al choroldy shalkchdy
oshol chalkshdyol chaltshdyol choltshdy aloldy
olar chor oldy shaltchdy dalshom
oltshdy olar oldaolkdy otolchdy
choroldy okolkshdy al oldy osham
choltshdy ol shalol chalkchdy alolchdy
olol otoltshdy chor oldy
sho chaltckhdyol chor
paiin shoshy sholair shy shar ar chal fsho
yshyshar chalchkal shochal shor sharaiin ar chalchkal shor or osho
shoraiin air shol air shor oshor sholain ol chor yshar archkam
ockhy shor aiin shol air chol sharar ycho shar yckhor
shorain sholain shol air
peeedyar chal chkal fchor or alckhdy sholair ol
ochor sholain ol shy sho dair cholar shar ar
saiin chalchal oshol aiiin chor aiiin qoshar
shoraiin chol ol alair airol qoshom
shor aiin kalchor shal qoeeom
oshar cho cholshal
chor ainol archko
totaleedy cheedyor or aiin air ol shar cheedy daiiin
okaleedy olshar cheedyol aiiin aiin cheedyar chedy oraiin or
dchkedy chedy daiin cheeedy air daiin air
pol cheedy kshedy chkedy ainar ororaiin aiin
qotaleedy aiin oraiin sheedy chedy dair chtedy chedy ykedy
cheedy or oraiin cheedyol qotoleedy aiinar saiin om
shor chkeedy qotaleedy daiin ainaroror ain aiin shchdy
tqotar chkeedy qotaleedy paiin chalkckhdy al chkalkchdy dalkshdy
ochkeedy tar taleedy chkeedyal qokolchdy chalal ytalkckhdy oltshdy chalal
tshdy cholkckhdy chal keedyal al qotal okalkckhdy shkeedy ykol olchalal
shdashdy cholchal chkeedyal ytolchdy chalchtal
pchpal al shchdy olqokor keedyal ofshedy chor oldy aiinal chal aiin
chkol oshdy ykololchal ainol ol kolol cholkckhdy chtal chalkcthdy ol chalal chorom
keedyar chalal tolcthdy alchdy
kqokaiin cfhdy alcphdy qokair olkeedy chkeedy alckhdy
okair alchdy al cholkeedy alcthdy qokairol ochkeedy qotair
okairol qotainol ol chalkeedy aleedy chteedy chtedy
qokair chalkchdy alkshdy qokaiin chkchdy ytairar alshdy
ykaiin tainol altchdy al chal keedy olkchdy om
alshdy daiinol ainol alkair alkaiin alkeedy
fsholchdy daiinar alshdyol shcpheedy chedy otorchol dain olair aiinolol
chdain shalchdy al danal shalshdy alchdyal cheedy otor chol alchdyar
sholshdy qotor or sholchdy otor chol shalshdyalchdy saiin chal daiinaral al
shalchdy chdaiin chtaiinar
pypar ckheedy chsair chal chalckhdy shol ykal okorom
qotal sholshdy toror al chdyal qotor ochtaiinar cholckhdy daiin
chdaiin shalkchdy chtaiinal shkcheedy shor ochedy yshol chy
oshalkchdy chdain ychol chtaiinol chtaiinal ockheedy
dchdain ckhchdy sholotor ytar shalchdy sair
sholshdyor ytaral chkainar
pol ol ykar chalshol chpainal ytar shdyam
chol ytar chkainol chalcho shol chkainalar
otar chor okal yshol chkaiinol
shdyar ar shol ytar yshor shdyal chal shom
ochol sholytar
tcholchdy chal tol ol ain opar
oshol ytar okar shdyal aim
ochor ocholshol aiin shol chkaiinolol chy shol ytar ytar
yshar ar shdyamy qochol chkaiinol daim ykol
cholcthdy ykor chal shol ytol aim
kokain cholfchd ain akar shar sair
cholain aiiin sharair ator okoltchd air ainar
shorair chalain cholkshd air aiiinar
dair cholkshdy cholaiin choltchd sholaiiir
cholain air choltshdy cham
dair air cholaiin shar air
shy chal an
kqokaiin cholteed cholpeedy aiin qokaiiin
sairar aiin chol cholcham choltchdol ar chalkeedy chalkcthdy
cholain shol koltchd shal chaltchd choltshdy airol
shol aiiir sho cholcham chol aim
chol shy chor cholain sholtchd
dcho daiin otolteed cholkeedy aim
pqopair dain shchpeedy shol cholpshdy chkaiinal shdyar an
ykoltshdyal chkaiinalshdy shor chkaiinal chalkshdy shchpeedyol chkaiinalar ar ain shchkeeedy
yshoral dair air sholshol qotaiin chaltshdy cholkshdy dain air qotaim
shkar daiin shol shol chaltchdy al daiin shdyal
dan oshdyal chkaiinal sholshal aiin choltetedy shdyol ol
shty cholteedy dail yshchteedy shchkeedy ochkaiinal shal dair daiin ar
tyteedy yteedy daiiin kchteedy ar ar qotaiir shalchal al otchteedy oshdyam
shko shtar daiin shchkeedy oshom
sholchar oshko
kor ychko dol yshko chor air
ycthar oror dal kodol om
yckho chky or dy ychto
ockho ochko oshty tody ordy
tyody ckho dy or or ydal
ydol octho ckhko kodol octhom
ordy yctho orydal ychor
ockhal ordy shto orydar ordy
qockho odar cho oshky ychar ar
chol oral otchy ochty
qoshy ychtar or okchy yckhar
arychar ydor chy oror
qokchol chto to odal ytchol odol
ydol koty ockho chko octhy oral ckhar
ockhol koty ckhto choloral chky
tcholtshdy oky ky choror yshol
ykoltshdy sholchor ol o choloky ycham
o otoltshdy ychor cholkshdy ockhal
sholchear chorol cholkeedy choltchdy oshal
chor tolkeedy yshar cholkshdy ysholor qochag
cholkshdy ol shol chor tolkshdy ol
y chor ytolkshdy y chalteedy y qockhal oshol
cho yor or shalchar char chalkshd okalteedy
oltchdy qoshal qoshar cholkedy qockhal olyshar
solkchdy ol qochor or chor
ycholtshdy olshol yshol chalkchedy ckhal chag
ololk chalol al ysharom
popaiiin charor aiirar ar yshar opor ykorchol qopaiinam
ytor ytor qoshar airol okal ykshar qotor
aiirar otor ychal toror ytorar qosharair qokor
qoshar air
pol por olkchd opsheedy olair koror ypor sholcpheedy shar
oshar ar ykor olkeed dair aryshar oram
korair orkchd airar an ykorol qocthar otar aiin
ytorar chor aryshar aiin aryshar ykam
cho arockham
poshchedy por shalykar chol chol chochy qopar
ykor orkchd aiin qosharair cholchol otal chy
orkckhd chol okar aiinor sholshar ol aiin
daryshol dan dair ychalor
por ypar ypaiin dar yshol faim
qokaiin otar aiiin ychar ykaiin air
orykar ytol ytar ain oshal daiin aiin
ycthar qotar toly daiin qotam
aiin ykair ychol ol ytol ycthal
yaiiin kaiin ochal daryshol qocthar ockhal daiin
pain ain qopaiinar alpcphdy chol
ylochal qokair dan daryshol orytar air oshor ol ol
octhal qokainol dair yshar dam orykar or oeeam
qotor or qokaiir daryshol or ykar qokaiin aiir
okair okar orytol
ochar otain daiin okaror
qokaiin kaiin
pqopar ypaiin cholshdy aiin dor or ain opaiin ar ykal
ykaiin kar daiin ocholshdy dal arykal aiin okaiinar dain
dar dy arykal okaiinol dain dair qotaiin
kshckheedy daiin pchorchdy oleedy dain cholkchdy chkeedy
chkeedy dyykal chkair kaiin sair arotor ytal al
daiinar daiin qotaiin daiin cholshd
kair cpholshdy shdyal ar
ctholshdyshdy dainol cholcthdy ol
arytal shdyol ol dainor aiinom
daiinol ardaiin alytal aiin cholol ochkeedy
ochteedy dar shckheedyd dair shckheedyd
aiin shtedy dan
fqofaiin tedydan chpedy olol shcheedy san
olal otain tain an ochkedy om
olar an okaiin kedyom dain olal
yomom dain air ykaiin kaiin
otedyolol daiin omom chkeedy ain opaiin
ol qotain qokaiin yomol qokaiin yaly
sair aiin daiiin okaiin oly olar daiin
aiin daiinol chteedy okaiinol daiin odaim
dol ain omom ain dain
dedyol aiin oltain ais chkain ol
dan daiiir dair ooly
yolo chteedyol qokain okaiinol qotaiin daiin
deedyar ar dol aiir chkeedy daiin
dedyar aiin otain kain aiin oom
olor teedyol omar ol saiin qodaim
yol ol yoro dain chtedy
ody yal aiin chtaiiin sal dain
qotan qotain dainol tedydain kedyom edyom daiiin chdan
dolain daiinom teedyol ytain aiir
ytaiin yomol daiin qotaiiin ol omaim
oaiin shkain daiinom chkedy kedy aiin dolaiir
chol aiinom ain dair ain qoom olomaim
qokan saiin air airol
peeedy daiin pshdy charal kair aiirar ykor qopaim
qokaimor ykol shdashdy choral aiinar char kor
qokaiinol otar cholar aiin qokainol cho ytom
ytaiinor or sain okol char
pshchpeedy peeedy ofol aiiral torchdy choykom
qokol kaimor okaiin okar ytal qokol aiinar ain
saiin ykaiinor shor chy oran
ykor kolaiir choytar char ar
otor keedy daiin aiirol
charar daiinor chol shal ain
ykol otor or ytal shchkeed
ytalol daiinol ol aiinor ainar
or an ykol chy qotor orkog
ykaiinal aiin ocho
kchor oldy an polchol cholpeedy folchdy kaiin
cholchdy olckhal cholteedy sholdy ol olshdy ain dan
daiin chol olcthy sholdy daiin shaldy
okaldy olaiin ol cthy shaldy dain
chdain oldyan ol cthy okolteedy olckhor daiiin
ochdain ol ckhor oleedy shol cholchdyol dan om
okolshdy cthar choleedyar air choldy ololshdy saiin aiiinom
olshd saiiin cthocthy dain olaiin ol ckhor
yolair otalshdy sholdy dair dol chom
ychdain chdain ain okoldy ychom
peeedyar ychdaiin fchorchdy ykoldy qoshol kchdain chomol ychor chteedy
chdainol chteedyor ykorchdy chorykol chtedy chdaiin koldyol chorykol qochdaiin
otolchdy ychal shdain cholchdy chor ykol
qochdaiin choleedy yshal qokorchdy or
cholchor chorykol kolchdy qotolchdy
qotoleedy chorykol qoeedain chorykol om
chsair ytolchdy ol chorytar cholchor chalytor chdair
shdaiin daiir teedyor cholshedy ol qokol cholchom
ochdaiin qoshdaiin shdaiin chsaiin qotoleedychory ytolchdy chdair
oleedy okaleedy ochal shdaiiin daiiin
choledy chy tolchdy ychar
ykalchal otolshedy ol teedyor
olcthdy cholchdy char
ksholchdy cho daiiin psheeedy cholckhdy charchdy
chdaiiin shalshdy al cholshdy okeeedy cheeedy
dcholchdy ol sholshdy sain chol shdy
ocho dalshdy chaltshdy daiin cholshdy
chdain chkcholchdy chalpshdy cho cholchdy
cholkshdy kolchdy saiiin shol cholshdy
saiin tshdy shdy chalshdy
kshor sholchedy ol cholor chal pshdy
chal shdy shdyshdy chaltchdy chedy ocho chol
daltshdy chol okeeedy keeedy ochal chol
sholchdy chol chdy chol shdy choletedy
ochor kolkshdy saiiin oleedy qocho chom
oshy char oltchdy qokeeedy chy oeeey ochom
cholshdy ochol ol
kokorchdy qochol olomor oksheedy chol shdy aiin
yol omor tolshdy qoshol olorol oshdy ol omom
yolomor omorol cholshdy olalar shdyaiin dyaiin ol orom
qool cholshdyol oshdy shdy
tair chor aiinor shdashdy dashdy kain
qochololom omolol omor or qoksheedy char omorol olorog
yolchd dyain chol okolshdy shdashkdy dashkdy okorchdyol dyain
aiin qoor tolchdy omalol
kokaiin okaiin olchdy cholkckhd yol daiinam
airor olshdy olchdy shdyaiin ol orol char okolkckhd
air olshdy ololchdy chalshdy ksheedy chor qoar ockhdy
air aiin chkashkdy shol olorol cholshdy chorol yam
yor qoal dyair chorqoar oltchdy
pshedy shedy char qofar yorqoal dol olkeedy chal shol daiin
shchdy daiin tarqoal chalshol al dy sho olkeedy chalshol qotol
yshedy otedy tedy chal shar cholchor sheedy chol sheeedy
ykaiin cholchol ol qotor yor
opypaiin parqoal choror arshdyal ar shchedy koror sholshol shchdy
daiir chal shol daiin shokeedy shkaiin shtchedy qoom
ochar okchdy kchdy char osheedy cholshol qokaim
kar chol chor chol cheedy yor qoal sol
qokchdy ytaiir sholshol sal sheedy shol shchdy
ochor cholchar yol shched keedy qotaiir taiin
cholcthor okain kaiin daiin
pcheeedy daiin chol cthor chdy cholol kain daiin olchol
cthar okeeedy ochol odaiin oleeol char ochdy otaiin om
chor ol eeol otaiin qochdy oshar aiin dair ochar oleeom
pshar ar chkchdy shdyol choy kom chorol
soleeor chdy char ochar ydaiin oshar omor chor
shtar chtchdy oshar okoy oshar shtaiin dain choromor or ykair ychol osham
chal qoshar airar sol eeor ochdy
psholchdy ypeeedy alchdyol aiin ochdyor olol daiiin shdyaim
chalchal chkshdy chol alchdyor dain daiin daiin ychor cholal
chkshdy chal dair qochar odair al chdyor qoshar shkar
ochol ol ychdy daiin chy ydair chdy chorar qochdyar
otoy koy shal daiin oteeedy chochy yshol alchol
pqopaiin dain ololf chpeedy paiin chporchdy daiin
daiin dan shtain olalt ytaiin ain ytaiin daiin
olalt chtalchdy chtchdy tchdy dair sain daiin ol olf
daiis daiin dain aiin chteedy saiin dain
air chkeedy chtchdy dair daiin daiin dair chtorchdyd dair
daiir aiin chtoleedy chtolchdy air sair
sain aiiin chkeeedy chkeedy chteedy daiin shtainol shkair
aiiin ochtorchdy ol
ykor or cholaldy aiin taim aim daiin cholshdy olor cholkeedy shkolchdy
qokor ain tolshdy shtolchdy ain shkolchdy ykoror chololor chalkeedy cholkeedyshkol ocholshdy aiin
okalkeedy shkolshdy ol olol shkoleedy cholkeedy ol dain oly
kqokaiin ycpholchdy foldyol aiin qopaiir ain okam ochalshdy
dainol shkalchdy daiinol ol ol dyol okamal daim aim
oair aiin aiin
pol shtolshdyol yckholchdyol qokainor ytol cholpeedy olyfom
oaiin ocholshdy qokar shkoledy okar air qokairam
ykoltchdy qockholchdy ain dair shkoledy shkolchdyy
kchol aldy olchol daiir chalaiin al yparal daiin cholpchdy
yolchal oshkalchdy qockholchdy dain kainor cholkchdy daiin chalkshdy shtalchdy
dyor alkshdy chdair dair ais okarol
daiin kaiin ol daiin aiin oshtolchdy
kchkeedy taiin aiinol ol daiir olol shchpeedyol
yaiiin otaiir chol daiin airal daiin aiiin
chor air chteedy oaiiin dain ain
chol chteedy aiinol oldaiir
qoaiiin aiin cho chal
kchol taiiin pchedy chol
ain chy daiin cheedy
cholchkol dair ocho cho daim
oais aiin daiiin char daiin chkeedy
cho oain okedy ykaim
cholchkol chedy damg
dalg daiir chedyol
chochal al cheedy
dair okeedy shtalg chalchal
dan chor yaiin char cheedyd
chal cheeedy
kshchdy chalchal al ykaldy shalshor cheedy ochal daiin chedy kaiin cholaiin cheedy
saiin chald chal chal cheedy chol aiin chedy cholchor chal chalaiin alykal chol
alykal ochol chedyol chalckhor shal shom
ykaim sain chor ytaiin taiin chedy chy chaloldy opcheedy ykaim
cholaiin okcheedy sair cheeedy cholaiin charoldy yshom chyoldy chal chal shol
kshal daiin ainal al choror choly shal shchedy cheedy dair air qotaiinom
saiin shchd chol chor ochal al ched shalshkal daiir alytol ykamg
cholchor daim kcheedys qochal daiin shor or aiin oksheedy
cholaiin choleeol charaiin chal ykain pain chal chal char chololdy
daiir aisol chol chalckhy dair air alokal shcheedy
dchal ckhy
tytar ar ol sckhor airal cphocphy aiinol chkal qopsheedy pol dshal
shol sckhol chto ytol ol scthar chtol
sctho sckhy oldshal sholol ol toytol aiinal cthar ykol
ykal ctho ckhol sckhorair ykolar om
dcthor or ckhy toytol omykol
pair ykor daiin cphor dcthy chdaim
aiinor otol ckhal sholol qotar dctho ainol ykor
tchal cthocthy ckhytol chkal dckhol shol chdaiir omykom
yairor or ckhy aiin ytal dcthoain ykal dckhol chdaiin
dchoaiin cthy sckhoral qokor otaim
ctho dckhyan otaimor ckho chtal oshol okam
ykchy ytal okar ckhalshom
popal ytsho fchdain tsho oror ololair ol cfhal shom
shol qokal shy oloraiir shoshty
yshol oshy qotar chsain shol
sholshol qotsho olcthal shal shar shoshy
oshal chsainol oshar shol shol ckhalckhal chdaiin
qokar oshal qotsho chdain sham
ychdaiin shy sho ol cthal
qotar ar kalshy dar cthalol sham
qokor yshdaiin shdair cthalol ochy
yshar sholshol ol cthalal yshdaiiin shamal
qokchy chkain shol shol sholshol
okal al shdaiin shal shol
alal ctholol qoky chol sholshol shdairal shar
chor oshol ychol ol oshdair
cthalar shal al ochsain cthom
ychsaiin yshal qotcho qoshdair ockhy
oshol tcho chtain oshdaiin shal
sho chtaiin qoshy shy sholshal
shar ochar qokal chkair dain
oshdaiinal chkaiin
tor cheedyl cheedy chalkshdyol cholteedy ol chkaiin arytal airol
chtaiin chkain olkaiin ol olkaiin chkaiin choltchdy chtaiin kolteedy
cholol chkain ochkain chkaiin okeedy
chtaiin ochtaiin kain ol kaiin olkaiin
ochkaiin yeekaiin eekaiin cheedyam
podcphy olaiin ypaiin chkaim
otshdy chalkcthdy ochtaiin chtaiin
okeedy ain shkaiin olaiiir
odcthyol chkaiin olair okeedy chtan
shkain chkaiir odcthyal cheedy
charor chedy ol aiin
yteedy charar chalkckhdy ochtan aiin cheedyal ocheedy
ykedyol olail chkaiiral okcthdy otolteedy olair ol
cholar oshkaiin ycthaiin oeetain chol
qochkaiin chedy ochtain ocheeedy
okeedy dchyar
porchdy dckhyol olshdy yor or daiin keedy apal ykshdy
yolyor orchdyol dckhyor yol ol odaiin tshdy olchdy chyol
odaiiin yolol olchyol chorchdy okaiin olchyol daiil olchyol okshdy
ator shdaiin daiin olshyol olchdy qodaiin olkchyol olkchdy
chorchdy or ol chyol oltckhyol shdaiin dair
ydain ydaiiin
chyolol cholchdy akol
kol akol chalcfhdy fol fain olshdy chyolor apar kolchdy
olakol okalckhdy chyol ol olchdy olkchdy atol dain ain
dchol atol ainol ol chyal okalcthdy olchyol dain ain
olshdy dshar cholcthdy odain olchdy cholckhdy dain chyom
daiin olcthdy ainol shol chtain olchyal sholkchdy aiin chol
odaiin chyalokal dain olain dain dakar sholshdy cholaiin
ydaiin dail akor aiinal okain
kqokor okair sholshkol cheedyal aiinol orykar okainam
qotal okal kair air ykor qokair
dtalokal chor ain ykal qotaiin dair qokain dair otol om
okairol kor kair omotol ol dair daiin aiin
ytar qokor ochor or aiin qotol qotair aiin ytal
qokairor daiir
pcholchdy ol paiin chal oldy okeedy saiir qotaiin qofal al
daiis aiin qokal ochar ytol qotol om
daiin qokal ykol ol ykor oldair daim
daiin kalykol daiin ykar
por alyfar qopaleedy al qoshor daiinar aleedy cholypom opar cphol chtorchdy
oshor chaleedy otaleedy alykom al ctholcthol alchdy qokaleeedy cthar ar okal orykam
okalory al yfar chtolckhdy aleeedy cthol cthol ainor alytom cthy ckhar ochtorchdy
chalchdy cthar choleedy al ykom alcthol al alcthol chor chtolchdy
taleedy okoraly ytol shal ochtolckhdy aiinal chorol aleedy al kaleeedy
cthal alaly shaleeedy otalykom ykor cthol cthol chalchdy ykor alcheedy chaleeedy chtalchdy
chkalshdy oshar ar toleedy ckhar kchal shoral ctholcthol qokoleedy ykoroly
qotoleedy qokom qokor or chorar ckhor taleedy cthy chol ypom ychom
dcholeedy korory ctholal chtolckhdyal qokolchdy
faiiin chaleedy ain polchdy cholol dal
dy daiiin choledy olcholol chalol chdal olcholol chalain
oain sain ain chaleedy dain olcholol ol chdor air
ochol dain chalshdy chdol chal olshdy chdal
ochal chdy ainal okain chdol chdor choledy
oshor ain daiin chdal chalchdy ychol sar
paiin yshor atar ar olqofor daiin aiin
ytaiin daiin chdalol oshol cholcthdy sar ar arychol chdor
chaleedy daiin dain aiinor qochol ain
saiin ochol ochdal chalchdy daiinal aiin daim
okaiin arychol daiin chal dain qochol
dail daiin ar ychol dy
dar
kol dardar chaloldy ardar chkol dor qokaiin aiin dardar qotaral
ar dar daiin sal chtal ardor ar dar dorkaiin ail koldor
dor or ar dor dail ar dar air
stalardor char dar ar dor dy airar chty om
oshar ardor aiin chor dardaiin ardar chkaiin ain
dardor ardaiin qoshar
chdor odar oldal
dy ardol
fair ar dol alpcphdy okol chor arar ardar
airar altchdy cho altckhdy ytal al ochor dair
alkshdy chal al alokol ykol saiin
airar altckhdy airar yshor chalal dairor chy
ykol ol chaltchdy altcphdy ychor qokol
oaiiinar chorol alochor char chal al oltchdy
ochar chalkshdy shal ykor chy chaltckhdy qokol
ochor altshdy al otar altcthdy chalal qotol
doldol shaltckhdy ochor om
pypshdy alpcphdy omochor chy kalchor alkckhdy pshdyal cheedyom
al chor qokshdy alpcphdyor al char omychar ychy oshdyal qokshdy
ochal altcthdy qokshdyal cheedyol
pain octhdyar chalcphdy shchdy ctholcthol ol qofor shdyar alkchdy qokolckhdy
daltchdy char chaltcthdy altshdy qokchdy cthol cthol altckhdy
qokshdy altcthdyal
tchtal kchal dainolol yshy chkar ar kchedy cholaiin ckhkeeedy
talchal al tcthdyal choltckhdy ol alcthom
aiin qotchdy chalchal al oshchdy
faiin chal chal ardol cholyol tain cholpchdy cheetal shcphdy
air chalkchdy chol chekor shchdy aiin chol chalyol choltal chalchal aiinal
chor cheekor cholkchdy chetol ochal shchdy
dcheekal korkchdy cham
poshchedy chol chamor cholpol oleedy ol cphol
kalkchdy shcthdy or kchdy charyor
chor shchedyol shkchdy chol cthar ar
ocho kchdy shcthedyor char chalyar shchdy oshchdy
ochol choltshdy chal choltol ykeekor an
ky air ypchpeedy sholol cholfal chalpeed chor char ychar pchol
o chol qo chol fal chal qochar o
y ochar qo cho choltal ol chal chor chy chary
o oar dair o cholal qochar yshol y
tqotain daiin oshcheedy shyshar
char qokaiin ychol yshar qoshol
ytolchol o cholchol shchedy cholchol chalchal
qochal al chalkeedy qo chalchal shom
y char ytol chol ychol dair
pchol qokair aiiram
y qokain qokair
o chkar qotain chal
pchol qokaiin shcfheedy cfheedy paiin farfain dar chy daiin dair
darchy ar cho cholchtol shchedy cho char arkaiin odar aiinam
daiiin darchy arkaiir chor ckhshdy shdy arkaiir chol chal
okolchol daiin aiin chky shctheedy archy ar kaiir
otar dalchor shchedy ar kaiir cholchol
aiiin ar chy chty shar chydaiin yshctheedy arkair aiiram
okchedy aiinor chom
fcholfshd dal paiin aiin olshol tor chalain chol
chal aiiin cholshtol shetechdy kchedyaiin chedyair
ckhchdy kaiin ocho cho chkal
ocho ykol char shdaiin ychom otshedy arkan
ychor ksheedy dalchal air dol am
otshedyar aiin chor or shckhchedy
por pchor char porchdy okol ol qokom
yolqokom chom orokol chor chol chol chom chol okor chor
dcharor ar ochom charor chal orchor olqotal om
chy dchar cho chomokol chal charal
ycho yolokor olqokom chomytol orchom
osho okchar chal okoror char
omom cholchol chomokol cholokol char chog
okchar chol ochal qocho
cholokor orokol or okol
ycheeo okor chol chol
dshoror or ocho ol
pqopal ochy oshy olkeedy ol yshy
oltshdy oltchd oshor keedy ochor qotol ychy ychor
okoltshdy olyshy olteedy olol ol qoshy okal olyshy
yoltchd okol olychar yshal olyshy chorol osho ochor qoshy ycham
ychy qoshyal ytar
toshy ochy ochal ol chdy olpchd keedy daim
saiin aiin otol ol ychar oltchdy ytal qochor
ochol kalochy oltchd ol qokar qokal qochyor
okolkeedy qokol ytal olychar
pypolpchdy osho char chteeedy cholchol ar okar chalam
octhy ol yshy qochal ol ychar daral olkckhd oshy
qochoal ykal al ol ychar ockhy
otor olteedy oltchdy chol ychyal
sain ychol kol otar qochar
oltchdy ol ocho cheedy
olol ykol
kaiinar olal kolchol cholchol cho ypar depeo epeo olo ol olo
oly aiinol chol ololk choykar chol chol aiinarol setey ytal
aiinarol aiiinol ainor char cholchor ol daiinar ainolol airar choytar olar ainam
ainar aiinar aiiinar chal choy kar ol airar cholchol aiinarom
ol ol aiiinaral ar
pshchedy aiinar ar dalckhdy al araiiinar sholpeedy seey chedyol olol ykal
oaiinorar ainamol ol chol chol shol ainolar ol daiinor cholchol om
daiinar shcheedy chol chol choykal ochol ol ainol ol choytar ykol
yshalteedy aiinalar dairar ar chol shcheedy shalkeeedy saiinar aiiinolom
aiirar ol ol char ainol choytol char chol chor aiiinar ainor daiinol olol
odairar shol aiinarar arar charchor sholainol aiinolal yshom
pshol aram saiin cholchdy sholshol olchol ainom
aiin shor aramaiin kolchdy shor cholshol
arar olshor daiin cholchdy ol olshdy
sain arararar ar aiinol shom
daiin ol chdy
paiin chdyom
dain air olckhdy dom
oshor olchdy cholckhdy aim
arol shy
aral sar shdaim
ychal shor shy
oldom
ol chdy chdyol olshdy shdaim
ol shor shomaiin shyshor dam
charal shol shdaim shkain
aralar shyarol olshdy
ykarshol ainar
oshol charol dor
shal air ar
par shol orchdydcphy qopal chforchdy archal
char shkol qokol ol qoty ty ochtorchdy archol sholshom
qokor qotalor olqoty ykol o oky chkorchdy ocham
o kolol char chforchdy kol arshol shtol shar olyky
chol olarshol olykal olor o oloty ochkorchdy oloty
ykol qoky ol oty qotar
keedy tyol olyty oror pcholchdy tshaleedy karoky ol oty
chy oloty arytol oshol kyor choleedy shaloky
oty shor ol oty kolqokol oky
yshorol shal oloty qoty qotar chal olqokol ar oky
qokor olyto taroty
pchy for or cholpshdy archedy shpol fomol yfalshor oshar
choltshdy ol ytal shor ar chedy cho qoshar ykalshor chalteedy
qochol chor cholkeedy cholol cholkshdy ochor or ykal shor okoltshdy qosharam
qoeear cholol ol cholteedy otar ycho shar ar dalchal okal oshary chalteedy qotal
shorar or choltshdy chalteedy osharytal cholkeedy alchol al chalkeedy qoshar ar ysho sho
qoeeol choltshdy cholkshdy chalar yshol ol ar chedy ykal
ykal shor qoshey cholkshdy chalytal chyor chocho cholol ol
pchalpshdy opal qotaiin ckhdy qokair kshal pshol
dckhdackhdy ykor qotaiin daiin oshol kair air
chalokal shor kshdy okaiin shar chalkshdy aiin chalotal
oshar chalytar chal otal qokaiin shar am
ytar chal okal aiin tchdy shal amar yshol shol aim
oshol ykal shd shar aiin qokair qoshar amam
fofcheedy kair ololf sholol opol ol dair alpepedy
ykal chaltshdy otal sholshal sharal daiin sair chal ytar dair amam air
daiin shol chal ytar cholytal dair ytaral qokaiin sholshal ol kair dair
qotal chal ytar ytar qotaiin chalokal dairal sharal amal
daiiin shalamar ytor ain
tol eedy opshchdy saiiin aiin chorchar pain shom
air chalchy al shomain aiin shal shol shar saim
olair oshar shar qopshchdy aiir daiiin chor char ain sham
shalaiin shol ol aiin aiin pshchdy chal shorair
ochol cholchor shol ochor or oleedy daiin shor air
sholor qoshar cholshar shol daiin aiin chor char
ykarain chol chor alal sheedy olchdy chalair
aiin ykar ain sholol char ain
shedy chalshol shal saiin kshchdy aiin
dam yporaiin taiiin anal
dain airal yshol chol ol aiinal oeeol
ykor aiin ochol yckhar alar shor airal al dainal airor dair cholckhor
chtol ol ain chal shol saiin aly cholchol char chalair
anor aiinor yshol aiiinal shal shor yshar aiinar olaiin shor air chol
shorair damaiin shal shkaiin shchdy chdy sholair
tchtorchdy sheedy cthdacthdy shkaiin ol chdy shalaiin kain sholain yoldaiin
ochtorchdy chdyaiin olchdy ochdy kaiin ainol chdyaiin sholaiin shtar olchdy shal
aiin shtar ychtorchdy cthdy chtolchdy daiin ochdy shchdy shal aiin shedy ol
ol chdy shkal cthsakchdy olchdy ol chdy oshdy aiil shkar
shchdyal chkolshdy dain aiinol ail sholair otshdy chol chdachdy okeedy shkar
kaiiin chdachtdy cholpshed qoshkol chkolshdy air chal otolchdy daiin chdaiin
ochtolchdy shtol kolshdy dain ochtolchdy oleedy shtal shchedy char qokeedy yshkar ar chdachd
chkalshdy dainol chkolchdy daiil shkaiin ais daiin shol aiin om
daiinom aiinom shtol chtolchdy daiir kaiinol ol ochtorchdy ol chdy karaiil
cthdacthdy chkolshdy okeedyar shtolol dal daiil dair olchdy shtol air ol eedy
sharaiin oshtol ol chkolshdyar sholaiin aiin shol
kair sholaiin kolol opeedy kair aiinol shpol
shtor or ol shky aim
oshko kcheedy cheedy aiin damg
toror amaiin an oteedy aiir damaiin cheedy
yolshky ail dair toror olshky kchdy aiin
dkocheedy ykeedy ol daim
olshky oteedy tchdy
yteedy orol daiin ochdy
kor ypeedyor or dar ol
ochdy tchdy cheed oldar daiin aiin tchdy okchdy chedy
airol qokchdy daiin aiin ol shky shol chdachdy darol
chdyaiin dyaiin ain tchedy shtol ol qokeedy
ykeedyol sol otshdy oldaim ol airol
yolchky cheedy ordar cheedy toror daiir chom
shkol dor chdachdy shdaiin damaim
tchtedy shdain chyar chor
ochtedy chkedy shdaiin kyar shdair
ochyol chal chkedy shdan
ochkeedy qochtedy chkedy chy
chal oshtedy chteedy
cho chtchedy chtedy ochkedy
char shdaiin yshtedy shkan chykedy qochkedy
chal chtedy char chalkedy tedykan
qochyol chkshedy chtedy tedy cho
ochal yol shdaim
oal char
qochyol chol shtedy chtedy ochar ocho tedykedy
ochy chol chtedy chkeedy qocham
ochyol ol chksheedy ochkeedy
ochkeedy oalchar chtshedy shkchdy
ochal choltedy chol shdain
ychteedy ochal yar qochkeedy
qochteedy chal shdaiin chkshchdy
ochkeedy chol tedy olol tedykan
ytalkedy oshkeedy shdaiiin chksheedy ochar
oshdaim chteedy chkeedy
fqofaiin shtaim chfeedy kchor ol chdy chpeedy
oshtaim qotain qotair char ar chkchdy chdachdy chtor shkaim
qokar shkaim torkaim chor
por keedy ytain chkaiin chkeedy olchdy chol
ochkaiin chorkaim shkaiin ochor chkair orkair
oreedy cholkaiin dar oleedy chteedy ychor
chorkaim or kair shkaiin char
ochtor shtail chor kaim
yol chdy ychol
kychdaiin yshol chtal shdainar yolchdy cheol ol olpeedy oldaiir
yshal yeedaiin oshol ochtal cheeal yol chdy ykeol olteedy shom
okchdaiin qoshal yeeor qochtal qoshol ol shdaiin
ochy ychkol qoshalor qocthor cheeol oshdaiin
dapal olol ol dcfhy
ol daiir shol ochol qochkal
datol shdaiin qochol ochar ar chkal chdaiin
yshor yshol datal yshal chdcthy alshdy
ychar ykatol qochy chdctho
ykatal qochkol om
oshar daiin shal
qoeey shor yshor ychom
qoshor oeedaiin olshd qoshal
chdchy dshy
pol chdshar chalshdy chporchdy ytor airal pchdaiin shor ypom
ololk qotom ykor cholshdy chpolshdy ol olol chorchdy opol
ychkorchdyy chpalshdy otar ar qokor cholchdy choledy otam
kshar chpolshdy opol paiin olcheedy
ochorchdy chtoleedy shy qotam chalchdy
olaiin ochtalshdy chtolshdyol cholshdy olshckhdy
qotor or korchdy chtorchdy chtalcthdy
tochdy ochdy qokamol aiinarar aiin yfar cholcphdy
chdshol tom chkoleedy qokar shorytom qochdy
okar ar daiin oshy yshor ytar okorchdy chtorchdyal chalckhdy
ochkalshdy aiinory chalshdyor chdshol qockhdy
kol qofchdy ain alqoshor chdcfhom
otchdy dain kshdy al qoshor
dchkain qokchdy shdyal ainal am
aiin kchdy chdy kchdy
chdchol alqockhol okain chdychdy
ykain kshdy ain am
qokain okeedy
pqopor shdyal shpo cheeam
schdyckhdy shd kchdy ochdckhom chdcthom
otshdy qokain cheear al qoshor amainal
ytal al aiinor dan
ycheey qokchdyshdy alqokchy ochdckhor chdckhor
otchdy
tol yfalal chorchdy
ytain chdshal okchdy chdyochd
okchdy otchedy yshdckhom
oshdckhom dain shdchdy
okain otain qokaiin
chdyshdy ychdy kocheeam otcthdy
qotshdy tshdy qoshdckhom al qockhol
shdshdy chkchkain al qokchy
shdyal danor alqockhar
okchdy aiin alqoshor
kolchdy opshdy aiinal ain shy yky
aiin ol chdy okchdy aiinom
ylokchdy otshdyal tchdy aiiinar yto
yko aiiinal al ochdy ainal shoshky kchdyal aiinol yty
salochdy aiirar aiis kchdyaiin tshdyal al chdachdy
aiiinor ykshdyal aiin kshdyol ky shoshy
kykaiin air dair qo cheeedyol olyfar okeedy shpcheedy olcthom
ol yfar olytor ytaiin aiin yteedy ol yfar olkchar shtcheed
ytaiin darol ol ytor yshkcheedy o ykeedy saim
qo olkeeor ol ytor saiin ain ykor o
daiin olteey qokaiin okaiin ytarol olytor
ytaiin qokaiin daiin olytor qo shol daiil
dar daiiin qotair dain dair qoshol dan
shkshed qotaiin kaiin y ol
kqokol ol daiin qokol ainol ckhor karar qofair dar taleedy oror olol daiin
dalchdy aro aiinar otal dair qotol dan ar ar ydaiin
arar kol okaiin arar qokol daiin dain ol char ar
aiirar ykair ykol ar ar koldaiin ol dy dan chal ydair
oldy chol oldaiin
kqokaiin anar qochol olsheedy ol pchar pain otol shy odar ytaim
ykol ykal ydaiin chol ol daiin ololk saiin chor ydal ol olchar odaiin
dalchdyar chol ol daiin aloror ol olk ololchar qotaiin taiin
shol shkalchdy qocheol daiinal aror
taiinar chor qopaiin shdyar chfeedy olkshd shor chorydal or olshar
oldaiiin chy ochol aiinar dair ochteedy ar char cholol ol odaiin ykar
ar dolshdyal ol olol ar olkolt ol teedyar chal air oldaiin
ydaiin otar odaiin chy char ykairol cheol shkalchdy shdyor chor daiin
aiin dalcthd chal chor oldain ol kolt olkshdy chor alaror daiil
chor alalal olkolk char daiiin ckhorar chkeedy olor ol chol shtaleedy
oleedyar chal chalchor ytaimar olol
posho ol eedyar dam air dor sheeteedy opeedy tal archar chor alfeedy
oalkchdy yckho oleedyar dair amair chal ar char okeedyal ychy aiiin dy ysho
shchkedy oal kchdy dol ol eedyar shchteedy alarchar chol aiin oshy
yoleedyar ochar alarchar dar ochdy oltshdy archar ar archol yshy qoshy altshedy daiin am
yshchtedy shchtedy ol eedyar sheetckhdy shchkeedy yteeol ar chol daiiin octhy chol ol dom
oal kchdy ckho qoteedy shchteedy cholaiin char ar cho
kol sheepeedy shchteedy shchkeedy dain ol kchd
deedyol ochar ckhockhy chal shchkeedy shchteedy cheekeedy shchtchdy chor ysho
chy oledyor otchtedy olchdyal dar chol oshchkeedy char yteeor orteedy shkaiiin ar
oshar ar qochar tedyol ol archal ychd chd dol ol
qoal yol eedyar olchdyar ol qosho ar cham
olaiin ol yol eedyar qochd shchteedy choar chol
shckhchdy qool cho dy shchkeedy cholol chom
oalchdy ochol otchar shchckhedy
kchal shchckhedyar ar aiin dalal sholeedy chporchdy chy chal opaiin
dal ochal araiin ychy araiin dorar shalcheedy cho dal chor
torchdy chdal chalshchckhedy chol araiiin sholcheedy dol ol chy ycho
ochor qochal chdol chol ol ochy chy aiinal alchor
chdolol ochal ar aiin chodal sholeedychtor shalchedy otaiin ar aim
chkoleedy chdy chal aiiin ar aiiin ochol qochor chdol ysho chdol
chdychal chor ychar
tochdy qoshar qochal chd cho ol eedyar alshor olkedy qopy
daiin chy qochal araiiin chdykchol yeeo chdol chdorol
otochky orchdal chalchal chdyeeal oshol qochdy dom
chdy chorchdy dar dal
paiin kar olshol
ol shol aiinar om
omaiinar olshar omaiinar ol shol
aiinol ol air
ain olshol shor or
osholol omairal al chol
ol shol ainol shol sholaim
cholal arolshol aiin
arolckhal aiiinor chor aiin sholshol
oshor orshor aiinar aiiir
sholshol ar olshol qoshor sho
airol sholaim omaiinal
pqopy air aiiin oltshol chor om
chal air osho aiiinal al choltshol shy sholchal sholshol
shol shol aiinol shar shor aiinar ar ar aiiinom
oairol qokal olqoshor olkcheol shalshol omaiinar ar sholaim aiinar
shychal shalshor aiin ain olshol ol olshal
shy chol daiin aiin sharshor choraiin om
dchor shosho sain shar
kain dcthol chalaiiin dchy sharain aiinol damol
scthal charaiiin ar deear dchyar dckhol charaiiin ainol chal aiiin dchar
chalchal aiin dchyol ol kchy aiir dckhal daiiin
olchy shdcthol chalaiin ctholchal dchar odcthol chalchol saiin cho
scthol shdctholal chol ol chy olchy dchor
poldy kchy qopair ol ochal alkckhdy char
oalkcthdy aiin daiin shdcholy dair shol olshy cham
sckhal dshar dshal saiiin shdcthol ol dchorol daiin ocham
dsholol shdetearol ar ochy shdctholol shar dchar dshor aiin
chtchy shdctholchal sain aiin shdcphy dcphy dain
qoalkcthdy dain ol chy
pol chyol ol qopal dain cholpshdy ol tchy
olchyol ol qotol ol daiin kaldain al olqotal ochy chor choltckhdy cho
chaltckhdy oshy al dain cholkshdy al dain cho aiinal
daiin ol chyol ochy dair cholkshdy chaloshy shkan
ochal qochy choltckhdy chaltckhdy choloshy chal oshy ychol qoky
ochy chool daiin okol chal oshy ochor choltchdy
okoltckhdy char cho odain ochy
pshar ydaiin cholchol air pair
odais chol chol dain aiin
chol chol chkol chol chol
shary cholchor chal cholchol aim
okolchal chor chol chol chy
chol chol
kcholkeedy chorchol shdyal kol olal cham
okolchol aiin chalshol al chal olor saiin chor
ochtar chychol shdyol alchal cholkchor
schor dair chorchol cholchy aiin aiin chal qodaim
ydaiinol char chamolal chal shol aiin chychol ol
aiir odain cholchol oshdyol cholshy chol chor
cholchol chorchol okain koleear chol chor chychol aim
cholchol qodain daiin chor chalolor om
okol chol daiir
tchal cholchol qotaltchdy aropar chal olom
otolchkol ydain cholshal char olchey cholchol
oleeal ol char cho chochor chalchol
dcholcthol char odain oshdyol chal olor sharyd
cholchol cholchar dainol aiir ar opar cholchol daiis
shal odaiis dain ol aiir okarol dalshom
chol dchol cthol odainol chol chal
ytor cholshy aiinal
kchdol ytar orytal or daiin dam
ordaiin chdor okaiin taiin dain dor daror dair dal
dan or daiin chdy daiin air or daiin
ykan or daiin dan chdachdy dachdy daldair
ochdol sair air dain dainor chdam
daiir chdy dol ol do
chdor aiin daiin dan
chso ochsol
kchkeedy chsal shtar dal dair apal chy
dar ytaiir shkal daiir chdy airor chdol daim
so aiirol dair dolol dain saiir chtshdy ordaiin odal dal
dchdy shsal ytain sain dain airor chdy
dain datal dar chdaiir ytaror dy atom
dol dain chdair akor daiin aiin chdydair
dain shdol shsol
qotar ordaiir
tol tar aiin qotar ar or daiir alkchdy choldal aiiin otor
dchor air daiiral tarar aldal tarar olar chalkchdy daiiin ytol okol ol
okaltcthdy chdchor air opor olar chol dal cholkshdy ykor qotor qotol ain ykar saim
char chol ol alkshdy dain chol aiir alkchdy cholkchdy chol dal chaltchdy tol
chy aldal otol altchdy chdshol ol otol aiin tolain chal choldy qotor
shol ol ain ykar chkaiir
pypor aiir ain aiin oraldy kaim chalksheedy chalkckhdy okar chpain chpo altchdy chalal
daltchdy shar altshdy dain aiin aldal yko chalkchdy altchdy dor ytor qotom
ol aiin cholol alkchdy daiin
kchorchdy chpol alpeedy chol alkshdy kshal ykal chkorchdyd paiin aiin aldaiin
ochol chkchor qotol shalkshdy qokar ar sol qokar altchdy ychkaiir olkshdy aldal shaltchdy am
cho otaltchdy ykal kar daiin al daiin aiinor or dain chtaiin taiin ykor cholol
okar aldaiin otor chaltshdy dain ar qochol sholol aldaiin chor ykor
air aiiin al dal shol tol
pochdy air shchkeedyaiin shdyol alshol pchol chy okoldy ol shtol aim
oeedy shtol cholchy otoldy shdyar al shol ochy oshdy otoldy oshtom
oeedyol sholochy chy alchol shdyal cholchy al shol shkal okaldy shko ky
oshko sholochor sholshol xol ycthy oshkal al chol aimol otoltom
tolchy sholochy okolol cholchol shdyom
pshdyol al shol shchedyar daiin chpeedyal chol chy shdyam
sholshtol chor chalchor sholshor chochy sholshol chyokol alshar shtal chkaiin
dair okolol okaldy al peedyal shdyolal keedyal ochol om
o shdyol aiin tolchy
kaiiin cholchy airol qokain aleeal ain oleedy tardal san qocholol shdyom
olcthy sholeedy shol shol ychdy shtal ochkaiin olardal ol chal okalal shdyol
dshdyar qochol qo shol shol shor olshtol shdyor chkaiinol olshol daiiin oeey
chyokol sholshol ochto olshy shdyal shol shdyal ar dal al
ylshdyol ol shol aiinol sholchol ol shar shdyol chky
okaiiin aiin chyshdy al chol sholshol chol chol aiinol
ykalor al sholshol shdyor chol chol shdyol
fochy kolor ol apolal alshol shdyal
otchor olal ochyol al shol shdyol ochyol shdyar olar
qochy cho oshyol shal shar octhyar
dchochko okchar qoshy shalshar osham
tytar chy shdyarol yckhor chyol aiin shchfeedy chfeedy
oshy okchor shyal al olatol oshdyol shtar qosham
qoshdyol ol shdyor shckhchdy octhy ol
fshol olatal shy chalchor shdyalol qoshdyal cham
cho ychy oly chol octhyor ol atal
oshdyal shal shar oshol shckhcthdy octho shdyar chkeedy
ychar ol qochdyal
kokalchdy al sor chkalchdy opar darol choy kom qoshdyar cholchkol
qotar choar dolor choy cholcthal chkoleedy dalal ochkalchdy cholshkol
koleedy dalshdy al chtolshdy dal omom cholcthor
kqokaleedy chpalshdy chol shkol alshy poldor ololar ol shdyar qokaim
doly ol chyol alal chkalchdy chal choleedy alal chool
ochdyar cholchol shtor cholshkal ol otalchdy chol cthal saror chyol olshdy
qotaiin chyar choleetol ol chkalshdy chtalkchdy
popedy okar shor chy choyol om
okedy choor ytar daral dolar qotalchdy al cholshkar
qokor choal olshdyar chkolshdy shtol dalal
otchedy ochdyarol cho shkor otar okor kalshdy
qokaleedyal chol choleeol chkolshdyol ol qokolshdy
qokar okedyar chyolam
paiin far shchkeedy cholkchdy daiin qopal anor okar daiir
shtcheedy shchkeedyol cholkcthdy ol daiin palanor ytor aiinar daiirar ykol
daiin shkcheedy shchkeedy choltshdy dair air aiiin daiinal qokom
saiin qotal shtcheedy qokol qotal qokol
kan ypol shyodar shchkedy ochdaim chalpshdy dain aiin olteed choypy
chaldain ykar shtcheedyol otain chalkckhdy chdair shkcheedy aiin
aiin okal shtckheedy qopol ol
keeedyar shfcheedy oltchdy pshor ykol dain opar qokol olshedy
air otaiin taiin chsaiin kol shkckhchdy ytor or
choltshdy dair kcheedy shchedy saiin olckheedy ain kolqotal ain
okor dair ain kol otal
pchal daiin ainol ol okol ol kaiin qokor chalkol shol
qotor aiinal daiin cho okor aiinol airar kor dair
dain chor ytor ocho daiin chkaiin ordair or cholkol ain
ochal al ainol ochor saiin ain
pshal ykar daiinol aiinol cpheedy paiin dain
chol kol aiin chal kol ykar
qotor chtaiin korkol or shal
ain saiin chorytor or ykol om
aiiin chorytor shkaiin chol alainol om
otor chor ytor daiin
saiiin daiin okal kaiin am
kykar okal ckhshdy olchey ain chtainor cphdy airar pshal qofaiin shdyar chkorchdy om
shalshal cthdyair shdyal chkorchdy shdy chkorchdy shol ol chey aiin shol oshdyar omog
dsholshkol ol cthdyan shdyal oshal yshdyor ckhchdy chdy qoshdyar daiin cheo ochdyal omor
qoshedyar ainor shal sho airaral kar shalshal al qokair daim
ocheedyar olcheey oshdy ychdyal chol arshal chdy ol chey shdyam
palpshdy cheyshdy ain cheol kain chol oshched oldaoldy ainal olsam kshdyar chpalchdy
aiinalal arshal ais chteol olsy shdyol omol aiin ol sam ochkorchdy shar ochdyal shoairar
shdyar ar ochdy chdy aiin cheey yshar shdyor shdyal cthdyain dyain
fafar char olfshdy alpcphdy cheedy polshedy ol shaleeol sholkchdy chor char aiin ypaleedy
shdyor ckhdyol ol shedy chorchar shdyal chdyar ochdyalor shdyal
paiin alpchdy tain qopy py air sholpeedy chdyar aiiinal ol aim
dol sy alkchdy cho cheeor shdyor chy char sholchor chol ychdy ochdyalom
osheedyar aiin chalkchdy chtorchdy qoshar ar omor ol shedy
kor shdyarar pol kchshdy yshol ol chol ar
cho ykol chol chtolchdy
kolkedy choykol shal ykal chkolshdy alfcfhdy chkalchdy qokainom yol chdy daiin chal
yolkol qokainol alkchdy choy kol chkalshdy al chalchal altchdy chdachdy chol dair ytol chor
yar cho choyol kainol ytal choldair oltedy chtolshdy shol kainom chkoleedy
qoar oltedy ocho altshdy al choyol choldaiin chyol cholshor ochtolshdy oltedy ainomol chalcham
aiinol kchdy olkol chal chal dalol dalchdy qoar sholtedy kainom chkolshdy odaiin chalchkal
qokal chkolshdy ol alchoy alkchdy chkolshdyal daiinol shor chol shor chdy char
olkeedy chkolshdyol olchdy ol dairor aiinol
chol shor chdychar olchoy choam
qoartedy olkeedy chal ol choy
solol ainor shorchol olchal chochy ochol cham
chkolshdyol kainol chor daiinal chom
olkeedy daiin choyor or akom
olteedy chtaleedy
pypor chkoleedy shpo po chdachdy
chdy y shko ochd ochkoleedy oshko
chtaledy chdy shtar ykor chko chsoshdy qo chtaledy
ocho cho ykol shkal chdy ochdy
ochdachdy oeey okar
ksholdy ol cheedyal aiiin chdy chalpchdy al opchdy olol y
chtoledy choykol cheeedyol oshdy shto air chtaleeedy shkor
ochtaleedy shtal ol cheedyor or ychdy kom
otor shtal cheedyar tarykor ytshdy shkar ocho ochedy
shkol toledy chtaleedy y an shkol chalal dar chtolshdy
oeeal chy osheedy sheedy
podcphy cho aiinor cthchdy chdy
otcheedy chol chochty kchshdy chdachdy chdy
chokchal al ocho cheedy cthshdy chochy
airal otsheedy aiiinor chshdy ochdy chykshom
ycho chor char cheedy eedy ty
yty odckhol xal shdy
pair pcheedy porchdy
yshdyxal qotsheedy ocho yto
ypy py chdychdy okcheedy odckholx
oshdyxal cheedy oky chochor or orcheedy or aiiinam
chy osckhy sckhy ty qocho tshdy qo chorchdy
okal al chedy xar ochdy qokcheedy shdyxar
ydcthor chorchdy choeekar o airor
chytckhom cholchdy
kshalkchdy chy tckhom ykam opaiin daiin chalpchdy alykar chor chy
otalkchdy al ykar ckhol al ykar chorchy otair kair ochy
cholkshdy aiin cholkshdy ytam alykar cho chalykar ckhor al ykar cholkshdy ytaiin cho
cholshol okolkshdy alykar alotar qokar sholkchdy ol ytair tain alytor chalkshdy char
qokaiin cholaiin otain qokam otar karkchdy char ar chol chalkchdy alykor
okolkshdy chor chy alykar ykam tchar karkchdy cholytam ochol otam ochol chom
dair air chol aiin ochol ochy al ykar choykar dam
okaiin dair cho ckhar ochy octhal aiin
okal cholpshdy chal yshar
tqotaiin chalchal chfeedy ain cholchdy olkchdy aiinor chor daiin yshor or odcphyol cheedy
dain yshoror ochor anal chor or kolchdy olaiinor cholshor
ochkain choltchdy chalsho ochor okain olaiinor cheedyodcthy olshdy ochar ar cholckhar qoshor
cholekey ol ochol ochoral ochor aiin oshar oshol yshor ochol chteedy
odain shdy yshalor chol ekey daiin qoshar oltshdy ychar
ydail yshor qoshol ol ockhar ar shdyyshal cholkcthdy ycthar chol ekey qochar ar oshom
totaiin ycharol cholkchdyal daiin kair aiin chalshdy chdyaiin chky
ain odain ochol ocharar cholekey chol koltchdy oltcthdy chkeedy
qoeeol aroshom okain pain aiin char olshdy choleeey yshol cholshdy
chal sho otair okolshdy daiin okain aiir chkeedy cheedy ainol daiin
qoshol shdyochol cholckhdy qochor ytaiin aroshom chkcthdy
pchor chol sholaiin olckhdy chfshdy qochor dal aryeom ar
sharain cho dor or yshal oltshdy dalyeom chy
shar ain oleedy ol chorchol
kshedy sol olshdy dam
sheedy chol chor sholshdy olchdy
char sholaiir doror chal olckhdy
chol shalaiin al ocho
dy sholshdyol dar shal olchdy
olshdy shalchdy olcthdy oldam
ychol oldam sharaiin sholchdy chkshdy chor
sharain ocho
kokain sheedy aiin olchdy olchdy
saiis aiis oleeedy chy cholchdy cthdy
dchor shoraiin olshdy chy ochor okolchdy
ychol shalaiin al cholshdy kcho
ychor or yctho chor
dshol shdyol olcthdy chalchar oletedy dol sy
shalchd oshar shar ain so char ar
ochor or olckhdy ochy shchdy olshal
odar chalchal aiin alshdy shar ain
olol charaiir aiir dalchd
kaiinar dalaiir chalain chor
chal ain chorain or
ochal ain air chor
ychol dain yshol
chor ain ochor
an chor cham
chkain ar ainol
air ytchor aiin airar
aiin orain chor aim
aiis chkain airar chal
dchy aiin chol kchol
daiinar qochol ochor or ksheor
oaiin char chol anol chol ol orain
pochy tchor ychol daiir kchy
choraim otcthol ychy yshold cho or
ycham chor ain airol danol
orsheor sheoror chtain ochal
pochy saiin alshal komor olchdy an chkolchdy
ochol chal chorcham aiin aiinor char ocho chtaiin
chtar arol ar aiiin choraim chalaiin
ar chorain ychol ol ainar aiinor cholchol
chor aim danolol yshal chamor chkain chtoleedy charan
dairar ar chol aiinar chal char an
shor or chtain dain chalair sholchdy ochom
danor ychol cholchol chy osham
chkaiiin chol dshy ycham
fyshol chpaiin chal char ypol qokor deeo eeo pain
ytar ar chkaiinal scheeo chal ochal dain dshy otal deeey aiin cho
chol aiin cheeo kaiinal ssheeol yshol choaiin schey kaiinal daim
dain cheeol chtaisol chtaiin chalchal aiinalol schy chy qoshol sheeol
yshal al aiiinor taisol sheeal ychal daiin aiin ykar cheo okol
scheyaiin cheol aiiinorais chalchal chor daiin aiiinol ol dain qoshar
charykol chal ainol ychor chkal seeear dain ytal air kaiinal
ytarar cheey dair ochal chy cholytol ochar airaral am
dan an chalykol taisol qotshol dckhcheol
chor or cho aiiinol
pchdy oror darchy cheedy chko cho chalcphdy ar aiiinar aiiinor
oaiiinaraiiin cholcthdy chedy dar chy ocheedy arar daiiinar aiiinoraiiin char
chdyoror saiiinol aiiinal charaiiinor ar ary aiiinor aiiin shdam
airor aiiinal chdyalo ychalcthdy chocthdy saiiinar daiiinar cho daiiinol archy aiiinorar chor
dar chy airol chochy ykeedy daiiinolar ysheeedy chocthdy chalckhdy charom
aiinol sheedy arar cheedy chpo cholkchdy qosheeedy daiiinol aiiinolaiiin airar
okaiiinar shdar chockhdy char aiirol aiinal al airoral aiiinor daiiinol
ocholckhdy aiinar aiiinaraiiin ar choltchdy aleeo aiiinaraiiin dol airalaiin okeedy
osholcthdy sakol shchdy aiiinar aiiin cho sheedy
osholkol cheedy char chdar aiiinor aiiin
daiiinol chalar daiinal qosholcthdy
tol dairar saiiinol chochy
daiinor or sairol sairol
saiinol olar sairal okairar am
dainol airol olol ol aiiinar chysham
saiiinar ol oror airolol ykairal
aiiinar dairaraiiin olar airol aiinol
aiiinol ainal chor aiiinal oloror choshy
chdainol aiinol ol ochor oly chocthy
daiinor aiiral ainor anar ochor ychor chysham
daiinar ar airolol chyshar ychal aiinar aiinol
saiiinol chdainar char saiiral dairaraiiin aiinolol
ochdainol chorol or ainoran chyshar sairolol dairalairom
dakor atol ol olor chy aiiinor chdainar
ainol aiiinol ol anaror olom
dairar choraiiin aiinol airol chor daiinom
kor airolor ol air afar chol
chor aiin shol akarol char cholatar airom
ainol aiin shal akar chal chal chy
cholatar airol airom chor akar ar sholakar aim
choraiin shar chal shar akol air chal ainom
yakar shol daiin airol shor or chal
sakaral dair air cho chor chol atar akom
airol chal ochal akaral aiinory
chol oshar daim aiinom
dakar airorol dakar chy
shol karairor chor datam
cholakar atal shdair daiin
yakor atol cho
fochy chol shaltchdy ator chy pchedy aiin ochal shdyar cheedyam
akol chyol chal al oto ychy ochalshdy chychedy
ochy char ar ain ychar chedy
chor or oshy ochor qochar ar cheedy atar
okedy keedy ocho cheeedy eeedy oeeo okchal
okshy charar ochal chkar alal qokedy yshar
scheeedy chor aiir qochor kshyar chor tchal chedyy
chy qoeeo chyor qoteedy chkol ochar ychar ochy akor
posho oeeo oldckhy aiinor yshar chocho oeeam
aiinal ocho ychor oeear ochar shar ar chycho airar otsho
qochor oshar yshal ychol ol yeeo arar yeeol
ytcthar oeal ysho aiinol yeear aiirol ololk
otchy ochy oeol ychal aiiinar
ar ychorar yeeoar qochom
poporchdy yeal shalpeedy al
shalal oeolal yeeol aiiinol qochar
ochar oeearar ar ycho char
sholkeedy qoeeo oeolal qoshar ycho octhy
ar shar qoeear alkeedy yshal
oshar chol yshor sholkeedy
oeol sholteedy yeeo ychoram
ytcphal qoshar olol
pshy ykckhalar ckhchdy
yshoshy ckhalar ckhshdy sho ckhcthdy oshy
alar sho kckharal yshycho
tcharar shy shoshty cthdy
ykekeorar or ckhchdy ckhshdy cthdyty dyky shal ykckholar
okckholar ol ty ckhchdyykckhal cthdykor dyto ckhoror shal
ykarar shy shychor or cthdy ty choral tchdy
shokchy ckhchdy shyty cholol ckhalar alaralar shko ochdy o
ckhchdyal choror ysho sho charor tchdy ckheedy
posho pchdy qokaiinol chdachdy chteedy chdachpdy shdyom
ochor shdyom dyog shdyol chkedy chkedy yshol oshy
shdyor dyor oshor ychar chkeedy chkedyol shdyor
yshdyol qochar dyal chkeedy ocho shdyar kedyol
dyal ochy qoshor chkeedyol shdyal shdyom
dyol qochar char shdyal chteedy
qoshol shdyol yshol ochkeedy qocho chtedyam
qochol kedykedy ychy dyar ar shdyom
dyal chal tedyam ochar chteedy ochor
dyol dyoldyol chol
oshdyomar chtcthdy shdyo oshdyom qoshal
ochor shdyolar ol shdyal
odyor shdyar
tshtol shdyaror chteedyal odyol pshdyam
shkor qodyol shtolar ydyol oshtol
shdyar shtal tolydyol qodyol tolydyol qodyal qoshtol shdyal chteeedyal
shtal teedyal al ydyor or tolydyol
oshdyar ar dyol chal
koeeo shdyaral ol shdy daiin dypol ol qodykol
oshdyor daiin chdyor teedyal tolol shdyalal qodyar shkor cho chkeedyal am
dshdyalchteeedy char oshy shdyar dyar char odyar ar
dor qodyol dyolchal shdyalal olkol chy qochkol oshtol chol ol talydyom
qoshdyor daiinor chol cholol octhol qodyar qochkal oshdyar shdyor chtedyar oshtom
yshdyorar osho shtarar ydyal odyar qoeeo yshkol dais tolchol shdyamody
daiinol teedyal shkolar odyar teedyal qodyaral qoshkol olydyal chaldyol ol
toteedy otchdy sharyd ain ypar char shol qodyorol chaldyor
okeedy sholshol shar yd ytol ol otchdyar shar
okeedyol okchdy aiin qoteedy cheedy qoteedy otchdyshar sharar
qoteedyar sholchor shor aiin qotol sharotchdy ar okeedy
okshdy sholshkol otor shol okshdy charshol qokshdy
chor qoteedy shol shol shalsho
dsho qokcheedy qotchdy chal cheedy sho
oshol qoksheedy shy tchdy qokeedy keedy shom
shoshy qokchdy kcheedy shar sholchy ainar
shkar chdachdy qokcheedy okol shy shychdy
ochy ochor yteedy
oshkar chol shol shkol
shoshy cheedy okchdy sholyd
oshkar qotsheeedy ochor chol
char cheedy qokeedy cheedy chalchkam
shol otshdy shol
pain ain pshol sol shor aiin shar chyol cholkshdy
solshor ol choltshdy oshor or ainol chaltshdy aiin shar dain shoraiin cholkshdyom
okoltckhdy shor an cholteedy cholkshdychy chyolchol shoraiin chyal salckhor yshor shor
oltshdy dol shkor dol aiinar ar aiinal al shal okyal
ol tshdy solshor chalaiin choltshdy odol ol okaltshdy oldol airam
shor aiin shol kordol chal aim
paiiinol tain daiin cheedy aiin al shol airam
aiin sho oltshdy ol sholol ol dair chalaiin
sal orainol ol tshdy cholkeedy solshor ol oteedy shal yshol cholaiin
aiinar cholaiin ol odolol aiinal aiir solchol ol chyar ykyom
dshoraiin olodol dair shor aiin aiinol aiinal shal choraiin ochaltshdy
solchal aiir shal shy chyaryky choltshdy air charair olodol chalaim
cholaiin ordar or shor ochal shardain cholaiin
popchpeedy shy oleedy shol
shoshy olchdy sho shy olchdy
osholol shoshy shar olchdy oshol sho oshol olcthdy shoshy ol
shy olkchedy shor olchedy olshdy shoshal sho
shar olol shochy shoshy ol chdy shoshy
yol chdy shoshky shyshol yshom
kchor ypol shoshy aiin shy dair oshcpheedy keeo shocfhy ytam
oshyol qoshctheedy oleedy oshy ol chdy olchdy sharolom
sholshol oltshedy ol oleedy oltchedy olshdy shockhol ol oleedy
ol chdy olchs ol shor sho ykshom shyol ol eedy qoshol
ysho ol eedy olkcheedy shol daiiir chdyky oleedy shochom
olshdy shkol ol tshedy shor sholshol qoshom yshy
pypar tolol cheedy tair chkairol ypom
oly qotar chtaiinol cheedy ytol chtaiinor tomom
dol darol chtaiinor ytom chkaiinol omy ytal
ykarol chtaiinol cheed dair tomol ol chkaiinor
ychtaiinol aiin chtaiinol som
ykar ykor chtairal qotar dain qokar
ol otol qokar daiin cheedyol
doldarol ched olotol ol
poporchdy olol charaiin chor alpcphdyal
char aiin chkaiinol otal tardain okor ytol ykol altcthdyol
sain dalchdy chtairal chdol sal ykol
chol chtairalar ytor otom
cheedy chal kar
chtaiinal chkaiinol shol chkam
dair chorchdy chdolal qokam
char okor daiin otar qokol ykam
qotal al ochkaiinol ol otol ol
daiin oshol cham
tom chdol chtairalol
tytar ar tchdol shalaiin al olchdy chdolam
dshal aiin chdal ytor chsor chal
sharair ykor deear sholaiin aiinal chdor dchom
otal archdol yky sholaiin ykol shar air
archsal okar ar ykorar sharair
sharair chsal oshar
kaiin aiir qopshedy oeeal chkorchdy
shorair ais chdy chor shol
dchomor daiin chdalor aiin ochor
cho ain archsol ar tshedy shy tal dair
sholaiin archdol chy ochar dshal
dchey chdal ar chdol
dcheychd ychdy char air ychal sheedy
ar chsal ochsal chdy ytarar yeeam
dshar ar chsal oky qotsheed
ykar ar chsar qotar qotchedy chkalchdy
paiiinol chsol al yfar choshor chso chfalchdy sholcheedy dain
dchsor aiiinolchs shalcheedy chdal chkolshdy aiiinol ykol chal ochsol ol dair choshal
dairal ailal al sholcheedy chsor chdor qochsol chkolshdyaim
aiiinol chs dchsy alcheedy shalcheedychd chdchsor aiiinar okolcheedy om
odchsy aiirol yfal
kokshdy dchsyol dcphsal choeeor qofor shchedy ckhsor alpshdy opom
ychdor or chdalol kchedy ykor or chdshdy
daiiinol dshsyal odchky okchdy chdy ytar otar
aiiral aiinol ytalol chdy qochdor ykol shchedyor odchsyaiir ytol
chdy shdor ailalal al qofal shsyal ytam
qoky chdalol tor
pypaiin qofol chal chko orchdal or ol omor cholshdy
somar ytain cholomor or chdal qokol orchdy shol omorshdy
okolshdy chol omor oshol or chdal qotain ochko
sarol okolshdy chol ol chor kochdal dalchdy osholom
kotain otolshdy chalor orchdal char chol otaiin shorar chor dalshdy omalshdy ochky okol
okaiin cho dain chal chal shoror dalar chdo qokam
omorshdy qokol daiin chor chdal chor daloshol chorochd oshol omorshdy
domolshdy yshkar chky char dorol koldaiin omar cholychdy dain qokam
qotaiin daiir dain char ykain qotaiin char or chdy tain
qokolshdy ocho koldaiin chal omar alshdy charor chy sharol air chal am
char chdyain yshdar chko ochar okain qotaiinar
chor chdol chol oshdar olshdy yshdar taiinar kotain qotam
chy choryshdy omor shdy kychar qokaiin char ar omol arshdy
kolshdy char ar daiiin chor or kar or chdal
ychy char qotolshdy cholchdy omalshdy otaiin
pol qokolchdy daiin oeeoror chal aiin aiin aiiinor daiin chdcphol
chol arol ochdol omalchdy daiiin ocholchdy chdar okolchdy qotol otolshdy chdalol
qotair otaiin chy omalshdy daiin oeeor daiin dalol chkal ykair
sarshdy ar dalchkal dain chol arol ar shdaiiin chaloeedy qotolshdy
cho chdy shdar ar daiin ytaiin oshol char chor
dain ain chdar ar chochy chol cholarol ol chalaiin chy
ychdol omol daiinomal saiin qokolchdy ytal charor okaiin chkal qochko
otor omol chtal shty chy alchdy shar ar darol
dchdal qotolshdyal charor chal omolshdy qokal char omalchdy
chky okaiin shor ochal omolchdy ychealor charol
kchdol otalchdy shky shdypal chalshdy chdor dam
yeeol cholomor ol ardaiin ochar chor chalchal ardaiiin chy chalaiin ochal omor
ochdy shkar chdol chol shdal ochy ochdal omal shdy
qotaiin daiir ykaiinol yshol chdor or ar daiiin chor dair chy dar orchdy
cholychd chdal sar shdy cho chsar kochkal al otol shdy
otain cholomor qochdol dainol ol qochy omar dain char shy chol
archkal tol ol chorshdy dain oshol daiin orchdal shalol
saiiin ol shdy chty ky ky chochsar daiin
otochdy omor shdy dain saiiin yshol chy
ochor shdy ytair ochdol ychor ochal ol daiin chtarom
okaiin qokolshd omalshdy chol omor darar chom
yolckhdy ol okaiin daloshol chdy ytaiin ykain
ytaiinol chol aiin alchkar omar sharar alshar qochdy otaiin chdctho
dair qotaiinar chalcheedy char dain chdalom shal charolal talshty
chdol qoeeol dain chdar cholshdy orchdal or cho ochdy
cholol chololol daiinoral sar shdy dain omolcthdy
pqopol sarshdy chy cholchdy chor daiin fain ypar sy
dy chal chky sol ochy choleedy chal sar shdy ykor ar tol cham
tolshdy char qotar qokol chy chaleedy chol shdyykor dy
ykalar chky ky okolchdy ainar sosy tarqokol sarshdy shar char ar qokam
ocham cham chkar ykol okolshdy chaleedy cholkor okolchdyar ocham so
ychol ol oshol choleedy chal chol ol chalchol kolshdy yol qokol dy
chol shdyykor dy kolshdy ol chto kam karykol kol choleedy
chal al ol shdy ochy okaiin cho choleedy kysol dolshdy dykom
oshol chol ochol olchdy dar chkor or chalchol
cho olchdy kol ol kolchdyain chtam ytol oshy otar soso
chol shdar otar alol chy chalshdy chtar olckhdy ol okoleedy chamom
otal char ar shdyytal cholchal ol cholshdy ol shor ocho
ochal oleedy chkor ol chdy ysho sho shkaiin shdarar ocham
dyolshdy olshdy char chaleedy qokar ocham olol chkor qotar chol eedy qokar
karykol olchdy chol kareedy otaral chy chal chol okar kysol toam ochy
dy ocholeedy shdyykol char cholchol sy korqotar ykal am
otaiin char tamytol alor ol chdyain ytor ol ckhdy cham
ochol sysol dalal ochy tamytol shol chyshdy daral oshar ar
dyeedy qokar cheol yol cpholchdy qochy otshy shdo koror
choleedy ol saiiin olol kolchdyain koleedy opsho shdy chol koleedy
ochal arokol o choleedy alol shy aiiin yshar
ykol chkor amykol
kshkaiin ar okol char ar aiin chor okair
ochor ockho char karykol araiin yal chalchky or qotar orchol okairor oshar
oshdyykol ol chkor ykolor chdachdy ykar ar oshar choleear dain
chol ychal olckhd chol ochkor chal korqotar shdyotol or qotar chy ychal
chal shkair ykar ol eedy chy chyeedy qotal ol chdy ycham
tarqokol qokol al al olsheedyain chy ochar
kykal ocholpol ykor ochey parchol alcphdy chalcheor ol or oraiin
dykor chtor tchdy chaleedyar qokair ykolor ol al shtain ychor
ar qokol ochky dyolshdy choledy choleedy ysho cholokar yeeal al
saiir oshalchdy ychol al cho chkaleedy daiin dar tchdy oam
ol eedy octhal oshor
kokeedy daiin ypol chedy oleedy ol chkaledy ainol torchdy shcheedyal
okolchdy shdyy kor ochy cho qochky toam oam shar qokam
cholalol cholshko chdyair ychkal cthalor ochal yshol oshdy
alol chal shdarar char shkain shol cheedy chtoledy amotom
ykorqotar ocho okchal ytshol ocholeedy oshy ycho chy shtain
amy kol ochy kchdy ytor chalchdy
kcholchdy koral chtedy ar chalypor ypol shdyor
choloral orol chkeedy keedy chal ypor okal al
chteedy arykor ochkeedy arytor ar
staltcthdy al shar kchol chfal pchd
ykalshdy ar ykor sharchol arykar chdy choloram
ykal shar char chkeedy qokor or
pan ypor or chkshdy darchy ar chol ypor ololk
dan chy dan olchy orkshdy olalk aiir ykol ol
dan dar chy cholykor chor korol aiirol ykar ytorolol olalk
ol alk daiir ol olk qokar sol solckhy ytal ol olk
dolol daiin kar orkshdy dar chororol qokor okor
saiirol ochy ydaiir qotol chororol archol chdaiir qokar
dol ykor aiin
kqokaiin taiin chorar charo ar dainor por aiin
ar chal al dal chkshdy qokor dor charoror qokar oky
aiinor odair daiir charokor aiiin ykor qokol dar chy dam
dar chorolor olckhy ar chkeedy keedy ydar air olykom
char oror ololk dain aiin chor orol koldar ain chkshdy pshdy
oair charalar chteedy chor chkeedy ykal al kol
kqodaiin okar dainar yfar ar air chdcfhol kokar charalol
daiinol olalk ol ykom dal ytol dororor ykorolol aiin oram
ytoldoror ytal aiinol or kshdy chkeedy ochkshdy chdaiin sar odal otam
daiin ain ykar ykal chol ykal keedy
tchtoleedy odaiin ypal or ytal aiir alchdy ypol tan
airor darchy chalalol chtshdy ain chor orol ypar qotaiin ory dal daiin
dol cho chkoleedy qoair oral or ain cholykal ytam
pchol oramaiin shchpeedy chteedy peedy apol qopal chol daiin aiin cholchom
odaiin chkaleedy qokar daiirar chalarar dain taiinory saiiin aiin shdashkdy
sol aiinor chochy chkchdy alckhdy chdchal oral char daiin qokam
chtaiin tain ololk ol oro qokal ail olytom ol chkeedy
dair daiin aiin kshdychy oral chdol chtaleedy chkeedy qokais
chororol dol daiis chkeedyal chdchalor okar chol ykal shd qokair olytol char
ochkshdy qokal olkolk olalk ochol ol ainol olykor om
ololk chal qotam octho cthy chal chdaiirar oralair chororol omykom
daiin chdchalor oshkchdy shkchdy kolarar chkoleedy ailytom ain saiin
ocho dor oror or orain aiinolol daiinar ykor
ykal chololol chol qodair air dal alshdy arorol qokam
dar qokaiin qokol chtshdy chom
pol olair qopaiinol ar okar qokaiinol chdair tol ytal
ychol qokaiinar taiinol darol qotairor or char chol chdairom
arokar olan chdan otar arokar ar chdaiin orchar yshol okal
yorchar ytaiinal char yshor orchal kaiinar ar orchor cholchol orchy chor
yshol qoshol chdaiir chal aiinor
pchdy kyshol chy chdal daiinal shdyor or shchpedy daim
qokar olytal paiinol chdachdy shol daror chdyol ar
qotol cholair cholchdair cholair ytol ol ytal aiinaram
kolchdy shol chol aiin alpcphdy qopol char aiiin
otol okar arotar chal airol qotal chalchal chy qokaiinor ykor
okaiinol qotor ochol qoeear daiin qokainar ytol chdaiin ykam
okar cholshy tolchd qoshol aiinar ar okar chdaiin chalchal charaiin
ololair char orchor or chdald chear dairol
pshdyam orchy daiinol orchdal or amaiin or chor ykor
dchol ol oshdyam chol odaiinol ol daiinar orchor koror
shdyol ol oshdyamol orcho or chtaiinar cholod chkor chdyol qokor or shdyol
seeor orshdyol yshdyor daiinor amair shdyamor char orchor ychdyol chorykor shdyolor
popcheedy chear shdyar ar
qokcheedy chey cheeey
kshkol qopshchedy cthar shdyol
cheal shkar shkom
shkar kcheedy shtol
kchyol shpal shcphd chalckhdyom
okckheedy shtar
cheor kckhchdy qotsheedy
pyshar cheeeom
dkcheedy tcheedy yckham
kom
tchdaim cheedyol cheor
okeear chear qoshar shckhd
pchal kom
chedy edy
polchdy cphd al shol
shty ykedy cheedy
kqodyol oshpal shpol
okckheedyar oshkar omom
kqokol cham
qokcheedy cheol shpy
kolkal ol shko
pchalshdy kckheedy
ockhchdy chyor cheor
cthdal oteedy shdyar shty
paiin ain ckhshdy
shtal chyor cheey
shar qoshar
kaiin yshal shalkchdy
okcheedy kcheedy kolcham
shol qodyolal
olshdy
psholeedy cheear chedyol chyol ol sheefchdy chalchtal ypolchdy olar ckhdy chepar aiir
okchshdy shkol cheeo eeo cheo oleeam shkol qotcthchedy oketar shaltcthdy ckhdykar
shtckhd chyol chetol kcheedy shor tar shkol ycham shkor shdyol olol shkol shdyar
poshdyol choal porchdy olsheeedy olchal chpeedy keedy
ochdyar chtedy choalor shdyolam
kchorchdy chtedyal al
tedyal chorchdyal om
keedy eedy oralaiin saiin
chyol olcthchedy choalor dair
palcphdy al daiinaralshdy
chyal altedyal choal altedyal am
pchol chyalal olol altcthdy cheeol ol chol ol chalckhdy
oaltckhdy chaltcthdy chal alcheeol al chal olckhdy ochol chalol
ychal altchdy al oaltckhdyal choltckhdy olkchdy cholol
alcheeol shaltchdy
qoaltckhdy
altckhdy
ytalcham
pshdy cho ol cthom pedy chochy cholchy shpol ochtolshdy
ylcho shdashdy shko chol chor or olcthom chochky
shto chal chol chy shko ko ochor
yleeo oshdy qochor oshko char ochy shkor chalchol
ykeeo olchol char kshor
kshdy kshor olfeed cholchkol qochal shal qokar ar airol ol shpy olchar ol olcham
shalar al shy olol cholteed chol chkol olkeedy ainol ol cham oshor olshal ychal ol
oshky shalshal cholol olchy chkol olshty ol karar olchol shar shko
ololcham oltchdy alshy
tal shor cholkeedy chal
airor olkchdy cholteedy shal
otolteedy chky am
folom chty ky shal shaltchdyy sholkeedyar shcphchdy ain
shckhchdy chko oshal o dain yal ckhchdy o shalsham
kchshdy chto dain ckhshdy chky ool aiiin y sholcham
shcthshdy chky olor ol saiir aiin shekechdy olomolom chtain
o ochto cheedy oshal chtainolomol sholchar o daiir
kcholkshdy ychpal chyol cholkedy ar opedy ypaiiin shdainar okol qokam
okolkshdy qotam dar otol ol shdairol tolkedy yshtol chaltshdy cholar
ychtol chkal olteedy qotal al shdaiinol ol otaiiin darotom
chal al qotol ol dam cholteedy choltedy
korchdy kolol chckhdy qochol oshdy alqotol shy chalkeedy cholteedy ol
chorchdy cholkeedy chckhdyol chalteedy chol yeedy chol oshdyal chalkeedy
al qotol chorchdyol qosho cholchkol chalchol shal ochdy qoshol chalkeedy
chalteedy chdyol ocholkeedy sho cholkeedy cholchol al qotol
chdyor chalshdy cholkeedy shalshkal ochdy cholshdy oshal tom
chalshdy qotolor al qotol alqotol cholteedy chor cholteedy
qokol tol chalkeedy shykeedy yteedy chkol chalchol
chcthdy shal shkal cholteedy chol alykol
sholshtal oshol otcthdy shokeedy chckhdy tchdy
chol shol shtal olal qoky ocham
ytol qotar ochor oly qotcthdy
ykeedy chalkedy shol shtal chorol shytchdy
ychol chcthdyal al chal shokeedy chcthdy orolol
okorchdy cholchdy chalkeedy cholshdy shom
kchoy okalchdy olcho otor chkaiin ol
school okalshdy qotor chyor dalchdy al om
dalshdy tolchdy olkaiin chool salshdy qokor omal choom
kaiinol shkalshdy choolal choar otalchdy al dalchdy omol oleedy
otolchdy olkaiin omor chyolor choomal alshdyol ykar chal qokom
yomor olkaiin ochyor ykar alqokor choal odalchdy
omol qotolchdy chol dalchdy dolcthdy chyal alom schoolal
alshdy okalchdyol cholchdy ol tolchdyol ol qotalchdy
dalshdyol olkaiin chdolcthdy alchdy ol chdyol oltaiin om
qotalchdy chom oledy chdolcthdy otalal ytyor salchdy cholchdy oledy
shol chyol ol kaiin oleedy dalchdyol ochyorar dolshdy koromal
ochkaiin chkaiin olshdyorom ytol ykalol oleedy chdolcthdy aiiin choleedy olchdy
alchdy al ol kaiin ol shdyorom al
otchyorar choalal alchdy shyar qotol alshdy aiin ol kaiin alchdy
yolol sshoal olol chy ainal oltaiin dalal al
qotolchdyol yalar otalal okolshdy aletedy al olchdy
alshdy chol schyar ar cholshdy alkchdy
okalshdyor sshoalol otar oledy omor al etedy choom
yaiinol otolchdy olal ytorar ykaral sholchy shdyalar
shdyarol sshoalol yshyol olomor cho tololal omal chyalar
ytar olaiin sshoal darar shdyalar dolchdy ol
choledy alol choaral chooral ol aiin chal choyal
ochyol alshdyor tyor ol chdyol olol
chalshdy dolshdyor ol kor choal ocham
yalchdy omom or omal choomom oomom dalal
qocham choleedy shdyalol al oorol dalshdyor olchdy
tar qofalshdy daiin aiin shpolchdy chalchal oltchdy dalkshdy choloral qopalchdy
dolshdyor olshdy chyol chyainal al ydolchdy qocham chal olaiin doror
oalchdy ykor yshdyarol oral aiinol alshdy aiinar ol taiin shdyaror kolshdyal chom
shoal chal chal kolshdy dair kaiinol alshdy aleedy ykoom chol ochoom chol chdy omalomog
yolckhdy cholchkol olchdy schyolol qokol korar dal chy qotor
opolchdy olal ychal ytol ky chkor air sholkchdy kaiinol chtoom
ykaiinol shkalchdy chdolckhdy shkolchdy omol al shdyol ytyoral oly ol
schsolkshdy ychal ytolchdy char ar olchdyol ol qokalchdy arshdy choarom
qokal ychkaiin solshdy qochal oshkalshdy alshdy aiinol chyom
shal chdoltchd okolchdy chal al solchdy sham
qokol shyal qotolshdy al qokor olaiin okalshdy
chdolshdy daiin aiin olchdy qokolchdy om
ytor char cholchol olshdy chdolckhdy alal
dol shdyor qokalchdy qoshor chdoleedy ochdolckhdy sshoalol
salar qochyol shkolchdyom shol qotar shal chkool
okolchdy shkain kor ochor sholshdy chocho
ochyol ol o choleedyshdyal chkain pain olchdyom
chalchal olshdy choledy orolal kaiinol ykolshdy shoal oalykor al chalchdy olor
dalomol chaleedy ochol ol shdyolom shtalshdy or oral chal olaiin
ykolshdy cholchdy oly olol olomal ol alokal qokalchdy ytoom
pain chdyolol
qochal al
yshol chy
yorom
okalshdy
sholshol
dol
pam sal al dor shalfchdyy al doldol chy
amal chal aldor doldar daldy chor dol dol char chky
dal chy chal dol ol chtar dy kychar chalald chydol
yldal ochy do dolol chol chdol sor or ychy chy
dalchy oldol dal dolol kychar chdy doral chal ylsol ochy cham
ylsor qochy chal daldolol doldy so kychar ochdy dy ochal char amal chto
qolsor yshy chordol shol chydol dyychar yshar ar oshy chal
ychol chychal qochy choldor ochol dar orychy ychal al
dolol chychal chdachkdy chordol or dy ychar chky odol oshy chdolor
chalol chychal al qochdy shor ochar doldol chydom
qocthdy chal chol aroshy shychord olsar qochy qochal
pshchedy chdoral chy dar chkaiin tair orychy aiin ocham qochol chochy oshcheedyar
qodol oshdy chalchol or ychy chal dor chamochy chky char sy qodom
oeeor salal qochal cho yeeo ochal char chydol kychar ytchy salal chaldor shorar
chol octhy choshar chdy ochor shyshord char qocham chkol shal al yshar chaloshy al sol
solsar ol chyd ychol dor ochoror dodolol
paiir olsal orshdyor tshar tor shal ar aiinar pol aiir shkchedy ochal
ochto alyshar dal chkol ochy chtain chtar dyychar choleeor oshal ochy cholsam
shor chy ordy chal ochar dalchkol dain aiin aiinal al chdolal ol
oeear shchedyor ochol qochar shochord chtar daiin ychol qochy cham
salal al shteeedy chol darkaiin qochy odol shor dal ocho ochal
ochy chy oshar ar ochal kolochy ol dol dol alqochdy ycho chochky
oshteeedy ochol ochy sheey eeo daldy
pchar ar shychald shchdyol amar
shal ochal shtchedy
doror shtchedyal ockhy
keeedy ochdy ychol shdaiin ochol chedy
qoeear chor ochdy ockhyal al
osholsal ockhal qochy salal al chdyy
salal chol oshol yeeal dy daiir
yshyor saldar ochy orshal oeeor daldy
ochar ar qoshteeedy sar ochar ar
saiir oshal toyshar ar qoeedy
olqochy dor yshal shol
oshorchy dal oshor ochal al qochdy
oshkcheedy qochol char qoshor chy
dshycholdy daiin shy qochy
paiinar kshy olpshdy ykor daiir korchdy or qoshy pain daiiin ar chedy
dain archedy dair aiin oror chedy shar yshy oror yfal aiin archedy
olykor aiin ydaiiin aiinoror aiir sho air choltshdy dain okal aiin chedyar aiinar
oror or ykor yshyor aiinar ar daiin oror daiis aiin ytal cholkshdy ol
cholkshdy archeedy cheedy air ory ar chedy or char okedy saiiin oltetedy chol
orar oltcthdy aiinor cheedy saiiin daiin okedy ykal or air chedyar ar chedy
dltain odair otar cheedy dair daiiin aiin ytal cholkchdy chor or cheedy eedy ykeedy cheedy
yorar ain odaiin aiinol ytal aiinolol daiin otor oshy chol ol orar
airory or ain olykor okedy daiin aiin ykor chalkshdy shor chor chol aiiin an
chalkshdy aiinal shor ar cheedy ochy ol tetedy or choldain ydain dain cham
saiin olykor ainol aiinor aiinory archeedy chedyar otal ain chy oral aiiin qoshy
yordain airol oltckhdy shor daiiror chedy cheedy ytor ytol ainol choltchdy
qodaiiin olchol sair chkeedy saiirar ykoral sho cholkshdy dain chorchol aiin or
daiin odaiin chedyar chedy cheedys or dalor sar ar shdain daiiin
ydaiin shol ar cheedy ytar arar ytolain ol daiiin oshy olkckhdy dan
dair aiinol archedy ar saiiinol char ar cholkchdy cheeedyal daiin ytalol cheedy
ais ockhol cheedy or shol ochol archeedy cholol shar ar daiin qokal am
oltshdy ol choltchdyol ol qotar ochol ar chedy daiin qoshy otain airom
olol olkshdy orair shal daiinol arkchdy dal orain shy saiinol aiin shy olykol aiiror
ory olykal ol chedy ytor choltchdy daiin slkaiin dal ainol ol archedy aiiin oldan
oltshdy ykolkshdy solol ol air qotal aiinol choltshdy shalshal air shy otor om
ochol aiinor cholkshdy aiiinar aiinol sol qokedy cholteedy chor arched qotal dain orar orom
yshy oltshdy shor ysho qokor daiinolar shal ykal ykol shy ytal oletedy
cholkshdyar ykoror aiin choltchdy ol arkcheedy otaiis taiis daiiin cholkeedy aiin cho chalkshd archeedy
dain olol aiinorol olkeed ol shorar oshar ykal cheedy chalkshdar aiinor sarar aiinal shor daiin dain
dain shoshky ail daiiror oleedy ain cheedy ykol chaltshd cheedy dain ytom
qokeedy cheedy olkshdy aiinor cholshal cholkckhdy sho ydaiin daiin aiin shol airory
ytal ykar orqoshy shy choltshdy saiinor ar chedy daiiin ytor okedy cheedy chor olchedy qockhy
chalkshdar aiin dain oltchdy ol shtan
par shyol olkshdy chal olkshdy daiiin aiiin shoshy oshy opol
soltshdy sholar okar char okeedy chol daiin aiin qodaiin daiin daiin orol daiin
ytalkshdy chor ykor orar cheedy olkchdy orol or air chalshor qotain olkshdy daiin
dlkaiin ar cheedy sain ol ykor qokar air yshor or dalainol or
shyckhar chaltshdy chal daiin olol olchol cheedy ytol olaiinor daiiin
kqokol air shcfhedy cfhedy pshy chol ykol shal shar ar aiinaror daiin
yaildaiir aiinorol chalkckhdy ar aiin tanol qokol otol cholkeed qoshy daiiin chal ytal
oshdain oror daiiin char chteedy aiin archedy cholkchdy qodaiin chkaiiin
yor air qotor shy olkshdy ol aiiinar okar ycho chy chaltchd
oshar aiinar qokal archedy archeedy ar dain cheedy oltckhdy om
yoltchd shy aiiinorar chol an olchdy archedy chalkshdy cholkshdy ykolal sholar dair
ytol dainar daiin sarar aiiin yshy ordain olair
kshchkeedy aiin shcpheedyd pshdy qokaiin aiir oshy saiin al pshdy chpshdy
shcthcheedyd archedy ochar daiin sho aiinol chedycheedy chteeedy okal
shal aiiin or daiiin air daiiin oldan chol ytor cheedychalkshd dam
chkeedy ochar odaiiin daiin ytolain chey ochol oshtan ykor chorchol cholchar
air qoteeedy daiinar ar qochol okol choltedy dalainol cholfeedy om
olkshdy ol daiinor qokor cheedy om
taiin olkshdy qochol chor olshdy ol chpchd kor alfeedy
alkeedy al ain alkeedy chkeedy ol shdy alkeedy ain kchdor
ain qocthar keedyol chtchd keedyol ol ochor chdar am
ochtchd ainar chtchdeedy al keedy ol shdy chdol oltchd orteedy al
ochted qoshar oltchd al keedy qokshol chtshdy alteedy chol chol
ycthchd cthshd ol tchd oshdy cho aleedy ochtchd al
aiin shdashkdy aiin shol chteedy shor ol tchd chol chor shdashdy
ain chtshd alain cho qoeeal ochdy shol sholshtol altedy qoshdy cholchol
yshkchd chteed cholchor chtshdyal chol alshdy am
pol qoshpar kshedy chpy olaiin cholckhdy chdoshdy olkeedy shal chky
oledy qochar dain ochkeed tshdyal chtshdy tshdy chal ochteed alteedy
ain qochted alteedy qochol aiin chtchdol alaiin shal al shdy cholchol
oain chkchd dain cholckhal ol aiin shdashdy ychtshdy cholchol shar am
ochdy qokchal cthchdy chdoshdy sharam keedyol chdy oltchd chalteed char
oshal chkshdy ochdy qochkeed oshom
tochsol oltar olckho chpeed pchor chdyoror odyar qopaim
yain chtshd tshdyal al ychdy yshol ol shkchd qoshdy shdyor
chkchs chtshdal chal al shalchky qoshdyol olshal chteedy yshal
ochkeedshdy chkeedshd amar chteedy qochkeedy qokcheol kyshal shkchdy sho daiin chol
dchteedy ainol alkshdy shar saiin chalal olchd ol shal olkchdy
yoltar keedchor or chol kchdteed shdy kshol shodaiin alain alkeed
shdoshdy chkchsal shar tshdyal chteed shol al teedy altchd ain chtshdy chteed
shdy qokaiin cholekedy ol chdyarol qotshar dchteedyol cholchol chteed
ochteedy chteedy chol ochol ol
pshpaiin char alkchdy al taiin choloral yshol shkchdy yshkeeed odypar
air kchdteed ochal al teedy shar chkeedy ochor daiin amalshdy
ochy cho chal alteedy cholteed oeeom shdychal cholcthdy chtshd alal qochkeed
ochar chteed chor qocholor ol shar qochkeed chpeed alchdy
orkeedy shsar ochol shdyol chtchd chal oshdy alkeeedy chorshdy al teedy
alal cthar chtckhs alkckhdy ychshd cholkeedy olcthd al kshdy qochdy oshdy
chpshdy cholshor oltsheed olchol ol ortshdy chkol ochkchs yeeal ortckhdy
ol ckho chy ochky qokchol chkedy cheedy ochor or keedkeed
yalchdy shalkchdy ocholol
kchol oeeol ochol saiin shpar kol daiis sholcfhdy or
oal keedy char chol teed chdteedy chtshd ychar cho
ain alshdy chd teed ochdy shom
fqofair chdyalal al chkol arol oshdy paiin olol ol cthd oshchedyol
scharchol shol air cho chkol chkeedy char ychal orckhdy cholckhdy choleeal ochdy oshdy
al teedy chkshd chal cholchor aleedy cheedyor or choltshd daiisol ol
chkshdyol chalol orchol char ar chshd or tshdy qotchar shdyal oshkchdy
okchol yeeor chtedy qotairal keeedtar ar shkar char shy
poshpal al shpor shal aiin chked ololchdy daiin cholchdy
qoshtal shalaiin alshkor shalaiin chal ol olchdy shol ol chkedolol
cho chalchdy porshal shal aiin shkal chalol chkaiin chalchdy
ykalshdy sholaiin chkaiinal ochked shkalal chochdy cholshdy chtaiin
ain oshtar shor chy chtaiinol or shal chalol sholol chkain
ykalaiin choleedy shorchy shol ol cholchdy ocho olshol
chkaiir daiiin aiiin chkaiiinar chkedolol ololchdy chtaiin shal aiin oshkal
oshor or shtol chkaiin oshal cholchdy shal aiin
ychtaiin chal kalaiin chaledy kedkalal cholshal qoshor ain shtor
qokalshdy ked torshal kaiinal choleedy chtaiin shor chy shorchy shalaiin okalchdy
osharaiin ol shol ochtor daiin shtor shy shalar am
ychtaiinal al cholchy talaiin ykalchdy shal saiin chom
oshar chyol otalchdy taiinol okaleedy chtaiin ochom chtaim
oshar aiin kal orshol oeeom ar oeeal shol ololchdy otolshdy
oaiir tarshor okaledy talal al kolshdy ol shol
chol ol dalain al chalchdyor al octhaiin
pan ychom shdyarar charar shal al kaiinol ol
ykal aiin oshar aiin ykalshal chaleedy
qoshar dain sholtor chtain aiiral oshal
daiin aiin qoshar alolshdy ain qochy
sholol ocharaiir chkaiiin olol ol
ar qoaiir kedkalal okalchdy chkaiinal chkaiiinol chtair
dshy yshal shar qoshar chor okolshdy
dchy chkaiiin ololchdy choly air shol aiinolal choleedy
ykoleedy tolchdy orshor shar aiinal chalshal sholtal char qokalshdy
qokalchdy cholckhdy ychol cho oshal qoekear ar ochaiin
ychal ychol chkaiiinol ain ololt chaleeedy oshor ol
qokal yshar chtaiin char chtaiiin chalol or shor
aisol chkaiiinol ainar daiin chalshdy ololol saiin
tol chalchol chor fain qopom chtal cholor sar am
alolchdy ykolaiin alain ychkol ol ykal aim
tordaiin chkaiiin taiiin ychar ar oshked chkaiinar chkair
al olshdy alaiinol chkaiiinal qochar shar shalshal sholtol ychair chkaiiinol
ychal chtaiinol talaiin dalaiin yeeeor ychol ail aim
qokaledy dalshdy or shol ain aiir ochtaiiin qocthaim
yshar kalshdy chtaim taim aiin kaiin shy dcho
sholshol qokaledydal ochor chal cholchy qoshar ar chtaiiin chol chalshdyol oshalol
alolshdy ain shar chkaiir ochal al qoeeom ycthar
dalor sharol olorshor daim kaiiinol shy oshol chol
or daim
pchor ordaim dain chalkchdy dain chalshdy char saiin pcheedy cho yfom
ochy saiiin aiiin chaltchdy okal daiin chalchar sair charaiin ochor chalchar
altchdy daiiin cheal daiin aiin chal al daiin aiin ytol
yshy dain chal char chaldain qotol ochal chalkchdy saiin aiin chy
sain or daim aiin ykol choytom aiiin saiir chal char air
okar alkchdy airar chalokal okaltchdy aldaiin ykol ol chal dain chom
okol aiinal al chy chaltchdy air chalal ytar daiin daiir saiin
ytol ycho chal dain chordaim daiin air qokol chal air aldain al
sain saiis chaldain ytor chal dain char ytor sair daiin chor
dainar aldaiiin odaim
kair air san kykar cholshal ocphdyaral chkeedy shpeedy
daiin dainal char daiiin chalaiin al aldaiiin
dain yeeo char chalkckhdy al chalair al
choltckhdy choykal aiin ykar al daiin choleedy
ytor sair yshor aldaiiin alkchdy airal
odaiin daiin chy al daiiin cholkchdy chalchar
ychor chalair aiir okaiin aldain ochal chalkchdy chaltshdy
ochaltcthdy charaiin chytchdy qotol altchd daiinal al dair dair oleedy
oaltckhdy aiiin ckhdyalor chalkchdy al darol chal al
oalkshdy daiiin aiin daiinal cthdyar chol ol chal saiiin
ykom otar chal char odaimal ochalkchdy chal aiin chtal
chal char okar ar odaimal chy chal al charytom
ain shkaiin daiin daiiin chol saiin
polpeedy ol ychol ocheor yfaiis olckhdy kaiin aiin air okolkchdy
daiin qodaim olkeedy ainal cholkeedy yckhol saiiral aiin cholkshdy
oalaiiin ochor char ytar saiiin al daiiin chal
schalair cholaiin ytar chal aiin saiin
ykol cholkcthdy choraiin chor daim chaltckhdy ocho ytal chalchar am
yckhar aiiin shtchdy teedy ochol ytog alsaiin am
oshol chor daiin saiiinal dyar aiiin cthdyaral chol
aiiir choykor shkchdy ytaral ykor or oalaiiin aiiin odaim
cholchar ain dain amaiin ckhdyal choldain ytol alair
chokchedy shar cholteedy ol ochtal chaldaiin qotom
aiiiror charokar saiiin dair altchdy cholkshdy chom aiinol chteedy
otal cthdyol okchar daiinar ain alaiin cholchdy alkshdy cham
cholkshdy chdair chalaiin dair al air ytor al daiin aiinal chkeedy
choykom qotar chol cholkckhdy dain chaldaiin
par okolkckhdy fchdy chdy tshedy daiin shdyom
arkckhdy oshedy shedy shkaiin chedy daiil aiil
shkair kaiin chdychdy shtaiin dain shdyor okedy
shdyal sheedy daiil ail shdyol chedy ochedy chedyshdy shkaiin
oair cheedy shdyar arkckhdy shkair cheedy oshdyom sheedy
okedy ar cheedyar ar cheedy otaiil daiir shdyom
cheedy shtair ain shdyor or shkaiin oshkaiin cheedyshdy
okaiil daiin qochedy cheedy aiin qokedy kaiin arkckhdy
oshkaiir shchedy shdyol okedy sheeedy dain shfain shdyol
arkcthdy cheedy chedy edy aiiin chdyshdy dail shdyar
yshdyal ain shkair kaiiin ailail cheedy shdyor okeedy shdyol shdyom
okain shkair shchdy aiilaiil arkcthdy shcheedy daiiin shdyar aiin
ochedy cheedyar dair shdyal shtain ailail shdyal shkain
arkcphdy oeekaiin qokedy dair shdyal shtar
shtor ytain taiin aiin ailar
shdyal al cheedy eedy cheedy shkaiin shcheedy
chdachkdy shkain char chdychdy sheedy chdachdy
yshtaiin shkaiin aiin air
okeedy cheedy oshkaiin shkom
taiin ar kcphdy shchedy ytaiin
oshkaiin chedy sheedyoshdy eedyochdy qoshkaiir
cheedy chtaiil shdyarar shkaiin shkol
arkcthdy aiin daiin ytaiil shtaiin
shdyar oshdyom cheedyoshdy daiin qoshkaiiir shdyorar daiin daiin
daiiinar ar kckhdy shdyom
pshal shdyol chalal alpchdy dar pair chalchdy al
yain shol ol shchedy shdyor chdyckhdy dytchdy daiin aiin otaiin cheedy
shdyolar shtol sol cheedyckhdy cheedyshdy chdy aiinor sheedy alkcthdy
shar alteedy shdyalor qotedy qoshedy aiin daiiin shdyol
dain daiiinor shty daiin aiin cheedyckhdy shtar shtan shkair
ykain alkshdy shkaiinol chal oshkol ochtaiil qotedy shkol oshtaiin air
oshkain arckhdy ar shdyol arkckhdy chedysheedy ain ckhdackhdy alchdy
oshdyol oshkainar cheedy chkeedy shtaiin qokedy shdyal shdyor kolkaiin ol shkaim
qotaiil daiiinol shty shdyol dain cheedy
ockhaiin shkaiiin shchdy chtaiilshdy qokedyshdy kedyshdy oshkaim
alcheedy cheedy shdyolal daiin chdycthdy dykchdy
ykedy shdyalal al shdyar shkaiiir
tol shtol odail chkair sheedy
oshtaiin kaiin cheedy shchdy qokeedy
olkaim shcthedy shtaiin an
oshtair kedydair kchdy am
pol chdyam opaiir orairol ol aiin sheedy shchpeedy
yain oshchpeedy shchdy chdy olaiin chdyol ol olchdyam orairal okchkeedy pchkeedy
yaiiin chdyol okaiirorair ochdy chdy shol ol shchteedy olchdyag
olchdyam qoaiiin shy or airol oshdy chtshdy shchteedyolchdy chdyor or
okeedy yaiiinol chol sheekedy shchtchedy chkshdy orainal oaiiin kchkeedy orairol olaiin
ochtshdyol chdyal shkchdy shchteedy okaiiror ychdy chdy or airal shcthchedy
shchekeedy olaiin ychol shor olaiin chol chkckhdy yaiiin or
shchteedy olchdyar chor ochol chtckhdy tchdy chdyal al ol
olchdyam yaiin shchteedy chal orchdyor shckhdy char ar shchkeedy aiinal
okckhdy ykaiin chor oshol oshy orchdyal ol
chdyol chor yain ol chdyar qoain shchdy chdyor orchdyor olchdyam
alol chalor ychdy otaiin taiin chal chkcthdy yteedy
shchkeedy char ol chdyam yshar chdyol cholchol olam
oaiin kchdy chor shkchdy ol aiin ykchteedy chol
an chdyar chdachdy yaiiinal ainol ol aiin oraiinol om
sol chdyam teedy aiinol aiiinol ol aiin orchdyar shchteedyolchdy anor
shchkchdy chkeedy chtshdyol oleedyar ychol shchteedy chdyol chdyshol olchdyal olchdyam
ainolol chdyolol ykchdy chol daiiror or char chdyshol sheedy
ytshdy tshdy oaiiin kchdy chdachdy chal air
tal shcthedy cthedy olteedy chtedy oraiinar shol ychor or
ysharol ykcthdy chkeedychtshdy qoaiin aiin chol shchteedyol om
oair shedy shkcheedy qoaiiin orairar or qoaiiin olaiin chal okchteedy
dchalchal olchdyam yaiin ochol oaiiin ol aiin daiir chor
chor or sheecthedy olchdyar oaiiin char cholchol olchdyar chdyo
anar shchkeedy kcheedy ol chdyar choror aiinal ockhar
ocheedy cheedy shchteedy chor qokckhdy cholor qoaiiinol shchedy chdyal
qochor chkeedyol shckheedy ochdy ol chdyam or chdyor cheedyol omaiinol olam
ylchtedy lchtedy yshar chol chsachdy orairal qoaiin aiin ochar oain
qokaiir aiiinar chkckhdy shchckhedy chckhedy chkckhd qoaiiinor chy ochdyol chor an
alalk oaiin aiin airar otckhdy ar chol sheetedy air shctheedy
okchedy ysheedy olchdyal ochor or yaiin oaiin chy kchdy
ychar chdyam cholchtol chsachdy qosheedy sheedy
tol chdyal al or aiinar chkol daiin shckheedy ckheedy
chkal daiis aiis shcheedy koldaiin ol dain alor chom
ol daiin alor aiisaiis iisaiin chtal oshckheedy al oshckheedy shckhchedy
oldaiin daiinal dainal ain alal al chal shcthsheedy olchdyal ckhchdy shcthsheedy
saiin dain chdyol chkor dain ckhchdy shcfhckhchdy shcthsheedyol dainal kaldaiis alchal qoshckheedy shckheedy
aiin ckhshdy chol chtol chdyol shckheedy dan chal chol
pain ckheedy cholaiin chool foldaiin shal aiin y chal shom
air shcheedyold chdyolor chal koldaiin shcthchedy ochal alo char
o ckheedy alar shcheedy al koldaiin chdyal o aiiin
aiinor yshal ol daiin dair ochal daiir shalaim
chol aiin chtolol alal chkal ychol ain chdyol om
saiin ol daiin chy shckhshdy ais
kor aiiin ykor kchol airor oforyeal ator chdyol cphchedy
daiiin oldaiin chor chkol chkar aiis dain chal ckhchedyol qoshckheedy
dain tchshdy dair saiiin aiinar ol daiin shalaiin cholchal cthchedychdy qoshcthchdy
ochy char chdyor shckheedyd ol daiin chalchkal cholchol oldaiin
oeeol chtol ochol ar dan oshal al kcheedy shkcheeedy alol chdyar
aiin airor ol daiin ainor dain aisakis kcheeedy ochdyol ockham
tchshdy tcheedy alcheedy chy dainal omom shalaiin aiir otal shkair
oaiin aiinar alor yshckheedy ochdyol chkol shcthsheedyol al
kchkal alshchdy daiin oltchdy ol ololshar daim yfol
shcheedyal alalk al oraiinar ochtal aiisakis chkol chalshom aiinol
chy dain kis cthckheedy shal aim chkair aiinol al oraiinor oshy
qochol aiin dair aiin tcheedy cheedy shcthcheed alcheedy
ainol ol ckheedyol aiin shckhchdy dais ochkair oshkcheedy
kaiin oldaiin shar paiiin shol ol chalshdy kaim
kis aiiin ain chkar shcheedyol shcthchdy aiinal sain air shtain
ochol ochal chkal al saiin chalchol karaiis dain ochog
chal aiiinol chdaiin ochal alo or aiinar shckhcheedy omol
oainar chal shdy chkor olshdy
tar ockhol chol chedy shol chkar ain chdypol
al ochal olol dain ckhshdy shar saiiin aiiral sholaiin
aiin ochal al aiin oshdyal daiin air chtom
aiin shy aiin chal ochal al
pshar dain alcheedy al chkshdy kshdy shchpeedy
ckhshdyar oshol char shckheedyar aiisakis daiiir ol daiin oraiiinol chkam
otaiin daiin aly ocheedy chtshdy or aiinor chdaiinal
dair air ol olshar
kychkolshdy alar chpchdy kain okeedy shalpcphdy okal
chdyol aiinal al chor or kchdyain aiinol okshy
qo daiir aiin sholshol ckhkshdy olol ol airol chalam
dail dalshal daiir shekecheedy sain dain ychckheedy chol
shcheedy yckhal al cheedy shalaim ytal chtar ol chdyal ckhchedychdy
air oldaiin yshy olal ol
tchy oldair ycho odair aiiin orairol par
ol dair ydaiin arairol ysain char or
dain ochal qodaiin arairol ar charor ar
odair char ar qodaiin daiin char ydair char
orairal or qosain oldair charar ysair araiinor saim
oarcharor aiin daiin aiiinorair charo dain chor daiin ol dair
ochar ar odair char dain qosair chary
daiin aiin charar daiin dail air qodair dair
arar ydaiin chol octhol ol chtor
pchdy chdy shfeedy alcphdy chko fo dais
dchkol ydaiin dail daiin ar airol daiin
pchal chor char damol dair saiin shpo osy
oaiin char oror olsain daiinar ar char doror char
oldair ol qodain ain ydaiin arainor orchar om
saiin daiin arar dainor qodaiis chary dair chtain
ydaiinar olcharol cholchol daiil oldaiin ychol ochor chol daiin
aiin saiin daiin chy aisar chkaiin chdychdy ain oror chkal
qodaiin saiin qodaiin chkair chto cho chalckhdy saiin char
daiin ydaiin qodair ctholol archaror ochar qochol kair chkol chtaiin
oarcharor ar ychal daiir chtal ar aiinor char ar chaltchdy
shteedy qodaiin chol sair odaiin saiir daiiin chol ol
ochdaiin oar charor chol chol
kchdy sain ain shdaiin shkal olkeedy ol ckhchdy
qochar ar dair okail kail ol dair y odair ar
char ar qodaiin daiin aiin cholchol dair aiiinol ydair
chtaiin ychor ysar charor chko cho y dair qocham
qosham ychal yshor or char oshdaim
kol daiin olkshdy chkshdy chal al olpeedy om
chol shkshdy cho aiin archolar sair ol daiin or airol
chy ail dairar oar charor aiin saiin aiinol cham
yar ar chtaiin ychal al ydain cho odaiin
ochol ol air chtair aiinar oltchdy orchar or shtol qoshom
ksheeedy chorar opar choeeol shalsheedy pshdain shdaiin aiin shchdy an yol oltcthdy
saiiin aiiin chy qosaiin cholar daiin aiin charar qosairar
orchar daiin oldair ykaror arol ar omorchar or chtaiin daiin chy
ydaiis ykol ochar chochy charchol
fchol chpair ainol cholchdy ol ain ytalshar shol olfshedy
ar dain char aiin chtol chy daiir dairar
sail ain chol charchol qodain chy ar airol oldaiin ain
shor chtar chalor yar shom kalkeedy dair saiir chol okal
ysairar aiin okaiin kaiin ychar aiinorar chy omorchar dan
odain chtaiin qodairol olol koltaiin qosair chydaiin ydais
kykar ol taiin aiin shorchdy qosaiiin chdyarol charar shpaiin
ysaiiin olaiin char ar oshorchdy ysaiin olaiin ol qokar shtaiiin daiin saiiin shkaiinar
schar ar okaiin sholshdy dar sholchdy daiis ol aiin dar sholchdy
okorchdy ykarol qotar daiin osaiin osair sair ykarol char daiin sholdar dom
arar tolchdy ol ykar sholdar sholdar daiin charar qosaiin ain
yshtaiiin aiiin okorykar osholchdy daiin aiin chdom chol sor saiir olshdy
ysaiin sain aiin ykol shol dar shtaiin daiir ol aiin qosaiir oleedy
okorykar shtaiin qosaiin saiin qosaiin ykar shkaiin kolal daiiin daiir shol
aiin daiin cholol chy shtaiin sholchdy ykalol daiin qokol ol dair
daiin chytaiin ytal osain dal daiiin ochar ysaiin cholol saiir ychar
shkaiin kaiin aiinol korchdy osholshdy charar chdy ydaiiin olckhedy qochar daim
osholchdy otorchdy olchdy olar saiin ykolchdy shkain odain darar darchdy yshkaim
aiin yeekaiin daiin aiin dol ocholchdy oshtaiin shtain ytol oshtaiin sholdor okaiin shkaiinar daiiin
air otar qokor okalol dair charol okaiir olcthdy daiin kolshdy shkaiin aiin kaiinam
qosaiinar ycholshdy sholchdy ykarol odair chtaiin shtair air sholshtol shol dor qosholchdy char
yshtaiin saiin okorchdy or oshal al sair shdaiin olchdy saiiin olshdy
otar cholor oldair ol sholdar ydain dalal al shalchdy cham
popalchdy shtaiin yckhaiir shdyalal al pshol shtaiin ysholchdy pcphdy
qochar sholdy choly qodaiin sholchdy chal ykolkain ololar odaiin olchdy
air shalchdy daiin chol shdaiir airar ar qosair
dartaiin okaiin yshor saiin dair shtaiin oshtair chy
shal ykar shkair chol daiin chol sholcthdy shdaim
ochar shtaiinar dair chol sholshdy shkaiin taiin ykom
pshdyom olol olaiin cholar ochd ol ytar chdyalal orchdyol dal
chorol shdyal dalchdy qotar ar aldal dair aiin cholchol shtaiinar ar ol
okalshdy chol ytarol sholykar ysaiiin shy sain ykar shaltchdy ochor daiin
ydaiiin alchdy sain aiinar ar ysaiiin dair cholor charo ochar shtain daiin
oshkaiin olair char ar shol ykar osholcthdy cholor sair airol air shtaiin shaldal
sor otalckhdy al yckhor dairar chal ysholchdy shtair
pcham cham sharain ar shkcheedy ail olar
dolaiin ol aiin chalal qokaiin daiin daiin shkail chdy
ykolshdy dain korokal dar chdy olaiin ochar saiin
cholchdy yeetaiin tardaiin ychol osaiin saiin aiin olchdy
ol air cholchdy ainar arar oshar al
chamain aiinor daiiin shtain sol ol tar sholshdy
dol chol sho dar ykorchdy or daiiin
kair kolchdy sholcthdy chalkedy olpshedy chor tcthshdy kshdy shchtedyaiin
ochar ocham chor daiiin chol okaiirol aiin oshair qodair om
okol ychar dais sholdar ol shol dar saiiin shdaimol ysaiin daim
cholol cholytar dair shalckhdy shol ol sholeedy shtain saim
sair chalshdy al chdy ochol shdaiin daiin ydaiin oshdyom daraiiin qosaim
shkaiir orchdyo qosol xol cholshdyol ol aiin olchor ol daiin airar shkaiin
otar ytor osho ochol shtaiin yshtain qochar
pchdcphom chdcphom shpy aiinol qoshal odan
ochdcphal ochdcthom shtar chdcthal ydaiin chdcthal qoshar ydan
shkor shal chdckhalochd ky aiiinol tyaiinol qochom
chom shtar chdcthor chdcthol aiiinal chdckhor ydanar qosharyd
ochdcthol aiiinar aiiinoly chdckhor odaiin chdckhol qoshor odar
qochomol ochom qoeeol chol shkor chdckhol daiinal chscthar shtor
kchkaledy chdckhorar shar olol daldal chalpcphdy al cho
shar chy yeedckhol ysar chdcthy shy ychdcthom ydaiin shkom
ochar chdekeor or aiiinar shtaral shor daiinal chdckhol daiin ochdckhor odaiinol
ysaiin chdckhar shoshky ychdckhom chsckhar danal ochdckhol qodaim
chdcthol chtaledy qoeear ar chdetear oshdcthar chdeteo cholchol qochdckhor
qodaiin shar chdckhorol chdckhol chdcthalar shy chsckhal shkol om
oshkaro ocho chdckhol chdchar aiiinol shar
kaiin qoeefar dain osol chdchol aiin cholchdy chor shkedy
odaiinol qoshal oshkol sharolol chdckholal chdckho sharaiiin ar chdcthorol ainar ar qochomy
qodaiin sho qoshalol shtchdy chdckhy shkorol qodan qoeearar chdetearar char qoshdckhar
odaiin chochy qochdcthom chdcthor akar otalkckhdy ochdcthy chdcthy
dcho ochdcthal chdckhoral aiiinar chtalchdy cham
paiin chdeeo yshog aiiinarol cho faiin daiin
chy air oshdckhol shtaral chdcthorar shtal ainar chdckhol
ychdckhar ar qoshdcthor qoshog chdcthol chkaleedy qocheetar shyal aiinol daim
yshdcthom chdcthar chdcthor saiin shol chdcthal chalal chdckham
peedy kshy shy oeedckhy dair aiiin shar shchpeedy danam
shalochd al kardain oshar aiiinaror ychdckhomar shtar chkoledy chorkedy or
qodaiin qosar ainol dain oshor sain chdcthor cholchor cthdcthal dair
osaiin ain dair chkolshdy oshar ar
kchdckhom pcholchdy chdckhy chdcphor or pyolaiin ol ydaiinal ochal aiinam
ochkoleedy chdekeor daiinal chkolshdy chkolchdy ychdckhol ol ainol sair chalar chyshom
yeesckhal air chdckhor chdcthom yainol
kan dchpo pocho dcphom shtal olol chor dol dol
odaiin cho aiiinaral chtalshdy yshdckhol shkor ychy chdshal ochag
qoshar ychdckharar chdckhor chdckhor ydain chsckhy chal qochdckhor chy
qodanar ar shtor aiinal chdcthor chtolchdy ydair ysaim
ochscthy aiiinarar chtalshdy chdckhy ochy shkal shol chdcthor orkedy
chtoleedy chdcthal aiinal tardain chdckhor chkolchdy chkaledy ochdcthy qochdcthom yshtal qosheekol ol
daiinam aiiinol chdekey shol chdckhor sho chkaledy kolshdy aiiinalchd chdctholor
ar karo chdckholar aiiinar
kaiin shpar shchpar daiin aiir aiin char apar olol
oaiin chol chscthal aiiinol ychdckhol aiiinar aiinal chorol or chdekeol
ochdcthalaiin al oeetol airolar ainal oshar aty chamal omol shtol
shtar orkedy qoeeol chdshorol yshag ysho qochal shal ochscthar qochdckhorol
ochom dckhor kardaiin chdcthal shyor daiiinol chol chdcthol chdeeol tolomol aim
oshoshy chdckhor chyshy chdcthal qoshag chol chol dckhol
yeedckhal am
pqopaldy amal chedckhal aiin olpchedy cho yfom
qotaldy okol chedckhal ocho daiin qotoldy chal amol
damy yckho amar cheedckhol ytol okedckhal qokaldy daldy
qokoldy qokaldy chedckhal chol daldy cheedckhor yckhoag
amol dair air saldy chedchol ytol odaiin yeeo qotaldy
qotaldyy chy daldy ykedckhal cholchol ol chor
doldy qotaldyal amol ol chalshor
daiinol chkaldy chedckhal cheedchol doldy ychal
daldy choldy ycheedckhor chal
ain ychol daldy air daldy cheedchom
qotoldyy chalchal aldy cheedchomam
daldy ochy daldyol cheedcthar doldy chal
oteedchom cheedshor yshal cheedckhy amar aldy
ychald aldyor daldy chedckhol chtoldy cheedshy
doldy dain doldy okeedshor okeedchom
kolkchdy daldy shochal aparol ar chtchdy
shol chalchal dal dyol ochor aiin doldy
chol ol choldyor dair dyo qoshal
oltshedy chol taldyy cheesckhal dair
doldy ol qochy chkshdy kchdy chedshor doldyom
doldyal koldy chaldy chol taldy cholal doldy
qokoldyal ol chydaldy aiin ychal choldyor chy cheedcthor qockho
chtoldy daiinol soldy cheedshol ol dolcham
daiin ain qochol chkchdy dyal cholshol cho
yckhoam chkal aldyol amy cheedcthy eedckhy cholol chaldy
doldain ol cheedctharol dol dyom daiin aiin
qokaldy al daiin chaldyy doldy chor
okalchal chor dainor dyoldyol chol doldain olkcheedy
doldy oshol daldyar qokaldyal amal qoshor or cho chor
chal ocho olkshdy chaldol okeedshor cheedshyol chy dom
amy chkaiin ykar cheedctharol daldy olkshedy chtckhdy otair ycho chalchal am
faiin ycthal daiin qokor chdyol chpaim paim olypol sheekeedy chdaiin damg
aimol saiin ockhar aimol shkaiin chdain daim sheeteedy aiin dalg ychal am
amychal air ockharol ockhol daiin chdair dolg sain shtaiin
ockharol ockhol ol air ochor aiinar ar amochal shekeedy aiin
ockhar dair aiin chdyar ar amychor or dolg an
air sheetchedy ockhar ar qotar sair yshal chdairol olain aiis chdain
ychor shtaiin tarair dolan qokol yckhol chdyor or amysho
daiinal shtair aram ar aiinor dan aiin chdair shckhchdy
air aiin qocthal saiin char chdaiin olytar orom
kol ol chalaiin choypom ainor sholsheedy oror om
daiin aiin shol sheedy ockhal qotal amycho chdyoror chdain omoror qokolom
yckholol daiin chdain dain sholoror ckholchdy yeeol tarair chdaiin
ockhol yeeor aiiin choy pom ytar amoshal ochdair ochdan
aral oror qoeeol tarair ar chtaiiin saiir ockharaim
tarair ykol chdyoror or ockhalal amychar ytchor saiin okeekeedy
qoeeo char dair kchar ar dain chdar chkaiiin kchol yeeolar
airor arain ar air omoror aiinol dair tarair oeeal
sholoror chdyal yshol yeteol qokolol yeear choy pom omytar ckharor
ochdain yctharal chor darail oshol yshdaiiir chdair ckhchdy dais yeeol
yckhol choytor ychkaim saiirar aiiin chor chool air
qokal chol dair orar araiin okar ar char daim
otar olan orol araiiin choy pom qoshal al
qochar otchol ol dair choykor kolol saiin chdaiinoly cheeteedy
sar air aran olor dar san octhor shekcheedy daiin chom
aiin ycholal ainar daiin an shol daral choykol ol chdyol ar ain
oeear dol choytol chdyolol ochol octhal daiis choam
qoeeol qotchol aiin air chdyarar aiiin shtcheedy
ochfairol ain ychoy chkol chdyal chol darar
ychool ol chy aiin ychoal aiil chdyol
chdyol chal air chkolchdy yshoam
olchy ychoolol ol ar cthool aiin ysheoy
ytchoal shol ol aiin yshool qochoal qochool
chy choal ckhoar air chkol aiilakiil ycheoy cheoy chtam
ycheoor ochy aiin ckhyol chkar aiilatiil iilatiil aiir choal
solaiin olol choar olaiin tcthyar kiil oeeol aiin shoal cho
qochy chyol shyal chalair oshool tiil
kchor aiir oleedy qochol ol faiin aiin daim
ockho sol aiin olchdy yol ol ain chdyom
ysho ycheeoor oar olar chool ol qocheoy ochy
air oshy char qocheeoor chy charain choolol cholol oshy
otchyar tchyal chdyol ychoyol aiilaiil chy chkalchdy ychy air chyom
choraiir sholol dar otchyaral kcho kchy koal daim cheyal chol ochtam oshy
choarol ar cheyar daiin ychoor cho ain sol
cheeoal shchool daiinor qochkool daiin olol oledy ol ochy chyam chol chyar
olar ailaiil shar qosheeyar ochkam
kchol paiil peedy ain kchdy aiin chal cho chor
ocho oshol olor olor choraiir choarol char qocholol char am
chy chdyor yctheeool ol kolchdy qoshoam kiil qosheoy choyol
aiilaiin ochol chal cho oeey ytoar dair qotchoal ocharom
qool oly char cheoar qoeeol yeeool kiil cholchol chtar ytoam
dchyor or kolchdy ol chyaiin ol olorolor choar ar cholan
ockhos qocthal al cheeoor qotchoalochar shy oeey char choarar
saiinol chyor ckhyor or chkar ais kcho oshtag
chol choraiir chol chor kalchdy ychar ololorol okeoar dair
solol qosho chor aiir olar cholchkol qotoam yeal qochyol om
yshoal chold toamyeal kolkiil chol chor ycheool shool chkaiin
qosheoor aiiin shyolor chdyol choal ckhos ys ckhoar qosheeoy
chol oshy cholol qochkam ochol kiil chy chyor ail
qoshyol olor ain ytoor yshoolal qochyol
kal ais cholchol ol sholor chalkeedy chdcphy dcpho olom
alkeedy aiis chol chol cholkeedy chol chol aischol ol chdctho
olomolom okalkeedy olsholor cholteedy ol chy aiischol olar chor dctho chol chol
alaiis al aiin alais ol sholor chol cholkeedy okolor ol
cholokol chdckhar ar dchy olokol chor ochol al ais
ol omolom chol okol ardchy kolor
pchpeedy omolol ololal ochalpchdy olomolom ol cholpshdy aiischol ol ypolchdy cheedy
ysholchol chdcthy cheedyol choltshdyaiis dckhal al aiis olal qokol olordchy chdcthar
chor alaiis chdcthycheedy ytol al ais aiin olal
yaltchdy char ar alaiin omalol cholteedy olarchor char
pshog cholchol ol ychol ol chaltshdy airol chol kydaiin chopam
schol ochol cholchkol cholkchdy olar ol oshog chol qochol om
chdckhy aischol cholkeedy ardshol olychol olor tolor daiin ain qokolol ochor aiischam
oly shal cheeedy ol omolom omaral kol aisaiin isaiin qokolchdy
olsholor chol dckho ckho omarol oltshdy cholchol yeeal al ais oly
tshdyar ololol shdyar shcphcheedy omalolol shchkeedy cheeeom
oshar kolol chdckhol chdckhyd ain ychar aiin chol keedy chalkshdy
cheeear ar cholchal ol air aiin aiiin chalteedy chom
yalchar yalkchdy chol chal omary aiischol om
dais aiscthor olol qochol akol ol olal chalteedy
ol sholor olyais chdckho olal dcthol ochar ocholkeedy
ckhol choly oloralor chor or olotol cholkedy chol om
oloral ol chdcthody cholchol air chal
olshdy olsholor olsholar chal char ochy olteedy qotolshdy
choleedy ol ol olol olomolom daiiin choleeal chalkeedy
ol ordchy ololor shy chalolal olomolom olteedyol olorolar ochol okor
chol qodaiin daiin choleedy sho cholkeedy ol ychol char
cheeol chdcthod dcthod char sholchol ochdckhy chol
ky kais chdckhyais pchdyain chdyain tchal aiisair cholchdy shpcheedy psheedy
olchy cheear chy al aiis ychar chalolal cholchdy cheeom
chal olal olol chalair chal yckhol ol qotolshdyol qoshal ololom
charaiin cholom aiiin oloror ol dchy yolchar chalolal
ykeeearar chol chol aralaiin cholkeedy olomoly oldchy sholar cholteedyol chololam
olyshal dair ordshol shol
kol dam shdyor ordshar olychal shkol ol
shdyol ol ychal dshar ordchol oshdyor orychal shkol olshkol shdyoror olshkol
chol shdyor ochal oshdyor or olycheor ol kolol qoshdyor ordcham
ordshol oshkol qochal shdyor orycheor or shol chor shdyom
ordchol sal shkor ychal al oshdyal shdyomor shdyol dckhol om
oshal ochdyor shdyoror sholchor qoshdyor shdyolol ol ycheor ordeeor
ychkol shdyol qoshdyor chalor chordchol cholshdy oshar qoshdyorord oshkol olychor
oldam chdckhol shdyol cholchol chaldshor shol
papar qoshdyar olsho olar ytarol sholol daiin shdyal ordckhor
qoeedyar dar shdyol qockhdyol chaldeeor qochalor ol dcthol sho olshy ol dam shdyom
shdyar olyshor oryshchor shosho osho shfor sholshol qochdyol ordshar otshar
ololar kolychor qoeedyarar qochdyar shol shkal qochkol shalochdy al
ckhdyol akarar sholeey qoshdyal shtol shdyolol odshar kolshkol ysheeey cham
shdyor ychdyol kshar ar oldor ochkar shdyol shol shol qoeedyol
dcham dyol shdyorar ordchar chalol shol shol qochdyal shdyorom
oshdyal tshdyar sho dol chol chol chdyar om
chal al cholshy qoeedyarar char chordchom
kokorchdy kchdyal chychal folchdy arar ar orychal tordchar ockhdyol
ychar ordchy choldshom sor choldckhor qoeedyorol chol ol chalckhdy dy ordsheom
ordcheom dor shkol shdam choleeol qoshdyaral dy chkol qochal
dchyshor ckhdyolakar qockhdyal tsharor chor qochal shdyar chdckhol ol ordshar
yshdyal shdyol char dol chalshol ckhdyal chalshol ochdyoror oshdyam
ody qochal kar yckhal ordshom olshdy ockhy choldckhor shy
oshtol or ychal shordshar shdyal shoram
kal orychal chol ol cheo sholchdyy
osharal ordcthal osho ololol oshdyom olchdy
yshar shal salshkor or dshom
ckhdyar okorchdychdy shdam shalckhdyo al oral
salchkor shor or ychy qocthdyor
oshkal chdyalal ochar qocham
pain olycfhol yorqool qochdyolor
qoshdyam chalshar oshdyalar
aloral chalckhy shkor ordcthar okaldshor ocham
qoshdyol oshdyol chordshol or
chor ordshom chdyal oshdyalshdy orochy
ochy ockhol shoshy ochal shdyar oshom
oshoshy ochdyal al sholeear chordeeor
yshtol oeedyar chdyar shodol
ychar qoshdyor qoshar am
oshdyal chordchy ordeeom
oshkal chor yckhol qochdyol
shalckhdyal al or ycheor korychal qoeedyor
oshdyoror or chdyalal shordcham ycham
choral cholshar
pchso oryshol ckhdyor
qoshdyal oryckhol qoshtol chy qochdyol
dol cham oshdyol
fofal ordshor safol chdyol
dchol shtol chdyar yctham
okalal qoshdyar shdyor or yshol
ockhar shdyor aleetor
pan al eetor shy yckhar cholpeedy aiin al eetor
yanal cholaiin ockhal cholteedy dan an chal air chalteedy yckharom
chol chalteedyar aleetor ain dan chalkeedy toral qockhal toral okalteedy
daiin ain daiiin aiis chol aiinal kolkeedy ytchar ar toral
chol aiin ychar dair ar ar olteedy aroral sholkeedy chalkeedy
daiin olteedy oeeal choldan cholteeedy orol orar arar ar
aiin octhor or ain yckharol aiinar ar yckhar oror tcharar
dsho oeealol ol teedy ockhal
pshar ocphal ar chty oshal daiinolorchd otedy shol shol
oshar dan oeealchol chedy chalaiin al chor chal oshaldaiinolor ychol ychal
oshol chal choraiin al eetor ycthol aiir okaiin toral yckhol dain ycholy ol
oshy otair chky oleedy shar olaroral dan an ykshor tyoshal
ar oral ochky cholkeedy ckharol aiin ckharor yekeal sholshol oeteal
aiil shkain oeeal chol ycthol oltchedy olkchdy chol yeealshal aro
okolteedy kchal cholkeedyar ol oeeal daiin ockhy aryckham
shal ychol ol chko ycthor cholaiin ol olkcthedy chor
qoeeal oeear oloeeal daiin chal olkchdy ol ol aroral
air oetear daiinal chty orol ochor aleetor cholkeeedy
kaiin olpcphdy yeeol yshol tsho odyol chydaiin
yshol qoeeal al aiin oeeal chol dcheeo
chalkeeedy ochy chy yckharol charair qockhal odyar
ykshol qochol daiin chal dshoal ycholteedy qosham
qockhal yeeol olol shkair char chtol cho chom
daiir octhal oralky aiin ychol oltchdy qoekey
or daiin qoeeol archty alckhor ais
qokshol shoshky dair shoshy chal aiin ycthor
sholshol ol qokchol chochky ychor qochar ycham
arteedy cholteeedy ocheol oltshdy shol chy
ychol shtaiin cho dchyor qocthol
ychty daiin oeear ar olkeedy shoam
yctholol shkaiin chal chol
kshkchedy shtchedy kchdy kain opcphedy chdol kedy cpholar olshdy chtol om
qotcthedy cthol shkcheedy air shkcheedy ksheedy aiin ckhol shkeeedy chdyain dyair ckhol olchtol ckhalal shkshchdy chdam
dyairol ol ckhalol shtcheedy kchal shkcheedy shtshchdy cthol olchdy ckhol ckhalol ckhol
yair shkchedy ckhar tcthedychd dyaisol ckholor ckhalar shkcheedy shtedy
pshal shpeeedy ol cheedy cholpchdy ol ol chol olchdy archol shdyamor char olchol
oshkeeedy shkshchdy shtcheedy olkchdy cthol shkcheedy cphol shteeedy ckhor cthol ckholckhol ckhy
kshalal oshkeedy shkchedy chal al tolom sholkchdy tchar
tychtoom cphar ckharol shpor cholain ol ykar qoshkeeedy cthol ol sheedy
oshalshkal shal qochtoom chtoom shteedy chsar shkcheedyol tchol cheedyol cphal omol chal chty char
kchy chdyain shy ar qopair alshor cholchol chol ain shoshy chol chdyar cheedyal
shar shtchedy olcthol kchor aiin ckhal qoshkeedy shtshchdyol shtedy kchol ail sheedyol ol tchol
oshkcheedy oshteedy shteedyar ckhockhy shal shkcthedy shal tchal otcthedyol shol oshy otol
ckhal otchedy shteeedy ychtyom chtyom ckhal kchol ychal aiir chor cholchdy ol
ckhar ar chor shkshedy qoshkeeedyol cholchal osheedy qocham
kqokaim pshpcheedy chychdal al chsol tair air ol eedy daiiin qopam
chal shkcheedy shtchedy shkched chochky oshal chor chor shtcheedy dam ckhol oshkshchdy ckhal olshy
ychal shkcheedy air chyshdal tchar ar shtedy ckhalckhal dain kckhchdy ckheedy
shychy chol teeedyol tchal ckhy ckhal chol oshtedy shtedy oshtcheedy shol tag
shor chor shteeedy chkor shkchedy oshtshchdy shkshchdy shkeeedy tam shkchdy kchdy chychdol
chor chor or shtcheedy dar oshkcheedy cholkchdy cthol shol ochar daim ctholcthol
sharor choltchdy shkedy chdachdy cholkchdy damol dain yaiin aiin char ar amam char shtcheedy qoshkeeedyom
daiin cheedy ckhol olkchar ol cholkshdy olsheedy okckhedychd shkcheedy ksheedy
ockhal char cholain ol oshkeeedy cheeedy oshtedy shtedy cho shkshedyol
popolchdy chkeedy shpchedyar darol koshchedy shpsheedy opol cholchpol ain shal cholfcfhdy shpar ar shdashdy
shalchal shtchedy ol cthol chkchdy ochar cholkedy tedytedy
okeedyol sholchy ckhar choltchdy oshor ky cholkshdy ol otol
qotcthedyol cho olotol chkol ol choltshdy
octhal chkaim chol ol chkeedy cthor
cthol cthol olkeedy chfedy shkctheedy ckham
cholol shtcthshdy aiiin air oshtchedy ocheeedy
otedytedy yshkchedy shtchedy shar cholshdy ol
okolchdy dain oeeal dolol ochal ckhal al dyaiin
cthar ar cholkchdy cthol cthol oshchdy
shkeeshdy cheechdy shcheedy chtain dain shtchdy
otolchdy chtain olqopor ol aiin
ol qopor chol chkain
pcheeal olaiin chfaiin porchol chdyal ain
oaiinol cholkain chtaiin cheealol olqokal aiinol air
ochdyol ol daleedy cholkain ol air ochkaim
dalkain qokol chkaiin aiin air
paiin or chol chalom ar daiin kolog
ytal cholkain daiin an ochkaiin tan
chor qotar ar chol kain chtair
cholkaiin chor otalckhdy aiin oltaiin chaltaiin al
dalkaiin al chy olail chkair or chol cho aiin
dal kain ardaiin an saiin qotolchdy cheealol cholkaiin tolshdy
chtain otalaiin aiiin chkainol ol or chol qokar cholkair ochtain
aiin chtaiin ochor chtaiin ochkair qotolshdy aiin char ar chtain ainard olchdy qochkaim
ochar chkaiir kaiir chtain qokar otal aiin ol aiin an airol
ochdyar daiin cheeo kol ochol ychol ochdyal al air aiinor ykol dair aim
dair choltaiin chol chkaiin aiin choltaiin oshor ochol ar chkainol oshkaiin chol
aiin dan chdyar cheear aiiin aiin chpair chor chtaiin cheeol qokalcthdy
dchor chkaiin salchdy yshtaiin dar chdyol olair ol chtaiin dy aiin char
oair qochar air char char
kshar air ainor shpaiin airol chporchdy chalykar al saiin shchedy chy
ychkaim ochy ytar ar dair chol kaiin cholkaiin aiin chpair chol
qochar cholkain ochdyar aiin chtaiin cholshdy chal
kainol cheealol shkair aiiin odal char aiin
dain ain cheeal chor chol kair
yshkair cheeolor ain air qoeekain chtainol
qocharol chdyor otar ardaiiin choleedy chtair
sor okol tor otal aiin chol
cholchdy ol chor or sal chdy
oshdyar ais yaiin aiin char aiiin
chol char chdyar daiin darol chor aiin
chdyar shol dair air ochkair alshdy otar
ocheeal cholchol dair aiinol aiir chkain chy okeeol
aiin dair chkaiin olytal chkaiir cholshdy aiinol aiin charchar char chtaiinol
ychkain chor shtain chtaiin qochol dor or an cholchdy air
chor dal kain ochol solshdy qotolchdycheeal ochol ochpair ardaiin sar chol
olotol ochtair ardain cholkaiin daiin orotal or ardair ar
cheeol ckhdyol shor ychdyal aiinol oshdyol ain chal
tainol ochdyar ytol shory aiinol qoeeor chorchol or cheeam
yain cheal shal shal dair aiinar tainol aiinom
ochol char orchor osheeor chy
dal
airal
chom
char
oainal
oshol
dalkaiin oltaiin
ain
char
ochtaiin
kaiin ychkaiir shdyor aiinolol shdypol chkail pol saiin shkaiin aiiin aiin
chol shdyol aiinalar chtaiir daiir shdytal chtaiin olaiin chtaiil shtaiin an oshkaiir
ochtaiir shkaiin shdyar saiin qochkaiir sain oshkaiin chkol chkaiil dair air
ychkaiil ar shkaiinar ain aiinol daiin daiin chty chtaiin taim
chko cho daiin cholchol aiin aiinolal chkol ain daiin shdyor
yshtaiin ainor chkaiin dain shdykol qoshkaiiir shtaiinar
peedy chodaiin ckhkeedy kchdy aiiinor ytaiinol aiinal chdy kair ochy
shdyol aiin shtaiin ar chkais aiinorol aiiin aiin chtor or yshkaiin
taiin chkaiir taiinar ar aiin ochkais chkain aiinal al ychkaiiin shtaiiinar
oshtaiil qochkaiiir ckhteedy shkar
paiin dain dar ckhckhedy okain ypor chor or aiin qochkaiir chpy py
daiinol kaiinar ain aiinor shdytal ychkaiil saiin chkaiir arar ychkaiin kaiinom
yeekaiir shdyar cholckhal daiir char aiir shtal osho koror aiiin oshkar dam
ochor qochkaiin aiinal oekaiin chkain karteedy chol chol chkain ail ochpy chpy
daiin aiin ckhedy an shkaiiir ckhkshdy aiinolaiin kaiir ochkaiir ckhtchdy qochkais ychtair
yshtaiil air shol ckhkshdy kshdy
popoldy arpshdy far chpo chdckhoror olpchdy cthshdyol or ychal shpain
saiin air shdyol okar ar daiin qochor oral shtaiin aiin
daiin aiin shkol chkaiin daim
tchol aiin olpchol pair air shpar ar chkaiil olshdy dair danal
cholckhar aiin dair chtol dor chkaiiin charaiir qoshkaiir qochal ochkaiir arkaiil
daiin qoshtaiil shtaiin orychal shdytor chtain
ypal shar aiin qochoy choy ain opolshdy orar paiin qochkaiir chol
yshkaiir shol oeetar ar araiin aiinaly chkair dain kshdy dair
ckhtchdy oeekaiil oshol choy dair
kcholkshdy shfaiin qokchoy dain shpor ar olykar dar shdyoror daiir ykol chy dair
orol daiin ain chydaiin ainol ol shdaim arol taim
pchar shfairal odyal cphpshedy an dair ardol qochtaiinal al aiinol ol
oeetail shy aiinol aiinar shdyal ainary daiin air cholchol aiiin ar shkaiin taiinar
ckhtshdy aiin aiinol aiin chtol shkol aiinol tytaiin cholkain shtaiiinar
pchal kaiil alpshdy saiin ocholchdy kaiin chpchdy kchdy chkaiir aiin olfshdy cholol
qoshtaiin shtair shtair tyty daiin ar teedy dairar ychdy shtaiin dain qochkaim
daiir oshdy chal aiin shdyol shkol daiin tytaiin chkaiin daiin tchdy
choyd kolkshdy dair oshdy dair shdykar cholkain aiiin oshkol chdyair
dain kolchdy saiin qoshkol qokeeoy aiinalo
kchal dair saiil kshar chydaiir
saiilar chydaiin ydaiin shor cham
ykamor daiil ydair daiin chydair
chamor ykarol saiin
qodair
py char opam qoty daiin
dain char qodaiin daiin charotam char
shorcham dair daiin shal al char
daiil dain chol saiin qodaiin saim
chosaiin ytam aiilyd dan
yshdyor dam ofaiin cham
daiin shol qo dain saiiin
shar ar daiin saiil
daiiin sain dan dan daiiin
ydaiin ardaiin tydaiin shol daim
saiin chy dain
ksholal chkar char ar daim
charokam sair dain shalal oshom
ty dal daiin shorar shar oty aiinar daiin
saiin shor o qotaiin o
aiilod sholchar ol aiilod daiin aiin aiiin
shor cham char okam aiil
kchoal chal ochar
ocharal cho chyar
fchforchdy chor charal
ochar chyor cho oshar
kykaiin pchyor chorchdy cholchdy
otcholal ol chyol
ychar otaiin taiin cholchdy chol
paiiin chy airom
dchyar ar daiin
yshal chyal al choal
sardaiin ocham
kolshdy sardaiir ypol arol orychal chtam shcheedy kcham
saldain oshcheedy otal shkcheedy sar daiir olchdy oldain shckheedy tolar ol chy olchdy
olkshdy olcthdy sar daiir ykal okal chkar oldain oryshal ochtam oleedy
dol dain sar daiir cholchdy okar chtol orytchor oshcheedy oldaiir qokal
orychar olchdy oldais om
pan an pair keedy ol dais olshdy chfoleedy olshdy ololshal
olchdy ain olalchar ol chkoleedyol aiin cholshdy ololshal ol olshal shkais dais
dan ololchal ololshal aisol aiir shtair chtoleedy ololckhar ololshal chtoleedyol ololchal kaisdais
olain cholchedy an dan ololshal ol olshal dan olchdy ol ar ar ol
dolaiin aiin ykolchedy cholchdy aiin ol ain sholshdy cholchdy sol olkais olar
ykolan olcthdy olchar oleedy daiin ol ain olain cholchdy ol cholckhdy ol
ar aiin olchdy ol olchdy cholshal ychtoleedy cholcthdy olchol olalshal cholshdy olalshol olckhdy ol char
ykoraiin or daiin dair aiin olchdy ol chtoleedy cholkcthdy shol ololeeom
shtaiin okolkcthdy shtairol olalshal daiin chtoleedy aiinol cholckhdy ain chalshdy ol
dol aiin cholol anol air choleedy dair cholchdy chpaleedy
araiin ordaiin or olchdy chol aiis chkoleedy cholshdyol ol ain ol
yolain chkair yshol shol
kair olshal shchdyol chalchal oledy ololshar choleedy olain ol
ychtoleedy dain daiis olshdy ol olalchor aiiin choltchdy choleedy anor aiin cholchom
dolalshal choleedy chaleedy aiinol olshdy chkoleedy chkain ol ain okolcthdy okolckhdy
ol alshal ysholol an shol kaisdais olkais chkoleedy olar ololshar
ochkoleedy dar chaleedy oshol dol aiin kolckhdy ol ain kaisdais chaleedy aiinol daiiin
oshol dol aiin chol okaiis cholaiin ololchal ol alckhy chaleeedy ochkair
aiiinol oshtair ololeeol aiinal olalchor oltckhdy ol
taiin olchdy ochal shkain o cheeo cholkshdyal saiin kchor ochdy
ykolaiin ol ain yckhor dain chaleedyol alyshol al choleedyol ar olkais okolshdy
ochtaleedy ordaiin ar olchal shtaiin okolcthdyol aiin shal dar ainol qochdy
olkain ykolain ycharor qokolckhdy ol alshal olalckhy chalckhd chkoleedy shor dy oshtairolol shtair
ainar ol chol okaleedy ol oleeom arolchal ainal ol olshar dair oshtairolol chkoleedy
yolair shkaiin cholsheedy oshol korain choleedy darainol ychol olain chkoleedyor
ainal saiinor alyshol al sair olshdy dorainal or chtaleedy ololshal
daiiin aiiin qoshtair oshol ol olshal olckhal chtoleedy ol okaleeedy cholshdy olchdy
ol alshal ol olshal air shkaiinol olshdy chkaiin aiin ar ar daiin chol ol
dor ykol aiin chkaleedyol shal chy olalshar ololchal dairol ychar
tqotol ol air akaral chordaim olar shdyal al cholshedy
chol saiiin olol shtaiin cho sholchdy ol qoshol olshdy ytshol ykalair
daiin aiin qoshol cholshdyol dar ainol alshol dolairal olchdy chol air chalkeedy
yaiinar olaiin aiisaiis aiin ol alshal ol kais oltchdy chkoleeedy choleedyar chal eedy
dol aiinol ol dair oleedy choldair aiinol daiinol ol arairol arain ar
ar ytolaiin ain chkoleedyol oltchdyol ol chtoleedyol cholar arainol oltcthdy chedy
shkol cholckhdy aiin olair chkolchdy tolchdy osholol daiin dairal chtoleeedy
aiin y chtoleeedy alyshol oshdy chkaleedy alchal chol ol olckhdy alyshol
danol olair shtol aiin ololshal aiiin alalckhy al ol ain
shalchal dareedy ol alshal ar dain yol ain ainol olchdy ol cholchol
kolckhdy araiin olshdy daisol yshal chkaleedy ycholol char olshal qokaleeedy ololain koleedy
cholshol al yshol chtain chkaleedy dol sholshal qokaleedy ololshar
olckhdy cholcthdy oloran yeeol aloeeal cheeal dais alcho tchol ol
chaltchdy xor choltchdy shkair aiiror alshol aiin shal chkolchdy
ol alchar choloran araiin ocho cholain ar ainol ol alckhy
olcthdy alaiin al ol air shkain ainol olain
kchd chd aiin qopal olaiin olshdy olkchdy olkchdy shkaiin fchol ol olpchdy shcheedy
an cholol sholkchdy qopar shtaiin ol shdy olkchdy ol shtaiin olchdy qokol
anol olkshdy yshdy sholkchdyar oltchdy shkaiinol ytol olshdy cholom
yoltshd olyshdy sholkchdyar ykol shdysholkchdy ol cholol shtaiiin chol olshdy oleedy
olkchdy oaltchd qotol kar qokol okolkchdy olol otal shkaiin dain sholkchdy
dsholdain shkair qotar olkchdy oshdy chdy tolol
kchor or cholkedy chal ckhdyom cheedy oshy falfeedy chol
oltchdy ytal al qotol kaiinol ckhdyol tarkchdy anol kartaiin ol cholked
ytolchol ykal tal oly oltchdy cholkchdy olkchdy ol cholar shkair oalqotol anam
okor olkchedy ol chol choltedy olar ytor cholkchdy ytalal chol oltshdy
osholkchdyar aiil olol dalal ytal ckhdyar oltchdy ar taiin char
taiin cho air chko dar kchal omol olpshdy omal olol ardaim
dair chdchd qokolol olar shkaiin dal char oloshdy kar olal ol
oltchdyshkaiin chtor ol ain ochal oltchdyol chol ykor otol shtair charaiin
yoltchedy ol shdy daiil ol shtaiis kchdyol choltshdy charaiin olal kolkchdy choltedy
ychoror olkchdy oltchdy shkaiin chdyor koltshdy okol chy
okol chdchd dair sholkchdyar ar taiin char shalkchdy qotom
pcholpedy ol ar daim ycphy kaiiin aiiin tshdy qopor or otam
chol ochd chdy arqokol ar olyshdy kchdyal ckhdyol ochor
olkeeedy ol ain cholkchdy ykar shkaiis arqokar otor al feedy
oshtaiiinol ol shdashdy dashdy daiil choltchdy oltckhdy ol chorol orotam sholtchdy
qoshy chalomol al ytolshol kolkchdy okolkchdy chaltshdy aiinar chol
ychol ol olshdy oltckhdy chtar chalkchdy chal chtaim oltcthdy chor oltshdy
chs chdachkdy chalor olochdy oltcthdy ololshdy ochol ol oltcthdy
ain olor ol oltchdy ykar dyom
pyshol qopar par chpolcphdy olpedy ol olkshdy shorol ain daiin qopy
ol tchdy qoaltchd shdy ochar shdashd shtaiin dyomykar qotal al chalaiin
oltshdy chal araiin darchal aiinolckhdy chkal oltaiis chol olkchd char olchol chkal shtaiin
cholkeedy choair otar ar soral cholol aiir daiin yshom
charaiin ytol chol okol ol ochdy arar ol chdy
qochol chor chol chyain ol tchdy olteedy chdaiin olkshdy chdyam
tarkchdy chs chalomol chal omol cholchol oltshdy ochtaim char aiin yshol cham
okar chal cho omar charol air qoshar chdyolol olkshdy chom
qochal olokol ol shtain aiinor aiinol choleeol ytshol chol
dan yshdy otal al ochdy shkain chdyor cho arolal ar chal
qokor choltckhdy ol tolkeedy otar dyol shkain olol alshol
dar shkaiin chol eeol olkshdy oltaiin ochdy olchdy
ychs chy chal okor chaltchdy air ykal dalchar
yolkshdy qochor chdair ykol taiinol
tytar qochal chor chpeedyar omal alkshdy cholshdy
qotar choledy daral ochal qotar cholshdyal qotar qoshor
ochol shdyal omol ochal ychy chaledy qoshor otol
soral ytol choledyar chy chalshdyol ykaledy chalar okal qokam
ochy chal ykar dar yshor choleedyor ychyam
chol okal cho ychar taredy shdyol tolshdy chol
qochal chy chol shdyal char ytol shdyam
qochy ykal ytor taredy
tan yeeal ofal opal ychor or peedy ar edy shdyal daiin dal am
ykol cholal choledydar shdyalar al tar ytal tor okaly char qoshorar
ykar qoeeal so okar choleedy chalykar qokal choleedyor choleedy ol choleedy ydal
yeedyar ar chal al qochar toledy char qotam ykal chalar cholshdyol
yshor char ar ocho ytorar shdyalal olkchdy dal chal chol ol
oeeo chalykar chol qotor ychol dyol qokal
kokar yshtor charokar ykaiin shchpeedy ypol
ychyal al dal choledyol yko shdyolol
qokaledy char char dar cholydal choledy
polpshol chal qoeey aiinor cho dair
chaleedyal al char oshdyal al dy chalckhdyal shdyal torychol cholchkom
dcharytar dar ar ar edy sar otor shdyol chol
dalchal shdyar ar oshol chol edyol oto olkchdy cham
doleeal ol shdyol chaleedy
podcphy cfhdyar kchol cphy daiinal al aiiinal ykchdy
chy dol yeeor chal kamokal alkchdy aldy chal
qokchal dal chal shdyor alkshdy qokol chor shdyalol shdyar qoeeal qotor
choleedy otal chor cho cholshdyal ytolol otar ar otam
oshdyoral shdyal al shkol chal shol sholshdy cholydal
ochol koly chalshdy ar edy qoeeom
kaiin shdyar fal ochy tedy
sor chaledyar chol eedy yshor shdyalam
cho qochol ol ytar oshor yshy sholshdy
choledydar tamykal aleedy chal shdyol aiiinom
qoear ar qodal dar ar taredy chy
dy chal kam choledyar yshol olshdy ol
sor alchar al alcheedy
qoteear ycheal qotol ol
kokom okom kshol paiir opain ypar chtalchd
ytol qotar shy otom shal ytol
ychom shol qokom ytol shor otar okal
chkalshdy okal ychomol ytar qotol shyotom qotom
shor okol qotar sho shorotar kom ytol tom ytol
tom shar okalar ytor chtalchdy al qotol tom
okol chol sholaiir ykol sholaiir shor otar otom
shy omom ytar tar chkalshdy
shalytol omal okal al aim
okol ytor okal al sho
popeeam opeeam opal ychy dshpal ordckhar
ykol oshy daiin tom chal
ykor tchar ykor sho qotor sho qokog
yshol chtalshdy aiin ytar otar okal ytom
qoteeam chol ol okol chol chol chog
otar shoshy oteeamam
ksholkshdy kokar tshdyar shal ykar ar
osholkchdy arykar okarar sho shar okal
sholtshdy osholkshdy ytaror arykar otolkshdy
okoltshdy ol shal
shdyor qokar shalol al
shar shdyorar oshal daror
osholtshdy shdyal dolar shdyor
qotor sholkchdy yshdyar shal shdyom
shdyaldol shdyar shosham
psheedy qopor shpar chtain sain
oshol sholokar shdyor dalal shkal shdyol
shol ol shol okar shdyol oshdyor ain
olshol otol shdyalol shal al shdyorar
qokol yckhor shdyor yshal dar cheedy
otolshdyal olshal shkal ykol
oshdyal dom
poshol ol kalshkol so cholkchdy dal chfoleedy chyoldy
alchkor sy shdal choaldy okshol al shkol olshkol choaldy qoshol choaldy al
choltshdy chal alshkor chooldy okolkchdy chyaldy shol chyol osholol shdar chyaldy
ochal chkal dalol chyaldy shdalal al chyoldy chkoleedychy ochyol
chooldy chkol sy ksholal cholkshdy alshkol okshar
por choar olpcphdy paiin yeeeal shor olcham
ytooldy qokshar shor oeeol choltcthdy ocholkchdy chyol chtoleedy
otoltshdy sar chkol shar chky oshor choldal choal shor chyaldy
cholkshdy kolshkol ochkol chyal yeear choltcthdy olctham om
okaldalol al chkor oltshdy yckhol ol
peedy al shkol ykal dain shfam
kortshdy archkol aiiin shkal cholkshdyal chtar shdy chyold choal
ychkoleedy alshkor al sal shty shtor chkaleedy osholol sho oshyal
sharchky ochol shtor kortshdy ol cham qokshar olyckhol shdor
oldy alckhor chol tortshdy shdar alshkol al
oshol choltcthdyochol yeeol shdal choal al
kokair shdor olshchdy chal pyeeol kalshdy qoshol
opair alckhdy daiis aiis chalchal qokair alqoshol shol alqoshom
chalchal al alchdy al char ytair ochal chol al
qochal aiischal ol shchdy shal chalchol alchdy yshor qocham
chal chal qochy chalchdy
kcham chal chal ol eedy aiischal taiinar
chol chor or aldaiis al shy dair chalol cholshchdy
shydair ordaiis chalsheedy al ychar cholor alqoshol aiinar
chol alkshdy char ar oleedy shor chalshdy am
okalsheedy al aldaiin chal chal al chal chol ordain
chalsheedy ochal oleedy chaleedy alchdy
kchdam chalchol paiinar oledy dal ochol ytor ol
cholsheeedy chal chol ol edy shdal shorshdy aiisshor yshor
yshar chalshteedy chol ol chalkshdy al qoshol al qoshol
chaleeedy al aiinal ykaiin daiin cholshol aldair chalcham
cho okaiin cholshcheedy alshy oeol shol chor chaleedy
yshal aiinol shy ychal
tor airol dainol chtolal ycho yshpal shdyol qopaiin fchol chkshdy
oshtal al oshkar tolal ol airol chtshdy ychkol ychor
orairol tshdykol ol chal al kolychor tshdykol alkar chtshdy
chtshdy tal olor shdyar yshtor alkar al shdyar
kolychor ainal karolal chol olairol shkalol altar al kar
kchkorchdy alkol ypar ar chalchdy chpeedy cheedy dalam
ytaiin chal chol qoshkar chor shdyol olorolor shdy kol dal yshor
olkal ochkorchdy olol qoshtor alkal chalal aiinol shdyaral alyshom
orairol shdyo oteedy orairol qoshtor olal chorom
ochfshdy qopeedy yshal chkoleedy shchteedy shchedyol tshdyal ololtor chor
chtedy daiinal yshkor talal olkalor shdyor ysho chdal
torolal chal shdyor cholal ol ychetor shdyar oshtar olyeeo ol
kolychor qosho shor koralal chorol qoshtor okeedy altol al shdyal
or olal airoldain oteedyor shdyar char
kchalkckhdy cheedyol cheedy ytaiin pchar sapolol cho ychor arokar olchol qopaiinal dcthsy charar otshdydchsy opom
ykar chalkckhdyol chor cheedyor or dain kolol ol ytaiinar dais ais cholkckhdy ol okair chalkckhdycheedy cthsyar
qokar chalkckhdyol olor ocheedy cheedyol chkar ataror ychorar cholkckhdy cholketedy alkckhdy ykom sakorol
pol ychal shfaiin chedyal al oly ol pyoshal kan shdyol chy cholso chdepeom cholkckhdy dshsor shdyol
okochy chalkcthdy anol chol so otaiin olo ol okar choychor dair air chol ol chdshsor ocheedyol atalom
ytol choyeeal dair daiin chedyo char ochol chalkckhdy choror ocheedyol ol chol so okolkckhdy otair chol akolol paiinal
otockhy ary chalkckhdyol dain ain otaiinol olychal choltcthdy daiin sokckhdy aiiinar
kokor cho shpal oshar oshdy yeear al shor talchdy kaiiin cholkeedy olpcphdy om
shtal shdyar ar oshtaiin qocheedy daiin aiin aiin ykair taloshar ykomor cholchol ol cholkckhd alkchdy olor korol
yshoror cholkcthdy oly chol olorolor year chalkcthdy omol chalkeedy altchdy choltcthdy aral chor chalkckhdy
qokor okaror alshor yshor or aloly daiiir cholteeedy shaltchdy al chal altchdy al otol alkckhd ychor chalkcthdy
alkcthdy choyear dalkckhdy orololor alshor aiin dan aiiror olyol ychor qotor cholkckhdal olkckhd ol orolom
yshtor cholkckhdy ychol oshal ychal ykor or okckhdy yeedy omom qokom olychol cholkcthdy otor or akar
dckhso okshdy olychal sykeedy sol qokair ochor omal qokair yshar choltedy ol cholaram
pypal dshsy kchy kain olcthd chpchd kair cholkeedy omor tol olshdy chpshdy aiinol chararar oshdyar yshkeeed
chtshd cholomor chol chkeedy okol oltshdy cholomor aiinol ololshdy chkckhdy chyain omar choroly or aiin qoshkeeed
tshdomor or chol omor chalaly al chalkeedy ychkeeed ol cthd ololshdy chteedy ololshdy cholchkol chdyor chkshdy
chkshdychdy ol cthd cholchol chalaly cholomor chtshd omar ytaldshs chkshdy chtckhdy chteedyom
popshdy cholomor cphdy chararo ar kchdair oropol olkaledy chteedy
orchol or chalomy chy chyain olkalchdy chal al omy charoral cthdol chkeedy chkshdyaiin okal
qokshdy chtshdy aiin cholchkol ol ytol ain keeedol cthdchol chal olchdy ykor or qochkeeed
otar chkeedyom keedyom aiin kchdy chol omor chkeeed chochy chteedy kshdol
pchpeedy air cholomor chalkshdy ckhdyar cholpeedy palchdy foldaiin chol ol kam ololshar shchdy
ochdyor olykor char ochkshdy qokal shol ololchdy otalkshdy shor chteedy okol oltaledy ochol opshdyol chteedyol
arar chtchdy tcthdy aiinol char aro chdyoroly kshdy chalorar chteedy or chol chol omor
cthdy aiin orchol omoraly chal omar ar ykal chalkshdyckhdy chkeedyor or qokol kalshol chol
pcheeeom kaiin shkcheedy ksheedy paiin al shol chpolshdy cham
chol shkcheedy ain shar cheeeor shcheeedy shar air shor shy
aiin yshol aiinal chamol ykeeeor shcheedy alshol al aiin chtolshdy cheeear
daiin air kcheeedy aiin shal shol air alaim
shar ar chtaiin shalshol ail aiin shkcheedy alckhar shal al
shalshol shtcheedy artaiin chal shchdy air shtcheedy tcheedy shorshy om
aiinal sho chtalshdy al aim shorshy oshtcheedy shtcheedy chkolshdy shom
dshoshky shal
pam tsho shpcheeedy cheeam korchdy shorshy shpcphchdy charol shpor air
air chkalshdy al ckhar chkolshdy aiin omom yshal chy shalal
shkal sain shchedy air alaim shorshal aiiir aiinal chkoleedy anar
shol daiin shkcthchdy kcthchdy shckhchdy shcheedy ochal shtal shyshor
sharar dair shcheedy ckhy shor xal shalky shkckheedy yshol
shol ochol chedy edy ain sho sholshol dair chdy tchor
chal shal oshor cheeedy aiin tchshdy chshdy alckhol airalaim chkair
daiin shchedy shyshor shkcthchdy dain airalaim shtcheedy
polshdy shyshar tair shpcheedy oleedyar
olchdyol ol ail olckhdy ol an
ol chdyol anol sholshdy kcheedy aiin ailail
olan cholshdy sholchdy olshdy olchdy ailail
olaiin chdyar aiinol sholchdy ol oshtcheedy sholcthdy ol air ol eedyar
olchdy olair chalshdy aiin olkshdy aiin ar olchdyol aiilail
osholtchdy olchdyol shkcheedy kcheedy shol olshdy shalcthdy sholchedy olail olchdyal
oshol ol olcthdy ailaiin shkcheeedy ailakil olcthdy sholshdy aiilain aim
yair oledy airol om
pchor oair air shdyal ychpol
aiin chol yshkol ychtor qoair dair ychor dair qochpol
qochtor yair ain shdyor shtar yaiin chtol yaiin cham
oshdyal qoair airal tolyaiin ol qockhor yshor or daiiin
dordaiiin daiin aiin oshdyal ychtol dain
yshal tolyaiin sair qochtol
tain ochal chalkshdy shalol tolair kal
ol air chalkshdyal dain aiin oly ycthor alolair ochar ochalkshdy
qocthor oshal aloraiin ol ychal ol chol choltshdy ol
yshor ochalal cholchkol olaiin
popeeam opeeam chal ocphar olol chorchdy daiin kchar
oteear aiin cholteedy ol ytshor oshol chy ytalkshdy al alolair
oteeamal alolais alolair airal otalkshdy alarair cholkeedy sar ar
chalkshdyal oshalalor al choltckhdy ychom
par chalpcphdy kshom ypchor orol or chol tckhdy
okaltcthdy kshdy shdy shor orchol tshdy
oshdy cholkckhdy shal shdyshor yshor orchol shdyor or ckhdackhdy
shy artcthdy shdyckhor cholshal artcthdy chor ckhdackhdy
ycho chy ocholkckhdy shar qoshor or orchol
ychdy chochy oral shol oshom
pochal shar sholshol char ar
oshy shy qocho chal yshdy ochol oshar yshoror
qokchor tchdy qochol shy ytshar or orchol or
qochdy chalar cho chy charar qoshar orchy artshdy
oral ykcho cholshal shol shol
tchtaim sholshol shtair kcho shcheedyol shchkedyochd cholkeedyol aiiinom
sholcho ol chy chtaim shkaiin aiiinol chtaimol chal shkair chy
yshtair shtain chol chocho shol cho ychal aiinar char
dchtaimol ol chor cholchkol chockho daiiinol shal
oshalchar olchy chocho yshkair shkair daiiinom
dsholshol kair shtain chykair ychkair oshal shalshal
dcholshor shol cho chyckho chykcho
ocho cholchol ychy ochol shalshal
chy shtair aiir
dchosho sholshar chykair chor or
ochol chkaim chochy cholchol aiin oshtain chosham
chal chyctho chtain sholshol
air cholchol chtair an
shal shal oeetair shtaiin
dchol shor octhaiin shom
sckhol yshol chalchal
ochtain shkaiiin cholchol
yeetair shkaiin kaim
dolchor chytaim oshom shy
ochor ychor chalchkal
dan choshal chykshar sholchom
daiiinal shtaiin shald shalcham
aiin chokaiiin sckholy chyckham
shar cthain shtan tam
olchor chol chol
ochtair chtaiin chom
ychol dshol shol ycho
shkail scthar ochor or
yorchor otchair shkain cholchol
cholshor ol shol
yekaiin yshy aiin taiin
daiinal aiin ysham
kqokal ain cheedyor ol aiin chocho otam
aiin qoky cheedyol kal qotol aiir
daiir qoty chol daiir olaiin ol ytal
aiin olaiin qotal chy qoky cheedyar dain
yaiir ol aiin alqotol otol tychol chol
yaiirol ainor alqotol alykol ychal chal daiin
sain aiir qotol oain cheedyor ar om
ytol oan omar qokol ol aiin ychal cheedyor qotam
otoloain yar ar aiiin al qotol cheedyal
olaiin ol okol ol qotam
kchdyor olqofam dckhyckhdy ydair kolol aiinol faiiin qopor
chdyol toraiiin aiin dckhycthdy chdyor qotol chdyol chor aiir aiinor qotam
yair aisal ain or aiiin daiin chdyolor qotol om
daiin choraiir chdyal daiiin chdyorol or qotal chdyorol ochdyol ol chdyorom
otol ol chdyor chdyol odair scthyckhdy orqotal ytam qotam
dain chdyorol orokol xol ykal qodair dair air chdyor om
aiisol dain orykal omom qokar saiin chdyal orqokal chdyorom
chdyar ar chdyalol air otam dam qokar
omom chdyar ar
fchal omal chyain cholol ol okol paraiir
chalomal chol ar aiir chol cho arail
okolar chalol chor araiin arair ar ar
ar air ar aiir chorar aim
kokeedy chal sho ypolshdy chdol paiiin qokshol
ykshol ol cholal shy cholar shol ol chor aiin
arair char charam
porchdy arar tchdy opar opeeam pcham oraiin om
schar chororal chol ocham dair araiin chol ochol aiin chalarar
ochal omal chorar daim chamor aiin chor tshedy ar
cholar ol air ar shoshdy oshol sho araiin ary
araiir ar aiir shor aiirol
pshcheedy daiir shdainar aiin ar dar shpaiin oleeol araiir
daiin shkaiinol shkaiin shcheeedy ardar shdar daiin dair daiin artaiin ar shkaiin
oshkaiin shkair dair char ar shcheeedyard shdor dain
kaiinol ol chor kaiinar ain dain ardar shtcheeedy shcheedy cheedy dair
aiin shcheeedyard okain shkaiiin daiiram
pchalpeedy ar dar keedyal sain damor shar olochal dy shkcheeedy
dal ar dar kaiinol ol shdainol dainar ardol shdar
otair shkcheeedy shtcheeedy tcheeedy shdar shar ar dainard okaiin
ysharar shtcheeedy shtaiiin shtsheeedy tsheeedy daiin shdol ol shdarar am
daiin qoshkaiin kaiinol olol chkaiin shdal shtaiin dainam
shtcheeedy char oshkcheeedy odar chkaiinal shdar ar dar daiin aiin
ofeeam cheey air kaiin charatar polaiir aiiin akal
aiiir cheeor aiin daiin dair air qoteeam air ain okeeam
air ain qokchal okeeor daiiir dain ain teeamair dakal dain
daiin ytaiin aiin ytchor ail daiin
pypol paiin air yshor qokomal ycholol arshdyol shar ain
ykshor cheeol aiinor or aiin okeeam qoteear daiir aiiir dain aiin
ochal sharain aiin dain dair okor or cheeam shy
ytor dain ainal aiiin ol aiir aiin arshdyar daiin
qokeeam ain shol qotol dain daiiin ar
kalkshdy aiiin qokal keeam shkol ainal qopeedy qokol ol
yalkchdy kolainal olqokol kal ain chalkshdy qotchdy qotar ykar olqokol kol
salaiiin chol ol kol kal alain aiiinal okalkshdy kolol
ol qokol aiiinor tar aiirar doraiiin chol kolainam
yalainal aiinal olairar ytal al cheedy araiirar am
alaiiin qokchdy kaleeam ain otal om
yalainal sal aiiin aiinom
kor yal ainal char alol alaiinol al aiin oldckhy
chor ainal charalol alaiin aiinar al aiinol dainal ol dckhy alaiinar
choral chol aiinol chy choral yalainal aiinor aiinol airar ar al
daiinar alaiis al chor or al aiin ainar ain daiinor
yshal al chol aiisol
pchor akol ol al aiinol chol chor cholor airal chy
daiinol ol al aiinol chochy alaiin cho chkaiinor oshal ainar daiisal
aiirar olaiinor charalol ainor daiinol alchol char oldcthal
pchor alaiinol ysaiin paiinol chporchdyd paiin qokol ainar oshar oldcphar aiinom
chal aiinal chal ychal al aiin aiiinar cho
tar chorapol ororais daiin daiinol qotaiin oshdy shdy ochol shdyar
alchor oralaiin yal ainal aiinol alaiinol oldcthal ochor cholchor okam
daiiir alaiin or orais cho
teedy saiiir shkal al chol chy torais
okalal ochol shtor chorais chor shtal chkom
schtor chyorais shtor cho shkor orchy chkol
dorain torais ychkol ol torais cho ochor chkal
char shkol saiin shtor or shkol chy
orshkol kolaiin chyor ais oraiis shtor shtam
ochkal orchar or charais aisakis chy ychkol
qochkol shtar aiin shtol choal orshtor
ocho cho chol oraiis shpol choy
shkor torais or chyolaiin chor
shtal chy ychol shkol shty
ochtor shtal ychy choraiin
okal kolaim
por chdal oshal cholpeedy olaiin oty
otyol ol aiin okshal kolteedy yty
yko oltchdy aiiin oty olyty
olain cholteedy oloty om
ychol cholteedy olteedy olair olyky
chdol olyky ol qoty
yshal al
ol yty air
chal toal chkal
olkchedy aiin daiin ololair
yolqoty choltchdy ol olair
chdalal choloty qoko
qoko yty
por alaiin ykeed shchpol doldol char ypor keeedy ain
oshor alain dol dol shchkol air daldar chor chol daldar
daiin qokeed ain oldol tchkol dal sar cheed chy ytar
dalar dair ytal dar ol dol aiin dol dol chol
pol olshar aiinar chsy chol ofalshdy al shal fair
olchal ytald shkal shchkol ol ykchd do chor or olkol
ochol chalaiin ytald shchkor or aiiin otar cholshdy shchtom
olchol ol dolaiin shdol char oldol aiin
tshtar olshal ainoldol shtchol cheey dar chy chkchdy kshdy cheed
ochor air char shchkol ol chkol otcthd ykal al chom
dshtol aiinol cholshal aiiinar dalar cheeol dair cho dy chal chdol
dol aiin daiiin orolkol okeey charaiiin cheeedy ochom chol ycham
tqotal okalal am
okoleedy airal daiiin cho chol ol daiin aiin chal
okaleedy chal aiin ololshar ol dal okar ched daiin aim
otcho yshor cheey chy chtar chykchdy darol char shchty
chol aiiin chkor aiinol ychor cholol dal dar
daim dshtolol kalkol am
tol daiin cheedyor alpol shol sair ain chalol dan
dar dain saiin aiin sho al pol
chal dair dy dair dardain sal chol saiin shy
shy daiinor chor cham
palpcphdy dal ykol chy shdyor ororaiin ain daiinor qotal shchpeedyy
ain dol ol dalykol al so qotalshchteedy chol aiin shoal ocham dan
yainor shkaiin dardain alal shal shol daiinol shdyol ais
dalkckhdy oshal otair al pol darytom
pochpchd fair pshedy shedy shchdy dar ar chom
dar ytom shto shtair alol cholaiin chol al pom
dairol alykol al shtor aiin shysaiin cholal ol omal al ainom
sairol chal chdal chol aiin alytal
pshpol olal sheedy otaiin shfcfhshdy
daiinar okol sheedy shchdy chdy oshchdy
dal ytor shyor ochdal sho
osheedy dolytom ol shchdy kololal dal
saiin toror daiin al ytal
tololal osheedydoly alol ain chol aiin otar ocheedy
aiir daiinar
taiin daiir choar ykol air olchdy karshedy ckhdy
air aiin shkaiir choary ar chyar arshchdy kchdy
choar arsheedy airol ytar ar oshkaiir arsheedy ar shchdy choarol
dain air aiin ykal al ykol ochyar
pchpain chpaiin alypol choltshdy pchdy shchedy shalkchdy chor odckham
al ypol oshtaiir ydckhol choltchdy chkair ytar oshyor shalchor kchdy ydcthar ytar
ytchdy ar shedy oshkaiir arshchd olckhdy qochyar shaltchdy choar ochyarol
aiiin chy qokal dal dckholol shaltchdyar shchedyal shchedy oshyor or
oshkaiirar shckhchdy ydshal chyol cthaiir oror qoeeyol ol ytor daiin
chyar choar okchedy oshkaiirar ochkaim
far chool chpoar qopchedy opchaiin oshtair sho shol ol
shar tool qotsheedy shtaiin qokcheedy shar ar shol sholol ol ychtain
char oltain qochtain chtain sholol olshol qokchedy sholol yar olshol chpoar
ychkair chtyol kchedy olchy oltain ol olchor yshkaiin
okool shorol shol qokchedyshol ol cheedy shy ychool ol qoshkaiin olckham
sholor ol oal shy kchedy chedy chyol ychkaiin
dol tain yshkaiinol chol cheedy oalshy qool oshkaiin
ochkain cheedy chtyar chkain kcheedy ochedy chyor qochtain shol qochtain
ochtoar olkaiin kaim
kaiin ochkoarol ar sheeedy eeedy chpolchdy ol shpyal oshdyar ar olal olpaiin olypol chpo ochpoarol alkchdy al yeekoal shoshty aiin oeealchdy chy
dshkool ty chtolchdy okeeedy oeeolckhdy chal ychekoor air yeealchdy al shtyaloshdy ol ypol shychty shochkar ar chtoleedy shoshky daiin cho altchdy chychdy alal chal kyam
psheedy sheedy ocho okolckhdy daiin kair shol shol or shy chorair chdyor chy cho air farain karar qopair airor shkaiin qopaiin cheealchdy opolcphdy ol shar
ycho shychkar aiin qoam dshtyal al ol ypol chdyal oshkyal aiinol yar ochalchdy daiin olykol alkchdy qo cheeolchdy al kchdy ainom
ol ypol qoeeolckhdy ol qokolckhdy olytol arar sholshol cholaiin y qokaiin daiin oeeolshdy ol alal oshy olytol ol chkoleedy qokain oal yol cheealtchdy olshar dainom olotam
ochdyol ol ain chol olpyal yarchdy chdyol ochal ar shtyaloshdy qoeealchdy al okal olykal aiinar chdyal chol
pair air olomor olshor ksheeedy sheeedy ydaiin charolol chpy oeeal amar paiin otoryeal y ychoar ar shar ar chdyom
alal qochalchdy ochol olchy arar oteedy qocholcthdy ochtolchdy ain ol ykal alokal aiinol olytol ol ykal dain choltyal chotchdy dain oalyol ochdyolol olykol qocho qo
olytor chtolshdy olytol ol qoeeolcthdy okshdy dshkoar ol shor qoeeolchdy o chdyal cheedy oeolshdy qoshkyal aiinar cholcthdy ol qotain ar ytal okaiin paiin aiinar dainog
oeeolcthdy qoeeal al okaltshdy arar qoeeolckhdy oshol shkar shtoor alyol al chdyor olykor ol aiinoly ol ytol cho daiir ochalam
psho alyal olal kochy daiin oror aiir olopol oshko aiiirol qofal chol aiin oshor kol ol ykor daiinam
ol or or yshko ochar yshar qokor orar aiirol ol opol tal aiiiror olykol olykor ykol oshar aiinar dair shy daiinor oshol ol
oshor ochal al yshko oror odaiin ykar ail qokor shor
kochdy ochdy dor chpy py cheedyar ar oror chalpeedyol ykar yshor pshor olar oraiin polar oshoral olor shckhedy shchdy
shkor oshoral or o daiiirol qokol shoalyal daiin shol daiin oshor daiinar char aiiirar oshal ol opol olal ol dainor shekedy ekedy
yckhar ykal oror qoshko shcthdy o ychol shy korshor ykor yshor daiinor chol olytar shetedy yshal
tashdy ychar ar or orypal or chpolchdy chol ychar toldy shal shkain alshdyal aiin yshar chol shy ckhar olakor
al shdyal yshor yshto ydor qoshar chtolchdyol ain ychal oldyshal ochor shor aiiirol ychal qockhar aror shol aiinal ochal aiinor kchdy dair
alshdyal qochal shckhdy ochol qochal yshkoar ar chtaiin shoral ycthar oshetedy aiiirolal daiiror shoraiiir ol akor ainal airol olotol ol
ychar ar ailor oshkal al koar oshdy ochar oshoral
kochal kalal shdyol okeeeom shalkshdy al qokaiinor
oteeeor al al shdyal shal am
ychol shdyor chal kaiinor shdyar cheeeor or shdyol cheeeor alal
ochar yteear shdyar shdyam
popolchdy cheeeol kchal chol shalal chy olchdy
ychy cheeeo okeeor chochky cheeom sham
qotolchdy cheeeal al oshal al orshdyol okeeol qotainor shdyal
qoteeeor ychal al chor alshdyol ochy chal ychom
tor dshor shcthchdy yshoral aiin opol ol
shdyol oteeeoral shckheedy cheeear kchol cheeeal shdyolor cheeeo shdyol ol chalchkal
oaiinal shdyoral shdyor aiinorar cheeol yckhom okchear qotaiinol daim
shy alal qokolchdy ol qotol ykchom chalshkal cham
sho yksheol oteeeor chol okeeeor
podyol ykshchol alkeedy opol ol shol cho ololar
odyor or alotol ocho kshcheeal shol
shcheeol qodyor ytshchal al shor ocho alteedy
ycho sho ykar ochy ykshchar shy choal sholshkol
ytshchor or qodyol alksheedy al ochoal chol kcheeol osho
kchol shky cphdyoral chkeedy shar pedyd kchol shal shy
otcheeal shky odyal alal al dyor chal cheear am
ochyar ydyal qodyor alkshedy qodyal ochol shar shal ochoal
shcheey cheeor qodyal cho chteedy chor or ckhyol sharedyd oeey shyshal al
shal ocho shal qotshchal qokshchol chalchtal cheey choal cheear am
kshar shalshy ainal kchal cheedy chko chol chky
cheey ytshchal dyol oshol osho shal chal chtal qokol chto
qokshchor qokshchol otshchy shchey chal chor shar cheey oshor choteedy oshy
shor cholchol char ychy shor or chor or chy altchedy chalteedy alteedy
ytshchoror okar ar char chy chal cthdyor chear qochol
tycho charchy aiinol chol ololchdy kolykal ckhedy qochar
olotol char chy char aiinor ckhedyar
ochol ysho char chy yeteo chor chychar cholchol daiinor charchy ckhedyol chalchy cho
chor chal chor olokar aiinal char chy aiinorar tshedy chal chy
ochol ychol ol ckhedyar olykol chalshor sheedy qochal shtedy chol daiinor or charaiin char
cholchol aiinar ychol char ocho charchy chal chy ochy ol otol char aiin aiinorar
olykol olokol chychal al qoeteo chy chal
kochdaim chky charchal ar chol cheedy cho air psheedyam
chol chol chol chol oraiin or ockhy olotol oraiin
ycholol chol cholchal yckhal chochy ochy chor ychor char yeeeo ol otom
aiinalar cho ochol chol chal cho ochar ar aiinar otor ol
olotor ytol charchy aiiinar chol qotol yshal qosho
scharaiin tolyshal char chy cholchol olotol chol airar ar sheedyom
ol otor oshar ol otor daiinar ycho qochar tshedyam
orain chal chal aiinolol okaiinar ycho cholchar chal qoshar cham
cho or ain araiinar qotar aiinal chochy oeey chol char
cholchal chy olol om
ol qopor cheedy oltchdy cho tedyd chol ypar
chor ol tchdy cheedyol ochol chy ykar chal ytarol olkchdy
ychar olchdy cheedyol olkchedy ol ytar otol chal cheedyar qotar
qotar cheedyol ol ychdy ol kchedy chor oltcthdy char yeeol
cho chol ycharol oshol oltcheedy otar ytar chor qokol ochdy
chol olchedy ychar ykol chedyar ckholol chkor oshol yshorar olchedy
otal qokar ytaror olkchdy ochal cheedyol qotar ar dar cheedyal
okol chedyor darar ykar yeedy
kshal shor ochol choroldy or ytal dain
chor shorol okol oleteedy chol ol okolor ychor daim
choedyd ytor qokol ychor dar dar cheedyor qotol
olcheedy dol ol ytal char qoeedy kolor sholar
ochal olchdy sar chy ochy chalol al daiin
qotol chal choeedyd olchedy
paiin chalchal chdyomar chol shdyal alchdy chor dair kol ain tchdcthom
air aiinal al chdyoly alchor chy air shdyol chordair chalchdy chdcthal aiinal chal chdcthal
yair alchor chdckhom chdcthalal shdyar chdckho ain dairol cholshdy ol air aiin chalchal ain
otair tair aiinor or chdcthy chordair ochdcthom cholkchdy ol
pshol ol anol apy chdain yealal sholaram alchdyol aiin olshdy cham
yaiin qochdcthom shol chdaiin aiiral yshol shdyol ol aiinol ainor chaleedy chor
alshdyol kolkchdy chdckhog chor aiirar oshor alchdyor shdyol chscthal
pol chey oshchedy dair tamg kalokal cholykor shchpeedy ochal okor kam
oshdyar alchdyal olkchdy ol daiin airol chsckhy oror or chalshdy aiinar chalshdy am
ochor chalchdy choleedy chsckhal choraiir al chor olkchdy olain ol airor or chdcthy chor
olairor chalshdy ychdcthal chal oltshdy qoshol chdckhol shdyor chol ol chdcthy olairom
alshdyor chaledy amramg chalkshdy al cholchdy chy shchkedy olanom
kchar olanol chalchar chsckhalshdy chpor opar cheedy kolchdyol sheedy aiin daiin chdeteol
ychdcthal alchy ochol ol chdyol chdcthal ainal qosholol chy choraiir ochdcthal choleedy chsckhyor
al chor oshol chalshdyal ol
kqokal chor aiir ocphdcphy shckheedy al shdyor akar ychal feedy airol
yal shdyol daiin choleedyor oltchdy ol shdyar ar chdctho dcthol
palcphdy aiinar cho olar chydaiir kain cholal fchar daiir
qochdcthal ol anom cholkeedy airol shdyal oltckhdy olaiinol ainal or or chyair
chalchal octhdcthol olol chsckhyor chordaiin olkshdy sholol
fair airal al qocholar ol polol olkeedy shcpheedy chpar chpedy pair shar
daiinol oshkar chdcthol ochdcthal chdckho charytor ochdctho shcheedy cheedy chor ochkar sholshol
chal chal saiir aiin shdcthom
paiin alchar afor ofalfshdy shdyaiin chedy edy orairol char airol shal an
oshcheedy shdyain chol tckhdy aiil cheol chor or alckhdyol char ctholchd chdckhogom
ochal olaiinor chdeteol ol alkshdy al aim
pshdyor chdaiinal sho char chalpeedy al ainor shy chor cholshdy choltal
yshdyar al char chal dar cholkeedy shdyal chdckhomal alshdy odaiir daiir
chal chal shal qoshol chalshdy cham
tcham qochal ockhsckhy oshscphol chdair shpo ypal olkaiin olcphy
ochor kalchor sholor chdckhal alkchdy shdyal olol chalolaiin al chor dan
ar ochy alcthdy octhdctholol sholol ol cholol aleedy
kqokor far tchedy sar shdy cholpeedy aiinoral chkyol ol chalkshdy al
ocholol chdcthar chor
folfolfchdy alckhdyol char shychal aiinal chedy shcpheedy chor aiir qosholam
chol altchdy orar ochol chsckhol alal chsckho otal
palpshdy aledy al shdcfhar kaiin shor pyshdyar cholpchdy om
cholchdyal chal shty ychdcthalal ainom yshdyal shal shdckhor aiinal
oltchedy char qochkar aiinar chol ochscthom
paiir aiin olshdy yaiin chdekeo qoey chal oldy chtor chorshdy
yar chdcthal alchor chodaiir chalshdyor karshol chkyol ol oshdcthom chor shdy ykol aiin
ychdcthalal al chor char
tair shdyoral kchol shdyamol air ol cheedyor ykor paiir al ckhdyol
octhdctholol chor chdcthar choleedy ychom
pqopalshdy chdckhyol pcho shar kamokol aiin shalkedy ofal otar chscpho
shdyol shscthar chal chsckhar choltshdy chorol shdcthar kyolol ykal shchteedy ychdcthol
ychor ol anom aiin chalshdyaiin choltchdy shol
paiinar oror or ychtal chdyol ol amykor chol chalshd
yshol shor chorshdy qochalol olol chsaiin ycholal alqochol aiinol chkar aiinor olshdyal orainom
yaryar shol chalchal shalokal chaleedy olqoshol ol oltshedy chy cholshdy aiiral
oarol chal ocholor cham
paiin cholshol chordan qopolchdy chalckhdy cholchdy ol qoporal shdyal dar
cho aiir shschar qoshchedy shal aiin chtar ar aimal ycham
chol chalcthdy cholchdy choledyal chedy
pol chal yparal aiin cholchpy daiir oldaiir ol char koror alkshdy olshdy
ain alkcthdy daiin aiin olshedy dair charoror olchar olkchdy alolshdy charoror
alkcthdy charoror air shol aiinol altchdy ololshdy or or olchol alkchdy aiinol
daiin daiin shalkcthdy olkshdy chor char oror chol
ykchko ory ctheedychs oleedy okolckhdy dam chscfhor ol char chaloror
aiinal chorchar cthchdyshs olkchdy dairar oror dal olchol char chalkshdy airom
dshal qokolckhdy olksheedy olchar chsckhor or alaiinol olchy oltshdy chal altchdy olchdy
yolchdy char tolckhdy dair orol dais
pyshal ko chedy aiir chor or shol olchal air ytolchdy om
charoror olkeedy chory cthekedychs daiin aisor or oltshckhdy choror dair daiin dairor
aiiral char oror chol om
pcholpeed shor olkshdy ol aiir chor aiisshol alalp oshkckhchdy alkeedy chalpchdy omol tchto
olkshdy orol or chal oror ainol alteedy ar omom ochscthor cholkchdy
pshdyal al ain chol yol dair alchol dairor chal oror chdyal olchom
aiin orshol choltshdy ololchedy orororor otaiin aiinor choloror odais orchal som
or or kcheedyshs yoleedy chor or oltchdy olcthom
kqokolckhdy orolor ykaiiin olkchdy choloror ol chy chko to chkolshdy kchdy
otaltshdy al qoolchdy chol chpy okalckhdy sair saiir aisal or
shol chalkcthdy omy air oldair oltchdy oalchdy
kor qoshal qochopy olchdy olpshdy ol oltchdy pain chochpy kaiin sam
orchy aro aiinal okolckhdy yshdcthor chol cholkcthdy ol ochol ol
choloral ykolckhdy aiir chol chpy otaltshdy cthedyshd aldaim
olkchdy qotalcthdy or olor oledy oloror cholkckhdy chy chto oral oltchdy olcthdy olchor
olsair olorol daiin chol chedyshs olkchdyal olchal cholom ol cthom cholshdy omom
qokolckhdy ol cholkchdyor cholchdy cholkckhdy charoror olchoror oltchdy okain xorol
ororchol okaiin yolshd orolchol olcheedy aiinal
kcho olpcphdy odaisor olchtol aiin choral chol akal chfar am
alolshdy qokoletedy omo chol shdyar chor or cthekedyches ol char ocholol
ytaroror cholkckhdy olochol cholchol olol alolshdy shor or
pchpalshdy ol orol dain ain ycphar olchar okar polshdy daiir
shar olpchdy ol chy oalchedy ol dair oraiinol olol ol altchdy altedy
olchedy olchdy chol chpy olar chorol qoalchedy
fol chal char olchy chscphar alchdy chal ain oran cholkeed
shaltedy okolckhdy chalkshdy char oror olkchdy chd chororor ol chy chom
cholkcthd ol oleedy aleedy chal chalkshdy tchol aiisor olchoror oror
ochol cholkchdy oro olchdy chdcthar
kair ain qofairal cho shchedy olchedy charoror fain ycphy
otolkshdy oshar otaiin daiin olarolar qokolchdy cholol om
kykol kchdy charar aloldy chforchdyol chdcphar chy oleedy dy cholckhdy
sorol qoolchdy cheedy char dair oldair olshdy alkchdy chalykar ol
alkchdy dol chal al airold chor kchckhdyshs chcphdyshs olchal ochol charoror chal ainoran
chalain chdyar chtol ol olsaiin cholckhdy
kshdy aromom fair olkchdy olpolshdy sholshol ol dair aiisshom
yaiin aiin altchdy tchekedyeed chorar chkolchdy ol ololeedy alchdy aiinar chtalshdy
alchal aiin ololeedy qokain choro or aldaiin aiin ychsckhor or altchdy
cholchedy ol ocholkchdy ol olshdy chtor chalkchdy dair ochor
polpolshdy olpchdy daiin ololshdy olkeedy ol qopor chpeedy opalshdy yshor
yeeol oltchedy ychal al kor ololeedy oltalshdy shol dair olkshdy otalshdy yshoral ycthal ol
ychorar cholkolshdy ol daiiin ololshdy chtedy chor yeeolal ol qokalshdy sholtalshdy otar sholtchedy
yeeor ol pchdy shkaiiin sho korkeedy olaleedy qotam
faiinar ar ockhsckhyoshs ochal aiinol char aro alkshdy aiinal al chdyal ofom
oshor yshar oltedy oltshdy qoeeor osho ol aleedy torteedy yeeol qotam tam
olalcthdy airor shkaiiin ychor ololchdy okol ol aleedy olchdy okalchdy ychy
yeeol okalychy olkchedy ol olshdy yeear ar ol olshdy shtaiiin kaiiin kalshdy
olycthal olkedy choltalshdy sholdair oshor
kchorchdy oltalshdy oshdyal ol aiin altchdy pchal kor aropshdy afal olaleedy shtaiiin
okalor olqopor tedychor olkshdy ary ar qoky tamam
kakor ol aleedy choalal oeeal yforolol ochal al o or dshor
akar ar y torteedy or ychy chy year ol olchdy
sholtolshdy qochy chy sholdaiin ytololol oeear ol aleedy olaleedy ain
ychor okal alolchdy chalor qochal ol olchdy cholchdy
kokcheedy chor shofeedy arshol daiin ain olshdy olalshdy saiinor or
solchdy ol olshdy olol shkaiiin daiir chalor ol olshdy ycthom
aiiinal atal aiinar ololol choleedy chom
pcheedy chorchdyol oly cholal olypor chol chky ol pchdy orkal ol olar
yatal choleedy char ycthomol qoshol ol altcthdy chdachdy ainol chkedy oltedy qoeeom
atalar aiiror olpcheedy ol otalshdy
paiin olpedy shor or pain chol ordshtar or olckhdy poldy ol chdyom
ychal chteedy alaiiin ytol olol oshol cholkedy qokor or qoshor or ochom ytaleedy
ytoleedy olksheedy kor yshorokal aiin sholdair ol oeear qotal chorol
oltolchdy shkaiiin chaleedy alteedy ain chal charycthom olshdy olshdy chalshdy ordshor
qochar ol dalal al
popeo yeeal alchdy al chal al ol olshdy okcheedy kochy choraiir
ol aleedy chal alolchdy oldalal chal yeeal al oleedy dal dalchdy cho aiiir qocthom kcheedyom
oarol ol aleedy oltckheedy ychal ytor oltshdy oshorol
kaiin solol ain chy ksheedy olchdyom cphdy ol aleedy chpy chalshdy
oarar qoeeol okar alain al y qoeeal yckhol chal ochom
olchdy olkchdy qotamol odal ololshdy chaltcthdy al aiiral char ochteedy orochom
ockhar chaleedy oltcthdy shol chkedy chedy qoear olkckhedy chalchty ykal
fchol ol ky cholshdy dain aiin chol chol ol kshdy pchdair
oldorol chkeedy qoshor qochy qoeeal ol olshdy dan
popeeam yshal al ckhy dalochol chalshy olol aiin alcphd olpeedy
ol oleedy okalychy olycthar saiiin chteedyal tedychor or dshor chalchty
ykoledy kyol ol oshar qoeear
pain olykchal qoeeeo shcheeedy dam pedy fchom shkom chorytor cheear shcphedy
orain char ar qochal aldalal ckhdyol ykor olol yeor dalshdy sholchdy
al ain korchdy chal olalchdy orain salchdy shtaiiin oshorol ainom
qoeo otalchdy ochor
polpeedy alshdy shdy dair daiin olair chedys olkckhdy alcheeol chal chty
chaleedy olychal oror qochor aiiin ordshkar yshol olkckheeedy ychal chkam
otalchal chor airar chalshkal qocthal oltcthdy chomal oldan or ain cham
pordchar chal shkal chkeedy shal al aiin chalshdychpor al ol dan oeeol
orchal dchar chalchal saiin chkeedy oshkal orchal chkeedy shalal chtedy
kalkeedy ordshol chalchal chtedyal ordchor or chal chkeeedy ordshal chtedyal yshtal chtedy
chkan chtedy orchy or chteedy ordckhy orchar orchal chkeedy shal alom
ochor orchal chkedy kedy al keedy
por dan ar chfo fedyedy oeear chol chdy cheeeol ol aiiinal aiinar fedyfal
ychar or chal chordshol or daiin shkar chkedy shalalom al alol ordchor chtedyam
paiin orchol taiin choldal cholol dar ar chalshy peedy shtar qotshdy dcfham
ortedyal chtedyshal daiin kedyalom sain ychor shtor oldan ordeear aiinal daiiinal daiin
altchdy shalalom tedyal shtol olol orchal chkeedy alol chteedy chkeedy chkedyam
oeedyal alaiin choror shorol ordshy ochkeedy chal shy aiinor
ksho chkedy ain aleedy chteedy shkchdy aiiin shal ykar cheedy char kair cheom
ochkan al keedy ainal chkedy chkeedy shol shokedy okeedy orchar sholal
okan shor ordchol chal alchdy chal shy
paiiin kanal ar sholshol ol tailol ol aiinaldaiiin al sholal kchorchdy
oshtor chteedy choror dor chkedy chtedy aiinal orteedy cheeey shtchdy tchdy cheeo
orchal ochkedy ol dan ochteedy aiily shar chalchal ordshor qochar otain chteedy
chkeedy qokchdy yeeor ochtedy shteedy shordchol orchor
tychol chalshol pain shor chtal shol shtol kchdyol or chal oraiinal pair cheol
orchol chedy ordshol chkeedychkedy shty qoshkal sholalor shychal shy aleedy al yshal
dorteedy chtedy teedy or chal chkeedy
kaiin otor cholkair oeetol ol chol olqofor qopaiin char dair ain oleedy
ysholol chkeedyal orchal kedyam shordckhy chalchal al al eedy
dchol air oshor shal sholdchar oror aleedy aiin chteedy or chor
shy or chal chol shar aiinal chteedy oshy qoshtal orchal or chy
ordaiin chol altckhedy aiinal shkar
pedyal al ychal chordshol talchol pairal chkeedy akor olar aiinol shalan char sharolol
alckhdy shoror air tedyam edyam chor oraiinal or shotedy
tchtar chordshy fchfeedy shal ykar py shy alaiinol al cphd chalal chpedy olshcheedy
oedyar or chal olqokol orchar sain aiin ykeeor kaiin shokedy shal an qokckhdy
qoshkal oshor kedyedy char shy chal olqoty char danol
pair chky fal dchy shkal chol chdy shyal qopaiin kaiin aiin chpeedy chpoleedy ochol
shtol shol chkeedy shol shol chkeedy shar olol dshal orqochar chy olqoty shto cho chor
chor aiin orchal olckhsheedy ochar chkeedy kedy chol
kol ysheeol or chal cholkshdy aiin sho ain shchkedyaiin daiin
ochkan chor orchar sholar ain chy
tytor taiin chtaiin daiin cho shalotal y sho shdyorol or kshdyar sho cham
aiiin sharorom choldsho olckhdy talshol chal shtor olol shky ky oshkchdy shorchal yshol
sarshy ykshal ordckhor or chtedyor ochkeedy ar shdyol oshy yshkaiin chteeedy ochtoleedy aiis arshol charshy
shyor shal al shol chkeedy shy ain
pchol orchal kal ckhdckhy dckhy cholar otaiir shor chkeedy pchor qochy
chalchkal ky shy dain ochkeedy chkeedy qokcthdy kcthdy sharchal oshkckhdy ortsheedy
shor oeekeedy chkeedy chor chy otoldchar chochor shtar orchor chteeedy
oshkchol choral aiin shalshal aiin teeedy chal sharam
pol olshar shcthshdy oeekshal sholshar shkor dcphy cphal olkchdy
yshckhchdy olchor ychkchal shol olkckhdy shkckhshdy ckhol shol shar cholkchdy kordcthy deey oeekshalom
yshckhchdyol shckhchdy dcthol chaltshdy oshkor shar ar cholshar kordcthy shal shkal shom
ykordckhy dckho ochtchol korshar dckhol shol ol olshy shar ochtol sho
dcthol shckhshdy olchar qochkchal olckhal shkckhchdy char oltshdy shar
kaiin shcphchdy chyoldy qokol chalckhdy cholpcphdy yshoral ochar shfcheedy shpal
ocholkchdy oltshdy ycthchol yshkckhchdy olcthor dckhy ckho air shtar ar
otar shor oltckhdy ol qochar dchar chalckhdyol olkchdy tchar chalshal shdckho
deeyal chyaldy shckhchdy cthchal
yshckhchdyal olshar ordcthar cholkchdy
opchpain qoeekshal pcphdy olom palchdy chalkor al ol chy shfchedy ytar cheeedy
or shar qoeekshal olkchal olkshdy oshfchedy choltcthdyyshor arshtar shpar dalshal cheedy ckhshdy
olkchal dckhal ychtar yshorar alshedy ol ckhal dcharal sholol shy
pchal shckhshdy fom shcthchdyal cfhdyor shalypar shychor olqopal oltchal ypolchdy cphcphy chom
ochol otor or odckhy shol chaleeal shalchal cheey odcthol chol shkckhchdyar shckhcthdy
cholchar shcthckhdy cthetedy shcheedy chalchdy chal kor
kcheol sharar ar chpalchdy pchol shyor shol ckhol pedyal chdyor
dolckhal dckhor ycthal oltshdy kchetedy ychtshal ckhchdy oshar chyol dcthol ol shchcthdy
shtal shkchedyy shchshdy shcthchdyar oshcthshdy chor cholkshdy cthchar kckheedy shckheedy air
qoshtchor arshar shtchshdy yshor shkcheedy shckhchdy ytor dekear cthchol cholchdyal kalshom al chaltshdy ochom
arshar ar ytol yeear cholkchdy shalchdy chalor char chyol osholal shtctheedy
arshor cholshdy dalchdy or dcthar chal sholkckhdy oshcphchdy or dcthar dol ckhal
ykoltshdy qochtol chor shkchshdy
pochpeedy shckhchdyol cholol shcphshdy chorchdyal or sharshy shor ochod ain cheeedyol olpchdy chdyair
dckhar shkar olchar dchol shcthchdy ycholal
pam cholchdy poryeal shkol chorar cholchal sain dol ckhal yshal al shckhkeedy
cheolshar shkchedyar oshkcheedy oltcthdy shckheeedy chal sholkchdy
pchol pol ochecheedy shckhchedy chochy ychy qoshor chty tar sholal kcholshdy
olkchedy shcthchdy ochkchol tshol chalchal chol shksheedy cholteedy ol tchal shtekechdy orchal
ochal oshal shkcthshdy ckhar qochkshar ychor kordcthy qochy qocthal sholchal
fyshfal shcphchdy cphol shcheedyor ychyor sharshy oshcpheeedy alaiin yshkol ain chpar daiir pchshdy
cthalcthal al charol ckholor cholkchdy chetedyal cheeol ol ochalal al shy
okalkckhdy shalteedy oshtcheedy deeol oltcthdy ckhor cholkshdy cholchal ckhy oshckhchdy chalchal
chkchal sckho cholkchdy cthalcthar cthkor sholkchdy ol oshol qochtar yckhchol arshy
kaiin ckhchol chochy dshol aiin chalar al shal opal airor ytor or
olkeedy sholchdy shcthkchdy deear chalteeal shckhkcheedy shckhchdy ckhal cheeedyar chalckhdyol shtar
dcholtshdy oshdckho chal shteedy
par chol cheedy eedy chol chol shkchdy shkol aiirar
ychal ochol archol aiirarol ochol cholchtol shtar shkolar aiirarol cholchol oshkchdy cholchol
chor oshkckhdy akar chal chedy shkal chol chtol aiinol ol yckhol
ychor cholchol qoshkckhdy shkckhdy kalchol aiirar ar char
fqofor ochar shkckhdyal al cphor chkalshdy shcthedy chkolchdy pcphdy qopal
aiinol qokal ychkckhdy chalchal shtor qockhol archol ar aiinor cheedy shtor char okshkchdy
ykarar cheedy shcthedyol chalchol akar chkalshdy ycthol
kor ycfhal chedy daim alshdy yshar chol aleeol qochol toldy shol
qochal cheedy kckhdyal chalshol shkcthdy aiinol aiiror cthal chkckhdy ochol ychor shky shololdy chom
dakar ychol shkcthdy ychkckhdyal al kal ochkalshdy qocholol ockhar daiirar ar oshkcthdy ykal chal kcthdy cham
osholdy oshkckhdyar ckhdyol ol chal shol chalcthal shtcheedy shkolar ol qochol chkolshdy
qokor or chal shtor ckhdyor shty sharoldy chal chtalshdy chal chalshar am
aiirarol cthalcthal al chtoleedy ochar ycthal chal chol
kqokair ochol yshal ypshcholal ochol dyshomol daiin orchdyal doldol choam
yeeal cheedy alal qochkckhdy shtal kyoldy ychalol shar oldy cholchal chol alcthor shkcheedy
ochkalshdy al dakal al qochkckhdy shkar chkalshdy chal qoshkchdy aiinol shkar chkshdy
qocthol orchal ckhol ochal shty ocholol cheedyor chkshdyar daiiror ochkolchdy
pchor ychol ykolor chalchal omom alalp al chtalchdy oeeoshdyar ochary
orchor aiinor chalchal al ockhshdy chtolshdy ochal or chal chtalshdy aiinar
tqotor pochol chor ychpcphdy chaloldy dyor or chol chal kodan aldam
olchal chtalshdy shko ckhdyol ychal qoshkcthdy ycthar chkckhdy ckhdyalchal tar ycthom
shkolar chor chedy chor ochor qoeetchdy
kchkalchdy chalshol amotal kar ar aiin aiinolar chpor yeekol shpy
yshar or chor yshkar kshdyor or qoshar shar
pal eeal cheeo tain ain ochar tain qochdyol pol shpsheedy shkol
shtor or chor chedy ckholckhol chkedy talcthdy chkalshdyal qodan chtalshdyaiin olqochol ycthal
ychetar oshkol ol kckhdyal tal al shky shtor yckhal chy shar
dain qoeeal ato kshol chal al
popaiin ckhal paiinol falchdy choraldy daiiin shdy olpes shdyor chal shol
ockhol yshar kolshty chkckhdy qochol daiin daiinol ol tyochol dyol qoshar ar
ar chol qoshkckhdy kyshtor shtchdy alchal ololk shkor or
teeeom aiirar cholkshdy dol dol sain shko shar cholchal to
otyoldy otaiinal kckhdyal ochkcthdy arar ar ocharal daiirol kyoldy oshtal al chtoleedy daiinol
oshekar chal yol ochar qoekchdy shtshdy tchdy qoshar char chalshy
dakar shkckhdyar chedyd edyd osharol daiinal daiin chkal ochy cho chkcthdy kckhdy
shkal al aiinal chkeedy ochkalchdy koror chpolshdy ochkckhdy shkckhdy chor shor
kolar qotcheol sho ochkckhdy qoshy shy chor shtal kshdyar qochol chkolshdy qocheom
archar chtedy aiinal ckhdyo
kol chpedy or aiinar komor tolol shol aiiral qopair chol chpar
chkol olal chy aiinal tedyor chor shy chol karchol chkedy ochol aiinol
oaiinal olar ochy aiiral chal olal
tshdyal olar chorchar olpshdy pshdyol teedyal al qokar ar alpchdy
chkeedy ockhar shor aiinor archal chol chor or daiiral alqokar om
daiinor alkchdy shal al olkchdy chyaiir cholchol ol cholchol chtol chaltchdy
tol shdyo alshal ainal sho ytar aiinol
kchol ol chal aiin kshar saiin archol kaiin cholaiin chpol alar
chalteedy osho archy cholchor olar sholshol shdyom
pan ocfharor olomalor kolair faiiin alpshdy aiinal aiinarar palchdy
oaiinalol aiinar shar ockharor chalkchdy char chal chteedy altshdy chkol yshar alshdy
ykalchdy ar chol shdyalol chtol
pchorchdy archol ochcphedy ykol choldy paiin sheetshdy pcho shdyal chal ysho
kololal char daiin shol ychal al chor chochy
par dar opeeedy arairol ar shol char shal shcheed ochpom
ainor choror oshy ardar okalteedy charshal chochol aiinarol tedyor aiin ol chochy
ychal al cheedy ochar alaiinar toltchdy
kain chy shdyor opchal fam cho chkedy qochd qotail aimol chteedyom
alshal tedyor otchdy choror ychar olol qokol alaiinal al ykol
yaiirol daiinal qochal shdyolal chol chol aiinol chochy ochy alcheedy
qosho dol ol chtor chal olkshdy
kaiin aiin olchpor chorain opalchdy shyshal daiin chtal ako chol
shdyar olar sho aiinarom oloralal ol char choror aiinarom ykolal
kyal chol shkar orolaiin ochor ar chal airar taram
chol airarar cholkchdy an olororal ykaiir shol ykal shdyol ol shol
chalolal oshdyog
polchdy ol olal shdyar aiir shdyald cholan ykaiin chal ol
qochcthedy ol omalor shdyal chol chol aiin chal oeedyog cheeedy al cheedy
aiin shdyarol chtol airol aiin alyshar oly choror chararal chkal chal
ochdyog aiinar char ain shdyol olaroral cholkshdy shdyol tor choltchdy yshdyor chol choshar
cholchol chal shdyar olain alaiinar shdyalol
pocphd ocphd olaiin ol sol yshar chalpeedy kshar sholchar om
chor char choltchdyyshdy shdyarol oshar olar ochal sho aiinary
fchfan yshol charor ar shal chy py sharshol ar
ychor chol chol ainar dairom
taiiin ychar omal air sharol cphol ykal air ol pshdy
ochckhedy yaiinaral sholy
kaiir ykar pshdy qopal chor fol cfhor kchaleedy orar chkeedy ainor
ochal olal shalchy omol oshal yckhdyog olol olchal chor or oltan
chkor ainor olair char al qokar xar omom shctheedy olair om
yshal chky ytal qoshdyog alcthdy chkar
pocphscphy olalchy polpeedy pchol shdyal pair olshdy ol ykain pshdy
aiinorar ychor olaiin arshol shdyalol char olor aiinal olal olchal chor
oalqokar shckhchdy aiinalol ochol chy chal olal cholchol shal al
cho cholteedy ol ochor aiin chorshy chol chol choshy chkeedyor
otchoral aiiin chtol oshol shdyolol cholkeedy ol olchal cthckheedy
shdyalol olar dolol shol shdyalar am
pchol oral chpy cheedy chalal cheedy olkchol qokar famol sheedy ytom
cheedyol chal cheed okor choror qotom ochol kar choloral olqokar chy choloral cheedyom
shkeedy teedy char chty tom cho chedy tomochol shar cholol ol olqoky chom
olqoky ky chy chochedy tyom yol yshar aroral
palchdy keedy eedy saiir ykal cholcphdy ol qokar shpchdy pshdy aiir aischol
oshtchdy qokal arolar dain ochy chedy edy aiin omochor chalchdy
choleedy ol qokar arolor shol daiin cholol ol shdyaiir shtchdy choloral qotar cho
chaleedy chedyar ar olar am
por shdyaiin air opeed peed ochty chol shpeedy cheedy choralor
oarolar ochkol aiin qopeed octhor dair chedyam
pom ofom chdy shkchdyol olpshdy ol oolorol pochol charochy cholokol chdom
chal cholol chochy chkedy ckheedy chto arorol shdyair amy ar
qokal cholchol amolamol shkchdy chaloror arary arolar ar oral amolar chedyor
oalorar okaleedy qotar ycthol tchd choledy cho
popaiin opaiin chty cholchdy yoldair chom dal daiiin opaim
daiin yshal chor alor charal ar cheedyal chedy chty yar chalchdyog
otalchal qoty sair shalor chor
for ypar qokaleedy oshpcphdy chkoleedy qopor chfeedyol shpchdy choedy kchol
oshkchdy chedyol saiin choldair ol chtar okolchdy cholchol aroram
kshdyor oshal choltchdy shchpeedy omom choldaiin cholkchedy al pain
shtchdycholor qokol chky chalshdy qocthor orol aroral araram
poleedy yshkal shoshy char ykal qoshal ainal choal olshdy
qoked chor qokoleedy aiin sharar dalol chtor char ar chy amo alain ytalchdy
qokeed shdyol otaleedy dar shkchdy chdy yshar aiir cho shchkeedyog
shor oshal al shalol okair olorol
pypor ofor chalypal chdy chory yol dair cholpol shfaim oltchdy pedy
qokor orol chal daiin aiin choldair
kain chol pol oldaiir tshdy dainol ypaiin chy chararar pchor
sol daiir qokor or chal chto ycthal chol dair qoky chol
qotarol chol daiin kchdyol qotar ar omom ykor omyctham
yalalor shdyar chol daiin
psholpchdy alpor ychar chtol cholchpol ol olcfhd chedy edy dor ainam
oaloror otal chal oror soldaiir ar olar cheedyar
pshar daiin qokol alfcfhdy chol ol shor chpolal ol okoldy ol chal
aiiin chaleedyar cholchkol yor oshky qotaiin sholkeedy choral chol dair cheeedyal cham
chkal chol shkal shchteedy
fqofair charol okoror aiinol ofal olpeedy koral chor chol airal shalol aldair
oolalar daiin tysair ykol chol cholckhdy char qoshar sholol chalchtal
yoldair kchd qotar chedyom
pshchdy chkaleedy dchsyor saiin ofoldy okoror shalal amolamtol shol cho ykol chom
chor chdachkdy olqotor qokar oshtchdy shtchdy ororar or ytor
tshdy shdy cholqopy shckheedyd chycho ycho chdcthor daiir ofar ar ycphar daim
sharor olkshdy oltchol chal chol chor daiin opchal chalalol ol qokar choleedy
chko qokaiin chto kchdyol amolamol qocthoror or qokor ochd olorol yshol
osharorol sharor dain saiin daiin cholshdy olol ol dain daiin cheed
sharar oar olar choldaiin ykolol ked ed ol qoky chol edy
qokaiin dalshdy
fofor qokair cholkeedy orchal olaleedy charaiin dolcthdy ol ar opam
chalain olar otolcthdy olar cholaiin chol choraiin olar ol arokam qotor doltchdy olam
charain qotair otolchdy chor arykar ol qokairol dolol
paiin char aiin ol qokor olain daiin aiin olshdyar chororol tedyan
solor dair arytol chol tair ol ain dalcthdy dalshdy alcthdy
qotair olshdy chol aiin cholteedy ol qotaiin olol dalkeedy ochar
tortchdy cho soral aiinar dair dolom
kaiiin aiin alshchdy opaiin paiin olaiin chor or ypaiin shar
dain oror ol otaiiin cholair olqokor air dolor chdalkeedy cholair daiin
schol daiin ain cholkeedyor oleedy ol olkchdy choror daiin ol chol air
air qokain daiin aleeckhdy shol aiin char aiin cholol alcthshdy al qokom
cholaiin al shchdy ol qotolchdy
kochol qofair dalshdy chol daiin dy qokaiiin chor dalol daiin
chy choraiin dain shckhdy airar dainor alshdy ortshdy ory or
chol ol ar ytol cholkchdy shckhdyar aiin air shar olal
chol air qotaiinol ol qokor tolchdy ainor kolkchdy dam
otaiin ar ytol sham
kal aleeckhdy otol al shchdy saiin dalshdy al an orainar kchol
okaiin cholair scheol kolkeedy alshchdy chor ain oror olshdy komal korolain daiinal
sholchdy choraim
kshdckhy arotam shchpeedy kchal chpy py kaiin airol chkeedy paiin pamol
okalshdy chalaiin ain daiir shal aiiin ochor arytar chor aim dol
al eeckhdy ar
peeedy ain olar chor yeeal qokaiin daiin charaiin oraiinor sholeedy araiin chkeedy
ytom tol cheol chorykar otolchor aiin ain ochor dair cho shchdyar
qokain choltchdy qotaiinol char oltaiin al shchdy or or
kol daiin oldaiiin chor aim aldal paiin olckhal oshar sholshkol
tair sholeedy ol dair chol ol shy dolchdy ol olan qotaiinom
okolchdy shkam shalshkam
pychal chy choeeal al chpeedy chalol al aiinol ainoror or
okoraim olchol shamytol ol alchcthdy dol aiin chorain shamytol tair alshdy shal shkam shto
ortshdy ochy chalain olar cholchkol ychy cholaiin sholshdy alkchdy chom
oshalchkor dain ar okam qoeeal olor ol kolshor okolchdy oraiiinar aiinamol
por alkchdy okeeamal char aiin shalypar olchoror cfharor shalchdy tain chdolal
oshar chol chalal cholair choltshdy shal shkam arar olar cholaiin dor
shaleed ortshdy chyeeor shalchdy dal shdy chalkeedy ychkeedy qokaiiir daiiir cholkeedy daiiin
qokolchdy shalkchdy chkckhdy chkeedy keedy
por dol otaiin dar ar olomal ol cholpchdy om
airol oeor ychor dy char aimaldal otain cholaiin chalo char cholkchdy air
sholaim ol chkeed qotain kain olol qotaiin cholchol okalchdy olom
dol yeeor alkchdyal ychor choror or
kyol ol choltair or tchdy pcho daiin aiin ololshar ol cholpcphdy
aiis chalain al dalaiin dalshdy chtor ykaiin arytol okolteedy olamg
qotom tolshdy charaiin dain
par alal chpeeedy chor or chy daiin chal chtal yfain ol
alchom qochkeedy cholshal cheal qotar dain qotolshdy choraim sho saiin cholair ol
ytaiin arar ykal oshdckhy aiis
pshdyom sair ykshar pcheeol polchdy ochy yshol aiirol ol chdais okaiiin sair
salol charaiin alkshdyar aleekshdy alkchdy qotolshdy chor shkamal alchom kamaram
charaiin alchckhdy kcthar daiin ycheeor alalt shal shkam chol shal shal shkam shdchor
dshalchkar yshar chteeedy cheeedy dair ain ol ckhal shalchdy oleeedy ykaiin
pchol cheedy eedy pyshar olchdy palchdy chpy daiin shol sholshdy pchedy
olalchdy ysharol daiir ochol sholchdy okedy chkar ar cheedy dain char cheedy alshdy
ocholol cholchdy ol qoshar chal ockhalol chko ainar sain tydaiin shalchdy ycholal alcheedy
shalchdy shar chalshdy sharol sholchdy ol chty
kshol cholchol daiinol shpy chaltchdy daiin oshol amar orcho chfedyain chkeedy
ochaltchdy cheedy shkain yshol shalshar aiinol kytchdy aiinor sholshdy chal al
cholchol cholshdy opeedy alcheedy
tain chaleedy olkshdy ol kaiin shal dan ckhalal chpeedy
okeedy shalchdy chalchdy ocholol qoshal dol ol daiin sholchdy cholshal shalckhdy shaltchdy
ochol shal osharal ysharol oleedy al cheedy
pochey char ar yshar choar ar oltedy cholcphdy chpo cholkair
oshar ochol okolchdy odaiir shol ockhal ochol shkaiin sholol ol shol
yeeeo shar ar olkeedy ol shor shalchdy ockhol alshchdy ckhal
qokeedy choleedy yeeol daiiin olshdy qochol shalchdy ycthar sholchdy chkedy
qokeedyol sharol alctheedy shol shor shal al cheedy olchty
pordchar sholchedy kaiin qokal qocholal chpol chorol or shty chkom
al shchdy cheedyal yshkain sholshal ytshal dar ckholal cho chko cholshy
yolchky choleedy tychkom sharol aryshar osho air ckhorar sholckhdy oshar
chtaiin yshar cholkchdy daiin chkeedyckhal sham
opain chkaiin peeam eeal ykolal alchdy shdyalol chol oshal chaleedy
ockhalckhal olkedy chteedy yshorol shol chol shy chol shal ty sholshdy chtais
qotshdy oshor otalchdy dol yshor sham
pshpaiin cho ordchy dair palchdy chol ofaror ar ochor aiin
oainal yckhalshal chalar shkaiin ychor
fal ckhorar cholol okaiinar olaiin ol air otor or oldyshol shdyol oropol
ycho ckharol yeeal al aiinal yshor shal alckheedy shalcthdy shalchdy sharshdy am
chalshdy aleedy dalshdy chaleedyol sho shol al cheedy sharol shalal shol
yeeeor shalkchdy oshkain qopeedy cham
kchar ckhoral pyeeeo ysho oly shalshpal al cphalcphal am
okeedy chto qoshkain sholchdy shkaiin daiin al shchdy ol dyshol chy
qoeeeor chkair chal shalkain shdyor shol shdy chky
fal orykol ol chdy orchor chal eedyol alshedy kan
ochtaiin olkedy oshol cholshdy sholshdy ochal shalshdy olckhdy ol cholkshdy yshom
dchar ar shalchkol al cholkeedy shalshar
kqokar sholkchdy aiin shol air chpo shfoleedy alchedy chkal pychpog
shar ar cholshy tytchdy yshol kal shko ko alcheedy tshal
kair chkaiinar olpedy chkol kalchor olshor oshar osholchdy shfar sholshol chpom
ochar oldyckhar shdyol ar ar olchdy chor shor aiir
chal olcthdy qockhaiin chkeedy yshar kcheedy cheedy osholchdyar cholkedy otan
okoainar alckhal olkeedy karkchdy chaledyal chol
kar dcfhal sarshdy shol damaiin aiinor shor shychol shal shdyaral olqopor oltedy ykal
ysho karkchdy chtaiin chty
pypar ksholchedy shor chorshor oltcheedy oty kyshol oldaiiin ochfaim shpaiin olaiin
ochar cholkedy char chordchar olkshdy qotshal chko
pqopair chedy ar qokaimar opol yshal al yshkal daiin qoeeefor
ychal ordshor ochalal dair qokshdy chedy cholchkol archeedy chal shom
ylcholshdy shorchdy qotchdy olal olsaiiin ychal chedy otalshdy al ckhal chkaiis
alkal shtan sholcthar chteedyyshor chtol shdyal osham ykol ol shom
char ar ocheo olkedy odaiirol shal qoshom ofar
kal olpedyodaiir pocheo okar orchor olaim ol or kal ypol cholpshdy
otal chalkchdy ytol chor shal al ocholkshdy olor oral qocheo okoltshdy
ykol shalal chalkshdy shal shol oral alal choltchdy cholytol qoctheom
yshol chaltchdy osheeo olor char chalsham
tol pchol chalteedy chalkckhdy orar cpheom chal sham or shcheedy ainalor chol
ysheeo ycheeor chalkcthdy cholotal otol ol okaror qosheeo chol ytol shal shchedy cholykol
qosheey sheeor olair chal sham chorshal chal sham okoltchdy olal shcheedy
pocphdyar ykolol char oshal al chalky dan alar chor cheeal chkaiir okam
ykor oror or chalkshdy oshor cholkcthdy ykar chy cholytol qochey cholypol ol
shcheedy chal or or chol cholkckhdy qosheeyor oshorol chol ytol
okoltchdy ykar otalkshdy chaltshd char ainalol olytol oshal char qokar chy
ytol sheey ykalol chalor cholkshdy chtol chol qocthchol ytal al chey
olchol sheeo ytor chal ky
ky cholpy cholkchdy taiin aiir chpeedy chpeed cheed ychor chaleeam daldair
dchor char osheey sheeol ykal okolkckhdy chaltchdy chalchal ychaltshd chor okar
yshchar chol chalteedy chy ol air
pol olchdy chdyol aiinol qokal cheedy olshdy ol chal sharair
ochy chol cholky qoshchar ar cheedyol alky okal okol shal ol chol
ychy chy osheeol choltchdy ol ytal ocheeol qo chal ky sham
cho sholar chalty chal ockhol osham
fchal oltcthdy chalfy chpoleedy pain okckhalor olshar cphdyar olshdy
ochor qotor ycheeol sheol ochy charsham ykol oshcheedy chdyor okalteedy al chol
anar char chy cho
kochor or ochar ar chalchy shdyor shpaiinar ocphdy chychedy charsham aiin chol
okoltchdy char ychoral shamol ytol sho olykol ysheeor or ykol cholty chal cholol oshor
chor kcheedy dair olair ocheoar chdyar oro or okaror chtor airol
ockhcho cholal shamol ochalkcthdy dain daiinol chy qo cphdyarol chdyom
ykol osheeolol ykal al chalchy
polpcphdy chol olcthdy tochor apar chalchol shchdy sho airom
okal ytor chaltshdy charsham tchol chol ykor okoltchdy
kchkaiin shckheedy shkal air cfhdacfhdy ychol tshol aiin dain shckheeedyam
ockhal kar olytar chalotal cholkckhdy olaiin chalkshdy ykol chol ol chy chochy
qotol tolol oshckheedy arytar choltshdy shar air airor cholchal o
char chol aiinol olor
pchor chol chaltshdy ol chom shdykal kar ar amopal yfal
chdyal shchy ytol shol shalol ytar chy dain ochal
pchol cheeor ycheeol alpcphdy chpoleedy kol ol dain olpchdy ol tor oshal
octhdyol chal ykal charal chalsho chdyam
fal dal olchol ain alkshdy aiin qoar dair chal fy chorchdyal pal
ycthol qockhcho sholoral daiir charsham chor olaiiin ol ytol alor olchdy
daiin ychal ykorol ycheeo ytchor chol cholshar yal tolkckhdy ol
ol chol ycheeoral o yckhchal dalal chol char olaiin chal
chy chal shckhedy chalteedyal okchedy kchedy chor shal chalshal chol
aiinol chal ycheeal chalchar qoshal cholkshdy
fol cholol ardaim okalor ol teedy choror ykol ol kochdy ochdy
tor cho cholketedy cholketedy qosham chto ololchdy daltshdy ctheom oshamol sheeom
yolchdyol ochal okal shchar shdyor qool cho cholketedyol daiinol chaltshdy chtol
kyshckhd yshckhd cheeor cholkckhdy oar chal aiiin shdykam fshal ykaiin charoldy ychar
chdyar ar okchal qoshol ol chy cholykar ol olair cholteedy
chkol chdyar chalkshdy ain chochy shal chky otar charchol yeor
kol chky chol pain chalain oraiinar ofor opol shol char chol chky
aiin chty orailal ainal ochol or aiinar ytor otolol kychol shal
daiin oshar shor or chty chto chor chky shy oraiinar
ty torotol aiinary chol chky otal oraiirol om
kaiin aiin cheealol ty olcheedy chol chalpchdy sholair oshal qokar alshdy
or aiirol chalshdy chtor otar tochor ain shol aiinor chor
pchpeedy chfo ydyol kchdy aiin olchedy dair char olchdy alckhdy shdypam
dchalair cholor chkol dain o otal sholaiin chal odyar aim
chdyaiin oraiinor ol chedy ain cholchky ytol alpam oshol ol cholain chto
saiin chkar or aiinar cheedy omaiirol aiin chal pchdy oleedy chol
orchty ychor chkar chol aiinar ain oranal chalody qo ochar okol chol
pal daiin okchdy cheeal shpaiin tychol aiinaral ychar cheeear ar tchal shdyal
or aiinar cheeor ochol air sholol or aiirol omaiirol o daim
oraiirol alkam ochol chalar aiinor or aiinar oshol or aiinar
kychkor olchedy oldair dcthy qokar ar dain shy chal ody
otaloraiir oshol qotol chto olsheedy ol alchdy or aiinar aiinaror chor
dcheeol ol olchedy orchty sho qotar chol chky oraiinar omaiirol chol
oshdyal chol ol okchdyal char oshol aiin ol sheedy chol chky aiinar alqokar odaim dykam
toain osholol aldaiin
kain ain shololdy aiin chol yshdypor char opain chol ol oparam
olchol aiinol o ochteedy chteedy kyaiinar cholchkor yshal chor chty aiinol kyotal
oltchd dytam aiinar dain daiin ytar aiinal otalshdy aiinar altam kychol aiinal
qokol otal tarchol okchol alshdy chty ky airar ar chtal aiinol
tal daiin qotar orairar otain qo okar odychal oraiirol ochar chalchal otar
okeeal airal dykamod qokol ol aiin alchty sho shalshdy qochar chky aiinaror archtal
archy air cholchkol ol okol ol eedy char aiinolal aiinal chko chal chal chto
ochol odyal aiir tarchol daiinar ar yeeol alckhal shol airol shol chkar aim
yeeol chky ko yshar shdykal oeeol ainor ychal ochtor oranal chkeedy cho daiinar kamod
o sain chtar ar chol daiin
toshol odyol oraiin dcho ol sheedy oraldy falair shdypol alkchdy pchol
dan olshol shdyalal ochkeedy chkeedy ychor orchty sholchar alqokar aiiin aiinol ol otol
ochky chor olshol ochtar ychol oraiinar aiinol ain shdytal am
qoeeol otalshdyar or airar otar yshar or aiirol altar ychor or ytol
keedy chalshdy karchol shdyky cholshol ytolam olshchdy qochol ol char
ochdan chdain cheeol chey daiinol chko oleeckhdy qodyar oraiinol oleechdy
yor chkal aiinor or char aiin chalol chto al qokar cholckhdy dan
altam yeeol or aiinar alaiin olaiin choleedy ochal al airor o
ydyor ol eeckhdy cholshkol ytaiir olaiinol or airar archo ais
ochal or aiirol aiinaral or chty yshol olokol aiinary chol chal or aiinar
orainor daiir saiin sholchar shal oeeolor al chty choltckhdy ol
chkeedy chdyaiin aiinar chol daim y keedy shdykar cholal ykar qochtar
ochal daiinar daiin chkor qokol ol chteedy amam oeeor cholchdy
aiinoly ychol ochal oldain shdyko shalshkal ochal al aiinalol
ain archol aiinary chalchdy qoshol ochal chteedy shalchdy aiin cheedyol ol ochkol ainol ol
olkshd ydyol aiinar shychal al alor al dair chor oear archam
ochal chal qodyal shdyal chkar shdyky chol teedy qotol oshol aiinorol
ychoror sharal okcholal okalchdy chal chto chor qochky ochar am
chol chorol okalshdy chkar alchdy shdytar daiinal al tam otalchdy qo cheedyomaiir
aiinary aiinor orchty shdyar chty aiiinol ykol ol yshor chkal al ainom
ainol qochal archal olcthchedy oleedy chol ol ytor or orairar ochty chkam
chtal ain ochor cholcthdy olchdy daiiin yshol alshdy ochal kar ar
ychor qodyol olteedy tarykar ocholor okaiiin chalar qokol ol y arar
qoeeol chkcthdy chalor ydyolar aleeto
pshcheeedy oeal chkckhdyal paledy qokeeol chfcfhdyal pam qo alpcphdy dol yfaral
oeor alkeeol alkeeol altcthdy shaledy ytar tcthdyal qopcphdy aleedy dor cheear oealam
okcheeedy tcthdyal ykar aledy alkckhdy aldor otal shalytar aledy al qokchal
oeol alaldor cthdyol chalkckhdy chaledy aldy al ychor qotcthdy al edy ykal okarol chkcthdyal
okshcheedy shckheeedy ckheeedy alteeol altetedy okcheeedycthdy dolykar
paiin ypcheeedy ar sholcthedy dair choal pcphdy olcphar olchdy ol shchdy chdy dan
qotckhdy shcheeedy cheeol kckhdyal al shaltetedy oeal shalytar otshchedy alkeor odor ol chdy
oalsar al aldor sharykol cholkckhdy aledy al otchal daiin alkcthdy oeal o
oealchkckhdy shalkeeedy alchdy shalchdy oeor or alkchdy cheeol shaloeal shckhdy ytar
ocheol alkchal oteeor aiinal al al daiin kchal dalar al qokshdy alcheed
oshcheeedyal chaltetedy shal al oeal yeeol oteeoraiin ckhdy chal kckhdyal aiinal ytalor
oaiinar aloldy alksho alkshdy al edy shckhdy shalkcthdy oksheeedy qoeal qotcthdy
ykcheeedy al aldor cthdyor or sholdair dair shtcheeedy kchdy chaltckhdy kchal qokcheal ykchar aldol
ckhdackhdy chkckhdyol chalshal aleedy qokchal al al yeeor o dal alkckhdy al
yshaledy al chal al keeol kshdy shol dair qokeeal chalkchdy dain air
qoshaledy alaldor al olchdy oshckheeedy al dor chor tcthdy cthdy
okolkckhs chalkckhdy shdyshol ckhdyol oshcthchdy shckhchdy al keor tsheeedy alkeeol ochaleedy qokchar
qotar shcthdy alaldor al teeol al dol sholkckhdy alkckhdy al keeol cheeom
al keeol oshckhshedy qokar alkshdy ckheeedyal shal yey oshal altshdy cheeomol aloeal
oshckhdy arcthedy dol shol aledy cholkeedy aldaiin chalkckhdy oshckheeedy cthdacthdy sholkckhdy aldol dalokar
oaldoror okeol daiin tchdy ychal okeeol ol alal alshdy al dair cholkcthdy altckhdy cheeal qoshaledyal chalaldy sar ar cthdyam
ochol alshd altshd qo chalkcthdy cho oey shckhdyal dain xal qoshal al edy tcthdy cthdy okeeog
oealchkckhdy chy otcheeedy ocholkcthdy shol kckhdy alkchol al tchdy ocheeam
qoshaledy oksheeedy dar sar alkeeol dair sain okcheeedycthdy cthdyoror al kchol
qotcthdy tcthdy yteor ochdy al edy qo odol shol dair alketedy shcthdy aldy shcthdyar
shal oeal otcholeedy cholketedy sholkckhdy ol chdy shaloeor saiin air qoeeor cheey
alkcthdy kchdy ckhaleedy chal shal oeal kchar y aldair aleeol cheeolal qotchdy
aiin qoshaledyal oeal kchal shdychol ychar choltchdy chdyoeor or alkcheed kshdy qoteeol
cthdacthdy dacthdy dar sholchedy chaleedy shalkchedy qotchar alkcthdy oear aldyshcthdy al kcharal okolal
alkchdy okal shckhshdy cholkchdy shal dair alal yalsar shal aldar cthdyarom
oeal al ockhol alkeeor tcthdy cthdy shkacthdy char
shar aiin chaleedy qokeeolal chocho dor oteeal ychar cholketedy aiin alaldol
alchd qokcheeedy ydar ckhaleedyal aloldy okair dakeedy qodor okeeeog ychcthshdy air sholdair shor choltcthdy
yteeolal oal doror cthdacthdy cholkckhdy sholkckhdyal cheeol saiir aldaiin dor dair cthdy
dshchdy alockhol choleedy sharaiin dol ykol
tshchteedy dyol fcheeedy alkair dator cheeol oeedy cholkckhdy ol kchdy
yshol qokshdy cthdakshdy daiin shalkchedy choleeedy ytor or sheedy chdyol cthdyolom shol dair shaloeal ytol
sholshol kchal qotsheeedy alkchdy qoeor or ckhdyal cheeol dair shchtedy cthdyolor altckhdy
qochol ckhdyalaiin solal okcheor qokol sy sholdair okoleeedy daiin dam
dyam okcheeedy chalkckhd oshol qokcheor oeeal y dakeedyor or qo chaledy
dyal yalsar cholkckhdy daiin shar aiin alshdy olchdy chalkcthdy cham
alkckhdy al odol chkcthdyar choltetedy oeear cthdacthdy shoroeear amam chal al osholkckhdy choleedy
yshol shol alshdy cholkcthdy solalor
paiir daledy pshchol ol okol ol cholaiin yshkol arpeedy ypol cholchor
dolshol shtchshedy tcthdy okolkckhdy dy shaloeor aloeal altshdy cholaiin cthdy al keor chalketedy
ockhchedy altckhdy sair chalchal oear choledy shar chalchal oal sar keedy sharaiin yeeolor
olotcheeedy yshol qocholedy ol cholkckhdyal ol chdy akeedy sholkckhdy
tsholchdy daiin cholchdy pog ololshal char shosho chedaiin yar cphdacphdy
qoshckheeedy qokeeeog ordair sholaiin kchol shaleedy shalkckhdy al olol ol alqoeor
choraiin chal otar ytolcthedy ordair o dyol cthdyor cholalor cholshor alkcthdy
kchalkchdy kair char chtalchdy shalol aiirar cholpchdy olol ol chofar oramaiin chkolchdy
aleeol cholkcthdy alteedy alchedy osholor odair keeol chalchal qotchdy cthdyorol or qoedy
ochar ochal sholol alair al oeeal shcheeedyol okeeal am
aleeor dol shol alkshdy yshtor chedaiinar
karam ychkol cholchol sholshfol alpshdy alchalal yshkar chscphor or chedyam
qochkol al chalal arol shalshty alkchdy aramaram alkchdy aleeolol alkchdy cheedyom
oshtar altchdy al cholol alchalal al alkchdycheedy oshkol alshalol altchdy chsckhal chorom
kolal tartchdy al shalol ychkar ochsckhal chalkchdy sckhal aleeolol chsckhol arolshty alamarag
oshkolal alchalal oshkolal tartchdy alfckhdy al shal oror aleealor chaltshdy cheedyal shol
yalal aleealol shalkchdy sholchtal alkchdy alcharal sholckhor chalkchdy altchdyal aramaram ar charol
aleeolol artshdy alcholol tartchdy shscthal aral qochkor cholkshdy chscthoror shkaror shaloror ararolam artchedy
qoeeky ary qochkol ar amaram kolchol altshdy alcharal oshkor al eeolol altckhdy alcholom
ar tchdy tartchdy shaltchdy shol shfol alcholar qochkol cheedyal alkcthdy chsckhar am
shorol ychkar shalkchdy al eealol altchdy shaleekol qoshkol alchalal okalkchdy alcholom cholom aramalag
daror ar karkchdy oror shol shfol shscthalar al artckhdy ar amaram
okolchol al cholom sholkchdy chalkchdy al alckhoral cheedyar alcharal al altcthdy
osholtchdy shaloror shaltchdy artshdy or yckhol chalkshdy scthor alsholor dalar chsckho shalkchdy
alal choltshdy qochkar oror shal ar tchdy alal dalol oshtol cheedyar chalkcthdy
al oror al shalol chdachdy tartchdy shkor al fckhdy shalchekal alcharal alal chal shalkcthdy charol
chalkshdy cholkar dalal alkchdy aleealy cthoral archdy chaltshdy ar tchdy altshdy al cholar
dalkcthdychs cholol chaltshdy alkchdy shol ol okol chol chalteedy al eeolol qochtor
dalkchdy ol chol chschol chalal alteedy al cholom chaltshdy ar tchdy shalar shkor daram
al cholom shary chor dalar chalkshdy shal alkchdy shorol or aror
alteedy al chdyshal chsckhal sholshol shkal al charal altcthdy ar tchdy
chal ychsckhal cholchol chaltshdy oshkol alpchdy ochscthor koral alal al chalkchdy al artchdy ar cholkar
chsckhy kckhdy artshdy ary shor chscthoror charol ychsckhol chalkcthdy sholshol chalkchdy
qochkar ar kol aralkor shaltchd altckhdy oshol al charal ychdcthol ol
cholkshdy charolal shscthalar alcharal altchdy ary chal archdy aroltar al charam
charal ar ckhdackhdy
tchoar okol chol yealshal aiin dal yol aiin alchol sholshkol olkshdy
shalolor chalor aloshol dol alkshedy charor al oshscthal chary ckhdy shar shoro ckhdy
oalochol al otol chsckhy
kaiin aiin chor kchedy chtol aiir shchpeedy chdaiin qochal palchom
dshar aloshol al alkckhdy dolol ol chalshol chalor artshdy qoshkolalchal alcholom
kqokar aiir kchedy chalfcfhdy al chal chal shor ain alkair totedy shdyar
saltcthdy chalpshdy ykar dar dolal shdyol chal qochkar alkshdy alamaram orar or chscthal
artckhdy shchkeedy chteedy chal shol shar cholal sholkeedy ol yshdchol om
fofaiin charar chsal sair oleedy alckhoror chalchal al olol olshdy alkchdy
okarol shscthalar ochsckhol ar amaram shaltchdy altchdy chalkchdy chto chal dy chalar
qoshkal artshdy sholol cheedy chalkeedy sholshol aiinal choromal chary arckhdy
fol chforom ail ol eedyar sholshol cholchpol al cholar aiin tchar ar
ar amaram chteedy arorolam shchteedychd chteedychd alal dalkshdy chaltchdy cholal chkal
okar ychdy aramoram ochedy amalal odal kolal altchdy ckhal choltar altshdy
chal ckhdackhdy shalshol alal alcharor oshedy chalkar shkor sholckhar
seeol ol kshdy chdyshol choltshdy chalshar qoshol arychal choror altchdy sholkshdy
cholkchdy ochoar otor alkshdy sholshol ol chalol chdyckhar sholeekol shar ar sho
oalar chtol ykar ar choltshdy ol chaly qoshtal al tchdy ychkor
ochal chorol alcharal arolshty cholsham
pol chdyom airol daror ar kolaiir olpeedyol ol cphdy choshdy
chscthor shar alkchdy qoshtor ytar chsckhy chal pshdy oshkor shom
chaloral qodal chdain shar amaramal chorolal ar tchdy chalshol
kcham chory cholcphdy qopol shor kal cholom alkchdy alcthdy cholpshdy olyky
cholalshol chtol artchdy alshol shol shol okar ar chalteedy shalkshdy chalkcthdy chalkchdyal
okorol okol chol shoror altchedy sho chaltshdy cheedy eedy cholalal chal koral
alchalal shy dar ar tchdy ykolkshdy shdyar daim
kchar shdyal aral shdytol aiir yol kair
schol chal shdyalar shdyaiir shdyalar chor airol ar
ychar shdyalar ar char ary aiin chal aror
yal arar ar shdyal chor chal aim
arairol aral chol charal arol arshdyal chalaror ais airol shdyalor
shar chal al shdyor ychol ol
chal shdyor sharchal shdyor or seeol ycharal ysham
oshdyalor ochol chol ain shdyar ar ary oshar
ychol sharar cholain chol shdyor daim cholchol aiin ychar shkam
olychol chal shdyalar shdyal am
kshal chalchal shdair chpo olckhdy ypchy shdyory pchdy
ysharchor oshdyal shdyol ochor shdyol amam shdyorar shalchal am
doreeol shdyol ydaim shdyaiir dyaiir ochdy chdy shol aiin oshdyam
osharar shdyor or alshdyor shdyar shdyor
pain air shchedyal dar chol oedyalal ain chorain
chor chol dain ochar shchedyo shdyar yshdyol oeeal
ycholol air shdyal shdyalor shckheedyar oshal shdyal shdyar ar yeeor shom
ochdyor chal shdyar char oshal oshar scthy ockhdyor oshal daim
kedy shdyor chkeedy chkol yshamychar choykom shor shdyolam pair ychy aiiin kchdy
aiin ochar sain chor shdyol dair air aiin ysholal sharar oshdyom
ysain choldain ckhdyoral yshamar aiin amal airol qoshal saiin daim
yaiirol shdyar ar
tol aror yshar chor shdykal chtol aiin peeam shdyor paiin
char chor ain chor shdaiin chor shdyar cholchol oshdyar
schal dair chol arshdyar shdyolor ochtol chal aror scheor dain yairam
qoeeal chol shdyal
kyol aiin qopar ykaiin oshdyal char dair aiin
yolaiin chdyar ar qodaim dairol arshdyar oshalal ais
char chol qoshar shdyor or oshdyar aiin chdachdy yshalar chkal aiirol
ydain ychol sheeedyar shdyol chol shdyarol chalaror oeeam aisosham
kar chdachpdy shdykar ar odyal al solol cheepol ol aiin
ol ychol ochor qochar aiinol otain ain yolaiin shdyol shdyarol ain cho arol
chor ain oeeor aiiin chal oshdyol ol
kolckhdy chkor or choraiir shar ykol ko airoror paiin shkol om
scholal oeedyolol cho shdyolor chkar shdyor chkain daiin ochy aiin shdyalshdy
okaiin shdyol ol shdyol yeeor or
tair choarol ypoldy chol chorpal analol ypair olal parpchdy kairar
chol shdyor arol ocholol aro airarar ochol ocham
par odain opar cholfal chal chal saiin shdyar chdan
chalshor ochal qopar ochor aiin ycholol ol cho yshar airam
oshar ochalar tolol ychol saiinar dairar shamychar shdyor qoeeam
kshdy shdyolor ol qoshol shdyar or ychal ailolar cheeeo aiiinam
cholal tolaiin yar shcheedyol oshdyor chteedy shdyal yeear shalcthar tolaiin daiin
char aisoshal char schor shdyarol ar chololal alolol shdyal
osharochal arol aiiram aiin air chtol olychol seear yshol shdyol ocham
toshctheedy tshdyol chtal olar daiin aiin okal shkol charol ochar
okaiin shckheedy qochar shdyar olarolar aiinal olal shkolar qochar
qokaiin qochar qocthol shckheedyar cholar shdyarol ar shtaral ochor oshol ol
shdyor talolar char shtarol qoshctheedy shdyor ychal shtor shkolol
qotaiin chtol alarol shtol qochal odaiin yeear shdyol shtorar
ychalor qoshal al arol chtaim
popain ychal ochctheedy chctheedy araiin chor tchshdy ochar
ochtaim ychal alarar yshol arair shtor shdyol qoshctheedy olam
daiin daiin chorol chtaiin araiin shtar shdyar qocham
shdyoralol shdyo chtal chshdyar
por kchar chpeedy cheedy chal dain chteedy chal oshal airom
otaral qoeeol ochtal shkolal qotaiiin shtaror cholal ychar shkal
ychckheedy alolol oshdyol qotaiin taimarol cthol oshalair tal shctheedy
ycharal daiin shdyol chkol qochal taimarol
kokolchdy qoshor or shorol ochal olshdy arshol ar shporor
shdyolo ol oshor qotain shdyal al qokshor char oshckheedy
chor ychal char shdyar aror kaiin shkalal qochal al
ocheckheedy checkheedy kalal cholarar aimar chal qochctheedy chor qotaiin shkolam
checkheedyal chy yshol shdyal shdyoral ochar ar shdyol chtalchshdy
pshdyar qokchar orqopor choltal olchol shchdys qochckhedy arykam
okaral torar otar taiin shkoror qochalaimar shdyoral qoshctheedyol ychar am
qokaral chalal shdyol checkheedy al arar
pedy daiin qopain kchdy kaiir palopal pshdy char arol
oshdyar ar char shdyolor cheedy eedy aro qoshol chal
shtolal shdyar ar shkar shdyor alarol chaldain qoshalal artoror shdyor oshal
ychal shdyol aral chorol chty checkheedyal ainol
fchfor shdyor alol dainor shdyol ochol koldy ol peeeom arar
sholar shdyol qoeeal chdyaiir shdyal alytal ychal chol arar taimarol ychal
qoshdyar oly shdyol al arol shtaror chorchty
kalkshdy al shdaiin chal kchdaim ain ar chol shpedy aim
ytolal daiin shal chetsheedy qochcthedy
kchy fchdaim aiiinol aiin chdy aiir shcheedy kaiin orainor chdcthol orchdy
shkalar shdyarar shctheedyshdy aro ytain oshy yshol araral cham kcham
osheechdy aiin shdyarar char ar air shdyolol qoshol
alal chctheedyar koror shalkshdy cholam qotaiin
kain aiin orfshdy yolol pychom choar cholshdy qoshar air oeeom
oshar ar shdyor chalchal aralaral qoshkckhedy kolar qoeey ychar alar qoshom
chy shdyory artarol chdaim aiinom chtaim shdyalol qochor shdyar char shkolal qocham
taim ychal dal cheksheedy ais aleed shdyolor chpalchdyol aror
shar chcthedy oshctheedy chyar chor yshol tarol qochckhedyar shalkshdychol kolam aiinolar
charol ychal ar ykam
kykeeedy chor or oldaiin olshfol ol tain fam shchpeedy chy
oshy charal sair ytol shckhchdy aiin sholarar yteeedy cheeedy ochol qochal shdyor
arar ychckheedyal qokaiin shkaror daiir ochalol ain shcheedy alarol
okolchedy arar shcphchdy olaiir saiiin qoshal chkshdy shto paiin aiin
chy aiin dain qotolal ycthol qochal ochckheedy otal al char qochdyol yshol
shdyol shdyoral daiin chkor or otolshdy shdyalolor yckhar
pqopaiin tolshdy peedy ochkor or opalshdy shdyor chal olpeedy yfol
qokaiin qokol chalchal al qotain chor ytolshdy qotol cho kolchdy ykal chalchal qotol
chal ykaiin oleedy altain otalshdyshdy
dpyeeal qopaiinol qokal pain olaiin shcheedy char polshar ol air shol chal
char dtochear olchdy qotair qokal chkor otalshdyor olair shdyar dair sholchal ol ytor
tain chtal ain chol olytor ol shal qokaiin olshdy yshkol shy ol aiin sholchal qokol tor
air shar ar aiin kalain ychkor qokaiin chalchol
paiin chal chal dalshdy or chor chal choleedy qoeeal daleedy shyol
chalchal ochal oltshdy chal ykoleedy qokaiinol ain chol qokol qokain sholchom
kaiin yshtol shfar kalchol opainor dfyeeol ol kshaleedy shdainar aiin opor ytam
ochtal aiin chol chor qokor cho aiin qotaiin char qokainol shcheedyar chalshdy shoal qotaim
char ol air okaiin chkol air cholshy korkaiin olchdy qoeealam
kyshol chol taiin daiin pchor polchdy or kaiin yeeor or shdyaiir choror
alair qoshol dtochal chtal shol chal air or kaiin shdyal taim aiin choaim
sholchal chy dtychar olaiin orshdy
paim peedy shogar al ain chalshar chaleedy chalchar chdachdy ain chalcham
alaiin ocho aiin ochol ochar air alaiiin air chal alshdy chdychdy ochol shalckhor
dchdycthdy qotainor daiin qokaiinor or ochor ochal cholchdy chdy dtoeeol otol
chochy alain cholchdy qotol chalckham
paiin chol shfaiinol olaiin ol taiin aiin ainol qoeeor qokam
aiir qokol cho dain tal aiin olqoeeal dair qotainor daleedy
kokar opchol ol air olaiin dfyeeolol chsolal air charair ar
dtyshor altain shkor chalshdy qotainor altain ychal chochy solchdy aiiin shol
oal air dtoeeolol tyeeor olair char tainom
ko qotaiin chy chy choror chkeedy teedy chalsham olshpar ol
ochol ais chalshol olain qochar ochkeedy okal qochkor shkol aim
pshal daiin ochalal chalchal yshol kchol ched ed shalol aiir oshol olchdy olshkar
airar kyeeol yshol chy cho ain ochar olshdy qockhal al olshdy shal ol
dtyshol ol air olshdy daiin sholshol chal daiin shol qokaiinom
fchal al qokor chpeedyal al alain al poropar cholshy shfo chkam
aiirol ol daiiin aiin daiiin aiiin cholshdy aiinor aiin ochal tysholol olchdy chalkchal
qokal tychor shol qotaiinol qoto olshdy aiin akol ol qo chal
okolchdy korkaiin or aiinol shom
kakar chy shal chal ckham cholshor ol chkeedy chpor chyal
yairol qoshol shal ykaiin saiiin aiiin dal qochor qoty orkaiiin ainomar yeeorol shol shol
cholchol olaiin om
pqopeeam chsachdy kshedy aiiin pyeeol shchdy chal chal ykar chol
dolaiin shol chal chol dain ain tocheo
kshdyol sho chkalshdy ydshy aiin kchal kchdy aiin cholchdy kchy sair aim
olykol shdyor qoeey ytor qotainor air olol dainal qotar shtor chal kchal
aiin shalshal olshdyal airar ol peedy dar sheedy eedy ochal
kshdyol chy ochar ain ypaiin olol kalaiin qofaiinol olcphdy cham
otain qoshar odain ychear kor or olol cholaiin qotor qoeeol omolaiin air tainor tycharom
ochko olol ochal am
tol eedyar olair yfor faiin yshol alshdy okalchdy alchdy yshol chalchdy
ochalshdy chkor or chol chor sho chaleedy dol alfaiin cholchdyol
solshdy chor shol ol daledy qoshtar qokoral chor chalshy chor ar shomaim
cholshol olshdy ychol air ytol olychal ochal ocheal an cholcham
dainal qotal al tol yshol cho omolaiin otair olaiiin tarshtor shol shol ais
ycho cho qoty shdyar ychtol ykol oainar qoeeor olchedy okaiin
ochtolshdy al ain akol ycthar chalshd cholchdy
pypor choleedy ochtoleedy qopaiin chpeedy chdyain olchpol oror ychor ocphol chkoleedy ol chpcphdyam
or okol tcthdyam or ycthol qokaiin chkeedy ytol ol oshar kckhdyam ckhdyam yckhor choleedy ytom
yor or qotor oleedy chteedy otaiin tchdyol
kchal chor archal chororky okeedy chol aiinol shdyor opol chal dalshdy
cholaiin keedy ykal kchdyal chkeedy orqotor chorolky shdyar chdyor toleedy daiin cholytom chkeedy cho
dalchal yar ar
tchtaiir teedy charaiin par ar cheedair ain falchor olkshdy shpor pchdyam chom
yar ar chalshdy al ololk yarar ytor chdyol qotom chalalty qotaiin
oaryar otal olchedy dal chkeedy cheedy cheedaiin
kchkshdy ypar olain chol aiirol opolpeedy shchedy chpy cheedain airol qoair alal olqofor kolal
chkeedy okolcthdy chor chkeedy ol ain chal daiin oryol cheedair eesair cholchedy
dalshor qotar oaiin char yarar
tshor ochor pedy chor or charal daimol chpeedyol darar daiin aiin pchpo
qocthol qoairal char dor chal al aiinory qokain qokar ochar chalchal qotair okal
arshdy chol aiin chaleedy keedyol chal kain chal alolol solal
dair air ycho cholchedy chtedy shar cholaiin yckhar olain chor cheedaiiin dal
dal chal oair shol shdyol ol okol
fqofain cholshdy ololshar al feedy chpedy aryar ychorol dol qokan
ochkshdy qoar saiin olaiin dain chal chkeedyol okaiin chkedy chal ain
ykol chty sain aiin yaiin tedyshar arar chalshdy
por chal pysain aiinal char chkaleed or ychal ololar chor airal qokaim
ykalchor chto ykaiin chy chdyal ytol chtedy kedy daiin chalal chal
chteedy tar shar chalshedy ycho qotal charain ar chol ol aryar chy ysholom
oaroar kolchdy aryar am
pshol chtor chy chfolchdy aiinal kaiinol karoaiin chalchdyol olkshedy ypal cphol chororpy
qoairal al chol dol cholckheedy ol shdyar kedychal dar cho charar ochaleedy cho
ytorchy or ychar okol cthdy
paiinar ochpshdy char chor chol cthdyor pchal amaryar akol char oralchky ychar
chal chdyol ol ykar okol cthdy aryal yoror aiinol chkeedy ory cheedain chal
chor chal daiin ocho dal shor saiin chor chorchol qokal chdyar dan daim
otaiin shdyaror ar chkedy air chorchol oto okair shkor choraiin
qotol yarol dal chal ytain chalal chkolshdy chol otaim
fofair dal qokain daiin sholchedy ol chdaiiin aiiinor chal chal
dain daiin ocho tolcthdy choror shol cheedain oroar or
chtshdy kshdy choltedy chkalchdy daiin cho
fofcheedy ofcheedy chtedyar ypolar opsho olarar olapar aiinar cheeedy chdyolor shar
oshol yor cholchol daiin otor cholshedy qokar otain
tytol ypol paiin chal charchor cphdyolol aiin chfam qopeear chpeedy
shdyal ytal oshdy shdy daiir oteedy charolty ar yckharol chorais shkar
yshdyolor ykal daiin oshor keedyol cheedy yal ychar darar shdyor chtol dair
qotaiin chkar chol chalchor atar aiin dam
paiinol taiin aiin ychor par dain cphdyol ol ytor kaiin dal shy octholol
chkshdy char chkolshdy ochar daiin aiin otal cholaiin chalchal char olty aram
chor chol ckhdyol ol ar yam
pocheedy yar cholpchdy shdashdy ailol saiin kololal ykorol odam aiinor ckhdyaly
yor qochar ar otor dair chy
fol ol ckhdyor oshko ypar qochol akol ol shchpedy paiin ypor
dair chalain yfaiin or oar chkeedy daiiin shedy cholalky chkeedy chol shdyol
okeedaiiin ykor otar chkor qokal daiir char ar chalchal daiinar
pchpoleedy chol ain chalshdy yshscphy pal chyol cholchfol
ochtoleedy shal chal shdy chal qoshscthy cholain oshdckho ais ochscthy chkolshdy shscthal al
ocham
pypar yshdckhy dol chpais alshor pchol shschal aiin kaiir ychkoy
ykol chor olpais ochal chol yshar ar aiin chaleedy qocham an
qocham ochol ol dal shar chpain alchyol koyaiir aiin qokol aim
shol chal ycham aiin daiir yshar ychdckhol cholan
pchpeedy chol ol oshal ckhd dain apar aiin ypar ar
ochtain ykor oeeal ochal dais chkain shdcthol ainar oshol chkeedyol dolkais cholchom
ain ochdcthar daiir an ychol
kain charaiin ochal al ychto o ykain yshol chal shdy pam
qoshdckho oshar aty qoshol cholshdy ytaiin qochscthy al shor ochar saiin aiin
ochar cho cham
poshpo oshpo chor xol dalshar oeeol aiinol chpeedyar qokaiin ain shor
yshol shsctho yeeol oloshal chpoleedyol chor chy an qoshol ol shar qocham oshdcthol cholchol
dain yshsckhyal cho ochald dainar yshar yckhal chal qotar shy shdckho chol oshol daiin
aiir char chol dair shdckhor qochto shalchal olkaiis ainar daiinol
oshal choledy xol chol shsckhy ytor or
fchal tchar aiil chedy choror aiinor ailol oleedy paim olpshdy chkeedyol chychdy
ochkoleedy xal arytar oshy yeekol akar xor qoshol kolaim oshar doltais ol shdckhy
ochkeedy ochty ychar air
pshedy folaim aiinor aiin shdykar saiinol cho oshalol saiin sckhal cholchal
ychol ychsckhy chalshol oltair dain aiin qochal qochdeey chdeey chochy
kal aiir shdyar ocpheedy chor orypor yoldair aiin char chyan amam ychdcfhar salom
ychal yeeky eeky aiin osheedy daiir okedy air chol ain chor ychkool chalchar chdeey
char shar ar chor amam air oshsckhy oteedy cheedy cholain
ychor shkaiinol ol pais yeekor alchal shd
totalteed chol chpain aiin olol ol chkalal cholshdy korar chol pol
qoeeky qocham ychdcthar chor aiinor qotor ykol shol chor ckhdy chol an qoshar air
charshar char ychor olar aiskor or qoeeschol an olaim chor chol oshdckhor ochkaiin qochor
qochor char chdeey qoshdckhor otaiin ochdeey ykor
kykol ochor or paiinol aiin pair fchfo shscheeal anol chpom
oshal aiin qochty chkais daiin qokol ol aiinor shdy aiinal aiskor ochtainor tomanol dom
sanolaim keedyty yshol shscthal al ochdckhol air ochal
pal qoshol arpair qoshol chdchal chtoy ykar cthdy paim shtaiin shseear ochalal al
ykolshdy chochy choleedy alochal aleeor shseear olkalal ol daiin char
aiin daiir aiin chtaiis qoeedckhor or akaror qochar daim shkaiin sholchal ocharal choran
ochor shdchy ykoral oshar chal qokal arkaiin chochy
pshdyor qoeeol chalchal chalkeedy cphal ycpheed char pain
sholchor air oeear ykar aiin qocham cham alqoshol kched daiis
choldair ol ykolal qoshdckho chol dan shdshd alchyol ol aim cham
kchko chko arykar chpolshdy akar dalal ololchdy aldol ainor am
ykol ol sholshal shkaiin ain sol qoshar daiin cholain ycthdckho amainor
shkaim qocham chkain aiin kchol ckhdy cho qochar olaim air ain
al chyol shdchyor chol edy daiin atar
pshchpeedy shdchyar cheeor kalokal ol dam cholar apar saiin qopaiinom
oal okal shcthchdy chdam chalal atar kaiinom chol atol sain chom
ochom shckhchdy char ychdam al okal chdar odam cholatol sair chol shcthshdy
cho qoal oshckhchdy dal oalokal shchkeedyar yeedor qokaiinom shtcheedy ckhdam
otary akal atal shekeeedy yshdar
kchol shchpeedyar chyor qodam sharedyd ainor ykarar chedy kchar ykom
chal qodal shekeeedyy shekeeedyyshd chol shekechdy charakol shkcheedy charykom sair
kchdy aiinol daimol shychal opal qoshdar pchol olpeedy chom
ochom alokal otal al okal saiir chol atol aiinomol shekechdyar shckhchedy
ochal qoshckhchdy sor shdam qoshdar dalar alykal
kor shchteedy ypaiin paiir ainam inal aramaram qopor daiin ochol
shchkeedy orteedy or qochom shdol chckhchdy alokal char dain qochdam daiir
yshor chardain shdeteoar oeedal ychedol
fochor shcheedy shkaiin ychal aiin ycpholol qoshdam chol taiin
alokal al oshckhshdy chdor yshdol akar datol daiin aiin aiinar chdal
taiinom shdol otalal alokal al shdchoy qoshdar shdchyor or aiinal cheedy ychckhchdy
cheeal ychedolal ol shckhshdy al okam
pcholpeedy dam cholyol shdyaiin oraiiin ordair opalchdy kam
daiin shchteedy yckhol dalag
kaiin chomain ychar ochar oldshal shdchyol alshdy chteedy cholapol damol
yaiinor qody shcthchdy otar airal sholeedyd chedy edy chor chcthshdy
cholkeedy daiir okalshdy al ychdol akol shdcheyol ykaiirom
tchal chol oar shcthed qofaiin daiin chor chfeedy
chyal shtcheeedy shal al shckhchdy daiis dam yckhedol chor
sor dair daiin cholchol ytor aiinom
paiin cheealychedol dolckhal daiin kol datol qotar air cheedy chdachdy cham
ochor shckhchdy shckheedy shkcheedy yeeedor yshor olchom dair aiinol shcthchdy char
ochar char ar daiin shtsheedy aiinomor cheeol
fosho shpail dair char aror chal shchfedy chal damol cthdy
otalam ykol aiinal qotalchdy ychdor qokaiin dair chal ochdar shtctheedy ochar
oshy okolkeedy qoshckhchdys oshdar sheedar shtcheedy oteedy chkair ychdamal
schtaiin shtain char chkain shcthchdy shdchyol
tolshdy cheealol al qocphal aly air or sheedy aiinal am
cholol chal ochal aiisar shychol choor qokal okamal aiinol chol
shtsheedyor aiinal oshckhchdyal al shctheedy aralolam aim
toltchdy chooral air chol aiinar alol ypar yol qochpair kchor olam
chor or ainol oldam ykar ychal dair shcthedy ainory oshdam qoshdar
chy chedyar shckhchdy shkcheeedy dain oshdamar chteedy dalar
dain chor air chal al daiinom ychar ytal olteedy
al okal cheeal chal dair charykom chor daiinom daiin oshcthed sheeedy eeedy
okeeal yshedol aiinor or shdy shkcheedy dor ychedam
tair cheeor okol omom ypeeor qokolchdy ykeeeal al ctholor chalpeedy ainam
cheeorol qokolshdy omy chalkeedy qokalchdy oteeear aiin cthol aiin chaltedy aiinar
cheeor ycheeor otol cholshdy cholteed otaltedy al yteeorol ctho qoteeear
fol cholkeedy qopain shdyol air cheeor dor qofeeey olpchdy qopolchdyal orpeedy
omal chalkchdy choltain kchal kcho cheear otolshdy cheear cholckhdy chalkeedy dair
dair yteeeol okolom otalkeedy okeeor kalchdy qotolshdy cheearol dairal ainamal daiin aiin
cholteedy ocheear cheeear kchol cholkeedy cthal al qotolshdycheear
kochol cholteedyar yeear shol chpolcphdyol cfhor dain chkaleedy aiin kcheeedy omar ar olalshy daiin
qokolchdyal ol cheeal ykeeear chol okolteed cthor or aiir qotalchdy
kcholkckhdy chalfcfhdy sho chkshdy ykal qokainol paiin okeeoral okolckhdy cholchdy
chalkckhdy aiinar ar ykol otairol ol dair air daiin cholchkol qokoleedy qokeeear
cholkcthdy alalk cheeeolol aiinor chocho cthalal daiir qokainol ykeeealam
pair cholchdy sain char aro olkol chdaiin opeeeor saiir
choltshdy qokoleedyar kolkcthdy qotolchdy okain ychol aiinar dol omol ykeeear choltair ytolkeedy chsaiir
omy okair kair saiin chalchdy al ol kol alyteeor al daiin sair ctholcthol
airol ocholol daiin dain shy qokoledy omor sho ykain chalchdy cheeeom
alol keeeal chol qokain chalkeeedy cholteed aiiinar shoshy ykeeolol yteeol ytair
otalteedy ainol air tolckhdy choltchdy qochom
pain chpeedy choltchdy cholkchdy sar shty polarol shy shalchy ckhchdy
ykeeol airor ytol dain chal cholkain cheey alykchar al odain shar daiin qokeeear cholteedy
chsaiin cholteedy qoshal aiinol aiir shy cthalal al ycholaiin
pochpalshdy qofoleedy chdaiiinor dain air olkeedy qotaleedyal qopaiin olol ol qokaiin aim
chol teed shdyar okar cholteedyar ol chdaiir chal cheear ainorol airam aiin ychol
daiinor aiiin shdyor shor saiin dalol al olol ckhal chaltain dal ykal ckhshdy cholkeedy
ykolteeedy cholkshdy ol qocheeor cholar shol cholckhdy
tan ain chol ol cholfeedyal shal chy olol sholol okeeear ofarar kchdy
shky py okeeearokar ar cthol ol chedy dair shy chdaiiinol otal cthol
olokeeor ol cthy aiir char ar chdaiiinal
fchal aiiin char daiiin sheeedol char cheey okaiiror or dshpal
qo oshdyor aiiin otairal chsaiin shalchy cheey oltchdy ol cthol
chdor cheearar ykaltedy qokeeear ainal al aiir qokolchdyy cholckhdychal ckhshdy ycharaim
darcthol qotalchdy cholkeedy chalkcthdy cthar saiiin ochar cheealol olkeedy ol talom
daiin okalkckhdy chdol aiin cthor chalchal cthal cholshol chom otar am
ochar an omor chor daiir qokeeearam
fshcfhchdy shckhchdy shar shckhdy tchdy shchdy shor shtar shy orshdy daiin aiin
aiin chalkshdy okoltchdy ychar chdaiin dair ain ocho
pol ol cheeor oshkal paiin qokolchdyal shchkeedy aiin sheeedychol tchedy
sholol qosheear cheear chdyokar cthar daiir ain omol ochy chdyotar ar chor
aiiinal chdaiin ololor sheedy chol chdy
pchol cheepor pcheedy daiirar tal ar sal ychol ol ckhdyaral
saiin aiinal cholkeedy ykeeolor ocharan
kchal ainal ckhol cholorain qotal air qofol alchdyol shchpedy qofaim
qosheear dainar daim shcthchdy chol kain dain qokolchdy cheeeol talor
chal dar cthol shckhchdy koltchdy shalcthol ochol olkeedyal ytalkeedy qotaiin chalkeedy al
olcthy chaldair ochol aiiin cheeol
yshdy chal dair sho o aiin kaiiin cho altchdy al cholshol
ochal al okair daiin chol shol yshdyal y chol shaltchdy
qochal aiin daiin shalchol sholyshdy okaiin qo sholteedy alal
shol yshdy char dair y alol ysho shy ochol ochdy
ycho yshar ar chol sholshtol shaltckhdy
kchdaim oshdy oldaiiin ochol shpal qoteedy keedy aiin pshy cholol
qoshdy ychal oshy olsaiiin ol shtar chdyar ychar sholalal sholtchdy
far chpo cheekor oshol orshdyar ar amaram chkeedy oshdyar alfshdy
dcholshol olshtar chaltchdy y cholchol shyol shol shtol shkair chol
daiin chty chdain yeeal shalychdy al qoshdy
kchy cheekal arshdyor shal ychdy chty kal olkchdy
shor chteedy cheetor cholkshdy
psheedy char ar qokolchdy cholshol yshol paiin akar alpshedy kol qopeedy
ysho oshar daiir aiir ar shdyor ychy altckhdy choltshdy chol
sholkchdy cholkchdy shy arar yshdy choltchdy chalkshdy shychol olkeedy shal al cholol
ochty torkshdy ar shdyor chkeedyoshdy qosho chol shol chaltshdy sholyshdy kshy sho cholchol
ysholshtal qokair tshdy ain
kolkshol shol chpo oldair chol ol qochpeeedy alkshdy
ochdyol cholshol ol ocholal ochdy shalkchdy alkeedy akol cholkshdy oltshdy
osholtchdy oshol okolkshdy otaltckhdy chal cholkeedy osholteedy olkeedy
kchal ychal yal alqopor chpeedychol aiil kshol ol keedy chom
yolsaiin qoeeal kair oshdy air osho dair chaltckhdy aiirar
schol olkekedy shal sho shal ychdy
kyshkor yeear ar ochol cheedy yshor taiin alal shar ochpam
shal sholtshdy kair yshol kolkshdy shaltchdy arshdyol aiin sholshol chom
dcholkeedyol oltcthdy chkckhdy cheetal teedy amaral okaiir shdyain qotchedy olkchdy chalor
yeal chal ychol cholshy shoar or shdyar yshol ol chalkshdy chalal
cheetal chpeedy oshdy sho sholalal aramaram ar sham
fyfaiin tshol chdyo ol daiiin daiin shdyal sholkchdy ol olchd cholkeedy alkckheedy
cholol chkeedy tchedy torkshdy shalchol daiir yshor shalteedy
fochdy chor chy ain chdyar peedy shyal al opal chpalshdy
qoeeol yctho olshkal ol daiiin shdyol shaltchdy dan chkeedy
yololchd arsham qosho sholair ol
fofal olpcphdy chtol qokedy kain olair yeedykal air chfolshdy chky
chol olshdy oshol qosho sholshol sholol oshar olochol chteedy ochkalshdy shol kchdy
olshol shor oshdy kodair
tol oshal chpal al daiinol chol dan amolar
shaltchdy sholtchdy chtor cheed eedy chalkckheedy choltor ol otar cheepor otaltckhdy chkair aiinom
qoshdy choltshdy ycheetor qoshol shkol okaltchdy shalkeedy cheekor olteedy
dair okeedy choltor dair shal ychdy chkchdy pchdy ychy
tochto altchdy chal ychal olpchdy aiin teedydan cheekor sholkeedy
aiin shol chkolshdy or shdyar ycho ychy shar aral ar olkshdy
schalkeedy olar ol choltol daiiin sholtchedy cheetar ychom
olair ol shdyol aiin aiiin choltchdy aiin sair keedydan
alar ykol qosho ochdy cholar qochdy
pshcphchdy chary aiin ol yfar chory chpalcphdy qopsho pamolar
oamolor shcthchdy ar qotcho char charol amolol chtalchdy olar shckhchdyar chkalckhdy daiin ykaror amaram
shctheedy chor tsho yarolol chkalckhdy oshckhchdy daiin olar olol
pshalcphdy ckhchdy pain paiin aiin cfhol an shosho aiinal ykor or cham
ochkalckhdy al olor ol dain daror charor ctholan daral daiinol saiin olar olar
ykolar alolal qokcho chal shckhchdyd olarolar shcthchdyar olarolol amarar
tchol chor qochy cholfshdy chdckhor chor chpedy pedy aiinol aiinal
yalalar al oshcthchdy chy ochal shcthchdy ytol amarykar ychkalckhdy olar
qochol shckhchedy qoshckhchdy char chor
tor olal tain chsaiin shckhshdy chaldan chol oeear omol pchdaiin pchdy
chkalchdy oshcthchdy shcthshdy otol oshcthchdy amolyfol qockhcphchdy ckhcphchdy chorchar olarolar yaloror
ochkalchdy shkalcthdy oly qochckhshdy chal dan yshalckhdy chkolcthdy chdy shckhchdy ckhchdy
olol qotshy shkalcthdy dair shcthchdy shalchdy orcham oshcthchdy cholar amarol dor
oldain qotchy char chdaiin oararol aiinol chaldan
fchfalchdy oshckhchdy chalo dararol ar chol chol amam sal olshdy chdain chty
chdy kchy alsal char chol qoarolol aiinol shkchshdy kcthshdy ckhckhchdy or chag
olar shalshdy al sal qotcho tcho chol chpolcthdy
fqofeed air daror shtar qoshcphchdyar cholfedy tchychar chtalchdyol pchor chdair olarolar akal ochdyolal kchor
oshcthshdy shcthckhdy chkalckhdy al aiiinal charchor alalar oshcthchdychol kcho amalol dalckhdy tchcthshdy chol
keedair char ochkolcthdy alckhdy chal choldan oshctheedy char olarolar chkalkchdy al amalytal chdckhor chal
shoshky chal qoshcthchdy chtolkchdy tcho olol amorol tcho shko olaralar oshcthchdychol chor sor
dshcthchdy yshckhchdy oshcthckhdy or cham ocham cholteedy olal chol dair sholar ol
qokar ar ochy shcthckhdy cthckhdy qochkchshdy qoarololol oshcheedy chorchar osholar chorchar chol chaldy
char chdychy shalckhdy cholkshdy qoeecthchdy amalykor al chkolcthdy alororolarol chsair chochol
oaiinol qokolar chol shkshckhdy ochar oldaiin chdcthol chdy cholkeedy amalolal ochal alaror chtol
ytorochdyol amolar olorol qocham dol olal cholkeedy alckhdy charolarol shcthchedy
ochtolshdy alalor ol arolol olol ky chdckhal ochkedy chalkshdy chdair shkolcthdy ol
ky charol chdairol chekechdy ekechdy qoalalar al amorykor aralol chdain chdachdy olarshdy
ochdair amor ykor chcthchdy chkaleedy yshol chkolcthdy tchy ochdaiin atol cholar ol alol chkalshdy
chaltshdy chor chkalcthdy ckhckhchdy chdain oshcthchdy daiiin qoshcthchdyol
kshalchdy chal shalchdy ain chkchdy shcfhshdy qotaiin chal al oleedy cho
qotshy shtalchdy ochcthshdy qotchy dain chol ochdain amolykal ochor ckhckhchdyor sholchdy ochom
orolal tchy ckhckhchdyol ochdaiin ochal shalal chdckhol shalal chdaiinol amalalom
dckhcthchdy char oly ol yshchshdy dar choldaiin ykolaralol chol yeear amolar ochpedy
qochcthshdy oeey eeo shkalcthdy air alalk dor chtalchdyol tolteedy ol
qokolar kchshdy qoeekchshdy shy chdychy ykar chochol aiinol shcthckhdy chtolkchdy yalolol chom
yshdaiin char olarol daiin char chor amarar amol ykal dain alalarol chol shtolchdy
char ochaltshdy shckhchdychal atol orcham cho yeeol qochckhshdy shkaltchdy cho shalal
otor chkalchdy shtolchedy cthchdy chal cholar shchckhdy cholchol chy oly alchtol ocho daiin aiin
qotal ol orol alalk ochkaleedy qoararol chal dan chalchor chtalckhdy chcthshdy cthchdy
yolar chsaiin char chor chkolcthdy olarolol ol olol ol ckhchdyol cholshom
chaltchdy shcthchedy ychdaiin oshcthchdy shal ckhdy chal qochar ar choly
ckhshdyol shtchckhdy oshor or olololkol kolkeedy ol qoararalol ckhcthchdy ochcthshdy aim
ochkalckhdy ykalol octhcheedy amal ytal ykorar ykor chkolchdy ochtalchdy chom
qoalalar shdyolar chochty olooly
pchor chal ychar ol yfar alshchdy shtchdy shal al
sair qoalarar ychar ololol chalkckhdy yshal shar ar olarol
schdaiiin ochkedy ochar ytal charchol yshol daim olchdy ochalcthdy shalal amalam
sharolol chalol shtalckhdy amolykal qoolarar alchkal chor chor or shckhchdy chckhshdy chsain
shckhchdy chdckhal aiin shcthchdy cthchdy cholol olkeedy olololar
kshdyam shcphchdychd kaiin air shpol ol ysholar qopain ol ololar
yshdyal dair aiir olyshol ol chololar aiin ysholor oshdyam olorol olaly
oshdyal ychoral chdyam aiir shtol chololy chol yshol ol
ochdyol char ar yshol olarar chdyal cholchol sharar olaror
tainol qoshdyal chololy daiin olarol cholaim
ochdyal
par chpal al olchctheeedy aiinal chalchky al ochdyol
oeedyol choraiiin aiinor olyshol ychor chkair shdyar ochdyar ochdyol oeeedyar
sair chaloly qoshdyalol olyshol
daiin shalar qochdyam
tytaiin daiiin tainol chkeedy ainal al aiinol chom
chalaiin ychor qoshdyo olol chomaiin chdyalal sholar daiin
ochol aim ochar olyshol chdyar shol shtar ar qocthdyam
yshdyam shdyam daim saiin ochdyalal chdyam dyam oshdyal olarar
saiin shdyor qoshol olory ololol shor shdyar ar chdyalchol chol aim
qoshdyal aiin cholchkol olsharar ol yshol qokain chalory qoeedyam charoly
sholal ol ol yshol cholchctheeedy shkol ais oshdyol
chalolyal daiiin ochar aryshol ar chteedy shdyalol chol daim
cholalyal qockhdyal qoshal aiin choroly olochom
ychol alal shdyol daiir shtam
arar chdyol
kaiin shkam kam sholar ain shkol aiinoldy chpairar oraiiin archoom
olalar olararoshdy ar shdaim daim qochdyol kain aiin yshdyol saiiin
dolorar olaiinal shal daiin chol aim shalol qotaiin shar
shar ochar oshdyol ol qoeetam darolal chkaim
ol ochom qochdyor qochdyo shko ar cholaiin ochaloly chol aim
qoshdyal daiin sharar qoeedyamar
ychdyam
fol chochky ochky oltchdy chol chkol cho ainam
chy olky choshky ol tchdy chochto olkchdy
char ar ky olchdy chor ochtal al
charar ky oshtol ainar chy
foshchedy o shkaiin oshkor cho porchdy alkal choram
chochky altal char char qo ochy oshcheedy chol altal cthcheedy
olchdy chochtar chdy yshtar chal chy charar char chyainar charchar ychdy
oeedy char qo ky ochty ochy o chyolky chom
o chotchy otchy ychy y chol ochol chtol ochy o ochkam
oeear y ockhy tchy chy aram
kol chor or cphy orshdyol
olchor chy chor
cthol choror ckhol chorchy
chor chy ckhar cthy
chorchor chorchy cthocthy chalol
cho olchol orckhy chty chorchy ctho
ochor cthar ochy chorchy
pochar ar chal ykor cho chdckhar airor pain
chol ycho ctholor char chorchar or cthochy oeey or shdyol
aiin chol char ckholchy ol char aiinor chkol
oshar chto chalchol ckhar ar chor aiinal chorchy
aiinor chtor chorchy chko cho oeeyor or tcho aiin cthochy
chol chal cthocthy ycho ckholeeam
kchkorchdy chy ckhyckhy orain dal orchor shpol
chdal chtalchdy char shtol or ain chochy shkom
chkalshdy aldal chtalchdyar or ain orchar tolor
chkalshdyal cho ochar shtol
kal al shchpeedy chkal tolochar shol chochpy aiinam
yshtor chtalshdy shchtchdy oshtol shal oloshor ol chocho shkol dan
ky sholky ychdal olol tolochar chkorchdy
dalal chdal chtalchdyar tolor koldan
tqotor chdalchtalchdy atol sheedyol shal
oakar atolsheedy shar atolsheedy shchdyal
yator atolsheedy shalshal aky oshar
qoakar qokor ochar ako atar aty
dako shchdyor otor aky sham
okal shol ykar ykar
sheedyal korochar atyar qochar qotom
chdako shor shchdyol ykarar ytam
ykar qotoral shchdyar shor qoakar
shar atam
paiin yfar cholkckhdy ochpol shy
ykam ako shor ychal yshom
shal oky ator aky akol atol
yshal shal tom okyom
kochal shol qochkar ar apy kaiin akam
okolkol shol ator datam shol akor ator qokam
shchdyal ko shal cholkcthdy shamaky
kar shamapy amaky chdyor or doshdy
qochkol shar kychdyor ky cholky odoshdy doshdy atam
ychol yshkar ar sheedyor atar shykol cholky dotchdy yshom
tchedy farar opol shkol yshal al shpom chpeedy
cheeedy eeedy shkor shkar ar ochol shto
oshkor cheedy arochol ar ochteedy ochar shkor
ycheedy cheedyar alshtom oshpom shpol chkeedy otol ol yshkor
shty ky shto shtal ar am
oaryshal shto shkol o olkom
fchalfeedy ychal oldar ol shkor
oto chalkeedyal oshkar qotol ochor
chalkeedy al karar shtor y
tolochor cheedy shtol chalal olkar qo
otochalkeedy o cheedyar ychalold olkol yshtor
otalar ychor or shko yeeal shkog
ochkeedy alteedy shol chedy shtor shkor
qoshkor or cheedyar ychalold
kochy ochy qoshtor pchar sholair yshor choror aleedy
qoshor chor sharaiin ycthor qochy yeeal oeeom
sholair oeeo shtor sholail sholain oeeal
oeeomal qoshkor alchoror chy chorar yeeal
kchkeedy shpol cheol chpaleedy
shor or sharan
chteedy ochyor shalaiin okchy
chor cheol ochy chy ychor
cho shol air torchar sholaiin
ysholaiin chteedy sho sholain
ykarair qoshor qoshar
chor sho char
dshal yeear
kshkaim shkaiin chpal dy charom
dchardy shtair chtal al shtaiin ochkal al
shtain chkor chal chorog shkain chardy shtaiin
shkaiinal kalal shkain ochtal shtair
taltair ochkor al shtaiin daiin
daltair oshkol taltair
pol kain ain shkol chpain
shkaiin shtairal altaiin al tair shkom
oshkaiin qoshkol shtaiin al taiin shkal
ain shtol shal chkaiir am
dsholdy shkaiin kaiin chtaiin shkain ytarom
koral daiin shkaiin qochkor aiin kalaiin shkaiinal saiir
ytalal al alair shtaiir tolor ol
kaiinal shkaiin chkol am
tshar shkaiinol ol chol amam aiinor olar cholshpy daiin
kaiinol cholchko cholamam cholchty chkaiin olarshty chal cholshkar ol
okalchkol airal olal chor shtairal cholckhol chol shkar
chol chty aiinar olalchor aiinol cholamag
kol ainol olal cholaiin chkeeedy aiinar chol ckhol
aiinal aiinolchol olalchor chalchkol chol amag shkar chkair karchol
ochol ckholckhol char aiinar chol
kam ocholol dar ainor alkchdy pshal pchdy chdy cholchkol paiin
aiinar air ochol ain alshal dy amochol
dakar cholshkal ol aiinor chdar ochdy odar altchdy aim
dchdychdy dair aiinal al amychor ychdy chdychdy alkckhdy airor yshdy
oaiiinor aiin satal alaim ckholar alaim al shy
ychol chkol akal
kcholkedy apalol al otsheedy apalol al al chteedy
okolkedy shal akolol otshchdy akolal ol cholkedy
cholatal ykshchdy ochteedy chteedy akol chol otolkedy
olkedy okcheedy ksheedy chal kcthchdy akal otsheedyal
alal al chteedyol ol okctheedy
cholkedy ol akal oteechdy ochal akol
alal ycholkedy ol atol otshchdyol chalchal akor
ykctheedy akolor kshchdy olol teedyol
chal alar alchteedy ochal olor
chor alal chetechedy shchdy alal ol chal
akol cthchdyal shchdyol shckhdy
olkedy akal chckhcheedy atolol shchdy
chalatal otsheedy shkeedy
ator okckhedy okshchdy oshal
far oshol chyofol ytshchdy ypar faiir al okal chalpchdy apam
ator oshor ytshchdyar shal ytshtchdy okshchdy okalal chalkshdy yshal
akar ar qoshol aiiral al ytar ar
oeear chalkshdyy yshalal qotshchdy oksheedy ykor chalatam datam kol chom
otal otshchdy shtatam datam ychoral
pshcheedy qoshpol ol akar
otor aty ychor chaltchdy ychor
ytar oshar ychor chaltchdy
akarol ar sholchy qotshchdy ykam
ytarar chaltshdy al
qokam ychor shchedy chedy yeear ochar
olotor akar aiiral cholkshdy
qoshtal al tamychor cholkshdy altshdy yeeom
dator olokol qochtor otshchdy
altcthdy qokam dam cholkshdyal qotcheedy akaraiir okaltchdy
ytamychor qokal odator ychoral
oey chol okcthchdy qotcheedy kolol
yaty altshdy qotsheedy
yshal alkchdy shcheedy cheedy
dakol qokcheedy olytor akal
shcheedyol ychol qoeear
kaiin qochar olkchdy chalkeedy aiinol ol
otalteedy qocharol qochor or chalkeedyol dalkeedy aiinal cholkedy
dalkeedyal al ain oltchdy qosham
olaiinol qocharol ainol char olqosham chalkeedyaim
chalkeedy
pal aiin cholchtol cholpeedy om
olaiinol aiinar olkeedy oltchdy cholkeedy dalkeedyaiin sham
okalkeedy qocharol olkchdy chalkeedy ainol qocham chalkeedy
oltshdy qoshalar al ar chalkeedyal al olkchdy
chal chalteedy olkeedy qocthar cholog
tor chol charair ochol qocpharol ckhar sol chfaiin
char air ochol chalaiin al yctharar cholaiir chtaiinol solfaim
chkaiin qoctharol ochkaiin qocthar qochol dar cho aiin chkaiin cholair ochol chorair
chor chtair qochol chkaiin char air chtain ckhor chtaiin
airol chtaiin ychol aiin
kcheekal chalaiin otchol okamal chdar paleeam solkaiin alolk daiin
okaiin daiin tckhor or qotchalal ochal ain
chtair aiir ytamol qochal dol chor ain ochol chkair
airal al ainal tchalal oral oshal ckharol ar
pchdy or pol aiinor dar araiin olkeeedy ol
olteedy shor ainal aiinol olkeeedy olkchdy chol oltchdy
ychdy olkshdy shdar shoral olaiinor sham
shor ochol ol kshdy olkeeedy ol tchdy om
sor olkchdy ol tchdy shdal ol keeedy shor shar ar
yshor oleeedy ol ychdyol shdy ol
olshdy shol oleedy shdom
sor or
kchkedy kshdy aimaldal ol kshdy aiinar qofaim
ol eeedy ol eedy ol kshdy olkchdy
yshdom oshdy oltchdy yckhol ol cholchol shar olkckhdy
ycheor ol eeedy
ysham
kshchkeedy sharar ol keeedy sho ol tchdy shdckhyar
sorkchdy ol kchdy sheeol oror olchdy chol chol arshar
otchkeedy shor olshdy shar shor or oeam
yshar shdom shorol ol eedy ol keeedy olchdy
olchdy oltedy ochar sol oeal olkshdy ol
yshamolaiin chol ol shdy ycham shal al shol shor
aiinal oleedy ol chdyor shy yshom
oshar sorom
pqopaiin sor daiin sor or cheedy eedy chkor
schedy orcheedy ochkor chor daiiin chor or
yshtor soror okeedy sar chal daiiinor daiin
chedy sor ochal al shtal orcheedy
cheedy sal sordaiin shtalor al chalcham
schedyor sol chtor or shkor or
qokaiin shtalor or cheedy dain sol
oteedy daiir sor kaiin oshtal
ykeedy chkol shtarar sarchal shal
okedy cheedys eedys shtolor
sal
kshor chedy sor chporchdyal chol ypom shdyom
salal shor cheedy air orshkor sar
solchtor shalchal aiin shtorar chedy dar ar chkal
ody okchdy shal aiir chaldaiiin soror shtol soror chkol
chedys okeedy okeedy chkal al daiiin chkol
schedyor sar toloror
pchear kar so chkol ytchor aiiror kan chol olaror
ychear dan ytchol ochol ol ytchol ainal cho
ychkar qochol ochkol chtal chtal aiinor or char tchol
cheey okchor yeeol ol ykcthor dan ol aror
chol arorol ar daiin chkol ychol shol chol cheeo
kshkar shkor ofaiin ydaiin olkchdy ytam
qokcthor otchal ochol aiinar ar kolychol shtar shar oteeo
ykcthal anol char ytcholol dan qotchol om
ycthol chal al aiinol cholar san
kcthor tcholom ydaiinom
kokaiin chpy cholal kychol shyol ol kchdy tchar chedy aiin
chko daiin ochdy chol ykedy shoal olchdy chdychar cheedy olchdy
shyor otedy chkar ochdyol okeeedy chor chedy xol
ykedyal opaiin kodaiin xal chkol xar qochdy ocham
to chkar ar choloar ordar opeeo peeo
kolxar okedy kycholal yteeo dair
ytaiin chtar qokchdy oeedy ochkom
ol xar air tarkchdy
chty daiin chkair kair ockheedy
ychtor daiin ar kchdy xar
archdy oar okchdy chdytchar
qo aiin tarkchdy
kshkar ain ar kchdy sheeor or yshal am
karain sheeoror or kar ar dain ochdy yshor an karan
kar sheeoror qoshal oryshal chkain qoshor char chdachdy anaran char ar
schar ar chy shealal anaran chdachdy shor ytchol ar chtaiin
dshtol chkaiin taiinar chtaim
kchdyol chal ckhalckhal orar kal daim qopalshdy ypalol
oairor or shor sheeor sheeoror aiir shor qotchar oeedy
or yshal shar aiiinar yshor arol chtaim
ainal chor ykeeor qoshalory aiiin oshal
aiinor or chkaiin oteeor aiiinol
qokeeor or araiiin
cheeor ar qoshorar
pochal cheeo olaiinor qoshor chol aiinol kcheeor ykar yshoral
qokshor cheeo olaiiinal chor qoshorol chal cheeol ykeeo yshor
chor qoshorol cheey yshor cheeor okar qoshor
fair ytchar olaiiinol shalkckhdy chdachkdy ypor arar
dairar yshoror cheeyor yshoror ykorar olaiiinar qochar dair cheeol
qotshar ytshor ol aiiinol qokchy tchy ol aiiinam
ochy ychol okeeo alkckhdy ochor ychol cheear am
paiin pcho chol aiin alochor chorol chdcphpom chtar
chor chy chor chochol air chdcthtom cholaiin chdckhkor an
ochar chychor ochdcthtom chdcthkol chdcthtom ochor chdckhkor or chpol dan
chdcthtar koltom air chy koltom
kcho chorchy chor or karolkom ol tom chdcphal qoshol komol daiinol
dar dair chor chy olkal ol chy yckhor chdctho chor or chol
choral chy chal omolom
pal cho dain ain kain dain omarar
aiin chy dainomar chy aiin dail chal ainar
aiiin daiinoror chkal air dainar ainorar aiin
yan airar odain dain aiin cho chom
odain kalair saiinorol ainor chol omorol air daiinor
daiiin yar ain aiin dain air
kshchkol aiin chscphol ol chalkeedy ordchky daiin char okar
qokar ar kolaiin ordchty oshchkol ol qokar charokar chy chalteedy
kolaiin char okar karokar kolol cholteedy ordchkol shchtor chalchy yshchtol qokar
okolteedyor charokar am
tchal al olain alckhdy pcheedy kar shpair dam
oshtshol chkar olair chscthol ol shtair tair charykal dar
kolaiin alolain qokar ain karolair chordchty aiinar ytam
ykarokar shchtar chsckhor ainolair ol ain
charokol aralaiin olaiin aloraiin olaiir ordchty
chor olqokar chol
pchdchol chy chpol chy opar chy olshedy
chyokar olsheedy kolchy qokar chyshedy kolchy
ochkol chyotar chdchal oltchedy cho
koltar ocho chychkol qotar tar qochkol cholsheedy qokom
ysho olto
pypar chpal shal aiin pain pchol
ochdeeal kalshal olty ol chy
okar ar chtal ol to chyotol char olty qokam
chyotor ychkal chyotar oleey ol tar chor
oshdchar chochy chdchalol dain chdckhal am
polchcpheeedy chsckhar qochdy olshdy chor an
choran ar olchckheeedyar choran chsckho ochor olchdy
dcholchdy olchctheeedy chsckhal chorain ochsckhar
ar qocthdy chor an olochor
oshdy olshd chol ar
dcholaiin cholar olshdy cholchdyol ol
ockhdy olchdyol cham
kchdy chalan ol chol shcheedy
chamol chalain qochor olshdy qoshdy tshdy ol ochor
ockhdyolchdy choran ychal olchdy chschal al aim
chor an olchdy oshdy shdy chalaiin
ychalol chsckhol chor chkam cham
olchdy cholshdy ol char ychdy
kokeeedy choleedy chal al chol ocfhdy shtol shpy
chaleedy okeeedyol char alchol koleedy shkal al shko oteedy cham
chalal shal al chol chol oteeedy chol ochdy tolshty shky
alchol ol shty cholchdy ochar chy ockhdyol qoteedy
otolchdy chol ol tyshtol qoteedy cheedy qotchdy cho
oshkal chaleedyokeeedy alchol al chol shky shkar ar shtal ychol
olchdy charar olchty shko cheeedyol chedy edy shtar olchty yshal alchol
okolshdy shtal tchdy okolchdy okchedy
ycharol kalam
toshol chyol dy dckhy shpchd shpal
dckhar sholchy choar dckhor shtchd
osholol taltchd odckhy shtol shkchd
shkshd shkchdol chyor odckhor kchd
odckhy dckhy shkchd shkol dckhol chdchkd
oshor dcho ydckhor chyar ydcthal
dckhar shkchdy kalkchd alted
qodckhy choar ydcthy shkshdol shtol
qodckhal shkchd yshol ol shkshd shkchdal
shkckhdal shtchd qodckhor or
odckhyd shtchd dcthor qodckhol ol
yolol dckho dchor or
shkshd qoshol qodckhor sholol shkshdol shkchdy
qodckhol shtchd ychol chyal dckhor chor shkshdy
dckhal al shtor shkchd oshtchd
pyshol alshpor shchfeedy tchdtchd shkol
shtol al shpor chd tchd shkcheedy
oshtar shckheedy sholal chdy oshtor
ychtar chdtshdy chkar torchdy om
shol ysholal chd tchd otchfeedy yshor
omorchdy charol chdtcthdy shkol shtor om
shtor shchkeedy yshtal shchkeeedy chkeeedy chdkeedy yshtar omorchdy
ochtol shtor yshol shfal chdytor qoshtor or
dkolshtor chdy tor shchtedy chkeeedy shtor
ychol chteeedy torkeedy yshkol shkol
shtol chkar shckheedyol omor chdy chteeedy
qochol shtar oshkal ycham
kedy ychfal odain talycham ychamal cho oshpol shal
shkol oshal odaiin ychtol ychkol yshal al
ydain chkar oshor or koloshal dainal qodaiin
ockhamal daiinom
pchpar shol ol shtal altshdy shor cholykom kshalkckhdy oltshdy
koloshal shalkckhdyol chorykom shtal chol ykom alkshdy
ocharal alkchdy shol chkar kolyshal shar daiin shor
oaltshdy sharol ar shtal chor ykog
yshar ar
popain koshor ypar chpal dainal aiinol chal
otom shkor altckhdy al char yshor shkom
chy yshol oshtal daiin olkckhdy ychol shtol
ysaiin shpal oshtal am
keedy oshpar shdyar palam al chteedyom
yeedytar ockhar shdyaral chteedyar yshkor shdyom
sal yckhar chkedyol otcthar qoshtar ar yeedy
yckhor tar ar oshkor shdyol
ychtor chal al ochol shdyar tchom
teedyom qoshtar ar shdyolor chor shdyolor saly
falfcfhdy shpar fain shkar kal
shdyol ol yckharol ytcthar ochdy shdyar qochtar oshdyom shdyol
arkor oshkar chol ochal shky shdyol shkor ochal
oalshkar shdyomor oeedyto qochdy ychdytol ol dain shdyam
qoshkar shkor shtam
oshdyol altckhdy altchdy yckhar
shdyoror dom
taiin shdyor pain olal qopair choarol dol kchar aiin shpcheedy
ol air shdyar ar qotair shtcheedy oly choar chor
shtcheedyol shdyar cho chor ykair oshtcheedy qotaim
tchor shdyar shar qokair daiin faiin dor
kair shdyor shdyol choar daiin aiin chool dair
shkcheedy shdyal aiir dair ol
pchar ain chol shdashkdy
dair cholchol shdor chal
otair chal shdyarar shdyor dairol
shdyorar dair shdyal shdyar qokaiin daiin
daiiin chalshdyar al aiin ykair
ochor air shdyor
pchor aiir shfol fchor dair pshdy
oshdy aiiin tolchor shdydair dydaiin daiin
daiil chol ol chy daiin aiin
oan saiil chol chydaiin ochdy
chor odaiil oaiin aiin shkol cholchol
cholchkol ain tolchor char ar dysair
dain cho char aiiinol ain shdydair qoshdy
ainol daiin char ainal daiin daiilol
ol chor char kolchor ol
saiin choleeky ol chor shdydain chol
yaiiinol cholchol olshal saiin
olshol shdydan cho olshor dain chorchar
daiinol aiiinol qoaiin cholol aiinol dysaim
ochochy shtar aiinar yaiin ysaiil ololchor
yckhdy aiil chol dysaiin shdydain oain
shtaiin olalshal ol chor charar
oaiin chol aiilchol chal daiin yaiin
osaiil ol alshal ol chor shdaiin chordair oair
char shdydain shdydaiin an kolchol
chol ol chal aiirol chydaiin shdydaim
yan yaiin chal yaiiin aiin dain chom
saiilol oair chor yain ockhdy dan an
dysain qoaiin aiileeal al
pcholpeed taiin air chpal dysaiin saiin char an
aiin chalteed aiin chty aiiin dysan saiinam
saiin alteed san charan chtal tyaiiin ochtal
dchar an chalaiin ochty chtal
par ar ol omor oshdy chfor
chkol oshty dshol aiin dysain dysair saiinol chol
oaiin chalaiin ain aiin chkal
chtor chalked ochty chky yshky
chko dysaiin saiin saiinar
ochkar daiin chal aiin air
sair dysair sair shol ychkar
oan cholkeedy ar char chtom
chalty ochol ochdy chky ky dysaiir
chty ochtor omoromom
kchalckhdy chpo shartair ol aiir chol daiin
chal aiirol dain sholtaiin cholkchdy sholkair daiin sham
char dair chalkchdy sholkaiin airar choltchdy
daiin aiinar cholkair chol chalkchdyol chom
choltshdy aiin dain chky shol taiin chal
chal daiinar kotair otaiin totair otolkchdy ol chky
oshol daiinar daiin shar tair shy ochal ochom
char okalckhdy daiinar air choltair shtaiin shalkar
kyol sholtair sho chor okolkchdy aiinal
daiir shar tair okair dain
tar sho daiin aiiin ochor pchy ytor ofar chtor
qochor qochor shdaiin okar chochy dain qotor chtor chkam
otaror shy shdain ychar qochol ytorar
qotor dain qotor otar qochor
qoty shky shodaiin odail
ochar ar chkar oshal oshy
qochar osho torofar shdair daiin yeear ar
ocharar chor chty shdaiin shodaiin ykol yshal
ytolal dain dair shdain yshal shto qochol
dain ytol ocho oroky qokor
saiin oeor ochor or
oeal daiin chkor ytom
qoeeear qoshy sho
kol qopeeear alkeedy charar qoeear yshol
dchol alkchdy al qoshol cheeear qoteeam
chalkeedy chalkchdy chorol or altedy cheear
oalcharar chol yshal altckhdy qokeeeam
yeeol alcharar shaltckhdy al cheeeam
alkshdy chaltedy alkedy al ortedy
ychar ar cheeeam qokchol
kshkol ol alpshdy paiin cheal yshol
shol altedy oeear daiin char qocheeor ysholar
dcheeeamal chaltshdy chor alaiin qoeeary cheeeo
skolol alcharal chalchor al ain sham
aiin qokeeeamal alqoshol daiinar choror cheeor
daiin okalkeedy al shalal cheeor char altckhdy
okolol ortchedy or
pol or tchedy sharchal orkedy shalchdy chsaiir
olor chsaiiral cheeedy sholchdy orkeedy chdaiin or kedy
olor shalshdy orkshdy orchedy or kedy or keedy
shalchdy orcheedy cheedy or
to orchedy chy oredy okaiin alol
ochor sholeedy orcheedy daiinal chor sholchdy or edy
ykalchdy chor or cho or keedy oshalchdy ochsaiir
schochy chochy koleedy om
kchdy ored dair chpo sholchdy cpho
ockhochdy ckhochdy chdair chol omoleedy alor daiin chedyar
or edy dalshdy al ckhy shalchdy chor or
chor or or ed y alckhy oredy choror
schochal al chdain oredy chkeedy
kykeeedy dshochar aiin olalshdy ol chdy air qokaiin chkchdy chkedyary
ochtshdy daiin aiinol okeedy dchychal ol alshdy otain tain ychkchdy
aiin ol alshdy odaiin chkeedy cheedy otchedy olchdy ykair
chkchdyar ar alchdy olshdy alchdy
tochteedy pchdyain chal orain pair shdyal ol chedy deeo
olchdy ol dain chol olchedy shalchdy al chdyair
oalolshdy oraiin deey ochkeedy chteedy ochol alolshdy
ochor oeekchdy shol chalchkal orair alshdy al kaim
ochkchdy aiiin oraiin alalk alolshdy shdyol om
chdyaiir olchedy oraiinalal or oololchdy alshdy alalchdy
chy ol shdy daiin
kchkal sair dckhor oraiinar cholol choltshdy shdyfam chpeedy olor
olal shdytam dchy air chol cholkshdy dckhor ol om
dshy kalair aiin chol olol cholkshdy cholkshdyd oshdytam omol dshom
fol chkol chaltshdy qopchar char aiin omam
chteedy shdykal al alain air olar chaltshdyar ol
aiinomam omar tchar alalain aiin chol altshdy dcho shdytor omar olol chololom
dchy chy shdykar choltshdy aiin chky
dshol air ypor chol cholchol shdyal dytam sharor
yko cho aiin dcheo charal dshor shdyal air omy
dsholal ol ain chal al ain olchkol chtol dchol
shdytam saiin olal charal chtor or ykolkshdy dchal sckhy
daiin chty ty daiin ol ol daiin dchy
kqokaleedy chko ainor dcphy chalal dsho chpol
kaleedy chko qotalchdy charal ar dshy koainor dainom
dckhy qokoleedy koainor chtol choly char qotalchdyar dainal aiinam
chary ochko dcthyal chto qotalchdychar dchy chary
char shyoain chtal charor chtar ardshy chol dalchdy am
alchdy ardchar ko daleedy seear chol
dckhor odal al qo oainar okshy shyoaiin chtal
ochol dchol chal
pcholpcphdy dchy ol aiin chalchal kochol okolckhdy oleeor chalchal al chfar
chalkckhdy choldchy ol ain otolckhdy yshal chal chal daiin chalshal alchkar ychtar
ychol air kolchdy chal chal cholchal qotolckhdy qokolckhdy tarchkam
talchdy qopolchdy chaldchor chal oldy oteeedy qokaiin chalchal
kolckhdy aiin ol chdy chaldshor qochol olshdy qokolckhdyar olaiin
ychar cho cholckhdy
kykor qochar qopoleedy chol aldol yshor kair
al dol dshol saiin cholckhdy cholpcthdy ain
ytoltchdy chal dshor chol kaiin odol
kchal dchor odar paiin chol ol ckho olchdy om
yain oleedy chol chal omolchdy qotolckhdy ol chal qokolckhdyar
dar choltcthdy qotolckhdy koltcthdy chol olchedy
saiinol olsheedy olkchdy archkol ychal cholchedy
kshkchdy olshfeedy ol olpshdy cheeam oshol olcheedy
yolcheeam ol olchteedy oloshol oshkchdy olteedy cholcheedy
yol cheeam olkchd olchteedy cheeam oleetchdy
qool cheey cheeamol cholchteedy
olol yolcheeol cholchteedy shtshdy
kockhdy olchkchdy yol cheeol


==> anc/data/controls/selfcitation/selfcite_seed2.txt <==
pchal cheedy sholshdy qopol shar ar chalchal shy dain shforchdy
chol tol cholshol ol sholchdy ol archal chal chal dainor sharar
darchor chol shol sho archol cholol qotar chalshar shkalchdy
chalchal chor chal chal shydain shoshy archal shol cholshol
ytaiin qotol cholshol qokain chalshor chol
okainam
pshy chol ol tain cholshy kain chor om
otaiin sholshdy cholshal daiin dainor aiinol osho sair shkalchdy cho
ykaiin daiinar ar sholchdy
sholchdy sholkar shtalshdy
kchkainor chol shol char aiinor shol chol om
sholshal aiinar okolchdy ol chol shol dainor anam
chalchal chkainorol ochol sholcthdy shtalshdyol chol shy qokair cham
oshtain chor qokar chkol dar chor shkalshdy kolchdy okain
otaiin ykaiin ykolchdy oshol ol chol shar sholeedy daiinol oshtalshdy al
shalshdy shtolchdy sholchdy sholckhdy ol cholshor chal chal shalchdy ochkainom
dar chor tolshol shor dainoror chko to cholom
daiin shalchdy charor shkolchdy cholal sholcthdy sholeedyd ol chy
ykolcthdy chdainor daiinal shol kar sholshdy
daiinor sholckhdy sholshol sholeedy shtalchdy
shalchdy daiiinal
tochol shpalchdy aiin shol cholom ol aiinorol or shkalckhdy shpy
ochor char shtalchdy shtorchdyd dairar sholckhdy oshalchdy chal shykair chol
shalchdyal chol cholchal y dairar sharar otolchdy chorol shol
chol daiinor okolchdy shal chorom daiinal shtolshdy
tol sholshal dairal shol shal omom cholol olchol daiinal osholchdy
ochor or sholar aiinom
ykaiinam
pochol sholcphdy cheedyol shydain kchal chol shkolshdy chpainor
ychal ochkainor ytolcthdy chal ychol ochal ochkainom
ykolcthdy shkolshdyor chol qochal al chor shtolchdy
yshol chal shalcthdy ochol ocham
foshfalcfhdy ypalpchdy ainar ar yshal yshar saiinar fainor
chal okolcthdy yeear chalol qoshol chol sholcphdycheedy chalchal shkalchdy chtainorol
otalchal char chkor or daiinol okchol qocham cham cholshol ochol chalcheam
ykoror cho cho chkol ainal oshal ychar daiinol ockhor
yshor qochol charor chkainor chalchal qocham saiinol ainorar chalchor ochtainor yshar
otolchdy ol yshalar sholkchdy ochal qoshal
ksholchdy olyshal daiinol shol sholshdy
sholchal ainol shkolshdy
shaleed sholshdy shal ainam
sholshol sholchdyol sholshed ainom
ainolol sholchdyol sholchdy aiinol
daiiinor or sholchdy daiinolol airol sholshdy
shor shalshdy sholshdy shol
kochol shar shodaiin ol yshal aiinalol daiinar sho
sholshol ol shalckhdy sholchal shydaiin aiinol shalchdy shalshdy ol yshal
dshol shdaiiinor olyshal sholchdy ol sholchal oshol sham
oshkolshdy shol chdyol sholor sho airor olshdy dainag
daiiinor or aiinol shol chal shar ar shtalchdy ainamal shkol
sholshdyar olckhdy otolshed shaleedy shal
psholcphdy shaleedy shar charor qoshal al shpy
alshky okchal shal eedy cholol ol shto shal
shar al shky olol ol shalshdy chom
ychol olar aiinal ykchor
ksho sholckhdy shydain ydain ytchor fshol ol chalchol
dshockhdy shal olchol qokchor aiinal chal chol sholchdy olol osho
daiinol olo sholkar olol kchor aiinolam
sholchal akal oshal cholchor daiinom
fsholchdy chol chor apar atol
chdaiinol chorakar or atol cholchom
sholshdy chol chom cholakal dainar
daiiinal okolshdy daiirar chol sholeedy sholshdyam
okolshdy aiirar cholchom chol chom
shol shdyam ainar shalchdy
shol shdy daiinor char shalchedy
dainarol ochol chor or okolshdy
shalchdy sholshdy daiinolol kolshdy ainol
shol shdyag
kshal shdyal chol shpar cham
datar ar shalckhdy al chal
okaiinol aiiinol ol sholchdy olchdy char
saiiinal aiiinar choror qokolshdy
pchol shal cholshar shtorchdyd yshol tcheedy archal
daiiinar saiiinalaiiin chol cholchom shdyal cho chal daiinol
shko shdyol aiiinar daiiinal cheed
psho shalal al ypchor shkolshdy chkol
tarar chy shaleedy shdyal daiiinar olainol cholchom ocham
yshol qokaiinol daiirar sholshdy shdyald al otaiinol aiinar shdyol
pypchor qokaiinolar shar ar qofaiinolar alal chor ychol
ykchorol sholeedy al oshar otchor sholchdy ol
sholckhdy shalchdy al sharar kshor tshor okoleedy
okoleedy kchor shalal osharor yshol otolckhdy toleedy dainal sholchdy
ytchol sholal al daiinar osharor shalkchdy
chal sholeedy aiinal sharar ychor
kakar ar saiinal shor saiiiror
char okolckhdy sholal atar osharor
sholol daiinar sholeedyal arar shalar
aiiiror shol ol shoror airol shalchdy
yakol sharor sholor charor ar dainal
otolchdy ol akor daiinar shol chdy
sanar chol saiiinar sholal shalchdy yakal
okolchtol shal aiiinar sholchdy
fsholchdy shalshal shalchdy shol sholshdy daiinor shol chdy
otaiinol shal al chdyshol shalchd chkaiinol shor
oshal sholeeol ol shalchdy chkaiinolor shorol
dshalchdy sho daiinal shalchdyol shar chkaiinar
kshar dcholshdy dalchdy aiinalom
ysharshdy dolchdy aiiinam
oshalchdy shol shkcholshdy aiinar
aiinarol dchol shdy oshor alal
qotaiinol daiinal alshdy al sharam
oshal dolchdyaiiin daiinar shalal
shal qoshal shalal
dalchdyaiinal al dainol
airal shalol
pchal chal shal shocphdy aiinol
shalshal chalchal chol aiinor okolchdy airar chy
chy shochdy okolchdyair atol aiinor cho aiinam
oshal al shochdy oshdy chal
ychol ychdy chal char ycthar
ychal cho shalshal
tchol qoshal daiinol chtolshdy ol
qochal chochy chol chor aiinorol ycthor
cholshal ochol shol ocho aiinarol chalchal
octhar chal al sholeedy qocho
yckhor oeedy sholkchdy shal shal sholkar
oshal shalchdy chochy qoeedy chy aiinal yckhar chkoleedy
yshol kar atolor aiinol qoshal aiinol
choaiin chalal shalkchdy ainom
tshal chal chalckhdy ksholshdy airol ol pchol sho shalchdy
chalkchdy olchol oshal chal shaleedy airolol kolshdy sholeedy chal
dairol shochdy chalshdy ainor olcthdy sho chor cholshdy
chal shdy chor dainor kolshdy ochom
kykchor shalal chalshdy al shal shalchdy daiin cho
dairal oshal choror sain olchdy otaleedy dalchdy shochdy ainom
odainor ochol chalchal cholshdy shalchal
tshdyal shal chal sholckhdy shtolchdy dcholshdyal shalchol shalchdy shor shalcfhol
ysholckhdyol shkal shalcthdy sholcthdy shal cfhol shol
arol sholkeedy daiinol shalcthdyol danol sholchdy ckholckhol shor om
daiinal sholtchdy daiinor shal chdy daiinolol oshor shaltchar okolkeedy omom
dainol oshal sholkchdy airol shor sholkchdy ol sholtshdy
shalkeedy yshal daiinom
fcho chdaiinom shydaiin sholpchdy ochal sharar aiinal chorog
ochdaiinor daiinal shydair sholkchdy qochal chochdaiin shodaim
sholkchd shol kchdy yckhol qoshy sholkchedy shydaim
shaltchdy ochdy shtaiinal sholkchdyal ychol shar yekeal
yekear ar shalkchdy chochy ochy
chy chdaiinal al otchdy chal shkaiinol
sholshol qochy dakal sharal ykalkchdy shor okeedy
shkaiinal sholal shkaiinal al sholtchd
chochol ochdyal chol qochy shaly
qochyal chalchkal otshdy sholtchdy chor tshedy shar
saiinor chtakal shar dakalsham
ychol ol osholkchd sholchdy yshom
yekeor shal al
ockhdy shkaiinalal qockhy chol
pchol cphdyal archal shaleedy chy daiinal cholchol ol aiinolal sholshol
chol chol chochy daiinor shaledy ychy airar cholshar archar
dakor cholchol sholchdy olaiinol airarol chyshal ochol
oshey korchol chotchy daiinal chal chyshar cholchol ol shalychy chkakor
shalyshar char dakol ychyair sholeedy
kar chpaiinor or olain
osheey sheey cho sholchdyol datom
shcho oeeey chyal char
ochol dakor daiinar sholshdyar shalychy
yshor shckhol daiinom
kol shchy oeey eey airol shalochar
osheyor daiinor archar ar
shal ochar chochy oshy airol daty
daiiinor chol saiinol chom
yshol aiinar chor airar ar sholchdyal ol
chol shalychy ar char
shkal daiinol ochy aiinarol ar
tchy chy shtshor
oshaleedy al shkckhor airam
ochal daty ykchy aiinol
oshtar shckholdaiin aiinam
pshal pardaiin cholcphdy afam aisal aiinal
shar atar aiinalais atal al ardaiir aiisal aiinal
yardain atal ar daiin atar
shdaiin akar datal airol sair aim
okaiin
tchor or shy airal chkaiinorom
oshalar aiiinor or atol ar daiin oshal
shdain ykaiin oshor okolcthdy aiinorais akal aisalal
char aisalaiin al shkaiin shdaiinar ardaiin oshald
qokaiin chor atar dair atol
pyshal daiin afor or sholpchdy ako afal sholckhdyom
daiinor atar chdaiin shol ckhdyom dako sholkchdy atol shol
shaltchdy dain atar akol shor ckhdyar shalkchdy shol ckhdyom oshal sholatol ol
ato shalshol atar akar otol kokchdy tchdyal al dalkchdy
ockhdyol sholtchdy atarar shal
kcho afar shar chal shdy orkchdy shar cho py
or kchdy saiiin aiiin shol shal akolom
akol ochdyor chdan sholatol ator orkcthdy datol shol chy
ockhdyor shal shol ako shalatar shalkchdy shor sholkcthdy
tyshty ako cho aiiiroror cho apal shalchdy olpcphdy
osholchdy chal olchdy aiiirolo ocho sholshdy chy olpchdy
aiiiraror ako chol olkshdy chy chol
cholkshdy sholchy qoshty aiiiror aiiiror akar olchdy qosholchdy
cholkchdy shaleedy ychol sholcthdy ato aiiirar ar char ar cholkckhdy
datol ol aiiiroror cholchol olchdy akam
shol chtatol oltckhdy chky
ychar ysholshdy
kar chal shkalchdy alar cholapam olaiinol chtaiinoror
char ar ochalshdy sholol olol ycharyshol sholchdy
atar chor shkalchdyal aiiiroraiiir shor olcthdy cholchol ol
airar ysholshdyar oshom
oatom
tain ain chal cholchdy chpapolol oltchdy sholpshdy chy
chol chol ochol ol choltshdy ol ar okolcthdy ol
ol chdy aiinol ysholchdy cholol oshol akam
osholchy tolkshdy charar qochar qoshalshdy sholtchdy airary daty
oaiiirol oeeolckhdy ol qochty ataror chalkcthdy al
ochalshdyshol yakor olkchdy ol qoshar qoshaleedy ychtatol shol chalchtam
aiinor osholtchar daiinol airarysholshdy chtakol oltshdy
yshor yakor
pchdain toryshor cholchol dakam yapar cholatam shyairal shy
ochdaiir shor chdainory atar ar chdaiin akamam
ochdaiiror datar shoshky akol ochdaiin qoatar am
shy qoator sho shyaiinal al tarag
otarky yator sho daiin aiin shal
oshol otolkor saiin dalkol shoshy chdan
shol atar shosho dail shyaiinor oatal
arar shar yakal al ky
shyaiilar atalor sair shol atol
yky aiinal shdaiin dakal
shodaim
kshalchdy shalaiin kolshdy ysharar shochar ar ochdaiinar
yshochar shodaiin shalaiin shol shdain oty
aiir shalaiin sharkal dator alarag otalkar chdy alarag
qoky ochdar shoshy sair dakar dalkol aty qoakol oshy
shal akal oshol shalaiin akol ol yam
ar ykyaiin ator
kchol apor pchdy apal daiinal akor apy apal aiiinal
daiiinol ol akalal cholakor daiinol aty ky akol
daty aty atar ar daiiinolol olakal ochol ol daky
chor chol akor ochal ochdy aiinal al olatar
dakor daty atar olakor daiinal daty aty atar olakar
kykchor daiinor chkaiiinar chy ako om
okaiiinol chal ochdy olatal aiinal atol atar aky ol
ainal daiiinar ar atol o korty aiinam
oakor qokchor cholol atar saiinol aiinalam
dainol datol tam
tol folam ol ain sholcthdy daiinor amam chol aiiral atom
aiirar atomaiir olol shol cthdy daiiral amal al daiiral ychol
scthdacthdy ainol ochear oly atomaiir daiinoram ochor aiinorag
olol ol ykaiiral aiin shor daiinal aiinoram ator
pcham aiiloror or olpchdy shy ol tchor
chol ocham ailolor shol cthdy
dainol aiilor otaiinor shal shdaiinal
daiinoram daiirar shol cthdy
dator yshal qokaiiral chy ailol
cthdacthdy aiirar sho cheal olol
ytaiiral oshor aiin cham
ytaiinor aiiilal chealol
tcham cheeolal chal cheal cheal aiiinal paiinor aiiilalal
ainol chear ar chkal cheeal aiiiloly chear aiinar ailorol cheeeol
cheal cheeol ochkal aiinor cheor aiiilol chy ainol cheealol ainal okeeeom
otey key aiiilar chalchkal aiinol ochear ar cheear cheeal aiinom
tey eo chal cheolar
kaiin cheealol qopor chol chalchal sholchdy apom chdyapal
aiiilar cholshol chor char akomal aiinal al ainor chealar
chal cheeal oteeal chyainol cheealaiiilol chaleey aiiilal
chal chal alainor chal al chdyakar
daiinor cholshal ochal chol aiinarailor
chol shal shalchdy
ochkalaiin al ochom
kshkalchdy ochomal shalchdy yeeom ykckhor ochomal shalckhdy olkchdy shoshfy
ykckhorochom sholshdy shkalshdy al oeeolal shkalchdyal oltckhdy kcthor or
oltchdy ol shkolchdy osholshdy shalkchdy ykckhol sholtckhdy
pyapar ar osholfshdy chol chtolol apal cholsham
ysheeom sheeom chomol sholshdy tolol qoatar kcthor shalckhdyol olkshdy
yakar qokckhor sheear qokckhol shkalchdy teeor or shalchdy
oshomar shkolchdy chkalar shalkchdy sholkshdy aloeeol oltcthdy olol
fairol shalpeedy yshar aiinal chol apor aiinal chalchol
dairol aiinor ator ychar atar ainol aiinor aiinalchal chalckhar
okairol shalteedy aiinal daiinor atar yshal aiinor or aiisol chalckham
daiinol aiinor atol airal aiinam
pshol shdy aiinal cholshal dairolal shpolchdy dairol aiinorar afo cho shocfhdy
shdashdy shalkedy akar aiinoror ochol shkalchdy airar airor sholteedy ako aiinam daiinal
yaiinal oraiisol shtoleedy aiinamair
oshy aiinol oraiisar chdyshol or aiisol chomom
aiisolchom aiisolchom shyaiin chdyshy dyshy charor aiinoloraiis aiinor
ochar aiinar ar aiisol airal ainol ainol
yshol chomol ycho aiisolair ychal aiisor chalom
aiisy ochol ainolain aiinorol aiisolair aiinar oshalchdy chal
daiisor shalshal aiinol ykalchdy charol shy
fofeedy shoshky char olfchdy shaledy al chkor shal alshdy
chol ol okchdy shochky cheedy alkshdy shalal ochar shor alshal
oledy qokeedy shocthol olkchdy shal edy korshal alckhol alcthdy chor qoteedy
oled chalcthdy kchdy
kchol shycthol shochky tchdy aparol ochky pshal aiinalar
al ckhol qokchdy shytchol shochtal chalcthdy al alkchdy oledy
ol ed char qotchdy tchdy oledy ataro cholchol
oalchkor al qokchdy chalkchdy ol edy
oshar ar qokchdy shokchal al olkshdy
qotchd ochol qotchdy
paiinar otchd qofchdyol daiinor opchol alshpy pchdy
al shpy daiinar tchdyol saiinor am
qotchd aiinol qotchd kchd qotchol
qokchd shko anor chdyar tchdyol kcthd tcholchd aiilam
chdyal aiinol
kol fchd kain aiinar olain kchdy
tchdyol chdyol choleed amor al
ytshd shto qokshd chdyalaiin dairor tchdchd chal airar xal
ydairor aiilamol ytchol aiinol chdy chdyalaiin al
schdyal al ochdy aiinarol chdyal aiin
papar ochdyaiinar alochdy chdyar shkolshdyor schdyalal
ator shalchdyor dar shalchdy akor sholchdy om
shalchdyal akorol atoral akol atar
oaty akor sholom dor ataly
tyakor atar shol doratal
dy ator atar akoly ol
ator ataly shal
kshar apoly daiir cholkchdy cham
ator dalchdy shalchdyol dair atoral ocham shalatal atol
yakol dakor dyator or olakol shal chdyom
shar ar sho atol okaiir akoram
yshal ator atar daleedy ako
shal atal dyator dor atal
far atald akyal dyaky dol cholshdy dal shdyalom
sy char ar dy char dyako aratal chalcthdy shdyal okolshdy
ochalcthdy dor aratal ar dol ol shdyal ar atal dychar
araty dychar ar ar atal datal chalshdy chalkchd
akal ocholshdy dychol arator char shdyal chol qokolshdy
ocholcthdy cholchol ochol ol ocholcthdy ol dyshor shdyolor datal cholshdy
ycholcthdy arakor qocholshdy chkatal ardol cholshar qokolshdy sal atal choltal shdyarom
ar atal qokolshdyal ol qocholckhdy
sol akor
tochal akor aiinar cholakam paiiinar aporol
apor ochalor akor aiinarol ocham
ytorakal akal chamaiinar akal ochal
ochealal akoraiinar aky akoraiinar atorocham
aiinar ychal al aiinar daiinar aiiinor
ochol akor alaiinar qochal akyor
ychol qochol alaiinor chalor
akor ainal chol akar aiinom
ycholakar qocholal ol aiinal aiiinol yshor
qochalaky aiinaral char ochal
oaiisor ychol ator aiinaral airom
ychor akar cholakar airarar
ainalol al qochol aiinom iinol aiinar
yaiinor or akar dairom apor aiinal atam
yaiinar ar akor ator qochol
paiir qotchol ol char oeeam
qoeeam tchol qokshor tcheal oeeal aiin
qotchor cholchtol ychar chal yeam
tchor tcholol oey cholckhal aiinal
ochor tchor chorol chor osheam aiin
qokshal qoshal qotshor char ar daiir
yshol ychol yeamal chealal cholchky qotshol cheo chol
qokshalal ardaiir ochor qochar yeamal aiis chom
cholchol cholal oshol ocheam qoshol aiiin
ochor chal chol chtol oeeag
daiin aiin qoteeor aiin qochor or
cheeo qocharal cho air
fain choair shkar ycharol aiin aiinoram ainar shalchdy
shty aiin shtal karychar sholeedy ain ycham
oair ain ysham shty to shalchdyain aiinar
ycharar aiin
tcheal aiiin shoaiinol ychar shkor apol ako sholckhdy ypchoral
oshty ain shko daiin ychar ychar oshol
oal aiin ykalchdy al aiiinol ochal al aiin
oshky aiinor alaiin ain shty sholain
ocharar dain
par daiin paiin air shochky chal aiiinolor
aiis shkal air ykalal aiinar char osholy
oaiin air ychol ol dalcthdy daiin qoair
odalcthdy aiinal salkchdy oshom
pypchor okalckhdy alpchdy cholfchdy aloshom apom
ykckhar koltchdy alkchdy al chalkshdy am
cholkchdyal shalkchdy alkshdy al oshom kchdy atol
alyeeor shalkchdyal al qokchor tolkchdy
qokshor alkeedy oltchdy al kshdy alyshom
akor or ykckhor dalkchdy ator al yshog
kchkaiinor orcthor or shpal qopchorol
oltchdy shko chy dalckhdyal cholkshdy chtaiinol shaltchdy yshol am
olkchdy chkaiiinar ykchol kckhar okckhor amam kchorol atomal
qokalckhdy cholkshdyol ol chtaiinolal olkchdy okalkshdy yeeol amal
charar shor chtaiinol
chkaiinol ochal ochdy shaltshdy
olchtaiinol ol
pcheedy shaleedy al airorol shpalshdy ololk palchdy cholal aiiinol chalepeom
oairal alairor sholedy ol shtalshdy chal shkalshdyol chalar ol
ochal aiinar alairor kalshdy shkolchdy al airor
pshar aiinaralair chkal cholchal aiinol chalepedy shockhdy
aiinal chedy sholeedy sholol shkalchdy chol chal aiiinam
chol shol okoledy ol cham
kor shpalchdyol shor dar
okalchdy airor koleedy chto
shkalshdyol chal aiinal al dol
airor or darshor chol cholchal shtalchdy
shtolckhdy charal chol chal aiinol
aiinar airal sholchdy
kcheal aiinaral ypchoral aiinarair tshaleedy sholchdyair
shalchdy aiiinaraiin chey shal eedy ainolair
oainol air aiinorair sholchdy shaleedy aiinolain
oshal al chear aiinolain aiinarair
shalaiin cheey aiiinar aiin shal aiinam
yaiinar air olchdy ochal cheear cheeom
cheear aiirar ar anolair aiiinarain aiiinal cheeor
saiir sholeedy shal aiin aiinamal olshdy
oteeol cheeol shal aiin aiiinolair
opchar oshal shol eedy yeeal aiinaram
yteearaiir aiinal aiiinar ain
okeearar aiin chearol shal an sholshdy
air sholan ain aiinolair ychor cheeol
olshdy shoraiin ainol air qochor aiiinol
olaiin shalaiin sho dainol olochal shalaiin
oshol an shal aiin shal
yshar shar cheeol aiinol air aiiinol
daiinol dan sholeedy ain shalaiis sholchdy ol aiinam
sain cheeol ol aiiinalor ychol
ykeear shol an shalchdy daiinor shalan
ykeearal cheeol okeey keey oshal yshal ychor
cheeyaiiin aiinar air aiinor oshal olshdy ychal
air otalchdy airal cheear
fol ain shkolchdy aiinor ail apol oltshdy shalchdy
olchdy oshalchdy airal choltshdy atol choltshdy shalshdy
aiinol air shkolchdyor atol shalshdyol choltchdy shalchdyol
ykoltshdy airol qoshalchdy cholatol akol
kal shpy polchdy dyako ky kchorom
ychor atol olkchdy ol olkchdy chol atol shalchdyair
atar ain atol shkalchdy cholchdy
olshkolchdy aiin ko olkchdy ocholchdy
aiin ain y olchol
ochol tchdy daiinol ator olkshdy
oshalshdy ochol ol sholchdyal aty
sholchedy airalol chol atol cholkshdy
cholchdyal yol datar shkalchdyol atal sholkshdy
akol dain olchdy
pol apol ainol ol qoshkal keedy po
schol qo ator chol yshkal olakol y dakol
oeed qo sakal shkal kalakol atal
kaleedy datal kalshkal olatol cholkal y
qokal al eedy aty shtor atolol atal
atal kaleedy aty akal choltal atol qochkor or
oeedyaty oshtor daty kaleedy akor o y y
atol dchol atyal kalakol ato atol shdatam
sshal oshtor o qoshtor atyor chkchol
qoshkal alshdy atar akal al
paiinor alafal aleedy sholchol tcham qoshkalal chpar shpolshdyol chalchdy
ykalal chor or chkal al aiinoral sholchar ol chkolal
qokalal airol orchkal olkolal shalchor kalal
dsholeey aiinol otalal shal chor
shol chol chy dairol
ochor deeolshy ainor qokalal chal
oshar kalal airolor dalal deeol shy chor
otalol chor deeol shy chdairol chorshal daiinam
dailar okolal aiinolar sholshol sholchol shor orchkam
airor qochor cho daiinol aiinal
alalchor okalal daiirar shar
shol chol aiinal sholchy
cholshar daiinol ainal
koeeam aiinor shal atam ytchorol chol
datam tcholor qoeeam shar ytsholol om
qoeeam ainar atamor datam shol ytchalar
omytshol qoeeamar aiirol shalatam aiinoral
datam atam chol ychamal tshorar
shar airol airor shalatam ykchorom
cho sharair shy dakor
fafar sharair apy shdyolom dy chalcham
cholchtol qochalar dakar dakam qockham ckham ytcham
qochy otatam qoshoral oksham ato qoeeolol
osharaiin shal shalatam qoksham yshar am
atarar datam atam ytsholol aiiinal qochalom
yeear datam shar air atar okalchdy cham
dairor shalshdy ocham
fal shalckhdy oltshdy ycham ychol osham cham
osholcthdy olycham tshdy osham char alckhdy oltchdy alckhdy
ysholkchdy yshal olkshdy ocham oltcthdy al ckhdy oshar
ockhdackhdy ochol ol ycham
pcheal ychal al alcphdy dal shyeeom
chal cholol shalckhdy olkchdy qochol ol shal alchdy
sholchdy ocholcthdy olycham ol qocham alckhdy qosham sham
oltckhdy qochal ocham cheear
kolkshdy olfchdy chamar shko olycham aiiror
oltchdyal ol ochar alckhd qoshol oltshdy ocham ychar
oeeol ol olqochal shalckhdyol olqocham ochamol ol aleedy
chol ol shalshdy ocheear oshar ochal tshdy om
olkchdyar ol altchdy chamol chom
fchol chy olcthdy apo chedy chamar olty ol kchdyar olain
chochty chdyal olky olaiin chdyarol aty cheedy eedy olaiin chal
ochy ychol ychdyal aty chdyol chalchal chdyor ochdyar olain
ykeedy char cho ol ty
pshpalchdy olchdy ol ololp char shalchy atar chedy shdyam
chdyar olol cheeedy aty cheedy qochol ychy olaiin
chkol chdyar chy ychal chol chdyorol oshdyol
oshdyam ol chedycham o ochdyor aky qocthal ycho
chkal ochar ykeeedy chdyor chdyorar ol ty
chdyal chdyolchal ol chtal shdyolor ychyol oshdyal
qochol ochar chdyol qocham
kykckhor oshar shtol shdyol shyairal ky chol qochpam cholapam
oshtam kckhorar shkal shdyolal shyaiinal chkol tamatam chol apag
yshdyar shoaiiral choltam yshkal al kamakam tam shtar yshar shoainal
taiiiror polpam char ar chol tam cholam
oshal al chor kam shyaiinol kctho qoshar shkal
ychor ychdyor o shty koltam shkalshdy ychal amakar ar shtol ol datag
shoaiinol oshtamor shkalol shdyar charar ar
paiinal al chdain aiilor shaledy chalchdy al ol
oshtal chal chdaiin shkalol chorakar or char chtam dam
aiirol qokckhor or koltam cholam cho shyainor tamatam cholshdy
kalol yeetar amol shtol shdyor ychkol o cholam tagom
ochol shkal y chtam ochar talchal shkal archarar
fairol qo oshomol shalkeedyar paiinar aiin chalchdy
y aiinor or y aiinal al daiinar airar
aiinol chaleedy aiir aiinor yaiin aiinalal y cholshedy aiinol
daiinor y oror aiinal daiinor or aiilol
aiinoror daiinol qo aiinol daiinar aiinolor aiinor qo aiinam
yaiinol o choleedy qoaiinol dainar ainal
daiinal qooshom aiinal aiinar airor aiinaldaiin al cholckhdy
chalshdy aiinar qoychom
pchpol chalchdy aiinal chko akal chor sholcphdyal qoychol ol shal shar
ochko chkal al chto cho chtol akol ol shol aiinor or shor
yckho ochkal akolol ol chtar tolchdy chky sholaiin akalom
kol shalshar chpy cheor aisol akomal cheealar ychol
oshal aisol kalakol chty chtar akaral shkol shal shar
otchy oshal chky
kairol ainal sholchdyal fchorol oshal aiiinarol sholshom
okshal shy alal akol sholeedyol akol yshar
dairol ykshal kyoshal oshor oshtar olshdy
kchol chol apolol qoshaldaiin cholshtol shal eedy chol chfarol
ainal char shalshar chto chtor olshar kyaiin oleeedy al
scheeal oshal alator al sho qotchy
oaiinol oshorar sharshal olckhdy shalshar ol
pshal yaiinor chalol apy alol sholchar ol
okolol yairal akol chal shalor sholchal daky
sho akolal atyal dako shy sholchol
atyal al chdako atom
yshol yairol chol ol
kokchol ychol olpchdy chdainor
chor kshol ol ycthal
chdato chal shol chal chalshal
yainol akyar ytchol chalshal chkaky chol
dshor sholchal qoshol chdaky
ychy shol cham
sholchol chy ychyol
qochy shar cham
akom alalk cho ycthalol
chalshol shar shol chol okcholy
olchol chy
tshal olcpho shol chyol kchy cho afalal oleear sholchdy cho chor olchor
oshor olchal ol ocho sholeedy olchol chol chal ol chor cho oleor ol
ocho yshal ol chal shalchdy ochy
kchd chd ol cpho shar sholchdy ychar aiiinaror shdyalal shalochy
olchal ol eor chochor ochd ykalchdy al oshol ol ochal am
kaiiiror aloshol tarychar ar shpolcphdy chdainory yshol qoshal kshar ar aiin ol
shar ar qochar shaleedy amochal choakal sholol sholchdy air shalchdy oleeom
sholchy aiiiroral sholchdy char otolchdy oshar ychor or shor
otaleedy al ol eor oshar ar chochky oshar shalshdy shar
chy qocho sholckhdy chdol shol chdy chochtol cho
oshorol shom
kaiinal shol shpolchdy ol ypaleedy oshor or oshor or aiiinol sham
oshol sholol chor aiinal oror shalchedy oshar
yshar aiinor sholkchdy ol shol okaleedy yshol aisar ochom
shaltshdy shal al ykoleedy aiinorol sholchedy
aiiinol aiinor or yshal aiinol
kaiin aiinalar aiiinol sholcthdy aiiral aiinoly
oain ychol airol aiinal al sholshdy aiiinolol aiinalam
shalcthdy daisar ychor ytoleedy ol sholshdy ychol sholshdyaiiinol
shalshdy al aiinary ychorol okolchdy qokoleedy ainor sholchdy dalcthdy
oaiinalol aiiinol ol sholtchdy daiiinol
ochar yshor shol qokolchdy aiinor qotaleedy sholcthdyaiir
shaleeedy oleedy ory oroshom
paiinor sholeedy shy ychol chpor chy aiisolchom sholfshdy ainam
ocho shar yshar shalkeedy aiisom
yshoshky sholtshdyain dalkeedy aiisar qocho
otychom torchy ainor ycho ysharal sholtchdy
yshar ochal al sholshy aiinol sholchdy dalteedy
ochol yshy shalteedy shal osharal
aiinol shar sholkedy ol alshy
dainam shyal sholol ol ychol daiinom
aiinar daltckhdy daiinol dalchdy okaiinog
ainor okolkedy ol aiinar dalchdy octholal
dainor or aiinolar aiinold om
daiinomol sharkedy daiinold aiisor ykaiinor
aiinar or chy shor saiinor dolchdy oltchdy
ochor aiinal aiiinar oshar yshar
dal tckhdy sholshy daiinar osharar
ockhol shar oltckhdy aiinaral shalam
airal orchy dainor dainold daiinol
yshal dainamal shalteedy ycthol airol
aiinal shdalteedy shol sholkchdy olchdy
daiinol ol
kshalchdy dairor shalchal olapol cholal olol aiinal chedy shal
aiinol sholeedy dairoral okalchdy ol apol okalchdy al daiinal
shkairor or cheedy olar daiinalol
yorcheedy shol eedy qokalchdy chedy edy
oshalshal shalchd al qokalchdy
kchkaiiinar cheedy sholeed shor
shalchdydair kalchdy chal am
aiinar ochkaiiinar aldaiin qokalshdy
aiinar sholchdy sholeed ochal dairorol
daiinal shar ar chedy
oteedy chtaiiinar shaleedy dainor
osholchdy chkaiiinar daiinol chkaiiinol aiinal qokalchdyal yor
daiinal kairoror or alchal aiinar cheedyol al
aiinor aldain chkeedy shalchd aiinar
aiinolol oshal shal aiinar
anor oshal
koeeam oeeam ochal aiinor ol chor kanor dain olpshdy
daiiin oeear cholkshdy aral sholtshdy aiinor saiin chy oeeam
olchor qoeeam oeeear ychar sholtshdy sholtshdyaiin daiiinar ar ochalaiin
qoeeamar qoeear ychar kolkshdy chol dainol chol olkchdy
daiiinar oeeol yeeol dainol olchor cholchol aiinor
choranor olchol
anor ochy arol
kcho anor shkalchdy cheeolar olchor arar ar ainar ychom
yshar ar yshkalchdy shkoltchdy ol olchol arol ainary shkoleedy
ol chor danor aily aral shkalchdycheeol ychor chy aiinom
qoshar arolarol ol chol ailyar shkoleedyar aror oshom
shar choror ainary ailar ar aroraror ararar shkalchdycheeol shkoleedyar
yckhog shar ar aiinoly ol ololchol ol char
yarolainar ar anorail aror arainam
totchd araiinar shtal arail py arail araiinar
otchdar ar aiinar oshtal ar ail
oaraiinal qotchd atar shtor o ochkal talar an aiinor shto
oakar araiil ar aiinar shkol tchd toaiinor tchedal
tchdatar ar aiinar yshkor qoakar shky okshs arainar aiin
ochd o
kain shpo cholchol shalchdy chal qoakol pcphdy chalol yar shaleedy
oshkal al araiinar araiirol ainal al araiinar
qoatal kalal aiinaral korkar chdchtd ailar qo
talalal talar sholshdy talarail
kochol ol psholchdy sholckhdy opolchdy oshal alolaiin alol cholor chpol dalcfhdyal
yshor sholchdy ol otalchdy yshal al tolshdy charor okolchdy ol dal cfhdyal
ockhol choly sholchdyshol otalchdyal sholeedy charol chkar chal tolchdy chtol ochar dalchdyol
qotalchdy shalchdy cholol ytolchdy dy sholeeedy qokolchdy karchal olkshdy cthdyom
alolshdy sholol olchtol chalol qoshal dyeeedy tolochar charal chol ochkol
dalchdy olchdy qoshal shol chalol ykoleedy shaleeedy al okolchdy chary olkshdycthdy osholeeedy
oshar qosholeeedy shalchdyol al cholol chalal olqoshal olqoshal olchdy ol
shkalchdy olchdy tolochar shalal dyeeedy qokolchdy charal chalchal dor chaly oeetom
char ockhal sholshdy tolshdy cham
kyshal cthal sholshdyol paiinal olcham aiinam
oshal olsheal shol shdyol aiinalol shalckhdyol ainam inar
ol cham sholshdy aiinar sholchdyor airar airam ychal sholchdyol
yshol ainol sholchdy shdyolaiinal olsham shar aiinarom
aiinar shal cthy ol cham aiinol shdyolal
oaiinal ocham ainor char oshal aiinolol shol
kakam ochor qoshal shalcphdy oshar amor pshdy
shdyol dairar dakam chol sholshdyal aiinorol anal cho ol
oeeal shdyolar shol shdy dainor shol
ol sham aiinol ol sham sholeedyar om
sholshdy sholchdy ychol oshol amol ol
ctho ainar ar airol airamam
qoaiinal
kcham qoaiinar ator aiinal al sholekedy sholedy shpo shy aiisom
ysholeedy aiinar yailal aiinal sholeedy ol aiinar poshy qoaiinol aiinol ol
sholteedy choleedy char ainar aiilar alekedy al aiinalom
sholeedy ol chol aiinaryail aiinor or cholchar aiinar chal
chol chalaiin cholchar shol eedy charar shalchdy olaiinar
ochor yaiinar ar
orchar ainarar chorar
dol aiinam
pshar aiiror daiinalol al shkolchdy cholchdy oldol aiin
osharor aiinol saiinalol al shol shkolchdy alal oldam
daiirolol oshol saiinal shkalchdy oldy shtolchdy
dshkolcthdy ol ychal saiinar shtalchdy shtalchdy alal
ain shkolchdyal shkolchdy aiinor aiinal oshtalchdy
oshtoleedy ol alar oshar aiinal shkolchdyaiin aiinom
daiinorar shtolchdyol saiinal daiin shkalchdy ol oldam
olalar ainar ar daisar aiinarol shal shtalchdy
shkolchdyal satar ar shfaleedy
palshdy sapy apamor kchorol aleedy olcthdy ol char
atalar chy alcthdy alchdy al alkshdy chorar aleedyol chy charol
cho aleedy aky shol
oshdyol shkol orkshdy or paiinol oldy forar alaky aiiiroror apol
aiiirolor sholaky orkchdy al chdy altchdy chyar airaror
akar chky
tosholshdy chol ochalor chpanar ar sholchdyol saiinol akor o
aty alchdy kolkshdy chochky ochty char
shalshdyar kyakar charor tanarar shky
psholcphdy fyanar shol ol o aiinolol chalkshdy py yfchor
shal sholol y cholkshdy sholol sholcthdy qo cholkshdy shalcthdy chol o
ytchal y osholcthdy sholkchdy shal aiinol
sholtedy shalshol cholkshdy
tatol shal olkchdy alckhdy aiin sholchdy ol
shalshol sholshal sholcthdyol sholchal shol
qokchor o sholchal oltchdy aiinol chalckhdy
olol shalol sholchdy qo olaiinol shalshal sholeeom
qokshdy aiinol ol shol chal o
kakor apol cholal chfal shkalchdyal ofeal shoshky qokchdy shoreed ypcphdy
akorol chol atolchol chkalal ako chalal qokeal chkom
chtal cho atolol kalal al ochkom akor chkol qokeal chtom
chory chkal charol chky dakor ochol ychkom kolkeal
pcheedy apol ol akal
akalol chy atolchol qoteey kalam
chor chtar chychol aky chal atolal
cheal ochtal choly alol choatol alamalam
chorar talcholy aty ochkal ochal akalom
popaiinal ochkal char
oalor charkal aly
akorar kalochal choral ochol
tycham ychol ol dol cholol tain falchar anor cholor chor
aiiin chorol or anal chol dy chamy amy dal al
ochor sar dychamy sar chalol dalal chol choldy dy
chol chalor dor or ain amydal al chalol
dar aiin charal chaldy chalol cholol
ydol ain dol dar aiinol chor chol cholo shal
aiin cholal ochorar
kaky cholchol dal al char afo shal shalsham
sal al ainamy dor ychar charar
chol qocham dol daiiin chom
orain char saiiin yshar chal char alchor
aiin alal ychar shalsham aty to
dalal qodol ol chary chol
tcheedy cholchol shkar shalshkal atol ol ochalaiin
chol oshkar chaleey olaiin datol shal shkal shtor cheedyol oshalaiin
karshkal yshkol oshal shkol charaiin oshal ychtar tolshal
yshtol olain shkol yshal karshkal shto
qoshkar ol aiin oshkol cheedyol
yshkol arshtor octhol shaltchar aiinom
oarshkor qoshal datar qoshal cholaiin am
ychol arshtal amaiin aiin
oakal karol ar qochtar
aiinol ar shkar qochom
tololain alshtor al shkam
pshy alshkar char cheear chy arar
chyarar ar al shkar oshy charar ar charar
ochol ol chky aral shkar ar cholal ararchy
okyalar al shtar ar shy aror charol chyalal char ar
sho chyolol cham
pal oshom fy kyaral kain cheeal shpalchdy olchpy
cheol aiiin chky char karar aral karoshy arom
ochky chal shy tarar yshol cheealal aral
shy cheeal al shkam
pocham chkeol dar oaral olchdy chory chalchal saiinom
ary char ar alshkar chol ol ochky aiin oshom
arar chal ycthol oshy shochyol aram
ochal sho chyalol dor cheeor
oshy aiin dol ol karoshy
karoshy arol cheeor arar
qoshom arararam
kchol qocphom daiinar dal ar araram chalpchdy al archol ar am
daiisol qockhomar aiiirol aiinol artchdy okaiinar cholteedy chy ar chol
dalar amar artchdy ar shar qockhor chalpeedy cholchy ckhoral aiinolar cholchy ckhom
otaiisol ararol char daiinol ockhol artshdy cholteedy cholchy chol chy
artshdy aiinolol ar tchdy
kal char cholkedy afor chfeal shaleeol qochol ol aiiinol kararam chfolchdy
ocholteedy qoshal chaltchdy chalkedy archdy cholteedy ar tchdy cholkeedy qocholol archol
chol chy cholkedy ololk cholchy aiiiror chalkeedy aiiinolarar chol ocholkeedy om
okolkeedy daiiirol chor tealeeol aiiirolaiin chor aiiinolar qotaiisol osham
chal dalkeedy chalchy dakar cholteedy ar chdy archdy cholkeedy ochol cholchy chal cholteedy
arkchdy airor or sal ainar archar okaiisal qocholol
popolpchdy ar kchdy sar olchdy ar kchdy
okolchdy olshdy chdysar sor sholchdy archdy
chdysor sholshdy dol chdysar olshdy sham
dal chdysor or olchdy ypolchdy
dolar okolchdyol om
ksho opolchdyol
archdy shoshty qotolchdy om
sholchdyar shochty shy omog
olshdyar olckhd
chdysol tolshdy shol
shor sholol shal
otolchdy
shyomog qotolchdy ol chdy qotolchdy
ol shdyar cholchdy ty doldol
sho otolchdy sholchdy oshy
ysho shor olchdyal
chdysar olchdy
qo olshdy qotolchdyol
ol shdyar olshdyar
tshal chy shdyarol chdain kain ytchorol
oshol ainor shol an shol ychy dain ytchor or
osholor ol ychyd oshol ykshor sholan ytchor ory
sholychy ytchoror ar aiin shor or cho oshal al
yshal ochar sholychy shalchy oshor aloshal chdaiin aiinom
yteeor shalchy daiir shor char
folfcfhdy airal chalkchdy saiinar aiin shalcphdy chol aiinal tcthoror
olkchdy dair sholan ol qotchor cthalol aiinam
yeeol ol chal saiin sholar otaiir
saiir shol chol daiiin qoteeor ctharor kchoror dain an
ykshal al chom
pol chy tam shol chdyal alchom ykchoror ypshalal chdol
schdyar chol chdyol shol ol sholshol chyam chol chdyol ol
cholchol sshdyor sholol chdyal chor oshol char sholal chdyor or chol
olshol sholar cho chorol shal chor chol shdyar chdyol olshol chy chol ol
char ar olchy shor chdyal ol shol chdyar ar chal shor sharal schdyol
okarar chorchol olchol chorar olchy chdyol ol chdyar shalal
chorchol sholchdy qoshol cholchol char chdyor charol ar shalar
pochpaiiinar shol chdy daiinalor yshol chor ochdyom
sholchdy aiinaror chorochdy chdyor oshol qochdyom chdyal
yeeal chdyol sho chdyorol chor ochdy qochdyomal shdyom
daiinolar ochol yeealol chdyolar shy oshdy chorochdy
yshor char ochdyal chdyol charychdy qochdyorar ochor shor or shdyor
daiinar ar chor ochdy aiinaral qochdyom chdyol chdyog
poshor qoshdyor shor sholshd ailor sholshor aky om
ochdy sho aiinaral qoeeal ochdyalol ochdy oshor or ockhol anol chdyol om
daiinar ar yshol aiinarar octhol daiinal aiinarar ochdy ochdyar qoshol aiinor shdyam
chdyar qosholaiin ochdyalchdy ochear anor qoshdyar orockhol ochdyarol ar
daiinar ar shol shdyom
kaiinar shdyor cholol paiinar ako shdyomol shol alcham
al cham ainol shdyar aiinar shdyol shdyorol or am
alcham yshdyol chal shdyolor ol aky shdyor aiinar shdyor cholam
yshdyar oram alcham chor daiinar shdyar ocham chal
akal airal ainol qoshdyar aiiinal al cham ainar chy
ainolar shdyar alckhol aiinol alchal shtor ator chol
yshdyaral alshy al ckhol shdyar atar am
aiinor dairal shdyol daiinar ainar shdyolam
oainolshdy shdyal oram chorol airalshdy amatar
folchdy airol dalchdyaiinal ol
chololar aiinol shdyal ainar oldalchdyaiin char ainar
shdyal shal ychdyar ckholckhol aiinal alcho al cham airor or daiiirar atal
aky akal shdyol ol alshy al daiinarain aky shor chom
yshor ator aiinor shdyar aiirol airar olshdy ainol ol amor or chom
qoshdyar cholamor shdyo orol anar char cham
psholchdy chal char shoshy anarar cholchpol oeeal al aiin char
charaiin ar ychol cholshpor ychor ain kolchdy ol ochar ain sholchal
cho charaiin chol shpor sholchal shol chal daiin yeeal shalchdy yshar chol
ykaiin aiir chalchar char ainol ochor yckhal olcthdy chal ochol
cholcthol chor or olchdy kchol yekeal sholcthdy oltchdy oshar ar oshar
fshol daiin tarshtal ypshol pchol daiinal korchal ychor shaleedy air
ochar aiinar ychal chor shtal shalair oekeal cholchdy shol ol cholal sholeedy ochol
shkol yshal cholcthal ocho char yckhol aiin orolchdy or oshtam
olochar charol choleedy shkal al shkolchdy shal air qocho oshol choral
olshdy dain sholshol ychar ochor aiinor shalchdyy aiin or chal aiinor yeeol
shor oldain ol cholol chol cthal ain
koshom shordain apar ar oshol pcharor orolan
qoshol ychol okshom char kshol
oshol tchom yeeal shor dain
qokshom kshor yeealor shordain shor dain charshom
shol shor dain yeeol ochol saiin charshom
char shom ychor ochal
oshol odain shar
daiin shordain okshor sholod
par charshol shpom aiinar podain
okaiin shomor qochor yshar shpomaiin aiin cho qochal al
ykchol qochar dair shar ochar shal shkor ydan osham
oshordain oshol cholshar ain oshomor shkar chy
yshol ycham cham oshkom charshol ychom
oshtom shol od karchy ar char sholchar
dairar ykckhol yckhar ar ykshar
kchalkchdy opcphol arar qoshpam
qochkar cholkchdy kckhor tamarar otctholam
qoshty chalteedy choltchdy am
ochalkchdy kamarar okckholar ckham
aror cholkshdy ckhamokckhom
okolkchdyor cholkeedy ar ckholar
dckhor ocholkshdy arol tolkshdy cholkeedy ychkam
ocholkshdy oshtam shtam ochalteedy tyteedy
chkar ar aiiral okckhal arar
aiinor chalkeedy otchorar
scholtchedy cholteedy
airal cholteedy otchor ckholal oltchdy ainor shkal
qochkam chalkeedy ykckhal aiinor aiinam
ar tyteedy ykeedy chkar
airar airam kchorar cholteedyol
oshkam akam otctholar aiinoral
chkar daiiral otalkeedy otchor
ocholkshdy ol cholkeedy ol
ochtar aiinoral ary otchdy chaltchdy
shkam ykckhalaiin arol qochtol cholkeedy
akamotcthol cthol qokeedy
fsho qokchdy cphar qopeedyol oraiinol or shpo
oshol qoteedy cthal ckhy oranol oror oraiinar kchdy shty
ainar or aiinar cthom
taiinor pchdy yeeal al oraiinar sholchdy ysheeol
oshar ar aiinar orainar cthomaiin kchdy
aiinar ctharol or aiinol ctharain cheear
daiinar aiinal cthalcthal cthorol kshom
osho airal qoshol cthar
ytchar qokeedy oshchar
psholcphdy qokchar olkal chy airar anal okchar ol ypchor
aiinal shaltchdy qotchor ary qokshol analar al tshor cho qoteeol
daiinar ar shaltchdy shar choteeol qoteear tchorary
qoteear chor ary shary teeol chol
pshpy qopchar chor kolkshdy
anolol aiinalal chyairar daiinal alshom
ocho shy chorary shky cheear shal al
daiinalal al shom char sharol teeol
daiinal tchal aiinal shkam
sho chololy sholkchdy
qoteearor chkaiinal shtor
aror alcthor aral choaiinam
dairar ochar char shar
okairar daiinal
pychal daiinalar kairar ol yshal ako cheekal dako daiinar
schkako ochal daiinal al shol ol qoshal airarol qosham
sholol airarol dakodaiin olqoshal qoshalar ochalal qockham airar
fchol cheetor sholeedy chalcthar shalcphar
dainor or sholeedychal ato cho
daiinal chy aiinal airar daiinam
ochal daiiinar yshar aiilar toreedy
pcholcphdy aiirolor yshal chy akal al chocho
oshar aiinol oshal shal al choltor
dato chyakal ochor shalcheedy ocheetor or eedy chol tor
qochol aiinol shdaiiinar dairol kam
kaiinor or doly ako araramom
ykoly ainor daror daly al
ordoly or ainor dalal dalam
sarar orainor dolal ato
or doly akoararam aiiror
olaiiror or doly dalom
ykoral om
kshal dary ar or
ykolyor dorar ako chdalom om
dolar aror orairor chor oldalom omom
dal ainoral ato arol
ykol yor aiiinol or airor
doram
tochty ochty ororor
olairar aror olaram ol
yainoral or ainor
aiinal ololaram om
saiinol ol dal
oatoar aiinor ykorom orairom
akor dorol or ordoly akoararam
dorar dolaram dalar aiinal
schor daly ordoly
dar ytaral dalo
pchpaiiinar dolol ctharol dary cheedy polam
chtaiiinor ctharor cheedyol chkaiiinal am
ctholy ochtaiiinor or chtaiiinal am
ychkaiinar olal daror chedyar chor dalo oltam cthary chedy
dolor ol chkaiinal al cheedyo chedyol orom
dolar chkalo al ykeedy ctharar cthol
kchor or chy akolar ykeedyar orfeedy or qopcharol shalcphdy
ykalckhdy char tcharol chol chor ortshdy tcharol chor chol ol
dortchdy ochol cho ykalchar char charchor choror ytolchdy
char dor tchdy choror cholar dalchdy or tshdy
ytolchdyor charar olchol chol orkchedy ortckhdy
ochar chorol ychdy ychol ol chdachdy dalckhdy
schoror oror ochar cho aiinal dalor dor
chkar cholal airar ar oleeom
pycholol taiinar shol shar chkol chfy par palarail chdyarol olcphy ol ychal olocham
aiinal oshol ocholol chkol airol chtal al ararail ol ochag
kolchfy qoshol ctharol daiinar ochol qoshol aiinor sholshar shar olchar
yshy ol chfy shol ctholol sharol kckhol airar cholol qocholol om
oshol aiinol kolairom
polcphdy oshar sholchor aiinaror shoshty cholar pchol akar sharshdy yshol aiinol
ol chfy olchky ol qocholol yshar aiinol qoshol ol alarail qocholom olshto charar
ainor shol shar sholchar chkar airor ckholckhol cholcthdy ckhar aiinarar
shol shalol qosholar olaiinor chkar
kshal ochagol sho aiiinalaiin shtolchdy sholshdy olckhdy aiinaror shar am
ochy olshty oshol arol chky aiinol ol olaiinom yckhag ckhag shar ar
ainol charol ckhol ol airom sholshar ol airom ol aiinom olaiinol
chtal chko olqochol ckho aiinomol ol ochy tchal al chochy ochy
omol arolchky olqoshar ysharol ainol sholshol chtar chky olkchdy aiinal oshom
talal olshkor yshal olaiinom airomol aiiinal aiin alal ochy shol shar
schal ockhol chochy aiiinal aiin
pchy aiiinar ar okaiinalal chyol air cho aiinal cho ainor kchy cho
otychedy aiiinol cho char chky ko choainor ochy ocho arar ar ochy cham
cho chky chychedy char ocho y chamochy ar chtor yshar aror
chochy ar aiiinar char chochy chor choar yshor chysheedy aiinor ocho arol aral chamochy
oshal chty ycho aiinar ochoar akol aiiinal chyaiinor char ychy chy arol chamochy daiiinar
yainol ol char qocho chorar choshor ocho chyshar cho
fairar cho chol cho chky choral kal
ykoal chol aiiinor or chychdy chol chyshedy qoshor choal chamochy
chychal araiiin ycho char chor chol ochar chochy chal cholchol qochy chamochy
chor cho char ochol choshdy charyshy aiinar chty chosheedy char
ochoar aiinal chal chor chor chol ol aiinol
ocho char cho chol aiinor ochor ochy oror
dchochty chal anol choeeol ol chto chko
oshor aral cholchol ol
paiinar arol apol shorar paiinar dol ol olamolam oraiinol taiinam
aiinamoraiin or chor sholor dolol aiinal chol chylkar arolatol aiinol
yarolatol chochy oshy aral aiinol char ar shorol or oraiinor
ochol airar chochor oraiinor chorol char aiinor chor aiinaram
ochy chy shorol aiinolar chychal aiinar ar aiiinor chol ochy
char chochy chylkar charar chal daiinor ochy chal chor oshy cho
okolar aiinol chychdy
pchy afol charor chychal al shy chal kaiinal al cho
ocho yctho chor choeeo sharol chochy chy chyshedy
ochy atolshor aiinolchy char ar ochor orairar
aiinar ochal ochy char
kchy chal daro
darchal chol chyshedy yshedy
chychal dalchor daiinol cheedy dar
shkaro daiinol ychal
cho odaro ochor anar
aiirol chky darchal daiinol
chychal aiinal al chaldaiin qoshedy
cho chalchal cho
chychal chy chychdy aiinar cholchkom
chal char aiiinol chol
chald qoshchdy aiinal cho chedy
chal al oshchdy
kochy chol chkom fary aiinarar chor
ocho chochy cholchy daiinar chychedy ochal chyshedy yshedy airol
cholchol chychal chochky shchdyal ainar chochy cholchkol chyshal cham
daiinal yshcthdy chochal ochol chychdy chochal ochal ochy ainam
okylkar aiinol ol ychy aiinol chal cham
shkaly dory dar chal oeeo ockhchdy airar
ochal al daiinol aiinom
panor kaiinom aiinor chochy char cho cheorais
ocho chal al cho chol ocho ochar cheor ais chol cheor
char chy alalk al cheear ychal air cham
ochy ycho cho al alk charchy qochal al okeor
daiinol ol al alk aiinar ychy chy
tchy cho akom ainol chyshal choeeol chalal
aiinal chal alal cho aiinolal cho ochar char
ochky choal al chal chol daiinol chalalal aiinal cheeol
yshol chylkar ycheo cheeo cheor ais char dainol chochy
akal ochy ychol chyshol cheol ocho ainor
cheal daiinol chokchy okchy
pchy chychal akol shol akol shochdy fshy sho
oatol chochol airal shor akol akor shoshy shor anor shoshy sholakol oshy
daiinol aky aiinor choshor airol shtol airalor oshy shol
chol daiinol chylkar shal shkol shol ol aiinom
akyaiin shor cho dakol shoshy oshy chal sholoshy okchy
yakar ainor akar airol cho kolshol dakol aiinom
ochol chochy char ar shar
paiinol char aiiinal char choaiiir
chyshedy charaiiin chol ol aiiinom
chol daiinol aiiinal cho aiirol
ychol chy charal aiinal chochy
chor chal chochy char aiiin
daiiinar chol
pchdyar chalchfal chal char chyltar aiinor
cholo cho char ychar ochy chy aiiinar ochal
chky chal chy charaiiin chal
cho ainor chychdy chalair cho oeear char chochy
chyshal aiinor or chor chochy chal chfal chor
chalar chy cho daiiinol chy chylkar ar
aiiinor ochor chalchal chychdy airal chal chor ochy
chyor aiinar chol ochal cho cham
daiiinarol airal chy
ol char kchor chol aiinar chol
ychy daiiinar airal ochy olol cholchol
chyol chyar cho aiinol chochy choltam
aiinol ol chol daiirol chol chal cholkor
yckho ckho chychdy chal air char chochy chky
ochy ysho chol ol aiinor char ar
ochor or daiiroror ain yckhar ar
ykyl tar ochy
kako chal cho daral shol fchy
chal al shal chodaral ar ochy chalchal shar ochy
chor oshar ar darshol cho shor char cholshar
chyol ol ato cho dolshal ailor arshom
chol ol chal aiinor chochy shorcham
chochy daiinor chy chal oshom
cho dolol shar yeeam
cho aiinar
faiiinol atar aky cho char shtalshdy aiinal
char cho chyar ar aiinor chochar chochky char
dchychal al shy char ochar aiinal aiiinar ky chyor chocho
ochor chol dolshar ol daiinor char am
daiinol chychal chal daiiinol shorchar chol chom
daky ochol chochar shol ocho atal aiinar
yaiirol ochy oeear
chal cham
faiinol chal chol chky alchpo al chol dapamar aiinor char aiirom
chyshal chalchol char chky ko ochar aiiinal chychal ychky cholchol chkyal atol
aiinar aiiror ochar choshal chal y chyol ol akarar aiinal kychol ol ainar chal
chochy chyshal chty ychar ainal aiinar cho atalal chol ochal chtol cho yol
aiinol choshal aiiinalchy al chal ochol daiiinal atal ochy daiiinal chol chal
aky chalol char chal y
kchy apolor ol chalcphdy daiinol cho pchy chy choro aiinolar chyshal apol chyshedy
ochar aiinol ochy cho y chtol ychy yshal oey ainol akal cham
dakol chy char chky chol
pol chpy aiinolar shalshal chyshal al ainor chal chdy arol o
airol aiinar ochar alainor chychedy o cho daiinol aiinal yshto chol kolchy cho choyol
ochy chol daiiinal aforor chychedy chyshal ochy yol ochy arolarkol daiinol chyshedy chol akar
chaleeal ochol aiinal chor ochar aiiinol qoshal atal char ychol aiinam
ychal eeal cho yshar aiinar chylkam
papy chy alaiinar chpy shtolcthdy chochy akoar ar airal shalchar al
alainar chol ol alailar al char ar daky chyar akyor chyom
aiinol ol chylkar ar alaiinal chyshedy yshedy ochy chyshal al aiinol ochy
chal chychdy olkar aiinal cho chyshol aky atool arairal cho
chylkar chol chyor olkol airar
polpalcphdy ol kol akol olkol aiinal chochy kaiir aiir
chal ainol char olkol ol chal octho alainor airarol ar
ochal olchal chyl kar aiinar chor aiin choeedy ockheedy
ainor olkor chol cho
fchor char chochy apol cho chor chylkar chor chor or chyshedy
char chor or chyl kar aiinol chosheedy osheedy chal oror olakol daiinol
ychal ochal chochy ainar chyshedy aiinolol ol ochor or chychdy ol kol
ychor daiinol chol ochy chor ochy oror daiinol airar cho
airarol chky qochal ychy aiinol chochty chor ychy chy
chochky ol palcphdy ailal al chol ochar chol chyshedy
oalainor al char chol ochar aiiinar cho
pchy chy cho shy kchar chy
cho aiinor chol sho char aiinal ochy chkar chol
daiinor chal char ar chyshedy ysheedy
chal chalchar shychar cho aiinolam
paiinol shpy archor apy cho aiinol ysho chal
schol ol aiinolar charchy ochy daiinal chychal ychal
dainar ochy chalchar cho chol ochy
tchy saiinor aiinor ochy cho chychdy chorom
danor chochol ol olaiinol chochky chal shkaiinam
chol ol chochy chal ychy cho chol ckhedy
ochy chalchal cham
ky cholshar yshol shkolchdy shky aiinol chol daiinol cheed eedy
sairar chol shar aiinal cho shtaleedy ochy chol sham
yaiinal chol shar chochky aiinol ainol shty
tchal al aror chkam cho chor chfy aiinolor paiin ochy
shto cho chocthar ochy aiinar char aiinol chochy daiinom
chty ty chy ochy tyainol chol ainal chol char shtor aiinom
chor chychkor ochy aleedy aiinolain dairal
papy chylkar anol shfolchdy chychdy ychdy
chyshal ochol chal chyshal cho shkol aiinal cholchtol
yeedaeedy chol shar chal chol airal
ochy cho chol shar cho yshar ar
cho yeey chyshal danol ky aiinalchol
yshor or ainal
pchol chochy chor dainal chychedy chalchdy cho olcphdy chom
sainor chyol chy chychdy ochdy cho daiinol chychdy oltchdy chal
saiinar chochy chor olcthdy char olkchdy ochor aiinal chyshedy
chochky chol cholkchdy aiiral chky chy
pchal chal chpo aiinor char apar olchom aleepy shy paiinol
char char aiinar chychdy chor ochy chy ochor
chal akal aiinor ainor chochy
kar ochy alshpy aiinor chychedy cheeor charaiin dapol chor
ysho sho ochy cholkchdyaiir chal al eepy chylkar
qosho aiiral chychky chkar daiinol chy tolchor chyl kam
chko chaltchdy aiinol char aiinom
kchy popchdy chochy aiinor or char aiinolar ainol ykal chyshedy
dchol ainolal chychal daiinor char ar aiinol ochy chy
ychy ytol orchar cho char charol cho araiinol otal shkaiinom
chochar ochy chochy ochar ar char
pain ain chochy shdykal chochpy ochpy chal
shdytal cho ytolor char shdytal chol
ocho yshy chol chochky chartal
ychal chocheedy ocheedy shdytal aiirol cho
ocho shdykar chy choshar aiinol shar
osho chol aiin otalshkaiin
chal chychor cho ycho or
polshdy chyol parol cholchkol oshar olshdy ol aiinar oror ainol cho chal sholapol
daiinol ory aiinor osharol chol chkol ycho cho airal chyol ol aiirar ar
chol ol ochy shorakar ochy yshar chkar daiinol chor char chol chor chy
aiinolor ychol chor chtol ol aiinar chychal chal char ochar
oaiinalol al char chol cho aiinol chkar aiinolor chyshedy qocham
faiinam chor chychal opchol chol chol chyshedy olshdy ochy arolarol chol ypshar
aiinol daiinolor cho alchar cho chor or aiinar chychal or daiinol chy ychy chy
chky char chyol ochal al aiinor octhor chal ainar olochy cho
kchy chochy aiinolar chochy shalchdy cho chol aiinor pchy aiinolshom chol shdyolal ychy
char kychar ycholor sharol chochy chor airol qochol ol
paiinol chor chol ol chpy aiinal ochyarolar an chky chyshal am
daiinol aiinol ol chylkar cholol ol ochy chol ockharor aiinolal ochy cham
oaiiinol ol chylkar qocthor or cho chto araiirar ychy
kchy chy afar chalchal choly shor chy chochom
daiinal oloshol qoshar aiinar
pchy ainar afor cho qockhar ainar anal chpy shol eed daiinar chky
ochky sholeed ochy ocho ainol ochy aiinol ochy ator sholeed chyshedy chty ty chylkar
ainol char ainaror chko chol ainaral oshty cho ator anar chty
ochy qockharar chol ochy chy aiinar qockharain ochyor choshedy ochy okar ar aiirolom
ochy qockharar char cholochy chal al chyl kar aiinal chor otaiinar chto shol
ochyar ar chol ychy airar chol qockhar chochty ocho okar ar ychy
aiiinol aiinal al chyshal chyshedy araiinam
chyol ol charainar ochy qoshy
ochy shy chor ockholar char
aiinar cho shy chochky daiinal aiinol ol
ky aiinol chol daiinol ol
otychedy shol eed kochol chyar
char chyshtam
kochy chyshkal chol chpy charkag
kal yshor kal cholchpy chty chy
aiinar chychkol daiinol chkar ar chalchtol cho daiinol
chal chtol aiinar ty daiinal cho
chol chol chochky
far aramom chyshal aiiinol cho chkolshdy aiiinolar ol arolatol chychedy
chol cho daiinolar char kag chal chaltag aiinar
ochol chky cho charag chyol ocho aiinolor
charkor chto shal aiinar daiiror chochkal al chyshal
ylchy ainol ochy ocho ochy chylkar ky chol qochy
ychor airol cho daiinalor
faisal chpy dairaror chyshal daiiralo
chty cho chky chty aisar ochy
osho sho aiisor chky chto chal
yainor cho tydairar ainol cho ychol
yaiisol chto chol ychy chor or
cho qochy chochy chko
okchy tsho chyshedy
chol okshy shy yaiinam
chol aiinar chtar ychy shol
ytcho chor chalchkal shor chy ochy chalchal cho
chol ochy chy chychol chalchal ochy aiinol shorchy
osho ochy oaiinal chkar chychdy chko chor
okchy tcho okchal aiisol octhy
yaiinol ochy
papom chylpar ocpho chal chal cho kchy chpar ar apom
oairal chyl par aiinal chyl par chochy cho chy aiinol
chol atar aiinor or qockho chol arar chor tarar aiinor chalchal chal ainom
oairalchy chyol oeeo akor chychal chochy cho chor ochy aiirol chyshedy qocho
ochor or chyl par aiinolor chyol oshy cho karar ainal chyom
dakomar daiinol chyal al cho cho arar aiiror char airol cho chyshedy
chor chyol aiirar chal al char komar chyshedy chychal akal
airal chyar daiinolal daiiror chochedy ochedy chol
okochy tochy aiinoly cho
fsholfchdy chocho shdyolol chy cho chochto char ar aiinar chol pchy kaiinol om
chochy sholtchdy omaiinol shdyoror chko aiinal charar chal ochy
chol chal al oshal shdyol cho aiinalchar cho cholchy ocho chyshedy aiinal
dshaltchdy aiinol char shdyol chol sholkchdy chol chochy ycho oeeol chyol
chor or aiinor chalochy al chol ol aiinol qocho
aiiinor sholtshdy cho char daiinol shdyal ochy charar aiinol ysho sho chky chy chom
kykckhor aiinolal chal chol qochal chpar shdyor ainal pchy
shdyoral qoshar daiinol chol cho ychol ol kckhor char
airal chyol okoltshdy chochar cholchol shdyor aiinor chol airar qosho
chol chal chy ochal chal anor or aiinal aiinalchar aiinor chal
chychal ochom chor shdyol aiinor chochy shdyoran
polchdy char aiilor chochty ckhal chor ypor yshky chol
cho olshdy ckhalckhal ochy chychty char aiinor ochty
chychedy tyaiinor olshdy ty ocho
fyar olchar py chochy
olchdy ty charaiin aiinor choshto
airar ychy chal oleedy chochty
ykochy oor or aiiinor
cho daiiinor yal chochy ty
ochor ty o ochy
ckhal ckhal aiinar chal ychko aiinor
oleedy om
kchol ol shalchdyol chfarol aiinal
chylkar ainor char chychdy ty to
ochol daiinol y ckhalekeol ochy olchdy
aiirol olshdy ty omoleedy ol
aiinal qochy chorair yckhar
cholshdy chkarol qochy olshdy chy qo oom
chyl kar aiinol cho char airol chtaral
o cholky ainol cho aiinar otyl
chylkar qochyor choshy cho aiiinoror cho
choar chychedy omoleedy chy
pchy aiiinol chal omolshdy
chyol omol shdy daiinol
sainar aiiinolal chal chalshdy
ochy daiinor aiinolol
ochy ainaraiiinol qochy
oshy cholshdy aiinol
omor aiinol chy
ochy qochy aiinal cheo
qochy dairar ainar ocho
oshy char saiinol oshy
oshol chol shdy ochar
ochal daiinoraiinol kckhy chtaiinor chom
oeey sholol qochy chol ochol cho yckham
for aiinol choleedy yeeo aiinar
yairol charol sholor oshol chy cheeam
ochy oshy ochoar chy chom
chal chkaiinar ochy qoshy
kolkshdy ochyar cholshdy ol oeeol ocphy akorol
ylochy ockhar chalckhdy ysho chal ochol sakol char
okshy aiiinolal ochol ochol shd aiinom
ychor qosho aiiinalar oshy chey ockhy char
oeey chkaiinar cheoal cho oshol ochy oshy akolal
cholshdy oshd airolchar shysaiin ochal qocho qochy
yckhor aiinorol ochyor chalshdy aiiinolar ychy qochom
chochy qochy otchal ochal chy
omolshdy qochy cho ochol
pochy omoleedy oshar aiinar chpy oshol chekor kchol ol
chky qochy cholol osharaiin omol eedy oshar olchol yckhar chal ainal olchol
aiirar ochal ochar cholol octhor aiinor char chty qockhar osharam
anor qochy cheekor chetar chol chtol aiinar aiinor chor daiinom
ockhy chalchal qochy omol eedy aiinor or ol chol ol chol
ycthy airol aiinar chyal otetar arar chty ty yckhal aiirom
cholol qochyol ysho chetar ainal qochy char chko chetar aiinam
saiiinal al ochor chko chor olchol daiinol ochor ychar
chol airol ockhal chol ochor oshy
okchy ochol airolar ochy
pchy tchy fochy ypar olchpor aiiror oshy ol kshdy tar
char chychy qochy shdyar shar chychy aiinol chol cho daiinol
aiinar ochyal oshar qoshy shol aiinar chyor cholchol ocho
ylchy aiinar aiinal ochol chal aiinol oshy anar chyar aiinol yshy oeey
qochy aiinol ochar qochy shdyol ochor chor shkar olshdy shar
yeeo ocho ychal dainor cho osho chol chol ycthy aiinam
qochy qoshol ychor airar yeeo qoshy ysho sho ychar aiinal
danar qochy yshy shy aiinar ar airal qoshy shal al
schor chol chol aiiinal al ycho oshol
oshy sho aiinar qochor yeeal oshom
olshdy qoeeol chy shar
faiinal aiinor shal oeey
daiinal airor oshy shol
aiilol oshy aiinal ochy ysho
airal daiinol oshor shal oshyol kchy
ychy daror ochal okaiinol shom
ysho airal osho aiinor yshal
shor oeey daiinal yshol ytairol ychar
ochyal shor oshol aiinal ykainor yeeam
oshar daror shar aiinor ochyor or yeeamor
yshol airor sholytair oshor or oshal qoshy
oshor ysho shal chalol ainol ychol
ykshal qochy yshar oshar qokaiinol qochy oeeor
ochar aiinar shoair yshalaiin ycho ysham osho
oshy shy aiinoral ochyar arochal
daiinol qochy qoshol aiinor ychal shtog
par chol chpy apal ocho aiinoral
oshol ol aiinor datal ochky oshy aiinor
olaiinor cheo ochty oshol tyatal ockhar aiinam
oeeo eeo dakal qochty chey chyal al olaiinom
aiinar cheol qockhar yeear oshal aiinal chal chyom
airar qoshy chkeol aiinalal yeeor qochy ysho
octhol alaiinom octhar akal ysho aiiralal alaiinom otatal
ochty ksho qochty ycheal akol
yakor oshto yey aiinamar
daiinor kyoshy yeol qoshky
ochol airol tshy qochy
oshy akar otchy archom
ochar oatol oshy
pchpolshdy kol shosho oldy omalchdy ysho olshdy ychy daiinal pol
ochar chkolckhdy yshor oeeo eeo yeeo chtolchedy omam
ochkolshdy ochol old okchy qosho qoeeo
omal chdy chyal ockhar kchy omal chdy ychar
oshy omor oetey ochor oshy qokchy oshy
oshy oshar oshy ol shdy qoeeo yshar
yomalchdy ochol oshy oshol ol qotsho chkolshdyol qoetey
oaiiinol ysho daiinol ochar yomal chdy shdashkdy ochy ykshy
taiinol ocharal yar aiinolor ol qoeeol qoeeo
daiinol aiinal qochy ykar aiinol qochy aiinar ar aiiinar qoeeam
octhar ochyar ykol ysho daiinar ochol ool qoshol
aiinal qochal al ycho aiinolol ol oshar
qochy sharal ocho osheam okor
saiinar ochyor airor ycthor
popalchdy aiinor or tchy
qoeear yshar qochy chy araiinom
qochy aiinolaiin ockhy ckho oshal
aiinor qockhy chy ckhy ycho chy
chochy aiinar chol aiinol aim
aiiral daiinor ckho qoom
chal chychar cho ainolaiin
cho dairol chor
fyfor dairol chy
chkairol chochy ochy ykar ar sairam
chychal ytol chyshal airar
ochy ycho chochky oeeor
oeeol oshol aiinar otol qochy char ocho cham
qochy qotor oeey ochy qotol ol chkaiinol ysham
okchy qokar qochy chy qochy airar ochy sheey
ockho otcho qochy ychy okchy aiinal choshty ykal qochy
ochar ykol qochy dainar oshol cheor ycho
pochy ocharol oshy shalckhdyol qochydain cholcphdy akam
okchy ycholcthdy oeey choltchdy ochar ochy atal qochy
qochy kshol ochar octhy okoltchdy ol ochol
ockhol chyar qocthy oshy tal qochar ysholtchdy
oshyshalckhdy al ator yshol alqochar qoshy
cholkshdy qochar ainor cholakam aiiinol
aiiinor ocholol yckhol ol shy aiiinolol
alator qockhol oshyshal al aiinolol daiiinor
qochar kchyol aiinar al qochar choom
yaiiinal qochy oeey
qochy ochy qoshar aisoror alaiinom
ycheol qochy shar akar
yaiiinar ar
kochy arar oshor yaiiinarar char
aro qochy aror ar ychar
ockho qoshy otshor ar yainorol okchy oshar ar oshar
yar yainor ochy yshol shorar chyam
yshar yckho aral qochy
kaiinar ar aiinor ainor ychol shtal ychy shaloeey
qochy aiinarar aiinar ysho sho qokshy oeeol shal oeey qoshar yckhor
oshol qochy chy kchy aiiinolal aiinoror ytshol oshom
ainalor qosho ochey octhol qotchy yshor yshal ychy ocheeor aror oey
oshy yshol yckhoar aiisar chol aiinarol ar ochar ychal aiinar char
yeeal chyol yckhoar aiinal ysho ychyal aiinar ary qoshor ycho
yeealol qochy ochar ytshy tshy chal qoeeor ychar airol okeey
tshdyor shychal chalchal aiinor airol ychy ol kshdy yeear
ychar airol ol oshal ochy aiinol chal chal
ychol aiinol oeear ychy chy ysho shy chom
ainar qochy shdyar daiinar aiinal chor ochom shdashkdy
qochol choleeeal ol oshy daiinaraiin chalchar chol
oshar ar aiinar choleor ochyl
octhy oloshal ainol ochom chor ycthy
octho qochy oshy airol ochy oshol anal
qocthy ctho ychol ychal aiinar am
octhyol aiinol ol oshdy shdyol ocham
oshyar cthy octho
ol oshal cthy qoctho
ycholol airolol anal cthocthy
shol ainar daiinar ychar
shar ar daiinar ar daiinom
oshar ar araiinam
kochy yshar ainal chor ochar araiinam ysho aroral ar
yshy sho qochar ochyor araroral yshoar qochy ar aiinam qochy sharal aiinom
oshy shar qochy ainal ar aiinam ochor qochy arar aiinal oshar
qochy shoshy ar aiinam qocho oshar aiinomar ar ycthar qoshom
ochyl araro qocharochy shar oshy chorar ainol ol qochy chy
octhor qochyshar oshyl shol ochal aiinor
faiinar ar yckhy ckhy araiinam chol ycho darchal
yshol shy yshol ochar aiiror aror shol oshal
oshy shy arorol aiinol yshy oeey ainar shal ator oshor chy
airor ochar shy ainar ychal ochey oshal aiinol qochy qochy
ochar qochy oshy ochal ary ychyl chol daiinar aralo qochy
ainal shol qochal chalar ychy yckhol char daiinam dainol ainar
dshar qochy oshol shol arycthar ckhyar qochy
kakom atom tchy chdyakam
aiinol ochy chdyatar aty aiinal
chdyakal qochy ochy aky kam chdyator oshal chdyatal char ycho
aky daiinol kam ainal atol daiinol tar
ochdyatol oshy chdyakal al daiinal atold ato
aiinal dairar ochor atol daty
pshdy apol aiinol ato qoshkal araramom ar aiinar kychal cholchdy
chal akol chykam dato ycthal aiinal char ako
dakydaiin atydaiin aiinor ochar daiinal dato aty kam dato
char aiinol oshal daky chtaiinol akor aky to aiinol tar chdyatal
sartal chdyatal aky akals al daiinolar ainol amainal ainol
ako aiinolal char datol toycthal y akol chom
tochy apol shy chy akol sharaiin
ator akal chor sho shalain atal sholan
yakar shoain atar akol shar aiin sham
dakor or atal kchy shal ockhy shom
yshol an akol qochy
oatal aiin sakor yshol ol qoshar
shy oeor akol yshar yakom
talaiin al chyar shal
fchy dakor apal oshy chfar
ylochy sharor qochy shal ain ochyol sho qosharol chyam
akol shar aiin dator shalaiin al
al aiin datol ychal
datal osho yshal
ochol ychy aiir satom
dakar cheal dakol oeeo
octhy cthy akor qochyol shar aim
qoakar qochy ain alaiin ochal ain
ycho oakal atol
shalaiir okchy kchy
tochy sholaiin chpo sholchdy ol ckhol ochyol
ockhol shalaiin chto olckhol ysholchdy om
ychor shoraiir chko ckholckhol ochalchdy ckhar qochy
ychoror osho qosholchdy yshy tcholekeal qochy cho
qoshy ychor chky aiinar qoshalchdy
daiinol oshar daiinar
fsholeedy dairor oshy cholckhor dar
qochy sholeedydair okchy kchy qochy
ochalshdy ckhal shal aiin ychol
daiinar ysho ychoror yckhol qochy ainol dor daiinam
ockholckhol chky qoshal oshol ocholchdy
ochyar chy chto cholcthor
qochy ar ychar qochy qosholchdyy airol
chochy kockhol qoeeolchdy ckholckhal ckholckhol aiiram
ychal qochyol qosho ckholtshor ockhom
ytaiinol ocholshdy aiinar tchol qoeeolchdyol ckhom
kakol dairal oshorar shky ytcthol shor aky chor daiinol
ychal ytchor or aiilar chy tctholor oshor aiinor ato to daisol ytcthal
daiisal daiirol oshor ailor shoraky ochyshor or kchor
yshal qochy chy oeeor or ator yshor or oshy
oshor ychear am
paiinol apal ochpy chpo ocphy shpy chpalshdy ochor or
ochol oshal airal sheeeol aiinal qoshor daiinom
ychol chkol qockhy oear shkal ailar osho
qochy chkaiinol ol qochear ar ochor or ainol ysham
yshol oshol yshol aiinal oshor or chtaiinol
akolal octham ycham
tochy qocham ocho kaiinol kycham chalal al qopor pam
daiinol chal qochal yeeo qochy ochal chor aiiinol alqotom
ychar aiinal chor ysho ainar choraiiin qochal aiiinom
yalqotal chol alqokal ycho ycthy cham toram osham
yshal al aiinal ochyor chy qochaly chor aiiin ochol aiiinomal ychy choral chychal
oshamor or ochy yshol oshal airar chal oshy shy
daiiinom chaloshy ocho yshar qochy chol qochy yalqokor aiiral oshor
yckho alykom aiinalor ockhy ychar chor aiiin chal oshar choloshy
chal aiiinor chyar chory aiinol ochal qoeeo eeo ochal yal
qochy choroshy ychor char alokor airal alqotol aiinar ychy osho qochy sholam
chol ol akal al daiinol cho atol
ochal daiinol qochy ycho aiinar qoshar ochar aiin charam
oshol yal qotal oshy ysham charokor ar qochor ain ailom
ychor qochy kor ycho daiiinor akar ochyal ocho aiinolam
ycharor airor yshar ychol qochy choatol
pochy oshy chychor shol chol apar aiinol ol oshy ychoram
daiinol yshal oshy ocho ochol chol anar char okor qochy qoshar
chy charal aiinol ol ainol alqokar aiinal choraiiin ychy al
chol chalchal chychal ainor airal oshal chal oshy ochy yalochal
ochor aiinalchor char okal oey qochor shar yshy aiinor
qochalaiiin dairor qochy oeey aiinol chor oeey airalal shol akol
oshy chtal chy aiirar ychol chor or ysho sho ycham
chol danar qocheol qoeealair al cholol cho chy chkor
ychy char cho qochor chychedy chkaiinol chochy yckhol
qoal chochky ychol kchor ychal aiinar ochor
kchy akol qoeeor or airar apor om
dainal atol qochal aiiin chor alcholol oeey tol chor aiiin chychdy ainol
chochy okainal chky chalchkal aiinor chor oshar chylkar ar
aiinalor ochy chy chochy char chol aiiinal chochy qokor chtal oshar ochar ar
chyshedy ychedy ockhy aiinor dairar chochy chysho chor cho chom
ychor char ychyal choraiiin or chochol qoshol chol chol ysham aiinolor
otolchal char cho dator qokal dakar ochal aiinor qoshy
daiinol ytal ochy alsharal ochol aiinal ychal char
ochy airar qoshalaiiin octhy yeeo ochyor chal
qochy al qotom chochy aiinal yeeo eey airalal ockhy
ochyal yckhoal oeeol alqotom yeey ainol choator
oshal ykchor or chtaiinol ycho al sharam
ychey oeeol yeeal yal ochal aiiinar ar chol ol aiinol
ycho aiiinal ochey ysho ocho okchy chamoram qochor om
daiinol ysho aiinar ysho ycharal chor cholaiiin aiinaram chal
qockhy oshol qosharar sholar oeeol chey shyor
tochy airol sholeedy ocho cho olchdy ol anar apom
aiisor sholchdy shaledy chal ator or aiinar aral ar aiinol ator sholchdy ol
atal qochy aiinar oeeol ol chalator shalchdy xol akar
chal ator aiinol chochko aiinol ochy ainol oleedy oshy akal al aiinar
chol oeeo eey ainol sholchdy ycho shalchdy yeeal airol ochy
olchdy sholedy ary daiinol ysho sho chy chol anar ysho ocho oshom
aiinar ochor aiinal ocho oshy aiinor yshol ainar aror ocho
ochol aro ockhy aiinarar qoshy ochol ychal ainol oeeal okchor or
ochol daiinar qochy yshol sainol airor daiinar ochyol
oledy ochar oshy sholchdy okolchdy oshal yeeor qoeeal ochol aiinom
otchol ychy ockhyaiinar oeear chal ator ainolol olckhdy aro ol chdy
airal aiinal yeear daiinal al chyor chyar daiinol ol qochy
oshal qoeeo qochy qosho qochy ocho yshol ol daiinar oshy
dainar ochy ockhar ychol aiinolor kolchdy arar araiinol shalchdy airor oshy ychar
datal ochyol akol ol qochy aiinol ycho yckhol oshy sholtchdy qochy ysham
oshy aiinol ol oshy dairol koleedy olarar aiinor ainal
ocho qoshy sholshdy ysho aiinar ar oeeor olcheedy ol yeor
ochyar sholshdy oeey eey ychar yckhor oshol ol oloshy oshy
char chtatal chey osho qochy olshdy qochy oshal yeeor
solchdy chyar aiinor qochy yeearal shal chdy aiinol aiinar ychar
ochar ainarar ator aiinol airolal yshar chkatal okalchdy
oleedy daiinal aiinam
paiinol ol ycho char aiirol ychy yeear daiinalor
aty qochol chtatol qochy chor octhar qockhor qochyal qochy chey oshar aiinom
cheeo anor ychar ysho ainor oeear ochyor olarar oeeol ainalor
daiinar ycthal oeear ainolol yeeol chyal aiinarar yshal qokchy ainalor al aiinom
qochy cho choldaiin qochy aiiror otchol shalxol shol ar aiinol aiinar
ochol oey kchol aiinar qochy chychol ychal
tsholcthdy chpy cholchpol yeear xolakar oshy chdachdy ysho shpomaiin yshar
solchyar yshar shaleedy oshor aiinal sho ol arar oshy olshdy
ytshol oshol oshy qockhar ockhy qocthor or ol cheedy aral
qoshy oshy sho oeeor okaiinol ol ol eedy ochar olory
aiiinor ochyor shy chdachdy
pochy xor oshy oshyshol oshy shy ychal chol ychar pchy
solcheedy ochal ykcho olary ochyal oshy shaltckhdy oeeor qochy oeear
shol olshdy ol aiinar chol ol aiinol ysho
ochyor shor chol daiin ysho chal aiinal qochar ar
okaiinal chyor aiinarar qochyar yshy qoeeeo dainor daiinar arol
qoshal qochar osheo yeeo qockhy ary
kochy ochor char yshy chy chor qochal
oaiinor yshol ochar chal qochy ainal oshol ochor
ychor ockhy daiinol qochy chom
tochy ychar apol kchy anol apol
chor or aiinal aiinolor qoshol qochor datom
dchol ckhy aiiinol chey ockhol shol
kcholchdy cphocphy aiinar ockholol shfal cphol aiinar ochyol airol
ychar aiinor airol oshar aiiinal yckharal shtal aiinar aiinor
ochyshor aiinarol ockhy oshol aiinarol shtal airal ochor shtal al
yshol ol aiinol oshor yckhar ar yshal ainar ysho shtor ycthy
ockhol tor ochyar akor ockhy aiinar ochyshor aiinar
ychol shkol qochy yckhar kalcthol ckharor ochoral aiiinar
airalor qochy chal
papol aiinor choral charor akoar yshar ar qochy
ochy chy ychal cthockho aiinol ocho ockhy chalchal aiinarol ysham
oshy ochor octhy chy ainar ockhol ol ychol chy qosham
qoshy ochoeear chychedy qockhar cho chalchal cho aiinarochy chychedy
qochol chal aiinor chochy char ar qoshy char ychar aiinar ainam
ochy aiinol aiinorol or ochyar ator oshy shyal
tar tochy aiinar ar pshar poshy oshal shky qochy
ainol okchy aiinor oshy cholol okchy daiinor yckhar cthosho ychy
aiinor yeeol ycthal aiinaral ainor cho daiinar ychor ockhal yeear qosham
daiiinar qochar qochy qochyal ainolol ol chy
kchol qotchy chool ochy ychy oeeo sholchdy oshar shkalchdy
ysho okolchdy qochor qochy okchyaiin qochol ol shol chdy chy yckham shtar
oshy ycthor qoey ainal aiinal qochyor choar sham chy
kchy aiinal chychdy shochkol yarol ochy airolochy ochd yapol ochar cholpchy
chor cho ainol okchyor cho chor okcthy cho oshtal am
cho yckhar ar chyshedy tal ainol charar oeey ochy cho
oaiinar octhal ychar ainamar aiinar ocho ochy oeeal al tcham
yshor sham qochy yshol aiinol ocho yakol chyar chochky
okolchdy ol oshy char ochol ockhal oeear aiinar aisor chalchtal ochar qokey
akol chyol ochyal qochy aiinarol cholshdy okolol shol chdy
sato daiinar oshor akar qotchal aiinor qochy qoshal ychy shkom
akal qochyar aiinaror cholol qoshy chal airor dairal qosho
qochy chy qoshal shal shkol qochyal chochy daiinar
yshor shar qoshy qockhor octhol aiinol qochyol ol aiinam
qoshy chyeeal ycthol ol qoshal
ky aiinor qochyar pcho saiiral qoshar chy opchy ailal
ychy chy cho qocheor or qoeeor aiinol ol chy
ochol ol aiinor qo chochky ychy cho kshy o okckhy
ochar aiinarol aiinal cho qoeeo shol ol daiinar cheor char salam
o yshal anal y aiinam
pchy danal ochol olchy aiinaral qochol cheeol kaiinar yor
dchochky aiinal chychdy ocho chol chochy qochy airol
qoeey shar ar aiinar oshy saiinor ycho qocho
kshkalchdy qochyar ar aiinor or ochy salal choshy
aiinaly qochyor ochyal qoshy qo ysho ochol chal qotchol ainar
okchyail chy yshalan chal qotchol ychor oshysaiin aiinar qosho
chychal choeedy cheor chor chor choshdy chol airal chockhy chalan
qokchy char aiiror choshdy chorchor yshol chom
foshom ychol apar chor chor chy daiinar shal aim
ocho char yckhol atol char aiinol ochy qochol aim
aiiinol char yckhar chychal chorchy char shy cho aiin cho ychar chylkar
charaiin chko ator char chal char chychdy yckharal ockhal chorchor shoshy
kaiinar akar kaiinol chom
airol aiinor char
pchy apol chyol ol
cho chal ochy
okochy airar chom
paiinol akaraiin chol ol
ychy airol
aiinor or cho
tshtolol ol
chochy tololol aiinolakar
chomaim
kchy oshpolol chom
chyshal chomol cho chy
pchy kololol
cho akor
pocho pchy chy dar
char aiinar ochy
tchy ol olol
cho akor ochy
kyshal ainom
yshar oltolol ol
aiinol cho yshy
tychal yshpolom
char aiinor yshtorom
cho aisol chychal charaiin
py chychal paiinol
okochky choakor cho
chyshedy chol
pshal chol atam
chy oltoror aiinoram
ychy aiinal
oairam
kol olp olcfhol shko chochy aiinar chochy sholcthdy ol saiinomal alal kaiinam
ykochy chor akar aiin chomol oaiinam aiinar chky olalar kor or
chychdy oey choyshy char cholchy ychtolom yairam airam ychy qoairam shkalal chochy ochy
pshal aiin chochy pychy charchy ar ychor
cho daiin aiis shar
kchy ochal cho
chyochal choal ochy
kyar chyol daiinar cho
ocho cho yshol shy
kcheal oar ar
okyshal chochky qochal chor aiinom
kshkom shkor chyshal chal chal chochy cphor cho yeeom
chalchal chor shtar aiinor or char cho chor cthy
chalchtal aiinal shtal ochal aiinarar ochy chom
orchar or
om
airam
aiinal
par aiinol aiinalaiin yckhol airor ainal yshol dolo aiinar
ochyal al aiinar aiinor airor doloar ol osham
octhyor aiinar aiinaraiin airorol oshor aiinar oshal
yairol aiinal aiiinal olosham ainol oshar aisalaiin osho
qochy yaiirar aiinorais yshar
tar aramom pal chy aiinor ais chychedy olshdy char yaiiraror chear chochy aiinar aiinor
ochy chyal chosheedy aiis aral yaiiroror ol shdy charar ar chosheedy aisais oshal olchdy ysho
qochy ychor oshor aiis airol yshol yaiiror olshdy ol oshal aral
yaiiror ychol ysham
pochy ochy chalshol ocho
octhy chyor chockhchdy qoshor
ol shdy qoshag
tochy yeeo qochag shdashkdy kochy cphear shdashdy shalchdy
sholchdy octhal cthshar yshag yshal cthchol ol shdy shalshdy
chol shal shdy oshor ysho yckhor cthsho shaleedy yeeam
ochar ar oeal ycho cthshol ol ochyar tolchdy oshom
yshol sholchdy ol ctheol qochy tchy sholchdyal qochy
pal oeeey chochy ochor chyal akol chdyakar osho shocphdy shom
otool oeeo eeo choshy qochy shochdy kar choar chdyaty oeey
ychor ochal shockhdy oshar ar akor osho qochy atol
ainar qoshal qochar oshol qokchy aiiinol ol
tchedy qofchyol kochy aiinol qochy ycho chor ololt chyol ainor
ychy oeey ychy tchyol yshy cheedy ainar ochyar ar
aiinar chedy qochy airor qochyor char chy ychyol chy qokshyol
qoeey akar qokchyar daiinar chyor chy aiinar ar
sainar sairor chychedy ainor or chorolol ochy airor
sainarair cho ochyol yckhor or atar aiinol chol
ato cho ochar ycho choal cho cho
okochy ocho cho cho qoshyar chkom
cho tchyol arar char chkom kor
ycthy aiinar ochy ainor octhal oshy
okyal fchyol shor aiinor ycthyar
aiinol ychol chy orchkom chol ainar
aiinar aiinal chychdy cheedy qoeeyar chy cham
opochar char orolol charchy chal
kshar chochpy aiinol chty pchy chy
ykyshedy daiinar ochy chko chychy ychy aiinal
ytyshedy cho yckho ckhy aiinar ar ochy qochy
cho yshol saiinal ychar ysho chychdy sharty aiiirar ainol
char cho chy chochky ochky chkochy chol ol oshor
shor qockho daiinar aiinal chol yckhor aiiiror
chyor saiinol ol chor daiinal cho chochy chom
ochko chochky aiinar chylkar kochy ochy qoshy
qochy cho yshy shar cho aiinol chochy chor
ychey chychal cho ky daiinar chyl kar chor ainor
koky chyshal ochor chol ycho aiinar shy char chal
ychal cho aiinal chol chor or aiinar chyshal aiiirol aiinom
chyl kar qoeeo chyol ol saiinar ar
ochal shar ty qoshol oshar chychy ochey cho ochar aiinaral
oshar ty chal al aiinal cho ocho cho
ysheo chol olol ochy cho airor chky
aiinarar ar ol cho ochky aiirom
ychol ochey airor or yeeo ychal chyar chol
ky airar shal ycho aiinaral chychy oshy
qochy chochy aiinol chychy daiinar oshy ysho ochyam
chky ty ockhy ckhy aiinor or qosho
oshy choral aiinor aiinar chyal aiinar oshal qochy
oshy sho osho ychy chol oshom
oshy ychal ainol aiinaly chol qochy
arar qochor oeeear ochol ol qochy cham
oeeeol aiinor qochyar chol arar ar aily
papol shpol oshy afol sholshol ainar qoshy shy ainar chal
ycho aiinor qoeey chyl kar chyl kar chy aiinar qoshom
ockhor aiinol qoshy qochorar aiinar qochor qoshom yshol ol qoshol ochar chtam
sakolol ol ainol yeeear akar chor yshal aily ilor ychal oshy aiinar airor cholchtol
qoshy cholchkol aiinol shar qoshor aiinor yshto aiinal qocho
karol qochal ycho shey yl pochy qochor akarol ycheol qoshy
qochyal char shar qocho oeeal qosho chy chol aiinor choshar
qoeey cho ochal yeeol qochar ainar qosho ochy ainol ol
aiiirarain chol qocho airar cho chor chyshal daiinam
cho chko sharty chor or aral char
cho oloshor cho yshor char cholchkol oshy
daiinar ar choral cho aiinol ochol
yeeo aiinor osheal ychor chyshedy aiinom
cho aiinol chor oshol airoror ochol ochy
olychar ckho yshar daiinol oshy choeear am
ysho shy ochol chor cholchor danam
oaiirol chyar oeeo ochar ainol ochty aiinal
chol qochy aiiirolaiin qochy qosho qochyor atolol chor shkaiinar arar am
ochol qochyal aiinal qoshy shar char airor chylkol chy qochol
qoshy dakar chy char ar chor ainor ochy chy
kokaiinor ysho
qocho cho
okochor chor
ochor
ocho
o
ykoshol
kolchdy ol apar kydairar chy airor oalal aiinaror
ychar olshdy chor aparar ydaiinar chochy ochy aiinor cho olol
chochty ochty chol aiinor or cho olol ochy ol chorakam
ator chockhar daiinar chol aiiinal ochy tychol osho olar aiinar
sty cholchdy daiinor qochty odainor ychar ychor oshal qochy aiinarol om
yshol ychy ocho dairor oshor atol daiinor aiinoror chalatam aiinarol cholchkol airoroal ainom
akol yckhor chor daiinol ol sto yeeo chy olakar ocho
chol cholchdyor daiinal chal aiinoror cho chyol cho osho
daiinoraiinor cho chyshedy chor or yshol airolyol cho olshdy chychdy cho
chal ycho olchor yeeo chol tor ochy qochy
yeey ochal qoeeo ochyar ar qoshtol chyckhy aiinolar
pochy ochar chfy fy kochy octhor or cholor ochal chochy afo chockhom
otochyol daiinar airal yshol aiinor choshy ycho aiinar ychy qochy ainar chochy
okchy qockhor qochy okchy ysholor airoryol ockhol ol ychor or chalshdy ychy shtom
ysho qochy ainar qochyor or qochy qochyar ar aiinol chocthdy dakar qochar aiinol qoshar ar
qochal akar aiinol chy aiinolol aky qochyam
pchy pol ol qochyar ar ainal olafam qoey ey olsor daiinar sholchdy
char ainal qoeeol orcholor qoeeol chor airolyal qochol qoeeol chor ainolor qochyam
chalychy atal al ochal oeear aiiinal chochy qockhy cholshdy qochar o chor
daiinar cholchol qokchy qochyal airor chal qoeey eeo qoshal ochyar
daiinar ar oeey chalchdy qoeeo ainol ol dakol aiiinor chy ytshy
qochyal saiinar qocthy aiinal oshy ockhar ol akar qoeey ycthar aiinor sheyam
aiinorol qocho chochy ochy qoshkar qoshom
kchy chocho akor char aiinar
yshal qoshy qoeey
dakol chko qosheyor
faiinar ychor qochty chochy cphor aiinom
ochy qoshal qochy qo aiinor
qoshy ochey chy qochy daiinar qosho
choeeor or daiinar daiiinol chy chal
ochy oshol cholchdy ol oeearal chaleedy
aiinal qockhy chorol chy chal aiinol
cho akorar cho shkaiinor sto
ochy chol ol chochy
aiinal cholckhal ainor qoeetal aiinarar chysham
chychedy aiinol shom chy ochy
chol ockharol char cho
pochar ocphar chor chalchdy pchy atalaiiin al chal chol cho aiinor cho
yshor chylkar chal chochty chalchol aiinol alchal ochy chorchdy ocho ockharor ainol
dchalchol ycthor ockhar choleedy yshal ocho aiinal shal atolaiiin ol ychol aiinal chom
qochy cholchtol chol qockhar ar chyaiiin yckhar aiinol ochal oshy chyltol qochy aiinal
qochy chol tchol aiinalal chy yckharaiin oshol chy ainol chychal qocho cho ycharol
qockhol ol akalaiiin chol ockhor chochy chalshdy ochy chylkol atal qocthor chochy ainalor
akaraiiin chor shol ychy chor ockharor chochy cholal chal oeeol aiinol aiinal al chyol yeeal
schol chyl kar chalty aiinaral oshy sho cho al chal chalchdy atom
qochyaiin ochy chal aiinol ol ochyal al aiinar ychy shar oeey aiinol chol oeey
sharoeey chyal chor aiinol qochy oshar yshol alchal ainol chol qochy char qoshy
dchal chol choal chol aiinal chomaiin chalky cholchol chal chdy daiinar olol aiinar
qoshor qochyain choain shor qoeey chy chal shdy qoshal al yshy
shal oshal qochy char qochyal shar airol oeeolol cholshdy chal chdy ol
aisal dchal chol choainor chy chal qocthol ochy ochol chor aiiram
ochy chy ochdy olar aiinol olychol cho chochky aiinor sshal al choainam
ocho ochy ochar cholkar oshol chor aiinarar aiinol osho chor chol shdy
chyl kol qochy yeey ochar akor aiiinal cthol qochy ychal ochal aiinar cho
alchal aiinal qoeeol ockharol airor ochy chor otchy aiinol oshy qochyar toain
qochol qochy qoshal ychal chal chdy oshar ar yshar aiinor chor akoral char chy
aiinolar chy tchdy char qoshy shar ckholaiin qoshol qoshy qocheeeor aiinor oshal aiinar qochyam
chy chalchol al oaiin aiin chochy aiinol ochy qochol chychedy ochar ychy akarain
aiiral ochy chol kar ytcthor chor oeeo qochy cho dchy osheey ychol aiinor ochyor
oshol ol ockhy aiinolal yctho qoshyol yshar qochy ochal al oeeal chy
al chal chol chtol octhy ychol aiinal yekeo otsholor daiinol qoeear aiinololy ockhar qochyor
qoeeo eey chyaiin chyol ol qoeeol akaraiiin ar choychar yshal chey eo qoeey chol chtol cheeam
aiinor chol ychyor qoshalal aiinor chy cho olqochy ainor or akoraiin cho
yshar cho cho olockhy chychedy aiinor or cho chyor atal aiiin cho
ochal al ychal aiirar chochy qochol ochy yckhar aiin ochy daiinarol aiinal chyoeeal oainar ysho
oshal oshy ockhar oshy ycholol chol
kochy ochy yaiinaror cho yeey pychal oeey eey alchdy ochom
cholchol alychal aiinal al datom aiinoral qoshol daiinor ycho ysho sho yctho qochy
qochy chol akal chol oaiinoror qochy ocho ochar chalshdy aiinar qochor qochy cho
chor aiinal chy qockhy qochyshor chol ol cho arar ar aiinol ol
ainar ysho chy chalol chol daiinol qoshy chtal chy qochy
paiinol ychor shor qokchy kchy ako aiinor ainor oshy sho shdyfal qoshyal
oshy chalshar atol aiinor ysho qoshar yshol aiinor ochol aiinor or ychy yshy
daiinar sharoeey ycholaiin qockhy shol qokchy kchy qoshy ochor yeeo
qocho aky chy yshol yshy qocthy ychor cho oaiin yckhol choaim
chy chal cholychy aiinor ocho cho yckhor aiinal ochy ochal
aiinalar char qoshyal cholshdy chor chychdy ycthal aiinorol chychal yshal char chor
ycho cholshdy aiinor choaiiin qockhar chylkar ar qochyal
kchy chol oeey aiinar afol cholatam chylkar ar aiiinor chol ochomam
chol shdy daiinar chal chor or ochy aiinol chor
cholochom char orochy aiiinar ychor chal char cho oeeyal airor daiinar
yain qockholol chal qokeeol qochy chol aiinar qoaiin choal chol ochy
qoshal aiinal ochar shotal atol ol qokchy daiinor qoshar qocho
qotchy chy chyshal ainar shol ychar
focfhor chyshal alshty faiinol char charol chyltar orairar dolol
chyshal ockhoral chtar ochy ainol chyshedy alshto chor chol yckham
ochyain ycthor ochy okcham ysho chal chor tarochy okchy
chkar al shty charar oshy aleeko aiinor or yshal daiinar chyar
oeey chko ainar char oshy aryshy aiinal tycharar aroshor ar
ysho daiinar ochal oshy alshty ar yshy aiiinor oshy
ochyol dainal oshy ochal shyal qoeey alshky aiiinol ycho qochy chal
ochyal daiinaral ycho alshkal oshor qoeey al shto daiiinor qochy qochyor
aral aiinal ycho shdaiinar qochol aiinor chy
tchol eedy tchor qoshal ochor alshky airor qochty oryshal apal
qotchy yckhol oshal ailol qochyor chkal ochkar aiiror qoshol daiinom
qochyol chy ochy al eeko al shty chol aiinalychar al ochy
ockhal qokchy aiinal al shty octhy al shky aiinol aiiror oshy
oshty choleedy chochy qoshyal choal qochy aiinor yshal qochy ckhamol
ychy ochol aiiinar ar ochty
taiinar ar ochdyal shar qoshol olor ololk aiinam
chol okshy oey aiinolar chy alshky yshar al shto anor
qochor ainar chal aiinal ochol alshky al otchyaiin qokchy
schy qoshy oryshal chor ainol daiiinar ysho qoctho kcho daiiror aiinamol
oainoldaiiin qochyl oshyar ar ochal ol olk shko oshyaiir qoshy
qockhyal daiinor qochy qoeey airor ochtar ochy chy daiinol char
qoshar ocho alshky chal alchkal qoeeol ocho yeeor qochyal yshdyal qoshol ychol
chor qocho choleedy qosho qoshol shky ainor qochyal yckhamol
chy ychar aiinar al shky
kchy oshyor airal choleey darol atorol chal faiinor char yom
chky ochol arochal ailamar chyor yomar alchto aiinor chychal aiinamol
dainar shkaiiror cho shty cho qoshor ochy ator ychy chyol orycheal
ochy ockhol chol ocho ockhar oryshar aiinol ar oshom
osho chor kshy ainor ysho qochy kyal aiinor daiinol ycthar qochy
qocho chor qochol qochtar qochyar ar aiinal ycho oshy char am
kalkar ainol chy chalaiin shky aleeky otchar ar qoshy aiinal
ykorochy or qoshy ochy toanor ainar yshy cho oshal am
ochorchol daiinol or
kor yeeor chor or sholkshdy aiinol qochky ychor aiinam
ylochy chalchal shko ainol ol qochol yckho chol qotchy
aisor chochy sho oshy aiinor or
kor cthor aiinal sorol oshy sholshdy aisalal ocho sholkeedy ochar ar
chy chal aiiinar aiinarar chol aiinar oshky chochy oeey qosho chalchal qoshy qochol
ochy airol ychol daiinal qotchy qocho ychor alchtar aiinolar ol qochal
oshy tyeedy aiinol shky qochol qochy oshyaiiin oshy tyar chol aiisolal
qochy chyshky qoshyor qosholol al chto aiiinal ychkal qoshar
koshar oshy aiirar qokshy shaldary al ockhor or ysho
osho sho octhor aiinor qochyal yshy shy ychol ochy tsho
airor oshor ychy aiinol oshy shal ochol otshal oshy
oeey ychar aiinolal qoshy sho aiinolar ol shom
ysho shol aiiinol qoshy ycharol ochyshor oshal airal yeeol oshy
yeeo oshy shol aiinor qochy qoshy shy qockhor
ocho ycho airar qocho aiinol ol shalol ycho yshar ar
qochy ychoair oshar aiinar shor shalol al ocholal
ycho oeeo eeo olshom ychar aiinal shoral airal al
chy shko yshar airar qochyal qoshyol qochar qoshal ysho aiiral shoshy
qoeey shol cho airor aiinol chy aiinar sharor qoshor
ychol qosho ycho oeeor oshar qoshy ainor oshy
chy shal shar ychar shal aiinolal qocho sholar
qocho aiinal shor chy yeol ochy chychor aiinor char shal
ychy ainar chal aiinar chol char kshy oshog
cho shar shal al qochy ycharaiinol aiinol
kchy chyain cheedy ochol faiinar ockhor aiin qockhy
qoshal sho qocho ochol qochyar aiinalam
dchy ochal okchy chy chychal ychor
chol ochy chy shol oeeol om
aiinar qoeey eeo chol ychom
airol yeeo ychy sholshol ol aiinar chom
qoshar chochy ycho aiinor or chal
chol shalshtal ainar ar chol ysho aiinol cho
yshyoshog cholchol airor chochy ytcho qochy shoshy ochy chyol
oshal cholochy aiinol chor oeeo eeor qockhor airom
chychal qochol aiinor chychedy cho shalar qockhorair chyshedy
cho chalal aiinar cho aiiinal qochor ochy choar
daiinolar ysho cho ochar cho aiinaror ychy
faiinal chychal shal chol akar tshdy chyol kchy apol
shar ochoy shol shol ainol chyshedy yshedy
ychylkar sholshol char qocholaiin ochy qochy daiinol ysho
char ychol cheo ocheo qochy ychy chy shyckhor ocho chy
yaiiral shor shalckhal cholakar aiinol akol shol aiinal
aiinorar chyshol chochy qokcho ychy chal dainar cho
chochy cholchol oshol chol aiinal shal qotcho tcho
qotchar daiinol chyakol ol char chor ainar ar chychal chochy qochy
daiinol ol char ar airal al chy cho
ychol chal al qochy daiinol chy oror sholain
ochy chy
kshy kochy ychy shorol kaiinol chyltar chyochy yochy ysho aiinar cham
cho aiinol chyshal chochy aiilal chal yshoaiin chyoshar oeeal aiinol chyshedy
sho chochy qoochy ochy ainar shoaiin ochy cho ychy qoochy
dchko chockhal shky chy chyshal ycho cho qochy ochy chyain yaiin
shkol oshy cho chychdy shyochy yochy oaiin ochy chy qooshy chyol
koloshy octhy chychedy aiinal chor chyshedy char oear aiinol ol yeeo
ochy oshy kychy ycho ocho chyar daiinol qoochy ochol ocheor aiinar
char qoochy ysheeor ychar qoshy airar ychal ockhy airar ochy ocho akol
yshor osho qoear yochol airar qooshor aiinar chy chor daiinol dairam
ysho oshkol chyom
pchal cho kyal chal kshal sol airol ocphol
dar oshal qooshoraiin chol ycheey dolol qochy
oaiinor ainol chyol shol kolol chol ysho
yshy chochy chylkar ycho chychor aiinolor chy
chychal aiinolol ychy chockheedy ochy ochy
oainor chol aiinar ychol ockhol shor aiinolol
chal qochy ainolol ochyal chal aiinar ar aiinorol
yaiinar qoshal chalchal chochky oshy sho yshor yshal oeol yshol
daiinar choyal dainol qochar qooshy oshal ysho ochol
oshy yeeo ochol ol aiinol shar qochy oshar airom
yshy yshal qochy aiinarol qochy qochar yshy qosho shy
ysheo ocho datar qochy ckholor ychkor ycho yshol ysho
oshyar chor ainol ychol osho ainam
kaiinar oshy pchy pchy apar ar chochal choshedy qoshy ychol
okaroear chy airolar chochy chy qochol airar octhal shtam
oaiinolol yocholair shol chylkar qoshy oshy shy ychor
dainam cho aiinarar ar daiinol cho
otyshal qocheor chyshal chorain chol ol atol aiinalar chol chalchal
qokchy ychy chy airor qoshy chol chochedy chychal
chal kchy chyshal al yshy char qooey chol
aiinal shkol qoyshy qoshy ychol aiinol ocholair oshal chor
dor chochy ysholol chol ochol shalol ychy qoeol
aiinar ar chal dol ol daiinal cho
okochky aiinor yeol chochy shol chol choychy ochar aiinar
ochy qoshy daiinal ochol ocho cho chor or sham
aiinol chyckheedy qockhar olairol aiinoral oshar ochy chol oeear chaldol al
ochy cholchol aiisolar ol tchor om
kochy daiinol okshy ochal ol oshy sham
aiinolar osho dainol qochy oloshy yeey qochy
ochar qochol aiinol oshy oshy oshar am
qochal daiinol otshy teey cheo daiinol saiinor shol ocham
ockhy ochy kchy cho oteey sho airor om
ochy aiinol ol qochy octhy dainol aiinolal om
oshol ychar ochol kchy oshy sho ychar cho
oshy qocthy airar qochy olochol ychol dainal chy
oshal ochor ytchol saiinor or oshar ar ochyam
qochy aiinol ochol ochy qochy qoshor aiinol om
octhyol oshyar qoshar ytchy airor chy ychor shoairor qoshar ar
qochol ol chdaiinol qoshor or ysho otchy ochy ysham
aiinal ocho ochal qochy cho daiinol ol aiinol
yeear oshy chy qosham ycho qoeeal
qochyol cho tchol daiinol qochal
ytainol ol chy chkaiinol chy qocthyar qoshy
ockhol ol chy ainol oroshar ochy
ochy oshy qoshy ychom
ochy aiinal chal ochy
saiinor or daiinor shar tcham
qochy chyoshy qocholol ol yshol
oaiiror daiinar aiinar qochy aiiinam
ochyar okeeal oeey qocholor ocham
ychal shy ocho qockhar qochoror yshar ar qochy
oshol aiinol ol oshom
pochy oteal akar cheekol cholpar aiinal chy airol
ochal qochalol dainor shy qochy ykchar qoshar ar ychor aiinal aiinar
qochychy yeear ar qochyshor or qoshy qochor yshar choychar
qochaldaiin oshor chor ysho qocholaiin qochorar or amoshar
qosho chealar aiinal qoshy qocham shol aiinol qochal qosham
oshy qochy cho aiiinar chol chydain qoshar qoshoror ychol chol
dairol ol olol akar daiinaraiin ocho oshy ochy qoeeol
qoshor kolkar chy choar chy yeeo qoshar ar aiinar ysho qochar
oaral qoshal aiiinar ckhar aiiinal qochoral
chkaiinal or oshar ainor qoshy qochy chy
qochy daiiinar ycthar ochol qoshar oshol
chy aiinol qochar ar qocholol
ychol tcholaiin ycheyshar ochy tsho
qoshar daiiror chychoar oshal oshar
qockhy cholchkol ochy daiinam
qoshar arqochol aiirar chy
kakal al qochyor yeeo qochor airol qoshor or
qoeeo airol yshor qocheyol ychy oshol oshy aiinar qochyor qoeey dakal
ochy qochorair or ysho ychar oeeol qoshol oshal aiinam
ockhy ckhy daiinol ol qochy otchol qocheeol orqoshor shor aiinol
chy chy ochar ar cheeol aiinar chal qoshol ainol chochky cham
ychor ycho ainal chol ol yshal airar cho charol cham
ochol qotshor oshalair yshol chor chdakal aiinolal chor qochy
ckhockhy or qoshor aiinal qotchy qoeeol qoeeal qochy aiiinol
ockhy ychory aiirar yshol qokchy chy ocheey chol qoeeoair qoeeam
dakal oshor or aiinol oshol aiinor cho
qochyal chy aiinol ol oeeo ochy orqoshor chal qochol ocheeol
ochy aiinol ycheal al ychear qotchol daiinol chochky
ochy yckholy ol datar aiinolar kchy chor qochal
olochol aiinal chal ochal chyshedy yshedy aiinolar ochy
yshor aiiinol ol qochy atar ychey sheedy chdakalol qochear
daiinol qochy aiiinor airar char qochyar qochor cholchol chy oeey
chy chol ochor ainalol chor atarol chochy yshol aiinol chyom
sheedyal chyol chol aiinar okshy char aiinor chylkar chal
qochyor or chy ochy ainol ochal cholchol
ypchpy aiinal cho pchy cho olqochy aiinar chychdy qochyor
ychy ychol chal char aiiinorair ainor char ckhockhy
cho akalal chal arol qosheal aiinol chol otchal al qocham
aiinolal ol cho qocho chol yeeol akol ol aiinal
qochorair aiinar ochy char cheeal chol qoeear cho ochar
cho chkam daiinol cho chor aiinol chychor chalshom
chol aiiinor chylkar ychor oltar ochy osho cholchor qockhom
aiinar cho ychearol oey ysheedy akol akar cho qochor qoeear akol
daiinol aiinol ckhom daiinal ycthor ocholor oshy ysho aiirar charam
ockhor oshy sho chor daiinol choakal oshy chor yckhol qotcheal am
qochy oeeo aiinol choakal ochalchy daiinol qocheol oshy shy aiiral
ychory tchol chochy ychol cho cheeor ainol ochalain chom
ykchy yshy qosholair ycho ckhochy dairor
pychol qoshol air ochol ockhdy sholchdy kchy sainal ochor
oaiin aiin qochar oshy ckhdyshol ol ochy ochar sairom
oshy shy ychol shol ol aiinar ochar ockhy ochyor aim
qochol daiin oshy ckhyochy chyor oshy osho ysho oshor shol aiinal
ycholol ysho ychal shor qoshy sho sholshdy oshol ol olochy ochal oshy daim
olosho oshy qockhar shol qockhdy ycthol aiinal oeear ockho
tain qoaiin aryar oshor cphoral chor or airar apal kchy
qoshar chol octhol ockhar shoshy oshy aiin yeeal aiinol
qochol kshor or cheal ockhy shoal al aiinalar ychor
octhy octhy chyol tchdychar daiinal chal daiin ochyal
qotchol ykchdy ychar ochol shyar ychol daiin ockhoar shyshal
yckhar qochor aiinar cholchol chol chal
kar ar pcho kaiinol ol oshar aiinor pochy airol
shar ochy ychal aiinar qochy orcheal qochy shor ychalor ainar
yshol yaiin ychol qoshy ysho ychol shalchdy ychar shoshy aiinol oshy
olochy ychol ol ycthar aiinalol qochy ycthor ochol qochy
qockhy ckhy aiinal octhal ychy qockhar yeeo qochol aiiral oloshy om
qoshor shorychal aiiral qochol qochor or yckhdy cholol yshy ochy
daiinol qoshy ockhyal ychy ainar ochyor airal okchy chy char
qoshol shyal ychyar ainar daiinar qokchor ysho oshy
fshol ockhal oldain yshar yshpo shpo kchol ol
aiinolol sholol ol oeear charchy aiinal qochy aiirar ochom
chy aiiror qochol ockhal cthalor al aiinol shal sailar chy oair
solsaiiin qocho qoshy shol ycho qockhdy shalshdy chol
ochol qochyol aiinor or oshy qochar yeeol yshy
tyeeo ochar osharor ocphar chy aiiinolar atol am
ycho chy qoain qoshyockhy chol chol qochar ochy chol ochy
ychy cho yshy daiinol ol chyor ockhar qochal daiinom
shoror oshy shy ochal yeeol ol aiinal ycthol ksholor
daiinol aiinol ycho qotcho shyaiin
pain yshor parol cholkshdy apo oeeol ochal aiinom
qochy ailar oloeear yeey chy ochy qochy daiinal osham
qochy oeey ysho ochal shkaiinol qochey cheo qochar
ychal ainol ainol shal yckhal qoshy
kaiin sair qochyal ychal yshy chy aiinor
yshy ochy qochy qoey eol shy qoshko chto shorychal qoshy
daiinar oeeo qochy ychar qoshy cho yctholaiin qochyor
oshyol chy qochar qochyom
kchy qochor olshal cho qosho otchy aror
daiinolaiin ol qoshy tcho shoaiin oshy sho chy
daiinal al qochol kchdyar ycthal oshy cthal qoshy yshy
oshol aiinolar aiinal chy chychedy daiinal yshyom cho
ochy chylkar ochy ycho daiin char sholchy sharyshol aiinom cham
yshol char yshal cho tcho
pchy char olkchdy oshal alaror shpolchdyol taiinom
oshalal chal airar chochy airar ochy oshor
oshy shy chkar aiisol oloshal oshy aiinal
oshol oshalol dar chor qochy yshol yshor aiinom
chychar airor oshy shy chalchal ockhy oshol ainor
oshyal qochy oshal oloshal aiinolar qocthar qoshy aiinomy qochol ockhom
yshol qochor qokchy chychar airor ychal oshar
qotshar ar ainol qoeeor ol oshal qocthar ar
cho aiinolal chtar chychal chy qoshol
py qokchy kcho pycheor chol aiiinar chol
chochy yshor aiiinol chal chal aiinor aiinalar
paiinor qocheear ar chochty ochtor kchy chalchpal qoshy
qochyshor octhar aiiror qoeey ainol qoshor or ochol chochky
chyshor chy airar yshal chal ainar chyshedy tchol
okychedy qoeeal al yshar chal aiinar chochy ainom
ochol chal chpal chylkar ar ochy daiinol ychar chyol
cho shy dairor or chol oshalar aiinar char airal yshor
dcho char ar ychy chtol aiinal al chychal chkom
ochy qochy aiiinal ocho chyshor ochar ockhomol ainol ochal chy
ochy ychor arainol qochy o chalchal qochy chy chkaraiis ainam
oeey eeal ycho qochal ochol ol oshal daiinar ochal
cheear qockhor qoshol aiinar am
pchy shar ysho shol aiinol qoshy dol qoshy
daiinol qoeey aiiinol ochol osho qocthar oeeo chy char chyckhor
shal aiinor chochy char aiinal chal daiilar cho oeeom
chochy chy arainol cho y karaiis ochy chol arochy
chyshedy dainol ychy chy ychy ty
pyshol chfy char olpshdy py pcheal chyshal fy
ochol aiinor chkal al oshar chol aiinol chylkar ar otckhy
ainor qotshy oeey chor aiirol aiinal cho chekey cho
oshalalar olqoshy tshy chol qokchal cheear aiinolar cho
ochy ochal daiinol ochy chol chor or airal chtar cho
fchy cholchkol qoshko daiinor ychol airal cheeol afol cho shkor pchy arocham
aiinor qoshol aiinor yckhomol aiinal chyshal ochy ycho ckheey
ockhol octhy yeey chochy daiinar chy oshald ochy kchal qotchy yctho
oteear ainal olkshdy ycphy aiinor
tochy cholshpol ochyl chol chal apol sholcphdyshy qoeeo taiinol
dairar ar oshar oshy ycthar ar ychorar shdol
aiinor chochar oshol ychal akol qosho oshar airalol char ar
ochyol anal cho chtal qoshal aiinar ar choshkor or daiinol
qoshol dchoar qokeey chy aiinal al airar cho aiiinal
chor aiinar chol ol qo cho ychal chol
kochy y paiinol pchy ol shal olshy cholakor chkaiiinam
ochy ycho daiinol ol airar shkal ysho ochy chol akor oshar chtaiiinam ochkaiiinam
oshy sho chyol olairar ol chtainam chtaiiinar cho cho shol aty
chy oeey shochyol ochtaiiinar ochar yshar osho sho ochyor kaiiinam aiiinal qoshy
ycho cho ysho chocho ychy chol ol oeey shy aiinam
qochy ochor chkaiiinar oshol shy oshol olairar chol qochy yeeal shkom
chyoeey ochorar oeeo olairol ol chtainam shal ol airar qochy chochy shol
qochy okaiinol ol oshal al cholol ol yshy ycthy chkaiiinamol qochy
ochyal shkor chkaiiinar ysho oshol chol oshy chor chy cho chtainamal
char chyor chkanam okshol chty qoshy ol airar chor qochyal chkaiinar
ocho sholaty ol chychdy airar ar char ychol chal shoshy qoshor
ochol ol chol chkainam chtaiinal cho ochol chyol ol ochy ochom
ol airar ycho olchol chkaiiinar oeeor yeear yshol chochky qochy chol yeeo oshy aiinar
dairar ar ychal chal sho chy ycholor chol chyal aiinor qochy aiiinar atar
chyshedy aiinor shocheeyol sho chkaiiinaror chor ochy oshor qoeeor qochy ychol ochorol ychom
qochy qoshy chol anal qoshyaiiin qoshy yeeor chy char ainal qoshy
qoshy ychodaiin chodaiin airor or yshor shor char qocho cho
fy kchar pshdy sholshdy qokshol ychar ochy paiinol ycho
ysho ychol ochal airor ocho octhy oshal atyol chkaiinam ysham
yshy yshol shochyar ocho ainor qoeey ychear ar
chochy ochy okaiinal shor octhy cthy ochal chom
qochyol chear aiinolal aiiinol oshal al chal aiinol
yshol ychor airar ysho oeey char oryshor chochol
kochkaiinor oshy chyar aiinar ychal qochy chor chyar akyor fam
ockhy aiinolshor osho ochkaiiinar ychy ockhy chal oshy oshy qoeeo aiinol chychty
qoshy oeeal yshol aiinol yshar oshy oeal chol ol airar ychy
dairar qochy chkanam kanam chal yshar yshal shol aiinar shoshy oshy ochom
cthocthy ycthy chor aiinal qoshar ar ychor airor qochyor akyar oeey qoshy aiinar
choshtar qoshy yshor or qoshol chy chol chkaiiinar
pchy oshy aiiinor akal qochyl chyl oteeam
chalchal qochychkan aiinol ysharal chychar daiinol qoshol kshol chyol
qoshy olochy aiinor ychal aiinolal chal ochy chy
oshy airal ochyar chalchal yeeal chor airar aiirar
chal qochy qoshor chy qoshy dairar ochal
qoeey airalochy ochal qochol ochy ochal arar dakam
aral ar qochy aiinor qoshy ainal airaram
chy ainalairar qoshy kshor aiinor akaraiin ochar qockhor om
chyshto ochor qoshy yshol ol qosho qoeeor olol ochy qoshy
qochor ycho qoeeal shoshyol oshy sho ychar octhy ochkanam airol ocham
qochy qoshol chy aiinaral shol ol ockhy aiinar ycham
qoshy aiirol ol chy ochy chyol chol shalal airal ochy ychor
ockhy qoshal shy char shochy ychyar ochalar qoeeyal qoshol aiinor airaror qoshar
aiirarair chal chal shy oltainam chtarag ochol
pol pam chor daiinol yshor chyol
oamam daiinol oeey daiinar ytshor choar chy chychdy
daiinor aiinor amor saiinar chochky ochky chyol
daiinor qotshor cho chol airor or daiinaror chychdy
chol cholair olam ycthy saiinal al chol chor
qokshor okaiinor shorol cho qochky chyol chol chyal sailal
kakal chorol chyol oshol pchy daiinor opchor or
cho ochy qotchol qochy cholchor qochy ainar qochy chy
qoeey chtaiinar qoshy char oshar chol char ky daiinaror daiinol qokchy
chy airar chyol olor tchol chor cho ychol
char daiinor ochor chky shor chychal cholchor ochy chom
ol ol aiinar chkairal cho ytaiinar chol sainar aiinol
chal al qotshol ochor shdaiinar chyshedy
par chyar cheol daiinar chochy oshar ar chychdy shal
ychear qochyain char chochky cho chol oror char choar ochy daiinor cholchol
qochy oshol qochy qochyar airor okshal al osho ocho qotchy okaiinal
yctho qochal aiinol aiinol qochyshor choar chy shalshal
dairor ochy oeey shar yshy shy
pochy cho chpal kshor ochar chor ocphy
char atar choshky arar chochy ochar kyshor oshy
ochyal ocheor qochy qoeey qotaiinar qoshol airol aiinolor chor oshol
qoeey cholchar chy ochol ol chol yshol chko
kchy chol chol archy alshal daiinoror or yshor aiinolshom
chol qoshy yeeo ainol char qokshal chy shyor ochol olol
aiinar ochy chochy daiinol chysho chol yshol chyshal aiinol cholshom
ychar ychy qotchor ainol char kshy
pshar chol ol aiinor ychar shal chpy py cheor olaim
cholchol chychal daiinor aiinar ochy chal chor qochy chor or oshom
qochy airol chal yeeal cholchor
pchol aiinal qoshor aiinal ainar dal pchol chy qoshy
qosho aiiiral chochy qochyal okchy ochol chy olor chky
cho chtaiinor char cho qosheor airol ol chky ty
dairol chol yeeor ychor or chychdy ocharor chochy
cho aiirol ainol ycho chyol aisor or qokchal chychdy
scho qoshol ol chylkar chol qoshty qoeeor chol chor qoshol aiinolol ol
qo aiinor chyol daiiror chycthy cholchy shol daiinor or qokchom
chylkar qochol okaiinar ocham
pchy qochky cho shal cphdy kchy atol fololol akol
cholchor airolaiinol aiinol shorar cho cho chyar sho aiiinal chom
cheal qosho oshty daiinol ochy chy chosheedy osheedy aiinar shychar
ochyshedy oeey aiiinol chor qotshor ychal qochar airor chochky oeeo
chochky qockhy ary cho arararar akol yshor qochy aiinolshor qoshy aiinal
chochy airor ochy tchor chyol ol daiinol om
char ochy
pochy aisar okchy oshy shpoleedy ol ainar
ochyl aiisy aiinar ainor olainar oshal aiinol ol
ockhyl ycho oshor dainar chol ychor ochyal oshy
ockhy ckhar ochor oshey sheo airal qochy
oshyl aiisar qocho oshalol aiisyar aiinal oeey ol ainar
oshy ochyar ochyor ainorolain or oeeor om
oshy chal ycthyl oshy aiiinal
ochey aiinar ochyol ochar chyar shyochy
ochyar ychol qochy olainar
aiisoy aisor qoshy aiinol qochyar yshar
yaiinolar ochy yshar aiinor
ochar ycthyl qochy ytcho qocho otchy
qochol oroeeor qochyl aiiral qoshy cheyaim
qoshar ytsho ychor ochy ol ainam
ochyor okchy kchy aiinol oeey
pochy oeepy yshor oshor or aiinor
qochy chol ol chochy oeeey eeey ol
qoshy chor aiinol qochey chy qoshy
qochar qoeety oshar qokchy aiinar
qochyol chy oraiinor chochky oeeol ychey chy
aiinal yckhy ytcho otshy qocheear airar qochol
ychyor qoshal cho qocthor ychar shy qochyshor qoshyar am
shy qokchy chy chol ysharor cho
oshor ysho aiinorar ainor cho ochy olainam
chol ochear yshol chol ol ychy ainam chal
chochy yaiiinalar al chyol ky qochy ol
ochy ochol ainor qoshar yshy airar
schochy ockhy chalycthy aiinor chor osho shey
ysho qochar yeeey eeeo ochar ochal ockhy oshol ycthor
cthor qochy tcho okcho kchychy aiinar oshy ainom
ochy yshar otchy oeeyl cho qokshy chol ol oeear ar qocholair
tshtol yeeal aror oeear chochky oeeky apol chfol yeeor aiinar shtaram
tolyeeor aiinor aral yshtol tolyeeor qoeeky daiinol otckhy aiinol shtaram tolyeeor atal
shkaral ky daiinol tolyeeor ol yeeor akor aiinolshtar oshy
ochey shkar qochy arar aiinar qoshtol qoeeky yeeal chy atol
arar aiinar daiinal araltol qoshal aiinorar shtal oshy aiinom
octhy cthy yshol qoeetar chy shkarol aiinal al sainol ol ysho
chy cho aiinarar cho yeeol chal ol yeeor qoteeky
char aiinar char cho aro chyor yshol cho aror
qochyar aiinal cho daiinalar qoeekor chky qokchty kchty
okchy cheeol cho fchar ainol chol tarar chyol
aiinal chor or aroraror cho aiinol arolkor chochy sairal chychal qochyar
cho char aiinar qoekey ol yeeor yshkarol chol ol
chy chty chal airor or ycheal ar altol aiinolam
olyeeor qoteekyor airoror olol ol tychal aiinor oeear
dcho ocho yeealar sheeol chol char ainar qoeekydaiin cho
daiinar aiiinor cholchar chy chal ochy arol aisor yeeor chky
oshar airol aiinar ychy ararorol cheeor choaror ychol qotcheety
schar aiinolar cho shol aral cho aiinor cho chol olyshom
ochy aiinolol ol aiinalor ochy ol ychy ocho chol om
chyshal ochal al cho o oshor chky chochty
yeear cho ainal chochy shor charol yeeol ol ainar
saisar chal ychor chyol chol cho chalchal char
aiinar ar chor chy chylkar shtol ol aiinal chom
ycthol chol ol airal aiinol ychor akar ykeeol chol ol
chochy char anor oshkaral choaiin ochy cho aiinar chochy aiinor or aiiinom
chol shor or ochy qochyar ochol ychyararor oear
dairol chochy aiinarol chyol aiinol choyeeol ol
kochy olol chalchdy shar ar tarol aryam
qochy cholshdy ol airol octhy aror am
chy ainor char ar chycham
chal chdy aiinolar chychal airal chor am
dchal chor chalshdy aiinol choram cho aram
chor aiinolor chol aroar ar chyol aisar qochyol chychedy
ochy chy aiirar chol aroal shal qocthy choaram airom
ochy oshar chol aiinor chochal aiiinalor oshy choshal chal oshy
ararol chockham aiinol aiinolor qochy ocho
tshol cholar ofchy cholol shol ycho aryal ar
oamor chy aiinolor qoshy anar shar dchalor aiinam
ycho aiinol choaram ar oar ochy chor am
cholar aiiral oshor oshy sho ainar qocthyar cholal yorom
shoainar aiinol choor or qochy chy aiinar ar chychedy qocho
cho qocho chal okshor ainor qocho chy airaly chol chyor qockhy chochy
cholaiin char oshal ochol chol chychdy chor om
oaiiror cho chol chol chy ocho aiinol chol choshar ainol airar osham
cholchy chal char arar chor
papo ainal cho afol chyshedy olshdy chochy chalshal aiinor
chararar ainol chal octhar sholshkol char ychy airomar chylkar chyshom
chal chol aiin chal al ycho anar aral chorarar
aisy isy aiinalal chd chy chyshal ainal qoshy chochky
oaiinol qoshyar chy ochol cho shol shkol cho qoshy chararar
aiinar ar yshal chor char chdy cho oshyal chalchdy char
ychar chor arol ar aiinar chal aiinar ochy cham
chyol osho ato cho choar aiinor aiiinar aiiinolom
chol chor choleal ochol ochy chyor ochy sholshol airam
ar ychoaiin chy cholchol ol chy ychar ar olairol chochy
dcholchor cho arar aiinol chalchol choram chol chy chychdy
chochy aiinol kchy cho chosheeedy chycheedy ochor daiinol char
chochy chochal yaiirol qocho cho chochy daiinol chamochy chol
chal shdy ainol ol chor chom
koeeky char ochy daiinol ol tchy char aiinar oeeog
ychal chol olchy airal daiinal al ochy qochy chochy yeeol
cho chal chor ol chy airal chor daiinalal al char cho ychol
ochyol ainor aiinol chyol char ochar cho chyol chy ocho
ochor aiinar chyshal charar chylkar ar ainor char chycham
otyar aiinor or yshy chychdy airom
ypor char aiinalar al chpy shkol ochy ychar cho chol shy
yckhar chorol or chy airor or aiiror chor dainor ychy aiinam
aiinor chochky qochal chol charar ochy chy alchar
chychedy aiinar chal chal chto choraiin or ochy
fchy shychol char chalchal taiinol cho shar ar yeeal atol
oshy chysham aiisol ochor airar cho oshy chy ochy qochy
chylkar kolochy daiinol chochky aiinor chal chychar qoeeal ochy chochy oshy toaim
okyol char alchpy ychy ochar kolochy chalshal alchty aiinolar chol
daiinol ol ochy cho aiinal shar chychal yeeor chyshal cho aiinam
kchy charochy fchor cho qochar aiinal chor
ychal al aisor cho ycho charochy chochy ochor chyshar shychol
aiinolar ol choeey aisol ysho shal chylkar ar oshy
ainal chor ky chorol aiinal ycheal cho
cho oeey ochol ol daiinol choshdy aiinor chor
cho ychy chyol ychy chkaiinol dairorar ychol cho
ainol choraiin daiinar airaldaiin cho daiinolar chol ol ochal
char aiiinor chal chalchal al kolochy
kchy aiinal par saky chol ol chor chory
chor chyol ol aiinal chochky ochky chyl kar
okyol aisor chychedy aiinal cholol ochor cholol chyshedy chko ochy
ochol qochal chto chochy ochal ocheal chy chol chysheedy
schol yshal choshty ochy oshal daiiror om
pchy faiinor aiinal aiiinol chalshar ararol chor shdypal cho o
okochy aiinaral chal ychar chol chy ainar char omom
ycho choychol ol chol shdytor chyol ochy chy shychol cholol
aiinor aiinol chal chol chal ochy qocharal aiinom
chyshal al chosheedy ochy cho chol oeeo airor ockhy ysho
oshy qoshy dainalar cho
pchal dainal al chyar afol chol yshy
ykshy aiinar ar ockhy chkal chor ocho datol daiinol oeear chal
aiinolal ochal yshyol oshor aiinal oeeol oshy qoshy chkar qoeeam
daiinol ochyol chal aiinol ochal ockhy aiinalol cholyshy chtar
chy cheeal chochy airor aiirar dainal chalchal chol ochal kar
dairol alchyar oeeal ochy ockhyal yeear qochy daiinor chol
qochy chy dainor chalar ychal ochol chtainal al aiinal chal
char ar okeeal daiirar ochol chysham
kchy chol archdy ochy ocholol orkshdy or tyshy ychom
chy charyshar char chor ochyockhy ochy chal al tol ol qoshy orkchdy aiinal
ochar ainol daiinor or airal alaiinal chyl chyshar cho qochy
oshy cheear ar qochy aiinol aiinol ochyal chkainar oey
satal dainol ockhyor airol ychol ainor kcho oshol saiiror yeal
ysho chychol chyar ytchy airor chdaiirar chy ochy chkaiiinar ochkainar
dairolalchy qochy yshol oshy choshol chyochy oeyar tsheal ockhar
oeear choldaiin ochal aiiinar chdainal qochy ysho oshy
airalal cthyol oeey aiinol qokshy ochor
paiinar ocphy ochar aiiinol ochol dyato ochyar daiinol kalam
ychal oshol ochey chey osheey qockhy ychar yshol ockhol chol ockhy
char oshol oshal al qochy chtal ochol orkchdy ochyam
oshy daiinolochy ykchol ainal qochy qokchal oeol qochy shy oeeyol
osho kalchor qosho ochar airolol daiiinar ar ysho chalchal
ockhyaiin oshar oeeal qoshy aiinal ochyshor atolol yshar qoshol
olaiinar qochy yckhar qotckhy tckho chdaiinam
tochy kolaiinar otchy ychal ycho ckhar
chychol ochyar cholchtain ochar olqochy ochyal
ykchal chy chol chylkar aiinal
arqochy ochy chyol qokchol aiiinal ychy
chy char ochyol chyol ol
aiinar chochy qochom chychedy
kchy oryshy cho chyshedy
cho charol aiirol
dairal qochal ytchar chor or cho
ychar qokshy cho ochy
qochy daiinar oshy daiinar ochor
ychal qockhar ychol daiinol qokshol ol
qochar qochy daiinor otchar chor
yshar chol oshy chochy
aiinal chal al ocho
yshar chor yshy
octhar ochal oeear ochal
sataldain ochyar olaiinol octhol qochy ochor
yeey ckhar ysho orairal om
oshyor ychom
pal kchy chom
qoeeol chy qochyd cho saiinol
ytyor ksholol cho
tatol chol shkolchdy chychal
chom chal char ochar
chochy aiinor chor char ychy
orkshdy chkar chol
papar chpor aiinar shalshal chal chdy shpy chor aiinom
aiinomor ychy cho chalchdy al daiinol chalchdy aiiinar chyol shky
chychdy ychdy akor shalckhal aiinomor shtal chol chdyshpy aiinal shty
cho ako chal chdy aiinor chor alal ochdy chyshedy chdyshkol
airol cho shty chyshal chdyshty airol cho ochal ychy aky
okolchdy akol qochdy ailol daiinol ytaiinol ol chy cham
okyshedy okaiinol chor chy chol chor ochor chdyshky oshky yshky
aiiinol okol chdy chychdy ty
paiinol chocphdy qoeeol chyshedy alal aiinal choraiin chal apo
atar okchor cho aiiinor cho airar aiinol o aiinol chychdy yshol
okaiinal ytchor aiinomor chyshal chyol aiinal aiiinoror chyol kyky chyol oshky shko chdyor
char aky char chyshal chochy al char aiinolol qo okaiinom
ychky chky aiinol ychor or chochty cho oshty char chy
aiinor choshty chal shky shal shal yshty qo chysho cho
char atol oshar shko chal airor chochy ochy
chalshky chtar ochy atar chochy ochy choty chol cho
okalshdy kyky aiinor arar chochky chtaiinol ychy cho ky
char qoshky chdyshko daiinol ochy cho aiinal al
pochy apoal choeepy oshol cho airar oeey
ochor shky aiinar chol ysho sho cho
oshko talchol daiinol chal chdy akal aiinar
ochtaiinol dakol charky shky ochor oshy kyshal
daiinol qochy ochy aiinar ar oshal al ochor
ochdyeeko ychy choeeto char ky chol chal
oairol charatol ytal aiinal dainar airorar
osheey sheey oshy chochy qochol qochy aiinol
chocho qokaiinol aiiral chal choairar kchy oaim
yatoal yshy sho anar chto yshom
oshol chal shky yshor ocho
ychal chal oshar chol orty om
qochtar oshor yko aiinol
pochy ychy oshol ocho aiinor pchor oeeor karoshor aiin dakar ypo
ockhy ckhy oty daiinol ocho aiinal yctho qochy ycho qochy atar oeeal yko yeeol ain yto
ochar qoshal dain ain daiinal ochor ckhol daiinal ochyar qoeeol qockhy airor
yshol dais qocho qotchy ckhy ochyl aiinor qochol am
pshpalchdy okar chol chal oshor airal taiinar oshy yshor paiiinam shfol ol char
ckhyochy yckho otol octhy tchyckhy qoeeo ainor or char ydaiinal ckholal oshal
ychor tchy ockhy daiiinam chey ey oshy shy
kar cholchal ol qoshpol qochy cphy sholeedy ysho ar chor kochy
oltol osho aiinol ycho shkol ochyor cholchal aiinolor ycho qoshy oeeeal ychar yshal daiinol
pshol ychal pchycphy archor aiiinal ocho ochol apol oshy oshar ainal ochar chpal
qochy cho daiinol daiir ychy aiinal tchyckhy qoshy chal ainal ychol ckhar shalol oshy
cholchal oeealy ockhy qodaiinal yshar shal ockhyl daiin qochy akal oshkol tshor
qokeeol oshy qocheey qochy ychol chkar daiinor qochy yshy aiinar ysho shyoshy
qochy qoeeeal ckhol aiirol oshy shy ychol ochey
paiinol yckhy shpal ysho omal chdy aiiin ychar sholeedy ol aiinom
qokshy aiiinar aiinorol ochyar qoctho shor yeey eeo orchar yshal oeey ckhy dair dairor
yeeo qocthor octhy yeey shal ckhol aiinal qoeeol qochy or char
ochyor qocho ysho qokchol qoshyal aiinolal ychy oshy aiinolal ochol chy oshkal
ychor shtalchedy aiinar ar osho ycho cho chtol chkal aiinal shkol ol
dairor ckhyochor air aiin oshor ochal ysho aiin oshy ysho qoshald al
yeeo otaiinol yshy ychol ockhy chol ochar qockhy oshy chol ol cheeol daiiinal qochy airol
qoctho yshol oshy ysheo odaiinol qochy kolshor yshy qoshy sho
oshy ochol dainol yeeor dainal okeeol ychal qoshy ockhol ochol
pochy kcho shko sholkshdy shfalshdy aiinar ochor ofal olcphdy shol cthdy aiinal fchol ol
yorchar qochy qoshol chor aiinar ar qoeeeal cheeol
daiinol yckhy aiinar ochol ckhy shy aiiinal ocho chkol
daiinol chyl airol daiin qochyol ckhar
ockhol octhy oshy ako daiirol okchy
ochyor or oshkol ochyshor or shtainal
ochor ychol sholkshdy aiinor oshol qochy
ochyal yshkol otsho oshol airar ysho
ychal chtar oshkol ol shor qotchy char oekey
schkor ykal aiinar chol daiinol tchycham
daiinol yckho aiinol aiinorol char ycham
kochy ocho chychol qochy aiinom
octhy oshol ockhy chyshom
kochy ckhyol oshy arochol oakor oshom
oshy sho airar ar qoshol oeey chy
oshyar aiinolal chol qochol ainal shar cho
ochy qochy chy aiinal ochy
pshol qocphar yckho airol arochar ar apol
daiinol chy chochy qochal qochy aiinol
octhy ocho chol chyol qockho akol
aiiinol qockhy chochty aiinal chochy oshol atal
ychol daiinol chy octhol cholchol qoakor aiinol ol chol
chyor qocthy qoshol aiinor char chyshal atol cholol ycho
oshor arockhol ochol aiinar chochy ainar ar chochky airol qoeey
cho ychor ocho aiinal akar chor yakor chor ainal chochky airor ochy qocho
dairal chky ykchor chky ky chal afol chochy airor cho cholol
chal airol chychedy yshal al ychy ochal al chal al daiinol daiinar char
qochy chol oshomor okckhar ar ochyckhy qoator chalal aiinal char ar aiinar
ainar cho char airal qochol chol aisor ochor chochy akar chyaiin
dainar yeeol ol yckhy aiiinal chylkar ar choshy ocho ycthom chyshedy chom
ochy ochyor oshy cho dairar
tchy chy ychar ar ochy yshy poeeam oltshdy ol kaiinal ochyal
oshy chyar chol qochy qochol arapol anar chyshol aiinal al qockhol
ainor oshor or ockhy chochy chorkor ochol
qocholain yckhol chol ol chy aiinolor ychy
daiinol shomor ochy chal airolar aiinal
qochy qochy choaiin yckholol oshy olaiinam
dchoshky chol oshy chy ychol chom
aiinal aiinor ochol chyshedy oshar cho
chychal airol ol oshy dairor chychdy
yshor or cho qocharaiin shy ainol
osho qockhor chyor aiinol ol chol oshy
aiinor ochy qochy yatar qochor yckhar ar
airalol qoshor ochey ychy ainal airalar airar oeey
alchal ockhychy oeeor yakal arqoshol aiinor ocho ol aiinam chal ar
shol ockhy ysholol oeeo daiinal shyol oeeor qockhal oshy ocho
cholchol qochy aiinal chor qoeeol oeeol ychor chkaiinol qoshol okaiinol chy
oeey ockhy qochyor qoatar airal shor olainal chyckhy qochyam
chycthol chy chal al aiinol ochy octhal oeear
sorockhy or daiinol qochar aiin qoeeor qokchar cho yshor
cho oeeeol ochy ockhar oshy yshy oshor qochy
okarar ychy ycholol ol ycham
yeey
qoshom
oeey
yshy
qockholaim
ochy
chor or
ocham
choloshy
aiiinar
koly ochol cholchol oshy akol aiinar ochky aiiinaraiiin aiiinol ochpy aiiinaraiiin
ykyaiiin koaiiin qochy qochol ockhal ochyor aiinar chol chol qochy kyaiiin oaim
oaiiinar aiiin ycho cholol qoshor qockhal dakol daiinar ar qoshy tyaiiin
qoshey aiiinolaiiin qotchy qoshol qoshoral okakol qoaiiin chy aiiinor yckhal
aiiinaraiiin ainar dakol aiiinalaiiin qochol qocthy oain chy aiinar oaiin
ochy airoraiiin qoshor yaiin qoaim qockhal cholom
parol qocphor ychy cho olshdy sholchdy yaiir shy qoain olpchdy
ochy yeeor yshor oshor kolaiiin oshy yshyor qochy oshy char oeey
qochy chol chol airor aiiin daiinal dakol aiinalaiir qoshear qokchy kchy
oshy ol aiiin qocthor
kchy paiiin kchol yshal ychal aiinal shoshy oshy alshpar aroshol ainoraiiin aiinol
qochyor chol chol qockhy charal qochor ainor aiiin qokchy ysho aiiinar
ockhalor ator qoshol chol qockhy ockhol oair olaiiin oshy ycheal chol shom
ochy qockhyol ochol olaiiin qosheyaiiinol ychy char ychol ol chyaiiin oltckhdy chyom
ysho cho oeear char yshar qockhol ysho chal al oeear oshol oaiin
ockhy chochky dainar chol akol
pcho qokcho qoekey chochy ycho ochamol ockhy cheedyol ocholol oshom
qochy chy qoshyol qochyor chalaiin airor chy qochar ychy yeeear
dakol qoeey ychol qoshor qoaiiinar
pchy chy aisol qopchy pchy cfhdy qoshy opshal qochal yshy qochyor
ychol qoshyal qoshal otchy qoshy oain yeteal al chol qochar qockhy
yshy shy qockhyor qocthy ckhy qochoror
pchy sholkchdy sholdaiiin oshy oaiin qoshal ychy char ako ko ocfhy
qochy ochal qoshy cthor qocholal chy ytchor or chal qoshy
qoshar oair airol qoshoral daim
par oshor oshy chol akor chy oain cho dakar sal ochy sholshol pal
chyshal dar ochy shalchedy oeeal ychy qoshyal ychy qochom
pchy yshor or chochy char chor chalshor kchy shol paiiin aiiin
chychdy yeedy sholkchdyshold chol olo ykchol cho shol yain chol ckhal chal oaiir
cho shor chol qochalal chochy shy chol aiinol choeety aiiinol
kchy chor pchy ainol aiinor chochky ochky ochy chyal chochy okchy cthdy
octhy tchy dor qochy kolaiiin ol ochor aiinor atol qocthol chky anaraiiir
yolochor chochy ochy yshor okchar airar ar oaiin oeeal sairal aiiin
ockhal chyor okchy shor oshol char aiiinal aiiin ochyshor atol
otshar ycheol ocphy ycho ochor qoshor
pychal ocphal psho chor ycphy
qochy qockhy ycthar ycthy oshal
octhy shochor kchey qochy qochom
qochor or qokchol
oshy
tchy qochol qoshy oshy qopchy
chochy qochyl orkchol qotshol qoshy qotshal
oshor ycho qosho qotchol ychey chom
tchol shochol aiinolal qokchal kchol chy
ochol tshol ol shy
taiinol qochyol shy aiin
ochy chor ckhy tchyoshy airom
chal al ysho yckhom
daiinol oeey yeey chychol aiinal
ysho sho chal tchy octhor
daiinol cho ckho
kairol ol dyakor chalcthdy pcho
okchol shochar cthyal al aiinom
qockhyar aiinal oeey qochal ochey chey aiinol airar
ckho ochyol kcholor ochyor oshy
qockhy ochar ochol aiinor ochyal daiinal ykchal
octhar shol ocho osho oshy
fochy cphar akol
oaiinar ckhor ator
kaiinol fol ofchy
qokchy kcho aiinal kchyol
kchy cho cho aiin
ochyal ololt choom
ocho cho chol aiinolor ochyar
tochy paiinol chal
chochky ochyar atom
aisol ol qochy aiiram
qocho cho
kchy qosho chochy ator olarar aiiinolol ol chy
cho qochal ochy airol chol ol airor qochy qoeey char ar akar ochy
akar qoshor aiinor atorolar olchy chy ochyar chyol akol ol airam
dainar ochar ochyair chochty dairor oshy aiiinol chyol olairam ochol char
oaiiinolchy oeey chal aiinal
kchol apal ochal shor shor ysho sho apal airar ar
dcholatal shoapal oshar shy akol ochar akal aiiinal airar qochy shal chy
dakal al shal shar qocho sho chy shol yshor oshal aiinolal chy
cho ako ainal sho chyshal al oshor or shy shol aiinol aky cham
okal aiinal shkal cho shar shyakol ol sholshkol aiinol ako cho chochy
oshal aiinal cho shty shar shor aiinolal shyshol yshor chochto ochy aiinal
ychar kalal aiinolal chychedy atol akolar daiinol ol aiinor or shkakal ochy ochyor or ainom
qoshal akol oshy chor qochar ychar aiiinar cheol kalal shol yeeal
dchyshedy ocho daiinol yshty oshol shol shkol shor aiiinarol ainol okeom
ochyor shochy datol ychor shal ychar aiinar yshy ator
daiinal shar ar atal ochol daiiinar oeeal ato qochy chy shom
oshar airal cho tolychor
paiinol chal shar qochkol kaiiinam aiinalal apolapol shkal cho
ylchy chochy oshyor yshal qochol chor airar chal aky arairar ator chychdy
qoshar qocholor yshar chol aiinal chyshom shtol ychor airar ochy oshy
ochyar qochkal shkor shar aiiinor oshalaiinol oshy shtar aiinol ychal
qosho sho qochy chor ychy ychol olytchor sharkol aiinol chyshom ochol sharkol ochol
oshar daiinol ockhol ol sharkar chor daiinol qochy ychar qokchy ainal
yshar qoshol shkal qoeey aiiral akalair ainam
tcho cholapal qoeeor ysho shor qoshor qochar chol qochyl aiinol
qochyar oshal chy shor or chy char ako ator ychol airal cham
yaiinal chkor kalqoeey cho qoshar daiinol chochy chy chol chol ochy
akol dakal ochyochy qolchy yshal aiiinar akal air oshalol aiinal chychal al ychom
shol shkol aiinar ar chor qoshty aiinolar sholkar chol aiinoror aiirol ochy char
shol yshal chychdy shal cho qolchy chol shol aiinal ochy
datol charakal qochy ochal aiiinar oshor osharair ar tal al
shkatol qochy yshor arairar shol atolol shorar qoshty aiinolor cholochy chyal choshkal
ochyar kor aiinal chal oeeal shar chol ol ockhy cholochy aiinolol ailor chamaky shom
otaiinal dakal oeeol aiilal dainal al oshy chychar tol daky
fchol ol qochy atal al chy octhy atol chalchol
olky qoshar shar aiinal ochy ako aiinal qoeeal aiinor oshar ar
yckhy ochy aiiral oshy qokeeal al shol ychor aiinol aty aiinor daiinal
yckho aiinal ako qoshol chor yshy aiinar ochar ychor qochy qoeeyaiir yshyor aiinol
osholshol ycho oeey yshor or qochy shor or qochyor ochy qoshar shor
oshol chychar oeey aiinar chyl aiiinor aiinor sholkar chol apal ochom
okchy oshar ockhal aiiinaral ar qoshal shoror or oshy shorar
ochal yshar ytchol oshy choldaiiin okchy shor olychal ol aiinal airol
oeeal ol ychal chko yeealol akol ycharaiiin afol oshy yshol
oshol chey archor kalqoeey daiinol ol ockhol qochy chal aiiinol qoshy shy
aiiinar qokchy ochol ol ochy qoeear ainor or ychy atolal oshy shal
daiinol aiilol ocho qochy octhy oshy daiinal ainal chychol
ychar char chy qochool shol shkol yshar qotchy atar chol
yeear ar aiiinol al qoeey aiinor ocho ol ychal
ychal ainor arainol shor aty yekeo shar qoshal aiinor sham
arol chy qoshkal shtar choychor okar chy ychy
paisal char ypar oeey airal dainor shkor par kal oeey shal qochyal shar
airor qochyar qochyor chol dainar qockhy shalshal oshar yshkor qoshyor aiinal qochyor
shalal chy shor charykar aiinal oshal sharor shal sham
dlchy airal shar sholar ainar qochyor oshal qoshy sholshor yshkar atol
aiinar aisal qochyar ar sharor qoshor aiinor qocho oeeol ol chy
chochy airar shal ainol osharor airor chom
pchol chol chal aiiinol ochol okainor or chychal qoeeeyam
yshalor aiinol qoshyol chychal dainoror ckhy ochom cho aiinol chochy qochol
airalar al aiinor or ychy ainaror daiisol qoshal shaly yeeor karatol atol
ykychal chochy cho shalckhar cho cho dairal shol shor qoeeor chochy
qoeeor chty airorar ochy qoshoraiin cholykor shar cho ochol yshom
pchy chy aroary ckhyckhar aiirol char cfhoraiin chol cheeal akol shpolchdyshol
qocthar chy chychdy chol ochal cho aiinal chochy shy chychedy saiinom
chol qochyol ol cho qokainor cho qoshal chyol qokshy chocho ocheam
ochol ochy chor qochy chyol ochor cho aiinar chochy qoeeol chochky qosho
cheeey ochy aiinor ochy yeeo eeo chky oshor
tyairor ocheear chtainar ar chal ysho chol ychar qochy
fal aiinor or orychy por afol ol daiisolal olaiinor ol oeey
ochor cho chalol chockhdy ochalol cho daiinol aisor qoeeom
ysho shal ainol chockhar oshkar oeteo ykol ocho ochol om
choshy ycheolor daiinol yshy ycholal qoshoror airal qochy chol oshol ol
chy chol ol ainor ol aiinor char ar ochal
aiinol chychdy aiinar yeeor ochol ckhor aiin ydlchy chochky omochol chom
chal qotchol cho shal shal aiinar qochy ycho qochyor
yshol shal airaral aiinal ocho qoshal
faiinal airal qokchy kchy chpo okchor or aiinal chyol ochpal qoshol
oeeyol airar ysho ainor qoshar ar chal korar oshy chal ochom
chy char chy chochy ochor chal aiiinal yeeog ochy qoshyol ol chochy qoshkar
ychol aiinolol chol shor or qoeey shor airaral otor
oar atol ailal aiinor cho daiinal ochy yshol chochy
chorytal chal ochy cho qochy ykor ainal korar char oshal
oshor or aiinolal ychy aiinor ockhy oshy qochy qockhar sho daiinol ychor
aiinor ychy qoeear chtaiinal aiinol qochy chy aiinar ailolor orychy
ochal ochar aiiiral yshal qochyor qoeeog cholytar ychy oshy
oeeor or qocho aiinal ocho yshal ainorol chy chal cho chol
chal al cheol ochy shy chychedy dainor shol aiiin
ychy chochy chocho chal char yshal chol aiinol
char aiinal cho airoror ochy ochar atolol osho
dchol ytar qochy oeear aiinoror
fafal okchy chkar otchy sholpeedy aiinor shy
yshar kchyar ainol shol sho oshy sholkedy ychy
qokchy ychal shal al shal sho ochar tshy
ainolol qochy aror qocheear shy ychol ol kolkedy aiinol
yshor ychol aiinol oltchdy sho qokchal sholteedyaim
qoshy aiinaral chy akol qochor shy aiinal cheear
daiinal oshol aiinal al chyakol qoshy osho
yaiinalal ychor or qokchom
kair ochy shy ofchy chy chor or chochy tchy chary pchy qotcheor chor
ychy aiinol ochy atal kchomor osho shy shol chychary shal aiinor
qochy ochyar daiinol oshy shalshkal ychy otchyol sho ainol alkol olaiinol om
ychy chyor ochal qochy akolor qocho aiinalar otchom qoeey ykchom ainam
shar aiinalar al aiinor akalar shal shkal qochar ar qochyl chyol
chy sholkeedyaiin chy qoshy chol ol oshom
pqopchy chy shyol chyl kar aiinal
aiinar yshy cho qocheeol chyo shyom
daiinol chol sholshol ainal chal ockho
kchol shor chal ychor or aiiror
qokshal chochky shol oshyol olaiinol osho aiinorar chochty oshty ychar
chal shor ainol chochy ochar cholshor shky aiinar chor
cho chalchal al chol aiinar shor cho yshor aiiram
chyshal aiinoral ochy okshy
pal char shyshol cholkeedy shal aiinar cho chom
okochy cholol ychal aiirar aiinor cholshal shol cho
chor olkchdy qochyol cho cholshal shor or aiinor ainolol chol otchy
ochal chol chor aiiinal chyol chor shko chal ainor
chosholy cho chosharol ochy kcphy choeetor oteear aiirol
chalchor aiinolal ol ochar chychdy qocharar
pol ainar chyor or ochor
ocheey ychol aiiinol atal chal ochom
aiinolal chty chor char aiinol chylkar daiinar
shy chy ychy aiinor charaiin ar
aiinol daiiinar chyshedy aiinol aiiram kyaiinar sholtedy
ochol chochtal ychy choror or araiin anom
qochyar ocho ychalal ocholkeedy
cho qochy ochy shalshkam
kcheedy chol daiinol shalchty chochy oshy chyshedy
cho chylkar chyshal ochor daisol chochy
daiinor chychal chal qochor chochky chyshar char
chychedy cho char chochor cho choshor cholchol
chochol daiinal chol ol ocho ychy daiinol chyshol cho
daisor or chor aiinolal cho char chychedy chosheedy
cho daisal chol ol chedy ochy ychy chy
chol cho daiinol daiinolal chyshedy
schol chkar cho chol daiinolam
ychychedy chal al char cho
fochy ocho sholcphdy chol aiiinarakor cho
chysheedy chochky chol chor chodaim
choakor sholchol char ar chty cho aiinor
chochy ochol ol chyshal olchedy qochy aiinal
dchochol chor ainol ochy odaiinal chal al
chochy oeear daiinam
pchy yeeal ychar shor ochor dainal
qochy dainalor chyal qochy ycthor ysho
ochor yshor qochor qochy chy
dainol chor char
dainolor cho chol qochol
qosho chy cho yshal
shy chol aiinal chychedy
chy sho ychy ochor choysham
chor ochor om
paiinol chol airol ychol qoshal
oshar daiinaral oshar qochol charchor qoeeol
chochy aiinal chol aiinor chochy shar ar
ochol chol aiinar chyol charchor aiinar
oshar qochor cho ainar qochor ochy
arshar sharar aiinar ochy
chotchar cham
kchy chal chy chol aiinar aryeeal ar ockhal
chol ol daiinol aryeear char ar char aiinor yckhar chor aiinor chom
cho ainol ar yeeal chochky aiinal aiinor chychal octhal cho chochty
char ololk ochy cholchol chkor airal charaiin ar cham
chochy airar ar daiinar ar airal cho
painol charor shar arairal afol olcthor qochor
charol chochy chor chol chol aryeeal chy aiinoram
chyshedy arochal cholshal araiinar ar yeeal daiinor qoshol aiinarar ochy
qoeeal shol ol ochy cho aiinol ty ysham
qoeealol char qochy aiinol atolol ar
kaky ako ocham olochy ol ochal
oshy chychol chamar aiinar daiinol chyor oshol qochy chol
aryeeal ochor qochy ychy airol ar aiinar olyshol aratol o
qoeeal ainolar oshy qoshor chor aroeey chy aty chochy
anar chor chal chy ol ochy aiinolatol
ochy chy dainal chyol chol ol
pchy ainol kchy olchol shal edy ky
ol chol aisol ochy olckhol oshal airol ochy aiirar
cho char shar ochol ainor ochy chy otchy fchy
schol ol qochol chochky ainol qochy chy qotchy chyol
aiinal al oshy ocholain
pshor ainor paiin ochyal shalshal ator shalam
osho aiirar qoeeor ysho ychol chol ol ochyal ytshy
atoral ochar yshy shorain ychy o osharain dainom
ocho ochar ar qochy ychar aiiinor or ychor
qochy yshy chy qoshy chal shalaiin chol cho dainomar
daisol ol dainor chyshal aiinor
tchar ar chyshedy sholcphdy aloshy aiirorol chyol sholchol
chal dchol chtainor cho ator chylkar oshal ochy shar
qochyar shalol ychor ochary otshy qochy chytchy ochar qochy
osho chol aiinal ycthy shalchdy ator ockhy cham
olaiinol chy cholol cho chol kcho cholol y
daiinol sharochy aiir char
kochy chol cphyor shalaiin cho chpar yeeol ol chochdaiin chfy
cho chkol ychy chko sholain ysheol chal yeeolol airol
shal aiin char koain chol shal aiin chkol cho
oshy yeeolal chol yeeolol ol kolychy cho ochy
chky ky shkeol aiinar qochy yeeol ochyar ar ainom
tsholtchdy ainomar choral ochpy cheeor char anol aiiinom
ychy ctheeol chal chol shal aiin oshy daiinar ychol qochyol oshal
qochy ochyl cholshal shar aiinor air ol ychy chal
chy chochy ary chky chol shal airom
tchor tchy aiinarol ar dakol yshol chochy chky ty
ochar qochar chol aiirar shoraiin chor ocho char
ochy chy akol chor cholchol aiirol ycheol aiiinol cholar om
yeeol daiinol ychy chal al shalkchdy al chy yeeol aiinam
ochy aiinolor cho chalchal qoshy chychedy
kaiinol chto sor chyshedy ychedy cholam ol shdyshdy dychdy apol chor aiinol ainor ochy shpalshdy
tosor aiinor osho dainor shkalchdy al choraiin or qochy chy shkalcheedy aiinol char chyshedy dyeedy chychdy
ator ychy cho dol ol cho choeeedy daiinol chochy aiinol ychy orqochy or
pyar ocho anal chorol aiinar chor ar aramom ocho apol dyshdy shtol char aror dal aiinom
osar ar chor or daiinol chkar daiinol qochy shtolckhdy ysho aiinar chorol aiinal aiirol chochy aiinar chor
akar chol ol chedyol chol choedy archor cho akol ol chor tolchar daiinol choram airar aiinar chy chocham
akal cho chychedy ychedy ololk ol ykal aiinar cho aiinoly chochy
pchy cho shalchdy al apol paiinar yshy air aiinor or chochy ainamol cho
ochy cho okcho charor cho aiiinol olol cho cholchol chylkar chorol shkal chochy choraiin ochy akal oshy
okolol ochar ar olol shkalchdyal daiinol qochy chal ochyar aiinor ochor chor otchol chyor
aiinar oeey osho qochy chy aiinal ychy chyshar chychal char chol daiinol qochyal chochy ochy chy ainal
yor cho airal chal ochy qochy cho dainor qochy aiinoror ycho chor olalk saiinal chom
solykal yshol ol ainar ar oshal airor chochky aiiral anol oeey oshyar daldal ychar chal cham
ychy chal char qochy chy ochyshkal chy ky daiinol chal aiinar chal chochky
paiinom cho pchar pchal daiinolal apar chylpar chal al chochy ychor chychedy tcthol kchyoshy yeeol faiinom
chyl par chal aiinol chol chor chalkar cho aiinar ctholcthol ochy ator choshy char chal ctholcthom
oshy sho chochar chal aiinal daiinol cho airar chorkar chychal yeeeal al aiinol chal ctholckhal chol
chal aiinol ator cho char char aiinol cthol cthom ochal cho ctholcthol
paiinol ol chyol chko sholkchdy aiinar chychal chalkag chpy
chalkor aiiinar chal chkor ochy aiinor chty ctholcthol chyol aiinal cthol cthol aiinor chol
oshol akal aiinaral qochy korochy aiinalal airar yckho chty chol ocheol oshy ctholcthol cho
octhomal yshol aiinalar cholchor aiinal chaltar ycho aiirar ochyol chocthol oeeo
kchy cholpol aty ysho ocphar cholshol chochar ochyar shopchdy aiinar ar kykar ky
tykag ochyal chalchal aiinol aiinal al ychar ar chalchkal oshy cthalctho al cholshol airar ochyam
chal ochyor qocho chol sholkchdyar aiinar chor or airor yctho chyor ockho qochy chy
alaiinol cheeear ochy chtor aiinal chol ainal al oeey yckhar ochyal chor oshy yshal
kol qoshal akal yctharochy airar archdyol aiinal oshy chd
yshal aiinor octhy chdy qochy ator anol aiinar ochor qockhar
oaiinol ychar ar ckhar qochy char daiinol ochd akar qochor or
aiinolol anol aiinor oshor ochy ochar chdy oshol
qochy chy charol ycthor anal yshar ar ochy anolar saiinam
anor arochy danol aiiror aiinolal ychal archdyar oshol arochy aiinam
daiinal anol airol aiinol ochey atorol ochor aiinor ychor om
oaiinolar chochy
kshy kchy cheedyol oshol airor ysho olaiin shychdy pochy akalom
aiinor chor ochyar ar ochy qochy ycthal qoshol atol okchy
qoshar chd chorar or qosho chy oshy archdyal oshy chyor
daiinar ar chdyar ysho ckhal daiinol ochor oshyol yctho
dainol shol yshol oshor ochyol aiinolor qochor char ochar
shol ocho chal qochar ocheor aiinar qochy ar chdyar aiinolor
ockhy shar daiinol chal ocheoraiin oshy ochy ochyar aiinal qochor
oshol okaiinol ocho yshy chal sholshol ol
paiiinol ochal oshy cho oshor
ochol aiiinor ochyol qoshy qoshor ochom
shor ockhol cholaiiin yshar qocthar yshor yeear
qochy yshor daiinol ychy cho aiiinorochy
aiiinolal yeeol shy ysho ochol yeeor yshol ol qochy chol qoeeam
oeeal daiinol qoshor ychol qoshor aiiinolal yeear ar chor
qockhy aiirol qoeeol ol chy oshal qoshoraiiinol ochomor shar yeearor
oshy shy qochal ainol chy ychol ainor ockhy ckhar chyam
octhol ocholor aiinol qoshy
pchy ctholol aiinar ar qopchy
chochty chy qotsho ctholal chol kchy chy airol qokchor
chyairol aiinol char char qotchy chol chkol ol aiinar
ochy cho cholchkol daiinar ar cholchy aiinolar dairol cho
chkol ol chychal yctho cho airolom
yartchy ychy char qoctho
otchy qopchy chyshal cho shalshkal chyeeal
oaiinar chy ochy choshkal al aiinal chychedy chochy otchol airar
dchar chyckhal ysho chyol aiinor ochy kchy qotchol ocham
osham aiiinol ainar qochy
kaiiinol airor cho chy chpy ypeol cho pararag
daiiinol chychedy qosho chty cho qokeol cho chtar ytchol chal
ychar ochy ychy chyar qotchol aiiral chy chyol ochty
chyar ocho arol aiiinol om
pchol aiinolar chochy arar fchy aiiinar chpy afo
chychal daiinol ol ochy charar chochty
yairal qochy choeeal cho apy ainol qochy chy ty
cholaiin ochyar charty chychdy ocharar ar ty
anol ol ckholar ainal okarar aiinolol chochy
ainalar cho choshol char choral
kor ysho aiinal chpy chor
ocho chocho ainol chychal aror ar ainal char
ycho chol char olochy chochal aiinolal chy chorchty
yshorar aiinar yshol chol cholor chol daiinol chycham
ycharar char daiinar chol ochol
kchy daiinol char char apy chor or charar
chochy chal airol charchar ochor daiinol cho dairol chal shdaiinom
daiiinal chyol orcharar cho ochar chochy shdairor chalchal chal
choror cho char charaky cho chyol cham
chalchal ocho chor or charar chary
chol char airol choror or ainal charol
cho aiiinor ainal chochty ochty
qochar ar chal dairol chychdy
ykarol chyshal ainom
chal al ochy chal airor
chyor char archal chol chychedy cholshar ochy
chochy aiiinol ychal ar
yshky chalar al airom
ochyor cholor chol ainol
oshy otchy chol sham
qocharar aiinol ochyom
chol ychol dairom
arychal qochy ocham
ochyshor aiinor chal chol
qochy cho aiinar
chol chyar aiinar odairom
airal ar ychal oshom
yshor chy ochy char
oshol char ar qochy
chol ochor char
airar ar ochyor
oshar ochar ocho anol
daiinar charar ar ainol
ysho arochy akol oshy
oaiinarar chyol ysham
dairor ychor ainar dairom
ochyor chochal am
kochy ysho chyshy fochy shpy chychy oshal
ochyor ychal shochy chyshy shty yeeal
ykychol ainol ol yshol shko ainol ysho
okychal oshy ainor ocheor qochy chy aiinol
qoshal chochy chty aiinolor char ar qoeeal
schochy aiinar shfo chochky cho chycho ycho
daiinar ar chky chochy oshy olyshol chy
aiinarar dainor ysho chal al qoshal chol aiinar chychedy
ochol chol aiinarar chochky alqoshal qoshal al
chochy cholaiinar aiinal koainol cho
kchy chor chalaiinor tchy chochy char chochy ychor
chal chy cho charaiinar ychar chycthy ycthy chychor ochy ychol ychar
qochol ochy chal aiinor cho chor chyshedy aiinor cho
olchy choshal ochy aiinal char ysho chy choshor chor char airor
okyshor or chalchtal chol ol airar char aiinar airam
dchol chochy chyol daiinor ytchar ar airar ochar chkor chom
ochy octhy ocheol chochy aiinar chy ochy ockhar ocho
aiinarair chyal chal chtal oshy qosho ochol
ocho chol ycho
kaiinar ar ocho ochpy aiiror or pcho
qochy chy arar aiinor ychy daiinar chol
chy chyshal ochy aror kyaiiror ar chol
scho aror ochy ailar ar chol
kainor char ochy cho aiinol oshal daiinarol
qochar ainol ol ysho archol ychor ainorar chochy ochol
qochy ainor chol
kcho oshy chkar osho chpo shol daiinal ochpy
cho yshol qoshy yshy shy chtar ysho yckhal qochy choshal
aiinarar deeo yshol airal oshar daiinol chor oshy chochor
qoshy shol ycho oeeal ychy ychol archol ainal aiiinal
oshy ycho oeey cho qochy
pchy oshy dar apar aiinal al chor akol oldan
oldain aiinal ainol oeteo aky chorakol oshy chyoshy oldaiin ochol alchor oshy
okchy ychol aiiinol okeey airor chor akol ysho
qokeey ocho alchor chor akol cho qochy cho oldar ysho yshy
aiinol oldaiin aiinalain al ol
pochy cheeyor yshol pochy aiinal shol chdyal oshy ychal arychom
ychal daiinal aiirar ychy aiiinor chal octho alol ycho
atar ar shar qopshy alol aky qochy chalchal aiinal
airal atol ol chal chal qochy chdyol osho atarar ar
ychol ol daiin ako alshol aiinor oshy qoshy
yshal daiinol oldair octhy airol ysho ato ychol oeeal chy
par chdyol chychol osho ainol olsaiin afal opchy
octhy chdyor or yshor olsain osho ychy oeeey ol saiin
qochy octhychdy oeear octhar archdyol ar oeeey oksho ksho chdyol
shar ar qocthar aiirar ycheor yshar
por or airol chyshor qokcho chyolol ochal aiinol olol
octhyor or ochyl chyl aiilol oshar chyal ator aiiral al aiinor
ychy qokshar aiiiral ochyol qocthal aiiraror aiinor or oshor
scthar akal aiinal yshorol qocthar yeeeol chdyor oldaiin ychar
akor ycthoshdy oryshor olsair aiinol oshar datom
tochy oshy shkolkchdy pochy akol oshy pomoshar sholtshdy ochpy
octhy chto ysho sho atol oshy shy ochol airor oey sholtchedy
qoey qochy aiinor chey ator qoshy shar omyshor aiinam
atol qocthol oshyar akol ainol chy octhy sholky
oatol aiinam chy chochky ochky daiinar ochy omyshom
chylkar sholtshdy qockhy akar qochol sharor
yaiiinar ochal daiinar chyol
fchy cho daiiinar chychal kaiinar chol olychol chor chal
ochy cho ocho daiiinar char oshy chol cholchol chy char ar
oshy airar ycho aiinor chol chal aiinarol cho chal al chyol
chkol ainol airary ochy cho aiiinaral qochy yshar ychar chom
ochal airar chychar aiinaror
kainal oeey ysho sho ycpho shalchdydair oshalar ycho airol ycho
oaiinor ysho ochar ychoair chkar ar cho ychar qochy chal sham
dairol oeol ockhy chalal ychal chtar ochal qoshy
far chyol ycpho cpho tochy osho aiinol apar ochpar choar aiinam
aiinar oshol qochyal al chol ysho chorchal cholchal
pochy chol xar oeey ainol toleedy ysho kaiir yshol char
ocho ycho qochy qoshy ainolol air chy airar yshal chalaim
oshal qoshy airar ochy oshy
pchpy oshy chalchol al sholol ychol oshy
oshar chtar shyal ochy yshy shalar yshar
osho cholshy oeeo octhal yeeo aiinar shyol
oshal yshal chkal yeeo ycho aiinaral yshor shol
daiinar tarshyal ar oshy yeear aiinal oksham
tarshyal qochy chor arshyol shalol cholshor kyoshy
aiinol ol kyoshy atar alsholol yshal aiinal
aiinol chkol chal chol atol qoeeo
daiinol datol yeey qoeeo altchalol am
aiinor ycthar yeear akol al
daiinal ysho shor ksham qoshy
aiinor chey al sholol
oshol aiinar
parar daiinar shol ochyar airol ycham
oarol daiinor oeey shar ar ainol
yalar daiinal dairol ol airol
ochol ol yshy ochal
ochyshor dailal al tshy yolor
oeeo yalaral shkaiinar qochy
ychy dainal
chol anal ocho
saiinol ycho ochaly
oshy qochar ochol yoraral
oaiiinal al sharar chy
oshyar arainol charar
qoeeo qokchy
kchy pchy akor akol qoeey choyal qochyl ychar chy
ochy akar oeey qoeeyal akor or aiinar qoeeyl qochar ychy
qoshy chol ol akorol qoeey airar qoeeyar airar yckhar chochy
oaiilar yshar qochal qocheeor oraiinar ator akol ol char oshy
kaiinol cho pchor ochyl chy aiinol chychdy osho cholchol
chochy ychy aiinal ochal chochy aiinor ochy oeeo char tchy
ocho akor qocheeororaiin chor qochy aiinal qoshyl qochol qochy
ychy akol qockhy aiinol chy chor om
kchy daiinol faiinal fochy oshal chpar chorochy aty aiinol qoshy
qochy akar qochyshor yshal chy oshalar chychar aiinolshor atar aiinar
aiinol ychar ochyar qochor cholol ochy chkol cheeor omor or qochy
aiinal aiinor olakor ol charochy qocheeoror qochy qoshor ochar chyshy
kaiinol qochar pychy
ysho oey ainor chy omom qoshy ycho aiinar qochyor
ainor dar chy ainar qoeey qoeey choshol chy qochy ychol
qochy atal oeear akor qochyar aiinol chochy ychy aiinom
yckho qoshy oshyo aiinol shy atal chkor chyol
ychtal oeey omol ainam
paiiiror yckhol qochol ol ocpham o shto chol pychol
chor y qocthy tochol airol octhar qo
ykshar ainol ochy shty aiinal chy aiinol olockham ockhal
yksharol aiiiral ochol qochom
pchy olopchol ol aiinol qoshy kchol charyshy ychor dain pol
qoeeor osho olokshar airor ochal al oldain qockhar qoshar ainol ol ycham
okchol qocho ol okshar chol yshol aiinolar qocholol aiirom
dairol y qockhol olytchol qoshy qoocthar
pchy cholyshy aiiirar opalcphdy chalchal qoshor or cham
chy chor chychal ainol ol chochky aiiirol ochy oldair
chyshedy ckhol ol cho olsaiin osho qochor ky cho yshol chysham
chol o ochy ysholol chor qotchy
pcho kchol qockhol aiinor or
shko chy aiinor chyshal aiinal ychy
cho daiinol cho yckhor om
ochy ol ytchol aiinor shor ainam
chychdy tshol chol chycthar chom
aiinor char chol yshy ochy oldain chol qochom
ochol om
taiinol cho fal al cho aiinolshor chol cheedy
okoshor or aiinor ychy cho okeedy ochol alalk
ocholalal oraiinor oeear char ainol aiinar alolk chedy aiiinolshol cho
cho ykoshor aiiinol chor choshor cho qochol
por chor qoshkal ctho chochy pchar cho dy dar
or aiinor cthor daiinol chol ochy tychor or airar cho chol aiinaral
ycho cho dor or chor cho chol ol aiinol shal
chodor cheedyol chy oshol chor chal airol shalaiin chy chychdy
ocho airor chor shalshal chochy ochol daiinol ol char am
ytarain aisar chychal ychol ochy
fchy pychol chor shalshdy pain cho oshy char ochpom
chochy qochol ol sholchdy aiinar chor chol ychy oshar ockhy aror
saiiinol qoshy chol airol dalshdy ychor aiinal arol ochy chorchol okeey
schor or aiisol cho kolchdy arar ochar oeey
aiinar ar chol charor chor airol chochy daiinol okalshdy chylkar kom
ocho scthol aiinolar ol ochychor or ainar ochy
dalckhdy olchdy charchor akar aiinolal yshy aror qochkom
saiinal ochar chdalckhdy kchy qockhy airol char arolochy aiinol qoshtom
aiinal qochy chy
kor chal qoshy cho qopchy chol kaiin cho dar chy chfo fo aiinol kchy kchdy sholshdy cho kaiinol pchy cho shalkchdy aiinor
ykyol chor shy chor char ar chy ain chochy chokchy ainol ol cholaiin chyol char olshdy chol ochal daiin aiin char cholaiin cho ain chom
kchky chyol pain chko chychal cholar chochy chy chpy ycho shol pochy fchy shor chyshal shychor or ochy shar chfo apol shar airol cho chy
ainol cho chy ais chal cho cholaiin ychy chol oshar ychky ochy shal kchychol cho chol ytyor aiinar air chol cho
chalchal char yshar cho ocho ainal chochky chto ychal aiinor shar chochky cholchol chochy ochol aiinor ochol ol chal ainal ochol air chyol chal chyol om
oaiin chko char ocho qo char chychedy ychedy akol air ychy cho ychar shor qochol ky aiinar
kochy anar dainal char ychal oror paiinol yshol olchol cho olkchdy okchal akol aisal chalshdy qoshyor cholar cholkor ainom
chochky chky aiinal ochy qotchy chol choshky chol aiinor chyshedy ochal chol qochy orchal qochar airor qochol aiinol qochky chol ochal cho airor dakol chyshedy
ochol qochor dakol aiinar ar chyain chykchol darchy ar choychar cho or aiinor chychedy kyor ochy ky ainor chor ainol chor olaiin ol chol dairom
cho chor chal shychor chyedy ochy cho ainar olaiir chol ol chyor ainoror chol y chol chol aiilol ol chylkam
kchy chpor archar ar chor kchy chy kchal chyshal arar chor chochy oshy chol safyafam airor chor choltam
ockhy chkorar ar char airol cho airor chol oshyol chychy ochor aiinal ockhar char char ar chychy chkorar ainal choltor ol aiinal cho
ochy ar char choairor cho ychor ar chol ochal cho
paiinol ol opshy aiinal chychdy ysho airal al osholchar shalchy chal apol cholchpol afolar daiinol chychal kaiinol aky pchy
yshy shy chkaiinol ol ochar chal ochol ol aiinar ochy oeeol qochor or ckhychkor or aiinolor ysho korar aiinol qochy okaiinol oeey
oeeor chkar yeey ochar ocho ainar ar kchy qochy dakol chochal ychal aiinalar cholchol qosho cham
kolshdy choychor aiiinor pochy ockhy aiinal al aiinarol ypchy oshy char aiinor osho ocphy shpolshdy oshy aiinor ochy chom
akol aiinol ycthar ar oshol ykchor aiinar oshy aiiinal kolshdy yshal oeeal kor or oeey olochar chy qochy chal chor ainol shol
oshy qocthy chor or archol cholchol ainar chochy aiirol airol shar ychar ykchorar ysho ainar aiinol chortam tshy qochy ainolol
chal oeeo chtoror shoal ycho airol dainar qochy oshey
papo apo ocho chal arpy cheeal aiirar
chalarty ato osho chalarty oshy aiinol
ocho charalty ainor ochol chal arty arko ar chal arty
oainol charty ochoal am
pochy aiinol aiiir chpo ar py ctham
yaiinal ato ochyar char oshar o
atoar chal arty ar py oeeor ockhy aty chty
aiinor airol ochy oainor kchy yshar airol cthom
tchy ychor or chy choain ochyal pycho
yainal oshy ochy cheear shey anal ycho chy arar oshy y
ockhy cheey cheeal aiinol y chor or oshyol cholty
daiinal arto aiinol qochy cho arto ochol ol
qochy ychy qo chochy aiinar
kochy chpy aiinar shy oeey fochy cholcfhal apal
oshy shar atar ar daiinar atom
atomar shol shor or ainar aiinol qochy
aiinal yeey sholshor oshy akal oshar daiinol shol
ainar sho akol ator shar shoror qocthy oeey shal
paiinol ochey ocho chyal ckhol akol ator pchychy chychy
oaiinolar airar dainar qoeey daiinar yshor chol cfhal shol
dairar shol shol qochy sharor oshy oshar ockhar orainar
qochy shy qochy atal atar chkaiinar qochy oshy oeey oraiiinal ainor qochy
datom qoshol ol qoeeyar chy shor qoshy shor kshy kcho
paiinol chfy oshy chetal oshor kaiinol qoshor shaldary
shoror qoeeal aiinar yshol shar chy char ator shor aiiinam
oshy cho akar airol chor oshol aiinol chol cfhal shol chylkar
chychedy aiinal qoshy chychedy oshorol qocho aiinolor shar ar oshy chy aiinar
qoshey chylkar atol ol ainar airarar chychedy okainar ychy
pararag chyl kar chochy chpaiiinor aror chochpy chyor
ochy arorky char chararag chkaiiinorar chychdy
okochy arolar ochy ochkaiiinor ychy chararag ar charor ochy chtaiiinorar chararag cholarar araltol
dararal qochy ararol ochyl aiinol qochy archyl ar charor ainar ar
osho archyl ar arolal ochychtaiiinor charorar ar airar oshy cholarararal oshy sho ainal qochy
shol airal al qoshy sho qoshy airal arar chy arochy daror qoshol ar chyl
aiinol oshar charar ycho ochpaiiinor ar orky
pchy shar oshky aiinar char akolar shpy cholpchdyal ol
aiirol ychy qochy oshy sharor chkaiiinol aiirol oshy yeeom
qockhol ol aiinor qochor qochal chy chyar qoshar shy aiinol ol chy
ysharolal qosho aiinar chyshedy arolag charar oshy ararchy ar ainol ochy
charar daiinol cho arolalor qochyar char choraro yeey
qochy archyl daiinol qochy choeedy aiinar choralal orkor aiinor dairam
qoshor aiinal aiinor cholar qoshol yshor or airamor shor
chy sharorol ochoraro yshy qochyl aiinar charolal cho oshor om
yatarar qockhy qochor chyshar chy daiirol qochol ar ochy chysham
chochy ochyor chal aiinol
tchy chalchkal char airar qochpor chochy dator or
ochol chal chkal aiinolar ochy choshy char chor chal aiinal
chy airar chal chkal ochy aiinoly chyar chochor char chycham
chochy chol daiinol ochal chylkar char chychor aiinor cholshtal akal
cholshkol ochy aiinol ychy oshy chor chyl kar ochal aiinorol
ochey chtor aiinolal chal airal ochy ychal chkar qochkor cham
ochy ochal qoshtar aiinol ycho ochyor char aiinar chychal ycham
ochy aiinaral charchor oshal am
pchy qoshtarol aiinamol qochy chal yckhy ckho
aiinal al ochal aiinolal chorchal ockho ckhy tchy airar
oshy chyckhy yshal chor chalckhol al airar oeey
qochy ysho charchor ockhy aiinol chy qochy chom
aiinal aiinol ochyal oshyor ychar aiinol chorchyl or
okyl qochar ockhal chyairar
pchy opyl char ykchal al chalchal chy daiin shfoleedy olyochol yckhol
yeeol ochy cho otchal okchal chal ol yochol aiinar chydaiin ychor dain ychol dan
okyoty otyl pyl qokchal ol yochol ochor dair oeey ochal chy ochyal ychy cholchol
ainar chol ochar kchal airar chal chal ykochol cholshom
kaiinol chol kshor oshy yeeo aiiinol oeal tcthor oeey ypeeom cho
kochol ololk ylkchal char daiinol ol yochol chalchal al aiinar aiinol yshy
qochy dar chal dan ochar ar aiinol akol kchom
kshol aiinolal oeeo shar oshpy kaiinol opchy ychol aiinor chpy chky
ochal ypchor aiiral qoshy okchy chol daiinar qochy chomakol ochyar aiinar oeeol yshom
ychal al aiinol ychol ochyar yckholol ychol qochy ychal aiinal chy qochyal alaiinar ykchal
chy shor cthal chko chychedy ochar qochor cholol aiinol oeeol airar chochy
chor chysho chor yeeoaiiin chochky aiiral al chto qochyom
kshol chychedy chty kaiinol chychdy ychor chal ochal ycho airor chyol shom
aiinor chyshedy qol chychal dal yckhol ol ailol yocholal qochorol cho chol chochy
yckho chol chol ol cho
fsho chol ol aiinal kaiiral chdy ainor omol kchy aiinolor oshom
dchychal chalcthear cho airar yeear chochy ochy okaiinol chychal cho
kchy chy chol pyaiinal ycthar chychedy ako ainolaiin kchal
qoeear cho chol chal otyly oeeal al aiinal shar airal alaiinol chko
ochky chyshedy yshedy ycthol ochy kychky chochy
kshkar airol chyol chpy po kaiinol akol chol chychdy chy ainol sholkchdy
ocho tchol chol ol ol ky airar aiinalol chochy ochy cholshol ol
yeear ar aiiralal ochy yckhy
kochy apol yckholor aiiinol ako paiinol kochy char ochol charal ar ainal
daiiral al chal ochyal ckhol aiinor aiiinolal ockhy kcho ytchar qochy chy
ochy yshol ychor ychor chol cthey o
pycpho ainar pochy aiiinolol chpy ysho sharar qochy koeeam afy aiinolal
aiiinal qochy oshar ar ysho shar ochyor y chol aiinar ochar
chal oeeal cthol aiinol chomakol oshy
par choleear cthal aiinolal chycphy oshy olapal aiinolar oshy
chochy ochy char ycheedy aiinor yckhy yckho airalal ysho aiinolor chorol
chy shtol char daiinol aiiinolar ochal qoshy shal
tchy aiiralal oeeor or kchal airol aroraror kochy shol chy oeeeol
oairor ychy aiirolol
pchol ykeear oshy chky aiinol dapol cho qopchy o aiinorain
ochol chal chal qochal choshdy oshdy chochy cthy
tar yam yckhol chpy shto chfy opalchal oeey airarom
ochalchal cho yshol daiinolaiiinol cho chylkar shy chochy ychy
daiinol chyshol yltchol char chalaiin am
kosho chor alochom aiinar cho afom tom ychar paiinol cho
chylkar choeeedy cthalcthal ailal cho qoeal al aiirol char choshty chor okchol chty
yairor ochy ockhal airam
kor chal ochpy aiinor cheear oshar char akal al cho ckhal
chty oshar aiinal otchalal ockhar
pchpy pyoshar ar aiinar aiiinar oeeey chyol ol ochyal kcholam
o chkar aiinar qochy qochol oshal aiinor okchy aiiinol ochyol ychom
choshol ycho aiinol oshol cthal chor aiiror
kochy cpho aiinarol chyal airol chyor qoeeo chochy shy
oshol dairar chy cho kchy cho oeol aiirar char oetear chor aiinar cho
chychdy ydal chal ychyol to aiinol chylkar chomakol char qoshar ochy
ctho chol qochy ochedy
paiinol o shkakol chyar ochar koeey ochyor ty paiinol fochy
akol daiiinol oshy cthalcthal aiinol chal chkar ar kol oshy
aiinal ychal qoeeol ol chochko
pchy qoeeolol shol ckhdyom aiirol choshko amapy yeeoar panar dalshdy faiinol ol
akol aiirar ar oshol daiinol ochar atol aiinol dolshdy danar ar
osholdaiin ainar ar oshal dakol osholdaiin ol oshar ar oshar aiinal dalshdyom
satal oshal ainar ochar ckhdyol dakar atol ainol
fochy afolol oshol ol dapo chdoshy doshy cho kochy oshy
chdolshdy aiinar yshol ochy qochy aiinolol aroshar aiinal octhy aiinaldalshdy ysho
yeeo aiinor ainor or chy qoshal qochyaiinol ol oshy dalchdy aiinar am
sakar yshol ocho ochey atar aty
fochy arar yeear ky qochy cho ololol chol oeey eey chpy
qochy akor oloshar aiinal chocho oeey atal daiinol qochy ainarar chy ochyatol
ochy ycho ochyal ychol ckhdyom
par aramom aiinol ol ckhdyal qoshol aiinal ychal shol kochy shorol aiirol oeeal
akal oshol qochol qocthy aiinar chdokchy shal ainar ato ycho ckhdyar
kshal pycho ainar yshy aiinol oshy kochal yshal cho ychy shdychedy aiinor
atol ockhol aiinal ockhar chdaltchdy oshy ychy yckho ainolol anol aiiinom
saiinar oshy shol oeey araramom ato ocho pyeey
kcholshdy dalchdy ysho chochy shol faiinol oshky ychar ar ychy sho
shol daiinol oshy sholshol daiinol aiinor ainar ar oshy aiinam
daiisal aiirol ysho yeeol ychar ocho aiinam
pochy oshal qochy chy qoshy chol chol yshtam ysharal chochpy qoeey
aiinal akal qoeey chy ycho chor otoshy chochty ckhdyar choshko
ykychedy aralol ar chal otshy qochy qoealal aiinam
ocho ychor qoeey okanar yekeol oey aiinar shal aiinor ckhdyol oshy chkar qosham
yaiinor ochol qoshy qochal ychy anol ychol ty airol chy daiinol om
atal osholol chyshal aiinar qochy anar chy doleedy danar ato
aiinor dalchdyaiin chylkar yshal qotcthol cho
kchy cho akol airol aiinaror chychdy daisal chochy aiinarol chty
ochy otchy qocho cho aiinol char qockhy chyshal chor aiinol chychdy
chychedy ochyshor chochy qochey ochol sholshol ycho aiinam
kochy qoshar palchdy ochy char shpy chychdy akol okeey or
oairol chdolshdyaiin ockhar chol chdochal aiisalaiir qotshar chyshal oshol char ar dyog
sakar yshol akolair yctho ychy ainol ychom
pal chor olkchdy chol aiiinor chochpy oshyol alpchdy cho akol
aiinar ochy qoshol qockhar aiinar ar ochy qochy anor daiinol oshold
olkchedy qockho okchy yeeald al sholochy qoshol aiinolal ychor aiinam
ycthol tchdyal qochy ochy aiinam
pochy saiinor or chol chyal al cho opchy aiinom
chor daiinor ainol qocthyar qochy qockho ycthol qochar
pchor paloshal kchey oloshy akor or aiinar qochyal al cham
yeal aiinal osho chy chol ycho aiinol qochyal ychor qoshy
yaiinar choakol qochyal aiinolol olalal yckhy ychol aiinal ycho dakol cholkchdy ainol ochy
aiinor or ochyar aiinol oshar chychol
pchy cho daiinor cho char chpo po ochyshor ol
qochy akar oshor ockharol chyar aiinol ol aiinor aiinol octho chamal
ochar tsho qoshol chol ckhdyolar qoshor ainar ainarar akol ychar qoeeor
airol saiinar daiinol chor akaror qoshy sho yeeol qoshar
papar fairol qochar ocho qoshar oeear aiinor qoeeal ar chor
yatol oeeo qoshy shar ainor qochyshor oeearor ar chy archor qoeeal chorar qoshal qoshy
qochyar dairol qoshy shal qockhal aiirar octhy qoshy chochky chy chol dairol oshy
qochol ckhal al oeey ky qochyal qockhalar chyam
pshy ochar chal akor ochty cphol ol pchol par alcphdy yshalol aiinomaiin
ainol olchol chychol airal qochy ainar qosho aral chy aiinal chy cho
ychy chal ailal al ator dainar cpholol chor or altshdy cho
chochy chol ol arol dainol atal al aiinal shyochar char qockhy aloeey
daiinol yshol chylkar dailal chaltshdy
fafo shyochar char ar cho qocfhy tchy ochpy aiinor or ar chom
ky ckhy saiinol airar ar cho char pyaiinor
pchy aiinal apor cho ckhor char ycfhal qopshy ocholopain cho chal
aily char chor chal chal airar ochy tyaiinor ychal cham
ochal cho airor aiinolol ol chy chal al shar chyom
osho tckho ckhy char qoshyal chor qotshy ochy
pchy chor or apol aiinal ochy chyckheedy ockheedy aiinolar cho
ochy shal aiinor ockhal ainal al shor aiinol aisol ol
qochy cho cho chochar yeey qochy
fshar chal opchor or qochy olckhdy alshdy aiinolal chy chal ocho cho
atalal ochy aiinolar choror aiinor qochy cho qoshy aiinar ochy ctheedy ochar
qochy shyockhol akoshy qoshal daiinol
kockhy ainal qopchy opal qoshor dailalal shdycheedy chpar archar qoshor otchy anam
qoshar arar aiinolal chy aiinolar airol tshy char ar oeey yeo qosharar chal
chy ar chor ainol shal ckhyol aiinor or chol ol
qoshor chyctheedy qockhy aisolor chy chalal daiinol chol ochar ar cho
ckhy ckhalor al ainor
fchy chy chpy po oeear ckhychar paiinol ol airar chal ycharom
chol cthaly aiinar chtarar char ainar char qokchy chochty chochy aiinal qokshol chylkar al oeey
daiinol cho saiinor chky shar chol olcthdy chyar
fochy alckhdy chyochor or paiinol char ar oshor chal alkchdy aiinom
ochol qoshaldaiin cho shol oeearaiin cholchol chal qocthar ykal aiinolam
ychy archor ar qosho chol y choshky oltchdy oaiinar cho chal
ainal al ochy ainol tcho chtol chyol ckhol cho aiinar
tchal akor pchy karar chky cphdy apol ycho arochear aiinar ofshy
chor aiinar ochy chal aiinol ychy chychedy ychedy
tochy ocham ator aiinor ochpo chpo chalchal char dairar chalcham
ocho qochol yainor aiinol chol olarol ol char ar chyshedy
oainolol shol aiiinor cho tshdy
kochy chy oshpar chochy cho ychol akol qochky chty apol cheear
chky cholkar qoshal aiinol ailyar okchy aiinol char chol qoshy chol
ainor chylkar alcthdy chalchal ainal chylkar chochky okaltshdy chol airol
cho ky chor
kochy qochey aiiinol chtol cho ckhedy olyshar sharain chor chyctheedy chky
aiirol chylkar chochar ar otchal ainol qoeealar al char ar
oraiinol kyckhdy ochy aiinor chyshedy chor chey shy ainar chy chyshedy
kochor pchy sho ychor aiinolar ortcthdy chyshal chear chyshal aiinal cho ychy
chychal cho octhar aiinol choshy chochy shy aiinal chey qochor
ochy cho chy shy ychoraiin chor char aiinar chol chyshor cheol ol
daiinol chy char oshol chyshal chy qocthar choychy aiinor cheol chol
aiinal ochy ytey yshol chor ainom
tatom chorchar ychol ainar ar chylpar aiinor dyapar cho cheorol or cheey ypor
datol ainor chal shor chor aiinor or oshor char ainal chochy oshar choshal
par ocham chochy aiinol chochy qokeeo cheeo aiinar sholpchdy yaiin alshdy chol
ychor aiin ainoral cho aiirol chorchar cho daiinol cho choraiin airar cho
oairar chol chyshol chychdy ochdy shorchor or chychy olkchdy chear qockham
chylkar choror ctharaiin ycho aiinol ol shdaiinol ain aiinorom
pchy ychol ychy chal chal qochpar choatom tchy chol cholchol ol araiinor cho
shyaiin yckhor chylkar ychar ar ysho char dainom char ochy chal
char ar ainal chty cheolol chol chyl
pochy aiinor chyshedy tcho cho charochy chol ainol chky cho yshol
cho tom aiinor osho kar chochy chy chal al sholkchedy cho chotckhy
choltor cho yaiinor okeey cho orcheey chorchal ochal chol chty cho qoshol
chochty cholchar cho oteol chy yshy chol
fom aiinolar ol airal chor or cho chychdy char kag kaiinol chor cho
chor or airar cho shar ochy artar chochko oshko cho ychol airor
okeol airol ololt ol ocho daiinol
tcho ychor ator chpam shorchor aiinor olshdaiin pchy cho chor aiiinal aiinar
chochy ochor chol chor chochy chy chal daiinar cham
ol shdaiin ochy cthar aiin chol chochy chal ochor kar ochor
cho ochorar chychal choairar chylkar ar cho choar chochky chor chal airor
otyshal cthar aiin daty qochom
pchy aiinor chky chtal cholal fchy chor sho dainal ochar chochy ycphol cho
chol shdairar ycthol ochy chol cho aiinol chor or
kshy oteo aiinol ochor chky chochor cho chal chdy apal oshal orockhy airor
oror oeedy daiinol chol chor chal choaiin ochy aiinal ochy cholchol qoshy chy
ochol chol daiinol yshal yckhoraiin chochy chychedy chy cham
pchy afar ar chol ol daiinol aiinal chochky ainol shfy chor qokcharor ar sholchom
cho choychor ochol ar aiinor ochor chor aiinol cho ainal chyshal chal ochy okeey chytcthar
chol ol yeear aiinol ochy chol ockhy okeo
qochy oshar ar aiinol ochar ar tato shkolchdy ol aiinal
ylchy orairar ainor aiinol ol shol
fochy qoshal chochy ainol chal ainal al osho chy chor apy chol chor
ochol ol chochky chal chol char cho airol ol chyol ochar char aiinam
qoshy sho oshdaiinol yckhor qokeey chyatar ochy ychar sharochy ychy aiinol qochy ychol aiinol octhy
okoar yaiinol ol cheeol qochy chochy aiinam
paiinor opchy chol oror char sharochy ar cholpeedy ochyar chpolshdy kcho
chor airol shar ochyar oshor ychar shkolchdy qochal aiiirar ockhar char
daiinol chal tchar ainar cheorar okchy ain shoshy qochor oteey
ykochky qocho ochyor ocho charochy ar olol daiinol
pochy arolol ainal qochy oshol char ochy pcpharol daiinolol
yshy qochy ar olol aiinal okchy chal qokchy airol qochy ochol charochy am
chol ockhy airar qochy qoshol aiinol oshal ockhy ychal oshor or daiinol
aiinor ckhyair qoshal qokshy chal yshal qochyol chy oshar chal al
oshy qoshy airol aiinal ochy kshychal oshy oly ol
par ochar chkor aiiinar oshy chochy chky alshol paiinol omal
qochy aiinar ysho yeeol qoshy omor qochy oshyol qosheyor ochar
ycho cho aiinol aiinar ar oshor qoeey eey ochar qochyar aiinom
chol ol daiinar qochy
oshy shy qoshy yckho
taiinol ol amam oshol chpal aiinar oshy ocho orochy or paiinol char
olol yeeal ckhyaiiin qoeeol shy qokchy chal al or ochy daiinol ocharor
saiinol chol aiinol ainol osholar ochey cheey chy ychol qoshar
pyar yshy char akor ochyor or ainar otcho airalor yshal qochyol qochy
daiinom qockhy otchy ainal qoteey chyoshar chol ochar ychar qochy kchar oshy
cholol ol cholol ychar ainal qochy kshycham
pchar aiinor pochy chochty aiinor aiinor oshy ycharain yeey eeo
ysho chal osho olkol ochal ockhy ytchy ochyshy oroshy ochydaiin ocholar chy
ychal ochyar ysho qochar qochy aiinol qosho daiinol chyoshar osho yshar
qochy airol oshar ar oeey yeeol cholol charor anar cho aiinor chy airal am
qosheyol aiinol ol chal chkoraiiin chy ykckho alor cho qochyol ol
ockhyar ololt tchoaiiin yshor chko chochky ochkor daiinol chochy aroshor chychdy ainam
ochy cho cholol chor
kol paiinol yeol okcholol chochy yshol olapol chy oshy ockhol aiinolor aiinal chpy
schochky oshol aror tcho char okchor
fshfy airar akol afol cho orfchdy cho panar apal aiirol ol chyshor
daiinal aiiral chal ochy akal aiinoraiin chololam
tchy chochy cholchky ol chyeeol ol daiinol ol paiinol chychal chy
ochol chol ochy chy qochal qochy cho aiiinor aiinolar chochy ochy oshy
yaiinar chol yshal chochy chkar shochol ol apol ainar ysho
kaiinol ycthor chochy tcho afol pyoshy oshal aiinar char ychar arolol ochal ainor
char ychar airol aiinaror qoar chor dainor ychy cholchol ol ochy
chy aiinor ar olol ochol qoeey arolol amor chyshal qoshol ol
aiinor chychedy aroeey ckhoalor shar shol ochy daiinolar oshy oshyar chochy
kychy keey chyal aiinar oshy airar yshor apar apory kaiinol chyar airol
qokshy ochol yckho olochy chyaiin airol cholchkol qochy choshor oshy ochom
ochkaiinar ar shor ochyd
keeom cheo kairol aiin ychody ain akar chyar ain
yshody shody ator oey aiinor ychor aiin oshal cheoair aiir qochy cho
ychal al akar ain ainol ol ockhy chy chal al yckhody
ychar cho shodyor ychy aiinol chol aiin ochy
psho ochal yshor shpar chochy pochy ain oeey otchy pcho
ochol ol qochy chyar shy ysho qocho shtol ocho akar qochy air qoey
oshor chol chy chol ol yeol chycham
kchy chy chal char alchy ochyol aiinor otchal cho chochty ochty
oaiinal akol aror dain ainolol ochy akal air chychal qocthol ochal chyshal oshy chochky
ykochky olockhy char cho qochy ainar chty ycho ainar ar ainorol cho choal chychal chychal shal
cho aral chychal al aiinal dal oshy chychdy aiiin cho qochy chy
choaral chochy ochy aiinolol cho choshol ain ainar chol qochy chy cho
chal chor chochty ochy oshy shy airol cho
kchy ockhol chylpar ar dainor char chyshedy oeeeal oshpy chty
yeeo ochol ochol olytchol aiinar ochar chochkol ol daiinol chochy ainal al shydyal
oshol aiiral yckhor ochy qochy chy aiinar oshy choshedy char ainol ycho
ychal shol cheoair chor char chocthedy yshol qochy aiirar ar
kchy chyshal shar aiinal cho chkal choleey qochpar aiinalaiiin char
ytychdy char chochy aiinar char chysham chol chyshal aiinolal aiir chol
pchor fchy chor chochy aiinol cho chor ol chochy chychpol sham
chochty chochy akol aiiin chyshkor yeeo shar daiir chychedy aiinarar cho
char char chor or air chychdy
pchy chalal chol ocphy apol charanol akol oshy chky chochom
ocharol aiinolar aiin shal ochol aiinol chor cho
pshdypal chpar aiinor chochy ochy ochyor cholchol olchdy aiinar shalchdy dy
ochy shor ainal aiinal yeeol tchal al chy air oshy chychol qocthal
ochal qochy alal chochy daiinol ockhy ckhy aiin chyshty olol chom
oshar ochal aiilal ochor arainor ysho
tchal shy chol kaiin chyal char ochy cho ysho ocho yshy
yairol aiiinar shol qoey qochy ochar qochy aiin ocho ychy chy chal
oairal yeeo tchy ololk chy chochy choshdy chyshal chochol
paiinol chkor or yshy paiiin chpy ochar pchy chal cholchol
oain chochy ty chyol chol aiinar chky cho ochom aiinor chal chychal aiiinal
choshol chol cheey eeo chol eey ty aiinar daiinor ochy
yshar ar char chkar ycthy dainorar ychol yshor tyochar chko tchy cholaiir
chal aiinol oshar ky yckhy qochyaiir ty ocho qochy chor aiinal
dchockhol oshol qocho ator choshky chey eo aiiiral ty aiiin ochoy aiinal
oshol chorty chyol qochy
kalshdy tochy ar paiin osho pshar yshar sho oeey chochkal al
yeeo oshol oshy ychar aiinol shoshto ychy shar aiinor ysho alkal aiinol
ochyar ar yeeo eeo ychol aiinor
pochy oshal apar chyal aiinalal al ychy oshar ainol om
yarar aiinal yeeo aiinal qochy ychey ockho shoshy oshoal omainol yey
kal yshal ainol oshy ycharaiin yshal al yeeor alcthdy oshy kam
salyeeor qochy qoshal al aiinolor qoeey oshar
tchy cho alychy arshor ar shol shpol aiinal chorol ainor chalpchdy
ochor chochy qochyar aiinar yalar aiinor chy
fychal pchy alfal al shdyor qocphy airal akar qoeey
chy chol ol aiinal al chochy aloshy aiinor cho atar shyshkal chochy
aiinar qoshar chychedy yar chor
paiinol aiinalal chylpar okol chky aiinol chky ky chochy char ychol
chochy aiiral aiinar ar chal char shtolal airor
pchy ypeeal ychor pchy forchol cphal paiin aiinol chpeol cho
chol chochy qochy qoeey eey aiinal qoshor arol chy dairor or olaiinam
oshal char ycharaiin kchol chochy ysham
kshol ochy pocho cfhoral sholol cho char chol ol qoshdytor chychal
ochol chyshedy aiinolal chky aiinal shyshto ainol chyor or chal
qoar alchdy chor daiinor aiinal char chochky shyar yal cho
ochy qocho chy cho tolal chylkar
pqopshol shkolar ainal fchear chal ako sholchdy shalaiin al chychdy
alyshal qoteeal ainol qochar ar qoeeyar ar osho daiinol aiinal
pochy shal chochar aiiinol char ochy chy kairol aiinor
ocho chol yar choshty alchor al aiinal cho aiinol ycham yeeo
chor cholol
painom chychdy chky qoteey tchy shor ochy chal chol om
ychy ochy alkar cholar ochky aiinarar aiinal aiinor yshol oshal yshal al
ysho chol ool qochy qochar kolar qochy chy qoar airol ochar
tolal aiinalal al cho shal al ainol qockhal cho aiinal osho sho oy
aiinal al chyol chol char oeeolaiin
fshal chyor chochpy airal shalshal fchy chor qoeeyol opaiinar shalshal
ochy shalar aiiinar ar chor oshy alkor oshy shol
pchal kaiinar yctho chpam opchy aiinol sholshdy ochyal chochfy
yshy chy qochal ochy anol
kaiinol qochy pchar kair osho chol kom shal pshal am
olalkar aiinar qochy
kochy ochy olpolol ochy teeom chkanor or amal paiinol yor pain
aiinal ochyor qoshar chal chor aiinol cthalcthal ockhar qokeey chty chochty
oal fal aiirol chyal airol aiinaral ar ochal char ar choeeo
oshar qochy al oshy sholshol ol
kaiinol ol chearol ainal chor chy kchor akol aiinal shalcham
yshy choraiin oshor otaiinar otchy ockhy chol ocho qoeedykor or chol
arol ar airar shtolar choryar chor kyaiinar qochol ycthor yshag
ychor chyshol aiinolar chy oshy qotchy aiinar yaiiinar chtar yshy
ochor ysho ychar cho olol yshy aiinal oshy sholeedy
ochyor atal kolar ain chyol okcho
poshom okchochy cho odaiinor ykshal olpshdy ol chdy sho kcho chy
ysho aiiinor atol ol daiinoral aiinar oltchdy ol char osho chy aiinolor cho
ychol chychal olol chol chol olkchdy ol olkeedy ol aiinar yeeol daiinol yshom
ol airal ol chochy olol qosho olkshdy ol
paiinol ol oeey airar cho oeeeychy eeeycho ochar aiinaral ar cho sholshdy
daiinol airalol chal chochky daiinar arol cho okchol ychy chy
dcho aiinar olkshdy cho ochol olkeedy ochy chy shol aiinolor shoshy char datol
char aiinor choshdy chal olaiinam
poshar cho chol cho shosho ochy shoral aral ar ainam
airal al cholchol aiinal chochky airal cho
taiinol kchy chealaiiin shol ycho chpy airar char ol al eepy
chol aiinar ochy chochy choshkol sholkshdy char charol shoeey ochey
dchyshedy aiinar ochy chyor or chol olaiinol aralar arolarol ychar ychy
chy chylkar airal chky chyshedy cholkchdy ol
pchor aiinol aiiinol chalchal chor oshkar chol dyshdy ochol
ocho olteedy olchdy ol cho aror ochal aiinal chal chal am
aiinal ochy ychy ocho chochy
kaiinol oeeo apalar ochyal charchal aiinar oeey aiinor ysho oshom
qochy qoshar qoshom chor qochy anol cholkeedy char chom
tchol akol fchy darchy ainol oshy arol aiinor ochy
datal qoksho aiinolar ol char aiinol ol ailom
fochy ainol qochy chy shpalshdyal cheedy eedy ocho chal
sharol aiinol ychor oeeear ochal aiinolaiiin ychol chochy oeeor chor cholchol dailom oeey
ocho qochy qochar chol daiinol yeeal ochyol shy ochar aiinam
otchy oshol yshy olkchdy aiinor qochy
tchy cho aiinolal chtom airor pochy airol chalkshdy chal chal pcholchdy
oeey eeor cholol qochy qoctheor aiinolom
pochy shpol chko chal shor aiiinal oshy aiinar ycpho cphy
ychal ysho chalshdy chy olkshdy cholakol aiinor olol ochy chal aiinom
oshy oshar chyor ychaly ochy aral airol ochyal aiinar
oshar oltchdy ky dakar
kaiinar ar aiinalochyarol oshor airal olchyol chy chol olpchdy ockhy yeeal
ycho ychy chyshdy oshol qochy ainol ochor airam
toshtolshdy ychkal daiinarar ko olpeedy kshol yctho sholshol apy char akol tshol
olchor olteedy ainal chalchal sholakol oshy char aiinal aiinol akom ochyal chalky
aiinolar qoshar chol qochy
fol oshy airorol cholpeedy qochy cho oshar shpol oshar aiinol ochaly charaim
otchol daiinol oshol dakom chol ol arolarol yeey qochy oshy
yshol ychar cho ainol
kochy yeeo tychol aiinar akoral choltchdy chodaiiin ochpy ochar ochyar choshy aiinom
ychar ycho sholakol oshy ychol aiinol ol oeear chol
kochy aiinal cho oshy dapol oshol olchol aiiral ychy chochal oeear py
aiinal ychal ykcho oeeol ochar ol oshar aky airol aiinolal qochy cho
qoshy qokcho ockhyal airarar aiiinar chy aralaror airolaiin qochyor ychol sholtchdy
qoeeal akol ycholar cholchol qokchy oshyol chorol atol dainol ar olarol
aiiinor oltchdy ksho yshol chal qocho airal chol ol qoey aiinol
chy cham
tol chol chkam aiisol cho olalol chky daiinol chychal chom
daiinolchy ochky aiinar chochy ol alol chkol shkaiinol ol cho chal okaiinol char
chtar chylkar ochol aiinol ol olory chto ocho
kchor or chyol ol chalchy ochy cho alo kor kaiinol o
ochor tarkar chalchal aiinolar ol ochky aiinor chal chomal ochy
shtaiinor chor ychol osho aiinolol ychol daiinor or oshor chy
choror taiinor olorar ochy ycho chom
far ychor qoshor aiinal char chol kochy dainal tchyotal oshy
arychor ochal ysho aiisal aiinol ysho cho qochy aiinal chol char
qochol ochyor qochy chtol ychal ainar aly yshol ol ochyor aiinar oshy
ychor or ychoror chyl kar ochychom aiinarar ochyar daiinol chor or ochyam
qochky chky ololory qochar choror
taiinol chpy sholkshdyain ol chyor or ychor or pochy aiirol
ochky chky ychor cholor chol aiinoly oshy chalckhor cheeol ol
kyolory aiinal kyolory qochy chochy airar qochyar alor yshar ochal
aiiinar chtor ychy alaly daiinol qoeear ol ory kychky
qoshy cholchol chaly yctho
pal ar ychor aiinar airor chy pchol airor qoshy sho oeeol
qoeearol aiinor qoshy ochko chko cho chkar oshy otaiinor char charol ar
daiirol ol
pain qopchy daiinol qochyar foaiinor aiinar cholchal aiinal aiinalol ol olol
chy chochky chor char ar ochol ochy aiiinor or cho ochom
chky ky oeeol
fchy cholchar paiinol kchy chol chol cho cphar chal chychal ysho chochy
chol olarary yshar chal aiirol ysholol ycthol ol cho chomy akam
ysho ainor cho airol char ol orar chylkar ar
paiilor kchy chol chal choar shpy aiinal cheey eey danor
qoshar chol char aiirar aiiror or cho qochor aiinol chyol orychor
qoeety chochky orar
paiinol cholchar cho chol olain ailol cholshor akol shomol cho
aiinar kychky chychal al orol chy chor or ocho aiinol chorar cho chomal chol
o qochoror aiiinar cho chtal ko airor alor qoeeky cho
chochky aiinor oair ochy cholkar aiinor chol chky choshkol ochy tarkar
fain chyal tychor chol oeey ycfhol ol aiinol chy chol aiiinam
ololol cho olchol ol ochy qoshty ysho olorar yshal chty chalo
yairal ychal cthor chol daiinol char qochy qockheear chol cholchar aiinar yshom
ychy aiirar ocho shy char
kochy chor chkal cholchol paiinol oror or aiinolor ol
yeeor yol ory chol char aiinar chyal aiirol chor chocphar kychky chol
yaiinor ochol ocheey aiinal oshar aiinolor qochy cholshol ycho ychyaiir
ochal aiinal tolychal ochyal aiilar ar
pchag airol shtairol chtal ockhy shky oshar ychol ycho ychy charshy
otchy oeeky daiinar oeeol orarky ocho daiisol olol shty oshy
okaiinol qochy chkor qosho
kochy pchy octhy aiinol opchy oeeal ainol yfchy shol ol chpeeol
chol qochy chy yeety shal qoshol yckhol ol qoctho char oeear aiilom
octhy shor chky ochy ysham
pochy ainol ochor yeealy tshy ochal ainor oshal chol kar chdchd aiinol
oshar ocho oshy chtar ky ainor yeety oshty chochkar shtaiirol
alal ololol cholshar oshy ychor aiinal aiirolor oshky ycho ochkor or oshy chy
ychar ar ainol ochy aiinaror ycho oshy oshol ychy qoshar cheor
koeeor yeeol ol daiinol oar aiirol kcho ychy pycho ycho ainor
yal chkaiinol ochar ainal choychy oychy oeear ysho qochy qoeeol osho yshy ocho
ysho aiinal al chy chkaiinol chychdy ychal char octho char yol qochyol airar
okychdy ochkaiinol ol chol yeeol chychdy aiinor
tchal chkaiinolar yeeor cholchol chal shol chdy qocholol ol cpho yshom
chol chol chkaiinol chochky chol chol daiinol ol ochy qochol aiinal
yey chkaiinol daiinor chear
fochy yeear cholapal ockhy cheeal chpal chpy oeeo ychko
ockhy ailor chol apal qochy char chkaiinol ol qochy ochy yshar aiinal
yshar ochal ckhyor ysho qochyar ykchy aiinom
pochy chyol aiinolal pchy shar oshar ycho chyar kaiinol chyair
ockhy yeeor chkaiinar ychar oar chkainar ockho ochar tchy oeeary am
ool oshal qoeeor okaiinor qochy cheeal oshar ochty chtainal daiinor
otaiinor chal char chtaiinar olochy chkal qosho yshol old qochyl
oeey ysho ochar chol daiinor chalar chy sholol chy
pchor ychko ysho qoshpor shar aiin sholchol chol qochyal olcheedy
chalchkal chy airar chochy chkairor chol chal ychol ainalchoy anar cho
qoshar chy chal shor ochy chtol ycho chy airar qoeey
ysho aiisy chtaiinor chtainol chor chy
pairar chpo ocheol shorochy shol cho sholcphol chalchar kchy chy
chochty shor qoeeol cho yksho ainal chor ychalar ochky cho chol cham
qoeeor ochol ol aiinor or aiinolam
papor fsho chol ol char char ainar aiiinor chychedy dytal
yalyal ycho ychal cholakol om
kaiinol olaiinor chochy ochy cho ycho chalshdy aiinor chol poeeo chpal tolam
chkairar chylkar dainal al chochy chalshor cho choetedy cholchkol chyshdy aiinol chyol
ochy shar chochy akol olchol ainol chyairar chko chor kchy ychol
dchochy chkol chol anol aiirol
tchy qoey qoshar airor aiinar oror yckhor chochy chom
chal yeeol cho airar cho kckhy ckhy chol cholchkol airol cho
chalchal qocho aiinolal chol sharal chyol ytaiinol aiinol
kchy ypsho pchy yshol cho ykaiinor peeor or chychal
dchol chkol cho ochol chyol aiinor aral chol ychy ochy qocho
ykalchky oar chkairar chol ol aiiirol
for chal yshor aiiinar shychol chyshedy pyl ainar tchy chol
oor cho qotaiinor chor chychol aiiinal chor or chtol ol
oposhdyol chychor cphar chychy aiinor cho dainal chochy ocphal ty tcham
ychal or aiirol ol chochy ochy ochor cholchol chor
yaiinar ar chkaiinolar ochy chy oeey yshor aiinol kchol chkaiinar
yoloar ol dainol yeeko cho cheeol
pochy chylpar oor oshol orteedy chal al fyarchor daiinol cho chycfhdy apor aiisor
yshor ochal cho chal
kochy ainol shoshy chyshal al chy paiinol chpo tchy chy aiinom
ochy ocho cho chychal ytaiinol oteeol chor
pchy cheeol char aiinolol aiinol chochy ty dolchy char chalol
chyairar chochky ochty ychkairor cholal ol chal chol aiinal ooloshal
charyol char chkaiinolar ochy ty chochy cholshol chyl par chyshol cho
chyol ytaiinol shor ochy oshar aiinorar ochkaiinol ckhyail chtainar qochy
ochyal qochy oaroar tykairor cholchy ychko choleedy oshy
koeeky chaleedy al ochpy ako otorol oshy chkor chyor oshar sham
qochy qoeeky yeeol aiinal ako okolor qochy octhar aiinolal ol sham
aky aiinar oshal al ysho chal al kor dalor chy
aiinor atol aiinol ochy yshal chom
pocho oshy aiinolar oshy airor oeey taiin oshal chyaiin chor shar ar
dairor qoshy qochy chy olsham chyshal dal yshal chky chyar chychedy ychedy ky
daiinor chol chomy omy cho chol ckheedy dar qoshal ocheol daiinom
kochor chpom chol ky yshol oshy kcho akol chalshy aiinor ckholol ckhy
ysho ainol char shyor airol aiinor cho yckhedy yshal qoeeor qoshar am
oshy airar aiinar ar omoomky aiinol chychal chal chalshol cham
ochy aiinal qoeeto ysho ychal aiinor kctheedy cho chy chal qoshol
qokchy aiinor chal eedy aiinol chyshedy chal chal airarar chyshedy amar
qokchyor chol aiinal chyshedy chychedy
pchy ysho chychal aiinar chol aiinor aiinol chtal chalaiin chor shdyol
chor ordalor cho chor atolol chochy aiinol char qokchyor chyshedy cho
ochy qosho chey yshor oshyor ochyom
paiinol qokeeol ol chychal oshar chpo char aiinolor aletedy char
qoshol aiinolar oeky yshy chyshol daiinol yshoal daiinal qoshor yol tochar chy
ocho cho sho aiinar tchy cho an aiinal chochal char cholal
qosho sho chol choaiin chol chal
pchy airol chor char yshol chylkar aiinal shoror ochy
olochy yeeo okeeol aiinolal chtol korchyor yetear qoeekyol qochy ainal ychy ochal
yshoy aiinar aiinal qochy
taiiinol chychal al sheeal chy tchy air char shoshy pshdy choshol om
ochy chy chylkar chaleedy kychyar airal chychal shdyor ochy shor akolal aiinolol qochy ycham
oaiinolal ychal al airol chal aiinol al etedy chol daiinol qochy
yckhal al ator oshy sho yshyol oshor ochom qochy chal
aiinar qockhol to omky ainol
kchy chyal xal al pol chochy cholshar kalshdy apom
olaiinol qosho alakom yckhalal aiinar aiinor ckhol okchy
pochy ainar yshar ar oshyaiinol airor chfol apal oshol chom
ycho kchy aiiinal chyor ychtol dal qoeey eey akar chychy tchy chtom
chy ainar shdyal ochy sheeor cholchol ainar choratol chyal am
omky aiinal alyshal osho
pchy chy ochar ar qochol tshol aiiinoral qoeky chkol aiinam
chyairol amal chor qoeey chy ockho ckho ainal cho
kochy shchol anol cholchol alcphdy yckho aiirol shol dakol akol ychpor chychkog
cho yckhy tchy arar airol aiinol
tol char chyochal akol cho qoshar shalaiin paiinol chor chol apal taiinom
oshoal al yshor kshal ychy daiinol chor or yeeol ysho oshy
oshy yeeo daiinol ochol omky qochedy chedy akol qochyaiin qochy
daiinol tchyol aiinal omyomkal aiinol cho or dalor or chyor
ytochy dalqoeey al choan aiinal char airol aiinor aiinol cho
cho chol chal al chychdy chol
kchy airal or dalor chyshal chychpy yshar yshar chy chor aiinol
chtog chol qoeeal chyshal akol qokchyaiin ochy qocho cho shor aiinar
akyaiin aiinol ol qokeey octhol sho chedy char chychdy qocheol ochy
fshaleedy al aiinal aiinar olshdy ol chochky cheey aiinol ol chky cham
chor or daiinor qoeeol char chychdy ochy ainal otchy chkol
choror oeeey aiinal cholchal ysho daror ar aky oshal qochtyor
paiinol apy oshy oear ockhol aiinor oshy ochy ochor or dalol oeey
aiinal octhal oshy ychol aiiinal ordalol oeear doral airor ordalol qochom
ochal oshy aiinolor qochy oeeol qochor ychy qoeear aisal airal
ysho yeeo daty dorairor yshar qochy oeeey ochy
kochy dolor aiinal chockhy chyal al ordolor olainol pchy chol ordalor
oshar atal airol aiinar oey anar qochy shkolor cheo ochal
kaiin ocho ar chdy apol ysho sho ytcho aiinal y oshy
ysho oshar aiinor airol ochyshor chyar okchy char cheeol aiinol
ysho ochy qochy aiinol oeey chal aiinol kchy chy ochol chol oshar
ainal qoshol ochal chdyakol daky chyor chal chy chy chol aiinolar
oeeol osharol daiinal ainal yshar ychol aiinal al oshy ychor octhy otcho
poshy oshor cho sheey shoshy aiinalor al alckhdy aiinor oshor araiin opchy
aiinal otchy aiinal ychal chor or qochyol yeey olaiinol otchy dairor
aiinar oeeo osholal shchal ysho chyol dato shkolor ocheo otshy
pchy ocho ockho chocheedy ypchoaiin oeey pchpo dorol yeeor om
ysho okato oshar ar ordoral ar aiin ycho aiiinar datal yshy
oeeol yckhor qosholal ysho aiinol ochy aiinar ar dalainol ychal oshy
oshal yshor ychal oshor ainal ysho chdyatol ol qochy chychol airalais al ychy daror qochy
ochar ycthy sheey
pochy aiinal ychal al ycho chol oshy airal teeom oeeo ycham
qochy shyol osho aiinol dor airor oey qosho ycho qoeearal ychy chy
qochy chalchy ochol anol qochar tol yteeo cheeor airal yeear airal daiinom
daiinor yshoaiin qoshy oeear chdyator ochal oshar ychy daisal cho qochy
oaiinor qoeeo chalar al shcthar oetey doloraiin ol qoshy dairor ochyal al
oshor cho ycharal talyshy arainol oshy char oeeyal al chyor aiinal chal chychy
oshy oshal qoeeo ycholaiin ainol shchol oshy ytcho osho aiinar qochy ainol ol yeeom
oalychy oshyal qoshy ychol aiin yshochy shtarar sheeo oshor or aiinal aiinar airorochy
cholchol shol osho sho ochy qokchy keey oshy qoshol yckhar ar oshal dainal dalal
char octhy qoshy charal yckhol chol
tochy ychy shol shor olchyor pochy aiinal al chal chal yeeol
ocho aiinal yshol ol shoshko aiinor ychol ychyar charol ochal aiinar oshol shey
qochy qocho aiinol tyairor qocho qocthy cthy ycholal octhar aiinom
ychor yeeo ycho oshy aisar chol ol oshorain qoeeal chal qochy qoeeom
cholchol tchar oeal sheeo oteey aloshy aiinalal oshal shtaror qochy
oshy aiinar ocho cho qochyol aiirol qochyol yshar chy om
qochy char shtolol ol aiinal cholchor aiinal chy qoeearais ar chy chy
ochor chychdy yshdy ainalol chyshal al aiiinol qo aiinorair cho aiinam
yeeor chal octhor or cho or dalor qoair chyol aiirol
ychy yeeal shoar yshar chal qocho chyshedy daty ato airor qotshy qochal oeeo
or dalol yckhorol oshol qoeey eey aiiror chyol ol y
aiinolor qoeeochal char shchol aiinolor chyshedy qoeearais octhar ar ochy oey
ychor or aiinarol ochy dairol qockhar chalor alchal ochy osho
oeeol qochor oeey ochor chor aiinol yckho ysho shom
aiinor qochy qochal shy chor aiinor choal ychy aiinal yshal qoeear oshor qoshol dakom
daiinor chyol otshy qoeey osho shy chtol aiinor shyar chochy yshol
ainar yshol shy yeeor daiin ochar qoshy ochol ol aiinal shy
oshar octhy airor ysho ochy shockhy ato cho aiinolal doryeeor
saiinal qocho chol chol ochar ar aiinor qochy chochy ochol ainol daty
qochy qoshy oshor aiinalal oeeal yshal ochal dalalaiin qoeol ckhey ainal qoshog
qochyor qochyol chor ycho char chor oshal ar aiin oshy chy ocholom
qocheal qoshy airar chydais qochor alorain chy ychy qoshy kcho cheeo
qoeeo qoctho chol qochal yshal al aiinar oshar chy ainor ychy
chochky qochor chky ardoral ocho
paiinol ol choshko chor char ochy aiirol sholchol ol chyol okainom
char aiirol chor or chor airar ochy chy olchyol aiinor ytaiinom daiinom
ytyshal aiiral chochy cho chyshko cho charol daiinor qochy chyar okainomol
ochyaiir aisor aiiral chyshtol ochy ycho aiinorytaiin chyar aiiror or aiinal ochey chorchar char
okcho kcho ochyol shol chol chal qochy
tochy chochky chor aiinor chyeeo ychky chyeekol oshor akal airol ochar archdy ocheyor
qokcho kcho chalchtal aiinol qochy ainal yckhar qoshol ko chy chy chochy ochy
oshol chol ocho choror qochky cho choeey chochy chal ainar chal ochy
qochy chochy aiinal octhy sholchol chy chy ol chyol chol chochy
qocho cho char oshty chyshal aiinol char cho yshar chol charaiir aisoraiir
yckhol char cho airar ar chychal chyshedy chyeekal chyshol chol char ar
ochy chol ol chychdy char chol aiinal cho chyshkar olshyol cham
ocho choar ainol ychto chto cho aiinar chol osholol ol octhal chy aiirolor chom
chy chyshedy airal aiinol cho charochy cho ytsho qoshor ochy cholchar ol
orchor ainol ochy cho ochy chyshol qoshol aiiral oshy cholaiir ychy chysho
ockhar yckhol choal daiinol chor qochy chal ksho shy ochy
daiinal qochy chalshkol tol chy ochol aiiror qochy cholol aiiinol ysho oshy
okoshy aiinor otshy ochyar chor char qochyal aiinolal ochyar chol aiir qochy
shal oshy qochy shol oshy chor daiinol ychy ychol ainol ainal al
yainar ocho oekeol sholchol oeey chochy oshor chy ainol char shy chko cho
ykckhy chol qochyar ycho charochy chy ochyaiir chochy archar aiinolal ol qoshy chychal cho archar ochar chol ainar chol
daiinol ykckho ko ochy chy ainol sho chorchar chychdy chky shalcho anor or ochy qochyal aiinor
qockhal al chal chtal daiinol ockhol ainol chol oear aiinom
ycthol chor ytchy chyainol ol chy chy ochy cholchkol oshal aiinor
chal aisal char chor chtar chychedy ychedy shol chol chy aiiinor cho chor aiinal
chychal cholol qochar ychom chy daiinol ychol chol charar cho aiinolal ol
qochol chol daiinol oshol oekeolol ol cho aiinor dainal chal chalor ochy
daiiralol ychar chky chochy shko ko orchor ochy ykaiinol ytchychyain chol ol
shkainal chol ky chky cho cthyol char chor yckhy chko chyol chol aiir
chtol ol chol char olaiinol ol cho charchar cho oraiinal oshalaiin
ochy aiinor or airol anal al chty ysho
chychy olaiinor choraiin chyshedy char qokaiinol chor oshy chko ochy chy
yaiirol cho chochy chal cho chyshal char ochol chor chky choshor ochol chal al
chalyshy cholchol chyol kychal chor chochy ochy aiinar oshy daiiinor chy ochom
otyshey ckholal ochar chochty dainal olchyar
kchy shfaiinar char ycphor chpol chychdy cho ainol chpy char
chochky cholshkor chor or daiinol aisor ochy shtainol yshy kychar chol char octhy cho chkog
chkaiinol chol shkor chol airolan chor cho shal oshy qoshy qotsho aiinam
ychol qokshar chor qochy o qochy cho chocho aiirar ar
char ocho aiinolol qochy shyor chamol aiinol octhy daisor chyar qochy
chol char ysho chal al kchom ochal chochar ar airor
ainal ychy yckhal al y dainol chol qoeyol ochyal ocho chy ainal cholchtom
chyol ychor aiinal chol yeteo
kysho qocphalal aforaiin airal atamar akar cho dal chochy shalchdy chyshal
chyol daiinol yeear chyshal ycho char yshar aiinor ochy chol qokaiinol oshy ysho
airal ocho chey chol shkor chty qochy chol ainol ychar oshy arairor oshol
oshol ocho oshy cholchal chol ychol chor shaloshy ainol
pochy aiinal oshol chy aiinaral ar shal pochy qochyol om
ochal ainal oshor chol char ailar char ar cho chor chochy
ycho daiinol cho ochar y ainol chor airalol chal chal yckho
kakal char shdyamor chochpy airor ochy chy chalchal char o daiinar chfy
ochy chol daiinol chol chy chky ochy choshdy chalchal qo charshy chom
oaiiinor or aiinol octhy ychar chor ainor qoshy choshdy
qoshy aiinor chkal shyar char chkaiiinar
poshol aiiinar chyor ycphal ychol chtaiiinor chor pchy archdy oshy
ochyal ychol aiiinaror chochy qochol chkaiiinor chol ycthalol ochol ol qoshy
qoshy qoshol ychar ycholaiiin yshy qochy chy ochy oshal chtaiiinor ochyar qoshor
qochy qoeey daiinol oshy yshor ysho chtaiiinoror ochol oshy sho ochtaiiinor qoshy
qochol shoraiin ochyshor ocharaiiin yshol yshar char osholar ockhy ochtaiiinor ycholaiiinar ocheol
chkainor qochor or qochar dainal ycho qochy osholaiiin ockhar ocheey ychol chol
oshy yshy ochy dainol ysho osholaiiin ycheeol qockhal ochtaiiinor or qoshar chy aiiinom
octho qoshar ar ochar aiiin oeey yshor ycheeolal chkainoror chtaiiinorar ychyar ochear chyal
ocphy cpho yshol octhy qochol oshy shy chtaiiinoror chyal daiiinar choshol chol
qoeey qochy aiiinar ychor yckhor qoshy qocthy yckhal oshol qoshy chkaiiinol ochoal chor
chkor octhy ychol yshar chy oeey chor cho char ochor or
chyar korocthy qochol chyshal qockhar chor aiinal chol octhor ockhar am
qockhy char qoshal yckhar chy chtol ychy daiinol ochy aiinol cho ychar
ykyshedy shear daiinol tchor cho ychoraiiin ochoror cho yckholar chochy oshal aiinor
yshor chylkar orochy char ainal al qoshor chochky danor airar ochy aiiinal chocthy octhy ockham
qoshol qoeey oshy shy ycthalol al qochor aiinal al sanal ar chdy qoeey
oainar aiinal qochol qoeeor danorar qochar aiinal qochy ychar chorchy oshy qoshar
airol yshy yshor ochol chool aiiral oey ocho qochy aiinol ockhal ainol ychar cham
osho aiiinaror orykchol qoshyor oshar char yshy qoshol qochy oshol aiiin
octhorar qoeeyd qochy ochor yshy oshal airal okchy kchy airor ycho
yshal yeeo yshal analar shar aiinol qoshol ol airor oshy chal ochyol chy sheor yckhom
aiinor chal shkear octhal al ainor alqoshor chtaiiinar yshy airar oshom
ochar airol osho ochy ychar ycthol ychor chy aiinor chyol aiinol
char ochal chol chool ychalaiin chtol chylkar aiinolol cho chtaiiinorochy char
dairar chalkear yshor
kochy chyar apol ol sairal chychedy qopshar taiinal chochy ochy pochy
yshor octhy ochol qochy ychal qochyar cthor ocho chol oshol aiiin yeeo ochom
oteey chor oeear ochar
kshkolchdy chal kear qocphor aiinal ychar ocphy paiiiror ofeeal chalchal
chyol ychy aiinor ochal oshol sheal airol ol qoshy oshy yshog
kchy ockhyor alal kchol airol ordoly yeeo apam apol ychar ychkar kchy
cholckhol yshor ainal ky shor airar oshy alqoeol cholshar ychar daiinol chor oshal
yaiinal aiinor ychtaiiinor ychol yshochtaiiinor or tchy chor chyor aiiinor ychar
fchar oshy chor ochyar cholor qoshpol pchdy yshar ochty qochy pchy
ockhy akol aiinol qochy chy char osholar airal oshol chyshedy ochar qoshog
qosho daiinol anar ar qochol aiinolor ol oshy qochar ainal
pchar chal cho salo al airol ol chor yeeol ol aiinal opchar
ykochky shar oshal shy aiinolal qocholor ycthal aiinor chal chochy daiinol
chochy oeey oshor anal al cho aky ycthor or aiinor ochy
ochar qochar qocholchkaiiin qochor aiinol yeeol aiiinor ychor qoteey
ochy aiinolol ycho ochor chocheedy oshor aiiinol qochar ychol oshy chochky
ochal atol qochy yckhor ysho choshal yckhalor airal yctho yeal al qockhyam
dchy qoshol airal al airal ychor cho ochol aiinol atal oeey
yctholor ol qoshor or qoeey
paiinol chal dafol aiinol ol oeey qockhy arshtol shar ar
oainol ochyar oshy aiinar otchal ocho yairal chy yshar ochyol
oshor qochy ochy airor qochoraiin aiiinorar chyoeey ainor oeeey
papal okshy ysho dainol shalkeedy chol chal qoeeyor yckho cpharal oshy
oshy yshol atol octhy aiinol shey ychor aiinal ocho aiin aiinol yshom
qochorol qosho sho oshol saiinol ochyal chal ochyor ychar yaiinalaiin or ochy
qoshy orchy ochar ar ockhy ckhy oeear am
kol ychol pchy pcho or chy aiinolar
olychol ol chochy olychol yshol ol char ar
ocho chy chochy archar daiinol yshor aiinor aiinom
oeeor cho ochy charar ainol qoshol om
aiinal ainal yckhor char ychy ochar ar char aiinol ochyam
oshy ochy aiinal aiinol ychol otaiinom
ocho aiinal qochy chor qochy chochy qochy shyol
chochy ochar yckhy daiinol chor ycthor chy cham
qocho chy qoeeor aiiral archar ar ockhy yshyam oshy qockhy
ockhy ochy shdaiinol ol airam
fchfy chyor or opaiinomol chfy fchor ychar am
ochyar qochy aiinalaiin yshol chtol ochyor chkol oshy shy
olochy ol daiinol qochy qoshol okchor aiinolor shol qochy chy
oshdaiinol qockhy shsaiinar aiinal aiin ochy
tqotol sholshol chol aiilo dainal oshal oshal ol
qochy qocho char chy shey dairam chkar ar
qochy dairor shsaiinor orchy ochor choshy ochol ochal daiinom aiirol tychor
charchy chol shalal aiinal aiin qokchor darar airol cho qokshy
poshar ysho ocphar aiiinor chpy pochy ol ain chkol chky olol oshor
osho qochy chy oshol chochy chto chor orcho chochky yshol sheydair
ol ychol qoshal al ychy charar chal shorol archkar aiinomaiin
ychal yshal chty
pchy ychar oshol chol oshor chosaiir shol shol chor cheeam
ycho shsaiiinor or aiinor chy ain char archal koloshy
ychy cholshar chol ol ychol aiinoraiin chol chychdy ochy aiinalar airar
yeeo ochol ocho
kchdyol ol aiinoral chal chkol char ar chychdy
choleeor ochy aiinal qoshy yeeol otchy tchy airam
ycho chal olol aisol ol ycholotaiin qochy ochol ol oeeol chtolor
ochy ochal oshor chtal ochor aiiin oshal chtolal amychar
kshol chfo fo oeey cholchy chy aiinol chochy ochyar pyochy
ykoloshy ychy qochal yshal al charar ainol shor archar airor qochy ycho yshom
ysholol daiinol char chy chychedy chol shalcheom
faiinor chky char ainar aiinoral chalkol kaiinal aiinal aiiin pchy shalchdy
daiinal cho ochar qochal ol ychol ochy qochal chyshol ochy oshar
okchy qotchy ockhy ochar yshor ochtol
pchal chpy po tyshol ol olshdy daiinol ol arar ockhar
daiinol ainal charar char yshol chysaiin chyaiin oshy
kochy octhal oshpol oshy shy ky chfarar yshal kar
chochy yeear archol ar daiiinor qochal qochyol ol chor aiinomom
ochyol cholochy ol qo ainal al chol chko ainam
kochy yshor ockhy airal ocho shpy po yeey ailol chfaiiinom
chkolal ochar choraiin ysho aiinaror yshy ainor ochyal otaiinomy olchor ychol
ochy shtairam ochol chy qochy kcho arockhy qochy archam
okycham alchol ysho qochy chy octhal aiinal qochy oshor ol chom
pochy yekeol chal ochy ockhor chochpy ychol alcphdy arairal aiinal
ysho yckhol qoekeol arainar ty ychor daiinal al chyal
ochal qochy ychoral yshar yeeor or ockhy aiinalar oshy ochal ochol
qoeeor ty yckholol qoshy daiinol yor or ckhyaiinal am
ochyol ycheor qochy qocheal al ty ychal ockhyal kchyanol
oeeor ainor yshy chy chol
kaiinol ckhol airal qochyar o qoakar pchy aiinolal
chychol ainar oshy ochy ycthol shal yctho ychal shal
ychol aiinal ockhal ochy yekeal aiinor kchyaiinor ycham
daiinor tshar ychor yckhar
koshom al cphdy shoraiin dapol kshy ycho ar aramom ocpho
ychory ycho yckholal ainal shor qochy akar chychol aiinolal
oshy oshal ockhar qoey aiinolol ol yshy ainal am
yckholol ol ockhy aiinar ar chal
kochy shor oekear yshoror qochy akol chy ar ainar
dairoror qoshy qochar qo shal karchy chychky ysheor aiinal
olaiinol qoshal y yshar shalshkal yeeeol qocham yshol sho
oeeol tchyaiinol yckhol ockhy airol ckholor chychol aiiinar qochal ycholal
ocho ainor ochol aiinar ar akar arairar tolshy qockham
papy ochom air chal al oshol ol tchy
aiinal oshor dakor ychor or daiinol ol qoshal osho chy
aiiral qoshal chalar qoshyd saily aiinalor
fal char qochyal al qocfhy octhyol osho tchy daiinolal
qocho chycthar sailyal aiinarar orockhy qoekeol charamom ainor aiinam
shor qoeeal al aiinalarair yal aty ty chy yckhol oshyal qockhar
ochor qotchy tshy aiinol ol shalshtal chy
pochy o dalcphdy chochy chpainorol chochy apal chochpy ycho chochfy
ochy qoshal al chol akal chky aiinol ol ychy kshyaiinal chol
schyshal ainar ochy aloshol qockhol ainol cho
pyochy ochyar ar ainar yshy choal cphol ychar ar qochty
qochy shy daiinolol oeeol qoeom
kairal ochyochy oeeal yshor kchdy chol opchy chal choshor oshar oshor
saiiralal al akol ychar daiinolol akarol ochor aiiralal al aiiinol
yshal al arainal yckhal osholol ychy yckhar oshom
qochar qosho yckhol oeeo yeear ar
kaiinar paiinol chpol yeeeol daky aky olpam chodaral aiinamal cho
ycho char akor ytcho qocheor ycham airal oshy airol fy yeear
chal yckho okeeol ainol ainoraiin okchy chal al chyeeol oshar qochy ychky
kaiinol yshar apol qochpy chpy oeeor aiinal qopchy cholchom
qo qockhar daiinol qochalychol al chy aiinol qockhol olailar aiinol oeear
qochal al oshol yckhary
pol sor qocthy chol qochyor ychol aiinar qoshy paiinol ol
ochy shy sheor ycho yshor oshy shol ckhory ycho daily yeeol qochy
aiirar ysho sho yeeal al yshoy ainal oey cholchy
poleedy aiinol koreedy aiinor qochyor chol olchar pshy qocphar ycho
oato ar ainal okeor chol chy qoshol ychar yshar aiirol aiinal aiinol
ychor oshy chal chy aiinal yeeol yeeol ol
taiiinol ol chky cho shal chdy chpy ychar chol ochyom
okoshal aiiinolol cho shalchdy cho ochky shalchdy choshal aiinal qochar airol chylkar cholchol
ochol airar aiiinol choshal chochy
kchy cho ychyol ocholair pchal al kchyar ychal shalchdy kaiiinol sholchdy oshyom
chol alchyar aiiinar ar ockhol chol choychy akol oshyal chyol aiiinor ychor aiiinam
qockhol chol al chyar chychdy yshal ainar qochal cho aiiinal cho chy ochy cholchol chychdy al
daiiinol ol char chol ol shky shal chdy
taty aiinal yshkal aiinor alckhdy chyor char qoeeo eey shal chdy
dairal chol chdyshal aisol aiiinal chyol choytchal cho chol ol char
poshpo aiinar cho chol chyshal shaleedy cholal aiinolol sholchdy cho qofeeor aiinolam
aiiinal cho alchyol chol qockhol cho olshky ol chdyshal ainor chtyar char chychol aiinol
ochy chochky shalchdy alshoal aiinal cho aiiinam aiiinal airor aiinam
foeey oshal shkal al kchy yar chychal chy qofeol chal chor chol
otochy kochy daiiinolol ol char chy chyshol cheol ochy ochy char ar am
daiiinal chky ky aiirar chky
pchy cholal ochy chy sholochy taiinol yshy shy chalsho cho olpchdy
daiinol ochy alchyal chy aiinar anol ochdy chol ol ainor chor shtol ol
ychol qocharair char cho shko alshdy al ainol chyochy aiinor olol
aiinol ol yshy chor qochal
pchy pyar chychal chor or cphdy pchy aryshal kaiinol cho
yaiiinol char char ar chychedy ychedy airar chychedy daiiinal cho
fochy chol chky chylpar chpol ainal oey cho char chom
ockhedy chol ainor or chyol airol chyol ky chal chol ycthdy
okyar ar yshal chyteol ol ainar shom
kshal aisolaiiin chy chal aiinal al chor or aiinol shol
dchar ar daiinol ol qochol ochy chyl par aiinolal oltshdy
pochpy char aiinol shor chychdy chochy sharchol aroramal charchar apar ainor cho aiinor
ykochy ocho cho ato airor cho aiinal qoshal aiiinor choshar chol cholchol o
chyol chol shto chy cho ocho airar chal chylkar chey
pchol ainar kainol chal chpal al chpy shtolshdyor chyol cho chol
ochy aiinar cho chy teol aiinal al ky chyshal dairol ol daiiinar okyol
ychal qoeey char oshtol char olchty ocho cholal ol ochar choltshdy
ainol chyshar qochar ochy aiinol
tchy shalshal aiinal al ochtal chychal al airar chfy fy
chor airar ochy ocho cho qochy akoloshy char aiiinar o yshol chky shal char
ailol aiiinolol yal
kochy aiinal oshy shy olol ychor olcthor chychy yeey aiinom
charar choltshdy ochyal alyal aiinor airar chal
tochy ochy aiinar ochky oeeor yshy ochky chky aiiinol ochky yckhol ycham
akol yshy chor qoshol oshky airal aiinar qochy char chochedy yshal otaiiinol
ochol aiiinamaiiin ochy qochy oar ochyal orchyol yeeedy oeear yshko
kochy chy archol airal o oshar saiiirar ockhy y oshol
ainolar daiiinol oshy shal kyaiirar qoshar ychdy ainal aiinorol chal chochol daiinor ochol ysham
chal airor oaiiinor ychy
kochy yshy ofchy chol ochfy qokaiiinol aiinal chalchol qoshor or aiinom
aiinol ol qochy ainor shal oshar aiinal airol shyal oshy
ysho qockhedy shalchdy ychal qockhol chalckhdy shol oshy qochy ochy chokeeor oshal
oshar okychar chkairal char osham dainol qochy choshy oshy ochyaiin
ytyochy dairol ar yshal yctho octhor ocho yar tolchar ochal okoltshdy qoteor aiiinol
daiirar yaryar ainol oal ochal shy ochar aiiinol atal oshar
chyckhar aiiinorar cholky chor yshol oeey chom
kol olp shor qochary ychy chy cheey ychor or ocheeor char shdyamor olcfhdy
qochaly oltshor ol qochy tchor ochyar ochy ochar qocheeor ycho shdyamal oshy cheeol oshol ychoror
ochor olckhdy ol yshol yeeo ochy chyor
pqocphy olchdy shar chalaiin apor qochal chol shdyolar sholpchdy cphdy oltchdy
aiinar oshy shol shol ol daiinol oshyol akol chor cholckhdy akor qoshol ol aiinal
daiinol ol okchy
kokaiinal aiinor kochy ofcfhol ainal oshy ysho yshal daiinal chyainol chteeol cho
ochychy chochy cholair qocthyol olcthdyor ycthor chyol kshy chalkchdy ysho ycho
ochyar shdyoror aiinor qochy cholakor chyar aiinolar
papol kchy oeey airar qochy chocho aiinal ol ty aiiinol chy qoshor chty chory
qotchal qocfhy okchyol ochyol qochyol airal yckho aiiinar choltchdy ol choy ochyam
oshyol daiinor qochar chol daiinol
pochy aiinol olkshol chyar oror apol osho anor ckhor chyar ar aiiinom
atol airal yey daiinar cho oeeal daiinar yshar chol qochy cheeor ychy qokchy
oshal qoshol aiinol atal ycho ochor ochoror qochar yshy cholkshdy
ysho airor or chyl aiinol ychal char ytshy daiinor yshol qocthal chyom
yshoar okainal aiiror or shar oeeal olkshdy
fochy qokchal pchdyol ol osho ochpy oshar daiinar cphal daiinor
dchy yshoair shoair qoshy ytsho ochor choshy qoeeal chaltshdy ockho sheeom
oeey yctho ainor ychal ochal qoey ochy airal
dakor oshal ainol qoeeyor ochol ychko ochyal yaiinar pochy ochy ochar osham
ochol ychy cthdacthdy oshor ychar ysho olshdy ochor qoaiinar oshy cholkshdy
oeey yckhol aiinal kchdacthdy ychal airol oshal al ykchol qochy cho qosho daiinolom
yshol yshor olchdy daiisom
tochy oshy porol ychy chy shchol sholkckhdy aiinor olkshdy osho ainol shar
oeear ocho cho olyshol shy airal atal qotshy aiinal shdyol oeey aisor ockhy
otshy cheeol chol ol sholy
kaiinol yeeo paiinar qochol qocthy oshy pshy oshy okshyol ol alakol aiinar
shor yshy oshol yshol choal yeeol ckho qoshar daiinaral shdyaror daiinol qochy ochyal
daiisor qochy qochor olyshol ycthy qoeeo kchy ainol chyal dairar qoeeal oshy ochteeol
ochor ochal aiinolal qoshal okshy ochar ockhyor tshyol aiinal ochy
ychor yshar olkshdy sho aiinolal oeey cheeor cho anam
paiinol ol ychar chycheey paiinol ochey shalair qokal ainamor sharar
okaiinol dainal ochyal ysho ychyol yckho shol yeeol qochom
okchy ychy orol ocheeor char shchy
papol chpy kchdy aiinolor oshor apol cholchol ocho shko dainol oshy
ainol ainol oeey olkshdy okchol yckhar ockhor ysho
pshar ochto oeey atar aiinor oshar ochyal chal py daiinol
ysho sho olsholy aiinal ochyar yshar ochol ocho okcholy qochomy chkaiinol
okchy cheol ol chor aiinar qochy qochy chy oshar ar daiinol ockhol
yshal qokchy aral aiinolol qochy otshy akolom
kaiinol ysho sho ychal aiinor cho choloeey ochor pcho aiinal al airol oshy
ochyor kchy ocho sholol ol dairal ycheeal oltchdy ol qochy chy aiinolar
daiiror qochy qochar yshkeeol sharo airal
kaiinol qoshy arararar ainor qochyal ochol archal oshal olkckhdy qochyol aiinom
qochy chy qochyshor dainalaiir oshol sho
kchar yeey sholchy ychol qocfhar ckhal oshy yshal oshol cheedyar qochol
okcho aiinal olchoy olol ychar daiinor chy ycthol oear yeo airol qockhom
qoshy qockhol aiinar qoshol chy daiinar qokchy shcho qotchy qochol
kshor qochar qopshol ochy ararolor aiinor ysho chom
daiinol char qochy char qockho ckhar chal shal aiinal chy ochyar ocho shoram
aiinar
kor anol chychkal chochy aiinar fchar aiinorol ochy ykchol chalarky
qochol chal aiirol ol qoshor qoshy aiinor ychar ar chy tshal
ychor oshol airor aiirol qoshy qotchy aiinol ol chor chyar chy
cho qosho cho yteeal choal qochol cho aiinolor
taiinal chor chol dapar cho oshol chpor airor fchy aiinarar
shal daiinar chal chtal pshol shy shalaiin chochy aiinol chochy chorar om
ytychal al aiinol chychal ycho
kchy aiinarar chyol cho yshar chylpar peeal al chochy shal aiin
aiinalar chychedy ainal ochar aiinor choal al chochy choal al chy aiinom
oar arolor chychedy
tchy cho chochky ochy osho aiinolal qochal airal chky chyshy shfar
ochal chal cho yol korairor ysharar qotchyaiin aiinol chal chychal ychy ochal ochy ochy
oarchy qochy ocho ochyor chy chyshedy chy shar chychal ainol shalchy chal dainal choly
chochky tshol qochyar olqoshor chor airal chyol char ar choar
ainaral chyol chalshal shor ool ol ochy
fshfol ol aiinor or chy cho olochar shal alkchy aiiinor py ochar
daiinol ol shor aroloral cho ychor daiinom aiinom aiirolol shor chal oshal aiinom
qoar chyshal octhy choshedy
kochol ol pchy chy cho oshor fchy shar aiinar kchy chochtal
daiinar ar chal chychal ocho chol shy aiinolar chyshedy sham
pchy shal aiinal shkalchdy chal ycho chol ychar ar aiinar shar cho apom
daiinol ochy akar saiinal ararolar ochy aiinol daiinol aiinol cho ycho chochy ocho char
shy oar chy ocho chyo sholshol ainar daiinol chyshal chom
chochy chor ysho chychdy chkar airal shy
kchy fychor or chal cholol chochy chpy shar olchy shpor aiinam
chor or daiinol aiirolol ol chol oshal aiinaral choeeedy ochor ochy qochar char ochy
dlochy anol chol oshar airal chal arararal aiinol ol otchy ocho ochear ychol aiinol
qochy yeeal yshor oeeo aiinol sholeey oshal
kchol chty aiinor shy ochky ailolchpaiiin otshor oshy shy aiinol
sholchy ychar daiinar ychy chochy ysho shal oshor yshy chal oshy oshy chal shal
ocho qocho airor qoshor daiinol oar aiinol oeey
pochy chychy air chpo shar ochty ocho chol chylpor ochol taiinol pochy aiinal
shal chosheedy aiinol ol charor chkal chochy qochy chtaiinol qochy
qoeeor ainol aiinoror chol choshar chor or airal oshal chy oarchy chkal chy
okyl par chol qochy chol arororar oshol shorar
tchy shor airar cho oleeor kchy daiinol yol
ochy oshal akor aiinar shorchal shyaiin yaiin chy chyol om
chky chor ochy chyshedy ysheedy oshy sho chochky daiinal chochor cham
tchol cho aiirol chal al qoeeychoy chor chalol shol shom
airal cho oshy aiiral ocho shol ochy chyshty oshal ochor airar
qoeear arorol chtor aiinolar oeey aiinor oshy ochal oranol aiisal al
ochol ychy shorair chtol oshol ol oshy
fochar ychyor ychal al airol ol ochar aiinaror ockhy aiinar
ychor ychy yshol chyar ar ocharor yckhy oshol yeeor ychalal dairol
oeey chyol ychar otchar ainor chyal olochar aiinar qochy qockhy aiinar olochar
ychol yshal ychy ychar choal dainor yckhyol okchy qochar yeeo
dainol octhar oshy ycthal qoeey
paiinol ysho yshyol oshy shkor ainor yshol aiinoraiin cholchol yshol
daiinor qochy ysholaiinor oshor shdainor ochol yeeory qochy olochar ol
pcho chor ochyshor cheor cheeo opchy shorol chdyol kchy
chalcheol ainolor oshol ochar okchy kchy shaly ochy cho aiinor ychy
yckhar aiiror ckhyar shdaiinar qoeeyal chkairol oeeor
kochy kysho ochor korainor shkalor aiinor orchor octhyaiin ysho shal
yshkalol daiinar daiinal yckho yeeol shdainol okcheor oshal al ysho ainol
daiinal kchy chochor shal shkainor
tochy aiirol olpshdyar kochy oshy qochy ochar akor pycham
yeear oshy yeeorychal kchor aiinoror yshy yckharaiir oshol ol yeeor qochy
chdyar yeeal ockhy qochy daiiror ysho ol ochar oshar ar osho ycho
oshal ycthor qochy chy ychal am
pal ysho qoshy chy otcthal arochar pchy chal
qochy aiinal daiinol qochyal
pchy ainol cho chor or qoey chy qochy ocho qochol
qocthal al daiirol kshar ol ochar chy chear qoeeoar aiinar
chdyary qoshol ochy atol chear ckhoar aiinar airam
pchy ychor or qochyol chor aiinor qokchy shfam
chyainol qoeeo chochy datol oshy ycthar daiinol yeear ar
okchor qoshy shy aiinor ychar chy
kchy ychol olchdy aiinalchor chylkar ar daiinol chochy olfshdy cho qochty
ychor ockhy aiiinal chyshedy ychar qochyar airol ol chor aiinarar chalor
char arochar ar chy chyltol chy ainol
tochy ar ochar ainor aiinal alalp chty fchy chor chpam
osholor yeey eeo aiirorar daiinal al chylkar osholol cho ockhyeeor ochy
ochor oteeor shkaiinor chychedy chyshedy kshy sho qoshy ychom
octhal yshor aiinol ychyal aiinolal chychedy
kchy yeeal ycharar chochy ychy aiinol yteeal al faiinol chom
dainol cho alal chyl kar tychy shkainor ar ochar osholar
cho ald ytsheor aiinolal ychol cthal airar
kychy ychar chylkar arol dainorol aiinal chky qoshyol chal aiinolar char
oeey cho otchol ychor oltshdy shkol char ychol ainar ochy alolt
ochy chochky shor aiinal al yshy aiinor ochy
cho chor dainorol shy char chyal chochy al olt
oaiinar qoteeor ainor olyckhar chor olochar chal al chyshedy chor or daiinol
qochar chychdy shoraiin chy akal chal dainor airolol
pchy apar chyol aiinol chor aiir chol akol kchor cho airol
ochar chy ycho daiir chol dairol cho akal aiinar cho chko
chyakar chor datar ar choldair daiir aiinar daiinar ochy okairol
pochar chochy cholapol paiinar yeear chyshal ychol char atam kam chalal
char choakal aiinor or cholchol okairol chor chytchol ol kar ainol
dchor cholshor dakol cho aiinal ochy dakol daiinar char dakor ochy dairar
schor oeey chol shor ychy dshar char qochy
tochy ochol oear ar yshor choldair choakal opchy pshy chol chkal saiinar oshol cheefor
arainol ychar chty oeeo chyar chko chol chey chol ochol
tochy charfor chpy ychy cho ochyal sharar cheepar chor sho
yckhy ysho sshar ocheol ol otairal ochyar akar chko yshar qochy ochyom
dairal qochy yeol tcho yshal odaiir oeey datar qochy
fchor shkor dshar aiinal al akol ol oraiirol ychol
olar ol ochy chychar oshor qochyar aiinor or cheey ainar ychar chorol scthar
daiinar octhy karchor dairal dairalar dairol chto qochy oshy yeear oshar daty ainal
chyatal osho dakoldaiin ol tarar ochor dshor cholchey charkor qokairol cthar
octho ctho chty daiinor octhy chol dair aiinarar tarqochy daiin ochal
dshar atol oshor chy shy chto
kar py arolarol chockhol qochy chy chyshal atar chpy afam
ochar araiinor cho dsharal toshy chol ochal al aiirar qoctho ochol cho qokairol scthor
chochy shol ysho dchal aiinar ar chky chy oteey
paiinol chol cheedy cho ochy paiinol choeey fchy akor cho ochdy airom
cho ockhol chy charkor chy oeo ey shar choal korochy aiirol chty aiinor
slaiinol cho shor datol tarar aiinor choror ochy cheeal chy ychol aiiinar oeeal aiinar
chychdy ychdy qocthy sheor chyshal al airal
kchkal al oshol chal al araiinol kshy sholshor koeey kaiinol aiinal al
cholshor ochy cho chkor chyshedy chol dair amam char choshor cho ockhy
daiinol chyapar aiinol chyol choleey chyshedy akom
ochol eedy chor yeeol cheeyor kchar ailol pcheedy ainor chyshedy
chol ol ochar airol chochy chkatar ochy kordshar chol chol
akol aiinal aiiinol ol shor sheoral or ochy aiinor ochko akom
or ochy aiirol ol ochar sho oshar qosho shy oryshol odchal
deedychor yeear or ochy aiinolar akolol arol ar aiinoror chkar aiinar
cho tam chyeeal akalar aiinalaiiin daiinom
fshy pchy ochal chol shor aiinal oeey oshto ochyor dainol ol ochty
ochar ar aiinolol oshy char chko qochy choairol
kochy apalaiin aiiror airor chal airolar olsheedy paloshor char ockhol
odaiinor oshol akar yckhal qochy ar aiinol araiiinar ar oshor ockhol char
yshy cholshor ol char kor aiiinol
tchar shy ochyol ol shdy yshol oshyol ycphy chyshor om
oshky shor or aiinar am
tchy ol yckhy kal shky ychal aiinor cho apol oeeol
okeey ochkatar shar dakar aiinor oshy sho aiinal ockhol shol
aiinol deedychal ator qochy or yshol aiinal ockhol yeeol qochy cthol aiiinol
ochy chy chyor ary daiinor
kchar daiinorar aral ar dairar qokchol daiirol oshy daiinal al oshy
saiinal daiinor qokcholol ychy aiinor ycho ochal oshyal qochy cho
qochy ochy aloshy qochy qokshoror aiinol kcholol chey chalal
otchy chor qochy chy aralar kshoror tcho ainal qotshor aiiram
ychyaiin chyaiiin cho ysho chy aiinor
kcham saiinalor sheey choatal ycho kshal chychol alakom olteeol chpy
ochyar chochy aiiinar aiinory choakal oshy qoeey olteey ol ychol
pchy aiinol oeey eey chor chpy shal yshol aiinolol ochor
ycheeo tshy ysho kcholol ol aiinalal aiinal qoeeyol oshy chalol
dainol oeey qosho ockhy choakar ochy char
pqopshol oshy faiisol pochy cho kochy ocho shpolom
oshal aralar oshy daiiinar
pochy chy sholeedydair ainol alar pochy ochpy cholal ochal chyaiinal ocho
ychol dainal qochy qosho ycholol qochy kchol tolom olkeeol cham
qochy chalor qochyol qoshy tal ochy qochy kar chy qockhal aiinal qoshy
oshy qochy qoshy aro yshol ol ycho airar charochy ycholdain ol chy choaiinom
ychy chy aloshy chom
fchy qoeey fairal daldal al chol ochal am
oshy arol ochar oshol kal chomoshy aiinolor charo aiinor chy
qocho chal chol tyteeol sharor qotshoraiir ainor octho
kchy painol qocho yshol qoeeal oshal opchy airar airal kaiinal
qocheey oshy shy qocho oshy qocho yshal olol aiinam
qochol chy cho ochy qoshor qochy
pchy otainol kchy char ar shfol chpol ochy ychfy yshaly
ylaiinal ochy chy qotcholal anol aiinal chol ol chal chyor
daiinol chy chol chy aiinol ol kshoror shtolol chy aiiinol ochy
qoshal al kcholol aiinar choatar cho ychy daiinol oeey chochy ochag
cho aiinal al char dalsor chomoshy omoshy chochy
pchdy apol aky paiinol chol alqockhy aiinol choloshor apar akol chor daiinol
char qoshy shalshkal arol aiinaror ochy aiiiral chal
kocho chychdy chochy aiinor chochor chychedy ckhalckhal kaiinar ar ochy
ycho cholchkol sho aiinar cho danal ochy chal aiilol
choychy ocho oshol yshor or
poshy chpo chko ko chor olshy paiinol chalchal akol cheyal
qochy ainal aiinor ocho chor or kshoror ainol ol ochal daiinor chalchal
oshyar chor yshy shom
kar tchy aral oshor or akol ochky archy
yaiinol yshy aiinol ainor chol ol aiinal al ochyor qoey daiinor oshal aiinar
ychor shyaiis ainal al okolol shkoror oshar qochy dakom
oeey ochor ochol daiinor or cheal chty olololol ol
pysho ochpy saiiralar ochyar ycharor yshy ychor shkalom cham
ocho oly airar atal ysho chko airal shkolar ycthy ycho anor
yaiirar chy ochy char alokol aiinor qoshal qochy
ochy oeeyor aiinol aiinoral saiinal shparor aiinar oshol aiinarar
cholchey chy aiinol chalar qochy qokshal
kol ol qoteeol cheefo apomal ycho qochar yckho aiinom
qockho ckhar qocho daiinom yeteal yteeor ockhy kchy octhol cheetor airal osho sho qotchar
ytsho atalal ychar cheeky yckhoaiin ychol olteeol qochy cheetor
po yckhoaiin ochar ypsho cheekol ol shor daiinol aiinol ychar chol ochyom
ochol ychy teeol ol qoteeor olkeeor ysho atal qokeeeor chol aiinolar odaiinol ochyom
yckhal qochodaiin cheeto eeko cheetor ytsho osho olteeol ocho
koeey keeol cheeky ainal char ksho kaiinol otchy airor ololam
qockhoar cheekal chyal dainal dairal ockhor cheeor or qochy chetar
akorar ychol ol oshy ochyar
tanol ol olam daiinolol ychor aiinomor ychoar ochyar ar aiiinor cheear
ochol cheetar ochal ychoaiin chyar daiinol oloshy ockhy oshal kyainal osham
aror qochy kyainal ockhal shorol osho tsho ycho qoeeol ychar octham
chol aiinol char ycho chy otshy tsho aiinar cheetor qoshy shaly
ykchol ol tchol ochar aiinar olteeol orqochy
pchpal afol ychpo chpo chy chko chy aiinolol cho taiinol ol chochy
oatolar ocho cheetor aiinolal torqochy aiinolor torqoshy chyol aiinor cho otshy chal
arar daiinol shol chochky yckhar chyor ycthol olyshom
kysho ysho pochar aiinal chol afol chorchfy airol ainolal chyar cho okeekol chor ainal
cho ochy daiinolol aiinom shoaiin ochy yshol aiinol cho airar ochy chetal ololal
qochy ainar oeey shol aiinol cheetorol yainor qocho chal daiinolol oshy ochyar cheekoal sham
arar qochy ochor aiinal al qochy chy tchar koal qochar akalal cho koal
olshor chy chal qoteeeol qoteear cho ockhy yshal ochy ysholaiin ychy cheearor
otchal chol ychor aiinalal chty chekal aiinor yor tckhar airorol chal daiinom yol
ocharal cho oshy chol ol qochar ar ochy qochy ochal kchy
yshy shy aiinol oshar cheeko qochy qocho oar daiinol chy ochar aiiinal ochar
yshy cheetol chy oeeor aiinor chyshedy yshedy oaiinal ychy chylkam
ychor chor atol aiinarol chol aiirolol chal chy ochy ocholal kol chol
chkar chochy cheefy cheety aiinar shy cheety cho qoeeal qoteear airol atam
ainor chyshedy char chyol chal oteeky aiinol chyochy qoeeo eeo aiinol ochy olshor chol
qochey aiinolor chol olchol chol chol daiinol ochy
pochy qokcho anor aiinol oshy shy chalchal oshy aiinoraiin oshy ycholol
oeey okeetor yol aiinal ckhy qochy chy aiinar chylkar chol ol cho
ycho airol qochpo chpo ochy olshol aiinal ycthy aiinol osho
ychy chochky chol qochy chor cheekar qosho aiinol oshy yeeo oshor aiinar
ycheekol chol oeey chto ainal qochor or qochy aiinolal choaim
aiinar chor osho aror ochyal ckhockhy cheetor chyar oeey airar yshar ar
anar ar ycho chy chor cheeko cheetol chto cheekol ainor ychy cholol chor
oaiinoly ochy qoshy daiinol chol yshal tokol oalar ochy chy qoteeal
chey ocho aiinol apar chary aiinal cheekar daiinol oshar ysho chochy qochy cho ol
ochar akol oeey eey akor ockhy olteeol yeeo daiinar chal qoteeol aiirol
y aiinal oshal chyl kam cheeky shal qochy airor chyochal aiinolal
char daiinol chty ty ainalor aiiinol chyl chol qokchear ysho
olal shal ochol atol oshy shychal aiinal cheekar ocho qochyol om
airal aiiinol ol ochol cheekar ysho chal aiinar otckhol ychar
chor chyal tolchy arol
taiinol char tochy oshyal pochy aiinor shko chealar oshy
teeeol daiinol chtol yteetor sheol tshor aiinolor ol qochy
qoshy yshol airal chy qokchal qocthy yshar aiinar qoey yol oshy
daiinol yoloshy chy o chychdy ycho chol daiinal chochy arar chor ol
olaiinol kcho ochy aiinar char ysho qoteeor chor
pchy olaiinor ol chky chochy cho ainar chocho chychal al
chal dainar chy char aiinal al chal al chyshedy chy choeey
ychor olchky chto chol aiinol chy daiinol chychar chyom
chychedy arar chosheedy aiinol daiinor daiinol chychar chylkar chom
ochy ychol cho chyshy chty char
ychy
taiinol chochy kcho oey cho aiinar chyshal yshom
chor osho aiinor chychar ychal chyshedy yshy daiinol chochy chochol
ykolchol ochy chychy chom
ytoshal aiiinar ochy
pchor aiinar kchal al ochfy aiinor oeey chochy
qoshom chto to aiiinal chyol ol chochy aiinor
daiinol yshyd ochy qochy choshol ochey chey olchtol aram
ochor ainal qochy oeey aiinal chochy chy char ar
osho aiinor ainor cho qochy ochy oeeol kchy charar ocho chom
aiinar qochy chko ycho oeeo qocho ainol chal ochor chty
ochom daiinol olairor okchy chol aiinol ysho sho
shar shom qochy tcho qochy akal al airar chy
oshol qochyor chydaiin qoshy aiinor ychod
oeeor ysho ochy aiiinar ychom
osho chyal
pqopchpy qopchpy ochal aiiror opchy chtor oeey arar cheeol osho
ychy akor alky aiinor ocho oeey aiinol okchy chalal ainol
ar otyshar aiinal al chyal oshom al ky ocho
chochy ochol olanor ol chky chal airol
ochyar qo aiinal oshy aiinar oey otchy tochol airor danom
oshy qochy qoshy qochy
saiiinol
falal qopchy peey chor olol oraiinor ochy fchy
chy aiinolal kchy ochal qockhy kchy om
opchy aiinol cho yshy alaltchy aiinol ckhy
okshy alol tchy airal qoshy
pchy or aiinor akor kchy chor qochpy olaiinol
ychy kchyaiin ocho qochyor char ar qoctho ckhyol ockhar aiinom
chy ckhal chy chol qochty aiinol alkol okshyal chochy ockhy al
aiinar chky ky char aiiinor ychy ytchy chol chorky
aiinor chyol ol otshol daiinol tyaiinol ol chal qotchy cho qochy
otchol alolchy chy ator daiinol cho
kshol kchy chtor olckheedy sholpchdyar
shal shar aiinam
oaiinolor ol olcthchedy ol
aiinor ychy shal ochy
ychol ochtor chy aiinom
chychal aiinal olol chor ololk om
daiinal chyol airol olcthcheedy
tchy shpal al chychedy pcheor chylpar tairol ainog
olairol ochy oshol ol aiinol ol cho olairol chychal aiiinam
qoshol shtar oshkor chal chyshedy olcthshedy chychtor olom
ochy shalshar ochy aiinol shalshar al shol shor
ainar qochy qochy olckhsheedy aiinar aiinol shalochy ysho aiinar qochy
aiinar ar aiinal qoeey eeo
fchy araiinal oldair araiinal qochar yshol shalchdyol
qocho qochor or qoshor qochary qoshol shal chdyol
qotchy qoeey chy cho qosho shy char
chdyar shychar qoeeol chom
paiinar ychor sholchd chko ochfo ysholal ol tchy
qochaly qochor oeey chy chdyar ar qosholal cho shol sholchdyol
yshor shoeeor chkar chdyol ar aiinam
qoshol oear chdyor oshal aiinal
kchal qoshkol apol chko airam
oairar chko ochy chy cham
qochy aiinal qochy aky ky
chol ol ko shkol aiinal chko
ko ychol aiinol chol chy
ochtol cho ochol shkolaiin
qoairar shkal airar chor daiinol
chochy chty shkar chtor char
cholol chochy oshy olol chom
yakol char
kcham aiinal pchol ol aiinol
dchyshar aiinor chty shkar cho
qoainol cho chtor chal o qoshy
arol shkol chal torchar
pcho ainor aparochdyaiin chyshedy oshy chyochy airar
chol ockhy chochy qochtol aiinar chyol cho ocham
o shtal aiinal ychal chy
fchy chor charor aiinolar chochpy ochpam
ochkol yaiinar chal cholol chty y ochar choeey
qochtolar aiinar ockhy aiinar chty ochal or char airom
pchy chy shpy shpaiinol chfy aiirol chol ololf
chkor ol olf shto ty chor chto
shky cholchol aiinar ochol chky airol cho
cho shky daiirol chky shpaiinor chky ochto aiiral ochky
char kychol char chy aiinal ololt
char dolal chochy chyol o
tol ainol cho chkol oeear
cho aiinor chochy airar qoeeam
cho cholk ol olt oshto
ychy cholol aiinolal ochy oshkaiinor xol
ochor ocho chy chkyor oltolk aiinal
oaiinaly al chochy chalk chyar chy
cho olol xoloshkaiin cho qo cho
char ar ochky aiinolal
fochfal cho charar aiiinol ol chyar omom shar
daiinol cho chkal ychy aiinol ochy choar
ochy shtal ochy chorol daiinol chol
talochy cho ycho chy chal aiinam
paiirar al ochy pchy
ochar aiiraral qochy
chylkar aiirar char chochkam
yeekal al aiiinor chy chom
ochy ainol alaiiin char cho
cho al ochy chy
chal chyain yaim
daiinam char chychor
chol ychol
kocham yeeal yshor or chor
qocham chylkar choror cho chol ochor chal
chor chy choror ychol ocho ainar cho
oshar akol aiinal chor chalal
airol ychy chy chal ainol
chol chol chal
paiiinol ol ycho chpy shor
ychor aiiror or choror chychedy charal
ochal dairol chor yeeor char shol
dairol ol ychal chky aiiinolom
chal yeeal dainol ol chor ychy
aiiinalar charor chory char chor oeear chol ol
ochy chol chal cholor aiinolar airar
chychdy chalchal chal chol
pcho aiinor chol shkol aiinolal shkalchdy pchy cholshy kchy
char char ainal al shkolaiinol ocho shkol shkalckhdy chyshy
dchylkar chor aiinar chor aiinol chochy char choshol
char cho chal cho daiinol ol
pchor ainar sheeolshol shalpchdy chpo cho ainol ain
ochto cho chol shkol saiinor chyshal chkor chyol ocho
chol chal chorain shtar chal
kchy chal al chyshedy ysho chochy yshal cholchpol ol shalshal
aiinal chol aiinal alal ochar chol aiinolom
aiiinal chol chpol ochal ytcho tcho chochky chol chpol
yaiinol ol ochy aiinal yeeo chalal choky aiinol cho cholchol
ochy daiiinal chor tolchol char chysho ochy chor
oshol alalt ysho
daiinol poshol chyor kshol aiinal ochky chky cholpchy
chyol shky daiinol chal al ochky daiinol
shal chal chol oshol aiinor char char
yxal chyshedy yshedy aiinolor ychy aiinor ainal
chochy daiinor chol chol cho
ychar ochol chychedy shedyaiin chol pchy
ochar chyal al char oxy daiinor qoshol
oainol chochol chal chyshal chychal
oshty chyshedy ainalor cho shor
chor or chol chy chor shtal ychy
shal oshar choy cholchol
cho oxal yeeo aiinol airam
chochty aiinar ychy
shol chal char aiinolam
painom aiinol chal chyshal ainol shpol pchy arar ar cho
oshtol aiinom cho chol chal ochy chychedy chalchal chyor
char chochky char cho chor aral ar
ochal ochy aiinor chyarar atol aiinor araral cho chochor daiinol
oshtolaiin cho chol ol char
koshy char char dal
airor ychar chychal ochar chy
ochy ocho chocthy choshtar
daiinol aiiral chor chol choaly
yaiinal al chol
otychedy chyol oshol akol yshol daiinom
chky chyochar aiinal chol
airorar cholchal ochy chy atar am
ysho octhar airor or
ochy dar aiiinor oshal chol qochar qoshol
daiiinal dor chor om
ysho char aiiinal yeey airor
char ochol oshy
qochy aiinalal yshoar chochor
qochol ockhol ol aiinor
dar qoshy chochol
kochy shy chkar apol olchol yshpo
ychtol sho yeeal al airor chkar ol chol
chtol ycho cho qoeeal sho
atol kchy akor aiinar airal olchy
oairol
pol apar chal cho sham
ytyakor ychol airol aiinor aiirol shol shoshy
aiiral qochy char ocho airol ol chom
ocho ychy atol ocho qochol ycho aiinam
ochal aiinol ockhy ychol qochy
paiinal kchy afalol chpol oshy qochky yshol par
oshal aisol ol chor aiinal yeeo aiinal al ykshom
daiinal otckhy octhy chkol aiinaly yshy shy chor or otshor oshy daiinal
daiirar ychy qoeepo chyal ychkol yeeol shol ol qochy
oaiinal char ychor airom
pshy ycho ycpho sholpcphdy yaiinol pochy ckhyckhy ycthy cheey
oshol ainar chy chol ol ochar yaiinor
ochy aiinar ychol chky yshor qochy qoeeol aiinal ockhy
octho ycthor yeeolol yshar kolyeeol cho okchy yanam
pcheor ais pochy afal daiin olyeeor chochy ychol
ykeeal al dain ain oshy atar qochy chkaim
qochy qochy chtain qochy dain aim
oshy qoshy yshor shdaiin air ochol qochol chtain
cheeor cheeal yeear dair shdain oeey chy ycthol chkaim chochy
oeear saiin ychol airol cho an
cho chor cho ocheeal
chor cho
paiinar aiin chear chal al chy char
ocho ychar chochky chtaim aiin char ocham
chy yshy ochy dan chy ychy chy shdaim
chochy aiinar oeeol
yeear
pychal ochy ochyar ychol shoal char kaiinol ykar
ocho aiin airol cho dair chochy daiin chor or
alchy ochy chyshal oteeal chyol qotchy chyshedy
ocho chol qochol ycho ocholol qochol ockhy ckhy
qocho choshedy cho air ocho oshar chom
ochy chy chyshal chol qocho qochor chyshal char ar
qochy cho qockhy cho dair oshdain
ykochy choeeor
pchy cho chal cholpor chochpy apor chyol shfom
otochal ochy akar choar shky chky atorom
cho otoshor airal chal atory or akar
aiiinar chochal akol chyol chyar cho
ochy akal al airol akol anol
airor chool atal aiiinol kchy ainol
chocho ykocthal oshy atalol akol aiinom
alairol ainar aiinol oeey ochyor
ochey ysho chy ochyar kol
ykychal atol chochy chol
oakolaim
kochy chalapor char kakol aiinar sholal chyom
cho ailal chochy ochar ochar char
chychal cho choailal chol choeeky cho aiinar ycho
ychal akar chal al ochy cholky ainar oshy daiinam
ocharar qochy aty qochy dairor or qochy
qochy ychol akaror
kchky ykchol ol qochpy chpy kaiinol afar chalosho cholakar
chtal aiinolar akar chky ky ainar qoshkor chty
ainal chty qochy chkor ocho chy ochty char aisal
chfo chochky o chal chtor daiinol ochy chy
ocho daiinol chol oshty ochy y chko airor ysho
tchy chyochy ainal ocphy shkar am
yckho aror qochy chy ainor chyshal ockho aiinolal yshal
chor chtar ar ainal aral chal aiirorom
tyochy choshky cho qoshty shpy ochtom
oshal ockho aiinam
pchy ockhol chol chy cpho ochar foshy aiiinol cholpeey paiinom
chychedy yckhol aiiinolol chyol qockhol cholchy aiinal chychedy tchal chylkar
ychal aiirol cho ochy aiinol ochor qocthar cho
yshal ycho ochy oshy aiinal aisol ycthy chol
fochy ochol chychy pchy pypeeol ol aiisal
ychor chy chychal aiiror cho
ocho ychalol chyshal aiinal qochol
chol qocthy chyor aiinor
chal al octhol char ar
yaiinal chy qochol cho cho
chochky ockholol qocthol om
ocho qoshal daiinog
faiinol daiinogal ochol ol cho shy ochy kaiinom
cho aiinor aiinalar aiinolal chychal ysho chochy ochar chochy chyol
ochor or char cho aiinor or cho chy qosho ololk chor
chor chal cho anol ol ychal chor or cho airom
chochy qochol akol ysham
taiinol oror aiinolar opal pshol aiinor taiinal cho
cho ator chyor daiinal ocholol choaiin chyshedy ainor chy
daiinol chol shyochy chor shamol chyeeal chom
ochy chy oshol ol ochy shtaiinol
char ar chor arol ochy
okochy ator chol
ychy chy daiinolam
kchko chol daiinalol chochy qoshtar pchy aiinal choeeol cho
ychor chky ochol ochy tarchy ar chal al cho
ochyar kyochol chky chal alal chal aiinom
taiinol choeeal al ochor chtal folshdy aiirar
oainom ainom yshol cho olekedy yckhor or daiinol cham
otamol cholchol aiinar chy archar chor yainom chal
chochty ainom ochy olkshdy ol cho yshal chaleeom
pyar aiinolar chyol qockhoraiin oeeky oshol osho ty
ocho char otshol ol oal al daiinol kyoshol daiinol
yol choar chy ochy daiinol qockhor aiin char ar yam
daiinar chyshal chychdy qotcholaiin yshol
pchy daiinaral cho oshpy cho orkckhdy chol cheody eydy shor chychedy
otylkar chychdy kyoshol aiinor chochy ochy shol o yarol or kckhdy aiinar
ysho sho daiinol ckhdackhdy
kochy shy chol shar cheor aiinor ochty
cheeal qochty cholshar daiinor cheol oshar otshy daiinol
ockho oshy cheear daiinor cheol chal cheeor
aiinal al oeey shol qochy okaiinor chy
ockhar chochky ochol ainol chor oshy chky tysham
ochar aiinar chochky chal chol oeear
kaiinol chyshal yshar char airalar ychal choshor chor ailalam
oailalar cho sharar ochy charairal airal yshal aiinar qochy chol
daiinol ol ocho yckho chy char shar ar ainor yshol char
okychdy oailal chol
fchy oailal aiinar ailol cfho oeeo ycho kchy
chor chyar char ysholar chochy oshor or ycho okailal
chor ololk qoailal cho sholar qokailal oainal chyeey
chal oshol chal qochal aiinol cthom
char ckhockhy ytainal aiinar chochy airaly
daiinolol ochy chy
paiinol aiinol shalchy cho ysho cho char
ycho ocho chal aiinolal chor chychal
chol chal ochy chyshol qochy
qockhy cholchal chochar yeeo ocho ochy chychar am
ochyar qocphy
pochy ychor qochpy akar charapar ochom
ychol qochy chy qochy chyeear
yshol chal yckhal qochy chy ochy qoeteol chyor or
char oeey ychal chy ochy ychool aiinolal
oshal aiinar chalchal oshy chor ychy
kaiinol ol pchy ochor chpar chorychy
karychy atol chtor ochy chtol aiinor om
daiinol oeey aiinal qochy arochar
qochy chol aiinal oshy chkar
chy qochy chy aiinam
chy atal qocho cho chor
chy aiinor chor
paiinol chyshedy char ychor chty
ycho daiinol chy aiinol chylkar chto dal am
chochy ochto aiinol ochy aiinal chal am
chyol ychy chyshal aiinol ochol chal
dol octhy chkor torochy or
daiinor chychedy ochy chor ailam
fchy shpaiinor chal shoshy dairal cho kychal cham
ochy ochal ychy chalchal al cho aiinolor chyshal ocho shochar
ocho qochy choychal chkal choychal shkairor choychal aiinolal chor chalckham
ochy aiinar osho chalsho oeeol chor daiinol ysho
oeeal shtaiinol cho qochy chkalal yeeol ochor or
daiinol kchal chyal ychy yshol kalal shkaiinol qochy qochal ycho
ochar ainol chy shkairar ar daiinal chalcthol al aiinol ochy qosho
chaleey shtainor chtalar choychal chal
qochy chyeeom
tochy pochy qoeeo tar oshol aiinom
yckho qoshy okchy kcho qoshom
oey qockho shy aiinar ycham
aiinor qochy qoeeo aroshol yshol
ochal aiinor oeey okeey ar oshom
yshar ar qoshy aiinar aiiinar
qochy ychor ar oshol
yckhal ainor aiiinal chyor aiiinar
aiinol ysho qoeeoar yeeal char qocho
ocho yshal akar yshol
qokchy arol osham aiinaraiiin akom
oeey char oshy shalam
yeo sho aiinar ocho aiinol akor
ocheeo ckhal daiinor qochy akar chyar qokshy
oeal al ysho yshol oeam
taiinol okchy yeeal yor aiinolshom
oshor qoeeal yeey oeeol kckhy ckhy
daiinol oshy shy aiinar qoshor
oeeey airal yeealy arar ychom
oeeeyal ckho shol daiinal qochom arom
oeeeyol ckhyckhy aror aiinolor oeeor qoshoraiin
ckhol tchar chyal chom okchy aiinol arar yckhy
ckholckhol shor sho aiinolor tckho ochyal ckhol
yshar chy ainol sholal chychal al
daiinol kchyal al chychdy cho
aisar char chol shyar oeeal aiinar
ochy oeey ckhoshol yeey
tainor kochy chochy paiinom chpy cheeo oshy oeeam
ysho shy chtar airol ol qochy aiinar
olqochy ol chkar chol ochyshor aiinor oeeo
oaiinol chtol
pshdaiinol cholchol ol oshar oshy chfor chol ycheo cheeo
chko chol cheeo ycho aiinolshor chtor qochy
dainor oeeor choshal oshy yeey aiirol chtor shom
shdaiinolchol cheo tarairol oshy chty ysho
okchy kckhy
paiinar ol qochy pyolchdy ol qochol cphyaiiir
oshy ckhockhy oshy ochyor choshy ochko qochy
daiinal oshol olqochol chy chol chol qoeeom
ckhockho chalshar okshy qocho
daiinol qocphar aiinor chyshal fshal aiinolal
cthar char ainar qoctharor chor ailol
daiinor chol qoctharor aiinar sho ckhar am
cho kshar qockhol ol ochy
oshy shy aiinol chyol qocthar ychor
aiilol sharol daiinolar yshy daiirar ar otchy
pchal arky ocphar okchy pochy
oshy shor chol oshy ailar yckhol yshol ol qoctham
daiinolar chkar oshy aiilar oshy oshar olol oshy
daiinoror yshor arocphar tchy airol dailol ochal ocho
ycho aiinol oeey
osho oshy daiinol qocthar
osharol qocham
pchol oshy ychar oshar ochar yshy oshar ar oshal qochamoshar
oshy aroshal ychol aiinol aroshal yshol yeeal oshalar aiinar
qoshy ar oshal ycharar airar ycholol qochy
kcholol ol aiinal pol ol yshar ochyor
aiinol qochy ychol ychar okchy oshalar ochar aiinal
yshor oshy aiinalar ochy olyshar
kshol ol aroshal chfog
ochy chol airar osheolom
ainar chtog aiinol ochtog oeeol
aiinal char aiinol ychol sharar qochar
oshor aiinol daiinol ockhal am
ol yshar qochy
kshar chy chpy ocfhol qoshol chyshar
yshal oshy chychty ychto ochy aiinolom
okchy oshar ar choshol qockhol aiinam
yarar chyal chychto qoshar airol
oeeor aiinal qochy ty oshy yckho
aiinol aiinar shar qochal yeear o
ochyol shor octhy choshar shar aiinal osham
qochy oshol ol chyshty yshky airom
daiinar qochy chty qochy ockhor
ochal oeeol ol chty qoshol ochy
aiinar kyairom oshol om
omoshol aiinal chy ochyal chty to
ychy ty aiinal qoshy yshkar otchy
oshal qotchy aiiror otchyar qockholaiin ochyal
ochalol ycthar ochy oshal ainol qochy
dainol qochy aiiinor ochor tchy
ty octhor ychal ychol chyal qochy
ochol ysho qochy cho aiinarar atol otchy airor
daiinor ochol ochy yshy qochto
aiiinor ycho okshy qo chyal oeeal
o ychol ainor ychar yshar kchy aiirorotchy
ockhal qochy chky ycthol aiinar chkol daiinar
qochy ychar ycthol qochy
tshal pchy chy kchy ychar yfchal apor paiinom
oshy chochy daiinol tchor cho dator ochy
ailar ar oshy ainal ychy chychy osho
oshyal daiinar qochy yeeor ochy
paiin ychor charaiin pshal opshy shocphdy
oshal oshy chorar oshar ar oeeol okchy tchy
qoeeor aiinal ychal chyar daiinom
ator ochyar qoshy ychar chotom
chol tshal torochy om
qochy chosho aiinar ochor ochey
qoshal ainol ainal ockhol chotom
shar aroshy oroshor or aiilol
oaiinar chkol qochy qoshar oeey ocheyom
daiinol chotor om
koeeky oeety qoshy chypar ar daiinol omor
daiinolor chy dairol oshor daiinolom aiinolom chytal chty
ochal yeeto chyar airar aiinolom chyar
oeey eey daiinol ochy aiinol okchy
kyty ychy qoeety daiinol aiiror oshy ychal
aiinal ochyal ytshy airaraiinol qoeey airarol qochy chochy
qoeey ochyal yshol yeeor ychal dairor ychol airarom
oky chal al qochy qoeeol qochy daiinom
daiinolor oshor oshol daiiror aiinolor oeey
oeety qochy chy par sholdaiir
kchy ochko chy ycho choyshar qochyar ty qochpy chty
ochy o chochy yckho qochy qocthy qochko chko qoshky
ochto shky ochyor qocthy octhy oeey
ochor oshol cthy cho qochol
osho ochy chtor cthocthy
schochy chol ocho chy toshky
toshky yshy ainol ycthor oshy qoshyal chky
ainol ychor qoshyar choshar yshol aiisy qochor
octhy kochy aiinol qochy octhal qochyar ychko
aiinor chy oeey qoshol ol
ychol ol cho shkom
dchyky chypy chal chty
ochy aiiinar ky
paiinol ainor chyol aiinor chor chfy
chal al aiinor octhal aiinoror chorchty
shal al ochyl daiinor yeey eeol
dairol qochy daiinor chy ysho
ycho chol qoeey choal am
ychy cho chor or ochky
ainol chy char qochyor
por kaiinol ocho aiiral chy qoeeol
ysho yshy aiinar ar shar chko chy
aiinolor chy aiinal chal qochol qoeol
ochy chkaiinor aiinor shalal al cham
qochy chochky chkaiinol char chal ochy
oshy ochky chtaiinol qoshol qochy aiinol chyom
ochal chochky chy
tar ychal airoly chpy chor chyshpy tchy
cho ochky qocthy chyshto chor airory chal ochy
qochy qochky ykchol chy chychko ky aiinal chy
ychky qoeeor aiinolal qoshtal
kchy chochy qoshy aiinolal kar ar
ycho chol ykchal al kchar aiinol qoshy daiinol
ockhy yshor qochol ky aiinolar ysho qocthy chdaiinol
qoeeal chol shy arar
tchy aiinoror oshy aiinol qopeeor aty
chko qoshal qoeeorol oeeor qochyal aiinol ol qoshar
qoshy qoshtalol aiinalal qocho oshy qoshol aror qochyl
okorairor chy cho ockho ckho to aiirol char
chyshedy cho chky chol ysho
kar chor akol py aiinor oshal paiiinar ychpar ar ychkam
ainal char arkam daiinol yshar arkam ar ochor aiinar qo
cho arkol aiinol ol qochor daiinal aiinar cho o
daiinolar chal chochy ochor qoshal
kchy daiinorol chol char ar chychal cho oeey eeo
daiinar aral char chal chol y char qoshalor
chol chol aiinor ychy chy ochar ar
ocho aiinal ochy aiinor aiiinol ochy karar cho
chychedy chyaiin chyshal aiinolar chol ochol cho
ochoral ator oshy ochol aiiinor daiiinar am
ychky daiinor airar cham
paiinal chal aiinor cho yeey choshy ochy sholchdyar atar
ochal daiinal anar qochy atol oshol ochal chysho ako
okchal daiinalar ochald al danar ochey cheo chochol sholchdyol ycho
pochy kshal chpo chol shpo chyarar kochy
ysho sholal akar shtar daiinol ol chyar ydaiinal
ycho ykeeal daiinal qochy chal ochyar chycthol ochyor daiinal shko chy chochy
ychal chyorol tochyar shkol ol qochey
pychal cheeol choarar aiiinol chochky char apol sholkckhdyyaiin
oshal ato daiinol akol chyar akol aiinor chochy chky
akolar aiinol aiiinal chyolar tochyar ochol odaiinor ato char
ochor chalor ochy oshy chor aiinal ychol cheey eey
ochyor or ato choeey aiinolor shol shor aiinor
por dalor cho yshy fochy aiinalar qoshpy
qochty chty ochto qoshy ycho ailor or qoshy
oaiinal ycho qochy qocthal ordalor airor qochtol yshol choail
qoaiinal shy qocho shtar ar qoaiinal oshy
qochy chy ycho yshor qocthar aiinal al qosheey oshyal
qoaiinal chol shky ky qochto chy
ychy yaiinal ochy qoshky oeey cho aiiralor chyar
ailoror qocthalordal am
pochy chyshal pcho fchy cho talshdy chor ksholshdy olol ypal aiinar
alchdy chochy chyshol ainol ochy chochy ainar ycho shololol ochyor alchor chol
aiinolol aiinal yeeol sholkchdy ockhar ochy qochy qocho oshal
fainar chy ocphor ysho chyar ol chol opcho
salshdy choshor aiinor yshy aiinolar ochar ykeeo alchedy aiinar
ytcho ochy aiinar
porol aiinol oshy fyshy char ockhy chochy
ockhol aiinal ochol airol dolshdy olchol oeol
dchor oror chy oeeor octhar choal
paiinol oeey chychy chocho char chpol aiinal chyar cham
ycthar alshdy aiinol ainar chyor aleedy chorshdy qockhol ychar
qochy yshy ainor oeeol aiinalol cham
qochy dchoror aiinol ol alshdy chochy
pcho kochy qoshy ocphy qoeeo shalchol anor
qockhy anoral or aiinor oeey aiinal al
ckhy ainal otchy aiinalal oeeyaiin qoshy
qochy qokshy qoshy shal
chochy ycho qochy ockhy
chy qopchy tchy akom


==> anc/data/controls/selfcitation/selfcite_seed3.txt <==
popeor cheedy shkorchdy chedyol ol sheedy fchedy kain cheedy okchar
yteeol korchdy shkalchdy cheedyar ar shchdy chedy edy aiin ykeol olsheedy
okedy aiin aiinol otchar ar cheedyar cheeedy shkorchdy aiinom
shchdy cheedyar shchedy kshol cheedy cheedyal shkolchdy air chedy
ykedy qoteeol an shkorchdyaiin ain cheeedy
daim
paiin qokeeol air aiin chedyar shkorchdyol aiin shpolchdy
qoteeol qotcheal shkalchdy al aiin kshol cheedyor oshkalchdy shkolchdy oteedy
otcharar air cheedyol aiinol
shkaim daiin qotchealshkal
ksheedy daiin chpedy tcheedy aisal teeolair cheedyar air
alaiin cheear cheedyol tchar cheedy eedy aiinol dais
shtolchdy ytcheor aiir shchdy shckheedy cheedyol shtolcthdy aiin cheedy
chdaim qokedy cheey aiin chedy daiis daiin shal al
otedy shkais ocheedy saiin shtorchdy aiiin dain aiin qoteeol saiin an
shchdy shkolshdy daiin ykeear qokshal oshal tchal daiin cheedyar am
aiin otcharar shchedyol shkalckhdy qokchol daim dair ain
dain tchar chedy shalal cheedy air cheedy ykeeor aiinol
aiin shkolchdy aiin shtalchdy cheeal anor
oar daiin chal aiinol om
shtolchdy qoar
pcheedy qopeeor daiin aiin qotar shcphedy aiinar ykcheol cheedyol chedy
chear daiin oshkolchdy kalchdy chol shalal daiir dair daiin qokeedy
dain daiin chor cheeedy aiiin cheal char aiir air
yshtolshdy shkorchdy ochor shkolcheeedy chy daiin kcheolom
air aiiin shtolchdy ol daiin aiin cheey chdaiin ochar air
ocho aiinol chol alaiir
shkolchdy
kykeedy shfolchdyol shkolchdy aiinal cheedyor paiin cheedyar shkolchdyshkol
shtolchdy ytshdy air shtolchdy daiin oshkolchdy tchedy
yshtolchdy dair qotshdy aiin oshkolchdy cheedyal al
ykedy shtolchdy aiinar oshtolchdy okshedy
kcheedy kolchdy opeeor aiil chkeedy ain cphedy ain
opeear aiinol oshtolchdy kchar keedyain aiinal okshedyol cheedy kshedyol ainom
ykedy okeedy ail cholchdy chedy ainol chol chedy cheedy eedy qokedy
daiil aiin aiin shtolchdyaiin otedy aiin ksheedy sheedy dan
okedy cheeol sain aiin dain aiin shkaleedy chy shal shtolchdy shtalchdy
qokeear aiin shalol otchor cheedy daim
pcheedy sholol keeol chedy cheedyam
ykeedy okedy shol
qokedy cheedy chedy edy
sholshol qokeedy shor or
orshor or qokedy oshor
dchor orshar chedyol orshol shol cheedy
yshalchor chedy chedycheedy cheedyol
kain qopeedy aiin kchedy shchedy daiir air peeolair
dshol orshar or shkaiir ycthalchol oshol orshor ain cheeedy chom
ain kedy orshol cheedy aiin oshol qokchdy orshom
chor cheedy schar qokedyor ychol ycthal chol orshar
qokedy chedy qokeedyor shtain shol air oshal shkaiin chedy oshal
chy ain dshol qokeedyor or
kchkeedy dchar cho cheedy qopeedy qotchdyal dshal
dkeedy char dchol qotekedy teedy ochkeedy tchdyal dcho
keedy eedy chy dshor tekedy chkeedy qochkeedy
qotshedy chor chydshor dkshdy
kshal chteedy cheeedy qopshchdy qofeedy keedy tchor kchdy
dshol chkeedy chal cheedy qotckhdy chkcho kchdy dshol ydkeedy chkeedy
ochor skchdy deeo eeo skedy ochdy
qochor ochar chteed dkchedy tckhdy
fchor qoeear cheedyar pchedy chpeeedy
cheedy ochor chkeeedy qochol ol
olqochol chteeedy chedy chal qocholol
dchkeedy chkeedy chkeeedy teeedy chol ychal
ochol qochal chedy ochor qoeearar
ychol dchteedy chteedy ochorar
qochar chteedy chkeedy ysholol ochteeedy
ychkeeedy ochteeedy cheedyal char chteeedy
okeedy char yeeol shkchedy chkeeedy
ychol ocham
tedy oshol chal qopeeedy oshor
yshor chkchkeedy ochol ol ycthal
ochor ychteedy ol qochol chteeedyyshol shkcthedy
qokedy qochal ychol cham
kcheedy ocheam ochpeeedy aiin chpeedy keedy kchedy
qochol oshar ar ckheedy okchol qochor char chkeedy
ochamol chold ol ckheeedy cheedy
kchedy cheeedy eeedy qochol feedy okeeom
qoshal ochteedy chkeeedy teedy qoteedy oshol oshal yshol
qokeedy cho chteedy olqoshor chteeedy chamol chteedy qokeeom chteedy
pchar okckhdy teeom olqoeear oeeteeedy chorar kar qopchdy
chor oeetchedy arkchdy ol qoeear ochar qoeeteeedy
ykchedy char arkchdy olqocheeor ol tchdyar chom
chol ol qoeear chdyol olqosheeor chal al oeol chdyal
chdyol tcheedy aiinar ol qocheeor yeam
chor qocheeory yeeal an olol
kaiin chol chor chkeedy an
ochor air ochol cheedyaiin qoeearol
dan yshal qockhcheor ochar olqosheeom
ochy chol olqocheey ol qoeear aiir
ychor ar ckhcheor qocheearar ain aim
chalal aiin olqochol daim ochal air
shal ychol ol ysheeal qoeeteeedyar ycham
ain chaly qoshear qocthcheeor
pchol chal air dair qocfhcheeorar ykchear air oeepeeedy
oeeteedy ochal ytsheol ol cholchal aiin qokcheam
chalair al yshol oeetchdy eetshdy ochol
dairor chal air ypsheor yshol alyshol
kokeeor daiinar cheedyar olshdy
sal yshol cheedyol
ysholcheedy chol chal ysholal
aiin yeear cholaiin olshdycheedy olchdy
olchal yksheorol cheedyol alyshol alyshor
okeeorar cho olshdycheedy sholal
qoeekeeedy eekeeedy oeeteedyal
ycharar ar qoeeteeedy
oaiir yeeal
paiin aiin oaiiral shchedy yeekam
yain yeetar aiinar ain yeetar oeetam an
aiir yais shchedyy aiir yeekal yaiirol daiin
air qoain chtar ar daiin
oaiin ochtar aiiin daiin oaiin
dain shtcheedy yaim
pypeedy chkar shkcheedy kcheedy shpshcheedy
chedy oaiinar ar shkcheedy oaiin aim
dan aiis oain shtcheedy cheedy shtcheedy
yeekar shtar ainal aim aiiral
saiisoain ochkar yaiin air shkaiin chedy
aiin cheedy ychtar aiin aiin oain oeeetam dain
ochtar tarainal oteeedy keeedy oshtcheedy daiis
char qoeekal ochkar aiin
kqokeeor aiinar ar qofcfhdy pchdyal cheedy ain teeolair schar
qokckhdychdy chdyar keeor dain qotcthdy cheedy qokchol aiinor dshal
sainal shar aiinol char qotckhdy airal al shalaim
sshar kshal daiiin dshol qokchdy osham
kan sshpar shor ypsheal dshol cheedyor cheedy ocheedy
sshkol shcheedy chal al ainal otshdy qotckhdyal qotchar shal
oshor shalshal tcthdy qokckhdyal cheedyom
tchor shalchy shalchol dair shcphedy chol cheed peeor pchal okeedy
ochol chol char shalchar chy chalchal ochol
daiiin cholchar ochar oteed cho cholchol chor ochar chalckhy
qochar cholchar charchar chol chol cheed chal cho chychal cham
ychol cholchol okeed shalshol char char shcheedy chor
chor qoeear chol
tchteeedy chal al aiilaiil cheeol shalshal shar pchdyam
char chkeeedy cheeolal aiilaiin chdyal sholcho ailaiin
sholchar chkeedy chy chtedy shal shal aiilaim
shol char chdyar ar aiilail ochkeeedy shom
chor chteedy chdyor cheeor ochdyam
chol chor shol ochdyar chdyor om
yshalckhar chkeedy keedy aiilaiin chteedychdy cheedyshdy chteedy
tedyshal sholcthar chdyal oshar shol
ockheeedy chtedy chedy dyor sholcthol
chdyal chalal chdyar sholshol ol shal shal
odyal chdyol chdyol chkeedy
sholar chpedy dyalol cheedy ysham
dchdyo yshal ckhar
chol ochdyor chdyalar al
dpchor ochdyal chpal air chdyal ar deear artcthdy cholchpol opeedy
ochdyal ardeear chty ochdyal kshal dkcho dchear ar an
ydkcho aiin chdyalar airal chkol dkshal skchor
octhdyol odkshal ksho kchol chkal aiin chtol kchar ar anar
aiis kchorochdy chal al dkekeal
kchol chalocphdy chdyol chpol
char octhdyor ain chtol ol
octhdyar okeedy aiin ain
ychdyor qocthdyol chol chpol ar
chkol ol octhdyol
octhdyol ochtal chol tolol ar deeam
okeedy pshar chal ocphdy
qochdyal ydkshar qochdyor ychdy kolol chdyam
yair ydaiin an qochtal
ockhdyal ardeear tshdy chtal shor kolol yan
archtol ckhdyalar qokeedy oaim
octhdyol skchoral chaloshdy shol talan
qochdyor aiinar ydkeeal
ykan ol sharchal chky
ochkol ol ol dksham
air chtal shkal
kokeor chkal aiir daiin oeekeeedy shtom
daiin dain chkol aiin shkar oeeteeedy ychkal al
qokeor dair aiin shty alkal
kalaiir aiin shto shtal ochckheedy qoeekeeedy
sain
paiin chpol shpalchdy cheedy shol
yeetol ochkol daiin chtar ain al aiir
oeekchdy dainol kolaiin daiin yeetchdy ain qokeam
aiiral chkar aiin daiin aiin ainal qoeetchdy
al aiir shkaiin chkar tyalkal
psholshdy shfaiinar air shchdy chtedy tchdyam cheedor dshal
shalchdy chteedy faiinar chkedy chdyamor shalchdy shedy dshor taiinar
sholchdy shalchdy shtairar sholshdyar chdyor sholshdy cheedol dshoraiin deey eeo kaiinar chkeedy
ychdyoror shalshdy aiinol aiin chkedyor shalchdy aiinol chdyor aiinom
daiinar sholshdyshkaiin ol ar
tshcthedy dair taiin shol shdy kchol chtedyal dshol ychor
yshalshdyol dchalaiin daiinar shol chdyamar chtedy arom
cho sholcthdy shalchdyol chdyol chteedy daiin dan arol saiiram
shalchdyol sholshdyshtaiin sheeedy deeo chdyolol chkeedy cheedy daiinar
fcheeedy chkeedy kchdy shalor paiin dal psheedy chkeedy
shchdy chkedy ais chteedy shoro chkedy sal sham
chteedy dol chkeedy chkedy shal daim
cheedy chkeedy dar shor aldal shaldaim shor shol
dchkeedy shol chkcheedy chtchdy shaldaim al shaldain shor dor shamal
dolkeedy dy shar chkeedy salsham air
aiin dalkeedy ochkeedy osham
salsham al
oshkcheedy sal chpeedy cheedy ain fair air
okeedy shamal chteedy chksheedy dain ain daiin
shkol dalkedy shal aiin chtckheedy shol chteedy dol
ochkeedy chkeedy chkeed
chal
pcheedy ychkeedy chkeedy qochor or keedy qokeeedy yeeor
ochkeedy kedyais keed dy alsham dalchar chteedy otshdy aiin
chteedy alcthal chol chdachkdy ochdy qoteeedy okeedy
air aiin kolkedy daiin cholchol shal dain chteedy
ochkeedy aiin cholchkol chor okedy sal sham
chedy air shal aiin chtedy cheedy chtckhchedy aiin aiinal
yair chal teedy qochkeedy shalaiin cham
dol chkeedy
koshchedy oshchedy chtedy ykcheol ol cheedy chkedy dor
chedy dol ytsheo orkedy ykcheeal xol chkedy
kedydor or oshcheedy doldol ykcheealx or kedy
ytsheeo oror qoshchedy shchedy qotsheo qoshcheedy
ytshcho qotcheo oredy kedydor xolkedy om
okedy or doldol ol tshcho kchal
ykcheeor otcheeo kcheeo kcheolol xalkedy ochal
qotshcho oror omom shol ytcheeal
okshchy odol qotsheey qokcheol omar
cheed kedyxol xol kedy
xar
pchpedy kshchy otsheal al ain aiin ypchol
qokcheeal qotchol kcheo xalkeedy al xar
chedyd oshcheedydol xarxar ar yteeear xy tsheey sheey
omy ydal chkal kshcthy xarxar kedydor ytsheeol yshcheedy ytsham
chkeedy qotcheear qotchor ykcheealx aiin qokshcho xo
oshched dy shchoal
kchar shchoy qopeeor shchyol aiinar chdyar shchyar chkeedy peeolair
keedy chal chkeedy cheeor chdyarar qokchar chdyol ochdyar
keeor ytchar chdyal cheey chdyal chdyar qokckhol daiin qochdyar
chal kchar qotchar air chdyol chdyalar chteedy shdyar
slair chdyal tchor or cheeal ochdyol qokcharol chdyal qokcharom
kaiin tcheeor pchdyal aiir chal arkckhdy
aiinal char chkeedy qochdyol ochal air cheey ochal chdyom
kcharom chol tcharair qokshalor chdyar kcharom chol
chdyar chdyarol tcharair chalchar ain chdyalchdy
ykarchol ochdyal al
kaiir yparchal shchyal shar chpol olshdy ain chedy cholchor alalk
schtol ain aiin shchyar olchdy aiin oltchdy olain aiin sholshdy
aiin cheedy aiinar shchoor or aiin aiiin olchdy
aiin aiin sholchdy shal olkshdy chtol cheedyaiin sholaim
paiin aiin ykshy ksho pom oeear shkolchdyal
oshal ched air air oraim
ochtol sholtchdy shalckhdy ol ain
oaiin olain shalshdy qochtol
oraiin chtol or aim shy
saiinol or aiin sholtchdyal olaim
oshalckhdy al sholtchdy ol
ain orain chtol
paiin chol ol taiin chalair polorain cheedyol chpedy
ain olaiin cheeedyor ain chol cheeedyol cheedyor chkedy aiinol cheedyor
chteedy daiin ochol chy dain aiil ain cheeedyor chtedycheedy air chkeedy
cho ochol chedyal aiin chkedyol aiinal ochol chteedy chkeedy chteedy
ychteedy ochol chkeedy cheedyor
peedy chkeedyol chor pchdyal chdyor cho yshkchedy chdychom
air cheedyar chy aiinol chdyor cheedyal cheedyal al chom
aiir chkeedy chochy chteedy ycthal oshol chkeedy
octheedy chkeedyal ochor ochy keedyol chom
chkedy chkeedyol chyol chkal daiin
chochy shtedy aiinol
cholol ol cham
tshtolchdy chamol chamol yairol char ar daiin aiin teedy
oaiinal aiin ar shar chol yairar shkolchdy sair daim
char ychol arshar sharchol saiin airal dair
paiir chkar ar aiinol tchdyar kaiin qotchar
scholchol oairar ain qokckhar ar aiin dar daiin kchom
chy ychar oeeal aiinal chal al daiin ykair
aiinar ycharal charar chkar sain daiiin oeeol otair
kocheam ofain qofeedy chor qocheam shchal cheear kcheedy
qocheam chey qocheam qocheamal cheeol shchalar ochor cheedyar oeeear
qokeedy yshear okchedy qocheeol shchalar qotchdy cheeor cheedy qocheeor qosheey
qochor ocheeol qotchdy cheam qoeeear
kcheedy qokcheam ochekeeedy aiin oshcheedy shcheedy cheedy kaiinar shchol oshar dckhy
shcholar shchor yeeeal cheol daiis aiis shchal sheam qokckhdy cheedyol cheeor qokeedyar
cheamar ycheeol aiinor kshedy
kaiin aiinol ain kair chpo shchdy aiinom
oaiiin aiinal dain chko aiin shchdyaiin ainar am
dair aiis aiinol aiinal chkar ainal dar
ainalar daiin akol aiinol chkor aiinar dam
akolol chko oshchdy shchdy chko chkorar daiin anam
dain ain air aiinal akor anol
pshar apal ainor cheeal pair chor qopshdy chpchdy alan
aiin pshdy shdy datal tshdy akalain aiir sharakal ar chkor
dair daiin sholakar shdyain shol ol akal ain aiinor chol archkor
okaiin archkol chom
tchdyal ain ar cholshkal shtcheedy fchdy chdy chdychor
darshkal shdyshdy dychdy chol shkal chol akal ain chkchdy
chol okaiinar shar akal shal shdyain cholakal chkom
dakar daiin aiir aky dyckhdy ckhdy
dain chor dyal kshdy chy akom
ais ochol archkal
pcheedy cheedy archkar ar aisochol cheedy pedy
ytedy archtal chedy archtol archkol aisocham
okedy otedy ar chkar char
otchedy archky chedy archtol chy aisychol chtol ochar
ocheedy cheedy
pol ypedyar air chedyar dshpol ochy
oteedy ofedy shchedy arar dshtar
yteedy cheedy cheedy archkol cheedy chedy archkol ar shchedyar
ar chkar arar okshdy sheedy cheed archkam
aror qochy chy ar chkar cho
kykchol chy ypshealol chal al oteedy
cho chal cho chal otchdy ochal oteedyal
chy kchdy chol qokchol ocho
ochol char ar chochal tchd
ochy chdchd cho chalal
otchal chdychol chalchal chaloteedy ychom
okchol ychdy tchal
taiin chor char kan feedyain
chal qokchol charan ochal cho chdy oteedyal ain
ochar an qokcthor or chdshdy kchol chyam
ochol chalchtal al chychdy yshor ochd
ykchal chychdy ochal qochom air
chalal al qochal yshol chycthdy
kqokchdy yshar chy dair chdypal ychal ychar aiin
qokchdyy chol ol qokchdyar saiin daiin qochar ochdykal chdypor qochar
ololk ol ykshar chydair daiin ain qochdykal kchdyy qokshdy chydair
dain dain ain chol chydaiin chdykal qotshdyy qoksham
oshar chor air oshdytar chydain chdykal ochy dain
qokeedy kchdy aiin oshdykar oshor okeeol chal char daiin dan
dair qokeedy aiin chy aiin daiin char dair sair ytshar ycham
ochar dair char ar dykam
ycho dair
oshar daiin tedy dor or oeeo
dy qoshar ar yeol chdor
chdy oshor char chdory oror
ychor or dain ain dam
ochal chdachdy ycthal oror doror ordain
oshal shar daiin yeolor chkor
damain yeolal chdy chdom
dair octhar ychol ol koryeom
ordain ochar damain daiin amain chdy
yeeo oror ochar yeom
daiin koryeol ochary ar octharol
ychor or aiin daim
or yckho cholal okchal ychor oear
ochdy oeeor aiin ycholol yshar aiir chdam
cholor shor dain shor aiin
opeedy pshor dainor shy cheeom
oshy cheom sho daiiinol teedy shal
okchdy daiinol shy shar shy
oshar ar ochy shor shol
sharshy char shor or sholshor om
ychy shal cheeol qoshar shol shy
yshal qokchdy chyor sholshy shy otshy shor sho
oshol kchdydaiin oshy oshar cheeol ol omol
okshdy sho cheeeol shyshol cheedy sham
yshal shalcho shar sho shom
osho yshol yshar sho shor qochom
shyshar shor ychy cheeey
kaiin ypchy qopeedy dair cheeeo dair air air
dain an air aiin teedy daiin cheeey
opchy dan otchy chear daiin ain daiir
air air
kchkol ol ail aiiin paiin chochy cheedyal char am
dair kchdy ykchy aiiin dain kshy aiin
air dain ain oteedy aiir dair air odain
chor qoteedy aiin air ytshy okaiir
ydaiin aiin
kqokeedy kaiir chkeedy ain psholshdy oshpor ychpal
ain keedyain daiin qotshedy chdachdy dan odair
okshy cheedy aiin daiin dair daiin sholchdy
ykaiin cheedyor daiiin aim
kainor opaiin omoeear deeal sharol pcho
sholal aiinol ol shar aiinol sham
yshar dainor chochko ychko dchar anal sho
chdainor shamol ainor sharol oteeal
chsairor schor shamaiin dainor aiinolol shar
dcheo sholol airalor al char shoraiin ykaim
oar chkar anar kainor omyshar
dchsaiinor shalol oshar shal sholol daim shalol ainol aiirolam
schar ar shorol shar aiinor shoral chor oteealar
shol airolol char oeeal ko shol sholain arshorom
chsairoror shor ychom
ytchko sharaiinol arar oshal
shy archkam
tair ar chkam shor chtedy chor arshtal chfol opeoral om
airar tedychor shortedy chal ykeoral ar shtal shortedy chkag
yomoteor ochal shortedy char ar shtal chkol
kcho chkor saiin kcheedy char teedy aim
chochkor chko shor tedy airar ychal talchkol chkol
dam chalchal chy shorteedy chtom
pchedy koshor chty ky
chor tedychor or shor
ychy arshtal dal chal chal
tedychor char chdal shdal shol cho
ychedy aiin yshol chdar qochy
aiin shortedy qochal
tcheeeo shor tedy chkedy shar sholy
oshor cheeeal shal ykeeeo kedyshar sho
oshaly sharol shalshtal cheear oshar yteeeo
cheeal shalshal ykeo key cheeey
cheeo eeo shor qokeeeo qoshor shor
okeeey shar cheeeol cheeeo qokeeeo okey
okeeo cheeeor qotey teey cheey keeeo eeey
shol ochol cheeeol okeeeo cheeol shol
cheeo eey shorol yteeo teeo
okeeal cheeeo qokeeeo qoteeo cheeal chtedy
oshor ykeeeoar ychol ol
okeey cheeor cheeeol chtedy olychol ochkedy
ocheeol cheey qokeeey cheeey ycthor ykeeeol
shy okeear shol cheol sho shor
ykeeor qokeeeo cheeor kedyshar olychol cheeal
okchal ytshol cheey chkedy cheeeom
ykeeeal al sholchar ol chkedy sho
chteedy cheey shkor oteeeal yteey cheeeal chear qokey
ykeeal cheeeor cheeol ykeeor or
qoteeeo cheeear chor or cthorol cheeey
ochkedyol cheeol osho shkal okeeeol ochar cthor
chtedy cheealal shor cheor cheeo chey shar
cheeor qokeeor oshol qoteeeo
fofchdy ykeeeol taiin qoshol qofeeorol cheeal al ochteeedy
cheey aiiin teeedyal chal teeedyal ykeeol okeeam
qochteeedy teeedyal yshor chalal yteeoror chol om
ykcthdy okeeal cheeol qochol ol
painor taiin aiin ain peeedyal aim
qochkedy qochar dainor okeeol omol ykeeoror or oteeam
cheeo yckhor cheeal aiir shor
oror cheeol chear ytsham cheeal
oair yckhal al qockhor
yteeedy oshor cheeal chkainor yshol
okshdy oshor or otchol cheo
chey chkeey qoshol oteeedy cheeedy
oaiin cheeo ytchal air cheeal cheeol
air oaiin tshag
okaiin aiin shar poaiin oteor yaiin chdyol
oteory daiin aiiir qoaiin aiiin oteeor aiiin aiinar
ain air shol saiiin oair daiiin
aiin okeeorol aiin cheorol airol yair
aiinor okeeoly air yaiin aiin okcheor qoaiin
daiin aiin qoaiin oshar qoaiin aiin yaiin shor
okchory yaiin cheeary qoair sholshol cheor shol qoain
dais aiir qoaiin shol cheeory ykeeor ytaiin
yteear oteeoly ol sholshol aiiin shar
yairol okeeor shal chealy shal
kqokeor cheal cheeor aiiinol aiis shar opshar chol deeal
cheeo cheeor kshol cheeal qoteeal aiisshar qoteol chal deear
ocheeo aiiseeal cheey cheear shdeear ar
chy cheor dshol shdeearar cheearar
ais chey cheor qoteal
qotealor cheal aiisshy aischey chey
cheear ocheeor aiin tshal okcheeo chear cheam
cheear cheor aiischol ykeeal cheo qokeeal cheeyar
shdeeor cheey eey dsholar cheeol dsholar tchar
ykeey oshdeeor dsholshdeear ochar cholol
air dshalol sho dais
shol aischey shy cheam
cheor cheeol shdcheol
pchedy cheal kalkor ykaiin cheal al
ykair ykeal al otain dain cheeo
okaiin daiin cheeor ykaiin ykain tain
otaiin altal daiir cheeory alal
okedyal chal al aiiror alkar
ykairal daiin ocheeor dair cheeom
ytainor otedyar ar daiin
paiin ykair pshpalchdy ar chkar chkchdy
cheol qocheeor alaiiror al karkchdy chal qokaiin
ytaiin daiin cheedy chey qokaiin otedyom
ochal qokair dain daiin yshchor om
ycheeol al tal shkalchdy shkaiir qokaiinal
chal qotaiin chalal al chedy chey odaiin
otaiinal cheedy eedy
ochtol chedy ofainor shol cheeol ain chfy
ychkedy oshol ytaiinol shal qochtol dain chto cheedy
saiin chkol ychal al qochtol cheey eey okedy
otedy oshtol ol osham
kshor shpeedy kain ain oksharol aim
ainar shor oshamol yshtol kyain shy sholshol chtol
ychkal shar chedyor or chtar chkor or keedyan
chtol oshor oksharor okeedy
kokeedy shorar pchedy daiin oeear daiir
cheeor cheedy sholshol tolcheey chor shy oshar ar
oair cheeal toloshor airar toldain shyshol ol daiir
qochkal al chkol cheey sho chkar chtor or
aiinar shor shol shol aiir
tshchdy shy chkedy sho chkar schy chedy cheedy airol chear
shar shchedy ochkedy shar chkedy sho cheedy shar ar aiinam
shor osho sho kedy chtor or chteedy chkal cheedy
cheed shko sshy shoedy ochtor
pchpeeedy shtol dcphal sharkedy ssho tol cphchdy ochdyam ycheeam
shtor shkor sho chkeedy oshar shchdy cheedy shalkeedy
okeedy shal shar kedy shko chtedy chtedy
shol qokeedy shkar ar ochor or shkchdy shkar
qochdyam cheedy scho oshkedy chkedy qochor ocheedy
shor qokeedy shor shol chdy qoshar chkal
ochar karkchdy osheeal sho
tchedy yshcthal al yctheeol shoshy ochol ychar o shoshy
ochcthar shoshol cheedy qoctheeol chedyal ckhcthol ochcthar y chal
chcthar shcthalal yctheear choly ol qoshcthal qochar ycthcheol y shockhol
fal chpeedy peedyain eedyain aiin ycfheear ocheam
oshkchol qoctheeolal o qosheeol ychkchol qoshcthalar air qocheag
ysheag cholo shochol oeear aiin ysheeam olal qoshtchol chcthar ochal ochkeey shckholar
chedyal al y qoctheeol yeear osheeom
okal al cheedy ctheeol chky airar ychpshol qoshpchalal
qosheag olol shyckhor o cthchar chedyar ar shochal o
chedyal chtckhdy shcthal cheear ysheeal qo ychkeeal olol yshpchom
olar o cthchol ckhcthy qoeear qoshcthal ocholar cthchor cheedy
ychkshal chctharal ockhchar ckhcthyar cheedyar o ychkeear shcthol
tshal ychpeearol aiin kchar ochy chdykal chfeedy
daiin shalshkal al cho chkeedy qochy chteedy oshy
oar aiinal aiiin ochy ycho daiin chdyty sair yshar
chdytol oshar shal shkal chor ainol ychol
daiiin shal shkal shol chdytolar ol ochyal ochfeedy osham
qosham oshar qochy chy char chor
ochdytol ochteedy aiir ychar chorain qoshy shy osham
shor aiinol oshom
kocheam oshor shfchedy oshomaiin shorol chpal cholchal oeeom chor shoredy air
chkol yckheam chkol oshar ar ychor cholshy chtol cholshor ysheeam chol chal
qosheeam talchal shkchedy kchedy qockheam chtar chol chal ochor
fchedy char ar chey chpal ar chkar chkeedy
ochor sheeam chalchkal cholchal al chal shtchedyoshom karkeedy chtshdy
shkcheedy qochor om
kshkeedy shkcheedyor omopeor chol shkal oaiinol sharo
ockheam shkeedy chear ochar shtol ychor chkeedyar
ychol chedyar chtal cheol ol archkar
po chalchal chteedy kocheam chpo cheeal archpo cheyal char
shkcheedyor chear chtar qockheam shkcheedy shtcthdy chal qoeeol qocheam
oshkcheedy shkcheedy chal chkar chor or
omom ycholar yeeor shteedy charol karchom
paiin ychol ochdyam chfar ar faiis aiis
yeeal aiinol air shdyal daiis ail yshdyam
ar chdyor aiin shdyol qochdyam chdyar
oshdyar chtar ar ailail
oeeor oshdyal chkol yeealol
totair shtal chtedy kair
chkeedy yshdyor chkar shdyald
yaiin shdyar chtar chteedy araiis
chkedy aiin ochtar chtal ar shedyam
ykaiiir shchedyal chkar oshkal
chteedyar araiis ain
archdyor chkol chkam
daiin ochar chdyamam
daiin aiin chtol chtal
ychtar chtal ychdyor ain chdyamy
yshdyam shdyam
pol qoeear shdyal al qopeedyd cheeedy paiin shdyol shdyamyshdy chdyag dchol qopeedy
dchdyar opckhdyd chdyol olqoeear oshdyal chdyar shkal chdyal deeol ocheeedy dchal shdyol oteeedy
otchdyd dchdyarotckhdy chkeeol cheeed olqochol dchor
kcheal kaiin aiin yshor alteedyd chalal cheeedyshdy qopeeedy an chealam
dctheol ol chorol chdyolol alteedyd okeeed yshoral shdyal chdyol cheeedol dchorol
pchey chkeeed aiiir keedykal peor chpedy shdyor or olsheedy shpchedy chpal cheedy
dshol chkchor aiinol qokeeedy chtear oteeedyshdy chor qoeeal shor cheeedy qoeearal
ol qochol chol olcheed olqoshol shar qoteedyol olqoshol om
dchal cheear ar teeedyan chkeeedy olqochal ol shdyol qokchdy keeedyan
shkalchdy char air chdyar cheol oteeedy seedyor qokeeed
chteeol shdyam
tshor shdyamol ol qopchdy pshar shdyal al qokeoral shpeedy peedy shdyor
oshteedy shkeedy shal shdyol chal sho shdyol
ykalchal al shkeedyal shoshdy oshdyol shkchdy shor or alkeoral
orkeoral chy shkchdy qokeedy shoshy shoshy
ychor shar shteedy okchdy shdyol
kaiin ypal chal tcheedy shpalchdy al
oshkcheedy oshtalchdy shol alal kchdyshdy alalk shtchdy shol
shtolshdy shol yshkchdy shdyal al shy shdyol shdyam
ochdyar ykal shdyorol qoteedy shar oshar shkchdyshdy shdyal an
oshdyol or keoral qoshteedy shdyol
ochar shoshdy sholshol ykchdy oshar oshdyol sholalal
octhar shdyo shkchdy ochal
pchdy ycphar dsholor tolshdy ychor daiiin aiiin ochol ainorar
olchdy ytchar aiinolal olchdy ochor
olochor ctharol dshalal oltchdy ol
dsholtchdy olshdy dshal al olkchdy ocholor
olkchdy ycthor dckhar olchedy ockhor olchdyar ol
olkchdy yshol dshal dchor olchdy
chdyar olckhdy oleedy odckhar olochol
oltchdy ol ychol olchdyor ycholor olycthor
oaiinalar olychol sholckhdy qodckhar saiin
chol olshdy tshor qochol ol ochol
olkchdy alkchdy oshalol olchedy ytcharom
oltchdy ykshal an dshol olshdy
qoshol ain sholchdy oltchdy daiin olchedy ol
olshdy air oshor cholchdy ol
qoshal daiin yshol daiin yshor
oltchdy yckhor olychor air olshdy
olchdy ol aiinary dchory olchdy
olkshdy choleedy okshar ar oeeor
aiiin sain tchar dshal olctheedy
olyeal cholkchdy
paiin ol yeal kcheol ol peedyan chkor aiir opaiin
ykeol daiin qoeal cheal chkol aiinol chtol aiin aiinom
ykeold ol ochtol qoealal aiinal
aiinar cheear oeor qokeol cheol ainal
ychkol dair dair chtol
kychkal cheol qopchdy shom
kalcheol cheeal dais qokeey
okeeald daiis dair air
okeeal daiin aiinol aiiir chkolom
oeear cheeol chkor ykeoldy
cheol chear daiisd daim
cheeor otaiin saiin shtol aiin qoeor om
yalsheeor cheeol kckhdy qokey ychor dair tolaiin
aiin yeol daiin aiin cheeal
qoeal al chey daisd
dair cheeom
kshchdy cheeol chdyor cheear chkeedy cheedy ykeeor pocheam cheey
oteedyy cheeal ytcheol shchdyol ol chteedy chedy cheear okcheag
otshdyar cheeor chdyorar qokcheag chteedy kcheagar olteedy qokcheag cheey
cheedyor chteedy chol chdyalal qocheam kcheag shfchdy ocheey
ycheey ykchdyy cheeo shkchdy shtchdyol cheeo cheedy
okchdy cheam
cheeolchdy chkeeor chedy
kokchdy cheeol chdy cheedy ain ocphchal cheeolpchdy ochor aim
aiin ytshdy cheey cheeal cheeor ockhchalol ochar cheedy ycthor
cheeo tchdy qochar ychor cheear cthchalcheeol al chedy oshol
oaiis chd okeeol cheeal cheedy ockhchalol cheeorockhchal aiin
okeeo keeo ochdy qochar chorar cheed ockhcthoror yeeor cheeom
qockho qokeeol cheedor qoeeor cheeol ol chory qocham
oain qoaiis cheeol qoshol chag
kchky cheepol cheey cheear ais cheedy aiin
chto cheeor cheetor cheeo eeor ochky
cheekor chkal cheekol ol daiin cheeor aiir cheeal air kyeeor
ykedy korchkal kal yeeol cheeal air aiin qochky
oshky orchtal dair korchkal airor oshky cheetor cheekar am
oain kychtal
kcheedy or chtal chorchar cheeor chto fo cheedyol qoshky koeeom
qoain kypol kalkol cheear chkol oaiin aim
ykedyor cheeyar altal al chko oaiin altol
ain qokedy yshtol cheeol
danar qopedy chedy chpar pedypol qokchedy chpar aiin cheol tcheedy chkeeol
shtanar qotshdy karaiin cheedyol chkol kshedy ochtar ar ail oteedy chkeedy chkeom
darar ar shtarar aiiin chtor chtar qotshedy karkol qokcthdy karaiin chkshal am
chkor qoksheedy ochkeom oshtarar ain aiin qotchedy aiiin cheedyal shtaiinam
tshedy qotcheedy chtalol al arko qokshedy tshdy daiiin air chkal
qotchedy ain chtol chkolar cheedyol chteeom alal arkal chkal chedy chtal tarar
chkaiiin daiiin cheedy eedy aiinol chkar ochteeom chkolarol aiin chkol
yshkeeom shtolar kol aiin qofsheedy arky ar aiin qokchdy aiin okshedy
ychteeol ksheedy chteeor otaiiin oksheedy
kchy yshfeeol dchpar ychkeeor pchdy chdy
dchtol ol ckhchol ochy shkar chdychdy shkeear qoshfeeol
chdychdy ckheeol chtchkar shkol shkeearol ochdy chdy ain ckhshol
daiin otchtol ckhshar qochpeey shtar chyteeol om
ain ochor ckhshar qochtshy chtsho aiiin kom
ain chdyshdy tchkar chtchkarol shteal tarteeol chdyain
fochdyam shkear aiiinom feedy qopeedy dor cho
dair aiin keedydor chtsho tsho shkolshkeear shteearol oshteal shom
otair chdyeedy olol qochtsho chdyeed shkchar
char air ychol ol dal ain shkeam
qochy chol ol aiinor ochtsho chtsho
ockhshy aiin okshtar ar aiinog
chkol
pqopcheam kolchkol shkalchdy aiin chpeedy qopshdy kolchkol air shor cheeam
airor chteedy ol chkol dair qokshdy ol chkol shkalshdy ol chkol
olchkol ol qokchdy chkal al daiin koldair chkeedy
yshkalchdy oldaiin qokckhdy olchkol ain shal qotchear ol dair
aiinar olshkar ol daiiin qokshdy qotshdy olchkor chtedy
shkaiiin olshkal qokchdy
shkaiiinol qotchdy ykcheear
okshdy chkeedy
opaiiin chpedy tshdy kcheedy shteol chdyal sholcheedy oshal
dchedy qokaiiin shd shalol kedyshdy teol chdyar oear
qotaiiin chdyol yeeol chdyol shalcheedy yshdy
ochdyol qotaiiin shal cheedy chdyor oshteol chdyom
chdchedy chdyar qokain ocheedy shol cheedy
ochdyal ytaiiin ochdyar chdyal shol sholshol daiiin
shalsheedy ochdyom oshdy chdyolal oeal chdshedy oshom
chdsheedy shal sheedy daiin ochdyal shteolchdy sholshkol
ochdyal ykaiin qochdyar chtedy
kchedy chedy air daiin aiin cheeedy chaly tchdyar
ychdyar aiiin an aiin chdyol okeeedy cheeedyal chdyaral chdaiin chdyor
chdyol cheedy chdyaral daim
peedy cheeedyal chdyarol ar daiin qopeedy shdcthal chpaiin chdyal am
chkain ochdyal al chdyol chkaim amam cheedy shdckhy
okeeedy okedy
kchkol qokchdy ainor ochol shor sholkor qopshar ain polochy
ain dair okeedy chkain chtaiiin ykeeedy
chdyarar qochdyal aiin kolkchdy cheedy
pair chdyalol daiin air shtar aiin cheol chpar aiir
chkol chdyal aiin chty air shkar air cheolar an aiin daiir
airal an shkal chto chdyal am
karair anal chkol
pshol chdyorol aiiin chdytal cheedy shfar opshol
oshkal dan chdyolol aiin aiinar
slshol otchol taraiin aiinol cheol ochdyam
ocheealor oshdyol kaldan ain shkar ar dain
dshtal al chdyaral air aiiin ytshal
fqofeedy fshfal chkeedy air qotshdyar chol shkal chy shpalchdy ksham
qoteedy chochy shkolchdy ol ain kalchy cholchkol shkal
qokeedyal kalkeedy shkolckhdy chol ol chkeeedy shtor or shkal dair
shkoltchdy oshtalchdy chkchdy oshkolckhdy shkar okeedy orshkal daiir
kochy shfal al shtor
cholshkal alteedy shtol chteedy shkam
qoteedyal dair shtalchdy toral or chkshdy
chteedy chtchdy shkol shkolchdy oshkal qoteedyom
qoshkal kam chkeedy keedyair chy orom
kchor char cheeol
oshtalchdyor shkal am
shkolol qoshtal shkolckhdy shkam
kocheam shfolcfhdy cholshor shkeedy cho daiin aiir shkal cheeedy eeedy
ycheeal shtal ocheeam chodaiin aiin oshkeedy okaiin shty ky osheag
shkol ol aiin osheeol ochkeeam chydaiin qoshkeedy air saim
dal qocheam olaiin kolol keedyair aiin yshear qoshtedy
ycheol osheeal o cheeol ychtcham shkoletedy
ytodain cheal shtolcthdy chtchamol shkeedy daiin qocheeal chtchamol okeeom
osheal qoshtedyy daiinal
kainor qoshfeedy shtom cholol oshy shpchdy arfchdy chpal
y shkar shkor or chkol oshtolcthdy
chysaiiin air shtar chom shtal
ainal cheor or ykaiin shkolchdy oshear ar
yshear chkal osho daiir shkalchdy shkoletedyy
chkeeol daiin aiin otair daiin
otqotar an kaiin air ydaiin chpeear daim
aiir chteey tqotar chteeol qodaiin ain dair ytqotol saiin aim
dairol ol ochteey aiin ochteear chkeeol dais daiir
aiin ytqokol tarteeol aiin air ytqotor
qotorair ykor otqokor ain daiin
qotqotor or daiin aiin qodaiin
ordaiin teey ykor ytqotar dain dair
oeear daiin aiin air
air tqokor dair tqokom
qotar ordaiin teeyaiin otol
aiiin tarteeol ar daiin
kal an shpol faiin kcheedy dain
ain tolaiin chal cheedy daiin aiin kolaiin daiir
ychal al dain alan daiirol chkaiir cheedyd eedyd
dain aiir shtol olain ol ainar ar daiis aiirol ol
ain kolaiin shkar
psholshdy qochal shedy o ofcheam dal taiir oair
daiin aiin shkol ol aiin chol ar shtom
ais shed daiin ochol ol ain ain
dy alan shkal dair
faiin ol aiin ain arkckhdy ochol ol chpol
al an okair dain aiin arkcthdy dain ydal ocham
ain odaiin dain ain shto ochkaiir
olaiin shtar olaiin air am
dain dyalan daiir ain daiirar
ainol ol aiin kaiir
dlshtol sheedy
pochdyam shcheedy oshor dlchkol ksheedy shkedy kedyshdy qopeedy shalol feedy ainoram
qochdyam octhal aiinolar shchdy ainor shchdy ainor okchor oteedy shalor
shchdy ainor shalal al aiinalol al shchdy chdy shorol ykshor okeedy sholam
shalal airol kchdy keedy okedy qokchor alaiinal shol shory shorom
okedyor or aiinol shchdyain
kair peedy shckhdy chpeedy peedy shal chdyor or sholor ol shchedyd
ainar shchdyain aiinar airar cheedy shoror ainor akor shcheedyor shal sholar
ytshor chedy ainoral shchdy chdy ockhal ychdy ainoror keedy qokchor shal
alaiinal aiinor octhalol aiinor tchol dairar al aiinal okchdy
daiinar al aiinal olol ochor sholar chdyol aiinor aiinal dlchtor okeedyol ol aiinorocthal
char ar chdyoror daiinar cheedyal char ykchdy airol
paiin daiinaral kchdy qokeedy shar chol om
shol daiinar qoteedy cho oshar ar
chol qotckhdy chy chy chdachdy qoshar
ochar chychdy chochy chor aiiin
ar chol qotchdy
pshpor om
shy shar aroshar air
qochol chear qokchdy pchdy
dshar shkor
qochol char kchedy
ochdy qochy otcthdy
ychol
ochy ycholy ar oshar ytchdy
shto chal kchdy aiinalor ychom
oshar choshor char qokchdy
chychdy shtal chal
qokckhdy yshor
ochar qoshor or
ochy ychy qokchdy
dan qochy chdy okchy chareedy tshchol
sal shcthar chy ochdy choleedy shchy okchychar dy sheeom
sor dal shchal daiin kshal al chalshdy dysheeom
dol chol eedy daiin sheey char eedy shchar qochol
dshchy kchol sor shcho choleedy shchar ydal tchy
shcharal sheeo oshchar dor cham
fchy qotchy tchy oshdy char chaleedy aiin chol shchar
shcharal choleedy ol okshdy shchol chal eedy
dshchyol ol chyoshdy chol cho ycham
shchar ycthchol shcheal kshdyol ol shchor choleedy chyochdy shchor
dol ol cholor
tom dal chpedyal shkolckhdy shchol pchdy sharol ar charor
shchal shkolckhdyol archaror shchar char chdachdy dalal char ar char
oshkolckhdy chkchdyal ochar oshkolckhdy chor kolckhdy char xar chaly dal cho
char shchar dal ychdy dol chal kchar chol shtolchdy dal al olkchdy chal
xor kedyal chal al chdal archarar shkolckhdy sharor dal chy ychar xo chalol
odal charchdy oltshdy chalal dalor shcheeor shchol shkolchdy tedyal
ychkedyo yshtolchdy ol oshar ar charar shtolchdy xol ol
par kcharar chpeedy charan opeedy pchdy daiin
cholol ol char cholan chteedy chdachdy archarar
dain chalaiin chol an teedyan cholar chol an
cholan chol charan chtedy ykchdy peedyan eedyan
otain cholaiir chkeedy char an ochteedy qoteedy teedyan dair dan
choraiiin saiin chol aiir chkeedy charor char dair
paiir chpeedyar osholal kochol shy char an py
dair octheedy chal aiin chteedy chy chal qotchdy air ytchdy charan aiin
chkain kain ochol keedyan archarar qochteedy daiin dain charan chol aiir chorar
otorol or dan qoctheedy otainol charan charor daiin sho
qotchdy dan chol chardair
kchkeedy an kaiin char dair chol chty ty
keedyan daiin daiin aiir chardair ar chy ochty chardair
o chky chteedy chaldaiin ochy chy chtal dair ochky o
y dain kyteedy chkal odaiin chtedy aiinar o
yd ochty chtar shar aiinar oshy chky yshky air
chteedy qo aiin chto chty char ochtedy airol
aiirar shy char dair aiin chal al
tydair chy cheedy y cho kyteedy
chkchdy shychar chty oshar okchedy chkom
popaiin ypaiin chal daiin
yd chochky qoaiin aiin kyteedy ochy chtaiin
chedy daiin aiin daiin aiin chtedyar ar chto chkeedy san ain kyair
aiin qochy ochtedy tyoshar ytchdy daiin aiin y chochty octhedy
ochtedy air chal otair char dan dair ochekedy chkchdyar chochkal chartedy ochol
chal chor char dair chy cho kyky
fchol cho chy chkedy chpy chol aiin keeor daiir dchom
schal cholchol aiinor char chykedy chol chykedy dain dcheom cholchkol cho
sshol shkain ychy chtal daiin chotedy chochkol chypeedy chtol dshy sho ychkedy
ycho dshar daiin shol chokeedy aiinol chal chotedy chtol ol
chy ochol shokedy daiin shar ar chal otcheom tedy dshol schalol
pchy chopchdy opchdy chol cho shtalchdy okair peedy eedy cham
dsheom aiinal kedy ysho chol chy kedy ochal shkaiir chol yckhol chol chkol
chtedy otchdy ychyal taldaiin chal dckhor dair ain chykchdy okchdy
ochol shol shtedy cholaiin dchar aiinal chokshdy olchtol sshal cholshkar char
chytchdy chal cheedy shal al dain shal dsholal ol olchtol chko tshdy
scharar chedy chy tchdy chto ochol chy
kcheeom chol chkedy shtam chpal cheeey cho
ochol cheeeal shtal chkal cholkedy
ochkal cholkedy talchkal cheeey chkom
oteor cheeey cheeealal chkal tal cholkedy shtol
ochal chtor cheeear chkeedy shtor chol kedy
chol kedy shky cheeeal
sedyshky ochkal chol
chol shkor chty to
pypchy opchy chpor kalkedy tal
shto ycthol qotchy ocheeear char chtar chkor alkedy chtol
cho chty chedy cheeey shto cheeeor kalal cheeeor oshkom
oshtam chty chtor or alkckhdy shkal shko
cheeal al shkol qotchyar oshtam cheal
chtar ychor yshar chtedy chol kedy y
oshtal chal al kom chal
kaiin chalom chpeedy chfy
chtchdy cholor tykeedy chteedy teedy
ochteedy charor daiin chkar
chorar teedy char air
daiin dair chkchdy
ockheedy aiin chtar qochteedy
ain qockheedy ochty chkaiin chal chky
ychkeedy chky chteedy charair char
chto chkeedy teedy shkaiin oshty
chty chky kardaim
aiin chtol
chteedy chty ochky chkor chkchdy kardaiin chtom
kyteedy chky chkal ochkaiin tykaim
yshky chteedy kyteedy yteedy
chtar kydaim chtar yckhy
ykaral sair chkal chty
oshteedy chkchdy aiinar am
otchol chky ky kalchty
chtal chkchdy ardain chto chtom
octhshdy taryckhy chkshdy kalkaiin ainal
oar ty aiin
fol sheedy yol shor cheedy chkedy kedy
sched oshor yor chkeedy chedy chtedy chedy oal sheedyy
ychal al cheeedy yol
tchty yeeol pcharar shar ar cheeedyy shkor
shchdy shkor yor qoeeol shy chto
arar qochal ychal olykol cheedy eedy
oal shchdyor chkar yar okeedy
yorkeedy sheedyor shy shol
shchdyol yaryar chky
popair chpyar cho pcheam chto chkchdy ky ain polchdy
o dain aiin chtyol cheeol tokchdy chkeam dain chko ainom
schkcthdy chkyal aiin cheeol daiin chkshdy sam
sshkchdy sshkcthdy aiinol cheeal al chtedy
pocheedy peam cheeolar qopedy
okair shkcthdy shtchdy cheealor chtshdy
kshdysam shkchdy shkshdy chol ol airar shkchdy
ochol cheeol chko cheol ol chko
ytaiin aiir ocholol chky
cheearol chto chor
chkchdy ochor shkchdy
ychal saiin qotaiin shkchdy
dchal cheear cheey eey
yckhar dain
tar chkar pochdyam chal olcheedy chal octhor chkain cheear
ycthdyam ochkar chol qocthor chor olsheedy ockhar chpaiin cheeeal
ol cheedy char cheeear chalchtal chkarochdy chkaiinal char
pan chpaiiinor sair cholochdy ain
yckho ochkar shdyar chalchtal ochor
ychky chky taiiinor chalchal al
oalchal karchol ainol choroshdy air
fchal eedy charar aiinar kaiir ain chom
cholcheol qochdyam qochkar chalchkal al ycthor
dan chal chtal ochar chor olcheedy olshchdy chko shdyal
qoeedyal ochkar chto karchol ycthol
kchol archor paiin aiin koarchol
daiin ychol archal air cholam
aiir daiinol ol air yolchar
daiinar ar daiin aiin
aiin charar ar olair
daiin chor aiinal dan
olaiin yshol
pchdyal ar chor charal
aiir char olaiin aiiin daim
ainol ol chal yshor cholal aiirol
chy ain archol chorar
char aiinor chol yshar okaim
yain
kcheeam do yeeal
ain oain ar chor
qoain chal ochar
yarolair yaiin yckhom
char daiir qoainal
ochar olchal oaiin an
ol aiin archo qoaiin aim
ychal char aiinar daiin
ychalar oain shol
char aiin oaiin
kchol kaiin oair qofeedy chol yaim
yaiin ochol qoaim chor qokchdy
qoain ychor ain qokeedyol otchdy
ochar chor kchal oaiin cholyaim kchdy ychol okshdy tshdy
ochol qoair air yaimol ol cheedyal qoteedy
qoaiin chorchal aiiin ain qotshdy qokckhdy
kaiin oteedy yfeeor or aiin chalchol oain sharar shpol
air shorol choleeol yteeoror shkolar ainar sholy ytchal sholar shtor
ykchdy kchdy chal chol airor qotchal shalar shol
okeear okckhdy ochal qoteedy ochal tchal chy sharar
daiin aiin ochal chor qoteedy yaim
yteeol ol chal chol qokchdy ykchear chal
qotchalshal cheedy eedy qokchar ochol qoteedyal chol
ochy shkar chalchol al qokshdy
tchtal chalshol ycthy chear ain shkol shkchdy cheeol qopchedy teedy aiinol tchdy ocho
ochtal shkar chalshar cthyar aiir tchedy shtar oteeol yksho chkal
qocthy cheeor chtol kchedy cheor shkal dain chto okeeol tsham
talshol cheeal ochedy cheeol kchedy cheeol shtchdy cheedy talshkar al shor
cheeor dair an
pqopeeor qockho oshor alchal teedy aiin chochy ysho oeeal ockheeedy cheeo
ar ar yckhal cheey qocthy cheeal qochedy cheeal shol ytchor aiiir ckhsheedy kal
alchor chty py cheeol ar cheear oshol daiin aiin qoteeom
ytsho qotshy tshy daiir dain
kchdykal py shfol cheeol cheedyal polpchdy shar ar cheeom dshol
cheeal shy daiiin dain ainor qoky aiin shko tolchedy aiin ycheedy yom
qotchar chtol cheeor tolchedy cthyol shtor or cheeo talshkar chtal odain
okeey chtar shar yshor chdykol shoral aiin oshtor shfor daiin dan
odair tchar yeeor chkor o chko chtor okair shtol char am
qodair daiin daiiir cheear dain shtal al cheeal charam amam shtar
sho oror chkar cholshol cheeo
paiin or kair char ar palal cheeo chalain qoshar o cheedy chpeedy
cholair ykeedy cholaiin al orair orair choraiin al aiin dair chkeedy air qotshar
orair charaiin chor aiin al al ain char chor aiin airam
al qokshar char aiin dair yshar ais choraiin chal air qokshar chol ol aim
aiir qotchar al charaiin olaim ochteedy cho chalaiin aiin chteedy ochar choraiin qokchol chkeedy
alorair char aiin ytchar qoksharar cholaiin chalaiin aiiin cheedy
koeear qopchal chol daiin olaiin qoain aiis
ychal aiinor chor aiiin olaiiin ochor ain ocho chor om
ykalair oshal al qoeear yeeol chy qochor aiinor chal aiin ain cholol
alolaiin ychal chal ain daiin ochor ytchor chy aiisaiis iisaiin
dor yeear qokshol qokeedy ain alalair qoeeary chal
ainar aiinor al olaiin oshkeeedy ol aiin aiinol
qotchar airor alorair oryeear alaraiin keedyair ychor
ykeedyol qokshol ochar keedyan
taiir ychar chpeeor daiir an ain pochar kaiin chdyaral aiinom
chdyarar chkeal chdyoror okaiir aiin daiir aiinar ar chdyalal airor
chkchol daiir daiin ain aiinor chkealchdy aiinol chdyorol aiinar keal
dchdyarol chteeol daiir aiin daiin ain chdyar air chdyoly
dain chkeeol chteeal airor aiinar chdyalor keeor aiiin shdaiir chteeam
dainol qochar aiin ain daiiin ycharor ar ar chdyar aiiin chdyal
chteear chdyalol archdyal
teedy ytaiir daiir otchdy aiinol daiin ain chyshor cheal paim
air qotchdy anor chdyorar ytain cheeor ain shar
dteeor aiir ainar aiin daiin dshdyaly daiiram
shar char chkealor al
fqofchy qofchy oshpog
qotchy otey qoshkog tchytchy
otshy chy tchy qochkol cheo
ytchy qotey fchy
chytey qokshal al chytey
okey kshy chotchy otchy
oeekol chykeeo kshal yshpol chy
yksho tchytchy kchal
dchychy chochy yckhog qotchor qokckhol
shkog chal chotshy ytchy
qokckhar qoeekol qokear cheol qotchy
oshkal chy kckhol
kaiir chychy aiiin chpal tchor shtoleedy
ckhar qotchy otear qotey cho shor ytsho tshy chey
ytshor or tchy chyksho qochkar shy qokeeo oteey cheey
shytchy chotshol tshy shy cheor tchear shkog ykcho char
chy tey yshtol chkor ykchol otochy sham
ytcho char cheear cho tchy shkogal chy
chtol ain chor kshor
paiinom kain chor char shdashdy chpor char
ochtor ochar chy aiinor ainom ainor shdochdy chal daiinom chky cho
air torochar or chko charshdy shdy an korchar
chalchal aiinol chal chty aiinom ochy air chol chalchal
cholchal dain chor chky ko yckhor or
paiin pchal kcheedy cheedy dainor chty an
anorchar chko cholshdy oshdy chal aiin cheedyd chkam
daiinol chor daiinor ainol char shdy chochy cholchal chty
charshdy or char chol shdy dainol aiiin aiin ko
oeol aiinor chal yeedy aiinor or aiinar
an chtar ar chom
taiin aiiin parpol cheedy kchor ochkeeedy aiinar chomar
ochar chedy qochkeeedy daiin daiiin aiiin ain cheedy chol ol chol ar
olaiin qoshkeeedy aiin cheedy dain archol oshol cheeedy olchol
chkeeedy chedy keeedy chal ychor cheedy daiiin chedy
okolar olkeeedy chteeedy ychal chal ar chol cheedy eedy
cheedy eedy ar pol aiin arkor cheedy archol
aiiin ochol chedy edy cheedy
fair air qochol aiin an
dan ain aiiin an chom
aiin chol yshar dair aiir
airol chor or oshal daim
qoshal air dol qoeey ar
qochal aiinom
faiiin aiin aiinol kykeedy chol shkal
air yshal al chol air dar ar cham
ocholchol aiiin ochal air daimam
qoshol shtor dor air qochalaiin dan cholchkol kalchol
daiin saiin kal yshal ochol archam ar daiiin
oshar daimal chdor qochor daiin qochol ol
ychar qoshal air sol aiin ochol qocholaiin dair
yshalol olqochol aiinar sy char sheol
saiiin cholchol dain
pcheeom airol shpolchdy aiin ycphor okeor
qockhal chal saiis aiis saimal al
yshtol qoshol ain chy qochal aiin
ochol daiis dolqoeey archo ochol chol ar
dolqoeey air aiinor or ainol aiinor dair daiir
cholchol chor aiinol airal cholchol chkaim airal
oair ain chor or aiiin chor
ain shkaiin aiin
tqotchol ol ochyol chedyar daiin cheeedy
tcholol ol olochy ol okchor dain chkeeedy cheeedy dan
chkan chol ytchol chol qotshol chdaiin dol tchom
qokshor cholchkol daiin ochom kchol char qopshor
kshor ychkan ol ochy olol qotchol
dolchom shol qochom shar qotcholom
ol qochom daiir chteeedy
ytcholom qochkan
pyshpal panol ochkain chkain koair shor qokckholar
qotcholol qoair chkchdy ol ytshorol qochtaiin sy dail
saiin sar oshar daiil chtar sair cho shal al shorkan
okaror daiin qotchol ychol ykcholom chdaiin ytcham
chtan cholchol ol chkchdy qochor qoshtal shom
shar shy sho qotcholom ol chomol olor
chedy olchomol octhan
shal tcholol
fofair tshal ochal shol chkol cheedy eedy chpal ckheeal chpeedy peedy
oteedy sholshol shalal chtol ol ycheedy chko chtal oshal chkeedy chteedy shom
chkeedy yshom qokair qochal tolol shalshal qocheedy chkeedy yshal ochkeedy chkal tsheeol kochtal chtom
chedy tshedy olol shal chteedy ckhchal al tolol cheedy qochalol chteedy chedy chtom
ychol oshol yshal otckhdy ochteedy sheedy alolol chkar okchdy chkol oteedyol tolom
cheedy chkoloteedy ol chtar cheed
pcheear ytair peedy chor oairar qochal ain al olol dar char osheam om
oshol tarcheed ockheedy oshol olar ol yairor or chkalal osholal chtar omom
cheedy archar cheedy ochkeedy chkeedy
peam pcheedy sheedy cho chpal al chor aimar sholshol oeear cham
cheedyol ocho shcthdy okeedy cheedy eedy yshol sheeol ol oshol otetedy chkol tolol chkor
ocheedy qokchdy sholar shy oshcheal chal chkeedy dal ochal ochkeedy chtchdy okeed chkar yteedy
otaiin sheedy shchear shchedy oshol yshol qosheedy cheedy chkeedy chkar qochkeedy
ololdar aiinar sharor sheedy cholol yckhor
tchtedy cthor ochkair ykshy cheolar taiin kair cheedy eedy porom totcthdy
chkeedy qochkair aiis ain or air cheeolar daiin chedy tchdy chedy
oral chdachtdy chkedy aiisain iisain ochkeedy chkeedy dain ctho okeedy ais otcthdyom
chtedyor chor or ain aiin chteedy aiin oshkeedy oshekair shekair
cheedy qoshkeedy shkeedy cheedy daiin
kcheedy kair qopair kaiiin cholal alshpor shtor keedy oshtan
aiisain chkedy shkeed aiin orol otcthdyor chedy edy cheol ain
ochkeedy shtchdy orol aiin al shpor al shpor qochkair
cheol chkedy ain chkaiin
pchar ainol omoeear kedyal kedyain qochol shpol chpedy oeepar chtchdyar ar
dain daiis shtchdyor chtedy chkedy daiin qoshol chkedy kedy ochkaiin keeol cheedy
olaiin chteedy chedy edy ykchar chkedy kedy ochkaiinol chkeedy yshtol tcthdyor cthdy
yshtolor cheedy chkeedy cthor or otckhdyal arar chkar cheeorar daiin
ycthdyom cthdyol cheedy chey oral shkal dair aiin dais
okeol ol cthal shkeedyor cthol shkor cheealar chtedyo ochtaim
ychtchdy ychdy daiin oeetaiin daiir cholaiin ockhchdy
faiin yshpchdy kshealal cthchdychol daiin ochpchdy
daiin dain qochtchdy ockhshdy ochtckhdy chtckhdy daiir chtshdy yshtchdyam
saiin qockhshdy chtshdyy daiiin yshtckhdy shtckhdy
daiir ail daiin ckhshdy shdy
kshkoleedy kshdyy ainar ar kshy aiiin paiir chkeedy
dair dair aiin shdashdy qoshkchdy shkchdy chkchdy dair
daiin daiin aiin octhshdy ckhshdy ochteedy
fal shpolchedy chor opeedy opcphy shkchedy chtchdyy
aiiin dain cthchdychar saiin shol ol daiin
koleedy ainarar shdy daiiin aiiin kcthor shkaiin daiin
ckhshdy shor ychtchdy
kchky chky shal chpchdy chdyor cho shkchdy qofeor or okchdy
oror okchdyor shol ol char shkchdyor ocho kychky qoteol
qokeeol kyshal al chtshdy chky qoteeol tshdy
kqokchy qopeeoly aiin shal ytchdy tchdy chdyshar chypedy opedy cheeom
qokeeolor chty qokchdy chty kchdyor shal oteedy shdashdy chy
qokearar qotchol cheeor chkshdy ain kchdy kychky ain teol ol shdashkdy
oshty chky sholol yshal chko chtchdy
kal qokeeol chfy tchdy chkol air
chkal al cheol oshol chtchdyor chky ky dair
ty ykeeal chy shalshkal chkar qotchdy
schko oshor sholol cheeol chky shal shkal
olchar kar chdyar daiin sho chto
chto char chtol
fcheeedy chkar kolchar ochteeed shpar o chkol cheal shalor
y qochteeed shkol shal al chteeed y shkar cheeol chtor
alteeed ctheeed eeed olshal chtar shtor chkol chedy qo
cheeed torchkol ctheedy yshteeed chkeeedy cheedy
paiiin al teeed olkchdy chfeeed cheed chal shol shkol ched
o oshteeed chteeedy olshol ochtar o qoshkeeedy sham
alteed cheedy oshtcthedy cheedy eedy
pain chkeeedy pcho olcheedy keeed kchor aiil cheedy chkeeedy
daiiin kcheees chkeeol chtal chedy edy shkarol al
yshkeeed cthshdy olckhal alkeeedy shar shkor o or chkol
shal shtor chky y cheeedy
tochtain oshpor ocphy chkar ar cholchol chpal al sho airal
ochtaiin cholshy shtain ychtol archol chol chol chol chol
yshtaiin chtor oshkar tain chkol chol chol ochol shkaiin oshtaim
qochtain ychkol chtor shtainol chal aiinal
tchtol ychtain chor chol dain yeeald chedy
chalshal chkain ochol ar chol qochtol
shtaiin ychkaiir chtorol dain cho
chy chor qoshtaiin shtaiin chal shkaiin
ychkol chkol chol shy qochkaiir char
oshtaiin shtaiiin chtair torol
qockhaiin chtal ychkaiin chtaiin shykaiir
paiir chpor qopchaiin oshdyam chpaiin daiiin chkaiin chky chpo qokshdy tshdy shy kaiir
ychdyal qotshaiin taiin chdyar ar saiiin chkol chtaiir taiir chky chdyam chtan chkom
daiin dair chkam qokshain chdyol ychdyam chdyar chty char air chkol chtaiin shdyshy
ychdyamar tshaiin chtam qoshdyam araiiin octhdyal chky ochtaiin ochky kshdy
chtaiin chkaiin chkaiin ytchais chdyolychdy air chkar ochdyar okshaiin qotcthair
pchpar pshaiin chpo peedy ockhdyor chal peeal chpaiir paiin dairor dais chkar
aiin chky ky daiinal qotshaiin koltaiir chky qocthdyal chtal cthdyal chtain ychtan saiiin qocthdyar
cthdyal kchais chais daiin char ar ytshaiin ochky ochtan shdyky oshdyol
ypair ytshaiin shalshpal shol shalshal ycphdyol chfeedy cheedy cheeedy aiinal chfeedy chteedy ochdyal
chkor otain chko sho cheeedy eeedy daiin aiin ochtor
pchdyal ty kair pcphair deealshar alain al aiin cphdyal dain chal
daiir o oshty shty okeeedy shdychol chto chdyor or ychkom dair oeekaiin
ydyal chty chais chtor chkam dam saiiin shdyal ain
pypair daiin daldal shol fchdy chtolal peor shol
qochky shdyor saiinor om
keeol air aiinar shdyoror aiiin chpeeol cheepam chkeeedy ar shdyoror ar par
aiiinol chteear ain char ychteeol shdyor chteey shdyaror shar shdyor arar cheetor or char
aiinal al chal teearain aiin ychkeeol cheekar yctheeol ochkeeedy shdyorar ar
shdyorar chteeedy arar shdyorol aiin ain cheeko arar chalain shdyor aiin okeekar ar
shdyorar chkeeal shdyar shdyarar ochkeeol cheeky oteetam chal ain keeedyar daiiin toror shdyal
teey octhchal shdyal arshdyor qochteeol chkeear chkeeedyshdyor shdyal cheeko cheekal aiir ar
qoshkeear dair air arar arshdyol qocthcham
qochkeeol shdyolal daiin ar shdyor
ytalain chal shkor qockhshal shkeeol
dair shdyor qocthchal ar shdyor chol aiin
yckhchor daiinar ochteeedy shdyar shdyom
daiin aiin shdyal okair dain
dcthcham shdyol
pocheedy ocheedy pshol shdyar chalchal
ockheedy chal chal oshol ysheedy cholsham
chalchal chol sham ockheedy ychor qosheedy chol sham
chol sham qoshchdy chalchal cheedy chalchal
dchor cholshor cholsham
faiiin pysheedy ysheedy paiiin shy shkeol arshpal cheeedy chalshy oain
ycheedy cholsham chor or shar oshchdy cho qocheedy
chal shy ocheedy cheedy chaltchal al oshkeom
cholshy chor oshchdy shkeedy qocheedy chedy cholsho ockhchdy
chor or cholshal ochal cheedyal shal sheedy chalchal qosheedy
okeedy dckhol oshchdy chalcham
pocheedy kchdy chdy chal cham
char chamal al ychdy chkal ochdy
chol chal al chamal chdychdy dyshdy
ochdyshdy chdyeedy char dychdy ocham cham
yalchamal cho oched chdycthdy chy cham
ochdyckhdy chy chalor char
pchor chol chy
dchar ar cholchy ochdyeedy
chychol sshal qocheedy chy chom
ychy chychom cholchy ol ochal chdyeedyar chycham chol
chorchol chol ochdy yed chal chdyshdy chyeeol yam
chol ochedy chdychdy chalcham chedchdy edeedy chorchom
chal shdyeedy ochy chorchol chky
ochal ochom
kqo ychal cheeedy ockhal cphal shpar chpeedy pedy ypchedy sharam
qokchedy tchedy yckhol chteedy tshedy ytchal chkshdy shkar shar ckhalckhal
ckhal ckhal cheeedyal sholol otshedy shkal shar chkshdyar ar ochol ol y shalal
dshoram tshar ykchedyar shal ckho oshar qotshedy ckhalckhal char qo ckhol o
shol ckhar cheedy ychol ckhy ychol tshedy qotsheedy ykchedy qo kalsham
qokshedy kchedy shy shedy ytshal oshar cheedy kshdy chtshdyal shty yshor ckhockho
dshor ytchol shar ckhal ckhal kshedy chtshdy chkeedy ckhalckhol chkeedyal
otshol sheedy cheedy tchocthy chtshdy tchdy shalom
otshor ckho chocthol y
taiin o shcheedyd chpol farshor fshor o pshchdy ycfhar yshor ksho karaiin ar
oain aiiin y kchdy air chtolar ar shor qo
o ockhal y ain y aiin shckhdy ckhdy shal osho oshol aim
aimol y aiin ckhdackhdy datchdy o ckhdackhdy oaiir qo shcthdy yeeam
y daiin tchor air chkalar arshal aiiin shy aiiin
arsho ochal ain air qocthar aiin yctharor o shy shoshty o oeeol aimol aiin
okom aiin paiiin chedy cheedyor dair oaiin chaleedy shochky
daiin aiin qo ochol ol tolar ol okchdy shar
okchdy aimal qo dair cheedy yd kchdy o qoochol oshckhdy
dshol yckhal aiin aiinol shkar aiil shkor qoshor shy shosho ychal
okaiin qoshor chd aiin shcthdy y arshom
kchy dain daiin qofeoral chpal shpor chor or cheedy
shkol ol cheed shtal qotchoral kalshkor dair okain
al shkor shkor teoral cheed
kchdyal al shkor cholshdy
oshkor saiin chydain cholshdyor oshtor
qoshkor chedy chal olcheed cholshdyor
cheedal koraiin orcheedy alshkor
chal kolol cheedal daiin aim
shkal saiin aiin korshdy
ochar shkor ochy yshtol dain aiinom
oshkal yshkom
pchy poldain ochdyam aiiin cheey
ylshtal oshkal daiir saiiin yeear koraim
shtar kalaiin yshtar dain daiiin aim
ytain chkedy aiin dan korochy
ochdyal daiin ychal choledy
cho charor ar cheedy qotain choleedy talkam
archeedy daiin ochtal cheedol kedyaiin qoshkom dain
kalkom dain shtol ol otain om
ychy qoshtar chdyor qochdyam cheedy tolom
ocho koraiin sain cheedom
kchkeedy orair ochol ol
chol or air chteedy
chkeedy oraiin chor qochom
chal qoshor chkchdy
aiin cholor an
chol chteedy qochal
ochkeedyor chteedy qochor
qochor chteedyor ain cham
ychkeedyor chkeedyor chteedy chamain
chor dan an om
ocho ar qoshal chkeedyar
yshor chkeed or air chor
chol ol char chtedy chol char oman
kaiin sair air aiin charar
ochtedy aiin oraiin or aiin chtedy
aiiir chol ol teedyair orair
ychol daiin teedyor or
kaiis aiis air kal chfolol aiin chteedy
dain air aiir oman chteedy ochol oshol keedyar
tedyaiin chteedyal al sain qochal qoshal
charoman oshkeedy chtedy tedychol aiin chom sham
ain cholol ain chtshdy chtedyol ol chteeedy chom
chor chordan teedyor oman ochar chkcthdy cho
chamain chal orain or ar qockhy chkan
yolol qochal chartedy yeeor ysho
shor ochol air dan
pair ychal ochal dain cheeoror ytchar tair chpal daim
cheolar paldaim qochal qotchar aiin chkal aiin chkol ychor yshol daim qocham
yeeal ochkal ochkal cham aiinal chkol kalaiin daiin aiinol air
ychol chamaiin amaiin oeeal yckhal aiinal ychol ochkol kalcham alaiis
dchkal aiin otshol ol chal aiinol chkolal airal aiin oshtal kal
yaiin amair chtor aiin yshor daiin chtor air qochy chal
daimal dchfor dair talal daiin oshar anar ain amair chkolal
ychar yeealal al daiin dair okshar ochkol al qochkam
kalaiin kamal torair amaiin aiin tal
chtalol al chalol shky
kokair chal qokcheedy pychalol ain pol tychalol al shchyol air
aiiin dain chalchal qotcheedy ychal olychal char chal al kcheedy
okairal ytaiin ytchol dain char dain chol chal ychalol
chal chal air qokcheedyy ysholar chor qokcheedyal chy ytckheedy cheed ain chardan
otairal ochy chy qokcheedyal saiin tshor qotckheedy chor tcthshdy dair
char chol chardain char dan dain air olyshor char ycham
ykardan ychaloly qotchedy dar ar ochar olychal qotctheedy shol cthchedy
qotcheedyal chy aiin chol ol dol dair air dairal al
otain airal alalk chaldaiin dol ykaiin ychar
chalcthol ochal ychar cho aiinol aiiin
chor ochor ychal oly
kedy choral ocphor chpar
chkol otchy tcho ochkar
chtar chol okchor or qotchy
oshtal kcthy yckhol chkar chy qokchy
ortchy talcthy chor yshor chtam
tarchol chykchy chtar tamyshor chky
talcthy kcho yshtar dar ar karchy
chal chtar chy kchy dal tarchol
tamyshor chokar chychy dal tardar chy chychy
chtol chochky ar chy cheey ycho chtam
dalardar qotcthar ysho ochkol qoshtal kchychy
chotar chor chol chor kchy chy chkar
chkor chychkar oeetol qokckho chto chor ychkol
ortchy chotchol ochor ochal chy
yckholar chykcho chy chol okeey cholar
pchpeear chor chy kcho ychar cheey
chol ol chteear yshar chy yshar chochy
ochol chey chteeol ocho chteeal cheey chorchy
chol chor chkeey char ychteear chkeeor cholol om
chkeey teear ar choychar ar cheeo chkeeor ychteearom
ocheey ochteear ychar qocho arar chor chosheey
ochor yshol ochteear ychol qocheey choychar cheeal chor
cholol cho ochor chor qocho
ochkeear cheol oeeol chkeeor
ocheeo chor chteear cholchom
chkeeeor ochkeey chor or
chteor chal al qocheeychoy
chalal cholor qochoam
peeal cheedyol chy chol pchal sais chear ar qokchdy kchdy
cho daiin chal chychol dain chol ochol cheam
chodaiin char ydaiin char cheeol chychol
ochy cho arkchdy cheeolol chol cheeol chol ocho
dais ochar cheedy qochy cheear cheearar cheeal
daiin cheear chteedy daisar cheeor or dain
yckhal cheor chalchal al cheeo chal ychteedy chy
cholchol dair chalol al cholshy chodaiin ocheeal chol qockham
pychpar daiin ain chpeear chal opchy pchy
yshtar chkeeor ail daiiir chteear ainar chal ykshy cho chol
ychtor qokshy chochol ocho chalchal aiinol ychtar chkeeol
chor oshtal torkshy chteeo chteeal kcho cho
ychtar otshy chy qoshtar cham
ochkeeor torkshy okcho otcho
tchtar shtal kaiiin ochkol
or kshy okcho qochtar chyeeol
ychfeeor dain okchor qoshtal qotcho
ytcho ychol chol oshkar daiiin tchotal
yais otchy daiin kshy ochkar
oais shkol ol chkeeal
oshy yaiin kolol karshy
ochkeeoror aiinal tarchag
kchy cheedy olar
ochy chedy cho olor cholar ocheedy
olchy ytolar sholor oshchdy
olarolar ykorol chochy oshy
schochky olarolar ykalor ol arolar chysho cheedy qocheedy
chochy ykolol yckhal yechdy cholar olal cholar ockhedy
oshy char ar chor ytoror chy shchdy chdy
osheedy okolor sholar ochy qokalor al darar ar chochy
cheedy chorytor olytol cholor ochy shyar chom
pshpeedy shyo pchol shchy opshar kshor olokol
oshkeedy shyar cholchol shcheo ykchar shol ol okom
sho oshkeedy qotshar qokshar tchol shkchdy shcho
yshor shtchdy tcheo chor shcheoar shyal chor
oshkeedyshy chor shokeedy cholchol oshtchdy shkeedyar
ychteedy shtchdy chol chol shcham
tshar chkeedy cheeedy chol shchal shy
oshor qoshor ychor teedy yckhshedy shchor
shy shkshdy kshdy otchal shcheeo chor
ochteedy osho shchol
ykshol ochkeedy ycthchedy chor tcheo
qotchal yshtchdy chol tsham
qokchol ol
kaiin pshar aiir qofeeal paim
air aiin shol sharaiir keealaim
aiinar ar shkol keealaim aiir cheeol an aiin air
kolaim ol char keealaim sholaiir cheeor
oan aiin chal aiiram
kal kolaim olchar chor kar olol cheedy peedy
aiiin olaiin teealaim oaiin olor charaim teeal al ol aiin ocham
shy oshar charaiiin arshkol cheeorol aimal aiin ochal
arshkol aiinal qotshal qoan aiin cheeeal ol shy daim cheeol daiin
shy cho yaiin oaiin kolaim ochal chedy ol aim aiin aiin
aimal okeear qoaiin air dair air oshol kolaim ol chol
aiinal air aiin oain cheeal oaiinol ocheeor aiir qotchy cholol
dpshpal al chedy ainal shtar char shpaiinal cheeol ol
shal al kaiinal cheedy olcheeol ol okeeol chedyam
cheedy aiinol shtal chedy edy charal shtairal cheeolchedy
shol cheear shol shol chedyar aiinol kaiinal aiinom
shor olcheeol airol shkainol ol shko ocheedy
cheedy olsheey shty shor qokeeom
oteedy olcheey ol shkaiinar shol aiinolaiin
yteear tchdy olcheear shkaiinal qoteear ol cheeol
aiirol olshchal alaiinal ockhshdy qoteedy ocheedy
olcheeol alaiinor shkairol ochshdy ainar shtar
shky aiirolol okeeog
saiinor cheedyam olsheeol sholar
cheey cheedyol yteeshdy saiinom
qoteeshdy olsheeal tyshor shal
okeedy teedy kainol talchedy cheeor
ockhchdy ckhchdy oshor
kchol cfhchdyor qopeedy odaiin shcheyol tchshdy ychol kaim aim
ydaiin ychor daim an qokeedy okshdy chal cholchtol ychor aiin qodaiin chshdyol
aiin osain dain ckhcthdyol cheedy ochshdy ochol chkshdy fshdy dain odan
cheedy qochol oeechdy chol chtol yshal air ydol shcheeoal daiinol
chcthdy chol chtol chckhdy chol dan ycthal qodaiin daiin qochom
ydaiinor or okchdy ochtol ychol ckhshdy
kchdy char qopeedyol yfeedy chkeedy chdykal chal chpeedy
chkain qokchdyol shdan oror ochshdy chcthdy qochol oshdy
qodain chckhdy daiin dan daim aim chtedy chalchal keedyol ckheedy daiin
daiiin qodan tolychol ol chcthdy shcheoar chkaiin ckhshdy ckhshdyol qoshdy
dshdaiin qodaiir qochor ckhshdyol dainol chtaiir qoshol daiin tchol shcheeyor
chol saiin chtaiirol tolychol chal dain cheedyol chalchal air shdaiin
oaiin aiin chor aiinol shdanor chtshdy ckhchdy
pchal chal ychol cham
ocham chalchal ocham tchar am
qocham ochar chtal al chor chaly chamol chor ychar amag
ychol talal qochol ol chy kchar shal
ocham chalshy chal chol tal qocham cham
ychor yckhal chal shy ycholal
pain al char ar chol aiin qockhol chedyor shpor chfom
octhal dain yshal chkar qochol chor cho qochol
chalchal chol oshal sho oshar chal ycharol chalchal ycham
chal qocham odain qochal shal ochor osharal sho cholaiin amol dainam
char ycham ochy ydaiiin qochalal al shtal oshar chalshy
qochal ychoral ydain ychoral cholsho shoaiin chal cholsham
kair oshar chal ocholol pchal chkag
ochol ychol chkag kag ochol ol char
qochol dair air qoshar cholol sholal chtam
ain yshal chtar ar ycholol chtam chol
dail chol chkal shom
ychol ol cho chtar arychol daiin
ykochtar ar chtal olol aim
chkar daiin chol ychom
pocham kalshom chdychdy cho shpalchdy
ochal kardaiin tar chtamol qoshar saiil chkagal shor yshol
chol ol daiinol chky ol shol
qochol chtol daim aiil
ochar chy daim
ykal chtar chtol sholom
ychy ochal chky artamom
oainal al chty chtolshol ol oshom
char daiin daiil tarar ain aim
ychky aiin ytol
cholchol dol chty
fair olchky chdyar falaiiin ochty dar chfaim
ychtar oshty shty chdyor chtar qochty
dartaim qochtar chdyaral yshtor tychtar alain olcheto
odar aiin shkar ar dal ychkol qoshty
okarar tarty tortar alaiin chdyom
ardal chty shtal
koshol dar taim kair tolal
saiiin aiiin tyshtal tyshty alaiin
dtyshtal sor osholar shkal al
ochtaimar chtar chto chdyalol al chdyol shkal dal
qodar aiiin ochky oshtal olar
ochty chty oshty shtol
yshtal al aiin chto karar chdyoram
daiiin tolty chdyal tyshtal olartal tyshtal
tyshtol ol tolty kalal al
tychtar ololty tyty airolal ol shtar
par karol aiin ain par doyeeal chorchar sheeo chedyom
aiiin aror ain cheedyar ar sheeochedy eeochedy cholshol shchy ainar char ary
ainar charary otchy cheedyal ainar chor char aiin
shchyar ararol aiin cholchor aiiinol dain ain aiin qotchy
oteeo arar aro
kshal daiin ain shcthedy shar chy ar chkar dan
ail shcheedy cheedy oteeor shal shalshal qotchor
dchalary chor oteeoar cheeor or daiin aim
ylshcheedy shtaiin ykeor chor char sheeal cheey shalshal shcthor
dor shalchol ary aiin ailatil shtaiin chalshom
dchol sar chom
fchdy chdy cheedy sholor shpcheedy dshal cheedyal shkalckhdy al
oshkcheedy ochdy shtcheedyal chedy sholol deeal chal dchy cheedyshom
oshkalckhdy alal cheedyol shkcheedyd kcheedyd ochedy shol sharam
oshkcheedy ychdy shor sholar ckhedy shol dchal sharal
oshdy oshedy cheeal shol sheedy shol shar ar shol shol shtolckhdy shol cheedyshol
yshy shy shkcheedy shal sharal dsho sho cheedyd shkolckhdy
oeedy ochdy ochdy cheeal shol cheedy sholshol chedyd shtsho sharar
shar cheedyd chedyshol shorol or osheedy chedyd shar ychy shtolekedy
yeedy ochdy deeol osho sho oshy qosheedy ychedyd cheedy shar
chy dchal ochy qoshedy chkchal cheedyor chaldchy shoshy qoksheedy shor oshtolekedy sham
ockhdy chdyol qoshy shol shal cheedyol sheedy
shkalckhdy cheedys shar shor shalal shchdy arshol ochal oeeedy
shtcheedy chdyar sheedy shalshar sholshol shkcheedyal okshy dshor cheedyo ksheedy
oshedy okshal cheedyol dchol shpckhchdy qosheedy ar shol ockhdychdy
qoshdy shoshy yshy cheealol al cheedyd
pchpeeed oshol sheam o cheed otor sharar oshedyal dalal okeeo
cheeedyd shtalkchdy shar qochar qoshy yshchdy shoshky chedys chol cheedydal shy
ykeedyd yteam ochdy shoral okchy yshar okshal schar shar ychdy
ychedy cheedyd shy shar octhdy ykeam keam ochy shtcheedy cheeoal
dchalar al chal oteedys cheedyd chedyd sheedy sholshar shkalckhdy
sholshtol oshchdy shchdy sholshol ysheedy oshy shy schor shkalckhdy ochdyol
chedy edy shal dcthar ychdy chedyd ysharal shtsho tshy shtolckhd
okeedy cheedydchedy cheear okeedys ychedy chedy cheeal shal oshtsho
ykedyd shoshy oeedy yshtsho sholol okeedy ckhchdy ochy
qochdy osho ycharol okchdy tcho cho chedy
kokaiin okaiin shchdy chdy ychtshol shpol yshpepeo
yshycheeal shkol ol qochdy chdy qoshy shal sheedyol shalchal shtcthchdy char ar
ochdychdy sharshor shoshy oshy dchy cho sheeal cheedy osheedy
char ar chochedy cheal yctho okeedy shol shol qoshchdy shor dcthor shchdy chy
oshchdy chedyd shyal shol sholshol schar qosheedyy dchol oshtsho shyshol
shkaltchedy qochdy shdy shol okeey chkeed shchdy shal shoshy shol shom
oshtsho shol cheedyd deey shor yshtshoshol choral sholshkol shkolcthdy
shar yshor shckhdy oshal oshtcheedy qokchdy oshedy shalchy
ocho chdyal chedyd sheeol yshtchdy oteedys shy
osho chedyd cheedys okshalar sheo ychedy otchy ochedyd chor
ocheed qoeedy otchyochedy pchyochedy ochalal shycho sham
ykeedys shol shol cheedyol oshal sholshal ol
ychd cheedy kshal cheedys qocheedy shal chy otedys ychal chedydcheedy
qoshy shees cheedy shkolchdy shtckheedy osho oshal oeey dchom
dal sholar otchdy chdyar ar yshycheeal shar sholshol kolckhdy
oshees cheedychol ykeag dcthar cheeal shtar dchalsham
tshtcheedy cheag shdaiir air scphal al keor char shtchdy
chal al shksheedy shdaiin dair shtchedy aiin dcthol shtckhchdy cheol shkchdy aleor aiin
oshtchdy dair shkchdy chy saiir alear shsaiin char shtchdy
dchar ar chy ain chor shdain shtchdyar shsain shtchdy chysaiir shtcthchdy shtchdy
olaiin shkcheedy aiiin shtckheedy tckheedy shsaiir saiin archy ar shtckhchdy
yshtckhchdy shdaiin cheor shdaiin daiin cho shsaiis dckhal ar chy cheeal cho
schysaiir aiin archy shkchdy shdaiin dar ckhalal shsain saiin shtshdy
oshtchedy shkcheeedy ar chy ckholol chor or daiin chy shkchdy dchom
chdar chal archy aiin shtshdy scthor aleor ckharol
arar shteedy cheedy ar chy archy chol chdaiin archol ochy
oar chy alal chdaiin char chyol ckhol otaiin shar shtchedy shtchdyar
chkchar chy shdaiin chsaiin shkcheedy chyalal chdaiinar chysaiin tchdyar ar
ychar ar sckhal aiin ar chy scthal al shtetechdy daim
shkcthdy shtaiin alal chosair dckhor or daiinar shdair chko ky yshtchdy shtchdy
sain ar chalar chtchdy dckhy archo ar dy cho archy daiin sain
ycho ar chy chyarchy chol chsain dchor ckholor dckham
daiin air alor oshkchdy chyarchy shtched shtchdyar oshsaiir char oshor
ochyar chdckhor shtcheeedy tcheeedy dcthor or alar shdair chochy qocho
sckhy archalar choror chochy aiin olain cho oshtckhchdy ar
oralar aiin chol ar chol ochsaiin dchar daiin ckhorar oeedaiir
cheeedyor ckhal al archdyar dckhal al chosain dctham
ar chy yshdaiin
kolchdy aiir charan shorkor shar kedy chor sholal
chyar chy chyar aiinar shkshdyol cho cthor cholchol archy shkcheeedy aiin cholar
ar shkchdy daiin chkckhdy choarchy ckhcheedy ckhor aiin chol ychar
char ydckham cthdaiin shtchdy chol yckhor chochy oshy shsaiin shtckhchdy qoshor chorom
chdy daiin shkcheeedyar shkchdy chsaiin shkcthed kcthed qoshdaiin oshtcthchdy shkchdy olan
ockhyal dair chsaiin qoshdaiin schol ar shtchdy
fair ain chkeeom shorkedy chpol tedy edy archar saiin cheedyom
darchy daiir charor shtckheedy tctheedy chykchdy ckhor ocho ar chy
air shkckhdy ckhctheedy dar chy chyar chy olol char chdcthom
yshkchdy aiin char ar yshsaiiir cho shkcheedy chsaiin chtchdy shtcthchdy
daiin shkshedy kshedy shksheedy
kol shtchdy ail taiin cho shpalchdy shcheedyd shkal alal chpeeam
ychkchal aiin ochy chkshdy oshy archy chkaiin aiin ailaiin qoshdaiin
sckhyar archdyol ocho choly ol chor cholchol om
ain chysaiir daiis shtckhchdy scthy chedy edy al ar
dain shtshdys aiir shkchdy kchdy olchor chdyol char chor
ychal ain al shtckheedy odar ykair
focheedy shkckheed chal cheedyal ochpag char shpeedyshy
oshchdy qocheedy shkckheedal octhar cheedyol cho cheedyol qocheedy
yteedyor qockhchdy chalchtal chedy shkag
kokcheam cheedyal oshor chpedy archor shky
ar chor qoshchdy qocheedyal qocthar qocthchedy chy
ocheedy kckheed ckhchd qoctho archal cheedy
faiin ckho pchypchy shal shal char kshar kocheedy ocheedy
ochar ar chy pchy shal chol aiil ckhokchy qocheedy
oshchdy chor chy pchy chytcho qoshedy cho shol chol qosheedy
chorchy char otcheedy ockhchedy ckhchedy kchy air char qochar archy am
aiiir chychy chol oshedy ckhchdy chedy cho sholchom
chor shalchar chor otsheedy ochol charshar chal al
chorchy qoeeedy chy
tytcheol ol pair chorchar or qocheedy cheedyol choram
ochor shalchol cho chor chol chor shedy shalchar al cho
ochor chy yckheeedy chor chy tsheedy choal ckhshedy shol chy
amarchy shor or chy pchy cho qochol shedyal olair
aiilkchy chor yeear kchy aiilkchy iilkshy ochy shal char chalchy chy
sckhctheedy chy oshor ochy chkol ol oshal chochy
paiis ytcheolol char chor char shchdy chdyalol al cholom
chor char aiin ockhol chy cho shchdyal olair chol char
oain chyshal sholchar ychedy ckhy chol kchsheedy chor chy chyshol choal
oeear chol kcho sheedy chal sheedy aiil
paiis paiin choshy chedy ychtol yshcthedy chpedy kchar tshdy
chol chkol shor chochy char ychkor oshchdy cholchol sheedy ckhokchey chorchar shalsham
kshyochy chy ochol chy qocthedy oshor sholcthol ol ochedy
podlchpol chorchol ky scthcthchedy qocphchedy qoshor otchol chor chkar dair shalcheom
chalchor chol chy pchy chorchar or cheedy ochy sholchar qocheedy
yshol ol cholchkol chdyal chol ol shaleeo ckhchedy dair daiis
yalchal sholchor chy sholchal ol sheedy qocheedy qokshor cholchol otsheedyol
shal eeo sholchal chor chy chy tchckhedy chtar chorchol
oshal ochol ytchdy char chol cho ockhshdy sholcthar aiisaiin saiin aiin cho
chy chol sheedy oekeeedy chorchy aiin chal shol cthol
okolaiil shalshal ychor chalchal char aiiin shal aiil kchy shchdy
shchdy chol cho chal shol char chorchar shchdy chor
ychor or shalshol ocho shedy ckhshdy aiiinal chdyalal
okalshol cheedy chochy aiin shalshal chdyol chol ychar chty
ysheo shol kolshor shol daiil
fcho taiil chkal oshal al kaiiinor chpal cphy oleeol
cthar ol eeol aiilaiil chy aiilaiil iilaiil olckhor ainam
chky ocho ockhar oltshal chyaiil aiilail iilain oleear ckhor oleey
ochal al qocho aiinol olshar aiilaiin ailol ochy olshol shal al
daiir osho aiilakiil yshy olshor
tchal oshalal py ysho chpor qoshal qochpy ocho chol
olchy ctharol ar shal yshyol yctho ocho sham
cthyol aiiinoral cthar oeear yshyol aiilar ychar ar
pchor paiir shalyshy kcheeor kaiiinor ychfar ol ckhor
aiin aiilain kiil ol eear ainol ainar shalshal al oleeey
qocho aiilaiil oleeal chy ochol ctharar olchar ol ckhom
chko qockhar shalychar ctharol ol ckhor yctho kiil qoshal aiinol
olckhor air cholchol ol chkal ol char
kchdy chor chpedy chteedy feedy dckhar chees olchar okeol
chtedy tedy ochdy chkeedy ol char oteeal chees chkeedy
chol oshdy chy ykees chees chkedy cheeol cheedy oleear otees chdychor chorkedy
char chkeedy chkchedy ochteedy chor cheol cheedyol chtedy chol cheed ol
pshol cheey chpshdy ochpor
shal ochkshdy ochkshdy
folchdy shor fchol chopedy
okeey sholshtol shol
sho char cheeo
pal aiiin cheey shpolchdy
dsholshkol shkcthdy
okeeo sho aiir
pqopeeol cheeom
okchey shol kshdy
yshol
popchy kaiiin shkckhdy
qokeeo sholeetar ochol chal
koshkal sholeety
qoshol shochar
tcheedy cheedy ar char
shkcthdyol oshdy shkckhdy
teoral shol oshom
yshkcthdy oteey ochol
tqotchy qokchy
chkeeo qokchy shkcthdy
osholchety olshor ykeeom
oteedy cheedy
yshtor ochdy shkcthdy
keeom oteey oshkar sholchky
pcheal shol ykeedy
ockhar sholshol otchdy
okeedy qokshom
koshkan yshar sho
ol shor torochdy
ykear teeol
tchy
pchor teey cheeol ypeedyol shkckhdy chkeeol chalchkal shdyor sholshol cheedy taiin osho
kcthdyol shkeedy ockhol shor shy otchal shor torochdy yeekor or qokcthor
shoshar oeetshdy oshar ykshol ychtar oshdy otshdy cheeal ochtal chol shkckhdy oshol yteeal
par ychor faiin chdyal chorchar cheeal ykaiin
ocheeal daiin daiinal arychor
tair aiin cheedy
daiiin chedy air
poshdcphal paiiin aiiin dair
ain qoshdckhal daiin dair
pcheedy saiin aiin
chor char aiin okeedy saim
pchor daiin aiir chyoshdy chy kchy podaiin cheedy kchy
okochy chal chychy cho okeedy odair char daiin chochy
okeedy ydaiin aiin chky chol shkaiin ocham
ysair qokeedy
air
qotchedy
qotcheedy
kaiinar qotcthedy kcheedy opcheedy shtalchdy cpheeol ychal ain shal
airor aiinar ctheear aiinor ctheeolal ctheeolal shol oshtalchdy
yairor ctheeol aiinar shtalchdyol otctheedy oshtalchdy shom
tcthedy aiinor ctheealal sholoshtal otcheedy tsheedy ckhshy shar
tchedy aiin daiinor otctheedyal
pshal air shpor chdy kal qokshdy ory chkedy air oleeol kshal al shfom ychog
sho alshfom korchdy chdyal shalal shtor qochog chtedy ol eeol oshal shtor yckhog chtchedy qochog
shor qokchdy pchdy komychog sharal yshog kshdy shtor korchdy chkeedy shtam
or chkeedy shtol
koshy qotshdy porchdy shtar
chteedy dair oeey shko
shkal shalair shy
popcheam sholaiin chey shal pal shol chpchedy kchedy
ykcheol tcheeam ochkchedy ychkchedy chkchedy shalal chedy shol cheedy
sholshol cheear sholshkol okeeam shol aiin alshol cheeal sho
cheear shar shalshkol cheeor qokeeam sho oteeam air alchol
ysharaiin okeeam keear chkchedyshal shol aiin chkchedy oteeal
kan ysholaiin cfheeol shar poshar shtolchdy kchdyar chkedy cheedy opsham
ar ar oshalaiiin yshol aiin oshar ychar ochdyar ar cholaiin
oshkolchdy shal ycholaiiin shtolchdyar chdyal oshary chdyor shal yshom
ysharar ychar oeealaiiin chedy sharar cheed chtedy
peeedy sholol fychar oeeal aiiin alteeol pychar yfaiin ochkaiin chpedy
qochar qochkaiin yshor oshkaiin ychal qochkaiin shorol ychtedy yshkaiiin
ykaiin qochal chteedy qoshor yshor ychal qoshtaiin shol oshol chkan
qochor shol shol yshor chkedy ytaiin yckhor yshor
qokaiin ockhar chkaiin oshol shor al teeol taiin
qoshor or aiin chkeedy cheedy oshkaiinal chkedy shtaiin
yckhal oshkaiinal chtedy yeeol ol ychkais shtaim
oshtaiin qoshtail shtain yeear aiir chteedy
yckhol chtan qoeear ar shar qochkain
oshkaiinal chkeedy kchor chteedy qochkaiin chtaiin
qochkair chkaiin keedy chkaiin daiir
shor qochor chkaiin chkaiinol yshkaiin yckhoror
ykaiin qoshtaiin ochar arshar chtaiin qochal shkaiin
okaiin tshol aiin chkedy qochor
kaiinar qoeol shy oshar chpol ytaiin
oairar ar oshy shy daiinol chtal oshom
oaiinal daiin ochor yailar ykain qoshar shor qoshy
oaiinol qoailar qoaiinal qoairar ar qoshal oshor ykaiin daim
oainar sho aiinal al ochar dairal qochar ychol chkol
daiinor yshol dain qochar yaiiral ochory qoaiinalar
qoainar airor qokaiin shol ychol qoairol arqoshal shol
shal al qochy oeor oshy shor ochol
aiinor alqochy ychor qoshar shy ycholol qokaiin shar
qoaiinal dain aiiralochor al shar qoaiinor ychor otair alqochy
arqoshal ychol shky oshyor cheor airar daiin yairol shar
qokaiin yaiinor taloshom sholshol qosho chkor shoshky sholshol sain shor
sho ycthar yckhal ykaiin chkain oeear aryshal
qoainor chkaiin taiin shor chkainar yshar qoainor shomal yshar ar
shkol ol qoairar daiis oaiinal shkar shal ochy
shoshy daiin atar ochol shalar al qoailal
yaiinor qokaiinol alqochy ochtol arqockhal oshom
qoaiilal ochal atarol oshal qoshol ol aiinal daim
dairor kain shor shor sholshar chtolar qoainol
oaiirol qochal shal oshomar atar shy shoshto oshto
kainar chkaiin daiin yckhal qoshar ar shar
oailar qoaiinar qochor shal al qoshor aiinar okair
akar aiilal oaiinal shol aiinar qoaisal
aiinol shol ol airol ar qoshal
qockhal oshal qoaiinalar dair ar yshal arocthor
ar qoshal qotaiin ykair ychol sho daiinor
pchpar arychar shdaim cholchol palpor al chol chopeedy chalchal cheedyol
yshoshy yshol daiin aiin qochor aiinor ychol akar ykaiin ar
daiinal qoainoral shdaiin daiin ychol qochal yshal qochy ochal shydaiin qotaiin al
qokaiin qokaiinor shor or octhal altaiin aiinal dair oshal daiin ar ychar shal aiinor
shol shol saiin alqoshor daiin qoshom shor qoshom shog
tchar eedy shkor shor yshkeedy shar qoainal chalshol y aim
qotaiin oshal qoshal ochy shal ykchar ainol arochol daiin aim
yaiinor yshol airar qoshol chtal al akol ainal sharar yshar
qochal sharal oaiinor ainar ychal alqoshar daiinar arqoshal
daiin yainol ochol dar daiisal talal al
oaiinol shy chteedy cheedy shol arqoshal ar
daiilal shar ochal year shy chtar
oaroshal ar yainolol otaiin chkor shom
airal qoairar yeear chorar qoaiinar chal qoaiinal
chal shar sharar qockhal otain yshal al
shar ar dair aiinol ol shol
qochor shor yairal al ochar ar qoaiinoly
shtar shol sais ais oaiiral yshol shar qocharol daiirol yshar yshom
qoainol shalochy dair shal qochol yshor chor qoaiinol ol qoainolom
ychoshor oshal char yairol tarshy yshal yckhol sholol shor
kykchdy okair
oaiinol shol
yckhol alosham
olam
daiinol
shor
chkam
fchdy chdy cheeal chfedy aiin shpor or paiiin
ychdy daiiin cheeal chedy chtedy chedy chdyal aiiinor shkor shtal
ochdy qochdy ycheeal chdachdy dachdy chdychdy aiinor or shty yshtam
okeeol ol saiiin aiiin chkeedy chkedy qochdy chdy airor orshty
cheedy toror cheeal al tedy cheeolol achdy aiin chdy daiiin tytag
or cheedyor saiin oraiiin cheear chdyor orshty korshtal oshdy chedy edy shor yckhdy
okeedy ytol chedy aledy shkol cheealol ytedy ochdy cheedy shkal
tytam ochdy cheeal shkor olaiiin sachdy cheedy orol oraiiin
daiin shkolal ol ycheealchd olaiiin ol oraiiin aleedy ain ocheeal shtol
dair oshdy oshkol cheeal orshtar daiir oraiiin shtam
qokeedy teedy chol ololt chtedy ol aiiin qoshkol
pal cheedy aiin olol chorol daiin olkchdy ol ychar ar cheedyol korkshdy
chal ochdy chdy shor chteedy ain oror olkeedy daiin cheeol dan shkol
chal cheey oshdy chkedy cheedy air chkedy orshty aiir chal okshdy dain shkol
skoror shol daiin ain oshkor or shtar olkshdy ol keedy chdychdy an ail cheal am
chteedy ockhdy cheedyal olkshdy ol cheeolol yshkol
kshedy ochpor shkor ochdy chdachdy char ar al qokeedy daldar oeeog oeear
dcheedyor oshkolal ol aledy oshkor qocheeal ol keedy air chteedy cheedy air
skor chedy cheedy aiinor chalar al qokeeol shar chkeedy chkedy cholol otol
cheedyol shtol shty cheey octhdy orshkal shkor chkeedy sair anol
yshkol daiiin tolshty chkeedy chal qoteedy cheedy al eedy shtamor aiin
ykeedy ocheey shkol shkor chkedy teedyain chkedy oshar shtal shtar ychkeedy shkam
dkolor ol ain chdachdy cheedy chkeedy
fchedy dpar daiin chkeedy ksharain
keedydar shold aiinolom
dair chteedy shar
tor cheedy chpor chypedy char ar
daiin aiin oleedy doldar qochkeedy
ychkal chal al chtedy daiiin chteedy
oain qocthchdy dol dar chsachdy chearor
ykalchal dal dar oeedy orshty air
doldy daiin cheeoral oshpor qokeedy oeeol
dol keedy ychkol ol yshtal
oeedyor chal odal am
sain chdy dal qocthchdyol ol ochar
ykeedy orshty torshkor al edy
sachdy cheedy qockhdy kolam
pshpal al daiin chpeedy chor shtal cholam charar cheey aiin aiiinol om
cheeo eeo aiiinor talal al chal shtal chkeedy aiil char choral aiiinam
aiilchar aldaiin shkar ar chteedy cheey ainal chkeedyor cheear oshtal alor omaiiin aiinam
chaly al shal al char dain chkeedy shkor chalol al cheeo ochal chkeear
charor yshtal dair tolam al daiin shtalchol oshtal chol cheear aiin ochteedy chteedy
air shtalchol aly chalar al chalor aiinamom ychol chalchal al chkedy al daiin
cholal ycholchal shol shteedy airal omom shkor chteedy chalshal ain ykeear alchal omom ochar aiinam
dain shtal aiiinoral or ainor or cheeol chteedy cheear ar chorol cheearal
aiiinary choral chtal chkeedy cheedy cheear ochalol chkeedy yshal chor or ochteedy aiinamar shtom
karar chtedy dair aiiinor ochteedyaiinam ochkeedy chkedyar cheeol ainalor ockhalol okaiin ofeear aiiinor
chal chalal al cheol aiinamar aiin aiiinar chkshdy chtor charal aiinamol chal chkeedy
daiin air choralal ochkeedy chteedy cheedy daiin aiiinamor cheeal chtshedy chkoral
chol charol tedydair chtol air oshtal cheolar aiin chtol chkeedyal al al
okeedyor or chkal chtorar olamal chteedy aiiinalol chal cheey chal chol
yaiiinar airalal talal cheeor chkedy chteedyaiiin oteey chteedy chteedy cheedy char am
yanar qoteey sain daiin orainor char qochteedy aiin chteedyaiinam ychol aiiinor okaiin
char aiiinar alsair ainal cheeyal talkeedy yshol alalt yaiiinaral ochkeedy chteedy talkeedy yshar
ochkal al ochkeedy shkedy chteedy olol aiinalar aiiinal chalchol al sair qoshkchdy
oaiin cholor aiiinol chardain aiiinar ochal chkckhdy chkeedy aiiinorol chealol charol ar altshedy airom
ochkar ockheedy al daiin chteedy ain chkeedy ainal chtshdy yaiiinar ochol aiiinar chkeedy chal
chkeedy chtedy qokaiin okaiin cheey eear chy yckhalal cheey ysholchar aiiinal aldaiin alsaim
oteeor ainalal daiiin aiiinal dainor chal anal qoshtal chol aiiinar qoaiiinar ar aiiinol cheearocham
aiiinol char oshkeedy cheeol aiiinamor yaiiinar chkeedyol aiin cheeyal aiiinal alcheol aiiinol
ykeeol aiiinol aiinol shtalchol oranol or shteedy chtar dair air shtar ockhchdy aiiinol ockhorom
daiinor okaiinar chkeedy aiinol kedy cheey aiinolal cheeol chkeey cheear chteedy qockhalol ychar chkeedy choly ol
saiiinolaiin aiinaly al yaiiinaral daiinol shteedy oshtchedy daiiinam aiiinam qockhalol chkeedy daim
shkal cholchal ysharal ochtor or daiiinol cheearar chteeedyol keedyal ochtal daiinar aldaiin
shtar ytaly daral aiinal chory aiiror chalal aiinol ol oteeor oteear ockheedy chteeo orairol alkshedy
shkaiin daiin chteedy shalal okair chal
kchy cholchal ain yshtalchdy aiin opchpy daiiinar peeom aiinoror ainam
shal ochar chal al daiin shky chteedyaiiin keedyal aiiinar aiiinalar cheor amar yaiiinar
cheeoar ykair ainal al chkeedy chalchkal al chteedy tchdy chkeedy qochkeedy ychol chtcthdy
okalar yshkar aiiinoral daiin chkal cheeo chalanal chalal cheolar charar ar chkedy
ochar chal qokair cheor yaiiinar chor qochalol chkeedy ocheeal am
koshedy chpedy chpeedy y chpal taiin chpeedy shpol korkshdy air daiin ofaiin
cheeo tarytal ar okaiinor cho kalchal chkolor chor talchol korteedy ainamaiinor odaiinar qokchor
yal keedy cheear ar ychkol oshar ain shkchdy oshkor or
cheeal yakar aiiinar daiil dain or ainor cheeo cho yshalar chkchdy
oteeorainal qokeeor choralaiiin dain chor cheear chkeedyal aiiinalol aiiinar chteedyal
dlshtar ykolol sair saiin oaiiinol aldaiin chor chteedy choral cholchkol anal amom
tedy aiiinol aiir cheeor chal qokaiin danal chkeedy
faiir amam aiinal aiir aiinaror sholshol al keedy cheeeol airar shkchdy
aiinarol chteedy cheey chtorar dain charalaiin keedyor okshy ochkedy
yeeal cheeyor chtchdy shpol ochteedy airar ar airaral shkoral chtshdyor oaiiinam
qochalol kchdy chkol ainol cholchol chteedyal arairar ar aiiinar chtshdy kshdy
cheear okal aiiinor sholshol ychar ochteedy aiinar ar shalar am
oshal chtedy daiin air air ainarar
kshkedy kedy dair alolol dol cphdyald cpho chkeedy qokchedy
doldol shtedy dairalol al olol daiin cthy shtchdy tchdy ckhdyold
dal ckhar ckhdyal okair kedyedy odaiin olar shkedy shkchdy
ckhockhy oshkchdy airal chteedy chteedy chdaiin chkeedy tchdyol otchedy ckhdyol chkaiin
cthocthy daldar dairal ykair chkaiinol daiin shtchdy chdachdy alarol ckhdyam
oldol ol ckhal chkairar chedy chkeedy dyal chdaiir saiir
ychkeedy chkedy shkeedy shtshdy kairar kchdyar shtchedy saiinaly tchedyol ol ckhdyam
yshtedy alolor qotchedy tchedy cheedyol shkeedy cholol shkeedy saiinol chtaiin chdachdy
odaiinol oly shteedy ckhor ochedy dairalol ochkeedy
kocheam ocheam alar shpeedy chpeedy toeeal kchdy sain airor dan
olal kairar qoshtedy olololol dyam oshkeedy shkeedy dyol dyol om
shtaiin cheedy chteedy sal ychkedy airal chdair dair odaiinal dyo daldy
oshkedy alaral chkchdy shkchdy teedy eedy ocholol shtchdy dairar qotchedy tchedy
shtedy qocheam oshkeedy ykairol qochedy chkeedy shkedy ckhalckhal chkaiin chkaim
dalckhar daiinol daiin air oshkedy
pochpor shpedyal ochtchdy daiinar chkeedy daiin chkeedy shkeedychom
ochteedy daiiin aiiin ykairal osheedy sheedy aiin shol keedy chol
dal dar doldar yteedy ochkeedy yeeedy shkeedyol sholor om
chted okedy chedy aloror oshteedy ocheedy sainal shkeedy dyam dyal ckhdyol
osholar qoeeal alalar tshor or chkairal chtshedy shkeedy ckhdyol ochtaiin
ochteedy dain aiinol shkeedy aiinor ocheedys oshkeedy shkeedy qotcheedy tcheedy
oshtaiin kairal ychtor daiin dyol chkeedy al olol shtchdy dair saiiin ckhal
dshkedy shkaiin dain al olol chtaiinal dyol tchdy qocholol
ockhal shtedy aiinol okain chteedy
kqokckhdy chedy dar ar ochkeedy air posheedy chpeedyal aiin ar
ytcholckhar yeeedyol qosheedy shtchedy ochkeedy aiinar chedy chdain omol olom
olokain dain ckhdyol dol dar qoshkeedy qodaiin olor ol qosheed daiin
teeol ol ychkaiin ychkor chkshedy dy qoshkchdy shkaiiin ckhdyo
tchedy cholokain qocheed chkeedy okaiin chkeedy sholom qokchedy aiinol shkedy ckhdyor
shkeedysaiin chtain dair odol oshtaiin shtcheedy oshkedy qoshchdy tchedy chdal cheedy
dairal al shkchdy qoshkedy shkeedyol olckhal olol ol chteedy oshkeedy
dalckhar cheedy cheedy shkair teedy eedy dyar dair chkshdy chteedy
ochteedy qochtchdy dom
pair aiin ychol chtal chpshdy yshom ain chkshedy charar
cholol aiin otchedyckhdy shkar chkeedy osheedyal daiinol shteedy cheedy
ycthar chedy olyteedy ol aiir qoshtchdy
paiin pchdyal chfor chpshdy qopeedy chol olar shfain ain chal paiin
chkaiin ainol daiin air daltchar ochteedy kedyair shol chteedy omol qoksheeedy kaiinol sham
ychkeedy shtckhdy tchdydom ochkeedy airar shtchdydair ychar ar shchdy odol omol
shtedy saiin airalol tordaiin yshtchdy shkeedyar chtsheedy dain dyam chkshdy olar
orkairal dyor ckhdyal ain dal qochkeedy oshteedy air shtchdy
kchkeedy dalpeedy sholshol qochkeeedy choreey chol aiir shdyalor ochkagar
chor eey chteedy cholaiir sholchor chkeedy aiin chal chkeedyal air
oeeol keedyal chkeedyal shol shol shol chor chkshedy shalchal
sholchol chal shol shol aiir ochkeedy daiin aiinal
sho chal sholshal shal chal chkeedy oshteedy chkeedy chol osham
shal chal aiiin shko qoeeol shalchal sholchor chtshedy
olchal sholcthy ychkeedy ain qochkeeedyor chor or sholshol ychal al
chy cholchal sholkchal olckhy ol aiin sholchol ochtshedy
dshol shal char ar yeekeedy ochy chkeeedy qoshteedy shalcham
chkeedyal shol shal shar ar aiin keedyain chteedy ain shalcthor sholshal
qoeekeedy eepeedy shalcthy chy ochal shar aiin chksheedy char
ochor or shalchar al chtedyal ochal shol cthy
ochtshedy shol cthy yshar shkol daiin oeeor aim
yeear cholchor chkeedy chalshal keeedy choror chor eey chychal am
keedyal chol cholcheeol shor shol chor choreey qocham
shy daiin chalchal ysheol osho chol dain
pychpar peedyal shor kedyal alal shol alfeoral ydaiin
oshal dckhar shalchol saiin aiin chteedy
ykolol olol aiin sholchol sholshol chom
ochtar daiir oeeol octheedy chtedy kcho
oshol chkshol ol ockheedy ckhchdy
yshal cham dain olkchal oeear yeeol aiir
aiin sholaiir daiir chkeedyal shtor shaleeom
shkal shol chol tshy sholkchal daiin cholchkeeol ol
ykoror yshkar shydaiin chotedy daiin chkshor ochkchdy chpchdy dsham
ochoror ydaiin ykor keedyal oshal char chor or
oshy dchal sholshol oloeear year chokeedy chalor chor
oshetchdy oshor al sholkchal ochtol qodaiin sholshol tcham
shar shkar shalchy shalchal al chol ol
kair shalchal aiiin cheedy qochepam chepam shdyalar ochol shoralpeedy
cheeedy shkor dchor shar chteedyol chal chal
aiiin olcthy chtshar shal eeom chor shdckhar ar
choror shko qoeeolal cholckhy ckhshdy shol shol qochamor shdyaror ar
cthocthy ykor sholtchal chedy edy olaiin ol ain
chal oloeear chor chtctheedy olol shal eeom daim
cthal ochoror shald chtedyol chalchal oshdckhar chychal daiin
olol shtal chtshol chkeedy cheedy oeear ydaiinor dair kchar ychar daim
choror cholshy ochy shkchdy ol cthy yeeal chalcham
chol shalchal sholcthy shal al shalckhor ain yeetol
shal char
kokchol shy charshal ochor alshpor qocphor kair paiinar ycholochdy shkeedy chal
chol yshkeedy ckhor tshal choral shkeedy aiin char shal aiinar sho
chalshal sho airar ychol shalor aleekal aiin chalchal alshtar ochol
aiinol qoshkeedy cholchol chalckhal qockhol shalshkal shkeedyal shalshal chal alchtor ychol
shkeedy chor chol ol ain qochor shteedy ckhol al eekal shy
aiinor shkchdy ckhy olain aiinal shteedy ailol teedy kchal shal kshor
shol aiinal aiinar ckhal ytchol shkeedy qochol shy ytchar ar airor
cholol airar qoshy aiilar ochar shal shal air olain chal char shtedy
dair shteedy shkeedy chol alchkor al shkeedyol olaiin oshal ckholal ol
qockholal shkeedy shkeedyor
kedy chtar ar shpalcphdy okchdy cheedyal al charshor
yshar shkeedy al shpor shpchdy kchdy ocham
okshdy chkeedy shtcthdy oshkeedy ol aiin qoshkeedy
qochy shkchedy ain yshtcthdy shkeedyal tshar ar
yshalshal shkchdy char air okchdyal keedyor
tarar ckhyol shtchd shal shal keedyor qocharor
ochkeedy tchyar osho shkolchdy olol chartedy ckhol shkchdy
ysho chalchol shol shyshal shkchdyar tshol ol aiinol chol keedy
shalor oshteedy ykshdyol aiinar chal ckhal ycho cho
yckholal ol daiin shkchdyar yshtchdy char chkeedy keedyor chkam
shkchd qockhol shol ochkeedyar shol ol shy qoshyaiil sho
okeedyal chal charshal oshy qokchdy tchdy qoshteedy aiiinol char
oshkalcthdy ckhoar shar chor chor shtchdyom
kair chteedy oshpchd aiinal peedy kaiiin cho teedyor cphaly shol
oshtchdaiin alchkal char shal shtchdyal yshkeedy qocham cthal olaiinom
aiinar yshtchdyar cholol arshar cham shal qoshar shal
yshkeedy aiin chol shkeedy qoshkeedy chkeedy
qochamal chkeedy chol oshal aiilol kchdyal cthal tchdyom chedy daiinam
aiir shkeedy qokchol tchar shtolchdy chdachdy chor dailol
yeeo aiinary chteedy oshtchdal al ckholal shal chtedy
qotchdy shar ar shy shkchdy aiinol chol ol shksheedy
qoeeo alshtor al qoshor chol qochkeedy dain daiinam
sho chalal shor alchtar cholol chtshdy tarar
daiin char oshtchdy shtchdy kchdyar ar tchdyom qoshteedy qoshal
qockhol shoror aiiinol qoeeoal chol oshtolchdy chol kcham chdy
yckhoral or saiin chor or daiinar chalol ychar ar oshkeedy qoshtchdy
oshol ol shkchdy shkolchdyol otchar shteedyar
fofeeom shpchdy archar chorchar okaiin chtaiiinal peedyam
chkaiiinal al chor char daiin cholchal dain
chol chal yteeom chol chorchal qokaiin kaiin
daiin air chorchar or cheeal ochar daiin chkain daim
ytorchar shal shkchdy cheeom chy cholcthor chor cham
ycheal aiinol tchdy chol chal chalckhol al shtchdyar
chdychol shkchdyar orcheeal or chal qotaiin chaltshor daiin
ochol chtaiiinar ochor chtaiin daiinal cholckhol ainol aiinal
dchalchkal chkaiiinol shol char ar chal dair ochol
okalchar shkchdy chorchar chor chal chaldair chorcham daiin
chor qocheal chal chorchal daiin chkaiin chal cholchar shkain kain
dchor char chal tshor air chalchar shar qotaiiin chy
dchalchal chkain cholchal chor char chor kaiiinal dain
ochkain chkain shtckhdy tchdy ochar ar
saiin ychealol chkaiir qotaiin chom
kchdy qokcheal ochom chaldair chalchal cholshor chal
scholchal ol daiis chor chal oshkchdy
ochor or chtaiin taim
oldaiis cholckhor chy ocheeom
ochal oshar kaiiinol aiin cholshom
oarochar ycheal chtaiir orcheeol ychom
schoral or saiin aiin aiin
chal ckhol shtshdy chtaiir cthchal
chal orcheeo shar cho chkain chkal al chkam
ocheeol shtaiin chy taiiinar
tyshtalchdy chpeeal chorar saiinar chky dal pshar kar
ochal char chkaiiinal aiinol chalchal sekeorol arochar chor oshtckhdy chpain aiiin
ykalshol shkain daiin tckhol chal charchor ockheeeal qoshkchdy chomal
oolyshar ytor char air qochar qocheal ocheeol ochal
daiin ykal shol ochkaiir ychol ol tchdyar kchal al
choral aiin shkchdy chokain chalshol daiin qockheeeal dair ain ysheeor
chal al char daiiin ockhol chalshol charchy chal al
saiir chalchol al cholchor ol chdachdy chor chal daiin chalckhol qokcheeal
okolcho orcheear aiinal ochar dair sholchar
chorcham shkchdy chal chal chalshor chtol daiiin
daiinal al cholshar chkal chol shor
sair ain chor aiin chol
ydaiiin otor aiin chor cham
dchar chy oshal aiinar chal
chol ocholchtaiiin ochal chkaiir
dain chalal kcheal chalchal
koshal pain qochkol chal chal shol eety cheedyd
oainol chalchal yshal chy chalchal al chol dain shor or ocham
ychol choldain ol shy qoshkol chal chal shar sholeety
shykol chalshar al ochal aiin qochkor sholchtol ochal chor olshy
oshor qocham sholeepol chychal shal kolchal olshy chor or qocham octhol
ochol shar qoshor or ainol chol ol shalshal char sholcheety
ochal dainor ychal oshy ochy chal chalchal kolchal chom
saiinar chychal ockhar yshal ol shy chalchal shareety orqochag
ychol qochal ycham chalchal ar chy shareety yshkor ol chal
qochol shareety qochol aiinor chol oshal qotshom
qoshor chedyd chal chal chor daiin shalshkal oshy ochol chol
qochy cholar ochal kolchal chalckhal olshy oshar shykol
cheedyd chol yshol ychtol ol chy chol ochal
chor shol shareeky oshal qochkar chalchal kolchal choldaiin
dchochor chorar cheedyd shar eeky ochol cho sho qoshal
ochy ochyal chal chal okchy cholchol cho chal chy qoshkom
oshal chalchal qocholar dain tchar chor shal shal chalchy sholchy
ochal yeeol sho ochor chychol ol chol chol ysholy
qochal ol shy shol chalchtal chychor chomol
pedy ychal orainol farfeedy ar qokcheedy kcheedy yshpom dalchdy
scharchor chor ychol ol aiinor chol oshol ol
ykcheedy oshar kolchal ol ycthar kcheedy cho chol ochal orqocham
airol shor shyshol octhor chol shtain alchol yshar shom
shar eety cho yshol ol chy shol chychol ol
shalshal shareety cho cholchol shalchy olchol qoshal chol
ychol ochaldain chalchy olaiinor char qochar cho chorol ochol
sholshol chor chedyd edyd shkal charchor shar eety olcthal oshar dalshdy
qockhol shareety ochtol ochor cholchkol ol sholchky qotshol chol qokchom
qoshor olchy chyshol qochol ar feedy qoshal shalchy shol eety cholchkol
ychol cheedyd qochtol shalchy aiirol yckhar char dalkom shor shkom
ycho ainol yshal yshol yshal qoshol sholshty ol qocthar
chol ocho cheedys ainol char qochy
kchdy ochocheedy kaiin shor air ocphar dainor chor chy
ychar ycthar ochy aiinor daiinal chorchy chol ol air
air octhal airol qocthar ar daiin qocphar chor or aiinor
qochar octhar ar char ar aiiinar ar aiinol chal chorchy chy
ockhar chorchy qocphar cho dairor octhar qoeear chor chy daiinor or airar ainar
orairar or chychor ainor shal al chol ol saiin
pedyal ycthar chorchor al shpor kolckhdy ail cheedy chorchar or
daiinor ochor oshar chal oshor or dain qocthy chalshar
aiin ainar orchar saiinol shalal ainor chal qokchy char
dator oraiinor qoshar char ycthar ockharor dainor otchar
chdachdy or aiinor chorchy or cholol ockharor ar aiinor
qoctharar ochar ar ochar daiin daiinam
fshfal ailail orairar chdychdy shorar yshal al yckharor tedy
qotshol yeteol qoshar chal daty saiin charar ar air kchy
qoshor araiinor octhalol chkaiin cthalair al chal chor aiinar ockhar dair
aiin daiin aiin chor shol aiinol ychar qocthol arair
alyckhar chal sair oeeor cho aty qocthar archar ainal or aiinor
qocthar al yckhar yshar ar shtaiinam ycthol oeear chol cheear
daiinal oraiinal or chal shar ochal ykaiinam yshar aiiinor cham
yedyor aiinal aiin chalkchy shkal qochal daiiinam ochom
kaiin qokchal chol cheedy dar pan chpaiin cham
chal qocthar daiinaloraiin dair aiiin qokckhar qockhy qokchal aiin
or airar chkain ockhar shor ochol chor aiinal cthy chalkshy chorchol
kchychar saiinar ardaiin kchal daiin aiinar ytcharor chom
yeear shor daiinal ychar kchal ar oshal cho
pchpedy chfainar chy opeor chpedy keedyair shdaiin sharar
oardaiiin okaiin chol shar yckhol aiinor shar ainoral akar cho
ar daiin chdachkdy sholal arochar chor qochar chkam araim
ychar ochy char daiinalor shkalal qocthar ockhar ocholor ol
qoshey ychol cthar qokcthol om
keedyal daiinol ar fchdy dain airol chkeedy chom
qoctharar cho okchal ysharar alyckhar chol airal qokckhy cho
char qokchor or shtaiin shal al chtedy akam
orchar chor shal aiinoror chkeedy akor
pshpal ockhal kaiin chalol kair okchar tcthedy
qoctholar aiin cthy chor chy shal chor or choraiin om
yeedyaiin chdainor daiinor aiinar ar tchar chol cho
daiin orchal chtaiinal arar
pqo shol ol shpcpheedy tair ar cheedyd
chol airol yeeol shal daiinol ol qokshor ycheol
dair chdachdy ochy chal chorshol or ain olaiin ochal
chamaiiin tchar ortaiin choakar altedy shkor char ar
ycharar chkchdy aiirar chtedy chal sain shkar ato tcheedy ytcham
ykalchal qockhal dair chor chor
pair chorchor tainor chyocfhdy chtol cheedyar oreedy
dair chor chor chyockhdy dair chyotchdy airor
ychy aiin chorchor aiinar daiin chyochdy chkol
dairor chorchor chalchal chtal aiinor aiinal chty chkal
yaiinar chor chor kalchty chor chor chyocthdy chky
dchyokchdy alshkal ychor chyockhdy daiiir ochtal chol kalchty chorchty or
ochtol yaiinaror talchol chal chtolcheedy chorchor aiinal
ochtol yakar ain ochal al tychkal airar kalchty
qoaiinar chal al ychal qochal cho
fshfolchdy falchfy tchdy shpchdy chko ochy pchdyy
ychtalor aiinar karain akal dain chyoshdy aiinal
fcheedy chor chor ar fchdy pchdy daiin aim
ochky char karain chal ockhal chyochdy chyotchdy ochky chom
chyoshdy ochor chyokshdy chedy chol airol aiinol chdachdy
schkair chor alchto araiiin chor dair daiir archdy
oalychal char ochal qochal aiinal yeetar ar chkaiin chkolchy
ocho chorchor chyocthdy yshal ockhar saiiir ochdy qoeetar qochy oaiiinal
ochychdy chor chky ainor or dair air qoeetar chdyom
saiin daiin cho aiin chdachkdy daiinar daiin shkaiin chdyor qoaiinar
chyokchdy aiinar aiinol cho chkol ol ko qockhar aiin aiinol
ochtar oeteal dain ain chyocthdy arais chkaiin chol ochkal
daiir ochor alchor kyainor qoeeom
kchol ockhar ain qopchalol chkaral chtal al chtedy
sshkair char archdy al chol akald aiinalar ckhar daiin aiirom
otalor cholchar charar aiinor qochyal daiin chkeedy chkaiin daiin
yshkor tol tolkar chty qockhol dair air chkar chkolshy
cheedyor cho ochar daiinar arar aiir
tqo airal ain pchedyar pshar peedy chko chtom
dan aiiirol daiin chol ochol chkor ytair daiiiral al dain
aiinor or chy ochol yaiinor chy kal chtaiin dair
qoeeomyain chkol chyotshdy chtalor akol charar char tarqochy
qoaiinaral ar chor chor aiinal schtair oltar chkaiinol ol araim
peeal charchar ar tcheedy chkar olteedy opeear ofeedy shpeedyor shpolchdy dail chochko
ykarain chdyar qochdy altaiin aiirarar choal qoeetar chol okair
ychol aiirarar aiinal char char ar shal chtaiin dair aiinarar ochdyy
qoeekar qocthy ochor aiinor or
kchkag oshfol chychal al omyeeal aiisar ain dalchar aiirom
qochol olkeedy chor chor ocho airar yairar cham
airor chko char alychal qochalaiin ochar ar aiinol chyotchd ochar
ochol aiinalor choaiin chor daiiirar ar qochky chtaiiral aiinor chkom
yshol qocthol yctho ctho ainol yeeol daiiin yeekor araiin
chtal ychar dail ail yshal daiin airor chtol
kol chkol pshal chkeedyal al palychar al yshald dy
keedyal oshal shar ar octhaldy keedyal ychaldy al dyyshal chal chol ol chtal
chky kolshal yckhal chal chol oshaldy alochol yshal dyyckhor ochal chal
qochal shy shar chtol chol dyyshal osholdy okshal chalchal sharar octhal dyockham
octhal otchar tolchol arocthal ar dyocthar oshol shar ar shom
sho okeear shal sho qokshal cholol ol shkar otckholdy sharar chtam
kyolshal oshol dyochar char shol shor shol ol octhaldy arar ar shkam
qotchol oshy chol olchy aro shol sholshor ychal dyytshar sharol ochtol
qoshal qokshal yshaldyy char shor qoteeal alychol keedyal yshal al dyochom
okeedyal ychald yshal dyy sharar chalor alychol dam yshal dyy chol
ychor choldyy sho otchol tchol oshar shol chaldy kyolshal ychar shoral
shar ochky ar octhal dyocthal char shokshal ychal shar qokeedyal am
kolshal yshaldy ychor or chal qoteealaly ycthor qokshal yol shal chy shkam yol shal
qokeedyol yshal dyy yshaldy shar ar olshkar al ychol shkam osholar oeeky eeky
yckhol char kamar qoteedyal shtal qokeedyal alychal yalchy dyockhar shor shar qoshy sham
ar kolshal oshal ocholdy cho shal cholar alyeeeol dyykchor shtal ycham
ochy ol shal shor yshal dyokchar oshol tshor al ychol
pair aiin chteey chdachdy chochy chalchy pair cheedyal cheeom
qoshal al chor choldyor yshal dyy al ychol oshol ochol
sharky yckhol yshaldy dyoshor or oshol chal yckhor
ychald qockhal al dyo ychal yshor choloshal otedyol
ychar aiiin ockhol sho chteeo talycham ochol om
olchol dyky shkol aiin oshol ychor ol shkar
tqotchdy oshar tal tarshtal dan shtal pcham chal dyopchal cheedy
yar shtal qool oshkar ar qoteedy oshol ol qockhalal qochal dyo am
yshykshol olchkol ysho dyyckhol shalchol dyocthar cho arar cheedyal shal shar
dyar ar chol ycthor choldyol yckhol ol shal chorol shy dyyshor kchal
ol chol qokchol kshaldyy dyar dyarar chordyor cholal karol ychol ockhor or dyokeeal
airal qokeedyalal shol yshaldy al aloshor ychal yshal
kcheeey charamar ar dalshar yfair shol shom
sharo char air chkeey al ychol shoshy oshol qoteedyar
yshoral ochar shar yshol chaldyal qoshor kshal oshtal
oshor chy qochky shoshy qocthor yckhar qoshol qockham
dyoychal yshor arolshal yckhar chteeoal dyokchol dyyteeol
yolckhor char qockhalal qochol qochaldy cho sholky shkol
ochol olchal teeychdy ar olshal ochal yshom
ky arshkam ar alcheal qofeedyal yeeald yshol cheedy okchor
chto yol ckhor shar ydam charair ochal qockhol aiin choshal
ycheeey kchar char amar yshal dyy ochor shy yshol cholchol qoshal
aiir oshal air tchal chtar qocthal chorol chy shom
okeeey ochkeey chkeey ychol yetal cholchor char cheedyar ckhals ycthor oshar
ykchal kolaiin shyshar aiiin oshor chy charair yor aiin chy ockhar shar
ool shol ol qocholdy sharshal yshody chom
pchpal shar chtol air chtag cheedyshom
chkol shol ar chto shy chtol ol sham
shol chto chtol ol toshy chkar ain
yaiin tochtol tolol shol aiin chty tolol kalsham
dsholar tal al oair air chty ty osham
aiin shal chtol air chty aiin shychtol oaiin chol
al teeol porom ain chal oaiin cheeedyal al
chtol qoaiin chkol olar ochkal shalshal aiin chko aiin
cholchol chtor chtar yaiin tolol chtag shar orol aiin ycham chky
dchkal al alal kololar chty aiiin char yaim
ycham chol an ol chty cholchal oshar charyaim chkol
yshar chkor chtol ol aiin chkol qosham chtagar om
tochtol ol daiin chol chal shar
fol yair ypaim dal char ain shparor cholchal chpal
tyolol daiin chalckhal chty toshy tyolol or oly oshal kolyaim ocham olsham
kalal chalchor chol chky chkar ychar daiin qoair ol chal omar
olol qoair dalchar talshar al daiin chtor talsham
dshol yshal oloshy ychty chty qo
pchpair kor sharchal ain pol olchky dar
talshar tol oeeol chty ychar chkal al odar
aiin alchar qoair aiin alchal olshty ol olar al sham
cholan chal ckhal shar chal yais shychtol oaiin
kcheedy charan chor chy dchpor chfor ar alshfor am
yaiin cholchal sholaiin ol chor cho tol chkaiin chol chto
ylchtor olar ochty ytcho tairor shal shal archky al char
olchty olaral chtar ar aiin tolol
pcham aiiin aiiinar kchor dpol ychpol chedycheedy air paiinar shol
chky cho aiinal dain shalshal shor tol chol oaiinol ol oshy
ykalchal olal kolshol qochty chty
fshedy sheedy daiin chpar tcham olar alcheeedy shar ain
arshkor aiin sholshol oaiin ky qochal chor ocham olam
oloshy cheedyar karychar dain daiiin chkor chky yaiin sharain
chor sho qoain chalckhol oaiin qochtol chol an
oain cholchal anol oloshy olor ychtol ol aiin tyolol
choraiin arshkal olar chto chto chkal olsham stol cholchol daiin kshal aiin
chtar ainal yeeal amam yaiin chol okaiiin daiiin chkol chol
shoraiin or or chkol
kcheedy olorkol deepar polpchdy fchyfchy aiinal ydar cheear apom
sholshtol air olal daiinar chal chol chal ail shar chal
schty chkor oaim qoaiin yair aiin ar aiin chkal aim
shy dshar sharar ochkal al ain oleeky chko alshtal korchky
chol an ochol kolor aiin chkal al sham ochor yeear ochom
chtor olchty ol olchal qochar to char oldaiin
chtar al
pchpy ochpar ar so chpy alchkar chpaim
sy ochty oshkar chto chtaiin chtal al chkar
syty talal chty ochkol chtal al chky ky
okaral chkaiiin ochkol chtol chtal al qochty
sochty okar arar chal chkol dy sochty o ky
chtar ychkal o chty ochky chkar soeety
chkol chty alty ty ochal
ochkol ol chtar chty ty tolchtam
o ochky chky kolchtol
chtar qo yty chkaiiinol qochpar shkom
chtol kychky ychky qochkol
qo alty darar chor yal qoyty
ol chtam yshky chtor chkol ol
ychtal ochtam kaiiinol chkol kolky chtar
kychtol kykol alchky oleetal tarolky
fo olchkar polchpol porchpol or chdyshol
olchkam chtar y chko ko chtal al
tolky qochtol arar qochkol ochty olty
chtaiin qochty arol chkol olshkam
chkol tolky chtaiiinor aiiror or qochky chtam
chkol ochtaiin karal o chkal chkor ochko
olchtar ky yshol qo chko chtaiinal qoshky shal chkor
kykar chtol ky tarchty yeeal al
chky olchtam kaiiinol tyalty olshtol ol ochtal
skychtor tolky ol olty ol talal ochkol osham
o aiinor ochtor o chtal qoyty yty
yshtal sochty tyarol qochtam olchtar oleetom
ychkar chtol chtol qo chto daiiror olchkor
otalol chky chkail kail al al chko y o
qoy ty ol chtam okalol chtaiinal olshkam choryam
aiiinolol alal ol ky chty kolshkam chto chtar yshtam y korshal
pchpar kyshkam shorol oraiin chey ey cheedy chkal chtar oeedyar qopshal
ochedyal chtor chkor chey orain tarkam cheeol chtol qokshalar al chdyar am
tarkam chtor kshalar korchey tarkam oeeedyol korchey kshalar amag
okarkam orcheear cheol chtal al chey chkor chtol chkor cheeo
okorchey pshal or cheear chdyal cheeor or cheear chtom
cheeo orcheear shalol orcheeal ar kam ochkor cheear ochdyar shor ychkor
chtol chey chkor shalchey chor shy cheeo chkor cheear
chkor qoeeedyol korchey orcheeol aram ocheeol yshor korchey or
chkol qochedyal al cheeal yshoror shalamag chorshy qoeeedyolor
kochkal chpor chor yeear ar paiin o ychpsham
qochdyar chkal okeeal chol korchey chtoral shalchey cheeolol ychdyol cheal chtal
cheeol qotshalar qoeeedyar cheolal korshor ychkckhol cheeo eey shedyom
ychkar chedyal cheeal chkar shal chey chtol or shor
cheeol qo oshedyom qokeeal shalchey amam tshalar chtol
chkol chpal dyar cheey korchor chtol chey ey shalol
ychkor or cheear osheedyar cheolal chkol oeeedyor or qochdyol cheeo
oteeo tcheo ochkor cheeyor qochdyar ar cheear qocheeol ol
sho chkal chy cho or cheear char chey kor om
chkal al arky qocthdyor or orchar aram cheeoror oeeedyal chtam
orcheeor chor or qocthdyoror aram shoshky chtomar shalom
ychol yshtal yedyol ychal cheeal shoshy tolchey orshal ychkcthom
ochky shy octhdyol ychkol qoeear or cheeal ochdyor
chkar shal al shol cheeo otalar cheeol chkoror sho
dchtol chekal cheeeolar chkol chdyalor cheeoror alchdyar chy cheey okshor
cheeal sharal dalol oedyol qokchorar cheo okey cheedyar ychkal oshor chycheey cheeor
yshkor shkor or qoedyal chkol cheeal ochtol cheeam
okeey cheey chko ochkol orchal qoedyor orchar
kom or chal cheal ochpolor chy chfo
chko omor kochy ychtaror cheeo chto cheal
cheeo chtar oteeo cheeor cheey
okeey cheeal chealochtol chty chear char chkar
oteey chtol ol ko shkarol tolor okeeyal
chky oteeyol cheeal char qoteeo cheey chalchal al chtal
tychear chko char cheol oteeyor kolor kochy chol okeeyal
oshkar ar cheo chko cheo cheeol karol chy cheeol om
karol cheeal kchy chtol ol orchal
poshpain folol atol arpchdy aiiin oshpchdy orchy aiiin
chkar oteeor chtar cheeal al chky charol y
arolarol karol chal olal ol arolchy kochy yshpchdy
okeeol chkal aiin chto ko tolol karchar char cheey
qoteeor o otchor y kalaiin al cheeolar cheeol chtar qo
y oshkan cheol ol cheol ar pchdy choror okeal aiin chor kochy
qokeor shol cheeolar cheol ol otcho arolchy o
ochkar olar ol fochy alaiiin olorochy ar char cheeor keor qokeey sharom
aral chtal tolol qo am
kchor qoshkan ofeeyar shorol o aiin airor ychpal shkeedy
schealochtol al cheealar otchoar arolchy ytear chtol amam ochkar chochky
shar alchtal chor alchtal omom cheeol okshy ar olarol
dkalaiin qo chol taror ochor shol chochty ochty cheeom
chkal al tainolol ol ochar cho qo cheear aral oshkchedy
okeeyal ychtan cholaror omor cheal ain okcheol okshoar yshkaiin cheeyor
ytalor tainolol y chtol arpshdy kcho chol qoshtain ochtal
chky chty chkol cheeo oshtaral ochtol ainor qoteam
dtychkol chol chkaror ochto yksho cheeo shtaiin amam talam
oloshtchdy tcheeyol cheal taral ain chto tocheal chochy cheey shkeedy
ofeey cheeal cheeol ar tchyo chyo chey ar olchy
keedytal tainolol charol ar ykeal cholal cheo olal ychkar
qoshkain kalaiin ar pchdy charar shal okoror ol shky
taltain tocheal ol oteeyar chol ol
pshpcphdy olchol opchyar dain pchedy ypeeoar shyor cheeed cham
yshkchdy okchyol char ar shtain cheeedy kshyor char chtain cham
ytchoor chartain yshkchdyol dan cheedy cheeedyor shyol cheeed eeed chor ochar chal
oshkchdy cheed chal artain ar chdan charar chkedy chol chalcham
qochar ar dain cheedy cholal otshyor cholor chartain cheeedy
chol char chaleear otshyar choltaiin arar
kcheedy cheedy chochy chor kchykchy chykchy yeear qopcphedy kcham char chy
char ar shkchdy okeedy shtain daiin cholcham shyor or oteeedy cham
shar shtchdy arar okeedy shtain qoshkchdy shkeedy ochag
shor chor ardain shoal chkar shkaiin qoshtchdy okeeyom
pchor shpeeedy keeedy cheedyol chpag charol ar pcphdy shoyshar yshpchdyol
ychkchdy chtchdy shyo cheedy karkaiin shtaiin qoshkchdy shtchdy ockhchdy qochar
olkeeed ochol tchyar shtaiin daiin shtchdy ykeeedy cheedy cheeedy eeedy chordain chal
chkain artais daiin aral qochtshdy chy kchy arar char tain
oeetshdy chy chedy yshor qotcheedy cheedy char shkchdy cho shkaiin taiin
pchpal keeedy yeeal cheeolor aiiin shfchedy ysho
shkchdy cheedyar qoshkchdy shtchdy daiiin chal shkchdy qoshtchdy ochal okeedy
shkchdy kchdy qoeeal ar ocham qosho cholol shtaiin oshtchdy
oshkchdy chy cheedy cho shkchedy shkeedy chtchdyshy
oshkchdy chol ol chedyar daiin qoeeal chol shkaiin
chal shtchdy olochol shtair dair chdaiin oshtchdy chkar
chal al yeear yshkchdy ar cheedal qochal artaiin ochedy
shtshdy qochalar charo cho daiin shyam
tcheeam shteeedy kchedy chpy chor chfal sho chorpchy
kchdy chol char chal kchdyar cho shy chy
ochty chty oeol chy oshkchedy chychar chtar char shtchdy ychom
yshkaiin yshteeedy chedyar ar shkchdyol dair ychor chkchdy ar
qokshchdy kshchdy char shkair okeedy qochor chalo
kal an qochar shpcphchedy shal chy kychor shfchdyol aiiinal oshchdy
shtaiin shtshdyal qoeealar artaiiin chor pchy ochkal shtchdy shkchdy
ylokeedy shkaiin daiiin shtaiin saiin oshkeedy cho chkedy charar yckhol
ykeed shtshdy artain chalchal shkaiin arocham yshkchdy shkaiin
ochol ol chy qochty shkchdy shol yeealcheeol chtaiin cho chedyar
qochtshdy qoshkchdy shkchdy chtam
pypsheal chpal qofchdy shtchdy chkam shpshdy osho
palfchdy shtchdy qotshdy shkckhdy qosho shkchdy ochy qosho ykshealal ychkal yeeo
okchdy shkar chtam tshdy shkchdy chtal kshchal shtshdy qocthar ocho
qokshdy oshkar chkal shkchdy chkal qocheo qoeeo shtchdy tshdy
sal fchdy tshdy cheo kalkchdy shkcthdy qocho shchol ykshdy qochal
qocthol shkcthdy ysho chkor shkchdyal shkshdy kchdy chkal qotshdy
oshtshdy shtchol chtar tshdy ochtal yshdy kshdy qokeedy keedy ochom
ychol al fchdy kchdy shtchdy kchdy
kchor opsheal al qoshol aiin shtar pchdy pain chy
ochkal qocthor shdashdy otcheor chdyshdy shtal shtcholar kaltchdy qokshdy chdachdy ychol ychar shdashdy
qokchdy ycho shtchdy chty oksheol shkchdyol shkchdy tshdy altekedy chtal
tshdy shdy ykcheol shdashdy qoshal talyshdy qochkal aiir chtal
kshdy qochkal ykctheor tchdy otchdy sho chdychdy qotshal kshdykar shkckhdy
ksheal ochtol tshdy chkal chkar shkchdy shkshdy shdytal al ychtal
ychkal shtchdyol chko shdyal shkchdy oshdy karchkal chtshdy shtol
qoshoyksheal kchdyal shy chdychdy tchdyol chtalal chal shkckhdy
chto ochdy chkal qotchdy kchdy sheeor
pair chkar shdashdy cheedy chol pchdy alqoshol al chfshdy
yeeoal qokchdy shkcho qokshdy tar shtol al qoshol yshtchdy ochdy shdashdy
chdyor talal cheey ychar tshdy shdy kchdyol aiin cho
shtchdyal tshdy chkar oeedy koshdyal cho al yshdy shdy tam
ochdy shealol shtchdy shkchy qockhar shar chdyshd dychd amag
chtal ycho oshdy qokshdy kshdyar shpchdy ytsheol ar chkal
chor chdyal okctheear karshdy oshtchdy shkchdy
kchal shdykal chdyaral dair cheyor cheeky
choral or chkal al shkshdy shtchdy
oshdy qocthol cheety okchear ain
qochol shdashd shal koshdyal ochtal aiir
chty to qotshdy chtol ychkar
ochkal ckhoal tchdyal chdyar
pchar tshdytar palchal alshfy
chartar ochdyar ochkam
cheto chsachdy orchkal shoshty aiin ochkar
ocheol chkol shdashkdy okeeeam
cheo qokchol karchkal chtor qotshdyal
ytshdyal chkal al chdyckhd yckhol kchdyol
ochy al fchdy shdyol om
shtsho chkal oshal air
aiin chtor shtshdyor ysho
char alkchdy ochtam
chdachdy yshol ain tarshdy
oshdy chtol ykcheeeol y chko kalosham
oair air ckhyar shdashdy qokshdy
qoair kshdy
psheeo ychdy chdyor
otshdy air shkchol shchol dain
oshdy chdyor alockham
paiin shpchdy qofshdy fshdy
yshar koshdyal oshkckhdy shkchyam
chkal al ychdyor otshdy air
chdachkdy oshkol ol
paiin olkol feeedy chkor aiir chol shkcho kcho tshol
char shkchol chal daiin chkor aiirol ycho oltol char an
shkchar ain shkchar ochkor chol ochol ol chkoraiir shar anar
aiinor chor or kcharain aiin chkar olky oshkchar oshol koraiir
cholchol ol kol shkchol dain ololk chtal olol chy ochol
talolol olol ol dain ain sho ain cholchkol chalchkal
chol ol ol ain shteeo aiil chkoraiir shkcho shkchal chy
ychol chol airol oshteeo ol
kchor char orain ol tol foshchedy chtaraiir olkal anor
ychor or ain ol aiinal ochal shoain kcharkor chol chol shor
yaiin aiin ochol chol shpeeor shkcholal cho choshol oraiin shy chal shy am
sail shtchol ol air shkeeor chtolaiin oshar ar shorchol char
amam yshol chal shol shteey shtchar daiin aiiin otchor daiir
shal sho daiin qoshchedy ol tol cholshor shkshy shkchoal aiin
osharar chol ol shkeeol koraiir kcharkor chkol chal
amar ar shy olkchol chy air char kor ochol
or aiin daiin oraiin osho aiin air olkal osholor
ochol shor osho sho oeear ochkeey chkeey chkar
faiir chor kaiin pshar chkeeedy ofeedy cheedyom
daiir shtcheoy karkeey kchoal shkchor tal chyochol
daiin oshal shkeeolor yeear daiin olalk cholkor
ochar daiin ol ol chy char kor
otedy shksho ychar chor or shychal ain charan
okaiin char chkarair char shteeyar qoeear ain
oshoshky oshkchy karair cholol ol arkcham
aiin ol okshdy tshdy sair ol tol
daiiin qoshteeo ychor aiin okaiir char ochar
chor anal daiin chalchtal al char
shy qoaiin chal chol dair
okorchol daiin char kor aiinar ar
araiin anal charar cholkol
pom arain yshchedy shchedy daiin fchol chy aranal ol kol al
saiin olal shcheedy chyanal ykchedy kchedy charain chol dain araiin ar anal shol ar anal omaran
shol araiin chkedy yeckhedy chyanal cholchy ol araiin omar an cholchy charchol
yomor oshcheedy cheeedy choanal al arkedy shcheedyal aromar oshom
fchol olol araiiin air ocphal chyaral charol shedy edy alol oshkolal kchol dal
arair oshchedy qoeckhedy ain octhalchy shcheedyal ycharain arain ychom yshcheedy olal arain
chedy yolol ol olar shcheedy aiin chololol sair
pshor tchol cheedy chkar yomgal pchypchy oshol ol olshdy aiin cham
dain chy arain chol oshomarom chol qocharain arkedy ololar qoshckhedy saiin qockhal al char
focheam chor arair chor peedyd daiin ar ochal pshdypor chtol chal chkal shy
qoshcheedy shol ololshdy choraiin or shol qoshom chal shar chol oeeshedy chor chal al
chyanal yshchedy shor sheedy oshomorol char kargal ychor cheedy shckhedy ochor dy
cholchol omoran chol qoeckhedy ar omar shal oshomarom araiiin chkar cho shcheedy
arain charar yshor chtedy shchedy omarshal ochor chorair
kair ol osheedy cheeedy arair charam dair chteeal al chekar charan
oalor charain shchdy shchedy chor qockhalal arair arail chor dan char oshckhedy chor dair
cheeedyal ychom shcheedy choaiinar alkedy airol octhalar omor an ar omar
shtchedy tchedy shchdy chdy chotcho chalor shckheedyar chkchal dan shal shomar saiiin
osho cheedy yshor ochol shcheedy shcheedyol ochol ochdy ar omar karan kshom
shar shcheedy arain ochol qoeckhedy chol chyanal arar olol chkedy oshcheedy ail
cheeedychoan shy cheedy shychkal aiin ychol ol arar octhal araiiin cheedy shar osheom cheedy qochor
dair charaiiin shcheedy ochar sheedy qockhy shckhchedyar ol kchaldan cheetar
qoekcheedy chorchal chal dair air cholchol chyanal chol ychar chy
polshdy choral or chal pedy cho arpor aromar char ar aiin yaiir char ar
chol shtaiin oalar al aiin sheedyor ychol arorar
shdy por darain omor an shchdy okair ycho chololar
shor ochal chy chedy chal dan
oshtor dain qochar ykedy olarol ol
qoeckhedy eckhedy ol dair shdyor shchedyomam
yaraiiin ar shcheedychyan olol chordan ochedy
airol shor chalchol al ocheedy chol
yarar qoshcheedy ckhy ain chtar choror alkar octhal
araiin ar shorchol araiin ar oshom
shol araiin omor an shol ol
todaiin ar qopeeol chey dain
chear ar arteeol okan
kocheedy cheeor chfeeedy qopeear otaiin daiin
ydaiin chkeeedyar ytan sair dair chkeeedyar qotchol
ydair otain chkeeedy keeedy okanar chteeedyar dain
keeedyar ockheed daiin okanar ar
paim char artchol sair cheeeto ykaiin pchar
ytchol cheeo qotchal chkar shar teeedyar
okar ar chol chkeeedyol chkeeedyar qocheedy
cheeoal archol ckhshd ydaiir cheey chteeedyor osheedy
daiinar cheeol chteedy cthed sho air oshar chor sheedychteeedy
daim ykanar qotchalar daiir ockheedy dais ais shar daiir
osheedy arteeol daiin chtar arokan otanar cheear ar daiiin daiin
okeeeto chkeeedyol air qodaiir shal daiin daiiin aiiin chkedy dan shor or ytar
arkeeol chkeeedy cheeed dain keeedyar cheear ar char okaiin chtaiin daiirar
otanar qotaiin char arar qodair oshar ckheedyd aiin cheeedy chkeedy chor shoror chkeeedyol
ychol ar keeol artshal saiin ydaiin artchal cheeeo ykan shol chey chkeedyor
qotshor chkeeedyol chkeear chor air ochar cheey ycheedy tain ar keeol
osharor cheeol daiin ckhshdyd daiiin char artchol daiin daiin ochteeedy tchal qockheed
daiis cheol ol shdaiiin chtor
psho ykar kair peeedy yomgor sheedyd feedy omopeal pshar ochor saiin
saiin daiin keeedyar oshkeeedy ochar chkedyol okeeeo ocheed cheed ocheedy chom
daiiir cheear ar dail chararar daiir keeedyar
chtcheedy qocheedy chteeedyar ar keear okaiin chkor
aiin cheeol daiinor shor tarokan shoair
dair odair cheearar sain cheeol otaiin
chkaiin cheeey daiin chararar ycheed tarokan
chy chararar cheor dair daiir aiin
cheear ocheedy aiir ckhshdy olol cheeey
arykain dain ytanar tchshdy cheeetol artchal
okair artchy cheey cheeekar air daiinol shar
chtol cheeal charolar dair ol qosheedy qochar
stoltchal cheeo dair ochkor cheeto cheeo oshar ainam
shar ar cheey yckheed shorokan or dairar cheed char cheeeor chkaiir
ytcheedy otair qokchol ol cheeal chy toltchal okeey char ardail
oshar ytain chtaiin odain cheeal shy dain ytair tair yksheedy dair
cheear chkeeedyar cheeetoy ar okan qokan chkedyal dair dainar
qocheedyar cheeal cheeor chteeor airar aiin cheear ar
qodaiir cheedar ar daiin orytar ainar aiinal ar tchy
daiin charar cheearal aiin cheeto cheear sair ckhshdyd
dlchar kchar yshor ochtor kedyam
ochkaiin
chkaiin
chear
char
chal
yshkaiin
dlckhor am
shdaiiinor
ochkaim
yar
fchol pyar ainar yaryar pyar cheeor oor aiis ool chol ypair
qoar chal oal cholyar cho oar ychol ol oraiis ocheeor chkol ytair
chal cholchkol chtal char arainar orais oar ocho aiisool oar aiisool
oaiin aiin chol chky yar yar arainar ochal yol om
yarainar okcho okeeor qopair qocho ycthal yol yal qocho chalshtom
yor oshar ochal cholchky oar yar cheeorom
kaiin ain kcho chol peoral shdypor chky sheal oal tshchol
aiisyor oorainar chko yoloor ol oair oal daiin ychar chty chom
ycthar ar air yol qocthal qocho yol chor aiiin qool cheeor
yal cholyar qokcho octhom
koshom ycpho keedy cheedy chfar ochy shfeeedy or chdy omyol pchdy peeom
ochal oair oraiin cheeedy qoal cholchol or ais alyol cholchol yar
shdychky yol chkoy yol qoal yaryar chtal oshkeeedy otair ychol aryar kshar
or ais chol chkol oarychol qoar chdyeeom orais qoshkeeedy karochy chol chol
ais ochko or aiis qool cholyar chol chol yar shkeeedy chol chol
yair chol cheto oraiir ochal
faiin aiin oshar dcholal ol chpal chtedy kedy yshpar chedyom
yctharar cheealy ool ol ochdy chy yar yar yckheeol chalor
ooraiis oal orain oarychol qool
fosheedy chpol cheeol yolchor shchar cheeo eey cheeyol ol aryar cphom
dcholchol kaltedy omoar qochal ykar qochol shdykal cheeoror qochal kcho cheeorol
oair cho or ais yor kcho
pcheey chol chkol chkor olais chol yar opchdy cheedyshol ol yalyom
yolyol char aiin oshal omyor charyol yal aiis cheeedy char
oolchol cholshkol yksheo ain oam
tchol chal orais cholchol ypchol ar yar oraiis kaiir kar sheeal chdyol ol
yoryor chty oraiis or aryar ain or ais aiisaiis
kqokchol yor aiiin porar porom chol yar cheedy air shar om
dainor orais or cthar yal qoshal al okchy ycthaly yol yor qoksheo olochdy
yor or yol chor aiisoal al char qoshtedy chkedy air
tchdy chal aiin charar shpeeedyol shdyaral sharar alshto ain kcheey cheepar cheedyom
air yor chteedy yor yksheeo air aischol qoshor yor ckhar ain qochoy
aiin shor or alyar char chko ysho ar yar oloair chkeedy
oar ain yol cholar okear ar ykshcho char yol aiiinom
aiin charyar or ais oar yolyom
foshfal cholyol air shtal alom
talyol ain talalom kalyol charyal
talyol talyol aiin chol yol
alyal ochtal chy
ocham
folal ol cphy chkeedy kchol
ochy chy aiin chol chytal yar
ctho yshtar ar ochol qocham olalom
oshkal ochol ol alom chteedy ckho
char chkeedyol air aiin
pshol okcham shpar chfshedycham
ytalyol yeeor chol yol aim
char qochy cthotar oeetom
air choryol char ar ol
qocham ochkeedy chal chol yol
ychal oekechdy ochol
fqofeeedy yal chal al chkam
ochkam ain chor yol ain
shty qoshar ar aiin ochteedy dair air cham
yeeorol talchy chalal ochol talalom
qochkam chkam ykchar cthor or oeeor chy
ochy al yol octhchdy qokeeedyal
kokchdy cphshdy shdy
ykeedy chedy cheeedy
fochal okchdy tchdy
qokchdy ochdy qochal al
pchal qokshdy ocholor kain
ychdy qokeedy aim
okeeedy cthchdy chalchtal al chal
kan cheeedy oshdckhal
okshdy kshdy alqocham
oalqochal cthshd ochdy am
cheeedy qochdy
kan qoshdy ochpeedy pan ckhdyar keedyair ochdy aiin
aiin yeedy chkeedy aiin qoshedy ain ar keedyan dan an ar dan shdy
yshedy qochdy dan ochedy shdy qosheedy sheedy ar daiin ar dam
char chedy qoshedy oshdy qochedy ardan dol shedy air dan oshdy
dain shdydan oshdy damam
pchor daiin chedyol cheear ytaiin daiin yshkor chomain ochdy sham
oshor chal kor okair qoshkor or otaiin daiin qoshkor chalaiiin ytshkor daim
cheedyol koraiiin osham dain okaiin ochor dain ockhal chal aiiin ytshkor cheeary
shdain chalor dain aiiin cheolo ysham aiinor daiin ytaiir oshdy air ykaiin aim
qotshkor ychar qochdy shkor cheol chal daiin ychor charain ytaiin ykchtor or
oaiinal al chol shor ochor daiin daiin daiin dair chor or daiil
dair qoshkor chol oraiin or daiin aiiinal cheal dain qotshkor qotaiin yshol air ydaiil cheeam
oshar ycthol ochor or cheeary shkor aiiinor qokaiin shkor char dain
ykchor qosham daiin tchol cholor ol ytair korchol ykchal yckhar ytshkom
yaiin otshkar oror qochor cheear ar qochdy daiin osham
shdaiin ockhar ar chal karoror ar ochdy chdy okckhar chol cholaiiin
dshor chal qotchkor qoeeol
pshdy qochfor shdyol tshy ychtsholal ol al chkar saiiin
ochdy otchar oshor qoshdy shkar cheeal okair daiin cholor qochdy chdy qoshtor
otchal qocthol qochor ochdyar ytaiin ockham qochor dain sho chor saiiin
oshdy shoral yckham dckhar dain otaiin qoeeolor qokaiinor chal aiiin
qochdy chalchal shdyar yeeal otain oshol daiin koraiiin shdyal qoshdy ychar shol om
ycheear ar dair daiin shkaiin aiinol ochol chdy dair air saiiinar
ochal saiin shkor shdain oshdyar chdachdy ychar
pochpeedy chalor cho paiir chol chpeedy sholcheefy cheeol qochorar ydan
ychar qochar qocthol oror oeedy ykaiin chkaiin chdytor aiirol ol shdyol ytshkom
oalchol qotchar daiin chal aiiin qocheear ar ainal orchal saiiinar orom
ydair shkor shdyal daiin chy yaiinor oshor oshdy ockhal chdy or aiiin oran
ychal shal chorar or ytaiin air ykaiin shdaiin dcho tchol korchar or sholom
ochdy chdy qoteekar ochor qoshar ar qosham qochar saiin ychom
dshy cho qotaiin teekar orar qochar or aiin tchkor ochd
shkor qokchdy kchdy ochar yshor chol shol aiin orchor sham shor dair
ochtedy yaleeor or chor chalchal charaiiin dchol dair tshkom qochar kom cheeol ol dain
oraiin sholom shdyol ol chol yshal cheear aiin orchar yshor
pain dsho chpain sholchdy shchol shfcheedy cholchy aiin qopchar
qotshkal qochom chearar qocthor saiin yckhol ytaiir tchkor ordaiil daimor chdachdy
aiin ockhdy oshol ol dckhol oear shdyo olchol ykaiinol qoshdy dain shdaiin
ydaiin qocheeol yshar ar char ytaiin qotshkar oeeal or aiiin qoshdy oeear qotchol
shdykor aiinor yckhar ochol ykaiin daiin char chteedychal saiin odain cholchol om
ykckhd oeor or aiiin aiinor oshkor qotaiin aiinor orar daiin oedy
ochal shdair shtol orchor yshar qokor oraiin oshal chor aiin
qoaiin shdy dain ychol cholchol dchol ol oshtcheedy shtcheedy shal ochor
daiin okeetar shtol okchtor or ordaiil or ochdy oldckhol tchkol
yaiin oaiin aiinor an qoshar ar qotaiin shtor ychal oraiiin otchkal chdaim
yoraiin shol chdor or yckhor yain ain shar cheeor or daiir ykeekor
qokaiin qockhar or aiiin char yair shkshedy oshdy or
sho oaiiin or aiiin ytchal ykchtol ochar ykaiin or char
yteekal chor aiiinor qoshdy qochom qokaiin oraiiin qoshdy okchkar
oeeeol ockhal shtol shksheedy tsheedy chor qochar char cheeory okaim
yshdain karoror ar sholshdy dcthol kshol anal dain
tair air chedy cheedyor kan ochteedy ypar aiinal dairor dolal deeor shal daiin
ochtchdy dair dair air cheedy chkeedy qotar chedy ychteedy daly cheedyal sho
qochtchdy chedy aiir oteedy cheedy ychkeedy cheedy eedy saiin
chtchdy osho sain aiin ain shoshy aiin tarchedy chedyy ochtshdy ochkchdy
air ochar shol air chtchdy fchdy ched ed daral daiin cheedy
qochtchdy air tarchedy dain chedy tar qochkeedy
pain chkshdy cheeom ykal chfeedy oshchdy aiin chpchdy pair
chteedy dar dair saiin otal doral chtchdy osho chteedy keedy aiin
qockhshdy ain cheed aiir teedy ain chtshdy dain keedyar ar qoshchdy deeol
qoeekshdy cheedy oteeom cheeom cheedy ochteedy qocthchedy ochkeedy daror cheedy ckhshdy
ocharol ar tchdyair qochkeedy chdyched air qochkeedy daiiin aiiin shy
pchor char aiin ochal dair chodaiin odaiin oshkchdy chdyched chpor ycho
dair ochtchdy shkol qoshkeedy chedyor teedy qotal cheedy ais dair ysheteedy
ochar shar chtckhdy aiin aiin ar ar ocheedy tarchedy qoshteedy dckhol
dcheeal osheedy ochar dckhar chydaiin ydair oshtchdy ochol arar air qocthshdy cthshdy
qoshkchdy qokor ychtshdy dckhy shteedy ar ydcheeal chdycthees
dar dsheal ykor shal chkeedy shar shal shchedy ychy
pochdyal charol dair cheedy cheekal shal sharaiir ockheedy ochy ychal chkol
okeedy qochtchdy oshal oshal qoshkchdy chkeedy shkeedy aisdair chkol
oshkeedy dcthy ycholal yshkedy daiin okaiin charar char chteedy odckhol
dckhy ckhy shar odcthy yshchdy chdysheed qochtchdy sain keedyar aisdair dolar
qoeetshdy eetshdy yeetchdy qochkeedy chdair osho chkal daiin chdair
odcheeal arar yshal aiin cheeom char cheedy oshkeedy daiin sho oshkeedyd
cheeomy qochkchdy qoshtchdy dail chteedy oshtchdy qokaiin shkshdy okair
daiin ychteedyal al ain cheedyol daim
kchor ocharol shtchdy kocho shalshtal chteey shkor ychpan aiirol aisdair chdaim
dldckhy sheedyar qocthchdy otcheeal al chkal daiin cheedyar ar ochol dsham
ocheedy shol ychkchdy cheedyar arochol shkchdy odsheor daiin oeeor kortan shol dair ysham
yckhshdy dchy airar ochar qocheedy ochckhdy qoshtchdy shol daimom
aiin ochkchdy chkshdy shteedy oshkeedy ochar ar qochar alchkam
qoeetshdy ochedy qokair qocho ykaiin osho chkeedy oshkchdy keedyar am
qoshtchdy oeechedy chtcthdy ar chedy aiin qoshtchdy alain chdyshees dychees otaim chedy
ychar charaiin teedyar oeeedy qochtchdy daiin qoteeom shor cheed ochtshdy
dail qoeekshdy qochedy daiin chedy edy daiin aiin chdaim
chtchdy ochol dcthyol ol otalor chtaiin chkeedy keedy tcthdyar ykeeeom chtor
dain chkeedyar cheedy chy sair daiin cheedyol ocheedy tchdyair
ychal cholal qoteeom chdaiin qoshtckhdy oshteedy chkolais ol
ochar ar shy daiir qotaiin qoeeo deeor osham
kaldaiin oeekshdy ckhyshar sain cheeolar
spoain al daiin o chalshol al pain
daiir qo dain oal air chkaiin skoainal dain
san chal shol y saiin y chal shom
ochkaiin aiin cholshal aiir shal al aiin sair aiin
saiin aiin chal ain y ainal qo
chor dain chdaiin y air chal shol ain
ain sholain ol an chdair chal shol
ochkaiin daiin chor or
kysho o char oeeal chkar orchor kedy chpeey cheedy cheol dain kair air
alain chalshol oeal sholchal o shalal chal shar chal ais dan
dalaiin char chol charal choror aiin dain aiiin qoainal y chalshol al
shol chol aiinal aldaiin shtail y chol ol shy daiiin orchol
dal aiin dair o daiiin doraiin dair qo shal aiiin sham
qo soraiin or chol cholchar shtaiin om
kchdy chal shol or chol chy
oear aiin omom yal chor chalshor
olan olaiin odair cholchar sholchal daiin
kchkor or ol dain sair aiisaiin
shol chal kaiin dain chal shol sholchal ochal aiiin daiir
dchy orchar ochor char shalchy o aiin chalchor orchor
okalshol oshol ol qodair daiin chor daiin saiin daim
ocheold char chtain aiin
kchy poror shpol aiin pair dairol kaiin sholchor
deeo aiir shol ain sholor chal shol aiir
ol aiin ar chdair shalaiin oshol daiiin chol dain chedy ainol
daiin chaleeol shor ochtain chalshar shol chal ochal cho
ainol chdaiin chkaiin daiin qoshol char chol an
o chyoror ain daiin chol chalshol
kchar chol kchdyol shkalchdy cho
oaiinal aiin shkail chdychal dair chtairom
oshealdy chdair seeor an chy chtaiin oshom
oshal sair char y air oshom
aiinol chy shar yeal qoshom ychor shtain
char chdair ain sholor air shtain cholchol
qo daiiin ory shtaiin
qoaiin oal osheal daiin
tyteeeo dain chear chtarol ychey chey kalair
okeeear chkalol daiin tarol ycheo al
chtain aral chdaiin cheeor qocheo yteeeod charom
ychtain ctheo arar ykeeor or chtalar cheey
ycheeol ysheeo kalol alal yteeor qosheal al yctheo al
ochor sheeol ctheoar chdaiin ortalar alor alaiin daiinam
ysheeol cheor sheey aral chdaiiin sheal or talar
salaror oshey chtaral alaiin aiin
ylchdaiiin sal aror qochtain cheeo
chdaiinortal ysheeoal sheo eo alam
kal al cheo arol chpo sheeor
yeeeo aloral ctheoar saiin chtan
yeeeoal sheal oralar ychar ctheeoy chtaiin arol
alamalam osheyar chdaiil chko arol shalor sheam
oeear shkaiin alal chdaiin alal al cheo
okalor qoeear daiinam
paiiin air keear ainal chkor cheedy
yaiin air chtol ain aiinal chtor
deeol chko tolain aiinar tolain
yeeol chkeedy aiin
qoeeol an chty chkom
ainal al chtchdy tolan
oaiin tolain chtoraiin ochkog
ychkog shal ainal chty daiin
dchtshdy chtchdy ain
pypchedy ypchedy aiiin chfshdy char
qokchedy aiin shkal al otchtshdy aiinom
qochkog chkeedy chtom chkeedy cheedy chtshdy ychkal
yshtor oeey qoaiin altshdy chkar chtcthdy
ochkom chtchdyol aiin oaiinol olor okeedy
ychtchdyol qotshedy chteedy ochtor
tchdyain yshkam
kaiir chdyaiin dyaiin shkam chtshdy qoteeor karain omog
omal shtam qoteeol daiir chkcthd kcthd qoteeorar ain aromog dyair qoteeorar om
sdyairor shtam teeol aiin araiin ochtshdy aiin araiin cheeol dyair omy
ytshd charaiin shtam dyain oshkam air chdyain dyain aiiin
cheey araiin cheeor ainarom aiinar shtal teeorar
pychdyar arain shtor faiin chpaimal shpeolar cheedy
yshkal cheeol tcthd chtshdy chdyarar ain qokeear chkcthdy
archeeol shtol oshdyal ykeeol teeorar air arain dyaiin tchs chkckhdy
ychkcthdy cholair shtol shkal chkckhdy shtol ochkcthd arair
chkeedy cheedy ainar ardyaiin qochdyar aromog
kcheeedy aiir aiinar kshdy shdy araiir
ar cheeol araiin oshdy omol qoshkam qoeedyor teolar ocheedy
arkcthd chkcthdyol oshdyom shdyom ar aiin chdy oshtol chketedy cheedy
chkeedy arain cheedyol aiin shkal aiin ckhdyol aiinal omor
ychdyarar shdyshdy cheeal ardyain araiin chdytol chkshd
ychkedy ochkcthdy dyaiin artol qoshkamor dyaiiin
pshol oshkedy chpal aiin sheedyd shtolchdy ofsheag
sho talaiin air talaiin oshtolchdy ol sholkedy oksheol oshtedy
dair air kalaiin chkol al aiin sholkchd ol palaim
shal chol al aim al aiin daiin oshteedy sholtshd
sair oshal aiin sholkedy
pysheedy dair aimal qokchal sain ain tchal
oshkedyal okshal alaiin shkalchdy al daim alair shol kedy
yshkedy chy ysho shol kedy cholal talaiin daiin
alaiin ykaiin ochtedy shol kedy yshkeedy aimal al
aiinar ochol kchal alaimal kedychy edychy sholteedy qofsheag fsheag
shar dan chol ol kchalan
far sheeo shol chor olchdy shy sholy daiir
shalchol al ychol shal shkolchdy al aiin kchalain air
dair ychkeedy tcho shor sheeol shkolchdyal air ksheeag sheeag
oalaiin al otchar shal sholkeedy oshchdy ochol dair
yal aiin shar tcharal ochkedy chal an al
sholckhal sholteedy shysholy san
pochdy pan daiin polaiin sholshol aiinol ochdy shychary ar cholchol
shychorol char ockhdy chol chol dan aiinal chdyar shychorar
scholchol octhdy qockhdy daiin chol airol okcthdy shychar ar
ainor dain ain shdan otychar chal oshdy schalshy
schal shy dan chol saiin oedy okycheol shdy aiinal
kolkeedy ar yeedy dor qochdy chdyar chtor ar
sholkeedy yedy ochol qokcthdy kcthdy chalchal saiin chalsho dor archtor qochdychdy
schol chol ycthdy okchol qochdychdy chdychdy sholtcthdy ochdy ytochom
sholtchdy ar ar dair dy dshy shaltchdy
kaiin shalpchdy chy otchar yan qocthdy cthdy sholpcphdy chtar
otyshar tchdy chor kshy cholchol shdain chtor or
oaiin ysholkeedy qotochom chkan chal sar qoekedy ochol daiir aiir
sholtcthdy schal shy shychar chdan oshdy cholaiin kychar aiinal keedy
oshdy cholkeedy chkar sho char airol
pchor cholpeedyar kchar daiir sharol dain cholpeeedy ocho kchor shochar alfeedy shdashdy chtal char shcheedy
sharar chkor dair ochor daiin shar daiin saiin cholkeeedy chy chorar daiiin chtol shdy yckho shdaiir
ochtol dair chychor qocho cholteedy daiir chol shy dain yeey char cholkeeedy daim
pchal cholkeedy kchdy alshtor qofcheam char qokaiiin sholky qopshdy shor daiir chedy yshy shy daiin ykchol
chy chdyal shtor daiirol daiin shdaiin sain sain sholty cheey yeeyar cholteeedy daiinol oeeol ochor or dairor
ochor or daiin choldaim dain aiin qokshdyor kolteeedy aiinol cho qotshdyor or ain qochy char shtaim chalteedy am
yain qochor chtor choldaim chalteeedy cho kshdyor shdain cholchy chor cholkeeedy
pochdy olpeedy char fan yshar shpog oshar posheeor chal oeear otchy chpeedy ckhockhy
shdais ychtol chkaiin toldair shal ain shtal aiir chol shol ky chol daim chkeedy cheedy qoshy shdan
oshdaiir choleal olchar shdy yshal qoshar shdaiin daiin shal dair alchkol dain amam qockho
otaiin qoshal daiin charan dair shar ysho ykckhor amol chalkeeedy otshy tshdyor or daimol charan ar chteedy
daiin shdyal al qoshy yeeol kchdyal yctho daiinol otchy ochar ar ochol qokchdy dair cheeedy
shy chal ocharar ycthar choshdy chor yshar cheedy chal aiinar chor qocho shdyal cholkedy choldain dair
chy shdyar aiin okair char an chkaiin shor daiin tolkeeedy cheedyal al qochy
pshor shkar chdyar ckhar ypair ychdyar ar dar qoshy pcheedy cheedy sho sholpeeedy shkalshdy pchdy chpal
shorar shtar chedy chdyal qochdyar chedy osho chdachdy shkalchdy shol shosho shalkeeedy shoshy okaiin ckho kalchdy
oshochd tarchedy shal yshdyor okain cheedy ched qochy chal shoshy yshy sholshkol okolkeeedy ycho chdyal tcthar
ochdachkdy shtol cheedy yshkalshdy char shtor shdyar alckhdy al chdyal shochol sholtchol
pqopshdy shor cheedy chpeedy ochdyar pcphor or qofshy peedy
stshdy shar ochy chol ol kalchdy al qokain oksho shtar shoeeo yshtol chor shol
chedy tcthdy yshy alcthdy al ar chedy shky shtar chey fshy shtolchdy oshal sholkeeedy
oshtor shor shkal charor ochkeedy yshol shtal odar sharochy octhdyar alckhdy
pair aleedy dar kckhy shpolchdy otcthdy otchtyar chepy aiir ofshoar fchfar qokshdy kaiin
ain tarchey sharychor alar cthol chor qotcthdy qodar qoshal shtaleedy shal shkolshdy ol otedy chdachdy
oshkar shal al odarar sholoshy archedy shkol ctholcthol oshkolshdy shtolckhdy tshdy shdy aiiin sholchor
ykshdy aiin sharochy chkal oshdyar ychor aiin okshoar shtalchdy al qocthdyar chal alkchdy shtorar
pchpol qochor airol daiin chol chal sholpcphdyar ol ycphor
chor ainol chalsholtcthdy daiinol chalol dain cthorol shol ycthol olyckhom
dairol akol daiiin airol qotchar chalchal olyckhor chalar al shy chor
yaiinar yeeor chalchal chtolor ol aiinol oshol airam
ochtolal olychol chol char alshy odaiiin chal al chtal chor
airal ainol aiinar chol charal aiiinar ar qotcharal chal al
yaiinol aiiinor chkolar aiinal oksharal char saiin qoaiinar chalchal qoaiinam
chal chal
pchol chkol aiinol airol air cheeedy olychor olcphy kchal al
chalal aiinor airar chal qodaiiin chor or chy aiinol chor
chtol aiinol chal chor chal chal oaiiinar chalchal aiinor chom
ochtol aiinar ochal al chorchal aisol charaiin ol cphy
okolor chol aiiinol ochal atol chorchol chalchal aiinar chalcham
aiinol cholol tolor aiinar charal olychar shar airar chalchal ochor
tcharal ychal aiinal cholchar olckhy ochal aiinar aiiror oshor oshom
dal ol ychol aiinal aiiinor ochal ochom
pcho ainal chol yfchdy daim
cho char cholchol otchdy anar ar
chochar chol ocho cho chol chol aranar
ychol aiinal chko cho chal otshdy
otckhdy osho chol chol okchdy chochar otshdy chy chochal yshar daiin
ochy cho qotshdy tshdy ochol qokchdy shar ocho arolom
chol yshor char chy chor chalchal al char ar qocho
chochol qoshor or shol shdashdy shol cholchkol qotshdy ykshdy ysham
okchdy choeeor chko chko
tshar ykchdy kaiiinar archor ofeedy
oarchar shal okeedy aiiinarar tcheedy aiiinor kshdy ykeedy tchdy
aiiinor aiinol shd cheedy aiiinarar shol aiiinar aiiinar aiiinal
aiiinoraiin oshal oar char ar chor kshdy kchdyaiiin okeedyaiiinam
aiinol aiiinolor oar char chol shol
aiiinorair aiiinol oshalar yolshar
kochdy aiiinor air cheeo arpaim ychom
ocheey qochdy chdy cheear arkaiin qochdy aiin ychomar ar paim
ar paim aiin chdachdy cheeoar ychomar ochal aiin yeeolol
okeeo araim ainal chdyar
pshpalchdy aiinal aiin shpol ocfhchdy oshdy sharar ar
yaiinor ar aim aiiinar shkalchdyaiin cheey ochdy ain qochal shkal
okeeoar oshdyar aiiinal cheear shtar ar chdyal airol dain
qochal oshdy ainar ar sham
kcheeed oshdyain daiir aiir psham atar osham oeeal
qosham shamatar daiin okeeed keeed oeey
ocheeed cheeedy octhdyaiin tar yeey cheeedy eeedy octhy sharakor
ain dain ain cthyar sair cheeed shal
oteeed cheeed cthyol otaiir aiil tar ar
otaiin kaiin cheedy kchyor oeal
paiin cheees chfeedy tshar am
okeeedol ol dain cheeedy shor osham cthyal saiin
cheeedy shamatar oeeol chyal cheeedy eeedy cheeed oshdyaiin
ocheeol shdyaiin saiin aiin okeed ain ochy ytaiin
ain kchoor ochteedy oetedyail oealchy
pair aiin chyol pain or chor shal chpshdy
chy chorshal orchor chol orchor air chkchdy chor aiin shkal
scho aiin orchy chyar ochol chy aiin ail chyshal
skchdy ain chyar or chor choraiin chyol
ailail oshkal ochkchdy cho aiiin cho
ochkshdy dain choaiiin chol kalkchdy orchor chyom
chyshal kalkchdy aiin qochkchdy shalshal
ochor al kchdy ochtshdy chtckhdy
chtol oshol shalchol
ychor orchy choraiin chy chy
oshor air chol or chor air chom
air qoshkeedy oshar ar
ochtol char aiin shom
qochor ailaiil tolchar choaim
aiilaiin al kchdy chor
shar orchar qoshom
alchdy toloshol chtain
kchdy chtaiiin skshdy
ycthol oshkchdy cho sholshal
chol chkshdy chyol
yalchdy chorchdy aroshar dair
yshal chol chal choom
chkchdy qoshol olychor orchor
sair tolchar ochteedy ain
chol yeekol ochol
ytolchar airol chor
chorshal or choal kshdy
ychor orchoal orchy skckhdy
ocholol daiin aiin aiir
ytshal chyaiiin oshar
dalchdy ychoror daiir qoshkckhdy
octhal ychol chtshdy
kol chkol shorair ais qoainalchal ycphar chom
chol ol sholaiin kol aischal qoctham
ychar aischal sholaiin chkar shoraiin yshor qocthamam
ychol yckhol ctham char chol ychom chkor
ochor charais yshol korychom choly chtar chty
chtor shol aiin qoshol ycharal chkor ochar
chty ochal shy ain shalaiin karaiin ar
chol shol ychomor dain shoran or ar aiin kcho
ochar daiin yekeoror or yckhar kolair chog
chal ochkol chtor yshal daim
fofeedy kolchkor shar kcheeam shald chalpal fyshal cheeed
ychar ar ol chkor sho cheeedal cheeamal chal pal tchdy cheeedy
chalal ockhol cheedy osho ol chkor kshedy chol cheeedy
cheeamal olshkol okeedy okeeedy chol chalky char ychol chty ykeeedy chedy
ychal chorar olchkor cholkol qokeeedy shol cheedy ochal shoshy
shal qochal chol chal cheeam chol choltor olchkor qochol cheed
chol kol chy otshal cheedyol chol oshy qoteeedy cheedy
chtor shoshy chor otshalol chalty chtor cham
shor ocheedy cham
pcheeal shedy shol daiin aiin chol sheedy
shy cheeal sholshol aiinol air cholchkol cheeal
osholshkol okeeal shchdy aiinor airol chol chkom
chor chol chkol cheedy shedyol cheealom
kolal saiin aiin chfeedy shpeealar choshy chal
shar chal cholchol shedyol aiinar chor or cheealol aiiinar
chy shoshy chol
peedy ochol chfor cholchpol chochfy tchdy chdy ochdypam
yshor sain chalchol an ainal ain daiin oly ochol sholshol
chy daiir sheedy eedy shchdyaiin cheol daiinol ol saiir
chysho airor or ain shoshy cheeal chear shy ochol
ykeeal olaiir okeedy yeeal ainar
koshol ypeealol ain olcfhdy daiin chfeedy sholchto araiin olaiin
ychor sholeto cheeal air cholcthdy chteedy sholchko okaiin ol aiin cheeal al
qochor qoshol dain ol aiin oldaiin aiin sholchkom
oshol eto shol chko cheear oldaiin cheeor qochol osholal daiin shol
schaltshdy shor ain cheearol qosham
kan yeeor chedy ckhy sholeepo ol kal qoksham choleekal cheedyar
okaiinol ol aiin dan cheear ainol olsair ol anor
cheal osholy chkeedy chkar daiin aiin olaiin sholchty cheeolam
olal dain shalchtol an shar saiin alcheeal olaiin qokcham tchag
ckhar oshol chkain alksham ain shal chtol shol
yshol ksham qochorol oldaiin shalshal chtar qoshamar al ksham shkaiin
paiin ochol chepeeedy chol oshol dar shpo shor
koshor oshor oshor chctheedy ychal al chekeeedy oshor yshol cholchol
shal al shto cho chkcheedy qochol ol yshal toshor or
yshto olyshal chekeeedy char qochal chal
kshar chpcheedy ol yshal chkal cheeeo shtalchdy al aiinolor
octhor chy olyshal oshar qoshal al alaiinol ochekeeedy chekeeedy aiinol chol
cholshal chol chor shekechedy chckheedy chol chochty chkol alam
ochkal yshal chckheedy aiinol shko dal qochalal shekeshdy cholchor
chal ycthar yshal chtckheedy tckhchdy ochal chekechdy
peedy qockhar ol kochal chkckhedy cphchdyal arshfal ainal cheeol
qochal qokchol oeeal qochy aiinol chkckhedy chkckhedyckhchdy ckhar ocheeol ychal am
qocthy ychol ol olochal aiinor chkckheedy oeeor arshkol ar
ycholol aiinor chol chkckhedy aiinar ar aiinor ysham
qochor or chkcthedy ocheeoly chkckhedy char qocthyol akam
ochal chkckheedy cholchol aiinar kchol ochkckhedy
qokchal chol chol qockhyam
kchkeedy chor okchol ol cholchol pshom olchdy ykeedy keedy
oeedaeetdy eedaeetdy shol ol olkchdy ol chkeedyor chol chol chol ykcthar
ochy chol ol chkeedyor oshom chol chol oltshdy char ol chdy
ochyol ol ochol chkeedyor yshol choleear sholol ol keedyor or
ochyal char keedyor olochol
kchy ychy chpal shol shal ain aiiin pchol chor shor
shol olshdy chkar oshyor cho chol shar chal al aiin cholchom
okeedyor chy chkaror olchkeedy ochar oshom ochol okcholom
opshpor cheedyor pair chal ochyar cho pcho daiin pchar yeeor kchom
oltshdy char chor chkeedyal qokeedyor olyshor cho chom
keedy oltchdy ychol tytor fchor pyshal kshedy oleedy cheedy chodaim
cholchol ochy chkaroshy chkeedyor cholchol chodaiin odaiin olychor ochy qokchol
oshyar ytshkor ocho ol yshor
tey ychol shpy qokaiin kaiin oeekam olyshom
qokain olychom shkol qokain kaiin qoeekam ol
shko dain ol ychom oshkol qochol daim
qoeekam qokaiin shko olychol ochar olychom qoshol om
daiin qokainol daiin aiin yshal al kamom
qochkor chkain ychal al qotaiin dair amy
chol okaiin qochom koychol ochal ychomol cheekam
ylokaiin ockhol qotaiin olyshor qochar am
qokainoly korkain airam iram oshor shkag
olychom tshol amol cho daim
shkaiin qokaiin qockhol olychom oshtar
qotain shkaiin ychal chy
ty oshom
kchkar ochor chal o kchy chy
char ar chychy karochor chychy oshor
chychy charar qochor y cho
ychar chol arar chychy
cho yshol char oshal chor
chky ky chychy ysham
yshor yckhor
cho chal qoshol
qockhor chol chy
ychol o qockhor chal
ykolchy ol char qoshom
qo qochor ocham
olchor chocham
kqokshy olshar alal ain kcheedy chol keeol choshal al
qotshy ail ol shar okeedy cheedy choleeol olalal qokshyol air
yksho olchar qokckhy ytchdy aiir qotshyar dail chyshal chtol olshar
okchy ochtol olshar alor qokeedy kshy tshyar aiin aiirar chtam
koshcheedy alol fcho cho shoredy choleeol pair ocholar or
aiiin olkckhy shcheedy alol chochky shyshyar tshyar ochol qokckhyar cheeedy
qokckhyal al qotshy qokshyar chtor shor chol eeol qoksho
ycthcheedy tchar alor cheedy daiir aiin qokshyom
pcheedy tcthyal cheey char oar chol kshdy qokchyom chkedy chedy
ockhsheedy ykshdy alor alal al oshar qotchy shorchol chtor kckhyar
okshy qokshyol chychol ain charoar qotchy cheeol ain dain dair alal
otshar tshyail choleeol dair al aiirar qoshcheedy ocho qokckhor otchar
par okshor ockhsheedyy
aiiinol olshar qoteeo kshyar cheeedy air qokshyal qokchool qotchyol
ykoleeor qocthcheedy shyal shorchar octhcheedy kcthyor chtol ykshdyal tshy shyam
okckhyor qokckhal ytckho char char oar ykchar qotchy olsham
char oar aisor ychtol shchedy cheedy chaleeol chocho
kckhyal chol ain qokshdy
fofeedy okeedy al shfor shfol cholain ochor yal cfham
otchdy ckhamyal kolain shkor tol choraiin alshtor
shkal yalckham chory shtar ar shtol cfhamyal okcthdy qochom
kalckham shtol kalckham qotchdy
kchedy pchdy al ckham porshpol cheey sheeor qokchdyal chty shkar
shtor shtor kcthdy otshdy otchdyckhamy altshar chol ain ycheom shkol alksham al
okeedy shkor shkol choly oshtar shtor sheeo shky ty
ol ain shtol ol shtal korshkom
kshchy al ckham tcheedy omopeeor tshchy chor cheey
orshty shkol shtal torshtol tarshtor dain yshky okckhdy shkal
yalckham qokchdy chor olaiin arshkol tolol alckham chol cheedyal dain an
al ckham shkar qokeedy ol ain
kal shkor ckhal tolain kshy
dshkor alckhal oshtol talshkom tchdy chol
qotchdy tchdy ckhy alchag or
ckhar shtar ochdy dair ol ain
char chol ain ckhor chol
dshtolal ychtar shty ckhy otain korol chal arshtam
korshkol opeedy
paiin or shkol cheedy fshealal oshtcheedy yfshar fcham
aiinor or shtar ar sheeoror or cheed oksham
oaiinal shar kcham chal chedy chor arsheeor shcharor chal ocham
ychy airor orshtar shol char orshkol ched
pcheam chear yeeal chorar cheedy chy olkchdy chor or
ychar chol ykchag chedy sheeor ochor ychy sholchar shkal chedy or shtam
char choly olkshdy tshal chedyor cho chor chor olchor oshol
aiir cheal char shkar charol chy chedy oshkol ochol shom
yeeor orcheed qoshkol ol ykshal al cheedy qochar ychyor yshor
qocham ochal al oltcthdy sheolor
kor fcfhdy cfhdy ychol sholshol sheolol paiin aiin fair
ckhdackhdy aiin cthdyol chor ain sheol aiiin aiin kchol aiin yshar
stchdackhdy sheol cholol daiiin ckhsockhdy air chorain or an chkol shor
ochkol sheolchol ckhsoteedy sokeedy aiin chor chol oshor
ckhsoshedy soshedy an sokedy char aiir shealy daiin ychal al aiin
orcthdy char ar kolshor ychkol kedychar ar daiin
or cthdy shearo sotchdy dair chtol sotshedy otsheedy
anol qoshor or cholchol sofshdy chtor daiin ar ychor arolshor
yaiin cthdyshear ychor
pochpar ar aiin pyaiin qopearor ar yail chdyolol ckhar ar oeeal shar kedy olor chkeeal chto chpeedy qochol sshol oaiin aiin yshor
olal oaiir tearor ychol yailchdy qoeeol yaiil ckhy ckharar ar ochto char chtol chdyol chteeol ychol chteedy schor yair air ol oaiin chdyol shar oshar
kor olor shfedy shchdy cheedy kchor qokchol kochar daiin aroeeal sho chal chkor pal chy chpol chkeeolol cheeedyor kalchal airol daiin oaiiin chkainal sheedy eedy
schar orolor chor chdyar olar ol yshol chol yaiin an ailchdyol chkaiin daiin koral chy cheedy chkeeol oshar orolor yshar chtolchdy
oair ol yshor ochpeedy shar aroeear ckhar oain chochy chdyol ckhy aroeeal oaiil ory chtaiinor chedy chor ain shol ol oaiirar chychtol ar oeeal sharor chtainam
qochtar ar oain ain yaiin aiinar yeeol yair yain oaiin ochol air scharor olol oror alchy chkaiinam
pcheed aryshal chdychal cho opcheor yepear osharor chy chpeedy tchtaiin kshar ar chy chor oeear oshdyor kyar chal aiir
ychtar qoshar daiin chal shdyorar chdyolal oaiin oshar chtaiin tochar oaiin ain ochkeedy chdychol chkeeol ol yshal anol cho oaiin aiin shochal chtainar char chkeedyol
ykchol cheedy ckhockhy chdyarol chky chtolchkeeol chorol oail ckhockhy char sain shy chdyol chteear ochkeedy oaiiin ain yaiiin kchol ocho yeear ar chtolshdy chtainor chor
ychkeedy qoshol ain oain qokearar chol ol yaiin aiin chor qoaiil yshal sharedy yeeal chdyarar chteeoly chkaleedy ochkeedy chkeedy qoshor
pchor olyaiin yshor paiin ololt aiir chkar aiin opchy qofeedy chdyol opaiin ytsheam char ar cheeeal shpar shpchdy
shkchdy ol yaiin qokaiin ain ol olt char arar ykcheam aiil ol yaiin qokeedychdy karkchdy aiinolol chteeeal shkckhdy chol ol yaiin shkcthdy qokchy
char kchdyol olyain kaiin oair chal ain chararar aral an
pchpy char ckhdyol ail kair dais olfchar an karshkal chochy qoteedy shtal cheedyol chal shpcphdy ocheedy char tchdy yeam
oaiin qotsheam ol yain charar ar osheedy sheedy aiinol aiin chy daiir dail qocheedy yksheear air shkcthdy dan tsheol oaiin anaral oeeam
olcheeeal shear yain arol qoain qokchdy chkar chy yain oain olyaiin charchdy qoctheedy daiin qoeam chom
pypaiin opsho taiir air tcthdy psheam aiinol ochkeedy shkol ol qochteedy dain oeeolol kcheeol chychol chor chor shy aim
dair cholol qoteedychdy daiin shol chdyyeam aiir qoain yaiin otsheeal shtor ain ytsheamar anaral shchdy chdy cheeedy aiir qoaiin chteeeol ochom dan
saiin ar oloaiin ol shkeedy aiil oshol ol sheeol shkol ol daiil qoshchdy shchedy qocheedyar chor oaiin ar ar shkckhdyom
chy shkchdy qosheedy cheeeo choshal shtalcheedy chal tcthdy ar
pchdypal arckhdy cholor cholshol chypchdy chol cfhdyol
chdykar ar cholchol chdyto cholchol ckhdyolol
dyol chdychol chdyar chalshol char chy pchdy cholchol chdykal chom
ochdyty chdytar ochol chdychol
tshdy chdytor alcheedy alksham ochy chol airal
oeey shdytor or chdytol chal shol
shdy tor cho cholchal ochdytar yshol chdytchol qochy chy
ochdykol oror archol chdytor qochdyty chdyky chdyshal chol
fqofchol cho tair shpearal qokeear ar air
ysholol oeedyky char oshdy sholchal shdyty shar shdykor chdykal chdyty aiiin
oshdyky ochdytar ar chdychal shdyshar shal ochol aiin chol
chor chedy yshal yshor or chdytar archol ochol
chdykar qochol chdykol ol oshdykom
kshdy shdykol dykol ol chpal dchal ycheedy dypam
oshdy kolol shd chkol qocheedy shdykar
oshdyol cheedy kolol shol ol ckheedy shdytam
osheedy chkal al yshdytam shy chtol qocheedy shdytag
shal dykor ychkal kalal ol dyko chy oshchdy shchdy
kol char shoyshar chol chy dair chpshpedy ykchedy dam
oshychtol olar cholchy shal taldchal chal dykol shdykar ol
sar ochkol qoshchdy oshal ocheedy chochy aldshal al shdytol
dytor shdytag shoycthol shar chtor oshdyar ol shor tchedy shdytol dol shchdy
yshdy tcheedy olol osheedy arkol chor chor ockhedy cho yshdykol
popcheedy yshdykol daiin aiiin orcheedy or peealaim tair
chydair oshd arky olchar shor ykchedyd ychal chtar chol chy
altol cheedy shdytal saiir shchdy chol shdykal tarchol shdykal shychtol dytom
korkal otcheedy dytol dykol chto chol kchar daiin oshdy kaldchal shal olkar
shdytar ar chol ol sheedyal dytal char cho oly
foshfolchdy cholol ykar ar shor chy oshpanar dal
shy cho qokar shorchy ykor char
shy shoshy chochy odal ocho shorchy chor chal chy yty dalkanar ykal daltanar
oshy ykarar arshor osol ytol shorchy chol ydor cho dol shol
sholshy chochy shor chy chol shor ycho ykol sholdol ykorar shar dy ykal al
shalchy qodor oshol shalchy char ochar shor chalchy shor chy shol shor chy chol
chorchal shor chy chyshol alykal chol ychar
pchdy chy ofedyol daraim kshol chorchal aiin chkol faiis
charykor shy chkol qokar cho daiis chol yporor dal
doraiin oky olaim ain alotol chy sholchol choshy yshy aiin ytar chal
ydyykal chy qochar chor sair char shy cholykor sholchy chtar ytyam
ychol charytor ochy qokar sholchol cholshor qochar aiin
daltanar chor chal ais odol shar charykor dal ochy cham
dais chy chalais yshol ytydal chtal ochy ykolshold ol
dshal sholtchy chalais qocharor daiin qochor dalol tyal chol daiin
ochy chy oshal cholaiis otal qocharol ydol ol ycho oty
chykanar char ytor chol
popair cholykor kam ar shfal cheeeal pshol chy
amar qotair chol ykor chyshol shor daiin arshkal chol cho
okair shy chol ykor cholchtol ol shky ty arshtal shol
ytaiin chal yshol ytor chor chdaiin otair shal shko chyshol
okol ol shy oshfal otal chy shkal shtaiin cho ar
ytor shty shor shkar qokair kair chdail shalshal olshky sho
sair ytair cho ykol ol oshor okair pair shtal olshky
qotair aiin olshty oshol ochy
pchol airal tshor shalshal qocheedyol airal yshar
chor dair daiin aiinor or qotaiin oshor shor ar
ochy dair chor ocho shkor shorar oshkar shkaim
ochol chtol yshkal ykair shy shorshal or karkamg
ortaiin ochol choykol ol oshkor tair ychol ar
shar chtor sho chycthol
foshdyor shoshto chdyol olcheeol ky shar chochy chol chal dor chkom
ochdyol to char dol ochdyol chol ol cheeol cholchal ol ochkom chpom qoshdyor chtam
okom shol y chor y chkol qochdyor chpol ochar qochdyol shol chdyor or qochdyol
chdyar chkom chom chdyar chkom olctheey chkol chol chal
ychor char aiin fy aiin olcheear aiin oteeol chpol ochdy yeeor
oar ykom chor ain chor cheey ol cheeol chal chtor chy chy
dchdyor chdyor cho ochar chkom ochom cheeolol ycthar ochdyor
por chpol cheear polochdy oshol dar kshdy shar ykeeedy shor shdyalol
yckhdyol cho ain chol aiiin chol ol cheeol qoshdyol chdyar cho chkor or
ychy orchkol to oloshdy oshdyar chol chto oshar qochdyor chol chtol ochor chdyor ckhdyor
shy ychdyol yctharor tchdyor ochtor chol chyor dchdyol to ychtom chy qoeeor
okeey shar cho dshdyal oeeor kchor ochdyolol cho or
kar chkar chol ol dair cphdyar amam chtshd aiinar cheetom chty cheeedy
ychdyal ychdyolycthar oteeal chdyalol shol ol shdyol olkcheear ol shold dy ainol chtom
dol ol ctheey to ychorom
for yor or chy yteeedy tshd cheeol cphdacphdy kcho chydain polaiin
cho chdor chkal ocho kolochar olcheeol y chkar chdyor or
polpchdy kcheey paiin ol ochdy daiin pol chol aiiinom
ytol ochty chty qo ochol choeey y olshdyol ocho shdyor oy ochdyol
oeedyor chtar cholchal ol shdshd torchol chyom
paiiin aiiin chpeedy kshar ocholol chkag fshar chy o chy shpol chdyorom
ychdyor oeedyol chkar olckheear cholol ycthdyal dchdyal yeeol oloeedy ol ycho ykol
y shdyal dyainol ol ychom
paiin chkar shar chdychdy dychdy cholchol shchol ypaiin komochom omochom oedyar san
daiinar ochy chkor chol dchdyar chdyalal chaldor qocho chaleeor torchy oychor chdyor
oldair ksheey ycthar ychomol chtol char qoeedyor
paiin pshdyal charaiin ochtol chpol ol airor pan an shckhdy ckhdy
ychdyar y air darshdy char cho char oshkol qoshy ochar qo
ochom chdyal sheeyar ar qoteeal chkom
tair pchpom air oror shar kshal air shar chky
ochdyor air chychy chdyar dyar chkor chdyalar cho chomol aiinol shol
cho ychar chdol ochdyal char chkol chomol chdyeedy
pqopeedy chdyalsheey al cheeol shchool cheear kchedy chychy yshal cheedycphol chkom
yshdyar chtar chkog
poshol ypar chkor oshdyol dal chkor porshdy oshor arshy sair
tarchal chkor or okeeedy ochkol dalchkor char ar
peedyal char altshdy chy ocho cho chaldor choal chty
ychol cheear chdyol qotchdyol ol ychor dar qoedyol chfor
ocheol chocho chy ycthar cthdyaram chtol
kockhy daiir shpeedyshy cho air pchar chdyar chty chpshdy pshdy
ykor tykshdy ochkor o chochy olcheey chdyor okshar chdyor ysho shdyol oshor chdyor
chochy chdyor qoteeol aiinar
tar shdyar olshold chdyeedy chal okeeor chol ychpshol fshedy ofshcheedy fshcheedy
aiin shal chtar char tarchal
tytair chkal okeey chdy tal airal chor chpeeol chpeedy feedy
dchdyal otar ochdyor or ychor oshold chychol shor chochar ytar ochdyol
shol ychal karchol airar okshdyol ol qoshkol
pyshpeeol ol chydain kchdyol opain chkor oshpshdy pom fchy
chdyor arteeal ar ychor or qokshdyol daiir kyshar char chdyar ar cho y
shkol ol ychol chor shy qoshdyar dan tarchkog qochdyar dchdyal yom
ol cheeol cheedykchal airar
pchpaiin kchedy choshor or ochal ychol chdyol ol yeeolol ydaiin
oro shar o cheedy chyckhy chy chol tolchar char qockhom
dchkchedy shkeey chtorol tchdy dom
tain ain olpshdy shkeor chal oshol ytaiin ais saiin shpeeychpor cphoror dam
yshol daiin shteal aiiin chy aiin sar okaiin aiin daiin air
dolkshdy shkeeor chyaiin aiin qoshol okaiin dar air ain shteeor chor chyaiin
qoshol shteal shkeor aiin ytain dain aiis yshom
kshckhedy shfey cheeeycharam aiin olkchdy daiis oan aiin shteol airor
air shkeor aiinar ar aiir ais air shol shkeeor or otaiin
ain ytair aiisaiis shteolor damor dair ycthom oltchdy keoraiin shteolor ychar saiin
aiis dalkshdy daiin shteor daiin shtear
par chpar aiir poror chol shol ol cheedy chol cheedyol tcheedy
aiisaiis ochal dain saiir sal daror sair daiin ol tchdy cheedycheedy keorchal
shteal aiinor oshol oltchdy shkaim
kor chkor chkedy chol ailaiin oraiir qoair polal chdyar aiinar char aiinol ckhshdy
shteal ykaiin olalolkal ychol shteol shol doltchdy oldaiis archpar shkeear aim
kokchky shpealor pair daiinal ain ckhedy aiin chedy ypchal paiin aiin qokeedyal
dchtolkshdy char shtaiin daiir tealor qosholal dair dan oltshdy ockhor or
airal cholshol choltshdy okaiinal teolshol ol olaloltal yeeam
pais air cholchal shalair shal dair shychar kaiis okeedyar oshkol am
ckhshdy olcheedy shol chdalkshdy al olkaim aimar araiir oror shkeor
ychor or daiis air dair air yshold
pol yeeor dar olcheedy okcheam chfol shy chorchar shkol oshor tair
shar ar qokaiin oshtey air shor shkeeo shtaim aiin sholtchdy
daiin ckhchdy ochold shteol daiin chal qoshol chteedy
aiin ain dainor keoraiin tcheey chtair shkeal qocheeol cho air keororor dain shkaiin
ochkol shteal aiin daiis otsheeam oshteal choain ckhchdy aiir yshor shkeear damg
qotair chol otshcham aiiin chor ochteedy chor shkcheor airol yeeor
qotairol okshcham shol yshar aiiin shkom
kqokchdy qokshdy aiinol ol shkeolal chfor shal chalaiin olchal kchdy
daiiin aiiin choror olteeedy oshtear aiinol aiin daiin shar qochteedy aisair
tealaiin okcheamol ol olalalky daiin shkey daiin oshkog
pair qosholal chpor or cphdacphdy tcheedy ypsho ocpheedy ochar am
ochar ykaiin aiin oltchdy shkeo chedy sholdol daiin chteeal olaraltol dair ockhchdy
chol shol yeeorair qochkeedy an qoshol oltctheedy
kshckhedy pchdy olchdy dair olaiin koshol cholchol pal daiinolalol doldaiis
chy shol qotchdy qoshkog ol aiin chol komaiiin dair olcheedy airol
okchol chteealolaral ol araltol chkeedy cheedy aiin qoctheedy shtaiin ychtor
dol cholshol daltchedy chdachkdy shor
totaiin shol chal yshar kchor chdyar chalchal al daim
daim ain aiin ol aloltal ain char cholshal
pyshar aiiin taiin aiin ychom shpeedy shdaimol chor ainor shkealor
okaiin shko sholor shkol oltear air chkol cholshal ain qosheeol
dair chor qokshol shcheedy ochol okedy aisair odar chdachdy sholtctheedy choaiin shkog shtear
daiin dolshol cholchol ol ykaiin yshom
tshol yeal al chpeedy aiinarol ochol opaiin chal archom
ain chor or aiinal araiir chal shtais shdy shteolor daiin shald
daiin kaiin daiin qocthom char yeeor air cheedyol oaiin shy ykchtal
oarchkar ar ainol daiin ol alalky daiin ychar chol
keeedy oar chkar oeey yeear shpchedy cheedy sho shpchdy ochol
shy oshkchdy chkal shar cheedy shtcthedy oshar chtol qochol ol shtchdy qochol ochal al
ochkar oshtchdy ochtol osharol sho shteeedy ochor qochal shtcthedyar chkar oshol oeal oltchdy
qoeey eey qoshar cheedy shkeedy shy yeeal shkchedy
kchor shpchedy qoeekol chteedy shpchedy chtor fyfeedy yfeedy chol pair cthdyal dar
ychtor or chedy shar cthdyo oal shksheedy kalshar tchdy qoshy qocthar shtshs
shtctheedy cthdyar chtar cholair shtcheedy ochtchdy chtar shtched qochor chkol kchedy
karoeey qoar shpcheedy qochal chkshdy shkchdy ychar shksheedy qochkar ar oshteeedy ochom
arochy shol chtol chedy ochom
kcheeol yar cheeedyd yeeol ol pchy cheedyar tol aiin shchdyd archor ar
scheeal tchdytol yol qoshol cheedy shy qochol qochog
painor yeeolol chpor chychy oshor olol air cheey shpchedy shcfheedy chpeedy
schar chtolol yar shal qochom chom yol ol chtal shokchdy
qocheol archkar yshor ochtar shteedy ochol shtcheedy chycheedy yol chal
qochogol chkeedy keedy chomyol ychar dainor shtchdy qochar
pqopchar shtchedy alochal chedy shor cholol pyshal chpy pcheeedy chteedy
dcheear kolchedy shto yeor tarteedy ar shteeed teeed arochal shksheedy
qosheeal arshal chkar yal shtcheedy artshedy
pchor chkedy cphoor alochal qoshar chtalor shkchdyol chol chear ololshdy ol shcheedy
cheeoly shol ar chkar chto choeeor qoeor ochal shy char tchedy chedy
oarchkar aiin cthool airar oshar
keedyal ar teedy shpchdy yeeom kair shpcheedy pcho cho dan cho dpoair
shykchdy yaryar arshor qochtar cheeal cheeoly osharol ar shtckhdy yolchal shar shkcheedy oteeedy
okeedy cheeor dyar qool ksheedy ysharor shkcheedy tcheedy chdy tol
yshor aisor tolol chearol osheeor chkeedy shkcheedy archpar qoshar okedy shoshky
tcheedy dol archkal yar
kchy cheeal shfog chdy tol kochor ararchor odol air fcfhdy ychal
cheeolor chol ckhool chdyol shol yarchkal yshorais artcthedy tchdyol osharar ochkol shkcheedy chkchdy cheedy chedy
ol tchdy shtcheedy shkchedyal ychom sholol ochto chog
kchkeedy okeedy air aiinar yshol ol dairol chkol chtaiiin taiiin shchedy
shcheedy char chey ochal sholol ol shar ar olckheedy chty
oekshdy oshtchdy cheealcheeol qoshalol ockhar ochor tolchedy qosheeor chalyol airar am
cholyor cheeal sholy ol shol ol oshkeedy qodol ychar oshar
kchkar peedy shpor ycphor arochor tol cheedy cheealcheeol yfain charair yaiinor
qoshor ochdy oshkchdy okedy chol air ararchor kcheedy
par cheeol qopshy chol qokchdy chkol yeeol chor opeey cho
qochtor chedy qoshor or qoeeal air shyol otainor dolchkal chyshal
chor ar ochy yshol cthdyald
pchpor cheedy shkor al qopeeom ar ochor daiin yeear olsheeol osharol
darshar chtchdy tchdy chdyol cheeoral osharar cheo qochar oor cheedy qoshtom
archtar shchedy yshol tshdyo cheealol char qoshtor ochal cheedy chom
ychtar chkar olshol
kaiin char kshol chty to ykaiin cheeol ol aran shcheedy ocpheedy
qochol shkar arychol chal tochog shtctheedy y yshtal dyol ar
ychdy arshar saiin arain cheedy daiinol oeeor shar oshol arolchor ocho
pchdy ochdy pchal aiinar ar oshkeedy shkeedy cholom kain ys tarain sham
shamar chalar ychdy chdy osham chdachtdy arsham chol aiin oshdy
charain otchdy chalaiin char charom yeeal ochol qochdy chdy yeedy ysham sham
chalain charaiis ochdy oshteedy shtchedy ochdy chal choraiin okckhdy cholaiir chdachdy
okcthdy kchdy chdachkdy ycthor or cholaim
pqopaiin oeedy aiin ckhar aiin chy chal arsham oshoral sholchy shchar dal dar
chalaiis shtcheedy oeedy shtchedy qoeeal chalaiis shchar air ckhol araiin ar chal ochdy
pchal chorair or chorar aiin psham qokshdyor air kchy tcheeedy an pychom
char air daiin qochdy chor shkeedy ar sham ochy chal aiis cheeedy
ochal chol aim dor shol qoeedy chalol ckhy chdachdy chdy ychol
ochkedy shor char choly cholaim ol ochdy keedy eedy
pshdy oraim chalchor kchalain al pain aiin charol shalchar cholaiin ochdy qopeey air
oshol ykckhdy ochdy daiin ckho shol yeeol aiiin chol aim air
yshdy shamar ochal ykcthdy ckhy aiin ochol
kair oeedy ykshal qokckhy char ar chochy qokshdyor olckhdy pal chkolam
ar sham dair ocheedy chedy arain oshor cho charar chol ochar ochdy
osholy kchal air shor qokckhar ckhy kshdyor arshal chol shkedy cheedy ain
sharain okckhdy qocheedy chdy aiiin osham am
kochol air opeedy aiin kchdy cheeom shpchdy opan chalteeedy al chear keedy cholchol
chedyar aiir sal ytan chol ol keeyair charol oshkeedy alkolam chal aiis
choraiis qotan shar aiin ochdy dair
kcheedy saiin daiir chpar ochor air otchdy opeeedy oshar ofedy cheedy charair
osham qokcthdy yckhdy ckhdy okchal shal saiiin aiiin ockhol
shtchdy chdy chalaiin shar kchal ain qokcthdy yshol ol char am
sharaiin chal chor qoshchdy chdachtdy yshor chalchal ckhyaiin yaiin oshdy chol shkcheedy
ochor chalair shor chal ochdy
koshdyam ychfeedy chalal qokshal shol oldain choraiin y ochol ain arair aiinar chor
cholchol chol aiin chalchor al shar qochol ol sholdain
pchar chorain chardair aiin sholshal ain chpar chalkain tchol cheeolal amam so dy
ochdy ykcthdy char kckhar qotchor ychal kshdyor sharaiin chal oaiin aiiin chor amol
shdyor octhdy cheeedy chaldain ckhal daiin kshdyor ckhar qokcthdy
kchol chor or oshkshdy chko chky airor olkor chal chal air oshdy air pcheedy
chalain chalchal qochedy cholaiis chalaiin cholaim chal shol dain daiiin aiin daiinar ychdy osham oshchar
dcheeedyal al chedy shoror or otshdy ychdy karkain
kochdy faiin sharchol choleeol oshkaiin cholaiin chy chol pchpor shcphdy
shy oeedy oror oeear daiis sharcham
pshol qoshor yshedy shchar ar chpeedy pchdy sharchy chochy ochy chpol ain cheedy
ochary ar chdyaiin qokctho chedy sholshol qokckhy shkedy char ain ochdyal chol shckhdy
ysholy chedyor choltaiir aiischal oraim chory cholchy yshor okan chear orchorar sharchal charain ochkain saiin
ochol shdyar ar chalkaiir oshtchedy shkal cholol
kshor chpal cheedyfor chor shalol kchol daiin oaiin chkol chtar aiir
otalteeedy chal air ochdy kchar octhdy ochar sharol chto ckhoaiin oaiin
dair chteedy tchdy okalaiin cheedyky chalaiiin sharaiin qoshor ochdy okear
chol cholain octhar kckhdy oshckhdy dan olko chy
pshy yckhol olkal shear chky chpo chalchy chol sholpeedy
yshy yekeor sho chor sheol chal chy kochy sho char sho chalshy sholtchdy
ochar ycthol char chorol or chalchy oeeal al shar ochar ar cho
ockhol ychar ar kchol qoshy chor alshar ochol yshol ol qoshy
ochor shochor archol qochar orchy qocthol cholshal ychal am
popeedy shol air chkedy shkchedyoshom shalpeedy shol psho dair shdycham
oeealal qoekeor char shal peedy oshar ar chyochy chal orchol
oshy oeeal al ol kal shodair amychal shol oshar ar chy
char cheor oshol ocharar
olqoshy oeeol sharar ochar
kqokchar ar qokeedy pchar pchal chedy shchfar cholshor chodor qoekeorar shckheedy kchag
ykshy cheo chal qochar ar qosho orchar olqochy cholshal yeeol ysho oshol
osholal qotchol ycho sharol charor sholair ol qoshy qokeedy sholkchdy
kaiin aiin char shal peedy ypeeear opchdyor ochor chol shal shol peedy
okyar ar qockhol ycphol shaleedy an chear chal chy okeo keo choam
oshar chalchal ychol olqoshy chalchy ockharar chom
kchol ycfho oshor chpar shoyshar shoy chor chkor or shy
chy chkedy qoeeol shar ochky qochar ochy shol air shy qoeeol olal
daiin shy oeol cho chky chor cholchol chko sholal ochy sharam
ockholy archor char shaleedy ochor shoshy oshy qochar qoshar chomar ar chty chol dair
cholchtol ol ochol otear chary archty sholshtol daiir chorchol qoeear chochky
choror qochky chal ychol ol qockhor chtaiir chkal chomar oshy dain qocham
olqochy oshor qokchar osho
fchar ckholar shol chy cheey shfalchdy al yain kcheedy cheedy shar ain ychom
aiin qochor osholochar ol ychol shalchdy
tochto chol sheedy shal dair ochyal ain shorotol chdyfor opeedy yctholol osho
chol ol oshar shar ar shaleedy archol
kar qocho ykeeol kchdy daiin chpor chaleedy al dol ol pair
cholol arar ol oshol ycho chty oshar cheedy ockhar ar qoshy chdytal
ychar ksho shol chkedyol ykcho chalchal al kor ychol shoshy
peear yshal chpol octholol cheeo oloshar fofchdy ofshdy octhar shalal kcho opchdy oshkam
yshar ochol yeeol archty yeeo amyshal chal chtol archy ychor osharar
shy ol qoshy sholol shar choleedy shy okshol oaiin sholshol ochog
chol tychol chto shoshol ol tyoshar shoshky ochor chorol olochol chy
kshol pchy cholshal ol aiinal chal al chedy chol cheol shpalchdy kshy
ytolshkol ocholor ol chor ky ycholal chalchy qoshol shal chdy sholkckhdy
ychol ochoror or yshor
peedy yeeol kaim shedy pyshor kaiin okear qokeeedy pshchy
daim shcho qoeeol sheeedy yteeedy aiin cheeedy yteear ar shchar keeedy tchy
qoteear yteeedy cheeedy sheeedyy sheedy shchar cheeedy arshchar shtchy tshy char
chor qokchol aiin qokshdy air oshor or shkeeo
kaiin arshcphol shkchdy shar cheekor chol ol qopeedy cheekom om
scheear daiin shchdy sheedy sho otshol shky keeo ockhar cheedy yteearar ochy char
octhor arshckhar airor shedy shtchal ain cheear
fafol ol dain paiir chpear fshol shpcheedy ycphor or cheeor chal
dcheedy teear charshy shedyy edyy shchy aiin air ykeearar oshtchal korchol cheeor shchedy shtcho
shchal shcho kchol shcheedy shkchar qotchdy oteeedy shteeol shchal ain shchor kshdy shchal charshy qochy ochar
yksharol cheeo air shkcho aiin chyeeedy shchol qotshol airor shtshdy omom shchedy
shtchal cheeed cheeedy cheeor shtckheedy oshy char qoteeedy cholol ycho cho aiin
yteedyar ykshoral sheeedyor shcheedy oshtcheedy air char shkchom
pypeedy ypeedy aiin pcheeo shkchol korchol cheeky cphedy odaiir chor
air chy otshdy chedy aiin oshar qoteeedy shkshdy daiin cheedy shtchdy otchdy tchyshy
aiinol dain aiin ytchear ytckhar shtckhedy qoshol sharkor ocheear char ar olpeedy
okomom cheeedy sholshtol ytcheol airar shar chetor qochar shkeeor sheo
fchol chol ypshar dar ar daiin kaiin aiin charshy ar
ochkol qocthor cheear kchoaiin qotshal shchar cheeedyol ol tcholol aiir chalchal
pochpag opshear cheedyar deepor ochpor pchdy chdy kcheeom shal chal ycholom
otchdy chalchal okshol shcthol cheetor aiir oshtckheedy kshdyair shkchdy cheeal sheeedy
oshor cheeedy eeedy shkchdy otchar yshom
kaiiin qoshor char chol kchdyal chpeedy pchdy shchkar qockhar cheeky
qoshor yshar cheed eed yshkor or cheekol daiirom
poshpol sharkor ar orchol chdyor cho oror chfeedy shchkor air chpcheedy
cheeedyol chy aiinal sheeedyol ol or chol arshy ykeeedy ochdy shkchal oteeog
air qotshdy qoteeedy chear shal cheeedyol tshal shchkarar cheedy ychar shtchy
qoshal chy shomar oshedy chyaiin shom
kcheedy shalol ychy o ailal shckhdy sholshol opaiin yckhor qoshchdy dar
okedy tedy cheekoldaiir shchol aiin chtchdy qocthorar qokchdy yckhom cho omar ydan
sho ail qotshol kchdy chdy keedykor air orol oshkshdy
paiin ochor cheeol cfhomary cheol ol sar qoain oeeal orsheedy
qokshol qokchdy shcheeedy ychedy oshkchol shdyaiin cheey aiinar yckhol orcheeor cheear cholol air
ochal ochor yaiin qochal qokshdy aiiin char oshky qochtag sharam
oteeor shcthal tearshol shchy orkol or qodaiir shkeey teey cho chtsheedy chor
char shor shchar ar choaiin chal chal yshol yckhal teedykom eedytog
dair ychdy ychar cheeedy cheedy eedy char chdykar tchor chor chol sholam
oshom aiiin qotchol oshkchdy
paiin ychor kchol ychor oshkchdyol chtal chpo shar ychol daiiin qopsham
chor ain daiin yshar qochol cheeal aiil chtar ar oshar yshol saiiin
yckhar tarar yckhal qochor qoeey ytcham
foshor fyshar chdychal shpol shpalchdy shol chor chal sheedy kchdy
ar aiinor sholchor chky daiin chorain daiil ychal ockhy shtal sharom
qoshol cholchol qotcham char cheeol dar cholchol ol ksham qockhal octhor
yshkaiil chalchol ochor or qoshal chto shom
toteedy dol chedy kshdy aiiir arqoain ar shcheedy chtal ydaiinal chdyor
yckharar ycthor charol shchedy qotchamar chalshal cheeold
kaiin yshkar chpor chteeo aiinal aiinor okchear paran ycphar
yair yshor charol chal chol to oshtalchdy chalchal tarar chkol dy chdyar
dolchedy shtol cholshor chalchol cheeor
tocthdyor tshor qopshdy pcphdyar qoshor odair peal sharol ar osheam opchar
yckharol shar okshdy odaiin chal chol cholchol aram
fchy qokshor pol sho chpo darchol ar fychdyar chdychar olpeom
yckhar oshory chal chol ychorol cheeor otckham tekeam chtar okeeol ol cheeor
oteedyd char chkcho ychorol qoair shol
kokeedy shpar shpol chor olshdy chkeeolal shal cholcho chteedy qochal cheedy
aiiin tolshor yshor or cheeol shedy chkol yckhol shkol sham
salshedy qochor ockhal shal tchdy chkor daiin shor olchedy cheeom
dkeeolal daiin qocthor ain cheeal qoshar
kaiin osheedy shkal shal al cheeal cheey eey yshor cheedyar
cholchol qosheedy qokshdy tshdy cheol qockhar ar shchedy shal dam
fchal ypchdy pchalal sheeedy shpcheedy cheeed qopchy shol ocphalal
dol chedy octhdyoror chorain or chtol cheeal sholchal olchdy chal chkar
yteeol ol
faiiin chol ol shalol fcheeol cheedy eedy opchdycheedy chdyol karchkom
ykchdychal ychol char chol yckhar ar oshtcheedy ytchal yckharar ar cholaiin qochor
qochal chedyol cheeol chalchal octhy chteealal al cholchol ychol yaiin cheor
ochkol chor kchdychal al ychal ochteedy chty dain qochor or chaleeor cholshdy qocthom
chorain daiin oshal al chdyshor chkshal
kcho chor poshar cheeol qopair cfhofchy chy kychol po chorpedy
ychkol shol chal arar qoeeo chtckhor qotcham qochol okeeor
ykody shkor ofchychar air chdychal al ckhko tair chpeedy
odain qodaiin chtal chol ol
tal chkar chkeedy shkolchdy daiin chedy fodaiin cheeedy shalal chalchpal
cheear chory om
poshpchdy chy shckhedy cholchol chpy aiiroror dyair choly ychpaiin chpair shar
yshar ochtal cheedyor ockhal omor shkeedy dol charo sho chear chky
yshar cho sharal qodaiinal yckhar qochar chtchal shtar dolchedy ol chkshy
oeeal al chalo chtairar keedydol om
pedy ychor ochal shchdy shcphedychol pypaiin taiin talchdy daiin shol
kcheedy char shol cheeol oteedyol chedy oeeol ochear cho ytchorar ocheeor
ochar ochor or salsheedy shar cheeal ol chedy chkshal chkom
ytchalar al kory sholshol char ychol cheeal shy karchal dain
darchol qokchdy chteedy shar shaldam talchol karchtor chdychor shal
cholaiin chorom chear otchdy shedy shol
fchfom cholar cheeo kshedy opshealal kshol chol ochpam shy aiin chey
choltam shkol chol ol shyaiin chkom cheey chkal ochkar oshy ochol chalar shar
cholkol cholkol kom chol ol ocheey cheey olol shar ar ychkol shoain chol
shar charal chkor okey cholol shoaiin shar cheeom
pshal chpol chdyoral pcholshdy cheeol oshyol ain dal char cholal chol chpeedy
okeey shol sy qokey chol ol chdyor chkal cholol kalkar
ochdyol otey shyaiin okeyol ol ol otey oeekal chol chtor chtckhdy ochtam sholshtol
yshyar shy chko to cheeor
keedy cheey tor or y chtar ar chor pshal cheedyor
shol cheey oshtal shalshal chtar otckhey chol
kykaiin cheear aiinor chear oeal ar chom kchky qocheol tshorol olychor
ykolol aiinorar shol cheeal cheeal okeeom chol kol chol dalchar
qokshy chtolchdyor oshol char ochtar dal char cheedyo tcho shalshal chom
okeychol chaltal chdyar cheol shoshky oshky charam
kaiin shtar ar chol dair ychpar kcheeol alchar cheedytom
olor shol dar chkar chey ychor air oshar shyar chdyal y
arkol shol chdyor air chal
tqotchar chpal kaiin shdy fal al aiiir kaiin olal cholom
yshyal cheeor ain sho oshedy qokeey keey ain ochom
pocham paiin aiin chkol chy archom pcpheyol shy alaiiir
oshol chkol ytey tey chto char ochtar chdyal
kaiin cheeor chal korom or ochedy kshol ain chol
dair qoshol chkal y shal al ochol ain qocham cham char aiiin ychyar
oror chtor cholkal qocheey ain ychtar shar orol qotey cheo
sain ol ol daiin ykear ar
par chpeeom tair archol chedy daiin or chol shoshy chkol dalcham
okaiin cheedy archol keeyeey eeyeey chtol
kchky chpar kshar ko chdyal aiiin archar aiir al char
aiir dain chkeeol ol cholal shal shal shyaiin ychal tarar shar
ykeo olyckhal cheeor shalchar aiir tchar sheeo aiin ol
daiin torkal or chol
faiis aiin shalchfy peychol ol chpy ky ytshor chty al aiiir
otarar olchty ol yteo shol dar chal al
pchpedy air ochal chey chol chol chpeedy kchdy ain cholain yshckhal am
qokeo ain yeekol qoteey shy aiin oshkol ochol shy chol chdyol al
air sharorol cheear olycthol
peedy shy or kal ain kar chdyor anor dair shty yshol chkedy
chtar chomal air char chol oshol oldaiin ol chkol ol
shy talshal tarar air
fchfal tchal sholshol air chpo char ychal paiin cheedyar chal pal charar
okolkar aiiin qoeekol sal shalshor ais shar chol kam
fyfchol faiin qopeey ochtol talcham aiin shfcheedy dair ar aiir fcheedy cheeal
saiin chol qochol octhal chey qoshol ol yeetal chdyar chol chkshdy chtal
qotckhy chkain dain aiin sy olol chor tardal ykshor aiin shol
okeeal qotcharal qokeey chal oealar ochkal aiil shedyal al shor ocheeom
cheear ais ochtaral cheear okeeyol ol air shorolol otchy arkor chtal
ykeeo arkam
tochty arpal chpor daiin oeeol shol arkar ar dair ar
oeear ycthor shar aiiin sair qoeeol tyarkal daiin aiir tyartal kordaiin ychear ardair
ychearard tchol ychearar otaiin shar oaltal ordais arkol
tom arfy pchdy chkol ar kar cholchkol pshy cholpedy paiiin chochol
oaiin dair char kolar qoeear chkor dairar chkor air chky
cholchtol dain cho char dain omarty chtal ochal chol pedy
yshar chol chtol kordaiin daiiin sholam
kycheedy chochar sheol chor kaiin qoeeeol charshdy chalpol darchar shartam
qoeeolar sair ordaiir oshy sho ochar aiin chy shal kol daiin
chtol ochkor qocthor cholkedy ol chealor qoeeear chdachkdy shol or daiin aiirar
or daiin qoshy ochol chkor ychky aiinol cheal qoeeol dair cholteedy dair
dair air char dainomar chom
pyshal cholchtol chol shkchdy opaiin ar ar opshdy kshdy ychorol
dain dair aiin cholchol ol qoaiin qosheor chalkeedy daiiinomo qoshar
oarar oeeol chol chtol cholkedy ycthorar cheol daiiinol qoeeol chko
qoeeey ockhol chy chkol chol teedy cheeor ar kar
cholchol ocho cholchkol oam
tshal aiir aiiin shdashpdy daiin qoeeeal ykckhar dain yarar shol qochol
chkol ordaiin chy qochol ol chol kedy talochal shor oshdy omolkar shey
ysheedy sheedy
pqopeey arar sholor ordair cphal aiinor qoshal tshol paiin ain qopaim
oteor tyartal ar fy qocholol tyarpal daiin shcthdy daiiin teeyarar qoshal
otchdy oshy shy
podar fyarfal ar chfol sho aiin ckhor chpeedy fyal chkeedy arar chor
shar ochtol chky chy chtal char oshy dain qoshalol oeeear daiin
dair air chalchkar al oshcthdy char ar odarar ochpeedy
qokar ar or daiin aiin shpchdy yshol chepol chol chom
shoshy cholchol chal chkar oldaiin chekol oshol charoshy shy chto osheedy
ycho shcthdy chor
tarol ar chkeedy cheol paiin kaiin qoshal al chpy po
qocho shar chor qoshal al tchdy chdy chochar chkol ol dair chol teedy sair
ychar ar shdair chalshtol qosheedy qoeeeolar chealol al qoshdy aiin
dshor or kordaiin ycheeor dair cthor otckhdy tchdy cheal char chalteedy
pocheeedy osheeedy ckhar cheeol omar ty fshdy oror chkolshdy ol sholchdy
yeeol ycheol ol chol chol daiin aror ar aiin ochy qotam
dchol cholcthar chol saiin cholchtor chor or ochol otair aiinal al choram
chkair chteedy shartal shtchdy shy
pshol shalaiir tarshtal cheedy ocphar shpcheeedy ochor aiin ochol
alchty chy ain ochtol charochy shty chal chealol qochdy chy sho aiin
ytair ardaiin chteedy chdair yshorol chkolckhdy chal qo ychol ol
qosheedy shyoshy kyair chol chdair ar
tqotshdy ar char ar arodar chedyor kolchkor ol qoshorar chal olpeedy
dcho chko chol chol teedy shkeedy chkain chkeedy orol cheor
air cholol aiir ochal
fedy oshor daiinar cthor chpol chkar pain ypar kcheedy aiin oear
daiin chol chtol chol daiiin aiiin qoshol choleedy aiiin ain shor chko
cholkedy ychal shdaiis chol chom
kykaiin kair chdyal chdyol chkyar chor korchar cholchol dairar yor chol dag
daiin aiiin sairor sharol daiiin dan dain chdain dain qoshdy
ochol chol shchdy shdashkdy chy shchdy ochor daiiin aiiin yshcheo or shdaiin sheedyy
shkaiin daiin cho sholty arkeedy sho shalol ychor chkedy ochkair chaleear
kokchdy shoshky ochky ytchol chpchdy chdypal chalshol shkair kaiin polar oshamal
dlchdytal shychky oshty tchdytal chalchol oteedy shyshky cholshar ol shtaiin qotchol cholchol chtchdy
dtchol tshdy dair shychtar qoshty chal chol oshky chal shol oltaiin shkaiin oshky
ochal odtchol chal shol olkain yshkol ol
pchpar kshdy odchal sholshfol shol ol shfaiin ydkshar ar qoshol ofchdy
yckhor odtchy ky saiiir aiiir oshol daiin shty py shko yshor
ytarshdy shtaiin chdyshol kchal
pshpain chpshdy aiiral al yeeal fchdy chy olchkol o
ychar chkshdy kchdy oshky oeear shochty ydar olshky ydtshal shkaiin chdyshor chol
ydtchy ochal shol shfol shdashdy dashdy cham
kshar ain chpal chor shalshal al chy chedy olpair teeychdy
yshar olkol shal olkol ochy oshol dairar shal oshkair ydochal chalchal
y ychal chal shol chorshal or oltair qotchdy shtar koyshor
daiinal ochol shor tar ky shdashd ychtchdy okshedy chko chol
yshol ycphol odtckhal otolshd cholchal qotchdy oltan ol chalchal
kshal shkaiin chychedy arar dchalar poshol chdychy olfair ol ykaiin
qotcholchol odtshy oshol shdycham okarshdy shkaiin olkan daiinol shtaiin daiin chom
ysholy saiin aiin ytchal yeeal al shdy chdyshol ostckhal om
cho chkol ytar shdy shkaiinar ochol
fedy daiin chol shar dair ydochal cheed ees chpedyal oychom
okchar ar yeetol kchdykal shal shal o ochkckhdy sholol ochol ol cholshol
ylshtaiin ol kol saiiir shar yeealal
tal yeeear shpo po chpol qokchdyar cheeedy chpeeeo olkol cheed
chteedy daiinol saiin shtol ycham
kcho qotchar qochpeeor daiin shol aiin daiir archdy chedy okeedyol cheol okchdy
shalchor sholshol ol kol sair aiin dair sho oshtain shty shdyal kcharar
shar oeeey eeey sholshal chaleeor shtain oshol kochol oeekaiin o ain
air y chkshdy chalchol ochky
kain shychpo chkshdychal cheedy yshar shfo fo daiinal am
ochal daiiir ochkshdy arqoshol chol ocho shotain odtchol shkaiin air oltaiin
ytaiin chty chedy ochy sholkain qochal al ochar
kshar ar tchdy shor char chalshol cholsho oteedy shpol
ydtckhol daiirol daiin tar ychar aiiir ochol shtair ochkckhdyshol olkaiin ocheom
ochdytal ochkol shor kolytar chol shalkair
far fchy chpol dyotchol dol aiin shdycham dycham chdytar pshor
arar dchal oshdy shochky shtol qoshol qotchdyar chamol otarshdy ar
pchar pchar tol dair air alyeeal shkolchedy otchdy shol shpo ochkol
shtal qochky qochkeeor otchdy oshal ol tair chal otshdy
archy ol chkol cheedol oltar sharain shty ychar ytolchdy okchdy
chtshdy chdykol ol chko dyotshor ocham
tchal shar shol oshdyal al chal chal chol dain alchy char ar aim
salyeeal ochty cholshy ol
kair shor chol shtair chfeeedy aiinol aiin aiinol olchkol ol chol
qoshol qochky doryeeol chal shkain aiin chychkol
pair cho qocham chedy cheeol ol ar kainar sholchor chpom
dchal cholckhar chdy kol chdy kal chalol al qotckhol otchdy
dain ychol shkain alchal cho chal olyeeal ychar alyeeal aiin char
sal yeeal shychty qoshkol ol qochdytal al yeeal aiin qostckhal
sharar ar chtar ar chdykor shal qoeekaiin o
pchdyar chkal aiinal cheedy dair air ainor ain dan cpholol shfcheedy
saiin chdyol aror aiin cheedyd dain aiin aiiinol ail chdyal shtcheedy
chdyolar aroraiin daiin cthol aiil dain dainor arol daiin chkor
chkar daiin aiin arar aiinol aiin
polal chtol araiin ar shy pardaiin shol shal cheedy ckhalor chorchor ain
daiin chor chor charar cthol dan chdyol air oshal chdyar arol ar charaiin
okor chdyarar chtolar airal araiin arol shar aral aiinarar kordaiin air
pchol cheedys shtcheedy aiinarar daiiin oshpchdy arar chor or ain cheeear cheekom
saiinor shal daiinal daiin ochor air ar oraiin daiin dainorar ctholdan or
dain chal chal al chdyal daiin daiinar sho cheol aiiin
okaiin aiinar arol cheeol daiin dain ain shal aiinol ain chdyor
yteol chor ochor cholal air cholchol aral oran yckhor dain ainam
otolal chtal okorar arol shkcheedy
pshdyar saiin cheeal paiin chdyol char shodair shpol aiiinol aiinal cheeedy
oteeal shdyor ainol ol shydaiin odaiin saiin aiir arararar ctholcthol cheeeo
schdyarar aiiin cheekol shor yekeol chalsham
paiiinar arar arolain tshor cheear kodaiin chochy aiin shkchdy ckhor
daiin aiinor chtal cheeol shtcheedyar chkaiinar saiin schdyorol aiinarar chto cheekomar oshtcheedy
dail shdyorain shtcheedyar ykolal chy otaiinar shkcheedy chkain chor chor aiinol
aror saiiin oeeor aror arolarol chom
tchty chpor aiiinarar arshy shar paiir daiin aiildain pchol
dain shysaiin ain chor chor yckhal chal al oshy chol dain aim
charol chorol chdyal chararol
far shkam char chfeedy aiinolol airol chal fair ochkaiin ain olar paiiinar
chor charalol airar ochor daiiir aiiir shar cho dain arar aralaral chy arshol aiir
oshkcheedy aiirarar komar daiin chdyar cheeol sho chalchal arol daiinal shtal
aiin daiinor aral ycho chol ochor chor aroraror ar chdyalcharar
ordaiiin aiin ary aral arol
kcheeedy ochal pshol olpeedy pchol daiir shalshpal shdashdy chkol
cholshy oshdyar aral chkal ytcheol chdyalcharar orain aralaiin
kchy odaiin cheo al kolkeedy ckhol kaim shkar olor chfeeedy
arororor chorchor or chochy ochy shtal chteedy shdain chalar chkaiinar oshol aralaral
chorar talokor daiin olkedy ararchor chol arol oteedy daim ar
oaiinar daiiin chy yshor
kocheedy ypor pain yckhar ar chochor cphol dan aiin dan
cheey dain shkcheedyar cho chdain chal daiir chal arolshar
kaiiin olorolor kychar sharal sholpedy pcheeol chkor chekal ar olshar araiin kchdy
ar daiin chalol al oteeal al
taiin daiin kaim ky oshkcheedy sain cholal ol char an qoshalal shalal
ytaiin oltshedy arar air aral shdainal sain shodaiin shtsheedy dais ais
yary ar dair dainor or daiin aralartal aiin tchar chor
aiiinarar kalar dair chkolal ol chkaiin chkaiir daiin olkeedy aiinam
ochdyar ocheedy chy ochar shalol ykolchy daiin chal aiiinar charom
daiinar airal al oshal cho qochal
pol fair sanar omor ytolchy aiin ary chol qokeeeol keedy kchdy
arain daiin chtorar ary aiinor ailor cholshol ol olol daiinal olal
daiiin aralshal sheeedy eeedy yarar arolarkol oteol ol saiin aiin airag
koeeal paiinar chy olaiiin chpoly ol cho arolaral shpcheedy al shpor chdaiin
arain aror daiiin arar ar shol qochy saiin chkor cham
ocho or daiiin oshchdy aiiin ychal yeey yshar chdaiinar olchar
tcheedy kchal otaiiin shtchdy arar oshchedy paiin ocheedy oeeal cheedy shpar ychaly
chalchkal ytaiiin qoeeal chol oshtchdy aror ar daiin chalchal shkar am
chedy shedy edy qoeealol daiiin ychal chtaiin ychoro daiiin aram
chtaiinor chalchal qotaiiin oshkar qoear chedy sheol cham
kshdyor shchedy dain sheedy daiiin aror qochor aiiinar chol fcham ctharor
dcholchol chal chkal ain qochor or yshalo al ocheeedy daiiin
pal chal kaiin chpeedy aiin sharchy shpchdy charan char chedy char
ochar chal chal daiiin aiir cho yeeol shtshdy char cholair
oshor sair chal shcheedy sharchor ar daiin ochtaiin airor ocheedyal chor okedy
chalchtal cheedy dain shchdy chol chedyol chol air cho aiinol ycham
oshdyor cthalar ocharal chtal dair cheedy chol char ctheeedy cheedy chol cham
fan chal chtal chol ol cholair kaiin aiiin cholair okedy cheedy chamol
tal ochor chtol shchedy alchal shtchdyar ar cheedyol ycham chal dain
qoshar ar dchol chol daiin charaiin chalair ary ysharo aiir
kokaiin char pchdyar shchdy aiinor chdyal chor air olsheedy ysham
okchdy ychar aiin ochar qocheeedy ychal al char cheedyal ychol talchom
ochol chalshto daiin ochtal aiin shchedyal chy qocho sholchy chamol cho
chal daiin shtchdyar dainal chocham sheol chedyor aiiinol ol cheedycham chol shdyar oshal arar choraiin
ytaiiin qoshol qosham
tchol shdyor kan daiin chfam ar fchdy aiinol ol paiir chalchal
yeearor archdy aiiir cheedyal otaiiin charo chy ain qochoror chdyalor chal cham
chol sholcho qotaiiin ycharal chorair chal chal choleekal shalchy sheol cholair ol
yshcheedyar cholshdy oshar shchdyol aral tchdyan chal qoshal al shdyo dyo
ytalshkol ysholal chalshol chol ainor or ar char dair taiiin charar dain
chdyor qoeeol daiin aiiin char oeetar cholshar chal chal chal cho chalcham chalchkal
cho ochar sham ochol ar chocham shcheedy osham qocheeedyal olol ochar shal chy am
ocheedy ar chalchal shcheedy arol chor air ochol ochar qochar shchedyal qokcheeedy odaiin
chalaiin al qochol chdyol sharol dchy alchar oshar yshar chal chal qotaiiin cheedy ainar
sarar sain ain aiin olcheedy ytaim
kchkom chol chal chtol qopar ar pchypchy cthocthy qochol aiirar daiin
chy shal char chal chal ochtaiin chol shar chalchal al dair chal ocheedyol
char qotaiiin daiiin octhol sheeol ochol ain cho ykaiiin dair
daiin qosham chdyal yckholy chol qokaiin cholckhal aiis sheedy daiir shar chom
chol ain qochar ar al char aiin daiiin charair chomar
oshdyo qoeear chal saiin ochar daiin arar chalchal al yshar
aiisaiis qoshkar ar yshor or daiiin shchdyor shear daimol oshal aiin chalshor
chtar salar al chdyaly al ochal odair charar shtchdy ycthol aiir
ocho talchol an aiisaiin chkam osholol cheedyol qochkar aiinar yshory
okalchal okain chy qochtol shar ar daiin chol aiiin aiin cthar dair charar
chalchal ainar char ochar sheeal ar chdyol yshar ain yshol
ochar archar chdyor chal alqochol char cholor ardaiin chol ockhal oshteedy
aiin chalchal shko chtol shkchdy kshdy chdyol cholair amar dais
char chal shol chalaiin sal shchdy ordaiiin dair dal
shtchdyar oeear ar chor shkchdy qocho aiin shchedyol kalain shtchdyar ar chol air qocholar
char qokaiiin chko oshol qochtaiin yeetal chor chdyol aiisair dair daiin
dchkol yeeol ol cheedy dain aiin chor air chdyoly oshtshdy alchdyal
daiin chal chal chtaiir aiiinar shkchdy ytaiin ychar ain daim
ochkeedy ychar yeeor or chy cthar chal okal chal aiin shchdy tchdyam
ykaiin chol chalshol dal shdyar chal aiin oshtar ardaiin ychor dairar char
olol cho al chol ychag amam shkchdy kchdy kalain al karqoear chal
okedy yeeal char ochdyor chkaiin daiin ardair daiis cheedy shckhdy chdyolam
dlkchdy chalshol al shey chkor aisam or daiiin dain qochtaiin oshar
daiin otchdy chol shdy shalchom
tal kchdy chtol qocheolor aiin opshor chpy polchol shpor chkaiin aim
qocheol aiin ty air qocheol aiinor qocheol shkol olchar aiin qocheol chto
ytchor ckheol ol char aiin ain qockheol ain olshar qoctheeeol chtor
olshar ainor chtolol chtorol qocheeeolor chtor or aiiin chkor or chal chkal aiin ol
olaiin ain olchar ol cheealor aiin aiirom
kchar ainol air chkal olair okol chpar air cholkeeedy aiin shckhchedy ckhchedy falar
slair ckheol tor ar ykeeol daiin aiin tarair oshkol ol char otckhal aim
qocheolor ochty kalolair o sheeol chko qocheolol shtol chkor ytckhal aiil alchdy
chty ochkor ochkal ckheol qosheor aiinal ckhchedyal aiin aiir chal ytcthom
air ytckhar ckheolor ol shar alckhdy aiinol ol char cholaiin chtaiin an
airol cheol aiinal qo arar ais dair orar qosheeol ychkol chkal aiin
airal slaiir chtol al chdy chkaiin daim qockheeor airar y daiin
aiinal ckheol qoarar ckheolor tshol cheeory toror daiin olaiin chtaiin chol dain al chdy
oshkor cheear kalolair daiin qocheear olchar al oleeol ain chol ckhshedyol om
ain daiin aiin o saiin aiin ckheol ychto aimal ol aiin ar
ychkal chtar oshtal saiin aiin cholaiin aiir olshy ol olcheeal
ytykor aiinol qosheeol chko alchdy air or or aiinol ochar air ochkal
qocheeeolol shkor slaiirol aiin ckhchedyal olckhol oshtol ainal o qoshear chy dain
char ar dain qo aiin chto qoshey qotcheal qoekechol daiinol ar air
chy shar ar ckhshol ocheealor ckhsheedyol chol shtar qochar ar chtan shear am
chtain qocheeeol aiinal shchal shkorol ochtol qotsheeal dain ol aiin chtan pan aiin airar ol eeol omom shol dainal
ytolainal aiin okshal chal chalkeeedy al dain karair chol chkol aiirol ochol saiiin chkol ainol shtalor
o araiin yshtol aiin ain aiis chkaiin chtol dain san
chtainol cheear shkol qochar sor daiin qochty korkaiin air orar chkar
olchar daiin chky air kalair tcheeal al tolainal ol orol qochar ain qokeeol ol
qokshar ail olcheeal sain y oshar shor or ychko ochar tolchkor ol
tolal airal tainol dair chty qoeeeteol qochar aisdair chtor oshky arar qochol
shtol oshkor airar shchor y olshchor choldain chkaiin al air chor qocthshom
chkolol chkor daiin kyair alolaiin qochteeal ycthchor aiir ol eeol qochar ar alolaiin
y chkar sharar daiin ol cheeal aisdair qochkor cholchol ko korom
stainol ckheeol daiiinol ochdy aisdair ckhcheedyol ol chky
dain aiiin ain chol chol qoctheol sheear daiin chkar ar aiisaiis
chtaiin ain olain chkal aiin kalolair tcthar ol shar okchar korkaiin ckheol ytckhor orom
qo ardain ain qotshol talaiin al char aiilakiil aiin daiin chkor qotckhor
ytear olchol korairar chedy ochkaiin shtalam
kshar oror shpchdy shpor cholchol chor paiin dal aiin aiin
dain qokchar alchdy airol ckheo olchol chal or tchshchdyor dair ckhcheedyor kalair tolkor air om
ykeeol ykaiin dain shkor cheedy qoshear qocheeeol chtaiin chol dain charaiin tor
alorair sheor or aiinal daiir air ochtor ochkair daiin chorain
or airar air chkair shkchedy daiin chtol choraiin qotcheeol aiin chtaiin
chkain ychkal korchol or oror alarais aiiir qoekecholol shckhchedy y
daiin olshal chor saiiinol aiis shal okedy cheedy aiinol chkaiin y ckheolol ochy
ochkaiin chkaiin chor ain chtain
paraiir ory or shol yshal air yshar ctheeal karkeeor ar polainal
oar ar chal olcho oshtchdy shkchdy daiin yctheeeol olaiin shtor chtal chtal am
stainal char shkor shol aisdair an or kaiin araiin shky ol cheeal kar
daiin tcheal oshto chy daiil ckheeor archal aiinal qoctheeor
pshar shpor aiin yksharar cphchdy chdy aiiin ochto kshdy ypchor
chshcthdyal chtar chor or tyteol olaiin cheeeol shtor qochkair ochky chko
torkair oshar y orchar oshpor charain daiis chor olainar shkaram oshar
faraiin yshpor posheedy daiinar saiin ol chol ail sholchor cheeor arar chor
aiin olain ochdy kshar charain daiin shckhchedy ckhshedy chkal ailail olchkol chkor
ochkor sheey tyolair dair qoshar dol ain chaldaiin chol
sy dal yckhor airal kor al
fchdyfal yfchol oral chpchdy yaryar ar cthor shor chkeedyal chfeedy
chdytar chkshdy kcholor cthar char yar yar keedyal keedyal or chkeedy
qotchol chkeedy qokchol chtshdy aryar chkeedy tchol yar yar chkeedy arcthor charar
ylchdytar ar chkshdy or or ychtchdy char oal keedy ychol chal chkchdy
cthor choror yar yar ochdytar ochtshdy shol ol chdytor qotchol ol chteedy
chtckhdy qoar chtcthdy oshtchdy chtshdy oor teedyol kchol yaryar oltor shtedy cheedy
darcthor ol tor chol chkshdy chol ol aryal chkshdy tshdy shar qochtshdy shteedy
qoeetshdy eetshdy yor chdykor charoal ar chkshdy kshdy cholyar chteedy orchol chteedy yshol
kshdyor qochtchdy chkchdy chtcthdy tcthdy yol chteedy chteedyol chkeedyar ar ortchdy ochdytar
oar dalcthar chol ol kshdyor char chkshdy chor chkeedy oshkeedy chpeedy chdyoal oam
chkchdy artar ochol chdykar ochkeedy chor chkchdy chteedy ochteedy qochdytar oltor
dar cthor chtshdy ol tor tchol chol keedyal shtcheedy pcheedy shor
ychkshdy cthoror yor shol chteedy ychtchdy chtchdy oshdykor cholyar chkeedy orchol chtedy
yshteedy chteedy cheedy chor shteedy chol chtshdy chteedy okeedy dar cthor ochteedy
yshkeedy shtedy chkeedy kchedy chal ooryol chteedy yor qokeedy ool chdyoal chteedy chtckhdy chteedy teedy
yar chor olkor ol chkeedy cthor qoor chkshdy chdyoal ychdytal qokchal chkeedy ykam
chkeedy chkeedy cheedy chol artar chtshdy qochtchdy chdykor choryol or chkeedy ykcham
chteedy qoar chtshdy tchdy ochol qoekchdy kshdy chteedy teedy yar ar qokshar chdykol orshol
shdyar chal qochtshdy chkeedyol qoshkeedy shal al chkshdy ykam dam yam
cholol oar tcholor qochkeedy chkeedy teedytar olor ochteedy kchol ochkeedy cholyar
ochol chtshdy chteedy chkshdy chtedy oal cthor char ar chkshdy keedyor ksharkol cholchol yshy chtedy
yshor chtcthdy qokchol chol ochtchdy chteedy kchdy chdy yar yar okchdy
tcthdy ychdykal qochteedy chkol ochkeedy chkshdy chkshdy cholol chtcthdy yshteedy chtedy
chtedy chol cheedy eedy chtchdy ochkshdy chkshdy oor chkedy chteedyor or
dor chol oam
poshpchd pchdypol kchky chearar dair chal al chor shkeedy archor am
ychkshdy yal chor ochtchdy cheeedy shteedy chkshdychol chol chteedy cheedy chteedy teedy kchom
chtckhdy yal ol chor
toshtol oshpchdy shpchdy chokedy oror yol ol kor paiin aiin
chteedy char chol tshdyyor chtchdy oal al chdytar ar oshtckhdy chkeedyal
fchfar chpcphdy chfeedy chol ochfeedy chkaiin qokeeear aiinar keedy chdachdy paiin koreedy
chol chol choryar olchor keedyar chdytor archo tchdykor chtchdy qoar teedy eedy ochom
dchteedy yshkchdy shol cho tchor otchdy ortchdy or qoal ycholal chdykar
pshy shy chdyor aiinor or chedy cheteeedy eteeedy ar char qofchdy
shpcheedy archal chteedy olshar cholyor ochtcthdy chtcthdy keedyal chtckhdy shol shtshdy chteedy
yolol ol oshteedy shtchdy keedyool ychtchdyar aiinol orkedy chol ychol
kycho shy yshpo chol cheeomair pchary aiiir chal al chpal dair chkor
chalol cthdykal chdytol chdytol chtckhdy qochol shal al ychol chdyoal oamoam
oar ychteedy qoshtchdy ochol yctho cthy charyar chteedy aiinor chtckhdy orqoal
chteedy chkeedy chtshdy chteeedy qoam shtol keedy dol shkchdy
chtckhdyor chtshdy chedy char cholyar chkshdy oamoam alcthor orchal dol or
qokcham oar chdykar ochor or chkeedyar chkeedy chtshdy shtchdy ol tor yol
ortchdy chkeedy ol chtshdy oal ochtshdy chteedy oraiin ool shy shtchdy
ochtedy chtckhdy tchdy ochor kchdyyar
pairal kckhdyor yshal shkcheedy shchedy oar ar chareedy alalp peedyor
yarchor chtcthdy chteedyol ol chal cholchol chkshdychdy char chy chdyoal
chtcthdyal chal tshdy qoshkeedy chal al chkaiinar qoar ar
kocho yol ypain chy osheedyol shkol shor ocheeol ofeeedy chpshdy chpeedy
ochdy ychtor chol chtcthdy chdy kar kychear ychar chtshdy yor qotshal oraim
ochdykol oshy shy chtchdy tshdy qochar chy chtckhdy chkeedy ochkshdy dolkeear alchkam
orqoal chkshdy shteedy keedy chtcthdy ochor oshol ol
tychor or qokchdy fain chpepedy chedy keedy
yckhol chor kchdy chkedy aiin qochor cheedy tshdy
aiin ychdy qokshdy daiin chtedy tedy oshar cheedy
qotchdy chor kedyaiin dain ochar chor aiin
yshar yeteor chkeed tchdy dair yckhal chkeedy qochor yckholor shdashkdy
cheed choraiin ychar aiin yckhar kchdy
qoshor qoeteor chdaiin chdydair cheedy ain chkeedy chom
aiin qockhar char keedchdy chdair ykshar chteedy okeedy
ochdy yshar ockhol aiin ychor or chal oetear qokcthdy qoshy
qochal chkeedy cheedy qockhol qoshol
pcheear yekear aiin aiinar shol chto qoshol ysham
oeedy dain daiin qokchdy yckhol oshol chalchal qosham ochom
ochdy ochdy tshor tchal al qoekear ochkeedy qoshoror chteedy teedy
airor yshal kshdy ain chkedy kedy
stochty pshdy dair dain ain qotcthal shol aiin
chal chalchal ochdy ckhar cheeal octhal shor chdyy
qokshdy oeedy qotchdy cheear tedyedy chol kcthdy dain ochteedy ain kchdyan
oshol otshdy qoekear ckhor cholshar ain qotetedy qokshdy chy ychdy
kaiin ochpo chko pedyaiin edyaiiin qosholol shfeedy chpol char ar charar chtedy
ochor chkeedy teedy chal cheedy yshol shor chor kchdy chol ockhom
qotchdy chto cheeol chol ol ais ochor ysholor ol qoshar
chteedy oshdy air
kchar pchy ar shy aiin pedy cheeal qoeeeor opchdyor daim
otchdy qotshdy qokshdy cheeol qoeeor ychy ycthor or ochdy
ochteedy cho qochdy qockharar qoshar ochor tshdy shketedy arshy okchdy chol
ochteedy oshdy qokchdy
pochdyam chol qotshdy aiin chteedyor shosho ypeeor chochy
orochdy oshol qockharar chkedy aisochor chal saiin chor
olochar oshar chteedy cheedy oeeol ychdy oshy qokchdy yckhal ochor yshol
chol air aiinal qotchdyor aiin tcthal ychol chol qoshor
kshkcheedy cheedy cholol yshar chdypor chpeedy saiir kair chor cham
ochkedy aiin chor aiin qokshdy kshdy chor chteedy aiin qokchdy yekeo ekey chalam
air chalchkal qochteedy tckhdy tchdy okchar chdachkdy
kshdckhal ar shy chpeedy dair qopain qockhol oshar karar chol cho
otshor qoshol ol sol arshy qochteedy otshal chor shyaiin ckhalor chochol
qochdy kchdy cheeol ochar chedy edy
pshol ol chal chal qocho cthol qopchdy daiin aiin porchom
qotshdy shtcthedy oshal chky solarshy okeeol chdachkdy chol
tcho oloshar ol dar aim charal yfcheo fcheo osheedy
or ochdy daiin aiin qotchdy tchdy oshdckhal chtor or aiinom
chkedyor chedy qotchdy qochdy qokchor kchdy shdckhalar qocholal cheedy
pchor shpcpheedy chal shpalchdyol dcthal air oshorar aiin cheey opeedy
otchdyor ain chteed ochor yshol cholckhor yshal qockhy chteedy qochteedy ytsham
tchdy qochal chkeeedy chor ochorol chkeedy aiinor daiin oshdy
chdachdy qotchdyor aiiir aiinar qokchedy chteedy cheedy qoshy cholchkol aiin sol
paiin chdy dol shfeedy aiiin kckhedy shdyar dal cheor sho
dor dor dor shocheor dolkeedy ol ain kcheedy odal
dordor shy ochdy dal cheedy dol keedy sol oshdyar dain shor
dshar oshdyar dol cheedyod dain oleedy chdyor dor cheor
daiin chtshar ochdyd sal odol dol olsol chdyoror daiin
qoshdyar chdyor daiin chdyal chdom
pochpedy keedy oshpar ockhar qoshkar sholshpol oshedy dam
yteedyd ocheor sho dor dar dor okain oshedyd cheom
odol odor chey dal al chkedy cheear am
dol shdyar oshdy dol
fchdyar sho pchypchy ochdy ydol chpal kol qokchol sain dan
oshedyd dal sy shdor shdyal amam shfeedy dor dor
ydar ar qochdy yshdy dol dor dor alkedy am
sar ordor qokchedy kchedy air ychdyal
painor dar daldol aiiin sholshal kchdyair chorom or ydam
sol kchdyd dair dy dor chkedyar ar ockheedy ckheedy
qodar ar ochdy ochdyor chdyor dor or kshedy shedy
oain chkedyar chdyol ais chdar qoshdy an shdyol dolar chom
oaiir dar daiin daiin aiin shdyal qodol cheomoshedy qoshedy
yfcho ochdy shar shdyor shtchdy dal dy ykchdy
dol dor dchy cheyal chdyor chdyal ol eedy ydolal om
dordor kedyeedy chdor chdol shkar aiin
dkchar cheeol dain chpal dordor chor char py aiinal
doral yaiin dy dair dain ochdyal char qodarar ar
oshar ar chdyal dalal chdair dol keedy yckhdy shdyaral cheor shdyd
chdol ol daldal shko odalal al alodol
otan shodor chor fyfaiin chdal kaiin chkagar shpchedy shorar om
oshor chdor aiir shal dair chdy doldy air ochdyor kchol qodol
shy daiinar dair qoshdy shtol chdal qoeekam
kshor kainor pshdy cheedyal chdolar char chol okaiin shor y
odal chkedy chkshy shdyol dy
tchto chty kedyair chal shol shoshty shol shpalchdyal chol shkal sal
ochor shteedy shkair ychdy chsal al chkor char oshdyal dom
dair dal arochdy sheedy eedy oshtol dol dal
shcheedy dolor chkal shteedy dyshdyol oteedyd
tcheeedy dfshal yshdyol airar fshol tshdy shalkedy chal yeear om
dal cheedy aiinal shkchdy yshdyol ol dol chol dar chksho cheedy
dar oshal olchdyd dal cheedyal shdyal daiiin okchdyor chkshar al odol oshor
polpeedy kair aiin cholal chpol ainor shor cheedy kolkchom
ykar odol sy dain dair cheedyol ychdy chdy kchor dkchol cheedyol
dchdol chdyol chyksho dair
kchol dar ainar ar oshtar tarar chdykal chdyor kar alodom
yshor odal otcheedy chdy daldal kedyar chdychor cheeol aldal chkcheedy omom okchdy
doldol doror aiinol ydy shtchdy sy dyshdyol cho olchdy
pochy pedyar chpeedy cphalol cheedy chalshar chal aiinol dar chol
qokar arqochdy chor daiin chdolchdy chtolar ol chdy char chdyalchd chal shedyd
qoshal shkshdy chear shdyol chedy dolar ochtal qodam
kar ydag shkshdy paiiin dol ol oeetol chpo pshdy charan
chtal cholar shdyan dyaiin odag dol chkal qodag yshdy char an oltol shtshdy
chtor aiin chtol oltal dyair
pedy chtol aiis odol ain foraiin or sholshol dyaiin qocthcheedy ochol ochpeeedy
qodag ychtol ol tal dan tololtal dar shdyan tol dyaiin chor dyan cham
ydol toraiin ar chkol saiin aiiin dal al dor ol tol aiin cholan chtor chkol ol
daiin ol tol chtar charain charan chol ol
paiiin qocfhfcheedy chypshor choain oaiin chor aiir chol ol kan oshar
okalol shkar chkol dyain char chol dalal chkar tarain ydol om
pypeeedy koshar ar ockhal kaiin par dyaiin aiin air pain cholol ol
ochor chkal yaiin air chko chal chkol ain qodol shdyan chy cholan olkar ol
oteedy ol tal yain olcholol olaltal dyaiin koshdy cho char
pshpal charan ar psho air chdyamar ochoral ar ain cholchpol chol chy
dain okal aiin chtar aiin shar ochpeeedyol tololtal dyair shol chky qoteeedy qoan
scholol chtar ydor aiirol chtom
pol odar chedyol chy shol ol oltal qokckheedy qotshor cholchy chol
ain airor ochkol ol qokcheedy dyairol aiin ychto shkeedy qokal dyaiin char qokshedy
ocho okcheedy ochkol oshar chyshol dar qodag dyaiiin daiin chalchor chor
schal olan taraiin ar dam
pal al kaim pchar cholchol chkeeol pan kaim cholol yekag
chkal schol chkar chol chol chol dyaiin qodag dol dom
kchor dair dal shkchdy shpeedy teedy daiin ykaiin ycphol chal
oalal tsheedy sheedy shar air chol an chorol or ainor chkal
qodar aiinar cheedy kalqodag shdyol ochor qodom
pochdy ycthor cheedy chpol sho ol cheeol arpeeom chpy ar
ol oltal ol altal shtshdy yainol ol saiir chtomaiir chol
pshor aiirol aiin shkchdy pololpal ol aiiin shpar shpolchdy chpag kosheedy chkeeor or
dar char alyain dar olkol shal or aiin olaiiin ochteeedyol olchkol dar chol
qochsheedy shkchdy chyan dyainar ychol chockhal kochal chko ychtol om
kal sholchty chpy oshchedy chal alain al shdyar ychkol ol om
odol alchty ycthal chor an daiin aiin ais arkckhom dy chor sholchol char
shkshdy cho aiis dan dair chol chol shor ol chkol olaim
chty shkeedyal aiin shtar dyaiiin
tcheedy yaiinar dyaiin faiin dolol char an char ar an
dain chkeear chtal ar peeom shkchdy aiin chty qosal shtolchdy dyar charchol air chol
chor chsheedy teeedy
fchar kam chkor alaim kchal chokshy chfar qopag tchol charain
ochkol chytshor cholol sar dyaiin darol sham
paiin aiiin shkal archfar dyain paiiin an shtom chom fair aiinal am
chol oais aiin olalkal anar oeeol cholchtol qokag shdam dair dar chkal
chol an shorol ainal al shdy aiir ochkal dyair chol
pan schol olchpar chpal olol ol aiiin ychty chky ytcheo
yteedy chy ochor arockhal shol shol aiiin artey ar olaiin daiin chol ol dyan
yomydol chal dalal chky
keeoly daiiin chyal ochar cheeal cheedy olol orkeeor shalshpo shtolchdyar qokeedy
air yshtar yainol dor kotol chtal altor qochty shtar chor
chol char aiinol olkal yshol choldar dyairol dalkchdy shkolchdy shol chol dyom
chol chol charan chtor dyaiin scthar yalydal shdyan chkal arain
olol cho qochtol al yain shdar oshol ol dyairol ochol ockhor chol chy
dykar dyaiin chkor chol chol chkar ar chkaiin otaiin chko
yaiin qochshkchdy aiin chol ycthor orotol aiiinar
kcheear yckhol or cheedy doror shar kalchol oshol aiiin paiinal kyaiin cheedy yshal
sharal yain qockhol shor qockhol shol cheedyor aiiinal shal cheedy oshar oair shal doral daiinam
qockholor sholal shar cheeedy qockholol al chol
tochy pchol ocphar sholaiin cphar paiin ockhal cheedy oeedy chor amaiinal
chal shol yshal shol chedy ckhol qockhol char shar aiinal cheedyor oaiin chor chedy
amaral aiir ochom
toshar shpol shoror daiiin cheearol tair chpedy aiiin cthol ol kcheeol cham
cheedy ychal shar ar daiiinar oshol olcheeol ol octhal daiinal al
char al chol daiin cholchol cheeedy qockhol
pody charal ar o chfor or cheear aiin fol fchar chdysheed toair yshom pchom
dchkedy sholar aiin chty octhol chkedy qockhal qoshal shy aiinalcheedy ain amoral
ochtedy shoraiin ochar ochor chy
pal eedy sol arainar ar shar peedyd chol sharar shy chor chyshkol
dchkedyshol yckhal dair daiiin yeeal al olchar shor aiin cthy dainar tyocthol shol
dchor sholshtol daiin daiin ckhy shal qoshar chteedy aiiinor daiiinor
shoraiin cholchol ychor oshor ckhyshal air alshol cheedyal ychol sor shol shtol
okeeedyol ol oaiir ar ainar yeeol ochy
tochol taiiin chol cheear chyochor dal aiin ain cholchy chyochom
aiin oaiin aiin char teedy eedy cheeedy cho qochol cheeol yeeam
arshar cheeedyol char daiiin qochol amor dchol qockhal
popaiir qoain aiin ain kochar shcheedy shcphal shckheedy ckheedy shal al shkchdy
dshol chko aiin darol daiin cheear shol ochor ochar ckheedyal yaiin
cheedyy aiin dal ockhal olchar oair sshar ol char aiinal oshor qochy cthom
qochar chyochor shol om
pedy daiinar qoaiir aiin charol cholal kckhar aiir char opeeol ol osham
ain airor ychol aiiinol tshy chear qokeeol alchol chal al dain olcheeol oeey
otolal aiinar aldain oshol daiin
fair toaiir oaiin olsheedy aiin cho cheear ochar qopeeol qokekor ycheedyar yain
yshteedy cholchol chal ain cheeal al shalal qoshy ainor ochol yshor or okaiiinor
yockhor dailal cheeol ocharor daiiinal al oshal al qokckhor aiir cholar oshol ocharol
ychkor or ain yckhar ar chal cheear airar cheealal ckhal
ochom ckheedyol aiir odaiin yshor qoeeal qockhalal qochar chteedy
pshor charar aiin kolchkor olytol saiin qoshchdy aiiin chpeedy qocpham
shtor qocthal al aldail ol cheeol chol chol ainol
oshor sholshol chol chol sho qochom
kor cheal shdychal cholol chpeeam aiiin sholor ckho ain chkeedy shalam
scheeor qokchor dor ain shol ysho ochy omol
kshkolchdy air ykshal chedy ochol yol sho air cholchkol peedy
air ocheeol shalan cho daiin ychol cholchol ol ochor aiiir cheedy
oaiin ain dairar shol aiin aisor omom daiin yshal ycthol dar amolom
daiiinol chal aiinol qockhal octhor sharal chol
kchkedy char chfal karchy ypor keedy chedyd shor opeeal al yshom cfhomar shalar
aiin chteeedy kchor sho daiin qoeeol aiinal al ol char dain sholshol
ochkeedy dor kchordor or chalain cheear
kshkal y charan yshpchdy yeetam chpshdy fochom qokchdyar shal okshdy ainor
odaody aiin chol saiin shal octham
kor chol air cheekol alchpo aiin pchal al cheearor oror or
airol shald cthor or chkeedy cho cheeary dar choldor daiinar aiinor oshal
cheedy ocholy shol ochomol ochkedy chyockhar saiir choldar shdain sho
paim shol shdair chopchdy shor or shdaiin amag
aiin shar oshol shsaiin saiin oshol shdaiin shal sholshol chytshdy amor chor aiin
ochkom
fochfal shdair dair or ain olpchdy shol shol ychal aldamg
ycthar shol ochtom shol ochtom amar chkom shdaiiin yshal al damg
ychtom yckhor qochkom shsan chtol ol orain tomamar amor shal shdaiinam
chkom qochal amar yckhom chal ychalal chor sho
kshkchdy shdain sain chdykol shedy ain ysharal dolol chorshal kain
olshol qockhom shdaiinal okedy aiin shor daim qochkom shsaiin chtar qochkom shchedy
olorain octhal shdaiin ychtal shalshom
kaiinar chkar qopedy aiir chdypol air chpar chky chkar shol shcheedy
ychtol qoshol ain tchdy tolol ol ol orain shal shom oshal al
shdair yshtal qochom
tain aimol ol ochol chkeedy aiiin olorain amy cphar ar odal
ochor qochkom chtom aiiral tedyaiir kom ychal amol yeeol talshom ain qochtom chotchdy ychol
shol qochkor oshsaiin oshtom shtal qoshtal qocthom cthom tolol shor shy shal shom shkaim
oshdaiin shal yckhor chol ol kshom sholshol chtal shdaiin dair
oshol shol qocthar qoshal al chtomaiir sham
kchkaiin oshpar ckhar cho okedy air yshar ar chy qoshom chocho o
yckhar shal chkar chom shsanol sho ychtal yshal yshtom shar ochol daim aiin
chdykor chpor oror shol
fofaran shdair aiinor ain ychar ar dcharar qopaiin qochdy chalychal daiin
shalshom chko karchom chtor or aiinal tomamar tchor chkal yeeam
tqotair qotair chorpchy pshor pchom yckhal al doshal ochar kolchdy olchol cheear kair
omychal al shdaiiinar air chkeedy teedy tchor shdain chtar shol amol ochtom oshtal shalshol
ochor oshal qochtom tororor shdaiin shdanol ol qoeeor chor sham
shdain shoror or chty to qochomal ocholor
foshfar pchdy ckhom chedy octhar chedy sain oror shdan cthal shcheedyom
osholshol chtol qokedy aim aiinol alalk ckhor ychkom shdan shalshtal qochtal y shdair olctham
shdaiir talshol ory talshom al aiinor tal al shdaiiin kalyeeam ochar aiin airor chtam
saiin ychal qochkom shdaiinor aiin ychom ckhal
kaiin yshalchol taim aiiinar cheeoral yshol aiin ypor or shkolchdy
ychkeedy chtar chkom or oror ychkor chtal qoshtom tchal shsaiinar ar dalg shy shdaiin
chkal olchal oshtal shdaiinam aiin shdaiin aiinal shom
pchal sholshol chor araiin shkeeedy oshol chol yal chy aiin cholchol sho chyfshom
cthom chty yckhalchar ol orain chdytol shor kchar ar kalyeeam
ochty shdaiiral amo shdaiin tor shtolchdy chto ainor chdykor shor ckho shor alychom
ochkom shochor qoshkar ochar aiin qochomal oshdair karshom
kcheeom shy tedy ckhy qopchol qopchor ychal ykaiin
chol ol qoshol ar chom shdaiinol chy omychal shol chom
an aiinol chorsham tarshol qochar octhalshd tororor char chalshal al daiin
kshol apal yckhol aiinar chtshdy shkaiin daiin cheeo dair archaror
qochkeedy aldamg chal yckhal char aiinalomam shal chkor chor shy chalchol
saiiin daiinar daiin orain orarar daiin air shol daiin shkar yshalam
cthor chkomal shy shdaiir shol chky qoshtam
pair pshol chpor or pypam qoshpor oshdy shfor sholshtol ykshkor
korshtol aiin shy chor ychdy okal qoshkol sholshol ychdy qokshkor ochdy
yeedy sholshy shychor or shkor ochdy chdy oeedy ytchkor shol shtol qochdy
yeedy qoeedy chkor shychal chdachkdy shtor ockhdy qotchkor shkol ytchkom
oshedy oshdy kor or shal
pchal yshdy aischal al shctheedyom oshpail shomol ol shol saiin
orshkar or shar shoeear yckhdy shtal dair tchkor shcthchdyor ochdy
pshpor ocphdy kchkeedy toraiir shorom air chalaiin ochedy ychkal
or shtol qoeedy sho chor ychtail chtail ochdy chkoror otshkal oeedy
yorshal qoshdy ochkeedy orshkor tchkal shomy qockhdy
kchedy sholshol ol tchtor shkealal qockhdyshom sheedy oshy dal olkeeed
oshdy oeedyor qoteekor aiin shol qotchdy tchdy qoeedy qotshkal shor korshtol
ochedyor oedy chtal yor shal
pochol shy shchtol chpor orshal chalchtal chdyal al oaiin
shol chdyor sheteal oshchedy chdyar shcthchedyal oshdy shdy qotshkalor shar orshal
yeekaiil eetaiil qokeedy dol shy cholaiin shol aiin tol qokshdy tshdy orshal
oshal shalor yeedy shtal aloaiin shkal
kam char ar cheeol shy qoshkor chalaiin an
oshol ychdyor shol chdyom
pocphar al oaiin qokckhar olkal ain qochol ychal chy kqokar
dchtal shty shal chkar shy alyaiin qoshchedy aiin qoedy sholor
otaldair aloaiin al shor or shalyor alyaiin shtom
pshpal al cheepol ochy farchy shpor shol chpedy
oshedy shedy tchtor qoshdy ochdy archol oeedyal sholychdy sheedy
qochdy oshol al oaiin shdashdy dashdy
pcheeal yshdyol ychal pan an shchdy pychdyor air alol al chal
shol shol shol dan ar ochor qockhdy shol shol oeetaiin chdyam
ochal aiiin shol yalshal oshchedyar torshol chtam
kor shor paiiin ochdy char shfal chychol ol keeed airal
ycphar shar tomyaiin aloaiin shtor shcthckhdyol qoeedy qockhol shtal alyair ochteedy
shtol oryor or yshy sholor altol chdyor shol ychdy
shal cho chdyar shdyar ar qoshchedy
kchkeedy dor pchdy chpor pyaiin chol chedy orshol dalshar al
ysho shdashdy aiiinol ol octhdy cthdy shtol chky yshal ochom
qokshdy or yor choraiin koror tshdy ckhdy
dkcheeom shdyoly yshdy qotshaiin afo fo qocphdy chkeeedy cheeedy cholom char
alshar dksheeol ycho oshol aloair oedy ckhd orshol ochkal yshdy shdy
shto yshdy yteekol qokchkal qoor shtor tail ochal
qoaiin orshtor talyor ain korshol shty kshdyor ycthdy shdy
ochal chdyal ycho qoaiinor shcheedy shtol dalkeeed al ochdy cholchol orshkor or
orshkor ychdyor or oshdyar cheealy qopshdy shtar ar
pan or shkor shdyaral qochor daiin qopshdy ychdyoror qopchdyal dar odaiiror
daiin orshkor shdyalo shdyar qochol ol qokedy dal kshdy shdy anor
oshdyar kor aiil shdyar daiiir qocholol dy chedy edy anor
pal qokshdyychdyor or chdypol charan tan kshdy shdy saiiinor aiin tshdyar
chor chol chor daiiir chdyan aiilaiil odaiinol shdyol chedy ed shdyom
saiin otaiin chkor chal chdyan dyaiin tshdy shkol ochdyol cheedy shdyar shdyom
yalal daiis char chdykor shkar cheedy qochol qochar
kshdy oalal shfol chol chdachtdy cheeol shalaiin cheedy char sheal orchol ykedy aiir sholchdy
saiir qotchdy korchal daiin sholaiir olkedy ochal cheeedy chdal chkar
psho shdyal pochor kor daiin aiin aiinar olfar chedyol chtol
chdyan qochy charkor tshdy chol chedy karchdal ar ychal ain dair chtar
dain chdyar oraiil chorchol dair chkeedy teedy cheedy shalain
fochy qocharol cheory or chpal osain chdyaiin fchol yaiin
sair air shdyol shdyor chtal chedy chor chkeeol dain shdashdy ocharar yshal shdyam
char oshar chol shdyolor cheeor saiir qotchdy tchdy qochdyol aiin cheedy ochal al
qoshdyar ar ochdykor shdyol oorol ochol qoteedy shkolol shdyshdy shdyorol ocheedy
ordaiin anal ochor shdyor shkol air sair shdyor shal aiin shdyal
cholchor sholaiir ocheedyor chtol cholkar olteedy
kar ochar ofchdy shol chaldor ypaiin chkeedy chkeeold yshdyar ain
yshkor chy saiiin qochy or chol shdyar shdyol olkeeedy ordaiin ycthor yolol shdyaral olkedy
octheedy chteedy shal cheolo kolair shdyarol ol teedy aim
kochkeedy pchor dshor air chdykam chy oeeal shdyal chpolol shkal chpar pair
skedydal ochdytor osheedy oshkar cheedy eedy oshdyar chor chol oshar ar chy ochalam
daiin aiin cho ydaiinor chal octhchedyor qochol chteeol qokeedy shkar ochdal al oshdyal kolchdy
daiiin ochar shdyor cholkarol chol chkeedy yeeol
pchy osheedyol chkal olpedy chkeedy air daiin shdyor aiiir chdykor or arfam
kar ar karair or chal shdyol ochor qochol chtchal shtor dain dalshdy
qoctheedy ochor shdyolol cholkor cheal aiinal oltal
fal octhdyor kaiin aiin cheedy chkor cheedydain ochal al osaiin
chal xar qoshy octhor or chal cheeol olshdy shdyol ol
otain ychkor okchdy kchdy shdyor qochol shdyal shdyolol sholdor aiinol shdyol
oshchdyor ochol ychkor chdykal cho shdyal chal char shdyal aiiiror char
chkarar yckhol ol shdyshdy chkar ar yshar chochky sain shdyal air
daiin chedyor ochoror shdyor chockhy aiir
pair shdyol fchal al shdyol ol yckhor aiin chpor chpedy peedy fedy
chkshar arto kchdyol sheeol ockhdyal oeealal chol ychal
pchpor shoshy aiin ofshar taldchal daiiir shcthedy sharar chpeeor osham
qockhdyal kalkedy al chtshor cthoryol dair chdytol ytaiin shdyol chkeeal qoshal choshdy
oshdy ykaiiin ykchor alshdyol tchar am
pchol qocphdyor chpeeedy shkol arol aiiiror chol chol chedy shpar
ytytchor daiin oal chychdy dair
fqofshdy qopcphdy sho shdyor ainoryeeol shchedy chedy oorol psheag tchedy
chpeeold kshchedy oeedy choldol chtor osheeol chor aiiin amam kom
ochar chkeeoldy chedy aiinol sain choral okchor ycheedyar chkshar amam oshar olaiinal
qochar dan chkol shdyol ycthal
kokair cphal ochkol shdyolal opchal ochal al shdyor shkeedy pan an
oshdyor ckhalkol chal shdyol oshar kchar ar keedyan shdyor qocham
ckholtar char ochar shdyol cthalkol shdyol qokchal charar ar
ockhal kol shtchdy kchdy qokchal shdyar shdyolal ckhalkol kchal keedyan
cho sharar ckhal kol ar chy
kokshor chol ychoror aiinal ocheedy char shar yfeeal chal qosheag
qotchal archarar ochkolol chy tshor osheedy sheedy chalchtal al chy
pchor char cheeal al cheedyor shorkedy dain ain qofchdy cheedy
cho arar alchy ochar ockholor cthor shdyor chalchal octhy ckhalkol
chalchal shol charshar shdyalar cthal kol cheear
kchar qopair qokeedy teedy tchy pair ypeeor yshar
chol cheeor ckhy oshar
kchal chol air pchpar ais yeeal ararchor ol oshar fchdyfam ckham
chor shar aiin shtol shdyar chalchal chor cthalkor chaleeor al
ocho chor ocheedy ochalal yeealarar ochol shdyol cholchal ain qoshar qocheol char
yshdyolcthal cheedyochal ochy chy oshar shal shar shor kedy tchol ol ychy ckholtol
cholshor shtar shdyar yeeom
kaiin qokchdy qopchedy chor chor chpchdy shal chom
stcho chol shar shol chalchkal shkchdy qochal chol qokchol chyar
shchedy qotain ytaiin chal kshdy shdy shdyol cheom
pshor kedy qokchol shky air chtal dain cheeol oeeol daiiir
saiin oshor cholchol qoshar shckheedy qokeeal al ocheom shkar
shdyol ol daiin choror ckholtar shdyal
tchtar ar cheepar ar qofeedy choror shcpheedy cpheedy chkeeedyol alal
otalckhol shy qosheedy chal chkal cholchol keealal qokcheedy yshdyor chol
ockhalar ychom dais alalt al qoshar sheedy eedy ochor cheeolol shdyom
qotshdy otal ckhol daisal oeeo ckhol tar chol ochkal shchdy qoshar
cholchol ochar shtar chy chkar cthol ol qoeeam
fcheeo cheeol qokshy chtol ycthar aiin chpal pain chfaiir parol cheeor or
dckhyar ar ocheedyal oloshar qotsheedy oshol shkar shchdy
kchkal charol pychy daiin shkol fchal chal chal aiin ochkam
oain sharaiin qotaiin shdyol dair kalchol yteeor chal chkal
okchdy yckho yshkor shal ckhom
paiin cpheedy pyshar chalchol al pchor paiin shckheedy pchdyar pchar
cheeal cholshol ckholdais ckhalol al alal chal keedy ochal shdyar yshy arar
okchal shcthedy cthedy ychdyom
pcheedy chyar ckhol oshol paiis aiis shdyol qotchdy
qoksheedy cholchkol oltchdy aiin ochy yckhal al chol chol shchdyar char ar oeeom
chorchar choleey cho shtal qokchdy okeeal charol cheeol om
qotshedy ychy qotchedy alalk qoteeor chal al omom chkalam
kar chalshal kshor ychpy qochal al shdypol chol pan
ckharol aiin ckhar shkchedy shdyalar alolt oshorol ychal shdyar aiin ckhal
chal chalaiin ychal al kolol ckharol ar shcthedy
dshdyor oshcthedy tarchy ckhol tar shkar shdyol otaiin cheearol
oeedyol cholckhar shdyar ar shdyalal ochy
paiiinar ocphy cheeedy chdychor shchdy ochyal shdykor ycphol ol
oshchdyal yckhy shdy kor qocthol octhar shol shdy kor shdy kor olyckhol qockhy olyckhol
daiiinar chol cheedy yshdy chor cthol qocthar octhol shdy
pcho pchol shal cheedy eedy chdyor cphal al alkeedy shkol aly teedytom
saiinol ol cholshal octhal chdyshal ctholcthol ol qoshdy shdy kor ycho chkeedy qotcho
qoteeol ainal shdyor octhy chdyshal kcheal shdashdy shor ckhy
posheedy aiinar chol shal cthyshor peedy al keedy shcphdy shpom
qochar qosheedy chedy oshal atar ychor cheeal shdyor cheeor oshal
ychedy daiiinar cheedy ycthy cheedy
popchdy saiinolol cheol cheeeol chdykar ol olt or air arshar sharo
oainol aiinol chol shal aiinol cthol cthol cthol cheedy eedy ckhyshom
odaiiinar cheedy chol shal chdyshal qochor olqoshdy chedy cheeey shkol cham
shor cheey shal daiinar aiinol ol chdyol ockho ol qoshdy chdykol
ar shar ykchol ytchdy shor or akor
pqopcheam qopcheam aiinor oain chochy shal shkal chkeedy aiinol cheedyol opoleey sho
chey daiiinarol cthol cthol chdychar shko shol ol akor daiinal cthol shalom
saiinal tcheam qocthy cthy ytchol ol shaly chochol
kchar sheedy ychal pcheedy cheedy aiiin cheoar shalal airal cho dar qopcheeam qoshpedy shfar
qochtedy oshal chor kchor shol qokcheamaiin qocthy okchdy daiinol dal chochol oshdy choshy
ytolshal qoshal airol qocthal ol yckhol orakor cheealshdy cthy chdyal ocho shalshal shtar shtor
chor or chdychar ar yaiin shkor or qotcheeal cheey ochdy shchdy choshar tchdysaiinom
ochdyar cheol ochol ol char chkey chdykar cholchol cthy daiiinol cheeo aiiinom
kalkeedy ockhar ycthor dairol chorshol shal ochar cheeo eey okshdy orakor qocho octhdy
cholshor saiinol tchdyor cheeedy ator cthar ar tchy okaro chey alkeedy
ctholcthol oainolaiin airor arshar ar aiiinor oshol tcholol cthocthy cheear chol ol okchal
ocheedy okaiiinar qochar airol oratar shdy kor arshal aiiinor chkeeor
ocheedyar sheedy eedy cheolol ol daiinaraiin ainal chteedy chdychol chdyeeol tsho shkom
yshkol cheeo ychal kshdy cheeor ytol shal ochar aiinarol qokchdy kolaly shkol
yaiinar ytol shal chedyal ocheam ar shal shar al keedy yteedy aiinar cheeedyor ator
arshal daiisolol chdycthol ol yekey olykshol shor chdychom
pchor or chpeedyar chkor cheed yshol aleetor shty chpshdy aiinalam pamal
ockhdyar octhy chkeedy ycthal ycho yshal okeeal octhdy tshar yshor daiinarol shdyom
chtol chdyarol ochcthdyal cheedy kchol oshol chyshal cthar ckheedy eedy
scthol ol ochdykar ainalshdy okshdy airal qocthy okchar ar shkom qokshdy keeor
qochal chy okeedy shar shal daiinal qoksheey qoshdy ckhyshor dairam
osheedy orakor or cthy qoksheam oteedy arshol chdyshor ocheedyar cheedol akor osho
qotsheear al eetor cheey oshcthdyal aiiral alchtor olycthol aiiinoror choshy ochol ol ckhshdy
ycthol ctholcthol chteedy cthar chor qoteedy shkar tarshtor shorckhy ol yckhom
air ychkedy keedy ain chteey ainol ol shy saiinolor dakor ched yckhor chal al
chol shor okchdyor cthal cheol air chkar ar aiiir cheearol qotol ato
okshol qochdy air chal chkeedy yaiin shalshtal arar ar cheeorol ockho
ykeeo daiin aiinar tchol qochkedy dainol cthor or olqoshdy shy
cthocthy qocthol ol shdyal choral okedy shtol ched an kchdyol arshal
yail ain shol ockhar ain okchol chol teear chkchdy oloeedy
shy oksheey shol cheear
kchkeedy chedy qoteeedy aiir shtchdy shar ain shedy chpol
octho aiiin dalol cheeal shdy ykeedy shor or daim
aiinor airar sholol ykchdy chkedy chy alchkol chal aiinol okakor chdyol
qokeeo cholshal daiin cheedy oryckhol ol ykshol qoshy ckhychal daiin olqochedy okeedy
yain olyckhom kchdy chor chdyshor cheey ololk aiin
pqopchdy ol yckhom chdykol ain olyshor paiin olal chdyshol kair
dain qokshedy ol yshor daiin aiiin tchom aiin ain ainoly qockhog
tchdyol qokctheedy dain dair air ol yshor qotchdy daiin
olyckhom ychor ainol olyshor dain chol ail air ykshom
olychol qoshor qochal tchdy ochal dainol
qokchal
tshy olofchom ol shpearol qochar shdy aiin cphshar
qotchdy aiil qokchalal ol ychol aiin oshdy kchal qochear aiinorol
ol yckhom qotcthdy qokchalal
qockhol daiin qochor
pair ol ychol shckheedy tchalal shalshol ytshol oshar
chdyal ychar ar chol qochal sair kchalal qotshol
tchdyol kctheedy tcthdy tchor qochal kchalal al chdykar ochom
shoshty kshedy shedy chdykor saiir kchdy chdy shalckhar shar
aiin air kchdyol ol kshchdy chdytal chal yshol aiin dain cholal
ol yshor ochol chdychdy oshckheedy yckhol shckheedychal daiin cholail daim
qockhom qotshar ar qokctheedyd ochald chal qochor yshar
kchal dair char qotcthdyal al qotshal kchalal dain charam
oshoshy shochy qoshor shckheedychal saiiin chor
aiir dair air saiiinor sholchal
olyshor yshorol
polchdy ainol qoain chtal cheey qokckhor kckhdy aiinarar pshedy kam
shochkar chaldair qochol chtol daiiin qotchal chkaiin yteealal shol aiinor
okchal chkaiin okochy yteeal qokshdy kshdy tcthdy dain oeedy
chol qotshal ol ofchom ochor daiin ain
daiiinal chol dair qotshol air cheeo ychal alkar qotshol chdykam
ychom daiin chor daiir
an
tqotair aiin opcham pcham aiil chol aiin kar
okaiin dair aiilchol araiin chor ykchal char
dairol ol air chal tcham ar aiin
chalcham dairol ol daiin ykshal
kosho ypchalar chpal aiiinol shcphyar shal chol dal
ocham araiin ykchal qokchal shar ar aiin oldaiin aiinor aran
ochor ykchal daiin chkol kchal sharar kchalar qokaiin taiin chy tair
aiin ochamar chalcham cho chamaiil ar aiin olair qotaiin
yshol ar aiin cholshar air chor shol daiin odal ytaiin kcheeal
ykaiin ykaiin dalchol chol daiinal araim
pol chal aiin chkal dal
dain chalaiin an
chko chy chal aiin
dalchkal aiin chkol daim
yair chol ol chom
dainal dal chkal olchom charair ykamg
chty dol dalshkal ykamair
tal al shfor olkar ol dan ar cho
daiin dalchkal al ochom koldaim cho kaldal ain air dan
ochomol ain shkor char airor ochkal air ochy
ochal cho daiin chor dain aiin daiin chtom
dair air chko aiinol chol chkal choar ar aiin ydan
chol okain dain aiinal ochar
kaiin dais cheeedyal chamaiin oshor aiirol ochal
daiin aiinar oshorol ochalaiir daischeeedy aischeeedy chalaiir chalol
oshoraiir otais daiin cholair qoshor air ochalol
aiinar sharaiin otaiis ycham
pchol ocham cheedy sheedy airal cholain dair chamaiil
ochal qocham ysharol okaiis cholaiin air otaiin dain qocham shchedy
cholaiin ol octhol aiinol oshor aiir
yshol cholaiin shar aiin okeedy
pshpshpol ol aiin otshdy cheeey
qotshdy tchdy ain cheeeal cheeol
okckhdy kckhdy cheeor or cheeear
ykeeoror okeeey aiin qotshdy cheeeor ais
qotchdy cheey yshtshtol cheeeol om
yshkshtol cheey eeo ckhdackhdy
okeeey shkshtar chor qokckhdy air
okeeeol ain shkekar chal air
yeey cheeeol aiis cheey char
otchdy yteeeom
poshchedy pchdy paiin qopchdy cho
qoteedy yshcheed ais aiir chey
ochal cheeear ochal olaiin chal yteolor
ytcheom ychol cheeo cheeol
tar archor kchal taiin qokshdyor chdachtdy cheeo
cheeey eeey cheear aiisakiis char ar cheeeor ykealol
tshdy otcheal oteeey cheeo otey
pchor char ocphar charar cheedy ycfhal
yteeey ychor chor aisaiir oteor shkshtol chear ykcheog
chotchdy okchdy qotcheom cheeeol qotshdy tcheeom cheeom qocthal tchol
tchal chal pshdy oaloal chkaiin tsheom tair air
dchalshdy ochal shdyoal aiin yaloar aiir dair
chor chtain ain oal oal aiiin sheor
oal oal chtaiin daiin alyol oar chkaiin kair chortain
ychal alaiiin ochalshdy qoal daiiin shdyoor
chtaiin dchal shdy oal oal
kchar chalal orchy shkal pain
yol ychalal deear shdyoor om
ainal cheear yolychal chortain qoam
aiiin charal deor ochal shdy oshkam
air olychal ochtain yor chy aiir
chor ochol dchor ol ychal qochtain
oaloal chtaiinal shdyoor shdyool yal oar
air qochal cheeol ochal
kchal aiin ochpeedy ochkal aiin shal chky ochpal
chol ochal talchky shalchky al kykal chor
otal shalchky yshor alykal ain chalaiin
ytolaiin dain ochky chty shal chky
kqokshdy air ochkaiin shkchedy
cholchkol qochkaiin ochty
chol chty chol chkol
ochkol tychol sho ychtaiin cholchom
ochor ochal aiin ochkeedy okshdy
salytor shal chky shkol
aiir osho oshkol
chal kyshkol sal
yckhaiin chtol
fyfchdy chpal cphaiinol kcheedy cheedy
otshdy kshdy ckhaiinor cheed qotchdy chedy edy
ckhainol qotshdy tshdy chedy shdyckhaiin dyckhaiin chedy
otchdy cheeedy eeedy ckhaiirar cheeedy
ocheeedy shd cheedy cheedy ckhainal
okshdy ctheedy cheedy
pais kshdy shal aiin kchdy
qokeedy qotchdy tchdy chdy ckhairor an
ytchdy cthcheedy cheedy dytshaiin tshaiin qotshdy
dchdyaiin chedy shor aiir cheedy
dais oshal tsheedy cheedy aiin ckhaiinol
okchdy ckhaisor or aiin chedy dykchaiin anor chedy
okckhdy okshdy ochdy ckhairol okeedy tchdy
yeeedyar okchdy keedy ychol
pcheeol ol ychor air pcheol ocfhdyeeom oshchedy ofeeo arsham
oeecheedy yeol airol aiin octhdyeeol airol ckhcheedy oshdyeeor ar
olychor cheeal yeeol aiinal chey ckhcheedyor olychor ckhshchedy
ocheeal oeecheedyy aiin ol ychor tchshcheedy
popeey oecheeedy chal chshtcheedy qopedy sheear tarshar shpeedy
oarar shchedy cheear ocheeol aiinor ckheeedy olyshar chol ochdyeeom
qoeecheedy aiiir yshear ckheeedyol ockhdycheom
pychol qoeeckheedy cheeo daiiir shkeeolor chdychdy dal cheedy ydol shky
ytedy qochol chdal qoeckhshdy qochol shto cheedyy
daldal qoshol qoetchedy chol okeedy aiiir sol oshky qoeckhshdyom
shky dal dal qocholchd oteedy chor olky daldal cheedyar cheedyyd
odal qotedy cheedyar cheey eeo chdy qotedy qoecthchdy
ochol ockhal cheedyam
fchor pochol ychol pcheedy cheedyor kair air shpeeedyol
aiiin char cheol aiin cheedyor yshol aim
aiin char qochol chy keeedyol cheedyar yshol
chkor cho ochor cheol chal chol chedyal
ychol qochol chochy cheedyol dair
daiin charol chol daiin oshol cham
chy qoshol cholchedy ol cheedycheedy oshol cham
qosholchol qochy shol daiin cheedy
dain qoshol chol chorol saim
char ocham cham chochty chedy shkeeedyor cho
shteedyal qosholol ychal al
ar ain chalor aiiin chalol
oshy olol qoshom
dchamol ol chochto oshyol
kain ololp kaiiin aiin chkal daiin chdyor alalf ofeory tcthy
daiiin oteor dain aiin chdyal chtar chdyol cthyoteor chkal
aiin air ctho cthocthy chtol chkal dan
aiin daiin chtar odain air dair chtal cheor daiin saiin
octhocthy olalt ctho chdyol chkol
pqopshor daiin chy shfy
qotchor kal al chtar chyshty
oshty shty ololt saiin
chky cheal shdain chyshty airal
tchor chdyar cthy
okchal cheal chdyar aiinal kaldan cthy
ochtal dair olalt chyshky
oshto kshor shtyol chdyaral kchal cthydan
ykalcthyd ain chol aiinom
cthocthy chkor daiin cheo saiiin aldal shdaiin
yol olt cheear om
chdyar daiiin qool cthocthy tshor
ol olt aiin
ochko chdaiin aiinol chom
char sholt qoteor shkaim
ychdyar chdyol aiinom
kocho chdyarol chdyolaiin chekol aiinor palaiin
chetor chdyol aiin yeo chdyol aiin ochoar chdyoraiin
ochoar cheekal chetol chdyor ycho
ychochdy cheetol ysho yeochdy chdyor chetar
yckhar
fochar ocphy cphy sair oaiin
otetol ol yckhy chetol oketor or chdyol
yckharar cheeetol ol chdyolair daiin ochdyol qockhar
ochetor ycthy qocho chdyar cheky ckholar ycthar
qockhar ycheoshdy cheekar oeedyol ckhary
pan yfshar cphar ar cheedy shkor qochfol ckhaly
oain ain qochkolckhal archeedy shtor qochky qotshar tcholo chkom
dchkal chedy edy dan qokshar cphol archeedy qoshtar qotshol ytsharar qoain korkol
orkar ckhory shtol archeedy kshar cheedy cheedy eedy chory
oair qoshkor aiin yksham
paim yaiin aiin shalor fsham shtol cphar tartedy shpy
qotsholytshar chtol ar tedy okshag tolcphar qochtal
ykshorar qochkol ain qoshtol ckhorar ksham tar qotcthar am
qochkolckhal kolain qochkol air qokshag olchor ol tytedy
kchdyar aiiin ar tshag qochfal alteedy ychal al
oalkeedy yshag arshag arshag qockhal al aiin chalal
qochal olteedy ol qoshtar arshor chdyom
chdyol ol qochol qochtal ol teedy qocheol ycthol
olqochol chal oshag ol teedy arshol qockhor chdyar chdyol shagar
ol qochol ochdyol qocthol qoshkol yshagar
qotcthol chdyomar yckhol shalol
chal olqochor
kain aiin chtal tchol aiisshdy ocheedy chy
ol qochor aiisckhdy cho qocholal al teedy
ar shor talchol sharar chy qocthol ckhal chdyomam
ochol ychar am
qockhorar
kydaiin odaiin kaiin oleedy kal al chdyomar cholchom
qockhar qockhal qoshag ochal ar shag qochol qoshkolar air
chdyor qotcthar ychar ar chalol cho qoeekalar
yeear ar shor chy aischdy chtal archalol olqochom
oshol daiin ol qochol qochkar osheedy shar
qockhor qochol ol chdyor or daiinol shal oshol chalchal
qotctholchdyom ychol chdyar ol eedy aiinol
yckhor ochedy
pair ckhor daiin yshol y ychefam chy aim
sckhar dair chetol ochol chyaim shetar chom
ckhar ar chyaim ochal chekal saiiin ochy
osheekor arar ckharar ochar ain saiin
ochol chor yeeal ckhalal o qochetam
saiin dain dairol ckharar ar ochom
sckho choain saiin yshar cheetar oshom
okorarar qo yshar qochol qochar
qoshar o saiin ckholo qochal
yshor y oshal daiin
qosham
paiirom aiin chal chy ochar chpeedy oeeam
qochy saiir qoeeal daiin qoeeol yshom
oshol okor arar aiin cheetol qochar shar ckhory
ckhal daiinol qocharol ar ychor oshol qosheekam oshar ar
shekar daiiin sham y ychkeedy araraiin ckholam
ckholar qocthekal otetol
kair qocheetor ydaiinar aran yaryar kolkal aiin shkol pcham
aiin airor qosheekar chamol kolcham aiin cheetor shtal
olkar aiiin daiin aiin shetor shkol kolcham torshtal om
daiin ysheetar cheekol ol shetol ycham cheekol orshtar
shchtal al an ol kal cheetal aiinor ol cham
pshdyor or shtar dain shalol orshtam
talal shdyoror kolshtar sain shkol ol qocham cheetar shkam
olkol ol an dain olchkol saiin shkal
shky dan an shkol cheetor kolol
shdyol tarkol shol
fchfeedy shdyal sholshol chfor chpeeo shdyor kcheeol charchy paiin shol
ochkeedy char chy shol shol chtar okeeol ol shdyar shol
ochtar chteedyshdy shkol shol shol chkal shdyar am
chkeedy shdyol chtor chkeedyal shy chor okeeol cheeal
pochor chpeedy chycho daiiin koral cheeol shy
chteedy ory or shychor chkeedyom
ychtal chteedy oshor or shdyor
okeeal teedy teedyory or
chkaiiin chteedy shty oshol kolshol
shor sholaiin qochtal yteeor oshtam
amam shdyol yshtal shdyarom
oshtchdy chkeedy cham
pchpeeor chkeedy char kocheeal ochpchdy ctholal daiinal shtchdy
dainal al cheeor charal ysheeol ckhshdy chteear shkshdy chol shkshdy
oshkchdy chkeeor cheedy char daiinor shkchdy aiinol oshkshdy shtchdy chy oshkshdy
ochkeeor chkeeal shkshdy kshdychy charor shkchdy shkchdy shtchdy shkchdy ychol
chkol chteedy cheeal charal
pair yshfeeal tchteeor arshal qoairal tolchtar cheedyol pchy
ochkshdy oshol char chkeear cheealchar shkchdyol ol chteedy chkol
ychtshdy ochar chkeedy peedy chtar shkchdy tchdy
osholar chol cheeal chteeal shtchdy cham
teedy cheedyal charal chedy cholol
chol charar osholam
daiinal al ychol
pchal chal opeedy cheedy ain oshal al saiinar ar
qoteedy ychal dain aiin ockhal alar ochol aiin alalk
ain chalchal aiinal ochal aiinal oeeol chalcham
poshol qofeeedy chkckhdy cheeor karar chdykal shalshag
aiinar aiinol oeear chal cham aiinal aiinol aiin aiinor
ochor qoeeol airar saiinor octhol shalal char chdyshag
ychor ychar ockhol aiin ochal qokeeedy ycheol om
pshpal qopeeedy qocthol chfar qopeedyol chkeedyar cheeedy olosham
keedyar oteeedy cheedyol chkar olyshal qoteedyor keedyar cheedy chedy
chkarol ychkar qoteedy qoctholar olyeeol keedyar qocthor chedy olyckham keedyar
ycthol ol qokeeedy ol yshal
kchol chedy shtaiin chpol chtchdy daiinol kchkeedy chal chtal olal arfeeol
qokeedy cheedy eedy chalchkal qoshal ol yeeol cheedyol ol shkol ol shtair
octhol ol opeedyal oloshol
tsheom ol oshol kolaiiin shyaiiin olychor cphdyor
ychor or oloshol ol ychor cthdyorol olyckhor cthdyar
qoshol cthdyarol oloshor yshar ar osholol tchdyam
yshol olytchal ochdyam olychor ol osholol olycham
tshdyal ykchor ysholol qosholar chdyor ol ychor qochom
ychol dyor ol ytchal qochdyam ockhal
fchol olol ol py ycfhar ar yshar ochal chdyam
chololol ol ycthal qoshar o chal aryshar qocthar yar chdyar
char chol olol chdyamal al chor shar oal chdyol yshol qoctharar
ochol chdyal qoctham
kar ychar chdyar ypcheolol chteedy yshol ol sor
chdyary chdyol ycthol ochalchdy aryshar ar o sharoal octhol
oaryshol ockhar o chdyalal chal olar aryshal chdyor
y chy chololol qocthol chdyol ochal
so chalolar chdyar okchol ctham oshar
ochol olol yshor
kain ochkol ckhockhy chkal al chtal yshar
dain chkal aiiin chkal chkar aim
alchtal al kalaiiin chkol qoshar
ochal aiin chtol aiin chkal chal qosharol ar
air daim
pychar chkol daiin oshpar qokckheedy qosharol
aiin daiin chtol chalchal chkol
ain ckhotchor alchko ochtol kalal dair kolchal aim cham
ycharol chtol chkor dair qocharol ckhoshal chkol
ychar daiin al aiiin chty chkam
kchkar ar kchdy chdy aiir tshaiin
ochkol ochkar ochdy chtar ar air oshaiin
ochtol dair ochkar ochkar ochdy
ytarar oeedy yshtar ychtol karochdy
oaryeedy tartol ychtol ytam
yshtal yshty oeedyar ychtol om
yshtyar char ochdyar
ytytchy chdyar team ochpol chdyaiir
chdyaiin chdyaiir qochtol chol kchdy qotam oshaiiin qotam
karkar okam cholchdy chaiiin qochkar damol shair
qoeedy otaiiin qochkar qokam ykal tyar
chdyaiin chol artor shty aim
arkol ochtar qoeedy chkar qoar
tair ain cheedyol ar kol shal ydair keedy
oeedaeedy olshal shalshal oshal qodair cheeedyal arol qodair dair arol
dair char dair aiiin olshal dais qodaiiin ydaiin shar sho
ochar aiin odain chtair aiin chol odaiin saiin
sair daiin daiin cheedyar shar odan qosol ydair
saiin aiin chedyal al dain cheedyal chor dain qodaiin odair
dair shalshal daiinar olckhal aiin chor daiin ar shol odain chtom
daiin dain qodaiin shal shal
oaiir daiin
kshkckhdy dain qochkol chkeear ofeedy oeeor
kolkeear shkcthdy kcthdy ainol chkeeol
airol chteeor daiin shkcthdy tshdy
ochkeeolain ochkeear ar shkckhdy dair
shdashdy shkekedy okeedyor shtcthdy tcthdy chkeeol
shkekedyor chkeeal dail chkeeol chdain
aiinor cthdyol shkekedyokeedy okcheedy
ochkeeolol shtchdy qochtol okeedyar ar
shkcthdy keearar saiin oshtchdy shkchdy aiinal
qokcheedy shtchdy shkckhdy shkckhdy
chteol okcheedy ksheedy arar shkchdy
okeedyor ol keear shkchdy
shtckhdy shtcthdy ochkeeol ol shkekedyokeedy shkcthdy
ytckhdy shtchdy qochtor kekedyor chkeor keearar daiin
oksheedy shtckhd shkcthdy arol chteeom
paiin chpeeor pcphdy chpeedy chpeeomar
teeomar chkeedyar aiinor chkeal keeomar chkeear
ainar chkeeal al chtedy chedy
skeealal chkealeeom aiinol chtear altedy
ochedy chkeey chkeeor airor chteedy chkeal
ochkeedy keealal ainal chkeeal cheedy chteedy
chteeol chteear chkeedy chkeeal ain chkeedy ochkeal chteeolar
chkeedy ochkeol chteeol chkeey keealain chteol aim
ychkeol airor dain chteeol alkedy chkeolom
ychkedy chkeorar keealal al tedy
ochkeeal shteeedy chteeol yctheeal qochkeedy teartedy
ochteal chkeearar altedy chteeoly
kaiin chkeal chtchdy cholckhdy daiiin ochar ychdyarar chdyalar
ychtchdy chtchdy chkear chalckhdy chtshdy ychar aiinam
chalkshdy oshkchdy chkshdy chkearal ockhchdy ychar qochtchdy
qochar ockhshdy
pcheeedy pychar chpeal shar aiir shor aiinar chkshdy aiiinal
ockhchdy chkshdy qochal chkshdychkear chkeedy chtchdy cheam
ychteedy chteeeal ochshdy daiir kearal qockhshdy chaltshdy qochtshdy
ychpeal kchar dain chal daiiin qochkshdy
yeeor om
fal cheedy shchdy chfear chkeedy peedy doyeeal
ockhshdyar chtshdy ochkeal ochtshdy kshdy shdy aiiinor
yckhshdy tchshdyar chkshdy chtchdyar ycharaiin charaiin qoeeor
octhshdy cheeedyy chkshdychkear kearal
kchol cthshdycheeedy shdycheeedy kor cholal ol
okolchkol shdycheeedy ochol oshdycheeedy chol choly
oshdycheedy char chol ol cho oshdycheeedy orcholal
ychol ochol yshor shdychedy dyshedy
charol qochol ololk oeeal shdyctheeedy yshar
shtcheeedy qochol xor yshdychedy dychedy qoshar cholol
pchpol cholor tcho chpeed shdysheeedy
ykarchol chor okchol yshor shdycheedy qoshor dychedy chaly charor
ycthor shedy qocholor cholol ol chkolol ycho chor
oshdyckheedy oshor yeear olol chol chko chol ykchom
yeeol yshal shdyctheeedy
dshdykcheeedy charar oshar oshdychedy
dor cholal
fofeey cholfal dorol shkolchdy kcholal dy olfeedy olshfar chkor airom
chkar kshy shkolchdychol dolal choly qofeey olshfar olchtar cheeol
daral cholkald chkal karshy ainom charor dykeedy
ykshkeol arshal cheol cphar aiin chary pcho
daiinar cholkald cthal okshey dor arshol chochary dor
otchy ain ocho chto sol
kchor or dair ar
dainom chocholy cholar shkair
daiinom ol shfar chol kald
olshkar choltol chky arsho olsol chy
ochor sho aiinar chkor cthom
otolal ytshol shtalchdy
tshdy shdy peedy cholal char chdachdy
cholchar shdyeedy chalol ochar shdyeedy chdy
shdychdy shdyeedy cholol ol ochdy chkar
karochdy shdyshdy qochar chol yeedy
yshdychdy cholor chdyar chalol qochar cham
ychdy oshol chkor okolor oshdy cholom
dcharchdy ar chalolar chary ar ychar ar
cholol ol ychdyshdy shdyeedy qochdy shdyshdy
dchar chdy qochal cholchar ochdy
ochol choly ochkor dchar chdy cham
okorolol choral chol char
deealchdy chty qoshar ocham chdycham dysham
char deeol ololk ochar shdychdy qoeedy
sham oshdychdy dary qoshar chkal am
dchol seealchdy charar cholar cholol chalo
karochdy chkar cholar chkar ocharam
ochedy chedy oshdyckhdy karochar cholol cholal
ocham deeololol ol ochol ol aroshdy dcthar daiin
chal shor choleeal daror air
darolar chdyol cholarol shar char deeal
an chdyor or chfal air cholarar om
ain dchalchdy shdychdy dyeedy air chalal seeal
oair okor olol chary
tshol pedy chkeedy ypor an kaiin chkary kagar
daiin chtchdy daiin ykal chkory ykol chtaro
oair chkoly chkoryol aiinar chteedy ykolar agor
ochtaro ochteedy chkeedy chkolyor aiiin
pal chtory or cheedy daiin for
otaroykol dair oshol ol okar qoair shar chkeedychkol
qokal chtalo yair chkchdy chtolom
qotal al chkolor chkeedychkoly chtory
daiin chkarom ykolal yshol
yair aiis ychal al chtshdy
ychtolor tal chkaror dair chtolo
agal oaiin daiis saiin chol
chkory or chkcthdy cheor oair saim
saiin aiin aiin
pol ol ain charor oshdy cheeor or
olol olain ol cheear air char aiin cheeam
shol cheey char chol cheear ar
dlaiin laiin cheear char ar cheeom
olair chorar charar cheeol ain an cheol
ochdlaiin chdlaiin charar ar cheo ey charaiin am
ol ain chdlair chor char cheeol cheeo shor
shar olain cheeol cholar ol dlaiiin cheey
cheearar chdlain slaiiin cheal ar cheeoror
chol chdlain cheeolol ololk shar
ykyaiir chdlainol fain qoeeal ocheamar qotshol chal chslair chdypor
qokchol ochal okshol chalchal kyaiirol ychealar chdykar aiis ochdytom
ytshar qokcthar ais chol ochdytor oshal
ytoaiin ykshar qokshol oeedytor chdytar
chy chslaiin qoshal cheeor
oeedytor chdykor shal qokshol ksholtor
chy ochslaiin ykckhol char cheeoral or chdykor
yshol ol ochdytor chslaiin ochar orkor chdytol
ocharor qotshar okcthar cheeoral or ochslaiin yctheolom
qocthor cheeor or chochy qoshol
oror or qokchal al
shy kcthor qokcthal al
chslain kckhol oksholcham
paiin chslkain shol chpeedy chslaiin cheyd
shar ychslaiin sholshol chkedy chslair chdlaiin
ochkedy chslair shol shol chdlain sholshkol
qochkedy chtedy shar shol shol
oshol cheeody sholshol ychteedy kedytedy
ychted shy sholchpal shalckhy ochslair
chteedy chkedy shtol chdlair
kokchdy shor ain chfeed chslaiin chal
ain otshdy chkeedy shol shkol oshol ochteedy
oshar ar chalchal shteed shychpal dain
qoshar ar shtar sholshol ychteed chdlaim
yshorain or teedtal sholshol chtchdy sholshom
sholckhor yshar tedyshar arshtar chteedy chdlaiin ocham
shol ckhor ychol
kain kshar daiinol shpol farar yshor aiin
qoshor dain ochol shkor oshar aral aiin daiin
yeeor aiin dainol aiirar aral ar osharar an
qoshar shor ar daiiinam
poeeal qoshpor or chdy shal am
ychol chdyshal oshar toror daiin shorar oshar sham
shol aiiinar shy pol yeeal osharar arar air
shar aiiinal ychtal yshal
kaiir dair airar chol shchol amal
ychor air char qochol chal ar chkair qoshar
ochdy qoeeal poror orchdy osharar ar arol ochal
oaiinal ar ychor ychol aiiinor or aiiinor qoeeam
dsharal anor or aiinar ainar
kar airol dtol aiin yshy sho pcheedy cheedy kaiin charam
oeey shar dto osho odtol ain ysho ycheedy dtor or
ochy shor dtol ocho ain dtar aiiin ycho char
yshar ar odtal air shy
toltetar ol arkal ainal al dkol kainolol cheedy sho
olarkal aiinor yeeo ainol choar chedy edy olketar
shol qodtal shol ycho aiinal choltetar aiinalam
oshal qodtal ycho shal cholketar daiiin dain aisar
dty airolam yshal dainol qostor dtor ychoam
cheedy qodtor or chedy ycho dain odair
qodtal qocho qodor ol
por qodtol ockhedy alochor qosho chpy choldain olqodor chdyor
pydain qodty chedy chdyorol sho dtol chdyol qostar om
okedy qosom som chdyor chdtol ol odaiin chdyar star ckhedyam
fafal chsko chol chdyar chdyorol olol chky
dtol datal dty chtor or chdyolol ol dtal
aloshor chschol chedyor star chdyaror chko dtor chskor or dtor chdyol daiin
ostar ordtor chkol chkar ar osheedy
pqopeeor dpol dal shar cheedyar ostal ordkol chdyshom
chdyal shal arar oshar al ochor taldty chdyal chdyolor
qokeeorol chdyar chdyol qodtol chdkol dtor ydaiin chdkar chto
sty chdol ol qockhedy dtar shalarar star oshor chorald
ol dtol qodtar sty chedyor chdyar chkar chkol
kshar pchdyar fain aiin ydair fshal shchdy
aiiin ydairal chdyal dairal aiin oshal sheedy shalsham
ydaiin daiin aiin ochdyal qodair shchdyal chdyalal shchdy shckhdy
osaiin qochdyal aiin odain ydairal daiin chdyar
odaiin aiin yshdyal shalshal chdyar yshchdy daiinar ar qodaiin
chdyolal ol ain yshdyalal oshdyor chdyal
ydaiin daiin dair chdyar yshdyorol or qodairal shkchdy
olain qosaiin qoshal
kshkchedy olaiin ainol aiin chkol dair ainal ol ain qochal charar
ochal al choly olain dairal daiin chkol air char daiin air qoshal
dair shtcheedy ockhar ar daiiin okair ainor ain ocham
pchpar chkol ytair dair ais ain shor dcphor
aiis okain char oshal daiinol sair sho dair aim
ykair shtshedy ykair
pair aiil dair chkor ochar air airam
oair dair yshor shkchedyol aiin chtol ol
ykaiin dcthar dairal dchar air shol
kal aiin ycho osham daiiinor shol dain chol om
koldair ol shtsheedy daiin shal daiin shor chtar okaiin
ardaiiin shy aiin tolol chkar sham
okaiin dain dcthol dain ardaiiin tolol
pchpar dair shol chy chal aiiramam alkam
dshy chor daiin oshol chkal al airom
shar chtol osholal chol cho chalchkal
dchor ochkar shy chal
osholor daiin shal chycham
pochpaiin alairom shar aim


==> anc/data/direct_pixel/estimator_robustness.csv <==
method,n_certain,n_uncertain,certain_mean,uncertain_mean,difference,positive_folios,informative_folios
"Primary: bounded Otsu + HSV, box-edge midpoint",265,21,4.9849056603773585,3.142857142857143,1.8420485175202157,5,5
"Gray Otsu, edge midpoint",265,21,4.932075471698113,3.142857142857143,1.78921832884097,5,5
"Lab-L Otsu, edge midpoint",265,21,4.977358490566037,3.3333333333333335,1.6440251572327038,5,5
"Adaptive Gaussian, edge midpoint",265,21,3.9547169811320755,3.0,0.9547169811320755,4,5
"Gray Otsu, center-to-center valley",265,21,5.079245283018868,3.9523809523809526,1.1268643306379156,4,5
Stress test: vertical-overlap-only band,259,21,6.857142857142857,6.571428571428571,0.2857142857142856,3,5


==> anc/data/direct_pixel/results_unblinded.csv <==
blind_id,folio,gap_px,blank_run_px,threshold,qc,crop_w,crop_h,locator_mid,left_edge_global,right_edge_global,include,reason,vi,zj,label,left_word,right_word,line,box_gap_img,group,direct_gap_norm_local_boxheight
G001,f42v,3.0,3.0,162,ok,126,36,297.67,290.0,294.0,True,accepted in blind visual QC,83,73,.,chotcheey,chol,11,6.659999999999968,certain,0.1568627450980392
G002,f7v,6.0,6.0,161,ok,97,37,493.375,481.0,488.0,True,accepted in blind visual QC,14,14,.,cthol,cthy,1,2.550000000000012,certain,0.213903743315508
G003,f56v,2.0,2.0,170,ok,112,26,355.125,359.0,362.0,True,accepted in blind visual QC,41,42,.,qokcho,tcheey,7,2.25,certain,0.10416666666666642
G004,f39v,3.0,3.0,160,ok,117,25,482.72,482.0,486.0,True,accepted in blind visual QC,22,21,.,ykar,olkedaiin,1,5.0400000000000205,certain,0.17006802721088435
G005,f39v,6.0,6.0,157,ok,91,40,273.56,272.0,279.0,True,accepted in blind visual QC,2,2,.,fdykain,or,0,5.0400000000000205,certain,0.2506265664160402
G006,f39v,5.0,5.0,154,ok,64,25,602.4200000000001,592.0,598.0,True,accepted in blind visual QC,88,88,.,dar,ain,7,2.5200000000000955,certain,0.3306878306878306
G007,f39v,3.0,3.0,159,ok,97,27,206.78,202.0,206.0,True,accepted in blind visual QC,131,128,.,dain,ockhedy,12,2.5200000000000102,certain,0.1831501831501832
G008,f56v,4.0,4.0,167,ok,83,30,364.125,367.0,372.0,True,accepted in blind visual QC,46,47,",",kcho,kaiin,8,2.25,uncertain,0.17543859649122798
G009,f42v,5.0,5.0,165,ok,64,34,619.57,618.0,624.0,True,accepted in blind visual QC,89,78,",",taiin,y,11,2.2200000000000277,uncertain,0.26143790849673204
G010,f56v,6.0,6.0,169,ok,80,31,306.75,300.0,307.0,True,accepted in blind visual QC,84,87,.,chol,chol,15,4.5,certain,0.3124999999999993
G011,f39v,2.0,2.0,162,ok,90,30,300.02,302.0,305.0,True,accepted in blind visual QC,17,16,.,qoty,kchdy,1,2.519999999999982,certain,0.09920634920634919
G012,f39v,0.0,0.0,153,ok,97,27,570.9200000000001,565.0,566.0,True,accepted in blind visual QC,87,87,.,qokchy,dar,7,5.040000000000077,certain,0.0
G013,f56v,3.0,3.0,168,ok,117,35,466.5,457.0,461.0,True,accepted in blind visual QC,5,5,.,qotcheol,choror,0,0.0,certain,0.12499999999999996
G014,f14v,8.0,8.0,165,ok,99,35,508.15,511.0,520.0,True,accepted in blind visual QC,47,51,.,chckhy,dchyd,5,6.2999999999999545,certain,0.3298289012574728
G015,f23r,5.0,5.0,154,ok,91,31,476.35,478.0,484.0,True,accepted in blind visual QC,9,9,.,daiin,ololdy,0,2.579999999999984,certain,0.2675227394328518
G016,f56v,4.0,4.0,160,ok,109,33,390.0,396.0,401.0,True,accepted in blind visual QC,59,61,.,kchol,tchain,10,0.0,certain,0.17543859649122842
G017,f23r,3.0,3.0,149,ok,93,31,366.7,356.0,360.0,True,accepted in blind visual QC,77,80,.,qoaiin,ykchy,7,0.0,certain,0.1404494382022472
G018,f39v,5.0,5.0,157,ok,94,27,258.44,255.0,261.0,True,accepted in blind visual QC,123,121,.,alaiin,otal,11,10.08000000000004,certain,0.30525030525030533
G019,f23r,6.0,6.0,159,ok,60,26,126.76,134.0,141.0,True,accepted in blind visual QC,13,13,.,ar,chor,1,0.0,certain,0.3457216940363007
G020,f23r,5.0,5.0,162,ok,114,28,133.21,135.0,141.0,True,accepted in blind visual QC,39,41,.,ychor,qokchol,4,2.579999999999984,certain,0.24968789013732826
G021,f56v,6.0,6.0,167,ok,91,33,306.75,309.0,316.0,True,accepted in blind visual QC,31,33,.,chor,ckhos,5,4.5,certain,0.29411764705882343
G022,f23r,8.0,8.0,162,ok,86,45,440.23,438.0,447.0,True,accepted in blind visual QC,8,8,.,yfchy,daiin,0,2.579999999999984,certain,0.2996254681647941
G023,f39v,10.0,10.0,158,ok,97,27,446.18,444.0,455.0,True,accepted in blind visual QC,56,57,.,okaiin,ckhol,4,7.560000000000002,certain,0.529100529100529
G024,f7v,1.0,1.0,159,ok,108,33,439.8250000000001,429.0,431.0,True,accepted in blind visual QC,13,13,.,daiin,cthol,1,2.5499999999999545,certain,0.049019607843137226
G025,f7v,12.0,12.0,162,ok,95,37,455.125,439.0,452.0,True,accepted in blind visual QC,33,34,.,kshy,shol,3,7.649999999999977,certain,0.47058823529411736
G026,f14v,0.0,0.0,164,ok,69,46,479.8,483.0,484.0,True,accepted in blind visual QC,14,14,",",otchy,ty,1,0.0,uncertain,0.0
G027,f23r,3.0,3.0,154,ok,104,31,335.74,331.0,335.0,True,accepted in blind visual QC,65,68,.,dar,qokchol,6,5.160000000000025,certain,0.1404494382022472
G028,f7v,3.0,3.0,168,ok,70,23,511.225,508.0,512.0,True,accepted in blind visual QC,54,55,.,dol,dor,6,2.550000000000012,certain,0.21390374331550838
G029,f39v,1.0,1.0,161,ok,104,27,313.88,314.0,316.0,True,accepted in blind visual QC,115,114,.,shekam,qokar,10,5.039999999999964,certain,0.052910052910052977
G030,f23r,2.0,2.0,162,ok,112,29,184.81,182.0,185.0,True,accepted in blind visual QC,62,65,.,olchar,shaiin,6,2.5800000000000125,certain,0.10700909577314073
G031,f56v,8.0,8.0,168,ok,119,31,390.0,391.0,400.0,True,accepted in blind visual QC,81,82,.,daiin,chotaiin,14,4.5,certain,0.39215686274509737
G032,f14v,4.0,4.0,166,ok,85,32,544.9,551.0,556.0,True,accepted in blind visual QC,40,42,.,cthor,oty,4,0.0,certain,0.1649144506287364
G033,f42v,14.0,14.0,169,ok,73,22,339.85,327.0,342.0,True,accepted in blind visual QC,84,74,.,chol,ol,11,6.660000000000025,certain,0.9572649572649573
G034,f7v,9.0,9.0,166,ok,111,35,334.0,320.0,330.0,True,accepted in blind visual QC,67,70,.,chokchy,dor,8,10.200000000000044,certain,0.39215686274509826
G035,f23r,1.0,1.0,157,ok,70,33,258.34000000000003,257.0,259.0,True,accepted in blind visual QC,53,56,.,yky,dar,5,5.159999999999968,certain,0.04406256884776381
G036,f14v,7.0,7.0,150,ok,108,35,254.05,250.0,258.0,True,accepted in blind visual QC,34,36,.,okshy,daiin,4,6.299999999999983,certain,0.3030303030303031
G037,f7v,6.0,6.0,168,ok,95,35,246.025,235.0,242.0,True,accepted in blind visual QC,9,9,.,cthy,daiin,1,2.550000000000012,certain,0.2768166089965398
G038,f39v,13.0,13.0,158,ok,117,32,287.42,276.0,290.0,True,accepted in blind visual QC,140,137,.,okaiin,cholody,13,7.560000000000002,certain,0.6069094304388417
G039,f39v,11.0,11.0,162,ok,124,37,389.48,388.0,400.0,True,accepted in blind visual QC,5,5,.,sheykaiiin,ofchy,0,10.079999999999984,certain,0.39682539682539697
G040,f56v,4.0,4.0,164,ok,99,28,363.0,367.0,372.0,True,accepted in blind visual QC,53,54,.,ytol,chotor,9,4.5,certain,0.20833333333333345
G041,f39v,5.0,5.0,155,ok,99,27,312.62,306.0,312.0,True,accepted in blind visual QC,73,75,.,qokar,sheedy,6,2.519999999999982,certain,0.2645502645502641
G042,f14v,2.0,2.0,158,ok,89,32,372.7,368.0,371.0,True,accepted in blind visual QC,53,59,.,odyd,otchy,6,33.60000000000002,certain,0.09620009620009617
G043,f42v,3.0,3.0,169,ok,106,30,591.8199999999999,593.0,597.0,True,accepted in blind visual QC,26,22,.,chcthy,otoy,2,4.439999999999941,certain,0.14814814814814814
G044,f56v,21.0,21.0,170,review_far_edge,121,31,413.625,421.0,443.0,True,accepted in blind visual QC,17,17,.,daiin,choteeey,2,6.75,certain,1.0937499999999998
G045,f23r,1.0,1.0,159,ok,127,29,236.41,234.0,236.0,True,accepted in blind visual QC,63,66,.,shaiin,qokchol,6,2.579999999999984,certain,0.04993757802746565
G046,f39v,2.0,2.0,159,ok,129,33,507.92,506.0,509.0,True,accepted in blind visual QC,33,33,.,qokaiin,ytodaiin,2,5.0400000000000205,certain,0.08818342151675487
G047,f42v,11.0,11.0,166,ok,93,33,318.76,303.0,315.0,True,accepted in blind visual QC,109,95,.,chol,okey,14,4.440000000000055,certain,0.4888888888888889
G048,f39v,4.0,4.0,151,ok,102,42,218.12,210.0,215.0,True,accepted in blind visual QC,71,73,.,pardy,shedy,6,5.039999999999992,certain,0.1511715797430081
G049,f14v,5.0,5.0,165,ok,74,32,398.9500000000001,390.0,396.0,True,accepted in blind visual QC,12,12,.,chy,cthy,1,6.300000000000068,certain,0.2705627705627703
G050,f56v,8.0,8.0,170,ok,91,31,345.0,342.0,351.0,True,accepted in blind visual QC,85,88,.,chol,daiin,15,4.5,certain,0.44444444444444303
G051,f56v,11.0,11.0,167,ok,87,33,343.875,340.0,352.0,True,accepted in blind visual QC,58,60,.,chey,kchol,10,2.25,certain,0.6111111111111112
G052,f23r,3.0,3.0,152,ok,99,41,493.12,489.0,493.0,True,accepted in blind visual QC,59,62,.,ytcho,ldals,5,-5.159999999999968,certain,0.10700909577314068
G053,f56v,6.0,6.0,162,ok,108,29,271.875,271.0,278.0,True,accepted in blind visual QC,30,32,.,chokchol,chor,5,2.25,certain,0.3124999999999997
G054,f39v,4.0,4.0,168,ok,68,27,226.94,229.0,234.0,True,accepted in blind visual QC,50,51,.,or,sheky,4,2.519999999999982,certain,0.22675736961451246
G055,f56v,5.0,5.0,162,ok,74,21,235.875,237.0,243.0,True,accepted in blind visual QC,72,73,",",chol,cheo,13,2.25,uncertain,0.3787878787878791
G056,f56v,9.0,9.0,168,ok,94,35,342.75,341.0,351.0,True,accepted in blind visual QC,80,81,.,chol,daiin,14,9.0,certain,0.4687499999999989
G057,f39v,12.0,12.0,170,ok,82,27,301.28,299.0,312.0,True,accepted in blind visual QC,52,53,.,kain,otar,4,10.079999999999984,certain,0.6802721088435374
G058,f39v,3.0,3.0,166,ok,61,22,287.42,292.0,296.0,True,accepted in blind visual QC,105,105,.,or,yky,9,2.5200000000000387,certain,0.19841269841269835
G059,f23r,0.0,1.0,161,ok,73,23,277.69,288.0,289.0,True,accepted in blind visual QC,42,44,.,chol,dair,4,2.580000000000041,certain,0.0
G060,f23r,5.0,5.0,157,ok,42,26,453.13,452.0,458.0,True,accepted in blind visual QC,68,71,.,r,ol,6,2.580000000000041,certain,0.3121098626716605
G061,f23r,2.0,2.0,151,ok,91,29,324.13,322.0,325.0,True,accepted in blind visual QC,76,79,.,olol,qoaiin,7,2.5799999999999272,certain,0.10700909577314073
G062,f42v,4.0,4.0,170,ok,93,36,398.68,397.0,402.0,True,accepted in blind visual QC,67,58,.,shol,olor,9,8.879999999999995,certain,0.17777777777777778
G063,f23r,26.0,26.0,170,review_far_edge,96,36,260.92,244.0,271.0,True,accepted in blind visual QC,3,3,.,oty,otchol,0,10.319999999999991,certain,0.9274121633672194
G064,f39v,2.0,2.0,164,ok,99,32,316.4,320.0,323.0,True,accepted in blind visual QC,4,4,.,air,sheykaiiin,0,0.0,certain,0.09920634920634926
G065,f56v,6.0,6.0,170,ok,67,23,278.625,280.0,287.0,True,accepted in blind visual QC,14,14,.,chol,chol,2,2.25,certain,0.3846153846153841
G066,f39v,,,162,fail_no_ink,58,32,157.64,,,False,algorithm failed / no measurable ink on both sides,36,36,",",y,okeey,3,0.0,uncertain,
G067,f23r,4.0,4.0,162,ok,99,29,131.92000000000002,129.0,134.0,True,accepted in blind visual QC,61,64,.,okar,olchar,6,5.159999999999997,certain,0.1997503121098626
G068,f39v,13.0,13.0,160,ok,116,30,268.52,256.0,270.0,True,accepted in blind visual QC,132,129,.,ockhedy,otedy,12,10.079999999999984,certain,0.6069094304388434
G069,f23r,5.0,5.0,150,ok,81,31,521.5,524.0,530.0,True,accepted in blind visual QC,10,10,.,ololdy,dal,0,0.0,certain,0.23408239700374533
G070,f14v,2.0,2.0,155,ok,76,35,257.2,247.0,250.0,True,accepted in blind visual QC,19,19,.,dy,daiin,2,4.200000000000017,certain,0.0962000962000963
G071,f14v,1.0,1.0,168,ok,93,42,457.75,447.0,449.0,True,accepted in blind visual QC,31,32,.,yty,darody,3,2.099999999999966,certain,0.03607503607503606
G072,f39v,1.0,1.0,154,ok,105,32,306.32,306.0,308.0,True,accepted in blind visual QC,81,82,.,olkaiin,olky,7,5.040000000000077,certain,0.04668534080298783
G073,f56v,3.0,3.0,165,ok,121,31,267.375,266.0,270.0,True,accepted in blind visual QC,56,58,.,chotchey,keeol,10,6.75,certain,0.13888888888888876
G074,f39v,4.0,4.0,152,ok,102,29,263.48,261.0,266.0,True,accepted in blind visual QC,72,74,.,shedy,qokar,6,10.079999999999984,certain,0.1867413632119508
G075,f23r,30.0,30.0,160,review_far_edge,94,42,146.11,134.0,165.0,False,visual QC: boundary crop does not show a clean adjacent-text gap,0,0,.,pydchdom,chy,0,2.5800000000000125,certain,1.1827321111768183
G076,f7v,5.0,5.0,163,ok,95,45,254.95,245.0,251.0,True,accepted in blind visual QC,1,1,.,shey,tchody,0,0.0,certain,0.16339869281045757
G077,f7v,4.0,4.0,160,ok,83,37,411.775,400.0,405.0,True,accepted in blind visual QC,32,33,.,sho,kshy,3,2.550000000000012,certain,0.16511867905056754
G078,f23r,7.0,7.0,154,ok,114,36,433.78,432.0,440.0,True,accepted in blind visual QC,36,38,.,yfchor,olfchor,3,5.160000000000025,certain,0.23833844058563156
G079,f42v,7.0,7.0,161,ok,102,43,576.28,576.0,584.0,True,accepted in blind visual QC,111,97,.,okor,odeey,14,4.440000000000055,certain,0.27053140096618356
G080,f56v,7.0,7.0,161,ok,80,33,235.875,227.0,235.0,True,accepted in blind visual QC,66,67,.,ykor,aiin,12,2.25,certain,0.30701754385964897
G081,f56v,7.0,7.0,170,ok,103,29,374.25,381.0,389.0,True,accepted in blind visual QC,9,9,.,qoteey,daiin,1,4.5,certain,0.38888888888888873
G082,f56v,9.0,9.0,170,ok,97,38,334.875,332.0,342.0,True,accepted in blind visual QC,68,69,.,chorol,sho,12,6.75,certain,0.3749999999999991
G083,f39v,4.0,4.0,161,ok,77,37,429.8,432.0,437.0,True,accepted in blind visual QC,6,6,.,ofchy,kar,0,0.0,certain,0.14430014430014435
G084,f23r,5.0,5.0,147,ok,63,23,344.77,352.0,358.0,True,accepted in blind visual QC,44,46,.,chol,ar,4,2.579999999999984,certain,0.31210986267166024
G085,f14v,1.0,1.0,167,ok,103,30,494.5,492.0,494.0,True,accepted in blind visual QC,39,41,.,daiin,cthor,4,8.400000000000034,certain,0.0509294626941686
G086,f23r,2.0,2.0,156,ok,67,31,129.34,124.0,127.0,True,accepted in blind visual QC,82,84,",",okol,ok,8,0.0,uncertain,0.09363295880149813
G087,f7v,4.0,4.0,168,ok,77,30,543.0999999999999,531.0,536.0,True,accepted in blind visual QC,35,36,.,deees,dol,3,0.0,certain,0.20915032679738546
G088,f56v,5.0,5.0,168,ok,74,29,366.375,368.0,374.0,True,accepted in blind visual QC,69,70,",",sho,shol,12,2.25,uncertain,0.24509803921568588
G089,f56v,6.0,6.0,167,ok,89,36,345.0,344.0,351.0,True,accepted in blind visual QC,75,76,.,chol,choky,13,4.5,certain,0.3124999999999993
G090,f14v,1.0,1.0,165,ok,88,34,437.8,443.0,445.0,True,accepted in blind visual QC,13,13,.,cthy,otchy,1,8.399999999999977,certain,0.03935458480913023
G091,f7v,3.0,3.0,160,ok,57,35,370.975,375.0,379.0,True,accepted in blind visual QC,21,21,.,ky,ty,2,-2.550000000000012,certain,0.1120448179271709
G092,f39v,9.0,9.0,164,ok,92,27,231.98,229.0,239.0,True,accepted in blind visual QC,38,38,.,chody,cheor,3,7.560000000000002,certain,0.595238095238095
G093,f39v,3.0,3.0,162,ok,71,29,604.94,596.0,600.0,True,accepted in blind visual QC,120,118,.,dalor,dy,10,2.519999999999982,certain,0.14880952380952406
G094,f39v,4.0,4.0,146,ok,61,24,552.02,545.0,550.0,True,accepted in blind visual QC,77,78,.,okar,ar,6,2.519999999999982,certain,0.24420024420024428
G095,f14v,3.0,3.0,164,ok,67,33,552.25,554.0,558.0,True,accepted in blind visual QC,48,52,.,dchyd,n,5,2.099999999999909,certain,0.1527883880825057
G096,f42v,2.0,2.0,164,ok,76,29,616.24,615.0,618.0,True,accepted in blind visual QC,81,71,",",teaiin,d,10,0.0,uncertain,0.1111111111111111
G097,f42v,33.0,33.0,162,review_far_edge,129,36,364.27,358.0,392.0,False,visual QC: illustration/paint region contaminates boundary crop,58,50,.,char,chekchey,8,6.660000000000025,certain,1.3333333333333333
G098,f56v,2.0,2.0,170,ok,85,31,291.0,292.0,295.0,True,accepted in blind visual QC,27,28,.,sho,kcheey,4,4.5,certain,0.10416666666666681
G099,f39v,1.0,1.0,156,ok,79,27,216.86,209.0,211.0,True,accepted in blind visual QC,27,26,.,chor,okain,2,2.5200000000000102,certain,0.056689342403628114
G100,f23r,2.0,2.0,149,ok,78,31,511.18,500.0,503.0,True,accepted in blind visual QC,70,73,.,daiin,alg,6,0.0,certain,0.0998751560549313
G101,f7v,0.0,0.0,159,ok,115,38,266.42499999999995,257.0,258.0,True,accepted in blind visual QC,29,30,.,oeear,choschy,3,2.550000000000012,certain,0.0
G102,f56v,5.0,5.0,170,ok,136,30,270.75,265.0,271.0,True,accepted in blind visual QC,44,45,.,shotchot,chokcho,8,0.0,certain,0.21929824561403552
G103,f23r,9.0,9.0,157,ok,76,26,309.94,305.0,315.0,True,accepted in blind visual QC,43,45,.,dair,chol,4,5.159999999999968,certain,0.5617977528089884
G104,f14v,0.0,0.0,153,ok,72,37,235.15,244.0,245.0,True,accepted in blind visual QC,18,18,",",ychy,dy,2,2.0999999999999943,uncertain,0.0
G105,f14v,1.0,1.0,162,ok,48,30,353.79999999999995,352.0,354.0,True,accepted in blind visual QC,52,58,",",dydy,odyd,6,0.0,uncertain,0.050929462694168565
G106,f42v,6.0,6.0,156,ok,133,31,329.86,328.0,335.0,True,accepted in blind visual QC,20,17,.,chotody,chotol,2,8.880000000000052,certain,0.26666666666666666
G107,f23r,2.0,2.0,157,ok,93,31,143.53,134.0,137.0,True,accepted in blind visual QC,72,75,.,qokshy,char,7,2.579999999999984,certain,0.09363295880149813
G108,f23r,7.0,7.0,168,ok,80,42,312.52,310.0,318.0,True,accepted in blind visual QC,4,4,",",otchol,shy,0,0.0,uncertain,0.2496878901373283
G109,f39v,3.0,3.0,157,ok,51,22,294.98,298.0,302.0,True,accepted in blind visual QC,3,3,.,or,air,0,2.519999999999982,certain,0.19841269841269854
G110,f39v,7.0,7.0,159,ok,104,29,262.22,253.0,261.0,True,accepted in blind visual QC,114,113,.,chedy,shekam,10,7.560000000000002,certain,0.39682539682539586
G111,f39v,3.0,3.0,168,ok,87,24,277.34000000000003,282.0,286.0,True,accepted in blind visual QC,39,39,.,cheor,aiin,3,7.560000000000002,certain,0.19841269841269835
G112,f42v,9.0,9.0,166,ok,102,36,276.58000000000004,272.0,282.0,True,accepted in blind visual QC,108,94,.,chokey,chol,14,4.439999999999998,certain,0.4
G113,f39v,2.0,2.0,158,ok,64,25,172.76,174.0,177.0,True,accepted in blind visual QC,13,12,.,sor,shy,1,0.0,certain,0.12210012210012214
G114,f23r,1.0,1.0,156,ok,52,31,148.69,151.0,153.0,True,accepted in blind visual QC,83,85,",",ok,shy,8,-2.5800000000000125,uncertain,0.04993757802746565
G115,f39v,4.0,4.0,160,ok,109,27,554.54,557.0,562.0,True,accepted in blind visual QC,23,22,.,olkedaiin,ody,1,7.559999999999945,certain,0.22675736961451246
G116,f39v,0.0,0.0,155,ok,99,25,247.1,247.0,248.0,True,accepted in blind visual QC,80,81,.,aiin,olkaiin,7,7.560000000000002,certain,0.0
G117,f56v,8.0,8.0,160,ok,92,43,250.5,246.0,255.0,True,accepted in blind visual QC,0,0,.,kcheat,shol,0,0.0,certain,0.2777777777777778
G118,f23r,19.0,19.0,166,review_far_edge,86,39,337.03,321.0,341.0,False,visual QC: boundary crop does not show a clean adjacent-text gap,5,5,.,shy,opyaiin,0,2.579999999999984,certain,0.6777242732298913
G119,f7v,10.0,10.0,158,ok,85,25,377.35,362.0,373.0,True,accepted in blind visual QC,31,32,.,dain,sho,3,5.100000000000023,certain,0.6033182503770743
G120,f23r,2.0,2.0,161,ok,78,28,253.18,250.0,253.0,True,accepted in blind visual QC,32,34,.,g,qokeey,3,5.159999999999997,certain,0.09363295880149819
G121,f39v,2.0,2.0,157,ok,94,27,515.48,511.0,514.0,True,accepted in blind visual QC,86,86,.,chek,qokchy,7,0.0,certain,0.10582010582010595
G122,f56v,10.0,10.0,166,ok,96,26,261.75,259.0,270.0,True,accepted in blind visual QC,26,27,.,qoteees,sho,4,4.5,certain,0.555555555555556
G123,f7v,3.0,3.0,166,ok,96,33,499.75,491.0,495.0,True,accepted in blind visual QC,34,35,.,shol,deees,3,5.100000000000023,certain,0.14705882352941171
G124,f56v,2.0,2.0,163,ok,83,29,405.75,413.0,416.0,True,accepted in blind visual QC,42,43,.,tcheey,kol,7,0.0,certain,0.10416666666666657
G125,f7v,,,166,fail_no_ink,67,35,541.8249999999999,,,False,algorithm failed / no measurable ink on both sides,26,27,",",cheol,dy,2,-2.5499999999999545,uncertain,
G126,f56v,10.0,10.0,170,ok,121,31,319.125,323.0,334.0,True,accepted in blind visual QC,8,8,.,qoteeey,qoteey,1,2.25,certain,0.4901960784313724
G127,f23r,5.0,5.0,156,ok,114,39,489.25,495.0,501.0,True,accepted in blind visual QC,37,39,.,olfchor,otchald,3,2.580000000000041,certain,0.17834849295523447
G128,f14v,3.0,3.0,165,ok,84,28,541.75,541.0,545.0,True,accepted in blind visual QC,16,16,",",chol,daiin,1,2.099999999999909,uncertain,0.1855287569573282
G129,f39v,7.0,7.0,158,ok,76,24,322.70000000000005,314.0,322.0,True,accepted in blind visual QC,125,123,.,chd,okar,11,7.560000000000059,certain,0.4629629629629628
G130,f7v,5.0,5.0,163,ok,100,38,334.0,321.0,327.0,True,accepted in blind visual QC,39,40,.,cheey,tcheey,4,0.0,certain,0.21786492374727653
G131,f56v,8.0,8.0,169,ok,103,29,365.25,371.0,380.0,True,accepted in blind visual QC,3,3,.,qokoiin,shor,0,4.5,certain,0.37037037037037024
G132,f42v,13.0,13.0,164,ok,100,36,322.09000000000003,308.0,322.0,True,accepted in blind visual QC,65,56,.,okchey,chy,9,11.100000000000025,certain,0.6419753086419753
G133,f23r,3.0,3.0,163,ok,111,33,312.52,310.0,314.0,True,accepted in blind visual QC,17,18,.,otchy,lolchor,1,5.160000000000025,certain,0.14044943820224715
G134,f56v,5.0,5.0,160,ok,78,31,404.625,411.0,417.0,True,accepted in blind visual QC,47,48,.,kaiin,oky,8,2.25,certain,0.21929824561403496
G135,f39v,0.0,0.0,152,ok,67,33,601.1600000000001,595.0,596.0,True,accepted in blind visual QC,100,100,.,kshy,or,8,5.040000000000077,certain,0.0
G136,f56v,0.0,0.0,164,ok,107,30,391.125,399.0,400.0,True,accepted in blind visual QC,76,77,.,choky,chotor,13,6.75,certain,0.0
G137,f39v,5.0,5.0,164,ok,86,30,341.6,342.0,348.0,True,accepted in blind visual QC,18,17,.,kchdy,olky,1,5.0400000000000205,certain,0.2645502645502645
G138,f14v,11.0,11.0,153,ok,103,35,246.7,243.0,255.0,True,accepted in blind visual QC,42,44,.,qoty,choky,5,4.200000000000017,certain,0.43290043290043273
G139,f23r,4.0,4.0,145,ok,42,28,362.83,352.0,357.0,True,accepted in blind visual QC,45,47,.,ar,ol,4,-2.579999999999984,certain,0.2496878901373284
G140,f7v,0.0,0.0,170,ok,143,37,232.0,236.0,237.0,True,accepted in blind visual QC,37,38,.,dchodaiin,qotchy,4,5.100000000000023,certain,0.0
G141,f42v,11.0,11.0,161,ok,95,27,294.34000000000003,289.0,301.0,True,accepted in blind visual QC,92,81,.,chey,teor,12,4.439999999999998,certain,0.6984126984126984
G142,f42v,,,153,fail_no_ink,91,33,606.25,,,False,algorithm failed / no measurable ink on both sides,62,53,.,cpheo,rchy,8,-2.2200000000000277,certain,
G143,f39v,3.0,3.0,159,ok,79,30,259.7,262.0,266.0,True,accepted in blind visual QC,16,15,.,chol,qoty,1,2.519999999999982,certain,0.1700680272108843
G144,f56v,1.0,1.0,170,ok,85,26,248.25,245.0,247.0,True,accepted in blind visual QC,13,13,.,ochey,chol,2,4.5,certain,0.06410256410256407
G145,f56v,2.0,2.0,167,ok,85,34,307.875,303.0,306.0,True,accepted in blind visual QC,74,75,.,kchol,chol,13,2.25,certain,0.09259259259259249
G146,f7v,10.0,10.0,168,ok,113,35,262.6,248.0,259.0,True,accepted in blind visual QC,18,18,.,dykchy,chkeey,2,5.100000000000023,certain,0.35650623885917987
G147,f42v,3.0,3.0,170,ok,113,32,382.03,384.0,388.0,True,accepted in blind visual QC,12,10,.,kchey,chtchy,1,6.660000000000025,certain,0.12698412698412698
G148,f7v,10.0,10.0,164,ok,121,45,311.05,298.0,309.0,True,accepted in blind visual QC,2,2,.,tchody,qopchy,0,5.100000000000023,certain,0.3016591251885371
G149,f42v,2.0,2.0,166,ok,84,22,366.49,368.0,371.0,True,accepted in blind visual QC,85,75,.,ol,chaiin,11,6.660000000000025,certain,0.12698412698412698
G150,f56v,3.0,3.0,168,ok,83,31,251.625,244.0,248.0,True,accepted in blind visual QC,50,51,.,kchy,ksho,9,2.25,certain,0.131578947368421
G151,f23r,3.0,3.0,157,ok,47,26,108.7,96.0,100.0,True,accepted in blind visual QC,12,12,.,to,ar,1,0.0,certain,0.17286084701815035
G152,f14v,3.0,3.0,155,ok,95,38,296.04999999999995,295.0,299.0,True,accepted in blind visual QC,43,45,.,choky,cthy,5,6.300000000000011,certain,0.10822510822510817
G153,f14v,1.0,1.0,165,ok,72,46,502.9,498.0,500.0,True,accepted in blind visual QC,15,15,.,ty,chol,1,4.2000000000000455,certain,0.037643515904385465
G154,f23r,6.0,6.0,155,ok,86,41,449.26,451.0,458.0,True,accepted in blind visual QC,58,61,.,dam,ytcho,5,5.159999999999968,certain,0.21401819154628135
G155,f7v,2.0,2.0,163,ok,80,40,527.8,518.0,521.0,True,accepted in blind visual QC,15,15,.,cthy,cthd,1,0.0,certain,0.07469654528478056
G156,f42v,3.0,3.0,168,ok,91,43,354.28000000000003,355.0,359.0,True,accepted in blind visual QC,101,89,.,kchy,cthy,13,8.879999999999995,certain,0.09876543209876543
G157,f56v,2.0,2.0,162,ok,107,41,262.875,260.0,263.0,True,accepted in blind visual QC,78,79,.,otchol,chol,14,2.25,certain,0.09259259259259249
G158,f39v,4.0,4.0,168,ok,94,25,409.64,408.0,413.0,True,accepted in blind visual QC,42,42,.,chodal,ykedy,3,5.039999999999964,certain,0.24420024420024405
G159,f42v,10.0,10.0,167,ok,78,27,595.15,595.0,606.0,False,visual QC: incomplete/ambiguous text on both sides of locator,7,5,.,chor,dain,0,2.2200000000000277,certain,0.5228758169934641
G160,f42v,13.0,13.0,166,ok,126,38,335.41,314.0,328.0,True,accepted in blind visual QC,75,65,.,qokeey,kchol,10,11.100000000000025,certain,0.4126984126984127
G161,f14v,2.0,2.0,164,ok,139,42,349.6,351.0,354.0,True,accepted in blind visual QC,29,30,.,ykshy,shokshor,3,8.399999999999977,certain,0.0666000666000666
G162,f39v,6.0,6.0,158,ok,59,23,266.0,259.0,266.0,True,accepted in blind visual QC,92,92,.,dal,ar,8,5.039999999999964,certain,0.43290043290043245
G163,f14v,4.0,4.0,161,ok,99,37,356.95,347.0,352.0,True,accepted in blind visual QC,36,38,",",okchor,chky,4,2.1000000000000227,uncertain,0.15741833923652107
G164,f7v,9.0,9.0,159,ok,118,38,332.725,317.0,327.0,True,accepted in blind visual QC,30,31,.,choschy,dain,3,7.649999999999977,certain,0.3921568627450985
G165,f7v,0.0,1.0,163,ok,118,58,221.8,214.0,215.0,True,accepted in blind visual QC,0,0,.,polyshy,shey,0,5.099999999999994,certain,0.0
G166,f39v,3.0,3.0,161,ok,99,27,451.22,439.0,443.0,True,accepted in blind visual QC,32,32,.,aiin,qokaiin,2,7.560000000000002,certain,0.17006802721088435
G167,f56v,7.0,7.0,170,ok,109,28,244.875,239.0,247.0,True,accepted in blind visual QC,39,40,.,ykchor,chokchy,7,2.25,certain,0.3431372549019612
G168,f7v,5.0,5.0,167,ok,100,41,203.95,195.0,201.0,True,accepted in blind visual QC,8,8,.,chochy,cthy,1,5.100000000000023,certain,0.20639834881320954
G169,f23r,0.0,1.0,155,ok,81,31,289.3,294.0,295.0,True,accepted in blind visual QC,54,57,.,dar,okol,5,5.159999999999968,certain,0.0
G170,f14v,6.0,6.0,159,ok,93,30,526.0,523.0,530.0,True,accepted in blind visual QC,56,63,.,dshy,dardy,6,4.199999999999932,certain,0.2886002886002885
G171,f7v,3.0,3.0,160,ok,70,32,443.65,434.0,438.0,True,accepted in blind visual QC,5,5,.,dy,daiin,0,0.0,certain,0.15686274509803916
G172,f56v,2.0,2.0,168,ok,80,34,267.375,263.0,266.0,True,accepted in blind visual QC,73,74,.,cheo,kchol,13,2.25,certain,0.10416666666666673
G173,f7v,9.0,9.0,157,ok,133,30,251.125,236.0,246.0,True,accepted in blind visual QC,42,43,.,sheod,sheodaiin,5,7.649999999999977,certain,0.41522491349480944
G174,f42v,2.0,2.0,159,ok,64,27,239.95,230.0,233.0,True,accepted in blind visual QC,73,63,.,qo,aiin,10,2.219999999999999,certain,0.11851851851851852
G175,f39v,3.0,3.0,162,ok,62,32,461.3,462.0,466.0,True,accepted in blind visual QC,7,7,.,kar,or,0,2.5200000000000387,certain,0.14005602240896362
G176,f23r,2.0,2.0,158,ok,114,39,139.66,135.0,138.0,True,accepted in blind visual QC,104,102,.,ykyka,dalory,10,5.160000000000025,certain,0.06809669731018038
G177,f7v,5.0,5.0,162,ok,95,40,312.325,301.0,307.0,True,accepted in blind visual QC,19,19,.,chkeey,kshy,2,2.550000000000068,certain,0.1705029838022166
G178,f23r,2.0,2.0,153,ok,49,31,392.5,394.0,397.0,True,accepted in blind visual QC,47,49,.,ol,dol,4,0.0,certain,0.09363295880149813
G179,f39v,3.0,3.0,160,ok,71,29,221.9,228.0,232.0,True,accepted in blind visual QC,103,103,.,ar,ykar,9,2.5200000000000102,certain,0.15873015873015844
G180,f39v,2.0,2.0,162,ok,87,25,399.56,388.0,391.0,True,accepted in blind visual QC,55,56,.,aiin,okaiin,4,10.079999999999984,certain,0.13227513227513224
G181,f23r,5.0,5.0,166,ok,88,47,169.32999999999998,159.0,165.0,True,accepted in blind visual QC,1,1,.,chy,fcholdy,0,2.5800000000000125,certain,0.1783484929552345
G182,f42v,6.0,6.0,144,ok,98,31,266.59000000000003,251.0,258.0,True,accepted in blind visual QC,9,7,.,dshey,tchey,1,2.2199999999999704,certain,0.26666666666666666
G183,f23r,1.0,1.0,156,ok,109,31,398.9500000000001,390.0,392.0,True,accepted in blind visual QC,66,69,.,qokchol,dairo,6,2.580000000000041,certain,0.04681647940074907
G184,f7v,5.0,5.0,170,ok,100,40,205.225,191.0,197.0,True,accepted in blind visual QC,41,42,.,kchor,sheod,5,2.550000000000012,certain,0.1867413632119514
G185,f39v,5.0,5.0,166,ok,72,25,316.4,310.0,316.0,True,accepted in blind visual QC,106,106,.,yky,chdy,9,0.0,certain,0.3306878306878306
G186,f56v,0.0,1.0,170,ok,103,28,414.75,414.0,415.0,True,accepted in blind visual QC,10,10,.,daiin,qoteey,1,4.5,certain,0.0
G187,f39v,10.0,10.0,159,ok,89,27,501.62,499.0,510.0,True,accepted in blind visual QC,44,44,.,qokedy,dal,3,7.560000000000002,certain,0.6105006105006101
G188,f39v,6.0,6.0,158,ok,69,20,234.5,226.0,233.0,True,accepted in blind visual QC,91,91,.,aiin,dal,8,7.560000000000002,certain,0.5291005291005303
G189,f42v,66.0,66.0,170,review_far_edge,113,30,340.96000000000004,331.0,398.0,False,visual QC: illustration/non-text region contaminates boundary crop,2,1,.,sheey,qocho,0,4.439999999999998,certain,3.6666666666666665
G190,f14v,6.0,6.0,159,ok,68,28,545.95,543.0,550.0,True,accepted in blind visual QC,63,68,.,dair,dam,7,-2.1000000000000227,certain,0.32467532467532534
G191,f56v,10.0,10.0,170,ok,91,31,306.75,309.0,320.0,True,accepted in blind visual QC,2,2,.,chey,qokoiin,0,4.5,certain,0.5952380952380951
G192,f23r,3.0,3.0,151,ok,86,33,331.87,332.0,336.0,True,accepted in blind visual QC,55,58,.,okol,dchey,5,2.579999999999984,certain,0.1404494382022471
G193,f7v,10.0,10.0,161,ok,110,37,293.2,278.0,289.0,True,accepted in blind visual QC,38,39,.,qotchy,cheey,4,5.100000000000023,certain,0.43572984749455335
G194,f39v,4.0,4.0,156,ok,111,33,569.6600000000001,558.0,563.0,True,accepted in blind visual QC,111,110,.,sheedy,olchef,9,7.560000000000059,certain,0.19841269841269818
G195,f42v,5.0,5.0,142,ok,73,36,315.43,308.0,314.0,True,accepted in blind visual QC,10,8,.,tchey,y,1,2.2199999999999704,certain,0.26143790849673204
G196,f56v,3.0,3.0,170,ok,118,28,302.25,298.0,302.0,True,accepted in blind visual QC,40,41,.,chokchy,qokcho,7,4.5,certain,0.14705882352941194
G197,f39v,4.0,4.0,165,ok,54,24,583.52,582.0,587.0,True,accepted in blind visual QC,24,23,.,ody,dy,1,0.0,certain,0.24420024420024417
G198,f56v,8.0,8.0,170,ok,83,28,311.25,307.0,316.0,True,accepted in blind visual QC,57,59,.,keeol,chey,10,4.5,certain,0.5128205128205121
G199,f23r,4.0,4.0,155,ok,109,34,286.72,290.0,295.0,True,accepted in blind visual QC,75,78,.,qokaiin,olol,7,0.0,certain,0.18726591760299627
G200,f23r,21.0,21.0,168,ok,96,47,226.09,210.0,232.0,True,accepted in blind visual QC,2,2,.,fcholdy,oty,0,2.579999999999984,certain,0.6292134831460674
G201,f39v,0.0,0.0,156,ok,102,24,216.86,211.0,212.0,True,accepted in blind visual QC,113,112,.,sarol,chedy,10,2.5200000000000102,certain,0.0
G202,f23r,3.0,3.0,162,ok,86,26,161.58999999999995,160.0,164.0,True,accepted in blind visual QC,14,14,.,chor,daiin,1,7.739999999999981,certain,0.1605136436597111
G203,f39v,3.0,3.0,164,ok,107,27,567.14,569.0,573.0,True,accepted in blind visual QC,129,126,.,cheodal,ockhy,11,2.519999999999982,certain,0.1700680272108845
G204,f42v,2.0,2.0,168,ok,79,39,425.32,425.0,428.0,True,accepted in blind visual QC,22,19,.,oky,chol,2,8.879999999999995,certain,0.08465608465608465
G205,f42v,3.0,3.0,160,ok,109,36,262.15,267.0,271.0,True,accepted in blind visual QC,64,55,.,schor,okchey,9,6.660000000000025,certain,0.11594202898550725
G206,f42v,48.0,48.0,170,review_far_edge,111,48,396.46,349.0,398.0,False,visual QC: illustration/non-text region contaminates boundary crop,3,2,.,qocho,taiin,0,0.0,certain,1.9393939393939394
G207,f23r,2.0,2.0,158,ok,80,26,119.02,111.0,114.0,True,accepted in blind visual QC,94,94,.,qok,okaiin,9,0.0,certain,0.1152405646787669
G208,f56v,2.0,2.0,170,ok,112,38,309.0,311.0,314.0,True,accepted in blind visual QC,62,64,.,ctheey,lkeey,11,4.5,certain,0.07575757575757566
G209,f56v,10.0,10.0,170,ok,85,29,302.25,295.0,306.0,True,accepted in blind visual QC,79,80,.,chol,chol,14,4.5,certain,0.49019607843137175
G210,f23r,0.0,0.0,154,ok,65,28,417.01,410.0,411.0,True,accepted in blind visual QC,48,50,.,dol,dain,4,2.580000000000041,certain,0.0
G211,f39v,5.0,5.0,158,ok,59,25,481.46,483.0,489.0,True,accepted in blind visual QC,8,8,.,or,aiin,0,2.519999999999982,certain,0.33068783068783075
G212,f14v,19.0,19.0,165,ok,97,40,455.65,441.0,461.0,False,visual QC: incomplete/ambiguous text on both sides of locator,4,4,.,ypchor,daiin,0,2.1000000000000227,certain,0.7477371113734751
G213,f39v,6.0,6.0,159,ok,54,23,287.42,281.0,288.0,True,accepted in blind visual QC,93,93,.,ar,ain,8,2.5200000000000387,certain,0.3968253968253967
G214,f23r,1.0,1.0,162,ok,62,26,437.65,440.0,442.0,True,accepted in blind visual QC,67,70,.,dairo,r,6,2.579999999999984,certain,0.05762028233938345
G215,f39v,3.0,3.0,158,ok,56,22,201.74,196.0,200.0,True,accepted in blind visual QC,102,102,.,dar,ar,9,2.5200000000000102,certain,0.19841269841269835
G216,f39v,7.0,7.0,157,ok,71,22,203.0,195.0,203.0,True,accepted in blind visual QC,90,90,.,tar,aiin,8,5.039999999999992,certain,0.555555555555557
G217,f42v,0.0,1.0,165,ok,77,40,310.99,311.0,312.0,True,accepted in blind visual QC,100,88,.,chy,kchy,13,6.660000000000025,certain,0.0
G218,f7v,8.0,8.0,160,ok,72,32,400.3,386.0,395.0,True,accepted in blind visual QC,22,22,.,ty,dor,2,5.099999999999966,certain,0.36908881199538646
G219,f39v,2.0,2.0,165,ok,84,29,208.04,218.0,221.0,True,accepted in blind visual QC,49,50,.,ytedykor,or,4,0.0,certain,0.10582010582010587
G220,f39v,10.0,10.0,159,ok,91,24,234.5,224.0,235.0,True,accepted in blind visual QC,139,136,.,aiin,okaiin,13,7.560000000000002,certain,0.7215007215007208
G221,f7v,0.0,1.0,160,ok,118,35,367.15,363.0,364.0,True,accepted in blind visual QC,3,3,.,qopchy,otshol,0,5.099999999999966,certain,0.0
G222,f14v,1.0,1.0,161,ok,107,40,337.0,334.0,336.0,True,accepted in blind visual QC,44,46,.,cthy,chokchy,5,8.400000000000034,certain,0.03463203463203463
G223,f56v,4.0,4.0,170,ok,76,31,322.5,319.0,324.0,True,accepted in blind visual QC,52,53,.,shy,ytol,9,4.5,certain,0.19607843137254924
G224,f14v,2.0,2.0,167,ok,104,37,450.4,460.0,463.0,True,accepted in blind visual QC,38,40,.,qotchy,daiin,4,4.199999999999989,certain,0.0865800865800866
G225,f14v,15.0,15.0,170,ok,81,42,529.15,508.0,524.0,False,visual QC: incomplete/ambiguous text on both sides of locator,6,6,.,kol,ydain,0,2.1000000000001364,certain,0.5411255411255412
G226,f14v,2.0,2.0,156,ok,95,42,297.1,299.0,302.0,True,accepted in blind visual QC,28,29,.,ksho,ykshy,3,0.0,certain,0.06926406926406926
G227,f39v,4.0,4.0,167,ok,59,22,417.2,419.0,424.0,True,accepted in blind visual QC,31,31,",",or,aiin,2,0.0,uncertain,0.2645502645502645
G228,f39v,3.0,3.0,162,ok,81,37,185.36,176.0,180.0,True,accepted in blind visual QC,0,0,.,pdair,chdy,0,5.039999999999992,certain,0.13227513227513227
G229,f14v,2.0,2.0,167,ok,101,39,395.8,398.0,401.0,True,accepted in blind visual QC,37,39,.,chky,qotchy,4,4.199999999999989,certain,0.0666000666000666
G230,f39v,8.0,8.0,170,ok,66,25,341.6,340.0,349.0,True,accepted in blind visual QC,53,54,.,otar,or,4,5.0400000000000205,certain,0.4884004884004881
G231,f56v,9.0,9.0,166,ok,87,26,403.5,405.0,415.0,True,accepted in blind visual QC,70,71,.,shol,daiin,12,4.5,certain,0.5769230769230761
G232,f39v,2.0,2.0,160,ok,72,27,491.54,491.0,494.0,True,accepted in blind visual QC,57,58,.,ckhol,ol,4,2.5200000000000387,certain,0.12210012210012214
G233,f39v,3.0,3.0,161,ok,52,27,442.4,442.0,446.0,True,accepted in blind visual QC,68,70,.,or,aly,5,0.0,certain,0.1831501831501832
G234,f23r,8.0,8.0,157,ok,103,31,165.45999999999998,165.0,174.0,True,accepted in blind visual QC,95,95,.,okaiin,chkchy,9,5.159999999999997,certain,0.37453183520599226
G235,f39v,8.0,8.0,161,ok,84,30,441.14,438.0,447.0,True,accepted in blind visual QC,21,20,.,chdy,ykar,1,7.560000000000002,certain,0.48840048840048833
G236,f23r,8.0,8.0,150,ok,102,29,328.0,320.0,329.0,True,accepted in blind visual QC,88,89,.,dshe,qokeees,8,5.160000000000025,certain,0.4280363830925626
G237,f7v,9.0,9.0,162,ok,133,42,319.975,303.0,313.0,True,accepted in blind visual QC,59,61,.,cheeody,qotchey,7,7.649999999999977,certain,0.3361344537815122
G238,f7v,8.0,8.0,160,ok,83,28,433.45,420.0,429.0,True,accepted in blind visual QC,23,23,.,dor,cheey,2,5.100000000000023,certain,0.44817927170868327
G239,f56v,6.0,6.0,163,ok,63,31,216.75,207.0,214.0,True,accepted in blind visual QC,49,50,",",ol,kchy,9,0.0,uncertain,0.3124999999999993
G240,f23r,3.0,3.0,159,ok,98,33,224.8,221.0,225.0,True,accepted in blind visual QC,52,55,.,qokaiin,yky,5,5.159999999999997,certain,0.12484394506866409
G241,f23r,3.0,3.0,164,ok,102,26,196.42,202.0,206.0,True,accepted in blind visual QC,30,32,.,okaiir,ykaiil,3,0.0,certain,0.1605136436597111
G242,f56v,18.0,18.0,170,review_far_edge,101,30,309.0,311.0,330.0,True,accepted in blind visual QC,15,15,.,chol,qotchey,2,4.5,certain,0.9374999999999992
G243,f42v,0.0,0.0,170,ok,73,36,332.08000000000004,343.0,344.0,True,accepted in blind visual QC,11,9,.,y,kchey,1,4.439999999999998,certain,0.0
G244,f23r,1.0,1.0,155,ok,81,36,407.98,410.0,412.0,True,accepted in blind visual QC,19,20,.,daiin,dam,1,5.160000000000025,certain,0.04681647940074903
G245,f56v,10.0,10.0,161,ok,121,38,257.25,247.0,258.0,True,accepted in blind visual QC,61,63,.,qokchey,ctheey,11,4.5,certain,0.36231884057970987
G246,f23r,2.0,2.0,156,ok,107,29,303.49,292.0,295.0,True,accepted in blind visual QC,64,67,.,qokchol,dar,6,2.579999999999984,certain,0.0998751560549313
G247,f14v,,,170,fail_no_ink,83,39,496.6,,,False,algorithm failed / no measurable ink on both sides,5,5,.,daiin,kol,0,8.399999999999977,certain,
G248,f42v,,,170,fail_no_ink,86,32,316.54,,,False,algorithm failed / no measurable ink on both sides,57,49,.,sho,char,8,8.879999999999995,certain,
G249,f14v,5.0,5.0,163,ok,49,35,561.7,563.0,569.0,True,accepted in blind visual QC,25,26,",",ky,dy,2,0.0,uncertain,0.2164502164502165
G250,f7v,6.0,6.0,164,ok,69,33,189.925,174.0,181.0,True,accepted in blind visual QC,64,67,.,sho,keeo,8,2.549999999999983,certain,0.36199095022624395
G251,f56v,14.0,14.0,167,ok,65,31,280.875,280.0,295.0,True,accepted in blind visual QC,1,1,.,shol,chey,0,2.25,certain,0.7777777777777778
G252,f23r,2.0,2.0,161,ok,65,31,240.28,250.0,253.0,True,accepted in blind visual QC,31,33,",",ykaiil,g,3,0.0,uncertain,0.09987515605493137
G253,f23r,4.0,4.0,165,ok,117,31,147.4,152.0,157.0,True,accepted in blind visual QC,29,31,.,qokoldy,okaiir,3,5.160000000000025,certain,0.18726591760299627
G254,f14v,2.0,2.0,160,ok,109,33,304.45000000000005,299.0,302.0,True,accepted in blind visual QC,20,20,.,daiin,chcthy,2,6.300000000000011,certain,0.10185892538833727
G255,f7v,6.0,6.0,159,ok,72,27,368.425,353.0,360.0,True,accepted in blind visual QC,68,71,.,dor,deol,8,2.550000000000012,certain,0.3361344537815127
G256,f14v,0.0,0.0,168,ok,114,42,426.25,427.0,428.0,True,accepted in blind visual QC,30,31,.,shokshor,yty,3,2.099999999999966,certain,0.0
G257,f23r,11.0,11.0,152,ok,81,36,355.09000000000003,362.0,374.0,True,accepted in blind visual QC,34,36,.,ofchol,dain,3,2.579999999999984,certain,0.4846882573254022
G258,f23r,13.0,13.0,150,ok,86,36,383.47,376.0,390.0,True,accepted in blind visual QC,35,37,.,dain,yfchor,3,2.579999999999984,certain,0.5728133950209299
G259,f42v,4.0,4.0,164,ok,87,27,601.8100000000001,595.0,600.0,True,accepted in blind visual QC,17,14,.,otol,daiin,1,2.2200000000000277,certain,0.2222222222222222
G260,f42v,3.0,3.0,155,ok,105,32,348.73,346.0,350.0,True,accepted in blind visual QC,29,25,.,chkchy,sar,3,6.660000000000025,certain,0.14814814814814814
G261,f42v,4.0,4.0,162,ok,99,40,271.03,269.0,274.0,True,accepted in blind visual QC,74,64,.,aiin,qokeey,10,2.2199999999999704,certain,0.16161616161616163
G262,f7v,2.0,2.0,161,ok,85,33,223.075,231.0,234.0,True,accepted in blind visual QC,65,68,.,keeo,daiir,8,2.549999999999983,certain,0.09803921568627434
G263,f7v,6.0,6.0,165,ok,97,30,291.92499999999995,281.0,288.0,True,accepted in blind visual QC,10,10,.,daiin,qoky,1,2.550000000000012,certain,0.3137254901960784
G264,f7v,4.0,4.0,170,ok,70,22,541.8249999999999,529.0,534.0,True,accepted in blind visual QC,55,56,.,dor,aiin,6,2.5499999999999545,certain,0.28520499108734393
G265,f23r,4.0,4.0,167,ok,78,31,126.76,122.0,127.0,True,accepted in blind visual QC,23,25,.,dchar,ykor,2,0.0,certain,0.18726591760299632
G266,f42v,4.0,4.0,152,ok,131,34,287.67999999999995,273.0,278.0,True,accepted in blind visual QC,28,24,.,qotchy,chkchy,3,4.439999999999998,certain,0.1693121693121693
G267,f56v,2.0,2.0,170,ok,98,29,482.25,479.0,482.0,True,accepted in blind visual QC,18,18,",",choteeey,dal,2,0.0,uncertain,0.11111111111111102
G268,f39v,1.0,1.0,154,ok,74,32,345.38,344.0,346.0,True,accepted in blind visual QC,82,83,.,olky,dar,7,2.519999999999982,certain,0.049603174603174545
G269,f14v,5.0,5.0,151,ok,149,58,271.9,268.0,274.0,False,visual QC: illustration/rule contaminates boundary crop,0,0,.,pdychoiin,yfodain,0,0.0,certain,0.11100011100011101
G270,f14v,6.0,6.0,156,ok,109,28,301.3,293.0,300.0,True,accepted in blind visual QC,35,37,.,daiin,okchor,4,8.399999999999977,certain,0.3055767761650116
G271,f14v,10.0,10.0,152,ok,108,37,259.29999999999995,247.0,258.0,True,accepted in blind visual QC,27,28,.,ytychy,ksho,3,4.199999999999989,certain,0.3764351590438547
G272,f39v,7.0,7.0,167,ok,72,22,397.04,396.0,404.0,True,accepted in blind visual QC,30,30,.,saiin,or,2,5.0400000000000205,certain,0.4629629629629628
G273,f39v,3.0,3.0,159,ok,79,23,315.14,315.0,319.0,True,accepted in blind visual QC,94,94,.,ain,cheor,8,7.559999999999945,certain,0.19841269841269835
G274,f42v,8.0,8.0,165,ok,97,42,279.91,288.0,297.0,True,accepted in blind visual QC,99,87,.,qoteey,chy,13,6.660000000000025,certain,0.35555555555555557
G275,f42v,3.0,3.0,168,ok,97,39,388.69,383.0,387.0,True,accepted in blind visual QC,21,18,.,chotol,oky,2,6.659999999999968,certain,0.11594202898550725
G276,f23r,5.0,5.0,146,ok,73,34,382.18,390.0,396.0,True,accepted in blind visual QC,89,90,.,qokeees,y,8,0.0,certain,0.2675227394328516
G277,f39v,4.0,4.0,166,ok,69,25,203.0,194.0,199.0,True,accepted in blind visual QC,138,135,",",tar,aiin,13,0.0,uncertain,0.2886002886002883
G278,f23r,6.0,6.0,159,ok,114,31,223.51,231.0,238.0,True,accepted in blind visual QC,74,77,.,daiir,qokaiin,7,2.5800000000000125,certain,0.2996254681647939
G279,f39v,2.0,2.0,169,ok,84,25,313.88,312.0,315.0,True,accepted in blind visual QC,40,40,.,aiin,okody,3,5.039999999999964,certain,0.12210012210012203
G280,f23r,2.0,2.0,159,ok,101,25,369.28,359.0,362.0,True,accepted in blind visual QC,18,19,.,lolchor,daiin,1,5.160000000000025,certain,0.10700909577314065
G281,f42v,0.0,0.0,165,ok,80,29,252.16000000000005,252.0,253.0,True,accepted in blind visual QC,91,80,.,sho,chey,12,8.880000000000024,certain,0.0
G282,f39v,2.0,2.0,155,ok,79,28,186.62,189.0,192.0,True,accepted in blind visual QC,26,25,.,daiin,chor,2,2.519999999999982,certain,0.12210012210012214
G283,f39v,11.0,11.0,164,ok,96,25,448.7000000000001,446.0,458.0,True,accepted in blind visual QC,43,43,.,ykedy,qokedy,3,7.559999999999945,certain,0.6235827664399087
G284,f23r,4.0,4.0,157,ok,94,36,444.1,442.0,447.0,True,accepted in blind visual QC,20,21,.,dam,okchol,1,5.160000000000025,certain,0.1498127340823969
G285,f56v,2.0,2.0,170,ok,105,28,469.875,474.0,477.0,True,accepted in blind visual QC,11,11,.,qoteey,cthar,1,2.25,certain,0.10416666666666666
G286,f56v,3.0,3.0,169,ok,110,38,402.375,402.0,406.0,True,accepted in blind visual QC,4,4,",",shor,qotcheol,0,2.25,uncertain,0.119047619047619
G287,f23r,7.0,7.0,160,ok,89,26,179.65,176.0,184.0,True,accepted in blind visual QC,73,76,.,char,daiir,7,7.739999999999981,certain,0.40334197637568414
G288,f23r,7.0,7.0,159,ok,83,31,173.2,173.0,181.0,True,accepted in blind visual QC,84,86,.,shy,qokol,8,5.159999999999997,certain,0.32771535580524325
G289,f39v,1.0,1.0,158,ok,66,24,296.24,292.0,294.0,True,accepted in blind visual QC,124,122,",",otal,chd,11,0.0,uncertain,0.06105006105006107
G290,f39v,7.0,7.0,168,ok,91,35,191.66,190.0,198.0,True,accepted in blind visual QC,62,64,.,lkedy,okchey,5,2.519999999999982,certain,0.326797385620915
G291,f56v,13.0,13.0,170,ok,76,26,345.0,342.0,356.0,True,accepted in blind visual QC,35,37,.,shol,chol,6,9.0,certain,0.7738095238095246
G292,f56v,4.0,4.0,169,ok,79,31,292.125,292.0,297.0,True,accepted in blind visual QC,51,52,.,ksho,shy,9,6.75,certain,0.17543859649122798
G293,f7v,8.0,8.0,160,ok,85,40,423.25,410.0,419.0,True,accepted in blind visual QC,4,4,.,otshol,dy,0,5.100000000000023,certain,0.3302373581011351
G294,f42v,6.0,6.0,157,ok,108,34,274.36,265.0,272.0,True,accepted in blind visual QC,54,46,.,sodal,saiin,7,8.879999999999995,certain,0.26666666666666666
G295,f39v,0.0,0.0,160,ok,82,25,190.4,193.0,194.0,True,accepted in blind visual QC,37,37,.,okeey,chody,3,5.039999999999992,certain,0.0
G296,f39v,2.0,2.0,168,ok,102,25,357.98,356.0,359.0,True,accepted in blind visual QC,41,41,.,okody,chodal,3,7.560000000000002,certain,0.12210012210012203
G297,f23r,4.0,4.0,153,ok,96,28,369.28,361.0,366.0,True,accepted in blind visual QC,56,59,.,dchey,daiidal,5,5.160000000000025,certain,0.19975031210986247
G298,f39v,9.0,9.0,170,ok,61,22,364.28,363.0,373.0,True,accepted in blind visual QC,54,55,.,or,aiin,4,5.039999999999964,certain,0.6493506493506493
G299,f39v,2.0,2.0,168,ok,79,27,267.26,267.0,270.0,True,accepted in blind visual QC,51,52,.,sheky,kain,4,2.519999999999982,certain,0.10582010582010587
G300,f39v,0.0,1.0,155,ok,74,28,578.48,578.0,579.0,True,accepted in blind visual QC,47,48,.,aiin,shky,3,5.039999999999964,certain,0.0


==> anc/data/direct_pixel/threshold_sensitivity.csv <==
offset,n_c,mean_c,median_c,n_u,mean_u,median_u,diff,n_folio,positive_folios,mean_folio_diff
-30,255,11.109803921568629,8.0,20,12.0,5.0,-0.8901960784313729,5,3,-1.4925196949169552
-25,262,9.259541984732824,6.0,21,10.761904761904765,6.0,-1.502362777171939,5,2,-3.1381028484453144
-20,264,7.943181818181818,6.0,21,7.285714285714286,4.0,0.6574675324675328,5,4,0.2243106431128861
-15,264,6.784090909090909,5.0,21,5.619047619047619,4.0,1.1650432900432903,5,5,1.3233031967382256
-10,264,5.825757575757576,5.0,21,4.190476190476191,4.0,1.6352813852813854,5,4,1.4025021980203636
-5,265,5.362264150943396,4.0,21,3.7142857142857135,4.0,1.6479784366576815,5,4,1.3342290470495275
0,265,4.984905660377359,4.0,21,3.142857142857143,3.0,1.842048517520216,5,5,1.7130157685241152
5,265,4.486792452830189,4.0,21,2.952380952380953,3.0,1.5344115004492362,5,5,1.46774126468847
10,265,3.879245283018868,3.0,21,2.571428571428572,3.0,1.3078167115902963,5,5,1.1403050114406508
15,265,2.852830188679245,2.0,21,1.9047619047619049,2.0,0.9480682839173404,5,4,0.879213466610576
20,265,1.6452830188679246,0.0,21,1.1428571428571428,0.0,0.5024258760107818,5,4,0.3739536027880634
25,265,0.5962264150943396,0.0,21,0.2857142857142857,0.0,0.3105121293800539,5,3,0.250190633645995
30,265,0.0943396226415094,0.0,21,0.1428571428571428,0.0,-0.0485175202156334,5,2,-0.0214122635355512


==> anc/data/v101/voyn_101.txt <==
<1r.1>fa19s.9,hae.ay.Akam.2oe.!oy9.ýscs.9.hoy.2oe89-
<1r.2>soy9.Hay.oy,9.hacy.1kam.2ay.Ais.Kay.Kay.8aN-
<1r.3>s9aIy.2ch9.oy.9ham.+o8.Ko,ay9.Kcs.8ay,am.s9-
<1r.4>8om.okcc9.okcoy.y,oeok9.èAay.8am.oham.oy.ohaN-
<1r.5>saz9.1cay.Kam.Jay.Fam.98ayai29=
<1r.6>›.o8ay.Ù.!oe.Go9.o98ay.!?s.Foam.#o8ay9-
<1r.7>9+c9.2o89.oh1o9.ok1oe.1oK9.os,19.8an.1oy.hos-
<1r.8>8am.2os.Foe.2o89.8an.oy.kco8(=
<1r.9>š.98an.Gcsam.oes.Gc9.9kan.2o29.Jo8ae.cs-
<1r.10>oh,2o.h2o9.okazn.okcoe.ohaN.2o8an.s,v19.8am-
<1r.11>2o9.Hc9.ho8am.G9.Jo8aIes.L9.2o.oe7an.7-
<1r.12>8an.om.1oe.o8am.1o8an.189.ohan.7aN.K9.ho8-
<1r.13>8am.2Hc9.Hoy.1ay.3c9.hoe,1oe.1oe.hoy.1ae-
<1r.14>3o.1oe.2o8aN.h+9.h1e.8oy.1o8am.2o.hccap-
<1r.15>91o.k1c9.1chan.+cog2oe.89898.K9.8aiý9-
<1r.16>(ko.3oe.3c.ho82c9.Jcae9.8ay.an.8an.H98s-
<1r.17>81ay.+Kam.ohaZ,1c9.¤19.úkoe.Koes.8aoEko-
<1r.18>2oh.1oy.1c9.8an.Hc9.okoe.8aM=
<1r.19>Go.2am.!oh1C9.1oe.k2o8ccs9.2c9.g98C9.19.yo.8ay-
<1r.20>(7an.1oe.8an.Kae.8ay.+cay.ham.8ay.5c9.Kay-
<1r.21>1o?o.ham.2oam.ohoe.8am.éay.Koe.8am.Koe8ay-
<1r.22>91C9.ohC9.oh9.8am.o,h1c9.hoham.o?1oe.hA719.8ae-
<1r.23>81co.2o89.hoÐ19.K9.oh,1c9.hcc9.hcc9.8ae.1koy-
<1r.24>2o?.1oe.1H,1ok9.1okc9.81am=
<1v.1>h1s9.1o8am.oe.oek1c9.1ay.Fax.ap-
<1v.2>9kcc9.1ay.oy.o19.81o.eho89.oho8ay.1o89-
<1v.3>8o.H9.HoH9.59.8h3C9.K9.hok1o89.8ae-
<1v.4>8oe.1ohco.8az.8ap.so1c9.1o.ho89=
<1v.5>goko9.2oe.&az.Goae.8ay.1c9.ko89.okoam.3o39-
<1v.6>1oh9.1oe.Ko,e,2oe.Ahae.7oe1c9.1o8o.eoe.19.K9-
<1v.7>¹.oe.1oCs.1coe.8oe.Kc9.9hoe.8oe.8oeo.9hoe.8o,e,1o89-
<1v.8>ohoe2oe.hoe.hc19.1oe.h9.1oe.Koe.1o89.1oe.8am-
<1v.9>2oy.ohae.1oe.8oe,h9.8ay.2oe.81oy.ok1o.8ay.×o89-
<1v.10>kooy.1ok1c9.8ae.1o89.s1o89.éoe.1o8ay=
<2r.1>h98an9.9g1oe.8am.ok1ae.9j1am.Hoes9-
<2r.2>8oy1oy9.1hay.s.2oy.K9.ý-
<2r.3>4okam.Kc9.9.1oy.19.989.1am-
<2r.4>ãaI89.1ko8,89.G9.8aes.1,okam.8-
<2r.5>oko1oy.ae.2o8am.1oe.8aN.9k1am.8aN-
<2r.6>sam.8an8.8hoe.soy.9koe89.81oe.819.K9-
<2r.7>2oy.H9.8am9.1oe.8aN=
<2r.8>h98an.2am.4o9.s.2oe.fo8aN.9h2.oe,2C9.8aIe89-
<2r.9>8es,2o.hoe.2C9.4ohc9.9ho89.so.1oe,9h9.8an.8aZoe-
<2r.10>ºh9.1oeam.2oe.2ch9.8am.Kc9.hcoe.s,am.з-
<2r.11>91an.8ae.19.8aeoy.2aN.8aN.oes,am.2C9.Hoy-
<2r.12>ohoe.19.1oy.Koy.9oy.aN.1aN.s,am.1ck9.19h9.sae-
<2r.13>2o.9hC9.1c9.8am.1K9=
<2v.1>hoom.1cog1oy.okam,o8an.1oy.8az.2k9-
<2v.2>h1A,h19.2o.3oe.4ok1o.eods.4ok9.1o,y.8am-
<2v.3>ok19.1oy.e+9.1oe.1o89.1o8an.1K9.8am-
<2v.4>2o.1oeo.1coy.1o8am=
<2v.5>h1oy.29.8aM.1ç9.s2c9.8oy.1oe.8am-
<2v.6>8oy.1oe.1oy.1oe.hcoe.19.1k9.8am.ok1oy.1aN-
<2v.7>8am.1ok1c9.4okd9.1ohcos.1ccs.1y.1cam-
<2v.8>1ohoi5c.1oy.1coe.1oe.8oeo89=
<3r.1>k2cos.4ojae.1oe.Koe.8aP*-
<3r.2>91coy.1oy.8ap.4ok1ap.1ap-
<3r.3>o1oy.4o1coy.1oe.8am.K9-
<3r.4>s1c9.1oy.1ae.1a*.1ap.1o-
<3r.5>4ohoe.1oeoe9.s.1ap.Koe-
<3r.6>91kam.1oy.Kop.okae8ap-
<3r.7>ok1oe.4o8am.1op.2op.7apo-
<3r.8>9#coy.1oy.1oe.oh9.8a*o-
<3r.9>+o.¢oy.+coe8ap.ok1o89.oe-
<3r.10>9.8ay.1oeKop=
<3r.11>g1coe.5oe.s,oes.!coe,2c9-
<3r.12>ohA8am.4oh1oy.4o.s1o8ap.oK9-
<3r.13>4ohC9.4ok,2c9.4oho89.4oh2c9.1co89-
<3r.14>1oy.4o7az.ohC9.4ohC9=
<3r.15>k2coayop.2ay.oy.1oy.oe1s9.1op.ok1op.ogoyay-
<3r.16>okcoe.1oe.s.1coe.ch29.4ohcop.4ohAe.8am.soeC*-
<3r.17>socop.ohcop.9kco89.4ohCo,8ae.sap=
<3r.18>g1coe8op.2o8am.4oj1oy.4ojoe,oj1oe,4ok9.okoeop-
<3r.19>ok1oy.oe.1coy.4o,coy.8az.4okcoe.4osam.1oy.K9-
<3r.20>91coy.1oe.o8am.1oe.s.am.ohoe,oy,ap=
<3v.1>hoam.Goy.4oko9.2a.Hoe.9hoam.s.oe9-
<3v.2>8aI89.4ok1oe.oh1oy.ohoy.oe9koe.8oe.8ay-
<3v.3>ohop.1oe.2oe.sCcs.1op.1C9hap.ohai-
<3v.4>4o8ay.1,s.19.h1coe.ohae.8o.y.1cayD-
<3v.5>91cay.ok1ae.1o,y.1ay.Ho-
<3v.6>oy.1coy.hoy.1o8ae9.1ap=
<3v.7>k1oy.ok1ap.1oy.Uap.s-
<3v.8>9h19.h1op.1oy.1Hoe.oha-
<3v.9>9kccC,ay.ohcoe.Ko8oae9.1oy.K9-
<3v.10>o1os.8am.4oh+oe.8aq.1oe.ohay9-
<3v.11>2o.2oHo.H9.k1oy.1o8am.1op-
<3v.12>o,+.1o8az.9k19.k1oy.h1ap.s-
<3v.13>2ay.2ham.4oh1A.9k9.Kae.1h9-
<3v.14>8an.2cAp.9.hcap=
<4r.1>ho8ae19.1go89.5coe.oe.3C9.4okc9.8om.1ox.9ko(-
<4r.2>82oy.2oe.%oe,Koe.2k19.1am.¢s.1oyam.1op-
<4r.3>ok1oe.1oe.19.1am.4okam.8am.2an-
<4r.4>4ok1oe.19.9k9.8am.oham.K9=
<4r.5>g98am.4ok19.89,k989-
<4r.6>1oy.29k19.89k1C9-
<4r.7>4okam.Koe.8am.Kop-
<4r.8>!oy.3oe.#oe.K9.Joe89-
<4r.9>8am.Ho19.k19.hoy.am-
<4r.10>o,8ae.2oy.393oe.Gam-
<4r.11>4ok1om.2cAy.4okA-
<4r.12>som.1am.1am-
<4r.13>8am.Kc9=
<4v.1>j1oom.h3co.h1o9.1oj19.8oe8s.8eo8-
<4v.2>oe.1c9.19.K9.5h1oy.2co.1coy9.1oe89-
<4v.3>2o.2o.1am.2Am.8am.4o8am.oaxAp-
<4v.4>4oh19.¸oK9.1okcoe.8am.Kc9.1oam-
<4v.5>2o,y.2C9.ý.okom.%c9.4ok1om.1o8an-
<4v.6>9k1o9.2oh19.Go89=
<4v.7>koy19.2ccoy.1oy.2oh19.G989-
<4v.8>oeB.1oy.Koe.2o.okoy.Koy9-
<4v.9>4ooho.M,1io*.1K9.2oh9.8am-
<4v.10>okam.+co.ohca89.1oe.1oûco89-
<4v.11>2o.h1coy.2o89.2kam.4okoe,8am-
<4v.12>4ohc9.2o.ohcoe.s,hC9.2ay.1ay.o89-
<4v.13>2o89.s.1coy.1oho89.5o8am.4okA-
<4v.14>o1o79.19,hc9.1ko89=
<5r.1>h2o89.g1o9.1ho9.oam.oay.oes9.1o89.8h29.89-
<5r.2>o1c9.ohc9.4aham.3o.Ho9.Kc9.1c9.ohaªos.okoe-
<5r.3>4oam.okaN.19.8am.okB.1oK9.ok19.4ok1o89-
<5r.4>okan.2co89.1aN.s.1coy.1oK9=
<5r.5>k29.2o89.4oam.1oeoes.2o.4ok1co.8Am.2o8am-
<5r.6>2o.1coy,1c9.4oCc9.4o9hcC9.4o,coy.K9.2ok29.89-
<5r.7>4okoC9.hcc9.1co.h19.2o89=
<5v.1>hA1coy.1oy.(k1c9.g2o8.1oes.1o8am.9koM.8am-
<5v.2>81oe.Ù.1oe.okam.7an.Koy.1ok$.91ojoy8*-
<5v.3>4ok1o.9koy.8am.8am.ok1oy.8aZ.º.8a,y,1oy.8o-
<5v.4>4okoy.2ccs.okoe.9hom.5oe.8am.Koy.oh19kam-
<5v.5>2ohCoe.1oy.1cokoe.ok1oe.8,am.8ae.1oe.1okam-
<5v.6>okoe.1oe.8azo8*=
<6r.1>foay.9.2oe.1oeoy.Goe.1oy.1v.1og1oe.ok1ap-
<6r.2>8am.1H9.1oy.1o,y.hay.K9.Koy.1ok,oes-
<6r.3>joCay.h2oy.1oh9.os.1cods.9hco,y.9kam.8ap-
<6r.4>8ay.cÆo,s.2coy.1oV9.ok1ap.9aZ.19-
<6r.5>kay.ohom.2ccs.9kae9.Kam.o8ap-
<6r.6>oy.ae.7am.Hap.ohop.Kam.98am-
<6r.7>8am.4o8am.1o.s.1oe.oham,s-
<6r.8>91oe.Hoy.g1ay.2co.Ham-
<6r.9>8ay.2coe.shaIo7ay.okam.1oy9-
<6r.10>k1oy.Kco8.19.2os.o82c.o8-
<6r.11>91ay.oe1a*.oe.1oham-
<6r.12>oy.2oe.Kop.1oy.K9-
<6r.13>4oKoe.(o8am.K9-
<6r.14>92o.kam.9.haIp=
<6v.1>hoay9say,1Chay.4oay.3oy.1ag19.s.1cay.1ay.ok19-
<6v.2>oCs.1oy.1H9.4och1as.1cAs.o8aM.h1c9.1oy,1am-
<6v.3>4oaz.H9.1oe.oo1oH9.1ch1o9.H9.ohoe.s91os-
<6v.4>9%H9.9k1o9.s,os.9&a&9.819.8c9.oho89.9ko89-
<6v.5>8az.2a.1o8ap.8ap.ohoy.ok9.8oe8op-
<6v.6>k1o89.3oKoe.1oL9.s-
<6v.7>91os.91oe.8am.Koe.8oe-
<6v.8>91oy.1oy.oh1c9.4ohoQ-
<6v.9>oCo.8ae.1oy.Kop.s-
<6v.10>4oh1o8.9,1cay.h189-
<6v.11>eay.1ay.oka*.Ko,p,89-
<6v.12>9k1os.39.4ohap.K9-
<6v.13>9o8am.K9.s.1oy.occs.Ay-
<6v.14>4ohoy.1o,e.Koe.k1aeo89-
<6v.15>1oH9.s.oy.19.s.an.ay-
<6v.16>o19.Kay.Koy.K9-
<6v.17>9,1aZ.Hae.Ko8ap.89-
<6v.18>9k1oKoe.1cs.Koy-
<6v.19>o1oe9.h1oy.19.7oy-
<6v.20>81oy.1oe8ay.ohoe.8am-
<6v.21>91coy.1oy.oKap=
<7r.1>f1o8am.2og1c9.4ho.2c9.4o,os.2C9.1ayo19-
<7r.2>81cc9.hco.y.3oy.8oe7.81c9.h1c9.ok19.1co89-
<7r.3>oÒs.1co8am.+cc9.9k1C9.4ok19.1ae8-
<7r.4>4oh1o.1o.eo1c9.8am.91c9.h1os.o8am-
<7r.5>oaZ.okam=
<7r.6>h2oe2c9.4okoCs.1hoe79.ok1oy.1oam-
<7r.7>8%o9.Koe.1oe.ok1oe.8an.2o89.2oe.1ok19-
<7r.8>oh1c9.8CCsc.1ok9.4oh19.2oe.hC9.1ok9.8an-
<7r.9>4ohc19.oe,1om.1oe.Gc9.3H9.1o19.h1o8-
<7r.10>s.1an.1oy.8am.1H9=
<7v.1>joe(29.3c9.k1o89.4og19.ok3oe.898am.k2o8o89-
<7v.2>1o19.K9.8am.4oh9.1R9.8am.Koe.K9.K8-
<7v.3>4oh19.89h19.1hC9.h39.h9.k9.8oy.1cc9.oe.1coe,89-
<7v.4>1okB.oCay.1os19.8an.3o.h39.2oe.8Ccs.8oe-
<7v.5>81o8am.4ok19.1cc9.k1cc9=
<7v.6>h1oy.3co8.2co8am.2o,8am.oh2oe2oe.8az.4os-
<7v.7>oh2o8dÏ.1oy,1coy.o8am.1ok1c.8oe.8oe.8oy.am-
<7v.8>4okCco.y,1o,1Co89.4ok1c9.kc9.oh1oy.8am-
<7v.9>3o.hcco.8aZ.1oh19.8oy.8coe.89.7oe8am=
<8r.1>g2oe.1oy.ok2ae.1oj9.Gae.1o89.39.Fo8ay.2oy-
<8r.2>k1k9.2.h1caes.3o.oh1c.8o.819.8an.ae-
<8r.3>1o8ay.39.s9.1o8am.2oh19.1oy.89-
<8r.4>4oko,y.1oy.1o,y.2cc9.81oe.2csc8.1ou.19.8ap-
<8r.5>oh1c9.8o.y.1Cc9.89.h9.s1o.1h9.vo,o,am.1Akam-
<8r.6>ko3.Eh1cc9.hoe,koe,89.29.1ock9.1cco89.sAe-
<8r.7>1oko.h1oaN.1ooy.8an.o1o.8am=
<8r.8>k1ocg.2og1cc9.g1c9.of1c9.8+C9.2oe8am.#oy-
<8r.9>8am.1C9.kcco8aN.89.1coK9.oh2co.8oe.8az*-
<8r.10>2o,e.1co,8am.8am.8o.9k1o89.1ok.1ok9.okaym-
<8r.11>4o,1o8am.2okoho89.1okoe.ohoh1o8*=
<8r.12>Ko.1c9.2oe.1of989.2o.1c9.h2c9.eo89.1oeae-
<8r.13>81c9.Hoe.1oe.1c9.h1s.19.ý8am.8oe.8aIz19.H9-
<8r.14>(1c9.h1¼h19.1sc9h19.s1cam.Kai1ay.K9.8ay-
<8r.15>1oe.819.4ohay.1e.am.1caN.v9.1ay.1am-
<8r.16>ohay.Fam.1am.Ee.8am.1o,y.1a.y1cae1ap-
<8r.17>saz.1can.Goe.8ay.#oe.ham.%oe.ham.8aihap-
<8r.18>oy.1ohÑ9.2c9.o,hae.1ae.s1oe.saP=
<8v.1>Ko8.soo1.soe.2oe.okoe.1oe.og1cam.og98am.sam-
<8v.2>!Kae.say.1oy.3cam.2oy.19h19.okam.Ek9-
<8v.3>4o89.1cae.s9.1oy9.1cay.+oe.1am.2am.8oeay-
<8v.4>82oe.2oe.8ae.1caN.Kay.2cae9.8am.1ay9-
<8v.5>1oe.1oe8ay.ok1ay.ckam.Koe.8ay-
<8v.6>8am.KaN.9k19.1c9ham.8an.ay-
<8v.7>2o.h1oe.8ay.3c9.Kay.1okan.y9-
<8v.8>oh1oeh2.1oe.1oe.1oe.Kam.7an-
<8v.9>2oe.oy1e.1oh19.1oe.KAy.1am-
<8v.10>s1ay19.occso89.h1c9.g19.Gayop-
<8v.11>soyan=
<8v.12>g1ay.1o.yoe.8ae.2cay.1ccokam.1ae.8am-
<8v.13>h1oy.ok1ay.oh9.1ohan.hcoh9.okoy19.sakay-
<8v.14>%oy.ohoe.eoham.2oe.hoe.1ay.Kc9.k19.Hap-
<8v.15>oy.1oe.1D.1Eh9.1oy.1can.1ay.1cch9.1oy.y9-
<8v.16>1oy.1cay.1cay.okC9.81oy.1o8c9.1o.yam-
<8v.17>8an.1cay.8am=
<9r.1>k98eo.1oe9.Koy.oy1c9.s.29.o8am.say9.2oy.K9-
<9r.2>o9hcc9.1oe.9kam.oh1o89.kocoh9.ohom.89.oy.1am-
<9r.3>kom.J9.4oko8.okam.K9.ohoy.1c9.Ko8.yap-
<9r.4>9#9.1oh1o.1Ko8.2oy.2am.okay.8oy.9koe.8a9k9-
<9r.5>8am.1oy.soy.K9.1ohom.2oe.82oe89.ok1oe,ok,89=
<9r.6>g2o,an.KAam.ohaZ.UA8osae.2ay.s9.298ae.189-
<9r.7>oy.1oe.19,k19.k1oe.9koy.4okoe.19h9.1o8ay.am-
<9r.8>4ok1o.4oh19.Kc9.hoyam.ohan.7.8ae.s.oe2oK9-
<9r.9>o1oK9.1oý9.1o89h19.saZ819.8am-
<9r.10>9k1as.oy,am.1hAy=
<9v.1>fo1oy.ogoyo79.og9.5oy.8am.4og19j1o.4ouoe.3oe.Foe.8am-
<9v.2>81oy.4oam.1ham.Koy.1oe.1oy.Goe.89.ok9.4oham.89-
<9v.3>9hc9.1oy.9ham.8am.K9.okam.oh9.ods.8am-
<9v.4>9kc9k19.kam.Koy.okoe.ok9.koe89=
<9v.5>g1oy.9j1cc9.4okoy.9j19.oeFoe9.kc.ay.1k9.8aM-
<9v.6>o8oe.1o9.h2co89.1o89.8an.ok19.Ko8.9hA-
<9v.7>4o.1oe.1oe.Ek19.8am.okae.8oy.8aP-
<9v.8>som.8am.4oh1o.yoh98.8ae9-
<9v.9>8am.19.kAx.19k9.8ay9.9koe89-
<9v.10>ok9.h1oe.1oe.19.h9k9-
<9v.11>91oy.12ok9.oh9ham-
<9v.12>1ham.H9.1oy=
<10r.1>g1oK9.2oy.oKo89.1oy19.g1o8oe.1og1ae.9g1hop-
<10r.2>81c9.Kooy.1ay.1k9.os.1az.ok9k1oe.oh9.8am.ck98-
<10r.3>4okoy.ok19.8am.1oK9.4ok19.1oe.oy.9k9.89.89-
<10r.4>soy.1am.1K9.KoH9.oy.am.1k1oy.8oIy.o89-
<10r.5>4oh19.4ok1oe.1oe.K9=
<10r.6>91coy.K9.1oy.Kam.4oKoe9.89.19.kam.29-
<10r.7>819.4oh1oe.9h1am.9k9.8am.K.8an.8az.ap-
<10r.8>4ok1oy.1oy.okoe.1oe.1oeoy.1oe.8am.8ay-
<10r.9>o9h1oy.2oy.1oy.19.haM.89.1o8am-
<10r.10>o4okAy.okoy.U9.Koy.osan.9kom-
<10r.11>±ok1o2oy.4ok9.4okoy.K98.okay-
<10r.12>±o8am.8am.4ok19.4okoy=
<10v.1>gam.8am.2co.j1cc9.4ok9.8am.Koy.ok989.san-
<10v.2>8an.8am.H9.1Koy.1om.4ok.1o8am.K9.8am-
<10v.3>82o.9kc9.h1oe.oek9.1oe.89=
<10v.4>4ok19koy.2om.8am.4ok1c9.3L9.9koy.8an-
<10v.5>3o.9hC9.8am.4ok19.4okoy.1oe.8am.4oh19.h9-
<10v.6>2om.1oy.2K9.4ok9.4okom.4ohoe.1oy,am-
<10v.7>4ohoe.19h9.1oe,1ch9.8am.8an.1HaN=
<11r.1>k2oe.s1oae.U9.2f(8am.G9.+c9.k1o89.+o9k9-
<11r.2>soKo89.4o8oy9.k29.8am.9k19.9k1ah9.h1oe.8am-
<11r.3>4ok9.1oe.K9.8oy.9h919.1ok9.8an.1am.8am.8o8-
<11r.4>81oe.19.h19.89.8am=
<11r.5>k1oe.2oy.2oy.8h9.ï9.8am.K9.89.1o8e,8am-
<11r.6>o8e.8s9.okoe.1am.9h1oy.8az.1o89.K9.s.8am-
<11r.7>4ok19.oh1oe.K9.89=
<11v.1>goe81o89.2J9.!oy89.4ok9.2oe.Jay.8aN.9-
<11v.2>2oe.89.1H9.2K9.8am.8ap.9k19.8an.819-
<11v.3>ok1oy.89.h19.k19.7ay.4oh18.oh9.1oe,89,89-
<11v.4>4oh1oy.1oeoeÎ.19h9.819.4oh9.Ko.k1c9.kÁ-
<11v.5>so989.4okC9.4ok.1oy.79.889.Koy.29.ay*-
<11v.6>91coy.h3o.8oy.Kc9.s.1oe8=
<13r.1>koy3oy.og19.5oe.89.4oj19.2oe.oj1oy.89j19.81*-
<13r.2>81oe.1oe.8oe.2h19.98ae.29.9h19.4okÆ9.7am.s,9-
<13r.3>s(.81oy.2am.oCcs.9hoy.1oy.9k29.9h19.h19.8ay-
<13r.4>4o819.9k19.ok1oy=
<13r.5>2oyo8o.#9.k29.h1oe.8g19.4og19.ok1oe.Uoe89-
<13r.6>k1oy.8oy.8am.4ok1oe.oh19.oh1oyom.1H9.8-
<13r.7>819.4oh9.1oe.89.4ohÆ9.8.oe89.oh1oy.8oam-
<13r.8>2o,19.4oh19.koy19.hEå.s.oh1c9.8am-
<13r.9>oe89.2c9.1ae.8om.9hoe9.oh1ae.8ae89-
<13r.10>sok19.h19.ohoyoy9=
<13v.1>hoaiy.1kom.ok19.h1o8.okoe.ok19.oKos-
<13v.2>oho.4ohoe.1o8ae.ok1oe.Joe.1ok9-
<13v.3>4oh19.4oho8.19.ok19.Ko89-
<13v.4>oes.1c9.ohos.oam.oh29.4oå-
<13v.5>4oh9.8am=
<13v.6>foe8am.oeJ9.2oe.89.ok9.2oy.4ok98.8azo8-
<13v.7>8an.ohae.19.4oh1oy9.819.hoh98am.2oN-
<13v.8>ok19.8am.98an.9hoe.oh19.ohae8.89kam-
<13v.9>k1ko8.okae.Koy.9kae.9,1o,kAe.2o,4oK9-
<13v.10>9,oe.19.h1c9.h1oy.8ae=
<14r.1>g1o8am.1ojoe.+om.8am.8an-
<14r.2>o9hC9.soM.1oh.4oh19.8a.ohoe-
<14r.3>98am.oe19.h1oy.8am.oeoe-
<14r.4>o1h1Ay.hoe.59.8am.8oyo89-
<14r.5>4oh1oe.8ay.8aeo.4okoeo-
<14r.6>91oe.oz.ohoy.1ooy.oH9-
<14r.7>ok1o.8an.1H9=
<14r.8>so29.u1oe.3oy.1coy.(ham.s-
<14r.9>so89.1o89.ok1o89.4ok19,hom,s9.2ok989-
<14r.10>4ok1oy.1o8.2ok9.1o89.8oe.89.89.oh19.89-
<14r.11>81oh1(.s1oe.89.2c9.8ay.4ok9.9hC9.h9-
<14r.12>oB.1c9.hco,y.1c9.k19,h9.1o8ae*-
<14r.13>so8am.19.h19.h19.9hco89=
<14v.1>g891om.9fo8an.ok9,59,89.9g1oy.8am.hoe.98an-
<14v.2>oh1oy.8,19,k29.ok9.19.K9.ok19.k9.1oe.8am-
<14v.3>919,89.8am.1K9.9k9ham.89k19.ù9.h9,89-
<14v.4>9k9.19.h2o.9h29.2oh,2oy.9k9.8ayo89.89,ok98s-
<14v.5>oh29.8am.oh1oy.1h9.4ok19.8am.Koy.ok9-
<14v.6>4o.k9.1oh9.K9.1oh19.898989.1H9.8198.¡-
<14v.7>o9h59.1o,k9.8989.o898.ok19.o.h19.829.8ay89-
<14v.8>1oh2oy.8am.oh2o89.8am.8oe.8az.8ap-
<14v.9>89h19.Koe8*.81H9=
<15r.1>k2oy.2c9.k,1ae9.59.1koes.2c9.8am-
<15r.2>ok1oy.4o,h1oy.oe9.ohox.29.hoe9-
<15r.3>4oham.4ok,19,k989.8am.1oe.K9-
<15r.4>s1,cam.1o8am.1e.soe.Ham.sae-
<15r.5>4ok19.y.2oy.K9.8am.K9.89-
<15r.6>819.ho,ham.189.sam.ohcas-
<15r.7>8am.3ham.K9.3o.hcoK9-
<15r.8>2oK9.koehamy.8an.Koe9-
<15r.9>oKan.4oham.1os.o8am.Ke,s,9-
<15r.10>91an.1l9.oh29.saM.8oe18s-
<15r.11>oham.okam.1e.s9.1oy.1oyoss-
<15r.12>4okoy.3oy.k1coy.19.Kam.+aN-
<15r.13>9h5oe.8oy.2C9.K9.8an.sh9.2oy.2ok9-
<15r.14>ok1o.h19.1oe.8am.Kay.9koe.8oy.8op-
<15r.15>4ok,1oy.1am.19,hoe.8ah9=
<15v.1>gayoy.oy29.1om.7k1aN.oj1oy79-
<15v.2>²1oy.oy.oyo.y,am.K9.òan.8ay-
<15v.3>Koy.8am.4ohoy.ohcoy.oham-
<15v.4>8om.1oh9.2oe,4oh9.4ok1o8-
<15v.5>ok1oy.1oy.1ay.9k1oy.K9.s-
<15v.6>4ok1c9.1ok9.ham.ok19.y.am-
<15v.7>Eo9.1oZ.#o.¡.19.s.19.koy.oes-
<15v.8>9k1oy.1oy.oe.om.ok9.!oe.7am-
<15v.9>ok1oeoKoe.1oe.1oe.1o89.haN-
<15v.10>soy.1oy.Kom.K9.4oham-
<15v.11>soe.om.1coy.1oe.8am.K9-
<15v.12>8am.Koy.1oe.1oy=
<16r.1>go1co89.4oj1c9.s9ham.oj19.8ox.919.8am.89.1oy.oyop-
<16r.2>919h19.oke9.hoe.%oy.o89.oko89.4o9.oCsoy89-
<16r.3>98oy.2cae.oh19.4o9,hom.1oh9.9haz-
<16r.4>8ano8.91caeo8=
<16r.5>k1oy.1oy.1s.9h1.2oK9.og19,k9,h9-
<16r.6>o2am.89h9.oCcs.8do8.am.8koam-
<16r.7>8am.8ae19.89h9.s,19.s.am.8oae.4oh9-
<16r.8>2ok19.98an.9h9.2o89.okoe.8am-
<16r.9>sam.9kam=
<16r.10>koyoy.8ae9,8ae.oj19u1oe.9j1oê9.ohae-
<16r.11>soh19.4ohoe.1ok9.oh19.K9.19.h19-
<16r.12>89,1o,h19.2K9.2k39.2o.k1oh98-
<16r.13>4ohcÆoy.8e.89.3c9=
<16v.1>g1yAm.ok1oy.1g1oe.1j1c9.s,g1oè9-
<16v.2>9k1oy.9.h9.1oh19.4oh1oKoy.2oy9-
<16v.3>9h19.89.1o9.4ok9.19,h19.ho2ck-
<16v.4>81oe.1Ko89.Go8.1okoe.8ae-
<16v.5>9k19.19k9.1oy.1oe.9k19.8aN-
<16v.6>soy.1,hAy.ok9.1hAy.1oe.8azn=
<16v.7>g1oK9.19g19.4ok19.1r9.s9-
<16v.8>8am.1oe.9,8am.1K9.4ok1ay.1oy.2oeo-
<16v.9>829.oham.oham.1oe.1oy.Kox.k9.1o89-
<16v.10>4oh19.19,89.9h19.1H9.okan.Koy.K9-
<16v.11>oh9kam.1h19.sam-
<16v.12>8am.9h9.okoy.1o89-
<16v.13>sohay.oaoyay=
<17r.1>f2o89.8ayap.98ay.1op.og989.9go8.1og.ok19.8o89.oe8H9-
<17r.2>98az.1Ah9.oh29.4o8ay.Ho89.8oy.ok1oe.4o8K9.o8s-
<17r.3>1oe.oy.19.4o8.ap.ohoy.1oy.oh1op=
<17r.4>k1o°.Ýoe.4ohoe.4oy.oeam.og98*.yop.9g19.9gaP-
<17r.5>91ch19.K9.1oy.2oy.Goy.Gae89.8aiy.Kc9.4o89-
<17r.6>k3o.4ou.1o.4oh1coy.1ckc9=
<17r.7>h3co.4oh19.1oe839.ücj19.7Þ.og1oy89-
<17r.8>8119.89,1cay.s1ay.(h19-
<17r.9>so9.1Ho.o.8as.19j1ap-
<17r.10>8ay.1cay.83coy.Tan.A.poe-
<17r.11>ok1oe.Kay.oham.1oe.8aM-
<17r.12>91o8,9.1okop=
<17v.1>g1o8oe.1oy.u19.oj98am.o8ae89-
<17v.2>91C9.kccoy.Ko8ae.ohoe.o8am.ohae-
<17v.3>oe8ai*.o7am.ohae.oe8am.1oHoe.oeoe-
<17v.4>h1oy.f1oe.Joe.oe1coe.ohd9-
<17v.5>91oe.1oe.8oe1C9.k1oe.8ay.H9-
<17v.6>ochos.oy.oham.oy.okam,8-
<17v.7>soy.1hcc9.joIs.1coy.os,s.am-
<17v.8>4ohC9.h1ay.oe.89.1oe8am.s9-
<17v.9>91coe.2oe.h1oe.1oekam.oe-
<17v.10>o9koy.ohcoy.ohay.ohoe.8aZ.ap-
<17v.11>4oh1co.4ohoZ.Kcoe.1oe-
<17v.12>o9.1o9.h½m.1Hc9.oe.1oy-
<17v.13>9hcoy.1ae.1oe.Koe.1hoy.2coe-
<17v.14>oeo.y.ohCoe.1o8am.ohcoe.k.1oy9-
<17v.15>9,1oy.K9.1Ðch9.1co.okoy.okcoe-
<17v.16>oh1coe.1oe.ohcoe.Koe.ok1coeo*-
<17v.17>4oan.$ay.+c.8oe.4oj1am.KAy-
<17v.18>okoy.1ccoy.oe.1oe.8oy.1y.oy,Ccs-
<17v.19>8an.1c9.4oam.Koy.1oe1op-
<17v.20>9hC9.ohC9.1coy.1oe.!o.o8am-
<17v.21>oae.2coy.2oeoy.oy.2cK9.Gcoy.8am-
<17v.22>4ohd.8ay.1c9.hCoy.1ccoe.Kcc9.K9-
<17v.23>1hC9.ohcoy.2oy.ohco,p=
<18r.1>g8yaz89.8ayo8Ej.9oay.9h1oe.8ay,A,p.1H9.oHAy.8ae-
<18r.2>ok2oe.4oh1oe.19,h19.oh1ae.8am.89.1oe.8M-
<18r.3>4oh1oy.1oy.ÚH9.oy1c9.4oh1oe.89.9k1ax*-
<18r.4>1oy.Koy.ohcox.9h1oe.ohan=
<18r.5>k1oy.2oy.Kam.Koe.1eoe.1op-
<18r.6>919,h1oy.8az.9koe.1K9.8ay.8ay.8ae-
<18r.7>o2oy.2am.K9.2oe89.8oe89.8oe8am-
<18r.8>4oh1oy.Hoe.oe,A89.ohae.89.8ay9-
<18r.9>1oe.1Kae.oh2ae.19hae8-
<18r.10>8ay.2oy.4oh1oe.oe,9,8am-
<18r.11>sok1am.1oh19.1Hoe.1oy.*-
<18r.12>91aiy.Koe.8am.4oh19.K9-
<18r.13>oy.2am.Kay.Kae.ohae.8ay-
<18r.14>91ch19.h1am=
<18v.1>koe8.!oy.9k29.ok,18ae.81ae.819.9k8*-
<18v.2>4ods.oy.oam.29¦.oh29.4oh19.4oh19.s,*-
<18v.3>oy29.4oh9.4oh9.1h19.4oh59.4ohap-
<18v.4>4ok19.4oha9.4oh19.9h1o.97e.8ay-
<18v.5>91oCs.9h19.4oe.h19.4ok1oe.8aZ.op-
<18v.6>4okoy.1oy.ok19.4ohds.19.s.ay.9hay-
<18v.7>91oe.8oy.1o,8.4ohoe.8am.4ohoe.8ay.89-
<18v.8>koeoe.2.Jo9.8ayoy.889.9koy.9hap-
<18v.9>oh1oy.4ok19.4oh19.9koe.8oh9.89-
<18v.10>9ho.829.8az.9hoe.8op=
<19r.1>g1oy.4o819.4ok!9.8(.k19.4ok19.4oh(.8am.81989-
<19r.2>829.1oy.9.k19.1oe.89k19.1oy89.7am.89k9.s.1o«-
<19r.3>os1coy.19.k8am.1oe.8oy.9h9-
<19r.4>4ohoyay.8am.1H9.29.h1oy-
<19r.5>ok19.k19.4oh9.8am.X-
<19r.6>92oy.39.8am.ok9k19.8am-
<19r.7>4Äh.1o.h9.Kay.8oy.1aN.8ay-
<19r.8>oy.1oy.8ah9.8ae.1oy.8oye.29-
<19r.9>4ok1oy.89.8oy.9.k19h19.38am-
<19r.10>8am.Koy.1oe.9h1oy.1oy89-
<19r.11>4ok19.4oeo89.1oe,89.K98-
<19r.12>9h1oy.1oy.7am.8amoe-
<19r.13>osoKoy.9k1oy=
<19v.1>go1am.Koy.1j1cos.oj1c9,j9,h19-
<19v.2>4oh19.h1oe.soy.4oh1os.(h19.8ayop-
<19v.3>okcc9.1oe,8am.4okoe.9koe.8aM-
<19v.4>9k1.1K9.4okoe.7am.7am-
<19v.5>4ok19.4ok19.7am.8ok9.4ok-
<19v.6>91o9.h1oy.Koe.1oK9.s-
<19v.7>91o.y.1am.Koy=
<19v.8>ko9.k1c9.4o.71oe.4oh1s.8op-
<19v.9>91oy.oh9.1oy.9kae.1oe,oh988oy-
<19v.10>8am.1oy.8am.(ohoy.(.oh1aN-
<19v.11>4okoe.8Ay.oh1oy.8am.Koy.okap-
<19v.12>ok1.oh1o829.8am.oy.okam.8aiy-
<19v.13>9Cs.(h1oe.ok9.9koy.9kay.9k1oy.9kam-
<19v.14>ok1oe1cam.Koe=
<20r.1>h81o89.1og9.1cc9.4ok1oe.4okoC9.81oy.1Am-
<20r.2>1o8c9.Kc9.1okoe.o8aIy.4ok19.Ko89.1o719-
<20r.3>4okcc9.1o.1o8am.2o.4o19.1c9.k1co8ae.8ayae-
<20r.4>o1oe.oe,kcc9.okoe1c9=
<20r.5>g1oK9.1ohoam.Eg9,1B.oj1c9.2osam.X-
<20r.6>1oCs.oh1oy.4okoe.1C9.8am.19.1om.8am-
<20r.7>o1o,e#o8.8am.1okcoe.1oe.8oe.2oe.okam-
<20r.8>s1o8an.1co.y.1co89=
<20r.9>u1o8ccs.2o89.4ok1c9.4oh1c9.4oG9.1o,hoe89-
<20r.10>o1oam.1oy.to89.g1o8am.1cko89.1oh9.819.ko9-
<20r.11>81o8.4okcco,89.9k19.4o,k,2c9.81am.1oe,o89-
<20r.12>2om.1co89.ok1c9.ok19,k19.4okC9.8am.8ay-
<20r.13>o1am.1oy.1oy,1C9.k1c9=
<20v.1>faIs,ay.ohoA.â9,go,fo1c9.og19.4og9.1oe89.oj989.G9-
<20v.2>sos.9hom.1coe.1oe.1om.1cK9.okoe.1oe.1o8am.ok9-
<20v.3>oh19.2oh1oe.5oe.1K9.4ok9.19.koe29.4ok19-
<20v.4>%o.oX.am.2oe.8am=
<20v.5>k+oe.foe1oe.okoy.2oe.3os.f2o819.ok19.1G9.89-
<20v.6>8oM.1oH9.8ay.1coV9.2os.1cos.1A,yKam-
<20v.7>2oK9.5o.K9.8,am.5co9.kc9.s.soam-
<20v.8>5an.1oyae9.2o.ay.19.8am.8s-
<20v.9>9h19.hco89.1o.K9.1oe.28¸ok9.8¿o-
<20v.10>2oham.1oK9.1oe.8am.19.1oy.ck9-
<20v.11>ohom.1c9.Goe.1oy9=
<21r.1>g1oy.o.ccoH9.o.f91c9.9g1c9.4og1co89.okam.1aN-
<21r.2>sam.1J9.oh9.2cam.4ok1oe.okcos.2C9.Kc¨.8am-
<21r.3>4ok,oe,29.oe.1coy.19.4oh1c9.1c9.hC9.89=
<21r.4>g1ou919.8am.Kan.okoeo3C9.4oKc9.koe,1ox9-
<21r.5>9hC9.8am.1os9.4ohom.okoe.1oe.4ok,1coe.ohcoam-
<21r.6>81ox.9.hoe9h9.1oe.hoe.4ohcoe.1oe,oe.4okCoe.8A89-
<21r.7>2oc.oy.1coy.1ohca79.1o,Koy.59=
<21r.8>u1oh29.okoy.2coe.oGae.og2cas.Ko8am.ok9-
<21r.9>oham.3o.k2am.1ham.2.Kc9.Ko89.K9.s-
<21r.10>kok19.hcoy.19,h9.4okam.4ok1oe.k9.Kcc9.okam-
<21r.11>2oe.1oe.2oe.k1oe.1K9.ok9h9.2c9.9kcoe.3o89-
<21r.12>9hcc(.1oy.3C9.(3coe.1oy.1oe.8am.1ham=
<21v.1>koe829.1of19.4of2c9.2Hae.o8am.%c9.Hoe9-
<21v.2>odso9.4oh19.1o89.4ok19.4oh19.1ok9.k1oe.8am-
<21v.3>4okoe.hCCs.1ok19.k1o.1ok9.1oy.4okoe.8am.8ae-
<21v.4>2o.1o8am.1ok9.1oe.8am.8am.1k9.1koe-
<21v.5>o2o.8C9.Ko.e.2oK9.8am.8aik.oh9-
<21v.6>2o.k2o.1ok2oe.1oe.ko8am.8am-
<21v.7>9h1o.e1oe.1o,e,1am.ok19.s.!cam-
<21v.8>1o.e.h1o1am=
<22r.1>goe.oe29.f1oe9.2oe.8g19.ok9.ohoe9.8am.og19,s,oG9-
<22r.2>oe.om.2oe,o,hoy.4oh1oe.8am.okam.Koy.8an.H98op-
<22r.3>4ohoe.89ham.o.h19.8am.Koe.Koeo.8ay.2an=
<22r.4>g1am.ou19.8am.F9.8oyom.9g1oe.s9.s1oy.8am-
<22r.5>oe.8am.4oh19.8ay.8am.1oy.oe8oy.oh9.9,1oe819-
<22r.6>9.1oh219.KD=
<22r.7>h1oe.#oe.72coy.ó.18oe9.9kam.oe.ok19.Gae-
<22r.8>81oy.ok(.8am.Koe9.4oh9.1okam.1oK(.8o©m.81oy-
<22r.9>o8am.8an.K9.Kcoy.oYamA=
<22r.10>h1oe.1oy.8am.Kom.81oy.1c9.4ohoe.89.og1oe.oe8ap-
<22r.11>8oZ.(Ho89.4oh19.oh9.okoe89.9k9.8oe.oy.81.19.8,am-
<22r.12>o81am.K(.oh19.h19.81oe.7am.98am-
<22r.13>81oy.8(,8an.4oH9.9hoeohan=
<22v.1>g9samoy.ou1ay.oh9.k19.ok89.soy.#9.º8-
<22v.2>8am.9ham.4ok19.h19.ok198.82oy.919-
<22v.3>4oh9.h1oye.ok19.K9.ok19,h9.9k1oe.okap-
<22v.4>ok1am.2ok9.4oh9.sam.o8am.9kam-
<22v.5>8oy.9.h1coy.8am=
<22v.6>f2oy.29k1oy.okam-
<22v.7>91oy.1oy.4oh1oe.1oy9-
<22v.8>4ok19.K9.4ohoe.8am.8ap-
<22v.9>oh2oy.#o89.1oe.k1oe.okam.8am-
<22v.10>4oh19.8am.s.oy9kae-
<22v.11>soham.ok989-
<22v.12>91h9.7am.K9-
<22v.13>oh1an.1hoe89.3oke9-
<22v.14>4ok1(.oe#e9.!oe.8am-
<22v.15>2o.K9.1oK9.4oh19.8oy9-
<22v.16>sam19.8ae8aeoe=
<23r.1>g9818op.19.f1oe89.ok9.ok1oe,29.og9Am.¾9f19.8am.oeoe89.8ae-
<23r.2>ko,ay,1oy.8am.1h8am.ok19.eoe1oy.8am.8ap.oh1oe.8an*-
<23r.3>81oy.9hoy.9ham.8am.Ko.*=
<23r.4>4ohoe89.ohaZ.9haIe*.4ohcc9.of1oe.8an.9f1oy.oef1oy.ok1ae8-
<23r.5>91oy.4oh1oe.9kAp.1oe.8az.1oe.ay.oe.oe.8oe.8an=
<23r.6>k2oe.9hoy.4oham.9h9.8ay.ohoe.81c9.8aI8ae.7ap.9k1o.e8aes-
<23r.7>ohay.oe1ay.2am.4oh1oe.8ay.4oh1oe.8aiyo.y.oe.8am.ae*-
<23r.8>4oh29.1ay.8aZ.4oham.oeoe.4oam.9h19.s.8ae.oh19-
<23r.9>ohoe.oh29.4ohoe,89.8Ae.7.3c.4ohds,9.oe9.8am.8ae-
<23r.10>4oh.oham.1h19.s.9kcan.o8ae,1ae,89.8ay.9han-
<23r.11>9h9ho.8aeoy9=
<23v.1>go8azoe.o8aµe9.2oae89.oj1oe.oôoe.oe.1J9.4ok1ay.s-
<23v.2>4okEokoy.19.oh1ae89.4oh1c9.8oe.ok1oe.1ae.ok1*-
<23v.3>91o.oham.ohcoe.ds.oe,8am.ohCA,y.8,am.4ok1oe*-
<23v.4>oh1c9.8az.2Aeoe.oe,8ae.ok1oy.6ay-
<23v.5>8oy.1cay.2oy.8oe.oae8ay9=
<23v.6>k2oe.%oy.2h29.ohoe.8am.ok2oy.oesay-
<23v.7>okoy.om.2o.2oe.4ohoe.8am.soe.8am.9e*-
<23v.8>4oham.8an.4ohoy.ohae.*.8ap.1oy.oeoe8ap-
<23v.9>ok29.8ae.8ay.oe8ay.ay.oy.4oko.e.1Cs.*-
<23v.10>8oy.19.h2oe.1oe.Koe.okoe.oeoZ-
<23v.11>9,oham.8oyom.oeoes.om.oe.1D.oes-
<23v.12>oe.aIoy.oeoyo.doe9=
<24r.1>goy,oy9.1oy.oj1ay.2c.1coe.8am.oy-
<24r.2>4okam.1ay.o8an.ohaiäAe.oh9-
<24r.3>9,Kay.Kae.ohoe.4okay.H9-
<24r.4>oy.1Hae9.Kay.Coy.1ccs.8a-
<24r.5>4o8ay.1o.y.1c9.K9.ècc.hcop-
<24r.6>occcos.Koy.okae.4oKoe.4oh9-
<24r.7>4¼hay.1kay.s.1coy.Koe.4o8oe-
<24r.8>91oy.s.op.4ocay.8am.4ohcoe-
<24r.9>o8am.Hap.4o,8aiä9.8oe.8ae-
<24r.10>4¼Ay.Uay.1oy.s.ap.1okam.79-
<24r.11>tay.1cods.ohccp.1cAy.4ohan-
<24r.12>4oh19.4ok19.koe.ko8.Ho-
<24r.13>occs.oe.s.1c9.1K.s.Ay-
<24r.14>4oy.1cc9.4o8.1ay.Kae-
<24r.15>oHoccs.occcs.oe.8ae.s-
<24r.16>2ap.ohcae.8ae.8ap.8ae-
<24r.17>s3c9.okap.%ap.Kop.oh9-
<24r.18>91coe.1oe.8am.1oe.s-
<24r.19>9oe.hoe.1oe.#op.okaJ9-
<24r.20>sap.1oye9=
<24v.1>k1o8ay.1or9.ojop.2o8,1G9.oj2o89.oGoyam.ohohAp-
<24v.2>98aes.Hoy.29.1o.8.1oy.okoe.okaZ.ok1os.oh1op.oh1o-
<24v.3>oKoe.o81Cs.ocsc,ayCs.ohap.1K-
<24v.4>98ae.2.ohoe.oham.o8am.8eos-
<24v.5>ocAy.oyAm.k1ay.oyo=
<24v.6>ko1oe.1oy.êay,say-
<24v.7>91coe.8ai8.8ay.oeop-
<24v.8>ho1h9.1K9.2oe,s,an-
<24v.9>91oe.1oe.oy.1oyop-
<24v.10>ohocoy.Hco8.1o9.hcoe-
<24v.11>98am.1cay.4o8op.oho8am-
<24v.12>h2o.foay.Eko.2o.4oh1.oh.oh1ae-
<24v.13>od9.1coe.1oe.o8oy.2o.8o.okoeo8ae-
<24v.14>8oIy.1Co8ap.2o.2o.89-
<24v.15>81c9.h1o8.81ae.o189-
<24v.16>ok1oe.o8aq=
<25r.1>f1oe89.so29.8am.Eh9.3o89.8am.o1oe89.Goe89.s9-
<25r.2>okoy.1oy.1sh9.1ok19.2az.4o8.2o.19.h19.1han-
<25r.3>4ok19.4ok29.1CsCs.2Cay.s.1an.8am.1an.8cn-
<25r.4>81H9.2oK9.9k1c9.Koy.s.1aN.1am.4ok1an-
<25r.5>4ok1cam.81an.Kan.8am.8am.Kan.4okam-
<25r.6>ohae.1okam.8aiy.ok.aZ.okos9=
<25v.1>goCam.4o.h9.29.8am.4og1c9.ok1c9.4of1oy.sos-
<25v.2>81oy.Koy.1oy.8am.s.ohCam.8am.Hc9.8am-
<25v.3>oX1o.h1oy.1oe.8am.2Ho,y,8am.82c9.8aIk9-
<25v.4>4ohom.(oh1o.2oe.8am.Hcay.Hoe.8am.1hcay-
<25v.5>8ay.1ohcc9.82oy.82c9.4o1oe.8oe.1o.8.am.8am-
<25v.6>4oh1o.X.o19.4ok19.4ohoyae.1o.1an.8CaZ.s-
<25v.7>oÛ.1hc9.8aIoe.8am.!H.oy1am=
<26r.1>g%coh9.o8aZ.4o9.of2o8.19j1c9.9g1c89.an.1ofo1J89-
<26r.2>81c9.¯am.A8Co89.9hcL9.1c79.9kc89.89.1cKc79.ey-
<26r.3>oam.2K9.Kc89.oeo9.9hcc79.oe1c89.7ae.9.%C9.sam.s-
<26r.4>4ohc89.1cos.9kc89.4ohc89.9kc79.1chc79.8am.o8ap.s.ae89-
<26r.5>sam.2c89.179.189.s,19.8am.Kc89.4ohC89.4ohc79.L9-
<26r.6>b1c79.4ohc79=
<26r.7>g1o.4ohc69.8ay.2co.9g1sc8s.s.am.2ag,1c89u19.8ae1c89.say-
<26r.8>8am.2c79.4ohcc89.4okC7ay.s.oh.oe.9kc79.4ohcc79.4ohc79-
<26r.9>k1co29.7189.ohc89.1H9.s.89.79.9hC19.ohC89.1ch9-
<26r.10>2csc.am.2cos.1co89.okae=
<26v.1>g1c8ay.4o8ay9.8aM.f1Ck9.s,az.2c89.9j1c89.9j189.4og9.%79-
<26v.2>sayaZ.1chc89.4ohc89.okc89.say.9.ckc89.4ohc89.oy.aÕc.ae9s.1c89-
<26v.3>g18ay.ojay.7ay.1Coe.ou189.okc79.H89.o8ay.1c89.9kc89.oh189.*-
<26v.4>9vCo89.4ohc79.8C9.sae79.ohc8oy.oy.1cos.oyam.ohco.1cham-
<26v.5>8Coe.1co89.4okcc89.4oho89.4okc89.4okc89.oj1c89.ou19.1s.ay-
<26v.6>koC89.hco89.2c79.8ay.1c89.s1cs.oy.1cch9.8ay.1c9.1ch9.9kC79-
<26v.7>j1c89.8ay.1cock.19.saz.1ccs.o8aM.1hccc9.9hc9.3cc9-
<26v.8>k1c89.ohccos.1ccos.c¨s,am.oh1cc9.hco89.s.am.1ccos.4ohcs.oy9-
<26v.9>92C9.ohc!9.%o89,jc%9.ko8989=
<27r.1>hsoy.2c9.2okco.1foyam.29.2o8.1ay9-
<27r.2>89.Üan.2oe.8an.8ay.2oh98.81oe.Kc9.8s-
<27r.3>1oe.29.hco,e.1oe.19.2oe.19.8am.1c9.8ap-
<27r.4>4ohc9.1oy.1ay.19.819.hcc9.1os.Ko89-
<27r.5>8oy.1ccs.Ko.29.Jay.9.8am.8az-
<27r.6>19.k1oes.1oy.1oe1am.29.h1ae79=
<27r.7>h1c9.1c9.h1coe.g19.s1c9.e9.1aes.1ap-
<27r.8>9k19.19,k,1oe.89k.1c9.8an.1oe.8ae-
<27r.9>81c9.hcco8.2ok1c9.1oe.ok9.1okoe*-
<27r.10>4ok1c9.2cs.s,9.19.k,1c9.89-
<27r.11>1oe.8aM.1ccs.1os.Ekc9.8aN-
<27r.12>8an.1cohC9.1c9.Kc9.okae-
<27r.13>ok1o8cc9=
<27v.1>fo1ou.1of.1o3o.soe9.2oe.9k1ay.og1oy9.h1oX1oy-
<27v.2>819.1hay.ok19.29.29.&19.829.h19.1co.8ai89.819-
<27v.3>h1c9.h19.&1oh19.82o.8ßy.1o829.ck1co89.2e8-
<27v.4>oh1o.19.h1cc8.1e.1oe.ho8.o.oh2o.8o1ccsp-
<27v.5>4oh9.2,hcco,y,1o8ay.2hoe.1ok19.Ko8oe-
<27v.6>82o.h,1sss.ohC89.81s19.sok189-
<27v.7>2o.2o,9h1o.289.818.1s1s9.ok189-
<27v.8>oh2cs.Ah1oh29=
<28r.1>g1o8ay.2o8.1oJ9.og1oe.8am.ok1oe.194oe89-
<28r.2>ok1oy.ok1oy.Koe.Ek9.Kcoe.89.81ay.1aho8.8e9-
<28r.3>4ok1am.3oy.Koe.Koe.2oy.1ok19.k1o8ay-
<28r.4>1ok9.1koe.okoe.1ok19.Koe.okoe,1oh9.4ok9-
<28r.5>oh2o.okoy.19.h1oyoX.1o8am.2o.Ko89.oho9-
<28r.6>4oh1oe.4o8am.ok1oe19.8am.1o.4ohoe.Ahap-
<28r.7>2o.okoy.2oH9.2oK9.okoe89.8+oy.8oe.8ay-
<28r.8>os1ok2e.8am.oh1c9.hoe.8am.2oe.8+o.okam-
<28r.9>9k1oe.8C9.9kcoe.8cam=
<28v.1>h2oe.4ooM.2oy.g#AM.3cjà9.4ok989.2oy9-
<28v.2>9h1oe(.4ok9.1989.4oh1oe.1oy.k1(.4oh1o89.1coy.o-
<28v.3>1oy.1oe.19.1om=
<28v.4>k3om.1coy.1oy.o.1k9.4okoe.2coe.2oy.8am.4ok9-
<28v.5>okoe.1oe.8am.1ham.2om.4ok1c9.4ok3c9.8,aM-
<28v.6>8am.1,ham=
<28v.7>g1oe.oZ.1oe.k2o.8am.+o.kEo.19.1k39.8az.ap-
<28v.8>ohan.1aN.1an.Koy.8an.9h.19.8am.Koe-
<28v.9>soy.1cay.1e.$.3oe9.8ay=
<29r.1>gos,am.2c.am.1cg,ok9.19.4ok19.4ok9.1CK9-
<29r.2>82c.(h19.1ok9.oh9.1o.e.11ok9.1oh9.19.k9.89-
<29r.3>4oh19.4o,k,9.h1am.2cay.Koy.81oy.1oe9-
<29r.4>1oK9.4oos.1os=
<29r.5>h1coe.1coy.+cos.2C9.kC9.7Ac.3os.oõ-
<29r.6>1oh29.2oK9.2oy.2oy.8am.4ohaM-
<29r.7>4oh19.1oe.2oh1(.4oham.1och9.1ok9.ham-
<29r.8>2oy.1oy.2o,2ch9.39.4ok9.ho89.8am.K9-
<29r.9>4oh2c.4oy.1c9.ho,y.1cA8.91o,p=
<29v.1>hoom.#oy.1ck19.oe.aes.29k19.K9#9.1o.29.8am-
<29v.2>4ok1cam.s.1oe.1oe.K9.1c9.Koe8.9k1oy.8ay9-
<29v.3>1oe.1oe.hoy.5c9.o7am.4ok19.kam.T.5c.okc9.s9-
<29v.4>9+o.ok29.oham.K9.oek19.Eþs.2ok.2o.oham=
<29v.5>ko1oN.1an.2aN.5ok9.1!9.29-
<29v.6>81oy.1oe.1am.2am.Ko8.8ay.1s.+o89-
<29v.7>4ok1o.h1oy.8am.(ham.89.289.1oK9.!ch9-
<29v.8>okoe.2ok1oy.1oeo89.8an.1K.19.Ko89.8oe-
<29v.9>2o.1ohoy.1oy.19.98am.1o.9hD.oAm=
<29v.10>4ohom.oham.1o.K.198.19hay-
<29v.11>8am.1kcoy.oK9.8ay.cc9k.oko89-
<29v.12>4chco1oy.ok1c9.T9=
<30r.1>oh1cs9.1c9.2oy1c9.f1co89.2c9.k19.1cy.8Â.2c9-
<30r.2>91o89.1c9.1hC9.h#o.kccoy.1coy.3c9.3c.hccA8oe.s9-
<30r.3>1o,8am.1o.y9.1c9.8om.s,an.1oyan.1cc9,hccp-
<30r.4>4ohc19.4oho.4og.1ay.yon.1.aN.4ok,1am-
<30r.5>1oho.4oho19.8ccc9.8hccoy.1coe8an.1oy9-
<30r.6>81oyoe.#o.1oy.1o.yo.yam.8oy.1sCoy.89-
<30r.7>4oy.1an.Koy19=
<30r.8>og1oe.oe.1csc9.s1co,y,1c9.ohcae.81co.y1c9-
<30r.9>81c9.4o1ay.1oe.hccam.1Kc9.1oy.1ch9-
<30r.10>1oh1am.81oy.1h1caN.4ok19.1Ko.y1o89-
<30r.11>4ok1oy.1co,y.1c9.1co,y.1c9.soD.98c9.soy.8am-
<30r.12>81C9.Hc9.Hc9.8am.1hcam.8ay.1oy.918an-
<30r.13>1o8am.1k1c9.1cAy.+9hcc9=
<30v.1>Ks1an.3osam.1oKc9.#o.1cg19.3oy.#cam-
<30v.2>4ok1oy.19.3c.h1oy.1oy9.hcoy.oe.19.8am.Koe79-
<30v.3>1ok1oe.7am.Koe.8om.8am.1ohcoy.8ae.1koV9-
<30v.4>ok1c9.8am.1oy.1cH9.4ok1o8.8am-
<30v.5>8an.2ok9.1hoe.9koy.1coe89-
<30v.6>4ohCoy.1ohoe.1o,h,co89.8az9-
<30v.7>1oh19.2o.h1o.k1o.Ko.so,s-
<30v.8>o(29.1cokoe.Goam.Gc9-
<30v.9>4ok1oy.1oy.2C9.1coesos-
<30v.10>2o.2coe89.ok1coy.8,am-
<30v.11>soe.1oh1C9.8am.h1A89=
<31r.1>hcc8c9.4ou1c89.2ccs.am.4ohccuÔ.1cuahco-
<31r.2>81C9.8am.Ahcc89.4ohccs.s.am.2chcc9.4cu-
<31r.3>4ohC9.1c9.8am.4ohC9.y,az.1ohc9.s.am.8c9-
<31r.4>4okay.19.8ay.eo.y.ay.1cc9.hccoe.1c89.4ohc9-
<31r.5>8am.2coo8(.4ohcoy=
<31r.6>k2ohco89.4ohc89.4okc89.1cjay.1c8A,y.am.8ae-
<31r.7>9hC7ay.s.am.1cHc9.2coe.4ohc89.9hcc89.1c89.e89-
<31r.8>2c79.4ohc89.1coe.1co8.4ohco89.1coe.1cK9-
<31r.9>8aiiy.2cco.2Kc9.ohcoe=
<31r.10>koe.2so.ohc79.ohc89.4ohc89.4ohcc89.7ay.2c72c9-
<31r.11>oe2coe.4oh19.8ae.1c9.8C9.h19.hC9.ohaM.(hcc(-
<31r.12>4o,am.(1cs.ohc89.2C9.1c8am.8ay-
<31r.13>oe2coy.4ochc89.ohc89.9hc69.8aes-
<31r.14>sAIs.oy.1c89.8am.ohC89-
<31r.15>92c8az.2co,e,1ch9.ohc8ap-
<31r.16>okcoy.aIK9=
<31v.1>go8az.2cc89.okc89.okcc89.4okoe1co.s.ay.ay.okC9.7hayay.aes-
<31v.2>9k1os.AHc(.ohCo.s.1co89.ohC9.hcco89.8am.1co79.hcc89-
<31v.3>9hcco.8am.2c7oe.ohc89.ohc9.hco,89.oh1c9.saiy.ohccy,o.ehc79-
<31v.4>8aiy.Kc89.4ohc79.ohco89.1c7ay.ohc8.ae.oHc89.ohcc79.okaT-
<31v.5>9hcos.1cco9.Ay,am=
<31v.6>j1cco89.4oj.1c8ae.1cU9.1cf1oe.oy.1ccu.aeam.ogae.2co.okay-
<31v.7>oehC7ap.1cs.1oe,hcc,oe.1cH(.ohcoe.ohae.oh9.1cohay.ohoy.ay9-
<31v.8>9ham.1Ch5cc9.91chccoy.1coy.oy.1cK9.ohc1ohc8.e1c9.ohap-
<31v.9>9kc1coe.2coch9.ohcos.am.aäc89.1ham.1ck1c9.KC9.ohcay-
<31v.10>8oy.1oay.ae.hay.occcos.1cos.am.o,Hc9.ohco.hoy.ohcoe.an-
<31v.11>sam.ay.Hcos.1c89.ohC9.4ocay.oyam.1cAp=
<32r.1>f1am.29hco89.8aIo89.8an.2o.k19.ok9.4og9-
<32r.2>ohoy.oh1ox.2coy.H9.8ae.82o8ay.4ok1oe-
<32r.3>4oh1oy.1oy.Koe.1oe.8oe.81co8an.8am-
<32r.4>s1oy.82ay.9k3o.8an.8am.1o88ae-
<32r.5>4ok19.4oh19.8am=
<32r.6>f1o.k1c91c89-
<32r.7>okoe.8oe.oe.8az-
<32r.8>4o.ay.8am.8ap-
<32r.9>89k1oy.8ay9-
<32r.10>81oy.Ko8am-
<32r.11>2os.1Hoe.¡-
<32r.12>2o8am.Ekoe-
<32r.13>ok1oyoe.8an.8am.K9-
<32r.14>s1c9.4ok3c9.8am.Ks-
<32r.15>4oh19.4okoe.8oZ.oe-
<32r.16>ok1oe.1c9.sok9-
<32r.17>1ohcoe.81ok9-
<32r.18>8om.2o,29-
<32r.19>8oe.81oe8aN=
<32v.1>h1co8,am.1oe,hc19.4okam.8aIoAp.o.1of1o79-
<32v.2>8am.o8ay.19.8am.1c9.k1A.e89.8an.kcoy-
<32v.3>2oy.8am.1H9.82o.8an.8am.s.2oh,c9.ha-
<32v.4>oy.1y.1oy.8oy.1am.4,ok1o.y.19.81A.8am-
<32v.5>1oh19.8am.29.1oy.4o.ham.8an.81oe.8oy*-
<32v.6>oh1aN.1oe,2ae.81K9=
<32v.7>h2o.Jos.2c.2cam.ok21o.y.8aI.2H9.s.o8aN-
<32v.8>ok1oe.8am.8am.Ko,8am.4okam.ok19.7.2ax-
<32v.9>4ok19.F9.shc9.1oK9.8am.Kam.8am-
<32v.10>2o.hcoe.1oy.1oe.8am.Goe.Koe.8a.ay-
<32v.11>oe.3o.19=
<33r.1>k28ay.27oy.2cj189.Jo79.9foe89.4ouoH89.ok1c79.eu179.8am-
<33r.2>9k1c89.4ohay.1ch9.ohae89.4ohae89.okoy.oe7ay.4okay.okay.okay7a*-
<33r.3>eom.9.1ch9.4ohc89.2c89.18ae.1c17am.4oh19.o89.1chcc89.9ha*-
<33r.4>kam.1chc9.oy.ae.aM.sam.oham.8ay.1C89.1hC9.fay.am.s-
<33r.5>jaiy.oy.am.okam.oe.hoy.am.ohae.okae.17ae.2chae.4ohay.akap-
<33r.6>9kcc9.2o89.h1c7989.1chay.oham.oham.7am.ohae-
<33r.7>8ay.1os.am.oy.am.1ccham.ohan.ay.ohccc9=
<33v.1>kayay.8am.98an.Kc9.8oes.2ch9.Ayam.5-
<33v.2>h189.8ap.79.oh9.okae.7an.1o9.9kap.okap.1ap-
<33v.3>8ay.1H9.7(.89h9.H79.oh9.7Ep.ohay,89.hap.79-
<33v.4>kohay.28(.7ae.4ohay.27.oko89.1c79.9hc79.8o,7e.7cm-
<33v.5>k189.1o89.oham.1H9.8oy.aye.K9.79,k9,89.9hay.1ch,9.79-
<33v.6>91co.7ay.oeam.ohay.189.179.oe79.ohay.179=
<33v.7>k289.2cu189.%H89.oekc89.8am.oh9.1coe.Ayan.179289.goyay-
<33v.8>8ay.ay.2C9.hC79.oh19.ohAy.ohc89.19.7am.8¾89.8ay.am.ohay9-
<33v.9>say.oy.am.1oy.Ay.2haz.2oe.oy.1H9.ay.am.ohan.8ae,89-
<33v.10>e1o,ay.oy.1c9.eo8am.o.oy.ohcc79.ohae9-
<33v.11>kay.ae.hC9.oyap=
<34r.1>g1cocj19.oeay.9e.9fo89.ohc7o79.2o8.oeoe89.8ay.9kc9-
<34r.2>9kay.2co79.oeap.oKc89.okc79.17an.oekc9.W19,k9-
<34r.3>4okc79.19k9.18ae9.8ay.18.okc89.4okoe.ohc79.7o89.o89.hap-
<34r.4>9kc79.8am.1c9.am.29.1H9.oek1c89.okc79.7ap.1cK9-
<34r.5>4okcc89.2c79.2c79.oe.ohcs.ay.9hC8e,1c89.okc9.oham-
<34r.6>okcoe.1chc9.1ckc9.oee.1cs9.7am.1ch9.f1s.aZ.ap*-
<34r.7>4ohc89.8ae.189.oe19.9h1*.9hc89.4oh179.$.ay.oe8ap-
<34r.8>5ok19.4oh9.oeh.1cH9.9s,az.az.1o8ay.ka*-
<34r.9>9h189.4o8.ay.1K.aä9.oy.e1c9.ko8ae9.oham.8ay89=
<34r.10>k1co.oe1H9.oe9.ok189.1cuaeas-
<34r.11>4ohC9.2.hae7am.1ch9.K8ae9.ok1c89.1k9.s,am-
<34r.12>1ay.am.ohoy,ay.koe.4ohay.1H9.18ae.hc8.4ohay.ay.7am.7ap-
<34r.13>9hco.eoy.o1c9.oe9.ohae9.hc179.4oh189.1oy.ay.aM.7ae9-
<34r.14>oy.ay.9.hay.oe.ae.oh9.1o79.4ohae.1c89.1Kc89.1ck9.8ayap-
<34r.15>saz.1chay.1ch9.2ch.1oe1c79.4ohc89.9h.1coe1K9=
<34v.1>hs189.189.1cu19.579.4oj189.28979.18ae189.9g179.1K79.sjam-
<34v.2>koe.4oh19.891c79.oh19.1H79.17am.H(.eoCs.9hay.am.oe7ap-
<34v.3>9kae.2oy.17ae.oe189.1ay.oy.oe.hc7aM.1K9.oW179.1H9.7ay.a*-
<34v.4>k17am.1chae.2c79.4ohc7ay.18am.oe8ay.4oe7ay.1c79.8am.okap-
<34v.5>e2aZ.ox.az.2c89.1c1c9.89hc9,haiy.1c79.4ohay.1chae9.1oeh9=
<34v.6>j1c8ay.2cay.4oh189.4ohcS.1coe.9j18am.1c89.ey.ay.1c7an-
<34v.7>oe18am.1c79.1c9hC79.19.hc79.89.4ohc79.ohc9.s.az.1han.okan-
<34v.8>92cos.okay.ay.1oyam.1ch9.oe18am.oy.oe7ay.17ay.oha*-
<34v.9>e2co89.J9.4ohC9.hC89.h179.1c79.4ohc79.179.hae.2s.oe8am-
<34v.10>8om.189.kc79.h189.ohC79.1cH9.179.han.1cay.oy.Ahc79.ohap-
<34v.11>92os.o79.s.am.ohc9.ohae.2c79=
<35r.1>Koo.y.1oe9,19.1ok9.1ay.89-
<35r.2>4ohccam.1oham.4o,k19.8am-
<35r.3>81am.Kc9.4ok1c9.kam.Koy9-
<35r.4>4ok19.2ck,19.Hoe.1C9.7am.7ane-
<35r.5>ok1oy.3o.k1C9.s.1C9.8,am.8,anob-
<35r.6>s1am.1ay.1aN.7am-
<35r.7>3osam.k1oy.1oh9-
<35r.8>4ohcc9.h9ham.8am=
<35r.9>gam.1cay.am.1cay.%oy1am-
<35r.10>o.am.1am.H9.y.1e.s.1o19.8am-
<35r.11>21cam.2oe.Kam.e1am.e1ae.8ae.8aiyae89.¡-
<35r.12>oeoy.19.1am.19.kam.h1c9.hoe79.1ck,1am-
<35r.13>4ohom.1am.4oh1am.e39.eo8ae9.okcc9.kam-
<35r.14>Koe.1oe.am.4ok19.ok1oy.8am.2oe.4okam-
<35r.15>o1oy.s.1m.8,am.9k,an=
<35v.1>gay1oy.1oK9.soam.ay-
<35v.2>4ok19.ok1c9.h,1oy.9k9-
<35v.3>81oy.1ok9.19k9.8am-
<35v.4>9k19.4o,k19.819.K9-
<35v.5>81oh19.1oK9.1Hoy-
<35v.6>2oe.k1C9.1h1CÁ.1Kam-
<35v.7>k1ok1oy.3oe.2o.Ü.hoe.8am-
<35v.8>oam.k1oy.1o.1ok19.81oe8-
<35v.9>4oh1Am.1o.k+o,e,1om-
<35v.10>oh1cc9.1oT.ay.2oy9-
<35v.11>4ok1Cam.1o8am-
<35v.12>71am.8.am.8om.8aes-
<35v.13>oe.1ay.o8.ay.1cay-
<35v.14>k1can.29.kay.8an-
<35v.15>9hoe.1coe.oh19k1-
<35v.16>98am.ohC9.8.am-
<35v.17>8am.8an,1hae9.1oe9-
<35v.18>8am.4ohdÏ.1o,hccA,y-
<35v.19>s1ohc9.9,hcoe.1oe.8am-
<35v.20>so8am.29.819.H9.8aN-
<35v.21>8om.1oy.1oy=
<36r.1>j1af8aN.4oyan.1Fae.som.Goy.#am.K9.8az-
<36r.2>oyae.3oy.9kam.4okam.4ooe89.1k9.1oe.79.koy-
<36r.3>4ok19.ò19.8am.7am.8oesan=
<36r.4>go8aZ.G9.4o9j1oe.sop.Ù.19.819.f1op,7ay-
<36r.5>8am.4oy.1oe.Koe9.s.A.y.19.s9.19kayom-
<36r.6>oham.Koy.9haM.s.8an.aN.8aN-
<36r.7>4okoe.Koe.ohoe.89.oh19.9koyoy9.soe8-
<36r.8>9k1oy.Koe.1am.98-
<36r.9>9ko8ae9.8am.okayo=
<36v.1>g1ayos9.4ofoyop.%oam.k1c9.1l9.okam.Jay.8am-
<36v.2>4okay.1oe.8am.okam.4okoy.9kay.o1oy.1ck9.Koy.8op-
<36v.3>819k19.9koy.s.okam.4og1oy.okay.ok1am.s-
<36v.4>4ok1oy.9h9,k9,89.8am.Koy=
<36v.5>k1oy.HAm.8am.J1ay-
<36v.6>8am.Koy.8am.8ae.89s-
<36v.7>4oh9.hcoe.oh1oy.os.1A,2aN-
<36v.8>9h29.9k19.8oe,9,kA89.9h9-
<36v.9>oham.9h1oe4A8.1oy9-
<36v.10>9h1ok19.8am.7aIe8-
<36v.11>ok9.1K9.9koy98-
<36v.12>9koe.h19.ok9.18-
<36v.13>oh9.3c.Koe.ok9-
<36v.14>som.1kan=
<37r.1>koGoe.2am.4okoy.of1oy.ok9.1oy9.8am.oko8.Ay-
<37r.2>9hom.Koy.oham.4ok19.9ko89.4oham.2o.9kam-
<37r.3>4o.39.4oham.Koe89.Hoy.oh9.89=
<37r.4>g1ok19.8am.Uoe8ay.1oe.8am.98-
<37r.5>9h9.4oh19.4ok1oy.1hoe.okoe9-
<37r.6>%oy.2oe.4oh19.4okop,o89.81oe.8am-
<37r.7>soy.1c9.hoy.4oh,oy.8am=
<37r.8>kom.1oyo89.4o,ham.3oy9.okae.2o,y.2coy.8ay-
<37r.9>9h1o89.4ok19.9ham.19.4okoy89.ok1o,eoe8am-
<37r.10>4oko.o,h1o1oy.81oy.19.!9.8am.9,1c9.hoe.8aZ-
<37r.11>oh1oy.8am.H9.8an.8am=
<37v.1>h2o89.4oK9.4okoe89.1og7an.soe-
<37v.2>8oy.1oe.Koy.oy1o,1oy.8am-
<37v.3>4oô1oN.29.1oN.7am.89-
<37v.4>82oy.89koy9.83oy.8am-
<37v.5>81oy.4okoe.9h1oN.8an-
<37v.6>9ohoy.9k1oy.s,am.ok9-
<37v.7>4ok1oy.8am=
<37v.8>4okoy.1om.1ck19.8am-
<37v.9>8oy.1oy.!A.8aM.8am-
<37v.10>som.5c9.ohom.1c9.kop-
<37v.11>4okom.1Ayoy.Koe.8am-
<37v.12>1oy.5Ae9.3cam.8o,ko89-
<37v.13>sokoM=
<37v.14>ko8an.Gam.Goyo8s-
<37v.15>soM.1coh9.8am.7An-
<37v.16>4okoy.8am.1okam-
<37v.17>sch1oy.4ohoM.9hccoes-
<37v.18>oc¨kcc9.7am.8,amo89-
<37v.19>8am.(hAm.4okae.8am-
<37v.20>91oöc9.9hoe.8am.s-
<37v.21>o2KA.8o.8am.Koes-
<37v.22>4okoe.9kom.1oL9-
<37v.23>9ko.1oe.8am=
<38r.1>koeoy.1oH9.oh9.1om.oh2oe.oe9.oh9-
<38r.2>oh2c9.1o89s.9kom.okAm.okam.Kay-
<38r.3>4ohoy.oham.okam.4o.h1oe.1ohohoy-
<38r.4>91oh.1c9.1H.19.1hA.y.o8am.8.am.s9-
<38r.5>o,hoy.1c9.han.1oy.Ko.8.an.Hoe89-
<38r.6>92o.2o.hos.8am.oho9.1o1oy.8am=
<38v.1>oh1oj.1oe.2okoe.okcoe.okC9.s.1oy.8.am,8-
<38v.2>1om.2c9.hcA.2o.om.s.1oe,e89.ohcam.ohop-
<38v.3>4ohC9.hco,y.8am.ohc9.hC9.8,am.8az.8am.s-
<38v.4>ohC9.8.am.4ohcc9.1okc9.ko89.oh9.aM.8-
<38v.5>4ok9.8,am.1oe.okccoe.8o89.1co7.1o89-
<38v.6>2o.hccc9.hc9.kc9.8am.8aM.8an.8an-
<38v.7>8am.4oe.19.8an.¡.oy.7am.8an.8ae79-
<38v.8>o.am.1ay.12oe.1oham=
<39r.1>kc7o128.Giof9.18an.2c9.f2989.oyan.1Cgam.of9.%c9.hae9.89-
<39r.2>oe1c9.1ch9.4o,hc89.2ch2c9.4oean.1v29.179.8az.2Hc9.7oe8-
<39r.3>4ohae179.1cham.1cH(.8ay2c7.4ohcc8ay.1c79.8ay.ay.1cc9.79,H9-
<39r.4>k1c79.189.oe,am.1c79.2H819.1oe.oy.oy89.1Cs.ae9.ohae1c*-
<39r.5>7179.179.(ham=
<39r.6>j18am.3c.7ap.4ou1c79.3c79.h169.8989.og1cWam.2ol9.28aeo.y9-
<39r.7>818ay.1c79.1oeae.4ohc8ay.189.1H89.8ay.ay.ae.989.d,s.aM-
<39r.8>e1c89.3c79.4oham.1hC9.f1c79.ohap.1r9.sam.1H9.8aiyo*-
<39r.9>k1c89.3oe.o8ae.4oham.27am=
<39r.10>g18ay.2c79.ay.aZ.ohaz.9hcoes.2c79.4oH89.eam.Ùh9-
<39r.11>8289.ay.am.9.9hcy.179.9hae.oeham.4ohae7ay.1coe.8ay.am-
<39r.12>koe18,am.1H9.s,am.oeoy.1es.Am.oh9.1cs.am.7ae-
<39r.13>9koy.17ay.2c9.4oham.1oy.hay.2coehc79.okc79.kc79.s,am-
<39r.14>8am.2H9.1che.oe.7am.1c79.9hcc9.7am.okae.17ap.4ohap-
<39r.15>4oehan.oe.1coe.7am.7ay.o.e.8e8.´y.a,8oy.am.of1ccfay-
<39r.16>okcoe.1oehae.4ohae.7ay.9h79=
<39v.1>g7aiy.189.u89han.oy.az.2c9haM.ou19.hay.oy.am.8oeh9.o579-
<39v.2>soy.29.hay.1oe.4ok,9.h179.oeh9.8ay.189.9hay.oehc7am.o89.89-
<39v.3>7am.1oy.ohan.ohaIu1o89.s,am.oy.am.4oham.9ko8am.ohop-
<39v.4>9ohcc9.1o89.1coy.am.oho89.1o7ae.9hc79.4ohc79.8ae,o,y,am.2h9-
<39v.5>9kc79hoy.oy.2ch9.han.okay.oy.am.oham.Hoe.oe.hoy.okoy.oj19-
<39v.6>ehc79.oh1c9.2oy.4o9hap.1o.H,r9.oy.ae9.2o89=
<39v.7>gay89.5c89.4ohay.2cc89.oyae9.oeaiiy.ohay.ay-
<39v.8>ochay.am.oeham.oeh9.8ay.ae8.2ch.1ch.4oh19.8ay.an-
<39v.9>kay.am.7ae.ay.an.1coy.(8ap.2o89.ohae.27,9.h29.oy-
<39v.10>8ay.ay.9,hay.oy.9h9.189.u1oy.4ohan.ay.2cc79.oe1cu-
<39v.11>sayoe.1c89.3chap.4ohay.1e.9hcc89.1H9.8aeoy.89-
<39v.12>gam.aeam.okae,17.ohay.ap.ohay.1co8ae.oH9-
<39v.13>8an.oäc79.okc79.ohc79.e189.oham.8aM.9-
<39v.14>kay.am.oham.1oeo89=
<40r.1>g1c9.hco8ay.ae7989.4oh9.ohae.289.oehc89.oj1cs.ay.oy8am-
<40r.2>4ohay.Ahay.ohc79.8ay.9h1c9.ham.ohos.1c89.ohay.ayaeos-
<40r.3>59.4ohae.179.1H7.okoy.aIy.oh9.ohoe19.4ohay.ohap-
<40r.4>oy.am.1cho79.7as.4ohoe.oham.ohay.oh9.ohoe79.oe-
<40r.5>eohay.4ohay.ohay.ohoe.oe.1c89.4oh18.ay.ay.oy.8a*-
<40r.6>koy.oy.ay.2ohoxA*.oe2c89.4ohaQ.189.hay.ayam-
<40r.7>9am.1cham.oh9.91C9=
<40r.8>h2co.h1c9.7ay.aP.h1co.F79.oy.an.1cuae.7am.6p-
<40r.9>kam.oe.oeam.oy.8an.oham.oham.oham.7ayap-
<40r.10>sam.oe,1C9.179.91c9.haxay.oh9.Ahc79.ohaz.o89-
<40r.11>koay.9ham.oy9.8ae=
<40v.1>j1c7an.1cuam.oe79-
<40v.2>ko8ay.4oham.oe.ayap-
<40v.3>s.az.an.oham.ohap-
<40v.4>kAyam.oham.1H¨-
<40v.5>soeam.ohay.oe9.1H9-
<40v.6>4oC8.am.oe.1c79.7am-
<40v.7>2o89.4ohoe.1c79.s.ay-
<40v.8>1o8am.1hae,9hc89.ohae-
<40v.9>k19j1o79.j179.hay.oe-
<40v.10>k1ham.k1c79.4oham.oyam-
<40v.11>s1c89.4ohoe.1c79.7aeoy.aV9-
<40v.12>91cchC9.7am.oham=
<40v.13>koccs.1c89.hc89.oeu1c79.4ohc89.8am.1cuan-
<40v.14>s.am.oe1c9.h1c79.Ahay.4oh179.79.4ohCs.ap.179-
<40v.15>4oh1c9.4o79.oy.aM.oham.oH9.2co8.uaP9-
<40v.16>2oe.hc89.eay.ay.ohay.4oh9.hc79.y.9kcc9.4ohap-
<40v.17>ko1c9.4ohcc79.4,oham.ohcoy.4ohax.ohccs.ay.oh9-
<40v.18>s,am.okan.1H9.ohae.ohaz.ay,oe.4ohc9.ohay9-
<40v.19>j1c79.1ck,ay.ouaz.ayo89=
<41r.1>j2c9,hc8aecc9.ohc8.2chc19.oj2cs.9g18.4ok1c79.2WAh189-
<41r.2>9hcco.ae2c9.Ahc89.hc289.89.8oy.(c1oh9.4ohC8.1j9.4ohc89.79-
<41r.3>4oh.sc9.(ohc89.(189h189.4ohc89.4okc89.#cW19.1cW9.8ae9-
<41r.4>1819.(k1cch9.9j1c89.s189.9kc89.L9.1Cs.okC9.okae.8a*-
<41r.5>4ok19.sae.9kcc89.h179.71c79.k189.81c79.8aean=
<41r.6>2c8c9.goe1c79.4ohC9.1chc79.9kc9.1h1o8.9g1c8g9.2cg9.!c89-
<41r.7>jax189.h1c9.9kC89.4ohco79.9hc79.1hc79.4ohc89.1c89.4ohc89-
<41r.8>8aiy.1c79.1H9.4ohc9.e189.4ohc89.4ohae.1chc89.4o,8,ay.a*-
<41r.9>4ohC89.ohc89.1chc89.1c79.1Hco89.1chae.8am.1co.ae.ohc89-
<41r.10>s2oh.2c89.4ch189.818ae89.9hc79.4ohC79.4ohc89.4ohc*-
<41r.11>9hco8.9hC79.1chC79.1chc8=
<41v.1>hcSo8ae=
<41v.2>g1co89.4ou1ccj9.ou189.Fch189.9j1c89.1cj1cu9.28189.4okae.8ay-
<41v.3>82c89.k1c9.s,am.2chc9.ohc89.ohae9.8am.ohc89.9hCo89.1o9.kco9.8ap-
<41v.4>4ohco89.ohc9.4ohco79.oeCoe.ehc79.ehcco89.4ohC79.ohcc9.4ohoe.2coes-
<41v.5>91ccs.oe1c9.8am.Ay.1oe.oeam.okC89.4okcoe.okco8ay.oyan-
<41v.6>ko8am.oe.1cos.9kcc79.ohae.Ae8.okcoe.4ohae.oy.okco89-
<41v.7>9hC9.ohc9.9hCae.H89.17ae.9hco,am.ohco89.oe9-
<41v.8>7am.oehcco.e,hoe,1c89.ohcc9=
<42r.1>2o.ofam.Ka1K9.ok1cc9.j1cay-
<42r.2>soe,ham.1ay.1ch9.ok5am.8aZ9-
<42r.3>ko29.1k2ay.1okay.1an.8ae-
<42r.4>2oy.1ckay.1okais.8ay.Kam-
<42r.5>4ohay.1oH9.1oKoy.19.hay9-
<42r.6>8oyan.1ay=
<42r.7>g1o.19.h2am.2okam.1ap.2aN-
<42r.8>92oe.1Cs.Koe.2oy.2oe.ck9.1ay9-
<42r.9>4o,k,1oy.ok,1oe.Ko.h1o8aN.1h1oy9-
<42r.10>1ok9.8oe.h2co.Koy.okoe.Koe.1oe.2oe8an-
<42r.11>4okoy.1o.1o89.8am.2oe.Kcc9.8ay.19.8aI89-
<42r.12>81cc9.1oe.2oe.1oham.1och9.8å.8,an.8ae-
<42r.13>4ogoy.2oe.2ok.2oe.2oe.7am.8an.s.1cap-
<42r.14>+o.h2c9.1ok9.18an.1o8am.8am.8ap-
<42r.15>g1o89.ok5c9.8o8am=
<42r.16>g98am.2coy.2am.k2.oe19.2oe9-
<42r.17>2okoe.2oe.1ck9.8,am.1oh1(.1ham-
<42r.18>4o89.Ko19.okam.29.h+cs.1oyan-
<42r.19>ok1ok9.8am.1ok.2o.H9.õ,s.os-
<42r.20>2oe.1oe.2oh9.ohoe.2o.1oe.2oe.1ae-
<42r.21>2oe.1oe.1oe.2oe.Ekam.Ûs.o8aN-
<42r.22>h1am.1os.Ham.1oyo®.1am-
<42r.23>oh1oe.2oe.hoes1Cs=
<42v.1>k1oý.2cc9.4o,1o.kam.2Aes.1oe.1oy.8an-
<42v.2>82c9.k1c9.9.h1c9.1k19.ð9.8aN.8an.okoe.8am-
<42v.3>2o.1oko89.1okoe.oh9.1oe.1oe.8e1K9.oko9-
<42v.4>4ok19.1h19.s.ay.89.o8aIe.9h19.ohoe8*-
<42v.5>1ohcco.y.1c9.1ckaN.s.ay9.ohoe.1ckam-
<42v.6>ohcohcay.1co,k,1ay.s9.sam.Kay.8ap-
<42v.7>1oh.2co.hc9.hd9,8.1chccs29-
<42v.8>so8ae.sam=
<42v.9>go2coy.2o.1ay.1ch1c9.4oho8.2o.Gco.y19-
<42v.10>s1oy.oh1c9.19.+oe.oeoy.1cam.Ek19.k1D.8-
<42v.11>4o.am.4ohC9.h1oe.1cae.ok,coe8.2c9.kcam.8-
<42v.12>1ok1cc9.1oe.oe.1am.okccam.1h19.kam.9-
<42v.13>2o.1c9.kcoy.2c9.1cL9.8,am.1ohcc9.8am-
<42v.14>4okC9.19.h19.K(.ñCs.1oe9.sayay.aY.ae-
<42v.15>1ohc9.1oe.ohc9.ohoy.o8C9=
<43r.1>kayo8am.9kc79.1o89.ow1kay.1Jc79.9jay.2oe.foeoy.am.G9.8ay-
<43r.2>9kco89.Akcoe.9kc89.ay.1ck9.8ay.aZ.ohae79.7ayae.ok179.7am.7aeY-
<43r.3>9k9.9k9.ok9.2c.o89.39.oeoy.9k189.ham.1h9.4ok9,79.7ay.Am.9hap-
<43r.4>8ay.ay.9kc9.kc79,hay.AY.Ay.2c.hae179.1oeh9.4okae9.1c79.ok9.okap-
<43r.5>9hay.1c89.2cho79.4oko79.4okay.ohc79.7ay.1ock19.7ap.okan.9kap-
<43r.6>h1c89.1c79.8ae9.1co79.1coehCj19=
<43r.7>j2cs9.okc9,h279.oj179.hc7ay.ohc89.189.2oR9.79k979.g179.hc79.7ap-
<43r.8>9k1c89.1c89.1co89.29.4oM.5cCh9.1c79.8an.29.9hoeAy.Akam.oe7-
<43r.9>85c79.4okc79.8oy.1cc9.o8an=
<43r.10>j28ay.2c8.o89.4okc89.9u189.4ol89.oj179.8am.4ohc89.898989.4okay-
<43r.11>9k1c89.k9.3oe.koe89.2o89.ok189.289.okoeoe.28.oeh9.9koe.okay9.1ch9.89-
<43r.12>8oy.2oe.4ohoe.2c89.4okc89.4ohC89.4oho89.ohC89.okc79.2c89.ok9.9k989.sam-
<43r.13>k2c8.4o5cHc9.o8C89.4coh19.4okc79.8am.3o7A79.2o1oe.1H9.9hc7979-
<43r.14>9hco79.1cH9.1okC9.o8an.1HC9.1ohoy.am=
<43v.1>g8saiy9.8aekco29.8ae9.3cch.oy.ayo8e.ehco.y.ayam.okc89.ojoe79-
<43v.2>2c79.oK9.okc79.1c79.8ay.1Sÿ9.ohco89.oh9.ohae89.h189.ohay-
<43v.3>ko79.kc69.4ok.1oK9.1h9.oh9.189.ohc79.9ham.1c9.o89.8ay9-
<43v.4>85c9.9hcc89.1Cs.am.29.4oKc89.1c9.4ohay.1cH9.ohap-
<43v.5>4oh1c79.oy.aeo89.okc8oe.1K79.1kc9=
<43v.6>koeh179.ohc79.4ohc8ae.2c79.ohc8ae.%c79.g18oe.okc9.8aeoy,-
<43v.7>9k2c79.9hco89.o9hC79.1c79.kc89.1K9.okap.ok.9kam.okas-
<43v.8>3ck1co81s.o1c79.okco79.1c79.1o79.7am.3co79.9hay.1cu-
<43v.9>9k179.oeos.am.oH9=
<43v.10>kay1oy.ay.ae8ay.189.7ae8ay.1cj9.9kC89.s.9j1c9.j1c79.9uoy-
<43v.11>92C9.oy.aiy.9kC9.1co89.ay.3co.4o89.1H9.189.1ok9.2cK9-
<43v.12>93cc.hc89.8ay.1c9.4okc79.oham.1c79.Kc9.okcoe.oy.am.o8an-
<43v.13>72c79.kc89.Hc79.1ch1C9.89.hco89.okc79.1cckap.ohc7ay.ap,ap-
<43v.14>89hcc7an.1c79.ohC79.1c7ae.oehc9.1ch9.1o,ae,1c79.okcoYop-
<43v.15>okco7.4oehC9.hae89.19.8ayo89.4ohcc9.hoe.7aY9kayos-
<43v.16>oe.ds.am.oeoam.okcos.4oh9.1c9=
<44r.1>k2o8g9.oyaJ9.hoCs.9g2oe9.29.okoeoam-
<44r.2>982.89ds.9,k9.oh9.oh1c9.49h1c9.819,89-
<44r.3>oaz.ch,o,hcc9.h2okoe.okAe.8am.okoka9hae-
<44r.4>9.1oy.9h1c9.9h19.1o89.8ap=
<44r.5>ko9.292o.4okC9.1oy.1Ch9.2C9.9kc9.8am-
<44r.6>82oy.9k1oe.29.o.œ1cch19.4ok19.ok19.8ay-
<44r.7>4okEs.o48.2oe.4ok59.9,9k9.1op=
<44r.8>g29.og1c9.4oj19.ou1c9.boz9.2oeos.9h19-
<44r.9>ok1oe.oe.81H9.4oh9.4ok19.4oh19.4oh98-
<44r.10>4oh1oy.oh19.4oko.9hoe.1oh9.1oh9.1oe8ap-
<44r.11>9k2o.4oH9.oh1o89=
<44v.1>k2o.4ok29.Koe.8.5oy.okoe.+oe.koe.4ok2oe.okoe89-
<44v.2>9oehoe.1coe.4oh1an.8ae9.ok1oe.8am.2oe.4okoy.aY-
<44v.3>koe.oh1ay.2K9.okoe.8am.K9.K9=
<44v.4>9ohaeo8.2am.2oy.2oyo89.2h9.2o.9.k19.og1o8.oj9-
<44v.5>oan.2oe.K9.Gam.(h1oy.ok19.4ok9.ok1cay.Kan-
<44v.6>koe.8az.9kam.8oe,9.h1an.ok9hC9.ok1oe.9kam.89-
<44v.7>oho.k1am.Koe.89.1coe.oeoe9=
<44v.8>k5co89.Kam.o8am.2oe.2c9.õ.9ko8a.oe-
<44v.9>82oy.KcS.e,oehds.H9.1K9.eo-
<44v.10>e2o.4oh19.k29.Gam.Kae.hae-
<44v.11>ohAe.1oe.1oe.1oh9.oham.K9.okae-
<44v.12>91c9.kcoe.1am.1K9.Ko.Koe-
<44v.13>e1Ay.2Ay.8aze=
<45r.1>g9h98ae.2aä9.ok9.3c9.4oj.2ay.og1ae.9g1ay.ou1ay-
<45r.2>2o.y.K(.4oh9.4ohoe.4oham.1oe.1oe.9ham.8ay.op-
<45r.3>4o.1K9.h1oe.8am.4oam.K9.1am.9hcc9.Kop-
<45r.4>eax.9.ham.9hcoe.9hcoe.1ap=
<45r.5>hoe.3o.j1oy.h1c9.k9.oj1ae89.ok29.4oh19.8oe8am-
<45r.6>ok1ay.oh1ay.8am.9k1o89.k1oeoe.okay.8ae.8ay9-
<45r.7>e1ay.4o,y.9.hay.8ay=
<45r.8>k1oe.K9.4o8am.K9.7an.L9.A,k98ae.8am.*-
<45r.9>8oy.Ay.1an.8an.9hoeo89.9kam.4ok,1oe.hoe.89-
<45r.10>oham.2ay.9h9.oh9.haiy.8ae89.8aeoy.1coe.8ae-
<45r.11>e.oham.oh1o.eae8aN.8ae8am=
<45v.1>hosay9.1ho.hoe1c9.f2oeop.2oy.9h19.8o8.og1am.oeae8-
<45v.2>ohoe.1oy.8am.K9.oh1oe.1op.ohoeoy.89.oh1oe.s-
<45v.3>4oh19.e.oy.1cae.4okoe.4okoe.19.h9.Ko8.9haY.98-
<45v.4>oh19.4oH9.8an.8aie.8az.29=
<45v.5>4o,koe.1om.oh1ay.8ay.ok9.2oko.8oe.g9.ok,9kap-
<45v.6>£s.am.Joy.4ohE9.ko8.9k189.89.89.1c*-
<45v.7>k1k1oh1oe.829.ok9oe.9k1op=
<45v.8>9h!coy.o8ae.2o.89.g1op.okoy.oaZ-
<45v.9>91oy.K9.1oe.4ohop.s9.sa.oh1op-
<45v.10>82oy.ok29.oh9.k2oeoe.9k1oy8-
<45v.11>oy.1oy.9k19.8om.81oe89=
<46r.1>g1coJ9.4okc79.1ck9.89.1cj1\.9f1ch9.os,am.3C.4okcoe.8am.3C.89.8ae9-
<46r.2>so8am.2Coe9.4ooy.2co,kcoe9.1H9.8am.3ch.2cck.2c89.\oy.am.!cH9-
<46r.3>8am.2oy.9.hae.1cæ9.8am.2c.7ae,%c79.4ohoe.s.am.3C.9hay.7am-
<46r.4>k2c7ay.1oe.hae79.1H9.4ohae79.1chae.1H9.2ch9.2ch9.8aeoL9-
<46r.5>ohcc89.5chcc9.9hc9.2c89.189.2h9.4ok5co7.9kc79.9kc9.1cay=
<46r.6>kc89.89kc79.3cc.hC89.9j1c89.17aeoy.2cc89.o89s.am.oj1c79.79hc89.18ap-
<46r.7>\oe.2oe.4oham.9k179.4oh179.s.ay.189.K9.okc89.1c89.4ohay.1L9.p-
<46r.8>82coe.19.1H9.2A.279.1h9.1o89.K89.s.1cos.1c9=
<46r.9>k289.289.u1c89.89,u189.2oe.hCs.9kae9.u189.89.hay,ae.2W9.9k9.8ay7ap-
<46r.10>k1c9.%9.1hae.18.4oh79.289.aeoe89.oeaZ.2coe=
<46r.11>g18az.28.2cj8am.289.o™c79.4oj179.e89.3cay.oj8ay289.sa.9f1c89-
<46r.12>kc19.8am.2coH9.1oh9.y.am.1cs.2c9.hay.2cH9.189.1HaQ-
<46r.13>ayaham.2oe.ohC9.1oe.8ay.oes.ean.9=
<46r.14>ok2caekay.2oeh29.4ohay.1coe.ohae.7ap.17ap.4ohap-
<46r.15>4ohay.2oehae.Aehco89=
<46v.1>jo79,e3c7.9g89279.oj1c89.9kc79.ocj1oe.9f1c9.ko1$9.oWay.9W179.8am-
<46v.2>9kaz.am.ok17(ohae9.8am.4ohc79.okay.ay.oe89.okc89.s,aP.ohc9.ko89.8am-
<46v.3>9k1c9.hco89.1oH79.1okae.ohae279.379.4ohay.ok9.4ok9.2c79.1c79.8ap-
<46v.4>98am.1H9.17ae.oeay.1H79.17o89.kay.1ap.1c79.7am.9.haZ.2Hcf9-
<46v.5>eo8am.2c89.4ohc89.189.ohc79.89hae9.7am.1c89.ohC79.s.ay.az.K9-
<46v.6>kay,aZ,1ay.2c79.oeam.4okc79.3C79.4ohae89.4ohc79.8oz.1o89.L9.p-
<46v.7>81c89.1Ch9.7ap.1c7.e,1c79.1c89.ohC81s9.4ohcc89.1ckc8ay.oy.aiå-
<46v.8>9kC89.2c79.1cH89.1kc89.7aP-
<46v.9>2coe.oy.1c9.oham.7aP.ok9.op-
<46v.10>koe2c9.okc89.1oJco8.ok9.7ap-
<46v.11>8aiy.ae9.17ap.1K9.17ap-
<46v.12>9hay.1c79=
<47r.1>g1aiy.oe9.+cam.2oe.8am.189-
<47r.2>1oh1oe.1oe.1oe89.8aiy.1a8.am-
<47r.3>8oy.1oe.19.1am.Hc9.1oe.8an.oham-
<47r.4>4oh1co.Kc9.1ohan.1oe.8am.h18ae-
<47r.5>8an.oe2c9.1ohoe*=
<47r.6>foey.1c9.so.1oe.#oe.am.%oe.2oe.189.1oeoe-
<47r.7>s1cs9.h1oy.Kam.1oe.1oe.1oe.1oy.l9-
<47r.8>2o.hcc9.19.k1o8.1o9.2o.1k.19f,1ay.kap-
<47r.9>4oho,hoy.1am.ohae.1oe.8am.oh1o,h1oy.s9-
<47r.10>29.ok1o.hcc9.koy.1c9.ok19.k1oe.8an.8ap-
<47r.11>82o.J9.8am.8am9=
<47v.1>g2cok.1coy.1oe2o.1oj19.sae.say9-
<47v.2>82C9.29.J9.ok1c9.8aI89.1oy9.8aI9-
<47v.3>2oe.1ay.okcoe.8oy.ok1oe.1h19.8am-
<47v.4>4okoe.2cc9.hoe.+o.hcc19.4ok9.K9-
<47v.5>82oe9.!Cs.1oy.o89.29.s9.say9-
<47v.6>1o89.1coy.sam.8o1o8.1oe=
<47v.7>j1o8am.8aiy.8K9-
<47v.8>8am.1cokay.1o8ae9.sae-
<47v.9>4ok1C9.1ck9.1oe.1oe.8an-
<47v.10>1ok1o.ek1c9.o.k1o,k19.89.1oe.1o89.8ay-
<47v.11>okC9.1o.189.19.hc9.19h9.819.8am.19-
<47v.12>19.1o.hccs9.19.19.1ch9.1o19.7am-
<47v.13>829.8am.1oeck9.1am.81C9.okae8-
<47v.14>1oe.Ek1c9=
<48r.1>g28am.9g189.oj1c9.H9.8ae.3co8am.2cohcoe.9hCo89.oeam.ogae89-
<48r.2>8am.9kccoe.1co89.hc1o83c9.4okc79.1kam.ok179.kc7an.ohan.H9-
<48r.3>2co89.3c.kcokcc9.okco8am.o79.4okco.e.hc89.8oe.o8ae.4okay.oj1ck9.e89-
<48r.4>koehcoe.7an.okam.9hC89.1ck.9kc79,kc89.4oh79.k389.1ckc79.Kcck9.y-
<48r.5>9kC9.kcoe.ohco89.1coH9.oe2C9.4ocham.oKc9.1oehay.am.Kay.o8-
<48r.6>ae2c9.ehC79.9k1c89.4ohc89.eokae.4okoe.okae.1c8.o.hc9.9hcc9.7ae.79-
<48r.7>koK9.4ohcoe.9kC89.eoehcoe.okoe1cs.ae.oy.9hcco8ap.ohc79.ohap-
<48r.8>ok18an.3oe.okcoe.okcoe9.9hC9.7ap8y-
<48r.9>9hc1c7.ay.oehc9.ohcoap=
<48v.1>g1co819.82c89.f1c89.eos.am.9hccc89.5c9.9j1c89.kC89.179.9jaz,9.1c79k9-
<48v.2>1c9.kc89.ok1o8(.9hcc89.okay.9okc79.K89.ohan.1ck9.1o,oehC9-
<48v.3>ae1c9.hoy.9.hco79.oe,hd9.1o89.1c89.8ae9.ohCoy.am.okay.az.ap-
<48v.4>81c89.kcc889.ok2.ohcc9.k9.okay.ae,179.9kC79.okcc7.9,hc79.p-
<48v.5>ehcc9.4oKc89.kam.2c8.4ohay.okc89.89.7an.koehan.okap-
<48v.6>289.4ohan.ohay.okay.oy.okCs.oe.oy.an.okae.oh,9kay.1c79.ap=
<48v.7>g1c7ay.1c9.9g1c89.okc89.2cu1c89.ae.3c89.okc89.w1co8ae.Rc*-
<48v.8>okco79.1hc9.ohc79.1Kc89.9hc79.oe79.okoe9.1c9.hae9.kohay.okap-
<48v.9>koy.2o89.ohae.ok1c79.1oh9.oe9.eoe89.eoe.ok179.okoe89.9kap.okc79-
<48v.10>koe.1c89.9kc89.9hcoe.179.18oy.1koe.189.9k1c8ae.Kc9.ohAy.ay.ay9-
<48v.11>9hcc8ae.1H9.9hae.9kap.oy.1cc8es.Tax9=
<49r.1>gA2oe.89.2oy.2oe.2k19.2oyg1oy.og1oy.!oy,h19-
<49r.2>4okoy.2o.1ok,19.1o#9.4oj1ay.º.8oy.8am-
<49r.3>83o.81oy.81oy.8am.8oy.1coyam=
<49r.4>h2o.4o,8an.1ok,#9.8o8ay-
<49r.5>2oy.2coy.1c9.kcc9.4okaN-
<49r.6>oe.oy.2Tccs.2cok9.1oe8am-
<49r.7>4o,hcoy.1cc9.4oh19.4oko89-
<49r.8>áok.1oy.19.1,cck.4oesoy-
<49r.9>o9,hd9.1c9.h2c9.1oyom-
<49r.10>2o.y.1om.%oy,2oy29-
<49r.11>1ok1coe.81oe=
<49r.12>go8am.1co.h1o.8am.1K9-
<49r.13>Û8.1oe,9.k1coe.8,am.Ko88-
<49r.14>º.2o4oh9.2oy.2cos.okoe.8am-
<49r.15>o1oe.1oe.1o89.81o8am.8Àm-
<49r.16>º1o.1cc9.81c9.4ok1o89-
<49r.17>oeoe.oe.1c9.1c9.h19.4ok1oe.1osoy9-
<49r.18>2coy.1coe.o8.1o.81d9.4ok1ok19-
<49r.19>81co.y.1cc9.hcoe1c9.1oh1oe.1ohaN-
<49r.20>4ok1o.1o8s.1o.1o29.1s.oym-
<49r.21>o81o.1oy.ck9.2oe=
<49v.1>g.h2oy.2oe.Goh1oe.1r9-
<49v.2>o.4oh19.4oh1o8.2o.H9-
<49v.3>y.1ok19.1K9.K9.ho879-
<49v.4>9.ohco82o.1ok2oe.8ap-
<49v.5>c.2oe.2o8am.4ok1ay-
<49v.6>¦.4ok19.1oh19.1oh9-
<49v.7>h.1ok19.1o8am.8aN-
<49v.8>s.4okds.1co.8.am.8oe-
<49v.9>g.o1oy.2cco8.h2co8e-
<49v.10>o.ºh2o8am.%H9.8ay-
<49v.11>¤.81oe.Koe.8am.1oh9-
<49v.12>9.o1ohcc9.Hc9.8am.8an.1ohAp-
<49v.13>c.4ohcoe.1ohCo89.okoe.h1os.1oe.8am=
<49v.14>¦.f1o1oy.2oe.k1oe.og1co8ae.81s9.1ok19-
<49v.15>s.81o.81oe.1oh1o8am.1oh19.k1oe.oh1ohoe-
<49v.16>g.k1ok1c9.1ohcco8oe.y1C9.ok1o8ay.81o.81o*-
<49v.17>o.2o1o.oam.2co.1ok9=
<49v.18>¤.4ok1o.1coe.1oes.1o.1Kc9.81coe.1ok1o89-
<49v.19>9.1ohco.3o.1coy.1coh1ck.1oy.8am.89.8am.4oh7-
<49v.20>c.oam.19.8am.1oe.1am.h2oy89.1oh19-
<49v.21>¦.4ohcam.1co.1oy.1okC9.h1coe.8an.1o.8azn-
<49v.22>8.1oham.1o.8es.1ayin.7am.1an.89.1ck1o.89-
<49v.23>9.oam.1ch9.X.1o.y,1sccs9.h1oy.soe.1Ko.s-
<49v.24>c.4ok1coe.1,c9.1oy.1ohae9.1oy,8ae.1am8-
<49v.25>h.1oe.1oy.1cs.1hae19.1ohccoh9.1oh.oyaN-
<49v.26>9.9h1ohco.y.1C9.8am=
<50r.1>g2coy.oeWaiy.oew1c79.4ogcC8ay.og1i9.8az.o,e,am.1cu189-
<50r.2>soy.oy2cH9.oHo89.2os.aeoe.89.hay.oh9.8aM.ohax.ay.ohap-
<50r.3>k2oe.hay.2C89.ohco79.4ohc79.1o89.h189.j179.1hAm.o8aQ-
<50r.4>k189.4ohay.1c89.4oh179.4oham.oy.ay.aeoe.hco8am.oey-
<50r.5>soeh19.1H9.4oh179.4oW179.ohay.ay.9.4oh189.hay.ay.ohan-
<50r.6>9han.2coy.oe,h1c79.ohae.4okoy.1ccoy.oehC89.8am.4oh9-
<50r.7>ko7aean.4okae.ham.okam.okae.2c.hay.aym.oh1c79.7aym-
<50r.8>9h9ham.2cchay.ok189.8ay.hay.3c7an.kaij1y.oyoehan-
<50r.9>9k179.h1c79.9hcc9.ham.4ohan.ae8.ae,os,aQ-
<50r.10>soeham.ojaeho,1H9.7ayn.1h9=
<50v.1>k19.8o.e7ay.2ok179.4oh189.oj1c89.4ohoe.2oy.ouay.way7ap-
<50v.2>k1o8,an.occc9.oham.2c89.4ohae9.179.oh9.hco79.1C9.ohan-
<50v.3>jo1c79.4oho79.1cH9.2H9.8aeoe.9hcC9.4ohc79.ohan.ohae-
<50v.4>8ay.4oan.oeam.oes.am.oe.ohC79.oh179.okay.1l9.oy-
<50v.5>919.kaz.1H9.4cham.4o,8am.oe1ch9.1c79.1hc79.ohc798-
<50v.6>8am.hc7az.ohae.1o89.4ohc79.ohay.oh1c9.ohc79.Akay.1h19-
<50v.7>kc8am.o8am.Ay.oham.9hoy.8am.1oh9.4ok179.hc9.7aiyap-
<50v.8>9hay.ohaiy.okAy.4ohc89.9h1oe.hay.1H9.oeham.ohan.4Ä8-
<50v.9>9k2co8.an.3c29.c1c79.h179.okam.oham.oh9-
<50v.10>81c79.Aham.oe189.oeoC89.9hcco8.ay.ay,A8-
<50v.11>e1c9.hay.9h19.h179=
<51r.1>k2oe819.4ok19.oj1cay.(j1c89-
<51r.2>81co8am.Hco89.Ho8(.1o89-
<51r.3>981o89.Hc9.ok9.Hco7ay.4oh9-
<51r.4>8am.Kcs.ohoe.1co89.H9.1cC9-
<51r.5>k1co89.4o8am.Hc9.4oHc9.kam-
<51r.6>91o8am.1oham.(h1A8am.(hae8-
<51r.7>91os,ay.1H9.h1o.4oh19.4okae-
<51r.8>o2oe.o8am.l9.Hco89.4ohc9.ok989-
<51r.9>koe.8am.8aP.41o8ae.8ae.4o79.4ockap-
<51r.10>9h1oe.8Ay.2c9.4ohcoe.h1c9.2oe.ohap-
<51r.11>k1o8am.ojccA89.4ohoe.okco8am.hoe,oka*-
<51r.12>9oCs.HC9.hoe.1Cae.ohcoy.4oHc9.j1o8ae-
<51r.13>oam.Hoe.(hicoe.ok1C9.Jco8am.9hcoe89-
<51r.14>8aIV9.4o8am.haµ8ae.Jo8ae.s.ae.8ap-
<51r.15>4ohoe.1coy.Hae.s.oy.ae89.okAe=
<51v.1>go2o89.4oho8ay.2o8am.4okae.8s1C9.sam89-
<51v.2>82o89.Ho89.4ohoe.89ham.19.4ohc9.8am.K9-
<51v.3>k1o89.K9.1Hc9.4o8.9k1o89.81oe.sam.9kap-
<51v.4>okam.4o8ae.9kae.1co8ay.$.o89.okco.8am.2oho*-
<51v.5>ko8am.9ko79.4ohoe.2o8oe.4oH9.9hoe.okam.8ay.9-
<51v.6>ohoy.Kco89.4oJ9.4ohAe.4okam.ok9hAe.1oe8am-
<51v.7>4okoe.1o8am.4oh1co89.1o.y.1o8.9Koe.s.oe1Ck9-
<51v.8>oehcco89.4ohae.4o,8am.÷oy.øe-
<51v.9>8am.Hoe.3an.h1oeoe-
<51v.10>9hcoe.3co.4oho89.uoe8-
<51v.11>91coh9.2C9.9hC9.1c9-
<51v.12>A1oH9.8am.1o,Hc9-
<51v.13>8am.1coe.1co8an=
<52r.1>k8oh1F9.9Gho.9kaz.2ay.4of98am.9g19.ok1oe.8ay.9k9-
<52r.2>ok9.2oy.9koe89.4oh9.hoe8ae.okds.8aes.okay.8e-
<52r.3>k1ok2c9.4ok9.oh1oe.k1o89.4okap.oh9.9koe89-
<52r.4>e2oj19.4ohA.4ok19.ok9.8ay.ok9.8ap.91Ko8-
<52r.5>oh9.1oy.oh1ae.oh1ay.2oy.koe.9haz.9k18ap-
<52r.6>8am.2c8am.4o8ae.89.1ohap.ok1oy89.oh1oe.8o-
<52r.7>4oh59.4oHop.8aes.2o8aip.k1ap.8o89.9hC9.8ai6.a­-
<52r.8>oy.1C9.8,oy.3c9.hop.s.1C9.81Ap.8am=
<52v.1>g1oy.1Joe.JaM.ok1coy.9koy,hoe.1oJos-
<52v.2>9k1c9.1oe.Ko8aIs.29.hoy.csc.1oy.19.8ap-
<52v.3>ooy.1oy.1o1ay.es.1kCoy.9koe.2coe.okap-
<52v.4>k1oy.Kcoy.Kcoe.1ccoy.1coe.1Hcc9.so89-
<52v.5>9kcc9.Koy.1coy.Jco8ay.89.yax*-
<52v.6>4oko8am.Koy.ok9.h1oe9=
<52v.7>j1coe.!oeom.Koy.am-
<52v.8>ho8am.K9.4ohcc9.s.oe-
<52v.9>8am.Hcoe.1oe.4ohcoe.8am-
<52v.10>9ohC9.4oho89.1oe.soes.am-
<52v.11>8am.%oy.4o8am.Hc9.sae-
<52v.12>4ochay.Hoe.9h1o89.H9-
<52v.13>9hay.ohaM.Hd9.8aIp-
<52v.14>o8ay.1cohoy.HC9=
<53r.1>hA8ap.1oKo89.ok9-
<53r.2>8oe.8an.s1o%c.ok9-
<53r.3>2o,Cs.1ohaN.o89-
<53r.4>9k1o8am.(h9.ok1c9.oko8-
<53r.5>oh2.okoe.U9.Jo8oe.9ho89.4oh1o8.ok1o.4ok.ok9-
<53r.6>9hco8ay.o4oAy.oH.o7oy.1an.4oho8.9h189.1Cs.8ae-
<53r.7>so8ay.okos.4o9.k19.okc9.1os.oho8.9h1o89.4ohcc9-
<53r.8>4ok1oe.8ay.4ok9.1koy.oek2o.ý.9hCo*.o,9,ko,98-
<53r.9>okoe.1oe.Kds.o,s.oyoe.1o8.4ok9=
<53v.1>k2oy,3c9.4o8H9.cîo.oek2c9.8am.4og19-
<53v.2>ohC9.8am.2cchoe.2op.2o.K9.71Ap.8o-
<53v.3>98am.Jop.1oe.8o,H9.Koe.7Ap.ok9-
<53v.4>4ohoe.8aM.4oHoy.oh1oy.8aIo,8an.8-
<53v.5>92C9.Hoe.1Hc9.8am.Kco89.979-
<53v.6>o1oih9.73c9.1oe.9h1co89.1oe7ap-
<53v.7>ko8am.2o8am.4ok,ca,819.4oko8.o8am-
<53v.8>2C9.h+A89.k3co89.2co89.2cck19.ojo8-
<53v.9>o.Kco.79.2o79.4o8ae.Ko89.2cos.2o8am-
<53v.10>91oK9.4o7ae.2o7am-
<53v.11>ok+o.oy.1cay.3co8.1ho8ae-
<53v.12>91C9.h19.oh9.ho89.A8ap-
<53v.13>9Ho8am.okoe89=
<54r.1>go8am.2o8ae.4oj1oe.Uco89.oj1coe.1oJ9-
<54r.2>9ko8am.ok1c9.ok1c9.4o,Ho8ae.soHo89.sAy-
<54r.3>8aZ.Ko89.okoe.oh1o89.oe.s.Ay.9.9k1c9.8ap-
<54r.4>koy.oHoe.%oh19.hoe.1op.y.1c9.KcokAe-
<54r.5>say.%.ohco8an.1ohc9=
<54r.6>hoy.oyc.Hos.3ogAp.1cy.2op.h2coy.%c.4h1oe.8ay-
<54r.7>8oy.s.2cc9.h2co89.+o.oy.1C9.1ck9.soe.8c%.7ap.8ap-
<54r.8>ko2c9.ho,8e.Ho.8ay.2cchae.s.am.ohcap.ck1ae-
<54r.9>o.am.oy.oe.sae.4ohoy.1oy.Hoe.s.s.2o.1oe.8am-
<54r.10>koy.oe.8oe.oy.1oe.1oe.Hoe.ohoe.oh9.9k1oy.oe,hoe89-
<54r.11>8am.ohoy.oy.oe.Hoe.1oy.1oQ.8aQ.oy.2o.1oe.8op-
<54r.12>9oy.2o8ae.o.am.ae.8oe.1och.az,o,e8ap=
<54v.1>g1co8ay.1jae.oeAm.EhÆc9.8ay.4ohC9.Jccan.s.ae-
<54v.2>81can.Jam.s.ay.1coy.4o8am.Kaie89.9j1ae-
<54v.3>9aix.(hay.oh9.1ap.1o79.9hoe8ap.1coe,ap-
<54v.4>8ay.1o,y.1ch9.1oe.oham.1o89.1oe,79-
<54v.5>o8am.9kam.4o8aip.4ohay.19.s.ap-
<54v.6>koe.1coe.2o,K9.4o,8am.h1o89-
<54v.7>8am.2co89.4oLoe.s.am.4ok19-
<54v.8>8amo,8,aP.4oham.9kcae.ohae.op-
<54v.9>98am.4oHc9.4o8ae.9kap.ohae.89-
<54v.10>hoe.Eham.2H9.4ohae.8ae.4oK9-
<54v.11>oam.4oH9.4ohap-
<54v.12>koe.1oe.Koe.s-
<54v.13>91oe.ohae.9Hc9-
<54v.14>kay.Jc9.kap.ae8ap-
<54v.15>oy.ae19.9kae.8oe.1o8oe89-
<54v.16>7am.1oe.oe8am=
<55r.1>go8am.2ch19.4ofaz.ohay.9h.1cjam.4oh179.oy.ayo8-
<55r.2>ohaiy.Ay.am.1o89.9haiy.9.4ohay.ohay.Ae.9hay.oy.ae-
<55r.3>9haIy.1oe.1h9.ohay.1h9.179.4ohay.oham.1H9.s.am-
<55r.4>8am.oy.oyoe.1ay.Ay.ham.oh17.9hax.o8am.17oeom-
<55r.5>9.oy.am.ohae.1oe.h1o9.g1k179.ocham.ohayoy.oehap-
<55r.6>k1o.8am.2o.hc79.hc89.ohoe.179=
<55r.7>k1c8Ay.1coehc89.1o89.h279.4ok189.4Ah179.oehay7ap-
<55r.8>819hc9.1ay.1ch.\Cy.o8aY.\aeods.Jco79.4ohcco.79-
<55r.9>8an.1ch9.7ay.1H9.7ae.4oho.ehC89.7ay.ham.89.hap-
<55r.10>8aiy.ohae.4ohay.Ay.Ayai.o.ay.o8am.ohcc9.8ay,17,oe-
<55r.11>e1oy.1c9.hcc79.89.4ohae.oha&.7ae.279.okae.okae7m-
<55r.12>oan.H9.8e.oM.7am.oham.1ceae.4oham.ohan.y-
<55r.13>e18ae.oH9.7am.okoe.okay.2ay.an=
<55v.1>h1C8189.oc7an.1H9.okoe7am.8o897-
<55v.2>occc8.9kcc9.ohcc79.4oam.ohco79.9hCs,aN-
<55v.3>4ohCc9.os.an.4o,oe.ae.1c79.say.am.oe.hay.ap-
<55v.4>ohay.1H79.1ca79.hcc9uay.ae.91c79.4ohan.o79-
<55v.5>4oham.1am.9han.9haN.o89.6am.1c8(.kaeap-
<55v.6>9ham.8am.9haz.1ch9.8am9=
<55v.7>oh18.9han.2cohc9.oy.an.cs.h189.j1Ae.ay.ae89.7ay9-
<55v.8>kAy.1c79.4oham.ohay.4oe.okay,2oíay.kaeo89.ohay9-
<55v.9>9hah9.4oh19.ohae.1c9.ox.oy.am.oham.9han.Akah9-
<55v.10>oam.oe.s.am.oham.oh9.9kam.okay.(hae.9hay.oe-
<55v.11>9ham.1coay.1cch9.oe79.am.ohae.oek19.oy.9.oy,an-
<55v.12>8am.ay.1ch9.oehC19.se.ay.am.8am.okap=
<56r.1>ok1ae.11s9.ok9.Sc89.19.91oJ9.1oy,19.19-
<56r.2>1oh1c9.1Ae.1oe9.hoy.19.19,hc9.1ok9.2o,ham-
<56r.3>oe1c9.1oh1oe.1c9.hC9.4o.hC9.1ohC9.1ohs9-
<56r.4>4ok.1oy.1oy.1ohoy.1hoy19.ohay.189-
<56r.5>1o,1oy.1o.1o8ae9.8am-
<56r.6>9h1o.89.81c9.hcc9.8am.9-
<56r.7>2o.h1oe.ok1oy.1oh9.8ae-
<56r.8>s1oe.1o9.1oh9.1CHo89=
<56r.9>k1oh9.h1oe.2oe.1ok1c9k1oe-
<56r.10>9k,1oy.ok19.1oh.9k.1c9.y.oh.am-
<56r.11>29,h1cc9.8,am.Koe.1oy.1ohoy-
<56r.12>2.1o.h1c9.4ohoh19-
<56r.13>oh19.1oh1co.h1ae-
<56r.14>s.1oe.1okoe.4ok19-
<56r.15>k1ok1oe.1oe.K9-
<56r.16>4ok19.1o89.Ko,y.1c9.h1Ay*-
<56r.17>1ohcc9.4oh1C9.s1c9.8.am.89-
<56r.18>2o.1oh19.h1oay.soko8aN-
<56r.19>ok1c9.hcoe.8am=
<56v.1>h1cok.2oe.1c9.4ohom.2oy.4ok1coe.1oyoy-
<56v.2>2o82c9.4okd9.4okcc9.8am.4okC9.Kay-
<56v.3>o1c9.1oe.1oe.4ok1c9.8am.1okd9.8ae-
<56v.4>s19.k,1c9.8am.8C9.ko8.8an-
<56v.5>4okds.3o.h1cc9.s,am-
<56v.6>1oh1oe.1oy.Hos=
<56v.7>h1oh19.EW1oe.2oe.1oe.ok198-
<56v.8>9h1oy.1oh19.4oh1o.k1C9.hoe-
<56v.9>2ok1ok.1oh19.h1o.ham.oh9-
<56v.10>oe,h19.h2o.29.9koe.1okoy.989-
<56v.11>1ok1c9.hccoe.1c9.h1oe.k1an-
<56v.12>4oh1c9.KC9.e,hcc9.h,1c9kan-
<56v.13>9hoy.am.1oyoe.2o.2oe.8am-
<56v.14>1oe.1co.h1oe.1oe.1oh9.1okoy-
<56v.15>ok1oe.1oe.1oe.8am.1okam-
<56v.16>s,o,h1oe.1oe.1oe.8am=
<57r.1>joccoHc9.o8an.1coj.2co89.2or9.89.3ccj.3co89.9o8ap-
<57r.2>8AIs.aiy.1ck9.1co.K9.1oH9.1cokc9.2.hCc9.s.o8am.3c9-
<57r.3>49kCo89.1cooh9.4ohco79.2cc9.ohco89.1cEo89.1c1o89.1cohco89-
<57r.4>8ccos.1coK9.1co79.4okcco79.oKo89.ohcco89.1kco89.1co89s-
<57r.5>4oh1o.8cM.1cco8ap=
<57r.6>k2co8ae.oha*.1l9.oh189.8oKo.oj1c9.89.ho8am.ouoyap-
<57r.7>8aIy.2cc89.4ohcc89.1ckc9.okcco*.2chc9.kc79.ohae7*-
<57r.8>kaiy.2189.91c89.H189.oh19.1c79.8ae.4ohc8ap-
<57r.9>o7aiy.%cco.H9.s.ay.ae.8aI89.81cHc9.7am.1c79.Kc79-
<57r.10>4ock1c9.hc79.2c7am.s.1cos.9hcos.(L9.kU9-
<57r.11>82c89.ckcC9.Jc8op=
<57v.label>8azoe=
<57v.outer_ring>^.sae9.sAcos.^s.ay.ohCs.o.8.socu1ccs.e.*.sos.ohc9.7cuo.f.o.yhc7ap.2.ojoe.say.88ae.9k9.s.9.8aZ.okc9.8289.8haes.ok9.j119.a.y.ojam.8ae.hayo89.^y.ohC9.8ayap.4ohay.ohae.ohae.8.o.e.3chae.8981s.o.h.2c,y.sam=
<57v.2nd_ring>o.e.&.y.^.|.h.p.f.Ì.k.x.É.ì.(.È.Ê.o.e.8.y.^.|.h.p.w.Ì.k.y.É.ì.9.E.Ê.o.e.8.y.^.|.h.p.g.Ì.k.y.É.ì.9.E.Ê.oe.8.y.^.|.h.p.g.Ì.k.y.É.ì.9.E.Ê=
<57v.3rd_ring>8am.okc9.ou1c(.+cs.o.8.ohCo8.e.o.ehCoe.8hc7ay.Au.ayos.s.9.1c8am.h.1ck9.|.8Co8ae.ao.k1oy.2.kc7ay.8ae.Ê.8am.am.okae.8ayo.^=
<57v.4th_ring>o.a.e.y.p.am.8.É.E.u.s.9.e.h.|.e.y.ìay.o.y.9.k.e.s.8.9.8.ay.kco7ay.oko7ae.3ch9.okCo89.|.s.e=
<57v.5th_ring>okay8ae9.oko8aya*.ojayaz6e9.oeh18ae=
<57v.center>ashae89.ayaeayay.ohcie9.oUoy.ohc´y=
<58r.1>Woy.1oeu9.2ou19.okoy,ae,19.1of1oe.2oe9.okae9.8ae,p-
<58r.2>82o7ae.oy.H9.oe1cay.1ay.kae.9kae.9kay.oe1okae-
<58r.3>9hc1o8.8ae,ae,8ap.9kap.1ok9.ok19.okae9.2ok9.s-
<58r.4>82oy.1oeay.am.5aeop.2ae9.7ae19.okcop.7ae.2oeaeaQ-
<58r.5>4oy.81aiy.ap.okay.okax.1ay.ay.ae.1ay.ay.ay9.9kaeaN.1ap-
<58r.6>koy1c9.okam.1ay9.okcoy9.okae.7ae1oy.9hC9.1oekap-
<58r.7>sam.1oehC9.8ae.2op.2oekcoe.9kaeo89.okc9.1coe9.o.k19-
<58r.8>koeC2ae.oeCap.8aeoy.19.okco819.9kco19.okc9,hae,79.aeap-
<58r.9>2oeam.1C9.9kco8am.4o,ay.am.ay,ay9.2cc9.8am.c.aeap-
<58r.10>kae.ay.ap.2ay.1cj1c9.okay.ae,89.okae.1cap.4oham.okc.s9-
<58r.11>4oJo89.4ohaeap.1aiyae.4o,ckam.okae,ae.8aeoy.oyax-
<58r.12>2oay.ay.1oe8ae.okae1ae.8ae.1oe79.ohae9s.aiyae89.%ay-
<58r.13>9kay.2ccay.1coe89.9hcoe.1cae.1co89.1ae.1am.oe.oe9-
<58r.14>2ayap.ohaz.1cham.(k1ae9.8ae.1ae.9hae.ohaeae.oe9.1ae-
<58r.15>8aZ.2ae.4ojaq.1oeae9.7(.2c89=
<58r.16>k9g1c9.ay.az.9ka29.4ok9.3c9.g189.82ae9.g98ae9.1oh9.oj9-
<58r.17>92oe29.4okoe9.8am.9hae.7ae19.4oh9.6ae.9k1o79.s.oeay.ae9-
<58r.18>8ayay.2oe.1oeyae9.1oeam.o7am.1ae9.8aeay.am.ohae.okae-
<58r.19>ko8ae.4okc9.1ae9.8ae.4ohae79.okay9.ohaeae.5Cs.1ae.o1ae9-
<58r.20>92coH9.oed9.oeccsc9.Aeam.oehcae.7ae79.okaeay.ay.ayo8aip-
<58r.21>k1cos.91coy.5can.ohc9.4okaie9.8am.19.1oehoy.oehcoe.ok9-
<58r.22>81oe9.9kay.1oe.8ae.4oaZ.1aeoeh9.osae.1okap.1ae.oesC*-
<58r.23>2oe.oecc79.1okay.ohcae.+co79.4ohae,1ay.okae.1o,h9.say-
<58r.24>kaQcm.okccos.ohcae.ay.okaeoy.1cochay.1ch9.okaWay-
<58r.25>oay.1cchc9.okccoae9.okay.aehay.oy.ae7ay=
<58r.26>h2ay.2oh9.oj1Cay.oua&an.og5coeam.og97am.go8aZ-
<58r.27>9kcoy.ok9.1aekay.ay.5dk19.kae.ae.1cay.1cay.1o.y.ay.ap-
<58r.28>92caehaiY.o8aeae9.8aeae.1(.s.aiy.5ohay.oeae79.ohaeo79-
<58r.29>o6aeay.1coy.say.aeoe.8ae9.1cop.1oy.ay.ae7ap.1ae.1cae.s.o&9-
<58r.30>9koy.ay.aeop.4ohaeoy.189.8az.1o79.1coe.ohoe19.okae79-
<58r.31>o8+1oe.kam.ohae.oy.1oe.oechay.okay,1oe.1oe.ha*.4ohae-
<58r.32>o4okae9.4oham.1kae79.4oh9.7ay.ae.1oe,kae9.4ohae79-
<58r.33>s1oL9.7aeoes.4ohaeos.1coy.ochco89.4ohae9.1ohay.79-
<58r.34>9s,2coe.1ohc9.8aeo,e.2ohaeoe.4ohae,9.hae89.(kaijop-
<58r.35>8koy.2coe.4ohoy.2ay,ae.Hoe.2oe.ay.am.%coKap-
<58r.36>sham.3ohae.1oH9.4oh9.1K9.(hC29.2ochay-
<58r.37>ojoehcoy.oe,1oU9.Goe.19hae79.1oeoes.1ham.oeu1ap-
<58r.38>s,92cos.ohae9.1cos.okc9.(hay.es.am.oham.(koe,hae-
<58r.39>8k2oe.79kae.ohay.oeoe.3coe.4ovc9.4ohae9.Taeoe.7aeAp-
<58r.40>9boed9.ay,az,ae9.g1o89.k2ae(.aeoes.9hae,9.hay.ayap-
<58r.41>81oe.1ohae.s,am.8ae.ohaes.ae1c9=
<58v.1>koe.2oh19.Ajam.ojam.1ouae9.9gaY.9jae.ojae.ojae7am-
<58v.2>8az.ay.5cam.kaz.9.4okaeo&9.s,am.ohco89.4okaz.ay.aeoy.oyh9-
<58v.3>ko8ae.4okan.2oHcc9.4ohcoe.ohc9.4ohae,1ae.7ae9.ay.aip-
<58v.4>oy.am.ohaz.9.7az.ae.4ohae.4o,ham.4ohae9.ohay.oehae9.ohae-
<58v.5>faZ.AuaYay.4okam.5oe9.4okam.94ohae9.ohae.4ohae9.ohae9-
<58v.6>4ohaz.ay.ae9.5oy.8am.1oe9.8ae.9ham.oyc­.f1c9.ohae9.oh9-
<58v.7>9.7am.4ohC9.4ohay.e1c89.4ohaeoy.2coes.okcoy.am.1ch9-
<58v.8>kam.Hc9.8ae89.4ohaiy.aeay.9kae.am.okam.9ham.9hae9.7ap-
<58v.9>saeae.4oeam.1oHc9.k1oe9.4oham.4o,hamos.oy1C9.oeae9-
<58v.10>9haz.2c9.hc9.Koe9.4okaeo*.4ohaes.4oham.ohae.ohae89.oy9-
<58v.11>k1oe.3oe.koy.4ohaz.ox.(,9ham.8oy9.ohaZ.1o8am.okaes-
<58v.12>oyd9.1Chc9.1cae.4ohc9.1c7ae.79.koeaz.og1c9.goae9.F9-
<58v.13>4oCay.aehcan.9kae.1os.aeoy.ohae.1K9.kae.ë9.hay-
<58v.14>2Ay.az.aeos.1oe.oCay.+o.4okae.1oe.kae,ay.kay.ayojaQ-
<58v.15>4ok.om.ohae.ay,ae.s.az.4oae.kae1os.ohae.1o.9kap.7ap-
<58v.16>9ham.4ohaiy.Ahae9.4ohae.1ae9.1coHc9.oeae9.kae7aY.ae-
<58v.17>7am.Aeae.8ae.4ohZ.okae.1o8oe.4ohcae.1coe.1os.ohCap-
<58v.18>kam.1ae.2cae.4oH9.8ay.am.oHc9.4ohC9.4oam.ayae-
<58v.19>ohan.1ohae.2coe79.4ohoy.oehap.1coe.8ay.1ohC9.ohae19-
<58v.20>koean.ay.9hcan.4ohC9.okae.1oe.ohae.ay.1ck9.1haeay.oe-
<58v.21>oean.oe,aeo,y.o8am.4ckais.okae.4ohae.8az.Anc9.okap-
<58v.22>ohay.2C9.2chcae9=
<58v.23>g129.5coekc9.2ojae1c89.2coehcae.4ohay.ae7am.4ohaeay.7ae-
<58v.24>4ohae.8am.4ohae.1ap.4ohae1cAe.ohoy,az.an.ay.aes.ohap.7ae9-
<58v.25>4okan.ohcoy.2C9.4ohcoe.ohcoe9.4ohae9.4ohaz.oy.kay.9hae-
<58v.26>9hae9.4ohae.oe.ae.4ohcos.ohae.ay.oho.s.ae.2chay.4ohaz.aeap-
<58v.27>4ohay.s.am.ae,9.4oh1c89.4ochae9.o8am.4ohay.1oy.aeamop-
<58v.28>91coH9.ohc9.ohae.okae9.ohae89.ohcoy.3cc9=
<58v.29>goeae.hCo.oeCHc9.7aeaY.9hCo89.1oay.hay.9faz.aeap-
<58v.30>8am.3coV9.9hc9.2ch9.4ohae.4ohC9.okan.Ahay.oe.7ap-
<58v.31>k1coy.1oy.hay.ohae.4ohcc9.4ohae.2oe.4ohan.ay.ockae1*-
<58v.32>g5C9.4ck9.4ohay.4ohc9.h9.9hay.1cae.okae.hoe.oe,1c89-
<58v.33>4oais.1oe,ay.1c9=
<58v.34>koe.2co.hco.ay.4ou1cae.7ay.aJc9.oj1ae.2oH9.okae9-
<58v.35>8am.okan.okan.1c9.ohC9.4ohCos.oeay.%co.8ae9.8ae91s-
<58v.36>k1co89.ohcoy.oH9.4ohae.ohae.2ohc9.4ohcc9.7aeay-
<58v.37>oehC9.ohay.ay.1oh9.okaz.okoe.1ohc9.1Ch9.8aeay-
<58v.38>9hCo89.4ohay.4oh9.hC9.4ohAe.ohae.ohoy.1ch9.s979-
<58v.39>o2Ay.4ohan.ohap.2cay.1cy.sayoes=
<65r.1>okaip.8ap.aeap=
<65v.1>G9.u1cU9.89.81cjan.2ck9.4oj9.uoe.1j89-
<65v.2>8am.2Ch.e.o89.9kco.4ojt.az.1cokcc9.8aeap-
<65v.3>9kae.1cok.2h9.9.sas.1co89=
<65v.4>koC89.okoy.3c89.9kcc9.2co89.4ohS8.9f1c9-
<65v.5>82c89.ohco89.4oh8.2H9.1oh9.1ohco89.ohc9.89-
<65v.6>(o.(k1c9.2lJ9.9h1c89.1c89.2cÿ89=
<66r.labels_down_left_side>yay9.saes.4oY.7ay9.9hcoe.sae9.saeu.way9.4okct9.9haeA.8oe9.sam.4ohae.4oesa.yayae=
<66r.glyph_column>9.o.s.+.9.8.o.w.¥.|.az.8.3.9.u.w.9.o.8.y.w.E.Ë.Ç.k.o.Ê.e.y.k.o.\.j.8=
<66r.1>g8am.okcc89.og1c89.19j.1cu19.2879.9j1cs.1oej18.ohc7aes-
<66r.2>saiy.%chc9.4ohcc8ay.ohae.ohc69.4ohcc79.4ohae.ohc79.4oh58-
<66r.3>9h2c89.1o79.K89.4ohccs.1cco.oh1o.79.1chC9.1c79.1H9-
<66r.4>289.4okc8A.189.1c89.4okc8ae.1Ucoy.9hC89.8ay.4okc9.hoe.ay-
<66r.5>4ohCo89.4ohco89.4ohco8(.4ohay.2ch9.4ohCo,89.ohc89.ho8ay,9-
<66r.6>9hCo89.1ochC9.ohco8(.1chco89.4ohC9.89h9.1Ko.yokam-
<66r.7>82coe.oham.2co8am=
<66r.8>koJcc9.8oe.h1o89.4ohco89.4oh29.4ojam.7az.9ho8ay.oh98-
<66r.9>82oe8aZ.8aeh9.3h9.4oh9.2ohaiy.1ok9.8ay.oh19.289.9hoe-
<66r.10>4o.1ch9.2K9.8aeae,2c89.1ckay.2co8.!ohaZ.1l9.8ay8-
<66r.11>2oy.2co8ae.2oe89.4oh1c89.4ou19.4ok9.1c8aZ.1ccs.hay79-
<66r.12>4oh1c9.4ohaIy.1ch9.8ae9.8am.8ae,2c89.1c89.ehay.oe.ohc79-
<66r.13>oe.1cch9.8aZ.1h9.a\oy.ahay.Õ.9.8am=
<66r.14>g1ou.2oefos7am.4okay.okaeoy.f1c89y.1c89.8ay.o8az.ouayap-
<66r.15>8ae1dh9.2coe.8azo89.1ch19.2c8.9kc3o.e.eoy.%coy.1cAe-
<66r.16>8oy.2c89.ohay.2c8(.h1co79.1\ay.6ae9.f18ay.1coy,ae9.s9-
<66r.17>2oy.2Hco89.8ae,2c89.4ohoy.ae.2cs=
<66r.18>g2co89.Foe.2ouoe.ohco89.4ohoe,89.9kayo89.2c89.2c79.7az-
<66r.19>saz.oe.8am.&am.7ae.8oe.1co89.8az,ae9.8azae.8oeay,+9,8oy-
<66r.20>ko3co.4ohae89.oh9.oe.h1Ch9.4oh9.8ay9.ohCs.oe9=
<66r.21>ko8d9.hco89.18(.hco89.+c89.2chCu9.189.2coe.2oe.hc79.7ae9-
<66r.22>yaZ.1coe.hae.2co8(.1Kc79.7ae.2oe.4ohco89.1o89.hc1o79-
<66r.23>s2c89.okC69.9hCo89.2coK9.oee8.e2c79.1ohC9.1chc9.1c9-
<66r.24>92Co8.4okCo8.4okoe.4oh9.1Hc79.2c9.81coe.1ch9.1co,8oy-
<66r.25>98am.2c79.ok1c89.okco1c9.koe1c89.e2co89.4oh9,8am.oka*-
<66r.26>k1co.2coy.okco89.ej1Cs.oe.ay.aehc9.okc9.ek2oe9.2cK9.y,oe-
<66r.27>8am.2coe.4oKc89.4ohc79.e1c9.4ohae9.3K9.4okae.ok179-
<66r.28>4ohc9.ay.oehcoe.4ohae.1coh9.9h189.1o89.2co89.4oh9.e89-
<66r.29>8oy.Am.3ccoe.e2c89.e1c89.1C89.+choe.8aeoe.eo7am-
<66r.30>3coe.okC9.e8am.ohae1c79.g1c79.ho89.4ok1c89.Fc79-
<66r.31>8am.2c9.4okcoe9.yam.2cc89.2K9.ehcoe.4ohoe.8hay-
<66r.32>e1c(.ehcc79.1ck9.2chae9.2Uay=
<66r.text_bottom>ok1co.8am.1k9.9hCs1c*=
<66v.1>ohco8ou.àco,7.91ooj9.oj1c7ae.8oy2ccu9.9ko89.8ae8cap-
<66v.2>kco8ae.k1c89.82c9.oh+c89.ohcc79.71Ch9.7ae89.4okae.s9-
<66v.3>9hcos.s.oy.2cch9.ohc179.oh18ae.7ay.okae.1o89.1ch9-
<66v.4>2ohc29.8am.1cos.1ch9.8oe.1H9.7ae.ho8ae.1chAe.8ae-
<66v.5>28(.2c7cuap.4ohc89.1ohae.8ae=
<66v.6>k1o8.3co89.2Hc8.1os.1oy.2co.hco89.1cjay.2cojap-
<66v.7>4ohcos.2co89.1chcos.1o79.hoko89.4ok189.1H8.9k179-
<66v.8>81chC89.1co89.4ohcc89.4ohoe.hcc89.1ch9.1ck9.ho89=
<66v.9>go89.2co89.1ja&ay.2C9.f18e9.1cosccsc9.h19.4ou1ae-
<66v.10>82Ae,hcc79.4oh.9.s.oha,m.8oe.hae8am.okae.8ohae.ohcc*-
<66v.11>9kcco7.am.2chco8.s.am.9houay.okam.okay.1c89.has$-
<66v.12>4chay.ohc79.1ch9.8ae.1chae.1H9.hae.hae.8ay.1,hcco89-
<66v.13>98Cs.2c9.8am.8aehae.9hc8am.2c8ay.oh189.ok9=
<67r1.1>kcco8am.2c9.cjazo89.osam.9kCoc9.2c9.cjam.o,am-
<67r1.2>8aIs.ohco89.4ochccc¨.say.ockco89.okcc9.hcc9.hco.hcco8ae-
<67r1.3>91co.s.AiP.1cos.am.ohcsoc.ay.ap.2ccs.8aeam.7ap-
<67r1.4>1co8am.achcc9.s.ay.az.s,o,ay.1cc9.7aiy.Kc9=
<67r1.outer_ring>so,aiyoe.589.1ohco89.9hC8ae.oe.okco8am.1oHc89.ok.1kcoham.1okC79.okoy.cg19.1g1y.ay.2ds.7C89.sockC8.oè19.s.o.Chcok.9.1okcoh9.1oH9.ohCs.soy.am.8ayap.s17cs.17ay.7ay.7Cs189.8ay.7ay.ay.okay7ay.9hayos=
<67r1.2nd_ring>8az.ae.1coe.8ae.ocham.soe.8am.1kCs.saiN¦.9hcos.e.19.oko8am.1ckc79.okay.7az.ay.1c8ay.ohcc79.okio8am.9.1s9.1ckC9.ok.8oe,ae.1coy.ohcoy.oM.1cch9.ay9.ohco,hc8s.o2c9.51c9.1oe.8aZ.8an.1o.8ay.ae79=
<67r1.3rd_ring>ay1co.y.4oihC9.okCos.1coHc9.okco1c89.ohc17ay.8ay.ayae.ohcosay.sokc9.8az.9kC9.okcos.okcCs.okco.okcct9.3cohC9.okco8ae.1ohcc8.say.an9.oko,hcc8as.7cCk9.ohC9.kco8am.1ch19.8aiy.1jayap=
<67r1.center>8aeay9.ohC9.say.ohcoe.sae.9hCo89.+cosap.o9ko8aZ.okC9.8ay.sosaZ.9has.ay9.sccaos.okoh9.kae89=
<67r2.red_outer_ring>9hCs.9h1os.9h19s.ayap.9hc1o.oesCs989.sc9.2s.ohay.2ch19.s9hos.9hco79.oh19.?1c9.9h19s.1h18ay.9hay.9hae9.eh29h19.ohay.1h9.19W1y.19=
<67r2.2nd_ring_1>ko8am.8an.89.os1ocy.am.1oCA.sae.8a7an=
<67r2.2nd_ring_2>og8ccoe.s.an.ae89.soC9.8om.oe69.8oe1so89=
<67r2.2nd_ring_3>o8aM.okoS.ochan.9.ok1c9.soyaZ89.4of1(.7am.8ae=
<67r2.2nd_ring_4>981os.an.ay.ap9.1oU9.sayae.san.ap.Ay.ohae=
<67r2.2nd_ring_5>ogoy1(.saesan.so8ay.ofoy.aY.98ap=
<67r2.2nd_ring_6>9kcooy.9ko.9hoy.ohcoy.am.ap.ohan.ap=
<67r2.2nd_ring_7>9ko89.sam.o1oe.oeoe.oj1oe79=
<67r2.2nd_ring_8>8Ayay.o8ay.ais.aeAm.8ohaN.ocay.o8ae.8uay.ocoe8aN=
<67r2.2nd_ring_9>2oe.7m.ohoe.9koy.8am.oy.9koam=
<67r2.2nd_ring_10>okoe8os.oKoec.soy.1c7Am.89.9kcos.om.A*=
<67r2.2nd_ring_11>9kocoj1c9.1cho89.so2o.1os.oH9.8am.am.os(y*=
<67r2.2nd_ring_12>ou989.2co89.am.91co79cs.o8aM.9chccs.oyae9.9fan=
<67r2.3rd_ring>oho7ay.4okocay.81o7ay.9sae8ae.9ko8ae.koe7am.okay89.1o8ae*.9k1o8e9.oK9s.9kohay.okoeoy=
<67r2.center_ring>s.az.socoy.JC9.oko7as.ocj1o8.s.aL9.osay.oyaN=
<67r2.1>8ay.ae8am.98am.4ho9.98am.4ouaz.9jaiy.9hoam.98oe9.9kae1os.oe9.ok?=
<67r2.2>y2c9.s9.2Cs.4c9hC9.9h1c9.9h1c9.4ohco19.oam.ohAeay.oe?=
<67r2.3>92c9.4ohCo89.1cos.oCos.4oH9.1os.am.ohCo89.4okoam.o8an.ay.an.?=
<67v2.label_upper_left>ok189=
<67v2.label_upper_right>okayaxan=
<67v2.label_lower_right>oh1os,ap=
<67v2.outer_ring_north_1>koe.oy.an.ap.okoe9.say.*-
<67v2.outer_ring_north_2>8Am.kAc8am.ay.ohoy=
<67v2.outer_ring_east_1>ohcc9.hco9.saeae-
<67v2.outer_ring_east_2>9hayaeap.oeaea8c.o8ap=
<67v2.outer_ring_south_1>koae.8aP.sAhay.8ap-
<67v2.outer_ring_south_2>soeaz.Fc9.soeae.8ae9=
<67v2.outer_ring_east_1>ohcoe.1oe.ay.ohae8ap-
<67v2.outer_ring_east_2>hoam.ojae.oe.ouaeam.oay=
<67v2.sun_top_left>ohd9.ock179=
<67v2.moon_bottom_left>ohay.aeck.oehaN=
<67v2.sun_bottom_right>oay.9hae9.1ay=
<67v2.moon_top_right>ocoeaeS.aisay=
<67v2.radial_east>oh982o*.oCuoae9=
<67v2.radial_south>o.1chais.ohoeai*=
<67v2.radial_west>4ohoam.or9=
<67v2.radial_north>81ccoy.o1cjaean=
<67v2.center_1>soam.8aeap-
<67v2.center_2>say9.ohoyaN=
<67v1.outer_ring>8apapp.8azhae.ohae.ay9.8ay.c1haeae.ohoeae79.81S9h19.9hco8ay.81coshoe.oHosap.ho1ay89.o1o8ayc.oesam9=
<67v1.center_1>g1o8aZ.ok1.ochccA89=
<67v1.center_2>81ccos.4ohdo89.1cs.oe1cc*=
<67v1.center_3>9hcco.1co.7am.9g1c*.ok9=
<67v1.center_4>og1cc9.1to.1cc9.1c8ae9=
<67v1.center_5>9hd9.4ohC(.1ohcca,s=
<67v1.center_6>o2C9.hCo89.1C8aes=
<67v1.center_7>ouay.2c9.4oh1coy.8aM=
<67v1.center_8>ods.okc19.o,hC9=
<67v1.center_9>ohcco8am.san.8azae=
<67v1.center_10>oh2cco89.oy.ayae=
<67v1.center_11>oeay.ayoh9=
<67v1.center_12>ohoyhcoe.oy.3cc(.8ay9=
<67v1.center_13>ohc1c9.1co89.1ch9=
<67v1.center_14>okc1o8,oy.o,8EcC9=
<67v1.center_15>1oHc(.1coH9=
<67v1.center_16>9h1c9.hcco,19.7az.ochc9=
<67v1.center_17>hcc1c9.19.hoe89=
<68r1.1>2oh19.1kcc9.1okcc9.Joe.1coy.oj1ccoe.okAy.1oKd9.oh1oae-
<68r1.2>ko1so.ok1e.4ohCc89.1cc9.1cckC9.9kco79.1goy.1cokoy1c9.1o8-
<68r1.3>9h,oy,2c9.4o1C9.1ohae.ohcc9.boy.EHcAy.8ayap-
<68r1.4>81ot.oham=
<68r1.sun>9h9.cay9.1h19hoe9=
<68r1.labels_1>Aho7ae9.o81cK9=
<68r1.labels_2>ok1io89.ohoae9.1oU9.oKc9.9k1o89=
<68r1.labels_3>ok+c9.ok989.ohcAy.GoK9.ok9h1s=
<68r1.labels_4>ok9s.oeoy.oH9.ou1coy.ok18o.okoe=
<68r1.labels_5>okoy.omay.ohoe89.9h189.koCo819=
<68r1.labels_6>oJ9=
<68r1.labels_7>ohCo8ae.oh2oy.oy,8am.oko1c79=
<68r1.labels_8>8oe1c79=
<68r1.moon>oh9.oh179.ohay89.kcay.oe*9=
<68r2.1>k+Coy.1oy,2cae,8ay.oj1c9.oCK9.2coe.8ohc19.ok1coe9-
<68r2.2>819.9hcc19.819h9.ohcco8a.y1co8ae.1ohcc9.1coy.oyaQ-
<68r2.3>k1cos.ok1oh9.oh1oe.ohoe.2Coy.1o819.4oh18ay-
<68r2.4>1oy.1cs9.oyC8.4oCH9.4oHcoe.4ohcoe.1coae.71oeae-
<68r2.5>W1coc9.1co89.san.9hco89.19h19=
<68r2.moon>ohco.ohay.oho.ohoQ9.ohais9.4ohooe.91co.4o¦oe=
<68r2.labels_1>okoe119=
<68r2.labels_2>1coyoe.o8am.o1oy9=
<68r2.labels_3>28ay.81oe.ko8ayaIe9.oe1cSc9=
<68r2.labels_4>oh1oy.okcooe.A9819.oh1co89=
<68r2.labels_5>1oeay.81coe89.okdAy=
<68r2.labels_6>okoCo.of1co89.ok1co8ay.o8aiy,1oe=
<68r2.labels_7>ojoJoy.oko3oe.1o8ay.219=
<68r2.labels_8>ohdcoy=
<68r2.sun>ohc9.ohoam.ohoe.oh9.oCco.y.chc9.ohCoe.1co.A.?oI?=
<68r3.outer_ring>1o8ae.2co89.1oe,ae.okco,81c8.ohc89.4ohC9.1oh9.8oe.8aed*.ohcCam.o7cc8.okcc89.1cokC9.o21c9.1ohoe.1co89.1c69.okco8am.ok1o8ae.soe.1coy.okco.?okC9.ockco89.oj1co89.81c89.8am.okCo89.8ay1C89.okcco89.4o1cKip.81cco.ohco8e9.8o.es.os1am.1coHc819=
<68r3.pieslice_1>61oe7a9.8oay9.oae1coe=
<68r3.pieslice_2>oh1o89.8ayaee.ok98*.oK98=
<68r3.pieslice_3>ohoe19.1G9.179,9h9=
<68r3.pieslice_4>ohos.okoy9=
<68r3.radial_1>g1o89.4oh19.82oe.8Ùo,k7oe7e=
<68r3.radial_2>81oh19.Þ9.ohc9.okcos.ohoe59=
<68r3.radial_3>4ohoe.181oe.4okC9.1hc19.oW189=
<68r3.radial_4>819h19.8aZ.1oh.oH9,8ay=
<68r3.radial_5>ko1c89.1oJ9.4oh189.7oe.ohae8=
<68r3.radial_6>koCs.9hco,2c.4ohoe,1c9.4oh189=
<68r3.radial_7>81c9.4ohC9.81cc9.8aZ.ok1ae=
<68r3.radial_8>W1ok9.okcc9.8am.81Co89.okC9=
<68r3.center>ok1o89.1oh19.ohoe.1cae.8ay.1o.hcoe.8oeam.ohcoe.oe9=
<68v3.1>k1c89.1cj19.8aI89.2oe.h1coe9.1okcoe.2oe,s.1c9.2o8am.1ck2c89.ok2o.4ooko,sd9-
<68v3.2>s5c9.h1coe.2cc9.4ck9.2C9.ok1oe.1ae,2C9.7am.2co89.4ohoe.aZ.1ob.1cok9.ok9-
<68v3.3>2o.1ohay.sÎ.1oy.1ch9.8am.8ay,aM.9kc9.koe.1,dk1oe.tap-
<68v3.4>81C9.4oHc9.1989=
<68v3.outer_ring>oh9.okae.ccs.1ok9.1c7as.ok189.s.ay.ocham.okcoe.8ay.1co.8az.4occoham.ok1c9.8ae.1ch9.9hcs.4ohc*.s.oe.o9.9hcoccs.9k9.89.79.1o89.okoe,oe,Cs.ok9.7ay.4okC9.okc9.1c9.ho8ay.8ay.2co89.3Cs.8am.okccoae9.okCosoe.oe.ohoe.oetc9.koe.1coe.ohC9.1och1C9.oh19.4oh129.81oe.12ch=
<68v3.spiral_1>91Co.hc9.4ohae.ohcc*=
<68v3.spiral_2>4ohco79.ohC9.1ch19.1H9.ohaeo89.1c89=
<68v3.spiral_3>2ochc19.2ch9.ohoe1c9.ohoe7op=
<68v3.spiral_4>ohcoe.1co89.4oohC9.o1ch9.1o89.oh179.oho.ohos=
<68v3.spiral_5>N.ae.18aie.s1choe.ohco7(=
<68v3.spiral_6>o1coe.4oC9.hco89.1coh9.oh19.1o79.79.okca­=
<68v3.spiral_7>98aIe.oe.1ch.oh198=
<68v3.spiral_8>o1c9.1ch19.6hd*.1Chc9.k1chc1c9.saZ=
<68v3.inner_ring>ohos9.oh19.ohoe.1ochc9.ohcod9.oe.9hoY.okaz.oy.oyoe.oyhd9.oehCoe9.9hccoe=
<68v3.t_map_1>oko7ae-
<68v3.t_map_2>oj1oe8*-
<68v3.t_map_3>boay.9hcoe.7ayoe.8ae9.yoeam.l9.oechcc9.89.9hcoe.KCj19.7ay=
<68v2.1>kcco89.2Kc9.j2co89.2oK9.9hco89.289.2ok.9k19-
<68v2.2>81am.2c9.71cc89.4ohC9.2chC9.8ae.89.2Ckc9.8ae89-
<68v2.3>4ocC9.2chC9.2hC9.s.ae,1c9.K9.2kco89.4okcco79.8ap-
<68v2.4>ohC9.2co9.hcoe.91Ck9.ohco89.2c9.4ohc9.1oe.1cko89-
<68v2.5>s1cos.2chc9.ohc9.1o79.ohcos.1co.sae,ay.o,ae16*=
<68v2.outer_ring>ohco8am.9hcco89.2t79.29,ohcc9.8ae1cs.ohAy.1ch9.okCs.okc9.79.ohc1o9.9kco89.1ckc79.1c8a79.1CKC9.ok9189.okC9.Jcco89.okc9.1hc9.8am.1c9.8aZ.okcc9s.say.oHcc9.8oy19.oh19.4ohC19.7ae.19.1ohd9.sAy9=
<68v2.pieslice_1>okco9s.Ayayae9=
<68v2.pieslice_2>ok189.1ikae=
<68v2.pieslice_3>9hdjoe.9j19=
<68v2.pieslice_4>oko$c9.say9=
<68v2.radial_1>soKs.1ck9=
<68v2.radial_2>9kco89.1ckc9=
<68v2.radial_3>ok1os.aeap19=
<68v2.radial_4>o8az.189.am=
<68v2.radial_5>81c7ae.8am=
<68v2.radial_6>1okC9.8ay9=
<68v2.radial_7>okc9.7aeay=
<68v2.radial_8>93csas.ay.29=
<68v1.outer_ring>3cs.oe,hcc9.!c9.1kC9.2Ce9.2cs.9C7.2ohcoees.Cs.aZ.oe.1o,am.9hC9hC9.2is.1okc9.9,hC9.5cT.am.ohc9kcc9.Ko89.1csAh1okco89.1oH9.okoe.ohco89.2cos.1hoy19.89.89.2ck9.okC9.6az.1okc79.1c9.6ae.8am.8ohcc9=
<68v1.2nd_ring>1cay,s.okC9.7an.891cH9.okCos.okcoe.ohcos.ohcco89.3o.9kco8.okCoe.ohCos.oy.1os.oy.oç.am.1oe.9hC9.2co.s.1cochcc9.1co8aZ.1Ch1c9.1hco89.ok19.kCos.tc.1co,ch9.okc9.8oeC*.y.ae9.okcokc9.okc1s.ojan=
<68v1.radial.1>8azcg1ck9.89=
<68v1.radial.2>saiy.ayo(yay=
<68v1.radial.3>okCos.aya89=
<68v1.radial.4>ohc18ayae=
<68v1.radial.5>okoe.1cs.okae9=
<68v1.radial.6>ohC9.1ch.1chc9s=
<68v1.radial.7>7ay.2cs.2ohc9=
<68v1.radial.8>okco8an.tap=
<69r.1>k1ccos.2c9.ojam.1c9.3c9.4ohcc9,289.oe.ok.okae.say-
<69r.2>8am.2c9.oham.2hc19.%cc9.kc9.19.K9.okoe.1ap-
<69r.3>2cos,am.–ay.1ockc9.ohae.19.9hay.9k1c9.1cokap-
<69r.4>91co,y,am.91c9.okam.oh1oy.9k9.1hae.2oe=
<69r.outside_ring>9kcos.1ocg.okaha.ay.o8aiy.1kae9.oko.8ay.ay1oe.ohC(.1c9,89.81o1ay.ay.9kae.az.ae.2(.1kaz(.9k.ockcay.9kc9.1oeap.8az.ay.9kcc9.179.ohaz.os.az.19,kos.ae9.1ckay.aYae9.8az.aeo79.8ae,8am.okoeap.9k1co89koy=
<69r.radial_1>ohccoK9.ohay.ay=
<69r.radial_2>1c9.ay.Ko,y,ay9=
<69r.radial_3>saz.1chc9.Tazap=
<69r.radial_4>ohCo.8ae.ohay.ay=
<69r.radial_5>soe.aZ.ohc9kap=
<69r.radial_6>ohcos.ay.ae7=
<69r.radial_7>8o1Co.ho89.sax=
<69r.radial_8>81ohc9.2h1o89,ae=
<69r.radial_9>1oy.ae.9e1A.yae=
<69r.radial_10>saiy.ae.oho89.okc79=
<69r.radial_11>oho89.1co89.say=
<69r.radial_12>1ohco8.ohC9=
<69r.radial_13>8ho19.Ko89.89=
<69r.radial_14>1o719.1okae=
<69r.radial_15>ohco.2o.4okap=
<69r.radial_16>ohco7ay.okco89=
<69r.radial_17>9hCos.ae,8aiy.7ay=
<69r.radial_18>9hC9.8ae.oh9=
<69r.radial_19>8oe9.8ae.8ay.19h9=
<69r.radial_20>oh1oe.4ohoe.8ae9=
<69r.radial_21>9hc1o89.okay=
<69r.radial_22>8ay9.8ay.aeoe9=
<69r.2nd_ring>oh9Csc.8aIhc9.occs.1coy.9kC9.okccco8ay.1o.ohCos.aeam=
<69r.center>8.o.e.s.c8.9=
<69v.outer_ring>7aiy.1c9h9.okCp9.say.ay.19hay.ohaiy.2.ay.1cko&9.ohCos.okc9.okohd9.ohCo89.ohcc9.8oZ.9kCo.9.1c9.okc9.ohc79.1s89.ohco8.9.89.1o.am.ohay.ohay.1oe.1ccs.9ko.o7az.ok9.okcco.8ay.o.c9.hco89.81oy.1ay=
<69v.2nd_ring>9ha9.1Ae.9hay.8,ae,9ha89.cohCoy.1co9.1oe9.9hccae.1cos.oayap.oH9.219.am9.8aIae.1co89.1cae.9chc9.1cay.979.9hc9.19.89.1oe.9hay.oe9.9hCo79.1c9.8ae.o89.aiy19.1oh9.91c9.1c9=
<69v.3rd_ring>8o,az.okae8ae.8az».189.okoay.ay,»,19.4okcoy.1o.4okaz.18A.okccae.1coy.ay.az.okco89.9k97a.819.okoe9.ohco7ae.okco.Ayay.1ckccscCy.8az.1c9.oWo79.8ae.okcc9.okC9=
<69v.radial_1>o1o9h=
<69v.radial_2>ohco.89=
<69v.radial_3>ohC9.say=
<69v.radial_4>oay.ae9s=
<69v.radial_5>oh1c9s=
<69v.radial_6>ohco89=
<69v.radial_7>oho819=
<69v.radial_8>ohcA8=
<69v.radial_9>ohc9.7=
<69v.radial_10>ohC9.89=
<69v.radial_11>ok19=
<69v.radial_12>say979=
<69v.radial_13>9hco89=
<69v.radial_14>ohoeay=
<69v.radial_15>saZ=
<69v.radial_16>sayae=
<69v.radial_17>ohco8=
<69v.radial_18>9hc989=
<69v.radial_19>okcoe=
<69v.radial_20>ohC9s=
<69v.radial_21>ohco8=
<69v.radial_22>ohcoe=
<69v.radial_23>oko79=
<69v.radial_24>oho89=
<69v.radial_25>9ko79=
<69v.radial_26>occs9=
<69v.radial_27>9kay9=
<69v.radial_28>9hC9=
<70r1.top>oooooooooeay.saya=
<70r1.1st_ring>oh1o89.okcos.ohcs.ohcAs.ca.oh1oe.s,az,o89.o.1oj1coj19.1oe,az.3ch19.1okco89.ohC2s.og1co89.okoe.1oh9.1o89.1okc9.2cae,ay.9hco89.okC9.1c7am.1okay.soe9.okco89.1ochccos.aeaz,89.ohae.ohC9.8as,9.okay2co8=
<70r1.2nd_ring>ohcoe.1oe9.9h,9.oh1c79.1hae.of1oN.4ohae.ojoeam.ohcos.ok9.8ae.1ochC9,8ae.1co,ae.okCoh9.1ck9.1o8aeay.ohae.1cay.ae9.okcos.ay.os.ae.ohoeaz.89.okco8ay.19.okco89.ko1A89.oh1o89.9kay.9koy9=
<70r1.radials>ojay.9h19.ok1o.8ay.9h9.9k1cos.ae9.9f1co8e9.oh19,8ae,79.9kco89.sap.71ae.7aP.okaz,oyoe79.9,saih19.8ap=
<70r1.3rd_ring>k5c9.oe.okC9.1c8.ay.okcos.1coy.ae,ae.okay.ay9.okco81c9.hco89.okco,s,ae.ohd7=
<70r1.center>9joeoe.oko89.ohco89.9hcae.ohos7.1o7ae=
<70r2.outside_ring>sae.az.ap.2c69.1ohae.1oä9.2ohC9.1oh9.1oe.89.ohCae.okC79.7Qy.8aiy.am.ohCs.ohccay.ay.aechC9.ay,hap.okc½8aes9.1chcoay.1ohc9.8ay.81coh9.okai.7oK9.7az.ok1ck1as.ohcay.ohcco.eae.h1p.ohay.ay.7ay=
<70r2.2nd_ring>okay.ay.1c8ae.oay.ae.ae8am.9hcccc8aZ.2co.e,8ay.1ae.9hccs.aZ.8e,1cc9.shCo.8.okcco7ay.am.ayae.8aZ.2cc89e.2co7am.1oay.1Ae.1okcoe9.1o.okC9.1okc9.1och9.1c79.1okcos.ap.okco8ay.ol=
<70r2.3rd_ring>o1cs.az.1ctc.KC9.2cco8(.2oj1A.9kco89.9Wae89.AkCo,s,am.2c9.5cc.fayay.aip.1cokccA7ae.2o.1ock1ae,89.8ae.aZ,1cs.okcs.ay.8aeoe.1kap.ojaZ.1ohco.okC89.okcco.ohoe.1okae.okoe.ae.7e=
<70r2.4th_ring>oko9.ay.ayo81c79.1coJC9.okCos.Cs.1coe.2d9.ohcc7ae9.1ccochc9.9ha8Î.okcc9.s.ae.s.aiy.okco79.okco89.8ay.aZ.o89.1Co,s,1c9.8am.oko,Cscoy.aiy.1c89.oho.8ay.ae.5o.1okoe.8ae,89=
<70r2.center_ring>ok1s9.oe,+9.okco.sae.oe.hC9.okcoe.1oh9.ok1oâ9=
<70r2.1>ok1c9.2coe.hc9.%cj.ae.x.ay.1e9.2ckcae.ayap-
<70r2.2>8az.1C9.sccokc9.739.8ap.11ck.ae.9hcQ9-
<70r2.3>9hCo.(.s.aescc9.K9.2chc9.4ohae.aZ.okco*-
<70r2.4>8am.ohC9.2oam.lc9.okae.229.kae.8ap-
<70r2.5>kae.1cco*.7ae.1K9.4ckae.88e,ay.1ae.7ae-
<70r2.6>9kay.ay.s.9oe.ae.aeoCs.9kaZ.okae.8ae-
<70r2.7>8am.8am.3c.kae.4ohae.1oe,l9,79-
<70r2.8>9kas.aeae.8ae,ap.8ae.Koe.ogayap-
<70r2.9>892oe.2oe.2oe.2oL9.8aeae9-
<70r2.10>Aohae.1oe.h2o8,9.koe.1cc9.Ahae-
<70r2.11>am.1okae.4ohae.1oe.1okaes-
<70r2.12>4ohae.2hae.8ae.29.4ohae.179-
<70r2.13>4okae.1c,9,hc9.ohc19.189.1ap-
<70r2.14>oham.1Kc9.s.oy.ay9=
<70v2.outer_ring>oh1co.7ay.okc9.9hC9.k19.ok3co.okcokc9.2c9.2cH.oj1coe7az.8aòC9.sae.oW9.1okC9.1ockC79.okcokcok2o.9kcos.aean.1co7ae9.Ho.am.1oehae.1ohcay.okco89.1oeam.okdo,ae.Ae.2Coy.ohc9.1oe.89.okccs.1o.s.oe,ay.okoam.okCo89.sos.ko7am.1ohan.okaeae.ok1Ap=
<70v2.2nd_ring>ok9.oh9.o79.ok9.ay.ohae9.oko7(.okae7.okae8ay.oho79.og9sap.1l9.okae9.okae.ayay.okae79.ohcoe,9.oh989.ohccs.okaeae*.ohaT9.okay=
<70v2.3rd_ring>8aiy.21c9.8am.1aeae9.okco89.1okoe.1c79.okcokc9.okdoy.ay.aeo79.7aZ.okcc7ay.okcc9.kcc9.8ae,ae.1coekc9.okC89.2CkC9.2.ohccoe.ahccos.2c9.9hCiy.ay,ay,aeos.8aii­ap,89.okay.ap.ayae.oka?.1c8am.okC9=
<70v2.4th_ring>okaeay.okaeap.8oeayap.ohayap.okcosae.saeoes.ohae8ae.9hoeam.akay.ap.okaxae=
<70v2.5th_ring>okAe.8ae9.okco,ae.7ae,aie,89.okam.ay.okC9.2ae.o,4okCae.ay.ae.okam.ae.kco8am.okcco,Kc9.okccos.okcos.am.8?ip=
<70v2.center>okoeae=
<70v1.outer_ring>okco8am.9hco79.okco79.3co.8am.okcc89.1ckae1y.Qay.2okcco,89.ohCo,8ae.1co79.oh1okds.okcco89.1cohco.okam.Ýcs.ko.ay.ae9.8ae9.2cae.8aeaeo89.okco2c9.ohoh2co.2ohc9.bam.okoy.o19.t,az.1co89.1cc9.okco,19.8aZ.1K9.7eae=
<70v1.2nd_ring>ohaeae.okae9.oae1c*.ok1o8aes.ohoe29.okÝ289.okAe.9g2ayae.okae19.kay.ap.79.og1c9.tae.okahaPaN=
<70v1.3rd_ring>8am.ohc9.oko8ae.1cohcco.ohco7ae.2oe.oeam.sam.2co.4ohCoe.okcc9hc9.1chcae.okco,s,am.1chc(.ohcoeoe.1ccs.okcc9.ogokc9.8ae,ae,t.okc1co.8ae=
<70v1.4th_ring>ohoe9.okaeam.okco.aeoet.ayae9.okcocc9.okae.ohcae,ay.okcay.aya989=
<71r.outer_ring>oehcco89.oho89.ohccc79.oh9.cc9.ohco8ay.ohcoh9.okco79.oko.okoe.okcc9,ay.9ho.oay.am.ochd9.ohcohcohco79.ohco7ay.19.s.am.okohcoay.os.ay.ae.okoe.ae.2H9.okdo7ay.okco79.okoe,am.2oH9.sae,ae,ae8.1Cohcco.1och9.1oe9=
<71r.2nd_ring>okcos.ayay.ohe7ap.okcoae79.okcoeay.ohcoae9.okaech9.ojaeTay.1cay9.okcohc9.say9.okaeae9=
<71r.3rd_ring>okco89.okcos.ol9.okccs1c9.e3cokc9.ohaeo79.2s.5c9.okcc9.okc1ay.1chae.oho89.d89.okoco7ae.1ohoe.eh1oe.8am.ohÒs.9hCs.ae.ohC9.okc9.okco,2ae9.o=
<71r.4th_ring>okoe189.okoeoayap.okCoe.okoe18.okae.8ay=
<71r.center_ring>okccoe.okae.1s.1ay.1ch9.1ck29.ohcco89.okcc9.1chciN.ohcoe=
<71v.outer_ring>o2co.gay,ay.okcco7,am.Ýc.akcc9.8am.okcohcc9.7ae.ae.okC9.kcc9.89.ok19.hC9.2cco.o1c9.?1c9.ok1co8ae.5Caeo79.1coe.okay.ohap.okco8ay.1g19.Ejay.ae.am.okco,5ay.ohco8ae9.okC9.kd9.oWcc9.hcoy.oy.ayoe.1coes.ohaihae9=
<71v.2nd_ring>1ay.oyop.1uae9.ohoeay.ok1o79.aeJ9.okam.ohayam.okay.ay,ae9.ogaeay.ap.7aN.ojaeoy.ay=
<71v.3rd_ring>1ae.okccos.ae.+ck9.ohAeay.ay.ohco.8ay.ok9.oko.ham.1c9.kce.okay.1kos.1coy.2cj1oe.okAy.2co.2oj1o.ay.ae9.ohco.1C9.ohae.ae.2e89.okae9.ohoe.2ccoy=
<71v.4th_ring>ofaEfop.okaeo89.okaeam.okay.2Ay.2oe279=
<71v.center_ring>oham.oh1oy.8ay.okcc9.hae.ohcc9.ohcosay.okam.1hccae.ohae.1ccham=
<72r1.outer_ring>ohco.8ay.ay,a8ae.7ay.ohccos.am.okcc9.o.ham.okcco,Kc(.1eoe.1coe.oe1cay.ae.okC9.1c8ae.okcc79.ohco7ae9.1oe.1ohcoe.1coeh9.ohaZ.ohcc79.2coekc9.1co,y.am.(8ae.oho1c9.2o.ohae5c9.5oe.1ae,am.1chcoe.hoe.okos.ay.am.okap.okap.1okap.sae=
<72r1.2nd_ring>o1oe.2ayap.o2o8a89.18aZ8an9.oAm,ay,ay9.oWaeap.9kae279.1Ay.aecu.okayae89.okam.okan.okaecf.9s.anap=
<72r1.3rd_ring>okco7ay.9kc9.okc9.2ckc9.1oh2oy.ohaeae.okam.+coeam.okam.1ckc9.1coeoy.okco,kcco79.okay.1oham.oham.ae.aeo.1C79.okcoy,ay.1ch9.1ohae.okay.ae,o4ohay=
<72r1.4th_ring>ofayaeax.ok1o29.ok18ae.ohC9.ay9.okan9=
<72r1.center_ring>ohccs.ae,am.ohcoy.1oe.o.o.kcos.am.1ae.okam.ok1oy.1H9.ohccoes.ayoe9=
<72r2.top>oj18ap9.oheaz89.ohay.ap.ohaz9.ohcaeay=
<72r2.outer_ring>4ohco7ae.sam.okaiy.okccs.okcos.am.ohco.8am.oh19.1,co,hco,8ae,1oe.ohcoe.oe?l9.okcc9hcc9.kc9.ohaeam.ohae1ae.1c9.ae.o.hC9.8am.okay.ae.1okam.okd9.4odo.¼.Hae.1cham.okam.19.7,y.am.ae.9.2o.1cham.ohc8ae=
<72r2.2nd_ring>oh98.okoeap.okay,ae89.ohaeay.ohae.ohae9.ohae.ohC9.ay9.okccay9.okaz,69.ohaiy1ap.ohcae9.okaycy.ohae9.oyay9=
<72r2.3rd_ring>okcc9.kc9.kco,7ae.1ohae9.oe.1coe.??am.okco,7am.2ohae.okc9.okam.okae9.8ae.ohae9.8ae179.5ckcC9.ohae.5c9.4okcco89.2coK9.1okae.1Cs.okoccs.am=
<72r2.4th_ring>ohay,1ap.okae.saeae.ohap.okae%9.ohae89.1Asay.okap.aiNae9=
<72r2.center_ring>okoay.aiy.aeo(.oham.okccs.1s.11s.ay.ae9.hae9.7aY.okd9.oham.oeam.³9=
<72r3.outer_ring>ohcc9.1chc9.okco.(hcc9.1c8am.ohCoe.1ccoy.1oKay.ay.okco89.okC79.ohcoeam.okC9.ohayay.?am.2coe.ae.aeaM.ohcos.oeam.ohoy.o.hco8ay.ohC.s,ay.am.1chaH9.1ohCs.okC89.1cWay.ohay,1ae9.1cs.os.om.ohd9.1C9.1cs.okco89.1cae,79.2oK9.1okC9.2coe9.1coe.2C9.1oyan=
<72r3.2nd_ring>9haeaz,oe.oehaeam.oeaes9.oy,am,ap.os,ay2do.oko,¤am.ogoM,on,ae,acs.9gam.aeae9.okC9,8am.occo8am.of2oe89.ogoC9.oham=
<72r3.3rd_ring>oko1c89.okc9.o.WC9.2C79.okco8ay.9hcoeae.9,aiy.okcos.1co,e,am.9hccAe9.okam.2caY.oan.oyae9.hoae.2cohcoy.okco89.ochcs.okccs.1kcos.8okcc9.sosoy.okcoe.2oe.1C*.ohco79.5coe.2c9.2c9s9.2okC9.1coy.9ockcc9.ohccoe.19.ohcco.9hoe9=
<72r3.4th_ring>oeam.oeaä9.oef2coyae.Ayaehap.9kaiyae.odsam.oy9.o1c9.f989.ofay.o.Ccsae9.9haiyam.eiyae.ohaeaY.osay9=
<72r3.5th_ring>okcc9.ayay9.Ccs,1cQ,2ccs.og1oeaeam.okCoy.ap.2cae.okaij19.okCcs,ay,ap.oeam.okc8ay.oeoe.1ok9.okcoe.2c%79.1c79.1c79.89.!cs.cc89.2coe.%9,Hoe=
<72r3.6th_ring>9koay.2ay.oKo.Ayae.oeckae.ogaeae.9uay9.osaZae=
<72r3.center_ring>ohcco,89.okcos.am.hoe9.ohcos.am.oeam.oyam.oKcoe.aye=
<72v3.outer_ring>1oCs.ok1s.okc8ay.okco8(.okco8ae.okcos.okcohco8.?hco79.2cohC9.2½89.2c89hcae.cHo89s.ohoe,Coeay.ohcc9.2c89.okc9.2o.2oe.kco89.ohoe2c9.9hCec9.9.ohc189.oeam.2ohC79.1oe.1ocj1c9.kC9.k½89.1cs.ohc1c79.okc1oe.1coy.1C9.7am.o9kCc8ay.????.2cK9.ok91C79.okCoe9.1ohoy9=
<72v3.2nd_ring>ohae9.ohae79.ohcoeo*.o2o*.oyd9.9hap.ohc9.ok1co89.oh9C29.opuam.ahoe9.okoe9.ofaeaes.2CoT.ocf19.8am.1cgo.okcc9.8cc9e.1caej9.ohCoe=
<72v3.3rd_ring>okokC?.s.1eam.kCoy.ok19.ohCo89.1cohc9.ohcochoe.okcos.am.9ae.Cc89.ohcos.ae929.ohC9.ohd9.ohC7ae9.1oeaz9.ohc89.1cS9.ohccoe.1c9.okc9.ae89.a89.7ce.ohccoeoh9.ok9.am.1Cs.okcc9.ohcay.??=
<72v3.4th_ring>ohoe9.9k9.1oeC9.oh9.1Kc9.eae9.occ69.o8az,aN.ohay9.oCs,am.okccsc8.ojae.okae9=
<72v3.center_ring>ohcs,1y.ay.1hccoe.ohcoeam.1oeae.9hCo,8ay,ay.oecco.89.2c89.soeay.ae89.okcoy.1coy=
<72v2.outer_ring>okos1s.ok9.okcos.ok9.1okc9.819.1oj19.okA,1ae.Kcoe,2c9.k1oes.1oyam.1chaJ9.okccos.ae9.ohcc89.1coH9.1oH?.ae9.1c.??.ohcae.ohc79.2cos.ohccoy.1cc9.ohC9.kC9.1d9.ohcoeoe.2Coch9.ochCo,y,am.oeae.haz.ohoesam=
<72v2.2nd_ring>ojam,ay.1oe89.occ7c9.occo,7am.ohcoyap.azoip.o5S9.ohcoy9.1cochc9.1coec9.5coch9.okco8ay.oj189s8.okcco7.9kco8.ohco89.ohcoe79.9hccoy=
<72v2.3rd_ring>okCs,o79.okc9.okCos.2cok9.9kC*.81sam.%oe.ohds.aiy.ap.%c9.4ohco8ae.okcokc9.okcoe89.okcae1c89.1okae,ae.ohae,1coe.s,ay,am.1coha?9.saz89.okoe.1chay.aekcoe.Aekay.ay=
<72v2.4th_ring>ohcoyay.oham.oHoe.oC89.ogae*.ohccop.oehay.occ8ae9.1cos9.oj1C9.9kcc89.oyam=
<72v2.center_ring>okam.ok2c79.1ohC89.okcs,ae,ae,ay.1ckoean.2co8ae9.5cohc9.ohcae9.say9=
<72v1.outer_ring>ohoeae.9cC9.ok1ck9.okcos.aeay.okay.aiy.1gae9.okco89.oW1csae.okcay.ae2c9.oeCae9.51kc9.okcos.aeae.8aes.ae1oe.9koeam.97am.1okay.9kae.oko.2ok9.okc9.oW1c89e9.28ay9.s,ay.okc89.okAyaY.%c89.oj2c9kc9.ojazae9.1o5989.okaz.1C79.okaeam.1cck9=
<72v1.2nd_ring>ohAe.9kae9.occcos.okcou9.1cocg9.9hC79.occok9.oK9.okcoe9.ohcoe9.ods.ocu29.oCs.ohCoe9.o8ae.amo8.o8a89.okco8.(kco8.oWcco79=
<72v1.3rd_ring>okay.ay.okoe,ko.gay.okcoe,am.ojas,ae.ok3c89.ofaeay.ae289.1gay,am.ohae9.ohay.9ae9.oj1coeu9.ogay.1cochc9.okoe,ojam.2ae89.1cj19.okc9.kcay=
<72v1.4th_ring>ohcAe.oCoe9.oh979.ohcc9.om9.oC9.ohc79.9gaip.ohaeaz.oCo89=
<72v1.center_ring>okaeae.8aeae.9hcoes.okco,s,am.9okoap.okC9.sam.okCosap=
<73r.top>okae9.1oH9.ohc79.9kCo79=
<73r.outer_ring>9hc9,7ap.okcos.aeay.ae1ch(.9goe1C9.sae1c7ae.1cj1c9.8ayae9.okcos,az,ay.okcos8ae.1okC9.tokcccs.ae2c9.1cs.ae.1cS.1cae9.8cIm.1okcc(.1ckC9.1ckdos,am.1ck1o89.1c8ay.ay.1ckC9.okcos.ay.azaeoy.2ckC.9kC9.1co79=
<73r.2nd_ring>ohcos.okc9.okae9.ohco89.okC89e.9hC79.ohcc9.ohcc79.9hCoy9.okccos9.2chae.okcc79*.okc7ae.189.7ae2c9.ojam=
<73r.3rd_ring>okcc9.6ay.ae.ojam.oeaeam.y.aiyap.1oj1c89.18ay.Ayap.okoyds.AekC9.ohccs.okay,1c9.okcas.1oy.ogay1c9.8am.4o1C9.s.1C9.7ae.1Cs9=
<73r.4th_ring>ohcos.okay9.ohCo79.o9kC89.oh9.1cu9.okae.5ch.ay.Way=
<73r.center_ring>osam.1c8an.okC9.1c8ae9.ohcEcs.1cj1Cs,ae9.okco7ae=
<73v.top>ohae.okco79.okco89.1co89=
<73v.outer_ring>okoay.9hco89.oWo8cc9.4oj1c9.ojam.4okC89.8j9.okc79.5c89.4ohco89.1coy,ae.ohc8ae.okco89.2c89.okcsaeo8,az,19.9hCsae9.9.hcoe9,89s.oj1c9.79.koe9.1faiW19.9kc7ay.c19.4ohC9.ok9.9kcc79.1oe,89.4ohaeam.9Waig9.Ayay9=
<73v.2nd_ring>ohco79.2coe.o7ccs.c1s9.(hcoy.ouaes.9hco89.okco79.9jaZ.9fam,9.ou,1Cs(.oyam9.9hcco89.ohcos.9hCay.4ohcoe9=
<73v.3rd_ring>okcokos.ae59.okcoean.1ohC8ap.oko79.4ok9,2c79.169.k1oe.okco69.1c9kc9.1ok9.okc9,79.ohc1oe9.okc9.1o7am.1c9.ohC79.sae9.ay.8ae9=
<73v.4th_ring>okc79.1c7.ok9.Ayan.ohae.9hc9.9hcc9.ohco7.9hc9.Ajae=
<73v.center_ring>okc71oy.aeay.oeh1o.oko,eap.o.hccs.1ay9.9kae9.aeae9.okayap=
<75r.1>h1c89hay9.ohC9.4ohay.29h1c79.4okay.3c79-
<75r.2>8an.2c9.e9.s5coe.4oe1c89.1c89hay.1chcc89.yoy-
<75r.3>4ohan.1ae.oy1c9.4c9.han.2cch9.ekan.oehay.oy-
<75r.4>8aK9.eha*o.9hC9.e5c9.hae.89.2c9.oy.5c9.4ohC8(-
<75r.5>2c9hay.1c9.Hc9.y.an.oe.oe.2C89.4ohC9.4oh9-
<75r.6>g1c9,hCoy.oeh9.6ay.ohc9.4ohan.1K9.4ohC89.4oh9-
<75r.7>g1c89.4oh579.9kan.1c79.4ohay.19.eoe.1c79.4oh9-
<75r.8>soy.1c9.4ohay89.72cH9.4ohan.1H9.e2c79.ohcc89-
<75r.9>4oh189.1K9.eo.4ohc89.4ohaN.2cH9.4ohay.oe,1c89.sae-
<75r.10>82oy.4okay.189.2c9.4ohan.1H9.89.okc9,kc89.e1c89-
<75r.11>4ohC89.4ohan.oe9.4ohC89.89.4ohae.ohay.2c89.8ay.1chap-
<75r.12>s2cH9.4ohae.oe9.2c9.y.oe.1C9.2c9.79.oe.2c89.4oh9-
<75r.13>g1c89.hC89.4ohc89.4ohc89.4ohc89.4ohc79.4ohan.oe2c89-
<75r.14>saz.ae,hC29.4ohan.89.oe2c89.4ohan.1H9.4ohan.okay.ae9-
<75r.15>san.4ohan.4oehCoe9.sam.1c89.soe.oy.2c89.oh189.4oh9-
<75r.16>82c89.4ohay.3cc89.e,1.2ohan.19.oh5c89.4ohan.1c89-
<75r.17>g1c8ay.2cj19.e2c7ay9.8ae.3ae.29.hoe.5c79.4ohap-
<75r.18>soe.2co89.4oe.2c89.4oe.okan.1ay.sAy.oe9-
<75r.19>4oh5c79.4oe,5c9.4oh9.2c9.Vc9.4ohan.ay-
<75r.20>y9.3c9.4oy.1c9.e1c9.eo.98an.2c9.4ohcm-
<75r.21>o4ohan.1c9.4Hs9.oy.92coy.oe.eoy.ap-
<75r.22>o8ay.3c9.4ohan.1c89.oy,Öc9.hay.1c79.yay-
<75r.23>g1c9,h2c9.4ohC9.4ohae.s2c9.4oe.1c89.4ohap-
<75r.24>4ohan.oe,hC9.4oehay9.san.1cK9.eoy.oe-
<75r.25>san.2H9.4ohC89.29.89.4ohC89.e1c79.yap-
<75r.26>8an.oe.2coe.8an.oe.4oe9.8ay.a&9=
<75r.27>g8ae2oy.3koe.4ok9.g3ay.2c89.ohae79.8ay.okay.okc79.89.boe-
<75r.28>k1c89.g1c89.4ohC9.soe.oe,8az.2cK9.4oe.e.2C79.4ohC89.eoe1c89-
<75r.29>8an.1hae.89.eo.eham.oe.ohC89.4oe.7an.oe1c9.4ohC89.1c89.4okaN-
<75r.30>4o.8an.1Ch9.4ohc9.4ohan.1ch9.4ohae.7an.1c89.ohaeoe.5c89.ohay.oeop-
<75r.31>82c89.4ohc9.1H9.4ohay.3c89.1c9.4ohc7.4ohc8(.8ae,79=
<75r.32>goe29.8ae.3c89.4ohan.8ay.1t89.2c89.4ohay.2c79,e89-
<75r.33>4ohC9.e,2c89.4oe.1c8(.4ohan.1Kc69.ekc89.8ayop-
<75r.34>s.oehc79.ohae.8ay.ok9.ohay.okay.oe.han.oehc89-
<75r.35>4ohan.2Ck9.4ohan.8ay.8ay.5c89.4ohan.oe89-
<75r.36>soe.hcc89.4ohC79.4oho9.ohay.okay.8ay.8ay.89-
<75r.37>4ohc79.89.3Ck9.4ohc79.4ohC79.4ohc189.eoe-
<75r.38>4ohcc79.4ohC79.4ohc89.4ohc89.4ohcc79.e89-
<75r.39>92c89.4ohC89.4ohcc89.oehC89.okc9.hoe89-
<75r.40>8ay.2c89.4ohan.5c79.8ae.hC89.y,2c89-
<75r.41>sohC79.4ohC79.okC89.4oh9.89,hC89.t9-
<75r.42>82c89.4ohc89.4ohC89.4okC9.4okC79.8Ay-
<75r.43>93c89.1chay.oe89.4ohan.1hay.okay.oe89-
<75r.44>81c89.san.ohc79.4ohc79.okc79.ohoe89.okay.okap.oeam.1.8ay.89-
<75r.45>s2c89.2H9.4ohc9.ohc89.sAyoe.ok9.okc89.4okc79.okc89.oham-
<75r.46>4ohc9.4ohc89.2coe.4ohc89.8an.2c89.A,koe.1c79.oeay=
<75r.center_text>sae.ohC79.8ae9.91c9.toet.8ayo.91k9.sano.tae89.8an9=
<75v.label_text_1>oh29.8ohae.8ae89.8aehay.8e9.ok9.8ay9.8ae89.bhae.oeh19-
<75v.label_text_2>sayae.8ayoe.8ae,28.4ohae.oy9.e19.8ae.4okc8.9hc79.okoe9=
<75v.right_side>s.e.e.o.y.s=
<75v.1>g1c8ay.oj1c89.4ohc89.oj1c89.4oj89.8an.1ckas.1r9.4okap-
<75v.2>soy.5ch9.4ohan.ohae.8ae.oe.1c89.8am.1H9.ehay.1H9.bop-
<75v.3>8e.3H9.han.oe1c9.4ohan.8ae9.y8.8e,2c89.4okcc89.Kc89.eoe9-
<75v.4>4oh189.4ohae.7ae.oe.1ck9.e189.5c8(.1c8.okc89.4okc89.okay-
<75v.5>4ohc,c8.1c89,h9.ohc79.e1c69.8ay.o&9.81c89.8ay.oe1o89.okc79.4oh(-
<75v.6>4ohc8,9.b2c9.4oe.1c(.oe.1c9.hC8.soe.hc9.89,hc89.4ohAe.8ay.oe9-
<75v.7>o1can.1C8(.4ohae.8an.3cck9.4oh9.s.3c89.kc79.okc79.kc79.kayae-
<75v.8>4oe.5cH9.4ohc79.4ohc89.4ohae9.soy.1c89.4oh9.oe,2k9.4oh989-
<75v.9>sae.oe.oean.oehc9.oe.5c8.4ohae9.4ohay.1c89.4ohan.k9.e279,4o-
<75v.10>o81c89.4oe389.3oh589.4ohan.oy.3c89.4oeoe,hC89.4ohaeop-
<75v.11>sae.2c8.9han.4ohan.2cH9.e8.sam.H9.e3c89=
<75v.12>koe2coy.4ohae.8ay.oehc8.oyoe.h1c9.ohan.oe1c9.ohay.2ch9.8c89.hc79-
<75v.13>4o,4ohC9.oehan.4oe.2C89.4ohcoy.5cc89.4ohae.oy.1c9.4ohay.oe.am-
<75v.14>8e2c79.4ohan.8ae.4oe.4oe.oe.2C79.1cc9.7Ae.oe.2C9.4ohan.oeoe-
<75v.15>sAe.2c79.4ohan.3c(.4on.oe.2c(.oe.2c(.4oh9.4oe.1cc(.1e.Ay.%coeo-
<75v.16>oe.5cc(.4oe5c9.4ohan.oham.1ay,oy=
<75v.17>gohan.ohC89.Ay.1cs9.s,oe,5c9.4ohC(.4okc89.oehc89.1c9,kae.89.4oe-
<75v.18>oe,2Cs.Ae.2cH9.4ohan.oe.1c89.4oe.1c89.4oe,hC9.4oe1c79.1cae9-
<75v.19>9,2c9.4ohay.oe,1c89.4oy.om.ohcc89.4ohC8.4ohC9.4ohC9.okc9.4oh9.89-
<75v.20>91c9.4okan.5cH9.4ohc89.4ohc89.e5cH9.4ohan.8ae.koe.oe1c69-
<75v.21>4ohan.oe2cc9.4ohan.8ay.oe.2c89.4ohc89.4ohC89.4okay.oe%c89.oe89-
<75v.22>4ohcay.1c89.2H9.8oe.91cc79.sano.oe.1C89.4ohax.okax.8ae.8am-
<75v.23>joy.5c9.ohan.1c89.4oe,2coe.oe1c79=
<75v.24>hoehc89.4ohc89.4oh9.ej189.4ok189.eoe-
<75v.25>oh2c9.4oehC9.e189.s,om.oe.okC89-
<75v.26>9hcc19.4ohC8(.8am.oe.oe5C9.4oe9-
<75v.27>okcc9.4oe.1c9.4ohc9.oe,89.oe9e9-
<75v.28>s.3c9.4oe.89.4ohay.2c9.e79-
<75v.29>4ohae.8an.8an.o¸oh9.8am-
<75v.30>ohAe.5C89.4okC89.4ohcc9.e9-
<75v.31>9hcc89.4ohan.okan.2ck9-
<75v.32>oKc9.2c89.okoe.1Hc9.e89-
<75v.33>ohc2c9.oehc79.oehc79.4oe.1c9-
<75v.34>4ohc9.oe,1c89.okc9.oyoe=
<75v.pond_text_1>okae.ojae.ohcc9.eoe.oeoe-
<75v.pond_text_2>9kc89=
<75v.pond_text_3>okc89-
<75v.pond_text_4>okC9-
<75v.pond_text_5>4okc89-
<75v.pond_text_6>ohc8(.4ch9.kc8ay.oe9-
<75v.pond_text_7>soe1c89.soehc89-
<75v.pond_text_8>4ohC89.4ohoe.oehoe=
<76r.left_text>s.8.4.s.o.e.h.y.$=
<76r.1>jok1ohoy.1F89.og289.4oeg.1J9.1J89.og2c9.4oj39.og189.san.as9-
<76r.2>83c89.4ok8,89,ay.Kay.1cj.8an.ohan.4ohcoy.2c89.4oe.an.2caes.4ohcc9-
<76r.3>92c9.4ohC9.4ohc9.4ohC8.ohc89.2h9.4okc89.okc89.2oe.4ok9.oe.1c79.am9-
<76r.4>4ohc89.4ohcc(.oy.ay.oy.1hAyoe.okc9.4ohc89.ehc89.189.4oh179.4ohae.18ap-
<76r.5>soe1c89.4ohcc89.4oj1c89.4ohCo.soe.2c89.4ohc89.2cc9.ohccs.ae.ae.1c8an.8ay-
<76r.6>4oam.1cs.ohcc8ae.4ohc7.4ohC(.2c89.1c9.ehC8(.Ahc9.8ay.am.1chan.Ae89-
<76r.7>+c8.ae.5cÿ9.san.1Jc89.an.oehC9.ehay.an.okC9.ehan.1c89.7ay.8ae9-
<76r.8>4okc82c89.4oyan.okC89.1c89.oe,189.y.aM.1chan.8an.1H9.sae.ok9-
<76r.9>soe2c89.4ooe.4KC8.289.4A.oe.kC9.7an.sam.s.ay.2c89.4ohcoy.ohC7(-
<76r.10>4ohC89.1cK9.1Hc9.ohae.o,ham.2cHc9.ohC89.okc9.8ae.9,hae.1c89.say-
<76r.11>1oy+c89.4ohc8.ohCs.ae.ay.am.ay.an.1Hcc8,e1c8(.2c89.4oeaz.1c89-
<76r.12>4okc$.1c89.2H9.4ohC9.ohcc9.ûan.1cH9.4ohcc8(.4okc9.4okan.1chcay-
<76r.13>1c9.1H.2c9.4ccc9.1oe.ehan.2c89.4ohcc89.ohan.1c89.ohcc8.4ohae,oyo-
<76r.14>81C89.4o,e1c9.4ohcc9.4ohC(.1c89.4ohay.2c89.3c79.e2c89.4oe1c89.okc89e-
<76r.15>73c89.4o.1c79.e1c89.4ohc9.4oe1c9.4okan.1H9.2H9.e1ay.ohay.ae189-
<76r.16>4oh1b89.ohcc9.e1c89.4o.oean.ok.5c89.4okae9.8ay.san.2c89.oeccc8-
<76r.17>2C89.4ohc89.1c89.1c79.4ohan.1H9.oe19.e.an.2c89.oean.1c89.4ohc9-
<76r.18>8ae2c89.4oe,5cc89.4ohae,89.1cj9.8an.ae,oeoy.oean.1c89.2cK9.4ohC9.eay-
<76r.19>4aeAn.1c9.4ohC9.e1c89.1K9.1c9,h9.1c9.4oeae.ehe.1c9.e1c89.1c9.eeaZ9-
<76r.20>2c8ae,2c9.4ohc(.4oe1c79.4oean.an.1c9.4okan.ohan.1C89.e1c9,e,oe9.89-
<76r.21>sAn.2cc(.1cay.oe.am.1o8am.4oham.1c9.4ohae1c9.8ae.189.8ae.9kae-
<76r.22>4ohay.5c89.2c69.4ohay.2c79.4ohan.8Ay.5c9.e2K9.ohay.ohan.9,e,am9-
<76r.23>8ay1c9.1coe1c9.2K(.1c89.4o.4ohc9.8aeam.2cch9.4ohan.oeh9.san.19-
<76r.24>1ca,y.an.oham.8an.1c9.8ae%c89.4oham.1cAe.29.1c89.ban.1c79.59-
<76r.25>4ohc89.ehc9.hae.2c79.4oj1c9.4oe.g1c89.oh19.1H9.2c9.eoe.y.ae.2C9.8ax-
<76r.26>1cay.5c9.4o,Aehae.2c89.2c89.2c9.2c89.oee19.2e1cs.2K9.san.oe9-
<76r.27>san.5c89.e2c9.4ohae.1K9.ohco,eoy.1coe.okay.1c89.4oe.1K9.1H9-
<76r.28>4ohae.5c89.5coe.1cae.ae29.1oe,189.kaeoy.oe.aeoy.1oe.ohcAy.ay.o.oe(-
<76r.29>okC(.e1c9.1c9.oe2coe.4ohae.1ae=
<76r.30>goeae189.g+c89.oj1c89.4ohay.9h2coe.4ohC89.ok9.e2c8.1j2C89.9kae-
<76r.31>4oe1c9.5vc9.4ohc9.e19.oj1c9.8an.389.4ohc8ay.oe189.sAy.ok9.89.e1c79-
<76r.32>san.ay.ohc79.e1cc9.4ohc9.2H9.okc89.4ohae.2c9.4oh9.8an.1c89.4oh,189e-
<76r.33>8an.1c9.e5.8am.1c9.e1c89.4oean.4okae.3c89.89.2cK9.okae,ap-
<76r.34>soy.2c9.4ohc9.4ohay.2CAe79.1oe.oe9.1ae9.eoe.179=
<76r.35>goeC8ayaN.2H9.4ok9.9hay.aeoe.eham.oe,2c89.okan.ohay.ojay.hoej9-
<76r.36>9%C89.4o.oy.ohan.5c9.4oham.ohC89.4o1(.as.an.2cc(.1H9-
<76r.37>8An.2cay.ohc89.okc89.ohc79.e1c89.1c89.ohay.1c79.okay.an-
<76r.38>8an.1H9.oy.am.2C9.4oHc9.oe18ay.+C9.okc89.oean.oh9-
<76r.39>sam.2H9.ehcc89.4oh9.ohan.9kan.okC89.ohcoy.2c89.4ohae-
<76r.40>sAm.oeam.oh9.2oe.san.oh9.e,hay.1c89.ehay.ae.eoyae-
<76r.41>g1c79.Q.sae.8oe.389.oehc89.4oham.okae.yoy9=
<76r.42>4hoy.2c8(.2c9.hcc89.sae.yam.og189.8ay.1c89.4oj1c8(.Xoyoe-
<76r.43>Ae,3cc8.4ohc89.4ohcc89.4ohc89.ehc89.e2cc89.ohay.2c89.okan-
<76r.44>sam.4oe.5c89.oe.1c8oy.1ae.2c8.4okC89.83c89.ohae.1c89e-
<76r.45>8ae.oy.1c89.4¼eam.ohc7ae.oe,1c89.18ae.oe1c89.1oe9.am,9-
<76r.46>san.%C9.oy.oy.ae.soe2c9.ohcc89.e8am.1cKc9.ohc8aeoy-
<76r.47>4oham.oe.3c79.4ohcc9.oy.289=
<76v.1>goeayay.ohAy.oj1C9.9kC9.og1ae9.e5c89.4og18ae.e,ho8oe.ogahoyoey-
<76v.2>s,5c89.hcc8(.1oekd9.okc8oy.ohoy.3c89.1c89.4ohC8(.oe9.2c9.4o,(h9-
<76v.3>81c8(.4ohC89.okcc89.1c8am.1c9.4ohcc89.oehc79.yAy.okcc89.Ahae-
<76v.4>soehC9.soy.3cK(.8am.ohAy.1g1c8(.Ej19.ok9.oeoy.ok19.y.ae1e-
<76v.5>s.okan.Ahan.1Kc89.4okcc8.9,hc89.ohc89.1c89.okc7(.kc9kc*-
<76v.6>4okCs.oehC9.ohC89.4od8(.1Hc9.2coy.am.okAy.1C8(.e1c89-
<76v.7>7okcc9.4o.oham.okcc89.okc89.1coe189.ohcc79.okc8(.4ohc89.ohc7ay.8a-
<76v.8>¸ohC8,9.o1c89.yom.5cc89.4ohC89.ohcc89.oeoy.ohC89.4oe,hcC9.yae-
<76v.9>2coy.1c9.yae.1cc9.y.ae.1C89=
<76v.10>G8oy.2c8ae.4oj189.82c89.2c89.k1c79.e2Ckae.3cU9.8am.89-
<76v.11>1coy.2C89.8am.ochC89.4ohC9.4ohc89.okcc79.Öc89.4ohc89.2c8ap-
<76v.12>soe2coe.2cc9.ekcc89.4ohC89.4okae.1c89.1cK9.okc7C9.4ohoe.1c89.8C9-
<76v.13>sam.3cc89.4oe.2cc89.ohd89.4okcc89.1c89.4okc6(.oe,d79.4okcc79.eo-
<76v.14>4ohC89.4oe.1cc89.okc89.Kc89.okc79.4okcc89.3Kc89.4occhcc89.8cc79-
<76v.15>k1c89.e2C89.1c7ae.1c79.1cKc9=
<76v.16>goe38ae.okc7az.og3c7ae.4ohc89.3c89.fs1c8ae.k5cohC89.o2cjoes-
<76v.17>say.oehcc9.2oh.am.2coe,oe.okc89.4ch189.4od89.4ohc89.ehc89.189-
<76v.18>e2c9.4oHc89.4o8C9.4oehcc89.4ohc89.1oe.1c8,1c9.8am.oehc89-
<76v.19>Ay.ay.2C9.okay.2c89.ok1c8(.1cHc9.oe1c79.1cH9.2cK9.eh9-
<76v.20>8Ae.5Ckc9.4ohc89.oe.1cH9.e2c89.4ohC79.1C89.4ohcc89.2e.eoµQ-
<76v.21>Kc89.okcoe.18ay.1H9.1ccs.soe,hcc79.1c9.e1C89.e1c79.4okcc89-
<76v.22>soe.2c9.4okc89.1c9.89kc9.kC89.e1c9.4ohc79.1c79.eae.1c79.e1c79-
<76v.23>81c89.4ohC89.4okC9.4ohoe.%c79.2c89.1c89.oe1c7Y.2ckc9.sam-
<76v.24>¸ohC9.e2C9.8ae.e1c89.oe2c9=
<76v.25>g2cae89.ojae2c89.4oh2c89.4ohc89.8oy.2c9.oj1c89.8ae.yo.u1ap-
<76v.26>83oe.4oham.1cs.8am.1cH9.okcoe79.4ohC9.1H9.eoy.ae9-
<76v.27>8am.2Hc9.4ohC89.s,am.1ch.an.y.an.ohaN.1eAM-
<76v.28>sam.2cH9.1coe,1c9.4ohc79.saz.+cH9.ehcc89.e1c89-
<76v.29>tay.3cc79.4ohC89.4oehc9.e189.y1ccs.%Cs.ae.1cs.oham.Aeae89-
<76v.30>k1c89.e5Cs.am.1Cs.k19.y2c8.1Wam.3ch9.5kae.1cc79.eTaN-
<76v.31>saz.2ch,aM.2cks.aM.5ck9.okc9.oham.okc89.4okay.1c89-
<76v.32>kan.2C9.4okan.1c89.4oham.1c89.kam.1Hc89.okoe.ok9-
<76v.33>sam.okam.5Hc89=
<76v.34>saham.ohcc89.1c89.4okan.Jc9.oj1C9.ok9.s.am.Akay9-
<76v.35>91ccs.ae1c,89.4ohcc79.e3c89.koe1c79.e1c89.4oh9.sam.oeoy-
<76v.36>8am.1coe.kC9.e2ck9.ohC9.4C89=
<76v.37>4oC79.e1c89.1cS.oeoM.1cch9.2chC9.4ohc9.4oh9.sam.s9-
<76v.38>sam.1c89.5c89.4ohcc89.eoe.s.aM.4ohan.1c9.X.ae.y.am.8e-
<76v.39>s2c9.e3c89.4oham.2c89.ohc89.taN.oe.hC89.yoy.4oh9.8c89-
<76v.40>soe.2c89.4oh9.8am.5c89.1c9.4oham.1cc89.4o.1ay.Am-
<76v.41>soe.2c9.1c89.4ohc89.1c89.4oe.y.am.%c89=
<77r.labels_top>8ay18ay.oeh1s.okc89.okoyh.okoe.8179.soyae.8okc89=
<77r.labels_side_1>ok189=
<77r.labels_side_2>okoe,am,o=
<77r.1>joe8ayaz,oe.4ohoe.1c9.4og1c89.4og1c89.89e1S.oehc89.eoe9-
<77r.2>koe,17,ay.3c9.4okam.4okc89.4ohoe.189.4ohan.1ckc9.sae-
<77r.3>4okcc89.4oham.2c89.1oe.2c79.2Kc9.4ohcc89.okC89.1ap-
<77r.4>soekC,79.4okC79.4o8C89.2c7am.1c79.2c8am.2coe,oe.1c7-
<77r.5>4ohC89.4oe.5C89.2oe.kc89.1c79.e2cc79.4ohc79.4oe.ae.1c89-
<77r.6>soh1cc9.s,an.2ccoe.4okC89.4oham.5c89.4ohcc89.4okc79-
<77r.7>4ohC89.2c79.4okoe.5c89.4oham.2cck9.4ohC8,9.e1c89.eoe-
<77r.8>s2c89.4okam.1c79.4oham.5c89.4oe1cc89.4ohcc89.eoe-
<77r.9>4okC89.4okC89.4ohc79.2cc8.4C9.sam.5Ck9.4okC89.eoe-
<77r.10>8am.1C89.e2c9.4o,e,Ay.1ccs.2cHc89.4o,e.1C89.4okam-
<77r.11>4ohcc89.e1c9.e2C9.4ohC89.4ohC89.4ohay.4ohC9.eam.1c9-
<77r.12>4okan.3cae.4ohC89.4okC9.4ohan.3C9.4okc89.8ae1c89-
<77r.13>1c8am.2c89.4ohC89.4ohc89.4ohC9.1c89.2cay.oeam9-
<77r.14>4okcc89.ae.e1c89.y.on.19.1c7am.1C9.ohc89.4oh9-
<77r.15>5coh9.4oham.1c79.e1c79.oe2c79.4ohC89.1c89.4ohae-
<77r.16>8am.8oe.2oy.Gc9.eu1coe.2cay.4oe19=
<77r.17>okc89.4ohoy.2c89.4ohae.3c8ay.8ae.1c89.8ayoy-
<77r.18>4okcc89.4ohC79.4oham.1K9.e1c79.4ohae9-
<77r.19>soe1c79.4ohan.oham.2c89.4ohcc89.4okc89-
<77r.20>oe1c9.4okc9.4ohan.oe1C89.say.eop-
<77r.21>sam.1Coe.4ohC89.4ohC89.4okae-
<77r.22>4oham.1Hc9.s.am.4oehan.1cch9.eoe-
<77r.23>4ohan.1H9.4ohC9.4okc79.4okc89.4okay9-
<77r.24>4oy.an.1coe.oe.1cae,oy.1cc9.4ckcim.8ay9-
<77r.25>8am.1c89.4oe.hC79.4okd89.say.AiM.1cck9.89-
<77r.26>4oham.2c89.1c89.4oe1c79.4oham.4oham.1cH9.bam-
<77r.27>soehC9.oham.1c89.4ohan.2cc89.4okam.1c7am.1cae9-
<77r.28>82c89.g1c89.4okan.1c89.8oe,1e.4ohcc89.4ohoe.oe1c9-
<77r.29>kCoean.1c9.4okC79.4ohan.1C89.1C9.e1c79=
<77r.30>goe.2c89.4oC79.4oham.1Jc9.4oe.ekam.3c79.4oe-
<77r.31>oeam.1C9.2cHc9.e2C9.49ham.2C79.eam-
<77r.32>8aM.oe.d79.oham.3ccoe.4okam.5o79.4ok9-
<77r.33>7am.Ö.4oe.1c(.4okc89.4okae.y.an.1e.$.Ayoe-
<77r.34>4ohcc89.4okc79.4ohC89.4ohC89.4ohcc9.y.am.ae-
<77r.35>81cc.oe.1C89.4okam.4okC89.4okc79.yam-
<77r.36>2C9.4cg1c89.4oe.1C89.4ohcAy.1C9.eoe9.89-
<77r.37>4oham.1cs.e1cay.8ae.1y.se$.an.oe.y.am.eo8-
<77r.38>8am.1e1j2C9.kae.1coe.7a*.ay.okc9.8am-
<77r.39>92C9.7ae.saIsoe.sae.8aeo.kan.7ay9.8aeo-
<77r.40>so8ay.oeoh9=
<77v.labels_top_1>ohan.9hAe.oehC7ae.Ay1c7ae-
<77v.labels_top_2>okoe.2c89.okoeoy=
<77v.label_left_1>soyoyae=
<77v.label_left_2>oococ7Î=
<77v.label_right>ohaeo=
<77v.1>4ckc89.2c89.4okoe.o8ae.1ae.8ay.4og5c89.4okc89.4okc89.4oWc89.8ae-
<77v.2>oe5c89.4oe.2cc89.49.y1y.91cc89.ohc89.e2c89.1y.28ae.1c89.4oeh9-
<77v.3>4ohd9.3c79.4ohC89.4o89hc9.4ohc89.y2C89.kaM.+coe.kcc79.9y9-
<77v.4>71coe.h2c9.4oe.129.1coe.oe1c89.oe.1s.oe.5cc89.4ohc89.1c89-
<77v.5>k1c8ay.oe,an.1cH9.sae.3c89.4ohae.1c89.4ohc89.4oe.3c79.eoe-
<77v.6>4oH9.8oe.189.82C8ae.4ohae.1c89.8ae.3c79.4ohC89.8ae.oe.19-
<77v.7>e1c89.5c7ae.4ohc89.ohae.1c89.4ohae.2c89.1c89.4oe.179.eap-
<77v.8>soy.2coe.179.4ohC79.8ay.3c89.1c89.4ohae.1c89.4ohc9.e2c89.8ae-
<77v.9>8ay.1cc8ae.4C89.4C7C9.oe.1c9.e1c9.4c89.oy.1cc9.4oe.yay.ay-
<77v.10>4oe.ham.2c9=
<77v.11>kc8Ae.8am.oham.2c89.4ohc89.4ohan.okc89.8as9-
<77v.12>oe1c89.4oe.2c89.4oh1c79.4ohC9.8am.oeoe-
<77v.13>4oham.2coe.chc89.4ohc9.4ohae.7ae.8ae9-
<77v.14>4oy,am.2c9.4oham.1ae.aM.1c7(.4oe-
<77v.15>8am.sae,1c79.4ohc89.4ohae.2c8.hcoe9-
<77v.16>4ohae.s,Ae1c,79.3c(.u1Ay.4okas.oeh9.8ay,oy9-
<77v.17>8ae1c9.4oe.1c89.o4ohan.oeham.1H9.4ohae.8ay-
<77v.18>4ohae.1Cs.Ae.2c79.8o,y,am.oe.4oh9.1cs.oe.8ae-
<77v.19>8am.3cchc9.4ohC89.8am.8aie.4ohc89.4okc89.yoe-
<77v.20>e1oy.oM.2c79.4oham.sam.8ae.2cc89.4ohC89.yae-
<77v.21>8aiyoe.%c89.y.19.2coy.4ohc79.4oh9.1H9.4oh19.e8Ae-
<77v.22>k2c89.4ohan.1c8ae.f1c89.1ch9.s,an.1c89.4ohan.oe-
<77v.23>9,1c79.4ohc79.4ohc8.oe.2coy.oe179=
<77v.24>k1o.819.e2c89.8ae9.8ae.83cc89.g1coe.efoe.oe.Qcc89.4ok9-
<77v.25>3c9.oe.2cc9.4ohc89.e1c79.4oham.7ae.8am.1c89-
<77v.26>4oas.2c89.4oham.3K9.4okc89.y1y.oekc89.e19-
<77v.27>91cc9.4oe3c89.4ohae.1c89.4oham.1cH9.4ohae-
<77v.28>4oham.1ch9.y,Ay.1c89.4ohae.8ay.9.4okae.8ae.yan-
<77v.29>s,oe,h1c89.%ay.9kae.89.891c89.eh1c9.4ohc89.y1c8-
<77v.30>k1oy.3cc9.4ohan.4ohan.2coe.4ohC79.4ohae.8ay9-
<77v.31>4ok19.4okae.3c89.4ohc89.e1c89.4ohc79.4oe.y.am.1c9-
<77v.32>s1c89.4okay.sayoe.2cc89.4,ohan.1cc9.y.om.8am.+c9-
<77v.33>koe8ae.2c89.4ohc79.4ohan.8oe1cc89.yoe1c79.4ohc89-
<77v.34>81coe.h1c79.soäc9.4ohae.4ohae.3c89.3oe89.4ohae.8ay-
<77v.35>4ohC9.y,oe.1,7oy.1C9.4o,ham.sam.3c89.4okcc89.4ohap-
<77v.36>1c89.e1c89.eham.89.4okae.8ay.17an.e8,1c9.oe.y,am.oe89-
<77v.37>k1C9.4ohC(.4ohoe.e1c89.1coe,ham.ohoe=
<78r.labels_top>oh18e8eo.oh179=
<78r.label_right_1>8ayaeoJ9=
<78r.label_right_2>81c7ae9=
<78r.label_right_3>okayo8eÎ9.oyAy9=
<78r.label_right_4>ohayae=
<78r.1>k5c8Ay.+c89.4oj1c89.4ohc79.89.4ohoe.oh9-
<78r.2>4ohC89.4ohc89.3c89.k1c89.okay.oehc79.7ap-
<78r.3>4Hc8(.1ch9.8Ae.1c79.4ohc89.4ohan.oehc79-
<78r.4>9,kcc89.4okae.8oe.2c89.4ohc8ay.1L9.okAy.7oy.oy-
<78r.5>4ohoe.okc79.4ohc89.4ohc89.8ae.4ohc79.4ohc79.s.Wap-
<78r.6>82c89.4ohc89.ohay.4ohc79.5c79.9hc69.2c89.4oh9-
<78r.7>s1c79.hcc79.4ohc79.1H7.4ohan.1c89.4okc89.79-
<78r.8>82c79.8C89.4ohC89.okc89.okae.kc79.okc9.oe,om-
<78r.9>4oh9.ohC79.5Ck9.4okC89.okc9.5Hc79.sohoe.oy-
<78r.10>8oy.5cWc79.4ohoe.hc179.okc89.oe.kc89.1Hc89-
<78r.11>4ohc89.oehc79.4ohan.ohc7(.hc79.koe.79.4okcc79.89-
<78r.12>s.oy.1cH9.Ay.1H79.8oe.hc89.4ohc7c89.4ohaN.oe-
<78r.13>8,1Hc89.4oh189.4ohc89.ohc79.8ae.Ay.ohcc8.oehan-
<78r.14>4ohoe.okc8.ohan.1c7.oy.aeoy9-
<78r.15>som.hay.hc79.j1Ð9.k17oe.k79-
<78r.16>oe.1c89.4ohan.8ay.ay.ohan-
<78r.17>9.1cž.am.ohC89.4ohan.1e-
<78r.18>soe.5c89.8ae.289.4oh9189-
<78r.19>e1c79.4ohan.1cch9.eohc69-
<78r.20>91c8.4ohan.8am.1H89.ey-
<78r.21>san.2coy.oe.hcc79.yom.ohC79-
<78r.22>4ohC89.hc89.4ohC9.4ohc79.oe,oe-
<78r.23>sohC89.hcoe.eoyon.oehC9.y,am-
<78r.24>soe.5c9.kay9.Ay.5c79.4C7ay.an.aoe-
<78r.25>8om.1Hae.7aIe.oe79=
<78r.26>gAyan.oe.4ohcc89.h1oe.k1ae.oehC.9u1c9.ou1c89.kae9-
<78r.27>s.2ch9.oe.hc8(.1H9.8an.ok9.4ohoy.oh9.8an.1(.oe-
<78r.28>4ohcc8(.4ohc9.8am.oehan.7ae.1c89.oe,oe8ae.1cck(.kc79-
<78r.29>soehcc89.2cH9.4ohc89.okae.2c79.okay.oe1c89.K89-
<78r.30>4ohc89.H79.4ohan.1c89.8ae,h9.ehan.9hC89.ohae9.89-
<78r.31>9kc89.8am.9hc79.9,oe,2cc9.4oh19.ohae.oe.hC7(.79h9-
<78r.32>85c8(.4ohC79.4oj1c79.4ohae9.8ay.oham.ohCae.ap-
<78r.33>9.san.1cH9.4ohan.1cch9.8am.8am.9.kCs.Ae,9-
<78r.34>4ok1c89.e1c89.e1c79.hc89.4oe.sam.Han.oy-
<78r.35>osae.oe.t.am.3ct.am.oe9-
<78r.36>s.ay.am.okcc89.oe.am.1c89-
<78r.37>4okam.4oham.ohc8(.ehC69-
<78r.38>2c79.4oe.5c79.4oham.8boe-
<78r.39>9.han.18ay.1c79.4ohcm.79-
<78r.40>7an.1uam.ojae9.hokae9-
<78r.41>e1c79.j1c89.4ohcIn.7Ay=
<78v.1>g9hc79.oeu1c89.4ohc89.sg19.1c79.yoe.8oy.of1c89.4ohc89-
<78v.2>oe5c89.4ohc8(.y,5c79.K79.okc89.Wc89.7ae.8ae.8oe.ok9.8ae-
<78v.3>4ohc89.1ck9.4oe2c89.ohc89.8oe.ccs.oe,1c9.4okc89.oe.8ap-
<78v.4>oe.19.e389.e1cH9.oe.hcc79.e1cHc9.eoehc79han.oe-
<78v.5>4oy.oehcc(.oehan.oe.1sc9.oe.1cch9.8ay.ohae.8ae.oe,1c89-
<78v.6>ok9.o.hC9.oy.5cc9.9hcc9.e1c9.4ohan.ohc89.4ohc89.4oe-
<78v.7>okas.9.2c89.okc89.2c89.4ohC89.4ohc89.okay.okc89-
<78v.8>4ohc89.okc89.4ohan.okC79.4ohC89.8ay.ohc7(.8hc89.8an-
<78v.9>9.1coek.oehcc89.4ohc69.oe.1c8oe.ohC89.4okc79.yoy.ayoe-
<78v.10>82c89.4ohc89.oy.2c89.g1c89.4ohCc79.ohc89.oj1c89-
<78v.11>4oe.1c69.4oe.ohC9.9hae.oe.179.4ohan.1K(.8am-
<78v.12>2coy.oe.4oham.2H9.okae9.4oe2C9.4ohae.san-
<78v.13>81ohoe.1c89.4ohc89.4okco.4oe.1c89.4ohcc7(.e1c(-
<78v.14>4oe,hc279.4oe.2c79.oehc89.ohoe.1c89.4ohan.8ae-
<78v.15>1C9.4oe.1c79.4ohc9.oy.1ccu.1Hc9.kc89.4ohc79.es-
<78v.16>e2c9.y.2c89.7.4ohc89.ohc9.e1c89.4oh89.8am.oe9-
<78v.17>4oe.2C89.4oe.e1coe.e179.8189.7a.4oy.oe.hae.79-
<78v.18>1c89.2H9.4ohc89.8ae.e,2,H(.4oe.4oe.okC89.4oy-
<78v.19>e,1c79.oe.1c8ay.5c89.eoy.2c8ae89.oyan=
<78v.20>4o,f,1coe.og1c89.4ohan.oj1c89,e1c9.Jay.oe.ohaeoy-
<78v.21>1c89.e,2c79.oe5c79.okam.oe.4ohay.2c89.9kcc79-
<78v.22>Ahoe.2c9.oe.2c89.ohae.oh1c9.oWcAe.oe.1c89.4oe-
<78v.23>4oe.1c89.ohc29.4okC89.AhC89.oe.2c89.4ohc89,89-
<78v.24>9kam.2c89.oe.2C89.oe579.2c9.h389.3oe,hc89-
<78v.25>kCoe.oehc3c9.4oe1coe.oe.oy.2cHc89.oy.oe.3ap-
<78v.26>4oham.oy.+cc8(.okan.oe.5c89.soe.f1c79.okae,89-
<78v.27>e,oe.hay.3y.y.oe.oes.5C9.oe.1c79.oekay.oeham-
<78v.28>oehan.2c9.4ohc9.ohay.oe.okC89.1K9.eos.am.8-
<78v.29>e1c89.Ak1c9.4oe.1c79.ey.ae.s.aM.oe.5c79.ay9-
<78v.30>sae.2oe.s,an.2cck9.oy.oM.ohae.oekae.4ohay.ax9-
<78v.31>soy.ay.oy.81oy.okam.okan.9kc79.oe,289.5oehae-
<78v.32>eoe.1coy.2coe.89.4ohay.okaeoy=
<79r.1>koyan.5c89,j1oy.oy.2ch.okay,j189.oj1Aeoy.okae.2c89-
<79r.2>4okC89.e289.ok1c89.oe,5c9.oe.2c9.4oe.2cc9.4okC9.e,oe9-
<79r.3>92cae89.y.5c89.4okcc89.1Hc9.4o,9.1c9.e,1c9.4ohcc9.y.1c79-
<79r.4>kC9.8ay.4okAy.2c8s.%ChC9.4ohC9.ohc9.4oe39.oe,1c9.4oh9.oe-
<79r.5>4ohae.2c8(.1K9.oy.1coy.soe1c9.4oe.3ae.1c9.e.1coe.1oe.19-
<79r.6>2oe.ohay.oe.oehC9.4ohc9.s,an.oe.1cc9.4oe.1c9=
<79r.7>foe1c89.4ohay.2c9.4ohe.oe.1cc9.4ohan.1c9.4ok9.4ohay-
<79r.8>4ohoe.1cc89.4ohae.2c8.9h1c89.1K9.(oh9.4ohae.1oeo-
<79r.9>sAm.2c79.g5cc89.4ohay.2coe.4oe1c9.4ok9.4ohae.4ohap-
<79r.10>4oh3c89.4ohan.1coy.ohoe.2ccoe.4okc59.1ok9.okc19s-
<79r.11>2oä9.1c79.k2c9.8379.ok1ay.2ch.1K9.okae.oy9-
<79r.12>4oh19.4ok1c9.e8an.3c89.4okam.sae=
<79r.13>g2Ayoe.2H9.4ok289.4ohae89.oj1c79.4okay.oy.am.oe-
<79r.14>say,ae.4ohan.1cH9.4okae.4oe.1C9.1c9.8an.1c89.4oe-
<79r.15>4ohe.2c9.4ohae.1c79.ohoe.89,k9.y.am.oe.2coe.e1c9-
<79r.16>2an.2H9.4oe9.h2c89.okAe.5C9.4ohan.2c9.4ohAp-
<79r.17>4oham.29.e3cc9.es.az.oy.ayoy.okam.1S.oe,oe.oe-
<79r.18>soeoy.oe3c9.4oham.1c9.4ohan.okan.okan.okae.oe.8ap-
<79r.19>soe.1C9.1oe.san.oy.ae.2c9.4ohan.3c9h9.2oh9.oe9-
<79r.20>9.2ae.9.1c8ay.oä9.sKc9.kae.1cay=
<79r.21>goe.2oy.2ay,g1c9.ok2c9.ohae,s.am.oh2c9.8aehd9.y9-
<79r.22>e1c9.8ae.3cc89.cf1c89.okan.2c9.4ou1c9.oe.8oy.1c81c9-
<79r.23>8ay.2cay.4okam.oe.ehan.ok1c8(.oy.oehe.o.k2c89.okoy9-
<79r.24>4oh,2c89.4oehC9.4oehC89.4ohc89.okan.ok1c9.ohan.9-
<79r.25>1oe1c9.4ok29.4oe.2c9.4ohay.2c89.okC9.1K9=
<79r.26>goeam.oekcc89.4ok1c9.89hC89.4oW189.oj1c89.2oe.oy9-
<79r.27>4ohC89.2cc9.has.1C9.oeham.oe.oy9.1oe,Ay.ok9.oh9-
<79r.28>9.8oe2C9.4oh,an.o,8an.9kC9.19kcc9.okoe89.e.1c9-
<79r.29>e1cc9.4o1c9.4o89.4ohae.oeoy.oh18.81oe.819.oe9-
<79r.30>9,2c89.4okae.9.2C9.oeoY=
<79r.31>goe,2c9.oek2c89.#coe.9hC9.o,hC9.1coy.2cc79.Ae-
<79r.32>soe.1C89.4okC79.oWam.oe.oeam.2c9.8am.1c9.oe-
<79r.33>8am.2c89.4ok2c89.okd89.okcc89.1c9.4ohan.oe-
<79r.34>e1coe.h1c89.4okas.5cc9.kcoe.okcc79=
<79r.35>goe.1c79.2c89.4okC89.4okan.o,89.1Hcs.okae-
<79r.36>soe.2Coe.oe.1C9.os.2ch9.2c.oe.oy.%cay.oe9-
<79r.37>e,1coe.oe.oe.5C9.oe.2C9.2oe,hC9.oh1c9.8an-
<79r.38>goe.oehd9.2coe.4ohC9=
<79r.39>goehC9.4ohoe.ok289.oek9.oyhAy.5cRc7(.oehae-
<79r.40>9,2c79.4oh1c8.oek2c9.ok1okAy.oe.oham.1H9-
<79r.41>4ohan.2c89.4okan.okC89.1han.oe.oe.1c89.oe9-
<79r.42>san.ohan.1c89.eh1c89.am.ohan.oe9.1C79-
<79r.43>92c9.4ohan.1coe.4oh9.8am.1hap.Ay.1cc89.e89-
<79r.44>o89.ayaN.ohC9.8ay.1coy9=
<79v.1>goe82c89.oehoy9.4okoe.oe.okAe,89.Akc8oe.oy.oeoboe-
<79v.2>4okC8,9.4oh1c9.4ok9.e2c9.4ohan.2c9.4ob,1c89-
<79v.3>8oe2coe.oh19.4o,han.5cc79.4oh3c89.4ohc69.okabap-
<79v.4>4ohC89.4ohC89.4okan.soe.1c89.b.1c9.4oh9.e1c79-
<79v.5>4oehC89.4ohc79.4okAe.sam.oy9.4ohc89.okcc7(.e1cap-
<79v.6>91cHc9.y.an.1c89.4ohan.1c79.oe.2c79.8ay.9kap-
<79v.7>4oh2c9.4ohC89.4oe.hc79.4ohcc89.4ohan.$.oe,1c89-
<79v.8>91c89.4okc9.ohc89.kc79oe.2cc7(.4ohC9.4okcc89.eoe-
<79v.9>say.oe.3C9.4ohcc89.4ohc1c9.4oe=
<79v.10>g1c89.e3cHc89.4ohC9.4oham.oeh9.oj1c89.g1c89-
<79v.11>oe,1C9.e1c89.4oehC89.4ohan.1H9.okay.oe,hap=
<79v.12>g289.of179.4ohc89.4okcc89.4ohc89.4oekc79.4okc89.oh9-
<79v.13>8an.ay.oe2c9.89kan.4ohan.1cK9.ohC79.4ohC89.yoy-
<79v.14>4ohC9.4ohc89.ohcc9.4ohAe.2C89.4ohC79.y,oe.1c9.4ohcc89-
<79v.15>9kC89.4ohC89.4ohan.oehcc9.1cohan.89.kC9.4ohan-
<79v.16>8oe.2C9.4oe.oeh2c9.ohcc79.oehcc89.4oe.oham.oe9-
<79v.17>4oe.2C9.1oe.oe.8ay.4oham.1cchc9.4oh9.okan.oyap-
<79v.18>4ohan.3C9.4ohC9.kC9.okC9.e2C9.4ohC9.oehC89.y,1c9-
<79v.19>9haie.29.4oe.ay.2c9.4ohc89.4ohc89.4ohc89.8ay.oe,han.1ap-
<79v.20>71c89.e1c9.4ck9.5c89.ohan.9hccs.oehc9.ok9.5c9.4oe9-
<79v.21>82c9.4ohae.2C89.2ch9.oy,an.ok589.8an.Kcy.ayoy-
<79v.22>k3c9.9hC9.y.ca.kan.oyoM=
<79v.23>koehc9.ohay.oe.oham.o,k9,eoy.4ohoe.ohC79.8aeay9-
<79v.24>91ccas.o.om.occ89.4okan.1c79.4ohcc9.okC9.4ohC9,eoe-
<79v.25>4ohC9.oe.oe289.4okan.okC89.oe,han.ok,2c9.san.oe-
<79v.26>9hC89.oham.89,ham.okc79.8hC9.kay.oe.okoe.oµN9-
<79v.27>o81c9.Way.ohan.ogay.okan.oehc9=
<79v.28>g1c9.h3coe.4ohan.of1c89.okae389.oeWaz.okam.ohcc89-
<79v.29>8an.2c9.kC89.eho.oj1c79.4okc69.okc9.kae.8an.okC9.ok9-
<79v.30>4ohan.2Ch9.ohay.ohc9.4ohc9.kc89.shan.okC89.4ok9-
<79v.31>92Cs.anN.A.9hcc89.4ohC89.4ohay.okC79.yoe,kan-
<79v.32>oehC9.oe.oy.o1cc9.oe.oe.o,hd69.1cH9.ayoy=
<79v.33>goy.ay.oy.9kC9.kC9.ohay.o2c9.4oh9.1c9.AhC9.e69.oyoe-
<79v.34>9hCc9.4ohC9.e2c9.4oh9,k,1c89.oy,2C79.okan.2coy.oe9-
<79v.35>4oy.1C9.han.1e.oe.okoe.8an.okan.oe.okC89.4ohaN-
<79v.36>92C9.oe.2c9.oek5sc9.5Cj5c9=
<79v.37>goe.oe.2ae.han.ohC9.ehC9.4ohae.ok1t89.ohc389-
<79v.38>oehd9.4ohC9.okC69.2c89.4ohC9.ohan.2cH79.8a*-
<79v.39>4ohC89.9hC9.2C9.oy.oy.am.9cuam.1L9.8oy.9k9-
<79v.40>4ohCs.am.ohan.oe.om.4ohon.2ch9.4ohcc89.4ohay.oe-
<79v.41>92c89.4ohC9.ohan.oe,hcc9.8ae89.1c89.y,am.oy,an-
<79v.42>oh1c89.4ohan.5ch9.1c79.oe,am.9.8ayae=
<80r.labels_top>oyAe9.oe179.ohae9.ohoeo.ohoy9.ojoy.oeh9.okae2c89.Ahax.ohcn=
<80r.1>g8oe.f3c79.4¦goehan.oKoy.oh189.4ohC89.4og1coe.oehom.9.8ay2c9-
<80r.2>8(h29.oe.ok1c89.4ohan.4okan.1H9.4ohAn.ohae.4okan.ohc79.4o,e,y-
<80r.3>k1c89.4okaz.1coe.4ohae.4ohae.1cck9.4ohan.4ohay.4ohan.1c79.4ohap-
<80r.4>soehan.2e.eh9.1K9.4ohan.4ok19.4okae.89.1H9.e1c9.4okay.okae-
<80r.5>4ohc89.4ohC79.1cH9.oe,1c79.4ohan.1c9.4ohc1H9.okay.1coekan.t9-
<80r.6>soe1c89.4ohC89.4ohay.oe.1c79.4ohan.%cK9.4ohC79.saekay.1han.ok9-
<80r.7>soeh9.5cH9.2ch9.2hcoe.4ohay.2ch9.1ckan.Ae.oehay.ohan.2ch9.4ohae.8a(-
<80r.8>gAm.2coe.4ohan.1ck(.4ohC8(.4ohAy.3K9.4okoe.2cK9.4ohan.oehap-
<80r.9>81coe.2c79.4ohcie.4okam.1kae.s1K9.4ohae.1K9.4,ohan.ohan.oe,oh9-
<80r.10>4okC89.hC9.4ohan.1H9.4ok9.8ae1c8.okan.2c89.4ohaz.2c9.8aeop-
<80r.11>2c89.4ohc9.2Hc9.4okay.1H9.okoe.kcoe.5coe.4okae.oekan.1K9-
<80r.12>4ohC89.4oe.2cK9.4o,hae,hcoe.4oh9.4ohae.2c8(.sae.oehan.2co.4ohe-
<80r.13>9,2c9.e.2c9,ham.eoy.aM.2K9.cg1c9,k9.oe.hC79.kay.oh9.eay-
<80r.14>eoe.1c9.y19.y.oe.8an.ok9.4ok9.okaeoy.5cH9.oehC9.yae.1c89oy-
<80r.15>7ay.2cae.1cch9.ohan.soe.e2c79.8oe.1cK9.oyoe.dsae.oeo.kcoe.oy9-
<80r.16>e1oe.8ay.2cK9.okc79.4oe.oe1cc79.og1cch9.4ok19.4oham.okaz.Aeh9-
<80r.17>eoe.2ay.okam.oeham.oe.oehan.oyam.oeoy.1cK9.oeoy=
<80r.18>g1coe,hae.8ae.hoy19.4okc9.4ok9.y1c89.4ohae.oehoe.2c89.1k9-
<80r.19>oh1c9.4oh9.1c89.4ohan.2c79.4oe.5cc9.4ohae.8ay.ay9-
<80r.20>82c79.4ohae.1K9.4ohan.2c89.oham.2c9.8an.oe-
<80r.21>4ohae.1cK9.soe.1c9.ohae,oe.ohae9.4ohC89.oe9-
<80r.22>soe.1c9.4oh9.y.1c9han.2cH9.4ohan.ohan.oe-
<80r.23>soe1c9.4ohC9.ehay.okae.oehC9.ohan.2cK9.oe=
<80r.24>K1c9.y.1ch9.3cj1c8(.4ohAy.oe.4o,Hc9.oe1c9.4ohc79.hoyom.9-
<80r.25>oehC9.e,3coe.4ohC9.2c79.4oe.2c89.4ohan.2c9.4ok9.4ohan.4oha89-
<80r.26>4ohC9.y1c9.kan.okC9.4ohan.2cham.2cH9.4oe2c9.4chan.oe,eop-
<80r.27>soe.oehd9.okay.oy1c9.4ohC9.ekae,oy.oeoy.4oham.oe.2c(.4okAy.aeAp-
<80r.28>soy.oeh9.4ok9.k9.koy.1c9h9.k.okoe.oj1c89.4ohan.2ch9.4ohan.oe-
<80r.29>¸ohC79.4ohaie.okcc9.okcm.2c79.9hC9.yay.Ae#Cs=
<80r.30>koyoe5t89.og1c9.2cg19.4okan.3K9.4ohc89.8ae9-
<80r.31>koe,han.okae.1c89.4ohay.oe.2c89.1cH9.oy,oe9-
<80r.32>9.1C9kae.1cK9.4ohan.4ohan.1cK9.4ohan.oe-
<80r.33>soy.2c,H9.4ohay.1cH9.ohan.3cH9.4ohC9.e9-
<80r.34>4ohan.2H9.4oh.oehan.1c89.4ohan.1cK9.eoy-
<80r.35>ohan.3c89.4ohaN.1c89.4okan.1ch9.ekcc9.eoe,op-
<80r.36>4ohan.1cc9.oehan.2c79.4ohcm.oyoe.s=
<80r.37>goe,19.cfaeoz.ohan.oham.1C9.han.9,eoy.oehC9.4ohae-
<80r.38>sae.29.eom.1C9.4oke.3ck9.3coh9.4chim.1cc9.yap-
<80r.39>kIn.1c9.y.ae.hiy.1c9.ehe.oe.5ccs.oham.oeh9.oheoy-
<80r.40>eoe.1c9.tam.2ck9.ohaM.2,coy.k1c9.ehcM.ohan9-
<80r.41>kaehe.oe.s.Ae.1coe9.8am.okae9.okan.1c9.ehan.oeop-
<80r.42>toe.ke.5c9.4ohe,1cc9.eham.oe.oeoy.am.9.8am.1coe,han-
<80r.43>e.oe.C9.e1c9.4ohAe.1coe.e1oy.Akeoe=
<80v.1>g1c89.8oef1c8(.4ohcc89.4okc89.4okoe.f1c89.yoe9-
<80v.2>k2c89.4okc89.oehan.okae.1H9.4oh9.8am.8ae9-
<80v.3>s1c89.4oe1c89.4oham.1K9.okam.+Ch9.4oe-
<80v.4>4ohc89.4ohay.4ohan.1c89.4oe.¸oe.2cõc9.4oe9-
<80v.5>ohcc8(.1c89.oehC89.oV9.4oham.3H9.4okan.oe-
<80v.6>k1coe.hc79.j1coe.han.2c89.4oham.okc9.4ohc89.1c89=
<80v.7>goe2oe.k1c9.4ohoe.2c89.4ok2c9.tae9.h1c9.skoeg19-
<80v.8>oekC89.4oham.2c79.4ohan.2coe.4oh189.4oh189.4ok9,89-
<80v.9>k189.4oe.koe.kae.kae.8an.1K9.4ohae.8Ae.1cK9.4ohae.e9-
<80v.10>soe.2C9.4oham.2K9.8oe2,c89.4ohae.2cK9.4okan.oe-
<80v.11>kAe.5cc89.4ohay.oeh9.yoy.1C9.5cH9.4okan.1c79.yoe-
<80v.12>91coe.han.2c(.4oham.1c8(.4ohoe.oehan.2L9.e-
<80v.13>eoy.ay.oe.oeoy.1c9.hoe.89=
<80v.14>k2c89.4ohan.2c89.4ohas.okae.4oj2c89.4ok9.e1c89.4ojae,ob-
<80v.15>4okam.1k9.e1c89.s.ae9.koe.1c9.4okC89.okae.8an.oe.7ae-
<80v.16>1coe.hc9.4okay.89.4okae.89.hC79.4ohan.ok9.eoe89.kae-
<80v.17>soe1coe.4oham.3cK9.4ohae.1,coe,89.4oke,oe,hae.1c89y-
<80v.18>91c89.4oe.oham.oehc79.oy.ohan=
<80v.19>f2coe,89.8W2c9.4ohog9.yoy.Afoy.oefoä9.oek989-
<80v.20>92C94o,y,ay.oe.1cc9.8am.2c9.4oham.oe.oham-
<80v.21>kAy.han.ohae.9.y,1c9.4ohae.oe,oy,am.ohae.okap-
<80v.22>81c89.4ohae.oe.1c9.8ae.oy.2c89.e,3c79=
<80v.23>foekc2oe.of9.3c9.4oj3c89.4okC89.4okoe.39.hoe38.4oh9-
<80v.24>92c89.4ohC9.4ohc9.4ok9.4okoe.okam.oe.1c89.4oh9.8am-
<80v.25>e2c79.4ok9.oeoe.1C9.4ohan.ohae,19.kae.oy.1cK9.say-
<80v.26>4ok9.1c9.49.kam.1c9.e1c89.2c79.oe1c9=
<80v.27>f2oe.han.oe.hay.5c9.4oh,an.8Ae.oekam.ohan.3ae.4ok9-
<80v.28>oe1coe.4ohan.oy.ae.1an.4ohan.oe.ham.AhC89.4ohc9.e9-
<80v.29>4ohan.oe,han.oehan.oe.hCoe=
<80v.30>foe.oy.oehan.oä9.4oham.ohan.ohay.2c9.4oeh9-
<80v.31>4oe.oe.om.oehan.Ae.1c79.4ohan.oe2c9.4ohan-
<80v.32>s,oehan.3oe.haz.oy.ayoe,hC89.oeh9.4oehan.%c79-
<80v.33>4ohC89.4ohay.oehan.oe,2c89.4ohc9.4ohC9.k1K9,eop-
<80v.34>8oe.2c9y.2c9.oe3c9.Koy.9e189.oehan.3K9.4oe9-
<80v.35>koe.oekan.oehay.9.4oe.4oe.han.ohm.oe.han.2c9.e89-
<80v.36>son.ohan.2coy.Ae.2c9.8ae9.oe3c89.oe,ae.2c89.e19-
<80v.37>goe%89.4ohcc89.2h9.oeoe1c9=
<80v.38>goe.hc89.e2cH9.oeh9.ok.oeh19.y.1c9.4K9.y1c9.yae-
<80v.39>soe.am.1c9.4ohan.1cs.oe.1H9.4ohC89.k189.ay.ae-
<80v.40>4ohan.oe.1ccoy.oeay.1c9.k1ay.Ae.1c89.4okae.oe1c89-
<80v.41>kay.ay.oe.ay.2H9.ehoe.okoe.1c89.4ohan.1H9.4ohae-
<80v.42>goe.oe.am.oehae.2ay.2c89.4ohoe.179.e8oe.8Ay.ae-
<80v.43>soy.an.2han.2ay.oh.5c9.8ae.ay.2ohae.89-
<80v.44>4ohae.oyoe=
<81r.1>goe1c9.4ohc8(.5oe.og1c8(.oej,1c89.ow279.oe9-
<81r.2>71c9.e3e.ae1c8.4ohoe.1oe.okay.1c89.oh9-
<81r.3>4okc9.e.1Cs.oehae.oe.1c89.ohay.2c79-
<81r.4>81c89.4ohan.oe.oe.1K9.9hC89.ae-
<81r.5>4oe.1coe.ohC9.oe.oe.oe.am.oe.oy.an-
<81r.6>say.oe.cscs.okC9.2oy.4ohC9.oe-
<81r.7>75cS.ohan.1K9.okc9.ohan-
<81r.8>g1c79.4ohC9.ok9.4okc9.okC9.oe9-
<81r.9>4okccs9.okc79.4ohC79.1Gc9-
<81r.10>1oe.8an.okc79.1C9.4okan.e9-
<81r.11>oe.5coe.oehc89.5cHc89.oe,kc89-
<81r.12>9,1c89.kc89.oe.2cc89.4ohC9.eoe9-
<81r.13>81oe.5c8(.4okc8(.4oe.1c8(.1ck9,y9-
<81r.14>4ohc1c79.4oe.5cc79.oy.an.ayoe.od7(-
<81r.15>san.oe.1cc89.4ohC89.okc79=
<81r.16>goe179.4og1oe.4oWoy.oeg1c79.ogoe.oyais9-
<81r.17>9.1cK9.ohC89.2c9.4ohc89.oe.o1c8ay-
<81r.18>o2C79.2c79.oe.2c89.ohC89.oyay-
<81r.19>4ohc89.2C79.1c89.4okC89.oe.ap-
<81r.20>4og1c89.4oe.1c89.4ohC9.o8am.yan.7ae9-
<81r.21>82c89.4ohae.oehC9.okC9.oe,3c9.okc9.eoe-
<81r.22>4okae.1c89.4oe.oe.8am.oe.1c8ay.oe.oe9-
<81r.23>1c9.ohan.2cH9.som.1c9.e1c9-
<81r.24>gay.o89.2cJ9.1coe.4okae.7ay.okc89.oe9-
<81r.25>sAy.2c89.4oe.okan.ohaz.ohae.1c89.89-
<81r.26>g1c89.4ohc9.okcoe.4oe.2cay.%c89.4K89s-
<81r.27>sAe.1c79.4ohc79.oehc89.8oe.4oh1c89-
<81r.28>4ohcs89.1c89.4ohay.1c9.kam.okc9.e1e-
<81r.29>9,2C89.29.1c9.e.1K9.9kay.oe,ham.oe-
<81r.30>e.5c79.4ohc89.soy.oehay.oe.ham.oeh589-
<81r.31>soe.2c89.oe.e1c79.2c7(.29.oehc89.1cs.ay.oy.oyaM=
<81v.1>gay.3c9.hC89.3chae.8ae.7ay.oe.j1c89.#ch,8an.ouae.2ch9-
<81v.2>4ohc79.oham.haz.ohae.say.oe.han.oehan.ae.oe.y,oe.7e-
<81v.3>s,am.8am.oe.hC79.ohc79.8,9han.3ch.189.8aeae.oe89-
<81v.4>4oham.Ahan.1cch9.79.oe.ham.8an.89.8am.1H9-
<81v.5>Aham.7am.okan.1H9.ohC79.4oh9.hay.7am.ohay-
<81v.6>4ohan.oham.oe.1c89.1coe.eh9.e,s.am.ohan.8ae,79-
<81v.7>oe,oy.oe.2cHae.8am.4ohC8,ae.7am.1H9.T1c79.4oe-
<81v.8>9h.oe.oy.2c79.5cc89.4oe,hC89.7am.8han.cîc89.oe79-
<81v.9>9,ay.oe.1c9.ham.ohC9.7am.oeoy.1cH9.8aI79=
<81v.10>goe,29.o29kcc7.4oj.ohC79.okc79.oh2c8(.4oh(.8aiy.ap-
<81v.11>e2c9.4ohcc9.ohcc9.oh9.9hcc9.4oh9.oh9eh9.oe19.h9.72oe98-
<81v.12>4oe.oe.189.5c79.4ohc69.okc79.1ckc89.ehc8c9.9kc89-
<81v.13>9hc5c9.71t8.9kc79.9kc8(.8ay.9hc8aJ9.4ok9.9hc79.ohae-
<81v.14>82c89.9hC89.5cch9.8am.ohc89.4ohC8.4ohc89.e1j189-
<81v.15>4ohae.1c89.oe.2C9.sae2K89.4og1c89.y.1c89.ekay9-
<81v.16>e.oy.2c89.4oC79.oe.19.y.379.e3c89.8ay.189.j169-
<81v.17>s2h189.1c89.oe.2c89.4oe,1c89.4ohan.5H9.8e.yae-
<81v.18>4oh1,79.1c9.oe.1ch9.oe.2c89.4ohc79.4ohc89.1H9.4oh9-
<81v.19>soehC9.oe.2c79.4ohay.2H9.85c89.4ohas.4ohae.8oe.19-
<81v.20>4oKc9.1chae.1c89.4ohc79.e,2ck9.4oe89.ekc79.4okan-
<81v.21>e3o.4ohc9.e2c89.e3c79.1c89.4oeh9.e1c8ae.4oe.okay-
<81v.22>4ohae.4oe.om.1cc(.8ae.e1c89.2c89.s,ae,1kc89kay-
<81v.23>3oe.4ch19.9ham.oehan.5c79.4oh9.81c89.y,oe.oe.K89-
<81v.24>9kc9.oh1c79.4ohae.ohC9.4oe.1cc79.sae.kcoe.818(.e9-
<81v.25>o2c89.4okc89.5oe.1c79.921c9.oe.1c9.4oe.1c79,k18.oh9-
<81v.26>4oe.1c1oe.kay.Am.ohc79.8ae.5c9.oehcoe.oehcc89.ohcoe-
<81v.27>82coe.oM.oehcc89.kc89.1ch9.2Hc89.1ae=
<81v.label_bottom>Akan.oehae=
<82r.label_middle>oyoe.8az=
<82r.label_bottom_1>ohAy.8ayoe.ohae.ohoe89.&ayay9.ohaixa&9=
<82r.label_bottom_2>soyoye.oehA,h9.sohoe9.8oeoe.oeam.ohccoy=
<82r.1>4o5cc89.4ohcoe.8am.2H9.ohCoy.1cc9.8am.2c9-
<82r.2>81c79.4oe,1c89.4ohan.89.4ohC89.4ohae.e1cH9.e1c8-
<82r.3>4ohC9.e,1cHc89.4ohae9.soeham.1H9.4oham-
<82r.4>4oham.oKcoe.1hC9.e89.okC9.4ohae.2cH9.4oh9-
<82r.5>soe.eh1c89.4ohC89.4ohae.Koe.1c79.4okcc79.4okae-
<82r.6>say.2c89.4oe.2c8am.2cH(.ohae.2ch9.4okam.1c8Ae-
<82r.7>83c89.sokam.4ohay.2c89.soe589.4ohC9.4oh9.es.1C9-
<82r.8>4ohC9.2cc89.4ohc79.e1o,y.1C9.4ohc9.4okae.1c79.4okcoy-
<82r.9>s2oe,2,cK9.4oham.1hc79.y1c9.8az1c9.4oham=
<82r.10>Woe189.4ohc89.4ogoe.4okc8oy.1oj1c89.4okae.1c89.Wap-
<82r.11>okc79.4o81c8.oe4o.8ay.1cHo,e,oeoe.ohae.ohay,1c89-
<82r.12>k1coe.oe1c89.4ohcc89.4okc89.1c8ay.1cc9.e1c9.saeayoe-
<82r.13>y.oe19.4ohAe.1c9.4ohan.8Cc89.4ohcc9.4oham.oe1c79-
<82r.14>kc89.e1c89.4ohc89.4ohcc79.ehC79.4oham.89.8am.179.89-
<82r.15>4ohC89.e1c89.4ohC89.1C9.y.Ay.oe.s.am.1c9.yaõ.7ap-
<82r.16>82c89.4okcc9.1c79.4ohccc9.4ohc89.ekC89.4ohC89.yoe1c9-
<82r.17>goe1c8.okan.2c89.2c89.7ae.1c7ay.4ohC9.9hC9.e,s,oy,am.oy9-
<82r.18>ohan.1ay.ohan.4ohcc79.e19=
<82r.19>gosae29.4ohc8(.Gae.5c79.2coe,h,d79.eham.%c79.4oe9-
<82r.20>8am.1coh9.ehc89.soe,2c9.8am.1c9.4oe.1c89.4ohC9.8ae-
<82r.21>4oham.1coy.2cc9.4oham.2Hc9.4oe,hd89.4ohd9.yay9-
<82r.22>1C9.4Kc9.4ohC9.e1C(.8am.1c9.4ohd8(.e1c79.eay-
<82r.23>4ohC89.e1C89.4ohC(.sae.y,am.4ohC9.ehcc9.4ohC9.yam.989-
<82r.24>8oe.4ocsc7(.2dye.2cc89.e2c8.4o.Hc9.e1c89.eoy.3C9.y9-
<82r.25>k2c9.4ohC89.1cae.e1c7ay.1cs.am.okcc9.4oham.ohc9-
<82r.26>g1c79.y3cae.8ae79.4ohcc89.y2c89.4okcc79.4ohC89.eo1c79-
<82r.27>4ohAm.2c89.4ohC79.4okan.1Kc9.4okCoe.1c9.4oham.oe9-
<82r.28>8,1C9.e1c79.4ohC89.e1c89.y1c89.ohc19.4okc89.4ok9.4ok9-
<82r.29>4okC9.y.am.1coe.4okC9.2c89.4ohC9.e2c79.4ohcc89.ya*-
<82r.30>1coe.oe.y2C89.e1c79.4ok9.e1Coy.4ohcm.1C79.e1c8-
<82r.31>kcom.%c.8am.1Hc9.e1c9.e1cH9.#C9.ey.1c9.y.an-
<82r.32>san.oe.1coe.äc9.1coy.1c9=
<82v.labels_top>okc189.okc89.8am.ok9.okc8ae=
<82v.label_middle>ohae19.oehC79=
<82v.labels_bottom_1>ohan.ohooh9.ohc8oy.ohoe.okoe89=
<82v.labels_bottom_2>oehoe.okc7Ae=
<82v.labels_bottom_3>okcc89=
<82v.1>kohoe.oef1c89.4ohcc89.4ohc8ae.2oe.4okae.ok,8ae.8ae.oe2c89-
<82v.2>4ohc89.e3c89.4okoe.8oe.2c89.2c89,89.8ay.okc89.1ckc89.oehap-
<82v.3>8az.oe.1c89.4okc89.4okc89.1s89.4okae.4ok9.4ohae.4ohc89.eo-
<82v.4>4ohan.2coe.4okcc89.1c89.4ohc9.4ohc79.4ohoe.1c89.1c89.e19-
<82v.5>soe2c89.e1c79.8oe2c89.4ohae.5cH9.%c9.kccoe.okcc89.4ohc89-
<82v.6>4okc9.4ohae.2oh9.4ohae.1c89.4okae.2c89=
<82v.7>g1coe.8ay.4ohC9.1cch9.4ohoe.8ae.2c89.j189.yoe.4okc89.yoe-
<82v.8>7ae.2oe.8ay.oe.4oh9.4oe.1c89.4ohay.4okc9,k94oh9.1K9.4oh9-
<82v.9>ò1c79.4oKcs.4ohay.1H9.4ohan.1oe,ham.1H89.4ohoe89-
<82v.10>8ae1c89.e1c9.y.oe.yoe.1cc9.s,an.5c9=
<82v.11>ôay.2cH9.4ohae.4ohan.1cae.kc89.y1c89.g1c89.y5coe.8ae-
<82v.12>4ohc89.e1c9.1C9.y.am.5cs.4oh1c9.4ohan.ohae.89.e1c8ap-
<82v.13>oy,an.2c79.4oh.1ay.ohai.4ohC89.y1C9.4okc89.1kc79.y1cs,ae9-
<82v.14>9hC89.4ohC89.1c79.4ohay.ohC9.ehc89.4ohae.oehC89.4ohcc89.oh9-
<82v.15>4ohoe.1c89.1cae.1c89.ok9.179.89.1cH9.okae.1e.s=
<82v.16>koe2coe.4ohc89.4oe,hc89.y2c89.4ohc89.y5C8ay.Anoe9-
<82v.17>7an.1c9.4ohd9.4oh9.oham.ohan.oehan.okan.o,hay.ae9-
<82v.18>4ohan.1c89.4oeh2c9.4okae.3c9.4ohan.oe.1cH9.e9-
<82v.19>9,2c89.4oe1c9.4oe,am.okan.AehC79.4ok5c8(.Aee-
<82v.20>85c89.4oham.oe1c89.4ohae.2c89.4okae.89,kay.9.eae-
<82v.21>4oh.2coe.hc1c9.4ok9.yae.k18ayoe.2c9k189.4ohae-
<82v.22>sam.2c9.4ohoe.1Ae.4oe.5C89.4ohae.5c89.4oham-
<82v.23>4ohan.2cae.4oe1c89.4ohaZ.oeham.5c79=
<82v.24>k1ae.oehaz.2Ch9.4oe1c9.4ohay.2c9.4ohan.ok3c89-
<82v.25>8am.1c9.4oh9.2c89.4oham.oehC79.4ohc1c79.4okay-
<82v.26>goe.Aeoy.1c9.4ohan.3c8(.4ohan.oe,1cs9.oe.y.an.8Ay-
<82v.27>4ohC9.y.an.1c9.4oehan.oh9.okae9.4ohae.2.oe2aes9-
<82v.28>say.Ae.eoy.am.1c9.4ohan.oyoM=
<82v.29>¸o89.2ay.aV9.4oh1c9.h1c9.oehan.og1c89.4foe.5k9.oyae-
<82v.30>9Hc9.4ohan.1ch9.okam.oeoy.ohan.4oehC9.4okay.oehan-
<82v.31>Koy.1c9.4san.4ohC9.4ohan.okan.okae.ohC89.4ohae.89p-
<82v.32>s.am.2c9.4ohC89.4ohay.2ccKc9.4oham.8aekc89.y1coe8-
<82v.33>soe.1c9.y.ae1c9.1oe.oehoe.1H9.8ae1H9.oehan.oehC9b-
<82v.34>g1coe.2c89.4oham.2oe89=
<83r.bottom_left_1>1koyoe.oesam=
<83r.bottom_left_2>ok189.4oh189.3c8ae-
<83r.bottom_left_3>8ae.1coe.eoe.18ae.am-
<83r.bottom_left_4>soe.8aM.1c89=
<83r.bottom_left_5>sAyoe8ae=
<83r.bottom_left_6>8ayoes9=
<83r.bottom_left_7>soehC9.4chc9.xae9.oe-
<83r.bottom_left_8>soe1hae.1cae.4okay.oe-
<83r.bottom_left_9>8am.oe.8an.1c9.e8aeoy-
<83r.bottom_left_10>soe.y.kan.KAe=
<83r.1>k1c89.eg1c79.og5E89.1cgoe.g1c7ay.2c79.4og1c89-
<83r.2>soe.1cc9.4oham.2oe.e1s.5c9.4okC79.y1cs.ay.1c89.8Ay-
<83r.3>oehcc89.4okae.1hC89.1c9.8am.1c9.e1c89.4oham.4okae.8ay-
<83r.4>4oh2c89.1c79.4ohc89.1hc79.8am.2ckay.2c89.4chcM.1c89-
<83r.5>85cc9.4okam.1cH9.4ok9.1c*.2c79.4ohC9.y1c89.4ohcc89.eo-
<83r.6>s1c89.1c819.4ohae.oe1c89.4oham.1c89.4ohC89.e1c89.4oh9-
<83r.7>soe2c8.e3C89.4d89.4oh9.o,4oe.y.5C89.4ohc89.4okcc89.4okcc89-
<83r.8>g1c8ae.okc89.2cKc819.4oh9.1c89.1ay9=
<83r.9>g1oy.1cJc89.4ohc89.e2C89.4oh189.y.2c8hc89.4of289.4oj9-
<83r.10>oehC9.y,1s.1D.oe$.am.$hae.8an.Kae,s,am.1h9.eae.$ap-
<83r.11>soy.2c89.4oham.1han.2Kc9.4ohc89.ohaz.3C89.e1c89.eo-
<83r.12>4oHoe.2cH9.Akae.4ohcae.5cH89.EhAe.ohc89.4ohc89.4ohae-
<83r.13>soe1coe.kay.2c89.s.aekc89.s.az.4okc89.4g1c89.e1Jc89.e8ax-
<83r.14>4oh1c89.4ohC89.2c89.4oh5c89.8ae.e1c89.4oham.2K9.8ae.s9-
<83r.15>sam.2c8ae.2cK9.1c9.kae.2K9.8ae189.4ok1c79.e1c79-
<83r.16>k1c89.4oh189.1cc8ay.1e,8am.1c79.4ohan.1cK9.1caeyoy-
<83r.17>81co,hc89.ehC8.2,H,c9.9kam.2c19.s1ck9=
<83r.18>g8ae389.3oGc89.okoy.2c89.og2c89.ok289.4ohc8ae.389.soe69-
<83r.19>say.2c7am.oHc9.san.1c8.2c79.4ckae.8ae.3c79.2c9.e.1c89-
<83r.20>soehC89.4okC89.4ohC9.4ohc89.soe.1dk9.4ohc79.4oh9.sam-
<83r.21>soehcc89.4ohc89.okc79.soe,1c89.ehc89.4oh1c89.4ohc89.1H89.say-
<83r.22>s1c8az.ok1c89.4ohcc89.1c8an.1c89.4okc7am.okam.okc79.e89-
<83r.23>k1c89.4okc89.4ohae.3c89.4ohc89.2cKc89.3cK9.okAy.1c79-
<83r.24>soIn.1cK9.1ck9.okam.oesae9.3c89=
<83r.25>4ohC89.4oe1c9.4ohC9.4ohc89.1c89.okae-
<83r.26>ok1c9.4ohC9.4oh9.koe.2c79.4oh9e889-
<83r.27>8an.1c89.4ohC89.2Hc89.2Hc89-
<83r.28>sam.1cch9.2C9.4ohc89.5c89.oe89-
<83r.29>s,oe,1Ð79.1cc9.4o89.hcs7.oe89-
<83r.30>s,ohcc89.4ohC89.4oh9.sam-
<83r.31>kc1c89.4ok.1c89.ohC89,e,89-
<83r.32>o1coe.4oh1c89.e1c89.4ohc9-
<83r.33>s9.s.am.2cch19.4ohc9.san-
<83r.34>5h9.e1c79.8oe2c8.4oh19-
<83r.35>sam.1ch9.ohCoe.ohan.189-
<83r.36>soy.am.29.2c9.e2c89.4oh9-
<83r.37>soe.ehc79.e1c89.4ohoe.2c89-
<83r.38>oy.1c9.4o,Hc9.8az,989-
<83r.39>4ohan.2c9.han.1Hae-
<83r.40>soe.1c89.oe1c79.1c7am-
<83r.41>soehc9.e1c89.4oehan.8ae-
<83r.42>soe.oe.1K79.e.1c89.e189-
<83r.43>8am.2coe.1c89.4ohae.say-
<83r.44>shay.2c89=
<83v.labels_middle>oeoeay9.ohay19=
<83v.label_bottom_1>Ah18(=
<83v.label_bottom_2>oham=
<83v.1>goe8ah9.8aeoe.okc89.1kaz.og1c89.4okae.2c89.1cj1c89.og1c9-
<83v.2>8oe.2c89.4ohc89.5c89.4okc8ay.1cKc89.4ohc89.4okae.1c9.8ay-
<83v.3>4okan.1K9.8ae.oehc89.5c89.4okAe89.4oham.8az.2c89.okC9-
<83v.4>8an.2cc89.okcco89.8oe89.4okc79.4ohC89.4ohc8ay.2co,e,89.4oe.oe9-
<83v.5>4ohae.5c89.4okan.1c89.1c8oe.8Am.okam.3c89.4ohcc89.oham-
<83v.6>1c79.4okC89.okae2c89.soe.1e.1cs.ohcoe.2c89.4ohoe.1c89.4ohae-
<83v.7>4ohcc9.okcc9.4oh,aeoe.1c89.89.8Ae.4ohae.oek2c79.4ohcc89.4ohae-
<83v.8>yoehC89.4oham.oham.1c7.oh1c9=
<83v.9>g1c8ay.2c8ae.4ohay.2c7ae.oh189.4ohc79.ohaie.2c89.4oh9.e3c*-
<83v.10>8am.2H9.4o.CA.ee8ay.1cc9.4oae.4ohC89.oehay.5C89.4ohan.oeae-
<83v.11>4oe.1c9.4o.e1c8.4oeh9.4ohae.1c89.1c79.8am.1Hc9.1cAy.Ae.eae-
<83v.12>sae1.c8.4oe.2c89.4oe1c89.4oe179.4oe.y1c89.1coe.4ohcAy.%oe89-
<83v.13>4oham.1coe.2c9.4ohC9.1coe.8ae.1Com.oehC89.4ohae.1aeoe9-
<83v.14>8am.4ohae.2cHc9.4ohC9.1ae.4ohC9.4oham.1c89.say.ae-
<83v.15>4ohan.1CAe.4oham.2coe.4ohcay.1cc79.oe1C9.4ohae.4ohaN9-
<83v.16>s.oe,hC79.4ohC89.4ohcc89.sam.oham.1c89.4ohC89.4oe,hC89-
<83v.17>4oe1c89.4oekC89.4ohC89.4ohae.oham.1cay.1cH9.8ae.1cH89-
<83v.18>koKc9.1coy.oeoe.1coe.kc79.2cHae.2CH9.1cae=
<83v.19>4ohC8.4oham.2coehan.2coe.oehC79.e,2c89-
<83v.20>1ay.4ohay.1coehan.2Hc9.4ohae.1coy.oes-
<83v.21>4oe.aM.1Hc89.2coe.4oham.2H9.e1c9-
<83v.22>Ae.1C89.4ohC89.4ohan.8ae,2ae.2e89.eoy-
<83v.23>9.5c9.okc18.ay.ohoe.8ae.1c89.4ohae,9-
<83v.24>soe.1cay.2c9.4ohay.5c79.4ohan.oee19-
<83v.25>8,2coe.1coe.5c89.4oham.1Ch9.eoes-
<83v.26>4oe.2oe.1C89.4oe.o,4o.4ohan.oe.3cap-
<83v.27>oe.1cae.5c79.1c9.kae.3c8ae.8ae289-
<83v.28>4oham.1c79.4ohae.okae.1c89.4okaes-
<83v.29>o9%c9.4oe.4ohae.1c89.4ok9-
<83v.30>4oe.oean.2coe.4o.4ohAe.2coe-
<83v.31>2c9.og1c9.Kc9.oe19=
<84r.labels_top_1>oeoeae.oy.+chay.ohc69.eoe9.8oZ.oe.39.okc89.ehAe.ohoe29.okoe9.85c89=
<84r.labels_top_2>989=
<84r.label_middle_left>okae9=
<84r.1>hoe.1c89.4ohC9.okc89.89kc89.ohC89.oe2c8.oj2c8.9h5c89.4okc79.oj.oe9-
<84r.2>koe.oy.5C9.1H79.s1H9.8ae.9.2c89.okc89.4oe.oy.oe.cc89.4ohC9.oy.oe9=
<84r.3>4ohC9.8ay.5c89.4ohc79.4ohC79.4oh,c79.1c79.ohan.1c9.4ohc89.8ay.oeay.79-
<84r.4>koy.2c79kc89.Âe.oe.1coe.2c89.3H9.4ohae.oehc79=
<84r.5>g1oe.Goe.soe.kcoe.kc89.4okc89.4oh,cc89.4,ohC9.oe.hcc89.kc9,4ohc79.4ojoy.oe9-
<84r.6>ok19.oe.3c89.4ohc79.5c89.ohc79.2H9.1H9.oe1c9.s1c9.8ae.1H9.yae-
<84r.7>4ohc9.s,oe.94ohan.4oehC9.4okc89.4ohan.2c79.sAe1c89=
<84r.8>g2oeg,1F89.4ohC89.89.4ohc7(.8am.2,cÿc89.4oham.1cK9.8ay.1cK9.ap-
<84r.9>4oham.1oe.1ch9.ohae,9.1c9.ohae.1c89,koy.9.ok5c89.4ohc9.e.3c79=
<84r.10>4ok1s79.9hC89.4ohae.oe.5c89.4ohc79.4ohcc89.4ohcc89.1c79.y,am.1c9.okay.7ay-
<84r.11>8ay.2coy.2K9.4oh½y.4okc79.y5c89.4oe,1c9.okC9.4oe.5c79.oe.8an.oe.oy-
<84r.12>gAe.kay.2c89.4ohc79.ohae.2c9.4ohay.1,H9.ok1c9.4oh.1c79.1c9.4oham=
<84r.13>g1c79.4ok1c89.okaM.1K9.2c79.okc79.4ok9.4okc89.Ae.ohc89.okc89.yap-
<84r.14>4okoe.2L9.ok9.8ay.2K9.s179.4ohC79.oehc9=
<84r.15>goe18.u1c79.2K9.oeh9.8ay.og,aeham.o.4ou1c79.oy.aM.ofoe9.oyoe9-
<84r.16>s,oy.oe.oeam.A,4oe.9,4oy.oy.Hc89.1hc79.ohan.2c7(.4ohoe1c89.oean-
<84r.17>4ohC79.ohC9.8ay.oe1c79.4soehcc89.y.ay.1cH9.okay.1c89.oe1K9.eoy-
<84r.18>8189.4ohc89.oe.1H9.oe179.say.oy.9hC79.1ckc9.s.an.3c79.2chap-
<84r.19>9h18ay.ox.ay.ay.2c7(.4ohae.7am.2c79.oehc79.4ohc79.4oh9.1c79.7am-
<84r.20>4okay.9kc89.kc89.8ay.oehc79.4okc89.3H9.1kAe.kc79.8ay.oy.oe9-
<84r.21>3oe.k179.kc79.9han.2c9.1coe.9.kc79.Ae.hc79.ohc8ay.oehcc8.Ae.ay9-
<84r.22>82c9,kC9.s,Ay.oe.2c89.8ay,ae,79.okc7am.2HC9.1H9.8am.Ay.ae9-
<84r.23>4ohae.7am.7an.okc9.1coy.az.2H9.oy.az.oyo=
<84r.24>2c9.8ay.2c9.8an.am.2c89.oyoe.9hay.ohc89.4oh9.1c89.ohc7ay.1c9.oeoe-
<84r.25>4okcc79.4ohoe.okc89.2c89.4ohC89.8Ae.oe.8ap-
<84r.26>s,oy.oe189.e2c79.4oh19.8Ae.okc79.9k1oy.oeh9-
<84r.27>82c89.5cc89.4ohc79.1c79.kcc89.4ohcc89-
<84r.28>4ohC89.8hc79.oe5c79.4ohae.3H9.oehC89-
<84r.29>8+c89.okcc89.4okoy.1chay.oy.5c8(.sam-
<84r.30>oham.okcc89.4ohan.5c89.4ohC9.4okc89-
<84r.31>4ohan.ok1c89.shC9.y1ch9.8oe.ohC79-
<84r.32>9hc79.4okc89.1K9.oe.1K9.8ay.ay,oy9-
<84r.33>9kcoe,1c79.4ohoy.5chc89.ohc89.L9.8ap-
<84r.34>81c8(.4ohc89.ay.ayoy.ohc89.ohc79=
<84v.labels_top_1>ok79.8ay.189.8ay.oy.ap-
<84v.labels_top_2>som.ohCc9.s.oe.ohae9=
<84v.labels_middle_right>ohay.98azoe.91H9.83c79=
<84v.labels_bottom_right>oh18(.soe1c9.8azoe79.7ay19.(Ó(.o1c89=
<84v.1>hoy.5c89.okc79.4okc89.okc8ay.U8.oy.oe-
<84v.2>okcc(.4o,hC(.ohc(.1ckan.5c,ch9.8am.Ae-
<84v.3>4ohC(.okcc89.2c79.4ohC8.oy.ohC89.y9-
<84v.4>9hC89.4oC89.oehC9.2ch9.4ohC9=
<84v.5>gom.oe.hc79.ohc79.4oh9.oh189.4ohc9-
<84v.6>4ohc89.ohc79.4ohC79.ohcc89.5c89.4oh9-
<84v.7>5coe.4oe,1c9.ohC89.sam.ohC89.1hC89-
<84v.8>4okC8.okc8(.2C7(.4ohC89.4oC8(.ohcc79.8ap-
<84v.9>5c79.4oC79.oe.1C9.8am.1Hc89.8an.89.7am-
<84v.10>4ohccs.4okc89.okc89.3c79.4ohc89.8oe.oehcc79.8oe.kcc8ap-
<84v.11>2c8oe.1c89.ohc79.okoe.1Hc79.4okc89.8ohc89.8oe.ehcc9.4oh989-
<84v.12>82c9.oehcc9.7oe.oe.okc79.ohc79.ohc79.4ohc79.8oe.8ay.oe.1c79.san-
<84v.13>4oh5c89.4ohC8.9.7am.1cK9.ohae.oe.hc89.1c89.8oe,hc89.ohc7ap-
<84v.14>soM.oe.1c89.4oe.hc89.2c9.4ohc89.4ohc9.8oe,9.oe.2c89.4ohc89-
<84v.15>4ohC9.okoe.1c89.8am.8oe.2C89.1c79.ohc89.y.h189.hoe.hae89-
<84v.16>82C9.4ohC79.9hc79.4ohoy.3c89.4oh9.8oe.2H9.4ohan.oe.hoe,89-
<84v.17>soehS.oeohay.2ch9.2hoe.4ohAy.189.kae.3c89.ohay.ohc79.2c69,89-
<84v.18>koe39.4oh9.4ohc79.2c89.4ohcc89=
<84v.19>g1oe,2c89.3kae.ohc89.og1oe,oy.h189.Af1c8.9s.am.Fcc9.oes-
<84v.20>o2c9.kc89.ohan.2c9.4ohc89.h189.ohc89.ohc9.89.ohc89.oe269-
<84v.21>4ohC9.oeham.ohoe.2c89.K9.hoy.oe.oyAy-
<84v.22>9,1C9.ohC89.oehan.oe.1c9.s,am.oe9-
<84v.23>4oham.oham.oe,oe.ohae.1c89.1c89-
<84v.24>oe.4ohay.2c8(.4oe.okc89.oe.1c89-
<84v.25>9.oy.2c79.4oehC79.oe1c89.oehae-
<84v.26>7ae.3c89.4ohc79.3c89.8an.7am-
<84v.27>san.2c79.4ohC9.8am.ohc79.oe89-
<84v.28>4ohc9.oe.hC7.4ohc89.4ohc9.4ohcoe,9-
<84v.29>1ae.8am.okae.189.okae.1Hoy.ae9-
<84v.30>4ohc79.2c9.hae.ohc79.9f1c79.kc89.eoeoy-
<84v.31>2c89.4ohc9.4ohc89.1c9.8ay.ohc9.ohc39.oe19-
<84v.32>4ohan.oe.1c89.oe1c9.s.ae.oy.179.81c9.ohc9.e19-
<84v.33>2oy.oe.okan.5c79.Ae.2c89.koe,ohcc89.1c89.ohc89.eoe-
<84v.34>4ohc9.soe.hc89.ohc9.ehan.2c9.2cs.oe.3c89.4ohcc9.yoy-
<84v.35>1H9.4o,ham.2c9.8an.4ohcc9.8am.oham.4ohae.89s-
<84v.36>4oh1c9.4ohcc89.ohc79.8oeoy.oe.1c89.okcoe.oeoe-
<84v.37>e2c89.4oe.am.ohc9.oe1c9.e1c9.oe3c79.5H9.soe9-
<84v.38>9kC7ay.oehcc9.oe1c9.4ohc9.ehcoe,89.8am.oehc89.9hAm-
<84v.39>soy.okcs.8oehc79.okoe.1c89=
<85r1.1>g82co89.38oe.2c9.ok189.82c89.soccc89.81cwoc9.saz.2c79.so8az.2c9-
<85r1.2>9,om.1cc9.4oK89.Akc69.8oe.Ay.am.oh28.oh1c89.okc79.1H79.okap-
<85r1.3>kAyay.okc79.oj1cc9.9h8aiy.19.4okc79.4oh189.okc89.1coe.s,am.okc8ap-
<85r1.4>o8C,8am.4ohc19.8am.1ch19.oe,3c79.4ohC79.8oeh289.okay.okC79.oes-
<85r1.5>k1c89.h1c89.4o8am.oehcc89.oyam.oe2c89.Ah19.hc89.kc79.k8ap-
<85r1.6>yoyan.2c9.j1c9.4ohC9.1oy.oe.2c89=
<85r1.7>g1c89.oy,am.2cu189.4ojay.2cc89.4oWc79.4ok1c89.W18ay.9g189,e8o-
<85r1.8>8am.1H89.4ok189.oj1s8.4oh189.ok19.4o8ae.8am.7ae.28ay.oyap-
<85r1.9>k2C8.e1c9.4okc29.8az.5c7ay.5coe.4o.ay.1ou189.4ok8Ek9.ouay-
<85r1.10>8az.1oham.1co,7.1cAehC89=
<85r1.11>g8ay.oe.38az.4og1cc79.8ae.18ae.1oy.+cf!oyo.yam.8oeoy.am.ojahap-
<85r1.12>k7an.ohco89.e179.ehoy.oCscay9.8ay.3c7am.oko.8am.7\ay.aQ-
<85r1.13>y5co8ay.4oKA.hay.oham.9hdo89.4okae.oe.s.am.oe.7ae79.2o69-
<85r1.14>8ayAy.2C89.hco89.okco79.s.ay.am.1cc89.okam.7ay.ae.o8aM-
<85r1.15>4ohCo,8an.1c9.oham.ohae.ae.8e.2cohc9.1cohan.oehcco.7ae.oeh9-
<85r1.16>2om.4ohAy.ohay.9.1cc9=
<85r1.17>goeh9.%c9.oehc8am.2oy.Jc79.8aiy.2R9.oj1c9.2koy.am.2ap-
<85r1.18>oehC9.ok1c9.4ohc79.4o8am.1K19.1cJc9.ok2c9.4oh2c9.s179.7ap-
<85r1.19>oh19.ok189.ok1c79.7a*.eap=
<85r1.20>g1co,9,h2c79.4oJ79.4ouoe.28ae,89.8aiyay.1Ckcc9.ok1c79.4oh179.79-
<85r1.21>8am.1co79.oy,am.oe.oham.1coKc9.oeoy.okc89.4okam.1oy.1c79-
<85r1.22>98az.kay.1c79.oy,am.91c89.ohc89=
<85r1.23>g17am.!o8am.%oj5c89.9kco89.9jAy.1cs.am.1oe.89.4ojay.2ckap-
<85r1.24>kc7aiy.9hcc79.8an.1cc89.4ohAy.1c79.ohay.!cckC(.4ohc89.oe1c79-
<85r1.25>s1c8,aZ.okco,89.1K89.4oham.9h1c79=
<85r1.26>g18az.oy.228ay.4oj1c89.oj189.4ou179.8ay.s.an.1J79.8ay.oy.8am-
<85r1.27>91c79.2ck379.4okay.ohc89.4ohae.sam.oe.hayay.o8d*=
<85r1.28>h1c8ay.9kcoe.oh189.4chc89.okoy.o8oy.ay.1c79.okc189.8ae.Jc89-
<85r1.29>oCs.am.oehCo89.oy.s.1cc9.4oh179.4okoe.ohay.okay.ok19.ohap-
<85r1.30>8oy189.os,am.ohc7cs.1K9.ohc79.189.179.okae.ok179.okae,o,p=
<85r1.31>go8am.28ay.9j18ay.8ay.9j179.4ojoe.8ay.hc2Ay.818ae.1oe,az,9-
<85r1.32>9ko,y.1oe.289ko89.4ok189.ok1oe.1Cs.ay.Co8am.oy.ay.ae.oehap-
<85r1.33>sayaM.5c9.os,am.okay.9kay.okc89.oy.am.okay.oeay.oehcc79-
<85r1.34>92C7(.h2cc9.4ohoy.oy.1o8.eh1c89.4oko89.4ohay.2k9.okayay-
<85r1.35>s,ay.1c7ay.oej189.okoe.ok1c79=
<85r2.outer_ring>o8cc79.okc89.ojoCs.ay.1K9.ok189.okc79.okay.1cjam.okA8ay.oko8am.ojam.okam.4og11s.ok1c79.oeham.o8ay.ae,o,ccs.ok1c89.4okc8am.o8ay.oKo89.2c8am.oeam.oeuoy.8am.oe.ehc1E.os.Am.ok169.8ay.okccs.ofam.1J7ay=
<85r2.quad_1_1>ohccs.Aeam.4ohae.189.say9-
<85r2.quad_1_2>4oh%c89.4o7an.1H9.9hcc89.1c89-
<85r2.quad_1_3>ay.am.Hc79.oy.an.oe1c9.4ohae.5c89-
<85r2.quad_1_4>4ohco89.4o,chc89.8o89.3c89.4o,8am-
<85r2.quad_1_5>eos.ay.3c79.4oh2c9.4os.C9.oy.am.o*-
<85r2.quad_1_6>oe.e1coe.1oe.oe.2coe9=
<85r2.quad_2_1>san.oy.oy.am.oj189-
<85r2.quad_2_2>4okoy.2cc89.3o8am.oeway.ay9-
<85r2.quad_2_3>8az.2co.oyam.1oe.8am-
<85r2.quad_2_4>oH8ay.oeWay.%oyae=
<85r2.quad_2_label>sosccs=
<85r2.quad_3_1>g1c8C9.oehc9.4ohc79.5cos.f1cc9-
<85r2.quad_3_2>ok1c79.1okc9.4oKc9.okC9.oe.oeocoy,an-
<85r2.quad_3_3>8am.4okam.k1c89.okc79.4ok189.1Hc9-
<85r2.quad_3_4>9k1c89.4o7ay.4okc8ay.4ohay.4ok18.4okop-
<85r2.quad_3_5>soIs.am.2c8am.1okÜ*=
<85r2.quad_4_1>ok1s.3c8oy.1c9.soyan-
<85r2.quad_4_2>oy.5c89.kc89.so8aM.19-
<85r2.quad_4_3>9kc8ay.17s.am.ayo89-
<85r2.quad_4_4>9f!c79.8ay.1c89.oy.ap-
<85r2.quad_4_5>okcc9.4o8an.o8an.aN.1c9-
<85r2.quad_4_6>oyay.oe8ay.an=
<85r2.center_ring>ohccs.o1ay.okc8as.o1c79.oko89.Ae.1c79.okcc8o.ay.oy.az.oe.okccs.ay.ay.ap=
<86v4.outer_ring>ojos.os.2co89.g1?7ay.o82co.4o89.1ccj179.ej1c79.oehay.28ay.817oy.4oj1cy.1cs.os.d8ay.o8am.g1co8ay.18az.oy.ayoy19.2ay.oj1sc9.okc79.1R9.1c79.say.3c7.o8ay.5C9.s1cos.ae.1ccfay.2ck19.4okcoe.okoy.2ay.4okc59.8??.owoy.ayay.8e=
<86v4.2nd_ring>occc9.o?am.okc7am.okc79.okC(.1c7am.oKc79.19.2c8am.1okam.oyam.oko8Cco.oy.9kcco89.okcc8ay.am.2c8am.18ay.2c89.4okc7an.1c79.k179.1ck79.1c79.4okay.1c79.1H9.8am.okc89.sd89.??Kcc9.sap=
<86v4.3rd_ring>k1c9.7az.aeo89.3cs.4Coy.oy.o8aycc89.189.oe1cos.os,an.oy.okC7.1c8ccs.okcc79.4ok9.okc89.3c89.okc89.8ay.28.29,9.s179.18189.8o8ay.am.oy.am.say.oy.1c89.4ok189.616S.ay.5co89.oj1c.f1cop=
<86v4.4th_ring>g1c8ay.ay.ocjoy.okccs.ocs.aZ.oehcoy.8ay.az.8cs9.8oC8c9.oj1c89.2c8am.8ay.okc79.8an.okc9.8ap.okc89.8am.1oK9.8kc8,az.1o89.2cos.okc8os.4ohc19.g18C89.8aN.oe.8oe.ok9.2o.goe.okoe89e=
<86v4.1>g1co8ay.oc89.4ohcoe.4ocoe.o4ohco,e.8ay.oe.oe,az.ap-
<86v4.2>9,1coe.kay.oe.oe.2C9.4ohc9.oy.am.2C,oy.say.ae.oe.%C9.4oHC9-
<86v4.3>koe.3is.oy.am.oe.hCo8.e1co89.ohc89.4ohco.8.9.4o,am.ay-
<86v4.4>8an.oe.hC89.okax.oe2c89.ohoe.am.Ahae.1coH9.2ol9.8am-
<86v4.5>8oy.oed9.oe.99=
<86v6.1>g1c9,g18ay.ogay.G9.1cs.am.of9.1c89.okc8aeoe.oyazo89.4ok18an.4oj9-
<86v6.2>o1o89.1oe.1c9.4ok189.h189.4oj18.1j19.4oj19.4ok9.1c89.4ohoe.eyap-
<86v6.3>4oe19.oehC89.18ae.1c89.1oy.ay.ayo.89.4oh189.18ae.ohay.179.okam-
<86v6.4>82oy.289.2oy.oe.am.oehC89.27ae.okcAy.18ay.ehay1Cs.oehay.8aeap-
<86v6.5>kay.eoe.1oe.oehay.8am.1cay.oy.ok3c9.4ohay.oj1c9.kaih9.4okay-
<86v6.6>8am.2coe.hccay.oy.1c89.ay,+B.4okan.o8am.oehc3ay.4ohay.Ay-
<86v6.7>4oham.9.e,1c7oy.oy.am.oe.oy.oehae.oy.2c89.4ohae.s.ay.oy1c9.89-
<86v6.8>9ham.o8am.1ae.saz.9kay.1o89.e8ae9.18ae.9h1c89.eh1c89.8ay-
<86v6.9>85oy.9ham.8ay.2C9.4ohoe.1coe.okay.ay.aM.4okCos.am-
<86v6.10>sayay.9ham.soe8ap.2coe.4H9.8aeoy.oe.am.oeham.4o8ay.o|9-
<86v6.11>4oham.oehC9.4ohcoy.oy.1Cam.9kC89.4oho.e18oe.oy.1Jay.ay-
<86v6.12>9hCaeAy.4ohae.okay.9hazoeh9=
<86v6.13>Koe19.4ojam.9u189.Goeham.1oef19.4ojay.ayoM.og1c89.ogoe9-
<86v6.14>9h19.1oeham.1c9.9hd89.ohae.oy.1U9.ehc9.ohay.8ay.oe.an-
<86v6.15>2oe.2okam.2Hoy.oe.am.189.4ohan.o8aM.1coy.oe.han.1c9-
<86v6.16>kam.oham.4oham.9hC9.okan.1c9.ohap.4ohay.4ohan.oham-
<86v6.17>jay.oy.am.8ay.aM.4HcAy.2o™9.4okc89.og189.oean.ay.ae.hay.ap-
<86v6.18>9kam.9kaz.8aeoe.9kae.8ay.aM.1oe.oeh1c9.ehay.okae.4okay8ap-
<86v6.19>goe.3og1c9.g1cUc9.oy.aM.4oham.1oehay=
<86v6.20>g8aµ«.okoe.go8am.oGc9.oj1oy.oeh5c8.4ofo8.og8am.o6ay.8azo89-
<86v6.21>oyd9.ehccoy.8am.oekco89.kay.ok9,kcco8an.9k9.2C9.kay.ay.ap.o89-
<86v6.22>e2c19.k59.4ohC89.han.9kam.1cS.kazooy.4okay.kaä9.8apop-
<86v6.23>4ohay.oehc89.okAy.1c89.4ohay.og1c89.8ay.Ahay.ay.8az.an.oe.hco8ay-
<86v6.24>1c9.hco89.1ok9.8ae.o89.4ohC89.g1c89.9k3(.ko89.8ae.k1c79.4ohay.oe9-
<86v6.25>9kcc89.4ohay.oehay.4o.8ay.9ham.oy.ohÒ9.ou1c89.4oWam.ay.ayap-
<86v6.26>sam.3oy.2cham.1c89.1oehco*.4oh19.oy1K9.oekC89.8ay.okay.aP-
<86v6.27>ae38y.ehay.8ae.h28.28ay.2c89.4o89.5C9.4okc79.oehC9.4oh189.yap59-
<86v6.28>4oham.4ohay.ohay.4okay.eoy.4oh189.8ay.2c9.89.k2c79.4okoe.89k29.89-
<86v6.29>81c89.1K89.2oe.oh9.9kam.9han.1c89.89.8ae.28am=
<86v6.30>goehC9.k3c8.4og1c9.gayom.1cf19.4ojay.4oj1c79.4oj98.am.4ojay9-
<86v6.31>8az.1cj9.4oham.oehay.oeh189.ohay.ae.8ay.oeh1c9.ok9kap.oyop-
<86v6.32>4ohC9.4oCay.1tc9.oh9.4ohay.ox.1c9.4okay.oe.h1c89.4oham.ap-
<86v6.33>8ay.oeham.9,8,9.eh1c89.ohd9.hcc9.8e.e8.eo.e.2cc9.4oh2c9kan*-
<86v6.34>soy.am.ay.2c9.4okco89.oy.aM.oC9.e8aM.oy.oyo.oe.haM-
<86v6.35>say.am.okay.1co89.4okam.4oham.oe.kc9.4oham.ohay.oe-
<86v6.36>8azae.8am.4ohay.1oe.kae.K89.4ohC9.eham.oeham.Ayam-
<86v6.37>e2ay.ahay.4oC89.4okay.okae.oeh9.4ohae.oe.ham.oKcay.eo=
<86v6.38>gAm.okae.hae.koyoy.oeam.ohcoKc9.oehcc9.4oc89.eham.oekap-
<86v6.39>9,am.8ay.okoe.4ohan.4oh9.ehoy.7ae.oyam.1cok9.4okam.oehap-
<86v6.40>8am.ay.4okae.k279.okay.2K89.4ohoe.1okae.hay.oe,hay.aeh9-
<86v6.41>4oham.oK9.oek1c9.4okae.ehaeoe.5coe.4okam.9kan.9ko79-
<86v6.42>okam.4ohan.okae.okae.ek.ae.ehay.189.4okoe.4ohan-
<86v6.43>4oham.1ok9.9kam.1ohan.1oK9.19.kam.oham.ohaN-
<86v6.44>3oy.4oh9.1osoeh.1Aham.4oaeham.4oam.oy.aM.9hc89-
<86v6.45>jam.okay.okoeh29.4oh,2c9.ay.okaeh9.1cay.aiA8ap=
<86v5.1>g28ae.1oh9.2co89.ew19.W92c9.4ok9.og9.9gay.oy.am.9koy.am.oj9-
<86v5.2>eos.az.9kco89.4ohay.39.4ohay.3oy.4oj1oe.kae.oe.9kAe.okap.okap-
<86v5.3>2c89.179.4ohAy.ohd9.2coham.1coh9.okcco8aie.okam.okan-
<86v5.4>9j1S9.oh9.2d9.4ok9.4okam.s,aie.1cj9.ekc79.8ay.oehay.ap-
<86v5.5>8am.oy.okoe.ok2c9.okae.oehc9.1Ko89.9kay.8ae.ay.ohay9-
<86v5.6>oehC79.2ck9.9kay.9kam.27ap.Ay,aM.9kam=
<86v5.7>g8am.4okcc89.og1c9.4ojoy.okoe.h28(.4og1C9.38ay.w1U9-
<86v5.8>oKae.2H9.ok2c9.ojoy.2c9.kAy.ay.okay.am.189.kay1cc*-
<86v5.9>ehaM.okan.y.ae.9han.1am.9,hae.9ham.okae.oy.aehap-
<86v5.10>9hay.oehae.hay.2c89.2oy.4ohay.1oy.oy.9ham.okap.9kap-
<86v5.11>kayae.ohay.oKc9.s,ae.ham.9kae.1c9.okae.aM.oehap=
<86v5.12>goyaµ89.ok%s.ae.ay.2c9.kaz.3co89.4oj1cs9.eway.az.apop-
<86v5.13>8am.2ay.okap.9kam.okae.kco89.K9.oy.am.okay.aM-
<86v5.14>4oay.aM.ae.o89.ay.am.4ohCc9.1C9.4okam.9hay.aK9-
<86v5.15>9hay.ay.aeo89.oy.ds.am.ohay.4oham.9hay.aY.oe.1sh9-
<86v5.16>81c9kan.4ohA.8am.9haehan.9hay.ae.ham.7aehae9kaQ-
<86v5.17>oHc89.1c8.9.kam.9ham.4okae.92c9.okam.oehaQ=
<86v5.18>goe7am.2co.kcsam.ok1o.eham.os.ae.o89.4okay.9kc79.7am-
<86v5.19>91C9k9kam.9hCo.1c9.2H9.2oh9.ok9.ok9.okan.oehC8-
<86v5.20>91oy.ay.am.9kae9.okam.9ham.okae.9kay.am.9kaq-
<86v5.21>oay.ay.am.oham.9kC9.9kam.4ohcS.am.9kcc9.4okc9.ehc9-
<86v5.22>9ham.9hC9.9hae.1o8.am.od9.kco7ham.oko8am.Ahan-
<86v5.23>9ham.oy.am.ohoe.1ohay.3coe.4ohay.1cc9.oy.aM.o89-
<86v5.24>oay.am.9han.ohae.h1o89.1H9.okam.oehay.okam-
<86v5.25>saz.han.ay.aeo3cc9.4oC9.ehcs9=
<86v5.26>go1oy.aZ.2oay.g2o89.5o89.4oj19.oF89.8ay.oeg59.8ap.2c9-
<86v5.27>j1oy.9j1oy.am.okay.2o89.j19hay.9kay.o8ay.ods.ayae.op-
<86v5.28>o8am.o.ae.hay.ay.oy.9k8ay.4ohd9.kco89kc9kay.Î.9kayay-
<86v5.29>92coay.4okco89.4ohay.5o89.4okae.k1c9.9k19.kae.kay-
<86v5.30>o8am.ok1ccs.1c9.1o8am.2c89.okae.h1oe.29.oekday9-
<86v5.31>koe.ham.9k189.1oe.9kc89.9kan.4o8am.9ko79.9hc%9.ay-
<86v5.32>85c9.9k19.89.4okae.269.oy.am.1o89.1c9.oe.kco89.am-
<86v5.33>4ohC9.oeham.oe.han.oehcc89.4oj1C9.ok9.8am.okap-
<86v5.34>okC9.oe.kc9.1oam.95cc89.91c89.9kam.okap.am-
<86v5.35>91c9.oy.am.9kaz.9kaip.okae.2o8.4o.h19.4oo79.s.aP-
<86v5.36>2o89.4ok9.1o89.9ko89.oehc9.okoeok9.oekae.oh9.8ap-
<86v5.37>81oe.1c69.4okan.okam.oe.1co.79.oe.hcco89.oyd*-
<86v5.38>s.oe.o8am.9hcc29.9k1c9.e1o89.9hay.2c9.9kam-
<86v5.39>9kco89.1c89.4okC9.oK9.79=
<86v3.center_1>k285c9.8aeh279.!oF9.sam.oy.azo89.1c8ae9-
<86v3.center_2>81co89.shCo79.4oh2c9.1co7an.9h1c8.say,ae79-
<86v3.center_3>82co89.4oh1c9.8ae.oy.o8am.say=
<86v3.center_4>g1c7am.81c79.4oh179.4oj1oe.!oe.5co89.soehap-
<86v3.center_5>81c(.okan.oehc19.4ohap.1oe.h179.1oe.k179.8ay.am,79-
<86v3.center_6>e2o8az.9h1o.8ay.1o89.9hCo89.4o1c9.1Hc9.ehay.ay9-
<86v3.center_7>82c89.h2c9.kc79.279.yaeh1c89.9k1oe.4ok9.oh29.kap-
<86v3.center_8>9k189.8aY.2oe.oy.aeoy=
<86v3.north_1>k1c89.4ohcc89.4oc79.4oj19.yam.oej1c(.4oham-
<86v3.north_2>san.91c79.4oCc9.okaz.1co79.9kan.4c.ham-
<86v3.north_3>kam.9kam.9kam.9kam.oy.ay.9kay.ap-
<86v3.north_4>9ham.4oC89.4oy.am.9kcC9.ay.am.ay,ap-
<86v3.north_5>95C9.4okam.179.9j5cay.9kan.okan.9ha*-
<86v3.north_6>8am,es.am.1K9.9ham.9ham.17ay.ay.am-
<86v3.north_7>san.9kam.9kaj9.o8d9.8ae.8az.9kap-
<86v3.north_8>say.am.okc9.okaz=
<86v3.east_1>k2c8ae.9j1c9.279.4oj1cco89.oj189.oeu1c9.9j1c9.4okam-
<86v3.east_2>82c79.4ohC9.4ok1(.2c79.1oWam.179.okoy.ok.am.9ham-
<86v3.east_3>4o6.am.9.o1c89.4ok1c9.4oh9.8am.179.okC79.4ok9.8am.ap-
<86v3.east_4>2oy.9kcc9.okcc89.2c7am.2C9.okam.9kam.oko7ay.am-
<86v3.east_5>kCos.am.9kC9.4ok,C9.ok1c9.4okCo8(.1ccoy.1cc8am-
<86v3.east_6>91cco89.8aZ.okC9.4oc89.okC9.oekC9=
<86v3.south_1>kod819.oh1c9.4oh1c89.2c79.9k1co8aY-
<86v3.south_2>9k1c9.9kcc9.17ae.oy.1C9.8am.1cohaq-
<86v3.south_3>k1c79.19.k1c9.ok1c89.4ohae.occ79.ehap-
<86v3.south_4>oCs.aM.9kd79.1c79.4okam.1co89-
<86v3.south_5>9kd9.okam.h28.4okay.1cay.oy,ap-
<86v3.south_6>9kcco,89.1c89.4ohae.9kcc9.4okay.ap-
<86v3.south_7>81C9.kcco89.ok9.ok1c79.8aZ.aq-
<86v3.south_8>9hd89.4okcc9.4o8am.ohd9=
<86v3.west_1>k1oe.oehc9.U9,am.9j1c79.oh1c79.oy.a1co79.2oe.2c79.9kC9.8am.7a79-
<86v3.west_2>91c9.oe,hd9.4ok1c79.4ohC9.4ok1c8ay.5cc89.4oham.4ohc79.9ham.4okaIoy.ap-
<86v3.west_3>k1co8.okC9.9kCo79.189.1c8os.2c89.1cos.ay.aZ.2C9.9k15C9.okCo8ap-
<86v3.west_4>9kC79.9hC9.8aP.1oam.1cH9.Ùhdo19.k1C9.oko,8am.ojam.ok1c9.okap-
<86v3.west_5>o2C9.oy,3cc(.k1co89.4ohan.4o8am.oehay.1c7am.9.1c8(.4oha79.1oehan-
<86v3.west_6>ay.am.2o8an.2oy.1ae,hay.2ch2oe.oh1oy=
<rose.nwest_ring>oko.kos.am.A8ay.okay.okcs.Aham.7ae.ae.18ay.ok7ay.1cu1s.ohos.oe.op.oehcco.7am.2oe.ohae.oy2ccs.4oC9.ohaeoe.oko7y.oCs.ay.oe.o4ohap.okC7.okcc89.ohc7(.eyam.oy.am.ohoy.ohC79=
<rose.nwest_center>oh18ayay=
<rose.nwest_label_1>9kc8ay=
<rose.nwest_label_2>oyayoe=
<rose.nwest_label_3>som89=
<rose.nwest_label_4>88ss2|=
<rose.nwest_label_5>ofay79=
<rose.nwest_label_6>8ae8ay=
<rose.west_ring>osay.okay.oko6cc89.ok9.7am.!coy.oay.okc79.4okc79.ok19.okAyam.1cha?ay.oe.am.ohc8ae.oeoy.ogoccs.ae.cccaeh9.9kay.4ohcoe.k5c8.om.okcc8am.o7ae.1ch9.ok17ay.oy.oehoam.ohae.o,eam=
<rose.west_center>okc7ae.ogamo.ok189.oh19.1hcc89.½gaz,an.o7cc79.oh979=
<rose.west_label_1>8cj1ch9=
<rose.west_label_2>okcc9=
<rose.west_label_3>ok1.os9.o8e.879=
<rose.swest_ring>ok18am.oko8ay.okc7ay.okay.o8am.oeham.oke.|asa2c.oe.ay.aä9.1c7am.oHc89.3c79.okc79.ohc8ae,8.oy.am.oko79.kooy.1cgay.oe.1H9.oj16ay.oy.ay.ae.|ay.ogAx.oe1c89.ohaep.oy.auae.aiyi.89=
<rose.swest_center>oj189.ohaya6ae.ow8ayap.o8a.okc7ap.oehc82s.okc7ay.ow18ay.9kc6am.ohc89.|oekc79.oj18ap.okc79.ojayap.ok189.oko89=
<rose.swest_labels_1>oja2cu189.okcoe9=
<rose.swest_labels_2>say.a89m.oy.o.8.ay.am.8=
<rose.swest_labels_3>28an.okc69=
<rose.swest_labels_4>owo8989.oj8a89.oko8c9.oko8c89=
<rose.south_ring>oh7ay.oho89.ohaz.1c89.ogay.ae.hcco79.say.ae.h1c89.okc7am.oeh9.oy.am.o89.osan.|8ay.o8am.ohc7ae.oe.ay.ocham.aeo.sae7aN.okC89.ok17am.okc79.okax.am.9h9.o8am.ohae.ohaeay=
<rose.south_center>ojayam.ohaeay.oh189.9hc89.okcc8(.okosam.ok18ap.okc89=
<rose.south_labels_1>og18an=
<rose.south_labels_2>ok8ay.5c8=
<rose.south_labels_3>ohay=
<rose.south_labels_4>ea!ae*=
<rose.seast_ring>ohay.ay.ohay9.oko7C8.o.8ay.1cham.occ?.ohccs.oZ.o8am.ohae,oe.aM.ohae.Ae.okay.118ap.1ckc9.oko7Ccs.okCsc9.1H9.okc79.okae.1c8ae.ojae.oehay.ohc7am.Ayoy=
<rose.seast_center_1>okap.og5o69.ok19-
<rose.seast_center_2>9ogay.1cg1c9.9kC79.oeam.oy29=
<rose.seast_center_3>koe.ofay.1cuam.oe-
<rose.seast_center_4>oh19.4ohc89.4ohc79-
<rose.seast_center_5>koe.kco,oy.oe.1choy=
<rose.seast_center_6>ohay.oe.1ch9.6am-
<rose.seast_center_7>ohC79.4oh19.1w179.oy9-
<rose.seast_center_8>9hC19.ohoe.2C9.koej1*-
<rose.seast_center_9>yaZ.2o8am=
<rose.seast_center_10>6ay.okoe.ogayo8.og18.2ck9-
<rose.seast_center_11>oh9.ay8ay.2H79.oj189.oj1s9-
<rose.seast_center_12>soa.e.189.k289.4ohoe.1c9h9=
<rose.seast_label_1>ogayo8ap=
<rose.seast_label_2>okAe8ay=
<rose.seast_label_3>ogo818ae=
<rose.seast_label_4>8ay179=
<rose.east_ring>oehay.1c9hay.5ae.4ohae.ohay.okay.oko89.oko79.oko89.okay.1woe.oh29.oh?.ohay.ay.ohc89.ohc89.oh1c79.cccW1c79.ou17Ay.4ok179.hay.18ay.1choehoG=
<rose.east_center_1>ojaiy9.ohaeAn-
<rose.east_center_2>ok189.hay9.oyam.19=
<rose.east_labels>say1J89.ok179.okoe89.of2c6am=
<rose.neast_ring>ohos.cjan.1cy.Á.okcokC89.1kos.9kc7ay.1cs.o,ho8an,oe.9hc79.18ay.k17Am.s9.sayae8.ko7ay.1hay.o8aiy.oy.oae.oh189.%c79.okcc,89.9h18a.1ch9.o.am.ohCs.oe.ay.oy.9hcc89.ohco.eo8am.oy.oeaM.oeAy=
<rose.neast_center_1>ojooy.8ae9=
<rose.neast_center_2>o?oas.oK19.osax.axap.as.hcco89.o17ay.ae.o.chaz9.9ko8ayo.ogae.29.oy.ayo8ay.9hA,8ay.9ho7ay.9hay9.ojae|9=
<rose.neast_labels_1>a8a2*asan=
<rose.neast_labels_2>ohas.oc8a89=
<rose.neast_labels_3>?.4oe1c7ay.ay-
<rose.neast_labels_4>?9.17am.ok9=
<rose.neast_labels_5>ohoy.cjcc9.oyae=
<rose.neast_labels_6>oho79=
<rose.north_ring>sais.o8.y.ay.oy.ohae.ohae.oy.ae.ae.9hae.oe.ay.oe.ae.oe.ae.eÎ.ohCy.oho8.ohc8.ohco.e79.oga2s.okc7(.1c81s.2cchc79.o7ae.38.oehC79.9h9.haIs.oh179.okoe.ay.9.am.aZ.1cae.oh179.oe9.ohan.oeham.a89=
<rose.north_center>ohoy9.8|ay.a7aiy9.ojay.ouan.ouay9.ohc79.8or9.8am9.ohA=
<rose.north_label_1>ogoh1os.o89=
<rose.north_label_2>8ayae89=
<rose.center_ring_1>ohoy.oy.op.ayam.ohco89.okay.o72C89.o8am.oh179.Ahay.2oy.oham.8am.ouaz.oe9.oehaz.o8ae.oehaeoy.oeay=
<rose.center_ring_2>$.9.o.8.2a|.h.y.oeay.okcc7,am.okcs.ay.94os.aM.Ae.4oka?.oe.oiy.oy.oyoa.okd89.ohae.oho8ay.ok2c.oho79.okc79.17ay.Â=
<rose.center_2nd_ring>8ayae.ojay.oj1Cs.289.o8ae.og9.okcc89.oe9.9jae.oj982.s29.87e.8kc8*.oj9.ou8a*.88ay9.okc89.8az89.so79=
<rose.center_center_1>ok7o7as.oc79-
<rose.center_center_2>so2|os.ayay-
<rose.center_center_3>okc7am.okc79-
<rose.center_center_4>9kc7ay.ay9-
<rose.center_center_5>oj1o8am=
<87r.1>foae2sae.2oGoy.9j1oGcosam.okco8ae.sam-
<87r.2>81CHos.1ck9.Ko8ae.9kco8ap.JcK9.s,9k9-
<87r.3>k1os.okcc89.9kC9.Kco89.hcos.#C,h1c9.saI89-
<87r.4>soyam.4o,Hos.1co8oy.Hcohc9.1Ko89.s.o8ay-
<87r.5>8am.KC9.HcH9.Ko89.1oy.s,ae.8ay.1oy-
<87r.6>kos.3c.hco8am.f1cos.2co.so.2hco89.soyam-
<87r.7>9,kcco8ae.1ohCo89.39,hoe.s.Aes.1choe-
<87r.8>$oe2c9y.9sam.1oy.1coy(.h1o89-
<87r.9>soy.2oKc9.okco89.81oe.sAyam-
<87r.10>2o.Kos.1co8ae.Kco89.4ok9=
<87r.11>g2co8+9.8ae.3cc.sae8ae.2oe,ae,89-
<87r.12>92ds.1ck19.kco8ay.ok1coe.koH9-
<87r.13>hcoy.HC9.2o89.4oÒk9.s.1o89.8am-
<87r.14>8am.2oe.Kc9.ohcoe.1coy.ohCo.8aIp-
<87r.15>2os.1coe.1cos.Hc9.s.am.º.Hco.e8am-
<87r.16>9kccos.1coe.81Coe=
<87v.1>g1cc9.8am.Jco8ay.+o89.81co89.ko8oy.odj1o89.oe8ay-
<87v.2>s1c9.KC9.4oKs9.s.71coh9.s.K-
<87v.3>9,1coH9.ohc9.K9.9kccoy.èos-
<87v.4>81CKc9.Kos9.9hccoy.oh9-
<87v.5>91C9.hCo.s,ae.H9.som.s1co,p-
<87v.6>81cos.2c9.soe1co8.okcos.Kc9-
<87v.7>4okc1ocj.1cos.Kc9.4ohco8.4ohco*-
<87v.8>2oC9.Kc9.4o.Ko8oe.9kco8an.2coe-
<87v.9>kc1oe.4o$1co89.okoe=
<87v.10>oj1C9.L9.GcH9.1co,y,1cj1coe-
<87v.11>h1oy.oe.1Coe.4oh,o8ae.esd(.hco8ap-
<87v.12>9k1cA.4A.1os.Hco,y.1co9.s.1coe.s,ae.8an-
<87v.13>h2coe.4oay.Us.(ham.s.ayae.aq.ap-
<87v.14>saN.an,9.hcoe.7az.oe8.am.akoe*-
<87v.15>9h2o.4os.ayoeoy.oy.ae.7ay,am*-
<87v.16>sam.oeKy=
<88r.labels_top>okoy1ck9.osae.oyae8.oe8ay.okoh9.okae9=
<88r.labels_middle>okae89.oyap.cay9.ohoe.soyoy9.ok98a?=
<88r.labels_bottom>of9sh98ae.okoyap.ofae8o=
<88r.1>8oy5co9.Kcoe.4oHc9.8oy9.3coy.3oef1oy.8ae.1Koe-
<88r.2>sae.2cop.hcoe.1cay.2chox.4ohoy.7am.say.s.am.oh9.sap-
<88r.3>oan.oy.op.okap.ohcop.1ccoy.4ohco89.8ay.oy.op.1co89-
<88r.4>4ohcoe.1coe.s,am.1cos.1coe.8oeCc9.oy.1cop.1copap-
<88r.5>9ohco89.1cop.4ooy.1D.9hcoy.29.sap=
<88r.6>hoaR9.Goe.oy.1oy.g1coe9.ok1oe.oe89.saesae9-
<88r.7>81c9.1ohoe.8am.4ochoe.4ochoe.4oHoe.ohoe.1coe-
<88r.8>82coe.4ohC9.s.19.s.am.1oy.okcoy.am.1osaes-
<88r.9>kcoe.1oy.oe2co79.4ohcoe.2oH9.oe.2ccoe.2coe,8*-
<88r.10>91c9.oham.1oe.1coy.oe.1oy1oesae=
<88r.11>goCay.2coh9.oehcc9.Koe,joe79.s.ohoe89-
<88r.12>4ohoe.1oe.4ohoe.4ohoe.1oe.1C9.Ay.am.oe8ae-
<88r.13>9hay.1coe.1oe.1c9.Hc9.s.oy.2cay.ay.aes9-
<88r.14>hoy.1c9.4ohoe.1coe.1o89.4ohoe.W1os.1oe.7ae-
<88r.15>9hd9.1coy.1cokc9.1coe.4ohcoy.1ck19.ouae-
<88r.16>8ay.1cay.1oe.8oe.4ochcoy.1cop=
<88v.labels_top>ohAe98.1coK9.Jcoy.Akay.ayo89.okohoe=
<88v.labels_middle>okoyap.okoy9.1cos89.oham=
<88v.labels_bottom>ok98ay9.ok7oy79.8ayay7ap=
<88v.label_jar>8ayap7ae=
<88v.1>kco8ae.ehco.1coy.so2H9.soy,59.am.1cohae.sae7am-
<88v.2>82oy.2oy.4ohco89.4ohco,e1c9.1hcoy.4ohcc9.7am.4ohcop-
<88v.3>4oam.1co9.oe,1co89.4ochcoe.1o.1H9.4oC9.hc9.1cohap-
<88v.4>1oC9.hcco7.9.s.am.1o89.ohcay.1coe.ay.1C9.yazae-
<88v.5>8ay.1coyoe.1choe.8ayae9=
<88v.6>ho2oe89.4oko89.og9hc9.oe.8am.4okco89.9foeam.oyam-
<88v.7>92co8.2co.2co89.4ohco89.4oh9.1Cs.1co89.4ohco89.8ae-
<88v.8>4ohcc(.4ohco89.1oy.okco89.4oHoe.ohoe.1C89.4oho89-
<88v.9>9hCoy.1oH9.okoe.1Coe.1co89.4oko89.sokcoe.1okap-
<88v.10>o8am.2co.oe.4ohcc9.oe.am.1co89.1oKc9.oko89.89-
<88v.11>s4ohco.8am.1co89.okcoe.1coH9.1o89=
<88v.12>koaz59.okCo89.Jco89.9h1c9.7ap.1coy.1ae9,hoyan-
<88v.13>7azo,8an.9hco8an.8an.5c89.4okco.e189.4ohco,y,an-
<88v.14>koehCo8am.4oh(.2coe.8am.1Cs.am.1ohay.7aP8-
<88v.15>8am.2coy.2C89.8am.2oä9.4ohco79.8oä9.8az-
<88v.16>9hcc9.2coy.kos.1cH9.8an.1cos.1coH9.sae89-
<88v.17>sam.1oh9.1coy.39=
<89r1.labels_top>oh159.4hoe.oe8ap.okoe89.ayay1o8am=
<89r1.labels_middle>9h98.1oe.1cs.okoyan.oham.8aN=
<89r1.labels_bottom>9hoF9.sae8ap.s98ayax9.98—89=
<89r1.1>4oay.+ay.4oj1oe9.4oho8.1cj9.8ay.2C9.ohoy.3ccos.oe8an-
<89r1.2>82o89.4oK9.1oH9.8ae.1c89.4ohco89.8ae8am.1o8am.7ae-
<89r1.3>4ohcoe.1oe.4o8am.1oe.1co89.4ohc19.7am.Kco89.8ap-
<89r1.4>92o,y.s.oM.8am.4ohcc9.8am.Hoe.4ohan.1cap9-
<89r1.5>k7an.s.1oe.1coh9.1co89.4ohay.8ae.1oy.l9.8am=
<89r1.6>k1coe.4ocaz.2coe.4oJc9.sam.1coJc9.8ae.7ayoe*-
<89r1.7>op.2C9.4ohc9.e.7am.8ae.1op.1H19.1oe.1cos.am.79-
<89r1.8>4cam.1cAe.scc9.4okc9.4ohCoe.8am.÷c79.8am.7aQ-
<89r1.9>7aes.ae.8ae.1co&9.8anae89.ae.8ae8ae=
<89r1.10>g2oe.+co.4oaV9.1coJ9.s.3c9y.4ohaz.98ap.8ae9-
<89r1.11>8aip.1cop.4oaä9.aiy.1co89.e8an.8ae.1op.1kaI­-
<89r1.12>kam.8ap.2ock9.8ae.4oh19.9h189.ok1ap.oe.s2y.am-
<89r1.13>91cco.y.2coe.4oHc89.9k9.2co89.4okoe.1ia8.1c9.8ae-
<89r1.14>8an.okcos.1co89.1co&an.8am.1o8am=
<89r2.labels_top>o8oy9.8oe9.oj1osap.saeom3coe.oj1cos=
<89r2.labels_middle>okoe89.okoe.2oe.89.oj1ayom=
<89r2.labels_middle_2>hoyan,9.so7ay.1c9s.1co89.ouoyan.oh28.1os=
<89r2.labels_bottom>ohan.9oyan.ouahae.okaes9.9kasap.okoeayoe=
<89r2.1>4oh1n89.1co8ae.7az.1oehcc89.4ohc79.1cae.1co.8ae.4om?s.2c9.Gd8oe.8C9.4oHc9.1oe79.8aP-
<89r2.2>1os.am.1co8ae.8am.19.1c8an.8oe,1s9Hcoe.8am.1os9.1C89.k1o8oe.1oy.1oe79.1os.8oe.ohccC­-
<89r2.3>koe.8am.8am.8amo89.4ohC9.1coe79.4o89.1coy.s.???.8am.oh9.1co89.1coh9=
<89r2.4>goya1oe.4o89.4okcoe.oe8am.okoe.2coy.3oy.oe,7am.ok1oe.1coe.okoef19.8ay.1o.ehcogoe.oCoy.ay-
<89r2.5>8am.oehc9.ohcoe.ohc9.ohccoe.4ooy.oe.1oy.1ch9.2oe.8aM.1oe.1coe.hoe7ap.oe1coe.8oe.1coe-
<89r2.6>kos.oe.1oy.98am.1c9.s.oM.1H9.4ohcoe.ohc9.ohcc9.hcc9.Eoch9.4ohoe.ohcc9.8oe.1cco89.ocH9-
<89r2.7>91cohCoHo.sam.ohco.8am.oH9.s,oHc9.sam.2Ch9=
<89r2.8>hoe1cs.2coe.4ohcocu9.2C9.oj1coy.oj1coe.2o89.2oe89.4ohoe.1c9.oe,79.%co8ae.9koe89-
<89r2.9>8am.1cok.ohcoe.7am.8ae.7az.4ohC9.ohcoe.8am.9.hco79.ohCcA.Cs.1C9.9hcoe.1co.1ch9-
<89r2.10>9.ohccoe.1coe.4ohC9.4ohcoe.1c9.1coho.y.ohcc9.hC9.7am.4ohcoe.1C9.4ohcc9.sam.okcos-
<89r2.11>8om.8Ae.2coe.s.am.4o,1C9.8aIn.4ohccoe.4ohco89.1oe.1coe.9hco.4o.4oe.1co.eom.8ai*.op-
<89r2.12>s1coy.s9.soy.1C9.8oe.1coy.1cc9.hC9.4ohC9.8am.9,1cas.9.okcc9.hccohc1A.Kc9.8am.89-
<89r2.13>4ohoe.1coy.ohom.ohcc9.4oC(.1cA.y.1cc9.4ohcoe.1cae.s.am.o.1coe.soM.7az.1c9.7am-
<89r2.14>oy,an.ay.an.oe.8am.4oam.oe.1ham.7am.ohay.8az9e.8aze=
<89v2.labels_top>1oCs9.ohai­.8ay1coy.1ohayN.!cae.1ohap=
<89v2.labels_middle>okay9.okaz.1o79.89hay.aN.ogC8c9=
<89v2.labels_jar>ogaeoZ9=
<89v2.labels_bottom>okayap.1k19.o8eoko.si89.8Zch9=
<89v2.1>hosay.2coe.s,am.hom.1ko8am.g8aN.1ok9.4of,om.79.4oj8oe.7oZ.ouam.oe.Ucoe.8ap-
<89v2.2>7an.9ho8aiY.ohoy.1cAY.okCs.H9.s.am.Hc9.okam.ohay.7an.ohoe.oe.1oy.8ay-
<89v2.3>91c(.ohcc9.4ocoe.8am.1oy.1oy.1cos.4oe,c,d9.7ae.1o89.1coy.1c9.4oam.1o89-
<89v2.4>8az.oy.1coe.1op.4oe.1co.e1?.e.oy.1co.7am.1hap=
<89v2.5>soy.oazay.2Ck9.1o89.s.hoy9.oCay.caz.2cokan.9ko8am-
<89v2.6>oKos.ohaZ.ohcos.7ay.s.?m.9hco79.7ay.ohae.7ae.7osae.7ay.ap-
<89v2.7>95co.4ohCoe.1c9.Taz.7ap.1c9.uoy.ogo8am.8ap.sas9.4o7ap.9kcos.am-
<89v2.8>4ohoy.1oy.K9.8am.1os.d9.8ay.am.1ods.ohay.1K9.7ayaies-
<89v2.9>koay.4ohCo,89.7ocu.2c9.8az.9?.2cos.g2cocjoan.7an.4choy.9hcoy.okoe.2C9.8ae,7am-
<89v2.10>8oe.8az.1c9.oham.29.8am.o7oy.%cos.am.7aihco79.4oho,yay.2co79.4oho.ek1co79.okae-
<89v2.11>8ay.4oH9.4ohae.ohco9.1oH?.8am.o7am.9hco89.ohoes.2C9.hCo89.8am.4ohos.ohcop-
<89v2.12>oHo89.8am.9hap.s.1k9.19.Kc9.8aiy.aiy.1o.oe.eo9.8az.1co7am=
<89v1.labels_top>ohayae79.okoä9.ok1ay.8ay2o79=
<89v1.1>Woe,8ae.sfae.Fc9.ou1coe.ogoes9.8am.4ojoe.oe7am.oKo89-
<89v1.2>8oy.2C9.4ohoe.1coe.Ko89.4oH9.8an.(kcc9.okay.Koe-
<89v1.3>4ohco.8am.1C9.Ko.89.4o,oy.2cAy.s.oe.1oy.1cAy,oy9-
<89v1.4>2oHc9.oy,ay,oe.1coh9.4o9.1o8az.1oh9.7am.okay,ohay-
<89v1.5>ko1co.Koy.ohoe.1cham.os.am.oe.1co,h1c9.4ohoM.7a-
<89v1.6>koy.2coy.1Coy.Kc9.4ohoe.7am.1chae.8aes.1cay.4okap-
<89v1.7>o2coham.s.an.oe.2o7an.4ohay.an.1chae.7,am.8ay-
<89v1.8>4ohay.o7am=
<89v1.9>ko2co.f1co89.2chc9.oy.2os.oZ.Jc9.4ohco89.1co89.8ae.89-
<89v1.10>9hC9.9hC9.o8ae.2oh9.ohoe.1o79.ohoam.8ae.189.7ae.8ae89-
<89v1.11>81coE9.8am.Koe.7am.6ae79.ohcoy.9kc9,hcoy.1c9k9.o19-
<89v1.12>4oham.9h1oe.4oH9.ohae79.okae.8ae.1o8ay.oham.8ae*-
<89v1.13>sae.2oe.(hoe.8ay.ap.2oeH9.8oe1c9.8ae289.ohcoe.7ae19-
<89v1.14>4ohoe.2coe.4ohoe.8ae.1oe.8ap.4oC9.s,am.Aes.1oham-
<89v1.15>say.a.7am.H9.4ok19.ohoe.91co.Ko89.ohoe.oehC9,K9-
<89v1.16>soe.1c9.oh1oe.saz.8am.ohae,1oe79=
<89v1.labels_bottom>hoCoy,an.okoy.2os.ogoe.oeam.ogae8am=
<90r1.1>goeccoe.4ohcoe.4oW1o8.1oe9.Kop-
<90r1.2>92oe.koy.2coy.4ok1oy.4oh9.8ayaea-
<90r1.3>8az.2hCo.s.say9.ohay.9hoy59.ehae89-
<90r1.4>koe.1oy.1o7am.1oFoy.4o.h1oy.1oH9.oh1o8.4ou1oe-
<90r1.5>9koy.H9.ej91oe.!o.oe.oha1c9.y.2cop.h1oe.819.8asa89-
<90r1.6>koe.ok1oe.2oy97ay.4ohcos.ohcos,1so.1oe.9ko8.4ohcoy.8oe29-
<90r1.7>8ay.1os.4oK9.4oh1o.2ho.4ohoe.okC9.1ou9.9hco79.4oho8-
<90r1.8>hoy.2coe.4o8ay.oho.9hC9.4ohcc9.4o8ay.4ohC8.s.1oh9-
<90r1.9>9ho7ay.4och19.2ohoe.ohAp=
<90r2.1>kocae1s.5ohoe.3co.4ochcc9.soCoe.4okco89-
<90r2.2>sam.Hco.s,am.4oHc9.s.9,hcco89.s.1cc9.1os.Hs-
<90r2.3>82ccos.4ohco8.4ohco.1oe.oe.ohae.sam.Kco.s.ay-
<90r2.4>ae.s.an.1co.y,o.sohcc9.4ohccAs.ae.ayae.o9s-
<90r2.5>9.1oy.Hoy.4oCoy.oham.8op.oe.1co.yo.8am-
<90r2.6>8am.4ohoy.oh.om.8am=
<90v2.1>G8a19.4oJc9.ogoe,s,am.of1c8oe.s$.+csc.2o8am.2cas-
<90v2.2>go81c9.Kco8.Hccos.1CA.9hcc9.s.oS.4ohccA,y.s.on.sap-
<90v2.3>s.am.2cop.2C9.hCo,s.oe.1ccoy.19.29.k1o89.ohCop-
<90v2.4>k1os.okC9.sam.Ahd9=
<90v2.5>k1co89.Jcae.4oay.1coe.1os.oeoes.821cae.3coe.4o7ax-
<90v2.6>sae.2coe.2c9.4ohcc9.4ohcoe.1co89.s.9hccoe,6ay.1o89.9-
<90v2.7>%c9.s.2CAe.2coe.2co69.koe.2coõ.okC9.1o8ay.1o*-
<90v2.8>kCA,s.4hco79.4oh19.okCoe.8an=
<90v1.1>g1cos.1o8ay.oecccs.1cj9.2oe.2Hco.okoe2c9.1co.y.1cohC9-
<90v1.2>k2oy.oe2co8.4o8am.4ohCoy.s9.oy,am.9hCoe.oVco89.KC9-
<90v1.3>8Am.2o89.Ucos.4oH9.1oe.oe.saes.soe.9kC9.oy.1cc9kc9-
<90v1.4>hos.2co,y.1oHoy.4chco89.1co89.T9.s.oe1C9.L9.4oh9-
<90v1.5>81C9.hC9.hd9.Kc9.9k9.ohcco89.s9.oe1cc9.3c.4ohc9s-
<90v1.6>2Kco.y.oy.2co,e,oe.ham=
<90v1.7>k2co8ae.2co89.4o1cok9.5ohoe.4ohc2s.9kco89.ko8a1c9-
<90v1.8>8am.ohd9.1co.4okc1coy.Ko8aP.s.1coe.1oe.ohcap-
<90v1.9>3coy.oe.4ohccoh9.ohccoe.ohCo8am.9koe.s.oy.aym.am-
<90v1.10>9hccoy.1cos.÷c9.1cos.okcoe.ohc1o8.occ9.hccos.aM-
<90v1.11>6cco.Kc9.hdoe.3coe.Åk5coe.8am=
<93r.1>ho82oe.oko,e%ccos.oKo8ae9.ogaecfop.ocg1h2C9.4oko8an.s.oay-
<93r.2>91ap.s.1oe.1okop.Ko8ax.%co.s.okco8ae.s.ou1o29.Ko2oe-
<93r.3>82o.8ae.7aeo89.9k119.8ap.1o89.8ae.oe.s1o719.4ok18-
<93r.4>soe.2okoe.4oh1o.7ae.2o89.1okoe.s.okoe.9h16*-
<93r.5>oe.1o89.Uoe.8oe.4ohoe.oko8ay.1o8an-
<93r.6>koy.okoy.s.1o.s.1oe.2coCs-
<93r.7>2oy.2oe.o89.1co7am.s-
<93r.8>eoy.3Co,89.1o8am.s.o8ay-
<93r.9>2o8ap.oh1co89.KoHÄe-
<93r.10>91os.1c9.hcoe.1coe.Ho89-
<93r.11>ohcoe.okcoe.s.o8ae.+co.ae.sae-
<93r.12>4ohoy.2c9.oh1coy.2co8op-
<93r.13>2o8am.4ok19.h1oe.s-
<93r.14>91c9.Hos.oh1co8.1s-
<93r.15>o1oe.2o8ae.8oe.1co8ap-
<93r.16>1o29.4ohoy.1Hs-
<93r.17>k1co.e.1o.e1c.Ko79-
<93r.18>oehCs.5o7am.2o89-
<93r.19>k1oy.2oe.s.2coh9-
<93r.20>9,1oH9.Koe.osos-
<93r.21>8oe.2oe.8am.2K9-
<93r.22>h1oy.K9.1Akae.8am-
<93r.23>o,an.ohoy.2o89.kcoes-
<93r.24>9,1oK9.1okc9.kC9s-
<93r.25>9s,am.1okay.2o89-
<93r.26>o1co8am.k1os.sos-
<93r.27>4ohoy.1co.eos.Hco89-
<93r.28>91oy.o8oe.1o8am.s-
<93r.29>8an.Eh1o.Ko.Kos.*-
<93r.30>2o8am.4oh1o.Koe-
<93r.31>oe.1oe.Koe.oe,1o8-
<93r.32>8oe.1ohae.s1os=
<93v.1>gos2co89.4okcco.4o2oJ9.oj1o89.ogoy.oj19.ok17ae.oy.2o8am-
<93v.2>9kcco,8(.4oko79.4ok1oe.4oKo79.9kc9.oh9.7am.8ay.Ko*-
<93v.3>71os.1o89.4oHoe.oh9.1co8am.ok(.8an.okae.8az.ohoe-
<93v.4>soe.2oe.2719.4oh1oe.4oh1o89.1oe.1oe.õ.9h19.8ay-
<93v.5>k2oh9.Ko79.4ok1oe.Hoe.81o*.s.oeo.okcoE.1o8am.89-
<93v.6>9k1oe.Hoe.4o1oK9.KA.1hC9.Ko89.s.8ay.3c4ohap-
<93v.7>occs.Hco89.4h1C9.hoe89.k1o8am.Kcos.5o8an.4ohCap-
<93v.8>81o.1o89.kcoe.2coe.1ccoe,8az.oh1c9.Kc9.8+co*.ohcc9.8apo-
<93v.9>o8Òo8e.1co8ay.oh2o.1o89.oh1c9.Koe,oe9.9k1oe.say.7ay-
<93v.10>91oe.1s.H9.$.1ccoe=
<94r.1>k1c89.ojaIs.1c7am.82C89.4oj1c8ae.hco,8am.okae,am.oay-
<94r.2>8oy.1co89.oham.o8Ay.ohae.ohaz.oh9.8aZ.4okay.ohay.oeam-
<94r.3>ko8ae.1oeh9.4ohae.289.4oh9.oko89.4ohoe,1c9.4ohaz.ogay9-
<94r.4>2oy.oehC79.oe.h189.1cc79.hae189.1c7.am.oy.1oe.hay.ap-
<94r.5>8am.1chay.oeham.oehco79.9ham.okan.7ay.ohC79.9hayo-
<94r.6>s,am.1ah9.4ok189.okae9.1c79.8ae.89.1Ham.1h.4of-
<94r.7>j1c8ay.oy.am.1coy.has.oy.aes.A.|ol9.oehan.ap-
<94r.8>9k9.4oham.9hae.189.4oh9.osan.19.hai89.7ap-
<94r.9>okay.189.89k179=
<94v.1>k2c79.1c7ay.1ay.4oh1c79.ohae.7ay.og1aä9.okC7aN-
<94v.2>oe.kC89.okC9.4chC9.okC9.kcc7ae.9hcc89.4okay.an-
<94v.3>92c79.17.am.okc79.s7ae,kap.79.189.4oh19.kap-
<94v.4>8189.okay.ok19.hc89.4oh179.oe.oh19=
<94v.5>kc7an.1c89.4oh28.oh189.4ohcae.1oy1oy.k1oy.ap-
<94v.6>91cco.e,hcoe.okay.oj189.4okay.ayae.okoy.ok19.ka89.ok9-
<94v.7>kAh9.2c9.4o,ham=
<94v.8>g1c8am.2co,K9.8am.Jc89.u17.ok19.4ok19.gay.ay-
<94v.9>9kay.ohc89.ohC89.4oh5c9.okam.9.9j17az.oe.s.am.oe9-
<94v.10>oe.az.1C9.oh1am.2A.kay,ay,an.oko89.4o8ay.okC9.8ay-
<94v.11>ko8am.2L9.4ohay.1ckam.179.9hoe.4oh9.ox.C79.oh9-
<94v.12>8am.1K9.179.1H9.oham=
<95r1.1>h28oy.1cj179.ouam.oe.oe8am.oj3oe.4oham.ok9.o8an-
<95r1.2>oe.189.189.4oham.279.4oham.189.hoe.189.4ok9.oh9.8aN-
<95r1.3>kco8am.o,chC9.4ohccs.o89.1cham.1cham.1h9.1am-
<95r1.4>91cc9.h9.oehan.1c9.han.1oeh9.1c79.4oham.19.ham.e9-
<95r1.5>9kay.1c79.ko7an.4oh9.28ae9=
<95r1.6>k18oy.oy.1ch179.4ohas.1K9.4ok189.e2c89.4oW9.4ouan.79-
<95r1.7>9h1c89.2ch9.1chay.18an.17am.ohay.1ck179.189.1hap-
<95r1.8>oehoy.18am.1ae.ham.4ohcc79.4oh9.1c79.e1c89.1c79.aeo8-
<95r1.9>k189.k1oy.1oe.kay.189.ohoe.9hoe79.oehcc89.4okam.oy-
<95r1.10>7am.1H9.oham.1H9.7am.9hc89.cjcM.ohayam.es-
<95r1.11>9ham.oy.189.1chan.oe.8ay.9hay.oehC9.e8ay.1chae=
<95r2.1>h2c79.oy.179.8aeu19.4o.8am.1H9u19.7ay,am.8ae,ae-
<95r2.2>8am.2o89.1han.1oe.1H9.okan.ok9.okC89.hay.ohap-
<95r2.3>ko7am.1oy.1l9.4ohoe.1hay.oe.okam.ouay.ohan.ay,ap-
<95r2.4>6am.2o89.koy.oy.ohan.1Hc9=
<95r2.5>k2o8.4ohae.o79.1Uoe.ohae.1c89.8ae269.4oj189.hay9-
<95r2.6>9.oehoy.oe.2oe.4okay.179.189.4ohAy.ohay.4ohay.o7ae9-
<95r2.7>82c89.okoe.4ohae.7oe.oy.Cc89.ohCs9.ohc79.kc8.okap-
<95r2.8>kc79ham.9.1coe.ohAe.1c89.279.4oh189.okay.1,Ka*-
<95r2.9>gom.ohay.4ohAe.2s79.ohax.18am.oeh9=
<95v2.1>k1o89,jo8ay.2o89.4ouam.of189.okc89.4okc8am.2oy.oesan-
<95v2.2>soe.2c89.4ok1c9.Aeoy.189,k9.oeoy.oho89.1o89.4okam.9.haij9-
<95v2.3>ay19,kam.3chM.ohay.oy.am.1H9.ohae.okan.ohae,o89-
<95v2.4>8am.oehan.4ohaN.5ay.2ch9,69.8an.aehan.ohae.am.s-
<95v2.5>kay.f1C9.2os.am.ohay.oeham.okaean.oham.ay-
<95v2.6>8an.9hae9.1aes.2c8an.oeam.9.ohan.e79-
<95v2.7>4ohC9.7ay.179han.9kaT,ae,okan=
<95v1.1>koekcc89,1o,cjan.och29.4of,17am.2o9uay.oh29.ohan.ay.aeu2c7-
<95v1.2>oh59.k2oy.4oh5.4ohan.okay.ok9.4ohc79.okae.9k179.4oWay.ap-
<95v1.3>k1o89.4oham.9.1ay.ohan.2co79.1c79.1K9,hc79.ck9.7an.ae-
<95v1.4>k1c79.4ohae.ok9.3ch5c9.okae89.oh2c9.9k2c79.ohay,ay.9k9.179-
<95v1.5>okae.2c89.o8am.1c9=
<95v1.6>k27ae.4oh29.8179.2c69.&W2c9.1cuay.ok179.oe.2c7ay.17ap-
<95v1.7>85c9,han.4ohay.oekay.19.kay.okay.179.h189.8oehcm.okay79-
<95v1.8>71o89.2cos.4o,8am.f1o,8am.1kae.8ay.ohc79.oh1c79=
<95v1.9>k2c9.kam.oe.h.2oe.h2c8.4ohcco8.y.am.4ohC9.4oho.sh179-
<95v1.10>s,an.5c9h.1o89.h.1c8,an.1c8cM.okan.7am=
<95v1.11>g5c8ay.5c89.h2c79.4ok1S.oy.am.2chan.okcm.h2cs.4ohan-
<95v1.12>2ok2c9.s.am.o89.oeh189.4okam.2K9.8oeh19.k18am.8ae-
<95v1.13>e5cc.4o8an.oham.oko79.1K9=
<96r.1>koy.1Coy.Hcos.oe2Cosoe.Jcoe.Gcoy.1o7ay-
<96r.2>9koe.okccoy.2coe.okC9.4ohco79.4ohcco79.Kc9-
<96r.3>koam.Kco7ae.1os.Hco89.hco8A.1o8oe.ok9-
<96r.4>oy.1oy.1h1oe.1oh1oy.s.oy.%coH9.1oe9-
<96r.5>8am.1o8am.Kc9.koe.%coy.4ohcoe.ohoe-
<96r.6>eoy.Hcc9.1oe.1oeo89.1coe.Kcoy.s.oy-
<96r.7>oZ.oy.Hoy.1hc9.HoK9.oy.1oH9-
<96r.8>9hcoy.sc1Coe.2coe.4ohccc9.1oe.7am-
<96r.9>ko7ay.+co.Ko89.2ohoF9.1oj1o.8oy9-
<96r.10>ok1o,8oe.3oKo89.2oH9.ok1o8oy.1oõ-
<96r.11>kcoe.1co79.2o8oe.4oh1o8.s.am.1ohc9-
<96r.12>81coy.1coe.1co8an.oe.89.8.1s.ay1co89-
<96r.13>okCo,8+o.4ok1os=
<96v.1>g2cos.3ccoy.4ocj2co79.o8ay.oJCo.ogay.9sayoso&-
<96v.2>9kcay.9kcoy.oe1C9.8kco8om.sayo.4o1cs.9.1cop-
<96v.3>81cokcos.Jcos.soy.1Kos9.K.9k1c9.7am-
<96v.4>82cos.2C9.kcoKc9.ckcco8o89-
<96v.5>koH9.Kc9.Hcco89.ay.d9hc9-
<96v.6>9kcco89.kco8ay.oe1c9.s9-
<96v.7>2co8ae.1oy,oy9.ýe-
<96v.8>91cc9.HcAe.8am,s-
<96v.9>acoe.Hcoy.1coy,am-
<96v.10>Kcoy.oyae.1ay.Hc9-
<96v.11>say.os.1cHc9.soL-
<96v.12>sosay.1cchco.7an-
<96v.13>so9say.1coy=
<99r.labels_jars>ohAya7o*.ojayae.k2oe69.9kcoe69=
<99r.labels_top_1>ohay,9.8ayay.oh9.saeo.oyo.an.ohAy.saeoe.shCae.ohay9=
<99r.labels_top_2>ohAeo.okaeap.okae79=
<99r.labels_middle_1>oayo.aeoe9.AayAy.1oh9.oh9.ohcoe9.9kcoe,6.1cok19=
<99r.labels_middle_2>ohoc.ochc9.7ay.1ol9.s,1c9,ck.s,am,9.sAy9.7ap=
<99r.label_bottom>koesas9=
<99r.1>j1co89.okco89.8am.JC9.k3oe.8ae.Ucoe.oeam.say-
<99r.2>sayo29.2oy.s.2oy.%coe.hoe3coe.ºcoe.%oe.hoe.Hoe.Hoy9-
<99r.3>81coy.1s.ae.9,H9.ohcoe.Hoy.oy,am.1oy.4ohccoy.1oy9-
<99r.4>4ohcoy.1oe.9,hoe.1C9.1o89.Hoe.8am.ohcoe9.8am.H9=
<99r.5>ho8am.oj1c9.4oh9.8Ay.ok1oy.oj2o.ohcoe.2coe.okcocfoe-
<99r.6>82coe.Hc9.Hcoe.ohcAe.Kcoe.4ohc9.HAe.ohcoe.ohC9.7ae7-
<99r.7>koe.1co89.4ohoe.ohoe9.ohoe79.4ohoe9.4ohAe.oh1oe.4ohoe8-
<99r.8>1ccs.ohC9.4okoe.2coe.7am.4okoe.ohcoe=
<99r.9>k%ccoy.Jcoe.vc9.j1oe.Hc9.9j1oe.1oy.1oe9.4ok,oKc9.4hoy9-
<99r.10>soe.2coe.hc2c9.4ohd9.1s.1c9.8oe1c9.KC9.7am.1cop-
<99r.11>8am.1Cohcc9.1cHc9.8oy.oe89.3co9.hco89.ohccc9.s.am.Aes-
<99r.12>4ohc9.1hcc9.1c9.Hc9.Hc9.9hC9.om.az.1o79.o.chc9=
<99r.13>koehC9.KC9-
<99r.14>(hcoe.ohcoe.o.Hc9.1oe.1co8ae.Ahco.y.Ae1C*.oxay-
<99r.15>ohd9.hC9.hCo.y.ohC9.7am.ohcoe.s.am.oeaZ.ooesae-
<99r.16>4ohCo.ohC9.4ohcc9.ohcs9.4ohCo.say.2csch9.oy.ae-
<99r.17>92an.÷c9.AKc9.89.7am.ohoy.ohcc9.3õ!-
<99r.18>91oy.oes.Ay.a*aiyAp=
<99v.labels_jars>Ahayap9.Ahae7o89.8ayoeae9.oyaeas=
<99v.labels_top>okoe89.okay.19.oe69.8as.ay9.okae9.oes9.ayoe.okoh9=
<99v.labels_middle_1>odsay9.8aMc.say9.saZo.okoes,ay.osay9=
<99v.labels_middle_2>ohc19.okae.1oy.oechox.ohco8oy.oeh9.8oe7ap=
<99v.label_bottom>hoeCayoe=
<99v.1>soe.1coes.oHc9.4ol9.4hoe89.s.oh.oe.ds.okC9.7an-
<99v.2>ohom.1ok9.4oh1oe.4ohcoe.ohoe89.4ÿAe,89.kAe9.8am-
<99v.3>4ohco.4ohcoe.1oH9.okoe.8am.ok9.okoEhc9.8a.1o,s,am-
<99v.4>ohAyam.ohoe.2oK9.4ohox.oeozap=
<99v.5>8oyoy.ohCo89.ogay.oWoy.cosam.okoyam.3c9.oes.aM.4ockae-
<99v.6>8am.okc9.o.hCoe.s.am.ohcoe.4ohcoe.Kcoe.4ohcoe.69.4oham-
<99v.7>4ohC9.1oe.ohcoe89.4ohoe.4ohcoeo.e1oe.ohcoe.2co8oe.4ohcc1op-
<99v.8>2o.hd9.1oe,2c9.ohoe.4ohc9.ohco8ae.oe89=
<99v.9>4okCo9.1ohoe.4ohCo.89.4ohCoe.oej1c9.8aIy.ohC79.ohoeoe-
<99v.10>8oe.ohCoe.ohcoy.ohoe.oham.Hcoe.ohaeam.ohoeam.1coe,79-
<99v.11>9am.oe.oe.oe,am.4oHc9.4ohoe.oe29.4ohCoy.oy.am.8oe7ap-
<99v.12>oe.ohd9.o4o,Coe.1co,e.1o89.ohAm=
<99v.13>okcoe.so1c9.4ohoe.oehcoe.8am.ohAe9-
<99v.14>oe.1C9.4ohcoe.ohcoe.ohcoe.2ohoe.9hc9-
<99v.15>8ay.2oe.Ah1c9.Hc9.4ohoe.oeae.ohcoe-
<99v.16>oy.am.ohco,79.ohoe.o,8am.4oh9.oeae89-
<99v.17>4oHoe.Am.2o89.4ohoe,aI8ae.aI8aiip-
<99v.18>oe.2coe.oehcoe.ohoe.oy.oyaeoe9.9hcoe.ohae.ohoe8ae9-
<99v.19>91oe.oe,hcco,e,89=
<100r.labels_1>1os,ayo2oe.so1oyU9.okcay.1ouay9.say,1ay.8am89=
<100r.labels_2>oy,ayo.ccAesan.soik9.sosap.8ahov.soua*=
<100r.labels_3>2oHc9.okcoe=
<100r.labels_4>ohCos.oyoe.oe1cop.okoes=
<100r.1>g1coe.3co8.4oJccH9.2o8oe.K8a,oko.14cos.%C9.1•o.s-
<100r.2>82coy.Kc9.4ohcc9.okC9.9hcco8an.s,Ay,ay9,8am.7am.6ccap2oe-
<100r.3>2oy.1hcc9.4okC9.4ohco89.4okcoe.8.4ohcoe.so.yam.okae.9hc1o-
<100r.4>81coy.2oe.4ohCoe.1oy.1oe.4ohCo89.8Ayca=
<100r.5>foe2o.89.1oe8am.f1o8,9,1coe.Goe.4okccs.2c9.Ascso.aeF9-
<100r.6>s,om.1oe.Joe.2oe.3oe.4oHoe.1oy.1oe.3o,hC9.El9.9hccap-
<100r.7>s,aI1oy.%cox.4oHo69.o6coy.9h,2C9.1oe,3co89.sai.1coe.sam-
<100r.8>3coy.4hCo89.1oe.8am.Kcoe.oe1coe.1ch9.1coe.1coH9.ohcoe-
<100r.9>9.am.1chC9.1oe.1oeo89.1os.oe,1oy.4okcoe.ohCoe.1coes.ae-
<100r.10>1oe.1coe.1o.1Hco89.okoe1c9=
<100v.labels_1>koe18.1oes.oj1oy.soes9=
<100v.labels_2>soedsos.9h1o189.9h189.8189.8aes9=
<100v.labels_3>oh1coy.(k1oe.89h1ae.1os.KAyae=
<100v.1>K7C19.2coJ9.4okco89.Hooy.ay.1oy.okcc9.8am.4ohopo-
<100v.2>soy.1C9.8aiy.ae.1coe.4o,oehcc9.1oe.1C9.4ohcoe.1okoe,s-
<100v.3>9hccoe.1oe.1c(.ccosCo,s.!Co.ohcoe.1cs.ohcoy.ohcoe.89-
<100v.4>2oKc9.2oeh,1coe.4ohcoe.ohoe.1oe.1okoy.1so.soe,K9-
<100v.5>ko1co.s.oe.1co.1Coy.o8ai89.Ho7.!.1o8.4ohcoe.sae-
<100v.6>san.1cohcos.1oH9.1oKc9.hcco89.1oloy.1Hc9.8Á-
<100v.7>91coh9.2ohCs9.4ohC9.1ohcoe.sAy,aeoae9.1coy.oe.1oHay-
<100v.8>soyae.ohoy.oe.1o9.e9.ayayo9.ohay.1dae.1cohcoe.oyc9-
<100v.9>8am.1ch9.1oy9=
<101r1-r2.1>g1coe.2coe.oe.2c9.4oHoe.2oy.9kcoe.2coHc9.4joe.1cAy.s.an.Ae9.?9.4hC9.1oj1cc9.1cHc9.JcoK9.9h19.1Ca.1chC9.8ae.1c9-
<101r1-r2.2>8oe.1ohC9.1hc9.Kc9.ohae.1oe.hoe.o.hcc9.y.oy.oe.ohoe.oe.oe1c9.4oh,1A?.19.4ohcoe.hoy.2c9.kcoe.ox.aM.1oe,8am=
<101r1-r2.3>ckoe1coe.Ahcoy.X.3coe.4okoe.2c9.8oe.2c9.ohcc9.Kcc9.(kccoe,89.h17?oe.2co89.oy.oe.2coy.4okAZ.okoe.2C9.s.+co.k1c9.oe.8ay.ap-
<101r1-r2.4>91cco.oy.2ccoe.8am.2ccoe.ohcoe.Kcoe.Ù,hcco.4oHcoe.8am.2c9.1oe.ohccoy.ý89.1h1oe.8akco,89.ohcoe.8azn.ohC9.ohC9.8azn-
<101r1-r2.5>8am.Kcoe.1coe.ohoy.oy.am.1coe.1o.hcco,8,1c9.ohoe.ohcoe.7oy.1oe.19.am.okcoe.oy.am.oe.1c9.okCo8.2coe.ohco,e.1osam.2cop-
<101r1-r2.6>ohCoe.%o.%o89.2o.2oe.ohdoe.1cAs.2cohC9.2Coy.1,19.1o8am.1CHc9.kccoe.s.1coe.say.oCoy=
<101r1-r2.7>Goay.oam.9g1oe9.8am.okam.ok,Am.9uoeam.f1coean.9j1c9.9gca?9.2okc9.o8aym.+coAy.%coy.KC9.÷c9.4oh1c9.1oej.1coe.89-
<101r1-r2.8>oe.am.okcoe.1oy.okC9.1oh1c9.hoy.7am.2oh.1oe.1oe.4oh9.8am.oe.s.ae.98ay.8am.oy.oy9.ohC9.8am.2c9.8am.ohoe.1coy-
<101r1-r2.9>8am.ohcAe.4oh1coe.9hcoy.8ay.oe.okc19.9hcoy.8oy.am.1e.s.1coe.ohae.2c9.4o8ay.som.1oh9.4ohcoe.8am.(.8ay.oh1oe.1coy.1ck9-
<101r1-r2.10>9!o.49hCoe.1oe.2o.o8oy.8oy.1ccs.9hCoe.1oe.8oe.hoy,aV9.Ae.1s?.2A.oe.1ccoe.hoe2c9.ohcoe9.om.aIoe9=
<101v2-v1.labels_1>saz,ae9.okae79.okAe.9ka?.8ohoy.oyay.okayay.okoe9.soyae9=
<101v2-v1.labels_2>ohoe.ayop.oyaY,ap.oy?.J9.89koe9.oehoy.8oeay9.o8oy.oeayaN=
<101v2-v1.1>koe1oy.1coj.oy.oy.o89.JcA.y.3C.uoe,s.om.ok2cc9.oko?.9.h1o.g1oe9.1oy.oy.1oyoy.s9.8oyay.ohoyam.oyoeo&an-
<101v2-v1.2>oy.am.oy.o.oX.o&ap.1Ay.s.am.ohoy.1ccoy.2Coe.4ohoe.A?.coe.4ooy.1C9.4ohco8.oCo.y.1o9.s.ohcco79.1o8am.K9.oho89.8ay-
<101v2-v1.3>91coy.oco,7an.1cohae.÷o79.1cco6,s.oy.am.4oC9.Kc9.1co.K9.8an.1co89.8989=
<101v2-v1.4>hscoy.e.oe.hccoe.okae.oy.oe.am.ohco8.÷c9.7An.oe.1co.e?.oj1coe.Kc9.4chcoe,89.4oKos.2co89.4olc9.o8am.!o,9k.oeam.oso8am.89-
<101v2-v1.5>9am.oe.oe,oy.8am.ohC9.4oh.9hcoe.7am.4oH9.8am.oe1?.o8ay.4ohcoe.7oe.oy.am.oe7am.hccoe¯.2c.4ohdoy.s.989.1coy.ohC9.1oe79.8ay-
<101v2-v1.6>kdAe.2coe.4ohcoy.÷oe.oe.1o.y.1ohc9.1oy.Kcc9.7am?.8am.1d89.1C9.hco.1coe.8aM.8ccoy.1cc89=
<101v2-v1.7>8am.8az.9kcoe.1oy.4o,Hoe.8am.Hcc9.1c9.h1co.8o?.am.ohC9.Hco.e.1co89.h,1coe.8am.ckccAs.K,co89.KcoHo5c.oe1oy-
<101v2-v1.8>oeam.ohcoe.1co.hoe.1S.2C9.4ooy.4ohco89.1coy.ohc?.om.1C9.Kc9.oy,9.KC9.4ohC9.2oe.o79.1coe.oy.aeay.2c9.4ohay.ax9-
<101v2-v1.9>sAe.1oe.1oe9.ohd9.8ae.4oe.2Hcoe.1oe.Kcay.hCo?.2Co.oe.1s.oy,am.4ohd,9.s,aIy.4o8am.1coe.4ohcc9.8am.1co8a*-
<101v2-v1.10>kcoe.1coe.ck1c9.1co.y.1coe.Koe.1oeam.1oe.4hAy=
<102r1.labels_jars>7acyo8.ohoeae9.88aso!=
<102r1.label_top>oko8cco8oy=
<102r1.1>goeam.2oK9.4okcoe.eoM.okCoy.Gco8ay.3oe8am-
<102r1.2>8+co89.ohCo9.ho89.1hcco89.8axaM.Kcoe9.4oh1co,eoean-
<102r1.3>9koe.%coe.2c.oeam.oy,an.oyayochcoe.1oe.chc9.4ohoe.7an-
<102r1.4>7am.9hCoe.oe,89.oho8am=
<102r1.5>g3o8am.4ooyay.1oj9.1ouoe.8am.okcoe.4okcoe.8oe9-
<102r1.6>7am.oy2coe89.4ohcoe.okcco89.e2o89,hco8ae.4oh279.T9-
<102r1.7>91coe.2oe79.1oe.1oe.9hCoe.8oe.8oeca8am.8ae.Kc69-
<102r1.8>81co.4oH9.soe.2cc9.ohco89.4ohco8oe.2oHc9.oeCoe=
<102r1.9>kccso89.4ocoe.oe1coy.4ohc9.oh2c9.4ohcAe.2co,foel9-
<102r1.10>8oC9,hCoe.4ohco.8Aoy.2c9.4okcoe.ohoe.1os.s.oy.oCam-
<102r1.11>oy.1oe.7am.89hcos.5C9.4ohco79.8oy.As.9hcc9,hap-
<102r1.12>88oy.1oy8ap.so,yam.9ÿc9,89.ohcoe.7ococay.s.ayae.8oX-
<102r1.13>97ay.ayo89.oe8am.so89.1oH9.oe9=
<102r2.labels_jars>Wo8aI*.??yoe89.8occhcsA9.o2csae.ya??72?=
<102r2.labels_bottom>hoe8ayo8.o8ae989y9=
<102r2.1>esais.ap*.1cc9.Fc9.goy.am.1cfoe9-
<102r2.2>91coy.oe.am.oe.2o.4ohAe.oeam.oe8ap-
<102r2.3>8am.Hccoe.oe.8oy.ohoe.1co8oy.soy.aiyap-
<102r2.4>koy.2co.oy.1c9.4o.oy.9kcoy.1oe.1oh9-
<102r2.5>8am.oho89.4ohco89.ohcoe.8oy.1H9.okco8.s.oss9=
<102r2.6>hoe,oy.oe,am.ojoy.3c9.ojoeho8.o8an.3co.4ocoe.?2c9-
<102r2.7>8oy.om.ohco89.4ohcoe.2co9.4o81c9.HcAe.2C9.s.?ch98-
<102r2.8>2oH9.4oHc9.soe.d9.8oe.1coe,7o.am.4hd9.?Kc9-
<102r2.9>hoHas.ohoy.9hC9.ohC9.4ohC9.8oe.oe.3co89.ohc9.7o.e.?L9-
<102r2.10>9.k19.oe,oH9.ohcc9.1co89.s.om.8oe.oH9.ohco79=
<102r2.11>Koe.81o89.Koe,s,ods.9hco89.4ohcc9.4ok19.sc?u.1oJ9-
<102r2.12>9hcoHc9.ohc9.4ohCo,Hc9.4ohc9.8csc9.49.oC9.8oe.1hc9.1ch9-
<102r2.13>ohoe.2c9.4oHc9.8oe.2c9.8oe.2C9.4ohoe.8am.oh9.oh9-
<102r2.14>4ohco8.ohcAe.ohcoe.9,1co.Hc9.÷o89.4Ahc9.o89.hcco89.1o79-
<102r2.15>9hC9.hCoe.1cos.98Cae.1co89.4hCo,8.o,e1c9=
<102v2.labels_jars>goy2oes.soai&9.ohoeh9=
<102v2.labels_top_1>oyoy.?coy.sa19.okcos.okoe.okoy9.oh?-
<102v2.labels_top_2>oho79.1coy.ohoyoC9.og19.sayoe.oeyo8ay.ko8?=
<102v2.labels_middle>osan.aih9.ohccoyam.ohoH9.o?=
<102v2.1>go7cc2co.okccos.5cos.4okcco.1,l9.2,hcc9.1chco8-
<102v2.2>o1co.s.19.ohcoy.ohcoe.ohcoe.29.A-
<102v2.3>81co.4oCa?s.o.coä9.1coT.o,e.oy.oe.ohccos.an-
<102v2.4>4ohcoy.1o?hCoe.ohd9.4ohco79.1oHc9.4ohC9.8oe.oe.2Co9.ko79.1coE?-
<102v2.5>91C9.s.o8C?C9.ohCoy.1coe.os.om.ods.ohcay.1c9.hC9.s.am.okco?-
<102v2.6>8An.oy.am.1coe.s.oZ.1oe,3C9.4oH9.oe.hco,y.ohco89.ohcoy.1o?-
<102v2.7>okcA.ohco.2c9.ohc9.oiccs.oy.C9=
<102v2.8>g981c9.o8c9.g1cA79.4ochC9.okC9.4ohco8,2C9.ojam.8ccAy-
<102v2.9>oe8cc9.H9.2Co89.Cos.2c2c.oCAy.9,hCay.1chC9.9hoy9-
<102v2.10>8oy.1cos.2oAy.ohcoe.+o9.s.ay.oh9.1Coy.oe.8am.s9-
<102v2.11>4ohcoy.+o.?hcCos.1co,y.o.s.ae.1os.aM.oh9.ohay.am-
<102v2.12>sos.2c9.ohccoy.2coHc9.4ohcos.ohccoe.Kcos.ohc9.sae-
<102v2.13>91oy.2coe.goy.2Coy.2chC9.4oh9.1cA,kco89.4ohcoe.8an-
<102v2.14>ohCoy.1C9.ohC9.s,Ay.d9.ohc9.ohc9.ohC9.4ohcoy-
<102v2.15>k1oy.ay.1c9.hoy.oy.Kc9.4od9.4ohC9.ohco,yoe9.say-
<102v2.16>8oy.1cc9.HC9.4ohcoy.ohc9.1os.2o.9hcc9.ohCo.yam-
<102v2.17>9okam.1coy.1cchc9.o,y,an=
<102v1.labels_jars>hoo,yaM.8??n89=
<102v1.labels_top>ohco89.ohco89.8aIsae9.9jAy9.oj19kE9=
<102v1.labels_middle>9g1oe89.eosaeo89.og18ay8=
<102v1.1>gAam.oHc9.g1oe.8om.2c9.2o,Hs9.2coK9.4ohco89-
<102v1.2>8aiyN.oe.1c9.Kcoe.4ohcoy.os.am.1co.y.4ohc9.1oh9-
<102v1.3>kco89.Hcc9.4ohcoe.2ch9.4oHcoy.oy.1co.y.1oe.4okcoy.8ay-
<102v1.4>ho1oy.oe.98am.1oy,am.2C9.9hC9.hoy,2c9.4ohc9.89-
<102v1.5>s.oe.1oe.4oom.4ohoe.1coe.1c9.hAe,1C9.8am.1co89.89-
<102v1.6>9.1coe.1coe.8oZ.3ch,1coy.s.ay.1coy.Hc9.g1o8am-
<102v1.7>kom.oe.7am.4hoe.1coe.8am.4ohay.o,am.1cc9.s,aq-
<102v1.8>1oy.1coy.Hc9.okcoe.aäch9=
<102v1.9>fai8am.8az.oy.2coe.ohCoe.4okcoe.oy,o,äc9.oehc9-
<102v1.10>som.2c9.4ohC9.4oCoe.4ohco89.2co89.4ockC9.ohC9.8ap-
<102v1.11>4oCo79.(1c9.ohco,79.7co89.oho89.1co.8Am.1co89.sap-
<102v1.12>9hcco89.1o8am.4ohcos.1coe.4ooe.1sc9.okco89.oh19-
<102v1.13>h2co89.2o.4ohc9.3co89.4oHc9.oe.1coy.o8an.oh1o89-
<102v1.14>9s,am.Hc9.4o,oy.1coe=
<103r.1>g1c8ae.589.9kC19g19.okc9.ae2c9.4okC9.4okae.3c89.928ae.7an.ohae.8ae.79-
<103r.2>8an.+ch.1R89.8aeoh9.og1c79.g1cÄe.1cg.ay.ok19.sae.ehcc9.say.an.oha8.1c79-
<103r.3>928an.5cch.1cok9.1ohae.1c79.1H9.oy.Ayoe.ohan.1ae.ok.2hay.8kaN.1ae-
<103r.4>91c89.4ohc89.ohc89.4ohcc9.ohc9.18ay.oe.eok9.1c8ay.ae9=
<103r.5>go1ayae.ohc8ay.2c89.okcc9.4ohc9.ehay.2Ch9.ohaeoy.2c89.9h.yhay.okac.oh89-
<103r.6>o1C9.8an.3ch.ohC89.ohc9.2c89.4ohcae89.3K9.4okc89.4ok??.ok?.scn.ap-
<103r.7>san.1c9.2c.oe,csc89.4ohC9.ohCo89.4ac89.oe.2c89=
<103r.8>8ayoae.ohc9.1c79.ohc9.y,an.ohd9.4oisae.4okay.a8àc9.cf1o.ek?89.kaehc189.eo=
<103r.9>okccos.ay.1cae.ohC9.2c9.eham.2c9.ehcay.okan.3c79.okc9.e.cc89.ohcc8ayap-
<103r.10>8am.ae.oan.ohcoe.1ae.ohap.1ck9.2c89.okam.2c89.kcoe29.okcc89.s.aY.an-
<103r.11>8ay.a,kcc9.okan.eoe,3c89.ohan.1c9.4oycm.3c9.oko9.4ohcoe.hc9.7aä9h9-
<103r.12>oan.%c9.2H9.okcc9.4ohcoe.hC79.2ay.am.okc79=
<103r.13>go&ay.%coy.4okc89.ohC9.4ohay.1cH9.4ohan.1c89.g189.k279.8ae,hayoe-
<103r.14>ohan.2chan.1c79.4ohcc19.4oh9.2c9.eo,e.s.am.1c9.1han.1K9.4oh9-
<103r.15>4okc79.4ohC9.2ae.4okc9.2han=
<103r.16>82oe.%oehay.%8am.1cc9.yaY.ohC9.2Fc89.og1coe.okcc89.k1c9.2h9-
<103r.17>s,ay.2c9.4ohc9,hcc79.4ohC9.1H9.4ohae.ok9.Ay.an=
<103r.18>goe1c79.4ohcoe.ohan.1cK9.okcc9,e3c79.ohan.4ohan.4okae2c89.okc9s-
<103r.19>oham.1c9.4o9.2c9.4oham.1c89.4ohan.okcae.ehay.okayae.ehe89.ey-
<103r.20>91an.3H9.4oham.2c9.4ohan.2c89.oeoy=
<103r.21>g1cap.sohc79.8aehay.okae.4ohae.1cj9.ohc89.4oh9.j1c79.ohae9.4ohC79.eoy-
<103r.22>7ae,29.ohan.2Ho79.38ae.4ohC89.%c79.4okay.1K9.1cg,ay.okay.og19-
<103r.23>8am.2cH9.e1c89.1H9.2oe=
<103r.24>k1oh9.ohcae.2c89.4ohae.ok9.oj1c89.4okan.2K9.okc9.8an.okC9.oh9-
<103r.25>8ay.5c9.4ohan.1Hc9.1c9,han.1c8ae.ohd9.4o,o8an.ohan.okC9.oe-
<103r.26>okC89.ohcc9.4okcc9.2c9.o,e,1C8ay.%c9.e.okos=
<103r.27>4ohc19.ohcc9.4ohC9.ehcco.89.2C9.4ohC9.e.hcoe.k1c9.4ohC9.AhC9.4ohae9-
<103r.28>8c2c89.4ohcC9.8,aehan.oham.1c89.4ohC9.okan.an.oe.1C9.e,hC89-
<103r.29>4ohd19.2ohC9.4o1c9.4ohC9.1ae.1c89=
<103r.30>g1oeh189.2cH9.4ohc9.oham.2c89.1g19.og1c89.okcc9h%9.18ae9-
<103r.31>sam.1oe.ham.1ae.oham.%H9.4ohae.28ay.3189.oham.1k9-
<103r.32>ohC9.2c89.4ohc79.4ohae.2ck9.okc79.2K9.ox,am=
<103r.33>4ohC9.1c19.4ohc9.2H9.1oe89.4ohae.9.2c79.9kcc89.4okaie,2c79-
<103r.34>2co.8.o2c9.1cc8ae,am=
<103r.35>4ohccay.1an.oe,an.1c9.han.5coe.5c8an.4ohC89.9hC79.e1c*-
<103r.36>ohcoe.1c89.ohcc89.4ohC89.4ohC9.289.okc9.4ohC9=
<103r.37>g1c89.4ohC9.4ohco,8az.4oh29.4ohC89.4ohC69.1sk9.5c9.5ae,h9-
<103r.38>okc1c79.4ohan.5K9.1H9.e.ohC89.1cH9.eohan.2c89.ohC9-
<103r.39>9hcc89.4ohC9.e2C9.4okae.2c79.okcc9=
<103r.40>4ohC9.2ccAe.3H9.+coe.2o89.oe.am.okc79.4okC9.eokciy.okap-
<103r.41>1coe.2d9.4okc9.okCae.okcc89.5ck,2o,hccos,2c9.4ohC79.4ohae.8ae-
<103r.42>k5c9.5coe.1coe29.1aeae=
<103r.43>òay.1cae.oe.2C9.4okae.2cae.4ohae.2C79.ohc3c89.5ohc9.4oham-
<103r.44>o8Cc9.4ohC9.2c9.2cae.ok3c89=
<103r.45>4ohC89.4ohC79.2oe.3c8ay.1c79.4okC79.okC89.oehcoe.ekay,9-
<103r.46>1oe,hC9.4ohcc9.1coe.1o,yoe.2c89.4ohC9.4ohcc9.oe.eAm.1c7aN-
<103r.47>s5C9.ohCo.e.e1c9.4ohae9.e1cc89.oeoyam=
<103r.48>goeay,ay.e2c79.4okoe,am.4ohcc9.4oh19.2h19.oj1caeAe.hC9.sap-
<103r.49>ohcc9.ey.an.e.oe,2cc8.4ohcc9.2cAe.4ohC79.2c89.4oh9.eds.an.ap-
<103r.50>s2C9.e.2c9.4oe.1C9.1c9.4ohcc9.ohcc9.4ohan.1cc9.4okan-
<103r.51>sam.1ckC9.2c9.1coTam=
<103r.52>g1c7ae.okC9.4oe,hcc89.4ohcc9.4ok9.1cj19.4oj1c9.eham.okaes9-
<103r.53>s2c9.4ohc79.4oham.289.4ohcc9.1c89.4ohcc9.4ohC9.e1c79.eok9-
<103r.54>85C9.4okd9.7ay,1c89.4ohc9.4ok9=
<103v.1>goe,8ay.oef1c9.4oh9.89.4ohcc9.4ohC9.8am.ohcc8ah9.4okcZ.2c89.8ae-
<103v.2>8am.2c9.4ohae.2c79.4ohcc89.4okcoy.2c9.4ok9.1H9.4okan.1aey-
<103v.3>4oh.oy.1c89.4ohc9.8ay.1cK9.1ay.4ok9.279.ohC89.4ohC9.4ohan-
<103v.4>9,1cc9.4ohC9.ohcc9.ehccs.oe.4okcc8(.9hC89=
<103v.5>g1coy.oehcc9.1ch9.4oh289.4oham.ohc189.4og189.4okc89.4ohan.oe9-
<103v.6>8an.2c9.4ohcc89.1coe.4oCoy.e2oy.4oh9.2c89.4oham.1c79.4ohap-
<103v.7>8am.2c9.1oe.1c9.okC9.ehCoy.oham.%c89.2c89.4oham.oe.1c7989-
<103v.8>san.5c9.oe2C9.8az.1chAae.ohcc9=
<103v.9>g1ae,2ae.3oy,179.ohcay.ohan.3c89.g1c89.4ok,1,c89.4okay.oe.ehay-
<103v.10>oy.1cc9.4ohC29.ohcc9.eAm.oV(.okc79.eoy.am.2cAy.4okan.oee89-
<103v.11>4ohC89.oehC29.4oh9.4ohae,5c8=
<103v.12>sae,2cAe.3c89.ohcc89.4ohC9.eoe.2c89.g1oy.g1c8,9.goe.3cc89.ojaeap-
<103v.13>8an.5C9.oe29.okc9.oe2c8(.4ok389.ohC9.ey.an.ohaN.oe2c9=
<103v.14>kCoe.2coe.3o.4ohC89.2c89.4ohc9.o5c89.okcc89.4ohan.okay.am.okap-
<103v.15>k1c8ae.2c9.e1C9.e189.1.ay.oe1c9.e1co,89.kc89.okan.okan.okae9-
<103v.16>8Am.2Ch,19.ohC29.4oe.2c89.okan.oe,hc79=
<103v.17>4ohC89.1c89.4okC9.okC89.ehc79.%c89.4ohae.e.2ay.okae.og1c79-
<103v.18>9%cay.ae.o4om.1Hc9.e1c89.1c89.oeam.okcc89.4ohC8ae.eayoyoe-
<103v.19>8am.1c9,ehC9.1aehay.1Cc9.e.1ca,ean.oy=
<103v.20>goe,1ay.okay.ohan.2Aä9.okcae.ohan.4okae.5c89.4ohC9.eoean-
<103v.21>k,ohan.%ae.4ohC8.AkC89.2coh9.2aäÆ9.kay.kcoy.okap.oee-
<103v.22>oe2c9.4oh29.4okae.5C9.oe,om.oe1c79.4ohan.2c89.4ohc9-
<103v.23>91co,89.e.ay.1C9.oy.aM.okcc9.okae.okcay.ay.ay.hC9.4ok9-
<103v.24>9hC9.e1c9.4ohcc9.y,oy.am.oeaN.okaN.okan.okan.ay.9.han-
<103v.25>san.oehd9.4ohaN.okcc89.4okan.okae.ok9.ogay.ayap.okCap-
<103v.26>9kC9.4ohC9.2cck9.okC9.e3c89.okcam=
<103v.27>g1co89.ayay.ahC9.ohcc9,e1c89.okcae.ejay.okc89.4okcz.okay.9e9-
<103v.28>7am.1cH9.9hcc9.2H9.okcae,2c9.ohan.1c9.ohcc79.goy,am,9-
<103v.29>oe1C9.1c9.ehC89.2o.1K9.sae.ay,am.4ohcc9=
<103v.30>g1cay.ohan.og1c89.g1oe.f1c89.okc89.goe9.e1c89.f1c8c9.yay-
<103v.31>ohC9.e.1c9.4ohC9.o,4ohC9.1c89.4chC9.8am.1H9.s,ay.oean9-
<103v.32>4ohd9.1c9.4okc9.1oham.2ae.1c89.oehap=
<103v.33>92c9.ehcc9.4ohan.ohc9.oham.1co89.okc9.38g19.og1c9.oe9-
<103v.34>8am.2C9.oe.1c9.4o,h,2,c9.4oham.1cH9.okc89.e2c9.e179-
<103v.35>4oe.2c9.9hC9.AhC9.e3c9.2cH9.1kan.ok9.ohc89.okae9-
<103v.36>sam.%c9.4ohC9.o2c9.oe5c89=
<103v.37>oe,2c9.4ohan.oe.2c9.4ohc2c.e,2coh.289.4Gc9.1cò9.8ay-
<103v.38>okC9.e.1ccs.oe.1c9.1c9.1oe,hC19=
<103v.39>goe2oy.hCoe,2c9.ohc9.e1ayay.2oe.ohC8ay.5cy.am.ok9.e189-
<103v.40>9kcc9.2cae.3c9.4oan.oe.hC9.4ohan.5H9.e1c89.yan=
<103v.41>8am.2c9.e.2c9.e3c9.4o,ay.2an.ae.okay.2c89.V9.e189.yay-
<103v.42>92c9.2c9,han.1c9.yay.ayoe.1sae9=
<103v.43>oyan.1Hc9.4oham.2H9.2kae.og19.ehC79.189,e1c89-
<103v.44>4han.2c9.ay.ay.oh9.y.an.1,H9.2c89.4ohcoy9.ekC89.yo-
<103v.45>ohc9.oe.1cc9.e1C9.ehan.2H9.2cH9,oy,an.okay.oe9-
<103v.46>kan.3oe.4ohan.1H9.yoyoe.189.yae9.oyam.1ay9=
<104r.1>g18ay.1c89.1ay.4og1c89.oJc89.4og1c89.2c7am.okCo,1c9.4oj1c89.s,an-
<104r.2>o,ay.am.9kcco89.1co8am.1co7ay.s.am.1c9.kaz.os.aM.1Kc89.kC8ayap-
<104r.3>8aZ.o,Kc79.okd.9hay.okc89.oko89.4okccos.9kcco89.okC89.oh9.ohae.8ay,ap-
<104r.4>oe.5C89.4ohcc79.1c8ae.4o8am.4o8cIm.1y9=
<104r.5>W18ae.4okam.4o,3c79.oe.1e.oe.1c8aG9.ae.eo8.g18az.og179.4o8-
<104r.6>9,1Co79.am.e,hay.1Co.8an.oHc89.4ohC79.4okan.ok179.okan.1c8ap-
<104r.7>81o8Cs.3cos.o8am.ok1c89.4o8an.2c89.1c89.4o8an.ohax.ay.ohaip-
<104r.8>oe2C89.ehC89.ehco89.4oham.1c7ae.4ohay.o8ay.4ohae.ohay.okay.o8y-
<104r.9>91cco9.4ohc1o.4ohoe.1cco,8ap=
<104r.10>koe.1c8ae.1coö9.ok98.os,e.az.289.4oh18.oKco89.1oefoy.okaey-
<104r.11>oko819.ehco89.4ohaz.okoe9.2o8ay.1C9.ohay.oe,hC89=
<104r.12>k28oe.4ok1c89.4ohoC9.4okco8c.eo.say.ae.o,K9.4okAy.og1c9.4okap-
<104r.13>oe.1coe.4o8an.1ohay.oh1o.e,han.oha,y.1co89.ohCo89.4o7ap.189-
<104r.14>8am.1oam.4ohc19.4okae.1co.e,oy.s,am.oe,hC1c(.okae.oe.oCae-
<104r.15>sAy.1o,7am.1o89.ohay.okoe,hC189.ohae.ham.1co.7am=
<104r.16>o1coVc9.4o,Kco,89.9hCo.8c9.4ocg19.og1c9.4ok9.2.kc9.9kcc89.+o89-
<104r.17>9hC2c89.oehCo89.4okc9.4ohay.1c89.4ohc79.okC19.19kco89.ohay.o89-
<104r.18>81Cohco89.4ohan.4oeay.oy.1oHay.okae,h2c89=
<104r.19>ko,am.18ay.okay.28.4okay.oeh1c89.1cohC9.hay9.ogaiy.okay.aiyo8.e28-
<104r.20>8,%co,9.4o,Kc9.4oh189.4oh,am.1oe.xay.1co,89.1dhaN.ay.an.ay.aeap-
<104r.21>82cc89.4oham.1cay.oe,h1c89.1,ay,am=
<104r.22>k2c8ay.1e,eo.ye.2c8.h1c79.1ohoy.1cc8(.og1ay.1coy.1Hc9.kam.7ap-
<104r.23>oe.+co,Hc9.1oe.hc18(.ohC8ae.ehan.1o,e,hCo,79.ok,1oy.aZ.1oe.hay.aeoe-
<104r.24>8am.1ay.4okae.ohc1oe.oehCoy.oe.hcco,8ae.eham.1ae.hd79.4ohap-
<104r.25>s,ay.ohaz.1Hc9.4o,8,am.1H9.1ch8.e.yam.okan.ay.aisap-
<104r.26>2ay.3C9.hay.2co89=
<104r.27>g1c8ay.4oham.4okam.8e.yae.1co,8e.Gam.8,am.ay.4chd9.4ogayam-
<104r.28>oe1Cay.1c8ay.oy.ayoy.5cc9.oehC19.oy.1ay.1Co,e.s.oy.oy.am.Akap-
<104r.29>92co,8,am.2o89.9kcc89.1C8ay.oy.az.1coekaY.ayo8e9=
<104r.30>ohCo,e,h,Co,8an.e,hco,8am.4ohCo.ehdc9.ohco89.okc189.og1cocu.4ojam-
<104r.31>4ohCo.am.oh5C9.oh.oe.1c9.e1d9.okC9.ehc1c89.4oham.1c8ay.1oe,1ap-
<104r.32>9,2Co,89.4oK.oh2c9.okc129.1coe.kam.2o8a.eham.1co7an.4ohay.ae18-
<104r.33>oh1c19.4oh1C89.ok18ae.4ohae.1ay.oe,hd9.oe,1co.eham.1c9.yoe9=
<104r.34>g1oe.h2co8(.4ohc2c79.4okae.1c89.4oham.okam.1co89.4ohae.kam.1oe|9-
<104r.35>9,2om.4o,1ccoe.1c8am.4o8ae.1c9.1oe.1coe.oeae9=
<104r.36>g2co89.4okay.1ojay.4okae9.4ok2cA8.4okc19.ham.ohay.4og1ay.ojap-
<104r.37>oham.1co8ae.4oam.ohay.oy,am.ohay.okco8(.4oham.ohae.4okiy-
<104r.38>Aham.Ay1coe.4oh1oe.h1co,89.4ok189=
<104r.39>g1oeoy.ay.am.aeh179.4okae.1oe.4o,ay.am.4oj1cc89.4okaz.ofamo-
<104r.40>oehCos.oeham.o,az.4K9.om,oe,ae.e9.occay.1K9.oe1c8.4okaM-
<104r.41>4okC9.4ohcoy.saZ.4ok9.4ohe.eham.9kC89.4ohan.o4oH9.8ay-
<104r.42>9.e5c89.1oehay=
<104r.43>k2co8e.4okam.4oW1c79.9W189.g1c89.4ohC89.okC9.4ohan.okco.e.8ae-
<104r.44>oh1co,19.1C9.4occ8,am.4ohC9.ay.1co,e.oe,haz.4ohAm.okam.ohap-
<104r.45>8am.oe,1Co.e.s.am.okan.ay.1c8(.4oham.okam.okcm=
<104v.1>g18Am.og1cc89.oy.ay.oek1C9.og1c89.oe.cay.aZ.ae9.1co8am.1cchan.8op-
<104v.2>91c7am.4okcc7.1oH9.okam.9,8am.4ohap,79.okay.ay.ae.1c8.okaz.oyap-
<104v.3>3o8.1c89.4okam.o8am.ohco,e.ol9.1oe.4ohC89.4okaz.oC8am.oe.8e-
<104v.4>4okC89.1c8,am.1ohay.4okoe.4ok1c8.1oe.1c9.4oe.1c89.4od9.4ohC79-
<104v.5>81coe.17C9.occo8an.s.azoe.1c8ae=
<104v.6>soe18.2oe.2coe.4oh19.1oho.e.1c89.3c89.4oWan.1C89.Gco.og1c79.4oka89-
<104v.7>o.s1co.e1o8(.1cc9.4och9.1co.an.o.1c89.1C89.1c89.soe.1co,8,aeoe=
<104v.8>k1o8es.1Co,79.1Cooe.es.az.9hC79.1okc89.4ok1c8.9.1c89.4och9.4okcco.eo-
<104v.9>91co.e1co8.okam.4ohC89.4oham.1cA,y.oe.1c8,am.4okay.1c89.4ok9.8ae-
<104v.10>2oe.1C89.4oham.4okC89.okam.okcc89.4okc8oy.ohan.1cos.1Co.e1c9-
<104v.11>91C89.4o,L9.9h1c8oy.1Ch9.4oh18.4okoe.4ohoe.4ohoe.8am=
<104v.12>goe1c19.okco(.1ok1s.1Cka.okd9.okcc79.4ok9.1c8.e.1coe.gay.oekc89.1c8ap-
<104v.13>91coe.1co89.4oC189.4ohcoe.4okam.1c7ay.1co.eham.1Ck,ay.am.1Ckam-
<104v.14>9k1c8,9.4ohCo.e1coe2c89.s.am.1ch9.7an8e=
<104v.15>kAeh2c(.1o,K9.4ohco19.4oh19.4ok1co.4ok1co.8e18.1c89.k189.4ok189.yap-
<104v.16>81C89.4oHC9.18oy.ay.am.1L9.818ay.189.4oh1c89.oeh19.4ohan.8a8ap-
<104v.17>91C19.1C9.1cos.Iis.okh1c89.1oeW19.4ok189.4okoe.2C89.oy.an.1coe-
<104v.18>81Co,9.4ohaM.4oham.ehax.9kam.ok1co.19.sayan=
<104v.19>g1coy.1oe.1g1coy.1oeh+c89.4okoe.5cc89.4oh,19.4ok1c8.2o.w1oy.oes.am.1chae-
<104v.20>oy.2Co.e1cc89.4ohC9.4o1c9.4ok1cc89.4ok1c89.4ohoe.1oy.1oyoe.18ay.okap-
<104v.21>9%oy.2C89.4oham.3oh1c9.4ohC9.1o8an=
<104v.22>9k1c89.4oh1c89.4ok19.4oh1c79.4oh18.es,am.41oy.2cos.9kam.1c9,kae-
<104v.23>k1c9.4oh1c9.4o1c9.4o8C9.4o8am.1o8am.1H89.8az,ay.okay.4okaz.oe-
<104v.24>9ham.1cAy.1d9.8.aM.1co.8ae.am.1oHc89.1c8am.okoy.4ohay.ax9-
<104v.25>82cc9.4o9hC9.e1c89.4ohc8,am.Ay,1K9.8am.1cc9.s.az.oe.am.1c89-
<104v.26>93coy.1C9.4o8am.1o8ay.1o1s=
<104v.27>g1oy,oy.2oy.2coe.%coe.2coe.4oh1c89.18oy.2o.y.am.1j1s.am.ae-
<104v.28>oe2o.e,s.az.oe1C9.4ohC19.4oh19.8am.1o89.4o8am.1co89=
<104v.29>h1c.%o,8am.4ohC9.1co,h,1co.eoe.ham.4ok189.e,1co.e.1c89.e.1C8.1aip-
<104v.30>91coe.ham.1co.89.2,am.4o,Coe.okaz,oy.1cco89.oh1C9.ehaz.ay.ay.a8ap-
<104v.31>9.1co,y,am.Kc(.1oe.2co.89.4ohaz.4oC9.1cc9.eh,C89=
<104v.32>f1c89,h1c89.1coGc9.oy.an.1Cos.aµyo.e.1C89.e.1cc89.4os,am.Uco.ay.aes.ap-
<104v.33>9kd9.1Co,8.9hC9.ham.4o,ham.1C9.o,y.oe.ay.o8ay.1c8an.ckay.ay.az.ay9-
<104v.34>91co.ehcc8.4ok,an.oham.1o,han.ohan.1coe.oe1o=
<104v.35>g2co8ay.ÖC89.4ok,1c8ay.okC89.4okam.ohar9.2co,89.4oWc79.kojam.ap-
<104v.36>say.aZ.3cos.4o,M.ohcc89.4o,h,1co,8am=
<104v.37>gosaz,9.9kc8ay.1c89.2ocu1C9,hc19.s,ay.o8e.az.2c9.4oj1C9.soe.an.oyo8ap-
<104v.38>ohc1c9.1c89.119.4okan.4ohan.1c9.oy.am.1co.Ay.am.1c8an.oha*-
<104v.39>92cc9.b.ay.a.han.1ay.ehcc9.yoZ.2c9.1C9.hay.ay.eh1s.ay,9.b.az.aeo8-
<104v.40>4ohd9.oh1c89.4ohC9.am.o8an.oy1c79.4oh9=
<104v.41>k1c89.4okc19.ok1cco,e,hC7a.4ok9.yam.1C79.4okam.okC89.4okan-
<104v.42>okC81c9.4oC8a.e1ae.1C89.4okC9.5C9.kdo.8ay.1C8.4okan.1c89-
<104v.43>1c9.hd9.4oHcc9.ohcc9.o,hd89.4ohC9.ohd9.4okoo8am.ohan.oyop-
<104v.44>8am.9.1Co.1c9.ohccc9.4ohd(.ohC(.ohC9=
<105r.1>kam,8ay.1J9.4ohC9.4ojam.9j1d9.s,ay,aise.am.1cc7(.Wam.ayo8(-
<105r.2>82Cs.9c9.1cc(.y,am.ok179.4o8oy.1cs.o,y.1C9.ohCs.o8ay.1co8(.4o8(-
<105r.3>Ae,2c9.4o8aN.o8C(.h1co89.1Co.ay.9kcc9.9k19.okc79.4ohcc79.4ohC9.yoe-
<105r.4>9ham.oehcc89.o8am.oh.ay.d,o8am.9kcc(.o1c8(.4ohd(.o9.kC7(.4okap-
<105r.5>8am.9kcc89.9kdo89.9e.1co8.oy.aZochc9.ok179.okc9=
<105r.6>gay.ayo89.2c7d(.4oj1c8(.4o89.4okco8(.am.9kco89.4ohoy.oej,2c8(-
<105r.7>92cco89.9hCos.oy.aM.2c9.4o,8aM.4ohC8.4ohcc9.s,am.aZo8(-
<105r.8>2C9.oe,d9.oy.az.4oham.1c9.4ohC79.4ohc8(.okcc89.e1c79.oSae-
<105r.9>oCoeC9.ohccA89.ohcc9.oh1c9=
<105r.10>saz9.oye.8am89.9kap=
<105r.11>g8ay,o,3c89.ok1cos.oM,ae.k1c8ay,19.f1os,am.goeam.joehd9.89am-
<105r.12>(,aZ.9kcco,89.4oCo89.4oC89.h1c89.4ok189.ok1cc(.1c(.kccoy.9hc79.y9-
<105r.13>89kC9.4oh79.1c79.1c89.8ae.4ohc7.2c89.4okco89.1C89.ok=
<105r.14>hcsoay.4od79.hcco89.8ees.az.2H9.ochco89.1co89.oC9.4ohCo89.2co,ehcc9-
<105r.15>¼h5C(.oe.y.am.ohC89.oehcco89.e,ham.ohccoe.okccoe.2o8.8am.ayae-
<105r.16>9kco,89.okdo,s.am.o,8ae.oZ.okcc89.oyae=
<105r.17>ekC79.ohcc88e.2cohc89.4ohc89.2oe.hoe.aZoe.4og1c89.8am.ohc89.4eh9-
<105r.18>2co9.oecc89.8am.ae.1c89.ohd9.17,am.okc89.1cok9.okcc89.okC9.189-
<105r.19>8sc1c9.okcoe.8am,89.y,am.1c79.eam.ohCo89.ohC9kcc89.o8am.aZ.ae-
<105r.20>s.am.1c9.kco,e.9haz.gaZ.oeham.oefam.o7ay.ae.azo79.ae.kC8ay.8ap-
<105r.21>91co.ehc89.4oC(.4ohc89.4ohc8ae.s,am.okoe.2o89.1c79.oham.1chaP-
<105r.22>oeh1ohcc89.9jaz.ocjam.ojaie.okco8e.ccoe.hC9.y.am.9,eham.ap.oes-
<105r.23>81Cs.og1c9.occo8C9.1cf1c89=
<105r.24>g1coy.an.HC9.ohd9.gam.ay.aM.1gaIhc9.+co.g1cc9.8ae.8am.8ap-
<105r.25>8d89.1co8hc8(.1c89.8cK89.8aµ,es.az,oes=
<105r.26>g8ae.5C9.94og19.az,ae.2C9.u189.4oj189.y.aZ.oh(.18c79.º8C89.4okc89-
<105r.27>8az.1o.ae.y.eae.1ccs9.Gc89=
<105r.28>g1s,c8.2ccf9.og1c9.4okC89.4oC9.4ohC89.eaM.o8Cm.aZ.ogaz.hc1c89-
<105r.29>o.Cs.oehcc79.4oH9.y,am.1oe.ohaz.okcc89.4oj1c89.o8am.9j1c89.9hap-
<105r.30>oe.cc8.ay.aIe,89.8,ay.om.9.kC9.kaz.1co89.4o,hoe,h9.1coe,hay9=
<105r.31>ko8C9.e1e.2\.ay.aI&9.GCs9.ohae.ehc89.ehAy.1c79.4oham.oy.w1oW9-
<105r.32>9,1co,19.ehcoe.7,am.(haz.oeh1c9.8ay.4og189.8az.okay.ay.a&ap-
<105r.33>ohcco,8,az.okC9.ehC9.k,Co,ekC89.ok.ohae.oy.aM.4oham.ay.az,o8-
<105r.34>8oy.aie.1ch9.hay.o7am.9he.ae.oCs.ae.ay.aehap=
<105r.35>9j1c89.oh,aZ.oj1cc89.4ohaz.8ay.hae.okay.ae.4ohae.hoy.oy,oeg1c9.ofoy9-
<105r.36>89kC9.okc8am.okay.oe.1c89.kc8.4okay.okco8ay.okap.9kc89.okam-
<105r.37>okoZ.1c8,am.okaz.okae9=
<105v.1>goeaz9.o,az.oej1cc9.9,Wam.oeg1c89.ogc8am.8azo89.9g1c889.saz9-
<105v.2>9,2co,8.9hd89.hc2c8.4o,8am.okco8az.oy.1haY.okam.1joy.oy.ok19.okoy-
<105v.3>85c89.4oc8am.9kam.ohaz.4okAe.8oe.ohoe,89.4ohc89.og1c8.okC89.4okam-
<105v.4>oehCoe.oy,1sc9.4ohC89.18oy.oe,ay.oe.hCoe.1c8am=
<105v.5>g1c8ae.4oj189.8am.1c89.8am.ohaie89.og1c8am.Aj1co.oehcc89.sazop-
<105v.6>81co.f1Co,&9.HC9.8ay.am.ae.8ay.ay.8aµ89.okc89.okco89.9kam,*-
<105v.7>9,1Co.eham.okaz.oe.oeham.ohazo89.e1c7y=
<105v.8>fA8ae.hc8ay.oeg1cs8.ay.am.h3Coe.og1c89.g1c89.og1c88e.j18ay.az.o8ay-
<105v.9>e1C9.4ods.9.8am.ohaz,9.ok1c89.oHc7(.ok1c9.8am.oy.y.aie.o.ohap-
<105v.10>9hC9.h9.1c.oM.8ae.ham.okazo.e.haz.1c89.s.o8ay.az.ae.oy,ae.o8a&-
<105v.11>bo,Cs.aM.oe.oham.os.am.1Ho8Á.4okcc89.H88e.aZ.Agay.haI389-
<105v.12>95C89.am.ohcoe.9hc8oy.ay.ay.aehaz.okoy.okam.okae.haz.ap-
<105v.13>sam.oj1c8(.4oh179.okay.ae.haz.ohcS.ehcc8ae=
<105v.14>g1c8am.1H89.4ohaZ.oej1c89.oeoy8.aM.kaie.o8ay.hay8.1k19-
<105v.15>91C9.hay.9hC9.okam.okae.8ay.18os.hae,1c89.og189.8am.oyam.y-
<105v.16>8am.1C9.8ae.1e.ohaz.am.Jcoy.am.ohae.1o8am.okam.ogaIp-
<105v.17>AeX.am.1c9.e,y,am.ehe.7e.eheoy.8M,oeham=
<105v.18>g1oy.1c8am.oham.1oehae.4oeham.oek189.4og1s8.ogaz.oyaz.hayaP-
<105v.19>91C9.am.okecc9.ehaZ.1cco,k,am.oh.cc8.aie.h1c9.yo,hai\.ap=
<105v.20>goyaz.1og189.1c8an.okaz.ok1o8.am.aeoe.1co.9j1c89.haz.o7e.ejaP-
<105v.21>9hCo.8,aq.3C9.4oham.1cok.7,am.4och.cc9hco89.4oj,am.oy.aIhap-
<105v.22>8am.1co8am.1c8ae.az.oham.1cc(=
<105v.23>k1oekam.o8ae.he.1Cs.aM.5Cs.4og8am.1o8s.aehC(.gaya8ap-
<105v.24>ae,1C(.oham.okay.oko.7,am.Hcoe.ehoe.g1c89,jam=
<105v.25>h18ae89.aeuo.eu1C89.ouaZ.oj1c9.u1c89.4okoy.odo8y.4ogay.ar9.8e-
<105v.26>ehe.2Co7Cs.okam.okay.okae.oy.am.1c8oy.aeham.1s.aeham.y9-
<105v.27>%coc.ay,\,oy.ccs9.4oj1cA.an.oyh189.8am.okC89.ho,e,haz.okaIeo89-
<105v.28>o,co,ay.ay.ae.o8oy.aIe.okam=
<105v.29>k8oe.koy,oae8ay.aZ.oh,ohcc89.hay,o89,4occ89.2o.4oj1c8(.8am.ojazap-
<105v.30>81c89.1C9.4ohoy.okam.okaz.okaz.ohC7,9.kam.am.s.am.s9-
<105v.31>91kaIs.aI19.8oe.am.okam.aI89.oh18.okay.8am=
<105v.32>goay.hCo,8am.4oaz.ay.arc9.4o,C8,co8(.4oham.4okc8ais.ago.yaz.aj9-
<105v.33>e2co89.kaz.okC9.okCo.o.e.okam.ohC9.4oham.oy.aZ.ae.8ae-
<105v.34>2Co.8am.1s8.4ohd9.8az.oham.okam.1c8am.oehae.ehe.8an-
<105v.35>8oC.ok1Co.e.kain.Ak1C89.1oy.am.o8am.1c89.okam.ae.hai+8-
<105v.36>eam.2co8.ohCo89.4oam.9kam.okaz.18ae.89,8aP.18am.ol9-
<105v.37>93c(.H9.2co.4oCo.eham.1t.ohoe.k189.2d9.oham.ay.aie89-
<105v.38>1co89.o,aZ.an.oW3c9=
<106r.1>g28ay.2ocf9.9kC89.2ae.hoy19.2ch9.ok1c89.oh2c8.4okc89.4okc8.9hCo89-
<106r.2>2c81(.9k1c89.1Cs.ok3S.oh1o.189.4okC79.1c8.1c89.1c89.4okay.yo8-
<106r.3>8%cs.e1c89.eh1c89.9k189.o,y.1coT=
<106r.4>g1co,8az.oh1c89.oehd89.oy.ay,o&9.4og179.3oef189.1Ch9.e1c89.4oha*-
<106r.5>9,2coy.am.1ay.oham.4ohC19.1cH9.4oh.co8.ay.4ohco.ehco.e1o.yap-
<106r.6>2oy.2coy.oy,h1s8.okaz.oy.4ohCo.yam.4ohCo.e1c89.oe.1c79.4ohcoe.4oh9-
<106r.7>oe,1c8.4om.9,1c89.4ohap.3coe.4ohAy.1ds=
<106r.8>goyay19.A,yay.oe.ham.2c89.okC89.4okoy.4okC8o.4okC89.8az.oWC8,aP-
<106r.9>91oy.1oe.4ohan.1oJoe.e1c89.4o1co.4ohay=
<106r.10>g5oaz.ehC2c89.4ohan.1coe9.4ohc79.e1c89.4ohc79.okc79.4okoh9-
<106r.11>say.am.1coe.am.1cohc9.y,am.1ohay.1oeh9.ohds.am.o,hcc9.e1*-
<106r.12>ohC9.e,1cc89.oehC9.4ohD.8.1c89=
<106r.13>g1coe.3coham.okc9.4ohCoy.2co,am.ok1c9.g1co.yoy.am.8am,ogae-
<106r.14>9,1oe.A,ham.oe1C9.8oe1c89.okaz.okae.1c89.oh,co,y=
<106r.15>go8ayo,ay.okcco,e,1oy.3oe.k1c89.1oka,y.og1,c89.og1S.am.o,h1,8ap-
<106r.16>s,an.on.ohan.am.ay,oe.o,1C89.ehdA89.8,am.1c8ay.ohoe.okay.18ap-
<106r.17>9o1oy.e2c89.4o,Hc9.4ohc,7an.oy.am.1o,8ay=
<106r.18>h2c8.83coe.4ohC89.okoe.ohC89.ehC8ay.3cog19.4oj19.4okoe,19.4ok9.189-
<106r.19>ok1c89.4ohC9.3os,am.4oham.okan.1oe,hd9.ekae.oe1C9.4ok1oy,am.9-
<106r.20>9kam.1cc9.4oham.2am.4ohcc89.saie.1c89.1co,8ae.4o1c89.4oham-
<106r.21>oehC8(.4oh1c79.1co.ehcc89.1ca,x,am.Ahan=
<106r.22>k2o8,az.oehds.o8an.4ohcc89.og1oy.ay,oy.g1cco89.8aZ.og1c89.Ag1o89-
<106r.23>9àc89.4Hc89.8az.ae.4ohc89.5cJ9.4oh19.okc89.8ay.ayoy=
<106r.24>go85c89.4oh1c89.ehc1oy.ok1o8.ay.1o.eh9.1c8ay.okam.1h1c7ax,ap-
<106r.25>so,y,am.1cco.eo.e1c9.4oham.2c89.ohan.3cay.4ohan.1Cs.9hay.an-
<106r.26>91cco.ehC9=
<106r.27>k1cohA.eh%c89.4oham.eh9.yam.19.y,o89.1eay.1ccoyfoy.1coe9-
<106r.28>oham.oe.e1o.y1cA.y,am.4oham.1c9.1oham.1cay.ay.Ae.yay,ae1e-
<106r.29>sam.1ae.1,e,ae.ohae.9hae,am.ohan.4oh,an.ay.oham.1oy.am9-
<106r.30>91Co.eham.1o.yAy.5co,e,han.3oy.say.aZ9.2co,ae.haz,ap-
<106r.31>9%ay.1hay.aµh9.yae.1coe.oyam=
<106r.32>gAyae.2o,hcco89.4ohan.1H(.oekd79.4og1cs.ae.hay19.4okc8ay9-
<106r.33>91coe.1oham.2co89.1o89.4oham.ay.ahaz.aZ.ohae9=
<106r.34>k1coy,3o.eh5c9.ej1co.yo.ej1c9.ojoy.am.1j19.4oj1co89.4okay.an-
<106r.35>oham.1oh9.ehay.189.e1c89=
<106r.36>g2co,8aeo.8ay.3co,8ae.4okc89.4okS.am.ohaeae.379.okam.2c89-
<106r.37>k1o7,am.k1co.8e19=
<106r.38>g2o8am.oj19.3,o,kCo79.3ok1c9.9kC9.2oeuam.og179.e189.8oe-
<106r.39>91co,o,e.1d(.oe.am.1co,89.eaM.1chAe.1C9.oh1ay.am.aeoae-
<106r.40>2am.ay.am.2C9.eham.5C89.2c79.4ohae.1c9.oham.18ae79-
<106r.41>8az,ae,2co,7.2c79.1oe,1c89.1cAe.5oy9=
<106r.42>g1co8ay.3oe.han.ohcÐ1c79.4okC9.5ok19.4ok9,ejam.2c89.eay-
<106r.43>8aZ,ae.2cAe.7am.okc79.4ohan.ahay.1coy.ae.kam.1ch,ae.okay,ay-
<106r.44>82c89.4okC9.okam.19.1caeoe.1e17.am.ok9.okaz.okaIhap-
<106r.45>9,2cc8ae.ohan.ahan.okay.ham.17ae,haz.oehaz.ae,hcc89.ohae-
<106r.46>s,ok18am.2A8am.okc79.4ohC89.4oham.9hay.4ohan.1cc89.eoe-
<106r.47>91co.ay.ohan.4ohan.1ay.oh9.1co,hap=
<106v.1>f2c8a.eoan.oj,aZae.okco,8am.1og,19.okaz.hay.ae,aeoy.am.ae9.hay-
<106v.2>8am.ae.2Co,7ay.9.1kan.1ay.okay.4ohay.ohay.3c8.2co.hco,y,an.ap19-
<106v.3>9,2c8,am.2H9.1coh19.say.ae.1o,e,1c89.9kan.okcz.ae.189.8ae9.eo89-
<106v.4>91coko.e2co.am.1K9.ohan.18ae.17ap.1ay,ap=
<106v.5>k2oay.occ9.4ohan.29j1c79.oj1c8.4oj1c89.okam.1cjay.am.oK9.8az.y9-
<106v.6>8am.2o89.h1c79.2co89.oe,ham.2kay.1o8(.kae289.4oh,an.hayayo-
<106v.7>so9.%cAe2o.89.1an.%oe.han.5oham.4okam.1o8ay.aie.7ae.8ay.eoyoy-
<106v.8>o,y,am.1co.yoe.am.okam=
<106v.9>k2o7am.2oehaz.oyanhay.am.2k19.4oj189.4og19.eoehaz.%cax.ap-
<106v.10>92co89.1coe.okC(.4o7am.9kan.9189.oek989=
<106v.11>k189s.ay.2c7(.okCo79.h2c79.4ok189.4okay.2c79.4okc89.og19.Wam.3ap-
<106v.12>91C9.4o,C,89.1o8an.okae.179.4oham.1oham.1o89.4ohae.okae.okap-
<106v.13>oehccae,h1c89.4oCc9.yae.1S.ae.9kay.2s9.e1c9.9ham.29.ehap-
<106v.14>s1c79.yam.1ay.ay.2c9.1c79.aM.aehap=
<106v.15>k1co9hay.2c79.4of179.ok5c89.4oh189.4ok389.4oh179.Waz.aeo89-
<106v.16>sayay.ohca,y.am.1okae.2o89.4ok179.4okay.2c79.1o8ae.1c79.4okap-
<106v.17>saeay.2cA,8ay.ohan.4o,8am.1o8ae=
<106v.18>g2o,8aeos.4oh289.4oh59.og189.4oh28.ay.28ay.oC89.4okae9.7az9-
<106v.19>8ay.29.okam.okae.1c79.y.an.oeam.okam.san=
<106v.20>go,e,1s.ehaZ.2ohay.1ocf9.5Ay.4ohoy.2Co.hoe5cs.oh1ay,an-
<106v.21>91co,e,ham.1co.e,18am.o,s,am.ohae.5cc89.4oh1c89=
<106v.22>k%o8.4oh19.4oham.oh29.4ohay.2c79.3c9.4oj3c79.289haz,9e,ap-
<106v.23>oe.haeoe.2ay.1oy.ohae.189.1oe.1c79.4okam.oy.am.ohC89.4ohan-
<106v.24>sayam.sAe3c89.4oh189.4ohoe.18am.17ae.aiy.o7e.1aYan.oka™9-
<106v.25>say.%co,e.1oe.2ay.1oe.ohayoe=
<106v.26>kay.az.h37an.ohae.189.e.1c79.W2ay.1oj19.ok1S.ay.ae.oj189-
<106v.27>oe1co.o8am.3cokae.2oay.4ohC9.o,ayay=
<106v.28>g2co,89.oehC79.4oho,y.2cos.1ok9.4okam.okco89.okam.4ohay.ok9,89-
<106v.29>9,1C9.oe,1c9.1c79.4okam.1cos.okam.okan.1okaY.oeos.am.1co*-
<106v.30>okam.oho,1c9.4o89.oC«9say,\.AhC9.okcc79.h2co89.4ohC89.4oko.ho89-
<106v.31>2C9,ho.2o89.1os,am.oe1ap=
<106v.32>koeo$.28az.3ch9.hC89.4oC89.4ou1c89.saz.ae.g1c89.9go7am.saya*-
<106v.33>1oam.o89.4okay.1c9.oe.am.1cA.8919=
<106v.34>g1o8am.h1Coy.ae.h9.2K9.okos.ay.o,8ae.g1co89.4okam.okoy.aeo8ap-
<106v.35>3o89.2oH9.4ohC9.4o,h1o,e.h,1c8(.289.h1c89.1c89.4oHc9.oham.ae-
<106v.36>soe.2C89.4oham.1oeham=
<106v.37>g9oae9.1co,aZ.ae.h2co8ay.4o8am.%Jo,oy.2c89.okc7ay.ogoe.f1c79.o8y-
<106v.38>oh1co.89.4ohC9.ok1c9.4ohC9.4ohC8ae.4ok1hC(.4oe.yo89.yam.ok9-
<106v.39>4oh,am.1c9,hay.okcoe=
<106v.40>ho.2co.89.4o89.1cs.am.8az,az.oj1c79.g189.Woe1c79.k1co7ay.go7hos-
<106v.41>okc89.4o,ay.1C9.ham.4okCo.89.oham.okcc9.4okC79.1ok9=
<106v.42>g9.1ae.2c89.4okC79.1c9h9.ohc8am.okc79.o8am.189.19.hcc79.ehc9-
<106v.43>1c69.ohC9.4ohC89.ohC9.2C9.4oham.ae.ae.haeot.1c89.8han.1K9-
<106v.44>Kc9.1c9.ohae.1c9.hC9,y,an.ohCo.okam.1c7aY.okcc89.okoe.ok9-
<106v.45>9taz.ohC9.1co,8an.1c9.ò1ay.o4okam.ok9.yaY,ae.okC9.t,aY.aie89-
<106v.46>9kay.ohan.1coham.1c6(.ohCc9.1ham.oe.oh9.yam.1co,ay.1os-
<106v.47>61co,am.2h9=
<107r.1>g18eay.2cAeoy.9hccoe.4oh19.okoy.ohccso8ay.kay,az.AkAc9.okam.9kay-
<107r.2>81c9.4okcos.am.3c79.okC8.4oy.am.1coH9.oe,hC9.4okan.1c9.4d9.eoy-
<107r.3>oe1C9.2cos.4ohd9.91C89.4okan.9han.ohcc9.y,am=
<107r.4>kcco89.1c8an.4okcc9.4ohay.8Co.ekc89.okay.an.1a&9.okoh1o.4o,hc8.oh1c89-
<107r.5>oeh1c89.kc79.okd9.oh1c89.4ohcc8.4ohcay.1c89.1oh1c79.4oha,n.ay-
<107r.6>oh1C9.4ohC79.1ok1c79.8am,ay.okC9.ekcc9.1c7am.ohd9.okam.ap-
<107r.7>9kam.1cok1c9.oham.1H9.ohC89.ok1cc9=
<107r.8>kay2oy.%d9.okCoe.4ohC9.4ohc79.eham.4oham.4ohay.ae.ohz,oe,E9-
<107r.9>ohAm.2C9.k,1co,e.han.ohC9.1c89.okC89.189h1c89.1c(.han.aN-
<107r.10>9kC79.4ohC79.ohcoe.e1c89.4ohae.eoy.2cae.1cc8,am.1c9.saz.aeo,p-
<107r.11>1cco.1CA.e.4oham.9kan.9.hCoe.e.oy,am.oham.chay.oham.okayap-
<107r.12>9.1oe.1ae.eo,y,aZ.amae=
<107r.13>goe1es.am.3ch9.4oham.og1ae.3c89.g3c7am.oko,8ae.2c79.okax,ae-
<107r.14>Kc89,e,2c79.1coe.1cay.Ay.aeap.1kam.okay.an.1c(.4oham.okan-
<107r.15>91ae.Am.1c9.4o,Hae.5ae.okax.am.2ch9.ohCc9.yam.aiy,ae=
<107r.16>koe%osoy.oehC79.4okam.okaeay.og1coe.4cco(.3c9.haz.okam,ap-
<107r.17>saz.1c9.eos,am.1c9=
<107r.18>goaeos9.3c9.kay.aG9.f,ay,2C9.fAe.yoe19.2cc9.ogaeham.9gam.ae-
<107r.19>oam.oe.yay.2cc9.9eay.am.1oe,ae.89.1cco89.ohd9.1co,8am.ae79-
<107r.20>k1coe.k1cc89=
<107r.21>kayoy.oeae.Ahan.oham.4okae.2am.4ohcoe.eham.AhCo.ehain.am-
<107r.22>9h2cA,e.ohaM.2oH9.8am.4okaeae.e2c89.4ohae.y.aM.ohaz.ee89-
<107r.23>1o8am.2ay.1o,7am=
<107r.24>gae.ae.1h9.ohie.1coe.haz.ehan.4ohCo.haz.8ay.am.g1o8.e.haM.oeu9-
<107r.25>9,1can.1ae.hae.1c79.4oham.1o89.4o189.4ohae.1aY.18ae,a.op-
<107r.26>oe,1coy.%c9.1cc9.oe1coe.ham.okaz.ohae.1co,89=
<107r.27>g9.8ay.aZo&.4ohZ.okZ.ou1c79.4of1c79.4of1oe.1ham.1gam.oyoe-
<107r.28>hay.am.1e.1oeoy.2ds.am.1cc9.okÆ9.eham.9ham.9hae,hae-
<107r.29>oehCo.ehCo.ay.2oe=
<107r.30>gaz.aIHc79.2,ae,ham.haz9.ohay.ae.4oh,am.ojai19.ojae.yay9.h9-
<107r.31>8am.2coe.179.oham.2c9,hae.39.he.ae.hae.179.y.am.1an.9,oes-
<107r.32>sae|,ay,29.4oham.ohae.4oHc89.ohy.am.okay.4oK9.yoeh9-
<107r.33>9am.1ch,an.1co.ham.1c9.4oe.haM.1h9.e,1cce.ehay.ohae=
<107r.34>faisay.ae.ayo,ehC9.4okae.1cokan.8ay.oham.okam.okay.ogaP-
<107r.35>8am.%e.ehCoe.e,1c79.4oho,y.eham.1c89.4okam.ae.oe.hae7aP-
<107r.36>8ay.ae.1oy.h1co.yhC9.1am.ae.8ae.4oh1c9.4ohe.1c9.eham.ehay-
<107r.37>9,1he,ham.1H9.1o.e.aehan=
<107r.38>goayae.oyay.ou1c9.4okC89.4okam.og1c89.4oh1c9.oke,18an.ae9-
<107r.39>kaz.1coe.1coe.h1chan.1Cay.Ae.Am.1o.ehan.ae.occ89.1c9-
<107r.40>eoeham.1c9.4o,ham.1ae.am.okam.oehay.okaz.Ahae.ohae-
<107r.41>4ohan.ay.oHc9.4ohae.okae.okap=
<107r.42>g1oeh9.so.hcc9.am.okC9.9h1c9.gai19.ohC9,kan.ay.ayo8e.hazcp-
<107r.43>ohCay.aV9.8am.2co89.9h1c89.19,ham.okae.kam.1okam.ayap-
<107r.44>91co,8an.ohC9.4ohCo,89.4o,ham=
<107r.45>ko8h9.1c89.4oH9.4ohC89.4oh.ohie.9.1Cs.ogae.ham.okam.okay.ap-
<107r.46>say.1cc9.4o8am.4oham.oe.1coy.am.okae.kam.4oham.okae.aehae-
<107r.47>ohan.1C9.eoe.eo,C9.amae=
<107r.48>fcIyae.1hae.eh9.okan.ay.hae.hae.4okan.ok9.eh9.okam.9kam.op-
<107r.49>o.ae.an.aä9.1hcm.ohaz.1ke.eham.ohaz.1ke.y,aVk9-
<107r.50>1an.ae.ehC9.1oe.òai89.4okam.9,kam.ehe.ef1ae.g189.gae.kay-
<107r.51>s,ay.an.1oe.oe.1C9.okae.okae.oe.ok19.4oh9.okaie9=
<107v.1>haisAy.aehd9.okae,h19.eham.okc79.4ohaz.ehae.1c9.1o89.okae.1cc9-
<107v.2>8am.8H9.oe.8am.1hae.4ohc89.okae.1c89.okcos.am.okay.aehan.oe-
<107v.3>san.an.aM.4okam.2oe.hae.4ohay.ae.o1c89.eham.okae.oehIy.aeo69-
<107v.4>7an.1ch9.ohc19.4ohan.2oK9.okam.aeham=
<107v.5>koe.2coHc79.4okoe.18oy.okc179.kcoe.kc7am.og1c89.4og189.9kay.aq-
<107v.6>gam.oham.4ohai9.oehC89.4ohC9.4okam.oh9.ehae.oham.am.4ohae79-
<107v.7>kam.1co,H9.1an.4ohan=
<107v.8>goe1coehan.4ohaz.ohcoe.4ohoe.4oham.og1coe.4okc89.ekc89.okc8ap-
<107v.9>sam.%c9,hc89.4ohan.4o,hc79.4oham.9,eham.4oh9.ehae,kay,ak9-
<107v.10>2o8am.2c9.4ohaz.4oham.1ohc89.kcm.2c89=
<107v.11>k2c8(.ohae.2c79.4oh1c9.1h9.4ohC9.4okam.okoe.4okcc89.4oj1F9-
<107v.12>4ohC9.e1coe.1oe.ham.oehae.2c79.4ohae9.o8ay.1ok9.4oham.okap-
<107v.13>91C(.4ohan.oHco79.4ohaz.okae.4oham.okae.3och9.4oham.8aeap-
<107v.14>8am.2am.Aham.4ohay.4ohae.4ohae.1co89.4ohan.oh179.8ehae-
<107v.15>soean.4ohae.ohC9.eham.ohan.1hae.okan.1K9.kay,az,9=
<107v.16>gayaz.ohae.og1oe.ohae.ojam.okc89.4ohco,89.kAehAe.ehay.aZ,ae9-
<107v.17>sam.oy.9hccay.1H9.oham.ohae.4ohe,am.1coe.4ohay.1c9.ehap-
<107v.18>4ohan.4oh1c9.4ch179.oham.ehe.1oe.y,am.okam.aeham.8ae-
<107v.19>soyae.oe.am.1oy.Aham.1han.oham=
<107v.20>gaeay.oy.az.haehae.oham.1jae.1co89.4og1c79.g1oehae.ojaehap-
<107v.21>kam.oe.ham.1oe.h1c79.4ohoe.an.aiy.ham.ohae.okax.okae,ae-
<107v.22>8ay.aeoe.oeam.oehae.1oe.17ay=
<107v.23>gae1ay.ay.ahaIh(.1ay.yaih19.ou1cm.ogaehay.okae.okay.aeh9-
<107v.24>8an.oeam.1oe.oehan.eham=
<107v.25>haoehay.hoehay.ohcoe.4ohcoy.ae.ko89.og1c9.ok9.ae.h9.g1c9.ya*-
<107v.26>oy,am.2coy.4ohan.1co79.4ohan.okae.oham.oehCo,y,ay,ae.oe89-
<107v.27>8ae.ohan.oh1c9.4oh29.ohoe.eh2c89.kay.am.2o.4ohay.1cc9.4ohap-
<107v.28>9.1coy.1coe.e1C89.y.ayam=
<107v.29>ko,e,hd79.ohcoe.1co89.4ohC9.4oh1c79.4ok9,2c9.4L9.ek9.ekap-
<107v.30>ohan.ae.oham.ehco89.okam.1oe.eham.ehd9.4oham.1c9.4oh9-
<107v.31>soho8.1c9.eham.1c79.4c.ohco,79.4ohcc89.y,ay9=
<107v.32>ka9.oam.ohCo,89.oham.okam.ok1c9.4oham.ohc89.4ohap-
<107v.33>oyan.1oe.4o8am.o8an.am.ohan.1hae9.yaIo.9.ham.ae79-
<107v.34>7,9az.1c9.ehC9.e1c89.y,am.2C9=
<107v.35>goe1c79.oehC9.ehc9.1K9.ehay.2c89.4oham.1c89.4ohC79.eoe-
<107v.36>kAe.1c9.e1coy.2coe.4oham.oeha79.oWay.ay.oehan.o8an=
<107v.37>goyam.o,hae.1c89.4oehC9.eg1cc89.4ohoe.yoe,hcc89.oham.okAy9-
<107v.38>8an.oh1,c9.4oh1c9.4oham.oehcc9.4ohoe.okcc9.okC9.ehan-
<107v.39>o,han.1coy.oeham.o,an.1cay9.yam.ohom.o7am.oham,9-
<107v.40>1ohC9.4ohc9.4ohaµ.eoy.am.aIe9=
<107v.41>gohay.ay.hC9.ohCo.e.1C9.4oh1c(.okC9.ehCo,e.ehC79.4ohC9.ehan-
<107v.42>oy.an.oeod9.4ohan=
<107v.43>goe.hCco.haIs.4ohC9.1H9.eh1ae9.ehC9.og1c9.yay.am.1cohae9-
<107v.44>haI1.oe.az.ayo89.4ohC9.4ohC9=
<107v.45>gAyan.ohan.ohc179.8ae.hd8ae.2c79.ohCoe,h1C9.ehay.am.ae-
<107v.46>soan.am.1c9.4o,e,am.ae.1c89.hc79.4okC9.okC9.4ohC9ehan-
<107v.47>91cc9.4ohcc9.ohcokcc9.4ohc9.4ohc9.4ohcc9.8am.9.AhC9.o8an-
<107v.48>okcc79.4ohc9.4ohcc8(.1o89.1c9.4oh9.okcc9.okan.1c9.amae-
<107v.49>9,1co,s,am.ochc9.1c9.4ohC9.91cc9.89.4o9=
<108r.1>kco8ccAy.4oj1ck9.ohccoe9.oh18g19.ko8a!\.ogay.9o.ejaz.a&9.okc89.hc8989-
<108r.2>4ohC89.1okc89.1oHc8.4ohcoy.2c89.okae.okam.okc89.4ohc19.of189.4o89-
<108r.3>1co819.4okcay.ohc89.okcae.ehc8ae.ohc89.okc89.ohc7ae.1Hc89.1ohc8.ae-
<108r.4>91c8am.2h9.189.okcco89.1c8.oy.2ch(=
<108r.5>k1ohc89.1c9.okcc9.ohcc9.ehc85c89.oh1ccf,9.g1ofay.1co.g1c89.4okc89.okoe-
<108r.6>oe.1coe.4o.4ohcc9.4ohcc9.4ohcc89.2coh9.okc89.4okc9.4oh1c9.18ay.am.9-
<108r.7>oh1c9.ohc89.4oh1c89.1c79.4ohc89.ohax.189.ohay.1ay.1ham.1s9=
<108r.8>go1c89.29.2ohC8ay.ae.hc8ae.1oh19.4ohax.1.ohcc9.4am.ohcc89.4ckap-
<108r.9>Kc9.1c8an.1c89.ohc89.ehc89.yay,am.4okay.okae.hc89.ay.az.o,Hc89-
<108r.10>kam.2hcc8(.4okcc9.okcc9.9kcoe.9hcc89.1chay.4ohcco.8am.ohc9,k9.o89-
<108r.11>kco8C9.ay.am.ohC9.4ck1,89.okcco89.oham.9hcco.8an.okae.am.oe9-
<108r.12>k3c9.oh1c9.7an.aeam.o1cc(.4oham.1eap.oham.ohae.han.aeap-
<108r.13>9hC9.xam.ay.aie,o,7am=
<108r.14>goe1ae.2oe.4ohAy.2c79.g1oe9.4ohae.og189.ofae.2oy.4oham.okaeo8-
<108r.15>oyan.1cc9.1c9.4ohC9.1c79.oh1c79.4occ89.4oHc9.8,Z,an.ohan-
<108r.16>sAV9.oeham.1H9.8am.7ae.8am=
<108r.17>f1cohaz.ohc8am.1c89.4ohC8.ohan.189.eAm.ofay.1c89.kc8ap-
<108r.18>ohcc79.ehae.8am.9h1c89.4ohoe.1c89.4ohc79.ehc79.ohaeo.e.1c7e,9-
<108r.19>81c89.ohC7,ay.319.oho,e,hc89.ohcc89.1ae,x,am.okc89.1kae.op-
<108r.20>8an.1c9.4ohcc89.1oe.1cc9.8aehay.ohc89=
<108r.21>4oe29.4oC79.ehcae2c89.2ohae.hcc89.4okc79.4og1c89.okae.8hc8ap-
<108r.22>81coe.3oe.8ae.4oham.okae.oe.2c89.4ohc9.1c9.eoy.am.ohccap-
<108r.23>9hCoe.1c9.ohan.1ay,an=
<108r.24>foeam.ÅH9.4ohae.ehc89.4okc79.4ohc8.4okc89.ohae.18ay.ae.1ay.am-
<108r.25>9,1Coy.am.AhC9.1coe.1c89.aj1s8.oj1c89.aehc79.ae.ehcap.oe.yan.ae-
<108r.26>8az.ohae.1c79.4oWC89.okcoy.ae.4ohc89.4ohc89.okam.okc8ay.1aehC89-
<108r.27>91c8an.oy.1coy9.4o,am.ohC9.4ohcc9.18ae.ohc8(.4ohc89.ohc7ap.189-
<108r.28>san.ay,oehC9.4o,ae.oehc89.oham=
<108r.29>goe1c89.ohc89.4oj1c89.ohcoehc9.kcc79.4okam.okc79.ohcc89.okc8ap-
<108r.30>9hcoe.1c8ae.1ohc89.o.4ohc89.oh1c79.$am.aehaN=
<108r.31>hcoe.2co89.4ohc89.4ohcc89.4oho9.4okc89.okc89.4ohc79.4ohc89.4ohae-
<108r.32>9hc8ay.1c89.4ohc9.ehC89.okc79.Ahc89.okc89.okae.2oe.aeo8ax.Ax.aeoe8-
<108r.33>saehc89.oh18.4ohc89.ohc89.ohcoe.189.ohay.oWc89.ohc89.1eay-
<108r.34>91coe.1H9.4ohc89.ohan=
<108r.35>g91oy9.oj1c9.ehcoe.18ay.2c89.4ou189.ogaeae.1cc89.4ohae,189.og189-
<108r.36>ohc19.ohcoe.ohcc89.1cc8ay.ohc89.4okae.189.1c8ae.1c89=
<108r.37>k1c89.4ohc9.ohC9.ehC9.1c89.1cohC9.4ohC9.1c8e,ae.ehaz.aehcc89.yap-
<108r.38>81Co89.1C89.4ohcc79.okc79.4d9.1c9=
<108r.39>gayo.e.kc8o.e18an.4ohoy.okc89.oka,y,ay.Ak9.2o.4okc79.okC79.ohc79-
<108r.40>ohoy.am.ohcc89.4ohcc89.ohCop.1c9,hd8.1oe.4chC9.Ay.am.1Hop=
<108r.41>2C8an.4ohC89.1ohcc89.4okco,89.hC2o.8am.1c89.hC8ae.ay.hco8h9-
<108r.42>ohC9.4ohC9.4ohC89.4ohcc9.1c8ae.1c79.4ohC9.ohC8an.okan.o,Ae,aes-
<108r.43>oehC9.ohc9.e,ohC9.4o,hc79.oe.hc19.1c7.ay.oe,ae.1c69.4H9.1cap-
<108r.44>91c9.1c9.ohax.1ayap.okap.1co89=
<108r.45>8an.2cK9.ohcc9,hC9,e,1c89.ohC9.4ohc79.1c89.8aehc89.4ohc89.8ae-
<108r.46>9kC89.4ohC8.9.4ohc9.okc89.ohc79.4oham.1co,8ay.1C9.4ohc89.ae-
<108r.47>91c8.1o,Hc9.7an.2coe.ohc89.eh179.okcc79.4ohcc89.1c8.ae.hcap=
<108r.48>g1C89.4ohco.e.ohcoe.hcoe.8an.ay.okc89.4ohc79.4ohC79.4ohcc89.e189-
<108r.49>okC89.e1c79.4ohC69.4ohC79.4ohco.e1c89.4ohc9.4ohC9.ehc79.ehc79-
<108r.50>4ohcc7,9,e1c79.eham.189.4ohc9.ohc89.ohaxap.16ay.Ay.ohap=
<108v.1>g1c8ae.4ohC8ay.okc89.4ohC89.eh9.ekae.am.okco.f1C9.okc8ay.ap.oe-
<108v.2>8am.2ae.4ohc79.4oC19.ohan.okC9.1cH9.ehcc89.4ohC7ay.a,x,am.ohap-
<108v.3>s2cc8ae.oe.ehc89.ehC89.1c8aehc89.ehcc89.4ohc1c79.okc7cm.okC9.eoe-
<108v.4>81c89.2c89.4ohC8.4okc79.4okC89.ay.an.ae.hC79=
<108v.5>goeam.ohc7an.ohae.ok1c89.4ohC89.y,ax,am.o.hcc89.4ohay.4ohae.7ap-
<108v.6>o,d8,an.1c9.eohC9.e1c89.eock9.4ohcc79.4ohcc9.4ohay.ohcc89.hc8ay\9=
<108v.7>g1c8am.ohc89.okc8ae.ehc8cc8.ohc8ay.ohC9.4okcoe.ehc89.okc9.yam.ap-
<108v.8>92cc89.ohC79.okC89.4ohC89.ohC89.ohC79.1c8ae.ohaY.4okcc8.ay.ok9-
<108v.9>4ohcco.8ae.1c8ap.1eae.ohae.8an.2C8.e1c89.e,hcc79.1c7.hce.K79-
<108v.10>oe.1C9.eC8am.2Ham.Ahcae.o.hay.ayae,oy,op.2C.haV(.1cKap-
<108v.11>san.ae.hC8,an.oehcC8.4ohc89.ehcc89.1o,e,hcm.okc59.5c89.7a89=
<108v.12>k2c8h9.2cH9.ahc9.2cc9.kcco89.4ohc89.4ohC89.2oh.ay.am.ohC9.kc8ap-
<108v.13>8am.1coe.4ohC(.4ohC7,(.4ohC9.yam.1H9.ohC9.4ohcc89.ohc8an.ae7ay-
<108v.14>4ohC9.eo.y.am.1c9.hCay.a,y,ae.oeam.1c79=
<108v.15>g1coy.ohcay.2C9.4ohC9.9hCaehc9.bay,am.og5oeae.3c89.ofayapok9-
<108v.16>ohC9.e2c9.4ohCoe.ehC9.ohcoe.ohc89.4okae.2oehcc89.1c89.4ohan.kcc8Á-
<108v.17>4ohC9.ehcc8.1c89.4ohCos.5coe.kc89.4oj189.4ohc289.hc8ay.okae.yayap-
<108v.18>ohC9.e,hC89.ohcae.ohc9.1c9hc89.4Cc89.eo.y.az.1C9.oe.e,s.am.ap-
<108v.19>4ohccoe.oe.1d9.e1cap=
<108v.20>goehcc8ae.3co.h1c9.eokc7am.okc89.og1c8am.ok2c89.4okc9.y.am.oe-
<108v.21>8am.2oe.oehd9.eh9.1c7ay.1c9,hc1c9.4okc79.okc79.okC8an.2co89.eeo8-
<108v.22>8am.2c9.2C9.8an.AeTay.2Co,e,han.2c9.1d7am.oeod89.okam.ae-
<108v.23>4ohCoy.ohC9.4oC9.1o.8Cae.8am.1cKae.1cch9.okax.am.1H9.ekc69-
<108v.24>8am.1chCh.1cH9.oe.y.an.o,8ay.2C9.8,am.k1ay.ohcc8am.oyap-
<108v.25>2Coe.ohC9.ham.oham.oe.e1c9.Kco.y.am.1C9.4ohC9.4ohCam.ae=
<108v.26>saz.ohcam.1coe.2c79.4ohd9.8eam.ay.oy.ehay.1ay.am.ohae.e8ay.es-
<108v.27>sae.e,1cae.ehd9.ohay.ax.an.oe1ds.oe.1cae.oham.9hay.ae.ohaeap-
<108v.28>gAyoy,am.2c89.4ohc(.4oe.ds.am.eae.e,hd7,9.okan.2C9.1oe.kaN.ae-
<108v.29>8ax.1c9.o.1coe.1c8C9.4ohC89.1caQ=
<108v.30>goe!c8am.4ohco9.hcoe.1ohcoe.4okc79.4okcc89.8ay.yam.2c8(.4okan.okC89-
<108v.31>oe.1coe.%c8.4ohc89.4ohc7an.1cHc8.4o,kC89.okc89.4ohc7(.ohCAy.e,hap-
<108v.32>8an.2c8an.4o,hc7ay.oe,hd89.4ohcc89.2c89.1c8ay.1c89.okC89.4ohap-
<108v.33>san.an.1c9.e1s.3c8.4ohcc89.okC9.4ohc79.4ohC89.1C89.4ohcc7ay,oe79=
<108v.34>koe2c9.o1c9.4ohC9.4okc89.1okC9.4ohc9.1oe,hcc89.ehc79.e1c89.4ohC9-
<108v.35>8am.1c89.e.1c89.2oehcc8(.4ohcc89.1c9.4ohC9.4ohC79.okcc89.e1c7ap=
<108v.36>8am.2c19.4ohc89.4ohan.1oy.1ae.1ae.1c89.8an.ae.aehcc79.okae.9T-
<108v.37>san.2coy.2cc9.2cHc9.4ohc9.ohc9.2c9.ehan.2c79.4ohan.8aeap-
<108v.38>82coe.4ohC79.4ohC89.1c9.4ohC89.4ohc89.2cH9.ehc89.4okcc79.okap=
<108v.39>san.1c9.ehc7an.1c9.yay.an.ae.1cay.oeoy.1c6,am.okcc9.1c89.xe-
<108v.40>8am.2ccae.4ohcc79.4ohC89.4ohC89.4okc9.4ohC9.4ohC9.okc8(.4okam-
<108v.41>82c89,kc89.1cHc9.5Ch9.e2C8an.2caY.oehc89.1e.hay.kay.okam=
<108v.42>91can.1c9.e1cae.9hC9.4oe1C89.4ohC89.ohC89.4ohc9.4ohC79.4okcc89-
<108v.43>2o8an.1cae.2c89.y,1Ckc9.4ohcc9.1coehC89.1coe.1c89kc9.ohccay,ap-
<108v.44>92c9.4oe.ed9.2c9.4ohCÎ.5c9.4ohC9.e2C9.okcc9.2cc9.4oe.1cchC9.e1*=
<108v.45>2coe.2c89.4ohC9.1c8ay.2cae.4ohcc89.4ohcc89.4ohc9.2cc9.4ohcae.ay.ae-
<108v.46>sam.2ccan.4han.ohC9.4ohae.oy.1coe.hcoe.1c89.4ohC9.4ohC9.yae-
<108v.47>91cc9.4ohd(.2c7an.4ohcc89.4ohC9.ohC7ae.ohcoe.ehC9.e1c79.e1c79=
<108v.48>7aiy.ae.1cK9.4oe.d89.1Hc9.oe1c9.2C9.4¼hd9.4ohcc8.ay.ae.hcc79-
<108v.49>sam.ohan.1C9.eham.1cae.1coe.hCay.4ohcc79.4ohC9.1cHc79.4ohae.oap=
<108v.50>82C9.okcc9.1coe.kC8ay.ohcc89.4ohC89.1cH9.okC9.am.ohC9.1c9.4ohc9-
<108v.51>s!co,8an.4ohCo.ohC9.4oh.2cc89.1,ax,an.ohC9.4ohCo,e1c9.oe,hC9.ohC9.eax-
<108v.52>sam.1coe.4ohcc89.4ohC79.1c79.4ohcc(.1cae.ee1c9.7am.ohC9.4ohC9-
<108v.53>oe,1ay.Ae,1c89.e29.okc89=
<111r.1>h1oe18ay.2ay.aIj.1cj1c79.1ckae59.2cch.2cay.2c9.yoy.ap.2c9-
<111r.2>8om.#Ch9.okC9.ahC9.4C,ae.2c89.ohC9.okC9.2c89.1K9.e1coe.okCaP-
<111r.3>82C89.ehcc89.1H9.e1c89.4ohC9.4ohcay.1ae.4o,hCay.1cohc89.sae.eohap-
<111r.4>sam.okC89.4ohC9.8am.ohc7ae.1c79.4ohc89.e,2c89.1L9.ohcc9.eoy.ay.ae-
<111r.5>sam.2cch29.o,e.2c89.1oh1c9.ehc9.okan=
<111r.6>8an.2c79.4oh9.1c89.4oh.%c8.oe1c89.4ohC79.kC79.179.hC89.4ok,1c79.8ay9-
<111r.7>s2c89.4ohcc9.1cKc9.okC89.e1c89.1oe.2Coe.4ohco89.xam.okc89.okay.am.op-
<111r.8>8am.o.1c8an.8am.1C89.4ohC9.4ohc79.1l9.ok2c89.ehCoe.ehC9.4ok189-
<111r.9>91cco8an.ohcco.oe.1c89.e1c89.4ohC9.ohd79.ohan.1c79.1c89.kC9.8ae.eap=
<111r.10>9hC8am.2ch,an.2c79.4ohcay.o1c9.yCc9.4ohcc9.oe,aM.1c79.ehCo8(.oy,am.ok9-
<111r.11>8+c9.ehcc89.ehC89.1cc79.okcc8an.2cc89.ay.aä9.2ham.1c9.8am.7ay,ap-
<111r.12>82Co.4ohC89.ok1c6c9.e2c9.ehcc79.okC9.4ohC89.okco,eaz.ay.2c7ap.1cap=
<111r.13>4o2co.e169.e2c89.oehd79.e,y,ae.1,Y.oy.8an.5c9.Ay,an.1c9.kC9.1co8am-
<111r.14>81c7ay.okcc9.e1c9.9hdos.am.5cay.okC89.kc8a*.okC9.g1c8c9.1c89.e1c69-
<111r.15>2cco8ay.am.2cc9.2c9.okco.89.okcc79.1c9.8am.okcoe.okc7ay.kay.g16a­-
<111r.16>81c8,2c9.4ohC89.ohco,8an.2ck.2cokaQ.okcae.kc9.ehcc9.5C89.2kay.hC79=
<111r.17>okcs.e1c9.e2c89.4okcc89.oe1co89.4ohC9.1c9.hae.1chcc,89.okcc8.hcc89.okap-
<111r.18>7am.2cKc9.okco89.4o,1c9.4ohC9.1c9.kC9.4ohcc89.4ohcc89.1cae.eohC79,e1i8-
<111r.19>sam.AWccoe.4okcc89.e1c9.e1cochap.oom.1ch9.4ohCo8ay.1cK89.4okc8,e.eok9=
<111r.20>4ohC9.4ohcc9.e1c79.1cK9.1c7c9.1coe.kC89.AhC89.4ohC89.ohC9.1o.oe.e,haP-
<111r.21>8am.o,hay.an.kcc9.okC9.o\,o,y.5c9.1c9,hA,8cc79.1co.8cm.2Ck.ay.ae,e.1co,k9,89-
<111r.22>s2co,e,hC79.8ae.k1c7.1cHc9.ohc9.4o.an.4o.1c89.4ohcAy.ohC9.hco.Kc89.4ohc9=
<111r.23>82c9.2CH9.4ohc2c9.hC2o89.4ohC9.4ohc79.ohan.2chae.ohc1c79.4ohc1c89-
<111r.24>san.1Hc9.1cos.e1ae.ehc1c9.ohcc9.ehc1c89.okco,8,an.1ay.eh9.e1y.an.aP-
<111r.25>so.3cay.ohC79.okd9.4ohC9.4ohCo.s.1c7ay.aeae.oV9.oÇaY.am.o8am.1o8(=
<111r.26>so.om.2cK9.okco7am.1c79.okc7ay.az,9hC9.2c7an.e.1c79.4ohC89.4okC7.am-
<111r.27>8ay.2co8.4ohC9.4ohco,79.okc9.ehC79.1e.ehC9.8am.1c7ay.1c7,9,kC8an.oe,hae-
<111r.28>4ohCoe.2c7(.4ohco8.1cohcc9.2cahay.2ch19.4okccT.ae.8an.1c89.4okan.ae.ap=
<111r.29>saehC89.ehcc89.1H9.y,h9.1c9.ohCo.1y.ae.ay.4ohcc79.4ohc79.4okC79.4o8-
<111r.30>4oHc79.4ohC19.4ok1c9.1kaY.ay.1hcc9.ehay.am.1c89.4ohcc9.4oz,an-
<111r.31>2cok1c8(.2c8,an.2hc9.4ohccM.2kco79.4ohC9.4ohcc79.1hae.1cK9=
<111r.32>82ccokC9.4ohcco.e.hC(.kcay.4okC9.4okan.1oehd79.e1c179.4ohc19-
<111r.33>4odo.T.an.ay.oehcc9.ehan.1c8a.1hae.hCo8ae.ds.cco79.4ohcc79.7e=
<111r.34>kco.oehCo.oe.ehd9.oean.ay.ahcap.4ohan.ae.4ohcco8.ehc6ehc9.kC79.y-
<111r.35>91c7e.ay.Em.ai9.8ap=
<111r.36>goeae.2c7ae.g1c79.4of1c89.g9hcAy.1ccf9.4og1c9.og1c8ae.efc89,g1ae-
<111r.37>8an.1oe.e.1cco,e,hCoe.ehd79.4ohC9.e.hcc79.ehc79.ohcae.han.1H9.ekc89-
<111r.38>81c8.8am.ae.ohC9.kc1c89.1Kc89.1c7an.okC7,9.4ohC69,hc9.e.ekan=
<111r.39>sam.1Hc89.Ahan.okcan.2oh.4ohc189.ohc1c89.1c79.4ohC9.1caQap-
<111r.40>sam.ae.hcc9.okc8an.okc89.4oh,co,hc79.4ohcc89.okcco,ehC9.ohcco.e,ean.ae-
<111r.41>91C9.yam.1co89.4ohc19.4ohC9.ohc79.e1c89.4ohCae.8am.okay,ae-
<111r.42>4ohco.e.4ohcce.4ohCoe.1o,ehc89.e.1c79.1c89.1c89kcAhan.1c89.ehap.ap-
<111r.43>ohC79.ehC89.ehc6ay.ohC6(.1c79=
<111r.44>g1c7ay.okCoe.ehcc7an.ohcap.2co.kcohc7an.3ae.kC9.ekCae.1cae.ok9-
<111r.45>o,an.an.hd9.kC8.1cHc8.ay.ohC9.ehd9.ohCo,ehcc9.ehC9.ehC89.4oh9-
<111r.46>9.1Co.ehC9.okcc8.ehcc89.ohC5c9.1c9.ehay.ae.oe1ae.oy.am.1cap-
<111r.47>2C79.4ohC9.2cc9.4okcc79.4Cay.ae.1c89.okcc9.1c79=
<111r.48>gocohC9.1hcc79.kc8an.2cK9.4ohC79.1H9.eu19.1cae.1cj1ap.8aP-
<111r.49>81C9.hd9.4o.Hc9.4ohcc9.e1c89.hCAy.Ahcc9.ehcc89.ehC9.4oham.Ae-
<111r.50>ohC9.e.1c79.1cchan.4ohCohan.1H9.1cae.hCe.4ohan.1Hae.ehae=
<111r.51>goehcco.2c9.1cohCm.1e.hay.y.ain.1aY.´an.ae.ehC79.4ohae.oh19-
<111r.52>8.az.ae.4ohC9.4oham.3cae.4ohcan.2H9.san.1H9.1ay.am.ae,op-
<111r.53>9,2c.am.oh289.2hcc9.han.1,am.ae,oe,3c9.4oham.1K9.8an-
<111r.54>kaz.1Ham.8az.4oWae.okan.ohae=
<111v.1>ho2c9.4ohae.1Hcae.oj1co,7az.ae,han.!cohan.1coh.ohcae,2c89.yae19-
<111v.2>2CWC9.1coe.hC89.4ohaz.2cK9.4ohcAe.okc1c79.4ohc89.4og1c89.4ohc7ap.19-
<111v.3>8an.1c89.2c8ae.okc79.okcco.1c79.4ohC9.8an.1Kay.okay.4okan.okaP=
<111v.4>8am.1c9.1ohc7az.az.ae,o,e2c89.4okc89.4ohc7ay.okcc89.ohc79.1c89.ehap-
<111v.5>4ohC8.o.am.okc89.4ohc89.1c89.4ohC9.4ohcc89.4ohcoe.2c89.4okc7ae.eoe=
<111v.6>ohCo.oh1ay.okC89.1cae.4ohC9.ehC9.1oe.e.ham.okC8.am.ay.ae,hC8(p-
<111v.7>4ohC1c9.4oham.okcam.f1cco,e,han.Ahcc9.e.e1cc79.okae.han.1c7an.ae=
<111v.8>2o.ok1c9.1coe.hc19.1Kc9.o,han.ae.e.hC9.4ohan.1cH9.1c7ay.ap-
<111v.9>e2c9.2c7,ae.ohcay.e.hc89.1coe,hC9.ehc9.ohC9.4ohC9.4ohc9.4ohan.ap=
<111v.10>sAm.2c7.4oh5co.eoy.1co.e.oe.am.2c9.4ohan.1cay.4okcoe.3K9.e89-
<111v.11>9,e,1cc9.2cay.am.2CAy.okan.okc89.4ohan.1c7,han.%c8aikan.1ae,*-
<111v.12>4c,ay.an.2c9.ohd9.4oham.1cH9.%o.e1ae.2C9.2Hc9.h2aykay=
<111v.13>2cam.oham.1H9.1coe.hc79.1ckay.oham.2ae.e17ae.kc79.kay.ap8-
<111v.14>4o.1coe.4ohan.1cay.oe.an.2c89.4okam.4ohcc19.oehcc(.ehcm.e,ae,7,p-
<111v.15>san.2cA,e.okan.4oham.ae.han.1c79.okae.e1c79.4ohan.1kae.okan.e,es=
<111v.16>4ohan.2coe.4ohan.1Hc9.e1c89.ohay.ae.4okcie.2c79.okan.fay.am.ap-
<111v.17>soehan.2c9.oham.2C9.4ohan.1hae.1H9.sam.ay.e1ae.2c.okan=
<111v.18>kaz.2c89.4o,C8,am.Ahan.2cc9.ham.2c9.okan.ae,han.o.e.y.oe.&an-
<111v.19>4oham.1ca,e.kan.4ohan.2c9.4o,han.1ay.2Kc9.4oh9.19.4oham-
<111v.20>2an.4ohae.2ay.4okcae.4okan.1c79.4okan.2K9.4oh2c89.4okan.ay=
<111v.21>saz.az.an.4oe.yay.an.1C9.ehC9.ehan.1cohan.2co.4o.4ohan.1cay.aeap-
<111v.22>sam.9,1cay.oe2C9.1ckan.1c79.4ohan.ohan.ae.1aN.ohae.1c9.ehd9-
<111v.23>4oham.2cH9.4ohay.1aehan.1Hc89.e1coe.oham.4ohan.1coe.8am.eop-
<111v.24>1co8an.4ohay.okan.1c89.ehan.1c9.2H9.4ohe.1c7(.4ohay.1Kap-
<111v.25>kaz.oe1,c8ay.39,ham.17i9=
<111v.26>goeay,ay.oh2c9.4ohan.1c9.hae.hcc79.4og1c89.4og1c9.ek1s.aeg18ay-
<111v.27>oe.2C9.k2C9.aehay.2C9.okan.1cs.29.4ohe.1c9.4ohe.1coy.e,8ay.eeo-
<111v.28>4o.y.1cm.ohan.1cay.ehcm=
<111v.29>gAehm.1co,jam.okan.2c89.g1c89.oj1C89.4ohan.1Fc9.ok1c9.ee89-
<111v.30>2ohay.ohcohan.5Chan.4ohan.1c1c9.4ohC9.4ckan.okan.ay.ehan.eh9=
<111v.31>go1c9.okcan.1chan.1cae.ean.1c9.4o,han.1c9.e,han.1ae.e89.eep-
<111v.32>kay.1c9.kan.1hay.aehay.1c9.4oe.1c89.ohan.1c9,e,1cc9.1ayaN-
<111v.33>9,2cae.¨oaz.an.ohaN.2can9.4ohaN.1aN.apaN.1cae.1aY=
<111v.34>goeay.ohay.kco,89.4ohan.kaeoe.kay,oe.og1c89.4okay.okay.1kae,sap-
<111v.35>oan.oham.1K9.ehan.e1c9.e2chan.4okae.2c79.1hC9.ehds.ehan.9-
<111v.36>2an.oham.1c9.4ohay.ay.ay.an.aey.ay.oeoy=
<111v.37>goe1c9.ehay.2ay.Ahan.4ohan.2aehe.89.koy.1c9.hC89.ekC79.y.ae,8e-
<111v.38>91C9.o.am.1cHc9.okan.4oke.1cay.1c7,9.4ohC9.ohC89.ehC9=
<111v.39>85cc9.4ohae.1c89.1K9.4ohan.1c79.ehC9.2c9.4ohan.1c69.e189-
<111v.40>9hd9.e,han.1H9.1ohan.1Hae.2cHc89.4ohC9.4ohC8(.e1se-
<111v.41>okcc9.e.1c89.kd89.ehC9.okC89.ohc89.1c89.4ohC9.1cK9.4okae-
<111v.42>1Co.e,hCo.1cay.4o,h,can.ohccoy.1C79.ohcm.1c79.1c79.kcc89.e1cap-
<111v.43>91co.8am.2cch9.1ohcae.2cchay.oham.okan.1cay.aeo.e.am.1oka*-
<111v.44>8an.kCo,8an.1Cae.oe,am.oy=
<111v.45>goeeam.ohan.2cae.g1c8an.oj1c9.goe29.oW2c9.og1c89.4og1az.aeh9-
<111v.46>soe.1c9.ehC9.yoehC9.1K9.ohd9.e1c89.ehcan.1cK9.4okanae9-
<111v.47>san.1cc9.4o,hC9.1c9,kan.oean.Ahd89.1chan.1Hc9.e1ay=
<111v.48>gyaeay.1C9.4chae.1c9ham.kan.1ae.ae.sham.ah1c79.og18ae.og19-
<111v.49>say9.1C9.1han.1ae.eoy.1C9.4ohan.ohcm.1c9.4ohan.ohcc9-
<111v.50>2am.4o,M.ohan.1c9.4ohCc9.ohan.1ccs.ay.oe.eods.okan.oy-
<111v.51>san.1cae.1H9.ohan.ohae,am.1ok9.1H9=
<112r.1>foe1c9.4ohC9.9haz.\ay.ae,e9.ok,C8,ae.oy.am.1G9-
<112r.2>s,am.o,ay.4oh,ham.okaie.oe.oeam.1oe.okay-
<112r.3>oy.1c8ay.1C9.okC89.okC,79.okam.ok9.o89s-
<112r.4>4ohcc79.1ohan.okan.okay.1c79.kaP.oyap=
<112r.5>okaz.o,ho89.oko,8,9.okae.ohd9.okay.ap.oan.o9-
<112r.6>1c8ae.okcc89.ohC9.4ohcc89.oehcc89.okcc9,oy,ap-
<112r.7>kam.oehcc89.4okco.e,AC9.hcc9.4o,hC,9.okC,79,yap-
<112r.8>saz,o,y.ckcc79.1oe.4o,k,1,c89.8o89.4o,hd9.8az.ap-
<112r.9>sam.oe.ohC9.4ohC9.o.1c89.kcc79.4oh19.4ohay,(-
<112r.10>7az.ae.1c89.4o8an.8ap=
<112r.11>k1c89.4okC9.4co,e.4ohC9.okc9.4ohC9.4ohc79.1ok9c-
<112r.12>81c79.4o.ok1c79.189.4ohcc9.4okan.okcc79.okC9.yoy-
<112r.13>soy.am.179.1cs.4ohC9.ohcc9.okam.1K9.okC9.79-
<112r.14>soay,ay.ae.1c9.ok,am.ohcc8(.4ohC9=
<112r.15>goay.ae1Ay.o,K9.okc89.4ohC79.ohc79.g1c89.ojAp89-
<112r.16>soeoe.2c«89.2oe.4ohC9.4ohd9.4ohc7an.okan.oy.aQ1*-
<112r.17>4od,ay.+c.oehccay.1cc9.4oy.1co.yae.1cc9.4ohc9.kC9.ap-
<112r.18>sam.ae.hc9.1c9.8ae16.am.ohae.1o89.1c89.1ap=
<112r.19>goe189.oe.okae,9,sam.2ch9.4C9.4ohc9.4ohcc9.4oh9,ap-
<112r.20>4oam.oy.am.1co,e.hco,89.4oe.hco,e.ohd9.8ae.am.o89-
<112r.21>soe,hcc8,9.yam.1Kc9.ohcc89.4okcc79.4cc9.yaz.ae.s9-
<112r.22>8ai19.e1c8(.4Az,ae=
<112r.23>4ocm.4om.oe1cc89.8aiyi9.kcc89.4ojoe.189.okcoy.oK89.ok91c9-
<112r.24>1cckC9.4ohd9.ehC9.ohcc8,9hc9.ehc79.4ohc89.okc89.okc89.eo-
<112r.25>kc8an.2c89.o,1oy.oh18.9hc89.hc89.1oy.am.1cck9.1K9.ohc9-
<112r.26>koH9.1c89.1c8ap=
<112r.27>g1oehcc79.oh,1oM.ah9.og1c89.hoef189.oj1c89.eh9.2k9-
<112r.28>92cc89.2cohcc89.4ohcc79.4ohan.okcc89.1H9.9k1c89.2ay.ap-
<112r.29>say.am.oe2c79.1ohcc9.sae.oham.okcc9.4ohC9.oe,oy,ae.1cae9-
<112r.30>kay.ay.1cohc9.ohco89.1oe.oe.1c89.4ohc89.1cop=
<112r.31>jaz.ae.hcoeoy.oham.okan.okcc9.e1c89.ohccoy.okcoy.hayan9-
<112r.32>soy.ay.ae.ay.s.aehccoy.ae,3c79.ohcc19.4oM.okC9.1c8.ae.ap-
<112r.33>sayoe.oh1cc9.G1c8(.2l9.ohCoy.1c89.28ae=
<112r.34>gaz,ay.e,28ay.ohc1c89.4ohay.ay,ap.4okc89.ayam.4oh189.ojay9-
<112r.35>san.oeam.4oj179.4oh9.ohcae.1c89.ohcc9.okc89.ay.ay.ohC89-
<112r.36>san.oe.1cH9.oe1an.ohcc9.oeap=
<112r.37>gap.Aham.oehc89.ohc89.ohC9.ohcc8(.hcc7ay.okcay.2hcAy.4oh9-
<112r.38>say.an.oehccay.ohco89.4ohcM.okcc89.4ohc9.Ahae,ohc89=
<112r.39>gaehC79.4ojae.okc8(.ojae.am.ohaM.2co89.9kco,hay.o*op-
<112r.40>san.ohae.ehcc89.ohay.oh1c89.4ohae.hcc89.1hc9.oko.ayae-
<112r.41>92cs9.ae,an.1C9.oh1c9.4oh19.oh1am.9hcco,s.oh19.oy9=
<112r.42>gA,e,ay.2c89.4oham.9.ohcc89.4okae.1A89.okco89.ayay.9kcAj-
<112r.43>9kCo.y.am.ohay.ojoy.am.9.1cc89.4cc8ay.9kd9.5coy.okd9-
<112r.44>say.an.4ohAchd9.9h.ohocc1c(.ohd89.aeaz.ah1C9.ay.ayo89-
<112r.45>9ay.am.o,hd9.kC(.2hay.okd89,4ohC9.ohC9.ohas9.am.9h9=
<112v.1>hcco,ae.1o.oe.ogae.okae,az,9.f1coe.okcc9.4o,y.ds.ap-
<112v.2>oay.Asae.ohcc29.4ohcc9.ohan.4ohae.ohcoe.ok(.oy,am-
<112v.3>4ohccAy.ay.2cc(.Ay.ay.aM.ohC9.e,hCo89.2cc7(.4okap-
<112v.4>2o89.4o.odo79.AkC9.4ohC89.ohC9.4ohcc89.4oW9.ap-
<112v.5>san.aM.ohc9.8am.okae.1cay.ohc89.oham.1Co,e79-
<112v.6>sam.Ae.o.am.ohd79.1caä9=
<112v.7>g1cAhC9.oCch9.4okC79.occs.am.Akcoy.oj18ay.ojay9-
<112v.8>o1coy.ohay.aM.okam.ohae.ohay.okae.hc89.1chaM-
<112v.9>soam.ay.Im.oham.Akam.1Chan.oh1c89.4oh189-
<112v.10>8an.2cc9.ok1c79.AyAy=
<112v.11>k1oy.am.o7C89.okd9.4ohc9.eo89.1F9.o1os.am.Aeh9-
<112v.12>8am.ae.oehcc8,an.okcc9.2Coe.4ohC79.4o1am.okC(.4ok9-
<112v.13>81cok9.o9.ok1c79.1c79.8am.1c7ae.1c89.4oham.okap-
<112v.14>san.az.ap.9hC7an.4ohC79.1c7am.aean=
<112v.15>g1o8an.okcc79.4ohcc89.oehcc79.4ohcm.2C(.4ohc7ay.am.ap-
<112v.16>sam.ohC9.2C9.4okC89.4ohc9.1c89.4ohC9.4ohC9.18ae9-
<112v.17>8am.1cay.1C79.19,hC89.18am.1C89.4ohan.okae8ae-
<112v.18>sam.oy.am.1c9.4ohC89.4ohd9.4ohCo89.4okap.oeam.ap-
<112v.19>s,ayan.an.ae.4od9.4okco.ay.aM,oe.1aeoy=
<112v.20>g1oyam.ay.ae1c89.oehC89.4ohc89.4okam.1oKc79.sazae-
<112v.21>sam.1ch,an.1cAe.4oC79.1oe.hC79.4oham.2c79.4ohcae.han-
<112v.22>c,om.Ae.1coe.1c79.4ohC9.1ckan=
<112v.23>91coe,hccAy.aehd9.1c8an.oe.1cc8am.5cc89.4ohC89.4okan-
<112v.24>sAm.ay.Ahan.ok1c79.4ohC79.d7C6.Hc89.1C8,am.1Ce9-
<112v.25>g18am.2c69.okam.1C89.4ohd9.e,hd89.1C9.eoy.d79.4ohC9-
<112v.26>91c7ae.1cHc9.1cH9.1Coe.4ohC89.4okcAs,ap.1os=
<112v.27>g1o&an.am.kd89.4oC(.ohC89.4ohCay.ae.ohc8ae.oehC89.4okc89-
<112v.28>2c9.hcc8ae.am.1cA,e.hdo79.4om.9hC9.4ohd9.9hC9.4oC9.4ohaP-
<112v.29>2C9.4occhan.oe,han.aeoy.1c8ae.5co89=
<112v.30>goeoy.2cc89.ohcc7c9.s,ae,am.2cc8ay.ohc89.4og1c7(.8aehc89.Ag189-
<112v.31>kay.am.ohccay.okco89.ayAy=
<112v.32>k1c8oy.3C.hC89.okc8ay.1cJc9.4og1c89.4og,1C9.hay.og1Co,y,aê9-
<112v.33>oy.1Coy.ohcc89.4ohc89.4ohC89.1c8am.ohd79.okam.1Chc9.1ee-
<112v.34>sam.1c8am.1cH9.ehcc89.4ohcc79.1ham.1cHoe.18ap-
<112v.35>g1c8.2c8,an.4oham.ohay.1c8(.1cH9=
<112v.36>k1c8c.ohC9.eh9.5c8,aM.189.4ohcc89.1ch9.ehc89.4okc79.yayap-
<112v.37>kC8ae.san.ay.ok,am.2c89.4ohc8am.ay.4ohain.1oe.hc89.4ohap-
<112v.38>sa.ay.am.oh1c9.ae.1c79.1oe.okam.1c8ay.ehan.1co.6,an=
<112v.39>kco8ayo89.oj1C7.oham.1am.okap.okcc89.4okcc9.4okan.1K8-
<112v.40>9.1coe.e,1c89.1H9.1co,e1ae.219.8am.1coeoy.o,han.1c89.8am-
<112v.41>9hC8,an.1cHc9.oan.1oe=
<112v.42>goe9.hcc8an.2c.h189.1ok5c.okc19.4oh189.okaya9.2an.4ohc89-
<112v.43>ooCoy.oCae.oehcoe.oe.1oe.1e.ae1c89.9hC89.1kae.hay.og19.fa*ap-
<112v.44>4oh1oe.4ohc9.4am.okoe.kcoe.ohae.okc7ay.og,ae189.aeg189=
<112v.45>91C9.1o,hC9.ohay.ae.k1c79.okcoe.1K9.ae,am.1ay.ae.hap7ap-
<112v.46>9hcc9.eoy.1am.1ch9.1ohan.1ay,ap.1c9.han.18ae.oham.7ae79-
<112v.47>c.okay.ai*.oay.ae.aeoy.aM.Aeham.ok9.aY9=
<113r.1>g1csu19.9g1C89.f179.1ckay.4oj,1c8am.okC9.ok9.eh19.1o8an.aeay.1c89-
<113r.2>8ay.ohC89.okCo79.4ohc89.ok1c19.ohco,ye.ae.hccos.1c8.ae.ay.1l9.9hAeaz.oe-
<113r.3>21s.oae.1s.am.okCos9=
<113r.4>h1ccos.oe,hcc89.%o,am.1cco89.4oh1c79.1Ho89.4ohc89.4okae9.ehay.ay.ae.o*-
<113r.5>91CH9.o$am.1co,ay.4oham.1chae.okay.2os,am.1H9.18o.ohoe.1c79.1c79-
<113r.6>soy.1co.1cc9.okccos.am.okan.okae.1cs.am.a,e,1e.2cc9.h1oe.ohCo.e.ham.oe-
<113r.7>1os.5C9.4oh1c9.sohae.ohC9.1ay.eam.Aehan=
<113r.8>g1osos.1co,ay,hCoe.4ohC9.eh1c9.4ohay.1os.5c9.4og19.y1s9.19hcoy.okae-
<113r.9>81o,s.am.okC9.4oham.1o.oham.1co.7am.1h9.ec.1o89.1okam=
<113r.10>g1co79.4ohco,89.1coay.19.h1Coy.ck9.2co89.2co8am.4okco,ay.okap.ok1c89.4ok9-
<113r.11>8am.1o,e1c9.ohc1C9.1ohco,e,2co.4oam.2oo,hdoe.hco8(.1oy.1oy.hae.eaYap-
<113r.12>9,2o,an.4oC9.4oam.2oe.ehCoay.1o8am.oka*.1os.am=
<113r.13>foe1oy.1co89.4okc89.ehc1cs.e.hccoe.eh1coe.eh1c79.hok19.ej1c89.4og1c89.yo-
<113r.14>91co.ek1cA.e,1oe.oM.4oh5co9.4oh1co.89.e1co.e.h1c79.1oh19.oh18ay.ae-
<113r.15>1oe.1y.s.am.1aM=
<113r.16>g1cooy.oehcc89.4ohC89.279.4of1c89.1Foy.1c89.4ohccoe.goy.am.1cj1ay-
<113r.17>8oy.2ay.+oe.4ohC9.4oh.1oe.1c7am.4oh9.1ohan.1okay.1ohay.1ay.aeop-
<113r.18>91co8.1co.am.1ae.oe,ham.1ham.1ccc9.ehCo.aM.ohcc79.4oh1C9.y1c79-
<113r.19>9Æae.1Co.y.eam.1Hc9.1coe=
<113r.20>h3A,y,am.4ohCo,ay.2okcoe.ehe,1coe.4ohay.18an.GoV9.1oy.am.H989-
<113r.21>oZ.2oe.2c8cZ.ok189.2oh19.2aM.2Hc9.e2oy.aiy.ohco79=
<113r.22>k1oay.2Co8am.1ham.ok1o8.oh1c89.4oham.1okan.2coy.4oh19.4ogap-
<113r.23>9hcoc29.4oham.1oe.hm.1Hc9.eh1c9.4ohae.1oK9.eh1oy.eh1c79.eham-
<113r.24>8az.1oy.1oj1c9.ay,am.oy.sae.ayo89=
<113r.25>g1o8az.3okc89.4og1o89.1f1oe.h18am.1g1279.y,az.3c89.4oh1c9.saz9-
<113r.26>koe.1c29.eh1c89.e1o8.1ae.1ay,e,hCo79.okCo.eoam.ohcc89=
<113r.27>k1oe.1oe.e2coe.2ay.h1cc9.9yam.2coe.k1co89.k1c9.2coh9.eg1c89.4ohap-
<113r.28>say.ae.1ae.os.ah19.8am.1do,yan.okan.1oe.e,1oe,ham.1cohc79.eo7aY-
<113r.29>92cco,am.ae,hCo,e.1k1oe.h1co89.eh1c89.oham.1ae.kam.okcc89=
<113r.30>foe1say.okcoe.e2c89.eh2c8(.5cCh9.okay.41ay.kay.2h1c89.4oh18.oj9-
<113r.31>9kam.oham.1cay.Hay.3ae.2H9.ohan.ohÆay.1oy.Eh9.1Ahan.4oh9-
<113r.32>2o8am.2ham.1Kae.oh2c79.okae.oham.Joae.okan.oham.1c79.4okae-
<113r.33>9hccoy.1cay.Ahan.1cay.1oH9=
<113r.34>gae2say.e27am.ok2Tam.2oJ9.4oj1cay.2Waz.4og189.4okcc89.y1c89.e89-
<113r.35>92s,2Co.e,hCos.am.4ohds.oh1c89.4okam.okay.ohay.oH9.y1c89.4osan-
<113r.36>81C9.2cA89.2c8an=
<113r.37>k2c89.4oham.2c8ay.%coJ9.oh189.g1co89.oj1cay.og1c89.ef1c89.okae-
<113r.38>8am.2coy.4okC9.7am.oh1c8.9.2cos.am=
<113r.39>g1coH9.eh1c9.4oj2d9.ehco89.h1co,8am.goy.5cc8.4ogoC9.gohcc9.yaz.ae9-
<113r.40>kayay.1C9.1cohcoe.11C9.Kcs.am.Kcc9.Kay,a&.%C.4o.k1c9.kay,ap-
<113r.41>8#co.An.oham.1C9,kam.ehcc1c9.ohan.5C9.4oCs.ohCo,79=
<113r.42>g1co8am.2oehC19.oy.aehay.ok1c89.1coe.k1coy.4oh1c79.g1oy.ayae-
<113r.43>9h1coy.5cco8.ehay.ay.ae.s.am.1d9.oe.1c89.e1c9.ehaY.ap.1c7ap-
<113r.44>1cch9.ehc79.1c79.eham=
<113r.45>k1o8azos.Ay.1c9.4okam.oj1c9.1kaZ.2c79.4okAy.3coe.4oko89.kc79-
<113r.46>oam.1cohccAs.eham.1ha,e,hay.1Co89.4ohCo89.4ohC9.1os.ay,am,oe-
<113r.47>9.2coe.hcc1c9.1oe,hcc79.4oham.1c7ae.e.h1cs.ay.A,han.4oham.oyap=
<113r.48>k1o,ayAy,29.4oham.3c9.1l9.%coeh19.4ohcoe.ham.1cH9.yae1s-
<113r.49>san.1d9.1co.h1cc9.4ohC9.ehd9.ohd9.eh1c9.e1o,y,am.okan.ae-
<113r.50>k1c89.ohC9.1ccos.eham.1c9.okan.1cco89.4ohcco,89.o,ham.okC89-
<113r.51>9hCoe.4oham.oehae.azo89.oham.ohaeae.eoay9=
<113v.1>foeoyayop.ok1c9.4okay.az.okaz.og1c89.4ohC8o89.1c9,hcco9.yoe.ehay.1sapoh9-
<113v.2>kcoay.an.4okay.91cc9.okaZ.okam.oh19.eh189.okcoe.ay.ae.ay.am.ohae.1c9oy-
<113v.3>say.am.1okay.Ahcco8ay.4ohan.oeoe.oeap=
<113v.4>f1oKco89.hCo8ay.okcc89.y1c79.4ohc19.ok1S.ogAyam.okco89.okam.oke.ayo29-
<113v.5>61cos.okam.okc79.oko8am.4ohC9.y1C9.4dcaY.okcc79.4ohC79.okc8Ay.ay.ok.okcS.ae-
<113v.6>k1coe,19.e1coe.1oH9.1co8a´8am=
<113v.7>f1c28.kco89.ehCo89.okC89.e1caeaP.2oHoe.og1c79.4okam.okay.ay.ae.okcae-
<113v.8>91co89.4ohCoy.1oekay.oehap.1ohap.o8ae.3cH9.4oh1c89.okoy.okay.koh9-
<113v.9>8az.ay.oham.1oham.1cHoe.1oeham.oe19=
<113v.10>goe,am.okcoe.okc79ay.ay.ae.hc79.4ohcc79.oe,ay,am.h1c9.8ae.okoy.ay.oj1c9.yo-
<113v.11>oy2coy.okCo.1cc9.oe,hcc9.okAe.1okaz.okay.4okay.ohay.oho.ehc8ae.yap-
<113v.12>soe1c7(.ok2co89.aye.oe1c9.oyoy=
<113v.13>goyam.okay.ay.ohoe.3c89.4oh1c89.ok189.4okoy.4okcc7ay.xoxae.u1C.eeoy-
<113v.14>8ay.ae.2C9.4okam.1oy.Koe.ohc2os.oe1c79.4oham.ohae.Aham.oeo-
<113v.15>²,ay,ay.ohC9.och9.Ak1C8am.oe.k179.j1coe.h1coy.bam.1cc9.4ohay,ap-
<113v.16>8am.1e.e,hcc9.eham.17cm.4ohan.5coy.ohae1c79.4ohay.oe,hap.ay-
<113v.17>sayam.2c79.e1C9.oehay.o,ham.Koy.oyam.9kdoy=
<113v.18>g918ay.1Hc8(.ok3c79.k1ccj1c9.eh9.eh1S.4oho89.ehc279.f1oKAy.ojap-
<113v.19>7am.4ohCo89.4ohaY.oham.4oham.ohay.1cK9.ohae.1c8.e1ae.4Hap-
<113v.20>eham.1l9.1o89.ok1ay.ay.okay9.oe,am=
<113v.21>goe,am.okay.4okan.1koe.kayoe.1coe.ham.1jh1cos.ohay.aVay.eo-
<113v.22>oham.oham.1Ch9.y,am.oeae.oham.1co89.oham.okam.okay.ae9-
<113v.23>9ham.ae.hay.ohan.4o,ham.1Ahaz.ohay.ae.1co89.4ohay.okae.ehe.eoe-
<113v.24>oehC9.e1C9.eoay.1cos=
<113v.25>kohay9.eh1c9.ehcc89.okc9.g1coe.4oj1c9.Koe.ogam.oe.hCoy.og5c89.4okap-
<113v.26>ohm.ae.hC19.4okCoe.okay.ay.ok1c9.okam.ae.okam.okoe.4oko89.eok9-
<113v.27>91Co,e,1Co.aehC89=
<113v.28>gaZ.okC9.eham.oÕo,|,ay,aÕ.oîC9.Gc89.og1co89.ohae179.4okoe.oh9-
<113v.29>9hCoe.1c89.4ohC9.oehd9.oham.ay.Kc9.oham.ae.eoy.az.ayae*-
<113v.30>95cc9.4oC9.oy.aM.ohCo.e.okcm.ay.ae.o,haM.am.2o89.ok1ap-
<113v.31>8aM.1coe.kCo,ay.2ch.e1c89.oham.1Ham.okam.okam.ay.ayae-
<113v.32>2co,e.hC9.4o,han.1ay.ay.oeay.aM.ohay=
<113v.33>gAesaz9.okco.4ohC7(.4oham.ohae.4ou1coe.4oham.ogaeoy.eh1.ou1y-
<113v.34>8am.1cam.oh1c9.1ch9.4ohan.okc1C89.4oham.1Hc9.1cayap-
<113v.35>4oham.az.eo,y.1c79.okan=
<113v.36>ofayae.oeham.ohay.ohd89.k3c89.4ohC79.ok1c9,g,1c89.k3o.ekcap-
<113v.37>4oe.am.oe,am.okd(.e1c89.4ohaz.98am=
<113v.38>g1oeh9.okay.azoe.ohcc7(.1ohoy.2cc79.okC9.kCay.okoy2C9.4okcae-
<113v.39>o2coe.1coe.ay.aeoM.okd(.okan.1chc9.4ohan.1K9.4okap,ey-
<113v.40>oyam.1coy.aehan.okcc9.ay.am.okam.ohC9.ehd89.4o.cd9.am-
<113v.41>8az.am.ohan.ay.am.1co89=
<113v.42>goe.hCo.89.4ods.am.oy.am.okcoe.f1c79.okd9.8ay.okahcoe.oe-
<113v.43>91co,e.hC9.e,hds.oy.am.okam.1han.oe,ay.oe,1c89.4ok.am,os-
<113v.44>8am.1cae.okan.ohay.okam.oe,om=
<113v.45>goe,am.ayoe.%cay.ohdo,89.es.ay.ehC9.oj1c89.4oh179.oka.ayap-
<113v.46>o.eham.1C9.ean.ae.1cc9=
<113v.47>goeam,h3ccoe.eham.kaz.2c9.4okan.ay.ahae.%c9.4oj1c79,e89-
<113v.48>9.1coe.1cc9.4oe.e2cc79.4oham.1c79.han.4o,hd79.eham.ohae.89-
<113v.49>92c9.kCo.okC79.4ohC9.okam.oeam.1cohan.ehC9.ekae.hC79=
<114r.1>k1c8oe.8azos.j1cos.9kam.oho89.9kd8.okCo8e.okam.ohayoe-
<114r.2>8C8ay.4okC8,89.8az.A,hc79.ohoC9.y,am.o,oy.1C8.oe.hd8.ehd8ap-
<114r.3>9àco8=
<114r.4>f8C189.og1c8,am.9g1c89.o8ae9.1c89.4og.1coh,am.2c89.go8az.o1c8ae-
<114r.5>eAm.1c8(.4oham.189.8am.818os.C8oe.18oe.h1c89.1o.ham.189-
<114r.6>4oC89.oh1c89.8oM.1c89.8am.9hC89.ohd89.1c8oe.16am.9hay.8ay(-
<114r.7>1coe.81c8(.8h1s.am.18c89.4o8am.oh1c8,am.1an=
<114r.8>f1c9.8ap.oh,1c8ap.4ohC8am.okazay.oh1c89.okam.og1coe.of1c8,aIs.oG(-
<114r.9>81co8.4o,8,am.8am.1c9.hae,8o89.18azo8.oh189.1o89.8am.8aY.oay.oy.oe8-
<114r.10>4ohC89.18o8,am.4oc8C9.18am.1c8oeos=
<114r.11>8ae19.hoeh9.4oc8am.8oeos.%c89.4oh189.of1c89.koeg19.8oM.1oF89.ogaieo-
<114r.12>9h1c38.oe.az.oham.okc8(.9hd9.kcos.eaz.2co8.1o89.ok1c7az.oko,p-
<114r.13>4oh1c89.8am.oK89=
<114r.14>soeg18.om.1K89.4o8az.oe.8ae89.4og8an.og8am.og8azo89.og8aie8o.ay9-
<114r.15>4oc89.okaz.okay.oho8.1o8ay.9.8ae.oC89.4ohoe,h189.8aeoe.9.4oham.1c7.ae-
<114r.16>1coae.2C8o.e.hoe.8az.7az.18az.1cok9.okae.1co.8az.1chAy.okoe.1c89-
<114r.17>4ohC8,an.1C89.4ohc9.4ohCo8am.8am.ockc8.aham.ok1c8(.4oh1c89.1H8-
<114r.18>e1cos.ohay.9.1co,8d9.4oCo89.4o8am.8aie8an=
<114r.19>gaiy,o89.2c8ay.4og18(.81c89.8oe.4og1c89.8am.ou1c7,am.1o8am.ojaz.8ay.ok9-
<114r.20>saz.1c8am.8ae189.8aI89.oe1c8(.1c8am.okC89.4okc8.am.okay.okc89.8o.yoe-
<114r.21>e1C9.e1c8o.e1co.8haz=
<114r.22>k1c8az.2o8am.8az.h1c8(.4oj189.189,g8am.4ohaz.oe189.yo8C89.4Rc89-
<114r.23>oy.1co.ae.kam.4ohc8,am.ocan.ae.s.an.1cs=
<114r.24>k1c8am.oe8ae.1oy.1j1cc9.1Jc9.Jo19.1os.aZ.1k9.1ogo,s,az.G9.8az-
<114r.25>oaIe.1c9.4ohC89.1c89.4oC9.4oho8am.1cc9.haiy.ai9.ohoe.aZ.okaz.oy.az9-
<114r.26>91cco8am.oehaZ.4oham.1o8am.ohay.oeham.oham.1co89.aiyo9.oeap-
<114r.27>1Co.8am.2cc89.4o,8am.Wsap.1o8ae.oe1c89=
<114r.28>g1c8azs.ocaie.1okay.4ohC8az.oeham.og8am.okoe.8az.189.kc8aiy.aZ,aP-
<114r.29>1Ae,occ89.hcc89.1dh9.1co8C9.hC8cc89.8aM.ae8,az.ay.×oe.1c89.ok1c89.4ok9-
<114r.30>91c8ay.ohC89.ehC8c.am.oC8am.4oam.9hc7(.ohaz.oehC89.4oan.an.ohcc(.y,ap-
<114r.31>saZ.om.1C8an.oham.okc89.4ohC8an.oyan=
<114r.32>k1co8am.1am.4oham.okam.okaehan.ok1c8an.4ok1o.189.8az.4okax-
<114r.33>8am.okC8,am.yam.9kC9.am.ae.o8am.1c8ae.o8aZ.am.1co.8ae.1c79-
<114r.34>9kan.oeham.9hay.18ay.aehap=
<114r.35>g1cos.az.o9.2co.4oh1c9.2cchas.oay.9k1c8.ehc8.9.k18ay.okae.hay-
<114r.36>91c8ay.aH89.okay,an.9hco,8,am.4oC8am.4ohae.san.ok1c89.4ohay-
<114r.37>o8ay.oy.am.ok#c79.o,ham.9h9.oes.oe.ham.1Cs.az.4okam.1c8aM-
<114r.38>4oC89.4oh1c8(.1C9.b,am.ay,an.am.Ae.1oeA=
<114r.39>ko8am.1coek1c8am.8am.ohay.4oC8an.9,1o.oc8an.og1c89.4ck1ay-
<114r.40>9kC79.4okc9.4oc7am.4oh1c89.kcc89.4okd89.4okay.okCs.1o,s.ok179-
<114r.41>o2c9.8am.2co89.4ok9.1cc9,kam.4oham.4ohd89.o4okoM.o4oco,s,an=
<114r.42>goc8az.4okoe.4o8am.okam.4okay.4ok1c9.4okam.1coj9.4ogam.1co89-
<114r.43>91C79.4oo8am.8aZ,ae.1c8ae.1os.oy,ae.kc79.4ok189.4okay.1co.8an-
<114r.44>98am.1c79.4o,ae.1cc9.4ohaz.ohC89.1okae.1o,e.oh,an.ay.8as.ogam-
<114r.45>8an.1c8.1o,8am.okan.18ay.1c89.1oK9=
<114v.1>g18oe.8ay.1c8an.1o8aey.f1C9.81c8(.4oG89.ok8a89.4okc8ay.8am-
<114v.2>83c8ae.4okco79.1o889.okoe.1c8ae.okan.1c8oe.1c8an.2c79.4ok1c8.8e-
<114v.3>ocos.4ok1co.o7an.4okan.okay.4ok18.7oe.4ok1c89.1ok9.oe.e17an.8ae-
<114v.4>4ohc79.1coKc89.4okc8.4okc8oe.1c8ay.4okc89.ohcc89.8am.1c7an.oh9-
<114v.5>1c89.4ohC89.ohae9.1C8an.2c89=
<114v.6>kc61co.1co.Kc89.4ok1c89.4okam.og1c89.2c89.4cjocg9.1c8ay.8az9-
<114v.7>9kc82c7(.okam.1cc7ay.1C9.s.am.1c7h9.1c7aM.2o8.1o.h1c89=
<114v.8>g1c8189.4okC8,9.4ohc8an.18am.4oh,c79.1,c8,an.4oC89.4okc9.4okam-
<114v.9>soS.oCos.am.oehC9.hcoe.4ok1C89.4oHc8.sham.2cc89.4okae.1c89-
<114v.10>oehCs.1c8,am.4okam.oe.1c8am.1c8an.8an.1K89=
<114v.11>k1c89.4okam.189.4okc79.kc8am.1cj1c8.okoe.2c8an.joe.okap-
<114v.12>o1c79.1o.am.1õ.1c8ae.8am.9kay.ok1c89.4okam.8an.8ay.9o*-
<114v.13>2cc89.4okCo,s,oM.1Kan=
<114v.14>k2co8ay.1co.HAy.4og1c89.4og1c89.4oh1c89.2o89.4okam.ow1c8s-
<114v.15>o1c8an.1c79.ohae.1am.4oho8.4o,hoe.1cc89.4oko89.1coe.h1c89.e89-
<114v.16>9k1c89.4ooe.1c9.oe.am.1c8ay.18am.18ae.4oham.1oh9.1oe.8ap-
<114v.17>2coae.1os.o,aZ.ae,1c89.1Jc89.ohoy9=
<114v.18>8oyh1ch9.1co.am.4okam.oko8(.4o,hae,2co89.1o9g5c89.4oko.§2|ap-
<114v.19>o2so8am.1okan.4okay=
<114v.20>k2c8an.4ok1o89.4ohoe.2c89.4oh1c89.8am.4of18ay.18oy.189.8ay9-
<114v.21>8az.1Co.19.18am.4ohc79.ok1co,8am.4oh189.okc8ae.7an.ayae-
<114v.22>91c8ay.+o8.4oham.4ok1c9.1oH9.oehc79.okc19.9hc7H9=
<114v.23>g2c89.4og1cos.oWam.4ok1c89.4ok18ay.1Cos.Aekco89.oko989-
<114v.24>oekam.1cokam.4okco89.4oho8.2coC8.4o8C89.9kcc89.am.ap-
<114v.25>soy.am.ok1c79.okam.aehan.okC89=
<114v.26>g1co8ae.1cog1co8.4oko,s.ay.am.4okA,e,1co.g18ae.4oC89.1Kc9-
<114v.27>o,2Co.e,h1C.ohC9.4okcoy.1oham.189.4oham.1ohcc9.kanay9-
<114v.28>k1c89.28o.4ok1c7.1ccs.ay.am.1ckap=
<114v.29>g18az.2o.4og1c9.ok1C8.1c79.4og,1co,s.oJco89.og189.4ogazap-
<114v.30>91C9.4o,oC9.4oe,1C9.4okC9.4okam.okae.okam.okCo.kC9.yan-
<114v.31>oe,am.1co.ok1co89.eh1c89.ohoe.oham.okam.okae.4okay-
<114v.32>91coe.oed(.1co,am.1ckam.5cco,8an=
<114v.33>ham.2C9.oam.5co,e.4okC9.4ohd8,(.1co.KC9.4oWcco.ehcae9-
<114v.34>oehC19.oe.oam.am.1oKc9.4okc7ae.oK9.sokc9.1coy.az-
<114v.35>92c9.haz.9kd9.4oham.1H9.1o8am.oehaP=
<114v.36>k2c9.oc8ae.oj.2oho.ok1c9.4oj1oe.4ogam.4okay.ae.hae.y,ap-
<114v.37>81C9.oe.1co7aM.4ohay.okam.okae.o,ham.1c9.kay.ayo89-
<114v.38>okCo.ohc8am.okam.4ok1c9.4okCo89.okam.ohae.8aey-
<114v.39>4o.oC1cc89.o.hc1cohco.okco.8am.oham.1ok9.o8am.okap-
<114v.40>cco.1cA.9.okC9.4okam.1co,e,okd9.7am.okC9.kd79.7p-
<114v.41>9am.oCo9.AhC(.1co8(.4oham.okan.ae.han.1ok9=
<115r.1>fÞ7ay.4og1oe.4o1c8an.okc79.1cog,oe,kd79.oyoZ.o,c1c79.okC79.4ok1c89-
<115r.2>81Cos.2c89.4ohCo.4oh9.4ohCoy.1co89.4ohCo.4ohco.yayoe.h1co79.4oh19-
<115r.3>4oe.1cAe.1oy.o8.4oe.1c79.4oHcos.1o,e,oy.8aay.oyayo=
<115r.4>81c8an.4ohcc89.oehcc179.1oy.1c9.h1oy.oy1c7ay.okay.2co8.4okcc89.8ay,89y-
<115r.5>91C89.1c8ay.oehCs.3C8.4o8an.4okcc89.4ohc8(.4ohC8.e1c8ay.4ok1c79.yo-
<115r.6>1co.H79.4ok189.4ohc89.4ohay.ohdo,y,an.1e.1c7ay.1o79.4okay.1c8ap.18-
<115r.7>8ay.1c89.4ok19.1c89.1c8ay.3c9.okan.1oyay=
<115r.8>k1coy.1coe.oy,az.ok,1c8ay.eoy.am.4ohan.4okCoe.8ay.ay.ae.Aj1c89.8ayop-
<115r.9>81c8am.4okCc89.4ohC89.4okco.eoy.1co.y.ay.1coy.1co89=
<115r.10>k1c89.hc1c89.4oh1c9.hC89.4oh,oy.1c8am.8az.4ok1c89.4ok1C89.4choy-
<115r.11>8?m.1c89.1oe.1c89.4oham.4oh1cc79.4okokd9.yan.1co.1han.1o.eoy9-
<115r.12>82co.4ohC8an.4ohc189.4o7am.oy.1oe,o.yo.1c9=
<115r.13>k1c89.4ooehcc89.4oh1c89.4ok18.ej1c89.4ok1o.eay.az,oy.e19.Joeyoy9-
<115r.14>91Co.y.1Co.4o.ehan.1C9.sam.1C89.k1co.eo8ay.1kay.as.han.8ap-
<115r.15>9.1co.ehco8an.1Kc8.4ohay.1c89.4okan.1o89.4okan.1coe.ehay.az.op-
<115r.16>82c89.4ok2c89.8ay.oekc79.4okoy.1o8ay.1coK9.189.4okoy.ok189.4okoe18-
<115r.17>4oe.1C9.4ok19.8am.8am.1coK9.8oehC89.4okam.1oe.okd8,1c9.ohcc8an-
<115r.18>1co.e1cc9.oh1o.hC8oy.9hc1c9.1189=
<115r.19>g1co8an.4oh1c9.4ok1c89.8ay,aie,1c89.goe1c89.1oe.g1o89.4ok1c89.4of1c89.yap-
<115r.20>e1co8.eh1c89.1oH9.1c89.4oh1c89.4oh9.1oy.ae.aeoy.1C9.4oe,hco,y.3c9-
<115r.21>91cs.o.am.oy.ae.19.1co.89.yo8am.1coH9.oCo89=
<115r.22>f2co89.12o.k189.8ay.1c89.oW18ay.18oy.1cc79.÷9.1C89.4cg1c9.ehap-
<115r.23>81c9.hC9.4ohco8.1o89.4oh1o.s.1cH9.4ohd9.hd9.eoe.1c79.4oh1c89.e89-
<115r.24>81coe.4ohcoe.oy.ax.am.1C9.ohdo.ay.1e.eo,y.oe.oke,am.1Coy.ax9-
<115r.25>9.1co,8an.1C9.4ok1c89.4ohCo89.1oay.1cc9=
<115r.26>W2co,ay9.ok1c9.4okCo.s.ay.aM.1ok179.4o8az.2coe.g1c89.8ae.8aeop-
<115r.27>92Co.eos.ay.1c9.4oh9.1oe.h1c8.2c79.4ohan.2c9.4ockax.1oe.4ohay,ap-
<115r.28>1co.1os.ae.sam.1co79.eesaN.ayoyo1Cs=
<115r.29>f2c89.28aeh9.1cc8ay.4oj1c89.4og1c898.eh2o.yoy.g1o8ay.oe,1c89o-
<115r.30>82co8ay.2co.4ohc1cos.1cos.y.1ay.4oh1ay.4oe.1C9.ehc89.4okae-
<115r.31>%o8.9ham.189.4ok1c89.81oe.8am.4ojoe.4ohaz.Ay.e1ca.yam.8e18-
<115r.32>soy.1c9.oham.4ohC9.4o.hC89.4oam.1c89.4okam.1ck9.e,am.1c89-
<115r.33>9,1C9.4okaM.1ohd9.1Hc9.4oh9.am.1C9.ehC79.oh19.1o,hCam-
<115r.34>1Co.e,hd9.ohC9.y,am.1ch9=
<115r.35>go2cos.ayae.1am.2h1c89.okaz.1si.1g1ay.ay.ae.A8am.1G9.89-
<115r.36>8an.1C9.4och.1o89.4o8an.2C9.8ay.oy,aN,Ae=
<115r.37>soyoes.1cos.eh2c9.4oh1o.s,am.1h29.4os.am.oh1c9.g1cz-
<115r.38>8oy.1coe.1ok.4ok19.4oh19.soe.yam.2c9.h1c89.8am.3c79.4ok9-
<115r.39>91c9.hC9.4o,8an.1co89.4ohAy=
<115r.40>gamo89.eh1co.e19.4oh1c89.4ohe.2cc89.4ohay.aIy.ay.og18an-
<115r.41>8ay.oe19.ae1c9.4oe1coy.oh1oy=
<115r.42>k1co,8e.yam.1hay.4ohoe.e179.4oy29.4okan.4ohan.1cj.1ok169-
<115r.43>81co.8an.2coe.4ok1c89.4oh1c89.4oh1c89.1okay.oy,ay.Am.oe189-
<115r.44>81cos.2c8ay.4ooy.1co,y.2o89.4ohan.okay.ay.okay.9kay.ay.ae.oh9-
<115r.45>9.81c89.ho,89.4ohC8(.1oes=
<115v.1>k1c8oy.ok1c89.4okccs.9kan.4ok9.4okay.oj.oeam.4ok8an.oe.yam.op-
<115v.2>9hCo1o89.4ohC89.9kcc89.4oWay.4os.1o,8am.4oh189.18ay.oh189.4ohap-
<115v.3>82coe.4ok1c79.4oh2c79.4ok1c9.okam.4okc89.ehc7an.8ae189.oh1c7ap-
<115v.4>9h1co8an.eh1c79.okc189.4okay.ay.ae.9k1c79.e1c8.ok18.1ohC89-
<115v.5>8az.1ch9.4okC9.okay.1e.oe18=
<115v.6>g1o89.o8am.1J9.4oh18an.4okan.4ohoy.3c8.okco89.soeham.ae-
<115v.7>81c89.kc89.4ohC9.xom.2c79.ohoy.aiy.1cooy.oeh1c79.1okap=
<115v.8>k1osos.2coe.4ok1s.oe1Cs.ok189.4okoe.ej1c89.ahay.ehc1c89.g18ap-
<115v.9>91ccs.18am.1okan.1oehC89.4ok19.1o89.4okan.eh1c9.e1c9.yoy-
<115v.10>sam.2o.2co89.oham.8ae1c89.okcco.1c89=
<115v.11>k18oy.2oy.aie.1o8am.1hoe.1h1oe.4ok1c8.4ok1c9.8g1c89.4okap-
<115v.12>92C8.e1c79.eh1c89.soyam=
<115v.13>g18ayo89.g1C8.y,ay.k1co89.goe1c8.eg189.koe.y1ccs.Goy.oyaz.Woe-
<115v.14>ohCo,han.ehd9.ehoy.3cc89.1oH9.4oHC89.4ohc19.ehC9.e8an-
<115v.15>sam.1oe.4okan.4ohan.1e.ey.18an.4okC9.y1C9.y.ay.yo8ap-
<115v.16>8an.ayokcc9.4okco.e.hay.9.2co.ehc189.4ohay.4ohc9.eho.yohcc79.e8-
<115v.17>ohan.1c9.hcc9.e1o.y.aV9=
<115v.18>g1o8an.1okan.1oh9.e1an.eg18an.8ae1c89.4okoe1c79.4oj1c89-
<115v.19>92c89.4ohC89.e|.oy.|om.1oko.hCo89.4okco,89.8an.4oh1c89.yaeop-
<115v.20>92cc9.4okC9.ehC9.yam.1co.eoy.okae.ok1c89=
<115v.21>k2c8(.2coehcc89.ehC589.1Co.eoy.ds.am.oh1c89.4oj1c889.eh9-
<115v.22>som.2c8an.4ohC79.1o8an.okc7an.4ohcc89.4ohcc89.4okc7(.yoy9-
<115v.23>e%cs.2Ck.189.okc79.!89.e1c89=
<115v.24>g1co.1cco89.4okCok19.sAn.og1Cs.1g1co8.y1e.1og189.4oj1ap-
<115v.25>9hCs.am.oehCo89.4os.an.1co,8an.1K9.k1c89.4ohC79.ehcc8as-
<115v.26>81cc89.h1c89.e1cc9.yoy.ae.1ohc79.8oe.4ohdos.4oehcc79.4ohay.ax-
<115v.27>oean.1co,ehan.1C9.4ok.1co89.oe.y.am.okcc8.1hae.h1ckap-
<115v.28>9,1c9.e1o.e.oy.1c89.1oe.1c89.189=
<115v.29>goeoy.2cc89.4okC89.4ohc19.eyaea,e.+c9.2cok.2c89.1kcc9.eh9.yayap-
<115v.30>91C8am.oe.1eoy.eh1c89.y1c8ay.okcc8ae.ay.eh9=
<115v.31>g17az.og1c69.4ogoy.Z1ae.2cc9.4okan.1ck9.yo8an.oj1cg9.3oh19-
<115v.32>9h1c89.ohay.1c8ay.yoe2C89.eh189.1879.1Jc89.1cc9.kcco8am-
<115v.33>91c8ae.4ok19.1K9.18ae.e1c69=
<115v.34>kam.2cHc9.e1H9.e8ay.28ay.4ok189.4oh9.2c79.4ohay.1å-
<115v.35>3os.2C.oh9.1co.ehcm.1ccos.ae.1cs.h1co.yan.1cKc9.e1ap-
<115v.36>9kay.am.4okC9.eh1cA=
<115v.37>k3ay.2oy.1l9.oehcco.ehC8oe.ek179.1hai8ay,ay,ae.ehC89-
<115v.38>oIn.1ccs.okanos.oec89.1co,hCo.ee1s.o.e.y.aM.1han.2ap-
<115v.39>8azae.1an.9hC89.4ohc79.4ohan.eham.eh1c9.ehan.eyoy-
<115v.40>91ccoe.ham.2c8an.y.1oy.ohas.1cos.4ohC9=
<115v.41>81co8e.%co.hoe1c9.f1c8oe.2c89.4okoC.k19.1oJ9.4oj19y-
<115v.42>9aiy.ae.2C9.okCoe.hco89.y1C9.eh179.4oh1c9.ehay.ehe.yo8ap-
<115v.43>92co.ham.4ok17ae.eh189.eh5c89.4ohay.1cos.4oham.ah9-
<115v.44>okokay.2cc9.4ohc9.4oh1c9.4oh1c9.yae.y1os.ok9.1ec89-
<115v.45>9h.1c8an.1o,79.4oham.8ay9.1oe,aq=
<116r.1>h18g9.2c9.4ohan.okae2c89.4okC9.2cay.an.oy.eeoy9.2cay.apop-
<116r.2>oan.1Cy.an.ohC9.ohcc9.29.eay.ay.aM.oh9.1ay.As.ohan.9haN,ap-
<116r.3>8an.1e.e2c9.K9.e2c89.okcoy.5c9.4o.tae9=
<116r.4>ga8ay.2c9.o+Ch9.4oe.eAm.1H9.ohap.1c79.okC89.4okay.ayae.ay9-
<116r.5>8cm.2C8.4oh189.okae.1c89.ehan.okC79.okoy.am.ok9.eoe.yoe.oe9-
<116r.6>sAn.oe.e1c89.1c89.okc9.1c89.4hoean.okc89.okC9=
<116r.7>g1oe.189.kco89.okc9.4o.4ohan.4okC9.kohan.okc89.kokoe.yok989-
<116r.8>8ay.9kC89.1c89.4ohC9.4ohan.4oko89.okcc8ay.okc89.e89.e1c89-
<116r.9>4ohC9.e1c9.4ohC89.4ohan.ohC(,ehan=
<116r.10>18.n.1cH9.8Ay.2c89.4ohC89.289.yan.2cc89.Goe.y.kcoe.1Jap-
<116r.11>oe.am.3c8.4okcc8(.ohcoe29.4okan.ohc79.1c89.oe,1c79.oehan.aes-
<116r.12>4o.m.ay.1oe.1cs.ohan.8an.1cc9.ohC9.okan.oe.189.okae.8cm.oeap-
<116r.13>say.an.kc9.1ckan.2k5c9.ohc9.1c89.4okcc79.4ohan.3ck9.ohcc8ap-
<116r.14>san.1c9.1cay.an.1ee.s.oeC89=
<116r.15>g1ockae.okc7ae.Akae.okC89.oey.8am.ohcc89.4oh9.8ay.ae.hcc89.589-
<116r.16>7ay.1c79.5cc79.okae.ae.e1c8(.2K9.4okc9.8an.okay.okay,ay.Agap-
<116r.17>8an.1c9.4ohC9.ohC9.e,an.ohC9.4oe.1c89=
<116r.18>g1ayaeay.4ohc9.y.an.okc89.ogan.eoy.om.okAn.okay.okd89.1S.ay9-
<116r.19>éoy,1c9.2C89.4okan.1ckay.4okay.ay.ayA89.1K9.yan.okc9.okc9.8an-
<116r.20>1oe.hcc89.oe.1C9.yam.9.1c89.okay.ohae.ohan.oe.ay.9kc89.4ok9.yf.p-
<116r.21>sazoe.2cc9.4ohan.1ae.4oe.1e.eyan.ohan.2H9.8kae.oy1K89.ek9-
<116r.22>8oe.2c79.2ch19.4ohan.1c89.okay.ohaean.2K9.okC9.8ay.1c89.e*-
<116r.23>8an.1cckC9.eha.2c89.4ohae.2c79.4okcc89.1cs.an.an.ae9.saeo.ep=
<116r.24>4ohc79.ohan.1K9.ok9.2c89.4ohC9.1ae,hcc9.ohc9.hc89.1c9.ea*-
<116r.25>1oe.5ch9.%c89.4ohC9.4ohC89.3H9.4ohan.okae.1S.an.an.ae.o*-
<116r.26>9k1c9.4oham.1Hoe.2c1oe.4okc9.oe.1C79.okan.ohcc89.4okap=
<116r.27>8am.1c9.4ohc9.e%c89.oy,an.1Hc9.ehan.19.g2c89.e2c89.4oh9.yop-
<116r.28>1coe.e1c9.ehC9.2cae.e.2ae29.4okae29.Kc89.e,h9.1c89.okC89.e1c8-
<116r.29>KaN.1C9.ehCae.e2c9.1ee.ehan.1cay.am.1e.e.hC89.yayam.oy9-
<116r.30>say.am.3c9.4ohan.1K9.ohay.az.aeean.ohae9=
<116r.31>g1aeeayay.ae.Hae.yan.aeoef19.yg1c9.2u9.1cs.ay.og1chaN.8ey-
<116r.32>oehC9.y,an.2c9.4oy.am.2c9.oe.e1c89.y2c9.4ohcc89.1kan.oe9-
<116r.33>soyam.9hC9.Ayan.2Ch9.4ohan.2cc9.4oe.1c8y.ay.y.ay2c*-
<116r.34>4ohan.ay.yam.2ch.ohan.9,y,2c9.4oe1c9.ohan.2.H9.4ohap-
<116r.35>2c89.4ohC9.4ohan.4ohC9.e,1c9.oehc9.yAm.KaY.2H9.4oyay-
<116r.36>4ohC9.yan.2c9.ohC9.ehan.e.8an.1c9.2cH9.4L9.4ohean-
<116r.37>gaisan.2Che9.om.1C9.ehC9.oehC9.e1c9.4oh9.e2c89.ecap.2ap-
<116r.38>8am.4ohC9.e2c9.4ohan.1hay.2c9.ohan.1c8(.4ohcc89.yam.29-
<116r.39>4ohan.1c9.oey.an.5c9.4ohan.o,e.hC9.hd9.ehcae.oy.ae.eop-
<116r.40>82C9.+c9.4ohc9.5c9.4ohan.2H9.1cy,9.Ae.1c89.e1c9,e,19-
<116r.41>8eay.2ay.2ay.y.an.2can.ohan.2c9.4oh19.1h9.oyan-
<116r.42>4o.4ohan.2cH9.4ohan.3chan.3han.2c89.2c9.4o,haN.1ap-
<116r.43>os.ay.ae.3cay.kC9.1R9.y,an.JaN.A8ay.ak9.2c9.4ohap-
<116r.44>s4okC89.4ohan.2H9.oe.e1coy.1h9.y,am.1c9.4oe.Ahap-
<116r.45>o8an.2c9.4ohay.oeC9.19=
<116r.46>o4ohan.ae.2c9.4ohay.ohayae.ehc9.2R9.okC9.o.ohay.ok979-
<116r.47>A8an.2h9.4oy.an.1Hc9.4o,hc9.ehc19.ohC9.ohae.1c8hae9-
<116r.48>s9hay.an.eohC9.8an.1c(.4ohay.1c9.8an.9.okaN.okan.oe9-
<116r.49>sAsAy.2c9.4ehC?.ohcoeaN.1c9.4oe.oy.1C9.4oy.ayap.oe.ehaN-
<116r.50>sA8ae.1,ae.1K9.1H9.4oe.an.ay9=

==> anc/data/voynich-units/ZL3b.txt <==
#=IVTFF Eva- 2.0 M 5
# ZL transliteration file, updated from EVMT project
# Version 3b of 13/05/2025
#
<f1r>      <! $Q=A $P=A $F=a $B=1 $I=T $L=A $H=1 $C=1 $X=V>
# page 1
# text only
# Currier's Language A, hand 1
# There is a key-like sequence in the right margin apparently added after
# the main text was written. Unclear in Petersen copies, but seems to be
# the roman alphabet. It starts at the end of the second line and it
# is not well aligned with the rest of the lines: a,b,c,d,e,f,g,h,
# i, (j is missing) k, (l,m,n are not readable),o,p,q,r
# There is non-Voynich text at bottom of folio: the signature
# of Jacobus de Tepenecz
#
# At the end of the paragraphs there are further words (right justified)
# as if they were the name of the author in a quotation.
#
# Next to the end of the 1st line there is a thick non-Voynich symbol
# resembling an underlined 29 (commented as @254; )
# The 2nd and 3rd paragraphs start with thick non-Voynich symbols.
#
<f1r.1,@P0>       <%>fachys.ykal.ar.ataiin.shol.shory.[cth:oto]res.y.kor.sholdy<!@254;>
<f1r.2,+P0>       sory.ckhar.or,y.kair.chtaiin.shar.ase.cthar.cthar,dan
<f1r.3,+P0>       syaiir.sheky.or.ykaiin.shod.cthoary.cthes.daraiin.sy
<f1r.4,+P0>       soiin.oteey.oteo[s:r],roloty.cthiar,daiin.okaiin.or.okan
<f1r.5,+P0>       sair,y.chear.cthaiin.cphar.cfhaiin
<f1r.6,=Pt>       ydaraishy<$>
#
<f1r.7,*P0>       <%><!@252;>odar.{c'y}.shol.cphoy.oydar.sh.s.cfhoaiin.shodary
<f1r.8,+P0>       yshey.shody.okchoy.otchol.chocthy.os,chy.dain.chor.kos
<f1r.9,+P0>       daiin.shos.cfhol.shody
<f1r.10,=Pt>      dain.os.teody<$>
#
<f1r.11,*P0>      <%><!@253;>ydain.cphesaiin.ols.cphey.ytain.shoshy.cphodal,es
<f1r.12,+P0>      oksho.kshoy.otairin.oteol.okan.shodain.sckhey.daiin
<f1r.13,+P0>      shoy.ckhey.kodaiin.cphy.cphodaiils.cthey.sho.oldain.d
<f1r.14,+P0>      dain.oiin.chol.odaiin.chodain.chdy.ok[a:o]in.d?n.cthy.kod
<f1r.15,+P0>      daiin.shckhey.{ck}eo.r.char.shey.kol.chol.chol.kor.chal
<f1r.16,+P0>      sho.chol.shodan.kshy.kchy.d.or.chodaiin.sho.koeam
<f1r.17,+P0>      ycho.tchey.chekain.sheo,pshol.dydyd.cthy.dai[{cto}:@194;]y
<f1r.18,+P0>      yto.shol.she.kodshey.cphealy.dar,ain.dain.ckhyds
<f1r.19,+P0>      dchar.shcthaiin.okaiir.chey.@192;chy.@130;tol.cthols.dlo{ct}o
<f1r.20,+P0>      shok.chor.chey.dain.ckhey
<f1r.21,=Pt>      otol.daiiin<$>
#
<f1r.22,*P0>      <%>cpho.shaiin.shokcheey.chol.tshodeesy.shey.pydeey.cha.ro,dar
<f1r.23,+P0>      ydoin.chol.dain.cthal.dar.shear.kaiin.dar.shey.cthar
<f1r.24,+P0>      cho.?o.kaiin.shoaiin.okol.daiin.far.cthol.daiin.ctholdar
<f1r.25,+P0>      ycheey.okeey.oky.daiin.okchey.kokaiin.o?chol.k?dchy.dal
<f1r.26,+P0>      dcheo.shody.koshey.cthy.ok,chey.keey.keey,dal.chtor
<f1r.27,+P0>      ?eo?.chol.chok.choty.chotey
<f1r.28,=Pt>      dchaiin<$>
#
#
<f1v>      <! $Q=A $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=C>
# page 2
# herbal
# Currier's language A, hand 1
# Plant ID: uva lupi, aterpa belladonn[a], solatrum d[iv|w]ale, solanum nigrum=morella
# Ref: Fuchs p.398, Fischer p.17
# Same plant as f102r1[3,2] (Petersen, Stolfi)
# Two paragraphs of text, plant cutting through middle
#
<f1v.1,@P0>       <%>kchsy.chydaiin.ol<->o,l,tchey.char.cfhar,am
<f1v.2,+P0>       yteey.char.or.ochy<->dcho.lkody.okodar.chody
<f1v.3,+P0>       da,ckhy.ckhockhy.shy<->dksheey.cthy.kotchody.dal
<f1v.4,+P0>       dol.chokeo.dair.dam<->sochey.chokody<$>
#
<f1v.5,+P0>       <%>potoy.shol.dair.cphoal<->dar.chey.tody.otoaiin.shoshy
<f1v.6,+P0>       choky.chol.ctho,l,shol.okal<->dolchey.chodo.lol.chy.cthy
<f1v.7,+P0>       qo<!bar over o>.ol,choees.cheol.dol.cthey<->ykol.dol.dolo.ykol.do,lchiody<!corr?>
<f1v.8,+P0>       okolshol.kol,kechy.chol.ky<->chol.cthol.chody.chol.daiin
<f1v.9,+P0>       shor.okol.chol.dol,ky.dar<->shol.dchor.o,tcho.dar.[sh:{@209;h}]ody
<f1v.10,+P0>      taor.chotchey.dal.chody<->schody.pol.chodar<$>
#
#
<f2r>      <! $Q=A $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 3
# herbal
# Currier's language A, hand 1
# Plant ID: Cyanus segelis coeruleus (Kornblume), centaurea (cf. Holm)
# Two paragraphs, top one cut in many places. 1 label near plant leaf
#
<f2r.1,@P0>       <%>kydainy.ypchol.daiin.otchal<->ypchaiin.ckholsy
<f2r.2,+P0>       dorchory<->chkar.s<->shor.cthy.{cto}
<f2r.3,+P0>       qotaiin<->cthey.y<->chor.chy.ydy<->chaiin
<f2r.4,+P0>       {c'o}aiidy<->chtod,dy<->cphy.dals<->chokaiin.d
<f2r.5,+P0>       otochor.al<->shodaiin<->chol,dan<->ytchaiin.dan
<f2r.6,+P0>       saiin.dain,d<->dkol.sor<->ytoldy<->dchol.dchy.cthy
<f2r.7,+P0>       shor.ckhy.daiiny<->chol,dan<$>
#
<f2r.8,+P0>       <%>kydain.shaiin.qoy.s.shol.fodan<->yksh.olsheey.daiildy
<f2r.9,+P0>       dls,sho.kol.sheey.qokey.ykody.so<->chol,yky.dain.daiisol
<f2r.10,+P0>      qo'ky.cholaiin.shol.sheky.daiin<->cthey.keol.saiin.e'a'iin
<f2r.11,+P0>      ychain.dal.chy.dalor.shan.dan<->olsaiin.sheey.ckhor
<f2r.12,+P0>      okol.chy.chor.cthor.yor.an.chan<->saiin.chety.chyky.sal
<f2r.13,+P0>      sho.ykeey.chey.daiin.chcthy<$>
<f2r.14,@Lp>      ytoail
<f2r.15,@L0>      ios.an.on
#
#
<f2v>      <! $Q=A $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1 $X=O>
# page 4
# herbal
# Currier's language A, hand 1
# Plant ID: Collocasia, Egyptian lotus, Nymphoides Peltata (R. Zandbergen)
# Just 8 lines, all cut by plant
#
<f2v.1,@P0>       <%>kooiin.cheo,pchor.otaiin,odain.chor<->dair.shty
<f2v.2,+P0>       kcho,kchy.sho.shol.qotcho.loeees.qoty<->chor.daiin
<f2v.3,+P0>       otchy.chor.lshy.chol.chody.chodain<->chcthy.daiin
<f2v.4,+P0>       sho.cholo.cheor.chodaiin<$>
#
<f2v.5,+P0>       <%>kchor<!mark above o>.shy.daiiin.ch{cko}m<->s,shey.dor,chol,daiin
<f2v.6,+P0>       dor.chol.chor.chol.keol.chy.chty<->daiin.o,tchor.chan
<f2v.7,+P0>       daiin.chotchey.qoteeey.chokeos<->chees.chr.cheaiin
<f2v.8,+P0>       chokoishe.chor.cheol.chol.dolody<$>
#
#
<f3r>      <! $Q=A $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 5
# herbal
# Currier's language A, hand 1
# Plant ID: crassulatea (Cretan Dittany)
# 20 normal lines of text
#
<f3r.1,@P0>       <%>tsheos.qopal.chol.cthol.daimg
<f3r.2,+P0>       ycheor.chor.dam.qotcham.cham
<f3r.3,+P0>       ochor.qocheor.chol.daiin.cthy
<f3r.4,+P0>       schey.chor.chal.chag.cham.cho
<f3r.5,+P0>       qokol.chololy.s.cham.cthol
<f3r.6,+P0>       ychtaiin.chor.cthom.otaldam
<f3r.7,+P0>       otchol.qodaiin.chom.shom.damo
<f3r.8,+P0>       ysheor.chor.chol.oky.dago
<f3r.9,+P0>       sho.vor.sheoldam.otchody.ol
<f3r.10,+P0>      ydar.cholcthom<$>
#
<f3r.11,+P0>      <%>pcheol.shol.sols.sheol.shey
<f3r.12,+P0>      okadaiin.qokchor.qo,schodam.octhy
<f3r.13,+P0>      qokeey.qot,shey.qokody.qokshey.cheody
<f3r.14,+P0>      chor.qodair.okeey.qokeey<$>
#
<f3r.15,+P0>      <%>tsheoarom.shor.or.chor.olchsy.chom.otchom<->oporar
<f3r.16,+P0>      oteol.chol.s.cheol.ekshy.qokeom.qokol.daiin<->soleeg
<f3r.17,+P0>      soeom.okeom.yteody.qokeeodal.sam<$>
#
<f3r.18,+P0>      <%>pcheoldom.shodaiin.qopchor.qopol.opchol,qoty<->otolom
<f3r.19,+P0>      otchor.ol,cheor.qoeor.dair.qoteol.qosaiin<->chor.cthy
<f3r.20,+P0>      ycheor.chol.odaiin.chol.s.aiin.okol,or.am<$>
#
#
<f3v>      <! $Q=A $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 6
# Currier's language A, hand 1
# herbal
# Two paragraphs of text, left of plant picture
# Same root as f100v [1,1] (Petersen
#
<f3v.1,@P0>       <%>koaiin.cphor.qotoy.sha.ckhol.ykoaiin.s.oly
<f3v.2,+P0>       daiidy.qoteeol.okeeor.okor.olytol.dol,dar
<f3v.3,+P0>       okom.chol.shol.seees.chom.cheeykam.okai
<f3v.4,+P0>       qodar.ees.eey.kcheol.okal.do.r.chear,een
<f3v.5,+P0>       ychear.otchal.cho,r.char.ckh[a:y]
<f3v.6,+P0>       or.cheor.kor.chodaly.chom<$>
#
<f3v.7,+P0>       <%>tchor.otcham.chor.cfham.s
<f3v.8,+P0>       ykchy.kchom.chor.chckhol.oka
<f3v.9,+P0>       ytcheear.okeol.cthodoaly.chor.cthy
<f3v.10,+P0>      ochos.daiin.qokshol.daiim.chol.okary
<f3v.11,+P0>      sho.shockho.ckhy.tchor.chodaiin.chom
<f3v.12,+P0>      osh.chodair.ytchy.tchor.kcham.s
<f3v.13,+P0>      shar.shkaiin.qokchy.yty.cthal.chky
<f3v.14,+P0>      dain.sheam.y,keam<$>
#
#
<f4r>      <! $Q=A $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1 $X=C>
# page 7
# herbal
# Currier's language A, hand 1
# Plant ID: Hypericum; Centaurium Erythaea (O'Neill)
# Two paragraphs of text, flower cuts through top one
#
<f4r.1,@P0>       <%>kodalchy.chpady.sheol.ol,sheey.qotey<->doiin.chor.ytoy
<f4r.2,+P0>       dchor.shol.shol.cthol.shtchy.chaiin.@163;s<->choraiin.chom
<f4r.3,+P0>       otchol.chol.chy.chaiin.qotaiin<->daiin.shain
<f4r.4,+P0>       qotchol,chy.yty.daiin.okaiin.cthy<$>
#
<f4r.5,+P0>       <%>pydaiin.qotchy.dy,tydy
<f4r.6,+P0>       chor.shytchy.dytcheey
<f4r.7,+P0>       qotaiin.cthol.daiin.cthom
<f4r.8,+P0>       shor.shol.shol.cthy.cpholdy
<f4r.9,+P0>       daiin.ckhochy.tchy.kor,aiin
<f4r.10,+P0>      odal.shor.shyshol.cphaiin
<f4r.11,+P0>      qotchoiin.she[o:a]r.qoty
<f4r.12,+P0>      soiin.chaiin.chaiin
<f4r.13,+P0>      daiin.cthey<$>
#
#
<f4v>      <! $Q=A $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 8
# herbal
# Currier's language A, hand 1
# Plant ID: Convulvula Ipomea? (climbing plant)
# Two paragraphs, top one split by plant
#
<f4v.1,@P0>       <%>pchooiin.ksheo.kchoy.chopchy.dolds<->dlod
<f4v.2,+P0>       ol.chey.chy.cthy.shkchor.sheo.cheory<->choldy
<f4v.3,+P0>       sho.sho.chaiin.shaiin.daiin.qodaiin<->o,aram
<f4v.4,+P0>       qok[sh:ch]y.qocthy.choteol.daiin.cthey<->choaiin
<f4v.5,+P0>       shor.sheey.{cto}.otoiin.shey.qotchoiin<->chodain
<f4v.6,+P0>       ytchoy.shokchy.cphody<$>
#
<f4v.7,+P0>       <%>torchy.sheeor.chor.chokch[y:e].cphydy
<f4v.8,+P0>       oleeeb.chor.cthol.sho.otor.cthory
<f4v.9,+P0>       qooko,iiin,cheog.chcthy.shoky.daiin
<f4v.10,+P0>      otaiin.sheo.okeody.chol,chokeody
<f4v.11,+P0>      sho.kcheor.shody.shtaiin.qotol,daiin
<f4v.12,+P0>      qokey.sho.okeol.s,keey.shar,char,ody
<f4v.13,+P0>      shody.s.cheor.chokody.shodaiin.qoty
<f4v.14,+P0>      ochody.chy,key.chtody<$>
#
#
<f5r>      <! $Q=A $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 9
# herbal
# Currier's language A, hand 1
# Plant ID: [Herba] Paris, Indian Cucumber?
# Two paragraphs
#
<f5r.1,@P0>       <%>kchody.fchoy.chkoy.oaiin.oar,olsy.chody.dkshy,dy
<f5r.2,+P0>       ochey.okey.qokaiin.sho.ckhoy.cthey.chey.ok[a:y]{@131;o}s.otol
<f5r.3,+P0>       qoaiin.otan,chy.daiin.oteeeb.chocthy.otchy.qotchody
<f5r.4,+P0>       otain.sheody.chan.s.cheor.chocthy<$>
#
<f5r.5,+P0>       <%>tchy.shody.qoaiin.cholols.sho.qotcheo.daiin.shodaiin
<f5r.6,+P0>       sho.cheor,chey.qoeeey.qoykeeey.qoeor.cthy.shotshy.dy
<f5r.7,+P0>       qotoeey.keey.cheo,kchy.shody<$>
#
#
<f5v>      <! $Q=A $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 10
# herbal
# Currier's language A, hand 1
# Plant ID: Paretaria Urtica (O'Neill)
# Only one paragraph of text
#
<f5v.1,@P0>       <%>k,o,cheor.chor.ytchey.pshod.chols.chodaiin.ytoiiin.daiin
<f5v.2,+P0>       dchol.{c'y}.chol.otaiin.dain.cthor.chots.ychopordg
<f5v.3,+P0>       qotcho.ytor.daiin.daiin.otchor.daiin.q'o.darchor.do
<f5v.4,+P0>       qotor.shees.otol.ykoiin.shol,daiin.cthor.okch,y,taiin
<f5v.5,+P0>       shokeeol.chor.cheotol.otchol.daiin.dal.chol,chotaiin
<f5v.6,+P0>       otol.chol.dairodg<$>
#
#
<f6r>      <! $Q=A $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 11
# herbal
# Currier's language A, hand 1
# Plant ID: Asclepiades, but with wrong leaves (of Pediculum)
# One paragraph with 14 lines, plant cutting through
#
<f6r.1,@P0>       <%>foar.y.shol.cholor.cphol.chor.ch{ck}<->chopchol.otcham
<f6r.2,+P0>       daiin.chckhy.chor.chor.kar.cthy<->cthor.chotols
<f6r.3,+P0>       foeear.kshor.choky.os.cheoeees<->ykeor.ytaiin.dam
<f6r.4,+P0>       dar.cho,s.sheor.cho{ith}y.otcham<->yaiir.chy
<f6r.5,+P0>       t[a:o]r.okoiin.shees.ytaly.cthaiin<->odam
<f6r.6,+P0>       or.al.daiin.ckham.okom.cthaiin<->ydaiin
<f6r.7,+P0>       daiin.qodaiin.cho.s.chol.okaiin.s
<f6r.8,+P0>       ychol.ckhor.pchar.sheo.ckhaiin
<f6r.9,+P0>       dar.sheol.skaiiodar.otaiin.chory
<f6r.10,+P0>      tchor.ctheod.chy.shor.od,she.od
<f6r.11,+P0>      ychar.olchaj.ol.chokaiin
<f6r.12,+P0>      or.shol.cthom.chor.cthy
<f6r.13,+P0>      qocthol.[y:q]odaiin.cthy
<f6r.14,+P0>      ysho.taiin.y,kaiim<$>
#
#
<f6v>      <! $Q=A $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 12
# herbal
# Currier's language A, hand 1
# Plant ID: blackgum tree?, arctium? Bidens(sp?)kyptis (O'Neill),
# (castor oil busk, ricinus?)
# 21 lines in apparently two paragraphs
#
<f6v.1,@P0>       <%>koary,sar.[ch:{oh}]eekar<!funny o, @246;?>.qoor.shor.chapchy.s.chear.char.otchy
<f6v.2,+P0>       oees.chor.chckhy.qoekchar.chea[s:r].odaiiin.kchey.chor,chaiin
<f6v.3,+P0>       qoair.ckhy.chol.oechockhy.chekchoy.ckhy.okol<->rychos
<f6v.4,+P0>       y,shckhy.ytchoy.s.os.y.jajy.dchy.dey.okody<->ytody
<f6v.5,+P0>       dair.{c'ha},chodam.dam.okor.oty<->doldom<$>
#
<f6v.6,+P0>       <%>tchody.shocthol.cho{cthh}y.s
<f6v.7,+P0>       ychos.ychol.daiin.cthol.dol
<f6v.8,+P0>       ychor.chor.okchey.qokom
<f6v.9,+P0>       oeeo,dal.chor.cthom.s
<f6v.10,+P0>      qokchod.ychear.kchdy
<f6v.11,+P0>      lor.char.otam.ctho,m,dy
<f6v.12,+P0>      ytcho[s:r].shy.qokam.cthy
<f6v.13,+P0>      yodaiin.cthy.s.chor.oees.or
<f6v.14,+P0>      qokor.chol.cthol.tchalody
<f6v.15,+P0>      chockhy.s.or.chy.s,ain.ar
<f6v.16,+P0>      ochy.cthar.cth[a:o]r.cthy
<f6v.17,+P0>      y,chaies.ckhal.cthodam.dy
<f6v.18,+P0>      ytchocthol.ches.{ith}or
<f6v.19,+P0>      ocholy.kchos.chy.dor
<f6v.20,+P0>      dchor.choldar.okol.daiin
<f6v.21,+P0>      ycheor.chor.octham<$>
#
#
<f7r>      <! $Q=A $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 13
# herbal
# Currier's language A, hand 1
# Pland ID: Nymphaea alba
# 10 lines in two paragraphs, both cut by plant
#
<f7r.1,@P0>       <%>fchodaiin.shopchey.qko<->shey.qoos.sheey.charochy
<f7r.2,+P0>       dcheey.keo.r.shor.dold<->dchey.kchey.otchy.cheody
<f7r.3,+P0>       oeeees.cheodaiin.sheey<->ytcheey.qotchy.chald
<f7r.4,+P0>       qokcho.cho.lochey.daiin<->ychey.kchos.odaiin
<f7r.5,+P0>       oaiir<->otaiin<$>
#
<f7r.6,+P0>       <%>ksholo,chey.qotoees.chkoldy<->otchor.choaiin
<f7r.7,+P0>       dshoy.cthol.chol.otchol.dain<->shody.shol.chotchy
<f7r.8,+P0>       okchey.deeeese.choty.qokchy<->shol.keey.choty.dain
<f7r.9,+P0>       qokechy.ol,choiin.chol.cphey<->shckhy.chochy.kchod
<f7r.10,+P0>      s,chain.chor.daiin.chckhy<$>
#
#
<f7v>      <! $Q=A $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 14
# herbal
# Currier's language A, hand 1
# Plant ID: polygonum persicaria, potentilla silvestris, oculus christi
# 9 lines, two paragraphs, plant intrudes in bottom paragraph
#
<f7v.1,@P0>       <%>polyshy.shey.tchody.qopchy.otshol.dy.daiin.tshodody
<f7v.2,+P0>       chochy.cthy.daiin.qoky.ch{cphh}y.daiin.cthol.cthy.cthd
<f7v.3,+P0>       qokchy.dykchy.chkeey.kshy.ky.ty.dor.cheey.o,l,cheol,dy
<f7v.4,+P0>       choteeeb.oeear.choschy.dain.sho.kshy.shol.deees.dol
<f7v.5,+P0>       dchodaiin.qotchy.cheey.tcheey<$>
#
<f7v.6,+P0>       <%>kchor.sheod.sheodaiin.sho,daiin.oksho,lshol.dair.qos
<f7v.7,+P0>       okshodeeeb.chorcheor,odaiin.shotch[o:?]<->dol.dol.dor.aiin
<f7v.8,+P0>       qoteeeo.r.cho,cheeody.qotchey.tey<->o,kcho,r.daiin
<f7v.9,+P0>       sho.keeo.daiir.chokchy.dor.deol.dy<->dol,daiin<$>
#
#
<f8r>      <! $Q=A $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 15
# herbal
# Currier's language A, hand 1
# Plant ID: Praenanthes (O'Neill), Atriplex hastata (spinach?)(Voynich)
# Hedera Helix (RZ)
# last word(s) in each paragraph flushed to the right (signatures?)
#
<f8r.1,@P0>       <%>pshol.chor.otshal.chopy<->cph[o:a]l.chody.shy.cfhodar.shor
<f8r.2,+P0>       tchty.sh,kcheals.sho<->okche.do.dchy.dain.al
<f8r.3,+P0>       chodar.shy.sy<->chodaiin.shokchy.chor.dy
<f8r.4,+P0>       qotor.chor.chor.sheey<->dchol.shesed.chof.chy.dam
<f8r.5,+P0>       okchey.do.r.cheeey.dy.ky<->scho.chky.{ck}ooaiin.ch[y:a],taiin
<f8r.6,+P0>       tosh.{ck}cheey.koltoldy<->shy.choety.cheeody.sol
<f8r.7,+P0>       choto.kchoan.choor.dain
<f8r.8,=Pt>       dcho.dain<$>
#
<f8r.9,*P0>       <%>tchoep.sho.pcheey.pchey<->ofchey.dsheey.sholdaiin.shor
<f8r.10,+P0>      daiin.cheey.teeodan.dy<->cheocthy.oksheo.dol.dairg
<f8r.11,+P0>      shol.cheodaiin.daiin.do<->y,tchody.chot.choty.otariin
<f8r.12,+P0>      qo,chodaiin.shotokody<->chotol
<f8r.13,=Pt>      okokchodg<$>
#
<f8r.14,*P0>      <%>{c@132;h}o.{c@196;h}ey.shol.chofydy<->sho.chey.kshey.lody.cholal
<f8r.15,+P0>      dchey.ckhol.chol.chey.kc{cs}<->chy.{cto}daiin.dol.daiiir[{ih}:ch]y.ckhy
<f8r.16,+P0>      ychey.kch[e:o]kchy.chsey,kchy<->scheaiin.cthai{ih}ar.cthy.dar
<f8r.17,+P0>      chol.dchy.qokar.chl<->aiin.chean.{ck}y.char.chaiin
<f8r.18,+P0>      okar.cfhaiin.chaiin.{cl}<->daiin.chor.cha.rchealcham
<f8r.19,+P0>      sair.cheain.cphol.dar<->shol.kaiin.shol.kaiin.dai,kam
<f8r.20,+P0>      or.cho,kesey.shey.o.kal<->chal
<f8r.21,=Pt>      schol.saim<$>
#
#
<f8v>      <! $Q=A $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 16
# herbal
# Currier's language A, hand 1
# gathering mark 1: 13mg (Primus)
# end of quire I
# Plant ID: Silene
#
<f8v.1,@P0>       <%>{c@216;h}od.soo{c@196;h}<->sol.shol.otol.chol.opcheaiin.opydaiin.saiin
<f8v.2,+P0>       shcthal.sar<->chor.sheaiin.shor.chykchy.otaiin.{ct}y
<f8v.3,+P0>       qody.cheal.sy<->chory<->chear.shol.chaiin.shaiin.dolas
<f8v.4,+P0>       dshol.shol<->dol<->chean.cthar.shealy.daiin.chary
<f8v.5,+P0>       chol.chol.dar<->otchar.etaiin.cthol.dar
<f8v.6,+P0>       daiin.cthan<->ytchy.chey,kaiin.dain.ar
<f8v.7,+P0>       sho.kchol<->dar.shey.cthar.chotain.ry
<f8v.8,+P0>       okcholksh<->chol.chol.chol.cthaiin.dain
<f8v.9,+P0>       shol.orchl<->chokchy.chol.cthor.chaiin
<f8v.10,+P0>      scharchy<->oeesody.kchey.pchy.cpharom
<f8v.11,+P0>      sorain<$>
#
<f8v.12,+P0>      <%>pchar.cho.rol.dal<->shear.chchotaiin.chal.daiin
<f8v.13,+P0>      kchor.otchar.oky<->chokain.keoky.otorchy.satar
<f8v.14,+P0>      shor.okol.lokaiin<->shol.kol.char.cthey.tchy.ckham
<f8v.15,+P0>      or.chol.chan.ch{ck}y<->chor.cheain.char.cheeky.chor.ry
<f8v.16,+P0>      chor.cheor.chear<->oteey.dchor.chodey.cho.raiin
<f8v.17,+P0>      dain.chear.daiin<$>
#
#
<f9r>      <! $Q=B $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 17
# herbal
# Currier's language A, hand 1
# Plant ID: Chelidonium Majus, Sallkraut (sp?)
# last 3 words in last paragraph indented (signatures?)
#
<f9r.1,@P0>       <%>tydlo.choly.cthor.orchey.s.shy.odaiin.sary<->shor.cthy
<f9r.2,+P0>       oykeey.chol,ytaiin.okchody.toeoky.okoiin.dy<->or.chaiin
<f9r.3,+P0>       toiin.cphy.qotod.otaiin.cthy.okor.chey<->ctho,d.ram
<f9r.4,+P0>       [y:o]shy.chokcho.chcthod,shor.shaiin.otar,dor<->ytol.dayty
<f9r.5,+P0>       daiin.chor.sor.cthy.chokoiin.shol.dsholdy<->otchol.ot.dy<$>
#
<f9r.6,+P0>       <%>pshoain.cthoaiin.okaiir.{c@134;h}odoral.shar<->sy<->shydal.chdy
<f9r.7,+P0>       or.chol.chy,tchy.tchol.ytor.qotol.chyky<->chodar.aiin
<f9r.8,+P0>       qotcho.qokchy.cthey.koraiin.okain.d<->dal<->s.olshocth[y:g]
<f9r.9,+P0>       ocho,cthy.cho{cto}y.chodykchy.saiin,dchy<->daiin
<f9r.10,+Pc>      ytcha[s:r].oraiin.chkor<$>
#
#
<f9v>      <! $Q=B $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=C>
# page 18
# herbal
# Currier's language A, hand 1
# Plant ID: Herba Trinitatis, Freyschamkraut(sp?) (O'Neill)
# Viola Tricoloris, Jacca sive Flos Trinitatis
# RZ: Viola allright but all upside down
#
<f9v.1,@P0>       <%>fochor.oporody.opy.shor.daiin.qopchypcho.qofol.shol.cfhol.daiin
<f9v.2,+P0>       dchor.qoaiin.chkaiin.cthor.chol.chor.cphol.dy<->oty.qokaiin.dy
<f9v.3,+P0>       ykey.chor.ykaiin.daiin.cthy.otaiin.oky<->oeees.daiin
<f9v.4,+P0>       ytey,tch,y.kaiin.cthor.otol.oty.toldy<$>
#
<f9v.5,+P0>       <%>pchor.ypcheey.qotor.ypchy.olcfholy.t[o:e]<->ar<->chty.daiiin
<f9v.6,+P0>       odol.choy.ksheody.chody<->da[in:iin]<->otchy.cthod<->yko
<f9v.7,+P0>       qo.chol.chol.{ct}chy.daiin<->otal<->dor<->daim
<f9v.8,+P0>       soiin.daiin.qokcho.rokyd<->daly
<f9v.9,+P0>       daiin.chy.tor.chyty.dary<->ytoldy
<f9v.10,+P0>      oty.kchol.chol.chy.kyty
<f9v.11,+P0>      ychor.chshoty.oky,kaiin
<f9v.12,+P0>      chkaiin.ckhy.chor<$>
#
#
<f10r>     <! $Q=B $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 19
# herbal
# Currier's language A, hand 1
# Plant ID: Scabiosa
#
<f10r.1,@P0>      <%>pchocthy.shor.octhody.chorchy.pchodol.chopchal.ypch,kom
<f10r.2,+P0>      dchey.cthoor.char.chty.os,chair.otytchol.oky.daiin.etyd
<f10r.3,+P0>      qotor.o,tchy.daiin.chocthy.qotchy.chol.or.yty.dy.dy
<f10r.4,+P0>      sor.chaiin.chcthy.ctho,ckhy.or.aiin.chtchor.do[iir:iin].ody
<f10r.5,+P0>      qokchy.qotchol.chol.cthy<$>
#
<f10r.6,+P0>      <%>ycheor.cthy.chor.cthaiin.qoctholy.dy<->chy.taiin.shy
<f10r.7,+P0>      dchy.qokchol.y,kchaiin.yty.daiin.cth<->dain.dair,am
<f10r.8,+P0>      qotchor.chor.otol.chol.cholor<->chol.daiin.dar
<f10r.9,+P0>      oykchor.shor.chor.chy.kaiiin.dy<->chodaiin
<f10r.10,+P0>     oqot[o:a]r.otor.cfhy.cthor.osain<->ytoiin
<f10r.11,+P0>     @135;otchoshor.qoty.qotor.cthyd<->otar
<f10r.12,+P0>     @135;odaiin.daiin.qotchy.qotor<$>
#
#
<f10v>     <! $Q=B $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 20
# herbal
# Currier's language A, hand 1
# Plant ID: Hellebore? orientalis
#
<f10v.1,@P0>      <%>paiin,daiin.sheo.pcheey.qoty.daiin.cthor.otydy.sain
<f10v.2,+P0>      dain.daiin.ckhy.chcthor.choiin.qot.chodaiin.cthy.daiin
<f10v.3,+P0>      dsho.ytey.kchol.ol,ty.chol.dy<$>
#
<f10v.4,+P0>      <%>qotchytor.shoiin.daiin.qotchey.sh{cthh}y.ytor.dain
<f10v.5,+P0>      sho,ykeey.daiin.qotchy.qotor.chol.daiin.qokchy,ky
<f10v.6,+P0>      shoiin.chor.shcthy.qoty.qotoiin.qokol.chor,aiin
<f10v.7,+P0>      qokol.chy,ky.chol,cheky.daiin.dain.chckhan<$>
#
#
<f11r>     <! $Q=B $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 21
# herbal
# Currier's language A, hand 1
# Plant ID: Silene Aca[ul|nt]is (O'N)
#
<f11r.1,@P0>      <%>tshol.schoal.cfhy.shfydaiin.cphy.shey.tchody.shoyty
<f11r.2,+P0>      socthody.qodor,y.kshy.daiin.ytchy.ytchoky.kchol.daiin
<f11r.3,+P0>      qoty.chol.cthy.d[o:a]r.ykychy.choty.dain.chaiin.daiin.d[o:e]d
<f11r.4,+P0>      dchol.chy.kchy.dy.daiin<$>
#
<f11r.5,+P0>      <%>tchol.shor.shor.dky.{c'h@148;h}y.daiin.cthy.d,y,chodl,daiin
<f11r.6,+P0>      odl.d,s,y.otol.chaiin.ykchor.dair.chody.cthy.s.daiin
<f11r.7,+P0>      qotchy.okchol.cthy.dy<$>
#
#
<f11v>     <! $Q=B $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 22
# herbal
# Currier's language A, hand 1
# Plant ID: Leonotus or Leonarus
# G. Turner's pineapple
#
<f11v.1,@P0>      <%>poldchody.shcphy.shordy.qoty<->shol.cphar.dan,y
<f11v.2,+P0>      shol.dy.chckhy.shcthy.daiin.dam<->ykchy.dain.dchy
<f11v.3,+P0>      otchor.dy.kchy.tchy.[@152;:d]ar.qokchd<->oky.choldy,dy
<f11v.4,+P0>      qokchor.cholol{cr}.chyky.dchy.qoky<->ctho.tchey.tu
<f11v.5,*L0>      dd
<f11v.6,=P0>      soydy.qoteey.qot.chor.dy.ddy<->cthor.shy,arg
<f11v.7,+P0>      ycheor.ksho.dor.cthey.s,chold<$>
#
# Folio 12 is missing. Its stub is still visible.
#
#
<f13r>     <! $Q=B $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 23
# herbal
# Currier's language A, hand 1
# Plant ID: Tussilago petronitas, colto foot (all sp?)
#
<f13r.1,@P0>      <%>torshor.opchy.shol.dy.qopchy.shol.opchor.dypchy.dchg
<f13r.2,+P0>      dchol.chol.dol.shkchy.ydal.shy.ykchy.qot[?:ch]y.daiin.s.y
<f13r.3,+P0>      s,y.dchor.shaiin.oeees.ykor.chor.ytshy.ykchy.kchy.dar
<f13r.4,+P0>      qodchy.ytchy.otchor<$>
#
<f13r.5,+P0>      <%>shorodo.shy.tshy.kchol.dpchy,qopchy.otchol.cfholdy
<f13r.6,+P0>      tchor.dor.daiin.qotchol.okchy.okchor,oiin.chckhy.d
<f13r.7,+P0>      dchy.qoky.chol.dy.qo{kh}y.d,oldy<->okchor.doaiin
<f13r.8,+P0>      shochy.qokchy.torchy.k{chky}<->s.okchey.daiin
<f13r.9,+P0>      oldy.shey.chol.d[o:a]iin.ykoly<->okchal.daldy
<f13r.10,+P0>     sotchy.kchy.okorory<$>
#
#
<f13v>     <! $Q=B $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 24
# herbal
# Currier's language A, hand 1
# Plant ID: Crassulatea Fetthenne(sp?)
#
<f13v.1,@P0>      <%>koair.chtoiin.otchy.kchod.otol.otchy.octhos
<f13v.2,+P0>      oko.qokol.chodal.otchol.cphol.choty
<f13v.3,+P0>      qokchy.qokod.chy.otchy.cthody
<f13v.4,+P0>      o,l,s.chey.okos.oa[iin:in].okshy.qo{cky}
<f13v.5,+P0>      qoky.daiin<$>
#
<f13v.6,+P0>      <%>foldaiin.olcphy.shol.dy<->oty.shor.qotyd<->dairod
<f13v.7,+P0>      dain.okal.chy.qokchory<->dchy.kok[y:a]daiin<->shon
<f13v.8,+P0>      otchy.daiin.y,dain.ykol<->okchy.o,kald<->d,y,taiin
<f13v.9,+P0>      tchtod.otal.cthor.ytal<->y.cho,tal<->sho.qocthy
<f13v.10,+P0>     y,ol.chy.kchey.kchor.dal<$>
#
#
<f14r>     <! $Q=B $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 25
# herbal
# Currier's language A, hand 1
# Plant ID: Pfeilkraut - scorpion, Sagittaria
#
<f14r.1,@P0>      <%>pcho,daiin.chopol.shoiin.daiin.dain
<f14r.2,+P0>      o,ykeey.soiiin.chok.qokchy.da.okol
<f14r.3,+P0>      ydaiin.olchy.kchor.daiin.olol
<f14r.4,+P0>      ochkch[o:a]r.kol.shy.daiin.dorody
<f14r.5,+P0>      qokchol.dar.dalo.qotolo
<f14r.6,+P0>      ychol.oir.okor.choor.ockhy
<f14r.7,+P0>      otcho.dain.chckhy<$>
#
<f14r.8,+P0>      <%>soshy.@137;chol.shor.cheos.ykaiin.s
<f14r.9,+P0>      sody.chody.otchody.qotchy,koiin.sy<->sho.ty,dy
<f14r.10,+P0>     qotchor.chod.shoty.chody.dol,dy,dy<->okchydy
<f14r.11,+P0>     dchokchy.schol.dy.shey.dar.qoty<->ykeeyky
<f14r.12,+P0>     oeeeb.chey.keor.chey.tchyky<->chodalg
<f14r.13,+P0>     sodaiin.chy.kchy.kchy.ykeody<$>
#
#
<f14v>     <! $Q=B $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 26
# herbal
# Currier's language A, hand 1
# Plant ID: Osmodei (fern root)
#
<f14v.1,@P0>      <%>pdychoiin.yfodain.otyshy.dy.ypchor.daiin.kol.ydain
<f14v.2,+P0>      okchor.d,chytshy.oty.chy.cthy.otchy,ty.chol,daiin
<f14v.3,+P0>      ychy,dy.daiin.chcthy.y[k:t],ykaiin.dytchy.{ykhh}y.ky,dy
<f14v.4,+P0>      ytychy.ksho.ykshy.shokshor.yty.darody.dyoty,ds
<f14v.5,+P0>      okshy.daiin.okchor,chky.qotchy.daiin.cthor.oty
<f14v.6,+P0>      qoty.choky.cthy.chokchy.dy,dy,dy.chckhy.dchyd.n
<f14v.7,+P0>      oy,kshy.cho,ty.dydy,odyd.otchy.o.kchy.dshy.dardy
<f14v.8,+P0>      chokshor.daiin<->okshody.daiin<->dol.dair.dam
<f14v.9,+P0>      dykchy.ctholdg<->dchckhy<$>
#
#
<f15r>     <! $Q=B $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 27
# herbal
# Currier's language A, hand 1
# Plant ID: Saw/Some thistle?
#
<f15r.1,@P0>      <%>tshor.shey.tchaly<->shy.chtols.shey.daiin
<f15r.2,+P0>      otchor.qokchor.oly<->okor.shy.koly
<f15r.3,+P0>      qokaiin.qotchy,tydy<->daiin.chol.cthy
<f15r.4,+P0>      scheaiin.chodaiin.chl<->sol.ckhaiin.sal
<f15r.5,+P0>      qotchy.r,shor.cthy<->daiin.cthy.dy
<f15r.6,+P0>      dchy.ko,kaiin.chdy<->saiin.okear
<f15r.7,+P0>      daiin.shkaiin.cthy<->sho.keocthy
<f15r.8,+P0>      shocthy.tol,kaiin,s<->dain.ctholy
<f15r.9,+P0>      octhain.qokaiin.chos<->odaiin.cthl,s.y
<f15r.10,+P0>     ychain.ch{ckhh}y.okshy<->saiiin.dolchds
<f15r.11,+P0>     okaiin.otaiin.chl.sy<->chor.choross
<f15r.12,+P0>     qotor.shor.tcheor.chy<->cthaiin<->shan
<f15r.13,+P0>     ykshol.dor.sheey.cthy.dain<->sky<->shor,shoty
<f15r.14,+P0>     otcho.kchy.chol.daiin.{ith}ar<->ytol.dor.dom
<f15r.15,+P0>     qotchor.chaiin.chy,kol.daky<$>
#
#
<f15v>     <! $Q=B $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 28
# herbal
# Currier's language A, hand 1
# Plant ID: Herba Paris (liliacesus), Herba Mortis
# Leaves = Aconitum / Paris Quadrifolia (O'Neill)
#
<f15v.1,@P0>      <%>poror.orshy.choiin.dtchan.opchordy
<f15v.2,+P0>      @138;chor.or.oro.r,aiin.cthy.[?:t]ain,dar
<f15v.3,+P0>      cthor.daiin.qokor.okeor.okaiin
<f15v.4,+P0>      doiin.choky.shol.qoky.qotchod
<f15v.5,+P0>      otchor.chor.chor.ytchor.cthy.s
<f15v.6,+P0>      qotchey.choty.kaiin.otchy.r.aiin
<f15v.7,+P0>      {co}y.cho[iin:iir].sho.[?:s].chy.s.chy.tor.ols
<f15v.8,+P0>      ytchor.chor.ol.oiin.oty.shol.daiin
<f15v.9,+P0>      otchol,octhol.chol.chol.chody.kan
<f15v.10,+P0>     sor.chor.cthoiin.cthy.qokaiin
<f15v.11,+P0>     sol,oiin.cheor.chol.daiin.cthy
<f15v.12,+P0>     daiin.cthor.chol.chor<$>
#
#
<f16r>     <! $Q=B $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 29
# herbal
# Currier's language A, hand 1
# Plant ID: Canabis, Hemp, Ampfer(?)
#
<f16r.1,@P0>      <%>pocheody.qopchey.sykaiin.opchy,dor.ychy<->daiin.dy<->chor.orom
<f16r.2,+P0>      ychykchy.otey<!corr?>.kol.shor.ody.otody.qoy<->oeesordy
<f16r.3,+P0>      ydor.sheal.okchy.qoy,koiin.choky.ykair
<f16r.4,+Pc>      dainod.ychealod<$>
#
<f16r.5,*P0>      <%>tchor.chor.chs.y,kch.shocthy.opchy.ty,ky
<f16r.6,+P0>      oshaiin.dyky.oeees.deeeod.aiin.d,toaiin
<f16r.7,+P0>      daiin.dalchy.dyky.schy.s,aiin.doal.qoky
<f16r.8,+P0>      shotchy.ydain.yky.shody.otol.daiin
<f16r.9,+P0>      saiin.ytaiin<$>
#
<f16r.10,+P0>     <%>toror.dal[y:o],dal.opchy,fchol.ypcho{cfy}.okal
<f16r.11,+P0>     sokchy.qokol.choty.okchy.cthy.chy,kchy
<f16r.12,+P0>     dy,cho,kchy.shcthy.shtshy.sho.tchokyd
<f16r.13,+P0>     qok[{oh}:ch]or.dl.dy.shey<$>
#
#
<f16v>     <! $Q=B $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 30
# herbal
# Currier's language A, hand 1
# gathering  mark 2: 29
#
<f16v.1,@P0>      <%>pchroiin.otchor.chpchol.chpchey.s,pcho{ct}y
<f16v.2,+P0>      ytchor.y.ky,chokchy.qokchocthor.shory
<f16v.3,+P0>      ykchy.dy.choy.qoty.chy,kchy.koshet
<f16v.4,+P0>      dchol.chcthody.cphod.chotol.dal
<f16v.5,+P0>      ytchy.chyty.chor.chol.ytchy.dan
<f16v.6,+P0>      sor.ch,k[a:o]r.oty.chkar.chol.dairin<$>
#
<f16v.7,+P0>      <%>pchocthy.chypchy.qotchy.ch{cfhh}y.sy
<f16v.8,+P0>      daiin.chol.y.daiin.chcthy.qot,char.chor.sholo
<f16v.9,+P0>      dshy.okaiin.okaiin.chol.chor.cthor.ty.chody
<f16v.10,+P0>     qokchy.chy,dy.ykchy.chckhy.otain.cthor.[cth:{ith}]y
<f16v.11,+P0>     okytaiin.chkchy.saiin
<f16v.12,+P0>     daiin.yky.otor.chody
<f16v.13,+P0>     sokar.oaorar<$>
#
#
<f17r>     <! $Q=C $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=O>
# page 31
# herbal
# Currier's language A, hand 1
# has extraneous writing on top of page
# mull*av alhor lucz hev vellome o ***....
#
<f17r.1,@P0>      <%>fshody.daram.ydar,chog.opydy.ypod.chop.otchy.dody.oldckhy
<f17r.2,+P0>      ydair.choky.okshy.qodar.ckhody.dor.otchol.qodcthy.ods
<f17r.3,+P0>      chol.or.chy.qodam.okor.chor.okchom<$>
#
<f17r.4,+P0>      <%>tcho@154;.shol.qokol.qor.olaiin.opydg<->som.ypchy.ypaim
<f17r.5,+P0>      ychekchy.cthy.chor.shor.cphor.cphaldy<->dair.cthey.qody
<f17r.6,+P0>      tsho.qof,cho.qokcheor.cheteg<$>
#
<f17r.7,+P0>      <%>ksheo.qokchy.choldshy.zepchy<->d{c'a}<->opchordy
<f17r.8,+P0>      dchchy.dychear.schar.ykchy
<f17r.9,+P0>      soy.chckho.o.da[s:r].chypcham
<f17r.10,+P0>     dar.chear.dcheor.[s:?]ain.y.mol
<f17r.11,+P0>     otchol.cthar.okaiin.chol.daiiin
<f17r.12,+P0>     ychod,y.chotom<$>
#
<f17r.13,@Lx>     oteeeon.oiil
#
#
<f17v>     <! $Q=C $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 32
# herbal
# Currier's language A, hand 1
# Plant ID: Tamus communis, Polygonum dumetorum(sp?), Smilax,
# trachaia leaves (Dioscorides fol/25r)
#
<f17v.1,@P0>      <%>pchodol.chor.pchy.opydaiin.odal,dy
<f17v.2,+P0>      ycheey.keeor.cthodal.okol.odaiin.okal
<f17v.3,+P0>      oldaig.odaiin.okal.oldaiin.chockhol.olol
<f17v.4,+P0>      kchor.fchol.cphol.olcheol.ok[eee:eeee]y
<f17v.5,+P0>      ychol.chol.dolcheey.tchol.dar.ckhy
<f17v.6,+P0>      oekor.or.okaiin.or.otaiin,d
<f17v.7,+P0>      sor.chkeey.poiis.cheor.os.s.aiin
<f17v.8,+P0>      qokeey.kchar.ol.dy.choldaiin.sy
<f17v.9,+P0>      ycheol.shol.kchol.choltaiin.ol
<f17v.10,+P0>     oytor.okeor.okar.okol.daiir,a[r:m]
<f17v.11,+P0>     qokcheo.qokoiir.ctheol.chol
<f17v.12,+P0>     oy.choy.keaiin.chckhey.ol.chor
<f17v.13,+P0>     ykeor.chol.chol.cthol.chkor.sheol
<f17v.14,+P0>     olo.r.okeeol.chodaiin.okeol.tchory
<f17v.15,+P0>     ychor.cthy.che'eky.cheo.otor.oteol
<f17v.16,+P0>     okcheol.chol.okeol.cthol.otcheolom
<f17v.17,+P0>     qoain.[s:e']ar.she.dol.qopchaiin.cthor
<f17v.18,+P0>     otor.cheeor.ol.chol.dor.chr.or,eees
<f17v.19,+P0>     dain.chey.qoaiin.cthor.cholchom
<f17v.20,+P0>     ykeey.okeey.cheor.chol.sho.odaiin
<f17v.21,+P0>     oal.sheor.sholor.or.shecthy.cpheor.daiin
<f17v.22,+P0>     qokeee.dar.chey.keeor.cheeol.ctheey.cthy
<f17v.23,+P0>     chkeey.okeor.sh[a:o]r.okeom<$>
#
#
<f18r>     <! $Q=C $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 33
# herbal
# Currier's language A, hand 1
#
<f18r.1,@P0>      <%>pdrairdy.darod{cf}.yoar.ykchol.dar.om.chckhy<->octhor.dal
<f18r.2,+P0>      otshol.qokchol.chykchy.okchal.daiin.dy<->chol.dain
<f18r.3,+P0>      qokchor.chor.{c@139;h}{@246;k}ey.or,chey.qokchol.dy<->ytcharg
<f18r.4,+P0>      chor.[cth:{ith}]or.okeor.ykchol.okain<$>
#
<f18r.5,+P0>      <%>tchor.shor.cthaiin.cthol.chlol.chom
<f18r.6,+P0>      ychy.kchor.dair.ytol.chcthy.dar.dar.dal
<f18r.7,+P0>      oshor.shaiin.cthy.sholdy.doldy<->doldaiin
<f18r.8,+P0>      qokchor.ckhol.olody.okal,dy<->dary
<f18r.9,+P0>      chol.chcthal.okshal.chykald
<f18r.10,+P0>     dar.shor.qokchol.ol.ydaiin
<f18r.11,+P0>     sotchaiin.chokchy.chckhol.chor.g
<f18r.12,+P0>     ychair.cthol.daiin.qokchy.cthy
<f18r.13,+P0>     or.shaiin.cth[a:o]r.cthal.okal.dar
<f18r.14,+Pc>     ychekch,y.kchaiin<$>
#
#
<f18v>     <! $Q=C $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 34
# herbal
# Currier's language A, hand 1
# Same plant as f102r2[3,1] ? (FSG, Stolfi)
#
<f18v.1,@P0>      <%>told.shor.ytshy.otchdal.dchal.dchy.ytdg
<f18v.2,+P0>      qoeees.or.oaiin.shy@140;.okshy.qokchy.qokchy.s.g
<f18v.3,+P0>      orshy.qoky.qoky.chkchy.qokshy.qokam
<f18v.4,+P0>      qotchy.qokay.qokchy.ykcho.ydl.dar
<f18v.5,+P0>      ychoees.ykchy.qol.kchy.qotchol.daiir,om
<f18v.6,+P0>      qotor,chor.otchy.qokeees.chy.s.ar.ykar
<f18v.7,+P0>      ychol.dor.chod.qokol.daiin.qokol.dar.dy
<f18v.8,+P0>      tolol.sh.cphoy.daror.ddy.ytor.ykam
<f18v.9,+P0>      okchor.qotchy.qokchy.ytol.doky.dy
<f18v.10,+P0>     yk[o:a].dshy.dair.ykol.dom<!spots near dom><$>
#
#
<f19r>     <! $Q=C $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 35
# herbal
# Currier's language A, hand 1
# Same plant as f102v1[2,2] ? (Stolfi)
#
<f19r.1,@P0>      <%>pchor.qodchy.qotshy.dy.tchy.qotchy.qoky.daiin.dchydy
<f19r.2,+P0>      dshy.chor.y.tchy.chol.dytchy.chordy.daiin.dyty.@241;.cho@242;<!corr?>
<f19r.3,+P0>      oscheor.shy.tdaiin.chol.dor.yky
<f19r.4,+P0>      qokorar.daiin.chckhy.shy,kchor
<f19r.5,+P0>      otchy.tchy.qoky.daiin.@243;
<f19r.6,+P0>      yshor.shy.daiin.otytchy.daiin
<f19r.7,+P0>      qo'k.cho.ky.cthar.dor.chan.dar
<f19r.8,+P0>      or.chor.daky.dal.chor.dorl.shy
<f19r.9,+P0>      qotchor.dy.dor.y.tchy,kchy.shdaiin
<f19r.10,+P0>     daiin.cthor.chol.ykchor.chordy
<f19r.11,+P0>     qotchy.qolody.choldy.cthyd
<f19r.12,+P0>     ykchor.chor.daiin.daiinol
<f19r.13,+P0>     os,octhor.ytchor<$>
#
#
<f19v>     <! $Q=C $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 36
# herbal
# Currier's language A, hand 1
#
<f19v.1,@P0>      <%>pochaiin.cthor.chpcheos.opchey.py,kchy
<f19v.2,+P0>      qokchy.kchol.sor.qokchos.ykchy.darom
<f19v.3,+P0>      otchy.chol,daiin.qotol.ytol.daiiin
<f19v.4,+P0>      ytch.chcthy.qotol.daiin.daiin
<f19v.5,+P0>      qotchy.qoteey.daiin.doty.qot
<f19v.6,+P0>      ychoy.kchor.cthol.chocthy.s
<f19v.7,+P0>      ycho.[r:s].chaiin.cthor<$>
#
<f19v.8,+P0>      <%>toy.tchey,qo.dchol.qokchs.dom
<f19v.9,+P0>      ychor.oky.chor.yt[o:a]l.chol.oky,ddor
<f19v.10,+P0>     daiin.chor.daiin.qoko[r:n].y.okchan
<f19v.11,+P0>     qotol.d[o:a]r.okchor.daiin.cthor.otam
<f19v.12,+P0>     otch.okchodshy.daiin.or.otaiin.dai[s:r]
<f19v.13,+P0>     yees.ykchol.oty.ytor.ytar.ytchor.ytaiin
<f19v.14,+Pr>     otchol,cheaiin.cthol<$>
#
#
<f20r>     <! $Q=C $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1 $X=C>
# page 37
# herbal
# Currier's language A, hand 1
# Plant ID: Moss Polytrichum (O'Neill), cranberry
#
<f20r.1,@P0>      <%>kdchody.chopy.cheey.qotchol.qotoeey.dchor.chaiin
<f20r.2,+P0>      chod,ey.cthey.chotol.odaiir.qotchy.cthody.chodchy
<f20r.3,+P0>      qoteey.cho,chodaiin.sho.qochy.chey.tcheodal.daral
<f20r.4,+P0>      ochol.ol.teey.ot[o:a]lchey<$>
#
<f20r.5,+P0>      <%>pchocthy.chokoaiin.{cp}y.cheeeb.opchey.shosaiin.@243;
<f20r.6,+P0>      choees.okchor.qotol.cheey.daiin.chy.choiin.daiin
<f20r.7,+P0>      ocho,lshod.daiin.choteol.chol.dol.shol.otaiin
<f20r.8,+P0>      schodain.cheo.r.cheody<$>
#
<f20r.9,+P0>      <%>fchodees.shody.qotchey.qokchey.qocphy.chokoldy
<f20r.10,+P0>     ochoaiin.chor.sody.pchodaiin.chetody.choky.dchy.toy
<f20r.11,+P0>     dchod.qoteeody.ytchy.qo,tshey.dchaiin.chol,ody
<f20r.12,+P0>     shoiin.cheody.otchey.otchy.tchy.qoteey.daiin.dar
<f20r.13,+P0>     ochaiin.chor.chor,cheey.tchey<$>
#
#
<f20v>     <! $Q=C $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 38
# herbal
# Currier's language A, hand 1
#
<f20v.1,@P0>      <%>faiis,ar.okoy.shy,pofochey.opchy.qopy.choldy.opydy.cphy
<f20v.2,+P0>      sos.ykoiin.cheol.chol.choiin.checthy.otol.chol.chodaiin.oty
<f20v.3,+P0>      okchy.sho,kchol.shol.chcthy.qoty.chy.tolshy.qotchy
<f20v.4,+P0>      sho.or.aiin.shol.daiin<$>
#
<f20v.5,+P0>      <%>tshol.folchol.otor.shol.shor.fshodchy.otchy.chcphy.dy
<f20v.6,+P0>      doiiin.chockhy.da[n:r].cheo{ikh}y.shos.cheos.char.[{ith}:cth]aiin
<f20v.7,+P0>      shocthy.sho.cthy.daiin.sheoy.tey.s<->soaiin
<f20v.8,+P0>      shain.choraly.sho.ar.chy.daiin.d.s
<f20v.9,+P0>      ykchy.keody.cho.cthy.chol.shd.qoty.d@244;
<f20v.10,+P0>     shokaiin.chocthy.chol.daiin.chy.chor.ety
<f20v.11,+P0>     okoiin.chey.{@200;ph}ol.chory<$>
#
#
<f21r>     <! $Q=C $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 39
# herbal
# Currier's language A, hand 1
#
<f21r.1,@P0>      <%>pchor.o,eeockhy.o.fychey.ypchey.qopcheody.otaiin.chan
<f21r.2,+P0>      saiin.chcphy.oky,sheaiin.qotchol.oteos.sheey.cthy.daiin
<f21r.3,+P0>      qotol,shy.o.l.cheor.chy.qokchey.chey.keey.dy<$>
#
<f21r.4,+P0>      <%>pchofychy.daiin.cthain.o,tolosheey.qocthey.tolchory
<f21r.5,+P0>      ykeey.daiin.chosy.qokoiin.otol.chol.qotcheol.okeoaiin
<f21r.6,+P0>      dchor.y.kol,y,ky.chol.kol.qokeol.chol,ol.qoteeol.dady
<f21r.7,+P0>      shoeor.cheor.choke[o:a]dy.cho,cthor.shy<$>
#
<f21r.8,+P0>      <%>fcho,kshy.otor.sheol.ocphal.opsheas.cthodaiin.oty
<f21r.9,+P0>      okaiin.sho.tshaiin.chkaiin.sh,cthey.cthody.cthy.s
<f21r.10,+P0>     totchy.keor.chy,ky.qotaiin.qotchol.ty.ctheey.otaiin
<f21r.11,+P0>     shol.chol.shol.tchol.chcthy.otyky.shey.yteol.shody
<f21r.12,+P0>     ykeey.chor.sheey.ysheol.chor.chol.daiin.chkaiin<$>
#
#
<f21v>     <! $Q=C $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 40
# herbal
# Currier's language A, hand 1
#
<f21v.1,@P0>      <%>toldshy.chofchy.qofshey.shckhol.odaiin.shey.ckholy
<f21v.2,+P0>      oeeesoy.qokchy.chody.qotchy.qokchy.choty.tchol.daiin
<f21v.3,+P0>      qotol.keeees.chotchy.tcho.choty.chor.qotol.daiin.dal
<f21v.4,+P0>      sho.chodaiin.choty.chol.daiin.daiin.chty<->chtol
<f21v.5,+P0>      osho.deey.ctho.l.sho,cthy.daiin.dait.oky
<f21v.6,+P0>      sho.tsho.chotshol.chol.todaiin.daiin
<f21v.7,+P0>      ykcho.lchol.cho,l,chaiin.otchy.s.sheaiin
<f21v.8,+P0>      cho.l.kchochaiin<$>
#
#
<f22r>     <! $Q=C $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 41
# herbal
# Currier's language A, hand 1
#
<f22r.1,@P0>      <%>pol.olshy.fcholy.shol.dpchy.oty.okoly.daiin.opchy,s.ocphy
<f22r.2,+P0>      ol.oiin.shol.o.kor.qokchol.daiin.okaiin.cthor.dain.ckhy.dom
<f22r.3,+P0>      qokol.dykaiin.o,kchy.daiin.cthol.ctholo.dar.shain<$>
#
<f22r.4,+P0>      <%>pchaiin.ofchy.daiin.cfhy.doroiin.ypchol.sy<->schor.daiin
<f22r.5,+P0>      ol.daiin.qokchy.dar.daiin.chor.oldor.oky<->y,choldchy
<f22r.6,+P0>      y.chokshchy.cth[eeb:een]<$>
#
<f22r.7,+P0>      <%>kchol.shol.dsheor.{c'@162;@136;}.chdoly.ytaiin.ol<->otchy.cphal
<f22r.8,+P0>      dchor.oty.daiin.ctholy.qoky.chotaiin.chocthy<->do[@203;:l]iin.dchor
<f22r.9,+P0>      odaiin.dain.cthy.ctheo,r.o[r:in]aiino<$>
#
<f22r.10,+P0>     <%>kchol.chor.daiin.cthoiin.dchor.chey.qokol,dy<->opchol.oldam
<f22r.11,+P0>     do[iin:iir].yckhody.qokchy.oky.otoldy.yty.dol.or<->d[ch:a]chy.daiin
<f22r.12,+P0>     odchaiin.cthy.okchy.kchy.dchol.daiin<->ydaiin
<f22r.13,+P0>     dchor.dy,dain.qockhy.ykol,okain<$>
#
#
<f22v>     <! $Q=C $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 42
# herbal
# Currier's language A, hand 1
#
<f22v.1,@P0>      <%>pysaiinor.ofchar.oky.tchy.otdy<->sor.shy.qo'd
<f22v.2,+P0>      daiin.y,kaiin.qotchy.kchy.[o:y]tchyd<->dshor.ychy
<f22v.3,+P0>      qoky.kchorl.otchy.cthy.otchyky<->ytchol.otam
<f22v.4,+P0>      otchaiin.shoty.qoky<->saiin<->odaiin.ytaiin
<f22v.5,+P0>      dor.y,kcheor.daiin<$>
#
<f22v.6,+P0>      <%>fshor.shy,tchor.otaiin
<f22v.7,+P0>      ychor.chor.qokchol.chory
<f22v.8,+P0>      qotchy.cthy.qokol.daiin.dam
<f22v.9,+P0>      okshor.shody.chol.tchol.otaiin,daiin
<f22v.10,+P0>     qokchy.daiin.s<->or.ytal
<f22v.11,+P0>     sokaiin.oty.dy
<f22v.12,+P0>     ychky.daiin.cthy
<f22v.13,+P0>     okchain.chkoldy.shotoly
<f22v.14,+P0>     qotch[y:?].olshly.shol.daiin
<f22v.15,+P0>     sho.cthy.chocthy.qokchy.dory
<f22v.16,+Pc>     saiinchy.daldalol<$>
#
#
<f23r>     <! $Q=C $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 43
# herbal
# Currier's language A, hand 1
# Same plant as f102r2[3,1] (FSG, GL)
#
<f23r.1,@P0>      <%>pydchdom.chy.fcholdy.oty.otchol,shy.opyaiin.y',yfchy.daiin.ololdy.dal
<f23r.2,+P0>      to.ar.chor.daiin.chk,dain.otchy.lolchor.daiin.dam.okchol.dain,g
<f23r.3,+P0>      dchar.ykor.y,kaiin.daiin.cth[?:o].g<$>
#
<f23r.4,+P0>      <%>qokoldy.okaiir.ykaiil,g.qokeey.ofchol.dain.yfchor.olfchor.otchald
<f23r.5,+P0>      ychor.qokchol.ytym.chol.da[ir:in].chol.ar.ol.ol.dol.dain<$>
#
<f23r.6,+P0>      <%>tshol.y,kor.qokaiin.yky.dar.okol.dchey.daiidal.dam.ytcho.ldals
<f23r.7,+P0>      okar.olchar.shaiin.qokchol.dar.qokchol.dairo.r.ol.daiin.alg
<f23r.8,+P0>      qokshy.char.daiir.qokaiin.olol.qoaiin.ykchy.s<->dal.okchy
<f23r.9,+P0>      okol,ok,shy.qokol,dy<->dal.[d:j]she.qokeees.y.oly<->daiin.dal
<f23r.10,+P0>     q[o:y]k.okaiin.chkchy,s<->yteain.odal.chal,dy<->dar.ykain
<f23r.11,+P0>     ykyk[a:o].dalory<$>
#
#
<f23v>     <! $Q=C $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 44
# herbal
# Currier's language A, hand 1
#
<f23v.1,@P0>      <%>podairol.odaiiily.sho,al,dy.opchol.otol.ol.chcphy.qotchar.s
<f23v.2,+P0>      qot{co}tor.chy.okchaldy.qokchey.dol<->otchol.chal.otchg
<f23v.3,+P0>      ycho.okaiin.okeol.eees.o,l.daiin.okeeor<->daiin.qotcholg
<f23v.4,+P0>      okchey.dair.sholol.ol,dal<->otchor,[d:g]ar
<f23v.5,+P0>      dor,chear.shor.dol.oaldary<$>
#
<f23v.6,+P0>      <%>tshol.shor.shkshy.okol.daiin<->otshor.olsar
<f23v.7,+P0>      otor.oiin.sho.shol.qokol.daiin<->sol.daiin.ylg
<f23v.8,+P0>      qokaiin.dain.qokor.okal,g.dam<->chor.olol.dam
<f23v.9,+P0>      otshy.dal.dar.oldar.ar.or<->qoto.l,chees.g
<f23v.10,+P0>     dor.chy.kshol.chol.ctho[?:l]<->otol.oloiir
<f23v.11,+P0>     y,okaiin.doroiin.olols.oiin<->ol.cheeb.ols
<f23v.12,+P0>     ol,aiios.oloro.eeeoly<$>
#
#
<f24r>     <! $Q=C $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 45
# herbal
# Currier's language A, hand 1
#
<f24r.1,@P0>      <%>por,or,y.chor.opchar.she.cheol.daiin.or
<f24r.2,+P0>      qotaiin.char.odaiin.okai{ikh}al.oky
<f24r.3,+P0>      ycthar.cthal.okol.qotar.ckhy
<f24r.4,+P0>      or.chckhaly.cthar.eeor.chees.da
<f24r.5,+P0>      qodar.cho.r.chey.cthy.cthe.keom
<f24r.6,+P0>      oeeeos.cthor.otal.qocthol.qoky
<f24r.7,+P0>      q@145;kar.chtar.s.cheor.cthol.qodol
<f24r.8,+P0>      ychor.s.om.qoear.daiin.qokeol
<f24r.9,+P0>      odaiin.ckham.qodai{ikh}y.dol.dal
<f24r.10,+P0>     q[?:e]or.cfhar.chor.s.am.chotaiin.dy
<f24r.11,+P0>     sar.cheoiees.okeem.cheor.qokain
<f24r.12,+P0>     qokchy.qotchy.tol.tod.ckhy
<f24r.13,+P0>     oees.ol.s.chey.chcth.s,ar
<f24r.14,+P0>     qor.cheey.qod.char.cthal
<f24r.15,+P0>     ockhoees.oeees.ol.dal.s
<f24r.16,+P0>     sham.okeal.dal.dam.dal
<f24r.17,+P0>     sshey.otam.sham.cthoj.oky
<f24r.18,+P0>     ycheol.chol.daiin.chol.s
<f24r.19,+P0>     yol.kol.chol.shom.otacphy
<f24r.20,+Pc>     sam.chorly<$>
#
#
<f24v>     <! $Q=C $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 46
# herbal
# Currier's language A, hand 1
# gathering mark 3
# Plant ID: (hard to read)
#
<f24v.1,@P0>      <%>tchodar.chocfhey.opom.shod.chcphy.opshody.ocphoraiin.o,k,o@146;am
<f24v.2,+P0>      ydals.ckhor.shy.cho.dch[o:a]r.otol.otaiir<->otchos.okchom.okcho
<f24v.3,+P0>      octh[y:o]l.odchees.oesearies<!small e>.okam.chcth
<f24v.4,+P0>      ydal.sh.okol.okaiin.odaiin.dlos
<f24v.5,+P0>      oeor.oraiin.tchar.oro<$>
#
<f24v.6,+P0>      <%>tochol.chor.{cf}arsa,r<!s above last a>
<f24v.7,+P0>      ycheol.daid.dar.olom
<f24v.8,+P0>      kochky.chcthy.shol.sain
<f24v.9,+P0>      ychol.chol.or.chor.om
<f24v.10,+P0>     okoeor.ctheod.choy.keol
<f24v.11,+P0>     ydaiin.chear.qodom.okodaiin
<f24v.12,+P0>     ksho.foar.{ct}o.sho.qok[ch:ee].ok.okchal
<f24v.13,+P0>     oeeey.cheol.chol.odor.sho.do.otolodal
<f24v.14,+P0>     do[iir:ar].cheeodam.sho.sho.dy
<f24v.15,+P0>     dchey.kchod.dch[a:o]l.ochdy
<f24v.16,+P0>     otchol.odaiim<$>
#
#
<f25r>     <! $Q=D $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 47
# herbal
# Currier's language A, hand 1
# Plant ID: too many to list here but mostly nettle- or mint-like
#
<f25r.1,@P0>      <%>fcholdy.soshy.daiin.{ck}y.shody.daiin,ocholdy.cpholdy.sy
<f25r.2,+P0>      otor.chor.chsky.chotchy.shair.qod.sh[a:o]chy.kchy.chkain
<f25r.3,+P0>      qotchy.qotshy.cheesees.sheear.s.chain.daiin.chain.dan
<f25r.4,+P0>      dchckhy.shocthy.ytchey.cthor.s.chan.chaiin.qotchain
<f25r.5,+P0>      qotcheaiin.dchain.cthain.daiin.daiin.cthain.qotaiin
<f25r.6,+P0>      okal.chotaiin
<f25r.7,=Pt>      dair.otaiir.otosy<$>
#
#
<f25v>     <! $Q=D $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 48
# herbal
# Currier's language A, hand 1
# Plant ID: Leontopodium Edelweiss + unreadable
#
<f25v.1,@P0>      <%>poeeaiin.qo,ky.shy.daiin.qopchey.otchey.qofchor,sos
<f25v.2,+P0>      dchor.cthor.chor.daiin.s.okeeaiin.daiin.ckhey.daiin
<f25v.3,+P0>      orcho.kchor.chol.daiin.sh[cfh:ckh]o,r,daiin.dshey.daiity
<f25v.4,+P0>      qokaiin.qokcho.shol.daiin.ckhear.ckhol.daiin.chkear
<f25v.5,+P0>      dar.chokeey.dshor.dshey.qochol.dol.cho.daiin.daiin
<f25v.6,+P0>      qokcho,r,ochy.qotchy.qotoral<->cho.@147;.chain.deeaiir.s
<f25v.7,+P0>      o{c'o}.chkey.daiiol.daiin.shckh<->orchaiin<$>
#
#
<f26r>     <! $Q=D $P=C $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 49
# herbal
# Currier's language B, hand 2
# Plant ID: Flower like artemisium absinth / wermuth but leaves are not
# gnaphalium?
#
<f26r.1,@P0>      <%>psheoky.odaiir.qoy<->ofshod.chypchey.ypchedy.ain<->chofo,che{ph}dy
<f26r.2,+P0>      dchey.@138;aiin.adeeody<->ykecthey.chedy.ytedy.dy<->checthedy.ls
<f26r.3,+P0>      oaiin.shcthy.cthedy.oloy<->ykeedy.olchedy.dal<->y.sheey.s,aiin.s
<f26r.4,+P0>      qokedy.cheos.ytedy.qokedy<->ytedy.chekedy<->daiin.odam.s,aldy
<f26r.5,+P0>      saiin.shedy.eedy.eedy.s,chy<->daiin.cthedy<->qokeedy.qokedy.cthey
<f26r.6,+P0>      rchedy.qokedy<$>
#
<f26r.7,+P0>      <%>pcho.qokedy.dar,sheo.ypchseds.s<->aiin<->sha,p,chedyfchy.dalchedy.sar
<f26r.8,+P0>      daiin.shedy.qokeedy.qoteedar.s<->ok<->ol<->ytedy.qokeedy.qokedy
<f26r.9,+P0>      tcheoshy.dchdy.okedy.chckhy.s<->dy<->dy<->ykeechy.okeedy.cheky
<f26r.10,+P0>     shese.aiin.sheos.cheody<->otal<$>
#
#
<f26v>     <! $Q=D $P=D $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 50
# herbal
# Currier's language B, hand 2
# Plant ID: Verbena foenica
#
<f26v.1,@P0>      <%>pchedar.qodary.daiiin.pcheety.s,air.shedy.ypchedy.ypchdy.qopy.shdy
<f26v.2,+P0>      saraiir.chekedy.qokedy.otedy.sar,y,etedy.qokedy.or.a{i'h}e.alys.chedy
<f26v.3,+P0>      pchdar.opar.dar.cheeol.ofchdy.otedy.{c@176;h}dy.odar.chedy.ytedy.okchdy.g
<f26v.4,+P0>      y[ckhe:{ck}ee]ody.qokedy.deey.saldy.okedor.or.cheos.oraiin.okeo.chekaiin
<f26v.5,+P0>      deeol.cheody.qoteedy.qokody.qotedy.qotedy.opchedy.ofchy.chs.ar
<f26v.6,+P0>      toeedy.keody.shedy.dar.chedy.sches.or,cheeky.dar.chey.cheky.yteedy
<f26v.7,+P0>      pchedy.dar.cheoet.chy.sair.chees.odaiiin.chkeeey.ykey.sheey
<f26v.8,+P0>      tchedy.okeeos.cheeos.ysaiin.okcheey.keody.s,aiin.cheeos.qokes.ory
<f26v.9,+P0>      ysheey.okeshy.shody.peshy.todydy<$>
#
#
<f27r>     <! $Q=D $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 51
# herbal
# Currier's language A, hand 1
# Plant ID: (small one:) Asarium Europeum (Haselwurz)
#
<f27r.1,@P0>      <%>ksor.shey.shoteo.chforaiin.shy<->shod.chary
<f27r.2,+P0>      dy.{co}ain.shol.dain.dar.shokyd<->dchol.cthey,ds
<f27r.3,+P0>      chol.shy.keol.chol.chy.shol.chy<->daiin.chey.dam
<f27r.4,+P0>      qokey.chor.char.chy.dchy.keey<->chos.cthody
<f27r.5,+P0>      dor.chees.ctho,shy.{c@148;h}ar,y<->daiin.dair
<f27r.6,+P0>      chy.t,chols.chor.chol{oh}aiin<!corr?><->shy.kchal,dy<$>
#
<f27r.7,+P0>      <%>kchey.chey.kcheol.pch[o:y].schey.ly<->chals.cham
<f27r.8,+P0>      ytchy.chy.t,chol.dy.t,chey.dain<->chol.dal
<f27r.9,+P0>      dchey.keeod.shotchey.chol.oty<->chy,tolg
<f27r.10,+P0>     qotchey.shes.s.y.chy.tchey.dy
<f27r.11,+P0>     chol.daiiin.chees.chos.{ct}ey.dan
<f27r.12,+P0>     dain.cheokeey.chey.cthey.otal
<f27r.13,+Pc>     o[t:k]chodeey<$>
#
#
<f27v>     <! $Q=D $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 52
# herbal
# Currier's language A, hand 1
#
<f27v.1,@P0>      <%>pochof.chof.cho.sho.soly.shol.ytchar.opchory.kchor,chor
<f27v.2,+P0>      dchy.chkar.otchy.shy.shy.dchy.dshy.kchy.cheo.daidy.dchy
<f27v.3,+P0>      kchey.kchy.dchokchy.dsho.d{ca}r.chodchy.etcheody.shld
<f27v.4,+P0>      okcho.chy.kch[ee:o]d.chl.chol.kod<->o.oksho.do,cheesg
<f27v.5,+P0>      qoky.sh,keeo.[s:r]cho,dar.shkol<->chotchy.ctho,dol
<f27v.6,+P0>      dsho.kchrrr.okeedy<->dch[s:r]chy<->sotchdy
<f27v.7,+P0>      sho.shoykcho.shdy<->dchd<->chschsy<->otchdy
<f27v.8,+P0>      okshes.okchokshy<$>
#
#
<f28r>     <! $Q=D $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 53
# herbal
# Currier's language A, hand 1
# Plant ID: Arum or Arisarum (Haselwurtz)
#
<f28r.1,@P0>      <%>pchodar.shod.chocphy.opchol.daiin<->otchol.chy.qo,ldy
<f28r.2,+P0>      otchor.otchor.cthol.{ct}y.ctheol.dy<->dchar.chakod.dly
<f28r.3,+P0>      qotchaiin.shor.cthol.cthol.shor<->chotchy.tchodar
<f28r.4,+P0>      choty.chtol.otol.chotchy.cthol<->otol.choky.qoty
<f28r.5,+P0>      oksho.otorchy.kchoror.chodaiin<->sho,cthody.okoy
<f28r.6,+P0>      qokchol.qodaiin.otcholchy.daiin<->cho.qokol.o,kam
<f28r.7,+P0>      sho.otor.shockhy.shocthy.otoldy<->dshor.dol.dar
<f28r.8,+P0>      oschotshl.daiin.okchey.kol.daiin<->shol.dsho.otaiin
<f28r.9,+P0>      ytchol.deey.yteol.deaiin<$>
#
#
<f28v>     <! $Q=D $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 54
# herbal
# Currier's language A, hand 1
#
<f28v.1,@P0>      <%>kshol.qooiiin.shor.pshoiiin.shepchy.qoty.dy.shory
<f28v.2,+P0>      ykcholy.qoty.chy,dy.qokchol.chor.tchy.qokchody.cheor.o
<f28v.3,+P0>      chor.chol.chy.choiin<$>
#
<f28v.4,+P0>      <%>tshoiin.cheor.chor.o.chty.qotol.sheol.shor.daiin.qoty
<f28v.5,+P0>      otol.chol.daiin.chkaiin.shoiin.qotchey.qotshey.daiiin
<f28v.6,+Pr>      daiin.chkaiin<$>
#
<f28v.7,*P0>      <%>pchol.oiir.chol.tsho.daiin.sho<->t{co}<->chy.chtshy.dair,am
<f28v.8,+P0>      okain.chan.chain.cthor.dain<->yk<->chy<->daiin.cthol
<f28v.9,+P0>      sor.chear.chl.[{c'}:s].choly.dar<$>
#
#
<f29r>     <! $Q=D $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 55
# herbal
# Currier's language A, hand 1
#
<f29r.1,@P0>      <%>posaiin.she.aiin.chep,oty.chy.qotchy.qoty.cheecthy
<f29r.2,+P0>      dshe.ykchy.choty.oky.cho,l.chchoty.choky.chy,ty,dy
<f29r.3,+P0>      qokchy.qoty.kchaiin.shear.cthor<->dchor.choly
<f29r.4,+P0>      chocthy.qoos.chos<$>
#
<f29r.5,+P0>      <%>kcheol.cheor.sheos.sheey.teey.d[a:y]<->shos.o{cty}
<f29r.6,+P0>      chokshy.shocthy.shor.shor.daiin<->qokaiiin
<f29r.7,+P0>      qokchy.chol.shokchy.qokaiin.choety<->choty.kaiin
<f29r.8,+P0>      shor.chor.shosheky.shy.qoty,kody<->daiin.cthy
<f29r.9,+P0>      qokshe.qor.chey.kor.cheod.ychom<$>
#
#
<f29v>     <! $Q=D $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 56
# herbal
# Currier's language A, hand 1
#
<f29v.1,@P0>      <%>kooiin.shor.chetchy.ol,ls.shytchy.cthy,shy<->cho.shy.daiin
<f29v.2,+P0>      qotcheaiin.s.chol.chol.cthy.chey.cthold<->ytchor.dary
<f29v.3,+P0>      chol.chol.kor.shey.odaiin.qotchy.taiin<->s.she.otey.sy
<f29v.4,+P0>      ysho.otshy.okaiin.cthy.oltchy.{cto}s<->shot.sho.okaiin<$>
#
<f29v.5,+P0>      <%>tochon.chain.shan.shoty<->chshy<->shy
<f29v.6,+P0>      dchor.chol.chaiin.shaiin.cthod<->dar<->chs<->shody
<f29v.7,+P0>      qotcho.kchor.daiin.ykaiin.dy<->shdy<->chocthy.sheky
<f29v.8,+P0>      otol.shotchor.cholody.dain<->ch[{cti}:cth]<->chy.cthody.dol
<f29v.9,+P0>      sho.chokor.chor.chy.ydaiin.cho<->ykeeb<->oaiin<$>
#
<f29v.10,+P0>     <%>qokoiin.okaiin.cho<->[{cti}:cth]<->chyd<->chykar
<f29v.11,+P0>     daiin.chteo[r:s].octhy<->dar<->chyt<->otody
<f29v.12,+P0>     qekeochor.otchey.s,y<$>
#
#
<f30r>     <! $Q=D $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 57
# herbal
# Currier's language A, hand 1
# Plant ID: (Holm) Dentaria(?) leaf only. Schippenwurtz?
# Menanthes trifolia
#
<f30r.1,@P0>      <%>okeeesy.chey.shorchey.fcheody.shey.tchy.che[s:r].d.o.shey
<f30r.2,+P0>      ychody.chey.chkeey.ksho.keeor.cheor.shey.she.keeodol.sy
<f30r.3,+P0>      chodaiin.cho,ry.chey.doiin.sain.chorain.cheey,keem
<f30r.4,+P0>      qokechy.qoko.qop.char.soin.chan.qot,chaiin
<f30r.5,+P0>      choko.qokochy.deeey.dkeeor.cheoldain.chory
<f30r.6,+P0>      dchorol.sho.chor.cho,ro.raiin.dor.chseeor.dy
<f30r.7,+P0>      qor.chain.cthorchy<$>
#
<f30r.8,+P0>      <%>opchol,ol.chesey.scheo,r,chey.okeal<->dcheo,rchey
<f30r.9,+P0>      dchey.qochar.chol.keeaiin.chcthey<->chor.cheky
<f30r.10,+P0>     chokchaiin.dchor.chkchean.qotchy<->chctho.rchody
<f30r.11,+P0>     qotchor.cheor.chey.cheor.chey.so[eeb:een]<->ydey<->sor.daiin
<f30r.12,+P0>     dcheey.ckhey.ckhey.daiin.chkeaiin.dar<->chor<->ychdain
<f30r.13,+P0>     chodaiin.chtchey.chear.shy,keey<$>
#
#
<f30v>     <! $Q=D $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 58
# herbal
# Currier's language A, hand 1
# Plant ID: Boragine
#
<f30v.1,@P0>      <%>{c@132;h}s{c@133;h}ain.shosaiin.chocthey.sho.chepchy.shor.sheaiin
<f30v.2,+P0>      qotchor.chy.she.kchor.chory.keor,ol.chy.daiin.ctholdy
<f30v.3,+P0>      chotchol.daiin.cthol.doiin.daiin.chokeor.dal.chto[{ith}:cth]y
<f30v.4,+P0>      otchey.daiin.chor.checkhy.qotchod.daiin
<f30v.5,+P0>      dain.choty.chkol.ytor.cheoldy
<f30v.6,+P0>      qokeeor.chokol.chokeody.dair,y
<f30v.7,+P0>      ch[a:o]kchy.sho,kcho,tcho.ctho.sos
<f30v.8,+P0>      oyshy.cheotol.cphoaiin.cphey
<f30v.9,+P0>      qotchor.chor.sheey.cheolsos
<f30v.10,+P0>     sho.sheoldy.otcheor.daiin
<f30v.11,+P0>     sol.chokcheey.daiin.kchydy<$>
#
#
<f31r>     <! $Q=D $P=M $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 59
# herbal
# Currier's language B, hand 2
# Plant ID: Hyrcio[unreadable] Arabum
#
<f31r.1,@P0>      <%>keedey.qofchedy.shee,s.aiin.qokee@149;.chepakeo
<f31r.2,+P0>      dcheey.daiin.okeedy.qokees.s.aiin.shekeey.qef
<f31r.3,+P0>      qokeey.chey.daiin.qokeey.[s:r]air.chekey.s,aiin.da?
<f31r.4,+P0>      qotar.chy.dar.lo,r,ar.cheey.keeol,chedy.qokey
<f31r.5,+P0>      daiin.sheeody.qokeor<$>
#
<f31r.6,+P0>      <%>tshokeody.qokedy.qotedy.chep[o:a]s.cheda,[s:r].aiin.dal
<f31r.7,+P0>      ykeedar.saiin.checkhey.sheol.qokedy.ykeedy.chedy.ldy
<f31r.8,+P0>      shedy.qokedy.cheol.cheod.qokeody.cheol.checthy
<f31r.9,+P0>      daiir.sheeo.shcthey.okeol<$>
#
<f31r.10,+P0>     <%>tol,shso.okedy.okedy.qokedy.qokeedy.dar.shedshey
<f31r.11,+P0>     olsheol.qokchy.dal,chey.deey.kchy.keey.okaiiin.ykeey
<f31r.12,+P0>     qoaiin.yches.okedy.sheey.chedaiin.dar
<f31r.13,+P0>     olsheor.qoekedy.otedy.ykedy.dals
<f31r.14,+P0>     saii[s:r].or.chedy.daiin.okeedy
<f31r.15,+P0>     yshedair.sheol,cheky.okedam
<f31r.16,+Pc>     oteor.aiicthy<$>
#
#
<f31v>     <! $Q=D $P=N $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 60
# herbal
# Currier's language B, hand 2
# Plant ID: Heracleum cervofilum
#
<f31v.1,@P0>      <%>podair.sheedy.otedy.oteedy.qotolcheo.s.ar,ar.oteey.dk[ch:a]rar.als
<f31v.2,+P0>      ytchos.[o:a]ckhey.okeeo,s.cheody.okeey.keeody.daiin.cheody.keedy
<f31v.3,+P0>      ykeeo.daiin.shedal.okedy.okey.keo,dy.okchey.sair,okees.o.lkedy
<f31v.4,+P0>      dair.cthedy.qokedy.okeody.chedar.oked.al.ockhedy.okeedy.ota[s:d]
<f31v.5,+P0>      ykeos.cheeoy.or,aiin<$>
#
<f31v.6,+P0>      <%>pcheeody.qop.chedal.checfhy.chefchol.or.cheef,alaiin.opal.sheo.otar
<f31v.7,+P0>      olkeedam.ches.chol,keeol.checkhy.okeol.okal.oky.cheokar.okor.ary
<f31v.8,+P0>      ykaiin.chee,ksheey.ychekeeor.cheor.o,r,checthy.okechoked.lchey.okam
<f31v.9,+P0>      ytecheol.sheoeky.okeos.aiin.a[{ikh}:ckh]edy.chkaiin.chetchey.ctheey.okear
<f31v.10,+P0>     dar.choar.al.kar.oeeeos.cheos.aiin.o.ckhey.okeo.kor.okeol.ain
<f31v.11,+P0>     saiin.ar.ckheos.chedy.okeey.qoear.oraiin.cheam<$>
#
#
<f32r>     <! $Q=D $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1 $X=C>
# page 61
# herbal
# Currier's language A, hand 1
# Plant ID: Mentastrum/Ros*(illegible)muentz (O'Neill),
# brunella vulgaris
#
<f32r.1,@P0>      <%>fchaiin.shykeody.daiiody.dain<->sho.tchy.oty.qopy
<f32r.2,+P0>      okor.okchor.sheor.ckhy.dal<->dshodar.qotchol
<f32r.3,+P0>      qokchor.chor.cthol.chol.dol<->dcheodain.daiin
<f32r.4,+P0>      schor.dsh[o:a]r.ytsho.dain<->daiin.choddal
<f32r.5,+P0>      qotchy.qokchy.daiin<$>
#
<f32r.6,+P0>      <%>fcho.tcheychedy
<f32r.7,+P0>      otol.dol.ol,dair
<f32r.8,+P0>      qo,ar.daiin.dam
<f32r.9,+P0>      dytchor.dary
<f32r.10,+P0>     dchor.ctho,daiin
<f32r.11,+P0>     shos.chckhol.n
<f32r.12,+P0>     shodaiin.@150;tol
<f32r.13,+P0>     otcho,rol.dain.daiin.cthy
<f32r.14,+P0>     schey.qot,shey.daiin.cths
<f32r.15,+P0>     qokchy.qotol.doiir.ol
<f32r.16,+P0>     otchol.chey.soty
<f32r.17,+P0>     chokeol.dchoty
<f32r.18,+P0>     doiin.sho,shy
<f32r.19,+P0>     dol.dchol.dan<$>
#
#
<f32v>     <! $Q=D $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 62
# herbal
# Currier's language A, hand 1
# gathering mark 4
# Plant ID: Campanula Ranunculus (Holm), Archangelica, Glockenblume,
# Halskraut, Convolvulus erectus?
# Same plant as f102r2[1,2] ? (FSG, Stolfi)
#
<f32v.1,@P0>      <%>kcheodaiin.chol,kechy.qotaiin.daiioam<->o,chofchody
<f32v.2,+P0>      daiin.odar.chy.daiin.chey.tch[y:o].l,dy<->dain.teor
<f32v.3,+P0>      shor.daiin.chckhy.dsho.dain.daiin.s<->shokey.ka
<f32v.4,+P0>      or,chr.chor.dor,chaiin.qotcho,r,chy<->dch[o:a].daiin
<f32v.5,+P0>      chokchy.daiin.shy.chor.qo.kaiin.dain<->dchol.dosg
<f32v.6,+P0>      o,kchan.chol,shal.dchcthy<$>
#
<f32v.7,+P0>      <%>ksho.cpho[s:r].she.sheaiin.otshcho.r.dain<->shckhy.s.odan
<f32v.8,+P0>      otchol.daiin.daiin.ctho,daiin.qotaiin<->otchy.d<->shan
<f32v.9,+P0>      qotchy.cfhy.skey.chocthy.daiin.cthaiin<->daiin
<f32v.10,+P0>     sho.keol.chor.chol.daiin.cpho,l.cthol.da<->ar
<f32v.11,+P0>     ol.sho.chy<$>
#
#
<f33r>     <! $Q=E $P=A $F=a $B=1 $I=H $L=B $H=2 $C=2>
# page 63
# Currier's language B, hand 2
# herbal
#
<f33r.1,@P0>      <%>tshdar.shd[o:a]r.shepchdy.cphody.yfoldy.qofo{ikh}dy.otchedy.lfchdy.daiin
<f33r.2,+P0>      ytchedy.qokar.cheky.okaldy.qokaldy.otor.oldar.qotar.otar.otardam
<f33r.3,+P0>      laiin.y.cheky.qokedy.shedy.chdal.chechdaiin.qokchy.ody.chekeedy.yka[m:g]
<f33r.4,+P0>      taiin.chekey.or.al,aiiin.saiin.okaiin.dar.cheedy.chkeey.far.aiin.s
<f33r.5,+P0>      pair.or.aiin.otaiin.ol,kor.aiin.okal.otal.chdal.shekal.qokar.ota[m:g]
<f33r.6,+P0>      yteey.shody.kchedy,dy.chekar.okaiin.okaiin.daiin.okal
<f33r.7,+P0>      dar.chos.aiin.or.aiin.cheekaiin.okain.ar.okeeey<$>
#
#
<f33v>     <! $Q=E $P=B $F=a $B=1 $I=H $L=B $H=2 $C=2>
# page 64
# Currier's language B, hand 2
# herbal
# Publ: NYT 6May75, Krauss 30(top)?, Kahn plate, B@R p90 ; 'Sunflowers'
# Plant ID: Scabiosa
#
<f33v.1,@P0>      <%>tar,ar.daiin<->ydain.cthey.dols<->sheky.ar,aiin.{cs}
<f33v.2,+P0>      kchdy.dam.dy<->oky<->otal.dain.chdy<->ytam.otam.cham
<f33v.3,+P0>      dar.chckhy.dy<->dyky<->ckhdy.oky.d[a:ch]m<->okar,dy.kam,dy
<f33v.4,+P0>      tokar.shdy.dal<->qokar.shd<->otody.chedy<->ykedy.dodl.dain
<f33v.5,+P0>      tchdy.chody.okaiin<->chckhy.dor.arl<->cthy.dy,ty,dy<->ykar.cheky.dy
<f33v.6,+P0>      ycheo.dar.olaiin.okar.chdy.chdy.oldy<->okar.chdy<$>
#
<f33v.7,+P0>      <%>tshdy.shefchdy.shckhdy.oltedy.daiin.oky<->cheol.orain<->chdyshdy.porar
<f33v.8,+P0>      dar,ar.sheey.keedy.okchy.okar.okedy.chy<->daiin.dy'.dy<->dar.aiin.okary
<f33v.9,+P0>      sar.or,aiin.chor.or.shkair.shol.or.chckhy<->ar,aiin<->okain.dal.dy
<f33v.10,+P0>     lcho,ar.or.chey.lodaiin.o,or.okeedy.okaly
<f33v.11,+P0>     tar.al.keey.oram<$>
#
#
<f34r>     <! $Q=E $P=C $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 65
# Currier's language B, hand 2
# herbal
# Publ: Krauss 30(top), B@R p91; "Sunflowers''
# Plant ID: smaller scabiosa
#
<f34r.1,@P0>      <%>pcheoepchy.olar.yl<->yfody.okedody.shod.ololdy.dar.ytey
<f34r.2,+P0>      ytar.sheody.o,lam<->octhedy.otedy.chdain.oltey.kchy,ty
<f34r.3,+P0>      qotedy.chyty.chdaly<->dar.chd.otedy.qotol.okedy.dody.ody.kam
# After this line the texts left and right of the rightmost plant are not well
# aligned vertically. Their number is the same, but the ones on the right align
# well with lines on the left one below the expected.
<f34r.4,+P0>      ytedy.daiin.chey.aiin<->shy.chckhy<~>oltchedy.otedy.dam.checthy
#
<f34r.5,+P0>      qoteedy.shedy.shedy.ol<->okes.ar<~>ykeed,l.chedy.otey.okaiin
<f34r.6,+P0>      oteol.chekey.chetey.oll<->chesy<~>daiin.cheky.fas.aiir.a[m:d]g
<f34r.7,+P0>      qokedy.dal.chdy<->olchy<->ykch[y:?]<~>ykedy.qokchdy.s.as.oldam
<f34r.8,+P0>      {ch'}otchy.qoky<->olk<->checkhy<~>ys,air.air.chodar.ta[m:g]
<f34r.9,+P0>      ykchdy.qod<->ar<->ch{ct}<->a[{ikh}:ckh]y<~>or.lchey.todaly.okaiin.dardy<$>
#
<f34r.10,+P0>     <%>tcheo.olchckhy.oly<->otchdy.chefalchhs
<f34r.11,+P0>     qokeey.sh.kaldaiin<->cheky.cthdaly<->otchedy.chty.s,aiin
<f34r.12,+P0>     char.aiin.okor,ar.tol<->qokar.chckhy.chdal.ked.qokar.ar.daiin.dam
<f34r.13,+P0>     ykeo.lor.ochey.oly<->okaly.kechdy.qokchdy.chor.ar.aiiin.daly
<f34r.14,+P0>     or.ar.y,kar.ol,al.oky<->chody.qokal,chedy.chcthedy.cheky.daram
<f34r.15,+P0>     sair.chekar.cheky.shek<->cholchedy.qokedy.yk,cheolchcthy<$>
#
#
<f34v>     <! $Q=E $P=D $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 66
# Currier's language B, hand 2
# herbal
# Plant ID: libanotus umbilifera
#
<f34v.1,@P0>      <%>k[e':s]chdy.chdy.chefchy.shdy.qopchdy.shdydy.chdalchdy.ypchdy.chcthdy.spaiin
<f34v.2,+P0>      tol.qokchy.dychedy.okchy.chckhdy.chdaiin.ckhy.loees.ykar.aiin.oldam
<f34v.3,+P0>      ytal.shor.chdal.olchdy.char.or.ol.kedaiiin.chcthy.okchdy.chckhy.dasam
<f34v.4,+P0>      tchdaiin.chekal.shedy.qokedar.chdaiin.oldar.qoldar.chedy.daiin.otam
<f34v.5,+P0>      lshaiir.or,air.shedy.chechey.dykey.kair.chedy.qokar.chekaly.ch[a:o]lky<$>
#
<f34v.6,+P0>      <%>pchedar.shear.qokchdy.qokees.cheol.ypchdaiin.chedy.lr,ar.chedain
<f34v.7,+P0>      olchdaiin.chedy.chey,keedy.chy.kedy.dy.qokedy.okey.s,a[ir:is].chkain.otain
<f34v.8,+P0>      ysheos.otar.ar.choraiin.cheky.olchdaiin.or.oldar.chdar.oka[m:g]
<f34v.9,+P0>      lsheody.cphy.qokeey.keedy.kchdy.chedy.qokedy.chdy.kal,shs.oldaiin
<f34v.10,+P0>     daiin.chdy.tedy.kchdy.okeedy.checkhy.chdy.kain.chear.or.okedy.okam
<f34v.11,+P0>     yshos.ody.s.aiin.okey.okal,shedy<$>
#
#
<f35r>     <! $Q=E $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 67
# Currier's language A, hand 1
# herbal
# Plant ID: orchid root?
#
<f35r.1,@P0>      <%>{c@132;h}oo.r,choly,{c@196;h}y.choty.char.dy
<f35r.2,+P0>      qokeeaiin.chokaiin.qo,tchy.daiin
<f35r.3,+P0>      dchaiin.cthey.qotchey.taiin.cthory
<f35r.4,+P0>      qotchy.shet,chy.ckhol.cheey.daiin.dainl
<f35r.5,+P0>      otchor.sho.tcheey.scheey.daiin.dain,or
<f35r.6,+P0>      schaiin.char.chan.daiin
<f35r.7,+P0>      shosaiin.tchor.choky
<f35r.8,+P0>      qokeey.ky,kaiin.daiin<$>
#
<f35r.9,+P0>      <%>paiin.chear.aiin.chear.shorchaiin
<f35r.10,+P0>     o,aiin.chaiin.ckhy.r.chl.s.chochy.daiin
<f35r.11,+P0>     sh[{oh}:ch]eaiin.chol.cthaiin.l,chaiin.lchal,dal<->dair,aldy.n
<f35r.12,+P0>     olor.chy.chaiin.chy.taiin.kchey.koldy<->chetchaiin
<f35r.13,+P0>     qokoiin.chaiin.qokchaiin.lshy.lodaly<->oteey.taiin
<f35r.14,+P0>     cthol.chol.aiin.qotchy.otchor.daiin<->shol.qotaiin
<f35r.15,+P0>     ochor.s.chiin.daiin.ytain<$>
#
#
<f35v>     <! $Q=E $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 68
# Currier's language A, hand 1
# herbal
# Plant ID: uva quercia (vitis), oak/quercus, gall apple?
# grape vine?, oak tree (RZ)
#
<f35v.1,@P0>      <%>parchor.chocthy.roaiin.ar
<f35v.2,+P0>      qotchy.o,tchey.kchor.yty
<f35v.3,+P0>      dchor.choty.chyty.daiin
<f35v.4,+P0>      ytchy.qotchy.dchy.cthy
<f35v.5,+P0>      dchokchy.chocthy.chckhor
<f35v.6,+P0>      shol.tcheey.chkcheeu.chcthaiin
<f35v.7,+P0>      tcho,tchor.shol.sho.{co},kol.daiin
<f35v.8,+P0>      oaiin.tchor.cho.chotchy.dchold
<f35v.9,+P0>      qokchaiin.cho.ksho,l,choiin
<f35v.10,+P0>     okcheey.chosar.shory
<f35v.11,+P0>     qotcheeaiin.chodaiin
<f35v.12,+P0>     dchaiin.d.aiin.d.aiin,dal,s
<f35v.13,+P0>     ol.char.od.ar.chear
<f35v.14,+P0>     tcheain.shy.tar.dain
<f35v.15,+P0>     ykol.cheol.okchy.tch
<f35v.16,+P0>     ydaiin.okeey.d,aiin
<f35v.17,+P0>     daiin.dain.chkaly.choly
<f35v.18,+P0>     daiin.qokeeeb.chokee[o:y].r
<f35v.19,+P0>     schokey.y,keol.chol.daiin
<f35v.20,+P0>     sodaiin.shy.dchy.ckhy.dan
<f35v.21,+P0>     doiin.chor.chor<$>
#
#
<f36r>     <! $Q=E $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 69
# Currier's language A, hand 1
# herbal
# Plant ID: Geranium (SDC = [RZ])
#
<f36r.1,@P0>      <%>pcha@151;dan.qorain.chcfhal.soiin.cphor.shaiin.cthy.dair
<f36r.2,+P0>      oral.shor.ytaiin.qotaiin.qooldy.chty.chol,dy.tor
<f36r.3,+P0>      qotchy.tchy.daiin.@152;aiin.dolsain<$>
#
<f36r.4,+P0>      <%>podaiir.cphy.qoypchol.som<->{c'y}<->chy.dchy.fchom,dar
<f36r.5,+P0>      daiin.qor.chol.ctholy.s<->o<->r<->chy.sy<->chytaroiin
<f36r.6,+P0>      okaiin.cthor.y,kaiiin.s<->dain.an<->dan
<f36r.7,+P0>      qotol.cthol.okol,dy.okchy<->ytorory<->sold
<f36r.8,+P0>      ytchor.cthol.chaiin.yd
<f36r.9,+P0>      ytodaly.daiin.otaro<$>
#
#
<f36v>     <! $Q=E $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 70
# Currier's language A, hand 1
# herbal
# Plant ID: Indian hemp
#
<f36v.1,@P0>      <%>pchar,asy.qoforom.shoaiin.tchey.ch[{ckoh}:{ckhh}]y.otaiin.cphar.daiin
<f36v.2,+P0>      qotor.chol.daiin.otaiin.qotor.ytar.ochor.chety.ckh[o:a]r.dom
<f36v.3,+P0>      dchytchy.ytor,s<->otaiin.qopchor.otar.otchaiin.s
<f36v.4,+P0>      qotchor.y,ky,ty,dy<->daiin.cthor<$>
#
<f36v.5,+P1>      <%>tchor.ckhoiin.daiin.cphchar
<f36v.6,+P1>      daiin.cthor.daiin.dal.dys
<f36v.7,+P1>      qoky.keol.okchor.o,s,ch[y:a],shan
<f36v.8,+P1>      ykshy.ytchy.dol.y,tydy.yky
<f36v.9,+P1>      okaiin.y,kcholqod.chory
<f36v.10,+P1>     ykchotchy.daiin.daiild
<f36v.11,+P1>     oty.chcthy.ytoryd
<f36v.12,+P1>     ytol.kchy.oty,chd
<f36v.13,+P1>     oky.she.cthol.oty
<f36v.14,+P1>     soiin.chtain<$>
#
#
<f37r>     <! $Q=E $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 71
# Currier's language A, hand 1
# herbal
# The page seems to have been torn and stiched
# Plant ID: Baldrian, Valerian, dwarf ceder(?), (+illegible)
#
<f37r.1,@P0>      <%>tocphol.shaiin.qotor.ofchor.oty.chory.daiin.otod,[o:a]r
<f37r.2,+P0>      ykoiin.cthor.okaiin.qo,tchy.ytody.qokaiin.sho.ytaiin
<f37r.3,+P0>      qo,shy.qokaiin.cthol,dy.ckhor.oky,dy<$>
#
<f37r.4,+P0>      <%>pchotchy.daiin.cfholdar.chol.daiin<->yd
<f37r.5,+P0>      yky.qokchy.qotchor.chkol.otoly
<f37r.6,+P0>      shor.shol.qokchy.qotomody<->dchol.daiin
<f37r.7,+P0>      sor.chey.kor.qokor.daiin<$>
#
<f37r.8,+P0>      <%>koiin.chorody.qokaiin.{c'hh}ory.otal<->shor.sheor.dar
<f37r.9,+P0>      ykchody.qotchy.ykaiin.chy.qotordy<->otcho.loldaiin
<f37r.10,+P0>     qoto.o,kchochor.dchor.chy.shy.daiin<->ychey.kol,daiir
<f37r.11,+P0>     okchor.daiin.ckhy.dain.daiin<$>
#
#
<f37v>     <! $Q=E $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 72
# Currier's language A, hand 1
# herbal
# Same plant as f102r1[3,1] ? (Stolfi)
#
<f37v.1,@P0>      <%>[t:k]shody.qocthy.qotoldy.chopdain.sol
<f37v.2,+P0>      dor.chol.cthor.orchochor.daiin
<f37v.3,+P0>      qokchon.shy.chon.daiin.dy
<f37v.4,+P0>      dshor.dytory.dshor.daiin
<f37v.5,+P0>      dchor.qotol.ykchon.dain
<f37v.6,+P0>      yokor.ytchor.saiin.oty
<f37v.7,+P0>      qotchor.daiin<$>
#
<f37v.8,+P0>      <%>qotor.choiin.chetchy.daiin
<f37v.9,+P0>      dor.chor.sho.daiiin.daiin
<f37v.10,+P0>     soiin.{ch'}ey.o,koiin.chey.tom
<f37v.11,+P0>     qotoiin.choror.cthol.daiin
<f37v.12,+P0>     chor,sh[y:o]ly.sheaiin.do.tody
<f37v.13,+P0>     sotoiiin<$>
#
<f37v.14,+P0>     <%>todain.cphaiin.cphorods
<f37v.15,+P0>     soiiin.cheoky.daiin.dain
<f37v.16,+P0>     qotor.daiin.chotaiin
<f37v.17,+P0>     sokchor.qokoiiin.ykeeols
<f37v.18,+P0>     oyteey.daiin.daiinody
<f37v.19,+P0>     daiin.qkaiin.qotal.daiin
<f37v.20,+P0>     y,cho{ckah}y.ykol,daiin,s
<f37v.21,+P0>     oshctho.do.daiin.cthols
<f37v.22,+P0>     qotol.ytoiin.cho{cthh}y
<f37v.23,+P0>     yto.chol.daiin<$>
#
#
<f38r>     <! $Q=E $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 73
# Currier's language A, hand 1
# herbal
#
<f38r.1,@P0>      <%>tolor.chockhy<->oky.choiin.okshol.oly.oky
<f38r.2,+P0>      okshey.chodys<->ytoiin.otaiin.otaiin.cthar
<f38r.3,+P0>      qokor.okaiin<->otaiin.qo,kchol.chokokor
<f38r.4,+P0>      ychok.chey.chckh<->chy.chk[o:y].r.odaiin.d,aiin.sy
<f38r.5,+P0>      o,kor.chey.kain<->chor.ctho.dain.ckholdy
<f38r.6,+P0>      ysho.sho.kos<->daiin.okoy.chochor.daiin<$>
#
#
<f38v>     <! $Q=E $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 74
# Currier's language A, hand 1
# herbal
# Plant ID: Cickorium?, Lactuca
#
<f38v.1,@P0>      <%>okchop.chol.shotol.oteol.okee[a:y].s<->chor.d.aiin,d
<f38v.2,+P0>      choiin.shey.key.sho.oiin.s.chol,ldy<->okeaiin.o,kom
<f38v.3,+P0>      qokeey.keor.daiin.okey.keey.daiin<->dair.daiin.s
<f38v.4,+P0>      okeey.d,aiin.qokeey.chotey.tody<->oky.aiiin.d
<f38v.5,+P0>      qoty.daiin.chol.oteeol.dody<->cheod.chody
<f38v.6,+P0>      sho.keeey.key.tey.daiin.daiiin<->dain.dain
<f38v.7,+P0>      daiin.qol.chy.dain.@153;.or.daiin<->dain.daldy
<f38v.8,+P0>      o,aiin.char.chshol.chokaiin<$>
#
#
<f39r>     <! $Q=E $P=M $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 75
# Currier's language B, hand 2
# herbal
# Plant ID: crocus? (RZ)
# Same plant as f95r2 ? (Stolfi)
#
<f39r.1,@P0>      <%>tedo,chshd.cphhofy.chdain.shey.f[sh:se]y,dy.orain.cheepaiin.ofy.shey.k[a:o]ly.dy
<f39r.2,+P0>      olchey.cheky.qokedy.shekshey.qolain.ch{ckh'h}y.chdy.dair.shckhey.dold
<f39r.3,+P0>      qokalchdy.chekaiin.checkhy.darshed.qokeedar.eeedy.dar.ar.cheey.dyckhy
<f39r.4,+P0>      tchedy.chdy.olaiin.chedy.shckhdchy.chol.or.ordy.chees.aly.okalcheg
<f39r.5,+P0>      dchdy.chdy.ykaiin<$>
#
<f39r.6,+P0>      <%>pchdaiin.she,dam.qofchedy.shedy.kchdy.dydy.opchekaiin.sho{ckhh}y.shdalo.ry
<f39r.7,+P0>      dchdar.chedy.cholal.qokedar.chdy.chckhdy.dar.ar.al.ydy.eee,s.aiiin
<f39r.8,+P0>      lchedy.shedy.qokaiin.chkeey.fchedy.okam.ch{cfhh}y.saiin.chckhy.daisog
<f39r.9,+P0>      tchedy.shol.odal.qokaiin.shdaiin<$>
#
<f39r.10,+P0>     <%>pchdar.shedy.ar.aiir.okair.ykeols.shedy.qockhdy.laiin.{c'y}ky
<f39r.11,+P0>     dshdy.ar.aiin.y.yk[en:{cr}].chdy.ykal.olkaiin.qokaldar.cheol.dar.aiin
<f39r.12,+P0>     tolchda[iin:ii?]<!corr?>.chckhy.s,aiin.olor.chls.aiin.oky.ches.aiin.dal
<f39r.13,+P0>     ytor.chdar.shey.qokaiin.chor.kar.sheolkedy.otedy.tedy.s,aiin
<f39r.14,+P0>     daiin.shckhy.chekl.ol,daiin.chedy.ykeey.daiin.otal.chdam.qokam
<f39r.15,+P0>     qolkain.ol,cheol.daiin.dar.ol.dld.[ar:iir].ador.aiin.ofcheefar
<f39r.16,+Pc>     oteol.cholkal.qokal.dar.ykdy<$>
#
#
<f39v>     <! $Q=E $P=N $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 76
# Currier's language B, hand 2
# herbal
# Plant ID: Primulaceon(?) (ag arthritis)
#
<f39v.1,@P0>      <%>pdair.chdy.fdykain.or.air.sheykaiiin.ofchy.kar.or.aiin.dolky.o[sh:{i'h}]dy
<f39v.2,+P0>      sor.shy.kar.chol.qoty.kchdy.olky.dar.chdy.ykar.olkedaiin.ody.dy
<f39v.3,+P0>      daiin.chor.okain.okaii,fchody.saiin.or,aiin.qokaiin.ytodaiin.okam
<f39v.4,+P0>      y,okeey.chody.cheor.aiin.okody.chodal.ykedy.qokedy.dal,o,[d:?],aiin.shky
<f39v.5,+P0>      ytedykor.or.sheky.kain.otar.or.aiin.okaiin.ckhol.ol.kor.oto,r.ofchy
<f39v.6,+P0>      lkedy.okchey.shor.qoykam.cho,ckh{cfhh}y.or.aly.shody<$>
#
<f39v.7,+P0>      <%>pardy.shedy.qokar.sheedy.oraly<->olaiir.okar.ar
<f39v.8,+P0>      o{ek}ar.aiin.olkaiin.olky.dar.ald<->shek.chek.qokchy.dar.ain
<f39v.9,+P0>      tar.aiin.dal.ar.ain.cheor.ydam<->shody.okal.shd,y.kshy.or
<f39v.10,+P0>     dar.ar.ykar.or.yky.chdy.fchor<->qokain.ar.sheedy.olchef
<f39v.11,+P0>     sarol.chedy.shekam.q[o:e]kar.chl<->ykeedy.chckhy.dalor.dy
<f39v.12,+P0>     paiin.alaiin.otal,chd.okar.am<->okar.cheodal.ockhy
<f39v.13,+P0>     dain.ockhedy.otedy.okedy<->lchdy.okaiin.daiiin,y
<f39v.14,+P0>     tar,aiin.okaiin.cholody<$>
#
#
<f40r>     <! $Q=E $P=O $F=z $B=1 $I=H $L=B $H=2 $C=2>
# page 77
# Currier's language B, hand 2
# herbal
# Plant ID: Primulaceon
#
<f40r.1,@P0>      <%>pchey.k,eodar.aldydy<->qoky.okal.shdy.olkedy.opches.ar.ordaiin
<f40r.2,+P0>      qokar.okar.okedy.dar<->ykchey.kaiin.ok[a:o]s,chedy.okar.a,ralos
<f40r.3,+P0>      shy.qokal.chdy.chckhd<->otor.aiir.o,ky.okolchy.qokar.okam
<f40r.4,+P0>      or.aiin.chekody.dar<->qokol.okaiin.okar.oky.okoldy.ol
<f40r.5,+P0>      lokar.qokar.okar<->okol.ol.chedy.qokchd.ar.ar.or.da[g:m]
<f40r.6,+P0>      tor.or.ar.shok.or.am<->o,lshedy.qokam.chdy.kar.oraiin
<f40r.7,+P0>      yaiin.chekaiin.oky<->ycheey<$>
#
<f40r.8,+P0>      <%>ksheo.keeey.dar.ai[g:m]<->kcheo.cfhdy.or,ain.chefal.daiin.dg
<f40r.9,+P0>      taiin.ol.olaiin.or<->dain.okaiin.okaiin.okaiin.daram
<f40r.10,+P0>     saiin.olcheey.chdy<->ychey.ka@154;ar.oky.ykedy.okair.ody
<f40r.11,+P0>     toar.ykaiin.ory.dal<$>
#
#
<f40v>     <! $Q=E $P=P $F=z $B=1 $I=H $L=B $H=2 $C=2>
# page 78
# Currier's language B, hand 2
# herbal
# gathering mark 5
# Plant ID: Thistle, Gerneolem(?) Artichoke, Helianthus Tuberosus
#
<f40v.1,@P0>      <%>pchedain.chefaiin.oldy
<f40v.2,+P0>      todar.qokaiin.ol.ara[g:m]
<f40v.3,+P0>      s,air,ain.okaiin.okam
<f40v.4,+P0>      taraiin.okaiin.ch{ckhy}
<f40v.5,+P0>      solaiin.okar.oly.chckhy
<f40v.6,+P0>      qoeedaiin.ol.chedy.daiin
<f40v.7,+P0>      shody.qokol,chedy.s.ar
<f40v.8,+P0>      chodaiin.chkalykedy.okal
<f40v.9,+P0>      tchy,pchody.pchdy.kor.ol
<f40v.10,+P0>     tchkaiin.tchedy.qokaiin.oraiin
<f40v.11,+P0>     schedy.qokol.chedy.dalor.a{ith}y
<f40v.12,+P0>     ycheekeey.daiin.okaiin<$>
#
<f40v.13,+P0>     <%>toees.chedy.kedy.olfchedy.qokedy<->daiin.chefain
<f40v.14,+P0>     saiin.o.lchey.kchedy.okar.qokchdy.dy<->qokees.am.chdy
<f40v.15,+P0>     qokchey.qody.or.aiiin.o,kaiin.o,ckhy<->sheod.faimy
<f40v.16,+P0>     shol.kedy.lor.ar.okar.qoky.kedy.r<->yteey.qokam
<f40v.17,+P0>     tochey.qokeedy.qokaiin.okeos.qokar<->okees.ar.o[k:?]y
<f40v.18,+P0>     saiin.otain.chckhy.okal.okair.arol<->qokey.okary
<f40v.19,+Pc>     pchedy.chetar.ofair.arody<$>
#
#
<f41r>     <! $Q=F $P=A $F=a $B=1 $I=H $L=B $H=5 $C=2>
# page 79
# herbal
# Currier's language B, hand 2
# Plant ID: Thistle
# Transcription quality seriously reduced on this page
#
<f41r.1,@P0>      <%>pshey,kedal[ee:ch]y.oked.seekeeey<->opshes.[o:y]p[ch:ee]d.qotchedy.shkakeedy
<f41r.2,+P0>      ykeeo.alshey,ykedy.kesh,dy.dy<->dor.[y:q]cheoky.qokee[d:?].chpy.qokedy.dy
<f41r.3,+P0>      qok.sa[y:?]<!unclear>.[q:y][o:e]kedy.ychdykchdy<->qokedy.qokedy.shekchy.cheky.daly
<f41r.4,+P0>      chdchy.ytcheeky.ypchedy.schdy<->ytedy.{cthh}y.chees.oteey.otal.da[m:g]
<f41r.5,+P0>      qotchy.sal.yteedy.kchdy<->dchedy.k[ee:ch]dy.dchedy.dalain<$>
#
<f41r.6,+P0>      <%>shedey.polchedy.qokeey.chekedy.ytey<->chkeeod<->ypchedpy.shepy.shedy
<f41r.7,+P0>      parchdy.kchey.yteedy.qokeod[o:y]<->okedy.chkedy.qokedy.ched[y:e].qokedy
<f41r.8,+P0>      dair.chedy.chckhy.qokey.lchdy<->qokedy.qokal.chekedy.qodar,a[g:j]
<f41r.9,+P0>      qokeedy.okedy.chekedy.chedy<->chckheody.chekol.daiin.cheo.al.otedy
<f41r.10,+P0>     sshok.shedy.qekchdy.dchdaldy<->ykedy.qokeedy.qokedy.qokeg
<f41r.11,+P0>     ykeod.ykeedy.chekeedy.cheked<$>
#
#
<f41v>     <! $Q=F $P=B $F=a $B=1 $I=H $L=B $H=5 $C=2>
# page 80
# herbal
# Currier's language B, hand 2
# Plant ID: <unreadable>, Fern, Maidenhair fern??? Tansy?
# Plain carrot or variety (RZ)
#
<f41v.1,@Lp>      keer[e:o]dal
<f41v.2,+P0>      <%>pcheody.qofcheepy.ofchdy.cfhekchdy<->ypchedy.chepchefy.shdchdy.qotal.dar
<f41v.3,+P0>      dshedy.tchey.s,aiin.shekey.okedy.okaly<->daiin.okedy.ykeeody.choy.keoy.dam
<f41v.4,+P0>      qoke[o:d]dy.okey.qokeody.oleeol.lkedy<->lkeeody.qokeedy.okeey.qokol.sheols
<f41v.5,+P0>      ycheos.olchey.daiin.or.chol[a:o]laiin<->oteedy.qoteol.oteodar.orain
<f41v.6,+P0>      tadaiin.ol.cheos.yteedy.okal.[o:a]ld<->oteol.qokal.or.oteody
<f41v.7,+P0>      ykeey.okey.ykeeol.ckhdy.chdal<->ykeo,aiin.okeody.oly
<f41v.8,+P0>      daiin.olkeeo.lkol,chedy.okeey<$>
#
#
<f42r>     <! $Q=F $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 81
# herbal
# Currier's language A, hand 1
# Has two plants.
# Plant ID: Tropical Arum sagittarium visicating,
# crelpius(sp?) ranunculus, arum sagittarii
#
<f42r.1,@P0>      <%>{c@155;h}o.ofaiin.ctha{ih}{c@196;h}y.otcheey.pchear
<f42r.2,+P0>      solkaiin.char.cheky.otshaiin.daiir[y:a]
<f42r.3,+P0>      toshy.chtshar.chotar.chain.dal
<f42r.4,+P0>      shor.chetar.chotai[s:r].dar.cthaiin
<f42r.5,+P0>      qokar.chockhy.chotor.chy.kary
<f42r.6,+Pc>      dorain.[{ih}:ch]ar<$>
#
<f42r.7,+P0>      <%>pcho.chy.kshaiin.shotaiin.cham.shan
<f42r.8,+P0>      yshol.chees.cthol.shor.shol.ety.char,y
<f42r.9,+P0>      qotch[a:o]r.otchol.ctho.kchodan.chkchory
<f42r.10,+P0>     choty.dol.ksheo.cthor.otol.cthol.chol<->shol,dain
<f42r.11,+P0>     qotor.cho.chody.daiin.shol.ctheey.dar<->chy.daiidy
<f42r.12,+P0>     dcheey.chol.shol.chokaiin.choeky.d{cky}<->dain.dal
<f42r.13,+P0>     qopor.shol.shot.shol.shol.daiin.dain.s<->cheam
<f42r.14,+P0>     sho,kshey.choty.chdain.chodaiin.daiin<->dam
<f42r.15,+Pr>     pchody.otshey.dodaiin<$>
#
<f42r.16,+P0>     <%>pydaiin.sheor.shaiin.tsh.olchy.sholy
<f42r.17,+P0>     shotol,shol.chety.daiin.chokchy.chkaiin
<f42r.18,+P0>     qody.cthochy.otaiin.shy.kshes.chorain
<f42r.19,+P0>     otchoty.daiin.chot,sho.{ck@191;h}y<!corr?>,{cty},s.os
<f42r.20,+P0>     shol.chol.shoky.okol.sho.chol.shol.chal
<f42r.21,+P0>     shol.chol.chol.shol.{ct}oiin.{c'o}s.odan
<f42r.22,+P0>     kchaiin.chos.ckhaiin.choro,r.chaiin
<f42r.23,+Pr>     okchol,shol.kolschees<$>
#
#
<f42v>     <! $Q=F $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 82
# herbal
# Currier's language A, hand 1
# Plant ID: ranunculacea helleboria(?) (Mrs Voynich)
#
<f42v.1,@P0>      <%>@156;cho.{cto}.sheey.qocho.taiin.shols<->chol.chor.dain
<f42v.2,+P0>      dshey.tchey.y.kchey.chtchy.{c@245;h}y.dan<->dain.otol.daiin
<f42v.3,+P0>      sho.chotody.chotol.oky.chol.chol<->dl.chcthy.otoy
<f42v.4,+P0>      qotchy.chkchy.sar.dy<->odaiil<->ykchy.o,kol,dg
<f42v.5,+P0>      chokeeo,r.chey.chetan<->s,ary<->okol.chetaiin
<f42v.6,+P0>      okeokear.cheotchar<->sy<->saiin.cthar,d,am
<f42v.7,+P0>      chok.sheo,key.keeeyd<->chekeesshy
<f42v.8,+P0>      sodal.saiin<$>
#
<f42v.9,+P0>      <%>posheor.sho.char.chekchey.qokod<->sho.cpheo.rchy
<f42v.10,+P0>     schor.okchey.chy.shol.olor.cheaiin<->{ct}chy.tcheeb,d
<f42v.11,+P0>     qo.aiin.qokeey.kchol.cheal.o,t,eold<->shey.teaiin,d
<f42v.12,+P0>     ch[o:a]tcheey.chol.ol.chaiin.oteeaiin<->chkchy.taiin,y
<f42v.13,+P0>     sho.chey.teor.shey.che{cthh}y.daiin<->chokeey.daiin
<f42v.14,+P0>     qoteey.chy.kchy.cthy.{cts}ees.choly<->sarar.aral
<f42v.15,+P0>     chokey.chol.okey
<f42v.16,=Pt>     okor.odeey<$>
#
#
<f43r>     <! $Q=F $P=E $F=c $B=3 $I=H $L=B $H=2 $C=2>
# page 83
# herbal
# Currier's language B, hand 2
# Plant ID: Antennaria Gnaphalium
#
<f43r.1,@P0>      <%>tarodaiin.ytedy.eeody.ofchtar.chcphedy.ypar.shol.folor.aiin.cphey.dar
<f43r.2,+P0>      yteody.oteol.ytedy.ar.chety.dar.aiir.okaldy.daral.otchdy.daiin.dals
<f43r.3,+P0>      yty.yty.oty.she.ody.shy.olor.yteedy.kaiin.chky.qotydy.dar.aiin.ykam
<f43r.4,+P0>      das,ar.ytey,tedy,kar.arar.she.kalchdy.cholky.qotaly.chedy.oty.otam
<f43r.5,+P0>      ykar.ch[e:i]dy.shekody.qotody.qotar.okedy.dar.choetchy.dam.otain.y,tam
<f43r.6,+P0>      kchedy.chedy.daly.cheody.cheolkeepchy<$>
#
<f43r.7,+P0>      <%>pshesy.otey,kshdy.opchdy.kedar.okedy.chdy.sho{cphh}y.dyty,dy.pchdy.kedy.dam
<f43r.8,+P0>      ytchedy.chedy.cheody.shy.qoiiin.sheeeky.chedy.dain.shy.ykolor.[o:a]taiin.old
<f43r.9,+P0>      dshedy.qotedy.dor.cheey.odain<$>
#
<f43r.10,+P0>     <%>pshdar.shed.ody.qotedy.yfchdy.qo{ckhh}dy.opchdy.daiin.qokedy.dydydy.qotar
<f43r.11,+P0>     ytchedy.ty.shol.t[o:a]ldy.shody.oteedy.shdy.otolol.shd.olky.ytol.otary.cheky,dy
<f43r.12,+P0>     dor.shol.qokol,shedy.qotedy.qokeedy.qokody.okeedy.otedy.shedy.oty.yty,dy.saiin
<f43r.13,+P0>     tshed.qosheckhey.odeeedy.qeokeey.qotedy.daiin.shodody.shochol.chckhy.y,kedydy
<f43r.14,+P0>     ykeody.checkhy.choteey.odain.ch{ckhhh}y.chokoraiin<$>
#
#
<f43v>     <! $Q=F $P=F $F=c $B=3 $I=H $L=B $H=2 $C=2>
# page 84
# herbal
# Currier's language B, hand 2
# Two plants. Polygonum biatorta (sp?). Lunaria (RCAZ)?
#
<f43v.1,@P0>      <%>pdsairy.dalteoshy.d[o:a]ly.sheet.or.arodl.lkeo.r.araiin.otedy.opolde
<f43v.2,+P0>      shedy.octhy.otedy.chedy.dar.ches{kh}y.okeody.oky.okaldy.kchdy.okar
<f43v.3,+P0>      tody.teedy.qot.chocthy.chky.oky.chdy.okedy.ykaiin.chey.ody.dary
<f43v.4,+P0>      d{ch'h}ey,ykeedy.chees.ain.shy.qocthedy.chey.qokar.checkhy.okam
<f43v.5,+P0>      qokchedy.oralody.otedol.chcthdy.chtey<$>
#
<f43v.6,+P0>      <%>tolkchdy.okedy.qoked[a:o]l.shedy.okedal.shedy.pchdol.otey.dalorain
<f43v.7,+P0>      ytshedy.ykeody.oykeedy.chedy.tedy.chcthy.otam.ot.ytaiin.otas
<f43v.8,+P0>      shetcheodchs.ochedy.oteody.chedy.chody.daiin.sheody.ykar.chef
<f43v.9,+P0>      yt[ch:ee]dy.olos.aiin.ockhy<$>
#
<f43v.10,+P0>     <%>tarchor.ar.aldar.chdy.daldar.chepy.yteedy.s,ypchey,pchedy.yfor
<f43v.11,+P0>     ysheey.or,air.yteey.cheody.ar.sheo.qody.chckhy.chdy.choty.she{cthy}
<f43v.12,+P0>     yshee.kedy.dar.chey.qotedy.etaiin.chedy.cthey.oteol.or,aiin.odain
<f43v.13,+P0>     dshedy.tedy.ckhedy.chekcheey.dy,keody.otedy.cheetam.okedar.amam
<f43v.14,+P0>     dykeedain.chedy.okeedy.chedal.olkey.cheky.cho[a:y]l,chedy.oteorom
<f43v.15,+P0>     oteod.qolkeey.kaldy.chy.darod[y:?].qokeey.kol.dary.taros
<f43v.16,+P0>     ol.eees.aiin.oloaiin.oteos.qoky.chey<$>
#
#
<f44r>     <! $Q=F $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 85
# herbal
# Curriers language A, hand 1
# Plant ID: Veratrum (sp?)
#
<f44r.1,@P0>      <%>tshodpy.ora{iph}y.koees.ypsholy.shy.otoloaiin
<f44r.2,+P0>      ydsh.dyeees.y,ty.oky.okchey.qykchey.dchy,dy
<f44r.3,+P0>      oair.ekokeey.kshotol.otal.daiin.ototaykal
<f44r.4,+P0>      ychor.ykchey.ykchy.chody.dam<$>
#
<f44r.5,+P0>      <%>toy.shysho.qoteey.char.cheeky.sheey.ytey.daiin
<f44r.6,+P0>      dshor.y,tchol.shy.o.@190;cheekchy.qotchy.otchy.dar
<f44r.7,+P0>      qot{ch'}.o[q:y]d.shol.qotshy.oyty.chom<$>
#
<f44r.8,+P0>      <%>pshy.opchey.qopchy.ofchey.roiry.sholos.ykchy<!separated ch>
<f44r.9,+P0>      otchol.ol,dchckhy.qoky.qotchy.qokchy.qokyd
<f44r.10,+P0>     qokchor.okchy.qoto.ykol.choky.choky.chol,dam
<f44r.11,+P0>     ytsho.qockhy.okchody<$>
#
#
<f44v>     <! $Q=F $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 86
# herbal
# Curriers language A, hand 1
#
<f44v.1,@P0>      <%>tsho.qotshy.cthol.d.chor.otol.shol.tol.qotshol.otoldy
<f44v.2,+P0>      yolkol.cheol.qokchain.daly.otchol.daiin.shol.qotor.ar
<f44v.3,+P0>      tol.okchor.shcthy.otol.daiin.cthy.cthy<$>
#
<f44v.4,+P0>      <%>yokalod.shaiin.shor.shorody.shky.sho.y,tchy.opchod.opy
<f44v.5,+P0>      oain.shol.cthy.cphaiin.ykchor.otchy.qoty.ytchear.cthain
<f44v.6,+P0>      tol.dair.ytaiin.dol,y.kchain.oty,keey.otchol.ytaiin,dy
<f44v.7,+P0>      ok[y:o],tchaiin.cthol.dy.cheol.ololy<$>
#
<f44v.8,+P0>      <%>tsheody.cthaiin.odaiin.shol.shey.cthy<->ykoda<->ol
<f44v.9,+P0>      dshor.cthees.l,o,lkeees.ckhy.chcthy.lo
<f44v.10,+P0>     lsho.qokchy.tshy.cphaiin.cthal.kal
<f44v.11,+P0>     okal.chol.chol.choky.okaiin.cthy.otal
<f44v.12,+P0>     ychey.teol.chaiin.chcthy.ctho.cthol
<f44v.13,+P0>     lchor.shol.dairl<$>
#
#
<f45r>     <! $Q=F $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 87
# herbal
# Curriers language A, hand 1
#
<f45r.1,@P0>      <%>pykydal.sha{ikh}y.oty.shey.qop.char.opchal.ypchor.ofchar
<f45r.2,+P0>      shor.cthy.qoky.qokol.qokaiin.chol.chol.ykaiin.dar.om
<f45r.3,+P0>      qo.chcthy.kchol.daiin.qoaiin.cthy.chaiin.ykeey.cthom
<f45r.4,+P0>      lor.y.kaiin.ykeol.ykeol.cham<$>
#
<f45r.5,+P0>      <%>kol,sho.pchor.kchey.ty.opchaldy.otshy.qokchy.dol,daiin
<f45r.6,+P0>      otchar.okchar.daiin.ytchody.tcholol.otar.dal.dary
<f45r.7,+P0>      lchar.qor.y.kar.dar<$>
#
<f45r.8,+P0>      <%>tchol.cthy.qodaiin.cthy.dain.{@246;thh}ey.otydal.daiin.[g:d]
<f45r.9,+P0>      @201;or.or.chain.dain.ykolody.ytaiin.qotchol.kol.dy
<f45r.10,+P0>     okaiin.shar.yky.oky.kair.daldy.dalor.cheol.dal
<f45r.11,+P0>     l.okaiin.okcho.laldan.daldaiin<$>
#
#
<f45v>     <! $Q=F $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 88
# herbal
# Curriers language A, hand 1
# Plant ID: Sentellaria, Veronica? carnedris(sp), Ehrenpreis?,
# beatrum phula inal(sp)
#
<f45v.1,@P0>      <%>ko[r:s]ary.chko.kol,chey.fsholom.shor.ykchy.dod.opchaiin.olald
<f45v.2,+P0>      okol.chor.daiin.cthy.okchol.chom.okolo[r:n].dy<->okchol.s
<f45v.3,+P0>      qokchy.l,or.cheol.qot[o:a]l.qotol,chy.ky.cthod<->ykar,yd
<f45v.4,+P0>      okchy.qockhy.dain.dail.dair.shy<$>
#
<f45v.5,+P0>      <%>qotol.choiin.okchar.dar.oty<->shoto.dol,py<->otytam
<f45v.6,+P0>      ?s,aiin.cphor.qok{cy}.tod<->ytchdy.dy<->dy.cheg
<f45v.7,+P0>      tchtcho,kchol.dshy.o,tyol<->ytchom
<f45v.8,+P0>      yksheor.odal.sho.dy.pchom<->otor.oa[iir:iin]
<f45v.9,+P0>      ychor.cthy.chol.qokom.sy<->sa,ykchom
<f45v.10,+P0>     dshor.otshy.oky.tsholol<->ytchord
<f45v.11,+P0>     or,chor.ytchy.doiin.dcholdy<$>
#
#
<f46r>     <! $Q=F $P=K $F=x $B=3 $I=H $L=B $H=2 $C=2>
# page 89
# herbal
# Curriers language B, hand 2
# Plant (root) ID: Asclepias, (+unreadable)
#
<f46r.1,@P0>      <%>pcheocphy.qotedy.chety.dy.chepchx.yfcheky.o[s:r]aiin.shee.qoteol.daiin.shee.dy.daly
<f46r.2,+P0>      sodaiin.sheeoly.qoor.sheo,teoly.chckhy.daiin.sh[{ck}:ek].sheet.shedy.xo[r:s].aiin.sheckhy
<f46r.3,+P0>      daiin.shor.ykal.che[{kh}:{th}]y.daiin.she.dalshedy.qokol.s.aiin.shee.ykar.daiin
<f46r.4,+P0>      tshedar.chol.kaldy.chckhy.qokaldy.chekal.chckhy.sheky.sheky.dalo{cthh}y
<f46r.5,+P0>      okeedy.shekeey.ykey.shedy.chdy.shky.qotsheod.ytedy.ytey.che[o:a]r<$>
#
<f46r.6,+P0>      <%>tedy.d[y:o]tedy.shee.keedy.ypchedy.chdalor.sheedy.odo[s:r],aiin.opchedy.dykedy.chdam
<f46r.7,+P0>      xol.shol.qokaiin.ytchdy.qokchdy.s,ar.chdy.cthy.otedy.chedy.qokar.chcthy.m
<f46r.8,+P0>      dsheol.chy.chckhy.shy.shdy.chky.chody.cthdy.s.cheos.chey<$>
#
<f46r.9,+P0>      <%>tshdy.shdy.fchedy.dyfchdy.shol.kees,ytaly.fchdy.dy.karal.shky.yty.dardam
<f46r.10,+P0>     tchey.shy.chkal.chd.qokdy.shdy.adoldy.olaiir.sheol<$>
#
<f46r.11,+P0>     <%>pchdair.shd.shep,daiin.shdy.o{ifh}edy.qopchdy.ldy.shear.opdarshdy.s.@136;yfchedy
<f46r.12,+P0>     techy.daiin.sheockhy.choky.r.aiin.ches.shey.kar.sheckhy.chdy.chckham
<f46r.13,+P0>     ar,akaiin.shol.okeey.chol.dar.ols.lain.y<$>
#
<f46r.14,+P0>     <%>otchealkar.sholkshy.qokar.cheol.okal.dam.chdam.qokam
<f46r.15,+P0>     qokar.shol,kal.[a:o]lkeody<$>
#
#
<f46v>     <! $Q=F $P=L $F=x $B=3 $I=H $L=B $H=2 $C=2>
# page 90
# herbal
# Curriers language B, hand 2
# Plant ID: Boragine, Anchusa (has red mark along top of roots)
#
<f46v.1,@P0>      <%>pody,lshed.ypdy,shedy.opchedy.ytedy.oepchol.yfchey.tochsy.oka[s:r].ykchdy.daiin
<f46v.2,+P0>      ytair,aiin.otchdy.okaly.daiin.qokedy.otar.ar.oldy.otedy.saim.okey.tody.daiin
<f46v.3,+P0>      ytchey.keody.chockhdy.chotal.okalshdy.sh[?:d]y<!funny d>.qokar.oty.qoty.shedy.chedy.dam
<f46v.4,+P0>      ydaiin.chckhy.chdal.olar.chckhdy.chdody.tar.cham.kedy.daiin.y,kaiir.shckhefy
<f46v.5,+P0>      lodaiin.shedy.qokedy.chdy.okedy.dykaly.daiin.chedy.okeedy.s,ar,air.cthy
<f46v.6,+P0>      tor.aiirchar.shedy.olaiin.qotedy.sheedy.qokaldy.qokedy.d[o:a]ir.chody.cthey.m
<f46v.7,+P0>      dchedy.cheeky.dam,ched.lchedy.chedy
<f46v.8,=Pt>      okeedchsy.qokeedy.chetedar.or.ai{cky}y
<f46v.9,+P1>      yteedy.shedy.che{ck}edy.chtedy.daim
<f46v.10,+P1>     sheol.[a:o]r.chey.okaiin.daim.oty.om
<f46v.11,+P1>     tolshey.otedy.chocpheod.oty.dam
<f46v.12,+P1>     dair.aly.chdam.chcthy.chdam
<f46v.13,+P1>     ykar.chedy<$>
#
#
<f47r>     <! $Q=F $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 91
# herbal
# Curriers language A, hand 1
# Plant ID: Indian cucumber?
#
<f47r.1,@P0>      <%>@159;chair.oly.sheaiin.shol.daiin.chdy
<f47r.2,+P0>      chokchol.chol,choldy.dair.cha[d:j],aiin
<f47r.3,+P0>      dor.chol.chy.chaiin.ckhey.chol.dain.okaiin
<f47r.4,+P0>      qokcheo.cthey.chokain.chol.daiin.kchdal
<f47r.5,+P0>      dain.olshey.chokolg<$>
#
<f47r.6,+P0>      <%>folr.chey,so.chol.shol,aiin.shol.shol.chdy.cholol
<f47r.7,+P0>      schesy.kchor.cthaiin.chol.chol.chol.chor.{ck@191;h}ey
<f47r.8,+P0>      shokeey.chy.tchod.choy.sho.chtchy.@161;char.ctham
<f47r.9,+P0>      qoko,kor.chaiin.okal.chol.daiin.okcho,kcho[r:s]sy
<f47r.10,+P0>     shy.otcho.keey.tor.chey.otchy.tchol.dain.dam
<f47r.11,+P0>     dsho.cphy.daiin.daiiny<$>
#
#
<f47v>     <! $Q=F $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 92
# herbal
# Curriers language A, hand 1
# Plant ID: Toronicum Pardalianchus (Holm) [Gemswurtz]
# Same plant as f102r2[1,1] (Petersen)
#
<f47v.1,@P0>      <%>psheot.cheor.cholsho.chopchy.sal<->sary
<f47v.2,+P0>      dsheey.shy.cphy.otchey.daiidy.chory<->daiiy
<f47v.3,+P0>      shol.char.oteol.dor.otchol.chkchy<->daiin
<f47v.4,+P0>      qotol.sheey.kol.sho.keechy.qoty<->cthy
<f47v.5,+P0>      dsholy.shees.chor.ody.shy.sy<->sary
<f47v.6,+P0>      chody.cheor.saiin.dochod<->chol<$>
#
<f47v.7,+P0>      <%>pchodaiin.dair.dcthy
<f47v.8,+P0>      daiin.cheotar.chodaly.sal
<f47v.9,+P0>      qotcheey.chety.chol.chol.dain
<f47v.10,+P0>     chotcho,ltchey.[o:y].tcho,tchy.dy<->chol.chody.dar
<f47v.11,+P0>     ot[ee:a:ei]y.cho.chdy.chy.key.chyky<->dchy.daiin.chy
<f47v.12,+P0>     ch[y:o].cho,keesy.chy.chy.cheky<->chochy.daiin
<f47v.13,+P0>     dshy.daiin.chdlety.chaiin<->dcheey.otald
<f47v.14,+P0>     chol.{ct}chey<$>
#
#
<f48r>     <! $Q=F $P=O $F=z $B=1 $I=H $L=B $H=5 $C=2>
# page 93
# herbal
# Curriers language B, hand 2
# Same plant as f89v2[3,4] ? (Stolfi)
#
<f48r.1,@P0>      <%>pshdaiin.ypchdy.opchey.{c@162;h}y.dal.sheodaiin.sheokeol.ykeeody.olaiin.opaldy
<f48r.2,+P0>      daiin.yteeol.cheody.kechodshey.qotedy.chtaiin.otchdy.tedain.okain.ckhy
<f48r.3,+P0>      sheody.she.teoteey.oteodaiin.ody.qoteo.l.kedy.dol,odal.qotar.opchety.ldy
<f48r.4,+P0>      tolkeol,dain.otaiin.ykeedy.chet.ytedy,tedy.qokdy.tshdy.chetedy.ctheety.r
<f48r.5,+P0>      yteey.teol.okeody.cheockhy.olsheey.qoekaiin.octhey.cholkar.aiin.cthar.od
<f48r.6,+P0>      alshey.lkeedy.ytchedy.qokedy.lotal.qotol.otal,ched.o,key.ykeey.da[l:?]dy
<f48r.7,+P0>      tocthy.qokeol.yteedy.lolkeol.otolches.al.ar.ykeeodam.okedy.okam
<f48r.8,+Pr>      otchdain.shol.oteol.oteoly.ykeey.dam,dr
<f48r.9,+Pc>      yteched.ar.olkey.okeoam<$>
#
#
<f48v>     <! $Q=F $P=P $F=z $B=1 $I=H $L=B $H=5 $C=2>
# page 94
# herbal
# Curriers language B, hand 2
# gathering mark 6
# Same plant as f89v[1,4] ? (Stolfi)
#
<f48v.1,@P0>      <%>pcheodchy.dshedy.fchedy.los.aiin.ykeeedy.shey.ypchedy.teedy.chdy.ypair,y.chedyty
<f48v.2,+P0>      chey.tedy.otchody.ykeedy.otar,yotedy.cthdy<->okain.chety.choolkeey
<f48v.3,+P0>      alchey.kor.y.keody.olkeeey.chody.chedy.daly<->okeeor.aiin.otar,air,am
<f48v.4,+P0>      dchedy,tchddy.otsh.okeey.ty.otar.alchdy<->yteedy.oteed.y,kedy.m
<f48v.5,+P0>      lkeey.qocthedy.taiin.shed.qokar.otedy.dy<->dain.tolkain.otam
<f48v.6,+P0>      shdy.qokain.okar.otar.or.otees.ol.or.ain<->otal.ok.y,tar.chedy.am<$>
#
<f48v.7,+P0>      <%>pchedar.chey<->ypchedy.otedy.shef,eeedy.al<->shedy.otedy.fcheodal.cpheeg
<f48v.8,+P0>      oteody.chkey<->okedy.chckhedy.ykedy.oldy<->otoly.chey.kaly.tokar.otam
<f48v.9,+P0>      tor.shody.okal<->otchedy.cheky.oly.loldy.lol<->otchdy.otoldy.ytam.otedy
<f48v.10,+P0>     tol.chedy.ytedy<->ykeol.chdy.chdor.chtol.chdy<->ytchedal.cthey.okar,ar.ary
<f48v.11,+P0>     ykeedal.chckhy<->ykal.y,tam.or.cheedls.[s:d]ary<$>
#
#
<f49r>     <! $Q=G $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1>
# herbal
# page 95
# Curriers language A, hand 1
# Brumbaugh p4, Harper's 'potato'
# Plant ID: Tamus communis (Holm), Scamonia
#
<f49r.1,@P0>      <%>pychol.dy.[sh:ch]or.shol.shtchy.shorpchor.opchor.shor,kchy
<f49r.2,+P0>      qotor.sho.chotchy.choshy.qopchar.q'o.dor.daiin
<f49r.3,+P0>      dsho<->dchor.dchor.daiin.dor.cheoraiin<$>
#
<f49r.4,+P0>      <%>ksh[o:a].qodain.chotshy.dodar
<f49r.5,+P0>      chor.sheor.chey.teey.qotan
<f49r.6,+P0>      ol,or,sh{e'e}es.sheoty.choldaiin
<f49r.7,+P0>      qokeor.cheey.qokchy.qotody
<f49r.8,+P0>      chot,chor.chy.cheet.qolsor
<f49r.9,+P0>      oykeeey.chey.kshey.choroiin
<f49r.10,+P0>     sho.r.choiin.shor.shor,shy
<f49r.11,+P0>     chotcheol.dchol<$>
#
<f49r.12,+P0>     <%>podaiin.cheo.kcho.daiin.chcthy
<f49r.13,+P0>     {c'o}d.chol,y.tcheol.daiin.cthodd
<f49r.14,+P0>     q'o.shoqoky.shor.sheor.otol.daiin
<f49r.15,+P0>     ochol.chol.chody.dchodaiin.da'iin
<f49r.16,+P0>     q'ocho.cheey.dchey.qotchody
<f49r.17,+P0>     olol,ol.chey.chey.kchy.qotchol.chosory
<f49r.18,+P0>     sheor.cheol.od.cho.dcheeey.qot,chotchy
<f49r.19,+P0>     dcheo.r.cheey.keolchey.chokchol.chokan
<f49r.20,+P0>     qotcho.chods.cho.cho[ch:sh]y.chs.oriin
<f49r.21,+P0>     odch[o:y].chor.ety.shol<$>
#
#
<f49v>     <! $Q=G $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=S>
# page 96
# herbal
# Currier's language A,  hand 1
# has a 'key-like' sequence
# Plant ID: Lunaria. Cyclamen (Holm)
# In the left margin there is a vertical sequence 1 2 3 4 5 aligned with
# the 1st paragraph, starting from line 2.
#
<f49v.1,@L0>      f
<f49v.2,=P0>      <%>kshor.shol.cphokchol.ch{cfhh}y
<f49v.3,*L0>      o
<f49v.4,=P0>      qokchy.qokchod.sho.ckhy
<f49v.5,*L0>      r
<f49v.6,=P0>      chotchy.chcthy.cthey.koddy
<f49v.7,*L0>      y
<f49v.8,=P0>      okeodsho.chotshol.dam
<f49v.9,*L0>      e
<f49v.10,=P0>     shol.shodaiin.qotchar
<f49v.11,*L0>     @140;
<f49v.12,=P0>     qot[ch:ee]y.chokchy.choky
<f49v.13,*L0>     k
<f49v.14,=P0>     chotchy.chodaiin.dan
<f49v.15,*L0>     s
<f49v.16,=P0>     qoteees.cheo.daiin,dol
<f49v.17,*L0>     p
<f49v.18,=P0>     ochor.sheeod.ksheo,dl
<f49v.19,*L0>     o
<f49v.20,=P0>     q'oksho,daiin.shckhy,dar
<f49v.21,*L0>     @192;
<f49v.22,=P0>     dchol.cthol.daiin.choky
<f49v.23,*L0>     y
<f49v.24,=P0>     ochokeey.ckhey.daiin.dain.chokag
<f49v.25,*L0>     e
<f49v.26,=P0>     qokeol,chokeeody.otol.kcho,s.chol.daiin<$>
#
<f49v.27,*L0>     @140;
<f49v.28,=P0>     <%>fchochor.shol.tchol.opcheodal.dchsy<->chotchy
<f49v.29,*L0>     @164;
<f49v.30,=P0>     dcho.d.chol.chokchodaiin.chokchy.tchol<->okchokol
<f49v.31,*L0>     p
<f49v.32,=P0>     tchotchey.chokeeodol.rcheey.otchodar<->dcho.dchog
<f49v.33,*L0>     o
<f49v.34,=P0>     shocho.oaiin.sheo.choty<$>
#
<f49v.35,*L0>     @192;
<f49v.36,=P0>     <%>qotcho.cheol.chol,s.cho,chcthey.dcheol<->chotchody
<f49v.37,*L0>     y
<f49v.38,=P0>     chokeo.sho.cheor.cheokchet.chor.daiin,dy<->daiin.qok[g:d]
<f49v.39,*L0>     e
<f49v.40,=P0>     oaiin.chy.daiin.chol.chaiin.kshardy<->chokchy
<f49v.41,*L0>     @140;
<f49v.42,=P0>     qokeaiin.cheo.chor.choteey.kcheol.dain<->cho.dai[s:r]in
<f49v.43,*L0>     d
<f49v.44,=P0>     chokaiin.cho.dls.chariin.daiin.chain.dy<->chetcho.dy
<f49v.45,*L0>     y
<f49v.46,=P0>     oaiin.cheky.@243;.cho.rchseesy.kchor.sol<->chctho.s
<f49v.47,*L0>     e
<f49v.48,=P0>     qotcheol.chey.chor.chokaly.chor,dal<->chaiin,d
<f49v.49,*L0>     k
<f49v.50,=P0>     chol.chor.ches.chkalchy.chokeeoky<->chokoran
<f49v.51,*L0>     y
<f49v.52,=P0>     ykchokeo.r.cheey.daiin<$>
#
#
<f50r>     <! $Q=G $P=C $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 97
# herbal
# Currier's language B,  hand 2
# Plant ID: Artichoke, (species of sunflower?)
#
<f50r.1,@P0>      <%>psheor.olkair.olfchedy.qop[eee:che]dar.opchey.dair.o,laiin.chefchdy
<f50r.2,+P0>      sor.orsheckhy.ockhody.shos.alol.dy.kar.oky.daiiin.okar.ar.okam
<f50r.3,+P0>      tshol.kar.sheedy.okeody.qokedy.chody.kchdy.pchdy.chkaiin.odam
<f50r.4,+P0>      tchdy.qokas.chedy.qokchdy.qokaiin.or.ar.alol.keodaiin.ols
<f50r.5,+P0>      solkchy.chckhy.qokchdy.qokchdy.okar.ar.y.qokchdy.kar.ar.okain
<f50r.6,+P0>      ykain.[sh:{c's}]ear.ol,kchedy.okal.qotor.cheeor.olk[ee:a]dy.daiin.qoky
<f50r.7,+P0>      todalain.qotal.kaiin.otaiin.otal.she.ka[r:s].ariin.okchedy.dariin
<f50r.8,+P0>      yk,ykaiin.sheekar.otchdy.dar.kar.shedain.taipar.orolkain
<f50r.9,+P0>      ytchdy.kchedy<->ykeey.kaiin.qokain.ald,[a:y]lo[s:r]am
<f50r.10,+P0>     solkaiin<->opalke,chckhy.darin.chky<$>
#
#
<f50v>     <! $Q=G $P=D $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 98
# herbal
# Currier's language B,  hand 2
# Plant ID: Umbellifera? (O'Neill), (coxcomb?)
#
<f50v.1,@P0>      <%>tchy.do.ldar.shotchdy.qokchdy.opchedy.qokol.shor.ofar,fardam
<f50v.2,+P0>      tchodain.oeeey.okaiin.shedy.qokaly.chdy.oky.keody.cheey.okain
<f50v.3,+P0>      pochedy.qokody.checkhy.shckhy.dalol.ykeeey.qokedy.okain.okal
<f50v.4,+P0>      dar.qoain.olaiin.ol[s:r].aiin.o,l.okeedy.okchdy.otar.chckhey.or
<f50v.5,+P0>      y,chy.tair.chckhy.qekaiin.qodaiin.olcheky.chedy.chkedy.okedyd
<f50v.6,+P0>      daiin.kedair.okal.chody.qokedy.okar.okchey.okedy.ota[r:s].chkeey
<f50v.7,+P0>      tedaiin.odaiin.or.okaiin.ykor.daiin.choky.qotchdy.k[{cy}:ey].dairam
<f50v.8,+P0>      ykar.okair.otor.qokedy.ykchol.kar.chckhy.olkaiin.okain.qo'd<!corr?>
<f50v.9,+P0>      ytsheod.ain.sheshy.echedy.kchdy<->otaiin.okaiin.[o:a]ky
<f50v.10,+P0>     dchedy.okaiin.olchdy.oloeedy<->ykeeod,ar.aro[o:a]d
<f50v.11,+P0>     lchey.kar.ykchy.kchdy<$>
#
#
<f51r>     <! $Q=G $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 99
# herbal
# Currier's language A,  hand 1
# Plant ID: Mandrake (Manley)
#
<f51r.1,@P0>      <%>tsholdchy.qotchy.opchear.ypchedy
<f51r.2,+P0>      dcheodaiin.ckheody.ckhody.chody
<f51r.3,+P0>      ydchody.ckhey.oty.ckhe[o:a]dar.qoky
<f51r.4,+P0>      daiin.{ct}[e:i]s.okol.cheody.ckhy.cheeey
<f51r.5,+P0>      tcheody.qodaiin.okeey.qockhey.taiin
<f51r.6,+P0>      ycho,daiin.chokaiin.ykchodaiin.ykald
<f51r.7,+P0>      ychos,ar.eeckhy.kcho.qokchy.qotal
<f51r.8,+P0>      oshol.odaiin.[ckhe:{ckhh}]y.ckheody.qokey.otydy
<f51r.9,+P0>      tol.daiin.daim.qchodal.dal.qody.qoetam
<f51r.10,+P0>     ykchol.d[o:a]r.shey.qokeol.kchey.shol.okam
<f51r.11,+P0>     tchodaiin.[{oph}:cph]eody.qokol.ot[e:i]odaiin.kol,ota[g:m]
<f51r.12,+P0>     yoees.ckheey.kol.cheeal.okeor.qockhey.pchodal
<f51r.13,+P0>     oaiin.ckhol.yk[i:?]eol.otchey.cpheo,daiin.ykeoldy
<f51r.14,+P0>     daii{ith}y.qodaiin.kaiiidal<->cphodal<->[s:r].al.dam
<f51r.15,+P0>     qokol.cheor.ckhal.s.or.aldy<->otal<$>
#
#
<f51v>     <! $Q=G $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 100
# herbal
# Currier's language A,  hand 1
# Plant ID: Cow's tongue, Licopsis, Sedum Majus (Hauswurtz)
#
<f51v.1,@P0>      <%>poshody.qokodar.shodaiin.qotal<->dscheey.saiin,dy
<f51v.2,+P0>      dshody.ckhody.qokol.dykaiin.chy<->qokey.daiin.cthy
<f51v.3,+P0>      tchody.cthy.chckhey.qod.ytchody<->dchol.saiin.ytam
<f51v.4,+P0>      otaiin.qodal.yt[o:a]l.cheodar.s,ody<->oteo,daiin.shokog
<f51v.5,+P0>      todaiin.yt[a:o]dy.qokol.shodol.qockhy<->ykol.otaiin.dar.y
<f51v.6,+P0>      okor.ctheody.qocphy.qok[a:o]l.qotaiin<->otyk[o:a]l.chol,daiin
<f51v.7,+P0>      qotol.chodaiin.qokcheody.cho,r.chod<->ycthol.s.olcheety
<f51v.8,+P0>      olkeeody.qokal.qodaiin.{ykh}or.[{ofa}:{yfa}:?]l
<f51v.9,+P0>      daiin.ckhol.shain.kcholol
<f51v.10,+P0>     ykeol.sheo.qok[o:a]dy.fold
<f51v.11,+P0>     ycheoky.sheey.ykeey.chey
<f51v.12,+P0>     ochockhy.daiin.cho,ckhey
<f51v.13,+P0>     daiin.cheol.cheodain<$>
#
#
<f52r>     <! $Q=G $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 101
# herbal
# Currier's language A,  hand 1
# Plant ID: (unreadable)
#
<f52r.1,@P0>      <%>tdokchcfhy.ycphko.ytair.shar.qofy,daiin.ypchy.otchol.dar.yty
<f52r.2,+P0>      oty.shor.ykoldy.qoky.koldal.oteees.dals<->otar,dl
<f52r.3,+P0>      tchotshey.qoty.okchol.tchody.qotam.oky<->ytoldy
<f52r.4,+P0>      l,shopchy.qoky.qotchy.oty.dar.oty.dam<->ychcthod
<f52r.5,+P0>      oky.chor.okchal.okchar.shor.tol.ykair<->ytchdam
<f52r.6,+P0>      daiin.shedaiin.qodal.dy.[ch:ee]okam.otchordy<->okchol.do
<f52r.7,+P0>      qok[{ch'}:{cs}]y.qockhom.dals.shodaim.tcham.dody<->ykeey.dai[g:m:d].a[m:@175;]
<f52r.8,+P0>      or,cheey.dor.shey.kom.s.cheey.dch[o:a]m.daiin<$>
#
#
<f52v>     <! $Q=G $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 102
# herbal
# Currier's language A,  hand 1
#
<f52v.1,@P0>      <%>pchor.chcphol.cphaiiin.otcheor.ytor,kol.chocph[a:o]r
<f52v.2,+P0>      ytchey.chol.ctho,daiir.shy.kor.ese,chor.chy.dam
<f52v.3,+P0>      oor,chor.chochar.l[s:r].chteeor.ytol.sheol.otam
<f52v.4,+P0>      tchor.ctheor.ctheol.cheeor.cheol.chckheey.s[o:a]dy
<f52v.5,+P0>      yteey.cthor,cheo[s:r].cpheodar.dy<->sarg
<f52v.6,+P0>      qotodaiin.cthor.oty.kcholy<$>
#
<f52v.7,+P0>      <%>pcheol.sholoiin.cthor.aiin
<f52v.8,+P0>      kodaiin.cthy.qokeey.s.ol
<f52v.9,+P0>      daiin.ckheol.chol.qoke[y:o]l.daiin
<f52v.10,+P0>     yokee[y:o].qokody.chol.sol,s.aiin
<f52v.11,+P0>     daiin.shor.qodaiin.ckhey.sal
<f52v.12,+P0>     qoekar.ckhol.ykchody.ckhy
<f52v.13,+P0>     yk[o:a]r.okaiiin.ckheeey.daiig
<f52v.14,+P0>     odar.cheokor.ckheey<$>
#
#
<f53r>     <! $Q=G $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 103
# herbal
# Currier's language A,  hand 1
# Plant ID: Elecampane
#
<f53r.1,@P0>      <%>k[o:a]dam,chocthody.oty
<f53r.2,+P0>      dol.dain.s,cho,she.oty
<f53r.3,+P0>      sho,[a:o][s:r].chokan.ody
<f53r.4,+P0>      ytchodaiin.yky.otchey.otod
<f53r.5,+P0>      ok[sh:?].otol.cfhy.cphodol.ykody.qokchod<->otcho.qot.oty
<f53r.6,+P0>      ykeodar.oqoor.o{cki}.odor.chain.qokod<->ykchdy.chees.dal
<f53r.7,+P0>      sodar.otos.qoy.tchy.otey.chos.okod<->ykchody.qok[ch:ee]y
<f53r.8,+P0>      qotchol.dar.qoty.chtor.oltsho.{cto}<->ykeeod.o.y,toyd
<f53r.9,+P0>      otol.chol.ctheees.os.orol.chod.qoty<$>
#
#
<f53v>     <! $Q=G $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 104
# herbal
# Currier's language A,  hand 1
#
<f53v.1,@P0>      <%>tshor,shey.qodckhy.e{ph}o.oltshey.daiin.qopchy
<f53v.2,+P0>      okeey.daiin.sheekol.shom.shol.cthy.dchom.do
<f53v.3,+P0>      ydaiin.cph[o:a]m.chol.dockhy.cthol.dam.oty
<f53v.4,+P0>      qokol,daiiin.qockhor.okchor.daiio,dain.d
<f53v.5,+P0>      ysheey.ckhol.chckhey.daiin.ctheody.ydy
<f53v.6,+P0>      ochoiky.dshey.chol.ykcheody.choldam
<f53v.7,+P0>      todaiin.shodaiin.qote[a:o].dchy.qotod.odaiin
<f53v.8,+P0>      sheey.kshody.tsheody.sheody.sheetchy.opod
<f53v.9,+P0>      octheody.shody.qodal.cthody.sheos.shodaiin
<f53v.10,+P0>     ychocthy.qodal.shodaiin
<f53v.11,+P0>     otsho.or.chear.sheod.chkodal
<f53v.12,+P0>     ycheey.kchy.oky.kody<->ydam
<f53v.13,+P0>     yckhodaiin.otoldy<$>
#
#
<f54r>     <! $Q=G $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 105
# herbal
# Currier's language A,  hand 1
# Plant ID: Thistle, leaves of boneset
#
<f54r.1,@P0>      <%>podaiin.shodal.qopchol.cfhe[o:a]dy<->opcheol.chocphy
<f54r.2,+P0>      ytodaiin.otchey.otchey.qockhodal<->sockhody.sar
<f54r.3,+P0>      daiir.cthody.ot[a:o]l.[e:o]kchody.ol.s.or.y<->ytchey.dam
<f54r.4,+P0>      tor.ockhol.shokchy.kol,chom.[s:r]<->chey<->ctheot[o:a]l
<f54r.5,+P0>      sar.sh.okeodain.chokey<$>
#
<f54r.6,+P0>      <%>korar[e:i].ckhos.shofom.cher.chom.kcheor<->she.qkchol.dam
<f54r.7,+P0>      dor.s.sheey.ksheody.sho.or.cheey.chety<->sol.de[sh:?].dam.dam
<f54r.8,+P0>      t[o:a]shey.kodl.ckho.dar.sheekal.s.aiin<->okeam.etchal
<f54r.9,+P0>      oaiin.or.ol.sal.qokor.chor.ckhol.s<->s,sho.chol.daiin
<f54r.10,+P0>     tor.ol.dol.or.chol.chol.ckhol.okol.oky<->ytchor.ol,koldy
<f54r.11,+P0>     daiin.okor.or.ol.ckhol.chor.cho@165;.dam<->or.sho.chol.dom
<f54r.12,+P0>     yor.shodal.o.aiin.al.dol.choek,air,o,ldam<$>
#
#
<f54v>     <! $Q=G $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 106
# herbal
# Currier's language A,  hand 1
# not found in FSG item 1609
#
<f54v.1,@P0>      <%>pcheodar.chpal.oloiin.ckhey<!bar interrupted>.dar.qokeey.cpheeain.s,al
<f54v.2,+P0>      dcheain.cphaiin.s.ar.cheor.qodaiin.cthaildy.ypchal
<f54v.3,+P0>      yair.ykar.oky.cham.chody.ykoldam.cheol,am
<f54v.4,+P0>      dar,chor.cheky.chol.okaiin.chody.chol,dy
<f54v.5,+P0>      o[d:?]aiin.ytaiin.qodaim.qokar.chy.s.am
<f54v.6,+P0>      tol.cheol.shocthy.qodaiin.k[ee:ch]ody
<f54v.7,+P0>      daiin.sheody.qoctheol.s.aiin.qotchy
<f54v.8,+P0>      daiino,d,aim.qokaiin.yteal.okal.om
<f54v.9,+P0>      ydaiin.qockhey.qodal.ytam.okal,dy
<f54v.10,+P0>     kol.{ck}aiin.chckhy.qokal.dal.qocthy
<f54v.11,+P0>     oaiin.qockhy.qokam
<f54v.12,+P0>     tol.chol.cthol.s
<f54v.13,+P0>     y,chol.okal.yckhey
<f54v.14,+P0>     tar.cphey.tam.aldam
<f54v.15,+P0>     or.alchy.ytal.dol.chodoldy
<f54v.16,+P0>     daiin.chol.oldaiin<$>
#
#
<f55r>     <! $Q=G $P=M $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 107
# herbal
# Currier's language B,  hand 2
#
<f55r.1,@P0>      <%>podaiin.shekchy.qofair.okar.yk.[{oh}:ch]epaiin.qokchdy.os.arod
<f55r.2,+P0>      okair.or.aiin.chody.ykair.y.qokar.okar.ol.ykar.ar.al
<f55r.3,+P0>      ykaiir.chol.chky.okar.chky.chdy.qokar.okaiin.chckhy.s.aiin
<f55r.4,+P0>      daiin.or.orol.char.ar.kaiin.okchd.ykar.odaiin.chdolaiin
<f55r.5,+P0>      y.or.aiin.okal.chol.kchoy.pchtchdy.o[{ck}:ek]aiin.oka[s:r]or.olkam
<f55r.6,+P0>      tcho,daiin.sho.ke@166;y.kedy.okol.chdy<$>
#
<f55r.7,+P0>      <%>tchedar.che[o:a]l,kedy.chody.kshdy.qotchdy.qokchdy.olkardam
<f55r.8,+P0>      dchykey.char.chek.xar.odas.xaloeees.cpheody.qokeeody
<f55r.9,+P0>      dain.cheky.dar.chckhy.dal.qoko.lkeedy.dar.kaiin.dy.ka[g:m]
<f55r.10,+P0>     dair.okal.qokar.or.[o:a]r@193;.o.ar.odaiin.okeey.darchd.ol
<f55r.11,+P0>     l[{oh}:ch]or.chey.keedy.dy.qokal.oka[m:j].dal,shdy.otal.otaldiin
<f55r.12,+P0>     oain.ckhy.dl.oiiin.daiin.okaiin.chelal.qokaiin.okain.r
<f55r.13,+P0>     lchdal.ockhy.daiin.otol.otar.shar,ain<$>
#
#
<f55v>     <! $Q=G $P=N $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 108
# herbal
# Currier's language B,  hand 2
# Plant ID: Elephant's ear?
#
<f55v.1,@P0>      <%>kcheedchdy.oedain.chckhy<->otoldaiin.dodyd
<f55v.2,+P0>      oeeed.yteey.okeedy.qoaiin<->okeody.ykee[s:r]an
<f55v.3,+P0>      qokeeey.os.ain.qool.al,chedy<->[s:?]ar,aiin.ol.kar,am
<f55v.4,+P0>      okar.chckhdy.che[o:a]dy.keeyfar,al<->ochedy.qokain.ody
<f55v.5,+P0>      qokaiin.chaiin.ykain.ykan.ody<->daiin.chedy.talam
<f55v.6,+P0>      ykaiin.daiin.ykair.cheky.daiiny<$>
#
# Next line badly legible
<f55v.7,+P0>      <%>okchd.yk[a:?]in.[sh:ch]eokey.or.ain<->[ch:?].kchdy.pchal.ar,aldy.dary
<f55v.8,+P0>      tar.chedy.qokaiin.okar.qol<->otar,cho@194;ar.talody.okar,y
<f55v.9,+P0>      ykaky.qokchy.okal.chey.or<->or,aiin.okaiin.ykain.otaky
<f55v.10,+P0>     oaiin.ol.s.aiin.okaiin.oky<->ytaiin.otar.y,kal.ykar.ol
<f55v.11,+P0>     ykaiin.cheoar.cheeky.oldy<->aiin.okal.oltchy.or,y.orain
<f55v.12,+P0>     daiin.[a:o]r.cheky.olkeechy.sl<->ar.aiin.daiin.otam<$>
#
#
<f56r>     <! $Q=G $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 109
# herbal
# Currier's language A,  hand 1
# Plant ID: Boragine echium, Dianthus flower (convolvulus?)
# Kraus p45, Zimansky; 'fern'
#
<f56r.1,@P0>      <%>o@167;chal.chchs@168;y.oty.esedy.chy.ychocphy.chorchy.chy
<f56r.2,+P0>      chokchey.ch[o:a]l.choly.korchy.chykey.choty.shokaiin
<f56r.3,+P0>      olchey.chokchol.chey.keey.qokeey.chokeey.choksy
<f56r.4,+P0>      qot,chor.chor.chokor.chkor,chy<->okar.chdy
<f56r.5,+P0>      chochor.cho.chodaly.daiin
<f56r.6,+P0>      ykch[o:a].dy.dchey.keey.daiin.y
<f56r.7,+P0>      sho.kchol.otchor.choky.dal
<f56r.8,+P0>      schol.choy.choky.cheeckhody<$>
#
<f56r.9,+P0>      <%>tchoky.kchol.shol.chotchey,tchol
<f56r.10,+P0>     yt,chor.otchy.chok.y,t.chey.r.okaiin
<f56r.11,+P0>     shy,kcheey.daiin.cthol.chos.chokor
<f56r.12,+P0>     sh.cho.kchey.qokokchy
<f56r.13,+P0>     okchy.chokcheo.kchal
<f56r.14,+P0>     s,chol.chotol.qotchy
<f56r.15,+P0>     tcho,tchol.chol.cthy
<f56r.16,+P0>     qotchy.chody.ctho,r.chey.kch[a:o]rg
<f56r.17,+P0>     chokeey.qokcheey.schey.d,aiin.dy
<f56r.18,+P0>     sho.chokchy.kchoar<->sotodan
<f56r.19,+P0>     otchey.keol.daiin<$>
#
#
<f56v>     <! $Q=G $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 110
# herbal
# Currier's language A,  hand 1
# gathering mark 7
#
<f56v.1,@P0>      <%>kche[a:o]t.shol.chey.qokoiin.shor,qotcheol.choror
<f56v.2,+P0>      shodshey.qot[eee:ech]y.qoteey.daiin.qoteey.cthar
<f56v.3,+P0>      ochey.chol.chol.qotchey.daiin.choteeey,dal
<f56v.4,+P0>      schy.t,chey.daiin.d,eey.tad<->dain
<f56v.5,+P0>      qoteees.sho.kcheey.s,aiin
<f56v.6,+P0>      chokchol.chor.ckhos<$>
#
<f56v.7,+P0>      <%>kchokchy.{ck}chol.shol.chol.otchyd
<f56v.8,+P0>      ykchor.chokchy.qokcho.tcheey.kol
<f56v.9,+P0>      shotchot.chokcho.kcho,kaiin.oky
<f56v.10,+P0>     ol,kchy.ksho.shy.ytol.chotor,y,dy
<f56v.11,+P0>     chotchey.keeol.chey.kchol.tchain
<f56v.12,+P0>     qokchey.ctheey.lkeey.kcheeytain
<f56v.13,+P0>     ykor.aiin.chorol.sho,shol.daiin
<f56v.14,+P0>     chol,cheo.kchol.chol.choky.chotor
<f56v.15,+P0>     otchol.chol.chol.daiin.chotaiin
<f56v.16,+P0>     s,o,kchol.chol.chol.daiin<$>
#
#
<f57r>     <! $Q=H $P=A $F=a $B=1 $I=H $L=B $H=5 $C=2>
# page 111
# herbal
# Currier's language B,  hand 2
#
<f57r.1,@P0>      <%>poeeockhey.odain.cheop.sheody.shocfhey.dy.sheep.sheody.[e:y]odam
<f57r.2,+P0>      daiir.air.chety.cheo,ckhy.chockhy.cheotey.sh,kchey.s.odaiin.shey
<f57r.3,+P0>      qokeeody.cheooky.qokeody.sheey.okeody.cheody.cheeody.cheekeody
<f57r.4,+P0>      dchos.cheocthy.cheody.qot[ee:ch]ody.octhody.okeeody.chteody.cheody,s
<f57r.5,+P0>      qok[ch:ee]o.daiin.cheeodam<$>
#
<f57r.6,+P0>      <%>tcheodal.okam.chckhey.okchdy.doctho.opchey.dy.kedaiin.oforam
<f57r.7,+P0>      daii[s:r].sheedy.qokeedy.chetey<->oteeod.shekey.tedy.okaldg
<f57r.8,+P0>      tair.sheedy.ochedy.{ckhhh}dy<->okchy.chedy.dal.qokedam
<f57r.9,+P0>      [a:o]dair.sheeo,ckhy.sar.al.daii[d:j]y<->dcheckhey.daiin.chedy.cthedy
<f57r.10,+P0>     qoetchey.kedy.shedaiin<->s,cheos.ykeos.q{cthh}y.tcfhy
<f57r.11,+P0>     dshedy.{ct}echy.cphedam<$>
#
#
<f57v>     <! $Q=H $P=B $F=a $B=1 $I=C $H=1>
# page 112
# cosmological
# Currier's language B,  hand 2 (???)
# has `key-like' sequences
# has extraneous writing ==> Saturn symbol in lower right corner
# General description of page:
# Four bands of circular text. Contains various sequences
# of characters. Outside outer ring one word (@L0) possibly
# meaning 'start here'. Inside innermost ring 8 labels,
# numbered cf. Petersen.
#
<f57v.1,@L0>      <!10:30>dairal
<f57v.2,@Cc>      <!10:30>v.sal,y.soeos.vs.ar.okees.o.d.soefchees.l,g.sos.okey.defo.f.o.rkedam.sh.ofol.sar.ddal.yty.s.y.daiir.otey.dshdy.dkal[s:r].oty,pchchy.a.r.opaiin.dal.karody.v,r,okeey.daram.qokar.okal.okal.d.o.l.shkeal.dy,das.o.k.sher.s,aiin
#
<f57v.3,+Cc>      <!10:30>o.l.[d:j].r.v.x.k.m.f.@169;v.t.r.@170;.@171;.y.I.@172;.o.l.d.r.v.x.k.m.f.@169;v.t.r.@170;.@171;.y.c.@172;.o.l.d.r.v.x.k.m.p.@169;v.t.r.@170;.@171;.y.c.@172;.o.l.d.r.v.x.k.m.p.@169;v.t.r.@170;.@171;.y.c.@172;
<f57v.4,+Cc>      <!10:00>daiin.otey.of[che:eee]y.shes.o.d.okeeod.l.o.lkeeol.dkedar.yf.aros.s.y.chedaiin.k.eeety.x.deeodal.vo.tchor.{ch'}.kedar.dal.@172;.daiin.aiin.otal.daro.v
<f57v.5,+Cc>      <!10:00>o.[v:a].l.r.m.aiin.d.@170;.c.f.[s:r].y.l.k.x.l.r.@171;,ar.o.r.[a:?].t.l.[s:r].d.y.dar.teodar.otodal.sheky.oteeody.x.[s:r].l
<f57v.6,@L0>      otodara[g:m]
<f57v.7,@L0>      oparairdly
<f57v.8,@L0>      olkeedal
<f57v.9,@L0>      otardaly
<f57v.10,@Ro>     ark[a:o]ldy
<f57v.11,@Ro>     ara?arar
<f57v.12,@Ro>     okeely
<f57v.13,@Ro>     ocfhor,okear
#
# Symbol in lower right corner: @255;
#
<f58r>     <! $Q=H $P=C $F=b $B=2 $I=S $L=A $H=3>
# page 113
# text only
# Currier's language A
# has one star near each paragraph
# I suspect a key-like sequence in the last paragraph
#
# Six-pointed star at start of this paragraph
#
<f58r.1,@P0>      <%>kor,cholfy.shofchy.otoralchy.chofchol.sholy.otaly.dal,m
<f58r.2,+P0>      dshodal.or.ckhy.olchear.char.tal.ytal.ytar.olchokal
<f58r.3,+P0>      ykechod.dalaldam.ytam.choty.otchy.otaly.shoty.s
<f58r.4,+P0>      dshor.sholar.aiin,shalom.shaly.dalchy.oteom.dal.sholala@210;
<f58r.5,+P0>      qor.dchair,am.otar.otar.char.ar.al.char.ar,ary.ytalar.cham
<f58r.6,+P0>      torchey.otaiin.chary.oteor,y.otal.dalchor.ykeey.choltam
<f58r.7,+P0>      saiin.cholkeey.dal.shom.sholteol.ytalody.otey.cheoly.o.tchy
<f58r.8,+P0>      toleeshal.oleeam.dalor.chy.oteodchy.yteochy.otey,kal,dy.alam
<f58r.9,+P0>      sholaiin.cheey.yteodaiin.qoar.aiin.arary.sheey.daiin.e,alam
<f58r.10,+P0>     tal.ar.am.shar.chepchey.otar.aldy.otal,cheam.qokaiin.ote.[s:r]y
<f58r.11,+P0>     qocphody.qokalam.chairal.qo{ct}aiin.otalal.dalor.orar
<f58r.12,+P0>     shoar,ar.choldal.otalchal.dal.choldy.okalys.airaldy.shar
<f58r.13,+P0>     ytar.sheear.cheoldy.ykeol.cheal.cheody.chal.chaiin.ol.oly
<f58r.14,+P0>     sharam.okair.chekaiin.ytchaly.dalchal.ykal.okalal.oly.chal
<f58r.15,+P0>     daiir.shal.qopaim.cholaly.dy.shedy<!rare 'ed' in A language><$>
#
# Seven-pointed star at start of this paragraph
<f58r.16,+P0>     <%>typchey.ar.air.ytashy.qotyshey.pchdy.dshaly.pydaly.choky,opy
<f58r.17,+P0>     ysholshy.qotoly.daiin.ykal.dalchdy.qoky.dal.ytchody.s.olar,aly
<f58r.18,+P0>     darar.shol.cholraly.cholaiin.odaiin.chaly.dalar.aiin.okal.otal
<f58r.19,+P0>     todal.qotey.chaly.dal.qokaldy.otary.okalal.{ch'}ees.chal.[o:a]chaly
<f58r.20,+P0>     ysheockhy.olchey.oleesey.alaiin.olkeal.daldy.otalar.ar.aroda[i:?]m
<f58r.21,+P0>     tcheos.ycheor.sheain.okey.qotaily.daiin.chy.cholkor.olkeol.oty
<f58r.22,+P0>     dcholy.ytar.chol.dal.qoaiir.chalolky.osal.chotam.chal.olsee[g:m]
<f58r.23,+P0>     shol.[a:o]leedy.chotar.okeal.sheody.qokalchar.otal.choky.sar
<f58r.24,+P0>     tazain.oteeos.okeal.ar.otalor.cheoekar.cheky.otaka[s:r]
<f58r.25,+P0>     oar.cheekey.oteeoaly.otar.alkar.or,aldar<$>
#
# Eight-pointed star at start of this paragraph
# Most lines in para seem to have extra first char
<f58r.26,+P0>     <%>kshar.shoky.opcheear.ofadain.opsheolaiin.opydaiin.podaiir
<f58r.27,+P0>     yteor.oty.chaltar.ar.sheeetchy.tal,al,chear.chear.chor,ar,am
<f58r.28,+P0>     yshealkair.odalaly.dalal.chy.s,air.shokar.olaldy.okalody
<f58r.29,+P0>     odalar.cheor.sar.alol,daly.cheom.chor,ar,aldam.chal.cheal.[r:s],omy
<f58r.30,+P0>     ytor.ar.alom.qokalor.chdy.dair.chody.cheol.okolchy.otaldy
<f58r.31,+P0>     odshchol.taiin.okal,or.chol,ol,ekar.otarchol.chol.kam.qokal
<f58r.32,+P0>     oqotaly.qokaiin.chtaldy.qoky.dar.al.chol,taly.qokaldy
<f58r.33,+P0>     scho{cthh}y.dalols.qokalos.cheor.oekeody.qokaly.qokar.dy
<f58r.34,+P0>     yssheol.chokey.dalol.shokalol.qokaly.kaldy.ytaipom
<f58r.35,+P0>     dto[s:r].sheol.qokor.sharal.ckhol.shol,ar.aiin.sheoctham
<f58r.36,+P0>     skaiin.shokal.chockhy.qoky.chcthy.ykeeshy.shoekar
<f58r.37,+P0>     opolkeor.olchocfhy.cphol.chykaldy.cholols.chkaiin,olfcham
<f58r.38,+P0>     s,ysheos.okaly.cheos.otey.ykar.ls.aiin.okaiin.ytolkal
<f58r.39,+P0>     dtshol.dytal.okar,olol.sheol.qockhy.qokaly.salol.dalam
<f58r.40,+P0>     y[r:?]oleeey.ar,airaly.pchody.tshaly.alols.ykaly.kar.aram
<f58r.41,+P0>     dchol.chokal.saiin.dal.okal,s,alchey<$>
#
#
<f58v>     <! $Q=H $P=D $F=b $B=2 $I=S $L=A $H=3>
# page 114
# text only
# Currier's language A
#
# General description of page:
# Plain text in four(?) paragraphs
#
# Six-pointed star with tail at start of this paragraph
<f58v.1,@P0>      <%>tol.shokchy.opaiin.opaiin.chofaly.ypar.ypal.opal.opaldaiin
<f58v.2,+P0>      dair.or.{ch'h}aiin.tair.y.qotalody.s,aiin.okeody.qotair.ar.alor.orky
<f58v.3,+P0>      todal.qotain.sho{@246;k@191;@191;h}y<!corr?>.qokeol.okey.qokalchal.daly.ar.aim
<f58v.4,+P0>      or,aiin.okair,y.dair,al.qokal.qokaiin.qokaly.okar.olkaly.okal
<f58v.5,+P0>      faiir.ofas,ar.qotaiin.sholy.qotaiin.yqokaly.okal.qokaly.okaly
<f58v.6,+P0>      qokair.ar.aly.sho[r:s].daiin.choly.dal.ykaiin.org.fchey.okaly.oky
<f58v.7,+P0>      y.daiin.qokeey.qokar.lchedy.qokalor.sheols.oteor.aiin.cheky
<f58v.8,+P0>      taiin.ckhey.daldy.qokair.alar.ytal,aiin.otaiin.ykaiin.ykaly.dam
<f58v.9,+P0>      salal.qolaiin.chockhey.tcholy.qokaiin.qokaiinos.orcheey.olaly
<f58v.10,+P0>     ykair.shey.key.ctholy.qotalom.qokals.qokaiin.okal.okaldy.ory
<f58v.11,+P0>     tchol,shol.tor.qokair.or.y,ykaiin.dory.okaiir.chodaiin.otals
# The last three words of above line seem to have been scribbled in afterwards
<f58v.12,+P0>     oreeey.cheekey.cheal.qokey.chedal.dy.tolair.opchey.poaly.cfhy
<f58v.13,+P0>     qoeear.alkeain.ytal.chos.alor.okal.chcthy.tal,{ckh'h}y.kar
<f58v.14,+P0>     shar.air.alo[r:s].chol.oeear.sho.qotal.chol.tal,ar.tar.aropam
<f58v.15,+P0>     qot,oiin.okal.aral.s.air.qoal.talchos.okal.cho.ytam.dam
<f58v.16,+P0>     ykam.qokair.okaly.qokal.chaly.cheockhey.olaly.taldar,al
<f58v.17,+P0>     daiin.alal.dal.qok[a:?]r.otal.chodol.qokeal.cheol.chos.okeeam
<f58v.18,+P0>     taiin.chal.sheal.qockhy.dar.aiin.ockhey.qokeey.qoaiin.aral
<f58v.19,+P0>     okain.chokal.sheoldy.qokor.olkam.cheol.dar.chokeey.okalchy
<f58v.20,+P0>     tolain.ar.ykeain.qokeey.otal.chol.okal.ar.{chh}ty.chkalarol
<f58v.21,+P0>     olain.olalor.odaiin.qetair.otal.qokal.da[ir:in].oi[?:sh]y.otam
<f58v.22,+Pc>     okar.sheey.shekealy<$>
#
<f58v.23,*P0>     <%>pchshy.sheoltey.shopalchedy.sheolkeal.qokar.aldaiin.qokalar.dal
<f58v.24,+P0>     qokal.daiin.qokal.cham.qokalcheal.okor,air.ain,ar,als.okam.daly
<f58v.25,+P0>     qotain.okeor.sheey.qokeol.okeoly.qokaly.qokair,or,tas.ykal
<f58v.26,+P0>     ykaly.qokal,ol.al.qokeos.okal.ar.okos.al.shekar.qokair,alam
<f58v.27,+P0>     qokar.s.aiin.al.y.qokchedy.qo[e:?]kaly.odaiin.qokar.char,alaiinom
<f58v.28,+P0>     ycheockhy.okey.okal.otaly.okaldy.okeor.sheey<$>
#
<f58v.29,+P0>     <%>polal.keeo.o,leeckhey.dalar.ykeeody.choar.ckhar.yfair,alam
<f58v.30,+P0>     daiin.sheo{ikh}y.ykey.sheky.qokal.qokeey.okain.okar.ol,dam
<f58v.31,+P0>     tcheor.chor.kar.okal.qokeey.qokal.shol.qokain.ar.oetalchg
<f58v.32,+P0>     psheey.qoty.qokar.qokey.ky.ykar.cheal.otal.kol,olchedy
<f58v.33,+P0>     qoa[ir:is].chol,ar.chey<$>
# Above line seems to have been scribbled in afterwards
#
<f58v.34,+P0>     <%>tol,sheo.keo,ar.qofcheal.dar.a{iph}ey.opchal.shockhy.okaly
<f58v.35,+P0>     daiin.otain.okain.chey.okeey.qokeeos.olar.sheo.daly.dalychs
<f58v.36,+P0>     tcheody.oke[o:y]r.ockhy.qokal.okal,shokey.qokeey.dalar
<f58v.37,+P0>     olkeey.okar.ar.choky.otair.otol.chokey.cheeky.dalar
<f58v.38,+P0>     ykeeody.qokar.qoky.keey.qokol.okal.okor.cheky.sydy
<f58v.39,+P0>     oshar.qokain.okam.shear.ch[er:?].sarols<$>
#
# folios 59-64 are missing
#
#
<f65r>     <! $Q=H $P=E $F=y $B=2 $I=H $H=3>
# page 115
# herbal
# Plant with only two or three words next to it,
# treated as a label.
#
<f65r.1,@Lp>      otaim,dam.alam
#
#
<f65v>     <! $Q=H $P=F $F=y $B=2 $I=H $H=3>
# page 116
# herbal
# appears as Plate II in Newbold facing p44.
# It features a plant with many roots, branches and flowers; the main stem
# separates the lines of text into two columns, which are well-registered
# across the stem.
# Transcribed 7 Dec 91 by Gillogly, 9 dec 91 by Reeds, 13 Dec 91 Gillogly
#
<f65v.1,@P0>      <%>cphy.fchecfhy.dy<->dchepain.shety.qopy.fol.chpdy
<f65v.2,+P0>      daiin.sheek.l,ody<->yteo.qop[s:r].air.cheot[ee:ch]y.dal[o:a]m
<f65v.3,+P0>      ytal.cheot.shky.y<->[s:?]as.cheody<$>
#
<f65v.4,+P0>      <%>toeedy.otar.shedy<->yteey.sheody.qok[es:?]d.yfchey
<f65v.5,+P0>      dshedy.okeody.qokd<->shckhy.choky.chokeody.okey,dy
<f65v.6,+P0>      qo.ytchey.sh,{ckhh}cphy<->ykchedy.chedy.shckhdy<$>
#
#
<f66r>     <! $Q=H $P=G $F=z $B=1 $I=T $L=B $H=5 $X=O>
# page 117
# text only
# Currier's language B
# has 'key-like' sequence
# has non-Voynich writing
# Brumbaugh Yale Lib Gaz p352
# Roe, 3 Sept 93
# Normal text in paragraphs with, to the left, single characters
# (not exactly one per line) and left of that occasional single words.
# The text layout of Mike Roe is not used here.
# Text near the 'dead body' is Lx label, and all other characters
# and words L0 labels (1-15 for the words, 16-40 for the characters)
#
# R In the bottom left hand corner, there is a picture of a woman lying down
# R (dead?). To the left of the woman are two circles and a cylinder. Above
# R her are four words in Voynich text. To the far left are four words in
# R a different hand and a different alphabet.
# R
# R In the bottom right hand corner there is a symbol that looks like a number 2
# R on its side.
#
<f66r.1,@L0>      rary
<f66r.2,+L0>      [r:s]als
<f66r.3,+L0>      qo[r:n]
<f66r.4,+L0>      dary
<f66r.5,+L0>      ykeol
<f66r.6,+L0>      saly
<f66r.7,+L0>      salf
<f66r.8,+L0>      fary
<f66r.9,+L0>      qotesy
<f66r.10,+L0>     ykaly
<f66r.11,+L0>     doly
<f66r.12,+L0>     saiin
<f66r.13,+L0>     qokal
<f66r.14,+L0>     qolsa
<f66r.15,+L0>     raral
# Now individual characters in next column
<f66r.16,@L0>     y
<f66r.17,+L0>     o
<f66r.18,+L0>     s
<f66r.19,+L0>     sh
<f66r.20,+L0>     y
<f66r.21,+L0>     d
<f66r.22,+L0>     o
<f66r.23,+L0>     f
<f66r.24,+L0>     @169;
<f66r.25,+L0>     x
<f66r.26,+L0>     air
<f66r.27,+L0>     d
<f66r.28,+L0>     sh
<f66r.29,+L0>     y
<f66r.30,+L0>     f
<f66r.31,+L0>     f
<f66r.32,+L0>     y
<f66r.33,+L0>     o
<f66r.34,+L0>     d
<f66r.35,+L0>     s
<f66r.36,+L0>     f
<f66r.37,+L0>     c<!cf f57v seq.>
<f66r.38,+L0>     @172;<!cf f57v?>
<f66r.39,+L0>     x
<f66r.40,+L0>     t
<f66r.41,+L0>     o
<f66r.42,+L0>     @195;
<f66r.43,+L0>     l
<f66r.44,+L0>     r
<f66r.45,+L0>     t
<f66r.46,+L0>     o
<f66r.47,+L0>     x
<f66r.48,+L0>     p
<f66r.49,+L0>     d
# Now normal text in paragraphs
<f66r.50,@P0>     <%>pdaiin.oteedy.opchedy.chap.chefchy.shddy.ypches.cholpchd.okedals
<f66r.51,+P0>     sair.shekey.qokeedar.okal.okedy.qokeedy.qokal.okedy.qokshd
<f66r.52,+P0>     ykshedy.chady.cthdy.qokees.cheeo.okcho,dy.chekeey.chedy.chckhy
<f66r.53,+P0>     shdy.qotedy.chdy.chedy.qotedal.chcpheor.ykady.dar.qotey,k[o:a]l,ar
<f66r.54,+P0>     qokeeody.qokeody.qokeody.qokar.sheky.qokeeody.okedy.kodary
<f66r.55,+P0>     ykeeody.choekeey.okeody.chekeody.qokeey.dyky.chctho.rotaiin
<f66r.56,+P0>     dsheol.okaiin.sheodaiin<$>
#
<f66r.57,+P0>     <%>tocpheey.dol.kchody.qokeody.qokshy.qopaiin.dairykodas.okyd
<f66r.58,+P0>     dsholdaiir.dalky.shky.qoky.shekair.choty.dar.okeey.shdy.ykol
<f66r.59,+P0>     qo,cheky.shcthy.dalalshedy.cheta,r,sheod.shokaiir.ch{ckhh}y.da[r:s]d
<f66r.60,+P0>     shor.sheodal.sholdy.qokchedy.qopchy.qoty,chedaiir.chees,kardy
<f66r.61,+P0>     qokchey.qokaiir.cheky.daly.daiin.dal,shedy.chedy.lkar.ol.okedy
<f66r.62,+P0>     ol.cheeky.daiir.chky.axor.akar,{i'h},y.daiin<$>
#
<f66r.63,+P0>     <%>pchof.sholfordaiin.qotar.otalor.fchedy[r:s].chedy.dar.odair.ofaram
<f66r.64,+P0>     dalcheeeky.sheol.dairody.chekchy.shed.ykesho.l.lor.sheor,che[a:o]l
<f66r.65,+P0>     dor.shedy.okar.shedy.kcheody.chxar.daly.fchdar.cheor,aly.[r:s]y
<f66r.66,+P0>     shor.shckheody.dal,shedy.qokor,al,shes<$>
#
<f66r.67,+P0>     <%>psheody.cfhol.shofol.okeody.qokaldy.ytarody.shedy.shedy.dair
<f66r.68,+P0>     sair,ol.daiin.daiin.dal.dol.cheody.dair,aly.dairal.dolarshy,dor
<f66r.69,+P0>     tosheo.qokaldy.oky.ol.kcheeky.qoky.dary.okees.oly<$>
#
<f66r.70,+P0>     <%>todeeey.keody.chdy.keody.shedy.shekeefy.chdy.sheol.shol.kedy.daly
<f66r.71,+P0>     saiir.cheol.kal.sheody.chcthedy.dal.shol.qokeody.chody.kechody
<f66r.72,+P0>     sshedy.oteedy.ykeeody.sheocthy.ol,ld,lshedy.chokeey.chekey.chey
<f66r.73,+P0>     ysheeod.qoteeod.qotol,qoky.chckhedy.shey.dcheol.cheky.cheo,dor
<f66r.74,+P0>     ydaiin.shedy.otchedy.oteochey.tolchedy.lsheody.qoky,daiin.otam
<f66r.75,+P0>     tcheo.sheor.oteody.lpchees,ol,ar.alkey.otey.ltsholy.shecthy.r,ol
<f66r.76,+P0>     daiin.sheol.qocthedy.qokedy.lchey.qokaly.shcthy.qotal.otchdy
<f66r.77,+P0>     qokey.ar.olkeol.qokal.cheoky.ykchdy.chody.sheody.qoky.ldy
<f66r.78,+P0>     dor.aiin.sheeol.lshedy.lchedy.cheedy.shekol.dalol.lodaiin
<f66r.79,+P0>     sheol.oteey,ldaiin.okalchedy.pchedy.kody.qotchedy.cphedy
<f66r.80,+P0>     daiin.shey.qoteoly.raiin.sheedy.shcthy.lkeol.qokol.dkar
<f66r.81,+P0>     lchey.lkeedy.chety.shekaly.shckhar<$>
# text above female figure
<f66r.82,@Lx>     otcheo,daiin.chty.ykees,cheg
#
#
<f66v>     <! $Q=H $P=H $F=z $B=1 $I=H $L=B $H=5>
# page 118
# herbal
# Currier's language B
# gathering mark 8
# Plant ID: Primula?
# Has extraneous writing
# Petersen had some problems with this page, and FSG also on locus 7
#
<f66v.1,@P0>      <%>okeodof.sheod.ychoopy.opch.dal.dor,sheefy.ytody.da[l:?]deam
<f66v.2,+P0>      teodal.t[che:{chh}]dy.dshey.okshedy.okeedy.dcheeky.daldy.qotal.sy
<f66v.3,+P0>      ytos.s.or.sheeky.okechdy.ok[ee:ch]dal.dar.otal.chody.cheky
<f66v.4,+P0>      shokeshy.daiin.cheos.chety.dol.chckhy.dal.ko,dal.chekal.dal
<f66v.5,+P0>      shdy.shedefam.qokedy.chokal.dal<$>
#
<f66v.6,+P0>      <%>tchod.sheody.shckhed.chos.chor.sheo.keody.chepar.sheopam
<f66v.7,+P0>      qokeos.sheody.chekeos.chody.kotody.qotchdy.chckhd.ytchdy
<f66v.8,+P0>      dchekeedy.cheody.qokchdy.qokol.keedy.cheky.chety.kody<$>
#
<f66v.9,+P0>      <%>pody.sheody.chpadar.sheey.fchdly.cheoseesey.kchy.qofchal
<f66v.10,+P0>     dshal.keedy.qok,[o:y]r.okaiin.dol.kaldaiin.otal.dokal.okag
<f66v.11,+P0>     yteeod.aiin.shekeod.saiin.ykofar.otaiin.otar.ched[y:o].kar[{c'}:s]
<f66v.12,+P0>     qekar.okedy.cheky.dal.chekal.chckhy.kal.kal.dar.chk[ch:ee]ody
<f66v.13,+P0>     ydees.shey.daiin.dalkal<->ykedaiin.shedar.ok[ch:ee]dy.oty<$>
#
#
<f67r1>    <! $Q=I $P=B $F=a $B=1 $I=A $H=4>
# page 119, 120
# astronomical
# "moon @ circles"
# Has gathering mark 9
# Has 'a' in upper right corner
# Newbold plate III, Brumbaugh p66, both of whom call it f67r
#
<f67r1.1,@P0>     <%>teeodaiin.shey.epairody.osaiin.yteeoey.shey.epaiin.o.aiin
<f67r1.2,+P0>     daiir.okeody.qoekeey.sar.oeteody.oteey.keey.keo.keeoda[l:?]
<f67r1.3,+P0>     ycheo.s.o,iim.[che:eee]os.aiin.okesoe.ar.am.shees.dalaiin.dam
<f67r1.4,+P0>     cheodaiin.[ch:a]ekeey.s.ar.air.s,o,ar.cheey.dair.cthey<$>
#
# There is a noticeable gap in the word-rings at 11:45
# Rings numbered C1 to C3, outer to inner
<f67r1.5,@Cc>     <!00:00>soairol.shdy.chokeody.ykeedal.ol.oteodaiin.cho{ikh}edy.ot.chteokaiin.choteedy.otor.epchy.chpar.ar.sheees.deedy.soeteed.octheey.s.o.eokeot.y.choteoky.chockhy.okees.sor.aiin.daram.schdes.chdar.dar.dchschdy.dar.dar.ar.otardar.ykaros
<f67r1.6,+Cc>     <!00:00>dair.al.cheol.dal.oekaiin.sol.daiin.eetees.saiin.ykeos.l.chy.otodaiin.chetejy.otar.dair.ar.chedar.okeedy.ot[e:i]odaiin.ychsy.chekeey.ot.dol.al.cheor.okeo,r.oiin.cheeky.ary.okeo,keds.oshey.shchey.chol.dair.dain.cho.dar.aldy
<f67r1.7,+Cc>     <!00:00>archeo,r.qoikeey.oteeos.cheockhey.oteochedy.okechdar.dararal.okeorar.sotey.dair.yteey.oteo.s.oteees.oteo.otee[s:e']y.sheokeey.oteodal.chokeed.sar.ain.y<!subscript>.oto.keedais.deeety.okeey.teodain.chekchy.dair.chparam
# Radii of the circle, clockwise, starting from the North
<f67r1.8,@Ri>     otaldy
<f67r1.9,@Ri>     otoky
<f67r1.10,@Ri>    seeaiir
<f67r1.11,@Ri>    ykees.ary
<f67r1.12,@Ri>    sosaiir
<f67r1.13,@Ri>    oteey.dar
<f67r1.14,@Ri>    yto,daiir
<f67r1.15,@Ri>    sheosam
<f67r1.16,@Ri>    ykeeody
<f67r1.17,@Ri>    okeol.sal
<f67r1.18,@Ri>    okeey.sar
<f67r1.19,@Ri>    dalary
#
#
<f67r2>    <! $Q=I $P=C $F=a $B=1 $I=A $H=4>
# page 121, 124
# astronomical
# General description of page:
# Circular diagram with 12 sectors and 12 moon or planet faces.
# One outer circle in red ink, with 12 pieces of scattered writing in red ink.
# Middle circle is divided in 12 radial sections with short paragraphs.
# Sector nrs are cf. Petersen, first = from 09:00 to 10:00 and further clockwise.
# Inner circle with  8 words around an 8-point star with clouds (?)
# From one of the star point there is a radiating dotted line that runs up
# to the lower part of the middle section.
# Each of the middle sections starts with text, in 7 cases with one "heading",
# which is transcribed as a combination of Pb (blocked) and L0 loci.
# More inside are 12 labels near moon faces and inside that 8 more words (Ls loci).
# At NW of the circle there seems to be a line that marks the start of text (?)
#
# Has 'b' in upper right corner
#
# Outside ring, all in red ink:
<f67r2.1,@L0>     ykshy.s.aram
<f67r2.2,&L0>     ykecho.ols.eesydy
<f67r2.3,&L0>     [{c'}:@164;]ey.shs.okar
<f67r2.4,&L0>     shekchy.sykos
<f67r2.5,&L0>     ykeody.okchy
<f67r2.6,&L0>     dchetay
<f67r2.7,&L0>     ykchy.kchey.ykchys
<f67r2.8,&L0>     chkchdar
<f67r2.9,&L0>     ykar.ykaly
<f67r2.10,&L0>    lkshy,kchy.okar
<f67r2.11,&L0>    chky.chykchs.chy
<f67r2.12,&L0>    ykees.ykchos
# Blocked text and individual words in sectors, starting at 10:00
<f67r2.13,@Pb>    <%>opodchol.s.ain.aldy
<f67r2.14,+Pb>    soeey.doiin.oldy<$>
<f67r2.15,+L0>    dolchsody
<f67r2.16,@Pb>    <%>oda[eiin:iiin].okoes.oekain.y
<f67r2.17,+Pb>    otchey.soraiir.dy
<f67r2.18,+Pb>    qopchy.daiin.dal<$>
<f67r2.19,@Pb>    <%>ydchos.ain.ar.amy
<f67r2.20,+Pb>    chocfhy.saral
<f67r2.21,+Pb>    sain.am.ar<$>
<f67r2.22,+L0>    okal
<f67r2.23,@Pb>    <%>oparchy.salsain
<f67r2.24,+Pb>    sodar.ofar.ar
<f67r2.25,+Pb>    ydam<$>
<f67r2.26,@Pb>    <%>yteoor.yto.ykor
<f67r2.27,+Pb>    okeo,r.aiin.am<$>
<f67r2.28,+L0>    okain.a[m:g]
<f67r2.29,@Pb>    <%>ytody.saiin
<f67r2.30,+Pb>    ochol.olol<$>
<f67r2.31,+L0>    opcholdy
<f67r2.32,@Pb>    <%>dosar.odas.air.alaiin
<f67r2.33,+Pb>    dokan.oear.odal<$>
<f67r2.34,+L0>    ofar.oeoldan
<f67r2.35,@Pb>    <%>chol.[g:d]iin.okol
<f67r2.36,+Pb>    ytor.daiin.or<$>
<f67r2.37,+L0>    ytoaiin
<f67r2.38,@Pb>    <%>otoldos.octhole
<f67r2.39,+Pb>    sor.chedaiin.dy
<f67r2.40,+Pb>    yteos.oiin.og<$>
<f67r2.41,@Pb>    <%>ytoeopchey.chekody
<f67r2.42,+Pb>    sosho.chos.ockhy
<f67r2.43,+Pb>    daiin.aiin.os.qsg<$>
<f67r2.44,@Pb>    <%>ofydy.sheody.aiin
<f67r2.45,+Pb>    ycheody.es.odaiiin
<f67r2.46,+Pb>    yekees.oraly<$>
<f67r2.47,+L0>    yfain
<f67r2.48,@Pb>    <%>todaiin.dain.dy
<f67r2.49,+Pb>    os,choer.aiin
<f67r2.50,+Pb>    choee[a:y].sal
<f67r2.51,+Pb>    da[d:g]aiin<$>
# Labels near moon or planet faces
<f67r2.52,@Ls>    qotoear
<f67r2.53,&Ls>    dchdar
<f67r2.54,&Ls>    y,saldal
<f67r2.55,&Ls>    ytodal
<f67r2.56,&Ls>    tol.daiin
<f67r2.57,&Ls>    otar,dy
<f67r2.58,&Ls>    cho.dal,g
<f67r2.59,&Ls>    ytchodly
<f67r2.60,&Ls>    octhys
<f67r2.61,&Ls>    ytokar
<f67r2.62,&Ls>    otolor
<f67r2.63,&Ls>    okodar
# Words inside moon or planet faces
<f67r2.64,@L0>    s.air
<f67r2.65,&L0>    soe[a:o]r
<f67r2.66,&L0>    cpheey
<f67r2.67,&L0>    okodar
<f67r2.68,&L0>    oepchod
<f67r2.69,&L0>    s.a{cthh}y
<f67r2.70,&L0>    osar
<f67r2.71,&L0>    oran
# Now text in normal paragraphs, at bottom
<f67r2.72,@P0>    <%>dar.aldaiin.ydaiin.qkoy.ydaiin.qofair.ypair.ykoaiin.ydoly.ytalchos.oly.okey
# The following single line is in red ink
<f67r2.73,+P0>    sshey.sy,shees.qeykeey.ykchey.ykchey.qokeochy.oaiin.okol.ar.olar
<f67r2.74,+P0>    yshey.qokeeody.cheos.oeeos.qockhy.chos.aiin.okeeody.qokoaiin.odain.ar.air.ay<$>
#
#
<f67v2>    <! $Q=I $P=E $F=a $B=1 $I=C $H=4>

<f67v2.1,@La>     otchdy
<f67v2.2,@La>     otararain
# Above large circle
<f67v2.3,@Pb>     <%>tol.or.ain.am.otoly.sair.[g:m]
<f67v2.4,+Pb>     daiin.[t:k]aedaiin.ar.okor<!corr?><$>
# To the right of large circle
<f67v2.5,@Pb>     <%>okeey.keoy.salal
<f67v2.6,+Pb>     ykaralam.olalade.odam<$>
# Below large circle
<f67v2.7,@Pb>     <%>taol.daig.sakar.dam
<f67v2.8,+Pb>     solair.cphey.solal.daly<$>
# To the left of large circle
<f67v2.9,@Pb>     <%>okeal.o?ol.ar.okaldam
<f67v2.10,+Pb>    koain.opal.ol.of[o:y]lain.oar<$>
# Radiating texts.
# Text alternates between outside in and inside out
<f67v2.11,@Ro>    dcheeor.ochepalain
<f67v2.12,@Ri>    oeolales.ai[s:r]ar
<f67v2.13,@Ro>    okydseog.oeepoaly
<f67v2.14,@Ri>    o?r.ykaly.char
<f67v2.15,@Ro>    o.chekais.okolaim
<f67v2.16,@Ri>    okar.alet.olkao
<f67v2.17,@Ro>    qokoaiin.ocfhhy
<f67v2.18,@Ri>    okeeey.oekchdy
# Words near square counted as astro labels
<f67v2.19,@La>    soaiin.dalam
<f67v2.20,+La>    sary.okora[l:n]
# Labels in lower left and right circles
<f67v2.21,@La>    oko???
<f67v2.22,@La>    okchos,am
#
#
<f67v1>    <! $Q=I $P=F $F=a $B=1 $I=A $H=4>
# page 123
# astronomical
# General description of page:
# Large outer circle, divided into 12 sectors, here identified as
# L0 loci. There may have been more than 12 but any
# additional ones are outside the visible part of this page.
# Inside are 17 lines of text radiating outward from the central
# Sun face, which is smiling. There are  39 stars, 3 of which are blue, the
# rest being yellow.
# 1st label starts at 10 o'clock
#
# Scattered loci, really on circle:
<f67v1.1,@L0>     damamm<!long tail m>
<f67v1.2,&L0>     dairkal
<f67v1.3,&L0>     okal.ary
<f67v1.4,&L0>     dar.echkalal
<f67v1.5,&L0>     okol.aldy
<f67v1.6,&L0>     dchesykchy
<f67v1.7,&L0>     ykeodar
<f67v1.8,&L0>     deeeoskol
<f67v1.9,&L0>     ockhosam
<f67v1.10,&L0>    kochardy
<f67v1.11,&L0>    ochodare
<f67v1.12,&L0>    ols,aiiny
# Radiating from central Sun, going clockwise, starting at 09:30
<f67v1.13,@Ro>    otorkeol.orsheey.dary
<f67v1.14,@Ro>    okechey.cheody.cheky
<f67v1.15,@Ro>    otechodor.odcheey
<f67v1.16,@Ro>    chockhey.chockhy
<f67v1.17,@Ro>    yteeey.keeochy.dair.ockey
<f67v1.18,@Ro>    keechey.chy.koldy
<f67v1.19,@Ro>    pchodaiin.otch.oekeey.dy
<f67v1.20,@Ro>    dcheeos.qokeeeody.eeis.olcheeg
<f67v1.21,@Ro>    ykeeo.cheo.daiin.ypcheg.oty
<f67v1.22,@Ro>    opcheey.chso.cheey.chedaly
<f67v1.23,@Ro>    ykeeey.qokeey.olokeey.s
<f67v1.24,@Ro>    osheey.keeody.cheedals
<f67v1.25,@Ro>    okar.shey.qokche[o:a]r.daiiin
<f67v1.26,@Ro>    oeees.ote[ch:ee]y.o,keey
<f67v1.27,@Ro>    okeeodaiin.saii.dairal
<f67v1.28,@Ro>    oksheeody.or.aral
<f67v1.29,@Ro>    olar.aroky
#
#
<f68r1>    <! $Q=I $P=H $F=z $B=1 $I=A $H=4>
# page 125
# astronomical
# Has star names
# Has 'a' in upper left corner
# Krauss plate 31(top)
#
<f68r1.1,@P0>     <%>shokchy.chteey.choteey.cphol.cheor.opcheeol.otor.choctheeey.okchoal
<f68r1.2,+P0>     tochso.otchl.qokeeedy.cheey.cheeteey.yteody.chpor.cheokorchey.chod
<f68r1.3,+P0>     ykor.shey.qocheey.chokal<->okeey.ror.eckhear.daram
<f68r1.4,+P0>     dchor.okaiiin<$>
#
# Blocked text near top Sun/Moon
<f68r1.5,@Pb>     yky
<f68r1.6,+Pb>     dary
<f68r1.7,+Pb>     chkchykoly
#
# Labeled stars. Numbers one less than Petersen's
<f68r1.8,@Ls>     okodaly
<f68r1.9,@Ls>     odchecthy
<f68r1.10,@Ls>    otcheody
<f68r1.11,@Ls>    okoaly
<f68r1.12,@Ls>    chocfhy
<f68r1.13,@Ls>    octhey
<f68r1.14,@Ls>    otshey
<f68r1.15,@Ls>    otydy
<f68r1.16,@Ls>    okear
<f68r1.17,@Ls>    cphocthy
<f68r1.18,@Ls>    ytchody
<f68r1.19,@Ls>    otys
<f68r1.20,@Ls>    olor
<f68r1.21,@Ls>    ockhy
<f68r1.22,@Ls>    ofcheor
<f68r1.23,@Ls>    otchdy
<f68r1.24,@Ls>    otykchs
<f68r1.25,@Ls>    otol
<f68r1.26,@Ls>    otor
<f68r1.27,@Ls>    oiinar
<f68r1.28,@Ls>    okoldy
<f68r1.29,@Ls>    ykchdy
<f68r1.30,@Ls>    @167;oeeod{c@196;h}y
<f68r1.31,@Ls>    ocphy
<f68r1.32,@Ls>    okeeodal
<f68r1.33,@Ls>    okshor
<f68r1.34,@Ls>    osdaiin
<f68r1.35,@Ls>    otochedy
<f68r1.36,@Ls>    dolchedy
# Moon circle
<f68r1.37,@Cc>    <!08:30>oky.okchdy.okardy.q[?:k]ear.oygy
#
#
<f68r2>    <! $Q=I $P=I $F=z $B=1 $I=A $H=4>
# page 126
# astronomical
# General description of page:
# A large circle filled with stars, with each with a label
# At the top, within the large circle, is a smaller circle with a moon in
# the middle and a ring of Voynich text around the circumference.
# At the bottom, within the large circle, is a smaller circle with a sun in
# the middle and a ring of Voynich text around the circumference.
#
# Has 'b' in upper left corner.
#
<f68r2.1,@P0>     <%>tsheeor.chor.sheal,dar.opchey.oeecthy.sheol.dokechy.otcheoly
<f68r2.2,+P0>     dchy.ykeechy.dchyky.okeeody.rcheodal.chokeey.cheor.oram
<f68r2.3,+P0>     tcheos.otchoky.okchol.okol.sheeor.chodchy.qokchdar
<f68r2.4,+P0>     chor.chesy.or[ee:a]d.qoeeckhy.qockheol.qokeol.cheoal.dcholal
<f68r2.5,+P0>     kcheoey.cheody<->sain.ykeody.chykchy<$>
#
# Circular text around moon, badly legible
#
<f68r2.6,@Cc>     <!09:30>okeo.ok[a:?]r.ok[y:o].okozy.okaesy.qokool.chio.qoiol
#
# Labeled stars. Numbers one less than Petersen's
<f68r2.7,@Ls>     o@167;olch{c@133;h}y
<f68r2.8,@Ls>     cheorol
<f68r2.9,@Ls>     odaiin
<f68r2.10,@Ls>    ochory
<f68r2.11,@Ls>    shdar
<f68r2.12,@Ls>    dchol
<f68r2.13,@Ls>    todaraiily
<f68r2.14,@Ls>    olcheesey
<f68r2.15,@Ls>    okchor
<f68r2.16,@Ls>    oteool
<f68r2.17,@Ls>    oydchy
<f68r2.18,@Ls>    okeeeody
<f68r2.19,@Ls>    cholar
<f68r2.20,@Ls>    dcheoldy
<f68r2.21,@Ls>    oteeear
<f68r2.22,@Ls>    otoeeo
<f68r2.23,@Ls>    ofcheody
<f68r2.24,@Ls>    otcheodar
<f68r2.25,@Ls>    odair.chol
<f68r2.26,@Ls>    opocphor
<f68r2.27,@Ls>    otoshol
<f68r2.28,@Ls>    chodar
<f68r2.29,@Ls>    sheey
<f68r2.30,@Ls>    ok[eeee:eech]or
#
# Bottom ring of text
<f68r2.31,@Cc>    <!09:30>okey.okoaiin.okol.o,ky.oeeeo.r.okey.okeeol.cheo.o.@231;@232;@233;@234;
#
#
<f68r3>    <! $Q=I $P=J $F=z $B=1 $I=A $H=4>
# page 127
# astronomical
# General description of page:
# Moon face in centre, 8 segments around it, four containing
# labeled stars, one of which probably the Pleiades.
# Has 'c' in upper left corner.
#
# Locus C1 is one ring of text around the diagram.
#
<f68r3.1,@Cc>     <!09:30>odeed.oteedy,cheoteey.oshchey.chokol.cheody.chedy.oteodaiin.otchodal.sol.cheor.oteo.choteey.oeteody.opcheody.dchedy.daiin.oteeody.dascheedy.oteeody.qoeee{ct}{c@204;}g.dcheeo.okeodly.do.ls.oschaiin.cheockhedchy.chodal.cheod[a:y].chol,al.oteodched.okedy.qokeey.shoky.dol.daleeed.okeoeiiir
#
# Radiating lines ordered cf. ThP, starting at 10:30
<f68r3.2,@Ri>     toees.ykeo,she.qokolchey.qokchdy
<f68r3.3,@Ri>     tochedy.chocphy.qokchdy.dyl.okald
<f68r3.4,@Ri>     dchy,kchy.daiir.chok.ockhydar
<f68r3.5,@Ri>     qokol.chdchol.qoteey.che,kechy.okchdy
<f68r3.6,@Ri>     dchokchy.{c'hh}y.okey.oteos.okolshy
<f68r3.7,@Ri>     pchody.qokchy.dshol.d{c'y},o,tgolg?
<f68r3.8,@Ri>     keeoty.oteey.daiin.dcheeody.oteey
<f68r3.9,@Ri>     dchey.qokeey.dcheey.daiir.otchal
#
# Labels of stars ordered cf. ThP.
<f68r3.10,@Ls>    dchol,day
<f68r3.11,@Ls>    doaro
<f68r3.12,@La>    oalcheol
<f68r3.13,@Ls>    okos
<f68r3.14,=Ls>    otary
<f68r3.15,@Ls>    chky.oky
<f68r3.16,+Ls>    e.cphy
<f68r3.17,+Ls>    okolchy
<f68r3.18,@Ls>    o.cthyd
<f68r3.19,+Ls>    otydg
<f68r3.20,=Ls>    darall
<f68r3.21,*Ls>    okchody
#
# Small ring of text around central moon face
<f68r3.22,@Cc>    <!09:30>otcheody.chokchy.okol.cheol.dar.cho.keol.dolaiin.okeol.oly
#
#
<f68v3>    <! $Q=I $P=L $F=z $B=1 $I=C $H=4>
# page 128
# cosmological
# The 'Spiral Nebula'
# Way p140
# Newbold XIII, XXI, XXII, who calls it f.68r
#
<f68v3.1,@P0>     <%>tchedy.chepchy.daiidy.shol.kcheoly.choteol.shol.s.chey.shodaiin.chetshedy.otsho.qooto.seeey
<f68v3.2,+P0>     sshey.kcheol.sheey.qety.sheey.otchol.chal,sheey.daiin.sheody.qokol.aiir.chor.cheoty.oty
<f68v3.3,+P0>     sho.chokar.sor.chor.cheky.daiin.dar.aiiin<->ytey.tol.cheeetchol.sam
<f68v3.4,+P0>     dcheey.qo{ckhh}y.chydy<$>
#
# Outer Circle, starting at the marker
<f68v3.5,@Cc>     <!08:30>oky.otol.ees.choty.cheda[s:r].otchdy.s.ar.oekaiin.oteol.dar.cheo.dais.qoeeo,kaiin.okchey.dal.cheky.ykos.[y:q]akeg.s.ol.ay.ykoees.yty.dy.dy.chody.otol.ol,ees.oty.dar.qotay.otoy.chey.kodar.dar.sheody.shees.daiin.oteeoaly.oteeosol.ol.okol.olsey.tol.cheol.okeey.choekcheey.okchy.qokchshy.dchol.chshek
#
# Spiralling lines, transcribed as radiating. Clock position indicated is that
# of point at outer circle. 4 are long (up to central circe) and 4 are short
<f68v3.6,@Ri>     ocheal.qoeey.keody.cheoky.okeey.chody.dy.ote?m
<f68v3.7,@Ri>     r.al.chdail.schekol.okeody
<f68v3.8,@Ri>     okeol.cheody.qoekeey.ocheky.eeody.okchdy.oko.okos
<f68v3.9,@Ri>     shoekechy.sheky.okolchey.okol[m:k]om
<f68v3.10,@Ri>    qokeody.okeey.chekchy.chckhy.okal,ody.chedy
<f68v3.11,@Ri>    ycheeo.key.qokal.okeeg
<f68v3.12,@Ri>    ochey.chekchy.dkeeeg.cheekey.teokechey.saiir
<f68v3.13,@Ri>    ydaiil.ol.chek.okchyd
#
# Inner circle
<f68v3.14,@Cc>    <!09:00>okosy.okchy.okol.choekey.okeoeeey.ol.yko[?n:in].otairo[s:r].orol.orkeeey.olkeeoly.ykeeol
#
# Inside circle. Top left and top right as L0 label, bottom as 3-line blocked paragraph
<f68v3.15,@L0>    otodol
<f68v3.16,=L0>    opcholdg
<f68v3.17,@Pb>    <%>roar.ykeol.<!space>darol.daly
<f68v3.18,+Pb>    solaiin.{ckhh}y.olekeey.dy
<f68v3.19,+Pb>    ykeol.ctheepoey.dar<$>
#
#
<f68v2>    <! $Q=I $P=M $F=z $B=1 $I=A $H=4>
# page 129
# astronomical
# Brumbaugh p41, called f.68r by him.
#
<f68v2.1,@P0>     <%>teeody.shcthey.psheody.shocthy.ykeody.shdy.shot.ytchy
<f68v2.2,+P0>     dchaiin.shey.dcheedy.qokeey.shckeey.dal.dy.sheetey.daldy
<f68v2.3,+P0>     qoeeey.shekeey.shkeey.s.alchey.cthy.shteody.qoteeody.dam
<f68v2.4,+P0>     okeey.sheoy.keol.ycheety.okeody.shey.qokey.chol.chekody
<f68v2.5,+P0>     scheos.seekey.okey.chody<->okeos.cheo.sal,ar.oallchdm<$>
#
# Circumference
<f68v2.6,@Cc>     <!10:30>okeadaiin.ykeeody.shsdy.shyokeey.dalches.oko[s:r].cheky.otees.oteydy.okechoy.yteody.chetedy.cheda[d:m]y.[@150;:ch]eectheey.otychdy.oteey.cpheeo,dy.otey.[ch:ee]key.daiin.chey.da[iir:iis].oteeys.sar.o[ckhee:{ck}eee]y.dor,chy.okchy.qokeechy.dal.chy.chokeeey.sary
#
# Radiating text, clockwise, starting at 00:30
<f68v2.7,@Ro>     otey.dalar
<f68v2.8,@Ro>     otosey<!star><->sary
<f68v2.9,@Ro>     yshesas.ar.shy
<f68v2.10,@Ro>    socths.chety
<f68v2.11,@Ro>    oteoys<!star><->orasaly
<f68v2.12,@Ro>    yteody.chetey
<f68v2.13,@Ro>    oteeos.alamchy
<f68v2.14,@Ro>    otchdy<!star><->chetal
<f68v2.15,@Ro>    adairchdy.aiin
<f68v2.16,@Ro>    dchedal.daiin
<f68v2.17,@Ro>    ykeeepol<!star><->ypchy
<f68v2.18,@Ro>    choteey.dary
#
#
<f68v1>    <! $Q=I $P=N $F=z $B=1 $I=A $H=4>
# page 130
# astronomical
# General description of page:
# Two rings of text, counted outside inwards.
# Plus radial short texts
#
<f68v1.1,@Cc>     <!10:30>shes.ol.keey.shes.chteey.sheely.shes.yee[g:j].shokeolls.ees.aiir.ol.cho.aiin.ykeeykeey.ches.chotey.y,keey.shes.aiin.okeyteey.cthody.ches[o:y]kcho,teody.chockhy.otol.okeody.cheos.chkorchy.dy.dy.shety.oteey.dair.chotedy.chey.dal.daiin.dokeey
#
<f68v1.2,@Cc>     <!10:00 cf ThP>chear.s.oteey.dain.dycheckhy.oteeos.oteol.okeo[r:s].okeeody.sho.ykeod.oteeol.okeeos.or.chos.or.o{cko}.aiin.chol.ykeey.sheo.s.cheoekeey.cheodaiir.cheekchey.chkeody.okchy.teeos.[sh:e'e].cheo,eky.okey.d?leed.s.aly.oteotey.otechs.opain
#
# Radiating texts, starting point cf. ThP
<f68v1.3,@Ro>     dair.apeeety.dy
<f68v1.4,@Ro>     sair.aroy[s:r]er
<f68v1.5,@Ro>     oteeor.ara[n:?]y
<f68v1.6,@Ro>     okechdaral
<f68v1.7,@Ro>     otol.ches.otaly
<f68v1.8,@Ro>     okeey.chek<!k on top of e>.chekeys
<f68v1.9,@Ro>     dar.shes.shokey
<f68v1.10,@Ro>    oteodain.sam
#
#
<f69r>     <! $Q=J $P=A $F=a $B=1 $I=C $H=4>
# page 131
# cosmological
# 'organ pipes' radiating out from a small circle with a star in the middle.
#
# One normal paragraph:
<f69r.1,@P0>      <%>tcheeos.shey.opaiin.chey.shey.qokeeyshdy.ol.ot.otal.sar
<f69r.2,+P0>      daiin.shey.okaiin.shkechy.sheey.tey.chy.cthy.otol.cham
<f69r.3,+P0>      sheos,aiin.{c@178;}ar.choetey.okal.chy.ykar.ytchey.cheotam
<f69r.4,+P0>      ycheoraiin.ychey.otaiin.okchor.yty.chkal.shol<$>
#
# Large circle divided into 16 segments, using L loci
<f69r.5,@L0>      oteos.ch[o:?]p.otaike
<f69r.6,&L0>      ar.odair.chtaly
<f69r.7,&L0>      oto.dar.archol
<f69r.8,&L0>      okeey.chey,dy
<f69r.9,&L0>      dcho,char,ar
<f69r.10,&L0>     ytal.air.al
<f69r.11,&L0>     shy.chtairy
<f69r.12,&L0>     yt.oetear
<f69r.13,&L0>     ytey.cholam
<f69r.14,&L0>     dair.ar.yteey.chdy
<f69r.15,&L0>     okair.os,air
<f69r.16,&L0>     chytos.[o:a]ly
<f69r.17,&L0>     chetar.araly
<f69r.18,&L0>     dair,alody
<f69r.19,&L0>     dal,daiin.otalam
<f69r.20,&L0>     ytcheodytor
#
# Radiating lines on 'organ pipes'. Ordering cf ThP with indication
# of clock position, but start presumably at 02:00. It is not clear
# whether the intended direction is clockwise or counterclokwise.
<f69r.21,@Ro>     <!09:15>chodchy.chotal
<f69r.22,@Ro>     <!10:00>okeo.sho.qotam
<f69r.23,@Ro>     <!10:30>okeodar.oteody
<f69r.24,@Ro>     <!11:00>ykeeos.al,dair,dar
<f69r.25,@Ro>     <!11:30>ykeey.dal.oky
<f69r.26,@Ro>     <!00:00>doly.dal.dar.chyky
<f69r.27,@Ro>     <!00:30>okchol.qokol.daly
<f69r.28,@Ro>     <!01:00>ykechody.otar
<f69r.29,@Ro>     <!01:30>dary.dar.aloly
# Here is a segment that looks like one of these start indicators.
<f69r.30,@Ro>     <!02:30>okeeocthy.okar.ar
<f69r.31,@Ro>     <!03:00>chey.ar.cthorary
<f69r.32,@Ro>     <!03:30>sair.chekey.sairam
<f69r.33,@Ro>     <!04:00>okeeo.dal.okar.a[r:s]
<f69r.34,@Ro>     <!05:00>sol.aiir.okeytam
<f69r.35,@Ro>     <!05:30>okeos.ar,ald
<f69r.36,@Ro>     <!05:45>docheeo.kody.sar
<f69r.37,@Ro>     <!06:15>dchokey.shkchodyal
<f69r.38,@Ro>     <!06:45>chor.al.[a:y]lchy.ral
<f69r.39,@Ro>     <!07:00>sair,al.okody.otedy
<f69r.40,@Ro>     <!07:30>okody.cheody.sar
<f69r.41,@Ro>     <!08:00>chokeod.okeey
<f69r.42,@Ro>     <!08:45>dkochy.cthody.dy
# Small circle, using small gap as start point
<f69r.43,@Cc>     <!10:30>okoeese.daiikey.oees.chear,yteey.oteeodar.ch[y:o].okeeos.alaiin
# In the centre...ThP's numbering
<f69r.44,@L0>     <!1>y
<f69r.45,@L0>     <!2>d
<f69r.46,@L0>     <!3>o
<f69r.47,@L0>     <!4>l
<f69r.48,@L0>     <!5>s
<f69r.49,@L0>     <!6>e[d:g]
#
#
<f69v>     <! $Q=J $P=B $F=a $B=1 $I=C $H=4>
# page 132
# cosmological
# Three bands of circular text. Text assumed to start
# in each case after wide gap near 11:00 hours.
# 28 words along radiating segments
#
<f69v.1,@Cc>      <!11:00>dair.cheyky.otaza.sar,ar,chykar.okoirsh,ar.chetody.okeeos.o,tey.otokeeey.okeeody.okeey.doiir.{c@204;}teeo.y.chey.ot.y.okedy.chsdy.okeod.y.dy.choaiin.okar.okar.chol.chees.yto.odair.oty.oteeo.dar.o,eykeody.dchor.char
<f69v.2,@Cc>      <!11:00>yka{c@204;}.chol.ykar.dal.ykady.[i:?]okeeor.cheey.choly.ykeeal.cheo[?:s].oaram.ockhy.sheey.aiin,y.daii[a:?]l.cheody.cheal.yetey.chear,y,dy.ykey.ch.y.dy.chol.ykar.ol,y.ykeeody,chey.dal,ody.airchy.choky.ychey.chey
<f69v.3,@Cc>      <!11:00>doair.otaldal.dair.@240;.chdy.otoar.ar,@240;,chy.qoteor.cho.qotair.chda.oteeal.cheor,ar,air.oteody.ytyd,a.dchy.otoly.okeodal.oteoarar.cheteese?r.dair.chey.okody.dal.oteey.oteey
<f69v.4,@Ri>      <!09:30>okeey,sar
<f69v.5,@Ri>      <!10:00>okeo,dy
<f69v.6,@Ri>      <!10:30>ochoyk
<f69v.7,@Ri>      <!11:00>ykeey
<f69v.8,@Ri>      <!11:30>ytory
<f69v.9,@Ri>      <!00:00>oeesy
<f69v.10,@Ri>     <!00:15>ytody
<f69v.11,@Ri>     <!00:30>okody
<f69v.12,@Ri>     <!01:00>otody
<f69v.13,@Ri>     <!01:30>oke[a:o]l
<f69v.14,@Ri>     <!02:00>okeod
<f69v.15,@Ri>     <!02:15>oteeys
<f69v.16,@Ri>     <!02:45>oteol
<f69v.17,@Ri>     <!03:00>ykeydy
<f69v.18,@Ri>     <!03:15>okeod
<f69v.19,@Ri>     <!03:30>saral
<f69v.20,@Ri>     <!04:00>saiir
<f69v.21,@Ri>     <!04:30>okolar
<f69v.22,@Ri>     <!05:00>ykeody
<f69v.23,@Ri>     <!05:15>sarydy
<f69v.24,@Ri>     <!05:45>otchy
<f69v.25,@Ri>     <!06:00>okeey,dy
<f69v.26,@Ri>     <!06:30>okey,[d:g]
<f69v.27,@Ri>     <!07:00>okeod
<f69v.28,@Ri>     <!07:30>okodchy
<f69v.29,@Ri>     <!08:00>okeody
<f69v.30,@Ri>     <!08:30>okchey[s:r]
<f69v.31,@Ri>     <!08:45>oar.alys
#
#
<f70r1>    <! $Q=J $P=D $F=z $B=1 $I=C $H=4>
# page 133
# cosmological
# Two bands of circular text.
# ThP's starting points are questionable in this case.
# Radial texts, then one more circular, and more radial words.
# Petersen saw some Voynich text outside the diagram
# which is treated as part of a circular text.
# Has 'a' in upper left corner.
#
<f70r1.1,@Cc>     <!11:00>???ooooooooolar.sasa
<f70r1.2,@Cc>     <!10:30>oteody.choekeeos.alair,dy.okol.okeey.dasy.ot[a:o]rsheod.okchody.oteos.okes.okeys.[e:i]y.okchol.sairody.o.chopcheopchy.chol,air.shekchy.choteody.oteeshs.opcheody.otol.choky.chody.chotey.sheal,ar.ykeody.oteey.chedaiin.chotar.soly
#
<f70r1.3,+Cc>     <!09:30>okeodar.chy.oteody.tochady.okchody.ytar.ytory.okeol.choly.yk,y.okchedy.chkal.ofchon.qokal.opolaiin.okeos.oty.dal.cheokeey,dal.cheo.al.oteeoky.chety.chodalar.okal.chear.aly.oteos,ar.os,al.okolair.dy
<f70r1.4,@Ri>     <!09:30>yfcheodly
<f70r1.5,@Ri>     <!10:30>ytcheos,aly
<f70r1.6,@Ri>     <!00:00>otchy.dar.yky
<f70r1.7,@Ri>     <!01:30>opar.ykchy
<f70r1.8,@Ri>     <!03:00>y,saikchy.dam
<f70r1.9,@Ri>     <!04:30>otair,oroldy
<f70r1.10,@Ri>    <!06:00>dchal.daim
<f70r1.11,@Ri>    <!07:30>yteody.sam
<f70r1.12,@Ri>    <!08:45>okchy,daldy
<f70r1.13,@Cc>    <!11:00>tshey.ol.oteey.ched,ar.oteos.cheor.alal.otar.ar,y.oteodchey.keody.oteos,al.oteeed
# Radial texts were also numbered 1-6 by ThP
<f70r1.14,@Ri>    <!09:30>ykeal
<f70r1.15,@Ri>    <!11:30>okeody
<f70r1.16,@Ri>    <!01:30>otody
<f70r1.17,@Ri>    <!03:30>ypolol
<f70r1.18,@Ri>    <!05:30>chodal
<f70r1.19,@Ri>    <!08:30>okasd
#
#
<f70r2>    <! $Q=J $P=E $F=z $B=1 $I=C $H=4>
# page 134
# cosmological
# Face in centre, with 8 lozenges around it. Four large
# circles of text (C1 to C4 outer to inner) and one small
# around face. A paragraph of text is written in the upper
# right part of the page (transcribed first).
# Has 'b' in upper left corner.
#
<f70r2.1,@P1>     <%>otchey.sheol.chkey.shep.al.r.ar.chly.sheteal.aram
<f70r2.2,+P1>     dair,cheey.s,cheotey.dshy.dam.chchet.al.yke{c'}y
<f70r2.3,+P1>     ykeeo.y.s.ald.shey.cthy.shekey.qokal,aiir.oteog
<f70r2.4,+P1>     daiin.okeey.shoaiin.{ckhh}ey.otal.shshy.tal.dam
<f70r2.5,+P1>     tal.cheeog.dal.chcthy.qotal.ddl[a:o]r.chal.dal
<f70r2.6,+P1>     ytar.ar.al.yol.al.aloees.ytaiir.otaldal
<f70r2.7,+P1>     daiin.daiin.she.tal.qokal.chol{ckhh}y.dy
<f70r2.8,+P1>     ytals.alal.dalam.dal.cthol.oparam
<f70r2.9,+P1>     dolshol.shol.shol.sho{cthh}y.dalal,y
<f70r2.10,+P1>    shokal.chol,kshody.tol.cheey.okal
<f70r2.11,+P1>    daiin.chotal.qokal.chol.chotals
<f70r2.12,+P1>    qokal.shkal.dal.shy.qokal.chdy
<f70r2.13,+P1>    qotal,che,y.key.okechy.chdy.cham
<f70r2.14,+P1>    okaiin.ch{cthh}y.s.or.ary<$>
#
<f70r2.15,@Cc>    <!10:00>sal.air.am.shedy.chokal.cho{ikh}y.shokeey.choky.chol.dy.okeeal.o,teedy.dgr.dair,aiin.okees.okeear.ar,alekeey.ar,kam.oteoodalry.chekeoar.chokey.dar.dcheoky.otai.do{ith}y.dair.otchetchar.okear.okeeo.lal.kch[g:?].okar.ar,dar
<f70r2.16,+Cc>    <!10:00>otar.ar.chedal.oaral.aldaiin.ykeeedaiis.sheo.l,dar.chol.ykees.aiir,dl.cheey.[s:r]keeod.oteeodar.aiin.aral.daiir.sheedal.sheodaiin.choar.chol.chot[e:i]oly.cho.oteey.chotey.choeky.chedy.choteosam.oteodar.o{ckhh}
#
<f70r2.17,+Cc>    <!09:15>oches,air.chese.ctheey.sheeody.shopcho.yteody.ykaldy.oteeos.aiin.sh[e:?]y.shee.farar.aim.cheoteeodal.sho.choetchaldy.dal.aiir,ches.otesar.dalol.chtam.opaiir.chokeo.oteedy.oteeo.okol.chotal.otol,al.dl
<f70r2.18,+Cc>    <!09:15>otoy.ar,arodchedy.cheocphey.oteeos.ees.cheal.sheeey.okeedaly.cheeoekey.yk[ee:ei]d[{cr}:ar].oteey.s.al.s.air.oteody.oteody.dar.aiir.ody.cheeos,chey.daiin.otoeeseor.air.chedy.okodar.al.sho.chotol.dal,dy
<f70r2.19,@Cc>    <!12:00>oteesy.ol,chy.oteo.sal.ol.keey.oteol.choky.otcho[sh:ch]a
#
#
<f70v2>    <! $Q=J $P=G $F=z $B=1 $I=Z $H=4 $X=M>
# page 135
# Pisces
#
# General description of page:
# Three concentric rings of text. In the centre are two fish (the astrological
# symbol for Pisces), two stars, a ``word'' of Voynich text and the word Mars
# in the Roman alphabet. Mars is French for March, Pisces is February 20th to
# March 20th.
#
# Between the inner ring and the middle ring are ten female(?) figures, each
# beside a barrel and holding a star. Between the middle and the outer ring
# are 19 (NOT 20) female figures, each standing in a barrel and holding a star
# Each of the figures in the 29 figures is labelled with a "word" or phrase
# of Voynich text.
#
<f70v2.1,@Cc>     <!10:30>okcheo.dar.otey.ykeey.tchy.otsheo.oteotey.she[y:o].shecth.opcheoldair.dateey.sal.ody.choteey.choeteedy.oteoteotsho.yteos.alain.sheodaly.{c@162;h}o.aiin.cholkal.chokear.oteody.cholaiin.oteeoal.al.sheeos.okey.chol,dy.otees.cho.s.ola[r:n].otoaiin.oteeody.sos.todaiin.chokain.otalal.oteeam
# Nymph labels, outer ring:
<f70v2.2,@Lz>     <!09:00>otalalg
<f70v2.3,&Lz>     <!10:00>ykary
<f70v2.4,&Lz>     <!10:30>otar?
<f70v2.5,&Lz>     <!11:00>oty
<f70v2.6,&Lz>     <!11:30>oky.ody
<f70v2.7,&Lz>     <!00:00>oty.ar
<f70v2.8,&Lz>     <!00:30>okala
<f70v2.9,&Lz>     <!01:00>otody
<f70v2.10,&Lz>    <!01:30>otald
<f70v2.11,&Lz>    <!02:00>otaldar
<f70v2.12,&Lz>    <!02:45>okody
<f70v2.13,&Lz>    <!03:15>opysam
<f70v2.14,&Lz>    <!04:00>ch{ckhh}y
<f70v2.15,&Lz>    <!04:30>otaly
<f70v2.16,&Lz>    <!05:30>otal.arar
<f70v2.17,&Lz>    <!06:30>otaldy
<f70v2.18,&Lz>    <!07:00>okeoly
<f70v2.19,&Lz>    <!08:00>okydy
<f70v2.20,&Lz>    <!08:30>okee[s:r]
<f70v2.21,@Cc>    <!09:00>daii@197;amdy.otar.am.aral.otair,chedaiin.oteey.dair.shchey.daiin.chalaly.oteody.chotol.chedy.oteotey.oteeeor,ar.alody.daiir.oteedar.oteey.teey.dalal.cheoltey.oteedy.sheeteey.?okeeol.ykeeos.shey.ykair.arar.alos
#
# Nymph labels. Clock position is that of nymph (approx).
# Ordering cf. ThP.
# Inner ring:
<f70v2.22,@Lz>    <!10:00>otar.am
<f70v2.23,&Lz>    <!11:00>otar,al
<f70v2.24,&Lz>    <!00:00>otalar
<f70v2.25,&Lz>    <!01:30>otalam
<f70v2.26,&Lz>    <!03:00>dolaram
<f70v2.27,&Lz>    <!04:00>okaram
<f70v2.28,&Lz>    <!05:00>oteosal
<f70v2.29,&Lz>    <!06:30>salols
<f70v2.30,&Lz>    <!08:00>okaldal
<f70v2.31,&Lz>    <!09:00>ykolaiin
<f70v2.32,@Cc>    <!09:00>otal.daly.oteoal.dal,aildy.otaiin.ar.oteey.shal.o.qoteeal.ar.al.otaiin.al.teodaiin.oteeo,cthey.oteeos.oteos.aiin.daim
# Central star:
<f70v2.33,@Lz>    otolal
#
#
<f70v1>    <! $Q=J $P=H $F=z $B=1 $I=Z $H=4 $X=M>
# page 136
# Aries (dark)
# Gathering mark 10
# Two concentric circles of text. In the centre is the astrological
# symbol for Aries (dark) eating a plant, word "Abril" in the Roman
# alphabet. Abril is Spanish for April, Aries is March 20th to April 20th.
#
<f70v1.1,@Cc>     <!11:00>dalalody.oteoshey.okoksheo.shokey.raiin.otor.ochy.s.a[ir:is].cheody.cheey.oteo,[ch:ee]y.daiir.chcthy.dlal.oteodaiin.ykeody.oteody.sheo.daiin.oteedy.chetalchs.zar.shoteeody.okeeo,dal.cheody.okchoteees.oteeody.cheokeo.otaiin.shes.to,ar.oly.daly.sheal
# Nymph labels, outer ring:
<f70v1.2,@Lz>     <!10:30>otalchy.tar.am.dy
<f70v1.3,&Lz>     <!00:00>opchey.sal
<f70v1.4,&Lz>     <!01:00>otakaizan
<f70v1.5,&Lz>     <!02:30>okalal
<f70v1.6,&Lz>     <!03:30>otaly
<f70v1.7,&Lz>     <!04:30>oalcheg
<f70v1.8,&Lz>     <!06:00>otchodals
<f70v1.9,&Lz>     <!07:00>okolshy
<f70v1.10,&Lz>    <!08:00>otshshdy
<f70v1.11,&Lz>    <!09:00>otal.ypsharal
<f70v1.12,@Cc>    <!11:00>daiin.okey.otodal.cheokeeo.okeodal.shol.olaiin.saiin.sheo.qokeeol.otchykey.chekeal.oteosaiin.chekey.okeolol.chees.o?eey.opotey.dal,al,s.otecheo.dal
#
# Nymph labels. It is assumed that the text to the right of the nymph belongs
# with it but on this page (especially inner circle) it is not entirely clear.
# Clock position is that of nymph (approx). Ordering cf. ThP.
# Inner ring:
<f70v1.13,@Lz>    <!10:30>okoly
<f70v1.14,&Lz>    <!00:00>otalaiin
<f70v1.15,&Lz>    <!02:00>oteo.alals.araly
<f70v1.16,&Lz>    <!05:00>oteoeey.otal.okealar
<f70v1.17,&Lz>    <!08:00>otear.araydy
#
#
<f71r>     <! $Q=K $P=A $F=a $B=1 $I=Z $H=4 $X=M>
# page 137
# Aries (light)
#
# Three rings of circular text, locus indications C1 to C3 (outer
# to inner) and fifteen labled nymphs. Two outer rings have clear
# start markers.
#
<f71r.1,@Cc>      <!10:00>olkeeody.okody.okeeedy.oky,chy.okeodar.okeoky.oteody.oto.otol.oteeyar.yko,oar.aiin.oekeeey.okeo,keo,keody.okeodar,chy.s.aiin.otokeoar.or.ar.al.otol.al.shckhy.oteeeodar.oteody.otol,aiin.shoekey.solalald.cheeokeeo.[ch:?]oe[k:t]y.choly
# Nymph labels, outer ring
<f71r.2,@Lz>      <!10:00>oteos.arar
<f71r.3,&Lz>      <!11:00>okldam
<f71r.4,&Lz>      <!00:00>oteoaldy
<f71r.5,&Lz>      <!01:00>oteolar
<f71r.6,&Lz>      <!02:00>okeoaly
<f71r.7,&Lz>      <!03:00>otaleky
<f71r.8,&Lz>      <!04:30>otalsar
<f71r.9,&Lz>      <!05:30>cheary
<f71r.10,&Lz>     <!07:00>oteotey.rary
<f71r.11,&Lz>     <!08:30>otalaly
<f71r.12,@Cc>     <!10:00>oteody.oteos.o{ckhh}y.oteeschey.lsheotey.okalody.shs.shey.oteey.otechar.chek[a:?]l.okody.eeedy.oteodal.eeokol.lkchol.daiin.okeeees.ykees.al.ok[ee:a]y.otey.oteo,shaly.o
# Nymph labels, inner ring
<f71r.13,@Lz>     <!11:00>otolchdy
<f71r.14,&Lz>     <!00:30>otoloaram
<f71r.15,&Lz>     <!03:30>oteeol
<f71r.16,&Lz>     <!05:30>otolchd
<f71r.17,&Lz>     <!08:00>otaldar
<f71r.18,@Cc>     <!10:00>oteeol.otal,chs.char.cheky.chotshy.okeeody.oteey.chekea'.okeol
#
#
<f71v>     <! $Q=K $P=B $F=a $B=1 $I=Z $H=4 $X=M>
# page 138
# Taurus (light)
#
# General description of page:
# Three concentric rings of text, locus indications C1 to C3 (outer
# to inner). In the centre is a Taurus feeding from a manger. Below
# the bull is the word ``May'' in the Roman alphabet. Between the
# inner ring of text and the middle ring are five
# human figures, each in a barrel, holding a star, and labelled with a word
# of Voynich text. One is naked, four are clothed. Between the middle ring
# and the outer ring are 10 human figures, each in a barrel, holding a star,
# and labeled with a word of Voynich text. Two are naked, eight are clothed.
#
# Newbold calls this folio 79 and he reads the date of the comet 1273.
# The photograph in Newbold is cropped, so part of ring C1 isn't visible.
# There is a gap at 10:00 which could be the start instead of ThP's choice
#
# Added text from v101: ?chey.otche
<f71v.1,@Cc>      <!10:30>osheo.parar.oteeodaiin.she.ateey.daiin.oteokeey.dal.al.oteey.teey,dy.otchy.keey.sheeo.ochey.?chey.otcheodal.sheealody.cheol.otar.okam.oteodar.chpchy.{cp}ar.al.aiin.oteoshar.okeodaly.oteey.teeey.oteey.keor.or.arol.cheols.okaikaly
# Nymph labels, outer ring:
<f71v.2,@Lz>      <!10:00>char.arom
<f71v.3,&Lz>      <!11:00>chfaly
<f71v.4,&Lz>      <!00:00>okolar
<f71v.5,&Lz>      <!01:00>otchody
<f71v.6,&Lz>      <!02:00>alcphy
<f71v.7,&Lz>      <!03:00>otaiin
<f71v.8,&Lz>      <!04:30>okaraiin
<f71v.9,&Lz>      <!05:30>otar.ar,aly
<f71v.10,&Lz>     <!07:00>opalar.am.dan
<f71v.11,&Lz>     <!09:00>opalor.ar
<f71v.12,@Cc>     <!11:00>chal.oteeos.al.sheky.okalar,ar,okeo,dar.oty.oto,kaiin.chey.tal.otchr.chtos.cheor.shepchol.otor.sheo.shopcho.ar.aly.okeo.cheey.otal.al.shldy.otaly.okol.sheeor
# Nymph labels, inner ring:
<f71v.13,@Lz>     <!10:00>ofa{if}om
<f71v.14,&Lz>     <!00:00>otalody
<f71v.15,&Lz>     <!03:00>otalaiin
<f71v.16,&Lz>     <!05:30>otar.sh[a:o]r
<f71v.17,&Lz>     <!08:30>sholshdy
<f71v.18,@Cc>     <!11:30>okeey.okeosar.otaiin.chkeeal.okal.cheekaiin.okaiin.okchor.dar.oteey.kal
#
#
<f72r1>    <! $Q=K $P=D $F=z $B=1 $I=Z $H=4 $X=M>
# page 139
# Taurus (dark)
# Three rings of circular text, locus indications C1 to C3 (outer
# to inner) and fifteen labled nymphs. Inner ring has nymphs in
# barrels, outer ring has standing nymphs, without barrels.
#
<f72r1.1,@Cc>     <!11:00>oteeo.cthey.chlol.cheol.olcheor.al.oteey.chedal.oteedy.okeodaly.chol.chokeol.cheo?ky.okaiir.okeedy.sheoltey.cheor.aiin.ydal.okochey.sho.okalshey.shol.chalaiin.chekeol.kol.otos.ar.aiin.otam.otam.chotam.sal.okeo.dar.ar.a[d:j]al.dar.okeeas.aiin.oteey.okaiin
# Nymph labels, outer ring
<f72r1.2,@Lz>     <!09:30>oshod[a:o]dy
<f72r1.3,&Lz>     <!10:30>chdaiirdainy
<f72r1.4,&Lz>     <!00:00>oaiin,ar,ary
<f72r1.5,&Lz>     <!01:00>okalam
<f72r1.6,&Lz>     <!02:00>ytalshdy
<f72r1.7,&Lz>     <!03:00>char.alif
<f72r1.8,&Lz>     <!03:30>otaraldy
<f72r1.9,&Lz>     <!05:00>otaiin.otain
<f72r1.10,&Lz>    <!07:00>otalef,ys.ainam
<f72r1.11,&Lz>    <!08:30>ochol,sharam
<f72r1.12,@Cc>    <!09:00>oteodar.ytey.otey.shetey.chokshor.okalal.otaiin.sheolaiin.otaiin.chetey.cheolor.oteo,teeody.otar.chokaiin.okaiin.al.alo.cheedy.otear,ar.cheky.chokal.otar.al,o,qokar
# Nymph labels, inner ring
<f72r1.13,@Lz>    <!09:00>ofaralar
<f72r1.14,&Lz>    <!00:00>otchoshy
<f72r1.15,&Lz>    <!02:00>otchdal
<f72r1.16,&Lz>    <!04:00>okeey.ary
<f72r1.17,&Lz>    <!07:00>otainy
<f72r1.18,@Cc>    <!11:30>okeeols.aroly.okees.alaiin.okeor.chol.o.oteos.aiin.chal.otaiin.[a:o]tchor.chckhy
#
#
<f72r2>    <! $Q=K $P=E $F=z $B=1 $I=Z $H=4 $X=M>
# page 140
# Gemini
# Three rings of circular text, locus indications C1 to C3 (outer
# to inner) and thirty labled nymphs. Inside inner ring the
# emblem of Gemini: two persons holding each other's hands.
# Inside two rings: full circles with labeled nymphs. Five more
# of them are found on top of the outer ring.
# Three nymphs (outer complete ring) are standing on top of
# barrels similar to those of the previous pages.
#
# Top row of nymphs
<f72r2.1,@Lz>     <!10:30>ofchdamy
<f72r2.2,&Lz>     <!11:00>oklairdy
<f72r2.3,&Lz>     <!00:00>okaram
<f72r2.4,&Lz>     <!00:30>okairy
<f72r2.5,&Lz>     <!01:00>okealar
<f72r2.6,@Cc>     <!10:00>oteos.aiin.okeo,daiin.okeey.cheo.keodal.chol.okeol.ol{ckhh}y.oteeykeey.tey.okalaiin.okalchal,chey.al.<!long gap>o.keey.daiin.otar.al.chotaiin.otchey.qoeeeo,s.[ckh:?]al.chekaiin.otaiin.chy.d.r.aiin.al.y.{chh}o.chekaiin.okedal.qokeodal.saiin.otois.otees
# Nymph labels, second ring:
<f72r2.7,@Lz>     <!10:00>otaraldy
<f72r2.8,&Lz>     <!11:00>okalar
<f72r2.9,&Lz>     <!11:45>okal
<f72r2.10,&Lz>    <!00:15>okaly
<f72r2.11,&Lz>    <!01:00>okal
<f72r2.12,&Lz>    <!02:00>okeey.ary
<f72r2.13,&Lz>    <!03:00>oteeary
<f72r2.14,&Lz>    <!04:00>otair,dy
<f72r2.15,&Lz>    <!05:00>okaircham
<f72r2.16,&Lz>    <!06:00>okeal
<f72r2.17,&Lz>    <!06:30>otar{cr}
<f72r2.18,&Lz>    <!07:30>okaly
<f72r2.19,&Lz>    <!08:00>orary
# There is a nymph without a name here. Consequently, the
# label numbers are now one less than Petersen's nymph numbers
<f72r2.20,&Lz>    <!09:00>okyd
<f72r2.21,&Lz>    <!09:30>otolam
<f72r2.22,@Cc>    <!10:00>oteey.tey.teodal.chokaly.ol.cheol.ol.aiin.oteo,daiin.shokal.otey.otaiin.otaly,dal.okaly.dalchdy.{ch'}eteeey.okal.shey.qoteeody.sheycthy.chotal,chas.otoees.aiin
# Nymph labels, inner ring:
<f72r2.23,@Lz>    <!10:30>otal
<f72r2.24,&Lz>    <!11:30>ralal
<f72r2.25,&Lz>    <!00:30>okam
<f72r2.26,&Lz>    <!02:00>otalshy
<f72r2.27,&Lz>    <!03:30>okaldy
<f72r2.28,&Lz>    <!05:00>chosar
<f72r2.29,&Lz>    <!06:30>otam
<f72r2.30,&Lz>    <!08:00>ainaly
<f72r2.31,&Lz>    <!09:00>okarcham
<f72r2.32,@Cc>    <!09:30>otoar.air,aloy.oka[iin:ii?].otees.chs.chchs,ar.aly.taly.dar.otchey.okaiin.olaiin.@211;y
#
#
<f72r3>    <! $Q=K $P=F $F=z $B=1 $I=Z $H=4 $X=M>
# page 141
# Cancer
# Four circular bands, locus indications C1 to C4 (outer
# to inner). Three rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
# Part of the start of C1 could be missing
<f72r3.1,@Cc>     <!10:00 after wide gap>okeey.chekoy.oteo.ykeey.chedaiin.okeeol.cheeor.chocthar.ar.oteody.oteedy.okeolaiin.oteey.okarar.???.???teo.sheol.al.alaiiin.okeos.alaiin.okor.o,keodar.okee.s,ar,aiin.chekackhy.chokees.oteedy.chekar.okar,choly.ches,os.oiin.okeeey.cheey.ches.okeody.chealdy.shocthy.choteey.sheoly.{oh}eol.sheey.chorain
# Outer band of labels
<f72r3.2,@Lz>     <!10:30>olkalaiin
<f72r3.3,&Lz>     <!11:00>olalsy
<f72r3.4,&Lz>     <!00:00>oraiinam
<f72r3.5,&Lz>     <!01:00>osarsheeeo
<f72r3.6,&Lz>     <!02:00>oto@192;aiin
<f72r3.7,&Lz>     <!02:30>opoiiin[o:?]in.al,[ch:a]es
<f72r3.8,&Lz>     <!04:00>ypaiin.alaly
<f72r3.9,&Lz>     <!05:00>oteey,daiin
<f72r3.10,&Lz>    <!06:30>oeeodaiin
<f72r3.11,&Lz>    <!07:00>ofsholdy
<f72r3.12,&Lz>    <!07:00>opoeey.okaiin
<f72r3.13,&Lz>    <!10:00>ykolairol
<f72r3.14,@Cc>    <!09:00>otochedy.otey.o,koey.sheedy.oteodar.ykeolol.y,air.oteos.cheo,l,aiin.ykeeoly.otaiin.shear.oiiin.oral.o,tealy.cheokeor.oteody.o{ck}es.otees,chteos,doteey.sosor.oteol.shol.cheeg.okeody.{ch'}eol.shey.sheysy.shoteey.cheor.yoeteey.okeeol.chy.okeeo.ykoly
# Middle band of labels
<f72r3.15,@Lz>    <!11:00>oralkam
<f72r3.16,&Lz>    <!00:00>ytairal
<f72r3.17,&Lz>    <!01:00>oeee[s:r]aiin
<f72r3.18,&Lz>    <!01:30>ory
<f72r3.19,&Lz>    <!02:30>ochey,fydy
<f72r3.20,&Lz>    <!03:30>of???.o.eeesaly
<f72r3.21,&Lz>    <!05:00>ykaraiin.airal
<f72r3.22,&Lz>    <!06:30>okalar
<f72r3.23,&Lz>    <!08:00>orara
<f72r3.24,&Lz>    <!09:00>olaiin.ola{ikh}y
<f72r3.25,&Lz>    <!10:00>olfsheoral
<f72r3.26,@Cc>    <!09:00>oteey.[a:?]rary.eee[r:s],che@212;shees.opcholalaiin.oteeor.am.sheal.o[k:t]aipchy.oteees,ar.am.olaiin.otedar.olol.choty.oteol.sheshdy.chedy.chedy.dy.shes.eedy.sheol.shy,ckhol
# Inner band of labels
<f72r3.27,@Lz>    <!10:30>opalal
<f72r3.28,&Lz>    <!00:00>yfary
<f72r3.29,&Lz>    <!01:30>oraiiral
<f72r3.30,&Lz>    <!03:00>ytoar.shar
<f72r3.31,&Lz>    <!06:00>octho
<f72r3.32,&Lz>    <!07:30>aral
<f72r3.33,&Lz>    <!09:00>oletal
<f72r3.34,@Cc>    <!09:00>okeos.aiin,olaiin.oraiin.octheolarl.okeeody.oteos.aiin,koly
#
#
<f72v3>    <! $Q=K $P=H $F=z $B=1 $I=Z $H=4 $X=M>
# page 142
# Leo
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
#
<f72v3.1,@Cc>     <!09:00>soees,otchs.otedar.oteody.oteodal.oteos.oteokchd?.oteody.sheokeey.sheody.shedykeal.ckhodys.okoleeolar.okeey.shedy.otey,sho.shol.teody.okolshey.ykeed?y.y.okechdy.olaiin.shokeedy.chol.choepchey.teey,teody.ches.okechedy.otechol.cheor.cheey.daiin.oyteeedar.???.shecthy.otycheedy.oteeoly.chokary
# Outer band of labels
<f72v3.2,@Lz>     <!10:00>ocham
<f72v3.3,&Lz>     <!11:00>orchey
<f72v3.4,&Lz>     <!11:30>okam
<f72v3.5,&Lz>     <!00:00>okey
<f72v3.6,&Lz>     <!00:30>otcheody
<f72v3.7,&Lz>     <!01:00>okyeeshy
<f72v3.8,&Lz>     <!01:30>[{c'y}:??]ofaiin
<f72v3.9,&Lz>     <!02:00>okaly
<f72v3.10,&Lz>    <!02:45>ot[o:a]ly
<f72v3.11,&Lz>    <!03:30>ofalals
<f72v3.12,&Lz>    <!04:00>sheeos.o{cfhh}y
<f72v3.13,&Lz>    <!05:00>daiin,chepy
<f72v3.14,&Lz>    <!06:00>oteey.deeal
<f72v3.15,&Lz>    <!07:00>chealpy
<f72v3.16,&Lz>    <!07:30>okeeol
<f72v3.17,&Lz>    <!08:30>okaly
<f72v3.18,&Lz>    <!09:00>okaldy
<f72v3.19,&Lz>    <!09:30>okeolyd
# in the following locus, add six characters (STA) from v101: .chlyiintee
<f72v3.20,@Cc>    <!09:00>ototeey.r.chlyiintee.or.oteey.oteeody.cheokey.okeoekol.oteor.aiin.yoleeedy.okeos,alyshy.okeey.okeeey.okeedaly.cholainy.okedy.chees,y.okeeol.chey.otey.oldy.chdy,del.okeeoloky.oty.aiin.chas.oteey.okea???
# Inner band of labels
<f72v3.21,@Lz>    <!10:30>choleey
<f72v3.22,&Lz>    <!11:30>oky
<f72v3.23,&Lz>    <!00:30>ch{cthh}y
<f72v3.24,&Lz>    <!01:00>laly
<f72v3.25,&Lz>    <!02:00>oeedy
<f72v3.26,&Lz>    <!03:00>odairan
<f72v3.27,&Lz>    <!04:00>okary
<f72v3.28,&Lz>    <!05:00>oeesaiin
<f72v3.29,&Lz>    <!06:30>oteesed
<f72v3.30,&Lz>    <!07:30>opal
<f72v3.31,&Lz>    <!08:30>otaly
<f72v3.32,&Lz>    <!09:30>otaly,yty
<f72v3.33,@Cc>    <!08:45>okesee[s:r],ar,chkeeol.okeolaiin.chalal.ykeeodarar.oleeody,shedy.solar.aldy.oteor.cheor
#
#
<f72v2>    <! $Q=K $P=I $F=z $B=1 $I=Z $H=4 $X=M>
# page 143
# Virgo
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
#
# Added from v101: y.o becomes y.che??.o after ar?k?aly
<f72v2.1,@Cc>     <!09:30>otos,chs.oty.oteos.oty.chotey.dchy.chopchy.otychal.ctheo,l,shey.tchol,s.choraiin.cheka{iph}y.oteeos,aly.okeedy.cheockhy.ar?k?aly.che??.okedl.okedy.sheos.okeeor.cheey.okeey.teey.cheeey.okeolol.sheeoeky.oekeeo,r,aiin.olalka[in:ir].okolsaiin
# Outer band of labels
<f72v2.2,@Lz>     <!10:00>oeedey
<f72v2.3,&Lz>     <!11:00>oeeodaiin
<f72v2.4,&Lz>     <!11:45>okeoram
<f72v2.5,&Lz>     <!00:30>air,aim
<f72v2.6,&Lz>     <!01:00>oshesy
<f72v2.7,&Lz>     <!02:00>oke[a:o]ry
<f72v2.8,&Lz>     <!02:30>cheoetey
<f72v2.9,&Lz>     <!03:00>cheol[d:?]y
<f72v2.10,&Lz>    <!04:00>sheoeky
<f72v2.11,&Lz>    <!04:30>oteodar
<f72v2.12,&Lz>    <!05:30>ofchdysd
<f72v2.13,&Lz>    <!06:00>oteoyd
<f72v2.14,&Lz>    <!06:30>yteody
<f72v2.15,&Lz>    <!07:00>okeody
<f72v2.16,&Lz>    <!08:00>okeoldy
<f72v2.17,&Lz>    <!08:30>ykeeor
<f72v2.18,&Lz>    <!09:00>opaiina[m:r]
<f72v2.19,&Lz>    <!09:30>cheoldy
<f72v2.20,@Cc>    <!10:00>oteesody.otey.oteeos.sheoty.yteeg.dchsaiin.shol.okeees.air,am,shey.qokeodal.oteotey.oteoldy.oteal,chedy.chotalal.okal,cheol.sar,aiin.cheokealy.sardy.otol.chekar.alteol.oltar,ar
# Inner band of labels
<f72v2.21,@Lz>    <!10:30>okaiin[:y]
<f72v2.22,&Lz>    <!11:30>ockhol
<f72v2.23,&Lz>    <!00:30>oeedy
<f72v2.24,&Lz>    <!01:00>opalg<!nymph has no star>
<f72v2.25,&Lz>    <!02:00>okeeom
<f72v2.26,&Lz>    <!03:00>olkar
<f72v2.27,&Lz>    <!04:00>oeedaly<!nymph stands on barrel>
<f72v2.28,&Lz>    <!05:00>cheosy
<f72v2.29,&Lz>    <!06:30>ofcheay
<f72v2.30,&Lz>    <!07:30>yteedy
<f72v2.31,&Lz>    <!08:30>o[n:r]aiin
<f72v2.32,&Lz>    <!09:30>okeorar
<f72v2.33,@Cc>    <!09:00>otaiin.otshedy.chokeedy.otes,al,al,ar.chetolain.sheodaly.sheokey.okealy.rary
#
#
<f72v1>    <! $Q=K $P=J $F=z $B=1 $I=Z $H=4 $X=M>
# page 144
# Libra
# Three circular bands, locus indications C1 to C3 (outer
# to inner). C2 start point suggested by ThP ignored and vertical
# stripe used instead.
# Two rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
# Has gathering mark 11.
#
<f72v1.1,@Cc>     <!09:30>oteos.alar.otar.air.chpaly.oteody.okchesal.otear.alshey.oleealy.sh?tey.oteos.alal.dals,alchol.ytolaiin.ydaiin.chotar.y,tal.oto.shoty.otey.okchedaly.chdar,y.s,ar,otedy.otorar.shedy.opsheytey.opairaly.choshydy.otar.cheedy.otaraiin.cheeky.okolar.ychey.otechety
# Outer band of labels
<f72v1.2,@Lz>     <!08:45>oeeoty
<f72v1.3,&Lz>     <!09:30>octhy
<f72v1.4,&Lz>     <!10:00>oteoly
<f72v1.5,&Lz>     <!10:30>okeoly
<f72v1.6,&Lz>     <!11:00>oeees
<f72v1.7,&Lz>     <!11:30>o{cfh'h}y
<f72v1.8,&Lz>     <!01:45>oees
<f72v1.9,&Lz>     <!01:00>okeeoly
<f72v1.10,&Lz>    <!01:30>odal
<f72v1.11,&Lz>    <!02:00>aiinod
<f72v1.12,&Lz>    <!02:45>od[?:ch]dy
<f72v1.13,&Lz>    <!03:15>oteod
<f72v1.14,&Lz>    <!03:45>yteod
<f72v1.15,&Lz>    <!04:30>ok[?:ch]ody
<f72v1.16,&Lz>    <!05:00>okal
<f72v1.17,&Lz>    <!05:30>ytaly
<f72v1.18,&Lz>    <!06:00>oeeeos
<f72v1.19,&Lz>    <!06:30>oteofy
<f72v1.20,&Lz>    <!07:30>cheoepy
<f72v1.21,&Lz>    <!08:00>ykeedy
<f72v1.22,@Cc>    <!08:30>otar,ar.otol,topar.oteolaiin.ofa[r:s]al.otshedy.ofalar.alshdy.chpar,aiin.okaly.oka?<!hole>.yaly.opcheolfy.opar.cheo{ck}ey.otolopaiin.shaldy.chepchy.otey.tea[n:r]
# Inner band of labels
<f72v1.23,@Lz>    <!08:45>oeeoly
<f72v1.24,&Lz>    <!10:00>okydy
<f72v1.25,&Lz>    <!11:30>okeey
<f72v1.26,&Lz>    <!00:00>oiiny
<f72v1.27,&Lz>    <!01:00>oeey
<f72v1.28,&Lz>    <!03:00>okedy
<f72v1.29,&Lz>    <!04:30>ypaim
<f72v1.30,&Lz>    <!05:30>okalair
<f72v1.31,&Lz>    <!06:30>oeeody
<f72v1.32,&Lz>    <!07:30>okeol
<f72v1.33,@Cc>    <!09:30>otalal.dalal.ykeols.oteo,r,aiin.yotoam.oteey.saiin.oteeos,am
#
#
<f73r>     <! $Q=L $P=A $F=a $B=1 $I=Z $H=4 $X=M>
# page 145
# Scorpius
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two full rings of labelled nymphs and one short
# third section, 30 in total counting inner to outer (cf.
# Petersen). Clock position for labels is that of nymph.
#
# Top four nymphs with labels
<f73r.1,@Lz>      <!11:15>otaly
<f73r.2,&Lz>      <!11:45>chockhy
<f73r.3,&Lz>      <!00:30>otedy
<f73r.4,&Lz>      <!01:00>yteeody
<f73r.5,@Cc>      <!11:00>ypolcheey.salchedal.chepchey.daraly.oteos,air,ar.oteosdal.chot[oe:ee]y.soteees,alshey.[{oh}:ch]es.al,chees.che[o:a]ly.jeiii?.choteey.cheteey.cheteeeos,aiin.chetchody.chedar.ar.cheteey.ote{co}s,ar.airalor.shetee.yteey.cheody.ykeydam.oteos.alar.alcheky
# Outer full circle of labels
<f73r.6,@Lz>      <!11:00>otaly
<f73r.7,&Lz>      <!11:30>okeody
<f73r.8,&Lz>      <!00:00>oteedyl
<f73r.9,&Lz>      <!00:30>[y:o]keedy
<f73r.10,&Lz>     <!01:00>okeey
<f73r.11,&Lz>     <!02:00>okeedy
<f73r.12,&Lz>     <!02:30>ykeeory
<f73r.13,&Lz>     <!03:30>oteeosy
<f73r.14,&Lz>     <!04:30>shekal
<f73r.15,&Lz>     <!05:30>oteedyy
<f73r.16,&Lz>     <!06:30>oked[a:o]l
<f73r.17,&Lz>     <!07:00>chdy
<f73r.18,&Lz>     <!08:00>dalshey
<f73r.19,&Lz>     <!08:45>opaiin
<f73r.20,&Lz>     <!09:30>okeos
<f73r.21,&Lz>     <!10:00>otey
<f73r.22,@Cc>     <!10:30>oteey.dar.al.opaiin.olalaiin.s.air,am.chopchedy.chdar.oram.otareees.olteey.okees.otar,chey.oteas,ochor.oparchey.daiin.qocheey.s,cheey.dal.cheesy
# Inner full circle of labels
<f73r.23,@Lz>     <!11:30>okary
<f73r.24,&Lz>     <!01:00>okeeody
<f73r.25,&Lz>     <!02:00>oyteedy
<f73r.26,&Lz>     <!03:00>oky
<f73r.27,&Lz>     <!04:30>chefy
<f73r.28,&Lz>     <!06:00>otal
<f73r.29,&Lz>     <!07:00>chek
<f73r.30,&Lz>     <!08:30>ar
<f73r.31,&Lz>     <!09:30>kar
<f73r.32,&Lz>     <!10:30>okeeos
<f73r.33,@Cc>     <!10:00>osaiin.chedain.oteey.chedaly.okechs.chepcheesaly.oteodal
#
#
<f73v>     <! $Q=L $P=B $F=a $B=1 $I=Z $H=4 $X=M>
# page 146
# Sagittarius
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two full rings of labelled nymphs and one short
# third section, 30 in total counting inner to outer (cf.
# Petersen). Clock position for labels is that of nymph.
# Note: Layout same as for Scorpius.
#
# Top four nymphs with labels
<f73v.1,@Lz>      <!11:00>okol
<f73v.2,&Lz>      <!11:45>oteody
<f73v.3,&Lz>      <!00:30>oteedy
<f73v.4,&Lz>      <!01:00>eeeody
<f73v.5,@Cc>      <!09:30>otoar.ykeody.okodeey.qopchey.opaiin.qoteedy.dpy.otedy,shedy.qokeody.cheor,al.okegal.oteody.shedy.otesalod.air,chy.ykeesaly.y.keoly,dys.opchey.dy.toly.chfaikchy.ytedar.eeey.qokeey.oty.yteedy.choldy.qokalaiin.ykaipy.orary
# Outer full circle of labels
<f73v.6,@Lz>      <!10:00>okeody
<f73v.7,&Lz>      <!10:30>sheol
<f73v.8,&Lz>      <!11:30>odees
<f73v.9,&Lz>      <!00:00>ee[r:n]y
<f73v.10,&Lz>     <!01:00>okeor
<f73v.11,&Lz>     <!01:30>ofals
<f73v.12,&Lz>     <!02:00>ykeody
<f73v.13,&Lz>     <!03:00>oteody
<f73v.14,&Lz>     <!03:30>ypaiin
<f73v.15,&Lz>     <!04:00>yfaiin,y
<f73v.16,&Lz>     <!05:00>ofcheesy
<f73v.17,&Lz>     <!06:00>oraiiny
<f73v.18,&Lz>     <!07:00>ykeeody
<f73v.19,&Lz>     <!07:30>okeos
<f73v.20,&Lz>     <!08:30>ykeear
<f73v.21,&Lz>     <!09:00>qokeoly
<f73v.22,@Cc>     <!10:00>oteoto[s:r].alshy.oteolain.chokeedam.otody.qoty.shedy.chdy.tchol.oteody.cheytey.choty.o[k:t]ey,dy.okecholy.otey.chodaiin.chey.okeedy.saly.ar.daly
# Inner full circle of labels
<f73v.23,@Lz>     <!09:30>otedy
<f73v.24,&Lz>     <!11:00>eeed
<f73v.25,&Lz>     <!01:00>oky
<f73v.26,&Lz>     <!02:00>oia?
<f73v.27,&Lz>     <!02:30>okal
<f73v.28,&Lz>     <!03:30>ykey
<f73v.29,&Lz>     <!05:00>ykeee
<f73v.30,&Lz>     <!06:00>okeod
<f73v.31,&Lz>     <!07:30>ykey
<f73v.32,&Lz>     <!08:30>ypal
<f73v.33,@Cc>     <!09:30>otedchor.alar.olkcho.otolam.o,kees,char,y.ytaly.alaly.otaram
#
# folio 74 missing
#
#
<f75r>     <! $Q=M $P=A $F=a $B=1 $I=B $L=B $H=2 $C=2>
# page 147
# biological
# Currier's language B, hand 2
# 2 lakes and 14 nymphs
#
<f75r.1,@P0>      <%>kchedykary<->okeey.qokar.shyk,chedy.qotar.shedy
<f75r.2,+P0>      dain.shey.ly<->ssheol.qol{chh}dy.chedykar.chekeedy.ror
<f75r.3,+P0>      qokain.chal<->orchey.qey.kain.sheeky.ltain.olkar.or
<f75r.4,+P0>      dackhy.lkamo<->ykeey.lshey.kal.dy.shey.ok.shey.qokeedy
<f75r.5,+P0>      shey,kar.chey<->ckhey.r.ain.ol.olsheedy.qokeey.qoky
<f75r.6,+P0>      pcheykeeor.olky<->dar.okey.qokain.chcthy.qokeedy.qoky
<f75r.7,+P0>      pchedy.qokshdy<->ytain.chedy.qokar.chy.lol.chedy.qoky
<f75r.8,+P0>      sor.chey.qokardy<->dsheckhy.qokain.chckhy.lshedy.okeedy
<f75r.9,+P0>      qokchdy.chcthy.lo<->qokedy.qokan.checkhy.qokar.olchedy.sal
<f75r.10,+P0>     dshor.qotar.chdy<->shey.qokain.chckhy.dy.otey.tedy.lchedy
<f75r.11,+P0>     qokeedy.qokair.oly<->qokeedy.dy.qokal.okar.shedy.dor.chekam
<f75r.12,+P0>     ssheckhy.qokal.oly<->shey.r.ol.cheey.shey.dy,olshedy.qoky
<f75r.13,+P0>     pchedy.keedy.qokedy<->qokedy.qokedy.qokedy.qokain.olshedy
<f75r.14,+P0>     sain.al,keishy.qokain,dy<->olshedy.qokain.chckhy.qokain.otar,aly
<f75r.15,+P0>     sain.qokain.qolkeeoly<->saiin.chedy<->sol.or.shedy.okchdy.qoky
<f75r.16,+P0>     dshedy.qokar.sheedy.lch<->shokain.chy<->okshedy.qokain.chedy
<f75r.17,+P0>     pchedar.shepchy.lshedary<->dal<->shal<->shy,kol.shedy.qokam
<f75r.18,+P0>     sol.sheedy.qol.shedy.qol<->otain.char.sar.oly
<f75r.19,+P0>     qokshedy.qol,shey.qoky<->shey.{ith}ey.qokain.ar
<f75r.20,+P0>     ry,shey.qor.chey.lchey,lo<->ydain.shey.qokain
<f75r.21,+P0>     oqokain.chey.qckhsy.or<->ysheor.ol.lor.am
<f75r.22,+P0>     odar,shey.qokain.chedy<->or,shey.kar.chedy,sar
<f75r.23,+P0>     pchey,kshey.qokeey.qokal<->sshey.qol.chedyqokam
<f75r.24,+P0>     qokain.olkeey.qolkary<->sain.checthy.lor.ol
<f75r.25,+P0>     sain.shckhy.qokeedy.shy.dy<->qokeedy.lchedy.ram
<f75r.26,+P0>     dain.ol.sheol.dain.ol.qoly<->dar,ajy<$>
#
<f75r.27,+P0>     <%>pdalshor.shtol.qoty.pshar.shedy.okaldy<->dar.otar.otody.dy.rol
<f75r.28,+P0>     tchedy.pchedy.qokeey.sol.oldair.shecthy.qol<->l.sheedy.qokeedy.lolchedy
<f75r.29,+P0>     dain.chkal.dy.lo,lkaiin.ol.okeedyqol.dain.olchey.qokeedy.chedy.qotan
<f75r.30,+P0>     qo,dain.cheeky.qokey.qokain.cheky.qokal.dain.chedy.o,kalol,shedy.okar,olom
<f75r.31,+P0>     dshedy.qokey.chckhy.qokar.shedy.chey.qoked.qokedy.daldy<$>
#
<f75r.32,+P0>     <%>polshy.dal.shedy.qokain.dar.chsdy.shedy.qotar.shedy.ldy
<f75r.33,+P0>     qokeey.l,shedy.qo,l.chedy.qokain.chcthedy.ltedy.darom
<f75r.34,+P0>     s,olkedy.okal.dar.oty.okar.otar.ol,kain.oltedy
<f75r.35,+P0>     qokain.sheety.qokain.dar.dar.shedy.qoka[in:r].oldy
<f75r.36,+P0>     sol.keedy.qokeedy.qokey.okar.otar.dardardy
<f75r.37,+P0>     qokedy.dy.sheety.qokedy.qokeedy.qokechdy.lol
<f75r.38,+P0>     qokeedy.qokeedy.qokedy.qokedy.qokeedy.ldy
<f75r.39,+P0>     yshedy.qokeedy.qokeedy.olkeedy.otey.koldy
<f75r.40,+P0>     dar.shedy.qokain.shedy.dal,keedy.rshedy
<f75r.41,+P0>     sokeedy.qokeedy.oteedy.qoky.dy,keedy.sy
<f75r.42,+P0>     dshedy.qokedy.qokeedy.qoteey.qoteedy.d[o:a]r
<f75r.43,+P0>     yshedy.chekar.oldy.qokain.chkar.otar,oldy
<f75r.44,+P0>     dchedy.sain.okedy.qokedy.otedy.okoldy.otar.otam.olaiin.ch<->dar.dy
<f75r.45,+P0>     sshedy.shckhy.qokey.okedy.sarol.oty.otedy.qotedy.otedy.okaiin
<f75r.46,+P0>     qokey.qokedy.sheol.qokedy.dain.shedy.otol,chedy.ol[o:a]r<$>
#
# Text inside loop near top of page transcribed as block
<f75r.47,@Pb>     <%>sal.okeedy
<f75r.48,+Pb>     daly.ychey
<f75r.49,+Pb>     sols.dara
<f75r.50,+Pb>     ychty
<f75r.51,+Pb>     saino
<f75r.52,+Pb>     saldy
<f75r.53,+Pb>     dainy<$>
#
#
<f75v>     <! $Q=M $P=B $F=a $B=1 $I=B $L=B $H=2 $C=2>
# page 148
# biological
# Currier's language B, hand 2
# Oesophagus @ dissected stomach (GL) or water stream @ lake.
# last character in first 5 lines aligned vertically reading slors
#
<f75v.1,@P0>      <%>pchedar.opchedy.qokedy.opchedy.qopdy<->dain.chetas.ch{cphh}y.qotam
<f75v.2,=L0>      s
<f75v.3,*P0>      sor.sheky.qokain.okal.dal.olchedy<->daiin.chckhy.lkar.chckhy,rom
<f75v.4,=L0>      l
<f75v.5,*P0>      dl.shckhy.kain.olchey.qokain.dalyrd<->dl,shedy.qoteedy.cthedy.loly
<f75v.6,=L0>      l
<f75v.7,*P0>      qokchdy.qokal.dal.ol.chety.lchdy<->shedy.ched.otedy.qotedy.otar
<f75v.8,~L0>      o
<f75v.9,+L0>      r
<f75v.10,*P0>     qokeed.chedy,ky.okedy.lchedy.dar,ody<->dchedy.dar.olchedy.otedy.qoky
<f75v.11,=L0>     s
<f75v.12,*P0>     qokedy.rshey.qol.chey.ol.chey.keed<->sol.key.dy,kedy.qokal.dar.oly
<f75v.13,+P0>     ocheain.cheedy.qokal.dain.sheeky.qoky<->sshedy.tedy.otedy.tedy.taral
<f75v.14,+P0>     qol.sheckhy.qokedy.qokedy.qokaly<->sor,chedy.qoky.olshty.qokydy
<f75v.15,+P0>     sal.ol.olain.olkey.olshed.qokaly<->qokar.chedy.qokain.ty.lshdy,qo
<f75v.16,+P0>     odchedy.qolshdy.shokshdy.qokain.?<->or.shedy.qolol,keedy.qokalom
<f75v.17,+P0>     sal.shed,ykain.qokain.sheckhy.ld<->saiin.ckhy.lshedy<$>
#
# Text near nymphs treated as two-word labels.
# That means 20 labels
#
<f75v.18,@Ln>     okshy
<f75v.19,+Ln>     saral
<f75v.20,@Ln>     dokal
<f75v.21,+Ln>     darol
<f75v.22,@Ln>     daldy
<f75v.23,+Ln>     dal,shd
<f75v.24,@Ln>     dalkar
<f75v.25,+Ln>     qokal
<f75v.26,@Ln>     dly
<f75v.27,+Ln>     ory
<f75v.28,@Ln>     oty
<f75v.29,+Ln>     lchy
<f75v.30,@Ln>     dary
<f75v.31,+Ln>     dal
<f75v.32,@Ln>     daldy
<f75v.33,+Ln>     qoted
<f75v.34,@Ln>     rkal
<f75v.35,+Ln>     ykedy
<f75v.36,@Ln>     olkchy
<f75v.37,+Ln>     otoly
#
# Continue normal loci. Petersen counted the above as 11a and 12 so he's 1 out now
<f75v.38,@P0>     <%>tolsheor.qokal.dar.olked.orol.kchey.okain.olchey.okar.sheky.dedy.kedy
<f75v.39,+P0>     qoqokeey.olkain.qol,sheedy.qokeor.sheedy.qokal.or.chey.qokar.ol.aiin
<f75v.40,+P0>     dlshedy.qokain.dal.qol.qol.ol.sheedy.cheey.dol.ol,sheey.qokain.olol
<f75v.41,+P0>     sal.shedy.qokain.shey.qoin.ol,shey.ol.shey.qoky.qol,cheey.chl.or,sheolo
<f75v.42,+P0>     o,l.sheey.qolshey.qokain.okaiin.charor<$>
#
<f75v.43,+P0>     <%>pokain.okeedy.or.chesy.solshey.qokeey.qotedy.olkedy.chey,tal.dy.qol
<f75v.44,+P0>     olshees.ol,sheckhy.qokain.ol.chedy.qol.chedy.qol,keey.qolchedy.chealy
<f75v.45,+P0>     yshey.qokar.olchedy.qor.oiin.okeedy.qokeed.qokeey.qokeey.otey.qoky.dy
<f75v.46,+P0>     ychey.qotain.sheckhy.qokedy.qokedy.lsheckhy.qokain.dal.tol.olchedy
<f75v.47,+P0>     qokain.olshey.qokain.dar.ol.shedy.qokedy.qokeedy.qotar.olshedy.oldy
<f75v.48,+P0>     qokear.chedy.shckhy.dol.ycheedy.saino.ol.cheedy.qokar.otar.dal.daiin
<f75v.49,+P0>     por.shey.okain.chedy.qolsheol.olchedy<$>
#
# Alignment of all following lines is very uncertain
#
<f75v.50,@Lt>     otal.opal
<f75v.51,=Lt>     okeey.lol
<f75v.52,=Lt>     olol
<f75v.53,*Lt>     ytedy
<f75v.54,+Lt>     otedy
<f75v.55,+Lt>     oteey
<f75v.56,+Lt>     qotedy
<f75v.57,+Pb>     <%>okedy.qek,y,tedar.oly
<f75v.58,+Pb>     s,alchedy.solkedy
<f75v.59,+Pb>     qokeedy.qok[o:a]l.olkol<$>
<f75v.60,@P1>     <%>kolkedy.qokedy.qoky.lpchdy.qotchdy.lol
<f75v.61,+P1>     oksheyqolkeey.lchdy.soiin.ol.otchdy
<f75v.62,+P1>     ykeechy.qokeedy.daiin.ol.olsheey.qoly
<f75v.63,+P1>     oteey.qol,chey.qokey.oldy.olyly
<f75v.64,+P1>     sshey.qol.dy.qokar.shey.ldy
<f75v.65,+P1>     qokal.dain.dain.o,qoky.daiin
<f75v.66,+P1>     okal.sheedy.qoteedy.qokchy,ly
<f75v.67,+P1>     ykeedy.qokain.otain.shety
<f75v.68,+P1>     o,cthey.shedy.otol.chckhey.ldy
<f75v.69,+P1>     okeshey.olkedy.olkedy.qol,chey
<f75v.70,+P1>     qokey.olchedy.otey.orol<$>
#
#
<f76r>     <! $Q=M $P=C $F=b $B=2 $I=T $L=B $H=2 $C=2 $X=S>
# page 149
# text only
# reversed in Brumbaugh p114
# Currier's language B, hand 2
# has 'key-like' sequence, here transcribed as L0 labels
# at approximately the right place reading: sdqsolkrs
#
<f76r.1,@P0>      <%>potchokor.chcfhdy.opshdy.qolp.chcphy.chcphdy.opshey.qofshy.opchdy.sain.as,y
<f76r.2,+P0>      dshedy.qotddyar.cthar.chep.dain.okain.qokeor.shedy.qol.ain.sheals,qokeey
<f76r.3,+P0>      yshey.qokeey.qokey.qokeed.okedy.shky.qotedy.otedy.shol,qoty.ol,chedy.aiiny
<f76r.4,*L0>      s
<f76r.5,=P0>      qokedy.qokeey.or,or.or.chkorol.otey.qokedy.lkedy.chdy.qokchdy.qokal.chdam
<f76r.6,+P0>      solchedy.qokeedy.qopchedy.qokeeo.rol.shedy.qokedy.sheey.okees.al.al.chedain.dar
<f76r.7,*L0>      d
<f76r.8,=P0>      qoaiin.ches.okeedal.qoked.qokeey.shedy.chey.lkeedy.okey.dar.aiin.chekain.oldy
<f76r.9,+P0>      shed.al,shckhy.[r:s],ain.chcphedy.ain.olkeey.lkar.ain.otchy.lkain.chedy.dar.daly
<f76r.10,*L0>     q
<f76r.11,=P0>     qotedshedy.qorain.oteedy.chedy.ol.chdy.raiiin.chekain.dain.chckhy,sal.oty
<f76r.12,+P0>     solshedy.qool.qctheed.shdy.qa.ol.keey.dain.saiin.s.ar.shedy.qokeor,okeedy
<f76r.13,+P0>     qokeedy.checthy.chckhey.okal.okaiin.sheckhey.okeedy.otey.dal.y,kal.chedy,sar
<f76r.14,*L0>     s
<f76r.15,=P0>     chorshedy.qoked.okees,al.ar.aiin.ar,ain.chckheed,lchedy.shedy.qolair.chedy
<f76r.16,+P0>     qotes.chedy.shckhy.qokeey.okeey.kain.checkhy.qokeedy.qotey.qotain.chekair
<f76r.17,+P0>     chey.chckh.shey.qeeey.chol.lkain.shedy.qokeedy.okain.chedy.okeed.qokaloro
<f76r.18,*L0>     o
<f76r.19,=P0>     dcheedy.qolchey.qokeey.qokeey.chedy.qokar.shedy.shedy.lshedy.qolchedy.otedyl
<f76r.20,+P0>     dshedy.qo.chedy.lchedy.qokey.qolchey.qotain.chckhy.shckhy.lchar.okar.alchdy
<f76r.21,+P0>     qokch[s:?]dy.okeey,lchedy.qo.olain.ot.shedy.qotaly.dar.sain.shedy.oleeed
<f76r.22,*L0>     l
<f76r.23,=P0>     sheedy.qokedy.chedy.chedy.qokain.chckhy.olchy.l,ain.shedy.olaiin.chedy,qokey
<f76r.24,+P0>     dalshedy.qol,sheedy.qokaldy.chepy.dain.alolor.olain.chedy.shecthy.qokey.lor
<f76r.25,+P0>     qoloin.chey.qokeey.lchedy.chckhy.chey,ky.chey.qolal.lklchey.lchedy.chey.llaiir,y
<f76r.26,+P0>     shedal.shey.qokey.qolchedy.qolain.ain.chey.qokaiin.okain.cheedy.lchey,l,oly.dy
<f76r.27,*L0>     k
<f76r.28,=P0>     soin.sheey.chear.ol,aiin.chodaiin.qokaiin.chey.qokalchey.dal,chdy.dal.ytal
<f76r.29,+P0>     qokar.shedy.shedy.qokar.shedy.qokain.dar.shey.lshcthy.okar.okain.y,laiin,y
<f76r.30,+P0>     darchey.cheolchey.shcthy.chedy.qo.qokey.dalaiin.sheeky.qokain.olky.sain.chy
<f76r.31,*L0>     r
<f76r.32,=P0>     che[o:a],r.ain.okaiin.dain.chey.dalshedy.qokaiin.che[o:a]l.shy.chedy.rain.chedy.shy
<f76r.33,+P0>     qokedy.lkey.kal.shedy.qopchey.qo,l,pchedy.okchy.chckhy.shey.lol.r,ol.sheey.dar
<f76r.34,+P0>     cheor.shey.qoolkal,shedy.shedy.shey.shedy.ollchy.shlches.shcthy.sain.oly
<f76r.35,+P0>     sain.shedy.lshey.qokal.chcthy.okeolor.cheol.otar.chedy.qol.chcthy.chckhy
<f76r.36,+P0>     qok[a:o]l.shedy.sheol.cheol.alshy.chol,chdy.talor.ol,alor.chol.okeor,ar,o.oly
<f76r.37,*L0>     s
<f76r.38,=P0>     oteey.lchey.chey.olsheol.qokal.chal<$>
#
<f76r.39,+P0>     <%>polalchdy.pshedy.opchedy.qokas.yksheol.qokeedy.oty,lshed.chpsheedy.ytal
<f76r.40,+P0>     qolchey.shckhy.qokey.lchy.opchey.dain.shdy.qokedar.olchdy.sor.oty.dy.lchedy
<f76r.41,+P0>     sain.ar.okedy.lcheey.qokey.shckhy.otedy.qokal.shey,qoky.dain.chedy.qokchd[y:a]l
<f76r.42,+P0>     dain.chey.lsh.daiin.chey.lchedy.qol[a:o]in.qotal.shedy.dy.shecthy.otalam
<f76r.43,+P0>     sor.shey.qokey.qokar.sheeoldy.chol.oly.chaly.lol.chdy<$>
#
<f76r.44,+P0>     <%>poleedaran.shckhy.qoty.ykar.alol.lkaiin.ol,shedy.otain.okar.opar.kolpy
<f76r.45,+P0>     y,shedy.qo.or.okain.shey.qokaiin.okeedy.qochy.as.[o:a]in.sheey.chckhy
<f76r.46,+P0>     dain.shear.okedy.otedy.okedy.lchedy.chedy.okar.chedy.otarain
<f76r.47,+P0>     dain.chckhy.[o:a]r,aiin.sheey.qockhey.olchdar.sheey.otedy.olain.oky
<f76r.48,+P0>     saiin.shckhy.lkeedy.qoky.okain.ytain.oteedy.okedor.shedy.qokal
<f76r.49,+P0>     saiin.olaiin.oky.shol.sain.oky.l,kar.chedy.lkar.al.loral
<f76r.50,+P0>     [p:f]chedy.@174;.sal.dol.shdy.olkedy.qokaiin.otal.rory<$>
#
<f76r.51,+P0>     <%>qkor.shedy.shey.keedy.sal.raiin.opchdy.dar,chedy.qopchedy.ro[r:s]ol
<f76r.52,+P0>     olsheed.qokedy.qokeedy.qokedy.lkedy.lsheedy.okar.shedy.otain
<f76r.53,+P0>     saiin.qol.shedy.ol.chedor.chal.shed.qoteedy.dshdy.okal.chedyl
<f76r.54,+P0>     dal,or,chedy.qolaiin.okedal.olchedy.chdol.olchedy.choly.aiin,y
<f76r.55,+P0>     sain.sheey.or.ar.al.solshey.okeedy.ldaiin.checkhey.okedalor
<f76r.56,+P0>     qokaiin.ol.shedy.qokeey.or.shdy<$>
#
#
<f76v>     <! $Q=M $P=D $F=b $B=2 $I=B $L=B $H=2 $C=2>
# page 150
# biological
# Currier's language B, hand 2
#
<f76v.1,@P0>      <%>polarar.okor.opcheey.yteey.opchaly.lshedy.qofchdal.lkodol<->opa,korols
<f76v.2,+P0>      sshedy.keedy.cholkeeey.otedor.okor.shedy.chedy.qokeedy.oly<->shey.qoyky
<f76v.3,+P0>      dchedy.qokeedy.oteedy.chedaiin.chey.qokeedy.olkedy.ror<->oteedy.okal
<f76v.4,+P0>      salkeey.sor.shecthy.daiin.okor.chpchedy.{cp}chy.oty.olor<->otchy.r,alchl
<f76v.5,+P0>      s.otain.okain.chcthedy.qoteed.y.kedy.okedy.chedy<->otedy.teyteg
<f76v.6,+P0>      qotees.olkeey.okeedy.qoeeedy.chckhey.sheor.aiin.otar<->cheedy.lchedy
<f76v.7,+P0>      doteey.qo.okaiin.oteedy.otedy.cheolchdy.okeedy.otedy.qokedy.okedar.da
<f76v.8,+P0>      qokeedy.ochedy.roiin.sheedy.qokeedy.okeedy.olor.okeedy.qolkchey.r,[o:a]l
<f76v.9,+P0>      sheor.chey.ral.cheey.r.al.cheedy<$>
#
<f76v.10,+P0>     <%>cphdor.shedal.qopchdy.dshedy.shedy.tchedy.lsheetal.shecphy.daiin.dy
<f76v.11,+P0>     cheor.sheedy.daiin.oekeedy.qokeey.qokedy.oteedy.shedy.qokedy.shedam
<f76v.12,+P0>     solsheol.sheey.lteedy.qokeedy.qotal.chedy.checthy.otedeey.qokol.chedy.deey
<f76v.13,+P0>     saiin.sheedy.qol.sheedy.okeeedy.qoteedy.chedy.qotedy.oleeedy.qoteedy.lo
<f76v.14,+P0>     qokeedy.qol.cheedy.otedy.cthedy.otedy.qoteedy.shcthedy.qoeekeedy.deedy
<f76v.15,+P0>     tchedy.lsheedy.chedal.chedy.checthey<$>
#
<f76v.16,+P0>     <%>polshdal.otedair.opshedal.qokedy.shedy.fschedal.tsheokeedy.oshepols
<f76v.17,+P0>     sar.olkeey.shokaiin.sheolol.otedy.qekchdy.qoeeedy.qokedy.lkedy.chdy
<f76v.18,+P0>     lshey.qockhedy.qodeey.qolkeedy.qokedy.chol.chedchey.daiin.olkedy
<f76v.19,+P0>     or,as.sheey.otar.shedy.otchedy.checkhey.olchedy.checkhy.checkhy.lky
<f76v.20,+P0>     dol.sheetey.qokedy.ol.checkhy.lshedy.qokeedy.cheedy.qokeedy.shl.loiii@175;
<f76v.21,+P0>     cthedy.oteol.chdar.chckhy.chees.s[a:o]lkchdy.chey.lcheedy.lchedy.qoteedy
<f76v.22,+P0>     sol,shey.qotedy.chey.dytey.teedy.lchey.qokedy.chedy.lal,chedy.lchedy
<f76v.23,+P0>     dchedy.qokeedy.qotchy.qokol.shedy.shedy.chedy.olched[?:r].shetey.saiin
<f76v.24,+P0>     qokeey.lsheey.dal.lchedy.olshey<$>
#
<f76v.25,+P0>     <%>psheoldy.opalshedy.qokshedy.qokedy.dor.shey.opchedy.dal.so,fcham
<f76v.26,+P0>     dshol.qokaiin.ches.daiin.checkhy.oteoldy.qokeey.chckhy.lar,aly
<f76v.27,+P0>     daiin.shckhey.qokeedy.saiin.chek.ain.r.ain.o.kan.chl[a:o]iiin
<f76v.28,+P0>     saiin.sheckhy.cheolchey.qokedy.sair.sheckhy.l,keedy.lchedy
<f76v.29,+P0>     sar.sheedy.qokeedy.qolkey.lchdy.schees.shees.al,ches.okaiin.alaldy
<f76v.30,+P0>     tchedy.lshees,aiin.chees.tchy.rshed.chkaiin.sheky.shtal,cheedy.lsan
<f76v.31,+P0>     sair.shekaiiin.shets.aiiin.shety.otey.okaiin.otedy.qotar.chedy
<f76v.32,+P0>     tain.sheey.qotain.chedy.qokaiin.chedy.taiin.chckhedy.otol.oty
<f76v.33,+P0>     saiin.otaiin.shckhedy<$>
#
<f76v.34,+P0>     <%>sakaiin.okeedy.chedy.qotain.cphey.opcheey.oty,saiin.otary
<f76v.35,+P0>     ychees.alchedy.qokeedy.lshedy.tolchedy.lchedy.qoky.saiin.olor
<f76v.36,+P0>     daiin.cheol.teey.lshety.okeey.qeedy<$>
#
<f76v.37,+P0>     <%>qoeedy.lchedy.chees.ol,oiiin.chchky.shekeey.qokey.qoky.saiin,sy
<f76v.38,+P0>     saiin.chedy,shedy.qokeedy.lol,saiiin.qokain.chey.r.al.r.aiin.dl
<f76v.39,+P0>     sshey.lshedy.qokaiin.shedy.okedy.san,ol,keedy.sor.qoky,dedy
<f76v.40,+P0>     sol,shedy.qoky.daiin.shedy.chey.qokaiin.cheedy.qo.char,aiin
<f76v.41,+P0>     sol.shey.chedy.qokedy.chedy.qol.r.aiin.shedy<$>
#
#
<f77r>     <! $Q=M $P=E $F=c $B=3 $I=B $L=B $H=2 $C=2>
# page 151
# biological
# Large blood vessels (GL)
# Currier's language B, hand 2
# Labels 1-10 cf. Petersen but put in order of page
#
<f77r.1,@Ln>      darchdar
<f77r.2,+Lt>      olkchs
<f77r.3,=Lt>      otedy
<f77r.4,~Lt>      otork
<f77r.5,=Lt>      otol
<f77r.6,~Lt>      dchdy
<f77r.7,~Lt>      soral
<f77r.8,~Ln>      dotedy
<f77r.9,@P0>      <%>poldarais,ol.qokol.chey.qopchedy.qopchedy.dylches.olkedy.loly
<f77r.10,+P0>     tolchd,ar.shey.qotaiin.qotedy.qokol.chdy.qokain.chetey.sal
<f77r.11,+P0>     qoteedy.qokaiin.shedy.chol.shedy.shcthey.qokeedy.oteedy.cham
<f77r.12,+P0>     solteedy.qoteedy.qodeedy.chedaiin.chedy.shedaiin.she[a:o]lol.ched
<f77r.13,+P0>     qokeedy.qol,sheedy.shol.tedy.chedy.lsheedy.qokedy.qolal.chedy
<f77r.14,+P0>     sokcheey.sain.sheeol.qoteedy.qokaiin.shedy.qokeedy.qotedy
<f77r.15,+P0>     qokeedy.shedy.qotol.shedy.qokaiin.sheety.qokeed,y.lchedy,lol
<f77r.16,+P0>     sshedy.qotaiin.chedy.qokaiin.shedy.qolcheedy.qokeedy.lol
<f77r.17,+P0>     qoteedy.qoteedy.qokedy.sheed.qeey.saiin.sheety.qokeedy,lol
<f77r.18,+P0>     daiin.cheedy.lshey.qo,l,or.chees.sheckhedy.qol.cheedy.qotaiin
<f77r.19,+P0>     qokeedy.lchey.lsheey.qokeedy.qokeedy.qokar.qokeey.laiin.chey
<f77r.20,+P0>     qotain.sheal.qokeedy.qoteey.qokain.sheey.qotedy.dalchedy
<f77r.21,+P0>     chedaiin.shedy.qokeedy.qokedy.qokeey.chedy.shear.olaiiny
<f77r.22,+P0>     qoteedy.al.lchedy.r.oin.chy.chedaiin.cheey.okedy.qoky
<f77r.23,+P0>     sheoky.qokaiin.chedy.lchedy.olshedy.qokeedy.chedy.qok[a:o]l
<f77r.24,+P0>     daiin.dol,shor.cphey.lfcheal.shear.qolchy<$>
#
<f77r.25,+P0>     <%>otedy.qokar,shedy.qokal.shedar.dal,chedy.daror
<f77r.26,+P0>     qoteedy.qokeedy.qokaiin.chcthy.lchedy.qokaly
<f77r.27,+P0>     solchedy.qokain.okaiin.shedy.qokeedy.qotedy
<f77r.28,+P0>     olchey.qotey.qokain.olcheedy.sar.lom
<f77r.29,+P0>     saiin.cheeol.qokeedy.qokeedy.qotal
<f77r.30,+P0>     qokaiin.chckhey.sa,iin.qolkain.cheeky.lol
<f77r.31,+P0>     qokain.chckhy.qokeey.qotedy.qotedy.qotary
<f77r.32,+P0>     qor.ain.cheol.ol.chealor.cheey.qet[eiiin:aiin].d[a:y]ry
<f77r.33,+P0>     daiin.chedy.qol,keedy.qoteeedy.sar.oiiiin.cheety.dy
<f77r.34,+P0>     qokaiin.shedy.chedy.qolchedy.qokaiin.qokaiin.checkhy.raiin
<f77r.35,+P0>     solkeey.okaiin.chedy.qokain.sheedy.qokaiin.chedaiin.chealy
<f77r.36,+P0>     dshedy.pchedy.qotain.chedy.d[o:a]lchl.qokeedy.qokol,olchey
<f77r.37,+P0>     teeolain.chey.qoteedy.qokain.cheedy.cheey.lchedy<$>
#
<f77r.38,+P0>     <%>pol.shedy.qoeedy.qokaiin.chcphey.qol.ltaiin.shedy.qol
<f77r.39,+P0>     olaiin.cheey.sheckhey.lsheey.qykaiin.sheedy.laiin
<f77r.40,+P0>     daiiin.ol,eeedy.okaiin.sheeol.qotaiin.shody.qoty
<f77r.41,+P0>     daiin,sh.qolchey.qotedy.qotal.r,ain.chl.s.arol
<f77r.42,+P0>     qokeedy.qotedy.qokeedy.qokeedy.qokeey.[s:r],aiin.al
<f77r.43,+P0>     d,chee,ol.cheedy.qotaiin.qoteedy.qotedy.raiin
<f77r.44,+P0>     sheey.qepchedy.qol.cheedy.qokear.cheey.loly.dy
<f77r.45,+P0>     qokaiin.ches.lchear.dal.chr.sl,s,ain.ol.raiin.lod
<f77r.46,+P0>     daiin.chlchpsheey.tal.cheol.dag.as,otey.daiin
<f77r.47,+P0>     ysheey.dal.saiis[o:a]l.sal.dalo.tain.dary.dalo
<f77r.48,+P0>     sodar.oloky<$>
#
<f77r.49,@Ln>     otchdy
<f77r.50,@Lt>     otolaiin,o
#
#
<f77v>     <! $Q=M $P=F $F=c $B=3 $I=B $L=B $H=2 $C=2>
# page 152
# biological
# Currier's  language B, hand 2
# Kahn p865, Kraus XXIX
# ladies in tubes
# Uterus @ ovaries (top)? Intestines (right)? (GL)
# First label numbers equal to Petersen's minus 7 because he counts
# the nymphs first
#
<f77v.1,@Lt>      okain.y,kal
<f77v.2,=Lt>      otol.shedy
<f77v.3,=Lt>      olkeedal
<f77v.4,@Lt>      otolor
<f77v.5,=Lt>      [o:a]rchedal
<f77v.6,@P0>      <%>qetedy.shedy.qotol.odal.chal.dar.qopshedy.qotedy.qotedy.qokedy.dal
<f77v.7,+P0>      olshedy.qolsheedy.qy,r{oh}r.ycheedy.okedy.lshedy.chs.shdal.chedy.qolky
<f77v.8,+P0>      qokeeey.shedy.qokeedy.qodykey.qokedy.rsheedy.taiiin.sheol.teedy.yry
<f77v.9,+P0>      dcheol.kshey.qolchshy.cheol.olchedy.ol.chs.ol,sheedy.qokedy.chedy
<f77v.10,+P0>     tchedar.alain.checkhy.sal.shedy.qokal.chedy.qokedy.qol.shedy.lol
<f77v.11,+P0>     qockhy.dol,chdy.dsheedal.qokal.chedy.dal,shedy.qokeedy.dal.olchy
<f77v.12,+P0>     lchedy.shedal.qokedy.okal.chedy.qokal.shedy.chedy.qol.chdy.lam
<f77v.13,+P0>     sor.sheol.chdy.qokeedy.dar.shedy.chedy.qokal.chedy.qokey.lshedy.dal
<f77v.14,+P0>     darcheedal.qeedy.qeedeey.olchey.lchey.qedy.or,cheey.qol.rar.ar
<f77v.15,+P0>     qol,kaiin.shey<$>
#
<f77v.16,+P0>     <%>tedal.daiin.okaiin.shedy.qokedy.qokain.otedy.dasy
<f77v.17,+P0>     olchedy.qol,shedy.qokchedy.qokeey.daiin.olol
<f77v.18,+P0>     qokaiin.sheol.ekedy.qokey.qokal.dal.daly
<f77v.19,+P0>     qoraiin.shey.qokaiin.chal,aiiin.chedy.qol
<f77v.20,+P0>     daiin.salchedy.qokedy.qokal.shed,keoly
<f77v.21,+P0>     qokal.salchedy.shey.fchor.qotas,olky.darory
<f77v.22,+P0>     dalchey.qol.chedy.oqokain.olkaiin.chckhy.qokal.dar
<f77v.23,+P0>     qokal.chees.ol.shedy.doraiin.ol.qoky.ches.ol,dal
<f77v.24,+P0>     daiin.sheekey.qokeedy.daiin.dail.qokedy.qokedy.[r:s]ol
<f77v.25,+P0>     lchor.oiiin.shedy.qokaiin.saiin.dal.sheedy.qokeedy.[r:s]al
<f77v.26,+P0>     dairol.shedy.rchy.sheor.qokedy.qoky.chckhy.qokchy.ldol
<f77v.27,+P0>     tshedy.qokain.chedal.fchedy.cheky.sain.chedy.qokain.ol
<f77v.28,+P0>     ychedy.qokedy.qoked.ol,sheor.olchdy<$>
#
<f77v.29,+P0>     <%>tch[a:y]dchy.lshedy.daly.dal.dsheedy.pcheol.lfol.ol,cheedy.qoty
<f77v.30,+P0>     shey.ol.sheey.qokedy.lchedy.qokaiin.dal.daiin.chedy
<f77v.31,+P0>     qoa[s:r].shedy.qokaiin.shcthy.qotedy.rchr.oltedy.lchy
<f77v.32,+P0>     ycheey.qolshedy.qokalchedy.qokaiin.checkhy.qokal
<f77v.33,+P0>     qokaiin.cheky.rar.chedy.qokal.dar.y.qotal.dal.rain
<f77v.34,+P0>     solkchedy.shar.ytal.dy.dychedy.lkchey.qokedy.rched
<f77v.35,+P0>     tcho[r:s],sheey.qokain.qokain.sheol.qokeedy.qokal.dary
<f77v.36,+P0>     qotchy.qokal.shedy.qokedy.lchedy.qokedy.qol.raiin.chey
<f77v.37,+P0>     schedy.qotar.sarolsheedy.qokain.cheey.roiin.daiin.shey
<f77v.38,+P0>     toldal.shedy.qokedy.qokain.dolcheedy.[r:s]olchedy.qokedy
<f77v.39,+P0>     dcheol.kchedy.so{ikh}ey.qokal.qokal.shedy.sholdy.qotal.dar
<f77v.40,+P0>     qokeey.rol.chdor.cheey.qokaiin.saiin.shedy.qokeedy.qokam
<f77v.41,+P0>     chedy.lchedy.lkaiin.dy.qokal.dar.chdain.ldchey.ol,raiin.oldy
<f77v.42,+P0>     tcheey.qokeey.qokal.lchedy.cheolkaiin.okol<$>
#
<f77v.43,@Ln>     saroral
<f77v.44,@Lt>     okalo
<f77v.45,@Ln>     o?eoedu
#
#
<f78r>     <! $Q=M $P=G $F=d $B=4 $I=B $L=B $H=2 $C=2>
# page 153
# biological
# Newbold plate V, Kraus XXIX, Kraus Autobiog p220
# Currier's language B, hand 2
# Two "ponds" with ladies and tube sections carrying something (GL)
# Petersen's ID numbers in comments whenever this may be helpful
#
<f78r.1,@Lt>      <!16>okchdldlo
<f78r.2,@Lt>      <!17>okchdy
<f78r.3,@P0>      <%>tshedor.shedy.qopchedy.qokedy.dy,qokol.oky
<f78r.4,+P0>      qokeedy.qokedy.shedy.tchedy.otar.olkedy.dam
<f78r.5,+P0>      qckhedy.cheky.dol.chedy.qokedy.qokain.olkedy
<f78r.6,+P0>      yteedy.qotal.dol,shedy.qokedar.chcthey.otor.dor.or
<f78r.7,+P0>      qokal.otedy.qokedy.qokedy.dal.qokedy.qokedy.s,@176;am
<f78r.8,+P0>      dshedy.qokedy.okar.qokedy.shedy.ykedy.shedy.qoky
<f78r.9,+P0>      schedy.keedy.qokedy.chckhd.qokain.chedy.qotedy.dy
<f78r.10,+P0>     dshedy.deedy.qokeedy.otedy.otal.tedy.otey.ol[o:a]iin
<f78r.11,+P0>     qoky.okeedy.sheety.qoteedy.otey.shckhedy.sokol.or
<f78r.12,+P0>     dor.shekedy.qokol.kechdy.otedy.ol.tedy.chckhedy
<f78r.13,+P0>     qokedy.ol,kedy.qokain.okedy.kedy.tol,dy.qot[ee:ch]dy,dy
<f78r.14,+P0>     sor.checkhy.or.chckhdy.dol.kedy.qokededy.qokan.ol
<f78r.15,+P0>     dchckhedy.qokchdy.qokedy.okedy.dal,or.okeed.olkain
<f78r.16,+P0>     qokol.oted.okain.ched.ar.alory
<f78r.17,+P0>     soiin.kar.kedy.pche'y.tchdoltdy
<f78r.18,+P0>     o,l,chedy.qokain.dar.ar.okain
<f78r.19,+P0>     y.che[s:?].aiin.okeedy.qokain.chl
<f78r.20,+P0>     sol,shedy.dalshdy.qokychdy
<f78r.21,+P0>     lchedy.qokain.cheeky.lokedy
<f78r.22,+P0>     yched.qokain.daiin.chckhdy.lr
<f78r.23,+P0>     sain.sheor.olkchdy.roiin.okeedy
<f78r.24,+P0>     qokeedy.kedy.qokeey.qokedy.olol
<f78r.25,+P0>     sokeedy.keol.lorain.olkeey.raiin
<f78r.26,+P0>     sol,shey.kary.or,shedy.qeedar.ain,anl
<f78r.27,+P0>     daiin.chckhal.daiil,aldy<$>
#
<f78r.28,+P0>     <%>@176;orain.ol.qokeedy.kchol.tchal,olkee.yfchey.ofchedy.taly
<f78r.29,+P0>     ssheky.ol,kedy.chckhy.dain.oty.qokor.oky.dain.chy.<!corr?>ol
<f78r.30,+P0>     qokeedy.qokey.daiin.olkain.dal.chedy.ololdal.chcht[y:?].tedy
<f78r.31,+P0>     solkeedy.sheckhy.qokedy.otal,shedy.otar.olchedy.cthdy
<f78r.32,+P0>     qokedy.ckhdy.qokain.chedy.dalky.lkain.ykeedy.okaly.dy
<f78r.33,+P0>     ytedy.daiin.ykedy.y,olsheey.qokeey.okal.ol,keedy.dyky
<f78r.34,+P0>     dshedy.qokeedy.qopchedy.qokaly.dar.okaiin.o,keeal.am
<f78r.35,+P0>     y.sain.checkhy.qokain.cheeky.daiin.daiin.y,tees.ol,y
<f78r.36,+P0>     qotchedy.lchedy.lchedykedy.qol<->saiin.ckhain.or
<f78r.37,+P0>     osal.ol.s.aiin.shee'.aiin.oly
<f78r.38,+P0>     sar,aiin.oteedy.ol.aiin.chedy
<f78r.39,+P0>     qotaiin.qokaiin.o[t:k]edy.l,keedy
<f78r.40,+P0>     shedy.qol.shedy.qokaiin.d,@206;ol
<f78r.41,+P0>     ykain.chdar.chedy.qokain.dy
<f78r.42,+P0>     dain.chfaiin.opaly.kotaly
<f78r.43,+P0>     lchedy.pchedy.qokaiin.d[a:o]r<$>
#
<f78r.44,@Lt>     <!18>dar,alo{ifh}y
<f78r.45,@Lt>     <!19>dchedaly
<f78r.46,@Lt>     <!20>otarodla'y<-><!21>orory
<f78r.47,@Lt>     <!22>okaral
#
#
<f78v>     <! $Q=M $P=H $F=d $B=4 $I=B $L=B $H=2 $C=2>
# page 154
# biological
# Currier's language B, hand 2
# 9 ladies in an odd-shaped bathtub
# B@R p88
#
<f78v.1,@P0>      <%>@177;ykedy.olfchedy.qokedy.spchy.chedy.rol.dor.ofchedy.qokedy
<f78v.2,+P0>      olshedy.qokedy.rshedy.cthdy.otedy.kedy.dal,dal.dol.oty.dal
<f78v.3,+P0>      qokedy.chety.qolshedy.okedy.dol,eesolchey.qotedy.ol,dam
<f78v.4,+P0>      ol,chy.lshdy.lcheckhy.ol.keedy.lcheckhey.l,olkedykain,ol
<f78v.5,+P0>      qor.olkeey.olkain.ol.chsey.ol.cheeky.dar.okal.dal.olchedy
<f78v.6,+P0>      ety.okeey.or.{ch'}eey.ykeey.lchey.qokain.okedy.qokedy,qol
<f78v.7,+P0>      otor.y,shedy.otedy.shedy.qokeedy.qokedy.otar.otedy
<f78v.8,+P0>      qokedy.otedy.qokain.oteedy.qokeedy.dar.okedy.dkedy.dain
<f78v.9,+P0>      y,cheolk,o,lkeedy.qokedy.ol,chedol.okeedy.qotedy.rorarol
<f78v.10,+P0>     dshedy.qokedy.or,shedy.pchedy.qoke[@166;:ee]dy.okedy.opchedy
<f78v.11,+P0>     qol.chedy.qol.okeey.ykal.ol.chdy.qokain.chcthy.daiin
<f78v.12,+P0>     sheor.ol.qokaiin.shckhy.otaly.qolsheey.qokal,sain
<f78v.13,+P0>     dchokol.chedy.qokedy.qokey.qol.chedy.qokeedy.lchey
<f78v.14,+P0>     qolkeshdy.qol.shedy.olkedy.okol,chedy.qokain.dal
<f78v.15,+P0>     cheey.qolchedy.qokey.or.cheef.chckhey.tedy.qokedy.ls
<f78v.16,+P0>     lshey.r,shedy.d,qokedy.okey.lchedy.qokdy.daiin.oly
<f78v.17,+P0>     qol.sheedy.qol.lcheol.lchdy.dchdy.da.qar.olkal.dy
<f78v.18,+P0>     chedy.shckhy.qokedy.dal.lshckhy.qol,qol.oteedy.qor
<f78v.19,+P0>     lchedy.ol.chedar.shedy.lor.shedaldy.orain<$>
#
<f78v.20,+P0>     <%>qofcheol.opchedy.qokain.op,chedy,lchey.cphar.ol.okalor
<f78v.21,+P0>     chedy.lshedy.olshedy.otaiin.ol.qokar.shedy.yteedy
<f78v.22,+P0>     [o:y]kol.shey.ol.shedy.okal.okchey.okeol.ol,chedy.qol
<f78v.23,+P0>     qol.chedy.okeshy.qoteedy.okeedy.ol,shedy.qokedy,dy
<f78v.24,+P0>     ytaiin.shedy.ol.sheedy.olshdy.shey.kshdy.shol.kedy
<f78v.25,+P0>     teeol.olkeshey.qolcheol.ol.or.sheckhedy<-><!next line intruding>or.ol.sham
<f78v.26,+P0>     qokaiin.or.sheedy.otain.ol.shedy.sol.fchedy.otaldy
<f78v.27,+P0>     lol.kar.shr.r.ol.ols.sheey.ol.chedy.oltar.olkaiin
<f78v.28,+P0>     olkain.shey.qokey.okar.ol.oteedy.chcthy.los.aiin,d
<f78v.29,+P0>     lchedy.otchey.qol.chedy.lr.al.s.aiiin.ol.shedy.ary
<f78v.30,+P0>     sal.shol.sain.sheety.or.oiiin.okal.oltal.qokar.ary
<f78v.31,+P0>     sor,ar,or.dchor.otaiin.otain.ytedy.olshdy.sholkal
<f78v.32,+P0>     lol.cheor.sheol.dy.qokar.otalor<$>
#
#
<f79r>     <! $Q=M $P=I $F=e $B=5 $I=B $L=B $H=2 $C=2>
# page 155
# biological
# Currier's  language B, hand 2
# 7 ladies in various pipe systems
# B@R p88
#
<f79r.1,@P0>      <%>torain.shedy,pchor.or.shek.otarpchdy.opcholor.otal.shedy
<f79r.2,+P0>      qoteedy.lshdy.otchedy.olshey.olshee.qol,sheey.qoteey.loly
<f79r.3,+P0>      yshealdy.rshedy.qoteedy.chckhey.qo,y.chey.lchey.qokeey.rchedy
<f79r.4,+P0>      teey.dar.qotar,sheds.sheekeey.qokeey.okey.qolshy.olchey.qoky.ol
<f79r.5,+P0>      qokal.shedy.chcthy.or,chear.salchey.qol.shal.chey,l,cheol.chol,chy
<f79r.6,+P0>      shol.okar.ol,olkeey.qokey.sain.olcheey.qol.chey<$>
#
<f79r.7,+P0>      <%>polchedy.qokar.shey.qokl.ol.cheey.qokain.chey.qoty.qokar
<f79r.8,+P0>      qokol.cheedy.qokal.shed.ykchedy.chcthy.yoky.qokal.cholo
<f79r.9,+P0>      saiin.shedy.psheedy.qokar.sheol.qolchey.qoty.qokal.qokam
<f79r.10,+P0>     qokshedy.qokain.cheor.okol.sheeol.qote{cr}y.choty.otechys
<f79r.11,+P0>     sho{ikh}y.chedy.tshey.dshdy.otch[a:?]r.shek.chcthy.otal.ory
<f79r.12,+P0>     qokchy.qotchey.ldain.shedy.qotaiin.sal<$>
#
<f79r.13,+P0>     <%>pshorol.shckhy.qotshdy.qokaldy.opchedy.qotar.or,aiin,ol
<f79r.14,+P0>     saral.qokain.checkhy.qotal.qol.cheey.chey.dain.chedy,qol
<f79r.15,+P0>     qokl.shey.qokal.chedy.okol.dyty.r.aiin.ol.sheol.lchey
<f79r.16,+P0>     shain.shckhy.qoly.kshedy.otal.sheey.qokain.shey.qokam
<f79r.17,+P0>     qokaiin.shy.lsheey.ls,air.or.aror.otaiin.ches.olol.ol
<f79r.18,+P0>     solor.olshey.qokaiin.chey.qokain.otain.otain.otal,ol,dam
<f79r.19,+P0>     sol,cheey.chol.sain.oral.shey.qokain.sheyky.sho[t:k]y.oly
<f79r.20,+P0>     y.shal.y,chedar.o{ikh}y.scthey.tal.chear<$>
#
<f79r.21,+P0>     <%>pol.shar.sharpchey.otshey.okaos<!corr?>.aiin.okshey.dalkeeeyry
<f79r.22,+P0>     lchey.dal,sheedy.efchedy.otain.shey.qofchey.ol.dorchedchey
<f79r.23,+P0>     da[s:r].shear.qotaiin.ol.lkain.otchedy.or.olkl.o.tshedy.otory
<f79r.24,+P0>     qokshedy.qolkeey.qolkeedy.qokedy.otain.otchey.okain.y
<f79r.25,+P0>     cholchey.qotshy.qol,shey.qokar.shedy.oteey.chcthy<$>
#
<f79r.26,+P0>     <%>polaiin.olteedy.qotchey.dykeedy.qokchdy.opchedy.shol.ory
<f79r.27,+P0>     qokeedy.sheey.kas.cheey.olkaiin.ol.ory.cholor.oty.oky
<f79r.28,+P0>     y.dolsheey.qokain.o,dain.yteey.chyteey.otoldy,lchey
<f79r.29,+P0>     lcheey.qochey.qody.qokal.olor.okchd.dchol.dchy.oly
<f79r.30,+P0>     y,shedy.qotal.ysheey.olor<$>
#
<f79r.31,+P0>     <%>polshey.oltshedy.sheol.ykeey.okeey.cheor,sheedy.ol
<f79r.32,+P0>     sol.cheedy.qoteedy.okaiin.ol,olaiin.shey.daiin.ch?[y:?].ol
<f79r.33,+P0>     daiin.shedy.qotshedy.oteeedy.oteedy.chey.qoka[in:i?].ol
<f79r.34,+P0>     lcheol,kchedy.qotas.sheey.teol.oteedy<$>
#
<f79r.35,+P0>     <%>polchedy.shedy.qoteedy.qotain.ody.chckhes.otal
<f79r.36,+P0>     sol.sheeol.ol.cheey.o[s:d].sheky.sheol.or.shear.oly
<f79r.37,+P0>     lcheol.ol.ol,sheey.olsheey.sholkeey.okchey.dain
<f79r.38,+P0>     pol.olkeeey.sheol.qokeey<$>
#
<f79r.39,+P0>     <%>polkeey.qokol.otshdy.olky.orkor.she{cphh}edy.olkal
<f79r.40,+P0>     y,shedy.qokched.oltchey.otchot[a:o]r.ol.okaiin.chckhy
<f79r.41,+P0>     qokain.shedy.qotain.oteedy.chkain.ol.ol.chedy.oly
<f79r.42,+P0>     sain.ok[a:?]io.chedy.lkchedy.aiin.okain.oly.cheedy
<f79r.43,+P0>     y,shey.qokain.cheol.qoky.daiin.chka[g:m].ar.cheedy.ldy
<f79r.44,+P0>     ody.aran.okeey.dar,cheory<$>
#
#
<f79v>     <! $Q=M $P=J $F=e $B=5 $I=B $L=B $H=2 $C=2>
# page 156
# biological
# Guy p212, Bennett p188 (he calls it f 80), Poundstone p193, Zimansky;
# Mermaid or lady being eaten or coming out of a fish.
# Lady with parasol holding a cross.
# One lady holding a ring
# Currier's language B, hand 2
#
<f79v.1,@P0>      <%>poldshedy.olkory.qotolol.otaldy.[y:o]tedol,or.olorol
<f79v.2,+P0>      qoteedy.qokchey.qoty.lshey.qokain.shey.qorchedy
<f79v.3,+P0>      dolsheol.okchy.qokain.sheedy.qokshedy.qokeedy.otaram
<f79v.4,+P0>      qokeedy.qokeedy.qotain.sol.chedy.rchey.qoky.lchedy
<f79v.5,+P0>      qolkeedy.qokedy.qotal.saiin.ory.qokedy.oteedy.lcheam
<f79v.6,+P0>      ycheckhey.r.ain.chedy.qokain.chedy.ol,shedy.dar,ytam
<f79v.7,+P0>      qokshey.qokeedy.qol,kedy.qokeedy.qokain.solchedy
<f79v.8,+P0>      ychedy.qotey.okedy.tedyol.sheedy.qokeey.qoteedy.lol
<f79v.9,+P0>      sar.ol.sheey.qokeedy.qokechey.qol<$>
#
<f79v.10,+P0>     <%>pchedy.lsheckhedy.qokeey.qokaiin.olky.opchedy,pchedy
<f79v.11,+P0>     olcheey.lchedy.qolkeedy.qokain.chckhy.otar.olkam<$>
<f79v.12,+P0>     <%>pshdy.ofchdy.qokedy.qoteedy.qokedy.qoltedy.qotedy.oky
<f79v.13,+P0>     dain.ar.olshey.dytain.qokain.checthy.okeedy.qokeedy.ror
<f79v.14,+P0>     qokeey.qokedy.okeey.qokol.sheedy.qokeedy.rolchey.qokeedy
<f79v.15,+P0>     yteedy.qokeedy.qokain.olkeey.cheokain.dy,teey.qokain
<f79v.16,+P0>     dol.sheey.qol.olkshey.qokeedy.olkeedy.qol.okaiin.oly
<f79v.17,+P0>     qol.sheey.chol.ol.dar.qokaiin.cheekey.qoky.otain.oram
<f79v.18,+P0>     qokain.sheey.qokeey.teey.oteey.lcheey.qokeey.olkeedy.rchey
<f79v.19,+P0>     ykail,shy.qolar,shey.qokedy.qokedy.qokedy.dar.olkain.cham
<f79v.20,+P0>     dchedy.lchey.qety.shedy.okain,ykees,olkey.oty.shey.qoly
<f79v.21,+P0>     dshey.qokal.sheedy.sheky.orain.otshdy.dain.cther.aror
<f79v.22,+P0>     tshey.ykeey.r,ch,[?:k]ain.oroiiin<$>
#
<f79v.23,+P0>     <%>tolkey.okar.ol.okaiin.otylor.qokol.okeedy.dalary
<f79v.24,+P0>     ycheear.o.oiin.oeedy.qotain.chedy.qokeey.oteey.qokeey,lol
<f79v.25,+P0>     qokeey.ol.olshdy.qotain.oteedy.olkain.otshey.sain.ol
<f79v.26,+P0>     ykeedy.okaiin.dykaiin.otedy.dkeey,tar.ol.otol.oiiiny
<f79v.27,+P0>     odchey.kar.akain.opar.otain.olkey<$>
#
<f79v.28,+P0>     <%>pchey.ksheol.qokain.ofchedy.otalshdy.olkair.otaiin.okeedy
<f79v.29,+P0>     dain.sheyteedy.lk[y:a].opchedy.qotedy.otey.tal.dain.oteey.oty
<f79v.30,+P0>     qokain.sheeky.okar,okey.qokey.tedy.skain.oteedy,qoky
<f79v.31,+P0>     yshees.aiin.o.ykeedy.qokeedy.qokar.oteedy.roltain
<f79v.32,+P0>     olkeey.ol,or.ocheey.ol.ol,o,keeedy.checkhy.aror<$>
#
<f79v.33,+P0>     <%>por,ar,or.yteey.teey.okar.oshey.qoky,chey.okeey.ldy.oral
<f79v.34,+P0>     ykeeey.qokeey.lshey.qoky,tchedy.orsheedy.otain.sheor.oly
<f79v.35,+P0>     qor.cheey.kain.chl.ol.otol.dain.otain.ol.oteedy.qokan
<f79v.36,+P0>     ysheey.ol,shey.oltshsey.sheepshey<$>
#
<f79v.37,+P0>     <%>pol.ol.shal,kain.okeey.lkeey.qokal.otchsdy.okeshdy
<f79v.38,+P0>     olkeeey.qokeey.okeedy.shedy.qokeey.okain.sheckhdy.dag
<f79v.39,+P0>     qokeedy.ykeey.sheey.or.or.aiin.yefaiin.ch{cthh}y.dor.yty
<f79v.40,+P0>     qokees.aiin.okain.ol.oiin.qokoin.sheky.qokeedy.qokar.ol
<f79v.41,+P0>     yshedy.qokeey.okain.ol,keey.daldy.chedy.raiin.orain
<f79v.42,+P0>     okchedy.qokain.sheky.chedy.ol,ain,y,daral<$>
#
#
<f80r>     <! $Q=M $P=K $F=v $B=5 $I=B $L=B $H=2 $C=2>
# page 157
# biological
# Guy p213 (who calls it f80v), Bennett p189
# Currier's language B, hand  2
# queens on top
#
<f80r.1,@Ln>      toroly
<f80r.2,=Ln>      olchdy
<f80r.3,=Ln>      okaly
<f80r.4,=Ln>      okolo
<f80r.5,=Ln>      okary
<f80r.6,=Ln>      opor
<f80r.7,~Ln>      olky
<f80r.8,=Ln>      otalshedy
<f80r.9,~Ln>      okar
<f80r.10,+Ln>     okan
<f80r.11,@P0>     <%>pdol.fshedy.{q@207;}polkain.octhor.okchdy.qokeedy.qopcheol<->olkoiin.y,darshey
<f80r.12,+P0>     dykshy.ol,otchedy.qokain.qotain.chckhey.qokain.okal.qotain.okedy.qo,l,r
<f80r.13,+P0>     tchedy.qotair.cheol.qokal.qokal.cheety.qokaiin.qokar.qokain.chedy.qokam
<f80r.14,+P0>     solkain.shl.lky.chcthy.qokain.qotchy.qotal.dy.chckhy.lchey.qotar.otal
<f80r.15,+P0>     qokedy.qokeedy.checkhy.olchedy.qokain.chey.qokechckhy.otar.cheoltain.sy
<f80r.16,+P0>     solchedy.qokeedy.qokar.ol.chedy.qokain.shecthy.qokeedy.saltar.chkain.oty
<f80r.17,+P0>     solky.sheckhy.sheky.shkeol.qokar.sheky.chetain.ol.olkar.okain.sheky.qokal.da[?:y]
<f80r.18,+P0>     paiin.sheol.qokain.chety.qokeedy.qokar.shcthy.qotol.shecthy.qokain.olkam
<f80r.19,+P0>     dcheol.shedy.qok[ee:a]l.qotaiin.chtal.schcthy.qokal.chcthy.qokain.okain.oloky
<f80r.20,+P0>     qoteedy,keey.qokain.chckhy.qoty.dalched.otain.shedy.qokair.shey.dalom
<f80r.21,+P0>     shedy.qokey.shckhey.qotar.chckhy.otol.teol.sheol.qotal.oltain.chcthy
<f80r.22,+P0>     qokeedy.qol.shecthy.qokalkeol.qoky.qokal.shedy.sal.olkain.shey.qokl
<f80r.23,+P0>     yshey.l.shey,kaiin.lor.aiiin.shcthy.pchey,ty.ol.keedy,tar.oky.lar
<f80r.24,+P0>     lol.chey.[r:?]chy.r,ol.dain.oty.qoty.otalor.sheckhy.olkeey.ral.chedy[o:a]r
<f80r.25,+P0>     dar.sheal.cheeky.okain.sol.lshedy.dol.checthy.orol.eeesal.olo.teol.ory
<f80r.26,+P0>     lchol.dar.shecthy.otedy.qol.olcheedy.opcheeky.qotchy.qokaiin.otair.olky
<f80r.27,+P0>     lol.shar.otaiin.olkaiin.ol.olkain.oraiin.olor.checthy.olor<$>
#
<f80r.28,+P0>     <%>pcheolkal.dal.korchy.qotey.qoty.rchedy.qokal.olkolshedy.chty
<f80r.29,+P0>     okchey.qoky.chedy.qokain.shedy.qol.sheey.qokal.dar,ary
<f80r.30,+P0>     dshedy.qokal.chcthy.qokain.shedy.okaiin.shey.dainol
<f80r.31,+P0>     qokal.checthy.sol.chey.okalol.okaly.qokeedy.oly
<f80r.32,+P0>     solchey.qoky.r.cheykain.sheckhy.qokain.okain.ol
<f80r.33,+P0>     solchey.qokeey.lkar.otal.olkeey.okain.shecthy.ol<$>
#
# Stream of blue liquid
<f80r.34,+P0>     <%>{c@132;h}{c@133;h}ey.rcheky.shepchedy.qokar.ol.qockhey.olchey.qokedy.koroiin.y
<f80r.35,+P0>     olkeey.l,sheol.qokeey.shedy.qol.shedy.qokain.shey.qoty.qokain.qokady
<f80r.36,+P0>     qokeey.rchey.tain.oteey.qokain.shekaiin.sheckhy.qolshey.qokain.ol.lom
<f80r.37,+P0>     sol.olkeeey.otar.orchey.qokeey.ltalor.olor.qokaiin.ol.shey.qotor,alom
<f80r.38,+P0>     sor.olky.qoty,ty,tor.sheyky.t,otol.opchedy.qokain.sheky.qokain.ol
<f80r.39,+P0>     qokeedy.qokail.oteey.otain.shedy.ykeey.rar.[a:o]lshees<$>
#
<f80r.40,+P0>     <%>torolshsdy.opchey.shepchy.qotain.shcthy.qokedy.daly
<f80r.41,+P0>     tolkain.otal.chedy.qokar.ol.shedy.checkhy.or,oly
<f80r.42,+P0>     y,cheeytal.checthy.qokain.qokain.checthy.qokain.ol
<f80r.43,+P0>     sor.sheckhy.qokar.checkhy.okain.sheckhy.qokeey.ly
<f80r.44,+P0>     qokain.shckhy.qokolkain.chedy.qokain.checthy.lor
<f80r.45,+P0>     okain.shedy.qokan.chedy.qotain.cheky.lteey.lolom
<f80r.46,+P0>     qokain.cheey.olkain.shedy.qokain.orol.s<$>
#
<f80r.47,+P0>     <%>polchy.efaloir.okain.okaiin.cheey,kaiin.ylor.olkeey.qokal
<f80r.48,+P0>     sal.shy.loiin.cheey.qotl.shety.sheoky.qokaiin.cheey.ram
<f80r.49,+P0>     t[iiin:ain].chey.ral,k[ar:ir].chey.lkl.ol.shees.okaiin.olky,oklor
<f80r.50,+P0>     lol.chey.saiin.shety.okaiiin.sheor.tchey.lkaiin.okainy
<f80r.51,+P0>     talkl.ol.s,al.cheoly.daiin.otaly.otain.chey.lkain.olom
<f80r.52,+P0>     sol,tl.shey.qoklcheey.lkaiin.ol.olor.aiin,y,daiin.cheol,kain
<f80r.53,+P0>     lol.eey.lchey.qokal.cheol.lchor.otlol<$>
#
#
<f80v>     <! $Q=M $P=L $F=v $B=5 $I=B $L=B $H=2 $C=2>
# page 158
# biological
# Currier's language B, hand 2
# Strange object in one nymph's hand (same in f82r)
#
<f80v.1,@P0>      <%>pchedy.dolfchedy.qokeedy.qotedy.qotolfchedy.roly
<f80v.2,+P0>      tshedy.qotedy.olkain.otal.chckhy.qoky.daiin.doly
<f80v.3,+P0>      schedy.qolchedy.qokaiin.chcthy.otaiin.sheeky.qol
<f80v.4,+P0>      qokedy.qokar.qokain.chedy.qol.qol.she{ctyh}y.qoly
<f80v.5,+P0>      okeedy.chedy.olkeedy.o{ith}y.qokaiin.shckhy.qotain,ol
<f80v.6,+P0>      tcheol.kedy.pcheol.kain.shedy.qokaiin.otey.qokedy.chedy<$>
#
<f80v.7,+P0>      <%>polshol.tchey.qokol.shedy.qotshey.saly.kchey.stolpchy
<f80v.8,+P0>      olteedy.qokaiin.shedy.qokain.sheol.qokchdy.qokchdy.qoty,dy
<f80v.9,+P0>      tchdy.qol.tol,tal.taldain.chckhy.qokal.dol.checthy.qokal,ly
<f80v.10,+P0>     sol,sheey.qokaiin.shcthy.dolshedy.qokal.shecthy.qotainol
<f80v.11,+P0>     tol,sheedy.qokar.olky.rorcheey.sheckhy.qotain.chedy.rol
<f80v.12,+P0>     ycheol,kain.shey.qokain.chedy.qokol.olkain.sh{cthh}y,l
<f80v.13,+P0>     lor.ar.ol.olor.chey.koldy<$>
#
<f80v.14,+P0>     <%>tshedy.qokain.shedy.qokas.otal.qopshedy.qoty.lchedy.qopalor
<f80v.15,+P0>     qotaiin.chty.lchedy.s,aly,tol.chey.qoteedy.otal.dain.ol,dal
<f80v.16,+P0>     cheol.key.qotar.dy.qotal.dy.keedy.qokain.oty.loldy,tal
<f80v.17,+P0>     solcheol.qokaiin.shecthy.qokal.cheol,dy.qotlolkal.chedyr
<f80v.18,+P0>     ychedy.qol.okaiin.olkedy.or.okain<$>
#
<f80v.19,+P0>     <%>psheoldy.dkshey.qokopy.ror.[o:a]por.olpo{ikh}y.oltydy
<f80v.20,+P0>     ysheeyqorar.ol.cheey.daiin.shey.qokaiin.ol.okaiin
<f80v.21,+P0>     tar,kain.okal.y,rchey.qokal.olor,aiin.okal.otam
<f80v.22,+P0>     dchedy.qokal.ol.chey.dal.or.shedy.lshedy<$>
#
<f80v.23,+P0>     <%>polteshol.opy.shey.qopshedy.qoteedy.qotol.shy.kolshd.qoky
<f80v.24,+P0>     yshedy.qokeey.qokey.qoty.qotol.otaiin.ol.chedy.qoky.daiin
<f80v.25,+P0>     lshedy.qoty.olol.cheey.qokain.okalchy.tal.or.checthy,sar
<f80v.26,+P0>     qoty.cheyqytaiin.chey.lchedy.shedy.olchey<$>
#
<f80v.27,+P0>     <%>pshol.kain.olkar.shey.qokain.dal.oltaiin.okain.shal.qoty
<f80v.28,+P0>     olcheol.qokain.or.al.chain.qokain.ol.kaiin.okeedy.qokey,ly
<f80v.29,+P0>     qokain.olkain.olkain.ol.keeol<$>
#
<f80v.30,+P0>     <%>pol.or.olkain.o{ikh}y.qokaiin.okain.okar.shey.qolky
<f80v.31,+P0>     qol.ol,oiin.olkain.ol.chedy.qokain.olshey.qokain
<f80v.32,+P0>     s,olkain.shol.kair.or.arolkeedy.olky.qolkain.shedy
<f80v.33,+P0>     qokeedy.qoker.olkain.olshedy.qokey.qokeey.tchcthy.lom
<f80v.34,+P0>     dol,sheyr.shey.olshey.cthor.ylchdy.olkain.shcthy.qoly
<f80v.35,+P0>     tol.oltain.olkar.y.qol.qol.kain.okiin.ol,kain.shey,ldy
<f80v.36,+P0>     soin.okain.sheor.ol.shey.daly.olshedy.olal,shedy.lchy
<f80v.37,+P0>     polshdy.qokeedy.shky.ololchey<$>
#
<f80v.38,+P0>     <%>polkedy.lsheckhy.olky.ot.olkchy.rchey.qcthy.rchey.ral
<f80v.39,+P0>     sol.aiin.chey.qokain.ches.ol.chckhy.qokeedy.tchdy.aral
<f80v.40,+P0>     qokain.ol.cheeor.olar.chey.t[ch:?]ar.ol.chedy.qotal.olchedy
<f80v.41,+P0>     tor.arol,ar.shckhy.lkol.otol.chedy.qokain.chckhy,qokal
<f80v.42,+P0>     pol.ol,aiin.olkal,shar.shedy.qokol.chdy.ldol.dar.al
<f80v.43,+P0>     sor.ain.shkain.shar.okshey.dalar.shokal.dy
<f80v.44,+P0>     qokal.orol<$>
#
#
<f81r>     <! $Q=M $P=M $F=w $B=4 $I=B $L=B $H=2 $C=2>
# page 159
# biological
# Brumbaugh p9, Harper's; "hot tubs''
# Currier's  language  B, hand 2
# Right margin of text is irregular; missing picture?
#
<f81r.1,@P0>      <%>polchoy.qokedy.shol.opchedy.olpchedy.ofshdy.oly
<f81r.2,+P0>      dchey.lshl.alched.qokol.chol.otar,chedy.oky
<f81r.3,+P0>      qotey.l,chees.olkal.ol,chedy.okar.shedy
<f81r.4,+P0>      dchedy.qokain.ol.ol.chcthy.ykeedy,al
<f81r.5,+P0>      qol.cheol.okeey.ol.ol.olaiin.ol.or,ain
<f81r.6,+P0>      sar.ol,eses.oteey.shor.qokeey.ol
<f81r.7,+P0>      dshees.okain.chcthy.otey.okain
<f81r.8,+P0>      pchedy.qokeey.oty.qotey.oteey.oly
<f81r.9,+P0>      qoteesy.qotedy.qokeedy.chcphey
<f81r.10,+P0>     chol.dain.otedy.cheey.qotain.ly
<f81r.11,+P0>     olsheol.olkedy.sheckhedy.oltedy
<f81r.12,+P0>     ychedy.tedy.ol.sheedy.qokeey.loly
<f81r.13,+P0>     dchol.shedy.qotedy.qol.chedy.chetyry
<f81r.14,+P0>     qokechedy.qolsheedy.or,ain.arol.oeeedy
<f81r.15,+P0>     sain.ol.cheedy.qokeedy.otedy<$>
#
<f81r.16,+P0>     <%>polchdy.qopchol.qokor.olpchedy.opol.oraisy
<f81r.17,+P0>     y,checthy.okeedy.shey.qokedy.ol.ochedar
<f81r.18,+P0>     osheedy.shedy.ol.shedy.okeedy.oror
<f81r.19,+P0>     qokedy.sheedy.chedy.qoteedy.olam
<f81r.20,+P0>     qopchedy.qol.chedy.qokeey.odaiin.rain.daly
<f81r.21,+P0>     dshedy.qokal.olkeey.oteey.olshey.otey,lol
<f81r.22,+P0>     qotal.chedy.qol.ol.daiin.ol,chedar.ol.oly
<f81r.23,+P0>     [ch:sh]ey.okain.sheckhy.soiin.chey.lchey
<f81r.24,+P0>     par,ody.shecphy.cheol.qotaldar.otedy.oly
<f81r.25,+P0>     sar.shedy.qol,otain.okair.okal.chedy.dy
<f81r.26,+P0>     pchedy.qokey.oteol.qol.sheor.shedy.qcthdys
<f81r.27,+P0>     sol.chedy.qokedy.olkedy.dol.qokchedy
<f81r.28,+P0>     qokesdy.chedy.qokar.chey.taiin.otey.lchl
<f81r.29,+P0>     y,sheedy.shy.chey.l,chcthy.ytar.olkaiin.ol
<f81r.30,+P0>     l.shedy.qokedy.sor.olkar.ol,kaiin.olkshdy
<f81r.31,+P0>     sol,shedy.ol.lchedy.shedy.shy.olkedy.ches.ar.or.oraiiin<$>
#
#
<f81v>     <! $Q=M $P=N $F=w $B=4 $I=B $L=B $H=2 $C=2>
# page 160
# biological
# Currier's language B, hand 2
# 16 ladies in an odd-shaped bathtub
#
<f81v.1,@P0>      <%>par.shey.keedy.shekal.dal.dar.ol,pchedy.shek,dain.ofalsheky
<f81v.2,+P0>      qokedy.okaiin.kair.okal.sar.ol.kain.olkain.al.ol.rol.dl
<f81v.3,+P0>      saiin.daiin.olkeedy.okedy.dykain.shek.chdy.dalal.oldy
<f81v.4,+P0>      qokaiin.okain.cheeky.dy.ol,kaiin.dain.dy.daiin.chcthy
<f81v.5,+P0>      okaiin.daiin.otain.chckhy.okeedy.qoky.kar.daiin.okar
<f81v.6,+P0>      qokain.okaiin.ol,chedy.cheol.lky.l.s.aiin.okain.daldy
<f81v.7,+P0>      olor,ol.sheckhal.daiin.qokeedal.daiin.chckhy.schedy.qol
<f81v.8,+P0>      ykol.or,shedy.sheedy.qolkeedy.daiin.dkain.cphedy.oldy
<f81v.9,+P0>      yar,olchey,kaiin.okeey.daiin.olor.checkhy.daiidy<$>
#
<f81v.10,+P0>     <%>polshy.[a:o]shyteed.qop.okeedy.otedy.okshedy.qoty.dairam
<f81v.11,+P0>     [y:?]shey.qokeey.okeey.oky.ykeey.qoky.oky.lky.olchy.ky.dsholyd
<f81v.12,+P0>     qol.ol.chdy.shedy.qokedy.ytedy.chetedy.lkedey.ytedy
<f81v.13,+P0>     ykeshey.dch[s:]ed<!s above e>,ytedy.ytedy.dar.ykeda{iph}y.qoty.ykedy.okal
<f81v.14,+P0>     dshedy.ykeedy.sheeky.daiin.okedy.qokeed.qokedy.lchpchdy
<f81v.15,+P0>     qokal.chedy.ol.sheey.salshcthdy.qofchedy.r.chedy.ltary
<f81v.16,+P0>     lor.shedy.qoeedy.ol.chy.rshdy.lshedy.dar.chdy.pchdy
<f81v.17,+P0>     sshkchdy.chedy.ol.shedy.qolchedy.qokain.{ch'}ckhy.dl.ral
<f81v.18,+P0>     qokchdy.chey.ol.cheky.ol.shedy.qokedy.qokedy.chckhy.qoky
<f81v.19,+P0>     solkeey.ol.shedy.qokar.shckhy.d{ch'}edy.qokar.qokal.dol,chy
<f81v.20,+P0>     qocthey.chekal.chedy.qokedy.lshety.qoldy.ltedy.qotain
<f81v.21,+P0>     lsho.qokey.lshedy.lshedy.chedy.qolky.lchedal.qol.otar
<f81v.22,+P0>     qokal.qol.oiin.cheey.dal.lchedy.chedy.salchtedytar
<f81v.23,+P0>     shol.qe[t:k]chy.ykaiin.olkain.shedy.qoky.dchedy.rol.olcthdy
<f81v.24,+P0>     ytey.okchedy.qokal.okeey.qol.cheedy.sal.teol.dchdy.ly
<f81v.25,+P0>     oshedy.qotedy.sh[o:a]l.chedy.y,shchey.ol,chey.qol,chedy,tchd.oky
<f81v.26,+P0>     [?:q]ol.checholtar.oiin.okedy.dal.shey.olkeol.olkeedy.okeol
<f81v.27,+P0>     dsheol.oiiin.olkeedy.tedy.cheky.shckhedy.chal<$>
#
<f81v.28,@Lt>     otain.olkal
#
#
<f82r>     <! $Q=M $P=O $F=x $B=3 $I=B $L=B $H=2 $C=2>
# page 161
# biological
# Currier's language B, hand 2
# Strange object in one nynmph's hand, same as in f80v
# Label nrs on this page same as Petersen
#
<f82r.1,@P0>      <%>qosheedy.qokeol.daiin.shckhy<->okeeor.cheey.daiin.shey
<f82r.2,+P0>      dchedy.qolchedy.qokain.dy<->qokeedy.qokal.lcheckhy.lched
<f82r.3,+P0>      qokeey.lcheckhedy.qokaly<->solkaiin.chckhy.qokaiin
<f82r.4,+P0>      qokaiin.octheol.chkeey.ldy<->oteey.qokal.sheckhy.qoky
<f82r.5,+P0>      sol.lkchedy.qokeedy.qokal<->cthol.chedy.qoteedy.qokal
<f82r.6,+P0>      sar.shedy.qol.shedaiin.sheckhy.okal.sheky.qotaiin.chedol
<f82r.7,+P0>      dshedy.sotaiin.qokar.shedy.solshedy.qokeey.qoky.ls.cheey
<f82r.8,+P0>      qekeey.sheedy.qokedy.lcho,r.cheey.qokey.qotal.chedy.qoteor
<f82r.9,+P0>      ssholshecthy.qokaiin.chkedy.rchey.dairchey.qokaiin<$>
#
<f82r.10,@Lt>     orolda[ir:in]
#
<f82r.11,@P0>     <%>kolchdy.qokedy.qopol.qotedor.chopchedy.qotal,chedy.kam
<f82r.12,+P0>     otedy.qodched.olqo.dar.checkho,lolol.okal.okarchedy
<f82r.13,+P0>     tcheol.olchedy.qokeedy.qotedy.chedar.cheey.lchey.solarol
<f82r.14,+P0>     r,olchy.qokal.chey.qokain.deeedy.qokeey.qokaiin.olchedy
<f82r.15,+P0>     kedy.lchedy.qokedy.qok[ee:ch]dy.lkeedy.qokaiin.dy.daiin.chdy,dy
<f82r.16,+P0>     qokeedy.lchedy.qokeedy.cheey.r.or.ol.s,aiin.chey.ra{cty}.dam
<f82r.17,+P0>     dshedy.qoteey.chedy.qokeeey.qokedy.lteedy.qokeedy.ralchey
<f82r.18,+P0>     polched.otain.shedy.shedy.dal.chedar.qokeey.ykeey.l,s,araiin,ory
<f82r.19,+Pr>     okain.char.okain.qokeedy.lchy<$>
#
<f82r.20,*P0>     <%>posalshy.qokedy.cphal.shedy.sheol,keeedy.lkaiin.shedy.qoly
<f82r.21,+P0>     daiin.cheoky.lkedy.salshey.daiin.chey.qol.chedy.qokeey.dal
<f82r.22,+P0>     qokaiin.cheor.sheey.qokaiin.shckhey.qol,keeedy.qokeeey.ra[s:r]y
<f82r.23,+P0>     cheey.qcthey.qokeey.lcheey.daiin.chey.qokeeedy.lchedy.lar
<f82r.24,+P0>     qokeedy.lcheedy.qokeoy.sal.raiin.qokeey.lkeey.qokeey.raiin.ydy
<f82r.25,+P0>     dol.qoesedy.sheea'l.sheedy.lshed.qockhey.lchedy.lar.sheey.ry
<f82r.26,+P0>     tshey.qokeedy.cheal.lchedar.ches.aiin.oteey.qokaiin.okey
<f82r.27,+P0>     pchedy.rsheal.daldy.qokeedy.rshedy.qoteedy.qokeedy.lochedy
<f82r.28,+P0>     qokoiin.shedy.qokeedy.qotaiin.chcthey.qoteeol,chey.qokaiin.oly
<f82r.29,+P0>     d,cheey.lchedy.qokeedy.lchedy.rchedy.ok{chh}y.qotedy.qoty.qoty
<f82r.30,+P0>     qoteey.raiin.cheol.qoteey.shedy.qokeey.lshedy.qokeedy.rag
<f82r.31,+P0>     cheol.ol.rsheedy.lchedy.qoty.lcheeor.qokain.cheedy.lched
<f82r.32,+P0>     taiin.shedaiin.chckhey.lchey.lcheckhy.sheey.lr.chey.rain
<f82r.33,+P0>     sain.ol,cheol.{ikh}ey.cheor.chey<$>
#
<f82r.34,@Ln>     okor
<f82r.35,@Lt>     darol
<f82r.36,@Ln>     okal
<f82r.37,@Ln>     okaldy
<f82r.38,@Lt>     darary
<f82r.39,+Ln>     okaira[d:j]y
<f82r.40,*Ln>     sororl
<f82r.41,=Ln>     olk[o:a]ky
<f82r.42,=Ln>     sokoly
<f82r.43,=Ln>     dolol
<f82r.44,=Ln>     olaiin
<f82r.45,=Ln>     okeear
#
#
<f82v>     <! $Q=M $P=P $F=x $B=3 $I=B $L=B $H=2 $C=2>
# page 162
# biological
# Brumbaugh p104; B's allegorical reproduction
# Currier's language B, hand 2
#
<f82v.1,@Ln>      otechdy
<f82v.2,=Ln>      otedy
<f82v.3,@Lt>      daiinoty
<f82v.4,@Lt>      otedal
<f82v.5,@P0>      <%>tokol.olfchedy.qokeedy.qokedal.shol.qotal.otdal,dal.olshedy
<f82v.6,+P0>      qokedy.lshedy.qotol.dol,shedy.shedy,dy.darotedy.chetedy.lokam
<f82v.7,+P0>      dair.o,l,chedy.qotedy.qotedy.chsdy.qotal.qoty.qokal.qokedy.lo
<f82v.8,+P0>      qokain.sheol.qoteedy.chedy.qokey.qokedy.qokol.chedy.chedy.lchy
<f82v.9,+P0>      solshedy.lchedy.dolshedy.qokal.sheckhy.shey.teeol.oteedy.qokedy
<f82v.10,+P0>     qotey.qokal.shoky.qokal.chedy.qotalchedy<$>
#
<f82v.11,+P0>     <%>pcheol.dar.qokeey.cheeky.qokal.dal.shedy.pchdy.rol.qotedy.rol
<f82v.12,+P0>     dal.shol.dar.ol,qoky.qol.chedy.qokar.qoteytyqoky.chcthy.qoky
<f82v.13,+P0>     tchedy.qocthes.qokar.chckhy.qokain.cholkaiin.chckhdy.qokoldy
<f82v.14,+P0>     dalchedy.lchey.rol.rol.cheey.s,ain.shey<$>
#
<f82v.15,+P0>     <%>tar.sheckhy.qokal.qokain.cheol.tedy.rchedy.pchedy.rsheol.dal
<f82v.16,+P0>     qokedy.lchey.cheey.raiin.shes.qokchey.qokain.okal.dy.lchedam
<f82v.17,+P0>     or,ain.shedy.qok,char.okai.qokeedy.rcheey.qotedy.chtedy.rches,aly
<f82v.18,+P0>     ykeedy.qokeedy.chedy.qokar.okeey.lkedy.qokal.olkeedy.qokeedy.oky
<f82v.19,+P0>     qokol.chedy.cheal.chedy.oty,chdy.dy.checkhy.otal,chl,s<$>
#
<f82v.20,+P0>     <%>tolsheol.qokedy.qolkedy.rshedy.qokedy.rsheedar.oinoly
<f82v.21,+P0>     dain.chey.qokeeey.qoky.okaiin.okain.olkain.otain.okar,aly
<f82v.22,+P0>     qokain.chedy.qolkshey.qotal.shey.qokain.ol,checkhy.ly
<f82v.23,+P0>     yshedy.qolchey.qolaiin.otain.olkeedy.qotshedy.oll
<f82v.24,+P0>     dshedy.qokaiin.olchedy.qokal.shedy.qotal.dytar,y,l@152;l
<f82v.25,+P0>     qok.sheol.kechey.qoty.ral.tchdarol.sheytchdy.qokal
<f82v.26,+P0>     saiin.shey.qokol.chol.qol.sheedy.qokal.shedy.qokaiin
<f82v.27,+P0>     qokain.sheal.qolchedy.qokaiir.olkaiin.shedy<$>
#
<f82v.28,*P0>     <%>tchal.olkair.sheeky.qolchey.qokar.shey.qokain.otshedy
<f82v.29,+P0>     daiin.chey.qoky.shedy.qokaiin.olkeedy.qokechedy.qotar
<f82v.30,+P0>     pol.olor.chey.qokain.shedy.qokaiin.olchesy.ol.r.aindar
<f82v.31,+P0>     qokeey.r,ain.chey.qolkain.oky.otaly.qokal,{i'h},olshalsy
<f82v.32,+P0>     sar.al.loraiin.chey.qokain.o,roiiin<$>
#
<f82v.33,+P0>     <%>qody.shar.a{ith}y.qokchey.kchey.olkain.opchedy.qfol.shty.oral
<f82v.34,+P0>     yckhey.qokain.cheky.otaiin.olor.okain.qolkeey.qotar.olkain
<f82v.35,+P0>     cthor.chey.qsain.qokeey.qokain.otain.otal.okeedy.qokal.dym
<f82v.36,+P0>     saiin.shey.qokeedy.qokar.sheecthey.qokaiin.daltedy.rcheald
<f82v.37,+P0>     sol.chey.r.alchey.chol.olkol.chckhy.dalchckhy.olkain.olkeeyr
<f82v.38,+P0>     pcheol.shedy.qokaiin.sholdy<$>
#
<f82v.39,@Ln>     olkeedy
<f82v.40,@Ln>     okalchy
#
<f82v.41,@Ln>     okain
<f82v.42,~Lt>     ok[a:e]oky
<f82v.43,~Lt>     okedor
<f82v.44,~Ln>     okol
<f82v.45,@Lt>     okoldy
<f82v.46,@Lt>     olkol
<f82v.47,@Lt>     otedol
<f82v.48,+Lt>     oteedy
#
#
<f83r>     <! $Q=M $P=Q $F=y $B=2 $I=B $L=B $H=2 $C=2>
# page 163
# biological
# Currier's  language B, hand 2
#
<f83r.1,@P0>      <%>tchedy.lpchedy.op{ch'}edy.chepol.pchedar.shedy.qopchedy
<f83r.2,+P0>      sol.cheey.qokaiin.shol.lchs.shey.qoteedy.rches.ar.chedy.dor
<f83r.3,+P0>      olkeedy.qotal.chkeedy.chey.daiin.chey.lchedy.qokaiin.qotal.dar
<f83r.4,+P0>      qokshedy.chedy.qokedy.chkedy.daiin.shetar.shedy.qekaiin.chedy
<f83r.5,+P0>      d{ch'}eey.qotaiin.checkhy.qoty.che[g:d].shedy.qokeey.rchedy.qoteedy.lo
<f83r.6,+P0>      schedy.chedchy.qokal.olchedy.qokaiin.chedy.qokeedy.lchedy.qoky
<f83r.7,+P0>      solshed.lsheedy.qeeedy.qoky.o,qol.rsheedy.qokedy.qoteedy.qoteedy
<f83r.8,+P0>      pchedal.otedy.shecthedchy.qoky.chedy.chary<$>
#
<f83r.9,+P0>      <%>pchor.checphedy.qokedy.lsheedy.qokchdy.r.shedkedy.qopshdy,qopy
<f83r.10,+P0>     olkeey.rchs.cheeb.ols.aiin.skal.dain.cthal,s,aiin.chky.lal.sam
<f83r.11,+P0>     sor.shedy.qokaiin.chkain.shcthey.qokedy.okair.sheedy.lchedy.lo
<f83r.12,+P0>     qockhol.sheckhy.otal.qokeal.sheckhdy.{ck}al.okedy.qokedy.qokal
<f83r.13,+P0>     salcheol.tar.shedy.s,altedy.sair.qokedy.q{cphh}edy.lchcphedy.ldar
<f83r.14,+P0>     qokchedy.qokeedy.shedy.qokshedy.dal.lchedy.qokaiin.shcthy.dal.sy
<f83r.15,+P0>     saiin.shedal.shecthy.chey,tal.shcthy.dalchdy.qotchedy.lchedy
<f83r.16,+P0>     tchedy.qokchdy.cheedar.chldaiin.chedy.qokain.checthy.chealror
<f83r.17,+P0>     dche[o:?]kedy.lkeed.shckhey.ytaiin.shechy.schety<$>
#
<f83r.18,+P0>     <%>pdalshdy.shocphedy.otor.shedy.opshedy.otshdy.qokedol.shdy.soldy
<f83r.19,+P0>     sar.shedaiin.ockhey.sain.ched.shedy.qetal.dal.shedy.shey.lchedy
<f83r.20,+P0>     solkeedy.qoteedy.qokeey.qokedy.sol.cheeety.qokedy.qoky.saiin
<f83r.21,+P0>     solkeedy.qokedy.otedy.sol,chedy.lkedy.qokchedy.qokedy.chckhdy.sar
<f83r.22,+P0>     schedair.otchedy.qokeedy.chedain.chedy.qotedaiin.otaiin.otedy.ldy
<f83r.23,+P0>     tchedy.qotedy.qokal.shedy.qokedy.shecthedy.shecthy.otor.chedy
<f83r.24,+P0>     soiiin.checthy.chety.otaiin.olsaly.shedy<$>
#
<f83r.25,@P1>     <%>qokeedy.qolchey.qokeey.qokedy.chedy.otal
<f83r.26,+P1>     otchey.qokeey.qoky.tol.shedy.qokylddy
<f83r.27,+P1>     dain.chedy.qokeedy.shckhedy.shckhedy
<f83r.28,+P1>     saiin.cheeky.sheey.qokedy.shedy.oldy
<f83r.29,+P1>     salche'dy.cheey.qody.kesd.oldy
<f83r.30,+P1>     s,okeedy.qokeedy.qoky.saii@208;<$>
#
<f83r.31,+P1>     <%>techedy.qotchedy.okeedy,ldy
<f83r.32,+P1>     [?:s]cheol.qokchedy.lchedy.qokey
<f83r.33,+P1>     sy.s,aiin.sheekchy.qokey.sain
<f83r.34,+P1>     shky.lchedy.dolshed.qokchy
<f83r.35,+P1>     saiin.cheky.okeeol.okain.chdy
<f83r.36,+P1>     so[r:s],aiin.shy.shey.lshedy,qoky
<f83r.37,+P1>     sol.lkedy.lchedy.qokol.shedy
<f83r.38,+P1>     or.chey.qockhey.dairydy
<f83r.39,+P1>     qokain.shey.kain.chckhal
<f83r.40,+P1>     solchedy.olchedy.chedaiin
<f83r.41,+P1>     solkey.lchedy.qolkain.dal
<f83r.42,+P1>     sol.ol.chcthdy.l.chedy.lchdy
<f83r.43,+P1>     daiin.sheol.chedy.qotal.sar
<f83r.44,+P1>     skar.shedy<$>
#
# Writing below tubes
<f83r.45,@Lt>     chtorol
<f83r.46,=Lt>     olsaiin
#
<f83r.47,@Pb>     <%>otchdy.qokchdy.shedal
<f83r.48,+Pb>     dal.cheol.lol.chdal.aiin
<f83r.49,+Pb>     sol.daiiin.chedy<$>
#
<f83r.50,@Lt>     sasoldal
<f83r.51,+Lt>     darolsy
#
<f83r.52,@Pb>     <%>solkeey.qekey.raly.ol
<f83r.53,+Pb>     solchkal.cheol.qotar.ol
<f83r.54,+Pb>     daiin.ol.dain.chey.ldalor
<f83r.55,+Pb>     sol.rtain.cthal<$>
#
#
<f83v>     <! $Q=M $P=R $F=y $B=2 $I=B $L=B $H=2 $C=2>
# page 164
# biological
# Currier's  language B, hand 2
#
<f83v.1,@P0>      <%>poldaky.dalol.otedy.chtair.opchedy.qotal.chedy.chepchedy.opchey
<f83v.2,+P0>      dol.shedy.qokedy.shedy.qotedar.checthedy.qokedy.qotal.chey.dar
<f83v.3,+P0>      qotain.chcthy.dal,olkedy.shedy.qotaldy.qokaiin.dair.shedy.oteey
<f83v.4,+P0>      dain.sheedy.oteeody.doldy.qotedy.qokeedy.qokedar.sheoldy.qol,oly
<f83v.5,+P0>      qokal.shedy.qotain.chedy.chedol.daiin.otaiin.shedy.qokeedy.okaiin
<f83v.6,+P0>      chedy.qoteedy.otalshedy.sol.chl.?es.okeol.shedy.qokolchedy.qokal
<f83v.7,+P0>      qokeey.oteey.qokalol.chedy.dy.dol.qokal.olkshedy.qokeedy.qokal
<f83v.8,+P0>      rolkeedy.qokaiin.okaiin.ched.okchey<$>
#
<f83v.9,@Lt>      ololary
<f83v.10,@Lt>     okarchy
<f83v.11,@P0>     <%>pchedar.shedal.qokar.shedal<->okchdy.qokedy.okail.shedy.qoky.lsheg
<f83v.12,+P0>     daiin.shckhy.qoeeo.lldar.cheey.qoal.qokeedy.olkar.sheedy.qokain.olal
<f83v.13,+P0>     qol,chey.qo.lched.qolky.qokal.chedy.chedy.daiin.chckhy.cheor.ol.lal
<f83v.14,+P0>     salched.qol,shedy.qolchedy.qolchdy.qol.rchedy.cheol,qokeor.sholdy
<f83v.15,+P0>     qokaiin.cheol.shey.qokeey.cheol.dal.cheeaiin.olkeedy.qokal.chaloly
<f83v.16,+P0>     daiin.qokal.sheckhey.qokeey.chal.qokeey.qokaiin.chedy.sar.al
<f83v.17,+P0>     qokain.cheeal.qokaiin.sheol.qokear.cheedy.olcheey.qokal.qoka[?:n]y
<f83v.18,+P0>     s,olkeedy.qokeedy.qokeedy.saiin.okaiin.chedy.qokeedy.qolkeedy
<f83v.19,+P0>     qolchedy.qolteedy.qokeedy.qokal.okaiin.chear.checkhy.dal.checkhdy
<f83v.20,+P0>     tocthey.cheor.olol.cheol.tedy.sheckhal.sheeckhy.cheal<$>
#
<f83v.21,+P0>     <%>qokeed.qokaiin.sheolkain.sheol.olkeedy,l,shedy
<f83v.22,+P0>     char.qokar.cheolkain.shckhey.qokal.cheor,ols
<f83v.23,+P0>     qol,aiiin.chckhedy.sheol.qokaiin.shckhy.lchey
<f83v.24,+P0>     ol,cheedy.qokeedy.qokain.dalshal.shldy.lor
<f83v.25,+P0>     y.shey.otechd.ar.okol.dal.shedy.qokaly
<f83v.26,+P0>     sal.chear.shey.qokar.shedy.qokain.ollchy
<f83v.27,+P0>     dsheol.cheol.shedy.qokaiin.cheeky.lols
<f83v.28,+P0>     qol.shol.cheedy.qol.oqo.qokain.olsheam
<f83v.29,+P0>     ol.cheal.shedy.chey,tal.shedal.dalshdy
<f83v.30,+P0>     qokaiin.chedy.qokal.otal,chedy.qotals
<f83v.31,+P0>     oy[ch:sh]ey.qol.qokal.chedy,qoty
<f83v.32,+P0>     qol.olain.sheol.qo.qokal.sheol
<f83v.33,+P0>     shey.opchey.cthey.ol{oh}y<$>
<f83v.34,@Ln>     okchdy
<f83v.35,@Lt>     okaiin
#
#
<f84r>     <! $Q=M $P=S $F=z $B=1 $I=B $L=B $H=2 $C=2>
# page 165
# biological
# Newbold VI, Zimansky; Public baths
# Currier's language B, hand 2
#
# For nymph labels: Petersen ID in comments
<f84r.1,@Lt>      <!1>ololal
<f84r.2,@Ln>      <!2>or.shekar
<f84r.3,+Ln>      <!3/low>ydy
<f84r.4,@Ln>      <!3/high>okedy
<f84r.5,=Ln>      <!3/high>loly
<f84r.6,@Ln>      <!4>doiir
<f84r.7,=Ln>      <!4>olshy
<f84r.8,@Ln>      <!5>otedy
<f84r.9,=Ln>      <!5>lkol
<f84r.10,@Ln>     <!6>okolshy
<f84r.11,@Ln>     <!7>otoly
<f84r.12,@Ln>     <!8>dshedy
<f84r.13,@P0>     <%>kol.chedy.qokeey.otedy.dytedy.okeedy.olshed.opshed.ykshedy.qotedy.opoly
<f84r.14,+P0>     tol.or,sheey.chckhdy.schckhy.dal.y,shedy.otedy.qol.or.ol.eedy.qokeey.or,oly
<f84r.15,+P0>     qokeey.dar.shedy.qokedy.qokeedy.qokedy.chedy.okain.chey.qokedy.dar.olardy
<f84r.16,+P0>     tor.shedytedy.o'l.ol,cheol.shedy.shckhy.qokal.olkedy<$>
#
<f84r.17,+P0>     <%>pchol.cphol.sol,teol.tedy.qotedy.qokeedy.qokeey.ol,keedy.teyqokedy.qopor.oly
<f84r.18,+P0>     otchy.olshedy.qokedy.shedy.okedy.shckhy.chckhy.olchey.schey.dal.chckhy.ral
<f84r.19,+P0>     qokey.sol.yqokain.qolkeey.qotedy.qokain.shedy.salchedy<$>
#
<f84r.20,+P0>     <%>psholpchcfhdy.qokeedy.dy.qokedy.daiin.shckhedy.qokaiin.checthy.dar.checthy.am
<f84r.21,+P0>     qokaiin.chol.cheky.okal,y,chey.okal.chedy,tor,y.otshedy.qokey.l,shedy<$>
#
<f84r.22,+P0>     <%>qotchsdy.ykeedy.qokal.ol.shedy.qokedy.qokeedy.qokeedy.chedy.raiin.chey.otar,dar
<f84r.23,+P0>     dar.sheor.shcthy.qokeor.qotedy.rshedy.qolchey.oteey.qol.shedy.ol.dain.ol,or
<f84r.24,+P0>     pol.tar.shedy,qokedy.okal.shey.qokar,chckhy.otchey.qokchedy.chey.qokaiin
<f84r.25,+P0>     pchedy.qotchedy.otaiiin.chcthy.shedy.otedy.qoty.qotedy.ol,okedy.otedy.ram
<f84r.26,+P0>     qotol.sh{cthh}y.oty.dar.shcthy.schdy.qokeedy.olkey<$>
#
<f84r.27,+P0>     <%>p[a:o]lchd.@146;chedy.shcthy.olky.dar.opalkaiin.o,qofchedy.or,aiiin.ofoly.oroly
<f84r.28,+P0>     sar.ol.olaiin.y,qol,y,qor.or.ckhedy.chkedy.okain.shedy.qokolchedy.olain
<f84r.29,+P0>     qokeedy.okeey.dar.olchedy.qsolkeedy.rar.checkhy.otar.chedy.olchcthy.lor
<f84r.30,+P0>     dchdy.qokedy.ol,chckhy.olchdy.sar,or.ykeedy.chetey.rain.shedy.shekam
<f84r.31,+P0>     ykchdar.or.arar.shedy.qokal.daiin.shedy.olkedy.qokedy.qoky.chedy.daiin
<f84r.32,+P0>     qotar.ytedy.tedy.dar.olkedy.qotedy.shckhy.chtol.tedy.dar.or,oly
<f84r.33,+P0>     shol.tchdy,tedy.ykain.shey.cheol,y,tedy.ol,kedy.okedar.ol,keed,ol,ary
<f84r.34,+P0>     dsheyteey.sor.ol.shedy.daraldy.otedaiin.shckhchy.chckhy.daiin,aryly
<f84r.35,+P0>     qokal.daiin.dain.otey.cheor.air.shckhy.or,air,oro<$>
#
<f84r.36,+P0>     <%>shey.dar.shey.dain.aiin.shedy.orol,ykar.okedy.qoky.chedy.okedar.chey.alol
<f84r.37,@P1>     qoteedy.qokol.otedy.shedy.qokeedy.dal,ol,dam
<f84r.38,+P1>     s,or,olchdy.lshedy.qokchy.dol.otedy.ytchor,olky
<f84r.39,+P1>     dshedy.sheedy.qokedy.chedy.teedy.qokeedy
<f84r.40,+P1>     qokeedy.dkedy.olshedy.qokal.shckhy.olkeedy
<f84r.41,+P1>     dsheedy.oteedy.qotar.chekar.orshedy.saiin
<f84r.42,+P1>     okaiin.otchdy.qokain.shedy.qokeey.qotedy
<f84r.43,+P1>     qokain.otchedy.skeey.rcheky.dal.okeedy
<f84r.44,+P1>     ykedy.qotedy.chcthy.ol,chcthy.dar.ar,ory
<f84r.45,+P1>     yteolchedy.qokor.shekedy.okedy.{cthh}y.dam
<f84r.46,+P1>     d[ch:?]edy.qokedy.ar.oror.okedy.okedy<$>
#
<f84r.47,@Lt>     <!33>otaly
#
#
<f84v>     <! $Q=M $P=T $F=z $B=1 $I=B $L=B $H=2 $C=2>
# page 166
# biological
# Currier's language B,  hand 2
# gathering mark 13
#
<f84v.1,@P1>      <%>otdy.dar.chdy.dar,oram
<f84v.2,+P1>      soiin.okeeey.sol.okaly<$>
#
<f84v.3,@P0>      <%>kor.shedy.otedy.qotedy.otedar.cfhdarol
<f84v.4,+P0>      oteey.qoteey.okey.chetain.sheeky.daiin,al
<f84v.5,+P0>      qokeey.oteedy.shedy.qokeed,or.okeedy.ry
<f84v.6,+P0>      ykeedy.qoeedy.olkeey.sheky.qokeey<$>
#
<f84v.7,+P0>      <%>poiin.ol,kedy.okedy.qoky.ok[ch:ee]dy.qokey
<f84v.8,+P0>      qokedy.okedy.qokeedy.okeedy.shedy.qoky
<f84v.9,+P0>      {ch'}eol.qolchey.okeedy.saiin.okeedy.chkeedy
<f84v.10,+P0>     qoteed.otedy.sheedy.qokeedy.qoeedy.okeedy.dam
<f84v.11,+P0>     {ch'}edy.qoeedy.ol.cheey.daiin.chckhedy.dain.dy.daiin
<f84v.12,+P0>     qokees.qokedy.otedy.shedy.qokedy.dol.olkeedy.dol.teedam
<f84v.13,+P0>     shedol.chedy.okedy.otal.chckhedy.qotedy.dokedy.dol.lkeey.qokydy
<f84v.14,+P0>     dshey.olkeey.dol.ol.otedy.okedy.okedy.qokedy.dal.dar.ol.chedy.sain
<f84v.15,+P0>     qokshedy.qokeed,y,daiin.checthy.okal.ol.kedy.chedy.dolkedy.okedam
<f84v.16,+P0>     soiiin.ol.chedy.qol.tedy.shey.qokedy.qokey.dol,y.ol,shedy.qokedy
<f84v.17,+P0>     qokeey.otol.chedy.daiin.dol.sheedy.chedy.okedy.r,kchdy.kol.koldy
<f84v.18,+P0>     dsheey.qokeedy.ykedy.qokor.shedy.qoky.dol.shckhy.qokain.ol.koldy
<f84v.19,+P0>     solkes.olokar.sheky.shkol.qokar.chdy.tal,shedy.okar.okedy.shedy,dy
<f84v.20,+P0>     tolshy.qoky.qokedy.shedy.qoteedy<$>
#
<f84v.21,+P0>     <%>pcholshedy.shtol.okedy.opcholor.kchdy.ofched,y,r.aiin.cfheey.ols
<f84v.22,+P0>     oshey.tedy.okain.shey.qokedy.kchdy.okedy.okey.dy.okedy.olshdy
<f84v.23,+P0>     qokeey.olkaiin.okol.shedy.cthy,korol.oror
<f84v.24,+P0>     y,cheey.okeedy.olkain.olchey.saiin.oly
<f84v.25,+P0>     qokain.okain.olol.okal,chedy.chedy
<f84v.26,+P0>     ol.qokar.shdy.qol.otedy.olchedy
<f84v.27,+P0>     y.or.shedy.qolkeedy.olchedy.olkal
<f84v.28,+P0>     dal.shedy.qokedy.shedy.dain.daiin
<f84v.29,+P0>     sain.shedy.qokeey.daiin.okedy.oldy
<f84v.30,+P0>     qokey.ol.keed.qokedy.qokey.qokeoly
<f84v.31,+P0>     chal.daiin.otal.chdy.otal.chckhor.aly
<f84v.32,+P0>     qokedy.shey.kal.okedy.yfchedy.tedy.lolor
<f84v.33,+P0>     shedy.qokey.qokedy.chey.dar.okey.okeshy.olchy
<f84v.34,+P0>     qokain.ol.chedy.alchey.s,al.or.chdy.dchey.okey.lchy
<f84v.35,+P0>     shor.ol.okain.shedy.olshedy.tol,okeedy.chedy.okedy.lol
<f84v.36,+P0>     qokey.sol,kedy.okey.lkain.shey.shes.ol.shedy.qokeey.ror
<f84v.37,+P0>     chckhy.qokaiin.shey.dain.qokeey.daiin.okaiin.qokal.dys
<f84v.38,+P0>     qokchey.qokeedy.okedy.dolor.ol.chedy.oteol.olol
<f84v.39,+P0>     lshedy.qol.aiin.okey.olchey.lchey.olshedy.shckhy.soly
<f84v.40,+P0>     yteedar.olkeey.olchey.qokey.lkeoldy.daiin,olkedy.ykaiin
<f84v.41,+P0>     sor.otes.doltedy.otol.chedy<$>
#
# Two small blocks
<f84v.42,@Pb>     okar
<f84v.43,+Pb>     ydairol
<f84v.44,+Pb>     ychckhy
<f84v.45,+Pb>     dshedy
#
<f84v.46,@Pb>     okchdy
<f84v.47,+Pb>     solchey
<f84v.48,+Pb>     dair,oldy
<f84v.49,+Pb>     darchy
<f84v.50,+Pb>     y{c'th}y
<f84v.51,+Pb>     ochedy
#
#
<f85r1>    <! $Q=N $P=B $F=a $B=1 $I=T $L=B $H=2 $C=3>
# page 167
# text only
# Currier's language B, hand 3
# folio mark 85
# Note from RCAZ: this page is in a mess. I can't believe that
# it was written line by line.
#
<f85r1.1,@P0>     <%>pdsheody.shdol.shey.otchdy.dshedy.soeeedy.dchefoey.sair.shedy.sodair,shey
<f85r1.2,+P0>     yoiin.cheey.qocthdy.otedy.dol.ar,aiin.okshd.okchedy.otedy.chckhdy.otam
<f85r1.3,+P0>     tarar.otedy.opcheey.ykdair.chy.qotedy.qokchdy.otedy.cheol.saiin.otedam
<f85r1.4,+P0>     odeedaiin.qokechy.daiin.chekchy.olshedy.qokeedy.doltshdy.otar.otchdy.ols
<f85r1.5,+P0>     tchedy.kchedy.qodaiin.olkeedy.oraiin.olshedy.okchy.kedy.tedy.tdam
<f85r1.6,+P0>     roraiin.shey.pchey.qokeey.chor.ol.shedy<$>
#
<f85r1.7,+P0>     <%>pchedy.oraiin.shefchdy.qopar.sheedy.qokedy.qotchedy.kchdar.ypchdy,ldo
<f85r1.8,+P0>     daiin.chckhdy.qotchdy.opchsd.qokchdy.otchy.qodal.daiin.dal.shdar.oram
<f85r1.9,+P0>     tsheed.lchey.qokeshy.da[ir:in].shedar.sheol.qo,[ar:iir].chofchdy.qotd{c@178;}y.ofar
<f85r1.10,+P0>    dair.chotaiin.cheod.cheolkeedy<$>
#
<f85r1.11,+P0>    <%>pdar.ol.shdair.qopcheedy.dal.chdal.chor.shefshoro.raiin.dolor.aiin.opakam
<f85r1.12,+P0>    tdain.okeody.lchdy.lkor.oeeseary.dar.shedaiin.oto.daiin.dlar.am<!raised>
<f85r1.13,+P0>    rsheodar.qocth[y:o].kar.okaiin.ykeeeody.qotal.ol,s,aiin.ol.daldy<!corr?>.shody
<f85r1.14,+P0>    daror.sheedy.keody.oteody.s,ar.aiin.cheedy.otaiin.dar.al.odaiiin
<f85r1.15,+P0>    qokeeodaiin.chey.okaiin.okal.al.dl.sheokey.cheokaiin.ol,keeo.dal.olky
<f85r1.16,+P0>    shoiin.qokar.okar,y,cheey<$>
#
<f85r1.17,+P0>    <%>polky.shey.olkedaiin.shor.cphedy.dair.sh{cphh}y.opchey.shtor.aiinsham
<f85r1.18,+P0>    olkeey.otchey.qokedy.qodaiin.ch{ctah}y.checphey.otshey.qokshey.schdy.dam
<f85r1.19,+Pr>    okchy.okchdy.otchedy.dam.lam<$>
#
<f85r1.20,*P0>    <%>pcheo,y,kshedy.qocphdy.qofol.shdaldy.dairar.cheeteey.otchedy.qokchdy.dy
<f85r1.21,+P0>    daiir.cheody.oraiin.ol.okaiin.cheocthey.olor.otedy.qotaiin.chor.chedy
<f85r1.22,+P0>    ydair.tar.chedy.oraiin.ychedy.okedy<$>
#
<f85r1.23,+P0>    <%>pchdaiin.shodaiin.shofshedy.yteody.ypar.ches.aiin.chol,dy.qopar.shetam
<f85r1.24,+P0>    tedair.ykeedy.dain.cheedy.qokar.chedy.okar.shee[k:t]eey.qokedy.olchedy
<f85r1.25,+P0>    schedaiir.oteody.chcthdy.qokaiin.ykchedy<$>
#
<f85r1.26,+P0>    <%>pchdair.or.shshdar.qopchedy.opchdy.qofchdy.dar.s.aiin.chcphdy.dar,or,daiin
<f85r1.27,+P0>    ychedy.shetshdy.qotar.okedy.qokal.saiin.ol,karar.odeeeg<$>
#
<f85r1.28,+P0>    <%>kchedar.yteol.okchdy.q[e:o]kedy.otor.odor.ar.chedy.otechdy.dal,cphedy
<f85r1.29,+P0>    oees.aiin.ol,keeody.or,s.cheey.qokchdy.qotol.okar.otar.otchy.okam
<f85r1.30,+P0>    dorchdy.o[r:s]aiin.okeder.chcthy.okedy.chdy.chdy.otal.otchdy.otalom<$>
#
<f85r1.31,+P0>    <%>podaiin.shdar.ypchdar.dar.ypchdy.qopol.dar.keshar.dchdal.chol,air,y
<f85r1.32,+P0>    ytor.chol.shdy,tody.qotchdy.otchol.chees.or.eeodaiin.or.aral.olkam
<f85r1.33,+P0>    raraiiin.shey.osaiin.otar.ytar.otedy.or.aiin.otar.olar.olkeedy
<f85r1.34,+P0>    ysheedy.ksheey.qokor.or.chod.lkchedy.qotody.qokar.shty.otarar
<f85r1.35,+Pc>    s,ar,chedar.olpchdy.otol.otchedy<$>
#
#
<f85r2>    <! $Q=N $P=C $F=a $B=1 $I=C $L=B $H=2 $C=3>
# page 171
# cosmological
# Currier's language B, hand 3
# sun @ circle divided in 4, 4 human figures.
# 'Four seasons'. Outer and inner circle of text and four
# blocks. Lines in blocks are loci .B1 to .B22 and
# comments are included to show the compass directions.
#
<f85r2.1,@Cc>     <!09:00>odeedy.otedy.opaees.ar.chcthy.otchdy.otody.otar.chepaiin.otodar.otodaiin.opaiin.otaiin.qopchas.otchedy.olkaiin.odar.aloees.otchedy.qotedaiin.odar.octhody.shedaiin.olaiin.olfor.daiin.ol.lkech[ch:?].os.aiin.oteedy.dar.otees.opaiin.chcphdar
<f85r2.2,@Pb>     <!N><%>sain.or.or,aiin.opchdy
<f85r2.3,+Pb>     <!N>qotor.sheedy.shodaiin.olfar,ary
<f85r2.4,+Pb>     <!N>dair.sheo.oraiin.chol,daiin
<f85r2.5,+Pb>     <!N>ockhdar.olkar.shoral
<f85r2.6,+Pb>     <!N>roseer<$>
#
<f85r2.7,@Pb>     <!E><%>pchedeey.olkey.qokedy.sheos.fcheey
<f85r2.8,+Pb>     <!E>otchedy.chotey.qocthey.oteey.ol.oloqorain
<f85r2.9,+Pb>     <!E>daiin.qotaiin.tchedy.otedy.qotchdy.chckhey
<f85r2.10,+Pb>    <!E>ytchedy,qodar.qotedar.qokar.qotchd.qotom
<f85r2.11,+Pb>    <!E>soiis,aiin.shedaiin.chok{co}m<$>
#
<f85r2.12,@Pb>    <!S><%>otchs.shedor.chey,sorain
<f85r2.13,+Pb>    <!S>or.shedy.tedy.sodaiiin.chy
<f85r2.14,+Pb>    <!S>ytedar.chz[s:r].aiin.arody
<f85r2.15,+Pb>    <!S>ypshedy.dar.chedy.or,am
<f85r2.16,+Pb>    <!S>oteey.qodaiin.odain.an.chey
<f85r2.17,+Pb>    <!S>orar.oldar.ain<$>
#
<f85r2.18,@Pb>    <!W><%>okees.olaiin.qokal.chdy.sary
<f85r2.19,+Pb>    <!W>qokshedy.qodain.chckhy.ykeedy.chedy
<f85r2.20,+Pb>    <!W>or,aiin.ckhed[a:y].or.ain.olchey.qokal.shedy
<f85r2.21,+Pb>    <!W>qokeody.qoekedy.dody.shedy.qodaiin
<f85r2.22,+Pb>    <!W>los,ar.shedy.qokshey.qose?y.or.aiin,og
<f85r2.23,+Pb>    <!W>ol.lcheol.chol.ol.sheoly<$>
#
<f85r2.24,@Cc>    <!09:30>okees.ochar.oted[o:a]r.ochedy.otody.olchedy.oteedo.ar.or.airol.otees.ar.aram
#
#
<fRos>     <! $Q=N $P=D      $B=1 $I=C $L=B $H=4 $C=3>
#
# Part of 6-page 9-circle         85v2 86r4 86r6     1 4 7
# composite. Page and circle      85v1 86r3 86r5     2 5 8
# numbers as indicated to the                        3 6 9
# right.
# Petersen loci as {circle:locus} e.g. {1:9} inside circle 1.
# This is the upper left page with parts of circles 1 and 2.
#
<fRos.1,@L0>      <!1:11>saeeasa?
<fRos.2,@Cc>      <!10:30>oto.tosaes.adar.otar.otes,okaiin.dal,al,chdar.otdar.chefchs.okor.ol.om.olkeeodaiin.shol.okal.orshees.qoeey.okalol.otodr.ochs.ar,ol.oqokam.oteed.oteedy.okedy.lraiin.or,aiin.okor.okeedy
# The following are block left of circle, left margin unreadable
<fRos.3,@L0>      <!1:1>ofain,ain
<fRos.4,+L0>      <!1:2>ych,?ais
<fRos.5,+L0>      <!1:3>ydekam
<fRos.6,+L0>      <!1:4>darchedy
<fRos.7,+L0>      <!1:5>otochedy,sy
<fRos.8,+L0>      <!1:6>soeedoy.olal
<fRos.9,+L0>      <!1:7>dchor.orary
<fRos.10,+L0>     <!1:8>sairo[j:d]am
<fRos.11,@L0>     <!1:9>okchdarar
#
<fRos.12,@L0>     <!2:9>soiindy
<fRos.13,@L0>     <!2:10>ytedar
<fRos.14,@L0>     <!2:11>[d:?]dsschx
<fRos.15,@L0>     <!2:13>daldar
<fRos.16,@L0>     <!2:12>ofardy
<fRos.17,@L0>     <!1:10>orarol
#
<fRos.18,@L0>     <!4:1>daldal
<fRos.19,@L0>     <!4:2>da[r:s]aldy
#
<fRos.20,@Cc>     <!05:00>sais,od,r,ar.or.okal.okal.or.alal.ykal.ol.ar.ol.al.ol.al,lor.okan.okod.oked.okeo.ldy.opashs.otedy.chedchs.sheekedy.odal.shd.olkeedy.yky,kaiir.okchdy.otol,ar,y<->aiin.aiir.oeal.okchdy.oly<->okain.olkaiin.ody
<fRos.21,@L0>     <!4:3>oko
<fRos.22,@L0>     <!4:4>daiiny
<fRos.23,@L0>     <!4:5>do{cfhh}y
<fRos.24,@L0>     <!4:6>okedy
<fRos.25,@L0>     <!4:7>o[k:p]ary
<fRos.26,@L0>     <!4:8>opain
<fRos.27,@L0>     <!4:9>opar
<fRos.28,@L0>     <!4:10>adairy
<fRos.29,@L0>     <!4:11>dxar
<fRos.30,@L0>     <!4:12>okory
<fRos.31,@L0>     <!4:13>opo[k:t]chosody
<fRos.32,@L0>     <!7:12>adashgasain
<fRos.33,@L0>     <!7:13>cfair.o@213;ol{c@133;h}y
<fRos.34,@L0>     <!7:1>okody
#
<fRos.35,@Cc>     <!00:00>okos.{cp}or.air,u.oteoteedy.otos.otedar.ches.okodainol.ykedy.eedor.tchdaiin.sy.sarald.todar.chkar.odair.or.oal.okchdy.seedy.oteedy.ykchda.cheky.o.aiin.okees.olar.or.ykeedy.okeo,lodaiin.or.olaiiin.olar
<fRos.36,@Cc>     <!Spiral>o?ochs.octhey.osar,aram.arkeeody.ochdor,ol.oekairy.ytodaro.opalshy.or,arodar.ykodar.ykodar.ykary.opalxy
#
<fRos.37,@L0>     <!7:10>opoor,daly
<fRos.38,@L0>     <!7:7>okas.oedady
#
<fRos.39,@Pb>     <!7:5><%>kechy.qolchedar,ar
<fRos.40,+Pb>     <!7:6>otedy.chdaiin.oty<$>
#
<fRos.41,@L0>     <!7:3>o[s:r]al
<fRos.42,@L0>     <!7:2>{cp}eey
<fRos.43,@L0>     <!7:4>okor
<fRos.44,@L0>     <!7:8>sarchcphdy
<fRos.45,@L0>     <!7:9>otchdy.otoldy
<fRos.46,@L0>     <!7:11>ofchedaiin
#
<fRos.47,@Cc>     <!10:30>osar.otar.otodeedy.oty,daiin.sheor.oar.otedy,qotedy.oteey.otoraiin.chekad?r.ol.aiin.okedal.olor.op[o:a]iiral.eeealky.[y:?]tar.qokeo,l.tched.oiin.oteedaiin.odal.cheky.otchdor.or.olkoaiin.ok[a:o]l,o,laiin
<fRos.48,@L0>     <!2:1>otedal
<fRos.49,@L0>     <!2:2>opaiin,o
<fRos.50,@L0>     <!2:3>otchdy
#
<fRos.51,@L0>     <!2:4>okchy
<fRos.52,@L0>     <!2:5>chkeedy
<fRos.53,@L0>     <!2:6>opairar
<fRos.54,@L0>     <!2:7>odee[?:d]y
<fRos.55,@L0>     <!2:8>okody
#
<fRos.56,@L0>     <!3:22>depcheky
<fRos.57,@L0>     <!3:23>ot[ch:a]
<fRos.58,@L0>     <!3:24>osy
<fRos.59,@L0>     <!3:25>[o:a]dl
<fRos.60,@L0>     <!3:26>d,dy
<fRos.61,@L0>     <!3:27>oteey
#
<fRos.62,@Cc>     <!00:00>otor.os.om.araiin.okeody.okar.odsheedy.odaiin.okchdy.okar.shor.okaiin.daiin.ofair.oly.olkair,odal.olkalor.olor<->s.y.o.d.esha,x.k.r.olar.oteedaiin.otes,ar.yqos.aiiin.ol.qotody.ol.oir.or.oroa.oteeedy.okal.okodar.otshe.okody.otedy.chdar.o'
#
<fRos.63,@L0>     <!5:1>oteedy
<fRos.64,@L0>     <!5:2>opy
<fRos.65,@L0>     <!5:3>odal
<fRos.66,@L0>     <!5:4>shdy
<fRos.67,@L0>     <!5:5>opchees
<fRos.68,@L0>     <!5:6>opar
<fRos.69,@L0>     <!5:7>daral
#
<fRos.70,@L0>     <!5:8>otdodar.oedy
<fRos.71,@L0>     <!5:9>soshxor.arar
<fRos.72,@L0>     <!5:10>otedain.otedy
<fRos.73,@L0>     <!5:11>ytedar.ary
<fRos.74,@L0>     <!5:12>opcheda[iin:iir]
<fRos.75,@L0>     <!5:13>ols
<fRos.76,@L0>     <!5:14>ypal
<fRos.77,@L0>     <!5:15>opydsh
<fRos.78,@L0>     <!5:16>rshy
<fRos.79,@L0>     <!5:17>olz
<fRos.80,@L0>     <!5:18>dtedg
<fRos.81,@L0>     <!5:19>opy
<fRos.82,@L0>     <!5:20>ofdaj
<fRos.83,@L0>     <!5:21>ddary
<fRos.84,@L0>     <!5:22>ot[o:e]dy
<fRos.85,@L0>     <!5:23>dairdy
<fRos.86,@L0>     <!5:24>rody
#
<fRos.87,@Cc>     <!07:30>yke.okees.olchedy.okal,y.dol.otodar.shekal<->olkar.cheykar.shal.qokal.okchr.otar.otody.otody.otody.otas.chfol.okshy.okem.okar.ar.okedy.okedy.okchedy.eeekchedy.ofchdor.qotchdy.kar.chdar,chekolko{iph}
#
<fRos.88,@L0>     <!8:1>ofary
<fRos.89,@L0>     <!8:2>okady
<fRos.90,@L0>     <!8:3>okchdy.kary
<fRos.91,@L0>     <!8:4>oraiin,eey
<fRos.92,@L0>     <!9:3>opodchd[a:?]l
<fRos.93,@L0>     <!9:2>dar[ch:ee]dy
# Start of circle 3
<fRos.94,@Cc>     <!07:30>otchdaiin.otodar.otedar.otar,odaiin.olkaiin.otl.xasashe.ol.ar.a{ikh}e.chedaiin.ockhedy.shed[a:y].otody.okedal,d.or,aiin.otody.toor.chepar.ol.chckhy.opchdar.o,r.a,r.al.xar.opor.olchedy.okalm.or.afalairidy
<fRos.95,@L0>     <!3:5>okaramal
<fRos.96,@L0>     <!3:6>opchdy
<fRos.97,@L0>     <!3:7>ofdora[m:?]
<fRos.98,@L0>     <!3:8>oda
<fRos.99,@L0>     <!3:16>ofchdar
<fRos.100,@L0>    <!3:9>otedam
<fRos.101,@L0>    <!3:10>lokedshs
<fRos.102,@L0>    <!3:11>otodar
<fRos.103,@L0>    <!3:12>otedaiin
<fRos.104,@L0>    <!3:13>okedy
<fRos.105,@L0>    <!3:14>xoltedy
<fRos.106,@L0>    <!3:15>op[ch:a]dam
<fRos.107,@L0>    <!3:19>otedy,oporam
<fRos.108,@L0>    <!3:17>ot[ch:?]dy
<fRos.109,+L0>    <!3:18>otody
<fRos.110,/L0>    <!3:20>chdain
<fRos.111,+L0>    <!3:21>oted[y:?]
# Text around Brumbaugh's 'clock'
<fRos.112,@L0>    <!left of clock>opa{i'h}efchdy
<fRos.113,=Cc>    <!above clock><!08:00>sar.odaiin,or
<fRos.114,+Ca>    <!below clock><!06:30>o.dar.[aiird:???]
<fRos.115,=L0>    <!right of clock>oteoly
<fRos.116,@L0>    <!3:1>ofod[a:y]dy
<fRos.117,@L0>    <!3:2>opd[a:y]dy
<fRos.118,@L0>    <!3:3>otodey
<fRos.119,@L0>    <!3:4>otodedy
#
<fRos.120,@L0>    <!6:1>opchdain
<fRos.121,@L0>    <!6:2>otdar.shed
<fRos.122,@Cc>    <!06:30>okedar.okody.okair.ched[y:o].opar.ol.keeedy.s,ar,olkchedy.otedaiin.olky.or.aiin.ody.osain.xdar.odaiin.okedal.ol.ar.oekaiin.al,o.saldan.oteedy.otchdaiin.otedy.o[t:k]ar.aiin.yky.odaiin.okal.okalar
# Following are counter-clockwise from 09:00
<fRos.123,@L0>    <!6:3>ofaraiin
<fRos.124,@L0>    <!6:4>okolar
<fRos.125,@L0>    <!6:5>okchdy
<fRos.126,@L0>    <!6:6>ykedy
<fRos.127,@L0>    <!6:7>oteedy
<fRos.128,@L0>    <!6:8>otosaiin
<fRos.129,@L0>    <!6:9>otchdam
<fRos.130,@L0>    <!6:10>[o:?]tedy
<fRos.131,@L0>    <!6:11>okar
<fRos.132,@L0>    <!6:12>lashalg
#
<fRos.133,@Cc>    <!05:30>ok,ar,ar.okary.otodeed.odar.chekaiin.oees.???<!long gap>.oiin.okees.oiir.odaiin.okalol.aiiin.okal,ol.otar.chchdam.chetey.otodches.oteesey.chckhy.otody.otal.chedal.opal.olkar.okedaiin.oror
<fRos.134,@L0>    <!9:6>o@214;alda
<fRos.135,@L0>    <!9:1>osaram
<fRos.136,@L0>    <!9:7>oparodam
#
<fRos.137,@Pb>    <!VI><%>otam.opchody.oteey
<fRos.138,*Pb>    ?opar.chepchey.oteedy.olaiin.osshy<$>
#
<fRos.139,@Pb>    <!VII><%>tol.ofar.chefaiin.ol
<fRos.140,+Pb>    okchy.qokedy.qokedy
<fRos.141,+Pb>    tol.teoor.o,l,chekor<$>
#
<fRos.142,@Pb>    <!VIII><%>okar.olche[t:k]y.daiin
<fRos.143,+Pb>    ok[?:ee]dy.qokcho.chfady.oro
<fRos.144,+Pb>    okeechy.okol.shee[o:y].tolf[ch:a]d
<fRos.145,+Pb>    saiir.shodaiin<$>
#
<fRos.146,@L0>    <!I>dor
<fRos.147,+L0>    oky
<fRos.148,+L0>    roo
#
<fRos.149,@L0>    <!II>otol
<fRos.150,+L0>    ardas
<fRos.151,+L0>    l,chdy
#
<fRos.152,@L0>    <!III>oparod
<fRos.153,+L0>    shckhdy
<fRos.154,+L0>    tshda
#
<fRos.155,@L0>    <!IV>opchd
<fRos.156,+L0>    opchdy
<fRos.157,+L0>    qokal
#
<fRos.158,@L0>    <!V>shet[?:a]
<fRos.159,+L0>    opchsy
<fRos.160,+L0>    che[?:o]ky
#
#
<f86v4>    <! $Q=N $P=N $F=z $B=1 $I=C $L=B $H=2 $C=3>
# page 168
# cosmological
# Currier's language B, hand 3
# moon, 5 frothy rings, 4 torsos hiding in bubble bath
#
# Transcription of circles (C1 to C4 outside inwards).
# Text partly interrupted by creases.
#
<f86v4.1,@Cc>     <!09:00>opos.os.sheody.pch???ar.odsheo.qody.cheepchdy.lpchedy.olkar.shdar.dchdor.qopcher,ches.os,eeedar.odaiin.pcheodar.chdair.orarorchy.shar.opchsey.otedy.ch{cphh}y.chedy.sarshed.odar.sheey.scheor.al.cheefar.shetchy.qoteol.otor.shar.qoteshy.do???.ofor.arar.dl
#
<f86v4.2,@Cc>     <!09:00>oeeey.[o:y].daiin.otedaiin.otedy.oteey.chedaiin.octhedy.chy.shedaiin.chotaiin.oraiin.otodeee[?:o].ar.yteeody.oteedaraiin.shedaiin.chdar.shedy.qotedaiin.chedy.tchdy.chetdy.chedy.qotar.chedy.chckhy.daiin.otedy.seeedy.yteey.sam
#
<f86v4.3,@Cc>     <!09:00>tchey.dair,alody.shes.qeeor.or.odarchdy.chdy.orcheos.o[s:r],ain.or.otee[d:?].chedees.oteedy.qoty.otedy.shedy.otedy.dar,shd.shy,y.schdy.chdeedy.dodar.oiin.or.oiin.sar,orchedy.qotchdy.dchdes.ar.sheody.opcho.fcheom
<f86v4.4,@Cc>     <!09:00>pchedar.ar.o{cp}or.otees.oes.a[iir:iin].olkeor.dar.ain.desy.doeedey.opchedy.shedaiin.dar.otedy.dain.otey.dam.otedy.daiin.chocthy.dtedair.chody.sheos.otedos.qokechy.pchdeedy.dan.ol.dol.oty.sho.pol.otoldyl
#
<f86v4.5,@P0>     <%>pcheodar.oedy.qokeol.qoeol<->oqokeol.dar.ol.olair,am
<f86v4.6,+P0>     ycheoltar.ol.ol,sheey.qokey.or.aiin.sheeor.sar.al.ol.sheey.qockheey
<f86v4.7,+P0>     tol,sh,s,or.aiin.ol.keeod.lcheody.okedy.qokeody.qoain.a?
<f86v4.8,+P0>     daiin.ol,keedy.otar.olshedy.okol,aiin.okal,cheockhy.sho{cthh}y.daiin
<f86v4.9,+Pc>     dar.oleey.ol.yy<$>
#
#
<f86v6>    <! $Q=N $P=O $F=z $B=1 $I=T $L=B $H=2 $C=3>
# page 169
# text only
# Currier's language B, hand 3
#
<f86v6.1,@P0>     <%>pcheypchdar.op[o:a]r{c@179;h}y.ches,aiin.ofy.chedy.otedalol.orairody.qotchdaiin.qopy
<f86v6.2,+P0>     ochody.chol.chey.qotchdy.kchdy.qopchd.chpchy.qopchy.qoky.chedy.qokol.lray
<f86v6.3,+P0>     qolchy.olkeedy.chdal,chedy.chor.ar.arody.qokchdy.chdal.okar.chdy.otaiin
<f86v6.4,+P0>     dshor.shdy.shor.ol,aiin.olkeedy.shdal.oteor.chdar.l,karchees.olkar.dalam
<f86v6.5,+P0>     tar.lol.chol.olkar.daiin.chear.or.otshey.qokar.opchey.taiky.qotar
<f86v6.6,+P0>     daiin.sheol,keear.or.chedy.ar,sheeeb.qotain.odaiin.olkeshar.qokar.or
<f86v6.7,+P0>     qokaiin.y,lchedor.or.aiin.ol,or.olkal.or.shedy.qokal.s,ar.archey.dy
<f86v6.8,+P0>     ykaiin.odaiin.chal.sair.ytar.chody.ldaly.chdal.ykchedy.ltchedy.dar
<f86v6.9,+P0>     dshor.ykaiin.dar.sheey.qokol.cheol.otar.ar.aiiin.qoteeos.aiin
<f86v6.10,+P0>    sarar.ykaiin.soldam.sheol.qckhy.dalor.olaiin.olkaiin.qodar.o@185;y
<f86v6.11,+P0>    qokaiin.olkeey.qokeor.or.cheeaiin.yteedy.qoko.lchdol.or.chcphar.ar
<f86v6.12,+P0>    ykeealor.qokal.otar.ykairolky<$>
#
<f86v6.13,+P0>    <%>{c@132;h}ol{c@133;h}y.qopaiin.yfchdy.cpholkaiin.cholfchy.qopar.aroiiin.opchedy.opoly
<f86v6.14,+P0>    ykchy.cholkaiin.chey.ykeedy.okal.or.chcfhy.lkey.okar.dar.ol,a[in:iin]
<f86v6.15,+P0>    shol.shotaiin.shckhor.olaiin.chdy.qokain.odaiiin.cheor.ol,kaiin.chey
<f86v6.16,+P0>    taiin.okaiin.qokaiin.ykeey.otain.chey.okam.qokar.qokain.okaiin
<f86v6.17,+P0>    par.or,aiin.dar.aiiin.qckhear.sho{ifh}y.qotedy.opchdy.olain.ar.alkar.am
<f86v6.18,+P0>    ytaiin.ytair.dalol.ytal.dar,aiiin.chol.olkchey.lkar.otal.qotardam
<f86v6.19,+P0>    pol.sheopchey.pchecfhey.or.aiiin.qokaiin.cholkar<$>
#
<f86v6.20,+P0>    <%>pdaiiiy<!corr?>.otol,podaiin.ocphey.opchor.olkshed.qofod.opdaiin.[o:a]dar.dairody
<f86v6.21,+P0>    oreeey.lkeeor.daiin.olteody.tar.otyteeodaiin.yty.sheey.tar.ar.am,ody
<f86v6.22,+P0>    lshechy.tshy.qokeedy.kain.ytaiin.chees.tairoar.qotar.ta{ikh}y.d,amom
<f86v6.23,+P0>    qokar.olkedy.otor.chedy.qokar.opchedy.dar.ykar,ar.dair.ain.ol.keodar
<f86v6.24,+P0>    chey,keody.choty.dal.ody.qokeedy.pchedy.ytsh[y:q],tody.dal,tchedy.qokar.oly
<f86v6.25,+P0>    yteedy.qokar.olkar.qodar.ykaiin.or,okeeeey.ofchedy.qokaiin.araram
<f86v6.26,+P0>    saiin.shor.shekaiin.chedy.cholkeog.qokchy.orchcthy.olteedydar.otar.aim
<f86v6.27,+P0>    alshdr.lkar.dal.kshd.shdar.shedy,qody.sheey.qotedy.olkeey.qokchdy.ramshy
<f86v6.28,+P0>    qokaiin.qokar.okar.qotar.lor.qokchdy.dar.shey.d,y,tshedy.qotol.dytshy.dy
<f86v6.29,+P0>    dchedy.chcthdy.shol.oky.ytaiin.ykaiin.chedy.dy,dal.shdaiin<$>
#
<f86v6.30,+P0>    <%>polkeey.tshed.qopchey.paroiin.chefchy.qopar.qopchedy.qopydaiin.qopary
<f86v6.31,+P0>    dair.chepy.qokaiin.olkar.olkchdy.okar,al.dar.olkchey.otytam.orom
<f86v6.32,+P0>    qokeey.qoeear.chsey.oky.qokar.or,chey.qotar.ol,kchedy.qokaiin.am
<f86v6.33,+P0>    dar.olkaiin.ydy.lkchedy.okeeeykeey.dl.ld.lo,l.sheey.qokshey,taiin.g
<f86v6.34,+P0>    soraiin.ar.shey.qoteody.or.aiiin.oeey.ldaiiin.or.oro.ol,kaiiin
<f86v6.35,+P0>    sar.aiin.otar.cheody.qotaiin.qokaiin.ol.tey.qokaiin.okar.ol
<f86v6.36,+P0>    dairal.daiin.qokar.chol,tal.cthdy.qokeey.lkaiin.olkaiin.araiin
<f86v6.37,+P0>    lshar.[o:y]kar.qoeedy.qotar.otal.olky.qokal.ol.kaiin.octhear.lo
<f86v6.38,+P0>    poiin.otal,kal.toror.olaiin.okeockhey.olkeey.qoedy.lkaiin.oltam
<f86v6.39,+P0>    y,aiin,dar.otol.qokain.qoky.lkor.dal.oraiin.cheoty.qotaiin.olkam
<f86v6.40,+P0>    daiin.ar.qotal.tshdy.otar.shcthdy.qokol.chotal,kar.ol,kar.alky
<f86v6.41,+P0>    qokaiin.octhy.oltchey.qotal.lkalol.sheol.qotaiin.ytain.ytody
<f86v6.42,+P0>    otaiin.qokain.otal.otal.lt.al.lkar.chdy.qotol.qokain
<f86v6.43,+P0>    qokaiin.choty.ytaiin.chokain.chocthy.chy,taiin.okaiin.okan
<f86v6.44,+P0>    shor.qoky.chorolk.chokaiin.qoal,kaiin.qoaiin.or.aiiin.ykedy
<f86v6.45,+P0>    paiin.otar.otolkshy.qokshey.ar.otalky.chear.ai[o:a]dam<$>
#
#
<f86v5>    <! $Q=N $P=P $F=z $B=1 $I=T $L=B $H=2 $C=3>
# page 172
# text only
# Currier's language B, hand 3
# folio mark 86
#
<f86v5.1,@P0>     <%>pshdal.choky.sheody.lfchy.fyshey.qoty.opy.ypar.o,raiin.ytor.aiin.opy
<f86v5.2,+P0>     losair.yteody.qokar.shy.qokar.shor.qopchol.tal.ol.ytol.otam.otam
<f86v5.3,+P0>     shedy.chdy.qokar.okeeey.sheokaiin.cheoky.oteeodail.otaiin.otain
<f86v5.4,+P0>     ypchesy.oky.sheeey.qoty.qotaiin.sail.chepy.ltedy.dar.olkar.am
<f86v5.5,+P0>     daiin.or.otol.otshey.otal.olkey.chcthody.ytar.dal.ar.okary
<f86v5.6,+P0>     olkeedy.shety.ytar.ytaiin.shdam.araiiin.ytaiin<$>
#
<f86v5.7,+P0>     <%>pdaiin.qoteedy.opchey.qopor.otol.kshdy.qopcheey.shdar,fchcfhy
<f86v5.8,+P0>     octhal.shckhy.otshey.opor.shey.tor,ar.otar.aiin.chdy.tarcheeg
<f86v5.9,+P0>     lkaiiin.otain.r.al.ykain.chaiin.y,tal.ykaiin.otal.ar,alkam
<f86v5.10,+P0>    ykar.olkal.kar,shedy.shor.qokar.chor.or.ykaiin.otam.ytam
<f86v5.11,+P0>    taral.okar.octhey.sal.kaiin.ytal.chey.otal.aiiin.olkam<$>
#
<f86v5.12,+P0>    <%>poraiiidy.otshs.al.ar,shey.tair.sheody.qopchesy.lfar.air.amod
<f86v5.13,+P0>    daiin.shar.otam.ytaiin.otal.teody.cthy.or.aiin.otar,aiiin
<f86v5.14,+P0>    qoar.aiiin.al.ody.ar.aiin.qokeeey.cheey.qotaiin.ykar.acthy
<f86v5.15,+P0>    ykar.ar.alody.or.eees.aiin.okar.qokaiin.ykar.ar.ol.chsky
<f86v5.16,+P0>    dcheytain.qoka.daiin.ykalkain.ykar.al,kaiin.dalkalytam
<f86v5.17,+P0>    ockhedy.ched.y,taiin.ykaiin.qotal.yshey.otaiin.olkam<$>
#
<f86v5.18,+P0>    <%>poldaiin.shea.teraiin.otcho.lkaiin.os.al.ody.qotar.ytedy.daiin
<f86v5.19,+P0>    ycheeytydaiin.ykeeo,chey.shckhy.shoky.oty.oty.otain.olkchdy
<f86v5.20,+P0>    ychor.ar.aiin.ytaly.otaiin.ykaiin.otal.ytar.aiin.ytaiiil
<f86v5.21,+P0>    oar.ar,aiin.okaiin.yteey.ytaiin.qokees.aiin.yteey.qotey.lkey
<f86v5.22,+P0>    ykaiin.ykeey.ykal.chod,aiin.oeey.teodkaiin.otodaiin.okain
<f86v5.23,+P0>    ykaiin.or,aiin.okol.chokar.sheol.qokar.cheey.or,aiin.ody
<f86v5.24,+P0>    oar.aiin.ykain.okal.kchody.chckhy.otaiin.olkar.otaiin
<f86v5.25,+P0>    sair.kain.ar,alosheey.qoeey.lkesy<$>
#
<f86v5.26,+P0>    <%>pochor.aiir.shoar.pshody.shody.qopchy.ocfhdy.dar.olpshy.dam.shey
<f86v5.27,+P0>    pchor.ypchor.aiin.otar.shody.pchykar.ytar.odar.oeees.aral.om
<f86v5.28,+P0>    odaiin.o,al.kar.ar.or.ytdar,qokeeey.teo,dy,tey,tar.a[?:n].ytarar
<f86v5.29,+P0>    ysheoar.qoteody.qokar.shody.qokal.tchey.ytchy.tal.tar
<f86v5.30,+P0>    odaiin.otchees.chey.chodaiin.shedy.otal.kchol.shy.olkeeeary
<f86v5.31,+P0>    tol.kaiin.ytchdy.chol.ytedy.ytain.qodaiin.ytody.ykeshy.ar
<f86v5.32,+P0>    dshey.ytchy.dy.qotal.shdy.or.aiin.chody.chey.ol.teody.aiin
<f86v5.33,+P0>    qokeey.ol,kaiin.ol.kain.olkeedy.qopcheey.oty.daiin.otam
<f86v5.34,+P0>    oteey.ol.tey.choaiin.ysheedy.ychedy.ytaiin.otam.aiin
<f86v5.35,+P0>    ychey.or.aiin.ytair.ytaim.otal.shod.qokchy.qoody.s,aim
<f86v5.36,+P0>    shody.qoty.chody.ytody.olkey.otoloty.oltal.oky.dam
<f86v5.37,+P0>    dchol.chedy.qotain.otaiin.ol.cheody.olkeeody.oreeeg
<f86v5.38,+P0>    sol.odaiin.ykeeshy.ytchey.lchody.ykar.shey.ytaiin
<f86v5.39,+Pr>    yteody.chedy.qoteey.octhy.dy<$>
#
#
<f86v3>    <! $Q=N $P=Q $F=z $B=1 $I=C $L=B $H=2 $C=3>
# page 173,174
# cosmological
# Currier's language  B, hand  3
# Normal paragraph in centre.
# Additionally, four blocks counted clockwise (N, S, E, W)
# Has a circle divided in 3 and some extraneous writing
# Newbold plate VII, calls it f86v
# SciAm
# Brumbaugh p54, calls it f85r
# "coition''
# gathering mark  14
#
<f86v3.1,@Pb>     <!N><%>tchedy.qokeedy.qoedy.qopchy.raiin.olpchey.qokaiin
<f86v3.2,+Pb>     <!N>rain.ychedy.qoeeey.otair.cheody.ytain.q[y:o],kaiin
<f86v3.3,+Pb>     <!N>taiin.ytaiin.ytaiin.ytaiin.or.ar.yta[s:r].am
<f86v3.4,+Pb>     <!N>ykaiin.qoeedy.q[a:o]r.aiin.yteeey.ar.aiin.ar.am
<f86v3.5,+Pb>     <!N>y{ch'}eey.qotaiin.chdy.yp{ch'}eor.ytain.otain.ytam
<f86v3.6,+Pb>     <!N>daiinls,aiin.chcthy.ykaiin.ykaiin.chdar.ar,aiin
<f86v3.7,+Pb>     <!N>sain.ytaiin.ytapy.odeeey.dal.dair.ytam
<f86v3.8,+Pb>     <!N>sor,aiin.otey.otair<$>
#
<f86v3.9,@Pb>     <!W><%>tchol.olkey.cfhy,aiin.opchedy.okchedy.or,acheody.shol.shedy.yteey.daiin.dady
<f86v3.10,+Pb>    <!W>ychey.olkeeey.qotchedy.qokeey.qotchedar.sheedy.qokaiin.qokedy.ykaiin.qotaiior.am
<f86v3.11,+Pb>    <!W>tcheod.oteey.yteeody.chdy.chedos.shedy.cheos.[ol:?]s.aiir.sheey.ytee{ch'}eey.oteeodam
<f86v3.12,+Pb>    <!W>yteedy.ykeey.daim.choaiin.checkhy.{c'y}keeeochy.tcheey.otodaiin.opaiin.otchey.otam
<f86v3.13,+Pb>    <!W>osheey.orsheey.tcheody.qokain.qodaiin.olkar.chedaiin.y.chedy.qokady.cholkain
<f86v3.14,+Pb>    <!W>ar.aiin.shodain.shor.chalkar.shekshol.okchor<$>
#
<f86v3.15,@P0>    <%>tshd{ch'}ey.dalkshdy.shocfhy.saiin.or.airody<->chedaly
<f86v3.16,+P0>    dcheody.skeeody.qokshey.cheodain.ykched<->sar,aldy
<f86v3.17,+P0>    dsheody.qokchey.dal.or.odaiin.sar<$>
#
<f86v3.18,+P0>    <%>pchedaiin.dchedy.qokchdy.qopchol.shol<->sheody.solkam
<f86v3.19,+P0>    dchey.otain.olkechy.qokam.chol.kchdy.chol.tchdy.dar,aiindy
<f86v3.20,+P0>    lshodair.ykcho.dar.chody.ykeeody.qochey.chckhey.lkar,ary
<f86v3.21,+P0>    dshedy.kshey.tchdy.shdy.ralkchedy.ytchol.qoty.okshy.tam
<f86v3.22,+P0>    ytchdy.dar.sholor.alor<$>
#
<f86v3.23,@Pb>    <!E><%>tshedal.ypchey.shdy.qopcheeody.opchdy.olfchey.ypchey.qotaiin
<f86v3.24,+Pb>    <!E>dshedy.qokeey.qotee[?:y].shedy.qokaiin.chdy.otar.otaiin.ykaiin
<f86v3.25,+Pb>    <!E>qodaiin.y,ochedy.qotchey.qoky.daiin.chdy.oteedy.qoty.daiin.am
<f86v3.26,+Pb>    <!E>shor.yteey.oteedy.shedaiin.sheey.otaiin.ytaiin.otodar.aiin
<f86v3.27,+Pb>    <!E>teeos.aiin.yteey.qoteey.otchey.qoteeody.cheeor.cheedaiin
<f86v3.28,+Pb>    <!E>ycheeody.daii[s:r].oteey.qoedy.oteey.olteey<$>
#
<f86v3.29,@Pb>    <!S><%>toeeedchy.okchey.qokchedy.shedy.ytcheodar
<f86v3.30,+Pb>    <!S>ytchey.yteey.chdal.or.cheey.daiin.cheokaii[@175;:m]
<f86v3.31,+Pb>    <!S>tchedy.chy.tchey.otchedy.qokal.oeedy.lkam
<f86v3.32,+Pb>    <!S>oees.aiiin.yteeedy.chedy.qotaiin.cheody
<f86v3.33,+Pb>    <!S>ytchey.otaiin.kshd.qotar.chear.or,am
<f86v3.34,+Pb>    <!S>yteeo,dy.chedy.qokal.yteey.qokar.am
<f86v3.35,+Pb>    <!S>dcheey.teeody.oty.otchedy.daiiraii[@175;:m]
<f86v3.36,+Pb>    <!S>ykeeedy.qoteey.qodaiin.okeeey<$>
#
#
<f87r>     <! $Q=O $P=A $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 175
# herbal
# Currier's language A, hand 4
#
<f87r.1,@P0>      <%>poalshsal.shocphor.ypcho.cpheo.saiin.oteodal.saiin
<f87r.2,+P0>      dcheeckhos.chety.cthodal.yteodam.cphecthy.syty
<f87r.3,+P0>      tchor.oteedy.ykeey.{cthh}ody.keos.sheekchey.saiidy
<f87r.4,+P0>      soraiin.qockhos.cheodor.ckheokey.chcthody.s.odar
<f87r.5,+P0>      daiin.ctheey.ckheckhy.cthody.chor.s,al.dar.chor
<f87r.6,+P0>      tos.she.keodaiin.pcheos.sheo.so.shkeody.soraiin
<f87r.7,+P0>      y,teeodal.cho.keeody.shy.ko[o:l]<!corr?>,sols.chekol
<f87r.8,+P0>      solsheor.ysaiin.chor.cheory.kchody
<f87r.9,+P0>      sor.shocthey.oteody.dchol.saraiin
<f87r.10,+P0>     sho.cthos.cheodal.ctheody.qoty<$>
#
<f87r.11,+P0>     <%>psheodshy.dal.shee.saldal.shol.aldy
<f87r.12,+P0>     ysheee[r:s].chetchy.teodar.otcheol.tockhy
<f87r.13,+P0>     keor.ckheey.shody.qoeeeety.s,chody.daiin
<f87r.14,+P0>     daiin.shol.cthey.okeol.cheor.okeeo,daiim
<f87r.15,+P0>     shos.cheol.cheos.ckhey.saiin.q'ockheo,ldaiin
<f87r.16,+P0>     yteeo[r:s].cheol.dcheeol<$>
#
#
<f87v>     <! $Q=O $P=B $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 180
# herbal
# Currier's language A, hand 4
# Petersen has omitted the right-hand part of paragraph 2
#
<f87v.1,@P0>      <%>@180;cheey.daiin.cpheodar.shody.dcheody.todor.oeeepchody<->oldar
<f87v.2,+P0>      schey.ctheey.qocthsy.s<->dcheoky.s,cth
<f87v.3,+P0>      y,cheockhy.okey.cthy<->yteeor.{ct}os
<f87v.4,+P0>      dcheecthey.cthosy<->ykeeor.oky
<f87v.5,+P0>      ycheey.keeo.salckhy<->eoiin.scheom
<f87v.6,+P0>      dcheos.shey.solchiyd<->oteos.cthey
<f87v.7,+P0>      qotechoep.cheos.cthey<->qokeod.qokeog
<f87v.8,+P0>      shoeey.cthey.qo.cthodol<->yteodaiin.sheol
<f87v.9,+P0>      techol.qoscheody.otol<$>
#
<f87v.10,+P0>     <%>opcheey.{cthh}y.cpheckhy<->cheo,r,chepcheol
<f87v.11,+P0>     kchor.ol.cheeol.qok,odal<->lseeey.keodam
<f87v.12,+P0>     ytcheoq[o:y].chos.ckheos.cheoy<->s,cheol.sal.dain
<f87v.13,+P0>     ksheol.qoar.cfhs.ykaiin<->saral.aiim.am
<f87v.14,+P0>     san.ainy.keol,dair.old<->ain.atolg
<f87v.15,+P0>     yksho.qos<->arolor.or<->al.daraiing
<f87v.16,+P0>     saiin.olcthr<!through plant><$>
#
#
<f88r>     <! $Q=O $P=C $F=b $B=2 $I=P $L=A $H=1 $C=4>
# page 181
# pharmaceutical
# Washington Post, 5 Aug 62 (Sunday)
# Currier's  language A, hand 4
# 3 rows of labelled roots, with paragraphs under each...
#
# top row of plants
<f88r.1,@Lc>      otorchety
<f88r.2,@Lf>      osal
<f88r.3,@Lf>      orald
<f88r.4,@Lf>      oldar
<f88r.5,@Lf>      otoky
<f88r.6,@Lf>      otaly
#
<f88r.7,@P0>      <%>dorsheoy.ctheol.qockhey.dory.sheor.sholfchor.dal.chcthol
<f88r.8,+P0>      [r:s]al,sheom.keol,chear.shekor.qokor.daiin.sar.s,aiin.oky.sam
<f88r.9,+P0>      oain.or.om.otam.okeom.cheeor.qokeody.dar.or.om.cheody
<f88r.10,+P0>     qokeol.cheol.saiin.cheos.cheol.doleeey.or.cheom.cheo[j:m]am
<f88r.11,+P0>     yokeody.cheom.qoor.cheeb.ykeor.shy.sam<$>
#
# middle row of plants
<f88r.12,@Lc>     otaldy
<f88r.13,@Lf>     oram
<f88r.14,@Lf>     dary
<f88r.15,@Lf>     okol
<f88r.16,@Lf>     sorory
<f88r.17,@Lf>     otyda
#
<f88r.18,@P0>     <%>koa{iphh}y.cphol.orchor.pcheoly.otchol.oldy.salsaly
<f88r.19,+P0>     dchey.chokol.daiin.qoekol.qoekol.qockhol.okol.cheol
<f88r.20,+P0>     dsheol.qokeey.s.chy.s,aiin.chor.oteor.aiin.chosals
<f88r.21,+P0>     teol.chor.olsheody.qokeol.sho{ikh}y.ol.sheeol.sheoldg
<f88r.22,+P0>     ychey.okaiin.chol.cheor.ol.chorcholsal<$>
#
# bottom row of plants
<f88r.23,@Lc>     ofyskydal
<f88r.24,@Lf>     otor,am
<f88r.25,@Lf>     ofaldo
#
<f88r.26,@P0>     <%>poeear.sheoky.olkeey.cthol.poldy.s<->okoldy
<f88r.27,+P0>     qokol.chol.qokol.qokol.chol.cheey.or.aiin.oldal
<f88r.28,+P0>     ykar.cheol.chol.chey.ckhey.s,or.shear.ar,alsy
<f88r.29,+P0>     kor,chey.qokol.cheol.chody.qokol.kchor.chol,dal
<f88r.30,+P0>     ykeeey.cheor.cheotey.cheol.qokeor.chetchy.ofal
<f88r.31,+P0>     dar.chear.chol.dol.qoekeor.cheom<$>
#
#
<f88v>     <! $Q=O $P=D $F=b $B=2 $I=P $L=A $H=1 $C=4>
# page 182
# pharmaceutical
# Currier's language A, hand 4
# L This is another recipes page. Three rows of recipes with two paras between them
#
<f88v.1,@Lc>      okalyd
<f88v.2,@Lf>      cheocthy
<f88v.3,@Lf>      cpheor
<f88v.4,@Lf>      otar.arody
<f88v.5,@Lf>      otokol
#
<f88v.6,@P0>      <%>teodal.lkeo,cheor.roshckhy.sorshy<->aiin.cheokal.saldaiin
<f88v.7,+P0>      dshor.shor.qokeody.qokeo,lchey.chkeor.qokeey.daiin.qokeom
<f88v.8,+P0>      qoaiin.cheoy.olcheody.qoekeol.cho.chckhy.qoeey.key.cheokam
<f88v.9,+P0>      choeey.keeod,y.s,aiin.chody.okearcheol.archeey.sairal
<f88v.10,+P0>     dar.cheorol.chekol,daraly<$>
#
<f88v.11,@Lc>     otoram
<f88v.12,@Lf>     otor[a:y]
<f88v.13,@Lf>     cheosdy
<f88v.14,@Lf>     okaiin
#
<f88v.15,@P0>     <%>kosholdy.qotody.opykey.oldaiin.qoteody.yfolaiin.oraiin
<f88v.16,+P0>     ysheod.sheo.sheody.qokeody.qoky.chees.cheody.qokeody.dal
<f88v.17,+P0>     qokeey.qokeody.chor.oteody.qockhol.okol.cheedy.qokody
<f88v.18,+P0>     ykeeor.chockhy.otol.cheeol.cheody.qotody.soteol.ch[o:e]tam
<f88v.19,+P0>     odaiin.sheo,ol.qokeey.olaiin.cheody.chocthey.oteody,dy
<f88v.20,+P0>     [s:]qokeodaiin<!corr?>.cheody.oteol.cheockhy.chody<$>
#
<f88v.21,+P0>     <%>toair{ch'}y.oteeody.cpheody.ykchey.dam.cheor.chaly,korain
<f88v.22,+P0>     dairodain.ykeodain.dain.shedy.qoteo.lchdy.qokeo,r,ain
<f88v.23,+P0>     tol,keeodaiin.qoky.sheol.daiin.chees.aiin.chokar.daim[d:g]
<f88v.24,+P0>     daiin.sheor.sheedy.daiin.sho{ikh}y.qokeody.do{ikh}y.dair
<f88v.25,+P0>     ykeey.sheor.tos.checkhy.dain.cheos.cheockhy.saldy
<f88v.26,+P0>     saiin.choky.cheor.shy<$>
#
<f88v.27,@Lc>     daramdal
<f88v.28,@Lf>     otydary
<f88v.29,@Lf>     otdordy
<f88v.30,@Lf>     dararda[?:]
#
#
<f89r1>    <! $Q=O $P=F $F=y $B=2 $I=P $L=A $H=1>
# page 183
# pharmaceutical
# Currier's  language A
#
<f89r1.1,@Lc>     okchshy
<f89r1.2,@Lf>     qkol
<f89r1.3,@Lf>     oldam
<f89r1.4,@Lf>     otoldy
<f89r1.5,@Lf>     ararchodaiin
#
<f89r1.6,@P0>     <%>qoar,shar.qopcholy.qokod.chepy,dar.sheey.okor,sheeos.oldain
<f89r1.7,+P0>     dshody.qocthy.chockhy.dal.chedy.qokeody.daldaiin.chodaiin.dal
<f89r1.8,+P0>     qokeol.chol.qodaiin.chol.cheody.qokechy.daiin.ctheody.dam
<f89r1.9,+P0>     yshor.s<->oiiin.daiin.qokeey.daiin.ckhol.qokain.cheamy
<f89r1.10,+P0>    tdain.s<->chol.cheoky.cheody.qokar.dal.chor.{ckhh}y.daiin<$>
#
<f89r1.11,@Lc>    ykyd
<f89r1.12,@Lf>    chol,ches
<f89r1.13,@Lf>    otorain
<f89r1.14,@Lf>    okaiin,dan
#
<f89r1.15,@P0>    <%>tcheol.qoeair.sheol.qocphey.saiin.cheocphey.dal,darolg
<f89r1.16,+P0>    om,sheey.qokey,l.daiin.dalchom.ch{ckhhh}y.chol.cheos.aiin.dy
<f89r1.17,+P0>    qeaiin.cheyl.seey.qotey.qokeeol.daiin.{ykh}edy.daiin.dam
<f89r1.18,+P0>    dals,al.dal.cheody.dainaldy.al,daldal<$>
#
<f89r1.19,+P0>    <%>pshol.sheo.qoa{ith}y.cheocphy.s,sheyr.qokair,ydam.daly
<f89r1.20,+P0>    daim.cheom.qoa{ith}y.air.cheody.ldain.dal.chom.chtaii@197;
<f89r1.21,+P0>    taiin.dam.shoety.dal.qokchy.ykchdy.otcham.ol.sshr,aiin
<f89r1.22,+P0>    ycheeo,r.sheol.qockhedy.yty.sheody.qotol.chead,chey.dal
<f89r1.23,+P0>    dain.oteos.cheody.cheodain.daiin.chodaiin<$>
#
<f89r1.24,@Lc>    ykocfhy
<f89r1.25,@Lf>    saldam
<f89r1.26,@Lf>    [s:r]ydarary
<f89r1.27,@Lf>    yd{cpo}dy
#
#
<f89r2>    <! $Q=O $P=G $F=y $B=2 $I=P $L=A $H=1>
# page 184
# pharmaceutical
# Currier's language A
# this is a page-and-a-half (one fold over which the text continues).
# It has 4 rows of small, complete plants and 3 paras
#
<f89r2.1,@Lc>     odory
<f89r2.2,@Lf>     doly
<f89r2.3,@Lf>     opchosam
<f89r2.4,@Lf>     saloiinsheol
<f89r2.5,@Lf>     opcheor
#
<f89r2.6,@P0>     <%>qokcheody.cheodal.dair.cholkeedy.qokedy.cheal.cheo.dal.qoaii[s:r].shey.cpheeedol.deey.qockhey.chaldy.daim
<f89r2.7,+P0>     chos,aiin.cheodal.daiin.chy.chedain.dolchsyckheol.daiin.chody.cheedy.tchodol.chor.choldy.chos.dol.okcheeg
<f89r2.8,+P0>     tol.daiin.daiin.daiinody.qokeey.cheoldy.qody.cheor.sain.daiin.oky.cheody.cheoky<$>
#
<f89r2.9,@Lc>     otold[:y]
<f89r2.10,@Lf>    okol.shol.dy
<f89r2.11,@Lf>    opchoroiin
#
<f89r2.12,@P0>    <%>porachol.[y:q]ody.qoteol.oldaiin.otol.sheor.shor.oldaiin.otchol.cheol.<!gap>otolpchy.dar,cho.lkeopol.oeeor.or
<f89r2.13,+P0>    daiin.olkey.okeol.okey.<!tear>okeeol.qoor.ol.chor.cheky.chol.daiin.chol.cheol.koldam.olcheol.dol,cheol
<f89r2.14,+P0>    tos.ol.chor.ydaiin.chey.s.oiiin.chckhy.qokeol.okey.okeey.keey.{ca}eky.qokol.okeey.dal.cheeody.oeckhy
<f89r2.15,+P0>    ycheo,keeo,ckho.saiin.okeo.daiin.ockhy.s,ockhey.saiin.chchky<$>
#
<f89r2.16,@Lc>    korainy
<f89r2.17,@Lf>    sodar
<f89r2.18,@Lf>    cheys
<f89r2.19,@Lf>    cheody
<f89r2.20,@Lf>    oporain
<f89r2.21,@Lf>    okshdchos
#
# the following para may or may not be split.
<f89r2.22,@P0>    <%>kolches.sheol.qokeoefy.sheey.opcheor.opcheol.shody.sholdy.<!gap>qokal.chey.oldy.sheodal.ytoldy
<f89r2.23,+P0>    daiin.cheok,o,keol,daiin.dal.dair.qokeey.okeol.daiin.ykeody.<!gap>okeeey.as.cheey.okeol.cheo.cheky
<f89r2.24,+P0>    yokeeol.cheol.qokeey.qokeol.chey.cheokor.okeey,ky.daiin.<!gap>qokeol,cheey.qokeey.saiin.oteos
<f89r2.25,+P0>    daiin.dal.sheol.s.aiin.qocheey.daiiin.qokeeyl.qokeody.chol,cheol.<!gap>ykeo.qo.qol.cheo.loiiin.doigom
<f89r2.26,+P0>    scheor.sy.sorcheey.dol.cheor.cheey.keey.qokeey.daiin.ycheary.<!gap>okeey.keeokechy.cthey.daiin.dy
<f89r2.27,+P0>    qokol.cheor.okoiin.okeoy.qoeey.cheor.cheey.qokeol.cheal.s.aiin.<!gap and vertical jump>ocheol.soiiin.dair.chey.daiin
<f89r2.28,+P0>    o,r,ain.ar.ain.ol,daiin.qoaiin.ol.chkaiin.daiin.okar.dair,y?dair<$>
#
<f89r2.29,@Lc>    okain
<f89r2.30,+Lc>    yorain
<f89r2.31,@Lf>    ofakal
<f89r2.32,@Lf>    otalsy<!faint>
<f89r2.33,@Lf>    ytarem
<f89r2.34,@Lf>    otolarol
#
#
<f89v2>    <! $Q=O $P=I $F=y $B=2 $I=P $L=A $H=1>
# page 185
# pharmaceutical
# Currier's language A
# This is a page-and-a-half (one fold over which the text continues).
# It has 3 rows of small, complete plants and 3 paras of text
#
<f89v2.1,@Lc>     choeesy
<f89v2.2,@Lf>     okam
<f89v2.3,@Lf>     darcheor
<f89v2.4,@Lf>     chokaro
<f89v2.5,@Lf>     sheol
<f89v2.6,@Lf>     chokam
#
<f89v2.7,@P0>     <%>kosar.sheol.s,aiin.koiin.chtodaiin.pdiin.choty.qofoiin.dy.qopdal.doiir.ofaiin.ol,cfheol,dam
<f89v2.8,+P0>     dain.ykodaiir.okor.chear.otees.eeckhy.s.aiin.ckhey.otaiin.okar.dain.okol.ol.chor.dar
<f89v2.9,+P0>     ychey.okeey.qoeol.daiin.chor.chos.cheos.qol,e,eeey.dal.chody.cheor.chey.qoaiin.chody
<f89v2.10,+P0>    dair.or.cheol.chom.qol.cheo.lcho.l.or.cheo,daiin.chkam<$>
#
<f89v2.11,@Lc>    otory
<f89v2.12,@Lf>    otair.chody
<f89v2.13,@Lf>    dykaran
<f89v2.14,@Lf>    opcheedey
#
<f89v2.15,@P0>    <%>sor.oairar.sheety.chodor.kory.oeear.eais.sheotain.ytodaiin
<f89v2.16,+P0>    o,cthos.okaiir.okeos.dar.s.siin.ykeody.dar.okal.dal.dosal.dar.am
<f89v2.17,+P0>    y,{ch'}eo.qokeeol.chey.sair.dam.chy,for.opodaiin.dam.sa[s:r]y.qodam.yteos.aiin
<f89v2.18,+P0>    yokor.chor.cthy.daiin.chos.chey.dar.aiin,choeeer.okar.chcthy.darai[?:l]s<$>
#
<f89v2.19,+P0>    <%>toar.qokeeody.doef.shey.dair.olsheos.psheoepoain.daiin.qekor.okeor.otol,sheey.daldaiin
<f89v2.20,+P0>    dol.dair.chey.okaiin.shy.daiin.odor.sheos.aiin.daikeody.qokorar.sheody.qoko.ltcheody.otal
<f89v2.21,+P0>    dar.qockhy.qokal.okeoy.chockh[:y].daiin.odaiin.ykeody.okols,sheey.keeody.daiin.qokos.okeom
<f89v2.22,+P0>    ockhody.daiin.ykam.s.chty,chy.cthey.dair,air.chool.loy.dair.cheo,daiin<$>
#
# Petersen loci of next labels in curly brackets
<f89v2.23,@Lc>    <!58a>opaloiiry
<f89v2.24,@Lf>    <!58b>otaram
<f89v2.25,@Lf>    <!59a>chtchy
<f89v2.27,@Lf>    <!60>sada?
<f89v2.28,@Lf>    <!61>daseky
#
#
<f89v1>    <! $Q=O $P=J $F=y $B=2 $I=P $L=A $H=1>
# page 186
# pharmaceutical
# Currier's language A
# two rows of plants, at top and bottom of page. 2 paras in between
#
<f89v1.1,@Lc>     okoraldy
<f89v1.2,@Lf>     oto{ikh}y
<f89v1.3,@Lf>     otchar
<f89v1.4,@Lf>     darshody
#
<f89v1.5,@P0>     <%>koldal.sfal.cfhey.ofcheol.opolsy.daiin.qopol.<!tear>oldaiin.octhody
<f89v1.6,+P0>     dor.sheey.qokol.cheol.cthody.qockhy.dain.yteey.otar.cthol
<f89v1.7,+P0>     qokey.daiin.cheey.ctho,dy.qoor.shear.s,ol.chor.chearory
<f89v1.8,+P0>     shockhey.orarol.cheoky.qoy,chodair.choky.daiin.otarokar
<f89v1.9,+P0>     to{chh}o.cthor.okol.chekaiin.os.aiin.ol.cheokchey.qokoiiin.du
<f89v1.10,+P0>    tor.sheor.cheeor.cthey.qokol.daiin.chekal.dals.chear.qotam
<f89v1.11,+P0>    osheokaiin.s,ain.ol.shodain.qokar.ain.chekal.daiin.dar
<f89v1.12,+P0>    qokar.odaiin<$>
#
<f89v1.13,+P0>    <%>tosheo.fcheody.shekey.or,shos.oiir.cphey.qokeody.cheody.daldy
<f89v1.14,+P0>    ykeey.ykeey.odal.shoky.okol.chody.okoaiin.dal,chdy.daldaldy
<f89v1.15,+P0>    dcheo{cy}.daiin.cthol.daiin.daldy.okeor.ytey.keor.cheyty.ochy
<f89v1.16,+P0>    qokaiin.ykchol.qockhy.okaldy.okal.dal.chodar.okaiin.dalg
<f89v1.17,+P0>    sal.shol.ykol.daram.sholckhy.dolchey.dalshdy.okeol.dalchy
<f89v1.18,+P0>    qokol.sheol.qokol.dal.chol,dam.qoeey.saiin.ols.chokaiin
<f89v1.19,+P0>    sar.a.da[iin:?].ckhy.qotchy.okol.ycheo.cthody.okol.olkaycthy
<f89v1.20,+P0>    sol,chey.okchol.sair.daiin.okal,choldy<$>
#
<f89v1.21,@Lc>    koeeorain
<f89v1.22,@Lf>    otorshos
<f89v1.23,@Lf>    opol,olaiin
<f89v1.24,@Lf>    opaldaiin
#
#
<f90r1>    <! $Q=O $P=L $F=z $B=1 $I=H $L=A $H=1>
# page 187
# herbal
# Currier's language A
#
<f90r1.1,@P0>     <%>poleeol.qokeol.qokchod.choly.ctho[g:m]
<f90r1.2,+P0>     yshol.tor.sheor.qotchor.qoky.darala
<f90r1.3,+P0>     dair.shkeea.s.sary.okar.ykorshy.lkaldy
<f90r1.4,+P0>     talchor.chodaiin.chocfhor.qokchor.chockhy<->okchod.qofchol
<f90r1.5,+P0>     ytor.ckhy.lpychol.sho.ol.okachey.[r:s].sheom.kchol.dchy.dasady
<f90r1.6,+P0>     tol.otchol.shorydar.qokeos.okeoschso.chol,ytod.qokeos.dolshy
<f90r1.7,+P0>     dar.chos.qocthy.qokcha.shko.qokol.oteey.chofy.ykeody.qokod
<f90r1.8,+P0>     kor.sheol.qodar.oko.ykeey.qokeey.qodar.qokeed.s.choky
<f90r1.9,+Pr>     ykodar.qoekchy.shokol.okam<$>
#
#
<f90r2>    <! $Q=O $P=M $F=z $B=1 $I=H $L=A $H=1>
# page 188
# herbal
# Currier's language A
#
<f90r2.1,@P0>     <%>toealchs.shakol.sheo.qoekeey<->soeeol.qoteody
<f90r2.2,+P0>     saiin.ckheo.saiin.qockhey.s.ykeeody<->s,cheey.chos.ckhs
<f90r2.3,+P0>     dsheeos.qokeod.qokeo.chol.ol.okal<->saiin.ctheo,s,ar
<f90r2.4,+P0>     al.s.oin.cheo.ro.sokeey.qokeeas<->al.aral.oy[r:s]
<f90r2.5,+P0>     ychor.ckhor.qoeeor.okaiin.dom<->olcheo.rodaiin
<f90r2.6,+P0>     daiin.qokor.okoiin.daiin<$>
#
#
<f90v2>    <! $Q=O $P=O $F=z $B=1 $I=H $L=A $H=1>
# page 189
# herbal
# Currier's language A
# Plant ID: Xerantrium? Leaves of Osmuda regalis
# Same plant as f100r[1,3] ? (Stolfi)
#
<f90v2.1,@P0>     <%>{c@181;h}da{i@133;h}y.qocfhey.opolraiin.ofchedal.s?<->shese.shodaiin.shea[s:r]
<f90v2.2,+P0>     podchey.ctheod.{ikh}eeos.cheey.ykeey.s.o[is:?]<->qokchas.s,oin.sam
<f90v2.3,+P0>     saiin.sheom.sheey.keeos.ol.cheeor.chy<->shy.tchody.okeeo[m:g]
<f90v2.4,+P0>     tchos.oteey.saiin.okeeey<$>
#
<f90v2.5,+P0>     <%>tcheody.cpheal.qoar.cheol.chos,olols<->dshcheal.sheol.qodar
<f90v2.6,+P0>     sal.sheol.shey.qokeey.qokeol.cheody.s<->ykeeol,dar,chody.y
<f90v2.7,+P0>     shey.s.shee[y:a]l.sheol.sheody.tol.sheo{cty}<->oteey.chodar.chog
<f90v2.8,+P0>     teeas.qkeody.qokchy.oteeol.daiin<$>
#
#
<f90v1>    <! $Q=O $P=P $F=z $B=1 $I=H $L=A $H=1>
# page 190
# herbal
# Currier's language A
# Same plant as f100r[1,3] ? (Stolfi)
# gathering  mark 15
#
<f90v1.1,@P0>     <%>pcheor.chodar.oleees.chepy.shol<->shckheo<->otol.shey<->cheo,r.cheokeey
<f90v1.2,+P0>     tshor.olsheod.qodaiin.qokeor.sy<->oraiin<->ykeeol<->octheody.{cthhh}y
<f90v1.3,+P0>     daiin.shody.cfheos.qockhy.chol,ol<->sals<->sol<->yteey.or.cheey,tey
<f90v1.4,+P0>     kos.sheor.chockhor.qekeody.cheody<->sy<->s<->olcheey.{cthh}y.qoky
<f90v1.5,+P0>     dcheey.keey.keeey.cthey.yty<->okeeody<->sy<->olcheey.sh.qokeys
<f90v1.6,+P0>     shctheo,ror,sheol,ol.kaiin<$>
#
<f90v1.7,+P0>     <%>ksheodal.sheody.qocheot[o:y]<->shokol.qokeshs<->yteody.poda{i@182;h}ey
<f90v1.8,+P0>     daiin.okeeey.cheo.qotecheor.cthodaim.s<->cheol.chor.okeam
<f90v1.9,+P0>     sheor.ol.qokeeoky.okeeol.okeeodaiin.ytol<->sor.a[s:r]iin.aiin
<f90v1.10,+P0>    ykeeor.cheos.q{kh}ey.cheos.oteol.okechod<->oeey.keeos.aiiin
<f90v1.11,+P0>    deeocthey.keeeol.sheol.{c't}sheol.daiin<$>
#
#
# folios  91-92 missing
#
#
<f93r>     <! $Q=Q $P=A $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 191
# herbal
# Brumbaugh p80; O'Neill's "American Sunflower"
# Currier's language A, hand 4
#
<f93r.1,@P0>      <%>kodshol.otolsheeos.octhodaly.opalepam.oepchksheey.qotodain.s.oar
<f93r.2,+P0>      ycham.s.chol.chotom.cthodar.sheo.s.oteodal.s<->ofchoshy.cthoshol
<f93r.3,+P0>      dsho.dal.dalody.ytchchy.dam.chody.dal,ol<->schodchy.qotchd
<f93r.4,+P0>      sol.shotol.qokchodal.shody.chotol,s<->otol.ytchdg
<f93r.5,+P0>      ol.chody.cfhol.dol.qokol.otodar<->chodain
<f93r.6,+P0>      tar,otor.s.cho.s.chol.sheoees
<f93r.7,+P0>      shor.shol.ody.cheodaiin.s
<f93r.8,+P0>      lor,sheeody.chodaiin.s.odar
<f93r.9,+P0>      shodam.okcheody.cthoctho'l
<f93r.10,+P0>     ychos.chey.keol.cheol.ckhody
<f93r.11,+P0>     okeol.oteol.s,odam.sheo,al.sal
<f93r.12,+P0>     qokor.shey.okcheor.sheodom
<f93r.13,+P0>     shodaiin.qotchy.kchol,r
<f93r.14,+P0>     ychey.ckhos.okcheod.chr
<f93r.15,+P0>     ochol.shodal.dol.cheodam
<f93r.16,+P0>     choshy.qokor.chckhs
<f93r.17,+P0>     tcheo.l.cholchecthody
<f93r.18,+P0>     olkees.shodaiin.shody
<f93r.19,+P0>     tchor.shol.r.sheoky
<f93r.20,+P0>     ychockhy.cthol.osos
<f93r.21,+P0>     dol.shol.daiin.shcthy
<f93r.22,+P0>     kchor.cthy.chakal.daiin
<f93r.23,+P0>     oain.okor.shody.teols
<f93r.24,+P0>     ychocthy.chotey.teey,s
<f93r.25,+P0>     ysaiin.chotar.shody
<f93r.26,+P0>     ocheodaiin.tchos.sor
<f93r.27,+P0>     qokor.cheo.los.ckheody
<f93r.28,+P0>     ychor.odol.chodaiin.s
<f93r.29,+P0>     dain.{ck}cho.ctho.ctho[s:e]g
<f93r.30,+P0>     shodaiin.qokcho.cthol
<f93r.31,+P0>     ol.chol.cthol.olchod
<f93r.32,+P0>     dol.chokal.schos<$>
#
#
<f93v>     <! $Q=Q $P=B $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 192
# herbal
# Currier's language A, hand 4
#
<f93v.1,@P0>      <%>possheody.qoteeo.qoshocphy.opchody.opor<->opchy<->otchdal.or.shodaiin
<f93v.2,+P0>      yteeody.qotody.qotchol.qocthody.ytey<->oky<->daiin<->dar.ctho[g:m]
<f93v.3,+P0>      dchos.chody.qockhol.oky.cheodaiin.oty<->daiin<->otal<->dair.okol
<f93v.4,+P0>      sol.shol.shdchy.qokchol.qokchody.chol<->chol<->{cty}<->ykchy.dar
<f93v.5,+P0>      tshoky.cthody.qotchol.ckhol.dchog.s<->olo.oteo[?:s].chodaiindy
<f93v.6,+P0>      ytch[?:o]l<!corr?>.ckhol.qochocthy.ctho.chkeey.cthody.s<->dar.she[y:q]okam
<f93v.7,+P0>      oees.ckheody.qkcheey.koldy.tchodaiin.ctheos<->shodain.qokeeam
<f93v.8,+P0>      dcho.chody.teol.sheol.cheeoldair.okchey.cthey<->dsheog.okeey.dama
<f93v.9,+P0>      odeeeodl.cheodar.oksho.chody.okchey.cthol.oly<->ytchol<->sar<->dar
<f93v.10,+P0>     ychol.chs.ckhy.s,cheeol<$>
#
#
<f94r>     <! $Q=Q $P=C $F=b $B=2 $I=H $L=B $H=3 $C=5>
# page 193
# herbal
# Currier's language B, hand 5
# Plant ID: Botriculum (Lunaria? Mondform?}
#
<f94r.1,@P0>      <%>tchedy.opaiir.chedaiin.dsheedy.qopchedal.keodaiin.otalaiin.oar
<f94r.2,+P0>      dor.cheody.okaiin.odor.okal.okair.oky.daiir.qotar.okar.olaiin
<f94r.3,+P0>      todal.cholky.qokal.shdy.qoky.otody.qokolchey.qokair.opary
<f94r.4,+P0>      shor.olkeedy.ol,kchdy.cheedy.kalchdy.chedaiin.or.chol,kar,am
<f94r.5,+P0>      daiin.chekar.olkaiin.olkeody.ykaiin.otain.dar.okeed[y:o].ykaro
<f94r.6,+P0>      saiin.choky.qotchdy.otaly.chedy.dal.dy.chckhaiin.chk.qof
<f94r.7,+P0>      pchedar.oraiin.cheor.kas.or.als<->o,xo{ckhh}y.olkain.am
<f94r.8,+P0>      yty.qokaiin.ykal.chdy.qoky<->osain.chykaidy.dam
<f94r.9,+Pc>      otar,chdy.dytchdy<$>
#
#
<f94v>     <! $Q=Q $P=D $F=b $B=2 $I=H $L=B $H=3 $C=5>
# page 194
# herbal
# Currier's language B, hand 5
#
<f94v.1,@P0>      <%>tshedy.chedar.char.qokchedy.okal.dar<->opchackhy.oteedan
<f94v.2,+P0>      ol,teedy.oteey.qekeey.oteey.teedal<->ykeedy.qotarain
<f94v.3,+P0>      yshedy.chdaiin.otedy.sdal,tamdy<->chdy.qokeey.tam
<f94v.4,+P0>      dchdy.otar.otchy,kedy.qokchdy.ol<->okchy<$>
#
<f94v.5,+P0>      <%>tedain.chedy.qokshd.okchdy.qokeal<->chorchor.tchor,am
<f94v.6,+P0>      ycheeo.lkeol.otor.opchdy.qotar.aral<->otor.otchy.tody.oty
<f94v.7,+P0>      toky.shey.qokaiin<$>
#
<f94v.8,+P0>      <%>pchedaiin.sheocthy.daiin.cphedy.fchd<->otchy.qotchy.par,ar
<f94v.9,+P0>      ytar.okedy.okeedy.qokshey.otaiin,y<->ypchdair.ol.s.aiin.oly
<f94v.10,+P0>     ol,air.cheey.okchaiin.shy.tararain<->otody.qodar.oteey.dar
<f94v.11,+P0>     todaiin.sh{cthh}y.qokar.chetaiin.chdy<->ykol.qoky.or,eedy.oky
<f94v.12,+P0>     daiin.chcthy.chdy.chckhy.okaiin<$>
#
#
<f95r1>    <! $Q=Q $P=F $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 195
# herbal
# Currier's language B, hand 5
#
<f95r1.1,@P0>     <%>kshdor.chepchdy.ofaiin.ol.oldaiin.opshol.qokaiin.oty.odain
<f95r1.2,+P0>     ol.chdy.chdy.qokaiin.shdy.qokaiin.chdy,kol,chdy.qoty.oky,dan
<f95r1.3,+P0>     teodaiin.oekeey.qokees.ody.chekaiin.chekaiin.chky.chaiin
<f95r1.4,+P0>     ycheey,ky.olkain.chey,kain.cholky.chedy.qokaiin.chy.kaiin.ly
<f95r1.5,+P0>     atar.chedy.todaiin.qoky.shdaly<$>
#
<f95r1.6,+P0>     <%>tchdor.or.chekchdy.qokar.chcthy.qotchdy,lshedy.qoky.qofain.dy
<f95r1.7,+P0>     ykchedy.sheky.chekar.chdain.chdaiin.okar.chetchdy.chdy.chkam
<f95r1.8,+P0>     olkor.chdaiin.cholkaiin.qokeedy.qoky.chey.lchedy.chedy.alod
<f95r1.9,+P0>     tchdy.tchor.chol.tar.chdy.okol.ykoldy.olkeedy.qotaiin.or
<f95r1.10,+P0>    daiin.chckhy.okaiin.chckhy.daiin.ykedy.ep[?:a]iin.okaraiin.ls
<f95r1.11,+P0>    ykaiin.or.chdy.chekain.ol,dar.ykar.olkeey.ldar.chekal<$>
#
#
<f95r2>    <! $Q=Q $P=G $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 196
# herbal
# Currier's language B, hand 5
#
<f95r2.1,@P0>     <%>kshedy.or.chdy.dalfchy.qodaiin.chckhyfchy.daraiin.dalal
<f95r2.2,+P0>     daiin.shody.chkain.chol.chckhy.otain.oty.oteedy.kar,okam
<f95r2.3,+P0>     todaiin.chor.chckhy.qokol.chkar.ol.otaiin.ofar.okain.aram
<f95r2.4,+P0>     daiin.shody.tor.or.okain.chckhey<$>
#
<f95r2.5,+P0>     <%>tshod.qokal.ody.chcfhol.okal.chedy.dalshdy.qopchdy.kary
<f95r2.6,+P0>     y,olkor.ol.shol.qotar.chdy.chdy.qokar.okar.qokar.odaly
<f95r2.7,+P0>     dshedy.otal.qokal.dol.or.eeedy.okeedy.okedyted.otam
<f95r2.8,+P0>     tedykaiin.y,cheol.okal.chedy.shdy.qokchdy.otar.chctham
<f95r2.9,+P0>     poiin.okar.qokol.shsdy.okar.chdaiin.olky<$>
#
#
<f95v2>    <! $Q=Q $P=I $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 197
# herbal
# Currier's language B, hand 5
# Plant ID: Banberry? Actaea Waxberry
#
<f95v2.1,@P0>     <%>tchody,podar.shody.qofaiin.ofchdy.otedy.qotedaiin.shor.olsain
<f95v2.2,+P0>     sol.shedy.qotchey.alor.chdyty.olor.ok[a:o]dy.chody.qotaiin.y.kaipy
<f95v2.3,+P0>     archytaiin.shekoiin.okar.or.aiin.chckhy.okal.otain.okalody
<f95v2.4,+P0>     daiin.<!next line intrudes>olkain.qokan.shar.shekydy.dain.alkain<->okalaiin.s
<f95v2.5,+P0>     tar.fcheey.shos.aiin.okar.olkaiin.otalain<->okaiin,ar
<f95v2.6,+P0>     dain.ykaly.chals<->shedain.olaiin.y<->okain.ldy
<f95v2.7,+P0>     qokeey.dar.chdykain<->ytasal.otain<$>
#
#
<f95v1>    <! $Q=Q $P=J $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 198
# herbal
# Currier's language B, hand 5
# Plant ID: Wermut, Artemisium Absynthum
#
<f95v1.1,@P0>     <%>{c@132;h}olteedy,{c@133;h}oepaiin.oekshy.qofchdaiin.shoyfar.okshy.okain.ar.alfshed
<f95v1.2,+P0>     okshy.tshor.qoksh.qokain.otar.oty.qokedy.otal.ytchdy.qokar.am
<f95v1.3,+P0>     tchody.qokaiin.y,char.okain.sheody.chedy.chcthykedy.ety.dain.al
<f95v1.4,+P0>     tchedy.qokal.oty.shekshey.otaldy.okshey.ytshedy.okarar.yty.chdy
<f95v1.5,+P0>     otal.shedy.odaiin.chey<$>
#
<f95v1.6,+P0>     <%>tshdal.qokshy.dchdy.shedy.dkshey.chefar.otchdy.ol.shedar.chdam
<f95v1.7,+P0>     dshey,kain.qokar.olkar.<!next line intrudes>chy.tar.otar.chdy.kchdy.dolkain.otardy
<f95v1.8,+P0>     dchody.sheos.qodaiin.fchodaiin.chtal.dar.okedy.okchedy<$>
#
<f95v1.9,+P0>     <%>tshey,taiin.ol,k,shol,kshed.qokeeod.raiin.qokeey.qoko.skchdy
<f95v1.10,+P0>    sain.sheyk.chody.k.chedain.chedaiin.otain.daiin<$>
#
<f95v1.11,+P0>    <%>pshedar.shedy.kshedy.qotches.or,aiin.shekaiin.otain.tshes.qokain
<f95v1.12,+P0>    shotshey.s,aiin.ody.olkchdy.qotaiin.shcthy.dolkchy.tchdaiin.dal
<f95v1.13,+P0>    lshee.qodain.okaiin.otody.chcthy<$>
#
#
<f96r>     <! $Q=Q $P=K $F=z $B=1 $I=H $L=A $H=1 $C=4>
# page 199
# herbal
# Currier's language A, hand 4
# Plant ID: dipsaxus, calendula (O'Neill)
#
<f96r.1,@P0>      <%>tor.cheeor.ckheos.olsheeosol.cpheol.cpheor.chodar
<f96r.2,+P0>      ytol.oteeor.sheol.oteey.qokeody.qokeeody.cthey
<f96r.3,+P0>      toaiin.{cthh}odal.chos.ckheody.keody.chodol.oty
<f96r.4,+P0>      or.chor.chkchol.chokchor.s.or.sheockhy.choly
<f96r.5,+P0>      daiin.chodaiin.cthey.tol.sheor.qokeol.okol
<f96r.6,+P0>      lor.ckheey.chol.cholody.cheol.ctheor.sor
<f96r.7,+P0>      oiir.or.ckhor.chkey.ckhocthy.or.chockhy
<f96r.8,+P0>      ykeor.[se:sh]cheeol.sheol.qokeeey.chol.daiin
<f96r.9,+P0>      todar.sheo.cthody.shokocfhy.chopcho.dory
<f96r.10,+P0>     otchodol.shocthody.shockhy.otchodor.cho{cty}
<f96r.11,+P0>     teol.cheody.shodol.qokchod<->s<->aiin.chokey
<f96r.12,+P0>     dcheor.cheol.cheodaiin.ol<->dy<->d<->chs<->archeody
<f96r.13,+P0>     oteodsho.qotchos<$>
#
#
<f96v>     <! $Q=Q $P=L $F=z $B=1 $I=H $L=A $H=1 $C=4>
# page 200
# herbal
# Currier's language A, hand 4
# gathering mark 17
# Plant ID:  Smilax tracheia, or Chenopodium
# Same plant as f99r[4,1] ? (GL)
#
<f96v.1,@P0>      <%>psheessheeor.qoepsheody.odar.ocpheeo<->opar.ysar.osoj
<f96v.2,+P0>      ytear.yteor.olcheey.dteodoiin<->saro<->qoches,y,cheom
<f96v.3,+P0>      dcheoteos.cpheos.sor.chcthory<->cth<->ytchey.daiin
<f96v.4,+P0>      dsheos.sheey.teocthey.{ct}eeodody
<f96v.5,+P0>      tockhy.cthey.ckheeody.ar.eeeykey
<f96v.6,+P0>      yteeody.teodar.alchey.sy
<f96v.7,+P0>      sheodal.chorary{cto}l
<f96v.8,+P0>      ycheey.ckheal.daiins
<f96v.9,+P0>      oeol.ckheor.cheoraiin
<f96v.10,+P0>     ctheor.oral.char.ckhey
<f96v.11,+P0>     sar.os.checkhey.so{cthh}
<f96v.12,+P0>     sosar.cheekeo.dain
<f96v.13,+P0>     soysar.cheor<$>
#
#
# folios 97-98 missing
#
#
<f99r>     <! $Q=S $P=A $F=a $B=1 $I=P $L=A $H=1>
# page 201
# pharmaceutical
# Kraus plate XXXI labeled jars
# Currier's language A, hand 4?
#
# Top row of labels. Petersen ID in curly brackets.
<f99r.1,@Lc>      <!68a>okaradag
<f99r.2,@Lf>      <!68b>okar,y
<f99r.3,@Lf>      <!69>darar
<f99r.4,@Lf>      <!70>oky
<f99r.5,@Lf>      <!71>salo
<f99r.6,@Lf>      <!72>aro
<f99r.7,+Lf>      <!72>ain
<f99r.8,@Lf>      <!73>okor
<f99r.9,@Lf>      <!74>ralol
<f99r.10,@Lf>     <!75>skeeal
<f99r.11,@Lf>     <!76>okary
<f99r.12,@Lf>     <!77>okolo
<f99r.13,@Lf>     <!78>otalam
<f99r.14,@Lf>     <!79>otoldy
#
<f99r.15,@P0>     <%>pcheody.oteody.<!gap>daiin.cpheey.tshol.dal.cfheol.olaiin.sar
<f99r.16,+P0>     saroshy.shor.s,shor.sheol.kolsheol.qoeol.sholkol.ckhol.ckhory
<f99r.17,+P0>     dcheor.chr.al.yckhy.okeol.ckhor.oraiin.chor.qokeeor.chory
<f99r.18,+P0>     qokeor.chol.ykol.cheey.chody.ckhol.daiin.okeoly.daiin.ckhy<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f99r.19,@Lc>     <!80a>oparal
<f99r.20,@Lf>     <!80b>oaro
<f99r.21,@Lf>     <!81>aloly
<f99r.22,@Lf>     <!82>aora[?:r]
<f99r.23,@Lf>     <!83>choky
<f99r.24,@Lf>     <!84>oky
<f99r.25,@Lf>     <!85a>okeoly
<f99r.26,@Lf>     <!85b>yteold
<f99r.27,@Lf>     <!86a>cheotchy
#
<f99r.28,@P0>     <%>kodaiin.opchey.qoky.dar.otchor.opsho.okeol.sheol.oteoefol
<f99r.29,+P0>     dsheol.ckhey.ckheol.okeol.ctheol.qokey.ckhol.okeol.okeey.dald
<f99r.30,+P0>     tol,cheody.qokol.okoly.okoldy.qokoly.qokal.okchol.qokold
<f99r.31,+P0>     chees.okeey.qotol.sheol,daiin.qotol.okeol<$>
#
# Third row of labels. Petersen ID in curly brackets.
<f99r.32,@Lc>     <!87a>tsholdy
<f99r.33,@Lf>     <!87b>okos
<f99r.34,@Lf>     <!87c>oekey
<f99r.35,@Lf>     <!88>dar
<f99r.36,@Lf>     <!89>chockhi[a:y]
<f99r.37,@Lf>     <!90>r,cheyet
<f99r.38,@Lf>     <!91>saiiny
<f99r.39,@Lf>     <!92>sory
<f99r.40,@Lf>     <!93>dam
#
<f99r.41,@P0>     <%>tsheeor.cpheol.{ck}ey.pchol.ckhey.ypchol,chor.choly.qotocthey.qkory
<f99r.42,+P0>     sol.sheol.keshey.qokeeey.chs.chey.dalchey.ctheey.daiin.cheom
<f99r.43,+P0>     daiin.cheeokeey.checkhey.dor.oldy.sheey.keody.okeeey.s.aiin.ols
<f99r.44,+P0>     qokey.chkeey.chey.ckhey.ckhey.ykeey.oiin.air.chody.oeksa<$>
#
# Fourth set of labels. Petersen ID in curly brackets.
<f99r.45,@Lc>     <!94a>yteoldy
<f99r.46,@Lf>     <!94b>tolsasy
#
<f99r.47,@P0>     <%>tol,keey.ctheey
<f99r.48,+P0>     ykeol.okeol.ockhey.chol.cheodal.okeo,r,alcheeg.orar
<f99r.49,+P0>     okeeey.keey.keear.okeey.daiin.okeol,s.aiin.olaiir.oolsal
<f99r.50,+P0>     qokeeo.okeey.qokeey.okesy.qokeeo.sar.sheseky.or.al
<f99r.51,+P0>     yshaiin.{ykh}ey.octhey.dy,daiin.okor.okeey.sh{cty}sh
<f99r.52,+P0>     ychor.ols.or,agairom<$>
#
#
<f99v>     <! $Q=S $P=B $F=a $B=1 $I=P $L=A $H=1>
# page 202
# phamaceutical
# B@R p88; faces "capsicum"
# Currier's language A, hand 4?
#
# Top row of labels. Petersen ID in curly brackets.
<f99v.1,@Lc>      <!95a>okaramy
<f99v.2,@Lf>      <!95b>otoldy
<f99v.3,@Lf>      <!96>otor<->chy
<f99v.4,@Lf>      <!97>oldy
<f99v.5,@Lf>      <!98>dar<->ary
<f99v.6,@Lf>      <!99>otaly
<f99v.7,@Lf>      <!100>olsy
<f99v.8,@Lf>      <!101>arol
<f99v.9,@Lf>      <!102>otoky
#
<f99v.10,@P0>     <%>sol.cheols.ockhey.qo{ckhh}y.qkoldy.s<->ok.oleees.oteey.dain
<f99v.11,+P0>     okoiin.choty.qokchol.qokeol.okoldy<->q{kh}oldy.toly.daiin
<f99v.12,+P0>     qokeo.qokeol.chockhy.otol.daiin.oty<->oto{ck}ey.da.chor,aiin
<f99v.13,+P0>     okoraiin.okol.shocthy<->qokor.oloiram<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f99v.14,@Lc>     <!103a>okoldody
<f99v.15,@Lf>     <!103b>oeeesary
<f99v.16,@Lf>     <!104>daiiinc
<f99v.17,@Lf>     <!105>sary
<f99v.18,@Lf>     <!106>saiino
<f99v.19,@Lf>     <!107>otolsar
<f99v.20,@Lf>     <!108>osary
#
<f99v.21,@P0>     <%>doror.okeeody.opar.okor.eosaiin.otoraiin.shey.ols,aiiin.qoetal
<f99v.22,+P0>     doiin.otey.o.keeol,s,aiin.okeol.qokeol.ctheol.qokeol.dy.qokaiin
<f99v.23,+P0>     qokeey.chol.okeoldy.qokol.qokeolo.lchol.okeol.sheodol.qokeechom
<f99v.24,+P0>     shokeeey.cholshey.okol.qokey.okeodal,oldy<$>
#
# Third row of labels. Petersen ID in curly brackets.
<f99v.25,@Lc>     <!109a>darolaly
<f99v.26,@Lf>     <!109b>okechy
<f99v.27,@Lf>     <!110>otal
<f99v.28,@Lf>     <!110b>chor.olekor
<f99v.29,@Lf>     <!111>okeodor
<f99v.30,@Lf>     <!112>olky
<f99v.31,@Lf>     <!113>doldam
#
<f99v.32,@P0>     <%>qokeeoy.chokol.qokeeo.dy.qokeeol.olpchey.daiir.okeedy<->okolol
<f99v.33,+P0>     dol.okeeol.okeor.okal.okaiin.ckheol.okolaiin.okolaiin.cheoldy
<f99v.34,+P0>     yoiin,ol.ol.olaiin.qockhey.qokol.olshy.qokeeor.or.aiin.doldam
<f99v.35,+P0>     ol,okeeey.oqoeeol.cheol.chody.okoiin<$>
#
<f99v.36,@Lc>     <!114a>oralas
#
<f99v.37,@P0>     <%>{c@132;}eol,so{c@133;h}ey.qokol.olkeol.daiin<->okoly
<f99v.38,+P0>     ol.cheey.qokeol.okeol.okeol.shokol<->ykey
<f99v.39,+P0>     dar.shol.okchey.ckhey.qokololal<->okeol
<f99v.40,+P0>     or.aiin.okeody.okol.odaiin.qoky<->olaldy
<f99v.41,+P0>     qockhol.oiin.shody.qokol.aiidal<->aiidaiim
<f99v.42,+P0>     ol,sheol.olkeol.okol.or.oraloly<->ykeol.okal.okaldaly
<f99v.43,+P0>     ychol,olkeeoldy<$>
#
<f99v.44,@Lf>     <!114b>koleearol
#
#
<f100r>    <! $Q=S $P=C $F=b $B=2 $I=P $L=A $H=1>
# page 203
# pharmaceutical
# B@R p88, Brum Spec. p547, Brum p96, Way p138, Brumbaugh's s-=called
# pepper is on locus 5.
# Currier's language A, hand 4?
# two rows of plants, with (mostly) one word captions
# 4 line text paragraph
# one row of plants with one word captions in staggered order
# 6 line text paragraph
#
# First row of labels, Petersen nr. in curly brackets
<f100r.1,@Lf>     <!115>chosaroshol
<f100r.2,@Lf>     <!116>sochorcfhy
<f100r.3,@Lf>     <!117>otear
<f100r.4,@Lf>     <!118>chofa[r:n]y
<f100r.5,@Lf>     <!119>sar,char<->daiindy
<f100r.6,@Lf>     <!120>o[r:s]aro
<f100r.7,@Lf>     <!121>chalsain
<f100r.8,@Lf>     <!122>soity
<f100r.9,@Lf>     <!123>sosam
<f100r.10,@Lf>    <!124>dakocth
<f100r.11,@Lf>    <!125>sofam
#
<f100r.12,@P0>    <%>pcheol.sheod.qocpheeckhy.shodol.{c@132;h}da,@168;oto.cho[?:ch]os.sheey.ch{cthh'}o.s
<f100r.13,+P0>    dsheor.cthey.qokeey.oteey.ykeeodain.[r:s]orarydaiin.daiin.deeomchol
<f100r.14,+P0>    shor.chkeey.qoteey.qokeody.qoteold.qokeol.so.raiin.otal.yk[eee:ech]o
<f100r.15,+P0>    dcheor.shol.qokeeol.chor.chol.qokeeody.dareu<$>
#
# Next row of plants, Petersen locus in curly brackets
<f100r.16,@Lf>    <!126/1st half>okeeos
<f100r.17,@Lf>    <!127>shockhey
<f100r.18,@Lf>    <!126/2nd half>orol
<f100r.19,@Lf>    <!128>olcheom
<f100r.20,@Lf>    <!130>oteol
<f100r.21,@Lf>    <!129>okols
#
<f100r.22,@P0>    <%>folshody.choldaiin.fchod,ycheol.cphol.qotees.shey.aseso,alcfhy
<f100r.23,+P0>    soiin.chol.cphol.shol.shol.qockhol.chor.chol.sho.keey.{chkhh}y.ykeeam
<f100r.24,+P0>    saiichor.sheor.qockhody.odeor.yk,sheey.cholsheody.sai.cheol.raiin
<f100r.25,+P0>    sheor.qkeeody.chol.daiin.ctheol.olcheol.cheky.cheol.cheockhy.okeol
<f100r.26,+P0>    yaiin.chekeey.chol.cholody.chos.olchor.qokeol.okeeol.cheols.al
<f100r.27,+P0>    chol.cheol.cho.chckheody.otolchey<$>
#
#
<f100v>    <! $Q=S $P=D $F=b $B=2 $I=P $L=A $H=1>
# page 204
# pharmaceutical
# Brumbaugh p86; "medicinal herbs''
# Currier's language A, hand 4?
#
# First rows of labels, Petersen nr. in curly brackets
<f100v.1,@Lf>     <!131>tolchd
<f100v.2,@Lf>     <!132>chols
<f100v.3,@Lf>     <!133>opchor
<f100v.4,@Lf>     <!134>solsy
#
# Second rows of labels
<f100v.5,@Lf>     <!135>soleesos
<f100v.6,@Lf>     <!136>ykchochdy
<f100v.7,@Lf>     <!137>ykchdy
<f100v.8,@Lf>     <!138>dchdy
<f100v.9,@Lf>     <!139>dalsy
#
# Third rows of labels
<f100v.10,@Lf>    <!140>okcheor
<f100v.11,@Lf>    <!141>ytchol
<f100v.12,@Lf>    <!142>dykchal
<f100v.13,@Lf>    <!143>chos.ctharal
#
<f100v.14,@P0>    <%>{c@132;h}dee{c@133;h}y.sheocphy.qoteody.ckhoor.ar.chor.oteey.daiin.qokomo
<f100v.15,+P0>    sor.cheey.dair.ol.cheol.qoolkeey.chol.cheey.qokeol.chotol,s
<f100v.16,+P0>    ykeeol.chol.chey.eeoseeo,s.sheeo.okeol.ches.okeor.okeol.dy
<f100v.17,+P0>    chockhey.sholkcheol.qokeol.okol.chol.chotor.chso.solcthy
<f100v.18,+P0>    tachso.s.ol.cheo.cheeor.odaidy.ckhod.sh.chod.qokeol.sal
<f100v.19,+P0>    sain.cheokeos.chockhy.chocthey.keody.cho{ckhh}or.chckhey.du
<f100v.20,+P0>    ycheoky.shokeesy.qokeey.chokeol.saraloaly.cheor.ol.chockhar
<f100v.21,+P0>    soral.okor.ol.choy.ly.araroy.okar.cheeeal.cheokeol.orey
<f100v.22,+P0>    daiin.cheky.chory<$>
#
#
<f101r>    <! $Q=S $P=E $F=y $B=2 $I=P $L=A $H=1>
# page 205
# pharmaceutical
# 101r1 and 101r2 form a single "logical" page. The text loci are all collected
# on this page, and there are no labels so page f101r2 is empty
# Currier's language A, hand 4?
#
<f101r.1,@P0>     <%>pcheol.sheol.ol,shey.qockhol.shor.yteol.sheockhey.qpol.chear.s,aiin.oleeey.qkeey.chopcheey.checkhey.cpheocthy.ykchy.cheey.chekeey.dal.chey
<f101r.2,+P0>     dol.chokeey.chkey.cthey.okalchol.kol,o,keey.r.or.ol.okol,ol.olchey.qok,chal.okey.qokeol.kar.shey.teol.or.oiiin.chol,daiin<$>
#
<f101r.3,+P0>     <%>@183;ol{c@133;h}eol.okeor.r.sheol.qokol.shey.dol.shey.okeey.ctheey.yteeoldy.kchol.ol,sheody.or.ol.sheor.qotoiir.otol.sheey.s,sheo.tchey.ol,dar.am
<f101r.4,+P0>     ycheeo.or.sheeol.daiin.sheeol.okeol.ctheol.{c'y}keeo.qockheol.daiin.shy.chol.okeeor.{cto}dy.chkchol.dateody.okeol.dairin.okeey.okeey.dairin
<f101r.5,+P0>     daiin.ctheol.cheol.okor.or.aiin.cheol.cho,keeodchey.okol.okeol.dor.chol.ch[y:a].r.aiin.oteol.or,aiin.ol,chey.oteeod.sheol.okeol.chosaiin.sheam
<f101r.6,+P0>     okeeol.sho.shody.sho.shol.okeeeol.che[a:y]s.sheokeey.sheeor.chchy.chodaiin.cheeckhey.teeol.s.cheol.rar.oeeor<$>
#
<f101r.7,+P0>     <%>cphoar.oaiin.ypcholy.daiin.otaiin.otaiin.yfolaiin.@184;cheolain.ypchey.{yph}ody.shotey.odariin.sheo[o:a]r.sheor.ckheey.{ykh}ey.qokchey.cholp.cheol,dy
<f101r.8,+P0>     olaiin.oteol.chor.oteey.chokchey.kor,daiin.shok.chol.chol.qoky.daiin.ol.s.al.ydar.daiin,or.ory.okeey.daiin.shey.daiin.okol.cheor
<f101r.9,+P0>     daiin.okeol.qokcheol.ykeor.dar.ol.otechy.ykeor.dor.aiin.chl,s.cheol.okeol.shey.qodar.soiin.choko.qokeol.daiin.[o:y],dar.okchol.cheo,rcheky
<f101r.10,+P0>    ysho.qykeeol.chol.sho.odor.dor.chees.ykeol.chol.dol.kor.a{ith}y.ol.chso.sha.olcheeol.kolshey.okeoly.oiin.aiioly<$>
#
# <f101r2>       {$I=P $Q=S $P=F}
# All text on this page in normal paragraphs covered by f101r1
#
#
<f101v>    <! $Q=S $P=H $F=y $B=2 $I=P $L=A $H=1>
# page 206
# pharmaceutical
# Currier's language A, hand 4?
# Forms one logical page with f101v1, as can be seen from the
# subdivision into paragraphs, and the last line which is
# centered. All normal text loci are transcribed on this page.
# The creases are badly damaged and all lines are interrupted.
# Only the labels on f101v1 are transcribed as belonging to that page.
# Labeled f100v in Brumbaugh.
#
# Two rows of labels above normal text
<f101v.1,@Lf>     [s:r]airaly
<f101v.2,@Lf>     otaldy
<f101v.3,@Lf>     otol
<f101v.4,@Lf>     ytal
<f101v.5,@Lf>     dokor
<f101v.6,@Lf>     orar
<f101v.7,@Lf>     otarar
<f101v.8,@Lf>     ot[o:a]ly
<f101v.9,@Lf>     soraly
#
<f101v.10,@Lf>    okol
<f101v.11,@Lf>    arom
<f101v.12,@Lf>    oraram
<f101v.13,@Lf>    oraeep
<f101v.14,@Lf>    dytolg
<f101v.15,@Lf>    olkor
<f101v.16,@Lf>    dolary
<f101v.17,@Lf>    odor
<f101v.18,@Lf>    olaran
#
<f101v.19,@P0>    <%>tolchor.cheopor.or,ody.cphey,r.shee.fol,s,oiin.otsheey.otch???y,kcho,pcholy.chor.or.choror.sy<->dorar<->okoraiin.orolodain
<f101v.20,+P0>    or.aiin.or.o.or.odam.chor.s.aiin.okor.cheeor.sheeol.qokol.et???ol.qoor.cheey.qykeod.oeeo.r.choy.s<->okeeody<->chodaiin.cthy.okody.dar
<f101v.21,+P0>    ycheor.o[?:e]o.dain.cheokal.{ykh}ody.cheeods.oraiin.qoeey.cthey.???eocthy.dain.cheod?.dydy<$>
#
<f101v.22,+P0>    <%>ksear.lol,keeol.otal.or.ol.aiin.okeod.{ykh}ey.dain.olcheol.???opcheol.cthey.qekeoldy.qocthor.sheody.qo{ckhh}ey.odaiin.shoytolaiin.?sodaiin,dy
<f101v.23,+P0>    yaiin.ol,olor.daiin.okeey.qok.ykeol.daiin.qockhy.daiin.olch???dar.qokeol.dol.oraiin.oldaiin.keeol@138;,rch.qokeeeor.s,ydy.cheor.okeey.choldy.dar
<f101v.24,+P0>    teeeol.sheol.qokeor.{ykh}ol.olcho.r.chokey.chor.ctheey.daiin???daiin.cheeody.cheey,keo.cheol.daiiin.deeor.cheedy<$>
#
<f101v.25,+P0>    <%>daiin.dair.yteol.chor.qockhol.daiin.ckheey.chey.kchey.da???oiin.okeey.ckheo,l,cheody.kcheol.daiin.etee[o:y]s.ctheody.ctheo.ckhosh[?:e].olchor
<f101v.26,+P0>    olaiin.okeol.cheo.kol.ches.sheey.qoor.qokeody.cheor.okeo.???oiin.cheey.cthey.ory.ctheey.qokeey.shol.ody.cheol.oralar.shey.qokar,ary
<f101v.27,+P0>    sal.chol.choly.okeey.dal.qol.shckheol.chol.cthear.keeol.???cheeo.ol,chs.oraiin.qokeeey.soiin.qodaiin.cheol.qokeey.daiin.cheodam
<f101v.28,+Pc>    teol.cheol.etchey.???cheo,r.cheol.cthol.cholaiin.chol,qkar<$>
#
#
<f102r1>   <! $Q=S $P=L $F=z $B=1 $I=P $L=A $H=1>
# page 208
# pharmaceutical
# Currier's language A
#
<f102r1.1,@Lc>    <!201a>daarod
<f102r1.2,@Lf>    <!201b>otodeeodor
<f102r1.3,@P0>    <%>polaiin.shocthy.qoteol.loiiin.oteeor.cpheodar.sholdaiin
<f102r1.4,+P0>    dsheody.okeeoy.kod[?:a].chkeeody.daraiiin.ctheoly.qokcheololain
<f102r1.5,+P0>    ytol.sheol.she.olaiin.orain.oraroekeol.chol.ekey.qokol.dain
<f102r1.6,+P0>    daiin.ykeeol.oldy.okodaiin<$>
#
<f102r1.7,@Lc>    <!202a>okolaly
<f102r1.8,@P0>    <%>pshodaiin.qoorar.chopy<->chofol.daiin.oteol.qoteol.doly
<f102r1.9,+P0>    daiin.orsheoldy.qokeol<->oteeody.lshodykeodal.qokshdy,sy
<f102r1.10,+P0>   ycheol.sholdy.chol.chol.ykeeol.dol.doleodaiin.dal.cthedy
<f102r1.11,+P0>   dcheo.qockhy.sol,sheey.okeody.qokeodol.shockhey.oleeol<$>
#
<f102r1.12,@Lc>   <!203a>ddardsh
<f102r1.13,@P0>   <%>teesody.qoeol.olcheor.qokey.okshey.qokeol.sheofol{ckhh}y
<f102r1.14,+P0>   doeey.keeol.qokeo.daor.shey.qoteol.okol.chos.s.or.oeeaiin
<f102r1.15,+P0>   or.chol.daiin.dykeor.sheey.qokeody.dor.os.ykeeykam
<f102r1.16,+P0>   ddor.chordam<->soraiin.ykeey,dy.okeol.doeoear<->s.aral.dor
<f102r1.17,+P0>   ydar,arody<->oldaiin.sody.chockhy,oly<$>
#
#
<f102r2>   <! $Q=S $P=M $F=z $B=1 $I=P $L=A $H=1>
# page 209
# pharmaceutical
# Currier's language A
#
<f102r2.1,@Lc>    kodaiig
<f102r2.2,@P0>    <%>lsais.azg.cheey.cfhey.por,aiin.chefol,y
<f102r2.3,+P0>    ycheor.olaiin.olsho.qokol.olaiin.oldam
<f102r2.4,+P0>    daiin.ckheeol.oldor.okol.cheodor.sor.airam
<f102r2.5,+P0>    tor.sheo.or.chey.qoor.yteor.chol.choky
<f102r2.6,+P0>    daiin.okody.qokeody.okeol.dor.chckhy.oteod.s,orsy<$>
#
<f102r2.7,@Lc>    ok[?:o]rolda
<f102r2.8,@P0>    <%>kolor.olaiin.opor.shey.opolkod.odain.sheo.qoeol.shey
<f102r2.9,+P0>    dor.oiin.okeody.qokeol.sheoy.qo[o:d]chey.ckheol.sheey.skeekyd
<f102r2.10,+P0>   shockhy.qockhey.sol.eeey.dol.cheol.doaiin.qkeeey.cthey
<f102r2.11,+P0>   kockhas.okor.ykeey.okeey.qokeey.dol.ol.sheody.okey.da,l,{cthhh}y
<f102r2.12,+P0>   ytchy.o,l,ockhy.okeey.cheody.saiin.dol.ockhy.okeady<$>
#
# Bottom jar has three words above each other
<f102r2.13,@Lc>   loeekadag<!top word>
<f102r2.14,+Lc>   oshea??l<!middle word>
<f102r2.15,+Lc>   so???dch<!bottom word>
#
<f102r2.16,@P0>   <%>{c@132;h}ol.d{c@133;h}ody.cthol,soeees.ykeody.qokeey.qotchy.soefchocphy
<f102r2.17,+P0>   ykeockhey.okey.qokeeo.ckhey.qokey.desey.qyoeey.dol.chkey.choky
<f102r2.18,+P0>   otol.shey.qockhey.dol.shey.dol.sheey.qokol.daiin.oky.oky
<f102r2.19,+P0>   qokeod.okeal.okeo,l.y,cheo.ckhey.q{kh}ody.qokey.ody.keeody.chody
<f102r2.20,+P0>   ykeey.keeol.cheos.ydeeal.cheody.ykeea,d,o,lchey<$>
<f102r2.21,@Lf>   <!212>koldarod
<f102r2.22,@Lf>   <!213>odalydary
#
#
<f102v2>   <! $Q=S $P=O $F=z $B=1 $I=P $L=A $H=1>
# page 210
# pharmaceutical
# Currier's language A
#
# Top rows of labels. Petersen ID in curly brackets.
<f102v2.1,@Lc>    <!214a>porshols
<f102v2.2,+Lc>    <!214b>soaimy
<f102v2.3,@Lf>    <!214c>oror
<f102v2.4,@Lf>    <!215>chor
<f102v2.5,@Lf>    <!216>sachy
<f102v2.6,@Lf>    <!217>okeo[s:r]
<f102v2.7,@Lf>    <!218>okol
<f102v2.8,@Lf>    <!219>otory
<f102v2.9,@Lf>    <!220>ok?
<f102v2.10,@Lf>   <!221>okody
<f102v2.11,@Lf>   <!222>cheor
<f102v2.12,@Lf>   <!223>okoroeey
<f102v2.13,@Lf>   <!224>opchy
<f102v2.14,@Lf>   <!225>sarol
<f102v2.15,@Lf>   <!226>olrodar
<f102v2.16,@Lf>   <!227>to[d:?]?
#
<f102v2.17,@P0>   <%>podeesho.oteeos.sheor.qo[t:k]eeo,ch,{ckhh}y.shkeey.chekeod
<f102v2.18,+P0>   ocheos.chyokeor.okeol.okeol.shy,y
<f102v2.19,+P0>   deeeo.qoeeor.o,eo{ikh}y.cheos.o.l.o,r.o,l.okeeos.ain
<f102v2.20,+P0>   qokeor.cho.keeol.okeeey.qokeody.chockhey.qokeey.dol.ol.sheeoy.tody.cheoc?
<f102v2.21,+P0>   ycheey.s.od,eey.okeeor.cheol.os,oiin.oeees.okear.chey.keey.saiin.oteo
<f102v2.22,+P0>   dain.or.aiin.cheol.s,oiir.chol.sheey.qockhy.ol.keo,r.okeody.okeor.cho?
<f102v2.23,+P0>   okey.okey.shey.okey.oiees.or,eey<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f102v2.24,@Lc>   <!229a>okolky
<f102v2.25,@Lf>   <!229>osain
<f102v2.26,@Lf>   <!230>aiky
<f102v2.27,@Lf>   <!231>okeeoraiin
<f102v2.28,@Lf>   <!232>okockhy
<f102v2.29,@Lf>   <!233>os
#
<f102v2.30,@P0>   <%>pyd[ch:?]y.od[i:e]y.pcheady.qoekeey.oteey.qokeod,sheey.opaiin.deear
<f102v2.31,+P0>   oldeey.ckhy.sheeody.eeos.sheshe<!corr?>.oeeor.ykeear.chekeey.ykory
<f102v2.32,+P0>   dar.cheor.shoar.okeol.shoy.s.ar.oky.cheeor.ol.daiin.sy
<f102v2.33,+P0>   qokeor.sho.?keeeos.cheor.o,s,al.chos,aiiin.o,ky.okaraiin
<f102v2.34,+P0>   sorshey.okeeor.sheockhey.qokeos.okchol.ctheor.okey.sal
<f102v2.35,+P0>   ychor.sheol.por.sheeor.shekeey.qoky.cheo,teody.qokeol.daiin
<f102v2.36,+P0>   okeeor.cheey.okeey.sor.eeey.okey.okey.okeey.qokeor
<f102v2.37,+P0>   tchor,ar.chey.kor.or.cthey.qoeeey.qokeey.okeoroly.sar
<f102v2.38,+P0>   dar.cheey.ckheey.qokeor.okey.chos.sho.ykeey.okeeo.ra[in:i?]
<f102v2.39,+P0>   yotaiin.cheor.cheekey.orain<$>
#
#
<f102v1>   <! $Q=S $P=P $F=z $B=1 $I=P $L=A $H=1>
# page 211
# pharmaceutical
# Currier's language A
# gathering number 19
# Look at folio 19r from Petersen photocopy
#
# Top rows of labels. Petersen ID in curly brackets.
<f102v1.1,@Lc>    <!234a>keoraiiin
<f102v1.2,@Lf>    <!234b>okeody
<f102v1.3,@Lf>    <!235>okeody
<f102v1.4,@Lf>    <!236>daiisaly
<f102v1.5,@Lf>    <!237>ypary
<f102v1.6,@Lf>    <!238>opchyt{cy}
#
<f102v1.7,@P0>    <%>poaiin.ockhey.pchol.doiin.shey.shockhsy.sheocthy.qokeody
<f102v1.8,+P0>    dairn.ol.chey.[cth:ckh]eol.qokeor.os,aiin.cheor.qokey.choky
<f102v1.9,+P0>    teody.ckheey.qokeol.sheky.qockheor.or.cheo,rchol.qoteor.dar
<f102v1.10,+P0>   kochor.ol.ydaiin.choraiin.sheey.ykeey.kor,shey.qokey.dy
<f102v1.11,+P0>   sol,chol.qooiin.qokol.cheol.chey.kolcheey.daiin.cheody.dy
<f102v1.12,+P0>   y,cheol.cheol.doiir.shekcheor.s,ar.cheor.{@246;kh}ey.pchodaiin
<f102v1.13,+P0>   toiin.ol.daiin.qkol.cheol.daiin.qokar.oaiin.cheey.[s:r]aiim
<f102v1.14,+P0>   chor.cheor.ckhey.oteol.a{ikh}eky<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f102v1.15,@Lc>   <!239a>d?indy
<f102v1.16,@Lf>   <!239b>ypcholdy
<f102v1.17,@Lf>   <!240>loralody
<f102v1.18,@Lf>   <!241>opchdard
#
<f102v1.19,@P0>   <%>fo[i:e]daiin.dair.or.sheol.okeeol.qoteol<->oro{ikh}ey.olkey
<f102v1.20,+P0>   soiin.shey.qokeey.qoeeol.qokeody.sheody.qoeteey.okeey.dam
<f102v1.21,+P0>   qoeeody.ychey.okeody.deody.okody.cheodaiin.cheody.[r:s]am
<f102v1.22,+P0>   yk[ee:ch]ody.chodaiin.qokeos.cheol.qool.chsey.oteody.okchy
<f102v1.23,+P0>   ksheody.sho.qokey.sheody.qockhey.olcheor.odain.okchody
<f102v1.24,+P0>   ysaiin.ckhey.qoor.cheol<$>
#
#
<f103r>    <! $Q=T $P=A $F=a $B=1 $I=S $L=B $H=3 $C=X>
# page 212
# text only / stars
# Currier's language B, hand X
# gathering mark 20
#
# Dark star, 7 points
<f103r.1,@P0>     <%>pchedal.shdy.ytechypchy.otey.?lshey.qoteey.qotal.shedy.yshdal.dain.okal.daldy
<f103r.2,+P0>     dain.shek.ch{cphh}dy.daloky.opchedy.peshol.chep.ar.otchy.sal.lkeey.sar.ain.ok??.chedy
<f103r.3,+P0>     yshdain.sheek.cheoty.eeokal.chedy.chckhy.or.orol.okaiin.eeal.ot.kar.otar.cha[l:?]
<f103r.4,+P0>     ychedy.qokedy.okedy.qokeey.okey.chdar,ol.loty.chedaraly<$>
#
# Light star, 8 points
<f103r.5,+P0>     <%>pocharal.okedar.shedy.oteey.qokey.lkar.sheeky.okalor.shedy.yt???.rkar.ota?.okdy
<f103r.6,+P0>     ocheey.dain.shek.okeedy.okey.shedy.qokealdy.shcthy.qotedy.qoto???.ota.???.san,am
<f103r.7,+P0>     saiin.chey.shs.olshedy.qokeey.okeeody.qoedy.ol,shedy<$>
#
# Light star, 8 points
<f103r.8,+P0>     <%>daroal.okey.chedy.okey.rain.okechy.qoisal.qotar,adchey.of[ee:ch]o.lt??dy.??olkechdy,lo
# Dark star, 6 points
<f103r.9,+P0>     oteeos.ar.cheal.okeey.shey.lkaiin.shey.lkeor.otaiin.shedy.otey.l.?dy.okeedaram
<f103r.10,+P0>    daiin.ol.oain.okeol.chol.okam.chety.shedy.otaiin.shedy.teolshy.oteedy.sor,ain
<f103r.11,+P0>    dar.oteey.otain.lolshedy.okain.chey.qorain.shey.otoy.qokeol.key.da{ikh}yky
<f103r.12,+P0>    oain.shey.shckhy.oteey.qokeol,keedy.shar,aiin.otedy<$>
#
# Light star, 8 points
<f103r.13,+P0>    <%>podar,sheor.qotedy.okeey.qokar.checkhy.qokain.chedy.pchdy.tshdy.dal,kasol
<f103r.14,+P0>    okain.shekain.chedy.qokeechy.qok[y:?].shey.lol.s,aiin.chey.eekain.chcthy.qoky
<f103r.15,+P0>    qotedy.qokeey.sh[o:a]l.qotey.shkaiin<$>
#
# Dark star, 8 points
<f103r.16,+P0>    <%>dshol.sholkar.shdaiin.[chee:eeee]y.rar.okeey.shcfhedy.opcheol.oteedy.tchey.shky
<f103r.17,+P0>    sar,shey.qokey,keedy.qokeey.chckhy.qokal.oty.or,aiin<$>
#
# Light star, 7 points
<f103r.18,+P0>    <%>polchedy.qokeol.okain.checthy.oteeylshedy.okain.qokain.qokalshedy.oteys
<f103r.19,+P0>    okaiin.chey.qoy.shey.qokaiin.chedy.qokain.oteol.lkar.okaral.lkldy.lr
<f103r.20,+P0>    ychain.shckhy.qokaiin.shey.qokaiin.shedy.olor<$>
#
# Light star, 7 points
<f103r.21,+P0>    <%>pcheam.sokedy.dalkar.otal.qokal.chepy.okedy.qoky.pchedy.okaly.qokeedy.lor
<f103r.22,+P0>    dalshy.okain.shckhody.shdal.qokeedy.shedy.qotar.chcthy.chep.ar.otar.opchy
<f103r.23,+P0>    daiin.sheckhy.lchedy.chckhy.shol<$>
#
# Dark star, 7 points
<f103r.24,+P0>    <%>tchoky.okeal.shedy.qokal.oty.opchedy.qotain.shcthy.otey.dain.oteey.oky
<f103r.25,+P0>    dar,shey.qokain.chckhey.chey,kain.chedal.okeeey.qoodain.okain.[o:?]teey.ol
<f103r.26,+P0>    oteedy.okeey.qot[ch:ee]y.shey.olcheedar.shey.lotor<$>
#
# Light star, 7 points
<f103r.27,+P0>    <%>qokechy.okeey.qokeey.lkeeody.sheey.qokeey,lkeol.tchey,qokeey.okeey.qokaly
<f103r.28,+P0>    deshedy.qokeeey.dalkain.okaiin.chedy.qokeey.otain.ain.ol.cheey.lkeedy
<f103r.29,+P0>    qokeeechy.shokeey.qochey.qokeey.chal.chedy<$>
#
# Light star, 8 points
<f103r.30,+P0>    <%>pcholkchdy.sheckhy.qokey.okaiin.shedy.chpchy.opchedy.oteeykshy.chdaly
<f103r.31,+P0>    soiin.chol.kaiin.chal.okaiin.shckhy.qokal.shdar.shchdy.okaiin.chty
<f103r.32,+P0>    okeey.shedy.qokedy.qokal.shety.otedy.shcthy.oraiin<$>
#
# Dark star, 7 points
<f103r.33,+P0>    <%>qokeey.chechy.qokey.shckhy.choldy.qokal.y.shedy.yteedy.qotail.shedy
<f103r.34,+P0>    sheod.oshey.cheedalaiin<$>
#
# Light star, 7 points
<f103r.35,+P0>    <%>qoke{ca}r.chain.olain.chey.kain.sheol.shedain.qokeedy.ykeedy,lcheg
<f103r.36,+P0>    okool.chedy.okeedy.qokeedy.qokeey.shdy.otey.qokeey<$>
#
# Darkish star, 7 points
<f103r.37,+P0>    <%>pchedy.qokeey.qokeodair.qokshy.qokeedy.qokchdy.chsky.ee'ey.shalky
<f103r.38,+P0>    otechedy.qokain.shcthy.chckhy.lokeedy.checkhy.lokain.shedy.okeey
<f103r.39,+P0>    ykeedy.qokeey.lsheey.qotal.shedy.oteey<$>
#
# Light star, 8 points
<f103r.40,+P0>    <%>qokeey.sheeol.shckhy.sheol.shodyol,aiin.otedy.qoteey.lotar.otam
<f103r.41,+P0>    cheol.sheeey.qotey.oteeal.oteedy.shet,sho.keeo,s,shey.qokeedy.qokal.dal
# Light star, 7 points
<f103r.42,+P0>    tshey.sheol.cheolshy.chalal<$>
#
<f103r.43,+P0>    <%>tar.cheal.ol.sheey.qotal.sheal.qokal.sheedy.okeshedy.shokey.qokaiin
# Dark star, 7 points
<f103r.44,+P0>    odeeey.qokeey.shey.sheal.otshedy<$>
#
<f103r.45,+P0>    <%>qokeedy.qokeedy.shol.shedar.chedy.qoteedy.oteedy.olkeol.ltar,y
<f103r.46,+P0>    chol,keey.qokeey.cheol.chorol,shedy.qokeey.qokeey.ol.loiin.chedan
<f103r.47,+P0>    ssheey.okeeo,l,lchey.qokaly.lcheedy.oloraiin<$>
#
# Light star, 8 points
<f103r.48,+P0>    <%>polarar.lshedy.qotolaiin.qokeey.qokeey.shkchy.opchealol.kchy,sam
<f103r.49,+P0>    okeey.lr.ain.l.ol,sheed.qokeey.sheol.qokeedy.shedy.qoky.leeesain,am
<f103r.50,+P0>    ssheey.l,shey.qol.cheey.chey.qokeey.okeey.qokain.cheey.qotain
<f103r.51,+P0>    saiin.cheteey.shey.cheosaiin<$>
#
# Light star, 8 points, tail up?
<f103r.52,+P0>    <%>pchedal.oteey.qol,keedy.qokeey.qoty.chepchy.qopchey.lkaiin.otalsy
<f103r.53,+P0>    sshey.qokedy.qokaiin.shdy.qokeey.chedy.qokeey.qokeey.lchedy.loty
<f103r.54,+P0>    dsheey.qoteeey.darchedy.qokey.qoty<$>
#
#
<f103v>    <! $Q=T $P=B $F=a $B=1 $I=S $L=B $H=3 $C=X>
# page 213
# text only / stars
# Currier's language B, hand X
#
# Light star, dotted, 7 points
<f103v.1,@P0>     <%>pol,dar.olfchey.qoky.dy.qokeey.qokeey.daiin.okeedaky.qote[iir:ar].shedy.dal
<f103v.2,+P0>     daiin.shey.qokal.shedy.qokeedy.qoteor.shey.qoty.chckhy.qotain.cha[l:?]r
<f103v.3,+P0>     qo[k:t].or.chedy.qokey.dar.chcthy.char.qoty.shdy.okeedy.qokeey.qokain
<f103v.4,+P0>     y,cheey.qokeey.okeey.lkees,ol.qoteedy.ykeedy<$>
#
# Lightish star, 7 points
<f103v.5,+P0>     <%>pcheor.olkeey.cheky.qokshdy.qokaiin.okechdy.qopchdy.qotedy.qokaiin.oly
<f103v.6,+P0>     dain.shey.qokeedy.cheol.qoeeor.lshor.qoky.shedy.qokaiin.chedy.qokam
<f103v.7,+P0>     daiin.shey.chol.chey.oteey.lkeeor.okaiin.shedy.shedy.qokaiin.ol.chedydy
<f103v.8,+P0>     sain.shey.olsheey.dair.chekoal.okeey<$>
#
# Light star, dotted, 7 points
<f103v.9,+P0>     <%>pchal,shal.shorchdy.okeor.okaiin.shedy.pchedy.qotchedy.qotar.ol.lkar
<f103v.10,+P0>    or.cheey.qokeeshy.o[k:t]eey.loiin.o{ith}y.otedy.lor.aiin.sheor.qotain.olldy
<f103v.11,+P0>    qokeedy.olkeeshy.qoky.qokal,shed<$>
#
# Light star, 7 points
<f103v.12,+P0>    <%>sal.sheal.shedy.okeedy.qokeey.l,ol,shedy.pchor,pchedy.pol.sheedy.opalam
<f103v.13,+P0>    dain.{ch'}eey.olshy.otey.olshedy.qotshdy.okeey.lr,ain.okan.olshey<$>
#
# Light star, dotted, 7 points
<f103v.14,+P0>    <%>teeol.sheol.sho.qokeedy.shedy.qokey.oshedy.oteedy.qokain.otar,aiin.otam
<f103v.15,+P0>    tchedal.shey.lcheey.lchdy.ch,ar.olchey.lcheody.tedy.otain.otain.ota[?:l]y
<f103v.16,+P0>    daiin.sheekchy.okeeshy.qol.shedy.otain.ol,kedy<$>
#
# Light star, 7 points
<f103v.17,+P0>    <%>qokeedy.chedy.qoteey.oteedy.lkedy.shedy.qokal.ol,char.otal.opchedy
<f103v.18,+P0>    yshear.ol.oqaiin.chckhey.lchedy.chedy.olaiin.oteedy.qokeedal.larorol
<f103v.19,+P0>    daiin.chey.lkeey.chalkar.cheeey,l,chealainor<$>
#
# Light star, dotted, 7 points
<f103v.20,+P0>    <%>pol.char.otar.okaiin.sha{ikh}y.oteal.okain.qotal.shedy.qokeey.lolain
# Light star, 6 points
<f103v.21,+P0>    tokain.shal.qokeed.oteedy.sheoky.sha{ikhh}y.tar.teor.otam,oll
<f103v.22,+P0>    olshey.qokshy.qotalsheey.[o:a]loiin.oleeedy.qokain.shedy.qokey
<f103v.23,+P0>    ycheody.l.ar.cheey.or,aiiin.oteey.otal.otear.[o:a]r.ar.keey.qoty
<f103v.24,+P0>    ykeey.lchey.qokeey.ror.aiin.olan.otan.otain.otain.ar,y,kain
<f103v.25,+P0>    sain.olkeeey.qokan.oteedy.qotain.otal.oty.opar.aram.oteeam
<f103v.26,+P0>    yteey.qokeey.sheety.oteey.lshedy.oteaiin<$>
#
# Light star, dotted, 6 points
<f103v.27,+P0>    <%>fcheody.arar.okeey.okeey.lchedy.oteal.lpar.otedy.qotar.otaryly
<f103v.28,+P0>    daiin.checkhy.ykeey.shckhy.otealshey.okain.chey.oteedy.por,aiin,y
<f103v.29,+P0>    olcheeey.chey.lkchdy.sho.chcthy.sal,araiin.qokeey<$>
#
# Light star, 8 points
<f103v.30,+P0>    <%>pchear.okain.opchedy.pchol.fchedy.otedy.poly.lchedy.fchedey.rar
<f103v.31,+P0>    okeey.l.chey.qokeey.o,qokeey.chedy.qekchy.daiin.chckhy.sar.olainy
<f103v.32,+P0>    qokeeey.chey.qotey.chokaiin.shal.chedy.olkam<$>
#
# Light star, dotted, 8 points
<f103v.33,+P0>    <%>yshey.lkeey.qokain.okey.okaiin.cheody.otey.shdpchy.opchey.oly
<f103v.34,+P0>    daiin.sheey.ol.chey.qok,shey.qokaiin.checkhy.otedy.lshey.lchdy
<f103v.35,+P0>    qol,shey.ykeey.okeey.lshey.sheckhy.chtain.oty.okedy.otaly
<f103v.36,+P0>    saiin.shey.qokeey.oshey.olshedy<$>
#
# Light star, 8 points
<f103v.37,+P0>    <%>olshey.qokain.ol.sh[e:?]y.qokeshe.lsheok.shdy.qcphey.chetydar
<f103v.38,+P0>    oteey.l.chees.ol.chey.chey.chol,keechy<$>
#
# Light star, dotted, 7 points
<f103v.39,+P0>    <%>polshor.keeolshey.okey.lcharar.shol.okeedar.shes,aiin.oty.lchdy
<f103v.40,+P0>    yteey.sheal.shey.qoain.ol.keey.qokaiin.shckhy.lchedy.rain
<f103v.41,+P0>    daiin.shey.l,shey.lshey.qoar.sha[s:r].al.otar.shedy.{ith}y.lchdy.rar
<f103v.42,+P0>    yshey.sheykain.chey.rar.arol.chsaly<$>
#
# Light star, 8 points
<f103v.43,+P0>    <%>orain.chckhey.qokaiin.shckhy.shtal,opchy.lkeedy.chdy,lchedy
<f103v.44,+P0>    qkain.shey.ar.ar.oky.rain.chckhy.shedy.qokeory.lteedy.ro
<f103v.45,+P0>    okey.ol,cheey.lcheey.lkain.shckhy.sheckhy,or,ain.otar.oly
<f103v.46,+P0>    tain.shol.qokain.chckhy.rorol.chdy.raly.osaiin.chary<$>
#
#
<f104r>    <! $Q=T $P=C $F=b $B=2 $I=S $L=B $H=3 $C=X>
# page 214
# text only / stars
# Currier's language B, hand X
#
<f104r.1,@P0>     <%>pchdar.chedy.char.qopchedy.ocphedy.qopchedy.shedaiin.oteeochey.qopchedy.sain
# Dark star, 7 points, tail
<f104r.2,+P0>     o,ar.aiin.yteeody.cheedaiin.cheodar.s,aiin.chey.tair.os,aiin.chcthedy.teedaram
<f104r.3,+P0>     daiir.o.cthedy.otech.ykar.otedy.otody.qoteeor.yteeody.oteedy.aky.okal.daram
<f104r.4,+P0>     o,l,sheedy.qokeedy.chedal.qodaiin.qodaiin.chry<$>
#
# Light star, 7 points, tail
<f104r.5,+P0>     <%>kchdal.qotaiin.qoshedy.ol.chl.ol.cheda{iph}y.al.lod.pchdair.opchdy.qod
<f104r.6,+P0>     y,cheeody.aiin.lkar.cheeo.dain.ockhedy.qokeedy.qotain.otchdy.otain.chedam
<f104r.7,+P0>     dchodees.sheos.odaiin.otchedy.qodain.shedy.chedy.qodain.okar.ar.okaim
<f104r.8,+P0>     o,lsheedy.lkeedy.lkeody.qokaiin.chedal.qokar.odar.qokal.okar.otar.odr
<f104r.9,+P0>     ycheeoy.qokecho.qokol.cheeo,dam<$>
#
# Darkish star, 8 points, tail?
<f104r.10,+P0>    <%>tol.chedal.cheo{cka}y.otyd.os.l.air.shdy.qokchd.octheody.cholfor.otalr
<f104r.11,+P0>    otodchy.lkeody.qokair.otoly.shodar.cheey.okar,olkeedy<$>
#
# Lightish star, 7 points, tail
<f104r.12,+P0>    <%>tshdol,qotchedy.qokoeey.qoteode.lo.sar.al.octhy.qotor.opchey.qotam
<f104r.13,+P0>    olcheol.qodain.chokar.okcho,lkain.okar.cheody.okeeody.qodam.chdy
<f104r.14,+P0>    daiin.choaiin.qokechy.qotal.cheolor.saiin.olkeechey.otal.ol,oeeal
<f104r.15,+P0>    sor.chodaiin.chody.okar.otolkeechdy.okal.kaiin.cheodaiin<$>
#
# Light star, 7 points, tail
<f104r.16,+P0>    <%>ocheo{ith}ey.qoctheody.ykeeodey.qoepchy.opchey,qoty.sh,tey.yteedy.shody
<f104r.17,+P0>    ykeeshedy.olkeeody.qotey.qokar.chedy.qokedy.oteechy.chyteody.okar,ody
<f104r.18,+P0>    dcheeokeody.qokain.qolar.or.chockhar.otalkshedy<$>
#
# Darkish star, 8 points, tail
<f104r.19,+P0>    <%>toaiin.chdar.otar,shd.qotar.olkchedy.cheokeey.kary.opair.otor.airod.lshd
<f104r.20,+P0>    dsheoy.qocthey.qokchdy.qokaiin.chol.rar.cheody.cheeekan.ar.ain.ar.alam
<f104r.21,+P0>    dsheedy.qokaiin.chear.olkchedy.charaiin<$>
#
# Light star, 8 points, tail
<f104r.22,+P0>    <%>tshedar.chllo.rl.shed.kchedy.chokor.cheedy.opchar.cheor.chckhey.taiin.dam
<f104r.23,+P0>    ol.sheockhey.chol,kechdy.okeedal.lkain.chol,keeody.otchor.aiir.chol.kar.alol
<f104r.24,+P0>    daiin.char.qotal.okechol.olkeeor.olkeeodal.lkaiin.chal,keeedy.qokam
<f104r.25,+P0>    sar.okair.chckhey.qodaiin.chckhy.checkhd.l,raiin.otain.ar,airam
<f104r.26,+P0>    shar.sheey.kar.sheody<$>
#
# Darkish star, 7 points, tail
<f104r.27,+P0>    <%>pchedar.qokaiin.qotaiin.dl.ral.cheodl.cphaiin.daiin.ar.qekeeey.qoparaiin
<f104r.28,+P0>    olcheear.chedar.or.aror,sheey.olkeechy.or.char.cheeo,l.s.or.or,aiin.atam
<f104r.29,+P0>    ysheodaiin.shody.yteedy.cheedar.or,air.cheoltar.arodly<$>
#
# Light star, 9 points, tail
<f104r.30,+P0>    <%>okeeo,l,keeo.dain.lkeodaiin.qokeeo.lkeeeey.okeody.otechdy.opcheof.qopaiin
<f104r.31,+P0>    qokeeo.aiin.ok{ch'}eey.okolchey.lcheeey.oteey.lkechedy.qokaiin.chedar.cholcham
<f104r.32,+P0>    ysheeody.qo[cth:et?].okshey.otechshy.cheol.kaiin.shoda.lkaiin.cheodain.qokar.alchd
<f104r.33,+P0>    okchechy.qokcheedy.okchdal.qokal.char.olkeeey.olcheo.lkaiin.chey.raly<$>
#
# Light star, dotted, [9|8] points, tail
<f104r.34,+P0>    <%>pchol,ksheody.qokeshedy.qokal.chedy.qokaiin.otaiin.cheody.qokal.taiin.cholxy
<f104r.35,+P0>    yshoiin.qocheol.chedaiin.qodal.chey.chol,cheol.olaly<$>
#
# Light star, 7 points, tail
<f104r.36,+P0>    <%>psheody.qotar.chopar.qotaly.qotsheod.qotechy.kaiin.okar.qopchar.opam
<f104r.37,+P0>    okaiin.cheodal.qoaiin.okar.oraiin.okar.oteody.qokaiin.okal.qotir
<f104r.38,+P0>    okaiin.[o:a]rcheol.qokchol.kcheody.qotchdy<$>
#
# Light star, dotted, 7 points, tail
<f104r.39,+P0>    <%>pcholor.ar.aiin.alkchdy.qotal.chol.qoar.aiin.qopcheedy.qotair.ofaiino
<f104r.40,+P0>    olkeeos.olkaiin.oair.qcthy.oiinol,al.ly.oeear.chcthy.olched.qotaiiin
<f104r.41,+P0>    qoteey.qokeor.soiir.qoty.qokl.lkaiin.yteedy.qokain.oqockhy.dar
<f104r.42,+P0>    y.lshedy.cholkar<$>
#
# Light star, 8 points, tail
<f104r.43,+P0>    <%>tsheodl.qokaiin.qokchedy.ykchdy.pchedy.qokeedy.oteey.qokain.oteo,l,dal
<f104r.44,+P0>    okcheochy.cheey.qoeedaiin.qokeey.ar.cheol.olkair.qokaiin.otaiin.okam
<f104r.45,+P0>    daiin.olcheeo.l.s.aiin.otain.ar.chedy.qokaiin.otaiin.otaiin<$>
#
#
<f104v>    <! $Q=T $P=D $F=b $B=2 $I=S $L=B $H=3 $C=X>
# page 215
# text only / stars
# Currier's language B, hand X
#
# Light star, dotted, 8 points, tail
<f104v.1,@P0>     <%>pchdoiin.opcheedy.orar.oltcheey.opchedy.ol.ear.aiir,aly.cheodaiin.cheekain.dam
<f104v.2,+P0>     ychedaiin.qoteed.chockhy.otaiin.ydaiin.qokamdy.otarar.alched.otair,oram
<f104v.3,+P0>     shod.chedy.qotaiin.odaiin.okeol.ockhey.chol.qokeedy.qotair.oeedaiin.ol.d[l:o]
<f104v.4,+P0>     qoteedy.chedaiin.chokar.qotol.qotched.chol.chey.qol.chedy.qoeeey.qokeedy
<f104v.5,+P0>     dcheol.chdeey.oeeodain.s,airol.chedal<$>
#
# Light star, 8 points, tail
<f104v.6,+P0>     <%>solchd.shol.sheol.qokchy.qoka.l.chedy.shedy.qokain.cheedy.cpheo.apchedy.qotady
<f104v.7,+P0>     o.scheo.lchody.cheey.qo{ck}y.cheo,ain.o,chedy.cheedy.chedy.sol.cheodalol<$>
#
# Light star, dotted, 7? points, tail
<f104v.8,+P0>     <%>tchodls.cheeody.cheeool.ls.air.ykeedy.chotedy.qotchedy.chedy.qoeky.qoteeo.lo
<f104v.9,+P0>     ycheo.lcheod.otaiin.qokeedy.qokaiin.cheor.ol.chedaiin.qotar.chedy.qoty.dal
<f104v.10,+P0>    shol.cheedy.qokaiin.qoteedy.otaiin.oteedy.qotedor.okain.cheos.cheeo.lchey
# Light star, 7 points, tail
<f104v.11,+P0>    ycheedy.qo{cthh}y.ykchedor.cheeky.qokchd.qotol.qokol.qokol.daiin<$>
#
<f104v.12,+P0>    <%>polchechy.oteoy.chotchs.cheeta.ot[eee:ech]y.oteedy.qoty.ched.l.cheol.par.oltedy.chedam
<f104v.13,+P0>    ycheol.cheody.qoeechdy.qokeol.qotaiin.chedar.cheo,lkaiin.cheetar.aiin.ch[ei:a]taiin
<f104v.14,+P0>    yt{oh}edy.qokeeo.lcheolshedy.s.aiin.cheky.daindl<$>
#
# Light star, dotted, 8 points, tail
<f104v.15,+P0>    <%>tolkshey.chocthy.qokeochy.qokchy.qotcheo.qotcheo.dlchd.chedy.tchdy.qotchdy.ram
<f104v.16,+P0>    dcheedy.qockheey.chdor.as.aiin.ch{cthh}y.dchdar.chdy.qokchedy.olkchy.qokain.dadam
<f104v.17,+P0>    ycheechy.cheey.cheos.{ai}s.otkchedy.cholkchy.qotchdy.qotol.sheedy.or,ain.cheol
<f104v.18,+P0>    dcheeoy.qokaiiin.qokaiin.lkar.ytaiin.otcheochy.sarain<$>
#
# Light star, 8 points, tail
<f104v.19,+P0>    <%>pcheor.chol.chpcheor.cholkshedy.qotol.sheedy.qokchy.qotched.sho.fchor.ols.aiin.chekal
<f104v.20,+P0>    or.sheeo.lcheedy.qokeey.qochey.qotcheedy.qotchedy.qokol.chor.chorol.chdar.otam
<f104v.21,+P0>    yshor.sheedy.qokaiin.shokchey.qokeey.chodain<$>
#
# Light star, dotted, 8 points, tail
<f104v.22,+P0>    <%>ytchedy.qokchedy.qotchy.qokchedy.qokchd.ls,aiin.qchor.sheor.ytaiin.chey.tal
<f104v.23,+P0>    tchey.qokchey.qochey.qodeey.qodaiin.chodaiin.chckhdy.dairar.otar.qotai@208;.?l
<f104v.24,+P0>    ykaiin.cheor.cheeey.daiiin.cheo,dalaiin.chockhedy.chedaiin.otor.qokar,ary
<f104v.25,+P0>    dsheey.qoykeey.lchedy.qokedaiin.ar,chcthy.daiin,cheey.sair.ol.aiin.chedy
<f104v.26,+P0>    ysheor.sheey.qodaiin.chodar.chochs<$>
#
# Light star, 8 points, tail
<f104v.27,+P0>    <%>pchoror.shor.sheol.sheol.sheol.qokchedy.chdor.sho,r.aiin.chpchs.aiin.al
<f104v.28,+P0>    olsho.l[s:?]air.olcheey.qokeechy.qokchy.daiin.chody.qodaiin.cheody<$>
#
# Light star, dotted, 8 points, tail
<f104v.29,+P0>    <%>kche.shodaiin.qokeey.cheokcheo.lol.kaiin.qotchdy.lcheo.l,chedy.l,cheed.chaim
<f104v.30,+P0>    ycheol.kaiin.cheody.shaiin.qoeeol.otair,or.cheeody.okcheey.lkair.ar.ar.adam
<f104v.31,+P0>    y,cheoraiin.cthey.chol.sheody.qokair.qoeey.cheey.lkeedy<$>
#
# Light star, 8 points, tail
<f104v.32,+P0>    <%>pchedy,kchedy.cheocphey.or,ain.cheeos.aiiiro.lcheedy.lcheedy.qosaiin.cfheo.ar,als.am
<f104v.33,+P0>    yteeey.cheeod.ykeey.kaiin.qokaiin.cheey.or.ol.ar.odar.chedain.etar.ar,air.ary
<f104v.34,+P0>    ycheo.lkeed.qotain.okaiin.chokain.okain.cheol.olcho<$>
#
# Light star, dotted, 8 points, tail
<f104v.35,+P0>    <%>psheodar.sheedy.qotchedar.oteedy.qotaiin.oka{ifhh}y.sheody.qokedy.topaiin.am
<f104v.36,+P0>    sar,aiir.sheos.qoiiin.okeedy.qokcheodaiin<$>
#
# Light star, 8 points, tail
<f104v.37,+P0>    <%>posairy.ytedar,chedy.shoefcheey,kechy.sar,odl.air.shey.qopcheey,sol.ain.arodam
<f104v.38,+P0>    okechey.chedy,chchy.qotain.qokain.chey.or,aiin.cheo.or,aiin.chedain.okam
<f104v.39,+P0>    yshey.@206;ar.a,kain.char.lkeey.roiir.shey.cheey.kar.ar.lkchs.ar,y,@206;,ais.alod
<f104v.40,+P0>    qokeeey.okchedy.qokeey.aiin,odain.orchedy.qoky<$>
#
# Light star, dotted, 8 points, tail
<f104v.41,+P0>    <%>tchedy.qotechy.otcheeo,l,keedy.qoty.raiin.cheedy.qotaiin.otchdy.qotain
<f104v.42,+P0>    oteedchey.qoeeda.lchal.cheedy.qoteey.sheey.teeeo.dar.cheed.qotain.chedy
<f104v.43,+P0>    chey.keeey.qockheey.lkeey.o,keeedy.qokeey.okchey.qot[?:e]odaiin.okain.orom
<f104v.44,+P0>    daiin.y,cheeo,chey.okeeey.qokeeey.okeey.okeey<$>
#
#
<f105r>    <! $Q=T $P=E $F=c $B=3 $I=S $L=B $H=3 $C=Y>
# page 216
# text only / stars
# Currier's language B, hand Y
#
# Light star, dotted, 8 points, tail
<f105r.1,@P0>     <%>@199;aiin,dar.chcphy.qokeey.qopaiin.ypcheeey.saraisl.aiin.cheedy.[?:k]aiin.arody
<f105r.2,+P0>     dshees.yey.cheey.raiin.otchdy.qodor.ches.or.cheey.okees.odar.cheody,qody
<f105r.3,+P0>     olshey.qod[en:a'].odeey.kcheody.cheeo.ar.yteey.ytchy.otedy.qokeedy.qokeey.rol
<f105r.4,+P0>     ykaiin.olkeedy.odaiin.okar.eeeodaiin.yteey.ochedy.[q:?]okeeey.oy.teedy.qotam
<f105r.5,+P0>     daiin.yteedy.yteeeody.yl.cheod.or.aiiroekey.otchdy.otey<$>
#
# Light star, dotted, 7 points, tail
<f105r.6,+P0>     <%>par.arody.shedeeey.qopchedy.qody.qoteody.aiin.yteody.qokor.olpshedy
<f105r.7,+P0>     ysheeody.ykeeos.or.aiiin.shey.qodaiiin.qokeed.qokeey.saiin.aiirody
<f105r.8,+P0>     sheey.oleeey.or,air.qokaiin.chey.qokeedy.qokedy.oteedy.lchedy.oesal
<f105r.9,+P0>     oeeolchy.okee[y:o]dy.okeey.okchey
# Light star, 7 points, tail
<f105r.10,+Pr>    sairy.ore.daiindy.ytam<$>
#
<f105r.11,*P0>    <%>pdar,o,shedy.otcheos.oiiin,al.tchedarchy.fchos,aiin.polaiin.polkeeey.dyaiin
<f105r.12,+P0>    ya[iir:iin].yteeo,dy.qoeeody.qoeedy.kchedy.qotchdy.otcheey.chey.teeor.ykedy.ry
<f105r.13,+P0>    dyteey.qokdy.chedy.chedy.dal.qoked.shedy.qoteody.cheedy.ot<$>
#
# Light star, dotted, 7 points, tail
<f105r.14,+P0>    <%>kesoar.qoeeedy.keeody.dlls,air.shckhy.oekeody.cheody.oeey.qokeeody.sheo,lkeey
<f105r.15,+P0>    lksheey.ol.r.aiin.okeedy.olkeeody.lkaiin.okeeol.oteeol.shod.daiin.aral
<f105r.16,+P0>    yteody.oteeeos.aiin.odal.oiir.okeedy.oral<$>
#
# Light star, 8 points, tail
<f105r.17,+P0>    <%>lteedy.okeeddl.sheokedy.qokedy.shol.kol.aiirol.qokchedy.daiin.okedy.q@145;ky
<f105r.18,+P0>    sheoy.oleedy.daiin.al,chedy.okeeey.chdaiin.otedy.cheoty.oteedy.oteey.chdy
<f105r.19,+P0>    dsechey.oteol.daiindy.saiin.chedy.laiin.okeeody.okeeyteedy.odaiin.aiir,al
<f105r.20,+P0>    s,aiin.chey,teol.ykair.paiir.olkaiin.olfaiin.odar.al.airody.al.teedar.dam
<f105r.21,+P0>    ycheo.lkedy.qoeey.qokedy.qokedal.saiin.otol.shody.chedy.okaiin.chekaim
<f105r.22,+P0>    olkchokeedy.ypair.opaiin.opail.oteodl.eeol.keey.r,aiin.ylkaiin.am.ols
<f105r.23,+P0>    dchees.opchey.aeeod[ch:ee]y.chefchedy<$>
#
# Light star, dotted, 7 points, tail
<f105r.24,+P0>    <%>pcheor.ain.ckheey.okeeey.paiin.ar,aiiin.chpaiikey.sheo.pcheey.dal.daiin.dam
<f105r.25,+P0>    deeedy.cheodkedy.chedy.decthdy.daiiils.airols<$>
#
# Light star, 7 points, tail
<f105r.26,+P0>    <%>pdal.sheey.yqopchy.airal.sheey.fchdy.qopchdy.raiir.oky.chdedy.qodeedy.qokedy
<f105r.27,+P0>    dair.cho,al.r.lal.cheesy.cphedy<$>
#
# Light star, dotted, 7 points, tail
<f105r.28,+P0>    <%>pchsed.sheefy.opchey.qoteedy.qoeey.qokeedy.laiiin.odaiin.aiir.opair.kechedy
<f105r.29,+P0>    oees.olkeedy.qockhy.r,aiin.chol.okair.oteedy.qopchedy.odaiin.ypchedy.ytam
<f105r.30,+P0>    oleedar.aiildy.dar.oiin.y,teey.tair.cheody.qokolky.cheolkary<$>
#
# Light star, 7 points, tail
<f105r.31,+P0>    <%>kodeey.lchl.shx.ar.aii[j:d]y.cpheesy.okal.lkedy.lkar.chedy,qokaiin.or.fchoky
<f105r.32,+P0>    ycheochy.lkeol.daiin.qkair.olkchey.dar.qopchdy.dair.otar.ar.ajam
<f105r.33,+P0>    okeeodair.oteey.lkeey.teeolteedy.ot,okal.or,aiiin.qokaiin.ar.airod
# Light star, dotted, 7 points, tail
<f105r.34,+P0>    dor.ail.cheky.kar.odaiin.ykl.al.oees.al.ar.alkam<$>
#
<f105r.35,+P0>    <%>ypchedy.okaiir.opcheedy.qokair.dar.kal.otar.ol.qokal.kor.orolpchey.ofory
<f105r.36,+P0>    dyteey.otedaiin.otar.ol.chedy.ted.qotar.oteodar.otam.ytedy.otaiin
<f105r.37,+Pc>    otoiir.chedaiin.otair.otaly<$>
#
#
<f105v>    <! $Q=T $P=F $F=c $B=3 $I=S $L=B $H=3 $C=Y>
# page 217
# text only / stars
# Currier's language B, hand Y
#
# Light star, dotted, 7 points, tail
<f105v.1,@P0>     <%>polairy.oair.olpcheey.ykaiin.olpchedy.opchedaiin.dairody.ypcheddy.sairy
<f105v.2,+P0>     ysheod.ykeeedy.keshed.qodaiin.oteodair.or.chkar.otaiin.chpor,or.otchy.otor
<f105v.3,+P0>     dshedy.qoedaiin.ytoiin.okair.qotol.dol.okoldy.qokedy.opched.oteedy.qotaiin
# Light star, 7 points, tail
<f105v.4,+P0>     olkeeol.orchsey.qokeedy.chdor.olar.ol.keeol.chedaiin<$>
#
<f105v.5,+P0>     <%>pchedal.qopchdy.daiin.chedy.daiin.okaildy.opchedaiin.[o:y]pcheo.olkeedy.sairom
<f105v.6,+P0>     dcheo.fcheeody.ckheey.dar.aiin.al.dar.ar.daiiidy.otedy.oteody.ykaiin.[g:m]
<f105v.7,+P0>     ycheeo.lkaiin.otair.ol.olkaiin.okairody.lchedr<$>
#
# Light star, dotted, 7 points, tail
<f105v.8,+P0>     <%>fodal.kedar.olpchesd.araiin.ksheeol.opchedy.pchedy.opcheddl.pchdar.air.odar
<f105v.9,+P0>     lcheey.qoeees.y.daiin.okairy.otchedy.ockhedy.otchey.daiin.or.r.ail.[l:?],okam
<f105v.10,+P0>    ykeey.ky.che.oiiin.dal,kaiin.okairo.l,kair.chedy.s,odar.air.al.oral.odam
<f105v.11,+P0>    roees.aiiin.ol.okaiin.os.aiin.chckhodu.qoteedy.ckhddl.aiir.ypar.kaii{i'h}dy
<f105v.12,+P0>    ysheedy.aiin.okeol.ykedor.ar.ar.alkair.otar.otaiin.otal.tair.am
# Light star, 7 points, tail
<f105v.13,+P0>    saiin.opchedy.qokchdy.otar.al.kair.okees.lkchdal<$>
#
<f105v.14,+P0>    <%>pchedaiin.chckhdy.qokaiir.olpchedy.olord.aiiin.[t:k]ail.odar.kard.chtchy
<f105v.15,+P0>    ycheey.kar.ykeey.otaiin.ot,al,dar.chdor.kalchedy.opchdy.daiin.oraiin.r
<f105v.16,+P0>    daiin.cheey.dal.chl.okair.aiin.cpheor.aiin.okal.chodaiin.otaiin.opaiim
<f105v.17,+P0>    olr.aiin.chey.l,raiin.lkl.dl.lklor.diiin,olkaiin<$>
#
# Light star, dotted, 7 points, tail
<f105v.18,+P0>    <%>pchor.chedaiin.okaiin.cholkal.qolkaiin.oltchdy.qopchsd.opair,orair.karaim
<f105v.19,+P0>    ycheey.aiin.otleey.lkaiir.cheeo.taiin.okeed.ail.kchey.rokaix.am<$>
#
# Light star, 7 points, tail
<f105v.20,+P0>    <%>porair.chopchdy.chedain.otair.otchod.aiin.alol.cheo.ypchedy.kairodl,lpaim
<f105v.21,+P0>    ykeeo.daiim.sheey.qokaiin.cheot,daiin.qoek,eeykeody.qopaiin.or.aiikam
<f105v.22,+P0>    daiin.cheodaiin.chedal.air.okaiin.cheey<$>
#
# Light star, dotted, 7 points, tail
<f105v.23,+P0>    <%>tcholkaiin.odal,kl.chees.aiiin.shees.qopdaiin.chod[s:r].alkeey.paradam
<f105v.24,+P0>    alcheey.okaiin.otar.oto,daiin.ckheol.lkol.fchedypaiin<$>
#
# Light star, 8 points, tail
<f105v.25,+P0>    <%>kchdaldy.alfo,lfcheedy.ofoiir.opchey.fchedy.qotor.oeeeodr.qopar.{aifhh}y.dl
<f105v.26,+P0>    lkl.sheeodees.otaiin.otar.otal.or.aiin.chedor.alkaiin.chs.alkaiin.ry
<f105v.27,+P0>    sheoe.arxor.eesy.qopcheo,ain.orkchdy.daiin.oteedy.ko,lkair.otaiilody
<f105v.28,+P0>    oeoar.ar.al.odor.aiil.otaiin<$>
#
# Light star, dotted, 7 points, tail
<f105v.29,+P0>    <%>tdol.tor,oaldar.aiir.okokeedy.karody,qoeedy.sho.qopchedy.daiin.opairam
<f105v.30,+P0>    dchedy.cheey.qokor.otaiin.otair.otair.okeedy.kaiin.aiin.s.aiin,sy
<f105v.31,+P0>    ychtaiir.aiichy.dol.aiin.otaiin.aiidy.okchd.otar.daiin<$>
#
# Light star, 7 points, tail
<f105v.32,+P0>    <%>poar.keeodaiin.qoair.ar.a{iphh}ey.qoeedeody.qokaiin.qotedair.apo,rairapy
<f105v.33,+P0>    lsheody.tair.oteey.oteeo.o.l.otaiin.okeey.qokaiin.or.aiir.al.dar
<f105v.34,+P0>    sheeo.daiin.chsd.qokeeey.dair.okaiin.otaiin.chedaiin.olkal.lkldain
<f105v.35,+P0>    doee.okcheeo.l,taiin.otcheedy.chor.aiin.odaiin.chedy.otaiin.al.kaishd
<f105v.36,+P0>    laiin.sheod.okeeody.qoaiin.ytaiin.otair.chdal,dy,daim.chdaiin.o{ckhh}y
<f105v.37,+P0>    yshey.ckhy.sheo.qoeeo.lkaiin.chs,okol.tchdy.sheeey.okaiin.ar.aildy
<f105v.38,+P0>    cheody.oaiir.ain.okshey<$>
#
#
<f106r>    <! $Q=T $P=G $F=d $B=4 $I=S $L=B $H=3 $C=X>
# page 218
# text only / stars
# Currier's language B, hand X
#
# Light star, dotted, 7 points, tail
<f106r.1,@P0>     <%>pshdar.shoefy.yteedy.sh[a:o]l.korchy.sheky.otchedy.okshed.qotedy.qoted.yteeody
<f106r.2,+P0>     shedchy.ytchedy.chees.otshes.okcho.chdy.qokeedy.ched.chedy.chedy.qotar.rod
<f106r.3,+P0>     dshes.lchedy.lkchedy.ytchdy.or,cheos<$>
#
# Light star, 8 points, tail
<f106r.4,+P0>     <%>pcheodair.okchedy.olkeeedy.or.arojy.qopchdy.sholfchdy.cheeky.lchedy.qokam
<f106r.5,+P0>     ysheor.aiin.char.okaiin.qokeechy.checkhy.qokeod.ar.qokeo.lkeo.lchor[o:a]m
<f106r.6,+P0>     shor.sheor.orkchsd.otair,or.qokeeo.raiin.qokeeolchedy.olchedy.qokeol.qoky
<f106r.7,+P0>     olched.qoiin.ychedy.qokam.sheol.qokor.cheees<$>
#
# Light star, dotted, 7 points, tail + small light companion with 6/6 points
<f106r.8,+P0>     <%>porarchy.orar.ol,kaiin.shedy.oteedy.qotor.qoteedo.qoteedy.dair.ok[ch:ee]daim
<f106r.9,+P0>     ychor.chol.qokain.chocphol.lchedy.qocheo.qokar<$>
#
# Light star, 8 points, tail
<f106r.10,+P0>    <%>pshoair.lkeeshedy.qokain.cheoly.qokedy.lchedy.qokedy.otedy.qotoky
<f106r.11,+P0>    sar.aiin.cheol.aiin.cheokey.raiin.chokar.cholky.okeees.aiin.okeey.lchg
<f106r.12,+P0>    okeey.lcheedy.olkeey.qokeeo.dchedy<$>
#
# Light star, dotted, 7 points, tail
<f106r.13,+P0>    <%>pcheol.sheokaiin.otey.qokeeor.sheo,aiin.otchey.pcheo,ror,aiin.daiinopal
<f106r.14,+P0>    ychol.okaiin.olcheey.dolchedy.otair.otal.chedy.okeor<$>
#
# Light star, 7 points, tail
<f106r.15,+P0>    <%>podaroar.oteeo,lchor.shol.tchedy.chotar.opchedy.opches,aiin.okchdam
<f106r.16,+P0>    soin.oin.okain.aiin.arol.ocheedy.lkeeeody.daiin.chedar.okol.otar.chdam
<f106r.17,+P0>    yochor.lshedy.qockhey.qokedain.or.aiinchodar<$>
#
# Light star, dotted, 7 points, tail
<f106r.18,+P0>    <%>kshed.dsheol.qokeedy.otol.okeedy.lkeedar.sheopchy.qopchy.qotolchy.qoty.chdy
<f106r.19,+P0>    otchedy.qokeey.shosaiin.qokaiin.okain.cholkeeey.ltal.olcheey.qotchoraiin,y
<f106r.20,+P0>    ytaiin.cheey.qokaiin.shaiin.qokeedy.sail,chedy.cheodal.qochedy.qokaiin
<f106r.21,+P0>    olkeedy.qokchedy.cheo.lkeedy.chearaiin.okain<$>
#
# Light star, 8 points, tail
<f106r.22,+P0>    <%>tshodair.olkeees.odain.qokeedy.opchor.aror,pcheeody.daiir,opchedy.opchody
<f106r.23,+P0>    ychedy.qckhedy.dair,al.qokedy.shecphy.qokchy.otedy.dar.aror<$>
#
# Light star, dotted, 8 points, tail
<f106r.24,+P0>    <%>podshedy.qokchedy.lkechor.otchodar.cho.lky.chedar.otaiin.chkchedaram
<f106r.25,+P0>    soraiin.cheeo.lo.lchey.qokaiin.shedy.okain.shear.qokain.chees.ykarain
<f106r.26,+P0>    ycheeo.lkeey<$>
#
# Light star, 7 points, tail
<f106r.27,+P0>    <%>tcheoky.lkshedy.qokaiin.lky.raiin.chy.rody.chlar.cheeorfor.cheoly
<f106r.28,+P0>    okaiin.ol.lcho.rcheo.raiin.qokaiin.chey.chokaiin.chear.ar.ol.raralchl
<f106r.29,+P0>    saiin.chal.chlal.okal.ykalaiin.okain.qokain.ar.okaiin.char.aiiny
<f106r.30,+P0>    ycheeo.lkaiin.cho.ror.sheo,l,kain.shor.sar.aiiry.sheo,al.kairam
<f106r.31,+P0>    ysha[r:ir].chkar.aiiiky.ral.cheol.oraiin<$>
#
# Light star, dotted, 8 points, tail
<f106r.32,+P0>    <%>poral.sho,keeody.qokain.chckhy.olteeedy.qopche[r:s].al.karchy.qotedary
<f106r.33,+P0>    ycheol.chokaiin.sheody.chody.qokaiin.ar.akair,aiir.okaly<$>
#
# Light star, 8 points, tail
<f106r.34,+P0>    <%>tcheorsho.lkshey.lpcheo,ro,lpchey.oporaiin.chpchy.qopcheody.qotarain
<f106r.35,+P0>    okaiin.choky.lkar.chdy.lchedy<$>
#
# Light star, dotted, 9/8 points, tail
<f106r.36,+P0>    <%>psheodalo.dar.sheodal.qotedy.qotes,aiin.okalal.shdy.otaiin.shedy
<f106r.37,+P0>    tchodaiin.tcheo,dlchy<$>
#
# Light star, 7 points, tail
<f106r.38,+P0>    <%>pshodaiin.opchy.sh,o,teeody.shotchey.yteey.sholfaiin.opchdy.lchdy.dol
<f106r.39,+P0>    ycheool.cheeey.ol,aiin.cheody.laiiin.chekol,cheey.okchar.aiin,aloal
<f106r.40,+P0>    shaiin.ar.aiin.sheey.lkaiin.sheedy.shedy.qokal.chey.okaiin.chdaldy
<f106r.41,+P0>    dair,alsheod.shedy.cholchedy.cheol.shory<$>
#
# Light star, dotted, 8 points, tail
<f106r.42,+P0>    <%>pcheodar.shol,ka[in:ir].ok{e'e}chedy.qoteey.shotchy.qoty,lpaiin.shedy.lar
<f106r.43,+P0>    daiiral.sheol.daiin.otedy.qokain.okar.cheor.al.taiin.chekal.otaras
<f106r.44,+P0>    dshedy.qoteey.otaiin.chy.chealol.chlchd,aiin.oty.otair.otaiikam
<f106r.45,+P0>    y,sheedal.okain.okain.otar.kaiin.chdalkair.olkai[?:r].al,keedy.okal
<f106r.46,+P0>    sotchdaiin.shodaiin.otedy.qokeedy.qokaiin.ykar.qokain.cheedy.lol
<f106r.47,+P0>    ycheoar.okain.qokain.char,oky.cheokam<$>
#
#
<f106v>    <! $Q=T $P=H $F=d $B=4 $I=S $L=B $H=3 $C=X>
# page 219
# text only  / stars
# Currier's language B, hand X
#
# Light star, 7 points, tail
<f106v.1,@P0>     <%>fsheda.looin.opaiiral.oteodaiin.chopchy.otair.kar.alalor.aiin.aly.kar
<f106v.2,+P0>     daiin.al.sheeodar.y,chtain.char,otar.qokar.o[t:k]ar.shed.sheo,keorain,amchy
<f106v.3,+P0>     yshedaiin.shckhy.cheokchy.sar.al.cho,lchedy.ytain.otar.al.chdy.daly,lody
<f106v.4,+P0>     ycheoto.lsheo,aiin.chcthy.okain.chdal.chdam.charam<$>
#
# Light star, dotted, 8 points, tail
<f106v.5,+P0>     <%>tshoar.oeey.qokain.shypchedy.opched.qopchedy.otaiin.chepar,aiin,octhy.dair.ry
<f106v.6,+P0>     daiin.shody.kchedy.sheody.olkaiin.shkar.chody.talshdy.qokain.kararo
<f106v.7,+P0>     soy,she[a:o]lsho.dy.chain.shol.kain.shokaiin.qotaiin.chodar.ail,dal,dar.loror
<f106v.8,+P0>     oraiin.cheo,rol.aiin.otaiin<$>
#
# Light star, 8 points, tail
<f106v.9,+P0>     <%>tshodaiin.sholkair.orainkar,aiin.shtchy.qopchdy.qopchy.lolkair.shear,am
<f106v.10,+P0>    ysheody.cheol.oteey.qodaiin.ytain.ychdy.oltydy<$>
#
# Light star, dotted, 8 points, tail
<f106v.11,+P0>    <%>tchdys,arshedy.oteeody,kshedy.qotchdy.qotar.shedy.qotedy.opchy.kaiin,sham
<f106v.12,+P0>    ycheey.qoeeda.chodain.otalchdy.qokaiin.chokaiin.chody.qokal.otal.otam
<f106v.13,+P0>    olkeealkchedy.qoeeey.ral.ches.al.ytar.shsy.lchey.ykaiin.shy.lkam
<f106v.14,+P0>    schedy.raiin.char.arshey.chedy.aiiin.alkam<$>
#
# Light star, 8 points, tail
<f106v.15,+P0>    <%>kcheo[a:y]kar.shedy.qofchdy.otshedy.qokchdy.qotshdy.qokchdy.kair.alody
<f106v.16,+P0>    sarar.okear.aiin.chotal.shody.qotchdy.qotar.shedy.chodal.chedy.qotam
<f106v.17,+P0>    salar.she[o:a]dar.okain.qodaiin.chodal<$>
#
# Light star, dotted, 7 points, tail
<f106v.18,+P0>    <%>pshodalos.qokshdy.qokshy.opchdy.qokshd.ar.shdar.oeedy.qotaly.dairy
<f106v.19,+P0>    darshy.otaiin.otal.chedy.r,ain.olaiin.otaiin.sain<$>
#
# Light star, 9 points, tail
<f106v.20,+P0>    <%>polchs.lkaiir.shokar.choefy.shor.qokor.sheeo.kol{ch'}es.okcharain
<f106v.21,+P0>    ycheo,lkaiin.cheo,lchdaiin.osaiin.okal.sheedy.qokchedy<$>
#
<f106v.22,+P0>    <%>tshod.qokchy.qokaiin.okshy.qokar.shedy.shey.qopshedy.shdykairylam
<f106v.23,+P0>    ol,kalol.shar.chor.okal.chdy.chol.chedy.qotaiin.or,aiin.okeedy.qokain
<f106v.24,+P0>    soraiin.solshedy.qokchdy.qokol.chdaiin.chdal.air.odl.charain.oka{ifh}y
<f106v.25,+P0>    sar.sheol.chol.shar.chol.okarol<$>
#
# Light star, dotted, 8 points, tail
<f106v.26,+P0>    <%>tar.air.kshdain.okal.chdy.lchedy.kshar.chopchy.otches.aral.opchdy
<f106v.27,+P0>    olcheo.odaiin.sheotal.shoor.qokeey.oarar<$>
#
# Light star, 8 points, tail
<f106v.28,+P0>    <%>psheody.olkeedy.qokor.sheos.choty.qotaiin.oteody.otaiin.qokar.otydy
<f106v.29,+P0>    ycheey.olchey.chedy.qotaiin.cheos.otaiin.otain.chotar.olos.aiin.cheog
<f106v.30,+P0>    otaiin.okochey.qody.oeesysarx,[o:y]keey.oteedy.ksheody.qokeedy.qotokody
<f106v.31,+P0>    sheeyko.shody.chosaiin.olcham<$>
#
# Light star, dotted, 8 points, tail
<f106v.32,+P0>    <%>polos.shdair.sheky.keedy.qoeedy.qofchedy.sair.al.pchedy.ypodaiin.saram
<f106v.33,+P0>    choaiin.ody.qotar.chey.ol,aiin.chey,dychy<$>
#
# Light star, 7 points, tail
<f106v.34,+P0>    <%>pchodaiin.kcheeor,al.ky.shcthy.otos.ar.odal.pcheody.qotaiin.otor.alodam
<f106v.35,+P0>    shody.shockhy.qokeey.qokcho,l,kchedy.shdy.kchedy.chedy.qockhey.okaiin,al
<f106v.36,+P0>    sol.sheedy.qokaiin.cholkaiin<$>
#
# Light star, dotted, 8 points, tail
<f106v.37,+P0>    <%>pyoaly.cheo,aiir.al.kcheodar.qodaiin.shcphoor.shedy.otedar.opol.fchedy.odr
<f106v.38,+P0>    okcheody.qokeey.otchey.qokeey.qokeedal.qotchkeey.qol.rody.raiin.oty
<f106v.39,+P0>    qokaiin.chey,kar.oteol<$>
#
# Light star, 8 points, tail
<f106v.40,+P0>    <%>ko.sheody.qody.ches.aiin.dair.air.opchedy.pchdy.kolchedy.tcheodar.podkor
<f106v.41,+P0>    otedy.qoar.cheey.kaiin.qokeeody.okaiin.oteey.qoteedy.choty<$>
#
# Light star, dotted, 8? points, tail
<f106v.42,+P0>    <%>py,chal.shedy.qoteedy.cheyky.okedaiin.otedy.odaiin.chdy.chy.keedy.lkey
<f106v.43,+P0>    chedy.okeey.qokeedy.okeey.sheey.qokaiin.al,al,kalos.chedy.dkaiin.chcthy
<f106v.44,+P0>    cthey.chey.okal.chey.keeyrain.okeeo.otaiin.chedar.oteedy.otol.oty
<f106v.45,+P0>    ysair.okeey.cheodain.chey.tchar.oqotaiin.oty.rasal.oteey.sar.aildy
<f106v.46,+P0>    ytar,okain.cheokaiin.chedy.okeeey.chkaiin.ol.oky.raiin.cheoar.chos
<f106v.47,+P0>    dcheoaiin.shky<$>
#
#
<f107r>    <! $Q=T $P=I $F=e $B=5 $I=S $L=B $H=3>
# page 220
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f107r.1,@P0>     <%>pchdlar.sheolor.ykeeol.qokchy.otor.okeesodar.tarair.oteey.otaiin.ytar
<f107r.2,+P0>     dchey.qoteos.aiin.shedy.oteed.qor.aiin.cheockhy.olkeey.qotain.chey.qeeey.lor
<f107r.3,+P0>     olcheey.cheos.qokeeey.ycheedy.qotain.ykain.okeey.raiin<$>
#
# Light star, 7 points, tail
<f107r.4,+P0>     <%>teeody.chedain.qoteey.qokar.deeoltedy.otar,ain.chady.otokcho.qoked.okchedy
<f107r.5,+P0>     olkchedy.tedy.oteeey.okchedy.qokeed.qokear.chedy.chokchedy.qokain.ar
<f107r.6,+P0>     okcheey.qokeedy.chotchedy.daiinar.oteey.lteey.chedaiin.ok[che:eee]y.otaiin.am
<f107r.7,+P0>     ytaiin.cheotchey.okaiin.chckhy.okeedy.otcheey<$>
#
# Light star, dotted, 7 points, tail
<f107r.8,+P0>     <%>torshor.sheeey.oteeol.qokeey.qokedy.lkaiin.qokaiin.qokar,al.okiroley
<f107r.9,+P0>     okaiin.sheey.tcheol,kain.okeey.chedy.okeedy.chdykchedy.chey,kain,an
<f107r.10,+P0>    yteedy.qokeedy.okeol.lchedy.qokal.lor.sheal.cheedaiin.chey.sair.alo,m
<f107r.11,+P0>    cheeo.cheeol.qokaiin.ytain.y.keeol,l.oraiin.okaiin.okar.okaiin.otaram
<f107r.12,+P0>    y,chol.chol.loraiir.aiinal<$>
#
# Light star, 7 points, tail
<f107r.13,+P0>    <%>polchls,aiin.sheky.qokaiin.opchal.shedy.pshedaiin.otodal.shedy.otaral
<f107r.14,+P0>    cthedy.lshedy.cheolchear.or,alam.chtaiin.otarain.chey.qokaiin.otain
<f107r.15,+P0>    ychol.oiin.chey.qockhal.{ch'}al.otaraiin.sheky.okeeey.raiin.airal
# Light star, dotted, 7 points, tail
<f107r.16,+P0>    tolshoror.olkeedy.qotaiin.otalar.opcheol.qeeoy.shey.kair.otaiinam
<f107r.17,+P0>    sair.chey.losaiin.chey<$>
#
# Light star, 8 points, tail
<f107r.18,+P0>    <%>poalosy.shey.tar,a{iph}y.f,arsheey.fol.rolchy.sheey.opolkaiin.ypaiinal
<f107r.19,+P0>    oaiin.ol.rar.sheey.ylar,aiin.cholal.dy.cheeody.okeeey.cheodaiin.aldy
<f107r.20,+P0>    tcheol.kcheedy<$>
#
# Light star, dotted, 7 points, tail
<f107r.21,+P0>    <%>taror.olal.okain.okaiin.qotal,shaiin.qokeol.lkaiin.okeeo.lkaiin,aiin
<f107r.22,+P0>    yksheol.okaiiin.sho{ikh}y.daiin.qotalal.lshedy.qokal.r.aiiin.okair.lldy
<f107r.23,+P0>    chodaiin.shar.chodaiin<$>
#
# Light star, 7 points, tail
<f107r.24,+P0>    <%>pal,alchky.okil,cheol,kair.lkain.qokeeo,kair.dar,aiinpchod,lkaiiin.olfy
<f107r.25,+P0>    ycheain.chal.kal.chedy.qokaiin.chody.qokchdy.qokal.char.chdalal.om
<f107r.26,+P0>    ol,cheor.shey.cheey.olcheol.kaiin.otair.okal.cheody<$>
#
# Light star, dotted, 7 points, tail
<f107r.27,+P0>    <%>pydar.aiiro[d:?].qokiir.otiir.ofchedy.qofchedy.qofchol.chkaiin.chpaiin.orol
<f107r.28,+P0>    kar.aiin.chl.cholor.sheees.aiin.cheey.otchy.lkaiin.ykaiin.ykalkal
<f107r.29,+P0>    olkeeolkeeo.ar.shol<$>
#
# Light star, 7 points, tail
<f107r.30,+P0>    <%>pair.aii{ikh}eedy.shalkaiin.kairy.okaral.qokaiin.opaichy.opal.rary.ky
<f107r.31,+P0>    daiin.sheol.chdy.okaiin.sheykal.shy.kl.al.kal.chdy.r,aiin.chain.yols
<f107r.32,+P0>    salxar,shy.qokaiin.okal.qockhedy.okr.aiin.otar.qocthy.rolky
<f107r.33,+P0>    yaiin.chekain.cheo.kaiin.chey.qol.kaiiin.chky.lcheel.lkar.okal<$>
#
# Light star, dotted, 7 points, tail
<f107r.34,+P0>    <%>pairar.al.oro,lkeey.qotal.cheotain.dar.okaiin.otaiin.otar.opaim
<f107r.35,+P0>    daiin.shl.lkeeol.lchedy.qokor.lkaiin.chedy.qotaiin.al.ol.kaldaim
<f107r.36,+P0>    dar.alchor.kcheo.rkeey.chaiin.al.dal.qokchey.qokl.chey.lkaiin.lkar
<f107r.37,+P0>    ychklkaiin.chckhy.cho,l,olkain<$>
#
# Light star, 7 points, tail
<f107r.38,+P0>    <%>poaral,orar.ofchey.qoteedy.qotaiin.opchedy.qokchey.otlchdain.aly
<f107r.39,+P0>    tair.cheol.cheol.kchekain.cheear.[o:a]l.oiin.cho.lkain.al.oeedy.chey
<f107r.40,+P0>    lolkaiin.chey.qokaiin.chal.aiin.okaiin.olkar.otair.okal.okal
<f107r.41,+P0>    qokaiin.ar.ockhey.qokal.otal.otam<$>
#
# Light star, dotted, 7 points, tail
<f107r.42,+P0>    <%>pcholky.sokeey.aiin.oteey.ykchey.paichy.okeey.tain.ar.arodl.kairam
<f107r.43,+P0>    okeear.a{ith}y.daiin.sheody.ykchedy.chykaiin.otal.taiin.chotaiir.aram
<f107r.44,+P0>    ycheodain.okeey.qokeeody.qokaiin<$>
#
# Light star, 7/8 points, tail
<f107r.45,+P0>    <%>podky.chedy.qockhy.qokeedy.qokokil.y.chees.opal,kaiin.otaiin.otaram
<f107r.46,+P0>    sar.cheey.qodaiin.qokaiin.ol.cheor,aiin.otal,taiin.qokaiin.otal.alkal
<f107r.47,+P0>    okain.cheey.lol.loeey.[o:a]iinal<$>
#
# Light star, dotted, 8 points, tail?
<f107r.48,+P0>    <%>fairal.chkal.lky.otain.ar.kalkal.qotain.oty.lky.otaiin.ytaiin.om
<f107r.49,+P0>    o.alain.a{ikh}y.chkain.okair.chtl.lkaiin.okair.chtl.ra{ith}ty
<f107r.50,+P0>    chain.al.lkeey.chol.taidy.qotaiin.y,taiin.lkl.lfchal.pchdy,pal.tar
<f107r.51,+P0>    sar.ain.chol.ol,cheey.otal.otal,ol.otchy.qoky.otaily<$>
#
#
<f107v>    <! $Q=T $P=J $F=e $B=5 $I=S $L=B $H=3>
# page 221
# text only / stars
# Currier's language B
#
# Light star, dotted, 6 points, tail, small dots
<f107v.1,@P0>     <%>kaisar.olkeeey.otalkchy.lkaiin.ot[o:e]dy.qokair.lkal.chey.chody.otal,cheey
<f107v.2,+P0>     daiin.dckhy.ol,daiin.chkal.qokedy.otal.chedy.oteos.aiin.otar.alkain.ol
<f107v.3,+P0>     sain.ain.aiiin.qokaiin.shol.kal.qokar,al.ochedy.lkaiin.otal.olkiir.alody
<f107v.4,+P0>     dain.cheky.okechy.qokain.shocthy.otaiin.alkaiin<$>
#
# Light star, 7 points, tail
<f107v.5,+P0>     <%>tol,sheockhedy.qotol.chdor.otechdy.teol.tedaiin.opchedy.qopchdy.ytar.aiiil
<f107v.6,+P0>     paiin.okaiin.qokaiy.olkeedy.qokeey.qotaiin.oky.lkal.otaiin.aiin.qokaldy
<f107v.7,+P0>     taiin.cheockhy.chain.qokain<$>
#
# Light star, dotted, 8 points, tail
<f107v.8,+P0>     <%>polcheolkain.qokair.okeol.qokol.qokaiin.opcheol.qotedy.ltedy.otedam
<f107v.9,+P0>     saiin.shey,kedy.qokain.qokedy.qokaiin.y,lkaiin.qoky.lkal,tar,aty
<f107v.10,+P0>    shodaiin.shey.qokair.qokaiin.chokedy.tain.shedy<$>
#
# Light star, 8 points, tail?
<f107v.11,+P0>    <%>tshedy.okal.shedy.qokchey.chky.qokeey.qotaiin.otol.qoteedy.qopchcfhy
<f107v.12,+P0>    qokeey.lcheol.chol,kaiin.olkal.shedy.qokaly.odar.choty.qokaiin.otam
<f107v.13,+P0>    ycheey.qokain.ockheody.qokair.otal.qokaiin.otal.sho{ck}y.qokaiin.dalam
<f107v.14,+P0>    daiin.shaiin.okaiin.qokar.qokal.qokal.cheody.qokain.okchdy.dlkal
<f107v.15,+P0>    solain.qokal.okeey.lkaiin.okain.chkal.otain.chcthy.tarairy<$>
#
# Light star, dotted, 8 points, tail
<f107v.16,+P0>    <%>parair.okal.opchol.okal.opaiin.otedy.qokeody.tolkol.lkar.aiiraly
<f107v.17,+P0>    saiin.or.ykeear.chckhy.okaiin.okal.qoklaiin.cheol.qokar.chey.lkam
<f107v.18,+P0>    qokain.qokchey.qekchdy.okaiin.lkl.chol.raiin.otaiin.alkaiin.dal
<f107v.19,+P0>    soral.olaiin.chor.okaiin.chkain.okaiin<$>
#
# Light star, 7 points, tail
<f107v.20,+P0>    <%>palar.or.air.kalkal.okaiin.chpal.cheody.qopchedy.pcholkal.opalkam
<f107v.21,+P0>    taiin.ol,kaiin.chol.kchedy.qokol.ain.air.kaiin.okal.otar.otalal
<f107v.22,+P0>    dar.alol.olaiin.olkal.chol.chdar<$>
#
# Light star, dotted, 7 points, tail
<f107v.23,+P0>    <%>palchar.ar,akaiiky.char.raikchy.opchain.opalkar.otal.otar.alky
<f107v.24,+P0>    dain.olaiin.chol.olkain.lkaiin<$>
#
# Light star, 7 points, tail
<f107v.25,+P0>    <%>kaolkar.kolkar.okeol.qokeor,al.tody.opchey.oty.al.ky.pchey.ra[g:m]
<f107v.26,+P0>    oraiin.sheor.qokain.cheody.qokain.otal.okaiin.olkeeo,r,ar,al.oldy
<f107v.27,+P0>    dal.okain.okchey.qokshy.okol.lkshedy.taraiin.sho.qokor.cheey.qokam
<f107v.28,+P0>    y,cheor.cheol.lcheedy.raraiin<$>
#
# Light star, dotted, 8 points, tail
<f107v.29,+P0>    <%>tolkeeedy.okeol.cheody.qokeey.qokchedy.qotyshey.q{cthh}y.lty.ltam
<f107v.30,+P0>    okain.ol.okaiin.lkeody.otaiin.chol.lkaiin.lkeeey.qokaiin.chey.qoky
<f107v.31,+P0>    sokod.chey.lkaiin.chedy.qe.okeody.qokeedy.rary<$>
#
# Light star, 9 points, tail
<f107v.32,+P0>    <%>tay<!gap>.oaiin.okeeody.okaiin.otaiin.otchey.qokaiin.otedy.qokam
<f107v.33,+P0>    orain.chol.qodaiin.odain.aiin.okain.chkaly.raiin.y.kaiin,aldy
<f107v.34,+P0>    dyair.chey.lkchy.lchedy.raiin.sheey<$>
#
# Light star, dotted, 8 points, tail?
<f107v.35,+P0>    <%>polchedy.olkeey.lkey.chcthy.lkar.shedy.qokaiin.chedy.qokeedy.lol
<f107v.36,+P0>    tol,chey.lcheor.sheol.qokaiin.olkeedy.okar.ar.olkain.odain<$>
#
# Light star, 7 points, tail
<f107v.37,+P0>    <%>poraiin.o,kal,chedy.qolkeey.lpcheedy.qokol.rol,keedy.okaiin.otary
<f107v.38,+P0>    dain.okchey.qokchey.qokaiin.olkeey.qokol.oteey.oteey.lkain
<f107v.39,+P0>    okain.cheor.olkaiin.oain.cheary.raiin.okoiin.odaiin.okaiin,y
<f107v.40,+P0>    chokeey.qokey.qokaiii.lor.aiin.aiily<$>
#
# Light star, dotted, 7 points, tail
<f107v.41,+P0>    <%>pokar.ar.keey.okeeo.l,cheey.qokchey.oteey.lkeeo,l.lkeedy.qokeey.lkain
<f107v.42,+P0>    or,ain.oloeeey.qokain<$>
#
# Light star, 8 points, tail
<f107v.43,+P0>    <%>pol,keeeo.kaii[s:r]r.qokeey.chckhy.lkchaly.lkeey.opchey.rar.aiin.cheokaly
<f107v.44,+P0>    kaich<!corr?>.o,l,air.arody.qokeey.qokeey<$>
#
<f107v.45,+P0>    <%>porain.okain.okechdy.dal.keeedal.shedy.okeeolkcheey.lkar.aiin.al
<f107v.46,+P0>    soain.aiin.chey.qolaiin.al.chedy.kedy.qoteey.oteey.qokeeylkain
<f107v.47,+P0>    y,cheey.qokeey.okeoteey.qokey.qokey.qokeey.daiin.y.okeey.odain
<f107v.48,+P0>    oteedy.qokey.qokeedy.chody.chey,qoky.oteey.otain.chey.aiinal
<f107v.49,+P0>    ycheosaiin.oekey.chey.qokeey.y,cheey.dy.qoy<$>
#
#
<f108r>    <! $Q=T $P=K $F=f $B=6 $I=S $L=B $H=3>
# page 222
# text only / stars
# Currier's language B
#
# Light star, 7 points, tail
<f108r.1,@P0>     <%>teodeeor.qopchety.okeeoly.okchdpchy.toda{i'h}x.opar,yo,lpair,ody.otedy.kedydy
<f108r.2,+P0>     qokeedy.chokedy.chockhed.qokeor.shedy.otal.otaiin.otedy.qokechy.ofchdy.qody
<f108r.3,+P0>     cheodchy.qote[{ci}:a]r.okedy.oteal.lkedal.okedy.otedy.okedal.chckhedy.chokedal
<f108r.4,+P0>     ychedaiin.shky.chdy.oteeody.chedor.sheeky<$>
#
# Light star, 7 points, tail
<f108r.5,+P0>     <%>tchokedy.chey.oteey.okeey.lked{ch'}edy.okche{cf},y.pchofar.cheo.pchedy.qotedy.otol
<f108r.6,+P0>     ol.cheol.qo.qokeey.qokeey.qokeedy.sheoky.otedy.qotey.qokchey.chdar.aiin,y
<f108r.7,+P0>     ok[che:eee]y.okedy.qokchedy.chedy.qokedy.okar.chdy.okar.char.chkaiin.chsy<$>
#
# Dark star, 7 points, tail
<f108r.8,+P0>     <%>pochedy.shy.shokeedar.al.kedal.chokchy.qokar.ch.okeey.qaiin.okeedy.qetam
<f108r.9,+P0>     cthey.chedain.chedy.okedy.lkedy.raraiin.qokar.otal,kedy.ar.air.ockhedy
<f108r.10,+P0>    taiin.shkeedy.qoteey.oteey.ykeol.ykeedy.chekar.qokeeodaiin.okeyty.ody
# Light star, 7 points, tail
<f108r.11,+P0>    te[o:a]deey.ar.aiin.okeey.qetchdy.oteeody.okaiin.ykeeo.dain.otalaiin.oly
<f108r.12,+P0>    tshey.okchey.dain.aloiin.ocheey.qokaiin.chlam.okaiin.okal.kain.alam
<f108r.13,+P0>    ykeey.raiin.ar,ail,odaiin<$>
#
# Light star, 7 points, tail
<f108r.14,+P0>    <%>polchal.shol.qokar.shedy.pcholy.qokal.opchdy.ofal.shor.qokaiin.otalod
<f108r.15,+P0>    orain.cheey.chey.qokeey.chedy.okchedy.qoeedy.qockhey.d,iirain.okain
<f108r.16,+P0>    sa{ith}y.olkaiin.chckhy.daiin.dal,daiin<$>
#
# Light star, dotted?, 7 points, tail
<f108r.17,+P0>    <%>fcheokair.okedaiin.chedy.qokeed.okain.chdy.laiin.ofar.chedy.tedam
<f108r.18,+P0>    okeedy.lkal.daiin.ykchedy.qokol.chedy.qokedy.lkedy.okalo,l.chedl,y
<f108r.19,+P0>    dchedy.okeedar.shchy.okol.kedy.okeedy.chal,raiin.otedy.chtal.om
<f108r.20,+P0>    dain.chey.qokeedy.cholcheey.dalkar.okedy<$>
#
# Dark star, 7 points, tail
<f108r.21,+P0>    <%>qolshy.qoeedy.lkealshedy.shokal.keedy.qotedy.qopchedy.otal.dkedam
<f108r.22,+P0>    dcheol.shol.dal.qokaiin.otal.ol.shedy.qokey.chey,lor.aiin.okeeam
<f108r.23,+P0>    ykeol.chey.okain.charain<$>
#
# Light star, 7 points, tail
<f108r.24,+P0>    <%>folaiin.{c'hkh}y.qokal.lkedy.qotedy.qoked.qotedy.okal,chdar,al,char,aiin
<f108r.25,+P0>    y,cheeor.aiin.okeey.cheol.chedy.opchsd.opchedy.alkedy.al,lkeam.ol.rain,al
<f108r.26,+P0>    dair.okal.chedy.qokeedy.oteor,al.qokedy.qokedy.otaiin.otedar.chalkeedy
<f108r.27,+P0>    ychedain.orcheory.qoaiin.okeey.qokeey.chdal.okedy.qokedy.okedam.chdy
<f108r.28,+P0>    sain.arolkeey.qoal.olkedy.okaiin<$>
#
# Light star, 7 points, tail
<f108r.29,+P0>    <%>polchedy.okedy.qopchedy.okeolkey.teedy.qotaiin.otedy.okeedy.otedam
<f108r.30,+P0>    ykeol.chedal.chokedy.o.qokedy.okchedy.saiin.alkan<$>
#
# Dark star, 7 points, tail
<f108r.31,+P0>    <%>keol.sheody.qokedy.qokeedy.qokoy.qoiiedy.otedy.qokedy.qokedy.qokal
<f108r.32,+P0>    ykedar.chedy.qokey.lkeedy.otedy.[o:y]kedy.otedy.otal.shol.alodar.or.alold
<f108r.33,+P0>    solkedy.okchd.qokedy.okedy.okeol.chdy.okar.okedy.okedy.chlar
<f108r.34,+P0>    ycheol.chckhy.qokedy.okain<$>
#
# Light star, 7 points, tail
<f108r.35,+P0>    <%>pychory.opchey.lkeol.chdar.shedy.qofchdy.opalal.cheedy.qokalchdy.opchdy
<f108r.36,+P0>    okechy.okeol.okeedy.cheedar.okedy.qotal.chdy.chedal.chedy<$>
#
# Dark star, 7 points, tail
<f108r.37,+P0>    <%>tchedy.qokey.okeey.lkeey.chedy.cheokeey.qokeey.chedl,al.lkair.alkeedy.ram
<f108r.38,+P0>    dcheeody.cheedy.qokeedy.otedy.qeeey.chey<$>
#
# Light star, 7 points, tail
<f108r.39,+P0>    <%>poro.l.tedo.lchdain.qokar.otedy.otarar.yty.sho,qotedy.oteedy.okedy
<f108r.40,+P0>    okor,aiin.okeedy.qokeedy.okeeom.cheykeeed.chol.qekeey.or,aiin.chckhom
<f108r.41,+P0>    sheedain.qokeedy.chokeedy.qoteody.keesho.daiin.chedy.keedal.as.keodky
# Light star, 7 points, tail
<f108r.42,+P0>    okeey.qokeey.qokeedy.qokeey.chedal.chedy.qokeey.okeedain.otain.oolals
<f108r.43,+P0>    olke?y.okey.lokeey.qokedy.ol,kechy.chedar.olal.oedy.qckhy.cheam<!corr?>
<f108r.44,+P0>    ychey.chey.okar.charam.otam.cheody<$>
#
# Light star, 7 points, tail
<f108r.45,+P0>    <%>dain.sheckhy.okeey.keey.lchedy.okeey.qokedy.chedy.dalkedy.qokedy.dal
<f108r.46,+P0>    yteedy.qokeed,y.qokey.otedy.okedy.qokaiin.cheodar.cheey.qokedy.al
<f108r.47,+P0>    yched.chockhey.dain.sheol.okedy.lkeedy.oteedy.qokeedy.ched,al.keam<$>
#
# Dark star, 7 points, tail
<f108r.48,+P0>    <%>pcheedy.qokeo.l.okeol.keol.dain.ar.otedy.qokedy.qokeedy.qokeedy.lchdy
<f108r.49,+P0>    oteedy.lchedy.qokeedy.qokeedy.qokeo.lchedy.qokey.qokeey.lkedy.lkedy
<f108r.50,+P0>    qokeedy,lchedy.lkaiin.chdy.qokey.okedy.okaram.chdar,ar.okam<$>
#
#
<f108v>    <! $Q=T $P=L $F=f $B=6 $I=S $L=B $H=3>
# page 223
# text only/ stars
# Currier's language B
#
# Light star, dotted, 7 points, long tail
<f108v.1,@P0>     <%>pchedal.qokeedar.otedy.qokeedy.lky.ltal.aiin.oteo.fcheey.otedar.am,ol
<f108v.2,+P0>     daiin.shal.qokedy.qoee[ch:?]y.okain.oteey.checkhy.lkeedy.qokeedar.araiin.okam
<f108v.3,+P0>     ssheedal.ol.lkedy.lkeedy.chedalkedy.lkeedy.qokechedy.otedain.oteey.lol
<f108v.4,+P0>     dchedy.shedy.qokeed.qoteedy.qoteedy.arain.al.keedy<$>
#
# Light star, 7 points, tail
<f108v.5,+P0>     <%>polaiin.okedain.okal.otchedy.qokeedy.raraiin.o.keedy.qokar.qokal,dam
<f108v.6,+P0>     oeeedain.chey.lokeey.lchedy.loety.qokeedy.qokeey.qokar.okeedy.kedarxy<$>
#
# Light star, dotted, 8 points, tail
<f108v.7,+P0>     <%>pchedaiin.okedy.otedal.lkedeed.okedar.okeey.qoteol.lkedy.otey.[r:s]aiin.am
<f108v.8,+P0>     ysheedy.okeedy.oteedy.qokeedy.okeedy.okeedy.chedal.okar.qoteedar.oty
<f108v.9,+P0>     qokeeo,dar.chedam.chlal.okaldain.sheed.lchedy.l,keedy.ched,kel.cthdy
<f108v.10,+P0>    ol.cheey.leedaiin.shckhaiin.okeal.okar.aralor,om.shee.ka{ith}y.chectham
<f108v.11,+P0>    sain.al,keed,ain.olkeeed.qokedy.lkeedy.cho,lkain.oteshy.shedy.d[ee:a]dy<$>
#
# Light star, 8 points, tail
<f108v.12,+P0>    <%>tshedky.sheckhy.akey.sheey.teeody.qokedy.qokeedy.shok,ar.aiin.okeey.tedam
<f108v.13,+P0>    daiin.cheol.qokeey.qokeedy.qokeey.raiin.chckhy.okeey.qokeedy.okedain.ald[or:?]
<f108v.14,+P0>    qokeey.lo.r.aiin.chey.keear.a,ral.olaiin.chedy<$>
#
# Light star, dotted, 7 points, tail
<f108v.15,+P0>    <%>pcheor.okear.sheey.qokeey.ykeealkey.[r:?]ar,aiin.opsholal.shedy.ofaramoty
<f108v.16,+P0>    okeey.lshey.qokeeal.lkeey.okeol.okedy.qotal.sholkeedy.chedy.qokain.teedu
<f108v.17,+P0>    qokeey.lkeed.chedy.qokeeos.sheol.tedy.qopchdy.qokeshdy.kedar.otal.raram
<f108v.18,+P0>    okeey.l,keedy.okeal.okey.cheykedy.qoeedy.lo.rair.cheey.ol.l,s,aiin.am
<f108v.19,+P0>    qokeeol.olcheeey.lcheam<$>
#
# Light star, 7 points, tail
<f108v.20,+P0>    <%>polkeedal.sheo,kchey.lotedaiin.otedy.opchedaiin.otshedy.qotey.r,aiin,ol
<f108v.21,+P0>    daiin.shol.olkeeey.lky.chedar.chey,kechey.qotedy.otedy.oteedain.cheody.llod
<f108v.22,+P0>    daiin.shey.sheey.dain,alsar.sheeo,lkain.shey.cheee[g:d]aiin.oloeeedy.otaiin.al
# Light star, dotted, 8 points, tail
<f108v.23,+P0>    qokeeor.okeey.qoeey.chodaal.daiin.checthal.cheeky.otar,aiin.chckhy.lteedy
<f108v.24,+P0>    daiin.chekeek.checkhy.ol.r.ain.odar.sheey.daiin.tchar.okeedaiin.oram
<f108v.25,+P0>    sheeol.okeey.kaiin.okaiin.ol.lchey.ctheo.r,aiin.cheey.qokeey.qokeeaiin.al
# Light star, 7 points, tail
<f108v.26,+P0>    sair.okeaiin.cheol.shedy.qokeeey.dlaiin.ar.or.lkar.char.aiin.okal.ldyr.ls
<f108v.27,+P0>    sal.lcheal.lkeeey.okar.ar.ain.olcheees.[o:a]l.cheal.okaiin.ykar.al.okalam
<f108v.28,+P0>    paror,aiin.shedy.qokey.qol.eees.aiin.lal.lkeeedy.otain.sheey.chol.tan,al
<f108v.29,+P0>    dar.chey.o.cheol.chedeey.qokeedy.chea[?:m]<$>
#
# Light star, dotted, 8 points, tail
<f108v.30,+P0>    <%>polshedaiin.qokeoy.keol.chokeol.qotedy.qoteedy.dar.raiin.shedy.qotain.oteedy
<f108v.31,+P0>    ol.cheol.shed.qokedy.qokedain.checkhed.qoteedy.otedy,qokedy.okeea,r.l,kam
<f108v.32,+P0>    dain.shedain.qokedar.olkeedy.qokeedy.shedy.chedar.chedy.oteedy.qokam
<f108v.33,+P0>    sain.ain.chey.lchs.shed.qokeedy.oteey.qokedy.qokeedy.cheedy.qokeedar,oldy
# Light star, dotted, 8 points, tail
<f108v.34,+P0>    tolshey.ochey.qokeey.qotedy.chot[ee:ch]y.qokey.cholkeedy.lkedy.lchedy.qokeey
<f108v.35,+P0>    daiin.chedy.lchedy.sholkeedy.qokeedy.chey.qokeey.qokeedy.oteedy.lchedam
<f108v.36,+P0>    daiin.shechy.qokedy.qokain.chor.chal.chal.chedy.dain,alal.keedy.otalys
# Light star, 8 points, tail
<f108v.37,+P0>    sain.sheor.sheey.sheckhey.qokey.okey.shey.lkain.shedy.qokain.dalam
<f108v.38,+P0>    dsheol.qokeedy.qokeedy.chey.qokeedy.qokedy.sheckhy.lkedy.qoteedy.otam
<f108v.39,+P0>    sain.chey.lkedain.chey.rar.ain.al.chear.olor.chedaiin.oteey.chedy,rl
# Light star, dotted, 7 points, tail
<f108v.40,+P0>    daiin.sheeal.qokeedy.qokeedy.qokeedy.qotey.qokeey.qokeey.otedy,qotaiin
<f108v.41,+P0>    dshedy,tedy.checkhey.sheeky.lsheedain.shear.olkedy.chy.kar.tar.otaiin
<f108v.42,+P0>    ycheain.chey.lcheal.ykeey.qolcheedy.qokeedy.okeedy,qokey.qokeedy.qoteedy
# Light star, dotted?, 8 points, tail
<f108v.43,+P0>    shodain.cheal.shedy.rcheetey.qokeey.cheolkeedy.cheol.chedytey.okeearam
<f108v.44,+P0>    y,shey.qol.lchey.shey.qoke[a:?]r.shey.qokeey.lsheey.oteey.sheey,qol.cheekeey.lchg
<f108v.45,+P0>    sheol.shedy.qokeey.chedar.sheal.qokeedy.qokeedy.qokey.sheey.qokeal.aral
# Light star, dotted, 7 points, tail
<f108v.46,+P0>    saiin.sheeain.qkain.okeey.qokalor.cheol.keol.chedy.qokeey.qokeey.ral
<f108v.47,+P0>    ycheey.qokeeey.shedain.qokeedy.qokeey.okeedal.okeol.lkeey.lchedy.lchedy
# Light star, 7 points, tail
<f108v.48,+P0>    da[ir:is],al.checthy.qol.eeedy.chckhey.olchey.sheey.qokeeey.qokeedar.al,keedy
<f108v.49,+P0>    saiin.okain.cheey.lkaiin.cheal.cheol.keear.qokeedy.qokeey.checkhedy.qokal.oam
# Light star, dotted, 7 points, tail
<f108v.50,+P0>    dsheey.oteey.cheol.teedar.okeedy.qokeedy.checkhy.oteey.aiin.okeey.chey,qokey
<f108v.51,+P0>    ssheodain.qokeeo.okeey.qoksheedy.char,air.okeey.qokeeolchey.olkeey.okeey,lar
<f108v.52,+P0>    saiin.cheol.qokeedy.qokeedy.chedy.qokeey.cheal.llchey.daiin.okeey.qokeey
<f108v.53,+Pr>    olchar.ol,chedy.lshy.otedy<$>
#
# folios  109-110 missing
#
#
<f111r>    <! $Q=T $P=M $F=u $B=6 $I=S $L=B $H=3>
# page 224
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f111r.1,@P0>     <%>kcholchdar.shar.aiip.chepchedy.chetalshy.sheek.shear.shey.ror.am.shey
<f111r.2,+P0>     daiin,sheeky.okeey.okeey.qaal.shedy.okeey.oteey.shedy.chcthy.lcheol.oteeam
<f111r.3,+P0>     dsheedy.lkeedy.chckhy.lchedy.qokeey.qokear.chal.qokeear.cheokedy.sal.lokam
<f111r.4,+P0>     saiin.oteedy.qokeey.daiin.okedal.chedy.qokedy.l,shedy.ch{ct}chy.okeey.lor.ar.am
<f111r.5,+P0>     saiin.sheekshy.ol,shedy.chokchey.lkey.otain<$>
#
# Light star, 8 points, tail
<f111r.6,+P0>     <%>dain.shedy.qoky.chedy.qok.shed.olchedy.qokeedy.teedy.chdy.keedy.qotchedy.dary
<f111r.7,+P0>     sshedy.qokeey.checthey.oteedy.lchedy.chol.sheeol.qokeody.raiin,otedy.otar,aiin,om
# Light star, dotted, 8 points, tail
<f111r.8,+P0>     daiin.o.chedain.daiin.cheedy.qokeey.qokedy.ch{ckhh}y.otshedy.lkeeol.lkeey.qotchdy
<f111r.9,+P0>     ycheeodain.okeeo.olchedy.lchedy.qokeey.okeeedy.okain.chedy.chedyteey.dal.lam
# Light star, 8 points, tail
<f111r.10,+P0>    ykeedaiin.shekain.shedy.qokear.ochey.reeey.qokeey.olaiiin.chedy.lkeeody.oraiin.oty
<f111r.11,+P0>    dshey.lkeedy.lkeedy.cheedy.oteedaiin.sheedy.ar.a{ikh}y.shkaiin.chey.daiin.daram
<f111r.12,+P0>    dsheeo.qokeedy.otchedey.lshey.lkeedy.oteey.qokeedy.oteolair.ar.shedam.cheam
# Light star, dotted, 8 points, tail
<f111r.13,+P0>    qosheo.lchdy.lshedy.olkeeedy.lr.al.chr.or,dain.shey.arain.chey.teey.cheodaiin
<f111r.14,+P0>    dchedar.oteey.lchey.ykeeeos.aiin.shear.oteedy.tedam.oteey.pchedey.chedy.lchedy
<f111r.15,+P0>    sheeodar.aiin.sheey.shey.oteody.oteedy.chey.daiin.oteol.otedar.tar.pchdam
<f111r.16,+P0>    dchedshey.qokeedy.okeodain.shet.sheota[?:im].oteal,tey.lkeey.sheedy.shtar.keedy
# Light star, 8 points, tail
<f111r.17,+P0>    otes.lchey.lshedy.qoteedy.olcheody.qokeey.chey.kal.chekeedy.oteed.keedy.otam
<f111r.18,+P0>    daiin.shecthey.oteody.qochey.qokeey.chey.teey.qokeedy.qokeedy.cheol.lokeedy.lched
<f111r.19,+P0>    saiin.okeeol.qokeedy.lchey.lcheoekam.oaiin.cheky.qokeeodar.checthdy.qoted,l.loty
# Light star, dotted, 9 points, tail
<f111r.20,+P0>    qokeey.qokeey.l[ch:a]edy.checthy.chedey.cheol.teedy.okeedy.qokeedy.okeey.cho,ol.l,kai@175;
<f111r.21,+P0>    daiin.okar.ain.teey.oteey.ox,o,r,shey.chey,ky,deedy.cheo.dain.sheet.ar.al,l.cheotydy
<f111r.22,+P0>    ssheo,l,keedy.dal.tched.checkhey.okey.qo,ain.qo,chedy.qokeor.okeey.keo,cthedy.qokey
# Light star, 8 points, tail
<f111r.23,+P0>    dshey.sheeckhy.qokeshey.keeshody.qokeey.qokedy.okain.shekal.okechedy.qokechedy
<f111r.24,+P0>    sain.chckhey.cheos.lchal.lkechey.okeey.lkechedy.oteodain.char.lky.lchr.ainai@175;
<f111r.25,+P0>    so,sheor.okeedy.oteeey.qokeey.qokeeo,s.chedar.alal.o{ikh}y.oxar.aiin.odaiin.chody
# Light star, dotted, 8 points, tail
<f111r.26,+P0>    soaiin.shecthy.oteodaiin.chedy.otedar.air,ykeey.shedain.l.chedy.qokeedy.qoteedaiin
<f111r.27,+P0>    dar.sheod.qokeey.qokeody.otey.lkeedy.chl.lkeey.daiin.chedar.chedyteedain.olkal
<f111r.28,+P0>    qokeeol.shedy.qokeod.cheokeey.sheokar.shekeey.qotees.al,dain.chedy.qotain.alam
# Light star, 8 points, tail
<f111r.29,+P0>    salkeedy.lkeedy.chckhy.rky.chey.okeeo.chr.al.ar.qokeedy.qokedy.qoteedy.qod
<f111r.30,+P0>    qockhedy.qokeechy.qotchey.chtar.ar.chkeey.lkar.aiin.chedy.qokeey.q[o:?]irain
<f111r.31,+P0>    sheotchedy.shedain.shkeyqokeaiin.shkeody.qokeey.qokeedy.chkal.checthy
# Light star, dotted, 8 points, tail
<f111r.32,+P0>    dsheeoteey.qokeeo.l,keey.tear.qoteey.qotain.cho,lkeeedy.lchechdy.qokechy
<f111r.33,+P0>    qoeeeo.[s:d].ain.ar.ol,keey.lkair.cheda.chkal.keeodal.eees.chody.qokeedy,dl
# Light star, 8 points, tail
<f111r.34,+P0>    teo.olkeeo.al.lkeeey.olain.ar.akeom.qokain.al.qokeeod.lkedlkey.teedar
<f111r.35,+P0>    y,chedl.ar,aiin.aiy.dam<$>
#
# Light star, dotted, 7 points, tail
<f111r.36,+P0>    <%>polal.shedal.pchedy.qofchedy.pykeor.cheefy.qopchey.opchedal.lfchedy,pchal
<f111r.37,+P0>    dain.chol.l,cheeol,keeol.lkeeedy.qokeey.l.keedy.l,kedy.okeal.kain.chckhy.ltedy
<f111r.38,+P0>    dched.daiin.al.okeey.kechedy.chcthedy.chedain.otedy.qokeedy,key.l.ltain
# Light star, 8 points, tail
<f111r.39,+P0>    saiin.chckhedy.okain.oteain.shok.qokechdy.okechedy.chedy.qokeey.cheamar
<f111r.40,+P0>    saiin.al,keey.okedain.otedy.qokeokedy.qokeedy.oteeolkeey.okeeo,l,lainal
<f111r.41,+P0>    ycheey.raiin.cheody.qokechy.qokeey.okedy.lchedy.qokeeal.daiin.otaral
<f111r.42,+P0>    qokeol.qok[a:ee]l.qokeeol.cho,lkedy.l.chedy.chedy.chedyteokain.chedy.l,kag,am
<f111r.43,+P0>    okeedy.lkeedy.lkedar.okeedy.chedy<$>
#
# Light star, dotted, 7 points, tail
<f111r.44,+P0>    <%>pchedar.oteeol.lkeedain.okeam.sheo.teolkedain.shal.keey.lteeal.cheal.oty
<f111r.45,+P0>    oain.ain.keeey.teed.checkhed.iir.okeey.lkeeey.okeeo,lkeey.lkeey.lkeedy.qoky
<f111r.46,+P0>    y.cheeo.lkeey.oteed.lkeedy.okeeshey.chey.lkar.al.olchal.or.aiin.che[o:?]m
<f111r.47,+P0>    sheedy.qokeey.sheey.qoteedy.qeear.al.chedy.okeey.chedy<$>
#
# Light star, 7 points, tail
<f111r.48,+P0>    <%>poeokeey.lkeedy.tedain.shecthy.qokeedy.chckhy.lfchy.cheal.chepcham.daim
<f111r.49,+P0>    dcheey.keeey.qockhey.qokeey.lchedy,keeor.okeey.lkeedy.lkeey.qokaiin.ol
<f111r.50,+P0>    okeey.l.chedy.cheekain.qokeeokain.chckhy.cheal,k[ee:ei]l.qokain.chckhal.lkal<$>
#
# Light star, dotted, 8 points, tail
<f111r.51,+P0>    <%>polkeeo,shey.cheokeain.chl,kar.r.aiin.char.?ain.al.lkeedy.qokal.okchy
<f111r.52,+P0>    dair,al.qokeey.qokaiin.sheal.qokeain.shckhy.sain.chckhy.char.aiin.alom
<f111r.53,+P0>    yshe.aiin.okshdy.shkeey,kain.chaiin.alolshey.qokaiin.chcthydain
<f111r.54,+P0>    tair.chckhaiin.dair.qokal.otain.okal<$>
#
#
<f111v>    <! $Q=T $P=N $F=u $B=6 $I=S $L=B $H=3>
# page 225
# text only / stars
# Currier's language B
#
# Light star, dotted, 8 points, tail
<f111v.1,@P0>     <%>koshey.qokal.chckheal.opcheodair.alkain.sheokain.cheok.okeal,shedy.ralchy
<f111v.2,+P0>     sheekeey.cheol.keedy.qokair.shecthy.qokeol.okechedy.qokedy.qopchedy.qokedam,chy
<f111v.3,+P0>     dain.chedy.shedal.otedy.otee[y:o].chedy.qokeey.dain.chcthar.otar.qotain.otaim
# Light star, 7 points
<f111v.4,+P0>     daiin.chey.chokedair.air.alo,lshedy.qotedy.qokedar.oteedy.okedy.chedy.lkam
<f111v.5,+P0>     qokeed.o.aiin.otedy.qokedy.chedy.qokeey.qokeedy.qokeol.shedy.qotedal.lol
# Light star, dotted, 7 points, tail
<f111v.6,+P0>     okeeo.okch[o:a]r.oteedy.cheal.qokeey.lkeey.chol.l.kaiin.oteedaiin.as,alkeedym
<f111v.7,+P0>     qokeechey.qokaiin.oteaiin.fcheeo,l,kain.okeey.l,lcheedy.otal.kain.chedain,al
# Light star, 7 points, tail
<f111v.8,+P0>     sho.otchey.cheol,kechy.chcthey.okain.ol.l,keey.qokain.checkhy.chedar,am
<f111v.9,+P0>     lshey.shedal.okear.l,kedy.cheolkeey.lkey.okeey.qokeey.qokey.qokain.am
<f111v.10,+P0>    soiin.shed.qoksheo.lor.cheo.lol,aiin.shey.qokain.chear.qoteol.shcthy.ldy
# Light star, dotted, 7 points
<f111v.11,+P0>    y,lcheey.shear.aiin.shee[a:o]r.otain.otedy.qokain.chedkain.shedaitain.shalg
<f111v.12,+P0>    qear,ain.shey.okeeey.qokaiin.checkhy.sho.lchal.sh[ee:ea]y.shckhey.kshartar
# Light star, 8 points
<f111v.13,+P0>    sheaiin.okaiin.shckhy.cheol,kedy.chetar.okaiin.shal.lchdal,tedy.tar,amd
<f111v.14,+P0>    qocheol.qokain.chear.ol.oin.shedy.qotaiin.qokeechy.olkeey.lkain.lal,[g:d]m
<f111v.15,+P0>    sar.she[y:o].l.otain.qokaiin.al.kain.chedy.otal.lchedy.qokain.chtal.otain.[?:l].l,s
# Light star, dotted, 7 points
<f111v.16,+P0>    qokain.sheol.qokain.shckhey.lchedy.okar,al.qotal.shedy.otain.far.aiin.am
<f111v.17,+P0>    solkain.shey.okaiin.sheey.qokain.chkal.chckhy.saiin.ar.lchal.she.otain
# Light star, 7 points
<f111v.18,+P0>    tai[s:r].shedy.qoeedaiin.okain.{c'hh}ey,kaiin.shey.otain.alkain.o.l.r.ol.dain
<f111v.19,+P0>    qokaiin.cheal.tain.qokain.shey.qokain.char.shcthey.qoky.chy.qokaiin
<f111v.20,+P0>    shain.qokal.shar.qoteal.qotain.chedy.qotain.shcthy.qokshedy.qotain.ar
# Light star, dotted, 7 points, tail
<f111v.21,+P0>    sair.air.ain.qol.rar.ain.cheey.lkeey.lkain.cheokain.sheo.qo.qokain.chear.alam
<f111v.22,+P0>    saiin.ychear.olsheey.chetain.chedy.qokain.okain.al.chan.okalchey.lkeeey
<f111v.23,+P0>    qokaiin.sheckhy.qokar.chalkain.chckhedy.lcheol.okaiin.qokain.cheol.daiin.lam
# Light star, 8 points
<f111v.24,+P0>    cheodain.qokar.otain.chedy.lkain.chey.shckhy.qokl.chedy.qokar.chctham
<f111v.25,+P0>    tair.alchedar.shykaiin.chd[?:e][?:y]<$>
#
# Light star, dotted, 7 points
<f111v.26,+P0>    <%>polar,ar.okshey.qokain.chey,kal,keedy.qopchedy.qopchey.ltchs.alpchdar
<f111v.27,+P0>    ol.sheey.tsheey.alkar.sheey.otain.ches.shy.qokl.chey.qoklcheor.ldar,llo
<f111v.28,+P0>    qorchain.okain.chear.lkain<$>
#
# Light star, 7 points, tail?
<f111v.29,+P0>    <%>polkiin.cheopaiin.otain.shedy.pchedy.opcheedy.qokain.chcfhey.otchey,lldy
<f111v.30,+P0>    shokar.okeokain.sheekain.qokain.chechey.qokeey.qetain.otain.ar.lkain.lky<$>
#
# Light star, dotted, 7 points
<f111v.31,+P0>    <%>pochey.oteain.chekain.cheal.lain.chey.qokain.chey.lkain.chal.ldy.llm
# Light star, 7 points
<f111v.32,+P0>    tar.chey,tain.chkar.alkar.chey.qol.chedy.okain.chey.l,cheey.charan
<f111v.33,+P0>    y,sh[eei:ea]l.[?:q]oair.ain.okan.sheain,y.qokan.chan.aman.cheal,char<$>
#
# Light star, 8 points, dotted, tail
<f111v.34,+P0>    <%>polar.okar.teody.qokain.talol.tarol.opchedy.qotar.otar.chtal,sam
<f111v.35,+P0>    oain.okaiin.chcthy.lkain.lchey.lshekain.qotal.shedy.chkeey.lkeeed.lkain.y
<f111v.36,+P0>    shain.okaiin.chey.qokar.ar.ar.ain.olr.ar.olor<$>
#
# Light star, 8 points
<f111v.37,+P0>    <%>polchey,lkarshar.ykain.qokain.shalky.dy.tor,chey.keedy.lteedy.r,aldl
<f111v.38,+P0>    ycheey.o,aiin.checkhey.otain.qotl.chear.chedy.qokeey.okeedy.lkeey
<f111v.39,+P0>    dsheey.qokal.chedy.chcthy.qokain.chedy.lkeey.shey.qokain.chedy.lchdy
# Light star, dotted, 7 points
<f111v.40,+P0>    ykeeey.lkain.chckhy.chokain.chckhal.sheckhedy.qokeey.qokeedy.lchsl
<f111v.41,+P0>    oteey,l,chedy.teeedy,lkeey.oteedy.okedy.chedy.qokeey.checthy.qotal
<f111v.42,+P0>    cheeo.l,keey.chear.qokeain.okeeor.cheedy.okain.chedy.chedy.teedy.lcheam
<f111v.43,+P0>    ycheo,daiin.sheeky.chokeal.sheekar.okaiin.otain.chear.alo,laiin.chota[g:m]
<f111v.44,+P0>    dain.teeodain.cheeal.olaiin.or<$>
#
# Light star, 7 points
<f111v.45,+P0>    <%>pollaiin.okain.sheal.pchedain.opchey.polshy.okshey.opchedy.qopchair.alky
<f111v.46,+P0>    sol.chey.lkeey.rolkeey.chckhy.okeeey.lchedy.lkeain.checthy.qotainaly
<f111v.47,+P0>    sain.cheey.qokeey.cheytain.olain.ykeeedy.chekain.chckhey.lchar<$>
#
# Light star, dotted, 8 points
<f111v.48,+P0>    <%>psalar.cheey.qekal.cheykaiin.tain.chal.al.skaiin.okchedy.opchdal.opchy
<f111v.49,+P0>    s[o:a]iry.cheey.chkain.chal.lor,sheey.qokain.okain.chey.qokain.o,keey
<f111v.50,+P0>    shaiin.qoiiin.okain.chey.qokeeey.okain.chees.ar.ol.loeees.otain.or
<f111v.51,+P0>    sain.cheal.chckhy.okain.okal,aiin.choty.chckhy<$>
#
#
<f112r>    <! $Q=T $P=O $F=v $B=5 $I=S $L=B $H=3>
# page 226
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f112r.1,@P0>     <%>folchey.qokeey.ykair<!corr?>.@185;arally.oteedal.or,aiin.chcphy<!erased?>
<f112r.2,+P0>     saiin.oar.qolkaiin.otail.ol.olaiin.chol.otar
<f112r.3,+P0>     or,chedar.cheey.oteedy.oteedy.otaiin.oty.odys
<f112r.4,+P0>     qokeedy.chokain.otain.otar.chedy.taim.oram
# Light star, 7 points, tail
<f112r.5,+P0>     otair,o,kody.otody.otal.okeeey.otar.am.oain,oy
<f112r.6,+P0>     chedal.oteedy.okeey,qokeedy.olkeedy.oteeyoram
<f112r.7,+P0>     taiin.olkeedy.qoteo.l,oeey.keey.qokeey.oteedyram
<f112r.8,+P0>     sairo,r.e{th}edy.chol.qotchedy.dody.qokeeey.dairam
<f112r.9,+P0>     saiin.ol.okeey.qokeey.[y:o],chedy.teedy.qokchy.qokar,y
<f112r.10,+P0>    dair.al.chedy.qodain.dam<$>
#
# Light star, dotted, 7 points, tail
<f112r.11,+P0>    <%>tchedy.qoteey.qeol.qokeey.otey.qokeey.qokedy.chotyr
<f112r.12,+P0>    dchedy.qo,otchedy.chdy.qokeey.qotain.oteedy.oteey.ror
<f112r.13,+P0>    sor,aiin.chdy.ches.qokeey.okeey.otaiin.chcthy.oteey,dy
<f112r.14,+P0>    soarar.al.chey.otaiin.okeedy.qokeey<$>
#
# Light star, 7 points, tail
<f112r.15,+P0>    <%>poar,alchar.octhy.otedy.qokeedy.okedy.pchedy.opamdy
<f112r.16,+P0>    solol.she?dy.shol.qokeey.qokeeey.qokedain.otain.ar,amchg
<f112r.17,+P0>    qoeeea[r:n].she.olkeear.cheey.qor.cheo.ral.cheey.qokey.t[ee:a]y.am
<f112r.18,+P0>    saiin.al,key.chey.dalchd,aiin.okal.chody.chedy.cham<$>
#
# Light star, dotted, 7 points, tail
<f112r.19,+P0>    <%>polchdy.o,l.otal,y,raiin.sheky.qeey.qokey.qokeey.qoky,am
<f112r.20,+P0>    qoaiin.or.aiin.cheol.keody.qol.keol.okeeey.dal,aiin.ody
<f112r.21,+P0>    sol,keedy.raiin.chcthey.okeedy.qoteedy.qeey.rair.al,sy
<f112r.22,+P0>    daichy.lchedy.qoinal<$>
#
# Light star, 7 points, tail
<f112r.23,+P0>    <%>qoain.qoiin.olcheedy.dairiy.teedy.qopol.chdy.oteor.octhdy.otychey
<f112r.24,+P0>    cheeteey.qokeeey.lkeey.okeedykey.lkedy.qokedy.otedy.otedy.lo
<f112r.25,+P0>    tedain.shedy.ochor.okchd.ykedy.kedy.chor.aiin.cheety.chcthy.okey
<f112r.26,+P0>    tockhy.chedy.chedam<$>
#
# Light star, dotted, 8/7 points, tail
<f112r.27,+P0>    <%>pcholkeedy.okchoiiin.aky.opchedy.kolfchdy.opchedy.lky.shty
<f112r.28,+P0>    ysheedy.sheokeedy.qokeedy.qokain.oteedy.chckhy.ytchedy.shara[m:r]
<f112r.29,+P0>    sar.aiin.olshedy.chokeey.sal.okaiin.oteey.qokeey.olor,al.chealy
<f112r.30,+P0>    tar.ar.cheokey.okeody.chol.ol.chedy.qokedy.cheom<$>
#
# Light star, 7 points, tail
<f112r.31,+P0>    <%>pair,al.keolor.okaiin.otain.oteey.lchedy.okeeor.oteor.karainy
<f112r.32,+P0>    sor.ar,al.ar.s.alkeeor.ol,shedy.okeechy.qoiiin.oteey.ched,alam
# Light star, dotted, 7 points, tail
<f112r.33,+P0>    sarol.okcheey.cphedy.shckhey.okeeor.chedy.shdal<$>
#
<f112r.34,+P0>    <%>pair,ar.l,shdar.okechedy.qokar,aram.qotedy.araiin.qokchdy.opary
<f112r.35,+P0>    sain.olaiin.qopchdy.qoky.okeal.chedy.okeey.otedy.ar.ar.okeedy
<f112r.36,+P0>    sain.ol.checkhy.olchain.okeey.olam<$>
#
# Light star, 8 points, tail
<f112r.37,+P0>    <%>pam.okaiin.olkedy.okedy.okeey.okeedy.keedar.otear.shkear.qoky
<f112r.38,+P0>    sar.ain.olkeear.okeody.qok[?:a]iin.oteedy.qokey.okal,okedy<$>
#
# Light star, dotted, 7 points, tail
<f112r.39,+P0>    <%>polkeedy.qopal.otedy.opal.aiin.okaiiin.sheody.yteokar.ogom
<f112r.40,+P0>    sain.okal.lkeedy.okar.okchedy.qokal.keedy.chkey.oty.oral
<f112r.41,+P0>    yshesy.alain.cheey.okchey.qokchy.okchaiin.ykeeor.okeey.ory<$>
#
# Light star, 7 points, tail
<f112r.42,+P0>    <%>pol,ar.shedy.qokaiin.[y:o].okeedy.qotal.chody.oteody.araryteop
<f112r.43,+P0>    yteeo.r,aiin.okar.opor.aiin.ycheedy.q[ee:o]dar.yteeey.sheor.oteeg
<f112r.44,+P0>    sar.ain.qok[o:a]ekeeey.yk.[?:a]koeechey.okeeedy.alair.[a:o]kcheey.ar.arody
<f112r.45,+P0>    yor.aiin.o,keeey,teey.shkar.oteeedyqokeey.okeey.okary.oin.yky<$>
#
#
<f112v>    <! $Q=T $P=P $F=v $B=5 $I=S $L=B $H=3>
# page 227
# text only / stars
# Currier's language B
# First ten lines are indented by about one cm, probably because in this area
# the vellum was wet when it was written onto
#
# Light star, dotted?, 7 points, tail
<f112v.1,@P0>     <%>keeoal,chool.opal.otalair,y.fcheol.oteey.qor.eees.am
<f112v.2,+P0>     oar.o[r:s]al.okeeshy.qokeey.okain.qokal.okeol.oty.oraiin
<f112v.3,+P0>     qokeeor.ar.sheey.or.ar.aiiin.okeey.l,keeody.sheedy.qotam
<f112v.4,+P0>     shody.qo.oeeeody.oteey.qokeedy.okeey.qokeedy.qoky.am
<f112v.5,+P0>     sain.aiiin.okey.daiin.otal.chear.okedy.okaiin.cheeoldy
<f112v.6,+P0>     saiin.[o:a]l.oaiin.okeeedy.chea{ikh}y<$>
#
# Light star, 7 points, tail??
<f112v.7,+P0>     <%>pcheokeey.oeeeky.qoteedy.oees,aiin.oteor.opchdar.opary
<f112v.8,+P0>     ocheor.okar.aiiin.otaiin.okal.okar.otal,kedy.chekaiiin
<f112v.9,+P0>     soaiin.ar,aiin.okaiin.otaiin.cheekain.okchedy.qokchdy
<f112v.10,+P0>    dain.sheey.okchedy,oror<$>
#
# Light star, dotted, 7 points, tail
<f112v.11,+P0>    <%>tchor.aiin.odeedy.oteeey.qokey.lody.chcfhy.ochos.aiin.olky
<f112v.12,+P0>    daiin.al.olkeedain.oteey.sheeol.qokeedy.qochaiin.oteey,qoty
<f112v.13,+P0>    dcheoty.oy.otchedy.chedy.daiin.chedal.chedy.qokaiin.otam
<f112v.14,+P0>    sain.air.a@175;.ykeedain.qokeedy.chedaiin.al[o:a]in<$>
#
# Light star, 7 points, tail
<f112v.15,+P0>    <%>pchodain.okeedy.qokeedy.olkeedy.qokain.sheey.qokedar.aiin.am
<f112v.16,+P0>    sa[iin:ir].okeey.sheey.qoteedy.qokey.chedy.qokeey.qokeey.chdaly
<f112v.17,+P0>    daiin.ch[ear:eeir].chedy.chy,keedy.chdaiin.cheedy.qokain.otaldal
<f112v.18,+P0>    saiin.or,aiin.chey.qokeedy.qokeeey.qokeeody.qotam.olaiin,am
<f112v.19,+P0>    s,arain.ain.al.qoeeey.qoteo.ar.aiiinol.chalor<$>
#
# Light star, dotted, 7 points, tail
<f112v.20,+P0>    <%>pchoraiin.ar.alchedy.olkeedy.qokedy.qotaiin.chocthedy.saisal
<f112v.21,+P0>    saiin.chekain.cheol.qoeedy.chol.keedy.qokaiin.shedy.qokeol.kain
<f112v.22,+P0>    [s:e]oiin.ol.cheol.chedy.qokeey.chetain<$>
#
# Light star, 7 points, tail?
<f112v.23,+P0>    <%>ycheol,keeor.olkeeey.chedain.ol.cheedaiin.sheedy.qokeedy.qotain
<f112v.24,+P0>    soiin.or.okain.otchedy.qokeedy.eeed[ee:a][g:d].ckhedy.cheedaiin.cheedy
<f112v.25,+P0>    pchdaiin.shedy.otaiin.cheedy.qokeeey.l,keeedy.cheey.lor.eeedy.qokeey
<f112v.26,+P0>    ychedal.checkhey.checkhy.cheeol.qokeedy.qoteosam.chos<$>
#
# Light star, dotted, 8 points, tail
<f112v.27,+P0>    <%>pchodain.aiin.teeedy.qoeey.okeedy.qokeear.al.okedal.olkeedy.qotedy
<f112v.28,+P0>    shey.keedal.aiin.cheol.keeeody.qoiin.ykeey.qokeeey.ykeey.qoeey.qokaim
<f112v.29,+P0>    sheey.qoeekain.ol,kain.alor.chedal.sheody<$>
#
# Light star, 7 points, tail
<f112v.30,+P0>    <%>polor.sheedy.okeedey.sal,aiin.sheedar.okedy.qopchedy.dalkedy.opchdy
<f112v.31,+P0>    tar,aiin.okeear.oteody.arar<$>
#
# Light star, dotted, 8 points, tail
<f112v.32,+P0>    <%>tchedor.shee,keedy.otedar.checphey.qopchedy.qopcheey.kar.opcheeo,r,a{ify}
<f112v.33,+P0>    or.cheeor.okeedy.qokedy.qokeedy.chedaiin.okeeedy.otaiin.cheekey.chol
<f112v.34,+P0>    saiin.chedaiin.checkhy.lkeedy.qokeedy.chkaiin.checkhol.chdam
<f112v.35,+P0>    pched.shedain.qokaiin.okees.chedy.checkhy<$>
#
# Light star, 8 points, tail
<f112v.36,+P0>    <%>tchede.okeey.lky.shedaiiin.chdy.qokeedy.cheky.lkedy.qotedy.raram
<f112v.37,+P0>    teedal.sain.ar.otaiin.shedy.qokedaiin.ar.qokaiin.chol,kedy.qokam
<f112v.38,+P0>    sa.ar,oiin.okchey.al.chedy.chol.otaiin.chedar.lkain.cheo,dain<$>
#
# Light star, dotted, 7 points, tail
<f112v.39,+P0>    <%>teodarody.opcheed.okaiin.chaiin.otam.oteedy.qoteey.qotain.chcthd
<f112v.40,+P0>    y,cheol.lchedy.chckhy.cheolchal.shchy.daiin.cheolor.okain.chedy.daiin
<f112v.41,+P0>    ykeedan.checkhey.oain.chol<$>
#
# Light star, 6 points, tail
<f112v.42,+P0>    <%>p[o:a]ly.keedain.she,kchdy.chotshe.otechy.qokchdy.otara[y:g].shain.qokedy
<f112v.43,+P0>    ooeeor.oeeal.olkeol.al.chol.chl,olchedy.ykeedy.chtal.kar.opchy.famam
<f112v.44,+P0>    qokchal.qokey.qaiin.otol.teol.okal.otedar.epalchdy.alpchdy<$>
#
# Light star, dotted, 7 points, tail??
<f112v.45,+P0>    <%>ycheey.chokeey.okasal.tchdy.oteol.chcthy.alaiin.char.al.kamdam
<f112v.46,+P0>    ykeey.lor.chaiin.cheky.chokain.char,am.chey.kain.chdal.okaiin.daldy
<f112v.47,+P0>    [?:e].otar.aig.oaral.alor.aiiin.olkaiin.oty.ary<$>
#
#
<f113r>    <! $Q=T $P=Q $F=w $B=4 $I=S $L=B $H=3>
# page 228
# text only / stars
# Currier's language B
#
# Light star, 7 points, tail
<f113r.1,@P0>     <%>pches@186;chy.ypcheedy.fchdy.chetar.qopchedaiin.oteey.oty.lkchy.chodain.alar.chedy
<f113r.2,+P0>     dar.okeedy.oteeody.qokedy.otchechy.okeorl.al,keeos.ched.al.ar.ch{ckhh}y.ykolairol
<f113r.3,+P0>     shchs.oal.chs,aiin.oteeosy<$>
#
# Light star, dotted, 7 points, tail
<f113r.4,+P0>     <%>kcheeos.olkeedy.shoaiin.cheeody.qokchedy.chckhody.qokedy.qotaly.lkar.ar,al,om
<f113r.5,+P0>     ycheeckhy.osaiin.cheoar.qokaiin.chekal.otar.shos,aiin.chckhy.chd[o:y].okol,chedy.chedy
<f113r.6,+P0>     sor.cheo.cheey.oteeos.aiin.otain.otal.ches.aiin.alchl,sheey.kchol.okeeo.l.kaiin.ol
<f113r.7,+P0>     chos.sheey.qokchey.sokal.okeey.char.laiin.olkain<$>
#
# Light star, 7 points, tail
<f113r.8,+P0>     <%>pchosos.cheoarkeeol.qokeey.lkchey.qokar.chos.shey.qopchy.rchsy.chykeor.otal
<f113r.9,+P0>     dchos,aiin.oteey.qokaiin.cho.okaiin.cheodaiin.[a:?]ky.le.chody.chotaiin<$>
#
# Light star, dotted, 7 points, tail
<f113r.10,+P0>    <%>pcheody.qokeody.cheoar.chy.kcheeor.ety.sheody.sheodaiin.qoteoar.otam.otchedy.qoty
<f113r.11,+P0>    daiin.cholchey.okecheey.chokeo,l,sheo.qoaiin.shoo.keeeol.keody.chor.chor.kal.laram
<f113r.12,+P0>    y,shoain.qoeey.qoaiin.shol.lkeeoar.chodaiin.otam.chos,aiin<$>
#
# Light star, 7 points, tail
<f113r.13,+P0>    <%>polchor.cheody.qotedy.lkeches.l,keeol.lkcheol.lkchedy.kotchy.lpchedy.qopchedy.ro
<f113r.14,+P0>    ycheo.lkchey.l,chol.oiiin.qoksheoy.qokcheody.lcheo.l,kchedy.chokchy.okchdar.al
<f113r.15,+P0>    chol.chs.s,aiin.chaiiin<$>
#
# Light star, dotted, 8 points, tail
<f113r.16,+P0>    <%>pcheoor.olkeedy.qokeedy.shdy.qofchedy.chcfhor.chedy.qokeeol.por.aiin.chepchar
<f113r.17,+P0>    dor.shar.shol.qokeey.qok,chol.chedaiin.qoky.chokain.chotar.chokar.char.alom
<f113r.18,+P0>    ycheod.cheoaiin.chal.olkaiin.chkaiin.cheeey.lkeeo.aiiin.okeedy.qokcheey.rchedy
<f113r.19,+P0>    yhal.cheeo.rlaiin.chckhey.cheol<$>
#
# Light star, 7 points, tail
<f113r.20,+P0>    <%>kshoraiin.qokeeoar.shoteol.lklcheol.qokar.chdain.cpho{ith}y.chor.aiin.ckhydy
<f113r.21,+P0>    oiir.shol.shedair.otchdy.shokchy.shaiiin.shckhey.lshor.air.okeody<$>
#
<f113r.22,+P0>    <%>tchoar.sheeodaiin.chkaiin.otchod.okchedy.qokaiin.cho[k:t]ain.sheor.qokchy.qopam
# Light star, dotted, 8 points, tail
<f113r.23,+P0>    ykeoeshy.qokaiin.chal.kiin.chckhey.lkchey.qokal.chocthy.lkchor.lkchedy.lkaiin
<f113r.24,+P0>    dair.chor.chopchey.araiin.or.ral.arody<$>
#
<f113r.25,+P0>    <%>pchedair.shotedy.qopchody.chfchol.kchdaiin.chpchshdy.rair.shedy.qokchey.sairy
<f113r.26,+P0>    tol.cheshy.lkchedy.lchod.chal.char,lkeeody.oteeo.loaiin.okeedy<$>
#
# Light star, 8 points, tail
<f113r.27,+P0>    <%>tchol.chol.lsheol.shor.kcheey.y,raiin.sheol.tcheody.tchey.sheoky.lpchedy.qokam
<f113r.28,+P0>    sar.al.chal.os.akchy.daiin.cheeeo,rain.otain.chol.lcholkaiin.cheokedy.loda[s:r]
<f113r.29,+P0>    y,sheeoaiin.olkeeol.chtchol.kcheody.lkchedy.okaiin.chal.taiin.oteedy<$>
#
# Light star, dotted, 7 points, tail
<f113r.30,+P0>    <%>folchear.oteol.lshedy.lkshedy.sheeeky.otar.qchar.tar.shkchedy.qokchd.opy
<f113r.31,+P0>    ytaiin.okaiin.chear.ckhar.shal.shckhy.okain.<!next line intrudes>o,{kh}ar.chor.cky.chokain.qoky
<f113r.32,+P0>    shodaiin.shkaiin.chcthal.okshedy.otal.okaiin.cphoal.otain.okaiin.chedy.qotal
<f113r.33,+P0>    ykeeor.chear.okain.chear.chockhy<$>
#
# Light star, 7 points, tail
<f113r.34,+P0>    <%>palshsar.lshdaiin.otshsaiin.shocfhy.qopchear.shkair.qopchdy.qoteedy.rchedy.ldy
<f113r.35,+P0>    y,sh,s,sheeo,lkeeos.aiin.qokeees.okchedy.qotaiin.otar.okar.ockhy.rchdy.qosain
<f113r.36,+P0>    dcheey.sheody.shedain<$>
#
# Light star, dotted, 8 points, tail
<f113r.37,+P0>    <%>tshedy.qokaiin.shedar.sheocphy.okchdy.pcheody.opchear.opchedy.lfchedy.otal
<f113r.38,+P0>    daiin.sheor.qoteey.daiin.okchedy.sheo[s:r].aiin<$>
#
# Light star, 7? points, tail
<f113r.39,+P0>    <%>pcheockhy.l,kchey.qofsheeey.lkeody.kcheodaiin.por,shed,qopoeey.pokeey.rair,aly
<f113r.40,+P0>    tarar.cheey.cheokeol.chcheey.cthes.aiin.ctheey.ctharad.shee.qo,tchey.taram
<f113r.41,+P0>    dsheo.oin.okaiin.cheey.taiin.lkeechey.okain.sheey.qoees.[o:e]keeody<$>
#
# Light star, dotted, 7 points, tail
<f113r.42,+P0>    <%>pcheodaiin.sholkeechy.ar.alkar.otchedy.cheol.tcheor.qokchedy.pchor.aral
<f113r.43,+P0>    ykcheor.sheeod.lkar.ar.al.s.aiin.cheeey.ol.chedy.lchey.lkar,am.chedam
<f113r.44,+P0>    cheeky.lkedy.chedy.lkaiin<$>
#
# Light star, 8 points, tail
<f113r.45,+P0>    <%>tchodairos.or.chey.qotaiin.opchey.chtaiir.shedy.qotor.sheol.qotody.tedy
<f113r.46,+P0>    oaiin.cheokeeas.lkaiin.chkal,kar.cheeody.qokeeody.qokeey.chos,araiinol
<f113r.47,+P0>    y,sheol.keechey.cholkeedy.qokaiin.chedal.l.kches.ar.okain.qokaiin.oram
# Light star, dotted, 8 points, tail
<f113r.48,+P0>    tcho,arorshy.qokaiin.shey.ch{ckhh}y.sheolkchy.qokeol.kaiin.checkhy.ralchs
<f113r.49,+P0>    sain.cheeey.cheo.kcheey.qokeey.lkeeey.okeeey.lkchey.lcho,r,aiin.otain.al
<f113r.50,+P0>    tchedy.okeey.cheeos.lkaiin.chey.otain.cheeody.qokeeody.okaiin.oteedy
<f113r.51,+P0>    ykeeol.qokaiin.olkal.airody.okaiin.okalal.loary<$>
#
#
<f113v>    <! $Q=T $P=R $F=w $B=4 $I=S $L=B $H=3>
# page 229
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f113v.1,@P0>     <%>folorarom.otchey.qotar.air.otair.opchedy.qokeedody.chey,keeoy.rol.lkar.ch[s:r]om,oky
<f113v.2,+P0>     teoar.ain.qotar.ycheey.otaiir.otaiin.okchy.lkchdy.oteol.ar.al.ar,aiin.okal.cheyor
<f113v.3,+P0>     sar,aiin.chotar.okeeodar.qokain.olol,olam<$>
#
# Light star, 8 points, tail
<f113v.4,+P0>     <%>fchoctheody.keeodar.oteedy.rchedy.qokechy.otcher.oparaiin.oteody.otaiin.otl.aroshy
<f113v.5,+P0>     dcheos.otaiin.otedy.otodaiin.qokeey.rcheey.qoeear.oteedy.qokeedy.otedar.ar.ot.otees.al
<f113v.6,+P0>     tcheolchy.lcheol.chockhy.cheoda?daiin<$>
#
# Light star, dotted, 7 points, tail
<f113v.7,+P0>     <%>fcheshd,teody.lkeeody.oteedy.lchealaim.shockhol.opchedy.qotaiin.otar,ar,al.oteal
<f113v.8,+P0>     ycheody.qokeeor.choltar.olkam.chokam.odal.sheckhy.qokchedy.otor.otar.toky
<f113v.9,+P0>     dair.ar.okaiin.chokaiin.checkhol.cholkaiin.olchy<$>
#
# Light star, 7 points, tail
<f113v.10,+P0>    <%>polaiin.oteol.otedyar.aral.kedy.qokeedy.olar,aiin.kchey.dal.otor.ar.opchey.ro
<f113v.11,+P0>    orsheor.oteeo,cheey.olkeey.otal.chotair.otar.qotar.okar.oko.lkedal.ram
<f113v.12,+P0>    solchedy.otsheody.arl.olchey.oror<$>
#
# Light star, dotted, 7 points, tail
<f113v.13,+P0>    <%>poraiin.otar.ar.okol.shedy.qokchedy.otchdy.qotor.qoteedar.roral.fchee,llor
<f113v.14,+P0>    dar.al.sheey.qotaiin.chor.cthol.okeshos.olchedy.qokaiin.okal.o,kaiin.olo
<f113v.15,+P0>    @187;ar,ar.okeey.oeky.otcheedaiin.ol.tchdy.pche[o:a]l.kcheor.@206;aiin.cheey.qokaram
<f113v.16,+P0>    daiin.chl.l,keey.lkaiin.chdain.qokain.{ch'}eor.okalchedy.qokar.olkam.ar
<f113v.17,+P0>    saraiin.shedy.lcheey.olkar.okaiin.cthororaiin.yteeeor<$>
#
# Light star, 7 points, tail
<f113v.18,+P0>    <%>pychdar.chckhedy.otshedy.tcheepchey.lky.lkches.qokody.lkeshdy.fchocthor.opam
<f113v.19,+P0>    daiin.qokeeody.qokar.okaiin.qokaiin.okar.checthy.okal,ched.lchal.qckham
<f113v.20,+P0>    lkaiin.ch{ckhh}y.chody.otchar.ar.otary.ol,aiin<$>
#
# Light star, dotted, 7 points, tail
<f113v.21,+P0>    <%>polaiin.otar.qotain.chtol.tarol.cheol.kaiin.chp,kcheos.okar.a{ith}ar,lo
<f113v.22,+P0>    okaiin.okaiin.ch[ee:a]ky.raiin.olal.okaiin.cheody.okaiin.okaiin.otar.aly
<f113v.23,+P0>    ykaiin.al,kar.okain.qokaiin.chakair.okar.al.cheody.qokor.otal.lkl.lol
<f113v.24,+P0>    olkeey.lcheey.loar.cheos<$>
#
# Light star, 8 points, tail
<f113v.25,+P0>    <%>tokary.lkchey,lkeedy.otey.pcheol.qopchey.cthol.opaiin.ol.keeor.opshedy.qotam
<f113v.26,+P0>    okiin.al,keechy.qoteeol.otar.ar.otchey.otaiin.al.otaiin.otol.qotody.loty
<f113v.27,+P0>    y,cheeo,l,cheeo.alkeedy<$>
#
# Light star, dotted, 7 points, tail
<f113v.28,+P0>    <%>paiir.oteey.l,kaiin.o{i'h}ox.arash.{oph}eey.cphedy.opcheody.okalchdy.qotol.oky
<f113v.29,+P0>    ykeeol.chedy.qokeey.olkeeey.okaiin.a,r.cthey.okaiin.al.lor.air.aralg
<f113v.30,+P0>    ysheey.qoeey.or.aiiin.okeeo,l.otain.ar.ol.okaiiin.aiin.shody.otcham
<f113v.31,+P0>    daiiin.cheol.teeoar.shek.lchedy.okaiin.chckhaiin.otaiin.otaiin.araral
<f113v.32,+P0>    sheo,l.keey.qokain.char.ar.olar.aiiin.okar<$>
#
# Light star, 7 points, tail
<f113v.33,+P0>    <%>pol[s:r]airy.oteo.qokeedy.qokaiin.okal.qofcheol.qokaiin.opalor.lkch.ofch[r:s]
<f113v.34,+P0>    daiin.cheaiin.okchey.cheky.qokain.otecheedy.qokaiin.chckhey.chearam
<f113v.35,+P0>    qokaiin.air.lo,r.chedy.otain<$>
#
# Light star, dotted, 7 points, tail
<f113v.36,+P0>    <%>ofaral.olkaiin.okar.okeeedy.tshedy.qokeedy.otchey,p,chedy.tsho.lteam
<f113v.37,+P0>    qol.aiin.olaiin.oteeey.lchedy.qokair.y,daiin<$>
#
# Light star, 8 points, tail
<f113v.38,+P0>    <%>pcholky.otar.airol.okeedy.chokor.sheedy.oteey.teear.otorsheey.qoteal
<f113v.39,+P0>    osheol.cheol.ar.aloiiin.oteeey.otain.chekey.qokain.chcthy.qotam,lr
<f113v.40,+P0>    oraiin.cheor.alkain.oteey.ar,aiin.otaiin.okeey.lkeeedy.qo,oeeey,aiin
<f113v.41,+P0>    dair.aiin.okain.a,r,aiin.cheody<$>
#
# Light star, dotted, 7 points, tail
<f113v.42,+P0>    <%>pol.keeo,dy.qoeees.aiin.or,aiin.oteol.fchedy.otchey.dar.otakeol.ol
<f113v.43,+P0>    ycheo,l.keey.lkeees.or,aiin.otaiin.chkain.olar.olchedy.qok,aiinos
<f113v.44,+P0>    daiin.cheal.otain.okar.otaiin.oloiin<$>
#
# Light star, 8 points, tail
<f113v.45,+P0>    <%>polaiin.arol.shear.okeeeody.ls,ar.lkeey.opchedy.qokchdy.ota.aram
<f113v.46,+P0>    o,lkaiin.cheey.lain.al.cheey<$>
#
# Light star, dotted, 7 points, tail
<f113v.47,+P0>    <%>polaiin.ksheeol.lkaiin.tair.shey.qotain.ar,akal.shey.qopchedy,ldy
<f113v.48,+P0>    y.cheol.cheey.qol.lsheedy.qokaiin.chedy,kain.qokeeedy.lkaiin.okal,dy
<f113v.49,+P0>    yshey.teeo.oteedy.qokeey.otaiin.olaiin.cheokain.lkeey.ltal.keedy<$>
#
#
<f114r>    <! $Q=T $P=S $F=x $B=3 $I=S $L=B $H=3>
# page 230
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f114r.1,@P0>     <%>tchedol.dairor.pcheos.ytaiin.otody.yteeed.oteeodl.o@188;aiin.okarol
<f114r.2,+P0>     deedar.qoteeddy.dair.o,kedy.okoeey.r,aiin.oor.cheed.ol.keeed.lkeeedam
<f114r.3,+P0>     ycheod<$>
#
# Light star, 6/7 points, tail
<f114r.4,+P0>     <%>fdeechdy.opchedaiin.ypchedy.odaly.chedy.qop.cheokaiin.shedy.podair.ochedal
<f114r.5,+P0>     loiin.chedy.qokaiin.chdy.daiin.dchd?s.eedol.chdol,kchedy.cho.kaiin.chdy
<f114r.6,+P0>     qoeedy.okchedy.doiiin.chedy.daiin.ykeedy.okeeedy.chedol.chdaiin.ykar.dary
<f114r.7,+P0>     cheol.dchedy.dkchs.aiin,chdedy.qodaiin.okchedaiin.chain<$>
#
# Light star, dotted, 7 points, tail
<f114r.8,+P0>     <%>fchey,dam.okchedam.qokeedaiin.otairar.okchedy.otaiin.opcheol.ofcheda[iir:iis].ocphy
<f114r.9,+P0>     dcheod.qodaiin.daiin.chey.kal,dody.chdairod.okchdy.chody.daiin.dar.oarorold
<f114r.10,+P0>    qokeedy.chdodaiin.qoedeey.chdaiin.chedalos<$>
#
# Light star, 8 points, tail
<f114r.11,+P0>    <%>da[l:?]chy.kolky.qoedaiin.dolor.shedy.qokchdy.ofchedy.tolpchy.doiiin.chocfhdy.opailo
<f114r.12,+P0>    ykcheshd.ol,air.okaiin.otedy.ykeeey.teos.lair.sheod.chody.otchedair.okam
<f114r.13,+P0>    qokchedy.daiin.octhdy<$>
#
# Light star, dotted, 7 points, tail
<f114r.14,+P0>    <%>solpchd.oiin.chcthdy.qodair.ol.daldy.qopdain.opdaiin.opdairody.opdaildo.ary
<f114r.15,+P0>    qoedy.otair.otar,okod.chodar,y.dal.oeedy.qokolkchdy.dalol,y,qokaiin.ched.al
<f114r.16,+P0>    cheoal.sheedo.l,kol.dair.dair.chdair.cheoty.otal,cheo.dair.chekar.otol.chedy
<f114r.17,+P0>    qokeedain.cheedy.qokey.qokeeodaiin.daiin.oeted.akaiin.otchedy.qokchedy.chckhd
<f114r.18,+P0>    lcheos.okar.y.cheodeeey.qoeeody.qodaiin.daildain<$>
#
# Light star, 7 points, tail
<f114r.19,+P0>    <%>pairody.shedar.qopchdy.dchedy.dol.qopchedy.daiin.ofchedaiin.chodaiin.opair,dar.oty
<f114r.20,+P0>    sair,chedaiin.dalchdy.daiidy.olchedy.chedaiin.oteedy.qoted,aiin.otar.otedy.do.rol
<f114r.21,+P0>    lcheey.lchedo.lcheo.dkair<$>
#
# Light star, dotted, 7 points, tail
<f114r.22,+P0>    <%>tchedair.shodaiin.dair.kchedy.qopchdy.chdy,pdaiin.qokair,olchdy.rodeedy.q{cphh}edy
<f114r.23,+P0>    or,cheo.al.taiin.qokedaiin.oeain.al.s.ain,ches<$>
#
<f114r.24,+P0>    <%>tchedaiin.oldal.chor.chpcheey.chcphey.cphochy.chos.aiir.chty.chopo,sair.cphy.dair
# Light star, 8 points, tail
<f114r.25,+P0>    oaiil,chey.qokeedy.chedy.qoeey.qokodaiin.cheey,kais.aiy.okol.aiir.otair.or,airy
<f114r.26,+P0>    ycheeodaiin.olkaiir.qokaiin.chodaiin.okar.olkaiin.okaiin.cheody.airoy.olam
<f114r.27,+P0>    cheeo,daiin.sheedy.qodaiin.ksam.chodal.olchedy<$>
#
# Light star, dotted, 7 points, tail
<f114r.28,+P0>    <%>pchedairs.oeail.chotar,qokeedair.olkaiin.opdaiin.otoldair.chdy,tedair.aiir,aim
<f114r.29,+P0>    ch[o:?]l.oeedy.keedy.chee{ck}y.cheodeey.keedeedy.daiiin.ald,air.ar.shol.chedy.otchedy.qoty
<f114r.30,+P0>    y,chedar.okeedy.lkeedy.aiin.oeedaiin.qoaiin.ykedy.okair.olkeedy.qoain.ain.okeey.ram
<f114r.31,+P0>    sair.aiin.cheedain.okaiin.otedy.qokeedain.orain<$>
#
# Light star, 7 points, tail
<f114r.32,+P0>    <%>tcheodaiin.chaiin.qokaiin.otaiin.otalkain.otchedain.qotcho.chdy.dair.qotar
<f114r.33,+P0>    daiin.oteed,aiin.saiin.yteey.aiin.al,odaiin.chedal.odaii[s:r].aiin.cheo,dal.chedy
<f114r.34,+Pr>    ytain.o,l,kaiin.y,kar.chdar.alkam<$>
#
# Light star, dotted, 8 points, tail
<f114r.35,*P0>    <%>pcheos.air,oy.sheo.qok[{oh}:ch]ey.sheeka[s:r].oar.ytched.lked.o,kchdar.otal.kar
<f114r.36,+P0>    ychedar.a{ikh}dy.otar,ain.ykeodaiin.qoeedaiin.qokal.sain.otchedy.qokar
<f114r.37,+P0>    odar.or,aiin.otshedy.okaiin.yky.ols.ol.kaiin.chees.air.qotaiin.chedaiiin
<f114r.38,+P0>    qoeedy.qokchedy.cheey.raiin.ar,ain.aiin.al,chol?<$>
#
# Light star, 7/8 points, tail
<f114r.39,+P0>    <%>todaiin.cheoltchedaiin.daiin.okar.qoeedain.[q:y]cho.oeda[?:ir].opchedy.qetchar
<f114r.40,+P0>    yteedy.qotey.qoedaiin.qokchedy.teedy.qoteeedy.qotar.otees.chos.otchdy
<f114r.41,+P0>    oshey.daiin.sheody.qoty.cheey.taiin.qokaiin.qokeeedy.oqotaiiin.o,qoeeo[s:r]ain<$>
#
# Light star, dotted, 8? points, tail
<f114r.42,+P0>    <%>poedair.qotol.qodaiin.otaiin.qotar.qotchey.qotaiin.cheopy.qopaiin.cheody
<f114r.43,+P0>    ycheedy.qoodaiin.daiiral.chedal.chos.oral,tedy.qotchdy.qotar.cheo.dain
<f114r.44,+P0>    ydaiin.chedy.qoal.cheey.qokair.okeedy.chotal.chol.okain.ar.da[?:r].opaiin
<f114r.45,+P0>    dain.ched.chodaiin.otain.chdar.chedy.chocthy<$>
#
#
<f114v>    <! $Q=T $P=T $F=x $B=3 $I=S $L=B $H=3>
# page 231
# text only / stars
# Currier's language B
#
# Light star, 7 points, tail
<f114v.1,@P0>     <%>pchdol.dar.chedain.chodalr.fcheey.dchedy.qocphdy.otdady.qotedar.daiin
<f114v.2,+P0>     dshedal.qoteody.choddy.otol.chedal.otain.chedol.chedain.shedy.qotched.dl
<f114v.3,+P0>     oeos.qotcheo.odain.qotain.otar.qotchd.dol.qotchedy.choty.ol.lchdaiin.dal
<f114v.4,+P0>     qokedy.cheocthedy.qoted.qotedol.chedar.qotedy.okeedy.daiin.chedaiin.oky
<f114v.5,+P0>     chedy.qokeedy.okaly.cheedain.shedy<$>
#
# Light star, dotted, 7 points, tail
<f114v.6,+P0>     <%>tedcheo.cheo.cthedy.qotchedy.qotaiin.opchedy.shedy.qepoepy.chedar.dairy
<f114v.7,+P0>     ytedshedy.otaiin.cheedar.ch[ee:eo]y.s.aiin.chedky.chedaiin.shod.chokchedy<$>
#
# Light star, 7 points, tail
<f114v.8,+P0>     <%>pchedchdy.qoteedy.qokedain.chdaiin.qokedy.chedain.qoeedy.qotey.qotaiin
<f114v.9,+P0>     soes.oeeos.aiin.olkeey.keol.qotcheedy.qockhed.skaiin.sheedy.qotal.chedy
<f114v.10,+P0>    olkees.chedaiin.qotaiin.olchedaiin.chedain.dain.chcthdy<$>
#
# Light star, dotted, 7 points, tail
<f114v.11,+P0>    <%>tchedy.qotaiin.chdy.qotedy.tedaiin.chepched.otol.shedain.pol.otam
<f114v.12,+P0>    ochedy.choaiin.ch{cty}.chedal.daiin.ytar.otchedy.qotaiin.dain.dar,[y:q]og
<f114v.13,+P0>    sheedy.qoteeo,s,oiiin.chcthain<$>
#
# Light star, 7/8 points, tail
<f114v.14,+P0>    <%>tsheodar.cheo.ckhor.qopchedy.qopchedy.qokchedy.shody.qotaiin.ofcheds
<f114v.15,+P0>    ochedain.chedy.okal.chaiin.qokod.qokol.cheedy.qotody.cheol.kchedy.ldy
<f114v.16,+P0>    ytchedy.qool.chey.ol,aiin.chedar.chdaiin.chdal.qokaiin.choky.chol.dam
<f114v.17,+P0>    sheoal.chos.oaiir,alchedy.chcphedy.okary<$>
#
# Light star, dotted, 7 points, tail
<f114v.18,+P0>    <%>dorkcheky.cheo,aiin.qotaiin.otody.qokalsheody.choypshedy.qoto.@189;shxam
<f114v.19,+P0>    o,sh[s:?]odaiin.chotain.qotar<$>
#
# Light star, 7 points, tail
<f114v.20,+P0>    <%>tshedain.qotchody.qokol.shedy.qokchedy.daiin.qofchdar.chdor.chdy.dary
<f114v.21,+P0>    dair.cheeo.chy.chdaiin.qokedy.otcheodaiin.qokchdy.otedal.dain.aral
<f114v.22,+P0>    ychedar.shod.qokaiin.qotchey.chockhy.olkedy.otechy.ykedckhy<$>
#
# Light star, dotted, 7 points, tail
<f114v.23,+P0>    <%>pshedy.qopcheos.okaiin.qotchedy.qotchdar.cheeos.olteody.otoydy
<f114v.24,+P0>    olkaiin.cheotaiin.qoteody.qokod.sheoeed.qodeedy.yteedy.aiin.am
<f114v.25,+P0>    sor.aiin.otchedy.otaiin.alkain.okeedy<$>
#
# Light star, 7 points, tail
<f114v.26,+P0>    <%>pcheodal.chopcheod.qoto,s.araiin.qota,l,cheo.pchdal.qoeedy.chcthey
<f114v.27,+P0>    o,sheeo.l,kchee.okeey.qoteor.chokaiin.chdy.qokaiin.chokeey.tainary
<f114v.28,+P0>    tchedy.shdo.qotched.chees.ar.aiin.chetam<$>
#
# Light star, dotted, 7 points, tail
<f114v.29,+P0>    <%>pchdair.sho.qopchey.otcheed.chedy.qopcheo.r.ocpheody.opchdy,qopairam
<f114v.30,+P0>    y,cheey.qooeey.qolcheey.qoteey.qotaiin.otal.otaiin.oteeo.teey.rain
<f114v.31,+P0>    olaiin.cheo.otcheody.lkchedy.okol.okaiin.otaiin.otal.qotar
<f114v.32,+P0>    y,cheol.oleey.cheoaiin.chetaiin.sheeodain<$>
#
# Light star, 7 points, tail
<f114v.33,+P0>    <%>kaiin.sheey.oaiin.sheol.qoteey.qokeeedy.cheo,ctheey.qokeeo.lkealy
<f114v.34,+P0>    olkeechy.ol.oaiin.aiin.chocthey.qotedal.octhy.sotey.cheos.air
<f114v.35,+P0>    yshey.kair.yteeey.qokaiin.chckhy.chodaiin.olkaim<$>
#
# Light star, dotted, 8 points, tail
<f114v.36,+P0>    <%>tshey.oidal.op.shoko.otchey.qopchol.qopaiin.qotar.al,kal.ram
<f114v.37,+P0>    dcheey.ol.cheodaiiin.qokar.otaiin.otal.o,kaiin.chey.tar.arody
<f114v.38,+P0>    oteey.okedaiin.otaiin.qotchey.qoteeody.otaiin.okal.dals
<f114v.39,+P0>    qo,[?:o]eecheedy.o.kecheokeo.oteo,daiin.okaiin.choty.odaiin.otam
<f114v.40,+P0>    eeo.cheo,y.ot[ee:a]y.qotaiin.cheo,l.oteeey.daiin.oteey.teeedy.dm
<f114v.41,+P0>    yaiin.o?oy.[o:a]keey.cheody.qokaiin.otain.al.kain.choty<$>
#
#
<f115r>    <! $Q=T $P=U $F=y $B=2 $I=S $L=B $H=@>
# page 232
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f115r.1,@P0>     <%><@H=2>f{c'hh}dar.qopchol.qochedain.otedy.cheop,ol.teeedy.oroiir.oechedy.oteedy.qotchedy
<f115r.2,+P0>     dcheeos.shedy.qokeeo.qoky.qokeeor.cheody.qokeeo.qokeo.rorol.kcheody,qokchy
<f115r.3,+P0>     qol,cheol.chor.od.qol,chedy.qockheos.cholor.daar.oraro<$>
#
# Light star, 8 points, tail
<f115r.4,+P0>     <%>dchedain.qokeedy.olkeechdy.chor.chey.kchor.orchedar.otar.sheod.qoteedy.dardyr
<f115r.5,+P0>     ycheedy.chedar.olkees.sheed.qodain.qoteedy.qokedy.qokeed.lchedar.qotchedy.ro
<f115r.6,+P0>     cheo,ckhdy.qotchdy.qokedy.qokar.okeeeosaiin.chl.chedar.chody.qotar.chedam.chd
<f115r.7,+P0>     dar,chedy.qotchy.chedy.chedar.shey.otain.chorar<$>
#
# Light star, dotted, 7 points, tail
<f115r.8,+P0>     <%>kcheor.cheol.orair.ot,chedar.lor.aiin.qokain.qoteeol.dar.ar.al.opchedy.darom
<f115r.9,+P0>     dchedaiin.qoteeedy.qokeedy.qoteo.lor.cheo,r,ar.cheor.cheody<$>
#
# Light star, 7/8 points, tail
<f115r.10,+P0>    <%>tchedy.kechedy.qokchey.keedy,qokor.chedaiin.dair.qotchedy.qotcheedy.qekor
<f115r.11,+P0>    daiin.chedy.chol.chedy.qok[o:a]iin.qokcheedy.qototeeey.rain.cheo.chkain.cho.lory
<f115r.12,+P0>    dsheo.qokeedaiin.qokechdy.qodaiin.or.chol,o,ro.chey<$>
#
# Light star, dotted, 8 points, tail
<f115r.13,+P0>    <%><@H=3>tchedy.qoolkeedy.qokchedy.qotchd.lpchedy.qotcho.lar.airorlchy.cpholrory
<f115r.14,+P0>    ycheeo,rcheeo.qo.lkain.cheey.saiin.cheedy.tcheo.lodar.chtar.as,kaiin.dam
<f115r.15,+P0>    y,cheo.lkeodain.chcthed.qokar.chedy.qotain.chody.qotain.cheol.lkar.air,om
<f115r.16,+P0>    dshedy.qotshedy.dar.oltedy.qotar.chodar.cheocthy.chdy.qotor.otchdy.qotolchd
<f115r.17,+P0>    qol.cheey.qotchy.daiin.daiin.cheocthy.dolkeedy.qotaiin.chol.oteeedchey.okeedain
<f115r.18,+P0>    cheol.lcheey.okcho.keedor.ykechey.chchdy<$>
#
# Light star, dotted, 9 points, tail
<f115r.19,+P0>    <%>pcheodain.qokchey.qotchedy.darailchedy.polchedy.chol.pchody.qotchedy.qofchedy.ram
<f115r.20,+P0>    lcheod.lkchedy.chockhy.chedy.qokchedy.qoky.chor.al.alor.cheey.qol.keo,r,shey
<f115r.21,+P0>    yches.oaiin.or,al.chy.cheody.rodaiin.cheockhy.oeeody<$>
#
# Light star, 8 points, tail
<f115r.22,+P0>    <%>psheody.chsho.tchdy.dar.chedy.okchdar.chdor.cheedy.{y@162;h}y.cheedy.qepchey.lkam
<f115r.23,+P0>    dchey,keey.qokeod.chody.qokcho.[s:r].checthy.qokeeey.keeey.lol.chedy.qokchedy.ldy
<f115r.24,+P0>    dcheol.qokeol.or.ar.aiin.cheey.okeeeo.or.chl.lor.ol.otlaiin.cheeor.ary
<f115r.25,+P0>    y,cheodain.cheey.qotchedy.qokeeody.choar.cheey<$>
#
# Light star, dotted, 8 points, tail
<f115r.26,+P0>    <%>ksheoary.otchey.qoteeo.s.ar.aiiin.chotchdy.qodair.sheol.pchedy.dal.dalom
<f115r.27,+P0>    ysheeo.los.ar.chey.qoky.chol,kchedshedy.qokaiin.shey.qoetar.chol.qokaram
<f115r.28,+P0>    cheo.chos.al.saiin.cheody.llsan.arorochees<$>
#
# Light star, 8 points, tail
<f115r.29,+P0>    <%>fshedy.shdalky.cheedar.qopchedy.qopchedyd.lksho.ror.pchodar.ol,chedyo
<f115r.30,+P0>    dsheodar.sheo.qokecheos.cheos.r.char.qokchar.qolcheey.lkedy.qotal
<f115r.31,+P0>    shod.ykaiin.chdy.qotchedy.dchol.daiin.qopol.qokair[o:a]r.lchea.raiin.dlchd
<f115r.32,+P0>    sor.chey.okaiin.qokeey.qokeedy.qoaiin.chedy.qotaiin.chety.laiin.chedy
<f115r.33,+P0>    y,cheey.qotaiin.chokeeey.chckhey.qoky.aiin.cheey.lkeedy.ok{oh}y.chokchaiin
<f115r.34,+P0>    cheeo.l,keeey.okeey.raiin.cheky<$>
#
# Light star, dotted, 8 points, tail
<f115r.35,+P0>    <%>posheos.aral.chaiin.shkchedy.otais.chsi.chpchar.ar.al,odaiin.chcphy.dy
<f115r.36,+P0>    daiin.cheey.qoek.chody.qodain.sheey.dar.oranol<$>
#
# Light star, 8 points, tail
<f115r.37,+P0>    <%>sorols.cheos.lkshey.qokcho.[r:s]aiin.chkshy.qos.aiin.okchey.pchar
<f115r.38,+P0>    dor.cheol.chot.qotchy.qokchy.sol.raiin.shey.kchedy.daiin.shedy.qoty
<f115r.39,+P0>    y,chey.keey.qodain.cheody.qok[o:a]r<$>
#
# Light star, dotted, 8 points, tail
<f115r.40,+P0>    <%>paiinody.lkcheo.lchy.qokchedy.qokl.sheedy.qokar,aiir.ar.opchdain
<f115r.41,+P0>    dar.olchy.olchey.qolcheor.okchor<$>
#
# Light star, 8 points, tail
<f115r.42,+P0>    <%>tcheodl.raiin.chkar.qokol.lchdy.qorshy.qokain.qokain.chep.chotchdy
<f115r.43,+P0>    dcheo,dain.sheol.qotchedy.qokchedy.qokchedy.chotar.orar.oiin.olchdy
<f115r.44,+P0>    dcheos.shedar.qoor.cheor.shody.qokain.otar.ar.otar.ytar.ar.aloky
<f115r.45,+P0>    y.dchedy.kody.qokeedy.chols<$>
#
#
<f115v>    <! $Q=T $P=V $F=y $B=2 $I=S $L=B $H=3>
# page 233
# text only / stars
# Currier's language B
#
# Light star, dotted, 8 points, tail
<f115v.1,@P0>     <%>tchedor.otchedy.qotees.ytain.qoty.qotar.opolaiin.qotdain.ol.raiin,om
<f115v.2,+P0>     ykeeochody.qokeedy.yteedy.qokar.qor.chodaiin.qokchdy.chdar.okchdy.qokam
<f115v.3,+P0>     dsheol.qokchedy.qokshedy.qotchey.otaiin.qotedy.lkedain.dalchdy.okchedam
<f115v.4,+P0>     ykcheodain.lkchedy.otechdy.qotar.or,al.ytchedy.lched.otchd.chokeedy
<f115v.5,+P0>     dair.cheky.qoteey.otar.chl.oleed<$>
#
# Light star, 8 points, tail
<f115v.6,+P0>     <%>pchody.odaiin.chcphy.qokchdain.qotain.qokor.shed.oteody.solkaiin.al
<f115v.7,+P0>     dchedy.tedy.qokeey.roiin,shedy.okor.air.cheoor.olkchedy.chotam<$>
#
# Light star, dotted, 8 points, tail
<f115v.8,+P0>     <%>tchoros.sheol.qotchs.olchees.otchdy.qotol.lpchedy.okar.lkechedy,pchdam
<f115v.9,+P0>     ychees.chdaiin.chotain.cholkeedy.qotchy.chody.qotain.lkchey.lchey.ror
<f115v.10,+P0>    saiin.sho,sheody.okaiin.dalchedy.oteeo.chedy<$>
#
# Light star, 8 points, tail
<f115v.11,+P0>    <%>tchdor.shorail.chodaiin.chkol.chkchol.qotched.qotchey.dpchedy.q[?:o]tam
<f115v.12,+P0>    ysheed.lchedy.lkchedy.soraiin<$>
#
# Light star, dotted, 8 points, tail
<f115v.13,+P0>    <%>pchdarody.pcheed.rar.tcheody.polched.lpchdy.tol.rchees.cphor.orair.kol
<f115v.14,+P0>    okeeo,kaiin.lkeeey.lkor.sheedy.chockhy.qockheedy.qokechy.lkeey.ldaiin
<f115v.15,+P0>    saiin.chol.qotain.qokain.chl.lr.chdain.qoteey.rcheey.r.ar.rodam
<f115v.16,+P0>    dain.ar,oteey.qoteol,kar.y.sheo.lkechdy.qokar.qokey.lko.rokeedy.ld
<f115v.17,+P0>    okai[?:r].chey.keey.lcho.racthy<$>
#
# Light star, 8 points, tail
<f115v.18,+P0>    <%>pchodain.chotain.choky.lchain.lpchdain.dalchedy.qotolchedy.qopchedy
<f115v.19,+P0>    yshedy.qokeedy.lxor,xoiin.choto.keeody.qoteody.dain.qokchedy.ralom
<f115v.20,+P0>    ysheey.qoteey.lkeey.raiin.cheo,lor.otal.otchedy<$>
#
# Light star, dotted, 9 points, tail
<f115v.21,+P0>    <%>tshedy.sheolkeedy.lkeeshdy.cheeo.lor.eees.aiin.okchedy.qopcheddy.lky
<f115v.22,+P0>    soiin.shedain.qokeedy.chodain.otedain.qokeedy.qokeedy.qotedy.[r:s]osy
<f115v.23,+P0>    lshes.sheet.chdy.otedy.shdy.lchedy<$>
#
# Light star, 8 points, tail
<f115v.24,+P0>    <%>pcheo.cheeody.qoteeotchy.soin,opchees.chpcheod.rchl.cho,pchdy.qopcham
<f115v.25,+P0>    ykees.aiin.olkeeody.qos,ain.cheodain.chcthy.tchedy.qokeedy.lkeedas
<f115v.26,+P0>    dcheedy.kchedy,lcheey.ror.al.chokedy.dol.qokeeeos.qolkeedy.qokar,ar
<f115v.27,+P0>    olain.cheo,lkain.cheey.qot.cheody.lor.aiin.oteed.chkal.kchetam
# Light star, dotted, 7 points, tail
<f115v.28,+P0>    y,chey.lcho.lor.chedy.chol.chedy.chdy<$>
#
<f115v.29,+P0>    <%>polor.sheedy.qoteedy.qokechy.lraly,l,shey.sheot.shedy.chteey.lky.raram
<f115v.30,+P0>    ycheedaiin.ol.chlor.lkchedy.rchedar.oteedal.ar.lky<$>
#
# Light star, 7 points, tail(?)
<f115v.31,+P0>    <%>pchdair.opchedy.qopor.iirchal.sheey.qotain.chety.rodaiin.opchepy.shokchy
<f115v.32,+P0>    ykchedy.okar.chedar.rolsheedy.lkchdy.chddy.ch[cph:cth]edy.cheey.teeodaiin
<f115v.33,+P0>    ychedal.qotchy.chcthy.chdal.lchedy<$>
#
# Light star, dotted, 8 points, tail
<f115v.34,+P0>    <%>taiin.she{ck}eey.lchckhy.ldar.shdar.qotchdy.qoky.shedy.qokar.chckhy
<f115v.35,+P0>    shos.shee.oky.cheo,lkain.cheeos.al,ches.kcheo.rain.checthey.lcham
<f115v.36,+P0>    ytar.aiin.qoteey.lkchedy<$>
#
# Light star, 8 points, tail
<f115v.37,+P0>    <%>tshar.shor.sh{ckhh}y.olkeeo.lkeedol.ltchdy.chkaidararal.lkeedy
<f115v.38,+P0>    oiiin.chees.otairos.loedy.cheo,keeo.llchs.o.l.r.aiiin.chkain.sham
<f115v.39,+P0>    dairal.chain.ykeedy.qokedy.qokain.lkaiin.lkchey.lkain.lror
<f115v.40,+P0>    ycheeol,kaiin.shedain.s,cho,r.okas.cheos.qokchy<$>
#
# Light star, dotted, 8 points, tail
<f115v.41,+P0>    <%>dcheodl.sheo,kolchey.fchedol.shedy.qotoee,tchy.cho{iph}y.qopch[y:?]r
<f115v.42,+P0>    yair.al,sheey.oteeol,keody.rcheey.lkchdy.qokchey.lkar.l[k:?]l.rodam
<f115v.43,+P0>    ysheo[k:t]aiin.qotchdal.lkchdy.lkshedy.qokar.cheos.qokaiin.aky
<f115v.44,+P0>    ototar.sheey.qokey.qokchey.qokchey.ral.rchos.oty.lchedy
<f115v.45,+P0>    yk,chedaiin.chody.qokaiin.dary.cholaiim<$>
#
#
<f116r>    <! $Q=T $P=W $F=z $B=1 $I=S $L=B $H=3>
# page 234
# Currier's language B
# text only / stars
#
# Light star, 7 points
<f116r.1,@P0>     <%>kchdpy.shey.qokain.otalsh[?:e]dy.qoteey.shear.ain.or,llory.{i'h}earamom
<f116r.2,+P0>     shain.cheor.ain.okeey.okeey.shy.lar.ar.aiiin.oky.char.ar.okain.ykanam
<f116r.3,+P0>     dain.chl.lshey.cthy.lshedy.oteor.shey.qo.saly<$>
#
# Light star, dotted, 7 points
<f116r.4,+P0>     <%>padar.shey.osheeky.qol.laiin.chckhy.okam.chedy.oteedy.qotar.aralar.y
<f116r.5,+P0>     dain.sheed.qokchdy.otal.chedy.lkain.oteedy.otor.aiin.oty.lol.rol.oly
<f116r.6,+P0>     sain.ol.lchedy.chedy.otey.chedy.{yko}lain.otedy.oteey<$>
#
# Light star, 7 points
<f116r.7,+P0>     <%>pcholchdy,teody.otey.qo.qokain.qoteey.tokain.otedy.totol.rotydy
<f116r.8,+P0>     dar.yteedy.chedy.qokeey.qokain.qotody.oteedar.otedy.ldy.lchedy
<f116r.9,+P0>     qokeey.lchey.qokeedy.qokain.okeeylkaiin<$>
#
# Light star, dotted, 6/7 points
<f116r.10,+P0>    <%>chd?in.checkhy.dar.shedy.qokeedy.shdy.rain.sheedy.cphol.r,teol.chcpham
<f116r.11,+P0>    ol.aiin.shed.qoteedy.okeolshy.qotain.okedy.chedy.olchedy.olkain.als
<f116r.12,+P0>    qo?in.ar.cholches.okain.dain.cheey.okeey.otain.olchdy.otal,d[a:?]in.olam
# Light star, 7? points
<f116r.13,+P0>    sar,ain.tey.chetain.sht{ch'}ey.okey.chedy.qoteedy.qokain.shety.okeedam
<f116r.14,+P0>    sain.cheychear.ain.chl,l.s.oleedy<$>
#
# Light star, dotted, 7 points
<f116r.15,+P0>    <%>pchoetal.otedal.otal.oteedy.olr.daiin.okeedy.qoky.dar.al.keedy.shdy
<f116r.16,+P0>    dar.chedy.sheedy.otal.al.lchedy.shcthy.qotey.dain.otar.otarar.opam
<f116r.17,+P0>    dain.chey.qokeey.okeey.lain.okeey.qol.chedy<$>
#
# Light star, 8 points
<f116r.18,+P0>    <%>pchar[a:o]lor.qokey.r.ain.otedy.opain.lor.oiin.otain.otar.oteeedy.ches.ar,y
<f116r.19,+P0>    porchey.sheedy.qotain.chetar.qotar.ar.arody.chcthy.rain.otey.ot,y.dain
<f116r.20,+P0>    chol.keedy.ol.cheey.raiin.y.chedy.otar.o,kal.okain.olar.otedy.qoty.sf?m
# Light star, dotted, 7 points
<f116r.21,+P0>    sairol.sheey.qokain.chal.qol.chl.l,rain.okain.shckhy.dtal.orchcthdy.lty
<f116r.22,+P0>    dol.shedy.shekchy.qokain.chedy.otar.okalain.shcthy.oteey.dar.chedy.lg
<f116r.23,+P0>    dain.cheeteey.lkar.shedy.qokal.shedy.qoteedy.ches.ain.ain.aly.salo.lm
# Light star, 8 points
<f116r.24,+P0>    qokedy.okain.chcthy.oty.shedy.qokeey.chalkeey.okey.kedy.chey.lag
<f116r.25,+P0>    chol.sheky.shedy.qokeey.qokeedy.shckhy.qokain.otal,ches.oin,ain,al,om
<f116r.26,+P0>    ytchey.qokaiin.chckhol.shechol.qotey.ol.cheedy.otain.okedy.qotam
# Light star, dotted, 7 points
<f116r.27,+P0>    daiin.chey.qokey.lshedy.orain.chckhy.lkain.chy,pshedy.lshedy.qoky.ram
<f116r.28,+P0>    cheol.lchey.lkeey.sheal.lshalshy.qotalshy.cthedy.l,ky.chedy.oteedy.lched
<f116r.29,+P0>    cthan.cheey.lkeeal.lshey.chl,l.lkain.chear.aiin.chl.l.keedy.raraiin.ory
<f116r.30,+P0>    saraiin.shey.qokain.chcthy.okar.air,ollaiin.okaly<$>
#
<f116r.31,+P0>    <%>pchall[a:o]rar.al.ckhal.rain.alolfchy.rpchey.shfy.ches.ar.opchekan,dlr
<f116r.32,+P0>    olkeey.rain,shey.qor.aiin.shey.ol.lchedy.rshey.qokeedy.chtain.oly
<f116r.33,+P0>    soraiin.ykeey.arain.sheeky.qokain.sheey.qol.cheds.ar.r.[?:a]rsheg
<f116r.34,+P0>    qokain.ar.raiin.shek.okain.y,r,shey.qolchey.okaiin.shckhy.qokam
<f116r.35,+P0>    shedy.qokeey.qokain.qokeey.lchey.olkey.raiin.cthar.shckhy.qorar
<f116r.36,+P0>    qokeey.rain.shey.okeey.lkain.l.dain.chey.sheckhy.q{cthh}y.qokl.ain
<f116r.37,+P0>    pairain.sheek,l,y.oiin.cheey.lkeey.olkeey.lchey.qoky.lshedy.cheam.sham
<f116r.38,+P0>    daiin.qokeey.lshey.qokaiin.chkar.shey.okaiin.chedy.qokeedy.raiin.shy
<f116r.39,+P0>    qokain.chey.olr.ain.shey.qokain.o,l,keey,keeey.lkeal.or.al.lom
<f116r.40,+P0>    dsheey.shey.qokey.shey.qokain.shckhy.chery.ol,chedy.l,chey,lchy
<f116r.41,+P0>    dlar.shar.shar.r.ain.sheain.okain.shey.qokchy.chckhy.orain
<f116r.42,+P0>    qo.qokain.sheckhy.qokain.shekain.shkain.shedy.shey.qokan.cham
<f116r.43,+P0>    [a:o]s???.ar.al.shear.teey.chcphy.rain.cphan.ydar.oty.shey.qokam
<f116r.44,+P0>    s[?:o].o[k:?]eedy.qokain.shckhy.ol.lcheor.chky.raiin.chey.qol.okam
<f116r.45,+P0>    odain.sh??y.qoka[r:s].oleey.chy<$>
#
<f116r.46,+P0>    <%>oqokaiin.al.shey.qokar.okaral.okeysh{cphh}y.oteey.ookar.okydy
<f116r.47,+P0>    osain.shky.qorain.chckhey.qokey.lkechy.okeey.okal.chedkaly
<f116r.48,+P0>    sykar.ain.olkeey.dainchey.qokar.chey.dain.y.otan.otain.oly
<f116r.49,+P0>    sysor,shey.qokey.okeolan.chey.qol.or.cheey.qor.arom.ol.lkan
<f116r.50,+P0>    sodal.ch,al.chcthy.chckhy.qol,ain,ary<$>
#
#
<f116v>    <! $Q=T $P=X $F=z $B=1 $I=T $H=3 $X=V>
# page 235
# has "key-like" sequence
# has extraneous writing mixed with voynich script
# eva in < >, approximately:
# p*clabc* nomon nucor*v
#
# + nuchicon oladab<yd> + multo<d> + tc + c<h>vc + porta<d> + n +
# fix + marix + mocix + vix + ahra + maria +
<f116v.1,@Lx>     oror.sheey<!valsch vbren so nim gaf mich o>
#
# end of file

==> anc/data/voynich-units/herbal/pliny_the_elder.naturalis_historia.part.4.books_16-20.tess <==
<plin. nat. 16.1> pomiferae arbores quaeque mitioribus sucis voluptatem primae cibis attulerunt et necessario alimento delicias miscere docuerunt, sive illae ultro ab homine didicere blandos sapores adoptione et conubio - idque munus etiam feris volucribusque dedimus - , intra praedictas constant. proximum erat narrare glandiferas, quae primae victum mortalium aluerunt nutrices inopis ac ferae sortis, ni praeverti cogeret admiratio usu comperta, quaenam qualisque esset vita sine arbore ulla, sine frutice viventium.
<plin. nat. 16.2> diximus et in oriente quidem iuxta oceanum complures ea in necessitate gentes. sunt vero et in septentrione visae nobis chaucorum, qui maiores minoresque appellantur. vasto ibi meatu bis dierum noctiumque singularum intervallis effusus in inmensum agitur oceanus, operiens aeternam rerum naturae controversiam  dubiamque terrae sit an partem maris. illic, misera gens, tumulos optinent altos aut tribunalia exstructa manibus ad experimenta altissimi aestus, casis ita inpositis navigantibus similes, cum integant aquae circumdata, naufragis vero, cum recesserint, fugientesque cum mari pisces circa tuguria venantur. non pecudem his habere, non lacte ali, ut finitimis, ne cum feris quidem dimicare contingit omni procul abacto frutice. ulva et palustri iunco funes nectunt ad praetexenda piscibus retia captumque manibus lutum ventis magis quam sole siccantes terra cibos et rigentia septentrione viscera sua urunt. potus non nisi ex imbre servato scrobibus in vestibulo domus. et hae gentes, si vincantur hodie a populo romano, servire se dicunt! ita est profecto: multis fortuna parcit in poenam.
<plin. nat. 16.3> aliud e silvis miraculum: totam reliquam germaniam operiunt adduntque frigori umbras, altissimae tamen haud procul supra dictis chaucis circa duos praecipue lacus. litora ipsa optinent quercus maxima aviditate nascendi, suffossaeque fluctibus aut propulsae flatibus vastas complexu radicum insulas secum auferunt, atque ita libratae stantes navigant, ingentium ramorum armamentis saepe territis classibus nostris, cum velut ex industria fluctibus agerentur in proras stantium noctu,  inopesque remedii illae proelium navale adversus arbores inirent. in eadem septentrionali plaga hercyniae silvae roborum vastitas intacta aevis et congenita mundo prope inmortali sorte miracula excedit. ut alia omittantur fide caritura, constat attolli colles occursantium inter se radicum repercussu aut, ubi secuta tellus non sit, arcus ad ramos usque et ipsos inter se rixantes curvari portarum patentium modo, ut turmas equitum tramittant.
<plin. nat. 16.4> glandiferi maxime generis omnes, quibus honos apud romanos perpetuus. hinc civicae coronae, militum virtutis insigne clarissimum, iam pridem vero et clementiae imperatorum, postquam civilium bellorum profano meritum coepit videri civem non occidere. cedunt his murales vallaresque et aureae, quamquam pretio antecedentes, cedunt et rostratae, quamvis in duobus maxime ad hoc aevi celebres, M. Varrone e piraticis bellis dante magno pompeio, itemque m. agrippa tribuente caesare e siculis, quae et ipsa piratica fuere. antea rostra navium tribunali praefixa fori decus erant, veluti p. r. ipsi corona inposita. postquam vero tribuniciis seditionibus calcari ac pollui coepere, postquam vires ex publico in privatum agi singulisque civium quaeri et sacrosancti omnia profana facere, tum a pedibus eorum subiere in capita civium rostra. dedit hanc Augustus coronam agrippae, sed civicam a genere humano accepit ipse.
<plin. nat. 16.5> antiquitus quidem nulla nisi deo dabatur - ob id homerus caelo tantum eam et proelio universo tribuit, viritim vero ne in certamine quidem ulli - feruntque primum omnium liberum patrem inposuisse capiti suo ex hedera. postea deorum honori sacrificantes sumpsere,  victimis simul coronatis. novissime et in sacris certaminibus usurpatae, in quibus hodieque non victori dantur, sed patriam ab eo coronari pronuntiatur; inde natum ut et triumphaturis conferrentur in templis dicandae, mox ut et ludis darentur. longum est nec instituti operis disserere, quis quamque romanorum primus acceperit; neque enim alias noverant quam bellicas. quod certum est, uni gentium huic plura sunt genera quam cunctis.
<plin. nat. 16.6> romulus frondea coronavit hostum hostilium, quod fidenam primus inrupisset. avus hic tulli hostilii regis fuit. p. decium patrem tribunum militum frondea donavit exercitus ab eo servatus imperatore cornelio cosso cos. samnitium bello. civica iligna primo fuit, postea magis placuit ex aesculo iovi sacra, variatumque et cum quercu est ac data ubique quae fuerat, custodito tantum honore glandis. additae leges artae et ideo superbae quasque conferre libeat cum illa graecorum summa, quae sub ipso iove datur cuique muros patria gaudens rumpit: civem servare, hostem occidere, utque eum locum, in quo sit actum, hostis optineat eo die, ut servatus fateatur - alias testes nihil prosunt - , ut civis fuerit. auxilia quamvis rege servato decus non dant, nec crescit honos idem imperatore conservato, quoniam conditores in quocumque cive summum esse voluere. accepta licet uti perpetuo. ludis ineunti semper adsurgi etiam ab senatu in more est, sedendi ius in proximo senatui, vacatio munerum omnium ipsi patrique et avo paterno. xiiii eas accepit siccius dentatus, ut retulimus suo loco, vi capitolinus, is quidem et de duce servilio. africanus de patre accipere noluit  apud trebiam. o mores aeternos, qui tanta opera honore solo donaverint et, cum reliquas coronas auro commendarent, salutem civis in pretio esse noluerint, clare professi ne servari quidem hominem fas esse lucri causa!
<plin. nat. 16.7> glande opes nunc quoque multarum gentium etiam pace gaudentium constant. nec non et inopia frugum arefactis emolitur farina spissaturque in panis usum; quin et hodieque per hispanias secundis mensis glans inseritur. dulcior eadem in cinere tosta. cautum est praeterea lege xii tabularum, ut glandem in alienum fundum procidentem liceret colligere.
<plin. nat. 16.8> genera earum multa. distant fructu, situ, sexu, sapore. namque alia fageae glandi figura, quernae alia et ilignae, atque inter se quoque generum singulorum differentiae. praeterea sunt aliquae silvestres, aliae placidiores, quae culta optinent. iam montuosis planisque distant, sicut et sexu, mares ac feminae, item sapore: dulcissima omnium fagi, ut qua obsessos etiam homines durasse in oppido chio tradat cornelius alexander. genera distinguere non datur nominibus, quae sunt alia alibi, quippe cum robur quercumque vulgo nasci videamus, aesculum non ubique, quartam vero generis eiusdem, quae cerrus vocatur, ne italiae quidem maiore ex parte notam esse. distinguemus ergo proprietate naturaque et, ubi res coget, etiam graecis nominibus.
<plin. nat. 16.9> fagi glans nucleis similis triangula cute includitur. folium tenue atque e levissimis, populo simile,  celerrime flavescens et media parte plerumque gignens superne parvolam bacam viridem, cacumine aculeatam. fagum muribus gratissimum est, et ideo animalis eius una proventus, glires quoque saginat, expetitur et turdis. arborum fertilitas omnium fere alternat, sed maxime fagi.
<plin. nat. 16.10> glandem, quae proprie intellegitur, ferunt robur, quercus, aesculus, cerrus, ilex, suber. continent hispido calyce per genera plus minusve complectente. folia praeter ilicem gravia, carnosa, procera, sinuosa lateribus, nec, cum cadunt, flavescentia, ut fagi, pro differentia generum breviora vel longiora.     ilicis duo genera. ex his in italia folio non multum ab oleis distant milaces a quibusdam graecis dictae; in provinciis aquifoliae sunt ilices. glans utriusque brevior et gracilior, quam homerus aculon appellat eoque nomine a glande distinguit. masculas ilices negant ferre.
<plin. nat. 16.11> glans optima in quercu atque grandissima, mox aesculo. nam robori parva, cerro tristis, horrida, echinato calyce ceu castaneae. sed et in querna alia dulcior, molliorque feminae, mari spissior. maxime autem probantur latifoliae ex argumento dictae. distant inter se magnitudine et cutis tenuitate, item quod aliis subest tunica robigine scabra, aliis protinus candidum corpus. probatur et ea, cuius in balano utrimque ex longitudine extrema lapidescit duritia, melior cui in cortice quam cui in corpore, utrumque non nisi mari. praeterea aliis ovata, aliis  rotunda, aliis acutior figura, sicut et colos nigrior candidiorve, qui praefertur. amaritudo in extremitatibus, mediae dulces. quin et pediculi brevitas proceritasque differentiam habet. in ipsis vero arboribus quae maximam fert hemeris vocatur, brevior et in orbem comosa alasque ramorum crebro cavata. fortius lignum quercus habet et incorruptius, ramosa et ipsa, procerior tamen et crassior caudice, excelsissima autem aegilops, incultis amica.
<plin. nat. 16.12> ab hac proxima latifoliae proceritas, sed minus utilis aedificiis atque carboni: dolata vitiis obnoxia est, quamobrem solida utuntur; carbo in aerariorum tantum officinis compendio, quoniam desinente flatu protinus emoriens saepius recoquitur, cetero plurimus scintillis. idem e novellis melior. acervi consertis taleis recentibus luto caminantur, accensa strue contis pungitur durescens calyx atque ita sudorem emittit.
<plin. nat. 16.13> pessima et carboni et materiae haliphloeos dicta, cui crassissimus cortex atque caudex et plerumque cavus fungosusque. nec alia putrescit ex hoc genere, etiam cum vivit. quin et fulmine saepissime icitur, quamvis altitudine non excellat. ideo ligno eius nec ad sacrificia uti fas habetur. eidem rara glans et, cum tulit, amara, quam praeter sues nullum attingat animal, ac ne hae quidem, si aliud pabulum habeant. hoc quoque inter reliqua neglectae religionis est, quod emortuo carbone sacrificatur.
<plin. nat. 16.14> glans fagea suem hilarem facit, carnem cocibilem ac levem et utilem stomacho; iligna suem angustam, nitidam,  strigosam; ponderosam querna, diffusam, gravissima et ipsa glandium atque dulcissima. proximam huic cerream tradit nigidius, nec ex alia solidiorem carnem, sed duram. iligna temptari sues, nisi paulatim detur. hanc novissimam cadere. fungosam carnem fieri aesculo, robore, subere.
<plin. nat. 16.15> quae glandem ferunt, omnes et gallam alternisque annis glandem, sed gallam hemeris optimam et coriis perficiendis aptissimam, similem huic latifolia, sed leviorem multoque minus probatam. fert et nigram - duo enim genera sunt - ; haec tinguendis lanis utilior. nascitur autem galla sole de geminis exeunte erumpens noctu semper universa. crescit uno die candidior et, si aestu excepta est, arescit protinus neque ad iustum incrementum pervenit, hoc est ut nucleum fabae magnitudine habeat. nigra diutius viret crescitque, ut interdum mali compleat magnitudinem. optima commagena, deterrima ex robore. signum eius quod cavernae tralucent.
<plin. nat. 16.16> robur praeter fructum plurima et alia gignit. namque fert et gallae utrumque genus et quaedam veluti mora, ni distarent arida duritie, plerumque et tauri caput imitantia, quibus fructus inest nucleis olivae similis. nascuntur in eo et pilulae nucibus non absimiles, intus habentes floccos molles, lucernarum luminibus aptos. nam et sine oleo flagrant, sicuti galla nigra. fert et aliam inutilem pilulam cum capillo, verno tamen tempore melliginis suci. gignunt et alae ramorum eius pilulas corpore, non pediculo adhaerentes, candicantes umbilicis, cetera nigra varietate dispersa; media cocci colorem  habent, apertis atra inanitas est. aliquando et pumices gignit nec non et e foliis convolutas pilulas et in foliorum venis aquosos nucleos candicantes ac tralucidos, quamdiu molles sint, in quibus et culices nascuntur. maturescunt in modum.
<plin. nat. 16.17> ferunt robora et cachrym; ita vocatur pilula in medicina urendi vim habens. gignitur et in abiete, larice, picea, tilia, nuce, platano, postquam folia cecidere, hieme durans. continet nucleum pineis similem. is crescit hieme, aperitur vere. pilula tota cadit, cum folia coepere crescere. tam multifera sunt, tot res praeter glandem pariunt robora, sed et boletos suillosque - gulae novissima inritamenta - , qui circa radices gignuntur, quercus probatissimos, robur autem et cupressus et pinus noxios. robora ferunt et viscum et mella, ut auctor est hesiodus, constatque rores melleos e caelo, ut diximus, cadentes non aliis magis insidere frondibus. crematoque robore cinerem nitrosum esse certum est.
<plin. nat. 16.18> omnes tamen has eius dotes ilex solo provocat cocco. granum hoc primoque ceu scabies fruticis, parvae aquifoliae ilicis. cusculium vocant. pensionem alteram tributi pauperibus hispaniae donat. usum eius ac  rationem in conchylii mentione tradidimus. gignitur et in galatia, africa, pisidia, cilicia, pessimum in sardinia.
<plin. nat. 16.19> galliarum glandiferae maxime arbores agaricum ferunt. est autem fungus candidus, odoratus, antidotis efficax, in summis arboribus nascens, nocte relucens. signum hoc eius, quo in tenebris decerpitur. e glandiferis sola quae vocatur aegilops fert pannos arentes, muscoso villo canos, non in cortice modo, verum et e ramis dependentes cubitali magnitudine, odoratos, uti diximus inter unguenta. suberi minima arbor, glans pessima, rara, cortex tantum in fructu, praecrassus ac renascens atque etiam in denos pedes undique explanatus. usus eius ancoralibus maxime navium piscantiumque tragulis et cadorum obturamentis, praeterea in hiberno feminarum calceatu. quamobrem non infacete graeci corticis arborem appellant. sunt et qui feminam ilicem vocent atque, ubi non nascitur ilex, pro ea subere utantur in carpentariis praecipue fabricis, ut circa elim et lacedaemonem. nec in italia tota nascitur aut in gallia omnino.
<plin. nat. 16.20> cortex et fagis, tiliae, abieti, piceae in magno usu agrestium. vasa eo corbesque ac patentiora quaedam messibus convehendis vindemiisque faciunt atque protecta tuguriorum. scribit in recenti ad duces explorator incidens litteras a suco. nec non et in quodam usu sacrorum religiosus est fagi cortex. sed non durat arbor ipsa.
<plin. nat. 16.21> scandula e robore aptissima, mox e glandiferis aliis fagoque, facillima ex omnibus, quae resinam  ferunt, sed minime durans praeterquam e pino. scandula contectam fuisse romam ad pyrrhi usque bellum annis cccclxx cornelius nepos auctor est. silvarum certe distinguebatur insignibus, fagutali iove etiam nunc ubi lucus fageus fuit, porta querquetulana, colle in quem vimina petebantur, totque lucis, quibusdam et geminis. q. hortensius dictator, cum plebes secessisset in ianiculum, legem in aesculeto tulit, ut quod ea iussisset omnes quirites teneret.
<plin. nat. 16.22> peregrinae tum videbantur, quoniam non erant suburbanae, pinus atque abies omnesque, quae picem gignunt. de quibus nunc dicemus, simul ut tota condiendi vina origo cognoscatur, quae ferunt in asia aut oriente praedictis.   picem in europa sex genera cognatarum arborum ferunt. ex his pinus atque pinaster folium habent capillamenti modo praetenue longumque et mucrone aculeatum. pinus fert minimum resinae, interdum et nucibus ipsis, de quibus dictum est, vixque ut adscribatur generi.
<plin. nat. 16.23> pinaster nihil est aliud quam pinus silvestris minor altitudine et a medio ramosa, sicut pinus in vertice. copiosiorem dat haec resinam quo dicemus modo. gignitur et in planis. easdem arbores alio nomine esse per oram italiae quas tibulos vocant, plerique arbitrantur, sed graciles succinctioresque et enodes liburnicarum ad usus, paene sine resina.
<plin. nat. 16.24> picea montes amat atque frigora, feralis arbor et funebri indicio ad fores posita ac rogis virens, iam tamen et in domos recepta tonsili facilitate. haec plurimam fundit interveniente candida gemma, tam simili turis, ut mixta visu discerni non queat; unde fraus seplasiae.  omnibus his generibus folia brevia, sed crassiora duraque ceu cupressis. piceae rami paene statim ab radice modici velut bracchia lateribus inhaerent.
<plin. nat. 16.25> similiter abieti expetitae navigiis situs in excelso montium, ceu maria fugerit, nec forma alia. materies vero praecipua est trabibus et plurimis vitae operibus. resina in ea vitium, unde fructus piceae, exiguumque sudat aliquando contactu solis. e diverso materies, quae abieti pulcherrima, piceae ad fissiles scandulas cupasque et pauca alia secamenta.
<plin. nat. 16.26> quinto generi est situs idem, facies eadem. larix vocatur. materies praestantior longe, incorrupta aevis, umori contumax, rubens praeterea et odore acrior. plusculum huic erumpit liquoris melleo colore atque lentore, numquam durescentis.
<plin. nat. 16.27> sextum genus est taeda proprie dicta, abundantior suco quam reliqua, parcior liquidiorque quam picea, flammis ac lumini sacrorum etiam grata. hae, mares dumtaxat, ferunt et eam, quam graeci sycen vocant, odoris gravissimi. laricis morbus est ut taeda fiat.
<plin. nat. 16.28> omnia autem haec genera accensa fuligine inmodica carbonem repente exspuunt cum eruptionis crepitu eiaculanturque longe, excepta larice, quae nec ardet nec carbonem facit nec alio modo ignis vi consumitur quam lapides. omnia ea perpetuo virent nec facile discernuntur in fronde etiam a peritis; tanta natalium mixtura est.  sed picea minus alta quam larix; illa crassior leviorque cortice, folio villosior, pinguior et densior, mollius flexo; at piceae rariora siccioraque folia et tenuiora ac magis algentia, totaque horridior et perfusa resina, lignum abieti similius. larix ustis radicibus non repullulat, picea repullulat, ut in lesbo accidit incenso nemore pyrrhaeo. alia etiamnunc generibus ipsis in sexu differentia. mas brevior et durior, femina procerior, pinguioribus foliis et simplicibus atque non rigentibus. lignum maribus durum et in fabrili opere contortum, feminae mollius, publico discrimine in securibus. hae in quocumque genere deprehendunt marem, quippe respuuntur et fragosius sidunt, aegrius revelluntur. ipsa materies retorrida et nigrior maribus. laricis circa idam in troade et alia differentia, montanae maritimaeque. nam in macedonia et arcadia circaque elim permutant nomina, nec constat auctoribus, quod cuique generi adtribuant. nos ista romano discernimus iudicio. abies e cunctis amplissima est et femina etiam prolixior, materie mollior utiliorque, arbore rotundior, folio pinnato densa, ut imbres non tramittat, atque hilarior in totum. e ramis generum horum panicularum modo nucamenta squamatim compacta dependent praeterquam larici. haec abietis masculae primori parte nucleos habent, non item feminae. piceae vero totis paniculis, minoribus gracilioribusque, minimos ac nigros, propter quod graeci phthiropoeon eam appellant. in eadem  nucamenta maribus compressiora sunt ac minus resina roscida.
<plin. nat. 16.29> similis his etiamnunc aspectu est, ne quid praetereatur, taxus minime virens gracilisque et tristis ac dira, nullo suco, ex omnibus sola bacifera. mas noxio fructu; letale quippe bacis in hispania praecipue venenum inest, vasa etiam viatoria ex ea vinis in gallia facta mortifera fuisse compertum est. hanc sextius milacem a graecis vocari dicit et esse in arcadia tam praesentis veneni, ut qui obdormiant sub ea cibumve capiant moriantur. sunt qui et taxica hinc appellata dicant venena - quae nunc toxica dicimus - , quibus sagittae tinguantur. repertum innoxiam fieri, si in ipsam arborem clavus aereus adigatur.
<plin. nat. 16.30> pix liquida in europa e taeda coquitur, navalibus muniendis multosque alios ad usus. lignum eius concisum furnis undique igni extra circumdato fervet. primus sudor aquae modo fluit canali. hoc in syria cedrium vocatur, cui tanta vis est, ut in aegypto corpora hominum defunctorum perfusa eo serventur.
<plin. nat. 16.31> sequens liquor crassior iam picem fundit. haec rursus in cortinas aereas coniecta aceto spissatur ut coagulo et bruttiae cognomen accepit, doliis dumtaxat vasisque ceteris utilis, lentore ab alia pice differens, item colore rutilante et quod pinguior est reliqua omni. illa  fit e piceae resina ferventibus coacta lapidibus in alveis validi roboris aut, si alvei non sint, struis congerie, velut in carbonis usu. haec in vinum additur farinae modo tusa, nigrior colore. eadem resina si cum aqua lenius decoquatur coleturque, rufo colore lentescit ac stillaticia vocatur. seponuntur autem ad id fere vitia resinae cortexque. alia temperies ad crapulam. namque flos crudus resinae cum multa astula tenui brevique avulsus conciditur ad cribrum minuta. dein ferventi aqua, donec coquatur, perfunditur.
<plin. nat. 16.32> huius expressum pingue praecipua resina fit atque rara nec nisi paucis in locis subalpinae italiae, conveniens medicis. resinae albae congium in ii aquae pluviae cocunt. alii utilius putant sine aqua coquere lento igne toto die, utique vase aeris albi, item terebinthinam in sartagine cinere ferventi, hanc ceteris praeferentes. proxima e lentisco. non omittendum apud eosdem zopissam vocari derasam navibus maritimis picem cum cera, nihil non experiente vita, multoque efficaciorem ad omnia, quibus pices resinaeque prosunt, videlicet adiecto salis callo.
<plin. nat. 16.33> aperitur picea e parte solari, non plaga, sed vulnere ablati corticis, cum plurimum bipedali hiatu, ut a terra cubito cum minimum absit. nec corpori ipsi parcitur, ut in ceteris, quoniam astula in fructu est. verum haec proxima laudatur, altior amaritudinem adfert. postea umor  omnis e tota confluit in ulcus. item in taeda. cum id manare desiit, simili modo ex alia parte aperitur ac deinde alia. postea tota arbor succiditur et medulla eius uritur. sic et in syria terebintho detrahunt cortices, ibi quidem et e ramis ac radicibus, cum resina damnetur ex his partibus. in macedonia laricem masculam urunt, feminae radices tantum. theopompus scripsit in apolloniatarum agro picem fossilem, non deteriorem macedonica, inveniri. pix optima ubique ex apricis aquilonis situ, ex opacis horridior virusque praeferens, frigida hieme deterior ac minus copiosa et decolor. quidam arbitrantur in montuosis copia praestantiorem ac colore et dulciorem fieri, odore quoque gratiorem, dum resina sit, decoctam autem minus picis reddere, quoniam in serum abeat, tenuioresque esse ipsas arbores quam in planis, sed has et illas serenitate steriliores. fructum quaedam proximo anno ab incisu largiuntur, aliae secundo, quaedam tertio. expletur autem plaga resina, non cortice nec cicatrice, quae in hac arbore non coit.
<plin. nat. 16.34> inter haec genera propriam quidam fecere sappinum, quoniam ex cognatione harum seritur, qualis dicta est in nucleis, eiusdemque arboris imas partes taedas vocant, cum sit illa arbor nil aliud quam picea feritatis paulum mitigatae satu, sappinus autem materies caesurae genere fiat, sicuti docebimus.
<plin. nat. 16.35> materiae enim causa reliquas arbores natura genuit copiosissimamque fraxinum. procera haec ac teres, pinnata et ipsa folio, multumque homeri praeconio et achillis hasta nobilitata. materies est ad plurima utilis;  ea quidem, quae fit in ida troadis, in tantum cedro similis, ut ementes fallat cortice ablato. graeci duo genera eius fecere: longam enodem, alteram brevem duriorem fuscioremque, laureis foliis. bumeliam vocant in macedonia amplissimam lentissimamque. alii situ divisere, campestrem enim esse crispam, montanam spissam. folia earum iumentis mortifera, ceteris ruminantium innocua graeci prodidere; in italia nec iumentis nocent. contra serpentes vero suco expresso ad potum et inposita ulceri opifera, ut nihil aeque, reperiuntur, tantaque est vis, ut ne matutinas quidem occidentesve umbras, cum sunt longissimae, serpens arboris eius adtingat, adeo ipsam procul fugiat. experti prodimus, si fronde ea circumcludantur ignis et serpens, in ignes potius quam in fraxinum fugere serpentem. mira naturae benignitas, prius quam hae prodeant, florere fraxinum nec ante conditas folia demittere.
<plin. nat. 16.36> in tilia mas et femina differunt omni modo. namque et materies maris dura rufiorque ac nodosa et odoratior, cortex quoque crassior ac detractus inflexibilis. nec semen fert aut florem ut femina, quae crassior arbore, materie candida praecellensque est. mirum in hac arbore fructum a nullo animalium adtingi, foliorum corticisque sucum esse dulcem. inter corticem ac lignum tenues tunicae multiplici membrana, e quibus vincula tiliae vocantur tenuissimumque eorum philyrae, coronarum lemniscis celebres antiquorum honore. materies teredinem non sentit, proceritate perquam modica, verum utilis.
<plin. nat. 16.37> acer eiusdem fere amplitudinis, operum elegantia ac subtilitate citro secundum. plura eius genera: album, quod praecipui candoris, vocatur gallicum in transpadana italia transque alpes nascens. alterum genus crispo macularum discursu, qui cum excellentior fuit, a similitudine caudae pavonum nomen accepit, in histria raetiaque praecipuum. e viliore genere crassivenium vocatur. graeci situ discernunt, campestre enim candidum esse nec crispum - quod glinon vocant - , montanum vero crispius duriusque, etiamnunc e mascula crispius ad lautiora opera, tertium genus zygian rubentem, fissili ligno, cortice livido, scabro. hoc alii generis proprii esse malunt et latine carpinum appellant.
<plin. nat. 16.38> pulcherrimum vero est bruscum, multoque excellentius etiamnum molluscum. tuber utrumque arboris eius, bruscum intortius crispum, molluscum simplicius sparsum et, si magnitudinem mensarum caperet, haud dubie praeferretur citro; nunc intra pugillares lectorumque solidos aut lamnas raro usu spectatur. e brusco fiunt et mensae nigrescentes. reperitur et in alno tuber, tanto deterius, quantum ab acere alnus ipsa distat. aceris mares prius florent. etiamnum in siccis natae praeferuntur aquaticis, sicut et fraxini. est trans alpes arbor simillima aceri albo materie, quae vocatur staphylodendron. fert siliquas et in iis nucleos sapore nucis abellanae.
<plin. nat. 16.39> in primis vero materies honorata buxo est raro crispanti nec nisi radice, de ceterolevisque est  materiae, set lentore quodam et duritie ac pallore commendabilis, ipsa vero arbor et topiario opere. tria eius genera: gallicum, quod in metas emittitur amplitudinemque proceriorem. oleastrum, in omni usu damnatum, gravem praefert odorem. tertium genus nostratis vocant, e silvestri, ut credo, mitigatum satu, diffusius et densitate parietum, virens semper ac tonsile. buxus pyrenaeis ac cytoriis montibus plurima et berecyntio tractu, crassissima in corsica, flore non spernendo, quae causa amaritudinis mellis. semen cunctis animantibus invisum. nec in olympo macedoniae gracilior, sed brevis. amat frigida, aprica. in igni quoque duritia quae ferro, nec flamma nec carbone utili.
<plin. nat. 16.40> inter has atque frugiferas materie vitiumque amicitia accipitur ulmus. graeci duo genera eius novere: montanam quae sit amplior, campestrem quae fruticosa. italia atinias vocat excelsissimas et ex iis siccaneas praefert, quae non sint riguae, alterum genus gallicas, tertium nostrates, densiore folio et ab eodem pediculo numerosiore, quartum silvestre. atiniae non ferunt samaram - ita vocatur ulmi semen - , omnesque radicum plantis proveniunt, reliquae semine.
<plin. nat. 16.41> nunc celeberrimis arborum dictis quaedam in universum de cunctis indicanda sunt. montes amant cedrus, larix, taeda et ceterae, e quibus resina gignitur, item aquifolia, buxus, ilex, iuniperus, terebinthus, populus, ornus, carpinus. est in appennino et frutex, qui vocatur cotinus, ad linamenta modo conchylii colore insignis. montes et valles diligit abies, robur, castaneae, tilia, ilex, cornus. aquosis montibus gaudent acer, fraxinus, sorbus, tilia, cerasus. non temere in montibus visae sunt prunus, punicae, oleastri, iuglans, mori, sabuci. descendunt et in plana cornus, corylus, quercus, ornus, acer, fraxinus, fagus, carpinus. subeunt et in montuosa ulmus, malus, pirus, laurus, myrtus, sanguinei frutices, ilex tinguendisque vestibus nascentes genistae. gaudet frigidis sorbus, sed magis etiam betulla. gallica haec arbor mirabili candore atque tenuitate, terribilis magistratuum virgis, eadem circulis flexilis, item corbium costis. bitumen ex ea galliae excoquunt. in eosdem situs comitantur et spina, nuptiarum facibus auspicatissima, quoniam inde fecerint pastores qui rapuerunt sabinas, ut auctor est masurius. nunc facibus carpinus, corylus familiarissimae.
<plin. nat. 16.42> aquas odere cupressi, iuglandes, castaneae, laburnum. alpina et haec arbor, nec vulgo nota, dura ac candida materie, cuius florem cubitalem longitudine apes non adtingunt. odit et quae appellatur iovis barba, in opere topiario tonsilis et in rotunditatem spissa, argenteo folio. non nisi in aquosis proveniunt salices, alni, populi, siler, ligustra tesseris utilissima, item vaccinia italiae in aucupiis sata, galliae vero etiam purpurae tinguendae causa ad  servitiorum vestes. quaecumque communia sunt montibus planisque, maiora fiunt et aspectu pulchriora quae in campestribus, meliora autem fructu, materie crispiora quae in montibus, exceptis malis pirisque.
<plin. nat. 16.43> praeterea arborum aliis decidunt folia, aliae sempiterna coma virent, quam differentiam antecedat necesse est prior. sunt enim arborum quaedam omnino silvestres, quaedam urbaniores, quoniam his placet nominibus distinguere ac mites, quae fructu aut aliqua dote umbrarumque officio humanius iuvant, non improbe dicantur urbanae.
<plin. nat. 16.44> harum generis non decidunt oleae, lauro, palmae, myrto, cupressis, pinis, hederae, rhododendro et, quamvis herba dicatur, sabinae. rhododendron, ut nomine apparet, a graecis venit. alii nerium vocarunt, alii rhododaphnen, sempiternum fronde, rosae similitudine, caulibus fruticosum. iumentis caprisque et ovibus venenum est, idem homini contra serpentium venena remedio.
<plin. nat. 16.45> silvestrium generis folia non decidunt abieti, larici, pinastro, iunipero, cedro, terebintho, buxo, ilici, aquifolio, suberi, taxo, tamarici. inter utraque genera sunt andrachle in graecia et ubique unedo; reliqua enim folia decidunt iis praeterquam in cacuminibus. non decidunt autem et in fruticum genere cedro cuidam, rubo, calamo. in thurino agro, ubi sybaris fuit, ex ipsa urbe prospiciebatur quercus una numquam folia demittens nec ante  mediam aestatem germinans; idque mirum est, graecis auctoribus proditum, apud nos postea sileri. nam locorum tanta vis est, ut circa memphim aegypti et in elephantine thebaidis nulli arborum decidant, ne vitibus quidem.
<plin. nat. 16.46> ceterae omnes extra praedictas - etenim enumerare longum est - folia deperdunt, observatumque non arescere nisi tenuia et lata et mollia, quae vero non decidant, callo crassa et angusta esse. falsa definitio est non decidere iis, quarum pinguior sucus sit. quis enim potest in ilice intellegere decidere timaeus mathematicus sole scorpionem transeunte sideris vi et quodam veneno ae+ris putat. cur ergo non eadem causa adversum omnes polleat, iure miremur. cadunt plurimis autumno, quaedam amittunt tardius atque in hiemes prorogant moras, neque interest maturius germinasse, utpote cum quaedam primae germinent et inter novissimas nudentur, ut amygdalae, fraxini, sabuci, morus autem novissima germinet, cum primis folia demittat. magna et in hoc vis soli. prius decidunt in siccis macrisque, et vetustae prius arbori, multis etiam antequam maturescat fructus, ut serotinae fico et hibernae piro et malo, granatumque est pomum tali tantum aspici in matre. neque iis autem, quae semper retinent comas, eadem folia durant subnascentibus aliis; tum arescunt vetera, quod evenit circa solstitia maxime.
<plin. nat. 16.47> foliorum unitas in suo cuique genere permanet, praeterquam populo, hederae, crotoni, quam et cici  diximus vocari. populi tria genera: alba ac nigra et quae libyca appellatur, minima folio ac nigerrima fungisque enascentibus laudatissima. alba folio bicolor, superne candicans, inferiore parte viridi. huic nigraeque et crotoni in iuventa circinatae rotunditatis sunt, vetustiora in angulos exeunt. e contrario hederae angulosa rotundantur. populorum foliis grandissima lanugo evolat candida et radiata, folio numerosiore candicant ut villi. folia granatis et amygdalis rubentia.
<plin. nat. 16.48> mirum in primis id quod ulmo tiliaeque et oleae et populo albae et salici evenit. circumaguntur enim folia earum post solstitium, nec alio argumento certius intellegitur sidus confectum. est et publica omnium foliorum in ipsis differentia. namque pars inferior a terra herbido viret colore, ab eadem leviora nervos callumque et articulos in superiore habent parte, incisuras vero subter, ut manus humana. oleae superne candidiora et minus levia, item hederae. sed omnium folia cotidie ad solem oscitant, inferiores partes tepefieri volentia. superior pars omnium lanuginem quantulamcumque habet, quae in aliis gentium lana est.
<plin. nat. 16.49> in oriente funes validos e foliis palmae fieri dictum est, eosque in umore utiliores esse. et apud nos vero palmis a messe decerpuntur. ex his meliora quae sese non diviserint. siccantur sub tecto quaternis diebus, mox in sole expanduntur et noctibus relicta, donec candore inarescant, postea in opera finduntur.
<plin. nat. 16.50> latissima fico, viti, platano, angusta myrto, punicae, oleae, capillata pino, cedro, aculeata aquifolio et  ilicum generi - nam iuniperis spina pro folio est - , carnosa cupresso, tamarici, crassissima alno, longa harundini, salici, palmae et duplicia, circinata piro, mucronata malo, angulosa hederae, divisa platano, insecta pectinum modo piceae, abieti, sinuosa toto ambitu robori, spinosa cute rubo. mordacia sunt quibusdam, ut urticis, pungentia pino, piceae, abieti, larici, cedro, aquifoliis, pediculo brevi oleae, ilici, longo vitibus, tremulo populis, et iisdem solis inter se crepitantia. iam et in pomo ipso mali quodam in genere parva mediis emicant folia, interim et gemina, praeterea aliis circa ramos, aliis et in cacumine ramorum, robori et in caudice ipso. iam densa aut rara semperque lata rariora. disposita myrto, concava buxo, inordinata pomis, plura eodem pediculo exeuntia malis pirisque, ramulosa ulmo et cytiso. quibus adicit cato decidua populea quernaque, animalibus iubens dari non perarida, bubus quidem et ficulnea ilignaque et hederacea. dantur et ex harundine ac lauru. decidunt sorbo universa, ceteris paulatim. et de foliis hactenus.
<plin. nat. 16.51> ordo autem naturae annuus ita se habet: primus est conceptus flare incipiente vento favonio, ex a. d. fere vi idus febr. hoc maritantur vivescentia e terra, quippe cum etiam equae in hispania, ut diximus. hic est genitalis spiritus mundi a fovendo dictus, ut quidam existimavere. flat ab occasu aequinoctiali ver inchoans. catlitionem rustici vocant, gestiente natura semina accipere eaque animam ferente omnibus satis. concipiunt variis diebus et pro sua quaeque natura alia protinus, ut  animalia, tardius aliqua et diutius gravida partus gerunt, quod germinatio ideo vocatur. pariunt vero, cum florent, flosque ille ruptis constat utriculis; educatio in pomo est.
<plin. nat. 16.52> haec et germinatio labor arborum, flos est pleni veris indicium et anni renascentis, flos gaudium arborum. tunc se novas aliasque quam sunt ostendunt, tunc variis colorum picturis in certamen usque luxuriant. sed hoc negatum plerisque; non enim omnes florent, et sunt tristes quaedam quaeque non sentiant gaudia annorum. nam neque ilex, picea, larix, pinus ullo flore exhilarantur natalesve pomorum annuos versicolori nuntio promittunt, nec fici atque caprifici; protinus enim fructum pro flore gignunt. in ficis mirabiles sunt et abortus qui numquam maturescunt. nec iuniperi florent. quidam earum duo genera tradunt: alteram florere nec ferre, quae vero non floreat ferre protinus bacis nascentibus, quae biennio haereant. sed id falsum, omnibusque his dura facies semper. sic et hominum multis fortuna sine flore est.
<plin. nat. 16.53> omnes autem germinant, etiam quae non florent, magna et locorum differentia, quippe cum ex eodem genere quae sunt in palustribus priora germinent, mox campestria, novissima in silvis, per se autem tardius piri silvestres quam ceterae. primo favonio cornus, proxime laurus pauloque ante aequinoctium tilia, acer, inter primas vero populus, ulmus, salix, alnus, nuces. festinat et platanus. cetera vere coepturo, aquifolium, terebinthus, paliurus, castanea, glandes, serotino autem germine malus, tardissimo suber. quibusdam geminatur germinatio, nimia  soli ubertate aut invitantis caeli voluptate, quod magis in herbis segetum evenit. in arboribus tamen nimia germinatio elactescit. sunt aliae naturales quibusdam praeterque vernam, quae suis constant sideribus - quorum ratio aptius reddetur tertio ab hoc volumine - , hiberna aquilae exortu, aestiva canis ortu, tertia arcturi. has duas quidam omnibus arboribus communes putant, sentiri autem maxime in fico, vite, punicis, causam adferentes, quoniam in thessalia macedoniaque plurima tum ficus exeat. maxime tamen in aegypto apparet haec ratio. et reliquae quidem arbores, ut primum coepere, continuant germinationem, robur et abies et larix intermittunt tripertito ac terna germina edunt. ideo et ter squamas corticum spargunt, quod omnibus arboribus in germinatione evenit, quoniam praegnatium rumpitur cortex. est autem prima earum incipiente vere circiter xv diebus. iterum germinant transeunte geminos sole. sic fit, ut prima cacumina inpelli secutis appareat, geniculato incremento. tertia est earundem a solstitio brevissima, nec diutius septenis diebus, clareque et tunc cernitur excrescentium cacuminum articulatio. vitis sola bis parturit, primum cum emittit uvam, iterum cum digerit. eorum, quae non florent, partus tantum est et maturitas. quaedam statim in germinatione florent properantque in eo, sed tarde maturescunt, ut vitis. serotino quaedam germinatu florent maturantque celeriter, sicuti morus, quae novissima urbanarum germinat nec  nisi exacto frigore, ob id dicta sapientissima arborum. sed cum coepit, in tantum universa germinatio erumpit, ut una nocte peragatur etiam cum strepitu.
<plin. nat. 16.54> ex iis, quae hieme aquila exoriente, ut diximus, concipiunt, floret prima omnium amygdala mense ianuario, martio vero pomum maturat. ab ea proximae florent armeniaca, dein tuberes et praecoces, illae peregrinae, hae coactae; ordine autem naturae silvestrium primae sabucus, cui medulla plurima, et cui nulla, cornus mascula, urbanarum malus parvoque post, ut simul possit videri, pirus et cerasus et prunus. sequitur laurus, illam cupressus, dein punica, fici. et vites et oleae florentibus iam his germinant, concipiunt vergiliarum exortu. hoc sidus illarum est. floret autem solstitio vitis et, quae paulo serius incipit, olea. deflorescunt omnia septenis diebus non celerius, quaedam tardius, sed nulla pluribus bis septenis, omnia et intra viii id. iul. etesiarum praecursu. nec statim fructus sequitur in aliquibus. cornus enim circa solstitia reddit primo candidum, postea sanguineum. ex eo genere femina post autumnum fert bacas acerbas et ingustabiles cunctis animantibus, ligno quoque fungosa et inutilis, cum mas e fortissimis durissimisque sit. tanta differentia ab eodem genere fit sexu. et terebinthus messibus reddit semen et acer et fraxinus, nuces et mala et pira praeterquam hiberna aut praecocia autumno, glandiferae serius etiamnum, vergiliarum occasu, aesculus tantum autumno, incipiente autem hieme quaedam genera mali pirique et suber. abies floret croci colore  circa solstitium, semen reddit post vergiliarum occasum. pinus autem et picea praeveniunt germinatione xv fere diebus, semen vero post vergilias et ipsae reddunt.
<plin. nat. 16.55> citreae et iuniperus et ilex anniferae habentur, novusque fructus in his cum annotino pendet. in maxima tamen admiratione pinus est: habet fructum maturescentem, habet proximo anno ad maturitatem venturum ac deinde tertio. nec ulla arborum avidius se promittit; quo mense ex ea nux decerpitur, eodem maturescit alia; sic dispensatur, ut nullo non mense maturescant. quae se in arbore ipsa divisere, azaniae vocantur laeduntque ceteras, nisi detrahantur.
<plin. nat. 16.56> fructum arborum solae nullum ferunt - hoc est ne semen quidem - tamarix, scopis tantum nascens, populus, alnus, ulmus atinia, alaternus, cui folia inter ilicem et olivam. infelices autem existimantur damnataeque religione, quae neque seruntur umquam neque fructum ferunt. cremutius auctor est numquam virere arborem, ex qua phyllis se suspenderit. quae cummim gignunt, post germinationem aperiunt; cummis non nisi fructu detracto spissatur.
<plin. nat. 16.57> novellae arbores carent fructu, quamdiu crescunt. perdunt facillime ante maturitatem palma, ficus, amygdala, malus, pirus, item punica, quae etiam roribus nimiis et pruinis florem amittit. qua de causa inflectunt ramos eius, ne subrecti umorem infestum excipiant atque contineant. pirus et amygdala, etiam si non pluat, sed fiat austrinum caelum aut nubilum, amittunt florem et primos fructus, si, cum defloruere, tales dies fuerint.  ocissime autem salix amittit semen, antequam omnino maturitatem sentiat, ob id dicta homero frugiperdia. secuta aetas scelere suo interpretata est hanc sententiam, quando semen salicis mulieri sterilitatis medicamentum esse constat. sed in hoc quoque providens natura facile nascenti et depacto surculo incuriosius semen dedit. una tamen proditur ad maturitatem perferre solita in creta insula ipso descensu iovis speluncae durum ligneumque, magnitudine ciceris.
<plin. nat. 16.58> fiunt vero quaedam loci vitio infructuosa, sicut in paro silva cende quae nihil fert. persicae arbores in rhodo florent tantum. fit haec differentia et sexu, ut in iis quae mares non ferunt; aliqui hoc permutant et mares esse quae ferant tradunt. facit et densitas sterilitatem.
<plin. nat. 16.59> gignentium autem quaedam et lateribus ramorum et cacuminibus ferunt, ut pirus, punica, ficus, myrtus. cetero eadem natura quae frugibus. namque et in eis spica in cacumine nascitur, legumina in lateribus. palma sola, ut dictum est, in spathis habet fructum, racemis propendentem.
<plin. nat. 16.60> reliquis sub folio pomum, ut protegatur, excepta fico, cui folium maximum umbrosissimumque, et ideo supra id pomum. eidem uni serius folium nascitur quam pomum. insigne proditur in quodam genere ciliciae, cypri, helladis, ficos sub folio, grossos vero post folium nasci. ficus et  praecoces habet, quas athenis prodromos vocant, in laconico genere maxime.
<plin. nat. 16.61> sunt et biferae in isdem; in ceo insula caprifici triferae sunt; primo fetu sequens evocatur, sequenti tertius. hoc fici caprificantur. et caprifici autem ab adversis foliis nascuntur. biferae et in malis ac piris quaedam, sicut et praecoces. malus silvestris bifera. sequens eius fructus post arcturum, in apricis maxime. vites quidem et triferae sunt, quas ob id insanas vocant, quoniam in his alia maturescunt, alia turgescunt, alia florent. M. Varro auctor est vitem fuisse zmyrnae apud matroon triferam et malum in agro consentino. hoc autem evenit perpetuo in venesi africae agro, de quo plura alias. ea est soli fertilitas. trifera est et cupressus. namque bacae eius colliguntur mense ianuario et maio et septembri, ternasque earum gerit magnitudines.
<plin. nat. 16.62> est vero et in ipsis arboribus etiam onustis peculiaris differentia. summa sui parte fertiliores arbutus, quercus, inferiore iuglandes, fici mariscae. omnes quo magis senescunt, hoc maturius ferunt, et in apricis locis nec pingui terra. silvestria omnia tardiora. quaedam ex his omnino nec maturescunt. item quae subarantur aut quae ablaqueantur celeriora neglectis. haec et fertiliora.
<plin. nat. 16.63> est etiamnum aetatis differentia. amygdala enim et pirus in senecta fertilissimae, ut et glandiferae et  quoddam genus ficorum, ceterae in iuventa tardiusque maturantes, quod maxime notatur in vitibus. vetustioribus enim vinum melius, novellis copiosius. celerrime vero senescit et in senecta deteriorem fructum gignit malus. namque et minora poma proveniunt et vermiculis obnoxia; quin et in ipsa arbore nascuntur. ficus sola ex omnium arborum fetu maturitatis causa medicatur, iam quidem et portentis, quoniam maiora sunt pretia praeposteris. omnia autem celerius senescunt praefecunda. quin et protinus moriuntur aliqua caelo fecunditatem omnem eblandito, quod maxime vitibus evenit. contra morus tardissime senescit, fructu minime laborans, tarde et ea, quorum crispa materies, ut palma, acer, populus. et subarata ocius senescunt, silvestria autem tardissime. atque in totum omnis cura fertilitatem adicit, fertilitas senectam. ideo et praeflorent talia et praegerminant, in totum praecocia fiunt, quoniam omnis infirmitas caelo magis oboedit.
<plin. nat. 16.64> multae plura gignunt, ut diximus in glandiferis, inter quas laurus uvas suas maximeque sterilis, quae non gignit aliud; ob id a quibusdam mas existimatur. ferunt et abellanae iulos compactili callo, ad nihil utiles, plurima vero ilices, nam et semen suum et granum, quod crataegum vocant, et a septentrione viscum, a meridie hyphear - de quis plura mox paulo - interdumque pariter res quaternas habent.
<plin. nat. 16.65> arbores quaedam simplices, quibus a radice caudex unus et rami frequentes, ut olivae, fico, viti.  quaedam fruticosi generis, ut paliurus, myrtus, item nux abellana, quin immo melior et copiosior fructu in plures dispersa ramos. hi quibusdam omnino nulli, ut in sato genere buxi, loto transmarinae. quaedam bifurcae atque etiam in quinas partes diffusae, quaedam dividuae nec ramosae, ut sabuci, quaedam individuae, ramosae, ut piceae. quibusdam ramorum ordo, sicut piceae, abieti, aliis inconditus, ut robori, malo, piro. et abieti quidem subrecta divisura ramique in caelum tendentes, non in latera proni. mirum, cacuminibus eorum decisis moritur, totis vero detruncatis durat. et si infra quam rami fuere praecidatur, quod superest vivit, si vero cacumen tantum auferatur, tota moritur. alia ab radice bracchiata, ut ulmus, alia in cacumine ramosa, ut pinus, faba graeca, quam romae a suavitate fructus, silvestris quidem, sed cerasorum paene natura, loton appellant. praecipue domibus expetitur ramorum petulantia brevi caudice latissima expatiantium umbra et in vicinas domos saepe transilientium. nulla opacitas brevior, nec auferunt rami solem hieme decidentibus foliis. nullis cortex iucundior aut oculos excipiens blandius, nullis rami longiores validioresque aut plures, ut dixisse totidem arbores liceat. cortice pelles tingunt, radice lanas. malis proprium genus. ferarum enim rostra reddunt adhaerentibus uni maximo minoribus.
<plin. nat. 16.66> ramorum aliqui caeci, qui non germinant, quod natura fit, si non evaluere, aut poena, cum deputatos cicatrix hebetavit. quae dividuis in ramo natura est, haec  viti in oculo, harundini in geniculo. omnium terrae proxima crassiora. in longitudinem excrescunt abies, larix, palma, cupressus, ulmus et si qua unistirpia. ramosarum cerasus etiam in xl cubitorum trabes aequali per totam duum cubitorum crassitudine reperitur. quaedam statim in ramos sparguntur, ut mali.
<plin. nat. 16.67> cortex aliis tenuis, ut lauro, tiliae, aliis crassus, ut robori, aliis levis, ut malo, fico, idem scaber robori, palmae, omnibus in senecta rugosior. quibusdam rumpitur sponte, ut viti, quibusdam etiam cadit, ut malo, unedoni, carnosus suberi, populo, membranaceus viti, harundini, libris similis ceraso, multiplex tunicis vitibus, tiliae, abieti, quibusdam simplex, ut fico, harundini.
<plin. nat. 16.68> magna et radicum differentia: copiosae fico, robori, platano, breves et angustae malo, singulares abieti, larici; singulis enim innituntur, quamquam minutis in latera dispersis. crassiores lauro et inaequales, item oleae, cui et ramosae. at robori carnosae. robora suas in profundum agunt; si vergilio quidem credimus, aesculus quantum corpore eminet, tantum radice descendit. oleae malisque et cupressis per summa caespitum, aliis recto meatu, ut lauro, oleae, aliis flexuoso, ut fico. minutis haec capillamentis hirsuta et abies multaeque silvestrium, e quibus montani praetenuia fila decerpentes spectabiles lagoenas et alia vasa nectunt. quidam non altius descendere radices, quam solis calor tepefaciat, idque natura loci tenuioris crassive dixere, quod falsum arbitror. apud auctores certe invenitur, abietis planta cum transferretur,  octo cubitorum in altitudinem nec totam refossam, sed abruptam. maxima spatio atque plenitudine citri est, ab ea platani, roboris et glandiferarum. quarundam radix vivacior superficie, ut laurus. itaque cum trunco inaruit, recisa etiam laetius fruticat. quidam brevitate radicum celerius senescere arbores putant, quod coarguunt fici, quarum radices longissimae et senectus ocissima. falsum arbitror et quod aliqui prodidere, radices arborum vetustate minui. visa enim est annosa quercus eversa tempestatis vi, iugerum soli amplexa.
<plin. nat. 16.69> prostratas restitui plerumque et quadam terrae cicatrice vivescere volgare est. familiarissimum hoc platanis, quae plurimum ventorum concipiunt propter densitatem ramorum, quibus amputatis levato onere in suo scrobe reponuntur; factumque iam est hoc et in iuglandibus oleisque ac multis aliis. est in exemplis et sine tempestate ullave causa alia quam prodigi cecidisse multas ac sua sponte resurrexisse. factum hoc populi romani quiritibus ostentum cimbricis bellis nuceriae in luco iunonis ulmo, postquam etiam cacumen amputatum erat, quoniam in aram ipsam procumbebat, restituta sponte ita ut protinus floreret, a quo deinde tempore maiestas p. r. resurrexit, quae ante vastata cladibus fuerat. memoratur hoc idem factum et in philippis salice procidua atque detruncata et stagiris in museo populo alba, omnia fausti ominis. sed maxime mirum, antandri platanus etiam circumdolatis lateribus restibilis sponte facta vitaeque reddita longitudine xv cubitorum, crassitudine quattuor ulnarum.
<plin. nat. 16.70> arbores quas naturae debemus tribus modis nascuntur, sponte aut semine aut ab radice. cura numerosior extitit, de qua suo dicemus volumine. nunc enim totus sermo de natura est multis modis mirisque memorabili. namque non omnia in omnibus locis nasci docuimus nec tralata vivere. hoc alias fastidio, alias contumacia, saepius inbecillitate eorum quae transferantur evenit, alias caelo invidente, alias solo repugnante.
<plin. nat. 16.71> fastidit balsamum alibi nasci, nata assyria malus alibi ferre, nec non et palma ubique nasci aut nata parere vel, cum promisit etiam ostenditque, educare, tamquam invita pepererit. non habet vires frutex cinnami in syriae vicina perveniendi. non ferunt amomi nardique deliciae, ne in arabiam quidem, ex india et nave peregrinari; temptavit enim seleucus rex. illud maxime mirum, ipsas plerumque arbores exorari, ut vivant atque tramigrent, aliquando et a solo impetrari, ut alienas alat advenasque nutriat, caelum nullo modo flecti. vivit in italia piperis arbor, casiae vero etiam in septentrionali plaga, vixit in lydia turis, sed unde sorbentes sucum omnem ex iis soles coquentesve lacrimam illud proxime mirum, mutari naturam in iisdem atque pro indiviso valere. cedrum aestuosis partibus dederat, set in lyciis phrygiisque montibus nascitur. frigus inimicum lauro fecerat, sed  in olympo copiosior nulla est. circa bosporum cimmerium in panticapaeo urbe omni modo laboravit mithridates rex et ceteri incolae sacrorum certe causa laurum myrtumque habere: non contigit, cum teporis arbores abundent ibi, punicae ficique, iam mali et piri laudatissimae. frigidas eodem tractu non genuit arbores, pinum, abietem, piceam. et quid attinet in pontum abire iuxta romam ipsam castaneae cerasique aegre proveniunt, persica in tusculano, nuces graecae cum taedio inseruntur tarracina silvis scatente earum.
<plin. nat. 16.72> cupressus advena et difficillime nascentium fuit, ut de qua verbosius saepiusque quam de omnibus aliis prodiderit cato, satu morosa, fructu supervacua, bacis torva, folio amara, odore violenta ac ne umbra quidem gratiosa, materie rara, ut paene fruticosi generis, diti sacra et ideo funebri signo ad domos posita. feminasterilis. diu metae demum aspectu non repudiata distinguendis tantum pinorum ordinibus, nunc vero tonsilis facta in densitatem parietum coercitaque gracilitate perpetuo teres trahitur etiam in picturas operis topiarii, venatus classesve et imagines rerum tenui folio brevique et virente semper vestiens. duo genera earum: meta in fastigium convoluta, quae et femina appellatur. mas spargit extra se ramos deputaturque et accipit vitem. utraque autem immittitur in perticas asseresve amputatione  ramorum, qui xiii anno denariis singulis veneunt, quaestuosissima in satus ratione silva, vulgoque dotem filiae antiqui plantaria ea appellabant. huic patria insula creta, quamquam cato tarentinam eam appellat, credo, quod primum eo venerit. et in aenaria succisa regerminat; sed in creta quocumque in loco terram moverit quispiam, nisu naturali haec gignitur protinusque emicat, illa vero etiam non appellato solo ac sponte maximeque in idaeis montibus et quos albos vocant summisque in his, unde numquam nives absunt, plurima, quod miremur, alibi non nisi in tepore proveniens et nutricem magno opere fastidiens.
<plin. nat. 16.73> nec terrae tantum natura circa has refert aut perpetua caeli, verum et quaedam temporaria vis. imbres aliqua plerumque semina adferunt et certo fluunt genere, aliquando etiam incognito, quod accidit cyrenaicae regioni, cum primum ibi laserpicium natum est, ut in herbarum natura dicemus. nata est et silva urbi ei proxima imbre piceo crassoque.
<plin. nat. 16.74> hedera iam dicitur in asia nasci. circiter urbis romae annum ccccxxxx negaverat theophrastus, nec in india nisi in monte mero, quin et harpalum omni modo laborasse, ut sereret eam in medis frustra, alexandrum vero ob raritatem ita coronato exercitu victorem ex india  redisse exemplo liberi patris. cuius dei et nunc adornat thyrsos galeasque etiam ac scuta in thraciae populis sollemnibus sacris, inimica arboribus satisque omnibus, sepulchra, muros rumpens, serpentium frigori gratissima, ut mirum sit ullum honorem habitum ei.
<plin. nat. 16.75> duo genera prima, ut reliquarum, mas atque femina. maior traditur mas et corpore et folio, duriore etiam ac pinguiore et flore ad purpuram accedente; utriusque autem similis est rosae silvestri, nisi quod caret odore. species horum generum tres: est enim candida aut nigra hedera tertiaque vocatur helix. etiamnum haec species dividuntur in alias, quoniam est aliqua fructu tantum candida, alia et folio. fructum quoque candidum ferentium aliis densus acinus et grandior, racemis in orbem circumactis, qui vocantur corymbi, iidem silenici, cum est minor acinus, sparsior racemus, simili modo ut in nigra. alicui et semen nigrum, alii crocatum, cuius coronis poetae utuntur, foliis minus nigris, quam quidam nysiam, alii bacchicam vocant, maximis inter nigras corymbis. quidam apud graecos etiamnum duo genera huius faciunt a colore acinorum, erythranum et chrysocarpum.
<plin. nat. 16.76> plurimas autem habet differentias helix, quoniam folio maxime distat. parva sunt et angulosa concinnioraque, cum reliquorum generum simplicia sint. distat et longitudine internodiorum, praecipue tamen sterilitate, quoniam fructum non gignit. quidam hoc aetatis esse, non generis existimant primoque helicem esse, fieri hederam vetustate. horum error manifestus intellegitur, quoniam helicis plura  genera reperiuntur, sed tria maxime insignia: herbacea ac virens, quae plurima est, altera candido folio, tertia versicolori, quae thracia vocatur. etiamnum herbaceae tenuiora folia et in ordinem digesta densioraque; in alio genere diversa omnia ea. in versicolori alia tenuioribus foliis et similiter ordinatis densioribusque est, alteri generi neglecta haec omnia; maiora quoque aut minora sunt folia macularumque habitu distant. et in candidis aliis sunt candidiora. adulescit in longitudinem maxime herbacea. arbores autem necat candida omnemque sucum auferendo tanta crassitudine augetur, ut ipsa arbor fiat. signa eius folia maxima atque latissima, mammae rigentes, quae sunt ceteris inflexae, racemi stantes ac subrecti. et quamquam omnium hederarum generi radicosa bracchia, huic tamen maxime ramosa ac robusta, ab ea nigrae. sed proprium albae, quod inter media folia emittit bracchia utrimque semper amplectens, hoc et in muris, quamvis ambire non possit. itaque etiam pluribus locis intercisa vivit tamen duratque, et totidem initia radicum habet quot bracchia, quibus incolumis et solida arbores sugit ac strangulat. est et in fructu differentia albae nigraeque hederae, quoniam aliis tanta amaritudo acini, ut aves non attingant. est et rigens hedera, quae sine adminiculo stat sola omnium generum, ob id vocata orthocissos, e diverso numquam nisi humi repens chamaecissos.
<plin. nat. 16.77> similis est hederae e cilicia quidem primum  profecta, sed in graecia frequentior, quam vocant smilacem, densis geniculata caulibus, spinosis frutectosa ramis, folio hederaceo, parvo, non anguloso, a pediculo emittente pampinos, flore candido, olente lilium. fert racemos labruscae modo, non hederae, colore rubro, conplexa acinis maioribus nucleos ternos, minoribus singulos, nigros durosque, infausta omnibus sacris et coronis, quoniam sit lugubris virgine eius nominis propter amorem iuvenis croci mutata in hunc fruticem. id volgus ignorans plerumque festa sua polluit hederam existimando, sicut in poetis aut libero patre aut sileno quis omnino scit quibus coronentur
<plin. nat. 16.78> e smilace fiunt codicilli, propriumque materiae est, ut admota auribus lenem sonum reddat. - hederae mira proditur natura ad experienda vina, si vas fiat e ligno eius, vina transfluere ac remanere aquam, si qua fuerit mixta.
<plin. nat. 16.79> inter ea, quae frigidis gaudent, et aquaticos frutices dixisse conveniat. principatum in his tenebunt harundines belli pacisque experimentis necessariae atque etiam deliciis gratae.     tegulo earum domus suas septentrionales populi operiunt, durantque aevis tecta talia; et in reliquo vero orbe et camaras levissime suspendunt. chartisque serviunt calami, aegyptii maxime cognatione quadam papyri. probatiores tamen cnidii et qui in asia circa anaeticum lacum nascuntur. nostratibus fungosior subest natura, cartilagine bibula, quae cavo corpore intus, superne tenui inarescit  ligno, fissilis, praeacuta semper acie. geniculata cetero gracilitas nodisque distincta leni fastigio tenuatur in cacumina, crassiore paniculae coma, neque hac supervacua. aut enim pro pluma strata cauponarum replet aut, ubi lignosiore induruit callo, sicut in belgis, contusa et interiecta navium commissuris feruminat textus glutino tenacior rimisque explendis fidelior pice.
<plin. nat. 16.80> calamis orientis populi bella conficiunt, calamis mortem adcelerant pinna addita, calamis spicula addunt inrevocabili hamo noxia fitque et ex ipso telum aliud fracto in vulneribus. his armis solem ipsum obumbrant. propter hoc maxime serenos dies optant, odere ventos et imbres, qui inter illos pacem esse cogunt. ac si quis aethiopas, aegyptum, arabas, indos, scythas, bactros, sarmatarum tot gentes et orientis omniaque parthorum regna diligentius conputet, aequa ferme pars hominum in toto mundo calamis superata degit. praecipuus hic usus in creta bellatores suos nobilitavit. sed in hoc quoque, ut ceteris in rebus, vicit italia, quando nullus sagittis aptior calamus quam in rheno bononiensi amne, cui plurima inest medulla pondusque volucre et contra flatus quoque pervicax libra. quippe non eadem gratia belgicis haec et creticis commendatioribus. quamquam praeferuntur indici, quorum alia quibusdam videtur natura, quando et hastarum vicem praebent additis cuspidibus. harundini quidem indicae arborea amplitudo, quales vulgo in templis videmus. differre mares ac feminas in his quoque indi  tradunt. spissius mari corpus, feminae capacius. navigiorumque etiam vicem praestant, si credimus, singula internodia. circa acesinen amnem maxime nascitur.
<plin. nat. 16.81> harundo omnis ex una stirpe numerosa, atque etiam recisa fecundius resurgit. radix natura vivax, geniculata et ipsa. folia indicis tantum brevia, omnibus vero a nodo orsa conplexu tenues per ambitum inducunt tunicas, atque a medio internodio cum plurimum desinunt vestire procumbuntque. latera harundini calamoque in rotunditate bina, super nodos alterno semper inguine, ut alterum a dextera fiat, alterum superiore geniculo ab laeva per vices. inde exeunt aliquando rami, qui sunt calami tenues.
<plin. nat. 16.82> plura autem genera. alia spissior densiorque geniculis, brevibus internodiis, alia rarior maioribus, tenuiorque et ipsa. calamus vero alius totus concavus, quem vocant syringian, utilissimus fistulis, quoniam nihil est ei cartilaginis atque carnis. orchomenio et nodi continuo foramine pervii, quem auleticon vocant. hic tibiis utilior, fistulis ille. est alius crassiore ligno et tenui foramine. hunc totum fungosa replet medulla. alius brevior, alius procerior, exilior crassiorque. fruticosissimus, qui vocatur donax, non nisi in aquaticis natus, quoniam et haec differentia est, multum praelata harundine quae in siccis proveniat. suum genus sagittario calamo, ut diximus, sed cretico longissimis internodiis, obsequiumque quo libeat flecti calefacto. differentias faciunt et folia non multitudine tantum et longitudine, verum et colore. varia  laconicis et ab ima parte densiora, quales in totum circa stagna gigni putant dissimiles amnicis longisque vestiri foliis spatiosius a nodo scandente complexu. est et obliqua harundo, non in excelsitatem nascens, sed iuxta terram fruticis modo se spargens, suavissima in teneritate animalibus. vocatur a quibusdam eletia. est et in italia palustris ex cortice tantum sub ipsa coma nascens, adarca nomine, utilissima dentibus, quoniam vis eadem est quae sinapi.
<plin. nat. 16.83> de orchomenii lacus harundinetis accuratius dici cogit admiratio antiqua. characian vocabant crassiorem firmioremque, plocimon vero subtiliorem, hanc in insulis fluvitantibus natam, illam in ripis exspatiantis lacus. tertia est harundo tibialis calami, quem auleticon dicebant. nono hic anno nascebatur. nam et lacus incrementa hoc temporis spatio servabat, prodigiosus, si quando amplitudinem biennio extendisset, quod notatum apud chaeroniam infausto atheniensium proelio est.aepelebadiavocatur influente cephiso. cum igitur anno permansit inundatio, proficiunt in aucupatoriam quoque amplitudinem. vocabantur zeugitae, contra bombyciae maturius reciproco; graciles, feminarum latiore folio atque candidiore, modica lanugine; at omnino nulla spadonum nomine insignibus.  hinc erant armamenta ad inclutos cantus, non silendo et reliquo curae miraculo, ut venia sit argento iam potius cani. caedi solebant tempestivae usque ad antigeniden tibicinem, cum adhuc simplici musica uterentur, sub arcturo. sic praeparatae aliquot post annos utiles esse incipiebant, tunc quoque multa domandae exercitatione et canere tibiae ipsae edocendae, comprimentibus se linguis, quod erat illis theatrorum moribus utilius. postquam varietas accessit et cantus quoque luxuria, caedi ante solstitia coeptae et fieri utiles in trimatu, apertioribus earum lingulis ad flectendos sonos, quae inde sunt et hodie. sed tum ex sua quamque tantum harundine congruere persuasum erat, et eam, quae radicem antecesserat, laevae tibiae convenire, quae cacumen, dexterae, inmensum quantum praelatis quas ipse cephisus abluisset. nunc sacrificae tuscorum e buxo, ludicrae vero e loto ossibusque asininis et argento fiunt. - aucupatoria harundo e panhormo laudatissima, piscatoria abaritana ex africa.
<plin. nat. 16.84> harundinis italiae usus ad vineas maxime. cato seri eam iubet in umidis agris bipalio subacto prius solo, oculis dispositis intervallo ternorum pedum, simul et corrudae, unde asparagi fiant, concordare amicitiam, salicis vero circa. qua nulla aquaticarum utilior, licet populi vitibus placeant et caecuba educent, licet alni saepibus muniant contraque erumpentium amnium impetus riparum muro in tutela ruris excubent in aqua satae densius caesaeque innumero herede prosint.
<plin. nat. 16.85> salicis etiam plura genera. namque et in proceritatem magnam emittunt iugis vinearum perticas pariuntque balteo corticis vincula, et aliae virgas sequacis ad vincturas lentitiae, aliae praetenues viminibus texendis spectabili subtilitate, rursus aliae firmiores corbibus ac plurimae agricolarum supellectili, candidiores ablato cortice lenique tractatu maioribus vasis, quam ut e corio fiant eadem, atque etiam supinarum in delicias cathedrarum aptissimae. caedua salici fertilitas densiorque tonsura ex brevi pugno verius quam ramo, non, ut remur, in novissimis curanda arbore. nullius quippe tutior reditus est minorisve inpendi aut tempestatium securior.
<plin. nat. 16.86> tertium locum ei in aestimatione ruris cato adtribuit prioremque quam olivetis quamque frumento aut pratis, nec quia desint alia vincula. siquidem et genistae et populi et ulmi et sanguinei frutices et betullae et harundo fissa et harundinum folia, ut in liguria, et vitis ipsa recisisque aculeis rubi alligant et intorta corylus - mirumque contuso ligno alicui maiores ad vincula esse vires - , salici tamen praecipua dos. finditur graeca rubens, candidior amerina, sed paulo fragilior, ideo solido ligat nexu. in asia tria genera observant: nigram utiliorem viminibus, candidam agricolarum usibus, tertiam, quae brevissima est, helicem vocant. apud nos quoque multi totidem generibus nomina inponunt, viminalem vocant eandemque purpuream, alteram nitelinam a colore, quae sit tenuior, tertiam gallicam, quae tenuissima.
<plin. nat. 16.87> nec in fruticum nec in veprium cauliumve neque in herbarum aut alio ullo quam suo genere numerentur iure scirpi fragiles palustresque, e quibus et tegulum tegetesque, detracto cortice candelae luminibus et funeribus serviunt. firmior quibusdam in locis eorum rigor. namque iis velificant non in pado tantum nautici, verum et in mari piscator africus praepostero more velum intra malos suspendens, et mapalia sua mauri tegunt, proximeque aestimanti hoc videantur esse, quod in interiore parte mundi papyrum.
<plin. nat. 16.88> sui, sed frutectosi generis sunt inter aquaticas et rubi atque sabuci, fungosi generis, aliter tamen quam ferulae, quippe plus ligni est, utique sabuco, ex qua magis canoram bucinam tubamque credit pastor ibi caesa, ubi gallorum cantum frutex ille non exaudiat. rubi mora ferunt et alio genere similitudinem rosae quae vocatur cynosbatos. tertium genus idaeum vocant graeci a loco, tenerius quam cetera minoribusque spinis et minus aduncis. flos eius contra lippitudines inlinitur ex melle et igni sacro; contra stomachi quoque vitia bibitur ex aqua. sabuci acinos habent nigros atque parvos, umoris lenti, inficiendo maxime capillo. qui et ipsi aqua decocti manduntur.
<plin. nat. 16.89> umor et corpori arborum est, qui sanguis earum intellegi debet, non idem omnibus: ficis lacteus - huic ad caseos figurandos coaguli vis - , cerasis cumminosus, ulmis salivosus, lentus ac pinguis, malis, vitibus, piris aquosus. vivaciora quibus lentior. atque in totum corpori arborum, ut reliquorum animalium, cutis, sanguis, caro, nervi, venae, ossa, medullae. pro cute cortex. mirum, is in moro medicis sucum quaerentibus vere hora diei secunda lapide incisus manat, altius fractus siccus videtur. proximi plerisque adipes. hi vocantur a colore alburnum, mollis ac pessima pars ligni, etiam in robore facile putrescens, teredini obnoxia, quare semper amputabitur. subest huic caro, carni ossa, id est materiae optimum. alternant fructus quibus siccius lignum, ut olea, magis quam quibus carnosum, ut cerasus. nec omnibus adipes carnesve largae, uti nec animalium acerrimis. neutrum habent buxus, cornus, olea, nec medullam minimumque etiam sanguinis, sicuti ossa non habent sorba, carnem sabuci - at plurimam ambae medullam - nec harundines maiore ex parte.
<plin. nat. 16.90> in quarundam arborum carnibus pulpae venaeque sunt. discrimen earum facile; venae latiores candidioresque. pulpae fissilibus insunt. ideo fit, ut aure ad caput trabis quamlibet praelongae admota ictus ab altero capite vel graphii sentiantur penetrante rectis meatibus sono, unde deprehenditur, an torta sit materies nodisque concisa. quibus sunt tubera, sicut sunt in carne glandia,  in iis nec vena nec pulpa, quodam callo carnis in se convoluto. hoc pretiosissimum in citro et acere. cetera mensarum genera fissis arboribus circinantur in pulpam; alioqui fragilis esset vena in orbem arboris caesa. fagis pectines traversi in pulpa. apud antiquos inde et vasis honos. m'. curius iuravit se nihil ex praeda attigisse praeter guttum faginum, quo sacrificaret. - lignum in longitudinem fluvitat, ut quaeque pars fuit ab radice, validius sidit. - quibusdam pulpa sine venis mero stamine et tenui constat. haec maxime fissilia. alia frangi celeriora quam findi, quibus pulpa non est, ut oleae, vites. at e contrario totum e carne corpus fico, tota ossea ilex, ornus, robur, cytisus, morus, hebenus, lotos et quae sine medulla esse diximus. ceteris nigricans color, fulva cornus in venabulis nitet incisuris nodata propter decorem. cedrus et larix et iuniperus rubent. larix femina habet quam graeci vocant aegida mellei coloris. hoc lignum proximum medullae est. in abiete lusson graeci vocant. inventum pictorum tabellis inmortale nullisque fissile rimis. cedri quoque durissima quae medullae proxima, ut in corpore ossa, deraso modo limo. et sabuci interiora mire firma traduntur, quidamque venabula ex ea praeferunt omnibus, constat enim ex cute et ossibus.
<plin. nat. 16.91> caedi tempestivum quae decorticentur et teretes  ad templa ceteraque usus rotundi, cum germinant, alias cortice inextricabili et carie subnascente ei materiaque nigrescente; tigna et quibus aufert securis corticem a bruma ad favonium aut, si praevenire cogamur, arcturi occasu et ante eum fidiculae, novissima ratione solstitio. dies siderum horum reddentur suo loco. vulgo satis putant observare, ne qua dedolanda sternatur ante editos suos fructus. robur vere caesum teredinem sentit, bruma autem neque vitiatur neque pandatur, alias obnoxium etiam, ut torqueat sese findatque, quod in subere tempestive quoque caeso evenit. infinitum refert et lunaris ratio, nec nisi a xx in xxx caedi volunt. inter omnes vero convenit utilissime in coitu eius sterni, quem diem alii interlunii, alii silentis lunae appellant. sic certe tiberius caesar concremato ponte naumachiario larices ad restituendum caedi in raetia praefinivit. quidam dicunt, ut in coitu et sub terra sit luna, quod fieri non potest nisi noctu. si competant coitus in novissimum diem brumae, illa fit aeterna materies; proxime, cum supra dictis sideribus. quidam et canis ortum addunt, et sic caesas materias in forum augustum. nec novellae autem ad materiem nec veteres utilissimae. circumcisas quoque in medullam aliqui non inutiliter relinquunt, ut omnis umor stantibus defluat. mirum apud antiquos primo punico bello classem duilli imperatoris ab arbore lx die navigavisse, contra vero hieronem regem ccxx naves effectas diebus xlv tradit l. piso. secundo quoque punico scipionis classis xl die a securi navigavit. tantum tempestivitas etiam in rapida celeritate pollet.
<plin. nat. 16.92> cato hominum summus in omni usu de materiis haec adicit: "prelum ex sappino atra  potissimum facito. ulmeam, pineam, nuceam, hanc atque aliam materiem omnem cum ecfodies, luna decrescente eximito post meridiem sine vento austro. tum erit tempestiva, cum semen suum maturum erit. cavetoque per rorem trahas aut doles." idemque mox: "nisi intermestri lunaque dimidiata ne tangas materiem. quam effodias aut praecidas abs terra. diebus vii proximis, quibus luna plena fuerit, optime eximitur. omnino caveto ni quam materiem doles neve caedas neve tangas nisi siccam, neve gelidam neve rorulentam." tiberius item et in capillo tondendo servavit interlunia. M. Varro adversus defluvia praecipit observandum id a pleniluniis.
<plin. nat. 16.93> larici et magis abieti succisis umor diu defluit. haec omnium arborum altissimae ac rectissimae. navium malis antemnisque propter levitatem praefertur abies. communia his pinoque, ut quadripertitos venarum cursus bifidosve habeant vel omnino simplices. fabrorum in intestina opera medulla sectilis optima quadripertitis,materies et mollior quam ceterae. intellectus in cortice protinus peritis. abietis quae pars a terra fuit, enodis est. haec qua diximus ratione fluviata detoratur atque ita sappinus vocatur, superior pars nodosa duriorque  fusterna. et in ipsis autem arboribus robustiores aquiloniae partes, et in totum deteriores ex umidis opacisque, spissiores ex apricis ac diuturnae. ideo romae infernas abies supernati praefertur.
<plin. nat. 16.94> est per se gentium quoque in his differentia. alpibus appenninoque laudatissimae, in gallia iuribus ac monte vosego, in corsica, bithynia, ponto, macedonia. deterior aenianica et arcadica, pessima parnasia et euboica, quoniam ramosae ibi et contortae putrescentesque facile. at cedrus in creta, africa, syria laudatissima. cedri oleo peruncta materies nec tiniam nec cariem sentit. iunipero eadem virtus quae cedro. vasta haec in hispania maximeque vaccaeis. medulla eius ubicumque solidior etiam quam cedris. publicum omnium vitium vocant spiras, ubi convolvere se venae atque nodi. inveniuntur in quibusdam, sicut in marmore, centra, id est duritia clavo similis, inimica serris. et quaedam forte accidunt, ut lapide comprehenso aut recepto in corpus aut alterius arboris ramo. megaris diu stetit oleaster in foro, cui viri fortes adfixerant arma, quae cortice ambiente aetas longa occultaverat, fuitque arbor illa fatalis excidio urbis praemonitae oraculo, cum arbor arma peperisset, quod succisae accidit ocreis galeisque intus repertis. ferunt lapides ita inventos ad continendos partus esse remedio.
<plin. nat. 16.95> amplissima arborum ad hoc aevi existimatur romae visa, quam propter miraculum tiberius caesar in eodem ponte naumachiario exposuerat advectam cum reliqua materie, duravitque ad neronis principis amphitheatrum. fuit autem trabs ea e larice, longa pedes cxx, bipedali crassitudine aequalis, quo intellegebatur vix credibilis reliqua altitudo fastigium ad cacumen aestimantibus. fuit memoria nostra et in porticibus saeptorum a m. agrippa relicta aeque miraculi causa, quae diribitorio superfuerat, xx pedibus brevior, sesquipedali crassitudine. abies admirationis praecipuae visa est in nave, quae ex aegypto gai principis iussu obeliscum in vaticano circo statutum quattuorque truncos lapidis eiusdem ad sustinendum eum adduxit. qua nave nihil admirabilius visum in mari certum est. [cxx] modium lentis pro saburra ei fuere. longitudo spatium obtinuit magna ex parte ostiensis portus latere laevo. ibi namque demersa est claudio principe cum tribus molibus turrium altitudine in ea exaedificatis obiter puteolano pulvere advectisque. arboris eius crassitudo quattuor hominum ulnas conplectentium implebat, vulgoque auditur [lxxx] nummum et pluris malos venundari ad eos usus, rates vero conecti [xl] sestertium plerasque. at in aegypto ac syria reges inopia abietis cedro ad classes feruntur usi. maxima ea in cypro traditur ad undeciremem demetri succisa [cxxx] pedum, crassitudinis vero ad trium hominum conplexum. germaniae praedones singulis arboribus cavatis navigant,  quarum quaedam et xxx homines ferunt. spississima ex omni materie, ideo et gravissima iudicatur hebenus et buxus, graciles natura. neutra in aquis fluvitat, nec suber, si dematur cortex, nec larix. ex reliquis spississima lotos, quae romae ita appellatur, dein robur exalburnatum. et huic nigricans color magisque etiam cytiso, quae proxime accedere hebenum videtur, quamquam non desunt qui syriacas terebinthos nigriores adfirment. celebravit et thericles nomine calices ex terebintho solitus facere torno; perquam probatur materies. omnium haec sola ungui vult meliorque fit oleo. colos mire adulteratur iuglande ac piro silvestri tinctis atque in medicamine decoctis. omnibus quae diximus spissa firmitas. ab iis proxima est cornus, quamquam non potest videri materies propter exilitatem, sed lignum non alio paene quam ad radios rotarum utile aut si quid cuneandum sit in ligno clavisve figendum ceu ferreis. ilex item et oleaster et olea atque castanea, carpinus, populus. haec et crispa aceris modo, si ulla materies idonea esset ramis saepe deputatis. castratio illa est adimitque vires. de cetero plerisque horum, sed utique robori, tanta duritia, ut terebrari nisi madefactum non queat et ne sic quidem adactus avelli clavus. e diverso clavum non tenet cedrus. mollissima tilia. eadem videtur et calidissima. argumentum adferunt quod citissime ascias retundat. calidae et morus, laurus, hederae et omnia, e quibus igniaria fiunt.
<plin. nat. 16.96> exploratorum hoc usus in castris pastorumque repperit, quoniam ad excudendum ignem non semper lapidis occasio est. teritur ergo lignum ligno ignemque  concipit adtritu, excipiente materie aridi fomitis, fungi vel foliorum facillimo conceptu. sed nihil hedera praestantius quae teratur, lauro quae terat. probatur et vitis e silvestribus - alia quam labrusca - , et ipsa hederae modo arborem scandens. frigidissima quaecumque aquatica, lentissima autem et ideo scutis faciendis aptissima quorum plaga contrahit se protinus cluditque suum vulnus et ob id contumacius tramittit ferrum, in quo sunt genere vitis, vitex, salix, tilia, betulla, sabucus, populus utraque. levissimae ex his vitex, salix ideoque utilissimae; omnes autem ad cistas quaeque flexili crate constent. habent et candorem, rigorem et in sculpturis facilitatem. est lentitia platano, sed madida, sicut alno. siccior eadem ulmo, fraxino, moro, ceraso, sed ponderosior. rigorem fortissime servat ulmus, ob id cardinibus coassamentisque portarum utilissima, quoniam minime torquetur, permutanda tantum sic, ut cacumen ab inferiore sit cardine, radix superior. palma estsimilis et suberis materies, spissae et malus pirusque, nec non acer, sed fragile, et quaecumque crispa. in omnibus silvestria et mascula differentiam cuiusque generis augent. et infecunda firmiora  fertilibus, nisi quo in genere mares ferunt, sicut cupressus et cornus.
<plin. nat. 16.97> cariem vetustatemque non sentiunt cupressus, cedrus, hebenus, lotus, buxum, taxus, iuniperus, oleaster, olea, e reliquis tardissime larix, robur, suber, castanea, iuglans. rimam fissuramque non capit sponte cedrus, cupressus, olea, buxum.
<plin. nat. 16.98> maxime aeternam putant hebenum et cupressum cedrumque, claro de omnibus materiis iudicio in templo ephesiae dianae, utpote cum tota asia extruente cxx annis peractum sit. convenit tectum eius esse e cedrinis trabibus. de simulacro ipso deae ambigitur. ceteri ex hebeno esse tradunt, mucianus iii cos. ex iis, qui proxime viso eo scripsere, vitigineum et numquam mutatum septies restituto templo, hanc materiam elegisse endoeon, etiam nomen artificis nuncupans, quod equidem miror, cum antiquiorem minerva quoque, non modo libero patre, vetustatem ei tribuat. adicit multis foraminibus nardo rigari, ut medicatus umor alat teneatque iuncturas - quas et ipsas esse modico admodum miror - , valvas esse e cupresso et iam cccc prope annis durare materiem omnem novae similem. id quoque notandum, valvas in glutinis compage quadriennio fuisse. cupressus in eas electa, quoniam praeter cetera in uno genere materiae nitor maxime valeat aeternus. non et simulacrum veiovis in arce e cupresso durat a condita urbe dlxi anno dicatum  memorabile et uticae templum apollinis, ubi cedro numidica trabes durant ita, ut positae fuere prima urbis eius origine annis mclxxviii, et in hispania sagunti templum dianae a zacyntho advectae cum conditoribus annis cc ante excidium troiae, ut auctor est bocchus; infra ipsum oppidum id habent - pepercit religione inductus Hannibal - iuniperi trabibus etiam nunc durantibus. super omnia memoratur aedis aulide eiusdem deae saeculis ante troianum bellum exaedificata, quonam genere materiae, scientia oblitterata. in plenum dici potest utique quae odore praecellant, eas et aeternitate praestare. a praedictis morus proxume laudatur, quae vetustate etiam nigrescit. et quaedam tamen in aliis diuturniora sunt usibus quam alia: ulmus in perflatu firma, robur defossum et in aquis quercus obruta. eadem supra terram rimosa facit opera torquendo sese. larix in umore praecipua et alnus nigra. robur marina aqua conrumpitur. non inprobatur et fagus in aqua et iuglans, hae quidem in iis quae defodiuntur vel principales, item iuniperus, eadem et subdialibus aptissima. fagus et cerrus celeriter marcescunt. aesculus quoque umoris inpatiens. contra adacta in terram in palustribus alnus aeterna onerisque quantilibet patiens. cerasus firma, ulmus et fraxinus lentae, sed facile pandantur, flexiles tamen, stantesque ac circumcisura siccatae fideliores. laricem in maritimis navibus obnoxiam  teredini tradunt, omniaque praeterquam oleastrum et oleam. quaedam enim in mari, quaedam in terra vitiis opportuniora.
<plin. nat. 16.99> infestantium quattuor genera: teredines capite ad portionem grandissimo rodunt dentibus. hae tantum in mari sentiuntur, nec aliam putant teredinem proprie dici. terrestres tinias vocant, culicibus vero similes thripas. quartum est et e vermiculorum genere, et eorum alii putrescente suco ipsa materie, alii pariuntur sicut in arboribus ex eo, qui cerastes vocatur. cum tantum erosit, ut circumagat se, generat alium. haec nasci prohibet in aliis amaritudo, ut cupresso, in aliis duritia, ut buxo. tradunt et abietem circa germinationes decorticatam qua diximus luna aquis non corrumpi. alexandri magni comites prodiderunt in tylo rubri maris insula arbores esse, ex quibus naves fierent; quas ducentis annis durantes inventas, etsi mergerentur, incorruptas. in eadem esse fruticem baculis tantum idoneae crassitudinis, varium tigrium maculis, ponderosum et, cum in spissiora decidat, vitri modo fragilem.
<plin. nat. 16.100> apud nos materiae finduntur aliquae sponte, ob id architecti eas fimo inlitas siccari iubent, ut adflatus ne noceant. pondus sustinere validae abies, larix, etiam in traversum positae. robur, olea incurvantur ceduntque ponderi. illae renituntur nec temere rumpuntur, priusque carie quam viribus deficiunt. et palmae arbor valida; in diversum enim curvatur, et populus cetera  omnia in inferiora pandantur, palma ex contrario fornicatim. pinus et cupressus adversus cariem tiniasque firmissimae. facile pandatur iuglans, fiunt enim et ex ea trabes. frangi se praenuntiat crepitu, quod et in antandro accidit, cum e balineis territi sono profugerunt. pinus, piceae, alni ad aquarum ductus in tubos cavantur; obrutae terra plurimis duraturae annis eaedem, si non integantur, cito senescunt, mirum in modum fortiores, si umor extra quoque supersit.
<plin. nat. 16.101> firmissima in rectum abies, eadem valvarum paginis et ad quaecumque libeat intestina opera aptissima sive graeco sive campano sive siculo fabricae artis genere, spectabilis ramentorum crinibus, pampinato semper orbe se volvens ad incitatos runcinae raptus, eadem e cunctis maxime sociabilis glutino in tantum, ut findatur ante, qua solida est.
<plin. nat. 16.102> magna autem et glutinatio propter ea, quae sectilibus laminis aut alio genere operiuntur. stamineam in hoc usu probant venam, et vocant ferulaceam argumento similitudinis, quoniam lacunosa et crispa in omni genere glutinum abdicant. quaedam et inter se et cum aliis insociabilia glutino, sicut robur, nec fere cohaerent nisi similia natura, ut si quis lapidem lignumque  coniungat. cornum maxime odit sorbus, carpinus, buxus, postea tilia. cuicumque operi facilia flexilia omnia, quae lenta diximus, praeterque morus et caprificus. forabilia ac sectilia, quae modice umida. arida enim latius quam teras cedunt, viridia praeter robur et buxum pertinacius resistunt serrarumque dentes replent aequalitate inerti. qua de causa alterna inclinatione egerunt scobem.
<plin. nat. 16.103> oboedientissima quocumque in opere fraxinus, eademque hastis corylo melior, cornu levior, sorbo lentior, gallica vero etiam ad currus flexili levitate. aemularetur ulmus, ni pondus esset in culpa. facilis et fagus, quamquam fragilis et tenera. eadem sectilibus lamnis in tenui flexilis capsisque ac scrineis sola utilis. secatur in lamnas praetenues et ilex, colore quoque non ingrata, sed maxime fida iis, quae terantur, ut rotarum axibus, ad quos lentore fraxinus sicut duritia ilex et utroque legitur ulmus. sunt vero et parvi usus fabrilium ministeriorum insignes, ideoque proditum, terebris vaginas ex oleastro, buxo, ilice, ulmo, fraxino utilissimas fieri, ex iisdem malleos, maioresque e pinu et ilice. et his autem maior ad firmitatem causa tempestivae caesurae quam inmaturae, quippe cum ex olea, durissimo ligno, cardines in foribus diutius immoti plantae modo germinaverint. cato vectes aquifolios, laureos, ulmeos fieri iubet, hyginus manubria rusticis carpinea, iligna, cerrea.
<plin. nat. 16.104> quae in lamnas secentur quorumque operimento vestiatur alia materies, praecipua sunt citrum, terebinthus,  aceris genera, buxum, palma, aquifolium, ilex, sabuci radix, populus. dat et alnus, ut dictum est, tuber sectile, sicut citrum acerque. nec aliarum tuber iam in pretio. media pars arborum crispior et, quo propior radici, minoribus magisque flexilibus maculis. haec prima origo luxuriae arborum, alia integi et vilioris ligni e pretiosiore corticem fieri. ut una arbor saepius veniret, excogitatae sunt et ligni bratteae. nec satis, coepere tingui animalium cornua, dentes secari lignumque ebore distingui, mox operiri. placuit deinde materiem et in mari quaeri. testudo in hoc secta, nuperque portentosis ingeniis principatu neronis inventum, ut pigmentis perderet se plurisque veniret imitata lignum. sic lectis pretia quaeruntur, sic terebinthum vinci iuvat, sic citrum pretiosius fieri, sic acer decipi. modo luxuria non fuerat contenta ligno, iam lignum et e testudine facit.
<plin. nat. 16.105> vita arborum quarundam inmensa credi potest, si quis profunda mundi et saltus inaccessos cogitet. verum ex iis, quas memoria hominum custodit, durant in liternino africani prioris manu satae olea, item myrtus eodem loco conspicuae magnitudinis - subest specus, in quo manes eius custodire draco traditur - , romae vero lotos in lucinae area, anno, qui fuit sine magistratibus, ccclxxix urbis aede condita. incertum, ipsa quanto vetustior; esse quidem vetustiorem non est dubium, cum ab eo luco lucina nominetur. haec nunc d circiter annum habet. antiquior, sed incerta eius aetas, quae capillata  dicitur, quoniam vestalium virginum capillus ad eam defertur.
<plin. nat. 16.106> verum altera lotos in volcanali, quod romulus constituit ex victoria de decumis, aequaeva urbi intellegitur, ut auctor est masurius. radices eius in forum usque caesaris per stationes municipiorum penetrant. fuit cum ea cupressus aequalis, circa suprema neronis principis prolapsa atque neglecta.
<plin. nat. 16.107> vetustior autem urbe in vaticano ilex, in qua titulus aereis litteris etruscis religione arborem iam tum dignam fuisse significat. tiburtes quoque originem multo ante urbem romam habent. apud eos extant ilices tres etiam tiburno conditore eorum vetustiores, apud quas inauguratus traditur. fuisse autem eum tradunt filium amphiarai, qui apud thebas obierit una aetate ante iliacum bellum.
<plin. nat. 16.108> sunt auctores et delphicam platanum agamemnonis manu satam et alteram in caphya arcadiae loco. sunt hodie ex adverso iliensium urbis iuxta hellespontum in protesilai sepulchro arbores, quae omnibus ex eo aevis, cum in tantum adcrevere, ut ilium aspiciant, inarescunt rursusque adolescunt. iuxta urbem autem quercus in ili tumulo tunc satae dicuntur, cum coepit ilium vocari.
<plin. nat. 16.109> argis olea etiamnum durare dicitur, ad quam io in tauram mutatam argus alligaverit. in ponto citra heracleam arae sunt iovis Î£ÏÏÎ±ÏÎ¹ÌÎ¿Ï cognomine, ibi quercus duae ab hercule satae. in eodem tractu portus amyci  est, bebryce rege interfecto clarus. eius tumulus a supremo die lauro tegitur, quam insanam vocant, quoniam, si quid ex ea decerptum inferatur navibus, iurgia fiunt, donec abiciatur. regionem aulocrenen diximus, per quam apamea in phrygiam itur. ibi platanus ostenditur, ex qua pependerit marsuas victus ab apolline, quae iam tum magnitudine electa est. nec non palma deli ab eiusdem dei aetate conspicitur, olympiae oleaster, ex quo primus hercules coronatus est, et nunc custoditur religio. athenis quoque olea durare traditur in certamine edita a minerva.
<plin. nat. 16.110> ex diverso brevissima vita est punicis, fico, malis, et ex his praecocibus brevior quam serotinis, dulcibus quam acidis, et dulciori in punicis, item in vitibus, praecipueque fertilioribus. graecinus auctor est sexagenis annis durasse vites. videntur et aquaticae celerius interire. senescunt quidem velociter, sed e radicibus repullulant laurus et mali et punicae. firmissimae ergo ad vivendum oleae, ut quas durare annis cc inter auctores conveniat.
<plin. nat. 16.111> est in suburbano tusculani agri colle, qui corne appellatur, lucus antiqua religione dianae sacratus a latio, velut arte tonsili coma fagei nemoris. in hoc arborem eximiam aetate nostra amavit passienus crispus bis cos., orator, agrippinae matrimonio et nerone privigno clarior postea, osculari conplectique eam solitus, non modo cubare sub ea vinumque illi adfundere. vicina luco est ilex, et ipsa nobilis xxxiv pedum ambitu caudicis, decem  arbores emittens singulas magnitudinis visendae silvamque sola faciens.
<plin. nat. 16.112> hedera necari arbores certum est. similem quidam et in visco, tametsi tardiorem, iniuriam earum arbitrantur. namque et hoc praeter fructus adgnascitur, non in novissimis mirabile. quaedam enim in terra gigni non possunt et in arboribus nascuntur. namque cum suam sedem non habeant, in aliena vivunt, sicut viscum et in syria herba quae vocatur cadytas, non tantum arboribus, sed ipsis etiam spinis circumvolvens sese, item circa tempe thessalica quae polypodion vocatur et quae dolichos ac serpyllum. oleastro quoque deputato quod gignatur, vocant phaunos; quod vero in spina fullonia, hippophaeston, cauliculis inanibus, foliis parvis, radice alba, cuius sucus ad detractiones in comitiali morbo utilissimus habetur.
<plin. nat. 16.113> visci tria genera. namque in abiete, larice stelin dicit euboea nasci, hyphear arcadia, viscum autem in quercu, robore, ilice, piro silvestri, terebintho, nec non et aliis arboribus adgnasci plerique. copiosissimum in quercu quod hyphear vocant. in omni arbore, excepta  ilice et quercu, differentiam facitodor virusque, et folium non iucundi odoris, utroque visci amaro et lento. hyphear ad saginanda pecora utilius. vitia modo purgat primo, dein pinguefacit quae suffecere purgationi; quibus sit aliqua tabes intus, negant durare. ea medendi ratio aestatis quadragenis diebus. adiciunt discrimen: visco in iis, quae folia amittant, et ipsi decidere, contra inhaerere nato in aeterna fronde. omnino autem satum nullo modo nascitur nec nisi per alvum avium redditum, maxime palumbis ac turdi. haec est natura, ut nisi maturatum in ventre avium non proveniat. altitudo eius non excedit cubitalem, semper frutectosi ac viridis. mas fertilis, femina sterilis, nisi quod et fertilis aliquando non fert.
<plin. nat. 16.114> viscum fit ex acinis, qui colliguntur messium tempore inmaturi. nam si accessere imbres, amplitudine quidem augentur, visco vero marcescunt. siccantur deinde et aridi tunduntur ac conditi in aqua putrescunt duodenis fere diebus, unumque hoc rerum putrescendo gratiam invenit. inde in profluente, rursus malleo tusi, amissis corticibus interiore carne lentescunt. hoc est viscum pinnis avium tactu ligandis oleo subactum, cum libeat insidias moliri.
<plin. nat. 16.115> non est omittenda in hac re et galliarum admiratio. nihil habent druidae - ita suos appellant magos - visco et arbore, in qua gignatur, si modo sit robur, sacratius. iam per se roborum eligunt lucos nec ulla  sacra sine earum fronde conficiunt, ut inde appellati quoque interpretatione graeca possint druidae videri. enimvero quidquid adgnascatur illis e caelo missum putant signumque esse electae ab ipso deo arboris. est autem id rarum admodum inventu et repertum magna religione petitur et ante omnia sexta luna, quae principia mensum annorumque his facit et saeculi post tricesimum annum, quia iam virium abunde habeat nec sit sui dimidia. omnia sanantem appellant suo vocabulo. sacrificio epulisque rite sub arbore conparatis duos admovent candidi coloris tauros, quorum cornua tum primum vinciantur. sacerdos candida veste cultus arborem scandit, falce aurea demetit, candido id excipitur sago. tum deinde victimas immolant precantes, suum donum deus prosperum faciat iis quibus dederit. fecunditatem eo poto dari cuicumque animalium sterili arbitrantur, contra venena esse omnia remedio. tanta gentium in rebus frivolis plerumque religio est.
<plin. nat. 17.1> natura arborum terra marique sponte sua provenientium dicta est; restat earum, quae arte et humanis ingeniis fiunt verius quam nascuntur. sed prius mirari succurrit, quae retulimus paenuria pro indiviso possessa feris, depugnante cum his homine circa caducos fructus, circa pendentes vero et cum alitibus, in tanta  deliciarum pretia venisse, clarissimo, ut equidem arbitror, exemplo L. Crassi atque cn. domiti ahenobarbi. Crassus orator fuit in primis nominis romani. domus ei magnifica, sed aliquanto praestantior in eodem palatio q. catuli, qui cimbros cum c. mario fudit, multo vero pulcherrima consensu omnium aetate ea in colle viminali c. aquili, equitis romani clarioris illa etiam quam iuris civilis scientia, cum tamen obiecta Crasso sua est. nobilissimarum gentium ambo censuram post consulatus simul gessere anno conditae urbis dclxii frequentem iurgiis propter dissimilitudinem morum. tum cn. domitius, ut erat vehemens natura, praeterea accensus odio, quod ex aemulatione avidissimum est, graviter increpuit tanti censorem habitare, [30lx]30 hs pro domo eius identidem promittens, et Crassus, ut praesens ingenio semper, ut faceto lepore sollers, addicere se respondit exceptis sex arboribus. ac ne uno quidem denario, si adimerentur, emptam volente domitio, Crassus: "utrumne igitur ego sum," inquit, "quaeso, domiti, exemplo gravis et ipsa mea censura notandus, qui domo, quae mihi hereditate obvenit, comiter habitem, an tu, qui sex arbores [30lx]30 aestimes" haec fuere lotoe patula ramorum opacitate lascivae, caecina largo e proceribus crebro iuventa nostra eas in domo sua ostentante, duraveruntque - quoniam et de longissimo aevo arborum diximus - ad neronis principis incendia cultu virides iuvenesque, ni princeps ille adcelerasset etiam arborum mortem. ac  ne quis vilem de cetero Crassi domum nihilque in ea iurganti domitio fuisse licendum praeter arbores iudicet, iam columnas vi hymetti marmoris, aedilitatis gratia ad scenam ornandam advectas, in atrio eius domus statuerat, cum in publico nondum essent ullae marmoreae. tam recens est opulentia, tantoque tunc plus honoris arbores domibus adferebant, ut sine illis ne inimicitiarum quidem pretium servaverit domitius.
<plin. nat. 17.2> fuere ab his et cognomina antiquis: frondicio militi illi, qui praeclara facinora volturnum transnatans fronde inposita adversus Hannibalem edidit, stolonum liciniae genti. ita appellatur in ipsis arboribus fruticatio inutilis, unde et pampinatio inventa primo stoloni dedit nomen. fuit et arborum cura legibus priscis, cautumque est xii tabulis ut, qui iniuria cecidisset alienas, lueret in singulas aeris xxv. quid existimamus venturasne eas credidisse ad supra dictam aestimationem illos, qui vel frugiferas tanti taxaverant nec minus miraculum in pomo est multarum circa suburbana fructu annuo addicto binis milibus nummum, maiore singularum reditu quam erat apud antiquos praediorum. ob hoc insita et arborum quoque adulteria excogitata sunt, ut nec poma pauperibus nascerentur. nunc ergo dicemus, quonam maxime modo tantum ex his vectigal contingat, veram colendi rationem absolutamque prodituri, et ideo non volgata tractabimus nec quae constare animo advertimus, sed incerta atque dubia, in quibus maxime fallitur vita. nam diligentiam supervacuis adfectare non nostrum est. ante omnia autem in universum et quae ad cuncta arborum genera pertinent in commune de caelo terraque dicemus.
<plin. nat. 17.3> aquilone maxime gaudent, densiores ab adflatu eius laetioresque et materie firmiores. qua in re plerique falluntur, cum in vineis pedamenta non sint a vento eo opponenda et id tantum a septentrione servandum. quin immo tempestiva frigora plurimum arborum firmitati conferunt, et sic optime germinant, alioqui, si blandiantur austri, defetiscentes, ac magis etiam in flore. nam si, cum defloruere, protinus sequantur imbres, in totum poma depereunt, adeo ut amygdalae et piri, etiam si omnino nubilum fuit austrinusve flatus, amittant fetus. circa vergilias quidem pluvere inimicissimum viti et oleae, quoniam tum coitus est earum. hoc est illud quadriduum oleis decretorium, hic articulus austrinus nubili spurci, quod diximus. fruges quoque peius maturescunt austrinis diebus, sed celerius. illa sunt noxia frigora, quae septentrionibus aut praeposteris fiunt horis. hiemem quidem aquiloniam esse omnibus satis utilissimum. imbres vero tum expetendi evidens causa est, quoniam arbores fetu exinanitas et foliorum quoque amissione languidas naturale est avide esurire, cibus autem earum imber. quare tepidam esse hiemem, ut absumpto partu arborum sequatur protinus conceptus, id est germinatio, ac deinde alia florescendi exinanitio, inutilissimum experimentis creditur. quin immo si plures ita continuentur anni, etiam ipsae moriuntur arbores, quando nemini dubia poena est in fame laborantium. ergo qui dixit hiemes serenas optandas, non pro arboribus vota fecit; nec per solstitia imbres vitibus conducunt; hiberno quidem pulvere laetiores fieri  messes luxuriantis ingenii fertilitate dictum est. alioqui vota arborum frugumque communia sunt nives diutinas sedere. causa non solum quia animam terrae evanescentem exhalatione includunt et conprimunt retroque agunt in vires frugum atque radices, verum quod et liquorem sensim praebent, purum praeterea levissimumque, quando nix aquarum caelestium spuma est. ergo umor ex his non universus ingurgitans diluensque, sed quomodo sititur destillans velut ex ubere, alit omnia, quia non inundat. tellus quoque illo modo fermentescit, et sui plena, a lactescentibus satis non effeta, cum tempus aperit, tepidis adridet horis. ita maxime frumenta pinguescunt, praeterquam ubi calidus semper ae+r est, ut in aegypto. continuatio enim et ipsa consuetudo idem quod modus aliubi efficit, plurimumque prodest ubicumque non esse quod noceat. in maiore parte orbis, cum praecoces excurrere germinationes evocatae indulgentia caeli, secutis frigoribus exuruntur. qua de causa serotinae hiemes noxiae, silvestribus quoque, quae magis etiam dolent urguente umbra sua nec adiuvante medicina, quando vestire teneras intorto stramento in silvestribus non est. ergo tempestivae aquae hibernis primum imbribus, dein germinationem antecedentibus; tertium tempus est, cum educant poma, nec protinus, sed iam valido fetu. quae fructus suos diutius continent longioresque desiderant cibos, his et serotinae aquae utiles, ut viti, oleae, punicis. hae tamen pluviae generis cuiusque arboribus diverso modo desiderantur, aliis alio tempore maturantibus. quapropter eisdem imbribus aliqua laedi videas, aliqua iuvari, etiam in eodem genere, sicut in piris alio die hiberna quaerunt  pluvias, alio vero praecocia, ut pariter quidem omnia desiderent hibernum tempus, set ante germinationem. quae aquilonem austro utiliorem facit ratio, eadem mediterranea maritimis praefert - sunt enim plerumque frigidiora - et montuosa planis et nocturnos imbres diurnis. magis fruuntur aquis sata non statim auferente eas sole.
<plin. nat. 17.4> conexa et situs vinearum arbustorumque ratio est, quas in horas debeant spectare. vergilius ad occasus seri damnavit, aliqui sic maluere quam in exortus. a pluribus meridiem probari adverto, nec arbitror perpetuum quicquam in hoc praecipi posse. ad soli naturam, ad loci ingenium, ad caeli cuiusque mores dirigenda sollertia est. in africa meridiem vineas spectare et viti inutile et colono insalubre est, quoniam ipsa meridianae subiacet plagae, quapropter ibi, qui in occasum aut septentriones conseret, optime miscebit solum caelo. cum vergilius occasus improbet, nec de septentrione relinqui dubitatio videtur. atqui in cisalpina italia magna ex parte vineis ita positis compertum est nullas esse fertiliores. multum rationis optinent et venti. in narbonensi provincia atque liguria et parte etruriae contra circium serere imperitia existimatur, eundemque oblicum accipere providentia. is namque aestates ibi temperat, sed tanta plerumque violentia, ut auferat tecta. quidam caelum terrae parere cogunt, ut, quae in siccis serantur, orientem ac septentriones spectent, quae in umidis, meridiem. nec non ex ipsis  vitibus causas mutuantur in frigidis praecoces serendo, ut maturitas antecedat algorem, quae poma vitesque rorem oderint, contra ortus, ut statim auferat sol, quae ament, ad occasus vel etiam ad septentriones, ut diutius eo fruantur. ceteri fere rationem naturae secuti in aquilonem obversas vites et arbores poni suasere. odoratiorem etiam fieri talem fructum democritus putat. aquilonis situm ventorumque reliquorum diximus secundo volumine dicemusque proximo plura caelestia. interim manifestum videtur salubritatis argumentum, quoniam in meridiem etiam spectantium semper ante decidunt folia. similis et in maritimis causa. quibusdam locis adflatus maris noxii, in plurimis iidem alunt. quibusdam satis e longinquo aspicere maria iucundum, propius admoveri salis halitum inutile. similis et fluminum stagnorumque ratio. nebulis adurunt aut aestuantia refrigerant. opacitate atque etiam rigore gaudent quae diximus. quare experimentis optime creditur.
<plin. nat. 17.5> a caelo proximum est terrae dixisse rationem, haud faciliore tractatu, quippe non eadem arboribus convenit et frugibus plerumque, nec pulla, qualem habet campania, ubique optima vitibus, aut quae tenues exhalat nebulas, nec rubrica multis laudata. cretam in albensium pompeianorum agro et argillam cunctis ad vineas generibus anteponunt, quamquam praepingues, quod excipitur in eo genere. invicem sabulum album in ticiniensi multisque in locis nigrum itemque rubrum, etiam pingui terrae permixtum, infecundum est. argumenta quoque  iudicantium saepe fallunt. non utique laetum solum est, in quo procerae arbores nitent, praeterquam illis arboribus. quid enim abiete procerius at quae vixisse possit alia in loco eodem nec luxuriosa pabula pinguis soli semper indicium habent. nam quid laudatius germaniae pabulis at statim subest harena tenuissimo caespitum corio. nec semper aquosa est terra, cui proceritas herbarum, non, hercules, magis quam pinguis, adhaerens digitis, quod in argillis arguitur. scrobes quidem regesta in eos nulla conplet, ut densa atque rara ad hunc modum deprehendi possit, ferroque omnis rubiginem obducit. nec gravis aut levior iusto deprehenditur pondere. quod enim pondus terrae iustum intellegi potest neque fluminibus adgesta semper laudabilis, quando senescant sata quaedam aqua. sed neque illa, quae laudatur, diu praeterquam salici utilis sentitur. inter argumenta stipulae crassitudo est, tanta alioqui in leborino campaniae nobili campo, ut ligni vice utantur. sed id solum ubicumque arduum opere, difficili cultu, bonis suis acrius paene, quam vitiis posset, adfligit agricolam. et carbunculus, quae terra ita vocatur, emendari intenta cura videtur. nam tofus naturae friabilis expetitur quoque ab auctoribus. vergilius et  quae felicem ferat non inprobat vitibus. salsaeque terrae multa melius creduntur, tutiora a vitiis innascentium animalium. nec colles opere nudantur, si quis perite fodiat, nec campi omnes minus solis atque perflatus, quam opus sit, accipiunt, et quasdam pruinis ac nebulis pasci diximus vites. omnium rerum sunt quaedam in alto secreta et suo cuique corde pervidenda. quid quod mutantur saepe iudicata quoque et diu comperta in thessalia circa larisam emisso lacu frigidior facta ea regio est, oleaeque desierunt, quae prius fuerant, item vites aduri, quod non antea,aenos sensit admoto hebro, et circa philippos cultura siccata regio mutavit caeli habitum. at in syracusano agro advena cultor elapidato solo perdidit fruges luto, donec regessit lapides. in syria levem tenui sulco inprimunt vomerem, quia subest saxum exurens aestate semina. iam in quibusdam locis similes aestus inmodici et frigorum effectus. est fertilis thracia frugum rigore, aestibus africa et aegyptus. in chalcia rhodiorum insula locus quidam est in tantum fecundus, ut suo tempore satum demetant hordeum sublatumque protinus serant et cum aliis frugibus metant. glareosum oleis solum aptissimum in venafrano, pinguissimum in baetica. pucina vina in saxo cocuntur, caecubae vites in pomtinis paludibus madent. tanta est argumentorum ac soli varietas ac differentia. caesar vopiscus, cum causam apud censores ageret, campos rosiae dixit italiae sumen esse, in quibus  perticas pridie relictas gramen operiret, sed non nisi ad pabulum probantur. non tamen indociles natura nos esse voluit, et vitia confessa fecit etiam ubi bona certa non fecerat. quamobrem primum crimina dicemus.
<plin. nat. 17.6> terram amaram probaverim demonstrant eius atrae degeneresque herbae, frigidam autem retorride nata, item uliginosam tristia, rubricam oculi argillamque, operi difficillimas quaeque rastros aut vomeres ingentibus glaebis onerent, quamquam non quod operi, hoc et fructui adversum; item e contrario cineraceam et sabulum album. nam sterilis denso callo facile deprehenditur vel uno ictu cuspidis. cato breviter atque ex suo more vitia determinat: "terram cariosam cave, neve plaustro neve pecore inpellas." quid putamus hac appellatione ab eo tantopere reformidari, ut paene vestigiis quoque interdicat redigamus ad ligni cariem, et inveniemus illa, quae in tantum abominatur, vitia aridae, fistulosae, scabrae, canescentis, exesae, pumicosae. plus dixit una significatione quam possit ulla copia sermonis enarrari. est enim interpretatione vitiorum quaedam non aetate (quae nulla in ea intellegi potest), sed natura sua anus terra, et ideo infecunda ad omnia atque inbecilla. idem agrum optimum iudicat ab radice montium planitie in meridiem excurrente,  qui est totius italiae situs, terram vero teneram, quae vocetur pulla. erit igitur haec optima et operi et satis. intellegere modo libeat dictam mira significatione teneram, et quidquid optari debet, in eo vocabulo invenietur. illa temperatae ubertatis, illa mollis facilisque culturae, nec madida nec sitiens. illa post vomerem nitescens, qualem fons ingeniorum homerus in armis a deo caelatam dixit addiditque miraculum nigrescentis, quamvis fieret ex auro. illa quam recentem exquirunt inprobae alites vomerem comitantes corvique aratoris vestigia ipsa rodentes. reddatur hoc in loco luxuriae quoque sententia et aliqua in propositum certe. cicero, lux doctrinarum altera, "meliora," inquit, "unguenta sunt quae terram, quam quae crocum sapiunt." hoc enim maluit dixisse quam "redolent." ita est profecto, illa erit optima quae unguenta sapiet. quod si admonendi sumus, qualis sit terrae odor ille qui quaeritur, contingit saepe etiam quiescente ea sub occasum solis, in quo loco arcus caelestes deiecere capita sua, et cum a siccitate continua immaduit imbre. tunc emittit illum suum halitum divinum ex sole conceptum, cui conparari suavitas nulla possit. is esse e commota debebit repertusque neminem fallet, ac de terra odor optime iudicabit. talis fere est in novalibus caesa vetere silva, quae consensu laudatur. et in frugibus quidem ferendis eadem terra utilior intellegitur, quotiens intermissa cultura quievit, quod in vineis non fit, eoque est diligentius eligenda, ne vera existat opinio eorum, qui  iam italiae terram existimavere lassam. operis quidem facilitas in aliis generibus constat et caelo, nec potest arari post imbres aliqua, ubertatis vitio lentescens. contra in byzacio africae illum centena quinquagena fruge fertilem campum nullis, cum siccum est, arabilem tauris, post imbres vili asello et a parte altera iugi anu vomerem trahente vidimus scindi. terram enim terra emendandi, ut aliqui praecipiunt, super tenuem pingui iniecta aut gracili bibulaque super umidam ac praepinguem, dementis operae est. quid potest sperare qui colit talem
<plin. nat. 17.7> alia est ratio, quam britanniae et galliae invenere, alendi eam ipsa, genusque, quod vocant margam. spissior ubertas in ea intellegitur et quidam terrae adipes ac velut glandia in corporibus, ibi densante se pinguitudinis nucleo. non omisere et hoc graeci - quid enim intemptatum illis - leucargillon vocant candidam argillam, qua in megarico agro utuntur, sed tantum in umida frigidaque terra. illam gallias britanniasque locupletantem cum cura dici convenit.
<plin. nat. 17.8> duo genera fuerant, plura nuper exerceri coepta proficientibus ingeniis. est enim alba, rufa, columbina, argillacea, tofacea, harenacea. natura duplex, aspera aut pinguis; experimenta utriusque in manu. usus aeque geminus, ut fruges tantum alant aut eaedem et pabulum. fruges alit  tofacea albaque, si inter fontes reperta est, ad infinitum fertilis, verum aspera tractatu; si nimia iniecta est, exurit solum. proxima est rufa, quae vocatur acaunumarga, intermixto lapide terrae minutae, harenosae. lapis contunditur in ipso campo, primisque annis stipula difficulter caeditur propter lapides; inpendio tamen minima levitate dimidio minoris, quam ceterae, invehitur. inspergitur rara; sale eam misceri putant. utrumque hoc genus semel iniectum in l annos valet et frugum et pabuli ubertate.
<plin. nat. 17.9> quae pingues esse sentiuntur, ex his praecipua alba. plura eius genera: mordacissimum quod supra diximus. alterum genus albae creta argentaria est. petitur ex alto, in centenos pedes actis plerumque puteis, ore angusto intus, ut in metallis, spatiante vena. hac maxime britannia utitur. durat annis lxxx, neque est exemplum ullius, qui bis in vita hanc eidem iniecerit. tertium genus candidae glisomargam vocant. est autem creta fullonia mixta pingui terra, pabuli quam frugum fertilior, ita ut messe sublata ante sementem alteram laetissimum secetur. dum fruges, nullum aliud gramen emittit. durat xxx annis. densior iusto signini modo strangulat solum. columbinam galliae suo nomine eglecopalam appellant. glaebis excitatur lapidum modo, sole et gelatione ita solvitur, ut tenuissimas bratteas faciat. haec ex aequo fertilis. harenacea utuntur, si alia non sit; in uliginosis vero, et si alia sit. ubios gentium solos novimus, qui fertilissimum agrum colentes quacumque terra infra pedes tres effossa et pedali crassitudine iniecta laetificent. sed ea non diutius  annis x prodest. aedui et pictones calce uberrimos fecere agros, quae sane et oleis vitibusque utilissima reperitur. omnis autem marga arato inicienda est. ut medicamentum rapiatur, et fimi desiderat quantulumcumque, primo plus aspera et quae in herbas non effunditur; alioquin novitate quaecumque fuerit solum laedet, ne sic quidem primo anno fertilis. interest et quali solo quaeratur. sicca enim umido melior, arido pinguis. temperato alterutra, creta vel columbina, convenit.
<plin. nat. 17.10> transpadanis cineris usus adeo placet, ut anteponant fimo iumentorumque, quod levissimum est, ob id exurant. utroque tamen pariter non utuntur in eodem arvo, nec in arbustis cinere nec quasdam ad fruges, ut dicemus. sunt qui pulvere quoque uvas ali iudicent pubescentesque pulverent et vitium arborumque radicibus adspergant. quod certum est, narbonensi provinciae et vindemias circius sic coquit, plusque pulvis ibi quam sol confert.
<plin. nat. 17.11> fimi plures differentiae, ipsa res antiqua. iam apud homerum regius senex agrum ita laetificans suis manibus reperitur. augeas rex in graecia excogitasse traditur, divulgasse vero hercules in italia, quae regi suo stercuto fauni filio ob hoc inventum inmortalitatem tribuit. M. Varro principatum dat turdorum fimo ex aviariis, quod etiam pabulo boum suumque magnificat neque alio cibo celerius pinguescere adseverat. de nostris moribus bene sperare est, si tanta apud maiores fuere aviaria, ut  ex his agri stercorarentur. primum columella e columbariis, mox gallinariis facit, natantium alitum damnato. ceteri auctores consensu humanas dapes ad hoc in primis advocant. alii ex his praeferunt potus hominum in coriariorum officinis pilo madefacto, alii per sese aqua iterum largiusque etiam, quam cum bibitur, admixta. quippe plus ibi mali domandum est, cum ad virus illud vini homo accesserit. haec sunt certamina, invicemque ad tellurem quoque alendam aluntur homines. proxime spurcitias suum laudant, columella solus damnat. alii cuiuscumque quadripedis ex cytiso, aliqui columbaria praeferunt. proximum deinde caprarum est, ab hoc ovium, dein boum, novissimum iumentorum.
<plin. nat. 17.12> hae fuere apud priscos differentiae, simulque praecepta non invenio recenti utendi, quando et hic vetustas utilior; visumque iam est apud quosdam provincialium inveteratum, abundante geniali copia pecudum, farinae vice cribris superinici, faetore aspectuque temporis viribus in quandam etiam gratiam mutato. - (nuper repertum oleas gaudere maxime cinere e calcariis fornacibus.) Varro praeceptis adicit equino, quod sit levissimum, segetes alendi, prata vero graviore et quod ex hordeo fiat multasque gignat herbas. quidam etiam bubulo iumentorum  praeferunt ovillumque caprino, omnibus vero asininum, quoniam lentissime mandant. e contrario usus adversus utrumque pronuntiat. inter omnes autem constat nihil esse utilius lupini segete, priusquam siliquetur, aratro vel bidentibus versa manipulisve desectae circa radices arborum ac vitium obrutis. et ubi non sit pecus, culmo ipso vel etiam felice stercorare arbitrantur.
<plin. nat. 17.13> cato: "stercus unde facias, stramenta, lupinum, paleas, fabalia ac frondis iligneam querneam. ex segete evellito ebulum, cicutam et circum salicta herbam altam ulvamque. eam substernito ovibus, bubusque frondem putidam. - vinea si macra erit, sarmenta sua comburito et indidem inarato." idemque: "ubi saturus eris frumentum, oves ibi delectato."
<plin. nat. 17.14> nec non et satis quibusdam ipsis pasci terram dicit: "segetem stercorant fruges: lupinum, faba, vicia"; sicut e contrario: "cicer, quia vellitur et quia salsum est, hordeum, fenum graecum, ervum, haec omnia segetem exurunt et omnia quae velluntur. nucleos in segetem ne indideris." - vergilius et lino segetem exuri et avena et papavere arbitratur.
<plin. nat. 17.15> fimeta sub diu concavo loco et qui umorem colligat, stramento intecta, ne in sole arescant, palo e robore  depacto fieri iubent. ita fore ne innascantur iis serpentes. fimum inicere terrae plurimum refert favonio flante ac luna sitiente. id plerique prave intellegunt a favonii ortu faciendum ac februario mense tantum, cum id pleraque sata aliis postulent mensibus. quocumque tempore facere libeat, curandum, ut ab occasu aequinoctiali flante vento fiat lunaque decrescente ac sicca. mirum in modum augetur ubertas effectusque eius observatione tali.
<plin. nat. 17.16> et abunde praedicta ratione caeli ac terrae nunc de iis arboribus dicemus, quae cura hominum atque arte proveniunt. nec pauciora prope sunt genera; tam benigne naturae gratiam retulimus. aut enim semine proveniunt aut plantis radicis aut propagine aut avolsione aut surculo aut insito aut consecto arboris trunco. nam folia palmarum apud babylonios seri atque ita arborem provenire trogum credidisse demiror. quaedam autem pluribus generibus seruntur, quaedam omnibus.
<plin. nat. 17.17> ac pleraque ex his natura ipsa docuit et in primis semen serere, cum decidens exceptumque terra vivesceret. sed quaedam non aliter proveniunt, ut castaneae, iuglandes, caeduis dumtaxat exceptis; et semine autem, quamquam dissimili, ea quoque, quae aliis modis seruntur, ut vites et mala atque pira. namque his pro semine nucleus, non, ut supra dictis, fructus ipse. et mespila semine nasci possunt. omnia haec tarda proventu ac degenerantia et insito restituenda, interdumque etiam castaneae.
<plin. nat. 17.18> quibusdam natura contra omnino non degenerandi, quoquo modo serantur, ut cupressis, palmae, lauris. namque et laurus pluribus modis seritur. genera eius diximus. ex his augusta et bacalis et tinus simili modo seruntur. bacae mense ianuario aquilonis adflatu siccatae leguntur expandunturque rarae, ne calefiant acervo. postea quidam fimo ad satum praeparatas urina madefaciunt, alii in qualo pedibus in profluente deculcant, donec auferatur cutis, quae alioqui uligine infestat nec patitur partum. in sulco repastinato palmi altitudine vicenae fere acervatim seruntur, mense martio. eaedem et propagine, triumphalis talea tantum. myrti genera omnia in campania bacis seruntur, romae propagine. tarentinam democritus et alio modo seri docet, grandissimis bacarum tusis leviter, ne grana frangantur,eaque intrita restem circumlini atque ita seri. parietem foredensitatis, ex quo virgulae differantur. sic et spinas saepis causa serunt, tomice moris spinarum circumlita. pilas autem laurus et myrti inopia a trimatu tempestivum est transferre.
<plin. nat. 17.19> inter ea, quae semine seruntur, mago in nucibus operosus est. amygdalam in argilla molli meridiem  spectante seri iubet; gaudere et dura calidaque terra, in pingui aut umida mori aut sterilescere; serendas quam maxime falcatas et e novella fimoque diluto maceratas per triduum aut pridie, quam serantur, aqua mulsa; mucrone defigi, aciem lateris in aquilonem spectare; ternas simul serendas, triangula ratione palmo inter se distantes; denis diebus adaquari, donec grandescant. iuglandes nuces porrectae seruntur commissuris iacentibus, pineae nucleis septenis fere in ollas perforatas additis aut ut laurus, quae bacis seritur. citrea grano et propagine, sorba semine et a radice planta et avolsione proveniunt, sed illa in calidis, sorba in frigidis et umidis.
<plin. nat. 17.20> natura et plantaria demonstravit multarum radicibus pullulante subole densa et pariente matre, quas necet: eius quippe umbra turba indigesta premitur, ut in lauris, punicis, platanis, cerasis, prunis. paucarum in hoc genere rami parcunt suboli, ut ulmorum palmarumque. nullis vero tales pulluli proveniunt nisi quarum radices amore solis atque imbris in summa tellure spatiantur. omnia ea non statim moris est in sua locari, sed prius nutrici dari atque in seminariis adolescere iterumque migrare, qui transitus mirum in modum mitigat etiam silvestres, sive arborum quoque, ut hominum, natura novitatis ac peregrinationis avida est, sive discedentes virus relincunt mansuescuntque tractatu ceu ferae, dum radici avellitur planta.
<plin. nat. 17.21> et aliud genus simile monstravit, avolsique  arboribus stolones vixere, quo in genere et cum perna sua avelluntur partemque aliquam e matris quoque corpore auferunt secum fimbriato corpore. hoc modo plantantur punicae, coryli, mali, sorbi, mespilae, fraxini, fici inprimisque vites. cotoneum ita satum degenerat. ex eodem inventum est surculos abscisos serere. hoc primo saepis causa factum, sabucis, cotoneo et rubis depactis, mox et culturae, ut populis, alnis, salici, quae vel inverso surculo seritur. iam haec ibi disponuntur, ubi libeat esse eas. quamquam seminarii curam ante convenit dici, quam transeatur ad alia genera.
<plin. nat. 17.22> namque ad id praecipuum eligi solum refert, quoniam nutricem indulgentiorem esse quam matrem saepe convenit. sit ergo siccum sucosumque, bipalio subactum, advenis hospitale et quam simillimum terrae ei, in quam transferendae sint, ante omnia elapidatum munitumque ab incursu etiam gallinacei generis, quam minime rimosum, ne penetrans sol exurat fibras. intervallo sesquipedum seri - nam si inter se contingant, praeter alia vitia etiam verminosa fiunt - , sariri convenit saepius herbasque evelli, praeterea semina ipsa fruticantia supputare ac falcem pati consuescere. cato et furcis crates inponi iubet altitudine hominis ad solem recipiendum atque integi culmo ad frigora arcenda. sic pirorum malorumque semina nutriri, sic pineas nuces, sic cupressos semine satas et ipsas. minimis id granis constat, vix ut perspici quaedam  possint, non omittendo naturae miraculo e tam parvo gigni arbores, tanto maiore tritici et hordei grano, ne quis fabam reputet. quid simile origini suae habent malorum pirorumque semina his principiis respuentem securis materiem nasci, indomita ponderibus inmensis prela, arbores velis, turribus murisque inpellendis arietes! haec est naturae vis haec potentia. super omnia erit e lacrima nasci aliquid, ut suo loco dicemus.
<plin. nat. 17.23> ergo e cupresso femina - mas enim, ut diximus, non gignit - pilulae collectae quibus docui mensibus siccantur sole, ruptaeque emittunt semen formicis mire expetitum, ampliato etiam miraculo tantuli animalis cibo absumi natalem tantarum arborum. seritur aprili mense, area aequata cylindris aut volviculis, densum, terraque cribris superincernitur pollicis crassitudine. contra maius pondus attollere se non valet torqueturque sub terra. ob hoc et pavitur vestigiis. leniter rigatur a solis occasu in trinis diebus, ut aequaliter bibat, donec erumpant. differuntur post annum dodrantali filo, custodita temperie, ut viridi caelo serantur ac sine aura. mirumque dictu, periculum eo tantum die est, si roravit quantulumcumque imbris, aut si adflavit. de reliquo tutae sunt perpetua securitate aquasque postea odere. et zizipha grano  seruntur aprili mense. tubures melius inseruntur in pruno silvestri et malo cotoneo et in calabrice. ea est spina silvestris; quaecumque optime et myxas recipit; utiliter et sorbos.
<plin. nat. 17.24> plantas ex seminario transferre in aliud, priusquam suo loco ponantur, operose praecipi arbitror, licet translatione folia latiora fieri spondeant.
<plin. nat. 17.25> ulmorum, priusquam foliis vestiantur, samara colligenda est circa martias kalendas, cum flavescere incipit. dein, biduo in umbra siccata, serenda densa in refracto, terra super minuta incribrata crassitudine, qua in cupressis. pluviae si non adiuvent, rigandum. differendae ex arearum venis post annum in ulmaria intervallo pedali in quamque partem. atinias ulmos autumno serere utilius, quia carentes semine plantis seruntur. in arbustum quinquennes sub urbe transferunt aut, ut quibusdam placet, quae vicenum pedum esse coeperunt. sulco, qui novenarius dicitur, altitudine pedum iii, pari latitudine et eo amplius circa positas pedes terni undique e solido adaggerantur. arulas id vocant in campania. intervalla ex loci natura sumuntur. rariores serendas in campestribus convenit. populos et fraxinos, quia festinantius germinant, disponi quoque maturius convenit, hoc est ab idibus februariis, plantis et ipsas nascentes. in disponendis arboribus arbustisque  ac vineis quincuncialis ordinum ratio vulgata et necessaria, non perflatu modo utilis, verum et aspectu grata, quoquo modo intueare, in ordinem se porrigente versu. populos eadem ratio semine quae ulmos serendi, transferendi quoque e seminariis eadem et silvis.
<plin. nat. 17.26> ante omnia igitur in similem transferri terram aut meliorem oportet, nec ex tepidis aut praecocibus in frigidos aut serotinos situs, ut neque ex his in illos; praefodere scrobes ante; si fieri possit, tanto, donec pingui caespite obducantur. mago ante annum iubet, ut solem pluviasque conbibant, aut, si id condicio largita non sit, ignes in mediis fieri ante menses duos, nec nisi post imbres in his seri, altitudinem eorum in argilloso aut duro solo trium cubitorum esse in quamque partem, in pronis palmo amplius, iubetque caminata fossura ore conpressiore esse, in nigra vero terra duo cubita et palmum quadratis angulis eadem mensura. graeci auctores consentiunt non altiores quino semipede esse debere nec latiores ii pedibus, nusquam vero semisquipede minus altos. quoniam in umido solo ad vicina aquae perveniatur, cato,  si locus aquosus sit, latos pedes ternos in faucibus imosque palmum et pedem, altitudine iiii pedum, eos lapide consterni aut, si non sit, perticis salignis viridibus, si neque hae sint, sarmentis, ita ut in altitudinem semipes detrahatur. nobis adiciendum videtur ex praedicta arborum natura, ut altius demittantur ea, quae summa tellure gaudent, tamquam fraxinus, olea. haec et similia quaternos pedes oporteat demitti. ceteris altitudinis pedes terni suffecerint. est innoxium adradi partes, quae se nudaverint. "excide radicem," inquit, "istam", papirius cursor imperator, ad terrorem praenestinorum praetoris destringi securi iussa. testas, aliqui lapides rotundos subici malunt, qui et contineant umorem et transmittant, non idem planos facere et a terreno arcere radicem existimantes. glarea substrata inter utramque sententiam fuerit.
<plin. nat. 17.27> arborem nec minorem bima nec maiorem trima transferre quidam praecipiunt, alii cum manum conpleat, cato crassiorem v digitis. non omisisset idem, si attineret, meridianam caeli partem signare in cortice, ut translatae  isdem et adsuetis statuerentur horis, ne aquiloniae meridianis oppositae solibus finderentur et algerent meridianae aquilonibus. quod e diverso adfectant etiam quidam in vite ficoque, permutantes in contrarium. densiores enim folio ita fieri magisque protegere fructum et minus amittere, ficumque sic etiam scansilem fieri. plerique id demum cavent, ut plaga deputati cacuminis meridiem spectet, ignari fissuris nimii vaporis opponi. id quidem in horam diei quintam vel octavam spectare maluerim. aeque latet non neglegendum, ne radices mora inarescant neve a septentrionibus aut ab ea parte caeli usque ad exortum brumalem vento flante effodiantur arbores, aut certe non adversae his ventis radices praebeantur, propter quod emoriuntur ignaris causae agricolis. cato omnes ventos et imbrem quoque in tota translatione damnat. et ad haec proderit quam plurimum terrae, in qua vixerint, radicibus cohaerere ac totas cum caespite circumligari, cum ob id cato in corbibus transferri iubeat, procul dubio utilissime. qui quidem summam terram contentus est subdi. quidam punicis malis substrato lapide non rumpi pomum in arboribus tradunt. radices inflexas poni melius; arborem ipsam ita locari, ut media sit totius scrobis, necessarium. ficus si in scilla - bulborum hoc genus est - seratur, ocissime ferre traditur pomum neque vermiculationi obnoxium, quo vitio carent et reliqua poma similiter  sata. radicum filis magnam adhibendam curam, ut exemptas appareat, non evolsas, quis dubitet qua ratione et reliqua confessa omittimus, sicuti terram circa radices festuca cospissandam, quod cato primum in ea re esse censet, plagam quoque a trunco oblini fimo et foliis praeligari praecipiens.
<plin. nat. 17.28> huius loci pars est ad intervalla pertinens: quidam punicas et myrtos et lauros densiores seri iusserunt, in pedibus tamen novenis, malos amplius paulo, vel magis etiam piros magisque amygdalas et ficos. quamquam optime diiudicabit ramorum amplitudinis ratio locorumque; et umbrae cuiusque arboris, quoniam has quoque observari oportet. breves sunt quamvis magnarum arborum, cum ramos in orbem circinant, ut in malis pirisque; eaedem enormes cerasis, lauris.
<plin. nat. 17.29> iam quaedam umbrarum proprietas: iuglandum gravis et noxia, etiam capiti humano omnibusque iuxta satis. necat gramina et pinus, sed ventis utraque resistit, quoniam et protecta vinearum ratione egent. stilicidia pinus, quercus, ilicis ponderosissima, nullum cupressi, umbra minima et in se convoluta. ficorum levis, quamvis sparsa, ideoque inter vineas seri non vetentur. ulmorum lenis, etiam nutriens, quacumque opacat. attico haec quoque videtur e gravissimis, nec dubito, si emittantur in ramos; constrictae quidem illius noxiam esse  non arbitror. iucunda et platani, quamquam crassa. licet gramini credere non sub alia laetius operienti toros. populo nulla ludentibus foliis, pinguis alno, sed pascens sata. vitis sibi sufficit, mobili folio iactatuque crebro solem umbra temperans, eodem gravi protegens in imbre. omnium fere levis umbra, quorum pediculi longi. non fastidienda haec quoque scientia atque non in ultimis ponenda, quando satis quibusque umbra aut nutrix aut noverca est. iuglandum quidem pinorumque et picearum et abietis quaecumque attingere non dubie venenum.
<plin. nat. 17.30> stilicidii brevis definitio est: omnium, quae proiectu frondis ita defenduntur, ut per ipsas non defluant imbres, stilla saeva est. ergo plurimum intererit hac in quaestione, terra, in qua seremus, in quantum arbores quasque alat. iam per se colles minora quaerunt intervalla. ventosis locis crebriores seri conducit, oleam tamen maximo intervallo, de qua catonis italica sententia est in xxv pedibus, plurimum xxx seri. sed hoc variatur locorum natura. non alia maior in baetica arbor, in africa vero - fides penes auctores erit - miliarias vocari multas narrant a pondere olei, quod ferant annuo proventu. ideo lxxv pedes mago intervallo dedit undique aut in macro solo ac duro atque ventoso, cum minimum, xlv. baetica quidem uberrimas messes inter oleas metit. illam inscientiam pudendam esse conveniet adultas interlucare iusto plus et in senectam praecipitare aut, ut plerumque ipsis, qui posuere, coarguentibus imperitiam suam, totas  excidere. nihil est foedius agricolis quam gestae rei poenitentia, multo iam ut praestet laxitate delinquere.
<plin. nat. 17.31> quaedam autem natura tarde crescunt, et in primis semine tantum nascentia et longo aevo durantia. at quae cito occidunt, velocia sunt, ut ficus, punica, prunus, malus, pirus, myrtus, salix, et tamen antecedunt divitiis. in trimatu enim ferre incipiunt, ostendentes et ante. ex his lentissima est pirus, ocissima omnium cypirus et pseudocypirus frutex. protinus enim floret semenque perfert. omnia vero celerius adolescunt stolonibus ablatis unamque in stirpem redactis alimentis.
<plin. nat. 17.32> eadem natura et propagines docuit. rubi namque curvati gracilitate et simul proceritate nimia defigunt rursus in terram capita iterumque nascuntur ex sese repleturi omnia, ni resistat cultura, prorsus ut possint videri homines terrae causa geniti. ita pessima atque execranda res propaginem tamen docuit ac viviradicem. eadem autem natura et hederis. cato propagari praeter vitem tradit ficum, oleam, punicam, malorum genera omnia, laurus, pruna, myrtum, nuces abellanas et praenestinas, platanum.
<plin. nat. 17.33> propaginum duo genera: ramo ab arbore depresso in scrobem iiii pedum quoquo et post biennium amputato  flexu plantaque translata post trimatum, quas si longius ferre libeat, in qualis statim aut vasis fictilibus defodere propagines aptissimum, ut in his transferantur. alterum genus luxuriosius, in ipsa arbore radices sollicitando traiectis per vasa fictilia vel qualos ramis terraque circumfartis, atque hoc blandimento inpetratis radicibus inter poma ipsa et cacumina - in summa etenim cacumina hoc modo petuntur audaci ingenio arborem aliam longe a tellure faciendi - eodem quo supra biennii spatio abscisa propagine et cum quasillis sata. sabina herba propagine seritur et avolsione; tradunt faece vini aut e parietibus latere tuso mire ali. iisdem modis rosmarinum seritur et ramo, quoniam neutri semen, rhododendrum propagine et semine.
<plin. nat. 17.34> semine quoque inserere natura docuit raptim avium fame devorato solidoque et alvi tepore madido cum fecundo fimi medicamine abiecto in mollibus arborum lecticis et ventis saepe translato in aliquas corticum rimas, unde vidimus cerasum in salice, platanum in lauru, laurum in ceraso et bacas simul discolores. tradunt et monedulam condentem semina in thensauros cavernarum eiusdem rei praebere causas.
<plin. nat. 17.35> hinc nata inoculatio sutoriae simili fistula aperiendi in arbore oculum cortice exciso semenque includendi eadem fistula sublatum ex alia. in ficis et malis haec fuit inoculatio antiqua. vergiliana quaerit sinum in nodo germine expulsi corticis gemmamque ex alia arbore includit.
<plin. nat. 17.36> et hactenus natura ipsa docuit, insitionem autem casus, magister alius et paene numerosior, ad hunc modum: agricola sedulus casam saepis munimento cingens, quo minus putrescerent sudes, limen subdidit ex hedera. at illae vivaci morsu adprehensae suam ex aliena fecere vitam, apparuitque truncum esse pro terra. aufertur ergo serra aequaliter superficies, levigatur falce truncus. ratio postea duplex, et prima inter corticem lignumque inserendi. timebant prisci truncum findere, mox inforare ausi medio ipsique in eo medullae calamum imprimebant, unum inserentes, neque enim plures capiebat medulla. subtilior postea ratio vel senos addi, mortalitati eorum et numero, per media trunco leniter fisso cuneoque tenui fissuram custodiente, donec cuspidatim decisus descendat in rimam calamus.
<plin. nat. 17.37> multa in hoc servanda: primum omnium, quae patiatur coitum talem arbor et cuius arboris. varie quoque et non isdem in partibus subest omnibus sucus. vitibus ficisque media sicciora et e summa parte conceptus; ideo illinc surculi petuntur. oleis circa media sucus, inde et surculi; cacumina sitiunt. facillime coalescunt quibus eadem corticis natura quaeque pariter florentia eiusdem horae cognationem sucorumque societatem habent. lenta res, quotiens umidis repugnant sicca, mollibus corticum duri. reliqua observatio, ne fissura in nodo fiat - repudiat quippe advenam inhospitalis duritia - , ut in parte nitidissima, ne longior multo tribus digitis, ne obliqua,  ne tralucens. vergilius e cacumine inseri vetat, certumque est ab umeris arborum orientem aestivum spectantibus surculos petendos, et e feracibus et e germine novello, nisi vetustae arbori inserantur; ii enim robustiores esse debent. praeterea ut praegnates, hoc est germinatione turgentes et qui parere illo speraverint anno, bimi utique nec tenuiores digito minimo. inseruntur autem et inversi, cum id agitur, ut minor altitudo in latitudinem se fundat. ante omnia gemmantes nitere conveniet; nihil usquam ulcerosum aut retorridum spei favet. medulla calami commissurae in matre ligni corticisque iungatur, id enim satius quam foris cortici aequari. calami exacutio medullam ne nudet, tamen tenui fistula detegat. fastigatio levi descendat cuneo tribus non ampliore digitis, quod facillime contingit tinctum aqua radentibus. ne exacuatur in vento, ne cortex a ligno decedat alterutri. calamus ad corticem usque suum deprimatur. ne luxetur, dum deprimitur, neve cortex replicetur in rugas. ideo lacrimantes calamos inseri non oportet, non, hercules, magis quam aridos, quia illo modo labat umore nimio cortex, hoc vitali defectu non umescit neque concorporatur. id etiam religionis servant, ut luna crescente, ut calamus utraque deprimatur manu. et alioqui hoc in opere duae simul manus minus nituntur, necessario temperamento. validius demissi tardius ferunt, fortius durant,  contraria ex diverso. ne hiscat nimium rima laxeque capiat, aut ne parum et exprimat aut conpressum necet; hoc maxime cavendum in praevalide accipientis trunco. ut media fissura relinquatur, quidam vestigio fissurae falce in truncis facto salice praeligant marginem ipsum, postea cuneo findunt continente vinculo libertatem dehiscendi. - (quaedam in plantario insita eodem die transferuntur). - si crassior truncus inseratur, inter corticem et lignum inseri melius, cuneo optime osseo, cortex ne rumpatur, laxato. cerasi libro dempto finduntur. hae solae et post brumam inseruntur. dempto libro habent veluti lanuginem, quae si conprehendit insitum, putrefacit. vinculum cuneo adacto utilissime adstringitur. inserere aptissimum, quam proxime terrae patiatur nodorum truncique ratio. eminere calami vi digitorum longitudine non amplius debent. cato argillae vel cretae harenam fimumque bubulum admiscet atque ita usque ad lentorem subigi iubet idque interponi et circumlini. ex iis, quae commentatus est, facile apparet illa aetate inter lignum et corticem nec alio modo inserere solitos aut ultra latitudinem ii digitorum calamos demittere. inseri autem praecipit pira ac mala per ver et post solstitium diebus l et post vindemiam, oleas autem et ficos per ver tantum, luna sitiente,  hoc est sicca praeterea post meridiem ac sine vento austro. mirum quod non contentus insitum munisse, ut dictum est, et caespite ab imbre frigoribusque protexisse ac mollibus bifidorum viminum fasciis, lingua bubula - herbae id genus est - insuper optegi iubet eamque inligari opertam stramentis. nunc abunde arbitrantur paleato luto sarcire et libro ii digitos insito exstante. verno inserentes tempus urguet, incitantibus se gemmis praeterquam in olea, cuius diutissime oculi parturiunt, minimumque suci habet sub cortice, qui nimius insitis nocet. punica vero et ficum quaeque alia sicca sunt recrastinare minime utile. pirum vel florentem inserere licet et in maium quoque mensem protendere insitiones. quod si longius adferantur pomorum calami, rapo infixos optime custodire sucum arbitrantur, servari inter duos imbrices iuxta rivos vel piscinas utrimque terra obstructos, vitium vero in scrobibus siccis stramento opertos ac deinde terra obrutos, ut cacumine exstent.
<plin. nat. 17.38> cato vitem tribus modis inserit: praesectam findi iubet per medullam, in eam surculos exacutos, ut dictum est, addi, medullas iungi. altero, si inter se vites contingant, utriusque in obliquum latere contrario adraso iunctis medullis colligari. tertium genus est terebrare vitem in obliquum ad medullam calamosque addere longos pedes binos atque ita ligatum insitum intritaque inlitum operire terra calamis subrectis. nostra aetas correxit, ut  gallica uteretur terebra, quae excavat nec urit - quoniam adustio omnis hebetat - , atque ut gemmascere incipiens eligeretur calamus, nec plus quam binis ab insito emineret oculis, ulmivimine alligatobina circumdarenturacie a duabus partibus, ut inde potius destillaret mucor, qui maxime vites infestat; dein cum evaluissent flagella pedes binos, vinculum insiti incideretur, ubertati crassitudine permissa. vitibus inserendis tempus dedere ab aequinoctio autumno ad germinationis initia. sativae plantae silvestrium radicibus inseruntur natura siccioribus; si sativae silvestribus inserantur, degenerant in feritatem. reliqua caelo constant. aptissima insitis siccitas; huius enim remedium: adpositis fictilibus vasis modicus umor per cinerem destillat. inoculatio rores amat lenes.
<plin. nat. 17.39> emplastratio et ipsa ex inoculatione nata videri potest, Crasso autem maxime cortici convenit, sicut est ficis. ergo amputatis omnibus ramis, ne sucum avocent, nitidissima in parte quaque praecipua cernatur hilaritas, exempta scutula ita, ne descendat ulta corticem ferrum, inprimitur ex alia cortex par cum sui germinis mamma,  sic conpage densata, ut cicatrici locus non sit et statim fiat unitas, nec umorem nec adflatum recipiens; nihilominus tamen et luto munire et vinculo melius. hoc genus non pridem repertum volunt qui novis moribus favent, sed iam et apud veteres graecos invenitur et apud catonem, qui oleam ficumque sic inseri iussit, mensura etiam praefinita secundum reliquam diligentiam suam: cortices scalpro excidi quattuor digitorum longitudine et trium latitudine atque ita coagmentari et illa sua intrita oblini, eadem ratione ut in malo. quidam huic generi miscuere fissuram in vitibus, exempta cortici tessella latere plano adigendo. tot modis insitam arborem vidimus iuxta tiburtes tullios omni genere pomorum onustam, alio ramo nucibus, alio bacis, aliunde vite, piris, ficis, punicis malorumque generibus. sed huic brevis fuit vita. nec tamen omnia experimentis adsequi in natura possumus. quaedam enim nasci nisi sponte nullo modo queunt, eaque inmitibus tantum et desertis locis proveniunt. capacissima insitorum omnium ducitur platanus, postea robur, verum utraque sapores corrumpit. quaedam omni genere inseruntur, ut ficus, ut punicae. vitis non recipit emplastra, nec quibus tenuis aut caducus rimosusque cortex, neque inoculationem siccae aut umoris exigui. fertilissima omnium inoculatio, postea emplastratio, sed utraque infirmissima; et quae cortice tantum nituntur, vel levi aura ocissime deplantantur. inserere firmissimum et fecundius quam serere.
<plin. nat. 17.40> non est omittenda raritas unius exempli. corellius eques romanus ateste genitus insevit castaneam suomet ipsam surculo in neapolitano agro. sic facta est castanea, quae ab eo nomen accepit inter laudatas. postea tereus eiusdem libertus corellianam iterum insevit. haec est inter eas differentia: illa copiosior, haec tereiana melior.
<plin. nat. 17.41> reliqua genera casus ingenio suo excogitavit ac defractos serere ramos docuit, cum pali defixi radices cepissent. multa sic seruntur inprimisque ficus omnibus aliis modis nascens praeterquam talea, optime quidem, si vastiore ramo pali modo exacuto adigatur alte, exiguo super terram relicto capite eoque ipso harena cooperto. ramo seruntur et punica, palis laxato prius meatu, item myrtus, omnium horum longitudine iii pedum, crassitudine minus bracchiali, cortice diligenter servato, trunco exacuto.
<plin. nat. 17.42> myrtus et taleis seritur, morus talea tantum, quoniam in ulmo eam inseri religio fulgurum prohibet. quapropter de talearum satu nunc dicendum est. servandum in eo ante omnia, ut taleae ex feracibus fiant arboribus, ne curvae neve scabrae aut bifurcae, ne tenuiores quam ut manum impleant, ne minores pedalibus, ut inlibato cortice atque ut sectura inferior ponatur semper et quod fuerit ab radice, adcumuleturque germinatio terra, donec robur planta capiat.
<plin. nat. 17.43> quae custodienda in olearum cura cato iudicaverit, ipsius verbis optime praecipiemus: "taleas oleagineas, quas in scrobe saturus eris, tripedaneas facito, diligenterque tractato, ne liber laboret, cum dolabis aut secabis. quas in seminario saturus eris, pedales facito. eas sic inserito: locus bipalio subactus sit beneque gluttus. cum taleam demittes, pede taleam opprimito. si parum descendet, malleo aut mateola adigito, cavetoque, ne librum scindas, cum adiges. palo prius locum ne feceris, quo taleam demittas; ita melius vivet. taleae ubi trimae sunt, tum denique maturae sunt, ubi liber se vertet. si in scrobibus aut in sulcis seres, ternas taleas ponito easque divaricato. supra terram ne plus quattuor digitos traversos emineant, vel oculos serito. - diligenter eximere oleam oportet et radices quam plurimas cum terra ferre, ubi radices bene operueris, calcare bene, ne quid noceat. si quis quaeret, quod tempus oleae serendae sit, agro sicco per sementem, agro laeto per ver. olivetum diebus xv ante aequinoctium vernum incipito putare. ex eo die dies xl recte putabis. id hoc modo putato: qua locus recte ferax erit, quae arida erunt et si quid  ventus interfregerit, inde ea omnia eximito. qua locus ferax non erit, id plus concidito aratoque bene enodatoque stirpisque leves facito. - circum oleas autumnitate ablaqueato et stercus addito. - qui oletum saepissime et altissime miscebit, is tenuissimas radices exarabit. si male arabit, radices susum abibunt, crassiores fient et eo in radices vires oleae abibunt."
<plin. nat. 17.44> quae genera olearum et in quo genere terrae iuberet seri quoque spectare oliveta, diximus in ratione olei. mago in colle et siccis et argilla inter autumnum et brumam seri iussit, in crasso aut umido aut subriguo solo a messe ad brumam. quod praecepisse eum africae intellegitur. italia quidem nunc vere maxime serit. sed si et autumno libeat, post aequinoctium xl diebus ad vergiliarum occasum iiii soli dies sunt, quibus seri noceat. africae peculiare, quod in oleastro eas inserit quadam aeternitate, cum senescant, proxima adoptione virga emissa atque ita alia arbore ex eadem iuvenescente iterumque et quotiens opus sit, ut aevis eadem oliveta constent. inseritur autem oleaster calamo et inoculatione.
<plin. nat. 17.45> olea, ubi quercus effossa est, male ponitur,  quoniam vermes, qui raucae vocantur, in radice quercus nascuntur et transeunt. non infumare taleas aut siccare prius, quam serantur, utilius conpertum. vetus olivetum ab aequinoctio verno intra vergiliarum exortum interradi alternis annis melius inventum, item muscum radi, circumfodi autem omnibus annis a solstitio ii cubitorum scrobe pedali altitudine, stercorari tertio anno.
<plin. nat. 17.46> mago idem amygdalas ab occasu arcturi ad brumam seri iubet, pira non eodem tempore omnia, quoniam neque floreant eodem, oblonga aut rotunda ab occasu vergiliarum ad brumam, reliqua genera media hieme ab occasu sagittae, subsolanum aut septentrionis spectantia, laurum ab occasu aquilae ad occasum sagittae. conexa enim de tempore serendi inserendique ratio est. vere et autumno id magna ex parte fieri decrevere. est et alia hora circa canis ortus, paucioribus nota, quoniam non omnibus locis pariter utilis intellegitur, sed haud omittenda nobis non tractus alicuius rationem, verum naturae totius indagantibus. in cyrenaica regione sub etesiarum flatu conserunt, nec non et in graecia, oleam maxime in laconia. coos insula et vites tunc serit, ceteri apud graecos inoculare et inserere non dubitant, sed arbores non serunt. plurimumque in eo locorum natura pollet; namque in aegypto omni serunt mense et ubicumque imbres aestivi sunt, ut in india et aethiopia, necessario post haec autumno seruntur arbores. ergo tria tempora  eadem germinationis, ver et canis arcturique ortus. neque enim animalium tantum est ad coitus aviditas, sed multo maior est terrae ac satorum omnium libido, qua tempestive uti plurimum interest conceptus, peculiare utique in insitis, cum sit mutua cupiditas utrimque coeundi. qui ver probant, ab aequinoctio statim admittunt, praedicantes germina parturire, ideo faciles corticum esse conplexus. qui praeferunt autumnum, ab arcturi ortu, quoniam statim radicem quandam capiant et ad ver parata veniant atque non protinus germinatio auferat vires. quaedam tamen statutum tempus anni habent ubique, ut cerasi et amygdalae circa brumam serendi vel inserendi. de pluribus locorum situs optime iudicabit. frigida enim et aquosa verno conseri oportet, sicca et calida autumno. communis quidem italiae ratio tempora ad hunc modum distribuit: moro ab idibus februariis in aequinoctium, piro autumnum, ita ut brumam xv ne minus diebus antecedant, malis aestivis et cotoneis, item sorbis, prunis, post mediam hiemem in idus februarias, siliquae graecae et persicis ante brumam per autumnum, nucibus iuglandi et pineae et abellanae et graecae atque castaneae a kal. martiis ad idus easdem, salici et genistae circa martias kal. hanc in siccis semine, illam in umidis virga seri diximus.
<plin. nat. 17.47> est etiamnum nova inserendi ratio, ne quid sciens quidem praeteream, quod usquam invenerim, columellae excogitata, ut adfirmat ipse, qua vel diversae insociabilesque arborum naturae copulentur, ut fici atque  oleae. iuxta hanc seri ficum iubet non ampliore intervallo, quam ut contingi large possit ramo oleae quam maxime sequaci atque oboedituro, eumque omni interim tempore edomari meditatione curvandi. postea fico adepta vires, quod evenire trimae aut utique quinquenni, detruncata superficie ipsum quoque deputatum et, ut dictum est, adraso cacumine defigi in crure fici, custoditum vinculis, ne curvatura fugiat. ita quodam propaginum insitorumque temperamento triennio communem inter duas matres coalescere, quarto anno abscisum totum adoptantis esse, nondum vulgata ratione aut mihi certe satis conperta.
<plin. nat. 17.48> cetero eadem illa de calidis frigidisque et umidis aut siccis supra dicta ratio et scrobes fodere monstravit. in aquosis enim neque amplos neque altos facere expediet, aliter in aestuoso et sicco, ut quam maxime accipiant aquam contineantque. haec et veteres arbores colendi ratio est. ferventibus enim locis adcumulant aestate radices operiuntque, ne solis ardor exurat. aliubi ablaqueant perflatusque admittunt. iidem hieme cumulis a gelu vindidicant. contra illi hieme aperiunt umoremque sitientibus quaerunt. ubicumque circumfodiendi arbores ratio in circuitum pedes in orbem ternos, neque id in pratis, quoniam amore solis umorisque in summa tellure oberrant.
<plin. nat. 17.49> et de arboribus quidem fructus gratia serendis inserendisque in universum sint dicta haec: restat earum ratio, quae propter alias seruntur ac vineas maxime, caeduo ligno.
<plin. nat. 17.50> principatum in his optinent salices, quas serunt loco madido, tamen refosso pedes ii et semipedem, talea sesquipedali vel pertica, quae utilior, quo plenior. intervallo esse debent pedes seni. trimae pedibus binis a terra putatione coercentur, ut se in latitudinem fundant ac sine scalis tondeantur. salix enim fecundior, quo terrae propior. has quoque omnibus annis confodi iubent mense aprili. haec est viminalium cultura. perticalis et virga et talea seritur, fossura eadem. perticas ex ea caedi iustum est quarto fere anno. et hae autem senescentium locum propagine sarciunt praecisa post annum. salicis viminalis iugera singula sufficiunt xxv vineae iugeribus. eiusdem rei causa populus alba seritur bipedaneo pastinato, talea sesquipedali, biduo siccata, palmipedi intervallo, terra superiniecta ii cubitorum crassitudine.
<plin. nat. 17.51> harundo etiamnum dilutiore quam hae solo gaudet. seritur bulbo radicis, quod alii oculum vocant, dodrantali scrobe, intervallo ii pedum et semipedis, reficiturque ex sese vetere harundineto exstirpato, quod utilius repertum quam castrare, sicut antea. namque inter se  radices serpunt mutuoque discursu necantur. tempus conserendi, priusquam oculi harundinum intumescant, ante kal. martias. crescit ad brumam usque desinitque, cum durescere incipit. hoc signum tempestivam habet caesuram. et hanc autem, quotiens et vineam, fodiendam putant. seritur et traversa, non alte terra condita, erumpuntque e singulis oculis totidem plantae. seritur et deplantata pedali sulco, binis obrutis gemmis, ut tertius nodus terram attingat, prono cacumine, ne rores concipiat. caeditur decrescente luna. vineis anno siccata utilior quam viridis.
<plin. nat. 17.52> castanea pedamentis omnibus praefertur facilitate tractatus, perdurandi pervicacia; regerminatione caedua vel salice laetior. quaerit solum facile nec tamen harenosum, maximeque sabulum umidum aut carbunculum vel tofi etiam farinam, quamlibet opaco septentrionalique et praefrigido situ, vel etiam declivi. recusat eadem glaream, rubricam, cretam omnemque terrae fecunditatem. seri nuce diximus, sed nisi ex maximis non provenit, nec nisi quinis acervatim satis. refringi solum debet sub ea ex novembri mense in februarium, quo solutae sponte cadunt ex arbore atque subnascuntur. intervalla sint pedalia, undique sulco dodrantali. ex hoc seminario transferuntur in aliud bipedali intervallo post biennium. sunt et propagines, nulli quidem faciliores. nudata enim radice tota in sulco prosternitur; tum ex cacumine supra terram relicto renascitur et alia ab radice. sed tralata nescit hospitari  pavetque novitatem biennio fere; postea prosilit. ideo nucibus potius quam viveradicibus plantaria caedua implentur. cultura non alia quam supra dictis, fodiendo supputandisque per biennium sequens. de cetero ipsa se colit umbra stolones supervacuos enecante. caeditur intra septimum annum. sufficiunt pedamenta iugeri vicenis vinearum iugeribus, quando etiam bifida ex stirpe fiunt, durantque ultra alteram silvae suae caesuram.
<plin. nat. 17.53> aesculus similiter provenit, caesura triennio serior, minus morosa nasci in quacumque terra seritur vere balano, sed non nisi aesculi, scrobe dodrantali, intervallis ii pedum. saritur leviter quater anno. hoc pedamentum minime putrescit caesumque maxime fruticat.     praeter haec, quae diximus, sunt caedua fraxinus, laurus, persica, corulus, malus, sed tardius nascuntur terramque defixa vix tolerant, non modo umorem. sabucus contra firmissima ad palum taleis seritur, ut populus. nam de cupresso satis diximus.
<plin. nat. 17.54> et praedictis velut armamentis vinearum restat ipsarum natura praecipua tradenda cura. vitium surculis et quarundam arborum, quibus fungosior intus natura, geniculati scaporum nodi intersaepiunt medullam. ferulae ipsae breves, et ad summa breviores articuli utrimque sua internodia includunt. medulla, sive illa vitalis anima est, ante se tendit longitudinem inplens,  quamdiu nodi pervia patent fistula. cum vero concreti ademere transitum, repercussa erumpit ab ima sui parte iuxta priorem nodum alternis laterum semper inguinibus, ut dictum est in harundine ac ferula, quorum dexterum ab imo intellegitur articulo, laevum in proximo, atque ita per vices. hoc vocatur in vite gemma, cum ibi caespitem fecit; ante vero quam faciat, in concavo oculus et in cacumine ipso germen. sic palmites, nepotes, uvae, folia, pampini gignuntur, mirumque firmiora esse in dextera parte genita.
<plin. nat. 17.55> hos ergo in surculis nodos, cum seruntur, medios secare oportet ita, ne profluat medulla. et in fico quidem dodrantales, paxillis solo patefacto, seruntur sic, ut descendant quae proxima arbori fuerint, ii oculi extra terram emineant. oculi autem in arborum surculis proprie vocantur, unde germinantur. hac de causa et in plantariis aliquando eodem anno ferunt, quo fuere laturi fructus in arbore, cum tempestive sati praegnates inchoatos conceptus aliubi pariunt. ita satas ficos tertio anno transferre facile. hoc pro senescendi celeritate adtributum huic arbori, ut citissime proveniat.
<plin. nat. 17.56> vitium numerosior satus est. primum omnium nihil seritur ex his nisi inutile et deputatum in sarmenta. opputatur autem quidquid proximo tulit fructum. solebat capitulatus utrimque e duro surculus seri, eoque argumento malleolus vocatur etiamnunc. postea avelli cum sua calce coeptus est, ut in fico, neque est aliud vivacius. tertium genus adiectum etiamnum expeditius sine calce,  quod sagittae vocantur, cum intorti panguntur, iidem cum recisi nec intorti, trigemmes. plures autem ex eodem surculo hoc modo fiunt. serere e pampinariis sterile est, nec nisi fecundo oportet. quae raros habet nodos, infecunda iudicatur; densitas gemmarum fertilitatis indicium est. quidam seri vetant nisi eos qui floruerint surculos. sagittas serere minus utile, quoniam in transferendo facile rumpitur quod intortum fuit. seruntur pedali, non breviores, longitudine, quinque sexve nodorum. pauciores tribus gemmis in hac mensura esse non poterunt. inseri eodem die, quo deputentur, utilissimum; si multo postea necesse sit serere custoditos, uti praecepimus, caveri utique, ne extra terram positi sole inarescant, vento aut frigore hebetentur. qui diutius in sicco fuerint, priusquam serantur, in aqua pluribus diebus revirescant.
<plin. nat. 17.57> solum apricum et quam amplissimum in seminario sive in vinea bidente pastinari debet, ternos pedes bipalio alto, marra reici quaternum pedum fermento, ita ut in pedes binos fossa procedat, fossum purgari et extendi, ne crudum relinquatur, verum exigi mensura. male pastinatum deprendunt scamna inaequalia. metienda est et ea pars, quae interiacet, pulvini. surculi seruntur et in scrobe et in sulco longiore; super quam tenerrima ingeritur terra, sed in gracili solo frustra nisi substrato pinguiore corioquam duas integi oportet et  proximam attingi, terram eodem paxillo deprimi et spissari, interesse in plantario sesquipedes inter bina semina in latitudinem, in longitudinem semisses; ita satos malleolos xxiiii mense recidere ad imum articulum, nisi ipsi parcatur. oculorum inde materia emicat, cum qua xxxvi mense viveradix transfertur.
<plin. nat. 17.58> est et luxuriosa ratio vites serendi, ut quattuor malleoli vehementi vinculo colligentur ima parte luxuriosa atque ita vel per ossa bubuli cruris vel per colla fictilia traiecti obruantur binis eminentibus gemmis. uniscunt hoc modo recisisque palmitem emittunt. postea fistula fracta radix libere capit vires, uvaque fert omnium corporum suorum acinos. in alio genere invento novicio finditur malleolus, medullaque erasa in se colligantur ipsi caules ita, ut gemmis parcatur omni modo. tum malleolus in terra fimo mixta seritur et, cum spargere caules coepit, deciditur foditurque saepius. talis uvae acinos nihil intus ligni habituros columella promittit, cum vivere semina ipsa perquam mirum sit medulla adempta.
<plin. nat. 17.59> nasci surculis etiam, quibus non sit articulatio, arbores non omittendum videtur. namque buxi tenuissimis quinis senisve colligatis depacti proveniunt. quondam in observatione erat, ut defringerentur ex inputata buxo, aliter vivere non crediti. detraxere hoc experimenta.
<plin. nat. 17.60> seminarii curam sequitur vinearum ratio.  quinque generum hae: sparsis per terram palmitibus aut per se vite subrecta vel cum amminiculo sine iugo aut pedatae simplici iugo aut conpluviatae quadriplici. quae pedatae ratio, eadem intellegetur eius quoque, in qua sine amminiculo vitis per se stabit. id enim non fit nisi pedamenti inopia. simplici iugo constat porrecto ordine quem canterium appellant. melior ea vino, quoniam sibi ipsa non obumbrat adsiduoque sole coquitur et adflatum magis sentit, celerius rorem dimittit, pampinationi quoque et occationi omnique operi facilior. super cetera deflorescit utilius. iugum fit pertica aut harundine aut crine funiculove, ut in hispania brundisique. conpluviata copiosior vino est, dicta a cavis aedium conpluviis. dividitur in quaternas partes totidem iugis. huius serendi ratio dicetur, eadem valitura in omni genere, in hoc vero numerosior tantum. iii vero seritur modis: optime in pastinato, proxime in sulco, novissime in scrobe.
<plin. nat. 17.61> de pastinatione dictum est; sulco latitudo palae satis est, scrobibus ternorum pedum in quamque partem. altitudo in quocumque genere tripedalis, ideo nec vitis minor transferri debet, exstatura etiamnum duabus gemmis. emolliri terram minutis in scrobe imo sulcis fimoque misceri necessarium. clivosa altiores scrobes poscunt, praeterea pulvinatis a devexitate labris. qui ex his longiores fient, ut vites binas accipiant e diverso, alvei vocabuntur. esse vitis radicem in medio scrobe oportet, sed  ipsam innixam solido in orientem aequinoctialem spectare, adminicula prima e calamo accipere; vineas limitari decumano xviii pedum latitudinis ad contrarios vehiculorum transitus, aliisque traversis limitibus denum pedum distingui per media iugera aut, si maior modus sit, totidem pedum cardine, quot decumano, limitari, semper vero quintanis semitari, hoc est ut quinto quoque palo singulae iugo paginae includantur; solo spisso non nisi repastinato nec nisi viveradicem seri, tenero et soluto vel malleolum sulco vel scrobe. in colles sulcos agere traversos melius quam pastinare, ut defluvia transtris eorum contineantur; aquoso caelo vel sicco solo malleolos serere autumno, nisi si tractus ratio mutabit. siccus enim et calidus autumno poscet, umidus frigidusque etiam veris exitu. in arido solo viveradix quoque frustra seritur, male et in siccis malleolus, nisi post imbrem, at in riguis vel frondens vitis et usque ad solstitium recte, ut in hispania. quiescere ventos sationis die utilissimum. plerique austros optant, cato abdicat.
<plin. nat. 17.62> interesse medio temperamento inter binas vites oportet pedes quinos, minimum autem laeto solo pedes quaternos, tenui plurimum octonos - umbri et marsi ad vicenos intermittunt arationis gratia in his, quae vocant porculeta - , pluvio et caliginoso tractu rariores poni, sicco densiores. subtilitas parsimoniae conpendia invenit, cum vinea in pastinato seratur, obiter seminarium faciendi,  ut et viveradix loco suo et malleolus, qui transferatur, inter vites et ordines seratur, quae ratio in iugero circiter [xvi] viveradicum donat. interest autem biennium fructus, quo tardius in sato provenit quam in tralato.
<plin. nat. 17.63> viveradix posita in vinea post annum resecatur usque ad terram, ut unus tantum emineat oculus, adminiculo iuxta adfixo et fimo addito. simili modo et secundo anno reciditur viresque concipit et intra se pascit suffecturas oneri. alias festinatione pariendi gracilis atque eiuncida, ni cohibeatur castigatione tali, in fetum exeat tota. nihil avidius nascitur ac, nisi ad pariendum vires serventur, tota fit fetus.
<plin. nat. 17.64> pedamenta optuma, quae diximus, aut ridicae e robore oleaque, si non sint, pali e iunipero, cupresso, laburno, sabuco. reliquorum generum sudes omnibus annis reciduntur. saluberrima in iugo harundo conexa fasciculis durat annis quinis. cum breviores palmites sarmento iunguntur inter se funium modo, ex hoc arcus funeta dicuntur.
<plin. nat. 17.65> tertius vineae annus palmitem velocem robustumque emittit et quem faciat aetas vitem. hic in iugum insilit. aliqui tum excaecant eum supina falce auferendo oculos, ut longius evocent, noxia iniuria. utilior enim consuetudo pariendi satiusque pampinos adiugatae detergere usque quo placeat roborari eam. sunt qui vetant tangi proximo anno, quam tralata sit, neque ante lx mensem falce curari, tunc autem ad iii gemmas recidi.  alii et proximo quidem anno recidunt, sed ut ternos quaternosve singulis annis adiciant articulos, quarto demum perducant ad iugum. id utrimque fructu tardum, praeterea retorridum et nodosum pumilionum incremento. optimum autem matrem esse firmam, postea fetum audacem. nec tutum est quod cicatricosum, magno imperitiae errore; quidquid est tale, plagis nascitur, non e matre. totas habeat illa vires, dum roboratur, et annuos accipiet tota fetus, cum permissum fuerit nasci. nihil natura portionibus parit. quae excreverit satis firma, protinus in iugo collocari debebit; si etiamnum infirmior erit, sub ipso iugo hospitari recisa. viribus, non aetate, decernitur. temerarium est ante crassitudinem pollicarem viti imperare. sequente anno palmites educentur pro viribus matris singuli aut gemini. iidem et secuto, si coget infirmitas, nutriantur, tertioque demum ii adiciantur. nec sunt plures quaternis umquam permittendi, breviterque non indulgendum et semper inhibenda fecunditas est. ea est natura, ut parere malit quam vivere. quidquid materiae adimitur, fructui accedit. illa semina mavult quam fructum gigni, quoniam fructus caduca res est. sic perniciose luxuriat, nec ampliat se, sed egerit.
<plin. nat. 17.66> dabit consilium et soli natura. in macro, etiamsi vires habebit, recisa intra iugum moretur, ut omnis fetura sub eo exeat. minimum id esse debebit intervallum, ut  attingat iugum speretque, non teneat, adeo non recumbat in eo nec delicate se spargat. ita temperetur hic modus, ut crescere etiamnum malit quam parere.
<plin. nat. 17.67> palmes duas tresve gemmas habere sub iugo debet, ex quibus materia nascatur, tunc per iugum mergi alligarique, ut sustineatur iugo, non pendeat, vinculo mox adstrictius a tertia gemma alligari, quoniam et sic coercetur impetus materiae densioresque citra pampini exultant. cacumen religari vetant. natura haec est: deiecta pars aut praeligata fructum dat, plurimumque ipsa curvatura. quod citra est, materiem emittit, offensante, credo, spiritu et illa quam diximus medulla. quae ita emicuerit materia fructum dabit anno sequente. sic duo genera palmitum: quod e duro exit materiamque in proximum annum promittit, pampinarium vocatur aut, ubi supra cicatricem est, fructuarium; alterum ex anniculo palmite semper fructuarium. relinquitur sub iugo et qui vocatur custos - hic est novellus palmes, non longior tribus gemmis - proximo anno materiam daturus, si vitis luxuria se consumpserit, et alius iuxta eum, verrucae magnitudine, qui furunculus appellatur, si forte custos fallat.
<plin. nat. 17.68> vitis, antequam septumum annum a surculo conpleat, evocata ad fructum eiuncescit ac moritur. nec veterem placet palmitem in longum et ad quartum usque pedamentum emitti, quod alii dracones, alii funiculos vocant, ut faciant quae masculeta appellant. cum induruit vitis,  pessimum in vinea traducere. quinto anno et ipsi palmites intorquentur singulaeque singulis materiae emittuntur ac deinde proximis, prioresque amputantur. semper custodem relinqui melius, sed is proximus viti esse debet, nec longior quam dictum est, et, si luxuriaverint palmites, intorqueri, ut iv materias vel ii, si uniiuga erit vinea, emittat.
<plin. nat. 17.69> si per se vitis ordinabitur sine pedamento, qualecumque initio adminiculum desiderabit, dum stare condiscat et recta surgere, cetera a primordio eadem, dividi autem putatione pollices in aequali examine undique, ne praegravet fructus parte aliqua. obiter idem deprimens prohibebit in excelsum emicare. huic vineae trium pedum altitudo excelsior nutat, ceteris a quinto, dum ne excedat hominis longitudinem iustam. iis quoque, quae sparguntur in terra, breves ad limitandum caveas circumdant, scrobibus per ambitum factis, ne vagi palmites inter se pugnent occursantes, maiorque pars terrarum ita supinam in tellure vindemiam metit, siquidem et in africa et in aegypto syriaque ac tota asia et multis locis europae hic mos praevalet. ibi ergo iuxta terram conprimi debet vitis, eodem modo et tempore nutrita radice, quo in iugata vinea, ut semper pollices tantum relinquantur, fertili solo cum tribus gemmis, graciliore binis, praestatque multos esse quam longos. quae de natura soli diximus, tanto potentiora sentientur, quanto propior fuerit uva terrae.
<plin. nat. 17.70> genera separari ac singulis conseri tractus utilissimum - mixtura enim generum etiam in vino, non modo in musto, discors - aut, si misceantur, non alia quam pariter maturescentia iungi necessarium. iuga altiora, quo laetior ager et quo planior, item roscido, nebuloso minusque ventoso conveniunt, contra humiliora gracili et arido et aestuoso ventisque exposito. iuga ad pedamentum quam artissimo nodo vinciri oportet, vitem levi contineri. quae genera vitium et in quali solo caeloque essent conserenda, cum enumeraremus naturas earum et vinorum, docuimus.
<plin. nat. 17.71> de reliquo cultu vehementer ambigitur. plerique aestate tota post singulos rores confodi iubent vineam, alii vetant gemmantem; decuti enim oculos tractuque intrantium deteri, et ob id arcendum procul omne quidem pecus, sed maxime lanatum, quoniam facillime auferat gemmas. inimicos et pubescente uva rastros, satisque esse vineam ter anno confodi, ab aequinoctio verno ad vergiliarum exortum et canis ortu et nigrescente acino. quidam ita determinant: veterem semel a vindemia ante brumam, cum alii ablaqueare et stercorare satis putent, iterum ab idibus aprilibus, antequam concipiat, hoc est in vi idus maias; dein prius quam florere incipiat et cum defloruerit et variante se uva. peritiores adfirmant, si iusto saepius  fodiatur, in tantum tenerescere acinos, ut rumpantur. quae fodiantur, ante ferventes horas diei fodiendas convenit, sicuti lutum neque arare neque fodere, fossione pulverem excitatum contra soles nebulasque prodesse.
<plin. nat. 17.72> pampinatio verna in confesso est ab idibus maiis, intra dies x, utique antequam florere incipiat, et eam infra iugum debere fieri. de sequente variant sententiae. cum defloruerit, aliqui pampinandum putant, alii sub ipsa maturitate. sed de his catonis praecepta decernent. namque et putationum tradenda ratio est.
<plin. nat. 17.73> protinus hanc a vindemia, ubi caeli tepor indulget, adoriuntur. sed et in hoc fieri numquam debet ratione naturae ante exortum aquilae, ut in siderum causis docebimus proximo volumine, immo vero favonio, quoniam anceps culpa sit praeproperae festinationis. si saucias recenti medicina mordeat quaedam hiemis ruminatio, certum est gemmas earum frigore hebetari plagasque findi et caeli vitio exuri oculos lacrima destillante. nam gelu fragiles fieri quis nescit operarum ista conputatio est in latifundis, non legitima naturae festinatio. quo maturius putantur aptis diebus, eo plus materiae fundunt; quo serius, eo fructum uberiorem. quare macras prius conveniet putare, validas novissime, plagam omnem obliquam fieri, ut facile decidant imbres, et ad terram verti quam levissima cicatrice acie falcis exacuta plagaque conlevata, recidi autem semper inter ii gemmas, ne sit vulnus oculis in recisa parte. nigram esse eam existimant et, donec ad sincera veniatur, recidendam, quoniam e vitioso materia utilis non exeat. si macra vitis idoneos palmites non  habeat, ad terram recidi eam novosque elici utilissimum, in pampinatione non hos detrahere pampinos, qui cum uva sint; id enim et uvas supplantat praeterquam in novella vinea. inutiles iudicantur in latere nati, non ab oculo, quippe etiam uva, quae nascatur e duro, rigescente, ut nisi ferro detrahi non possit. pedamentum quidam inter ii vites utilius putant statui, et facilius ablaqueantur ita, meliusque est uniiugae vineae, si tamen et ipsi iugo sint vires nec flatu infesta regio. in quadripertita quam proximum oneri adminiculum esse debet, ne tamen inpedimentum sentiat ablaqueatio, cubito abesse non amplius, ablaqueari autem prius quam putari iubent.
<plin. nat. 17.74> cato de omni cultura vitium ita praecipit: "quam altissimam vineam facito alligatoque recte, dum ne nimium constringas. hoc modo eam curato: capita vitium per sementim ablaqueato. vineam putatam circumfodito, arare incipito, ultro citroque sulcos perpetuos ducito. vites teneras quam primum propagato, sic occato: veteres quam minimum castrato; potius, si opus erit, deicito biennioque post praecidito. vitem novellam resecari tum erit tempus, ubi valebit. si vinea ab vite calvata erit, sulcos interponito ibique vivam radicem serito. umbram a sulcis removeto, crebroque fodito. in vinea vetere serito ocinum, si macra erit - quod granum capit ni serito - , et circum capita addito stercus, paleas, vinaceas, aliquid horumce. ubi vinea frondere coeperit,  pampinato. vineas novellas alligato crebro, ne caulis praefringatur, et quae iam in perticam ibit, eius pampinos teneros alligato leviter porrigitoque, uti recte stent. ubi uva varia fieri coeperit, vites subligatovitis insitio una est per ver, altera cum uva floret; ea optima est. - vineam veterem si in alium locum transferre voles, dumtaxat bracchium crassam licebit. primum deputato; binas gemmas ne amplius relinquito. ex radicibus bene exfodito et cave, ne radices saucies. ita uti fuerit, ponito in scrobe aut in sulco operitoque et bene occulcato, eodemque modo vineam statuito, alligato flexatoque, uti fuerit, crebroque fodito." - ocinum, quod in vinea seri iubet, antiqui appellabant pabulum umbrae patiens, quod celerrime proveniat.
<plin. nat. 17.75> sequitur arbusti ratio mirum in modum damnata sasernae patri filioque, celebrata scrofae, vetustissimis post catonem peritissimisque, ac ne a scrofa quidem nisi italiae concessa, cum tam longo iudicetur aevo nobilia vina non nisi in arbustis gigni et in his quoque laudatiora summis sicut uberiora imis. adeo excelsitate proficitur. hac ratione et arbores eliguntur.  prima omnium ulmus, excepta propter nimiam frondem atinia. dein populus nigra, eadem de causa, minus densa folio. non spernunt plerique et fraxinum ficumque, etiam oleam, si non sit umbrosa ramis. harum satus cultusque abunde tractatus est. ante xxxvi mensem attingi falce vetantur. alterna servantur bracchia, alternis putantur annis, sexto anno maritantur. transpadana italia praeter supra dictas cornu, opulo, tilia, acere, orno carpino, quercu arbustat agros, venetia salice propter uliginem soli. et ulmus detruncata media in tria ramorum scamna digeritur, nulla fere xx pedum altiore arbore. tabulata earum ab octavo pede altitudinis dilatantur in collibus siccisque agris, a duodecumo in campestribus et umidis. meridianum solem spectare palmae debent, rami a proiectu digitorum modo subrigi, tonsili in his tenuium quoque virgultorum barba, ne obumbrent. intervallum iustum arborum, si aretur solum, quadrageni pedes in terga frontemque, in latera viceni; si non aretur, hoc in omnes partes. singulis denas saepe adnutriunt vites, damnato agricola minus ternis. maritare nisi validas inimicum, enecante veloci vitium incremento. serere tripedaneo scrobe necessarium distantes inter sese arboremque singulis pedibus. nihil ibi malleoli atque pastinationis, nulla fodiendi inpendia, utpote cum arbusti ratio hac peculiari dote praestet, quod ab eodem solo ferri fruges et vitibus prodest, superque quod vindicans se altitudo non, ut in vinea, ad arcendas animalium iniurias pariete vel saepe vel fossarum utique inpendio muniri se cogit.
<plin. nat. 17.76> in arbusto e praedictis sola viveradicum ratio,  item propaginum, et haec gemina, ut diximus: qualorum ex ipso tabulato maxime probata, quoniam a pecore tutissima est, altera deflexa vite vel palmite iuxta suam arborem aut circa proximam caelibem. quod supra terram est e matre, radi iubetur, ne fruticet. in terra non pauciores iv gemmae obruuntur ad radicem capiendam, extra in capite binae relincuntur. vitis in arbusto iv pedes longo constat omnis sulco, tres lato, alto duos cum semipede. post annum propago inciditur ad medullam, ut paulatim radicibus suis adsuescat; caulis a capite ad duas gemmas reciditur; tertio totus mergus absciditur repetiturque altius in terram, ne ex reciso frondeat. tolli viveradix a vindemia protinus debet.
<plin. nat. 17.77> nuper repertum draconem serere iuxta arborem; ita appellamus palmitem emeritum pluribusque induratum annis. hunc praecisum quam maxima amplitudine, tribus partibus longitudinis deraso cortice, quatenus obruatur - unde et rasilem vocant - , deprimere sulco, reliqua parte ad arborem erecta, ocissimum in vite. si gracilis sit vitis aut terra, usitatum est quam proxime solum decidi, donec firmetur radix, sicuti neque roscidam seri neque a septentrionis flatu. vites aquilonem spectare debent ipsae, palmites autem earum meridiem.
<plin. nat. 17.78> non est festinandum ad putationem novellae, sed primo in circulos materies colligenda, nec nisi validae putatio admovenda, seriore anno fere ad fructum arbusta vite quam iugata. sunt qui omnino putari vetent,  priusquam arborem longitudine aequaverit. prima falce vi pedes a terra recidatur, flagello infra relicto et nasci coacto incurvatione materiae. iii ei gemmae, non amplius, deputato supersint. ex his omissi palmites proximo anno imis digerantur scamnis ac per singulos annos ad superiora scandant, relicto semper duramento in singulis tabulatis et emissario uno, qui subeat usque quo placuerit. de cetero putatione omnia flagella, quae proxime tulerint, recidantur, nova circumcisis undique capreolis spargantur in tabulatis. vernacula putatio deiectis per ramos vitium crinibus circumvestit arborem crinesque ipsos uvis, gallica in traduces porrigitur, aemiliae viae in ridicas atiniarum ambitu, frondem earum fugiens.
<plin. nat. 17.79> est quorundam inperitia sub ramo vitem vinculo suspendendi, suffocante iniuria. contineri debet vimine, non artari; quin immo etiam quibus salices supersunt, molliore hoc vinculo facere malunt, herbaque siculi, quam vocant ampelodesmon, graecia vero universa iunco, cypero, ulva. liberata quoque vinculo per aliquot dies vagari et incondita spargi atque in terra, quam per totum annum spectaverit, recumbere; namque ut veterina a iugo et canes a cursu volutatio iuvat, ita tum et vitium porrigi lumbos. arbor quoque ipsa gaudet adsiduo levata onere, similis respiranti, nihilque est in opere naturae, quod non exemplo dierum noctiumque aliquas vices feriarum velit. ob id protinus a vindemia putari et lassas etiamnum fructu edito inprobatur. putatae rursus alligentur alio loco, namque orbitas vinculi sentiunt vexatione non dubia.
<plin. nat. 17.80> traduces gallicae culturae bini utrimque e lateribus, si par quadrageno distet spatio, quaterni, si viceno, inter se obvii miscentur alliganturque una conciliati, virgultorum comitatu obiter rigorati, qua deficiant, aut, si brevitas non patiatur ipsorum, adalligato protenduntur in viduam arborem unco. traducem bimum praecidere solebant - onerat enim vetustate - ; melius donare tempus, ut rasilem faciant, si largiatur crassitudo. alias utile toros futuri draconis pasci.
<plin. nat. 17.81> unum etiamnum genus est medium inter hoc et propaginem, totas supplantandi in terram vites cuneisque findendi et in sulcos plures simul ex una propagandi, gracilitate singularum firmata circumligatis hastilibus nec recisis, qui a lateribus excurrant, pampinis. novariensis agricola, traducum turba non contentus nec copia ramorum, inpositis etiamnum patibulis palmites circumvolvit; itaque praeter soli vitia cultura quoque torva fiunt vina. alia culpa iuxta urbem aricinis, quae alternis putantur annis, non quia id viti conducat, sed quia vilitate reditum inpendia exuperent. medium temperamentum in carsulano secuntur cariosasque tantum vitis partes incipientesque inarescere deputando, ceteris ad uvam relictis. detracto onere supervacuo pro nutrimento omni est raritas volneris; sed nisi pingui solo talis cultura degenerat in labruscam.
<plin. nat. 17.82> arbusta arari quam altissime desiderant, tametsi  frumenti ratio non exigit. pampinari ea non est moris; et hoc conpendium operae. deputantur cum vite pariter interlucata densitate ramorum, qui sint supervacui et absumant alimenta. plagas ad septentriones aut ad meridiem spectare vetuimus; melius, si neque in occasus solis. diu dolent talia quoque ulcera et difficile sanescunt algendo nimis aestuandove. non eadem ut in vite libertas, quoniam certa latera, sed facilius abscondere et detorquere, quo velis, plagas. in arborum tonsura supiniore velut calices faciendi, ne consistat umor.
<plin. nat. 17.83> viti adminicula addenda, quae scandat adprehensa, si maiora sint. vitium generosarum pergulas quinquatribus putandas et, quarum servare uvas libeat, decrescente luna tradunt; quae vero interlunio sint putatae, nullis animalium obnoxias esse. alia ratione plena luna noctu tondendas, cum sit ea in leone, scorpione, sagittario, tauro, atque in totum serendas plena aut crescente utique censent. sufficiunt in italia cultores deni in centena iugera vinearum.
<plin. nat. 17.84> et abunde satu cultuque arborum tractato, quoniam de palmis et cytiso in peregrinis arboribus adfatim diximus, ne quid desit, indicanda reliqua natura est magno opere pertinens ad omnia ea. infestantur namque et arbores morbis. quid enim genitum caret his malis et silvestrium quidem perniciosos negant esse vexarique tantum grandine in germinatione aut flore, aduri  quoque fervore aut flatu frigidiore, praepostero die, nam suo frigora etiam prosunt, ut diximus. quid ergo non et vites algore intereunt hoc quidem est, quo deprehendatur soli vitium, quoniam non evenit nisi in frigido. itaque per hiemes caeli rigorem probamus, non soli. nec infirmissimae arbores gelu periclitantur, sed maximae, vexatisque ita cacumina prima inarescunt, quoniam praestrictus non potuit eo pervenire umor.
<plin. nat. 17.85> arborum quidam communes morbi, quidam privati generum. communis vermiculatio et sideratio ac dolor membrorum, unde partium debilitas, societate nominum quoque cum hominis miseriis. trunca dicimus certe corpora et oculos germinum exustos ac multa simili sorte. itaque laborant et fame et cruditate, quae fiunt umoris quantitate, aliqua vero et obesitate, ut omnia, quae resinam ferunt, nimia pinguitudine in taedam mutantur et, cum radices quoque pinguescere coepere, intereunt, ut animalia nimio adipe, aliquando et pestilentia per genera, sicut inter homines nunc servitia, nunc plebes urbana vel rustica.
<plin. nat. 17.86> vermiculantur magis minusve quaedam, omnes tamen fere, idque aves cavi corticis sono experiuntur. iam quidem et hoc in luxuria esse coepit, praegrandesque roborum delicatiore sunt in cibo - cosses vocant - atque etiam farina saginati hi quoque altiles fiunt. maxime autem arborum hoc sentiunt piri, mali, fici, minus quae amarae sunt et odoratae. eorum, qui in ficis existunt, alii nascuntur ex ipsis, alios parit qui vocatur cerastes,  omnes tamen in cerasten figurantur sonumque edunt parvoli stridoris. et sorbus arbor infestatur vermiculis rufis ac pilosis atque ita emoritur; mespila quoque in senecta obnoxia ei morbo est.
<plin. nat. 17.87> sideratio tota e caelo constat. quapropter et grando in his causis intellegi debet et carbunculatio et quod pruinarum iniuria evenit. haec enim verno tepore invitatis et erumpere audentibus satis mollibus insidens adurit lactescentes germinum oculos, quod in flore carbunculum vocant. pruinae perniciosior natura, quoniam lapsa persidit gelatque ac ne aura quidem ulla depellitur, quia non fit nisi inmoto ae+re et sereno. proprium tamen siderationis est sub ortu canis siccitatum vapor, cum insita ac novellae arbores moriuntur, praecipue ficus et vitis.
<plin. nat. 17.88> olea praeter vermiculationem, quam aeque ac ficus sentit, clavum etiam patitur, sive fungum placet dici vel patellam. haec est solis exustio. nocere tradit cato et muscum rubrum. nocet plerumque vitibus atque oleis et nimia fertilitas. scabies communis omnium est. inpetigo et, quae adgnasci solent, cocleae peculiaria ficorum vitia, nec ubique. sunt enim quaedam aegritudines et locorum.
<plin. nat. 17.89> verum ut homini nervorum cruciatus, sic et arbori, ac duobus aeque modis. aut enim in pedes, hoc est radices, inrumpit vis morbi, aut in articulos, hoc est cacuminum digitos, qui longissime a toto corpore exeunt. nigrescunt ergo, et sunt apud graecos sua nomina utrique vitio. undique primo dolor, mox et macies earum partium fragilis, postremo tabes morsque, non intrante suco  aut non perveniente, maximeque id fici sentiunt. caprificus omnibus immunis est, quae adhuc diximus. scabies gignitur roribus lentis post vergilias; nam si largiores fuere, perfundunt arborem, non scalpunt scabie, et grossi cadunt; sive imbres nimii fuere, alio modo ficus laborat, radicibus madidis.
<plin. nat. 17.90> vitibus praeter vermiculationem et siderationem morbus peculiaris articulatio tribus de causis: una vi tempestatium germinibus ablatis, altera, ut notavit theophrastus, in supinum excisis, tertia culturae imperitia laesis. omnes enim earum iniuriae in articulis sentiuntur. siderationis genus est et his deflorescentibus roratio, aut cum acini, priusquam crescant, decocuntur in callum. aegrotant et cum alsere, laesis uredine attonsarum oculis. et calore hoc evenit intempestivo, quoniam omnia modo constant certoque temperamento. fiunt et culpa colentium vitia, cum praestringuntur, ut dictum est, aut circumfossor iniurioso ictu verberavit vel etiam subarator inprudens luxavit radices corpusve desquamavit. est et quaedam contusio falcis hebetioris. quibus omnibus causis difficilius tolerant frigora aut aestus, quoniam in ulcus penetrat iniuria omnis a foris. infirmissima vero malus, maximeque quae dulcis est. quibusdam debilitas sterilitatem, non necem, adfert, ut si quis pino cacumen auferat vel palmae. sterilescunt enim nec moriuntur. aegrotant  aliquando et poma ipsa per se sine arbore, si necessariis temporibus imbres aut tepores vel adflatus defuere aut contra abundavere. decidunt enim aut deteriora fiunt. pessimum est inter omnia, cum deflorescentem vitem et oleam percussit imber, quoniam simul defluit fructus.
<plin. nat. 17.91> sunt ex eadem causa nascentes et urucae, dirum animal, eroduntque frondem, aliae florem quoque, olivarum, ut in mileto, ac depastam arborem turpi facie relinquunt. nascitur hoc malum tepore umido et lento. fit aliud ex eodem, si sol acrior insecutus inussit ipsum vitium ideoque mutavit. est etiamnum peculiare olivis et vitibus - araneum vocant - , cum veluti telae involvunt fructum et absumunt. adurunt et flatus quidam eas maxime, sed et alios fructus. nam vermiculationem et poma ipsa per se quibusdam annis sentiunt, mala, pira, mespila, punica. in oliva ancipiti eventu, quando sub cute innati fructum adimunt, augent, si in ipso nucleo fuere erodentes eum. gigni illos prohibent pluviae, quae fiunt post arcturum. eaedem si austrinae fuere, generant druppis quoque, quae maturescentes tum sunt praecipue caducae. id riguis magis evenit, etiam si non cecidere, fastidiendis. sunt et culicum genera aliquis molesta, ut glandibus, fico; qui videntur ex umore nasci, tum dulci subdito corticibus. et aegrotatio quidem fere in his est.
<plin. nat. 17.92> quaedam temporum causae aut locorum non proprie dicantur morbi, quoniam protinus necant, sicut tabes  cum invasit arborem aut uredo vel flatus alicuius regionis proprius, ut est in apulia atabulus, in euboea olympias. hic enim si flavit circa brumam, frigore exurit arefaciens, ut nullis postea solibus recreari possint. hoc genere convalles et adposita fluminibus laborant, praecipueque vitis, olea, ficus. quod cum evenit, detegitur statim in germinatione, in oliva tardius. sed in omnibus signum est revivescendi, si folia amisere. alioqui quas putes praevaluisse moriuntur. nonnumquam inarescunt folia eademque revivescunt. alia in terris septentrionalibus, ut ponto, thracia, frigore aut gelu laborant, si post brumam continuavere xl diebus. et ibi autem et in reliquis partibus, si protinus editis fructibus gelatio magna consecuta est, etiam paucis diebus necat.
<plin. nat. 17.93> quae iniuria hominum constant, secundumhabent causas. pix, oleum, adeps inimica praecipue novellis. cortice in orbem detracto necantur, excepto subere, quod sic etiam iuvatur; crassescens enim praestringit et strangulat. nec andrachle offenditur, si non simul incidatur et corpus. alioqui et cerasus et tilia et vitis corticem mittunt, sed non vitalem nec proximum corpori, verum eum, qui subnascente alio expellitur. quarundam natura rimosus cortex, ut platanis. tiliae renascitur paulo minus quam totus. ergo his, quarum cicatricem trahit, medentur luto fimoque, et aliquando prosunt, si non vehementior frigorum aut calorum vis secuta est. quaedam tardius ita  moriuntur, ut robora et quercus. refert et tempus anni. abieti enim et pino si quis detraxerit sole taurum vel geminos transeunte, cum germinant, statim moriuntur; eandem iniuriam hieme passae diutius tolerant. similiter ilex et robur quercusque. si angusta decorticatio fuit, nihil nocetur supra dictis; infirmioribus quidem et in solo gracili vel ab una tantum parte detractus interemit. similem et decacuminatio rationem habet piceae, cedri, cupressi - haec enim detracto cacumine aut ignibus adusto intereunt - , similem et depastio animalium. oleam quidem etiam, si lambat capra, sterilescere auctor est Varro, ut diximus. quaedam hac iniuria moriuntur, aliqua deteriora tantum fiunt, ut amygdalae - ex dulcibus enim transfigurantur in amaras - , aliqua vero etiam utiliora, ut apud chios pirus, quam phocida appellant. nam detruncatio diximus quibus prodesset. intereunt pleraque et fissa stirpe, exceptis vite, malo, fico, punicis, quaedam vel ab ulcere tantum. pinus hanc iniuriam spernit et omnia, quae resinam gignunt. radicibus amputatis mori minime mirum est; pleraeque etiam non omnibus, sed maximis aut, quae sunt inter illas vitales, abscisis moriuntur.
<plin. nat. 17.94> necant invicem inter sese umbra vel densitate atque alimenti rapina. necat et hedera vinciens - nec  viscum prodest - et cytisus, necatur eo, quod halimon vocant graeci. quorundam natura non necat quidem, sed laedit odorum aut suci mixtura, ut raphanus et laurus vitem. olfactatrix enim intellegitur et tingui odore mirum in modum, ideo, cum iuxta sit, averti et recedere saporemque inimicum fugere. hinc sumpsit androcydes medicinam contra ebrietates, raphanum manducari praecipiens. odit et caulem et olus omne, odit et corylum, ni procul absint, tristis atque aegra. nitrum quidem et alumen, marina aqua calida et fabae putamina vel ervi ultima venena sunt.
<plin. nat. 17.95> inter vitia arborum est et prodigiis locus. invenimus ficos sub foliis natas, vitem et malum punicam stirpe fructum tulisse, non palmite aut ramis, vitem uvas sine foliis, oleas quoque amisisse folia bacis haerentibus. sunt et miracula fortuita. nam et oliva in totum ambusta revixit et in boeotia derosae locustis fici regerminavere. mutantur arbores et colore fiuntque ex nigris candidae, non semper prodigio, sed eae maxime, quae ex semine nascuntur. et populus alba in nigram transit. quidam et sorbum, si in calidiora loca venerit, sterilescere putant. prodigio autem fiunt ex dulcibus acerba poma aut dulcia ex acerbis, e caprifico fici aut contra, gravi ostento, cum in deteriora mutantur, ex olea in oleastrum, ex candida  uva et fico in nigras aut, ut laudiceae xerxis adventu, platano in oleam mutata. qualibus ostentis aristandri apud graecos volumen scatet, ne in infinitum abeamus, apud nos vero c. epidii commentarii, in quibus arbores locutae quoque reperiuntur. subsedit in cumano arbor gravi ostento paulo ante pompei magni bella civilia paucis ramis eminentibus; inventum sibyllinis libris internicionem hominum fore, tantoque eam maiorem, quanto propius ab urbe postea facta esset. sunt prodigia et cum alienis locis enascuntur, ut in capitibus statuarum vel aris, et cum in arboribus ipsis alienae. ficus in lauro nata est cyzici ante obsidionem. simili modo trallibus palma in basi caesaris dictatoris circa bella civilia eius. nec non et romae in capitolio in ara iovis bello persei enata palma victoriam triumphosque portendit. hac tempestatibus prostrata eodem loco ficus enata est m. messalae c. cassii censorum lustro, a quo tempore pudicitiam subversam piso gravis auctor prodidit. super omnia, quae umquam audita sunt, erit prodigium in nostro aevo neronis principis ruina factum in agro marrucino, vetti marcelli e primis equestris ordinis oliveto universo viam publicam transgresso arvisque inde e contrario in locum oliveti profectis.
<plin. nat. 17.96> nunc expositis arborum morbis consentaneum est dicere et remedia. ex his quaedam sunt communia omnium, quaedam propria quarundam. communia  ablaqueatio, adcumulatio, adflari radices aut cooperiri, riguus dato potu vel ablato, fimum suco defectis, putatio levandis onere, item suco emisso quaedam veluti detractio sanguinis, circumrasio corticis, vitium extenuatio et domitura palmitum, gemmarum, si frigus retorridas hirtasque fecerit, repumicatio et quaedam politura. arborum his aliae magis, aliae minus gaudent, veluti cupressus et aquas aspernatur et fimum et circumfossuram amputationemque et omnia remedia odit, quin etiam necatur riguis, vitis et punicae praecipue aluntur. ficus arbor ipsa riguis alitur, pomum vero eius marcescit. amygdalae, si colantur fossione, florem amittunt. nec insitas circumfodere oportet, priusquam validae ferre coeperint poma. plurimae autem amputari sibi volunt onerosa ac supervacua, sicut nos ungues et capillum. reciduntur veteres totae ac rursus a stolone aliquo resurgunt, sed non omnes nec nisi quarum naturam pati diximus.
<plin. nat. 17.97> rigua aestivis vaporibus utilia, hieme inimica, autumno varie et e natura soli, quippe cum vindemiator hispaniarum stagnante solo uvas demetat. cetero maiore in parte orbis etiam pluvias autumni aquas derivare convenit. circa canis ortum rigua maxime prosunt ac ne tum quidem nimia, quoniam inebriatis radicibus nocent. et aetas modum temperat, novellae enim minus sitiunt.  desiderant autem maxime rigari quae adsuevere, contra siccis locis genita non expetunt umorem nisi necessarium.
<plin. nat. 17.98> asperiora vina rigari utique cupiunt in sulmonense italiae agro, pago fabiano, ubi et arva rigant. mirumque, herbae aqua illa necantur, fruges aluntur, et riguus pro sarculo est. in eodem agro bruma - tanto magis, si nives iaceant geletve - , ne frigus vites adurat, circumfundunt riguis, quod ibi tepidare vocant, memorabili natura in amne solis, eodem aestate vix tolerandi rigoris.
<plin. nat. 17.99> carbunculi ac robiginum remedia demonstrabimus volumine proximo. interim est et scariphatio quaedam in remediis, cum macie corticis ex aegritudine adstringente se iustoque plus vitalia arborum conprimente exacutam falcis aciem utraque manu inprimentes perpetuis incisuris diducunt ac veluti cutem laxant. salutare id fuisse argumento sunt dilatatae cicatrices et internato corpore expletae, magnaque ex parte similis hominum medicina et arborum est, quando earum quoque terebrantur ossa. amygdalae ex amaris dulces fiunt, si circumfosso stipite et ab ima parte circumforato defluens pituita abstergeatur. et ulmis detrahitur sucus inutilis, supra terram foratis usque ad medullam, in senecta aut cum alimento nimio abundare sentiuntur. idem et ficorum turgido  cortice incisuris in oblicum levibus emittitur. ita fit, ne decidant fructus. pomiferis, quae germinant nec ferunt fructum, fissa radice inditur lapis fertilesque fiunt, hoc idem in amygdalis e robore cuneo adacto, in piris sorbisque e taeda ac cinere et terra cooperto. etiam radices circumcidisse prodest vitium luxuriantium ficorumque et circumcisis cinerem addidisse. fici serotinae fiunt, si primae grossi, cum fabae magnitudinem excessere, detrahantur. subnascuntur enim quae serius maturescunt. eaedem, cum frondere incipiunt, si cacumina rami cuiusque detrahantur, firmiores fertilioresque fiunt, nam caprificatio maturat.
<plin. nat. 17.100> in ea culices nasci e grossis manifestum, quoniam, cum evolavere, non inveniuntur intus grana, quae in eos versa apparet. exeundi tanta est aviditas, ut plerique aut pede relicto aut pinnae parte erumpant. est et aliud genus culicum, quos vocant centrinas, fucis apium similes ignavia malitiaque cum pernicie verorum et utilium; interemunt enim illos atque ipsi commoriuntur. vexant et tineae semina ficorum, contra quas remedium in eodem scrobe defodere taleam lentisci inversa parte, quae fuerit a cacumine. uberrimas autem ficus rubrica amurca diluta et cum fimo infusa radicibus frondere incipientium facit. caprificorum laudantur maxime nigrae et in petrosis, quoniam frumenta plurima habeant. caprificatio ipsa post imbrem.
<plin. nat. 17.101> in primis autem cavendum, ne ex remediis vitia  fiant, quod evenit nimia aut intempestiva medicina. interlucatio arboribus prodest, sed omnium annorum trucidatio inutilissima. vitis tantum tonsuram annuam quaerit, alternam vero myrtus, punicae, oleae, quia celeriter fruticescunt. ceterae rarius tondeantur, nulla autumno, ac ne radantur quidem nisi vere. putatione plaga ad vitaliasunt omnia, quaecumque non supervacua.
<plin. nat. 17.102> similis fimi ratio. gaudent eo, sed cavendum, ne in fervore solis admoveatur, ne inmaturum, ne validius quam opus sit. urit vineas suillum nisi quinquennio interposito, praeterquam si riguis diluatur, et e coriariorum sordibus nisi admixta aqua, item largius. iustum existimant in denos pedes quadratos iii modios. id quidem soli natura decernet.
<plin. nat. 17.103> columbino ac suillo plagis quoque arborum medentur. si mala punica acida nascantur, ablaqueatis radicibus fimum suillum addi iubent. eo anno vinolenta, proximo dulcia futura. alii urina hominis aqua mixta riganda censent quater anno, singulis amphoris, aut cacumina spargi vino lasere diluto; si findantur in arbore, pediculum intorqueri; ficis utique amurcam adfundi, ceteris arboribus aegris faecem vini, aut lupinum circum radices earum seri. aqua quoque lupini decocti circumfusa pomis prodest. fici, cum volcanalibus tonuit, cadunt. remedium est, ut ante stipula hordeacea areae stringantur. cerasos  praecoces facit cogitque maturescere calx admota radicibus. et haec autem, ut omnia poma, intervelli melius est, ut quae relicta sint grandescant.
<plin. nat. 17.104> quaedam poena emendantur aut morsu excitantur, ut palmae ac lentisci; salsis enim aquis aluntur. salis vim et cineres, sed leniorem, habent; ideo ficis adsperguntur rutaeque, ne fiant vermiosae neve radices putrescant. quin et vitium radicibus aquam salsam iubent adfundi, si sint lacrimosae; si vero fructus earum decidant, cinerem aceto conspergi ipsasque inlini aut sandaraca, si putrescat uva; si vero fertiles non sint, aceto acri subacto cinere rigari atque oblini; quod si fructum non maturent prius inarescentem, praecisarum ad radices plagam fibrasque aceto acri et urina vetusta madefacere atque eo luto obruere, saepe fodere. olearum, si parum promisere fructus, nudatas radices hiberno frigori opponunt, eaque castigatione proficiunt. omnia haec annua caeli ratione constant et aliquando serius poscuntur, aliquando celerius. nec non ignis aliquis prodest, ut harundini. ambusta namque densior mitiorque surgit. cato et medicamenta quaedam conponit, mensurae quoque distinctione, ad maiorum arborum radices amphoram, ad minorum urnam, amurcae et aquae portione aequa, ablaqueatis prius radicibus paulatim, adfundi iubens, in olea hoc amplius stramentis ante circumpositis, item fico; huius praecipue vere terram  adaggerari radicibus; ita futurum, ut non decidant grossi maiorque fecunditas nec scabra proveniat. simili modo, ne convolvolus fiat in vinea, amurcae congios duos decoqui in crassitudinem mellis, rursusque cum bituminis tertia parte et sulpuris quarta sub diu coqui, quoniam exardescat sub tecto. hoc vites circa capita ac sub bracchiis ungui; ita non fore convolvolum. quidam contenti sunt fumo huius mixturae suffire vineas secundo flatu continuo triduo. plerique non minus auxilii et alimenti arbitrantur in urina quam cato in amurca, addita modo pari aquae portione, quoniam per se noceat. aliqui volucre appellant animal praerodens pubescentes uvas. quod ne accidat, falces, cum sint exacutae, fibrina pelle detergent atque ita putant aut sanguine ursino linunt post putationem easdem. sunt arborum pestes et formicae. has abigunt rubrica ac pice liquida perunctis caudicibus, nec non et pisce suspenso iuxta in unum locum congregant aut lupino trito cum oleo radices linunt. multi et has et talpas amurca necant, contraque urucas et, ne mala putrescant, lacerti viridis felle tangi cacumina iubent, privatim autem contra urucas ambiri arbores singulas a muliere incitati mensis, nudis pedibus, recincta. item ne quod animal pastu malefico decerpat frondem, fimo boum diluto  spargi folia, quotiens imber interveniat, quoniam abluatur ita virus medicaminis, mira quaedam excogitante sollertia humana, quippe cum averti grandines carmine credant plerique, cuius verba inserere non equidem serio ausim, quamquam a catone proditis contra luxata membra iungenda harundinum fissurae. idem arbores religiosas lucosque succidi permisit, sacrificio prius facto, cuius rationem precationemque eodem volumine tradidit.
<plin. nat. 18.1> sequitur natura frugum hortorumque ac florum quaeque alia praeter arbores aut frutices benigna tellure proveniunt, vel per se tantum herbarum inmensa contemplatione, si quis aestimet varietatem, numerum, flores, odores coloresque et sucos ac vires earum, quas salutis aut voluptatis hominum gratia gignit. qua in parte primum omnium patrocinari terrae et adesse cunctorum parenti iuvat, quamquam inter initia operis defensae. quoniam tamen ipsa materia accedimus ad reputationem eiusdem parientis et noxia: nostris eam criminibus urguemus nostramque culpam illi inputamus. genuit venena.  set quis invenit illa praeter hominem cavere ac refugere alitibus ferisque satis est. atque cum arbore exacuant limentque cornua elephanti et uri, saxo rhinocerotes, utroque apri dentium sicas, sciantque ad nocendum praeparare se animalia, quod tamen eorum excepto homine et tela sua venenis tinguit nos et sagittas tinguimus ac ferro ipsi nocentius aliquid damus, nos et flumina inficimus et rerum naturae elementa, ipsumque quo vivitur in perniciem vertimus. neque est, ut putemus ignorari ea ab animalibus; quae praepararent contra serpentium dimicationes, quae post proelium ad medendum excogitarent, indicavimus. nec ab ullo praeter hominem veneno pugnatur alieno. fateamur ergo culpam ne iis quidem, quae nascuntur, contenti; etenim quanto plura eorum genera humana manu fiunt! quid non et homines quidem ut venena nascuntur atra ceu serpentium lingua vibrat tabesque animi contacta adurit culpantium omnia ac dirarum alitum modo tenebris quoque suis et ipsarum noctium quieti invidentium gemitu, quae sola vox eorum est, ut inauspicatarum animantium vice obvii quoque vetent agere aut prodesse vitae. nec ullum aliud abominati spiritus praemium novere quam odisse omnia. verum et in hoc eadem naturae maiestas. quanto plures bonos genuit ut  fruges! quanto fertilior in his, quae iuvent alantque! quorum aestimatione et gaudio nos quoque, relictis exustioni suae istis hominum rubis, pergemus excolere vitam eoque constantius, quo operae nobis maior quam famae gratia expetitur. quippe sermo circa rura est agrestesque usus, sed quibus vita constet honosque apud priscos maximus fuerit.
<plin. nat. 18.2> arvorum sacerdotes romulus in primis instituit seque duodecimum fratrem appellavit inter illos acca larentia nutrice sua genitos, spicea corona, quae vitta alba colligaretur, sacerdotio ei pro religiosissimo insigni data; quae prima apud romanos fuit corona, honosque is non nisi vita finitur et exules etiam captosque comitatur. bina tunc iugera p. r. satis erant, nullique maiorem modum adtribuit, quo servorum paulo ante principis neronis contento huius spatii viridiariis piscinas iuvat maiores habere, gratumque, si non aliquem culinas. numa instituit deos fruge colere et mola salsa supplicare atque, ut auctor est hemina, far torrere, quoniam tostum cibo salubrius esset, id uno modo consectus, statuendo non esse purum ad rem divinam nisi tostum. is et fornacalia instituit farris torrendi ferias et aeque religiosas terminis agrorum. hos enim deos tum maxime noverant, seiamque a serendo, segestam a segetibus appellabant, quarum simulacra in circo videmus - tertiam ex his  nominare sub tecto religio est - , ac ne degustabant quidem novas fruges aut vina, antequam sacerdotes primitias libassent.
<plin. nat. 18.3> iugum vocabatur, quod uno iugo boum in die exarari posset; actus, in quo boves agerentur cum aratro uno impetu iusto. hic erat cxx pedum duplicatusque in longitudinem iugerum faciebat. dona amplissima imperatorum ac fortium civium quantum quis uno die plurimum circumaravisset, item quartarii farris aut heminae, conferente populo. cognomina etiam prima inde: pilumni, qui pilum pistrinis invenerat, pisonis a pisendo, iam fabiorum, lentulorum, ciceronum, ut quisque aliquod optime genus sereret. iuniorum e familia bubulcum nominarunt, qui bubus optime utebatur. quin et in sacris nihil religiosius confarreationis vinculo erat, novaeque nuptae farreum praeferebant. agrum male colere censorium probrum iudicabatur, atque, ut refert cato, cum virum bonum laudantes bonum agricolam bonumque colonum dixissent, amplissime laudasse existimabantur. hinc et locupletes dicebant loci, hoc est agri, plenos. pecunia ipsa a pecore appellabatur. etiam nunc in tabulis censoriis pascua dicuntur omnia, ex quibus populus reditus habet, quia diu hoc solum vectigal fuerat. multatio quoque non nisi ovium boumque inpendio dicebatur, non omittenda priscarum legum benivolentia: cautum quippe est, ne bovem prius  quam ovem nominaret, qui indiceret multam. ludos boum causa celebrantes bubetios vocabant. servius rex ovium boumque effigie primum aes signavit. frugem quidem aratro quaesitam furtim noctu pavisse ac secuisse puberi xii tabulis capital erat, suspensumque cereri necari iubebant gravius quam in homicidio convictum, inpubem praetoris arbitratu verberari noxiamve duplionemve decerni. iam distinctio honosque civitatis ipsius non aliunde erat. rusticae tribus laudatissimae eorum, qui rura haberent, urbanae vero, in quas transferri ignominia esset, desidiae probro. itaque quattuor solae erant, a partibus urbis, in quis habitabant, suburana, palatina, collina, esquilina. nundinis urbem revisitabant et ideo comitia nundinis habere non licebat, ne plebes rustica avocaretur. quies somnusque in stramentis erat. gloriam denique ipsam a farris honore adoriam appellabant. equidem ipsa etiam verba priscae significationis admiror; ita enim est in commentariis pontificum: "augurio canario agendo dies constituantur, priusquam frumenta vaginis exeant nec antequam in vaginas perveniant."
<plin. nat. 18.4> ergo his moribus non modo sufficiebant fruges nulla provinciarum pascente italiam, verum etiam annonae vilitas incredibilis erat. manius marcius aedilis plebis primum frumentum populo in modios assibus datavit. l.  minucius augurinus, qui spurium maelium coarguerat, farris pretium in trinis nundinis ad assem redegit undecimus plebei tribunus, qua de causa statua ei extra portam trigeminam a populo stipe conlata statuta est. seius in aedilitate assibus populo frumentum praestitit, quam ob causam et ei statuae in capitolio ac palatio dicatae sunt, ipse supremo die populi umeris portatus in rogum est. quo vero anno mater deum advecta romam est, maiorem ea aestate messem quam antecedentibus annis decem factam esse tradunt. M. Varro auctor est, cum l. metellus in triumpho plurimos duxit elephantos, assibus singulis farris modios fuisse, item vini congios ficique siccae pondo xxx, olei pondo x, carnis pondo xii. nec e latifundiis singulorum contingebat arcentium vicinos, quippe etiam lege stolonis licini incluso modo quingentorum iugerum, et ipso sua lege damnato, cum substituta filii persona amplius possideret. luxuriantis iam rei p. fuit ista mensura. mani quidem curi post triumphos inmensumque terrarum adiectum imperio nota contio est: perniciosum intellegi civem, cui septem iugera non essent satis. haec autem mensura plebei post exactos reges adsignata est. quaenam ergo tantae ubertatis causa erat ipsorum tunc manibus imperatorum colebantur agri, ut fas est credere, gaudente terra vomere laureato et triumphali aratore, sive illi eadem cura semina tractabant, qua bella, eademque diligentia arva disponebant, qua castra, sive  honestis manibus omnia laetius proveniunt, quoniam et curiosius fiunt. serentem invenerunt dati honores serranum, unde ei et cognomen. aranti quattuor sua iugera in vaticano, quae prata quintia appellantur, cincinnato viator attulit dictaturam et quidem, ut traditur, nudo, plenoque nuntius morarum: "vela corpus," inquit, "ut perferam senatus populique romani mandata." tales tum etiam viatores erant, quod ipsum nomen inditum est subinde ex agris senatum ducesque arcessentibus. at nunc eadem illa vincti pedes, damnatae manus inscriptique vultus exercent, non tam surda tellure, quae parens appellatur colique dicitur et ipso honore his absumpto, ut non invita ea et indignante credatur id fieri. et nos miramur ergastulorum non eadem emolumenta esse, quae fuerint imperatorum!
<plin. nat. 18.5> igitur de cultura agri praecipere principale fuit etiam apud exteros, siquidem et reges fecere, hiero, philometor, attalus, archelaus, et duces, xenophon et poenus etiam mago, cui quidem tantum honorem senatus noster habuit carthagine capta, ut, cum regulis africae bibliothecas donaret, unius eius duodetriginta  volumina censeret in latinam linguam transferenda, cum iam m. cato praecepta condidisset, peritisque punicae dandum negotium, in quo praecessit omnes vir clarissimae familiae d. silanus. sapientiae vero auctores et carminibus excellentes quique alii illustres viri conposuissent, quos sequeremur, praetexuimus hoc in volumine, non in grege nominando M. Varrone, qui lxxxi vitae annum agens de ea re prodendum putavit.
<plin. nat. 18.6> apud romanos multo serior vitium cultura esse coepit, primoque, ut necesse erat, arva tantum coluere, quorum a nobis nunc ratio tractabitur, non volgari modo, verum, ut adhuc fecimus, et vetustis et postea inventis omni cura perquisitis causaque rerum et ratione simul eruta. dicemus et sidera siderumque ipsorum terrestria signa dabimus indubitata, quandoquidem qui adhuc diligentius ea tractavere, quibusvis potius quam agricolis scripsisse possunt videri. ac primum omnium oraculis maiore ex parte agemus, quae non in alio vitae genere plura certiorave sunt. cur enim non videantur oracula, a certissimo deo maximeque veridico, usu, profecta
<plin. nat. 18.7> principium autem a catone sumemus: "fortissimi viri et milites strenuissimi ex agricolis gignuntur minimeque male cogitantes. - praedium ne cupide emas." in re rustica "operae ne parcas, in agro emendo" minime. quod male emptum est, semper paenitet. agrum paraturos ante omnia intueri oportet "aquam, viam,  vicinum." singula magnas interpretationes habent nec dubias. cato in conterminis hoc amplius aestimari iubet, quo pacto niteant. "in bona enim," inquit, "regione bene nitent." atilius regulus ille punico bello bis consul aiebat neque fecundissimis locis insalubrem agrum parandum neque effetis saluberrimum. salubritas loci non semper incolarum colore detegitur, quoniam adsueti etiam in pestilentibus durant. praeterea sunt quaedam partibus anni salubria, nihil autem salutare est, nisi quod toto anno salubre. malus est ager, cum quo dominus luctatur.
<plin. nat. 18.8> cato inter prima spectari iubet, ut solum sua virtute valeat qua dictum est positione, ut operariorum copia prope sit oppidumque validum, ut navigiorum evectus vel itinerum, ut bene aedificatus et cultus. in quo falli plerosque video; segnitiem enim prioris domini pro emptore esse arbitrantur. nihil est damnosius deserto agro. itaque cato, de bono domino melius emi, nec temere contemnendam alienam disciplinam, agroque ut homini, quamvis quaestuosus sit, si tamen et sumptuosus, non multum superesse. ille in agro quaestuosissimam iudicat vitem, non frustra, quoniam ante omnia de inpensae ratione cavit; proxime hortos irriguos, nec id falso, si sub oppido sint; et prata antiqui parata dixere, idemque cato interrogatus, quis esset certissimus quaestus, respondit: "si bene pascas;" qui proximus: si "sat bene." summa omnium  in hoc spectando fuit, ut fructus is maxime probaretur, qui quam minimo inpendio constaturus esset. hoc ex locorum occasione aliter alibi decernitur. eodemque pertinet, quod agricolam vendacem esse oportere dixit, fundum in adulescentia conserendum sine cunctatione, aedificandum non nisi consito agro, tunc quoque cunctanter, optimumque est, ut volgo dixere, aliena insania frui, sed ita, ut villarum tutela non sit oneri. eum tamen, qui bene habitet, saepius ventitare in agrum, frontemque domini plus prodesse quam occipitium non mentiuntur.
<plin. nat. 18.9> modus hic probatur, ut neque fundus villam quaerat neque villa fundum, non, ut fecere iuxta diversis in eadem aetate exemplis l. lucullus et q. scaevola, cum villa scaevolae fructus non caperet, villam luculli ager, quo in genere censoria castigatio erat minus arare quam verrere. nec hoc sine arte quadam est. novissimus villam in misenensi posuit c. marius vii cos., sed peritia castra metandi sic, ut conparatos ei ceteros etiam sulla felix caecos fuisse diceret. convenit neque iuxta paludes ponendam esse neque adverso amne, quamquam homerus omnino e flumine semper antelucanas auras insalubres verissime tradidit. spectare in aestuosis locis septentriones debet, meridiem in frigidis, in temperatis exortum aequinoctialem.
<plin. nat. 18.10> agri ipsius bonitas quibus argumentis iudicanda sit, quamquam de terrae genere optimo disserentes abunde dixisse possumus videri, etiamnum tamen traditas notas subsignabimus catonis maxime verbis: "ebulum vel prunus silvestris vel rubus, bulbus minutus, trifolium, herba pratensis, quercus, silvestris pirus malusque frumentarii soli notae, item nigra terra et cinerei coloris. omnis creta coquet, nisi permacra, sabulumque, nisi id etiam pertenue est, et multo campestribus magis quam clivosis respondent eadem."
<plin. nat. 18.11> modum agri in primis servandum antiqui putavere, quippe ita censebant, satius esse minus serere et melius arare; qua in sententia et vergilium fuisse video. verumque confitentibus latifundia perdidere italiam, iam vero et provincias - sex domini semissem africae possidebant, cum interfecit eos nero princeps - , non fraudando magnitudine hac quoque sua cn. pompeio, qui numquam agrum mercatus est conterminum. agro empto domum vendendam inclementer atque non ex utilitate publici status mago censuit, hoc exordio praecepta pandere ingressus, ut tamen appareat adsiduitatem desideratam ab eo.
<plin. nat. 18.12> dehinc peritia vilicorum in cura habenda est, multaque de his cato praecepit. nobis satis sit dixisse, quam proximum domino corde esse debere et tamen sibimet ipsi non videri. coli rura ab ergastulis pessumum  est, ut quidquid agitur a desperantibus. temerarium videatur unam vocem antiquorum posuisse, et fortassis incredibile, ni penitus aestimetur, "nihil minus expedire, quam agrum optime colere." l. tarius rufus infima natalium humilitate consulatum militari industria meritus, antiquae alias parsimoniae, circiter [30m]30 hs liberalitate Divi Augusti congestum usque ad detractationem heredis exhausit agros in piceno coemendo colendoque in gloriam. internicionem ergo famemque censemus immo, hercules, modum iudicem rerum omnium utilissimum. bene colere necessarium est, optime damnosum, praeterquam subole sua colono aut pascendis alioqui colente. domino aliquas messes colligere non expedit, si conputetur inpendium operae, nec temere olivam, nec quasdam terras diligenter colere, sicut in sicilia tradunt, itaque decipi advenas.
<plin. nat. 18.13> quonam igitur modo utilissime colentur agri ex oraculo scilicet: "malis bonis." sed defendi aequum est abavos, qui praeceptis suis prospexere vitae. namque cum dicerent "malis", intellegere voluere vilissimos, summumque providentiae illorum fuit, ut quam minimum esset inpendii. praecipiebant enim ista, qui triumphales denas argenti libras in supellectile crimini dabant, qui mortuo vilico relinquere victorias et reverti in rura sua postulabant, quorum heredia colenda suscipiebat res p.,  exercitusque ducebant senatu illis vilicante. inde illa reliqua oracula: "nequam agricolam esse quisquis emeret quod praestare ei fundus posset; malum patrem familias quisquis interdiu faceret, quod noctu posset, nisi in tempestate caeli; peiorem qui profestis diebus ageret, quod feriatis deberet; pessimum qui sereno die sub tecto potius operaretur quam in agro." nequeo mihi temperare, quo minus unum exemplum antiquitatis adferam, ex quo intellegi possit, apud populum etiam de culturis agendi morem fuisse qualiterque defendi soliti sint illi viri. c. furius cresimus e servitute liberatus, cum in parvo admodum agello largiores multo fructus perciperet, quam ex amplissimis vicinitas, in invidia erat magna, ceu fruges alienas perliceret veneficiis. quamobrem ab spurio albino curuli aedile die dicta metuens damnationem, cum in suffragium tribus oporteret ire, instrumentum rusticum omne in forum attulit et adduxit familiam suam validam atque, ut ait piso, bene curatam ac vestitam, ferramenta egregie facta, graves ligones, vomeres ponderosos, boves saturos. postea dixit: "veneficia mea, quirites, haec sunt, nec possum vobis ostendere aut in forum adducere lucubrationes meas vigiliasque et sudores." omnium sententiis absolutus itaque est. profecto opera, non inpensa, cultura constat, et ideo maiores fertilissimum in agro oculum domini esse dixerunt.
<plin. nat. 18.14> reliqua praecepta reddentur suis locis, quae  propria generum singulorum erunt. interim communia, quae succurrunt, non omittemus, et in primis catonis humanissimum utilissimumque: id agendum, ut diligant vicini. causas reddit ille, nos existimamus nulli esse dubias. - inter prima idem cavet, ne familiae male sit. - nihil sero faciendum in agricultura omnes censent, iterumque suo quaeque tempore facienda, et tertio praecepto praetermissa frustra revocari. - de terra cariosa execratio catonis abunde indicata est, quamquam praedicere non cessantis. - quidquid per asellum fieri potest, vilissime constat. - filex biennio moritur, si frondem agere non patiaris. id efficacissime contingit germinantis ramis baculo decussis; sucus enim ex ipsa defluens necat radices. aiunt et circa solstitium avolsas non renasci nec harundine sectas aut exaratas vomeri harundine inposita. similiter et harundinem exarari filice vomeri inposita praecipiunt. - iuncosus ager verti pala debet aut in saxoso bidentibus. frutecta igni optime tolluntur. umidiorem agrum fossis concidi atque siccari utilissimum est, fossas autem cretosis locis apertas relinqui, in solutiore terra saepibus firmari vel proclivibus ac supinis lateribus  procumbere; quasdam obcaecari et in alias dirigi maiores patentioresque et, si sit occasio, silice vel glarea sterni, ora autem earum binis utrimque lapidibus statuminari et alio superintegi. silvae extirpandae rationem democritus prodidit, lupini flore in suco cicutae uno die macerato sparsisque radicibus.
<plin. nat. 18.15> et quoniam praeparatus est ager, nunc indicabitur natura frugum. sunt autem duo prima earum genera: frumenta, ut triticum, hordeum, et legumina, ut faba, cicer. differentia notior, quam ut indicari deceat.
<plin. nat. 18.16> frumenti ipsius totidem genera per tempora satu divisa: hiberna, quae circa vergiliarum occasum sata terra per hiemem nutriuntur, ut triticum, hordeum; aestiva, quae aestate ante vergiliarum exortum seruntur, ut milium, panicum, sesama, horminum, irio, italiae dumtaxat ritu. alioquin in graecia et in asia omnia a vergiliarum occasu seruntur, quaedam autem utroque tempore in italia, ex his quaedam et tertio veris. aliqui verna milium, panicum, lentem, cicer, alicam appellant, sementiva autem triticum, hordeum, fabam, rapam. et in tritici genere pars aliqua pabuli est quadripedum causa sati, ut farrago, et in leguminibus, ut vicia; ad communem quadripedum hominumque usum lupinum.
<plin. nat. 18.17> legumina omnia singulas habent radices praeter fabam, easque surculosas, quia non in multa dividuntur,  altissimas autem cicer. frumenta multis radicantur fibris sine ramis. erumpit a primo satu hordeum die septimo, legumen quarto vel, cum tardissime, septimo, faba a xv ad xx, legumina in aegypto tertio die. ex hordeo alterum caput grani in radicem exit, alterum in herbam, quae et prior floret. radicem crassior pars grani fundit, tenuior florem, ceteris seminibus eadem pars et radicem et florem.
<plin. nat. 18.18> frumenta hieme in herba sunt, verno tempore fastigantur in stipulam quae sunt hiberni generis, at milium et panicum in culmum geniculatum et concavum, sesama vero in ferulaceum. omnium satorum fructus aut spicis continetur, ut tritici, hordei, muniturque vallo aristarum contra aves et parvas quadripedes, aut includitur siliquis, ut leguminum, aut vasculis, ut sesamae ac papaveris. milium et panicum tantum pro indiviso et parvis avibus expositum est; indefensum quippe membranis continetur.
<plin. nat. 18.19> panicum a paniculis dictum, cacumine languide nutante, paulatim extenuato culmo paene in surculum, praedensis acervatur granis, cum longissima, pedali phoba. milio comae granum complexae fimbriato capillo curvantur. sunt et panico genera mammosa, e pano parvis racemata paniculis, et cacumine gemino; quin et colore distinguntur candido, nigro, rufo, etiam purpureo. panis multifariam et  e milio fit, e panico rarus; sed nullum ponderosius frumentum est aut quod coquendo magis crescat. lx pondo panis e modio reducunt modiumque pultis ex tribus sextariis madidis. milium intra hos x annos ex india in italiam invectum est nigrum colore, amplum grano, harundineum culmo. adolescit ad pedes altitudine vii, praegrandibus comis - iubas vocant - , omnium frugum fertilissimum. ex uno grano sextarii terni gignuntur. seri debet in umidis.
<plin. nat. 18.20> frumenta quaedam in tertio genu spicam incipiunt concipere, quaedam in quarto, sed etiamnum occultam. genicula autem sunt tritico quaterna, farri sena, hordeo octona. sed non ante supra dictum geniculorum numerum conceptus est spicae, qui ut spem sui fecit, iiii aut v tardissime diebus florere incipiunt totidemque aut paulo pluribus deflorescunt, hordea vero, cum tardissime, diebus vii. Varro quater novenis diebus fruges absolvi tradit et mense nono meti.
<plin. nat. 18.21> fabae in folia exeunt ac deinde caulem emittunt nullis distinctum internodiis. reliqua legumina surculosa sunt. ex his ramosa cicer, ervum, lens. quorundam caules sparguntur in terram, si non habeant adminiculum; at pisa scandunt, si habuere, aut deteriora fiunt. leguminum unicaulis faba sola, unus et lupino, sed, ceteris  ramosis praetenui surculo, omnibus vero fistulosis. folium quaedam ab radice emittunt, quaedam a cacumine, ut frumentum et hordeum. utrumque et quidquid in stipula est in cacumine unum folium habet - sed hordeo scabra sunt, ceteris levia - , multifolia contra faba, cicer, pisum. frumentis folium harundinaceum, fabae rotunda et magnae leguminum parti, longiora erviliae et piso, phasiolis venosa, sesamae et irioni sanguinea. cadunt folia lupino tantum et papaveri. legumina diutius florent, et ex his ervum ac cicer, sed diutissime faba, xl diebus, non autem singuli scapi tamdiu, quoniam alio desinente alius incipit, nec tota seges, sicut frumenti, pariter. siliquantur vero omnia diversis diebus et ab ima primum parte, paulatim flore subeunte.
<plin. nat. 18.22> frumenta cum defloruere, crassescunt maturanturque, cum plurimum, diebus xl, item faba, paucissimis cicer. id enim a sementi diebus xl perficitur. milium et panicum et sesama et omnia aestiva xl diebus maturantur a flore, magna terrae caelique differentia. in aegypto enim hordeum sexto a satu mense, frumenta septumo metuntur, in hellade vii hordeum, in peloponneso octavo, et frumenta etiamnum tardius. grana in stipula crinito textu spicantur. in faba leguminibusque  alternis lateribus siliquantur. fortiora contra hiemes frumenta, legumina in cibo.
<plin. nat. 18.23> tunicae frumento plures. hordeum maxime nudum et arinca, set praecipue avena. calamus altior frumento quam hordeo, arista mordacior hordeo. in area exteruntur triticum et siligo et hordeum. sic et seruntur pura, qualiter moluntur, quia tosta non sunt. e diverso far, milium, panicum purgari nisi tosta non possunt. itaque haec cum suis folliculis seruntur cruda. et far in vaginulis suis servant ad satus atque non torrent.
<plin. nat. 18.24> levissimum ex his hordeum raro excedit xv libras et faba xxii. ponderosius far magisque etiamnum triticum. far in aegypto ex olyra conficitur. tertium genus spicae hoc ibi est. galliae quoque suum genus farris dedere, quod illic bracem vocant, apud nos scandalam, nitidissimi grani. est et alia differentia, quod fere quaternis libris plus reddit panis quam far aliud. populum romanum farre tantum e frumento ccc annis usum verrius tradit.
<plin. nat. 18.25> tritici genera plura, quae fecere gentes. italico nullum equidem comparaverim candore ac pondere, quo maxime decernitur. montanis modo comparetur italiae agris externum, in quo principatum tenuit boeotia, dein sicilia, mox africa. tertium pondus erat thracio, syrio, deinde et aegyptio, athletarum cum decreto, quorum capacitas iumentis similis quem diximus ordinem fecerat. graecia et ponticum laudavit, quod in italiam non  pervenit. ex omni autem genere grani praetulit dracontian et strangian et selinusium argumento crassissimi calami. itaque pingui solo haec genera adsignabat. levissimum et maxime inane speudian, tenuissimi calami, in umidis seri iubebat, quoniam multo egeret alimento. haec fuere sententiae alexandro magno regnante, cum clarissima fuit graecia atque in toto orbe terrarum potentissima, ita tamen ut ante mortem eius annis fere cxlv sophocles poeta in fabula triptolemo frumentum italicum ante cuncta laudaverit, ad verbum tralata sententia: "et fortunatam italiam frumento serere candido." quae laus peculiaris hodieque italico est; quo magis admiror posteros graecorum nullam mentionem huius fecisse frumenti.
<plin. nat. 18.26> nunc ex his generibus, quae romam invehuntur, levissimum est gallicum atque chersonneso advectum, quippe non excedunt modii vicenas libras, si quis granum ipsum ponderet. sardum adicit selibram, alexandrinum et trientem - hoc et siculi pondus - , baeticum totam libram addit, africum et dodrantem. in transpadana italia scio vicenas quinas libras farris modios pendere, circa clusium et senas. lex certa naturae, ut in quocumque genere pani militari tertia portio ad grani pondus  accedat, sicut optumum frumentum esse, quod in subactum congium aquae capiat. quibusdam generibus per se pondus, sicut baliarico: modio tritici panis p. xxxv reddit; quibusdam binis mixtis, ut cyprio et alexandrino xx prope libras non excedentibus. cyprium fuscum est panemque nigrum facit, itaque miscetur alexandrinum candidum, redeuntque xxv pondo. thebaicum libram adicit. marina aqua subigi, quod plerique in maritimis locis faciunt occasione lucrandi salis, inutilissimum. non alia de causa opportuniora morbis corpora existunt. galliae et hispaniae frumento in potum resoluto quibus diximus generibus spuma ita concreta pro fermento utuntur, qua de causa levior illis quam ceteris panis. est differentia et calami, crassior quippe melioris est generis. plurimis tunicis thracium triticum vestitur ob nimia frigora illi plagae exquisitum. eadem causa et trimenstre invenit detinentibus terras nivibus, quod tertio fere a satu mense, cum et in reliquo orbe, metitur. totis hoc alpibus notum, et hiemalibus provinciis nullum hoc frumento laetius, unicalamum praeterea nec usquam capax, seriturque non nisi tenui terra. est et bimestre circa thraciae aenum, quod xl die, e quo satum est, maturescit, mirumque nulli  frumento plus esse ponderis et furfuribus carere. utitur eo et sicilia et achaia, montuosis utraque partibus, euboea quoque circa carystum. in tantum fallitur columella, qui ne trimestris quidem proprium genus existimaverit esse, cum sit antiquissimum. graeci setanion vocant. tradunt in bactris grana tantae magnitudinis fieri, ut singula spicas nostras aequent.
<plin. nat. 18.27> primum ex omnibus frumentis seritur hordeum. dabimus et dies serendo cuique generi natura singulorum exposita. hordeum indis sativum et silvestre, ex quo panis apud eos praecipuus et alica. maxume quidem oryza gaudent, ex qua tisanam conficiunt, quam reliqui mortales ex hordeo. oryzae folia carnosa, porro similia, sed latiora, altitudo cubitalis, flos purpureus, radix gemmeae rotunditatis.
<plin. nat. 18.28> antiquissimum in cibis hordeum, sicut atheniensium ritu menandro auctore apparet et gladiatorum cognomine, qui hordearii vocabantur. polentam quoque graeci non aliunde praeferunt. pluribus fit haec modis. graeci perfusum aqua hordeum siccant nocte una ac postero die frigunt, dein molis frangunt. sunt qui vehementius tostum rursus exigua aqua adspergant et siccent, priusquam molant. alii vero virentibus spicis decussum hordeum recens purgant madidumque in pila tundunt atque in corbibus eluunt ac siccatum sole rursus tundunt et purgatum molunt. quocumque autem genere praeparato vicenis hordei  libris ternas seminis lini et coriandri selibram salisque acetabulum, torrentes omnia ante, miscent in mola. qui diutius volunt servare, cum polline ac furfuribus suis condunt novis fictilibus. italia sine perfusione tostum in subtilem farinam molit, isdem additis atque etiam milio.
<plin. nat. 18.29> panem ex hordeo antiquis usitatum vita damnavit, quadripedumque fere cibus est, cum tisanae inde usus validissimus saluberrimusque tanto opere probetur. unum laudibus eius volumen dicavit hippocrates e clarissimis medicinae scientia. tisanae bonitas praecipua uticensi. in aegypto vero est quae fiat ex hordeo, cui sunt bini anguli. in baetica et africa genus, ex quo fiat, hordei glabrum appellat turranius. idem olyran et oryzan eandem esse existimat. tisanae conficiendae volgata ratio est.
<plin. nat. 18.30> simili modo e tritici semine tragum fit, in campania dumtaxat et aegypto, amylum vero ex omni tritico ac siligine, sed optimum e trimestri. inventio eius chio insulae debetur; et hodie laudatissimum inde. est appellatum ab eo quod sine mola fiat. proximum trimestri quod e minime ponderoso tritico. madescit dulci aqua in ligneis vasis, ita ut integatur quinquies in die mutata; melius, si et noctu, ita ut misceatur pariter. emollitum priusquam acescat, linteo aut sportis saccatum tegulae infunditur inlitae fermento, atque ita in sole densatur. post chium maxime laudatur creticum, mox  aegyptium - probatur autem levore et levitate atque ut recens sit - , iam et catoni dictum apud nos.
<plin. nat. 18.31> hordei farina et ad medendum utuntur, mirumque in usu iumentorum ignibus durato ac postea molito offisque humana manu demissis in alvum maiores vires torosque corporis fieri. spicae quaedam binos ordines habent, quaedam plures usque ad senos. grano ipsi aliquot differentiae: longius leviusque aut brevius ac rotundius, candidius nigriusve, cui purpura est opimo ad polentam. contra tempestates candido maxima infirmitas. hordeum frugum omnium mollissimum est. seri non volt nisi in sicca et soluta terra ac nisi laeta. palea ex optimis, stramento vero nullum conparatur. hordeum ex omni frumento minime calamitosum, quia ante tollitur quam triticum occupet rubigo - itaque sapientes agricolae triticum cibariis tantum serunt, hordeum sacculo seri dicunt - , propterea celerrime redit, fertilissimumque quod in hispaniae carthagine aprili mense collectum est. hoc seritur eodem mense in celtiberia, eodemque anno bis nascitur. rapitur omne a prima statim maturitate festinantius quam cetera. fragili enim stipula et tenuissima palea granum continetur. meliorem etiam polentam fieri tradunt, si non excocta maturitate tollatur.
<plin. nat. 18.32> frumenti genera non eadem ubique nec, ubi eadem sunt, isdem nominibus. volgatissima ex his atque  pollentissima far, quod adoreum veteres appellavere, siligo, triticum. haec plurimis terris communia. arinca galliarum propria, copiosa et italiae est, aegypto autem ac syriae ciliciaeque et asiae ac graeciae peculiares zea, oryza, tiphe. aegyptus similaginem conficit e tritico suo nequaquam italicae parem. qui zea utuntur non habent far. est et haec italiae, in campania maxime, semenque appellatur. hoc habet nomen res praeclara, ut mox docebimus, propter quam homerus Î¶ÎµÎ¹ÌÎ´ÏÏÎ¿Ï Î±ÌÌÏÎ¿ÏÏÎ± dixit, non, ut aliqui arbitrantur, quoniam vitam donaret. amylum quoque ex ea fit priore crassius; haec sola differentia est. ex omni genere durissimum far et contra hiemes firmissimum. patitur frigidissimos locos et minus subactos vel aestuosos sitientesque. primus antiquis latii cibus, magno argumento in adoriae donis, sicuti diximus. pulte autem, non pane, vixisse longo tempore romanos manifestum, quoniam et pulmentaria hodieque dicuntur et ennius, antiquissimus vates, obsidionis famem exprimens offam eripuisse plorantibus liberis patres commemorat. et hodie sacra prisca atque natalium pulte fitilla conficiuntur, videturque tam puls ignota graeciae fuisse quam italiae polenta.
<plin. nat. 18.33> tritici semine avidius nullum est nec quod plus alimenti trahat. siliginem proprie dixerim tritici delicias candore sive virtute sive pondere. conveniens  umidis tractibus, quales italiae sunt et galliae comatae, sed trans alpes in allobrogum tantum remorumque agro pertinax, in ceteris ibi partibus biennio in triticum transit. remedium, ut gravissima quaeque grana eius serantur. e siligine lautissimus panis pistrinarumque opera laudatissima. praecellit in italia, si campana pisis natae misceatur. rufior illa, at pisana candidior ponderosiorque cretacea. iustum est e grano campanae, quam vocant castratam, e modio redire sextarios iv siliginis vel e gregali sine castratura sextarios v, praeterea floris semodium et cibarii, quod secundarium vocant, sextarios iv, furfuris sextarios totidem, e pisana autem siliginis sextarios v, cetera paria sunt. clusina arretinaque etiamnum sextarios siliginis adiciunt, in reliquis pares. si vero pollinem facere libeat, xvi pondo panis redeunt et cibarii iii furfurumque semodius. molae discrimine hoc constat. nam quae sicca moluntur, plus farinae reddunt, quae salsa aqua sparsa, candidiorem medullam, verum plus retinent in furfure. farinam a farre dictam nomine ipso apparet. siligineae farinae modius gallicae xx libras panis reddit, italicae duabus tribusve amplius in artopticio pane. nam furnaceis binas adiciunt libras in quocumque genere.
<plin. nat. 18.34> similiago e tritico fit, laudatissima ex africo. iustum est e modiis redire semodios et pollinis sextarios v - ita appellant in tritico quod florem in siligine; hoc aerariae officinae chartariaeque utuntur - , praeterea secundarii sextarios iv furfurumque tantundem, panis vero e modio similaginis p. xxii, e floris modio p. xvi. pretium huic annona media in modios farinae xl asses,  similagini octonis assibus amplius, siligini castratae duplum. est et alia distinctio semelpollinatam xvii p. panis reddere, bis xviii, ter xix cum triente et secundarii panis quinas selibras, totidem cibarii et furfurum sextarios vi.
<plin. nat. 18.35> siligo numquam maturescit pariter, nec ulla segetum minus dilationem patitur propter teneritatem, iis quae maturuere protinus granum dimittentibus. sed minus quam cetera frumenta in stipula periclitatur, quoniam semper rectam habet spicam nec rorem continet, qui robiginem faciat. ex arinca dulcissimus panis. ipsa spissior quam far, et maior spica, eadem et ponderosior. raro modius grani non xvi libras implet. exteritur in graecia difficulter, ob id iumentis dari ab homero dicta. haec enim est quam olyram vocat. eadem in aegypto facilis fertilisque.
<plin. nat. 18.36> far sine arista est, item siligo, excepta quae laconica appellatur. adiciuntur his genera bromos et tragos, externa omnia, ab oriente invectae oryzae similia. tiphe et ipsa eiusdem est generis, ex qua fit in nostro orbe oryza. apud graecos est et zea, traduntque eam ac tiphen, cum sint  degeneres, redire ad frumentum, si pistae serantur, nec protinus, sed tertio anno.
<plin. nat. 18.37> tritico nihil est fertilius - hoc ei natura tribuit, quoniam eo maxime alebat hominem - , utpote cum e modio, si sit aptum solum, quale in byzacio africae campo, centeni quinquageni modii reddantur. misit ex eo loco Divo Augusto procurator eius ex uno grano, vix credibile dictu, cccc paucis minus germina, exstantque de ea re epistulae. misit et neroni similiter ccclx stipulas ex uno grano. cum centesimo quidem et leontini siciliae campi fundunt aliique et tota baetica et in primis aegyptus. fertilissima tritici genera ramosum ac quod centigranium vocant. inventus est iam et scapus unus centum fabis onustus.
<plin. nat. 18.38> aestiva frumenta diximus sesamam, milium, panicum. sesama ab indis venit. ex ea et oleum faciunt; colos eius candidus. huic simile est in asia graeciaque erysimum, idemque erat, nisi pinguius esset, quod apud nos vocant irionem, medicaminibus adnumerandum potius quam frugibus. eiusdem naturae et horminum graecis dictum, sed cumino simile; seritur cum sesama. hac et irione nullum animal vescitur virentibus.
<plin. nat. 18.39> pistura non omnium facilis, quippe etruria spicam farris tosti pisente pilo praeferrato fistula serrata et stella intus denticulata, ut, si intenti pisant, concidantur  grana ferrumque frangatur. maior pars italiae nudo utitur pilo, rotis etiam, quas aqua verset, obiter et mola. de ipsa ratione pisendi magonis proponemus sententiam: triticum ante perfundi aqua multa iubet, postea evalli, dein sole siccatum in pila repeti, simili modo hordeum. huius sextarios xx spargi ii sextariis aquae. lentem torreri prius, dein cum furfuribus leviter pisi aut addito in sextarios xx lateris crudi frusto et harenae semodio. erviliam iisdem modis, quibus lentem. sesamam in calida maceratam exporrigi, dein confricari et frigida mergi, ut paleae fluctuentur, iterumque exporrigi in sole super lintea, quod nisi festinato peragatur, lurido colore mucescere. et ipsa autem, quae evalluntur, variam pistrinarum rationem habent. acus vocatur, cum per se pisitur spica tantum, aurificum ad usus, si vero in area teritur cum stipula, palea, in maiore terrarum parte ad pabula iumentorum. mili et panici et sesamae purgamenta adpludam vocant et alibi aliis nominibus.
<plin. nat. 18.40> milio campania praecipue gaudet pultemque candidam ex eo facit. fit et panis praedulcis. sarmatarum quoque gentes hac maxime pulte aluntur et cruda etiam farina, equino lacte vel sanguine e cruris venis  admixto. aethiopes non aliam frugem quam mili hordeique novere.
<plin. nat. 18.41> panico et galliae quidem, praecipue aquitania utitur, sed et circumpadana italia addita faba, sine quaponticae gentes nullum panico praeferunt cibum. - cetera aestiva frumenta riguis magis etiam quam imbribus gaudent, milium et panicum aquis minime, cum in folia exeunt. vetant ea inter vites arboresve frugiferas seri, terram emaciari hoc satu existimantes.
<plin. nat. 18.42> mili praecipuus ad fermenta usus e musto subacti in annuum tempus. simile fit e tritici ipsius furfuribus minutis et optimis e musto albo triduo maceratis, subactis ac sole siccatis. inde pastillos in pane faciendo dilutos cum similagine seminis fervefaciunt atque ita farinae miscent, sic optimum panem fieri arbitrantes. graeci in binos semodios farinae satis esse bessem fermenti constituere. et haec quidem genera vindemiis tantum fiunt; quo libeat vero tempore ex aqua hordeoque bilibres offae ferventi foco vel fictili patina torrentur cinere et carbone, usque dum rubeant. postea operiuntur in vasis, donec acescant. hinc fermentum diluitur. cum fieret autem panis hordeacius, ervi aut cicerculae farina ipse fermentabatur; iustum erat ii librae in v semodios. nunc fermentum fit ex ipsa farina, quae subigitur, priusquam addatur sal, ad  pultis modum decocta et relicta, donec acescat. vulgo vero nec suffervefaciunt, sed tantum pridie adservata materia utuntur, palamque est naturam acore fermentari, sicut evalidiora esse corpora, quae fermentato pane alantur, quippe cum apud veteres ponderosissimo cuique tritico praecipua salubritas perhibita sit.
<plin. nat. 18.43> panis ipsius varia genera persequi supervacuum videtur, alias ab opsoniis appellati, ut ostrearii, alias a deliciis, ut artolagani, alias a festinatione, ut speustici, nec non a coquendi ratione, ut furnacei vel artopticii aut in clibanis cocti, non pridem etiam e parthis invecto quem aquaticum vocant, quoniam aqua trahitur ad tenuem et spongiosam inanitatem, alii parthicum. summa laus siliginis bonitate et cribri tenuitate constat. quidam ex ovis aut lacte subigunt, butyro vero gentes etiam pacatae, ad operis pistorii genera transeunte cura. durat sua piceno in panis inventione gratia ex alicae materia. eum novem diebus maceratum decumo ad speciem tractae subigunt uvae passae suco, postea in furnis ollis inditum, quae rumpantur ibi, torrent. neque est ex eo cibus nisi madefacto, quod fit lacte maxime mulso.
<plin. nat. 18.44> pistores romae non fuere ad persicum usque bellum annis ab urbe condita super dlxxx. ipsi panem faciebant quirites, mulierumque id opus maxime erat, sicut etiam nunc in plurimis gentium. artoptas iam plautus appellat in fabula, quam aululariam inscripsit, magna ob id concertatione eruditorum, an is versus poetae sit illius, certumque fit atei capitonis sententia cocos tum panem lautioribus coquere solitos, pistoresque tantum eos, qui far pisebant, nominatos. nec cocos vero habebant in servitiis, eosque ex macello conducebant. cribrorum genera galliae saetis equorum invenere, hispaniae lino excussoria et pollinaria, aegyptus papyro atque iunco.
<plin. nat. 18.45> sed inter prima dicatur et alicae ratio praestantissimae saluberrimaeque, quae palma frugum indubitata italiae contingit. fit sine dubio et in aegypto, sed admodum spernenda, in italia vero pluribus locis, sicut veronensi pisanoque agro, in campania tamen laudatissima. campus est subiacens montibus nimbosis, totus quidem [xl] p. planities. terra eius, ut protinus soli natura dicatur, pulverea summa, inferior bibula et pumicis vice fistulosa quoque. montium culpa in bonum cedit. crebros  enim imbres percolat atque transmittit, nec dilui aut madere voluit propter facilitatem culturae, eadem acceptum umorem nullis fontibus reddit, sed temperate concoquens intra se vice suci continet. seritur toto anno, panico semel, bis farre. et tamen vere segetes, quae interquievere, fundunt rosam odoratiorem sativa. adeo terra non cessat parere, unde volgo dictum, plus apud campanos unguenti quam apud ceteros olei fieri. quantum autem universas terras campus campanus antecedit, tantum ipsum pars eius, quae leboriae vocantur, quem phlegraeum graeci appellant. finiuntur leboriae via ab utroque latere consulari, quae a puteolis et quae a cumis capuam ducit.
<plin. nat. 18.46> alica fit e zea, quam semen appellavimus. tunditur granum eius in pila lignea, ne lapidis duritia conterat, mobili, ut notum est, pilo vinctorum poenali opera. primori inest pyxis ferrea. excussis inde tunicis iterum isdem armamentis nudata conciditur medulla. ita fiunt alicae tria genera: minimum ac secundarium, grandissimum vero aphaerema appellant. nondum habent candorem suum, quo praecellunt, iam tamen alexandrinae praeferuntur. postea, mirum dictu, admiscetur creta, quae transit in corpus coloremque et teneritatem adfert. invenitur haec inter puteolos et neapolim in colle leucogaeo appellato,  extatque Divi Augusti decretum, quo annua ducena milia neapolitanis pro eo numerari iussit e fisco suo, coloniam deducens capuam, adiecitque causam adserendi, quoniam negassent campani alicam confici sine eo metallo posse. - (in eodem reperitur et sulpur, emicantque fontes araxi oculorum claritati et volnerum medicinae dentiumque firmitati.) -
<plin. nat. 18.47> alica adulterina fit maxime quidem e zea, quae in africa degenerat. latiores eius spicae nigrioresque et brevi stipula. pisunt cum harena et sic quoque difficulter deterunt utriculos, fitque dimidia nudi mensura, posteaque gypsi pars quarta inspargitur atque, ut cohaesit, farinario cribro subcernunt. quae in eo remansit, excepticia appellatur et grandissima est. rursus, quae transit, artiore cernitur et secundaria vocatur, item cribraria, quae simili modo in tertio remansit cribro angustissimo et tantum harenas transmittente. alia ratio ubique adulterandi ex tritico: candidissima et grandissima eligunt grana ac semicocta in ollis postea arefaciunt sole ad dimidium rursusque leviter adspersa molis frangunt. ex zea pulchrius quam e tritico fit tragum, quamvis id alicae vitium sit. candorem autem ei pro creta lactis incocti mixtura confert.
<plin. nat. 18.48> sequitur leguminum natura, inter quae maxime honos fabae, quippe ex qua temptatus sit etiam panis. lomentum appellatur farina ex ea, adgravaturque pondus illa et omni legumine, iam vero et pabulo, in pane  venali. fabae multiplex usus omnium quadripedum generi, praecipue homini. frumento etiam miscetur apud plerasque gentes, et maxime panico solida ac delicatius fracta. quin et prisco ritu puls fabata suae religionis diis in sacro est. praevalens pulmentari cibo, set hebetare sensus existimata, insomnia quoque facere, ob haec pythagoricae sententiae damnata, ut alii tradidere, quoniam mortuorum animae sint in ea, qua de causa parentando utique adsumitur. Varro et ob haec flaminem ea non vesci tradit et quoniam in flore eius litterae lugubres reperiantur. in eadem peculiaris religio, namque fabam utique ex frugibus referre mos est auspici causa, quae ideo referiva appellatur. et auctionibus adhibere eam lucrosum putant. sola certe frugum etiam exesa repletur crescente luna. aqua marina aliave salsa non percoquitur. seritur ante vergiliarum occasum leguminum prima, ut antecedat hiemem. vergilius eam per ver seri iubet circumpadanae italiae ritu, sed maior pars malunt fabalia maturae sationis quam trimestrem fructum. eius namque siliquae caulesque gratissimo sunt pabulo pecori. aquas in flore maxime concupiscit, cum vero defloruit, exiguas desiderat. solum, in quo sata est, laetificat stercoris vice. ideo circa macedoniam thessaliamque, cum florere coepit, vertunt arva. nascitur et sua sponte plerisque in locis, sicut septentrionalis oceani insulis, quas ob id nostri fabarias appellant, item in mauretania silvestris passim,  sed praedura et quae percoqui non possit. nascitur et in aegypto spinoso caule, qua de causa crocodili oculis timentes refugiunt. longitudo scapo quattuor cubitorum est amplissima, crassitudo digiti. ni genicula abessent, molli calamo similis; caput papaveri, colore roseo, in eo fabae non supra tricenas; folia ampla, fructus ipse amarus et odore, sed radix perquam grata incolarum cibis, cruda et omni modo cocta, harundinum radicibus similis. nascitur et in syria ciliciaque et in toronae chalcidices lacu.
<plin. nat. 18.49> ex leguminibus autumno vereve seruntur lens et in graecia pisum. lens amat solum tenue magis quam pingue, caelum utique siccum. duo genera eius aegypto, alterum rotundius nigriusque, alterum sua figura, unde vario usu tralatum est in lenticulas nomen. invenio apud auctores aequanimitatem fieri vescentibus ea. pisum in apricis seri debet frigorum inpatientissimum. ideo in italia et in austeriore caelo non nisi verno tempore terra facili, soluta.
<plin. nat. 18.50> ciceris natura est gigni cum salsilagine, ideo solum urit nec nisi madefactum pridie seri debet. differentiae plures, magnitudine, colore, figura, sapore. est  enim arietino capiti simile, unde ita appellatur, album nigrumque; est et columbinum, quod alii venerium appellant, candidum, rotundum, leve, arietino minus, quod religio pervigiliis adhibet. est et cicercula minuti ciceris, inaequalis, angulosi, veluti pisum, dulcissimum autem id quod ervo simillimum, firmiusque quod nigrum et rufum quam quod album.
<plin. nat. 18.51> siliquae rotundae ciceri, ceteris leguminum longae et ad figuram seminis latae, piso cylindratae. passiolorum cum ipsis manduntur granis. serere eos qua velis terra licet ab idibus octobr. in kal. novembris. legumina, cum maturescere coeperunt, rapienda sunt, quoniam cito exiliunt latentque, cum decidere, sicut et lupinum. quamquam prius de rapis dixisse conveniat - in transcursu ea attigere nostri, paulo diligentius graeci, et ipsi tamen inter hortensia - si iustus ordo fiat, a frumento protinus aut certe faba dicendis, quando alius usus praestantior ab iis non est.
<plin. nat. 18.52> ante omnia namque cunctis animalibus nascuntur, nec in novissimis satiant ruris alitum quoque genera, magisque si decoquantur aqua. quadripedes et fronde eorum gaudent, et homini non minore rapiciorum suis horis gratia quam cymarum, flavidorum quoque et in horreis enecatorum vel maiore quam virentium. ipsa vero durant et in sua terra servata et postea passa paene ad alium  proventum, famemque sentiri prohibent. a vino atque messe tertius hic transpadanis fructus. terram non morose eligit, paene ubi nihil aliud seri possit. nebulis et pruinis ac frigore ultro aluntur, amplitudine mirabili; vidi xl libras excedentia. in cibis quidem nostris pluribus modis commendantur, durantque ad alia sinapis acrimonia domita, etiam coloribus picta praeter suum sex aliis, purpureo quoque. neque aliud in cibis tingui decet. genera eorum graeci duo prima fecere, masculinum femininumque, et ea serendi modo ex eodem semine: densiore enim satu masculescere, item in terra difficili. semen praestantius quo subtilius. species vero omnium tres. aut enim in latitudinem fundi, aut in rotunditatem globari. tertiam speciem silvestrem appellavere, in longitudinem radice procurrente, raphani similitudine et folio anguloso scabroque, suco acri, qui circa messem exceptus oculos purget medeaturque caligini admixto lacte mulierum. frigore dulciora fieri existimantur et grandiora. tepore in folia exeunt. palma in nursino agro nascentibus - taxatio in libras sesterti singuli et in penuria bini - , proxima in algido natis, napis vero amiterni. quorum eadem fere natura: gaudent aeque frigidis. seruntur et ante kalendas martias, in iugero sextarii iiii. diligentiores quinto sulco napum seri iubent, rapa quarto, utrumque stercorato, rapa  laetiora fieri, si cum palea semen inaretur. serere nudum volunt precantem sibi et vicinis serere se. satus utrique generi iustus inter duorum numinum dies festos, neptuni atque volcani, feruntque subtili observatione, quota luna praecedente hieme nix prima ceciderit, si totidem luminum die intra praedictum temporis spatium serantur, mire provenire. seruntur et vere in calidis atque umidis.
<plin. nat. 18.53> lupino usus proximus, cum sit et homini et quadripedum generi ungulas habenti communis. remedium eius, ne metentes fugiat exiliendo, ut ab imbre tollatur. nec ullius quae seruntur natura ad sensumterraeque mirabilior est. primum omnium cotidie cum sole circumagitur horasque agricolis etiam nubilo demonstrat. ter praeterea floret. terram amat terraque operiri non vult. et unum hoc seritur non arato. quaerit maxime sabulosa et sicca atque etiam harenosa. coli utique non vult. tellurem adeo amat, ut, quamvis frutectoso solo coiectum inter folia vepresque, ad terram tamen radice perveniat. pinguescere hoc satu arva vineasque diximus; itaque adeo non eget fimo, ut optimi vicem repraesentet,  nihilque aliud nullo inpendio constat, ut quod ne serendi quidem gratia opus sit adferre: protinus seritur ex area ac ne spargi quidem postulat decidens sponte. primumque omnium seritur, novissimum tollitur, utrumque septembri fere mense, quia, si non antecessit hiemem, frigoribus obnoxium est. inpune praeterea iacet, vel derelictum etiam, si non protinus secuti obruant imbres, ab omnibus animalibus amaritudine sua tutum, plerumque tamen levi sulco integunt. ex densiore terra rubricam maxime amat. ad hanc alendam post tertium florem verti debet, in sabulo post secundum. cretosa tantum limosaque odit et in his non provenit. maceratum calida aqua homini quoque in cibo est. nam bovem unum modii singuli satiant validumque praestant, quando etiam inpositum puerorum ventribus pro remedio est. condi in fumo maxime convenit, quoniam in umido vermiculi umbilicum eius in sterilitatem castrant. si depastum sit in fronde, inarari protinus solum opus est.
<plin. nat. 18.54> et vicia pinguescunt arva, nec ipsa agricolis operosa. uno sulco sata non saritur, non stercoratur nec aliud quam deoccatur. sationis eius tria tempora: circa occasum arcturi, ut decembri mense pascat. tum optime seritur in semen. aeque namque fert depasta. secunda satio mense ianuario est, novissima martio, tum ad frondem utilissima. siccitatem ex omnibus, quae seruntur, maxime amat. non aspernatur etiam umbrosa. ex semine eius, si lecta matura est, palea ceteris praefertur. vitibus praeripit sucum, languescuntque, si in arbusto seratur.
<plin. nat. 18.55> nec ervi operosa cura est. hoc amplius quam vicia runcatur, et ipsum medicaminis vim optinens, quippe cum Divom Augustum curatum epistulis ipsius memoria exstet. sufficiunt singulis boum iugis modi quini sati. martio mense satum noxium esse bobus aiunt, item autumno gravedinosum, innoxium autem fieri primo vere satum.
<plin. nat. 18.56> et silicia, hoc est fenum graecum, scariphatione seritur, non altiore quattuor digitorum sulco, quantoque peius tractatur, tanto provenit melius. rarum dictu esse aliquid, cui prosit neglegentia. id autem, quod secale ac farrago appellatur, occari tantum desiderat.
<plin. nat. 18.57> secale taurini sub alpibus asiam vocant, deterrimum et tantum ad arcendam famem, fecunda, sed gracili stipula, nigritia triste, pondere praecipuum. admiscetur huic far, ut mitiget amaritudinem eius, et tamen sic quoque ingratissimum ventri est. nascitur qualicumque solo cum centesimo grano, ipsumque pro laetamine est.
<plin. nat. 18.58> farrago ex recrementis farris praedensa seritur, admixta aliquando et vicia. eadem in africa fit ex hordeo. omnia haec pabularia, degeneransque ex leguminibus quae vocatur cracca, in tantum columbis grata, ut pastas ea negent fugitivas illius loci fieri.
<plin. nat. 18.59> apud antiquos erat pabuli genus, quod cato ocinum vocat, quo sistebant alvom bubus. id erat e pabuli  segete viride desectum, antequam generaret. sura mamilius aliter id interpretatur et tradit fabae modios x, viciae ii, tantundem erviliae in iugero autumno misceri et seri solitos, melius et avena graeca, cui non cadit semen, admixta. hoc vocitatum ocinum boumque causa seri solitum. Varro appellatum a celeritate proveniendi e graeco, quod ÏÌÎºÎµÌÏÏ dicunt.
<plin. nat. 18.60> medica externa etiam graeciae est, ut a medis advecta per bella persarum, quae darius intulit, sed vel in primis dicenda tanta dos est cum ex uno satu amplius quam tricenis annis duret. similis est trifolio caule foliisque, geniculata. quidquid in caule adsurgit, folia contrahuntur. unum de ea et cytiso volumen amphilochus conposuit. solum, in quo seratur, elapidatum purgatumque subigitur autumno, mox aratum et occatum integitur crate iterum ac tertium, quinis diebus interpositis et fimo addito. poscit autem siccum sucosumque vel riguum. ita praeparato seritur mense maio, alias pruinis obnoxia. opus est densitate seminis omnia occupari internascentesque herbas excludi - id praestant in iugera modi iii -  et cavendum ne adurat sol, terraque protinus integi debet. si sit umidum solum herbosumve, vincitur et desciscit in pratum. ideo protinus altitudine unciali herbis omnibus liberanda est, manu potius quam sarculo. secatur incipiens florere et quotiens refloruit. id sexies evenit per annos, cum minimum, quater. in semen maturescere prohibenda est, quia pabulum utilius est usque ad trimatum. verno sariri debet liberarique ceteris herbis, ad trimatum marris ad solum radi. ita reliquae herbae intereunt sine ipsius damno propter altitudinem radicum. si evicerint herbae, remedium unicum in aratro, saepius vertendo, donec omnes aliae radices intereant. dari non ad satietatem debet, ne deplere sanguinem necesse sit. et viridis utilior est. arescit surculose ac postremo in pulverem inutilem extenuatur. de cytiso, cui et ipsi principatus datur in pabulis, adfatim diximus inter frutices. et nunc frugum omnium natura peragenda est, cuius in parte de morbis quoque dicatur.
<plin. nat. 18.61> primum omnium frumenti vitium avena est, et hordeum in eam degenerat sic, ut ipsa frumenti sit instar, quippe cum germaniae populi serant eam neque alia pulte vivant. soli maxime caelique umore hoc evenit vitium. sequentem causam habet inbecillitas seminis, si diutius retentum est terra, priusquam erumpat. eadem ratio et si cariosum fuit, cum sereretur. prima autem statim eruptione agnoscitur, ex quo apparet in radice  esse causam. est et aliud ex vicino avenae vitium, cum amplitudine inchoata granum, sed nondum matura, prius quam roboret corpus, adflatu noxio cassum et inane in spica evanescit quodam abortu.
<plin. nat. 18.62> venti autem tribus temporibus nocent frumento et hordeo: in flore aut protinus cum defloruere vel maturescere incipientibus. tum enim exinaniunt grana, prioribus causis nasci prohibent. nocet et sol creber ex nube. nascuntur et vermiculi in radice, cum sementem imbribus secutis inclusit repentinus calor umorem. gignuntur et in grano, cum spica e pluviis calore infervescit. est et cantharis dictus scarabaeus parvus, frumenta erodens. omnia ea animalia cum cibo deficiunt. oleum, pix, adips contraria seminibus, cavendumque ne contacta eis serantur. imber in herba utilis a partu, florentibus autem frumento et hordeo nocet, leguminibus innocuus praeterquam ciceri. maturescentia frumenta imbre laeduntur et hordeum magis. nascitur et herba alba, panico similis, occupans arva, pecori quoque mortifera. nam lolium et tribulos et carduos lappasque non magis quam rubos inter frugum morbos potius quam inter ipsius terrae pestes numeraverim. caeleste frugum vinearumque malum nullo minus noxium est robigo. frequentissima haec in roscido tractu convallibusque ac perflatum non habentibus; e diverso  carent ea ventosa et excelsa. inter vitia segetum et luxuria est, cum oneratae fertilitate procumbunt. commune autem omnium satorum vitium uricae, etiam ciceris, cum salsilaginem eius abluendo imber dulcius id facit.
<plin. nat. 18.63> est herba, quae cicer enecat et ervum circumligando se; vocatur orobanche. tritico simili modo aera, hordeo festuca, quae vocatur aegilops, lenti herba securiclata, quam graeci a similitudine pelecinum vocant; et hae conplexu necant. circa philippos ateramum nominant in pingui solo herbam, qua faba necatur, teramum, qua in macro, cum udam quidam ventus adflavit. aerae granum minimum est in cortice aculeato. cum est in pane, celerrime vertigines facit, aiuntque in asia et graecia balneatores, cum velint turbam pellere, carbonibus id semen inicere. nascitur et phalangion in ervo, bestiola aranei generis, si hiems aquosa sit. limaces nascuntur in vicia et aliquando e terra, cocleae minutae, mirum in modum erodentes eam. et morbi quidem fere hi sunt.
<plin. nat. 18.64> remedia eorum, quaecumque pertinent ad herbas, in sarculo et, cum semen iactatur, cinere. quae vero in semine et circa radicem consistunt, praecedente cura caventur. vino ante semina perfusa minus aegrotare existimant. vergilius nitro et amurca perfundi iubet fabam;  sic etiam grandescere promittit. quidam vero, si triduo ante satum urina et aqua maceretur, praecipue adolescere putant; ter quidem saritam modium fractae e modio solidae reddere. reliqua semina, cupressi foliis tusis si misceantur, non esse vermiculis obnoxia, nec si interlunio serantur. multi ad mili remedia rubetam noctu arvo circumferri iubent, priusquam sariatur, defodique in medio inclusam fictili. ita nec passerem nec vermes nocere, sed eruendam, priusquam metatur; alioquin amarum fieri. quin et armo talpae contacta semina uberiora esse. democritus suco herbae, quae appellatur aizoum, in tegulis nascens, et ab aliis aesum, latine vero sedum aut digitillum, medicata seri iubet omnia semina. vulgo vero, si dulcedo noceat et vermes radicibus inhaereant, remedium est amurca pura ac sine sale spargere, dein sarire, si in articulum seges ire coeperit, runcare, ne herbae vincant. pestem a milio atque panico, sturnorum passerumve agmina, scio abigi herba, cuius nomen ignotum est, in quattuor angulis segetis defossa, mirum dictu, ut omnino nulla avis intret. mures abiguntur cinere mustelae vel felis diluto et semine sparso vel decoctarum aqua. sed redolet virus animalium eorum etiam in pane. ob id felle bubulo semina  attingi utilius putant. rubigo quidem, maxima segetum pestis, lauri ramis in arvo defixis transit in ea folia ex arvis. luxuria segetum castigatur dente pecoris in herba dumtaxat, et depastae quidem vel saepius nullam in spica iniuriam sentiunt. retonsarum etiam semel omnino certum est granum longius fieri et inane cassumque ac satum non nasci. babylone tamen bis secant, tertium depascunt; alioquin folia tantum fierent. sic quoque cum quinquagesimo fenore messes reddit eximia fertilitas soli, diligentioribus vel cum centesimo. neque est cura difficilis quam diutissime aqua rigandi, ut praepinguis et densa ubertas diluatur. limum autem non invehunt euphrates tigrisque sic ut in aegypto nilus, nec terra ipsa herbas gignit. ubertas tamen tanta est, ut sequente anno sponte restibilis fiat seges inpressis vestigio seminibus. quae tanta soli differentia admonet terrae genera in fruges discribere.
<plin. nat. 18.65> igitur catonis haec sententia est: in agro crasso et laeto frumentum seri, si vero nebulosus sit idem, rapa, raphanos, milium, panicum. in frigido, aquoso prius serendum, postea in calido, in solo autem rubricoso vel pullo vel harenoso, si non sit aquosum, lupinum; in creta et rubrica et aquosiore agro adoreum; in sicco et non  herboso nec umbroso triticum; in solo valido fabam; viciam vero quam minime aquoso herbidoque; siliginem et triticum in loco aperto, edito, qui sole quam diutissime torreatur; lentem in rudecto et rubricoso, qui non sit herbidus; hordeum in novali et in arvo, quod restibile possit fieri; trimestre, ubi sementem maturam facere non possis et cuius crassitudo sit restibilis.
<plin. nat. 18.66> subtilis et illa sententia: serenda ea in tenuiore terra, quae non multo indigent suco, ut cytisus et cicere excepto legumina quae velluntur e terra, non subsecantur - unde et legumina appellata, quia ita leguntur - , in pingui autem quae cibi sunt maioris, ut olus, triticum, siligo, linum. sic ergo tenue solum hordeo dabitur - minus enim alimenti radix poscit - , laetior terra densiorque tritico. in loco umidiore far adoreum potius quam triticum seretur, temperato et triticum et hordeum. colles robustius, sed minus reddunt triticum. far, siligo et cretosum et uliginosum solum patiuntur.
<plin. nat. 18.67> ex frugibus ostentum semel, quod equidem invenerim, accidit p. aelio cn. cornelio cos., quo anno superatus est Hannibal. in arboribus enim tum nata produntur frumenta.
<plin. nat. 18.68> et quoniam de frugum terraeque generibus abunde diximus, nunc de arandi ratione dicemus, ante omnia aegypti facilitate conmemorata. nilus ibi coloni vice fungens evagari incipit, ut diximus, a solstitio ac nova luna, primo lente, dein vehementius, quamdiu in leone sol est. mox pigrescit in virginem transgresso atque in libra residit. si xii cubita non excessit, fames certa est, nec minus si xvi exsuperavit. tanto enim tardius decedit, quanto abundantius crevit, et sementem arcet. vulgo credebatur a decessu eius serere solitos, mox sues inpellere vestigiis semina deprimentes in madido solo, et credo antiquitus factitatum, nunc quoque non multo graviore opera; sed tamen inarari certum est abiecta prius semina in limo degressi amnis. hoc fit novembri mense incipiente, postea pauci runcant - botanismon vocant - , reliqua pars non nisi cum falce arva visit paulo ante kal. apriles. peragitur autem messis mense maio, stipula numquam cubitali, quippe sabulum subest granumque limo tantum continetur. excellentius thebaidis regioni frumentum, quoniam palustris aegyptus. similis ratio, sed felicitas maior babyloniae seleuciae, euphrate atque tigri restagnantibus, quoniam rigandi modus ibi manu temperatur. syria quoque tenui sulco arat, cum multifariam in italia octoni boves ad singulos vomeres anhelent. in omni  quidem parte culturae, sed in hac maxime valet oraculum illud: "quid quaeque regio patiatur."
<plin. nat. 18.69> vomerum plura genera: culter vocatur inflexus praedensam, priusquam proscindatur, terram secans futurisque sulcis vestigia praescribens incisuris, quas resupinus in arando mordeat vomer. alterum genus est volgare rostrati vectis. tertium in solo facili, nec toto porrectum dentali, sed exigua cuspide in rostro. latior haec quarto generi et acutior in mucronem fastigata eodemque gladio scindens solum et acie laterum radices herbarum secans. non pridem inventum in raetia galliae duas addere tali rotulas, quod genus vocant plaumorati. cuspis effigiem palae habet. serunt ita non nisi culta terra et fere nova. latitudo vomeris caespites versat. semen protinus iniciunt cratesque dentatas supertrahunt. nec sarienda sunt hoc modo sata, sed protelis binis ternisque sic arant. uno boum iugo censeri anno facilis soli quadragena iugera, difficilis tricena iustum est.
<plin. nat. 18.70> in arando magnopere servandum est catonis oraculum: "quid est bene agrum colere bene arare. quid secundum arare. quid  tertium stercorare. sulco vario ne ares. tempestive ares." tepidioribus locis a bruma proscindi arva oportet, frigidioribus ab aequinoctio verno, et maturius sicca regione quam umida, maturius densa terra quam soluta, pingui quam macra. ubi siccae et graves aestates, terra cretosa aut gracilis, utilius inter solstitium et autumni aequinoctium aratur; ubi leves aestus, frequentes imbres, pingue herbosumque solum, ibi mediis caloribus. altum et grave solum etiam hieme moveri placet, tenue valde et aridum paulo ante sationem.
<plin. nat. 18.71> sunt et huic suae leges: lutosam terram ne tangito. vi omni arato. prius quam ares proscindito. hoc utilitatem habet, quod inverso caespite herbarum radices necantur. quidam utique ab aequinoctio verno proscindi volunt. - quod vere semel aratum est, a temporis argumento vervactum vocatur. hoc in novali aeque necessarium est. novale est quod alternis annis seritur. - araturos boves quam artissime iungi oportet, ut capitibus sublatis arent - sic minime colla contundunt - ; si inter arbores vitesque aretur, fiscellis capistrari, ne germinum tenera praecerpant; securiculam in stiva pendere, qua intercidantur radices - hoc melius quam convelli aratro bovesque luctari - ; in arando versum peragi nec strigare in actu spiritus. iustum est proscindi sulco dodrantali iugerum uno die, iterari sesquiiugerum, si sit facilitas  soli; si minus, proscindi semissem, iterari assem, quando et animalium labori natura leges statuit. omne arvum rectis sulcis, mox et obliquis subigi debet. in collibus traverso tantum monte aratur, sed modo in superiora modo in inferiora rostrante vomere, tantumque est laboris homini, ut etiam boum vice fungatur. certe sine hoc animali montanae gentes sarculis arant. arator nisi incurvus praevaricatur. inde tralatum hoc crimen in forum. ibi utique caveatur, ubi inventum est. purget vomerem subinde stimulus cuspidatus rallo. scamna inter duos sulcos cruda ne relinquantur, glaebae ne exultent. male aratur arvom, quod satis frugibus occandum est. id demum recte subactum erit, ubi non intellegetur, utro vomer ierit. in usu est et collicias interponere, si ita locus poscat, ampliore sulco, quae in fossas aquam educant.
<plin. nat. 18.72> aratione per traversum iterata occatio sequitur, ubi res poscit, crate vel rastro, et sato semine iteratur haec quoque, ubi consuetudo patitur, crate contenta vel tabula aratro adnexa - quod vocant lirare - operiente semina; ni operiantur, quae primum appellata, deliratio est. quarto seri sulco vergilius existimatur voluisse, cum dixit optimam esse segetem, quae bis soles, bis frigora sensisset. spissius solum, sicut plerumque in italia, quinto sulco seri melius est, in tuscis vero nono. at fabam et viciam non proscisso serere sine damno conpendium operae est.
<plin. nat. 18.73> non omittemus unam etiamnum arandi rationem in transpadana italia bellorum iniuria excogitatam. salassi cum subiectos alpibus depopularentur agros, panicum miliumque iam excrescens temptavere. postquam respuebat natura, inararunt. at illae messes multiplicatae docuere quod nunc vocant artrare, id est aratrare, ut credo, tunc dictum. hoc fit vel incipiente culmo, cum iam se ad bina ternave emiserit folia. nec recens subtrahemus exemplum in treverico agro tertio ante hunc annum conpertum. nam cum hieme praegelida captae segetes essent, reseverunt etiam campos mense martio uberrimasque messes habuerunt.
<plin. nat. 18.74> nunc reliqua cultura tradetur per genera frugum.
<plin. nat. 18.75> siliginem, far, triticum, semen, hordeum occato, sarito, runcato quibus dictum erit diebus. singulae operae cuique generi in iugero sufficient. sarculatio induratam hiberno rigore soli tristitiam laxat temporibus vernis novosque soles admittit. qui sariet, caveat ne frumenti radices subfodiat. triticum, semen, hordeum, fabam bis sarire melius. runcatio, cum seges in articulum exiit, evolsis inutilibus herbis, frugum radices vindicat segetemque discernit a caespite. leguminum cicer eadem quae far desiderat. faba runcari non gestit. quoniam evincit herbas lupinum, occatur tantum. milium et panicum occatur et saritur,  non iteratur, non runcatur. silicia et phasioli occantur tantum. sunt genera terrae, quorum ubertas pectinari segetem in herba cogat - cratis et hoc genus dentatae stilis ferreis - , eademque nihilominus et depascuntur. quae depasta sunt, sarculo iterum excitari necessarium. at in bactris, africa, cyrenis omnia haec supervacua fecit indulgentia caeli, et a semente non nisi messibus in arva redeunt, quia siccitas coercet herbas, fruges nocturno tantum rore nutriens. vergilius alternis cessare arva suadet - si patiantur ruris spatia, utilissimum procul dubio est - ; quod si neget condicio, far serendum, unde lupinum aut vicia aut faba sublata sint et quae terram faciant laetiorem. inprimisque et hoc notandum, quaedam propter alia seri obiter, si parum provenere, ut priore diximus volumine, ne eadem saepius dicantur; plurimum enim refert soli cuiusque ratio.
<plin. nat. 18.76> civitas africae in mediis harenis petentibus syrtis leptimque magnam vocatur tacape, felici super omne miraculum riguo solo. ternis fere milibus passuum in omnem partem fons abundat, largus quidem, sed certis horarum spatiis dispensatur inter incolas. palmae ibi praegrandi subditur olea, huic ficus, fico punica, illi vitis, sub vite seritur frumentum, mox legumen, deinde olus, omnia eodem anno, omniaque aliena umbra aluntur. quaterna cubita eius soli in quadratum, nec ut a porrectis  metiantur digitis, sed in pugnum contractis, quaternis denariis venundantur. super omnia est bifera vite bis anno vindemiare. et nisi multiplici partu exinaniatur ubertas, pereant luxuria singuli fructus. nunc vero toto anno metitur aliquid, constatque fertilitati non occurrere homines. aquarum quoque differentia magna riguis. est in narbonensi provincia nobilis fons orgae nomine. in eo herbae nascuntur in tantum expetitae bubus, ut mersis capitibus totis eas quaerant. sed illas in aqua nascentes certum est non nisi imbribus ali. ergo suam quisque terram aquamque noverit.
<plin. nat. 18.77> si fuerit illa terra, quam appellavimus teneram, poterit sublato hordeo seri milium, eo condito rapae, his sublatis hordeum rursus vel triticum, sicut in campania, satisque talis terra aratur, cum saritur. alius ordo ut, ubi adoreum fuerit, cesset quattuor mensibus hibernis et vernam fabam recipiat. ante hiemalem ne cesset. nimis pinguis alternari potest ita, ut frumento sublato legumen tertio seratur. gracilior et in annum tertium cesset. frumentum seri quidam vetant nisi in ea, quae proximo anno quieverit.
<plin. nat. 18.78> maximam huius loci partem stercorationis optinet ratio, de qua et priore diximus volumine. hoc tantum nemini inconpertum est, nisi stercorato seri non oportere, quamquam et huic leges sunt propriae. milium, panicum,  rapa, napus nisi in stercorato ne seritor. non stercorato frumentum potius quam hordeum seritor. item in novalibus, tametsi in illis fabam seri volunt, eandem ubicumque quam recentissime stercorato solo. autumno aliquid saturus septembri mense fimum in agro acervet, post imbrem utique. si verno erit saturus, per hiemem fimum disponat. iustum est vehes xviii iugero tribui, dispergere caveto, priusquam ares. at iacto semine, si haec omissa sit stercoratio, sequens est, priusquam sarias, ut fimi ex aviariis seminis vice spargas ante pulverem. quod ut hanc quoque curam determinemus, iustum mense singulas vehes fimi redire in singulas pecudes minores, in maiores denas. nisi contingat hoc, male substravisse pecori colonum appareat. sunt qui optime stercorari putent sub diu retibus inclusa pecorum mansione. ager si non stercoretur, alget; si nimium stercoratus est, aduritur, satiusque est id saepe quam supra modum facere. quo calidius solum est, eo minus addi stercoris ratio est.
<plin. nat. 18.79> semen optimum anniculum, bimum deterius,  trimum pessimum, ultra sterile; etenim omnium definita generatio est. quod in ima area subsedit, ad semen reservandum est; id enim optimum, quoniam gravissimum, neque alio modo utilius discernitur. quae spica intervallata semina habebit, abicietur. optimum granum, quod rubet et dentibus fractum eundem habet colorem; deterius, cui plus intus albi est. certum terras alias plus seminis recipere, alias minus, religiosumque inde et primum colonis augurium, cum avidius accipiat: esurire creditur et comesse semen. sationem locis umidis celerius fieri ratio est, ne semen imbre putrescat; siccis serius, ut pluviae sequantur nec diu iacens atque non concipiens evanescat; itemque festinata satione densum spargi semen, quia tarde concipiat, serotina rarum, quia densitate nimia necetur. artis quoque cuiusdam est aequaliter spargere. manus utique congruere debet cum gradu semperque cum dextro pede. fit quoque quorundam occulta ratione, quod sors genialis atque fecunda est. non transferendum est ex frigidis locis semen in calida, neque ex praecocibus in serotina nihilque in contrarium, ut praecepere quidam falsa diligentia.
<plin. nat. 18.80> serere in iugera temperato solo iustum est  tritici aut siliginis modios v, farris aut seminis, quod frumenti genus ita appellamus, x, hordei vi, fabae quinta amplius quam tritici, viciae vii, ciceris et cicerculae et pisi iii, lupini x, lentis iii - sed hanc cum fimo arido seri volunt - , ervi vi, siliciae vi, passiolorum iiii, pabuli xx, milii, panici sextarios iiii, pingui solo plus, gracili minus. est et alia distinctio: in denso aut cretoso aut uliginoso tritici aut siliginis modios vi, in soluta terra et sicca et laeta iiii. macie enim solum, nisi rarum culmum habeat, spicam minutam facit et inanem; pinguia arva ex uno semine fruticem numerosum fundunt densamque segetem ex raro semine emittunt. ergo inter quattuor et sex modios, pro natura soli quinta minus seri plusve praecipiunt; item in consito aut clivoso, ut in macro. hoc pertinet oraculum illud magno opere custodiendum: "segetem ne defrudes." adiecit his attius in praxidica, ut sereretur, cum luna esset in ariete, geminis, leone, libra, aquario, zoroastres sole scorpionis duodecim partes transgresso, cum luna esset in tauro.
<plin. nat. 18.81> sequitur huc dilata et maxima indigens cura de tempore fruges serendi quaestio magnaque ex parte rationi siderum conexa; quamobrem sententias omnium in primis ad id pertinentes exponemus. hesiodus, qui princeps hominum de agricultura praecepit, unum tempus serendi tradidit a vergiliarum occasu. scribebat enim in boeotia helladis, ubi ita seri diximus. inter diligentissimos convenit, ut in alitum quadripedumque genitura, esse quosdam ad conceptum impetus et terrae. hoc graeci ita definiunt, cum sit calida et umida. vergilius triticum et far a vergiliarum occasu seri iubet, hordeum inter aequinoctium autumni et brumam, viciam vero et passiolos et lentem boote occidente. quo fit, ut horum siderum aliorumque exortus et occasus digerendi sint in suos dies. sunt qui et ante vergiliarum occasum seri iubeant, dumtaxat in arida terra calidisque provinciis; custodiri enim semen, corrumpente umore, et a proximo imbre uno die erumpere; alii statim ab occasu vergiliarum - sequi imbres a septimo fere die - ; aliqui in frigidis ab aequinoctio autumni, in calidis serius, ne ante hiemem luxurient. inter omnes autem convenit circa brumam serendum non esse, magno argumento, quoniam hiberna semina, cum ante brumam sata sint, septimo die erumpant; si post brumam, vix quadragesimo. sunt qui properent atque ita pronuntient, festinatam sementem saepe decipere,  serotinam semper. e contrario alii vel vere potius serendum quam malo autumno atque, ubi fuerit necesse, inter favonium et vernum aequinoctium. quidam omissa caelesti subtilitate temporibus definiunt: vere linum et avenam et papaver atque, uti nunc etiam transpadani servant, usque in quinquatrus, fabam, siliginem novembri mense, far septembri extremo usque in idus octobres, alii post hunc diem in kal. novembres. ita his nulla naturae cura est, illis nimia, et ideo caeca subtilitas, cum res geratur inter rusticos litterarumque expertes, non modo siderum. et confitendum est caelo maxime constare ea, quippe vergilio iubente praedisci ventos ante omnia ac siderum mores neque aliter quam navigantibus servari. spes ardua, inmensa, misceri posse caelestem divinitatem inperitiae rusticae, sed temptanda iam grandi vitae emolumento. prius tamen sideralis difficultas, quam sensere etiam periti, subicienda contemplationi est, quo deinde laetior mens discedat a caelo et facta sentiat, quae futura praenosci non possint.
<plin. nat. 18.82> primum omnium dierum ipsorum anni solisque motus prope inexplicabilis ratio est, ad ccclxv adiciente anno intercalario diei noctisque quadrantes. ita fit, ut tradi non possint certa siderum tempora. accedit confessa rerum obscuritas, nunc praecurrente nec paucis diebus tempestatum significatu, quod ÏÏÎ¿ÏÎµÎ¹Î¼Î±ÌÎ¶ÎµÎ¹Î½ graeci  vocant, nunc postveniente, quod ÎµÌÏÎ¹ÏÎµÎ¹Î¼Î±ÌÎ¶ÎµÎ¹Î½, et plerumque alias celerius, alias tardius caeli effectu ad terram deciduo: vulgo serenitate reddita confectum sidus audimus. praeterea cum omnia haec statis sideribus caeloque adfixis constent, interveniunt motus stellarum, grandinum, imbrium, et ipsi non levi effectu, ut docuimus, turbantque conceptae spei ordinem. idque, ne nobis tantum putemus accidere, et reliqua fallit animalia sagaciora circa hoc, ut quo vita eorum constet, aestivasque alites praeposteri aut praeproperi rigores necant, hibernas aestus. ideo vergilius errantium quoque siderum rationem ediscendam praecipit, admonens observandum frigidae saturni stellae transitum. sunt qui certissimum veris indicium arbitrentur ob infirmitatem animalis papiliones. sed eo ipso anno, cum commentaremur haec, notatum est, proventum eorum ter repetito frigore extinctum advenasque volucres a. d. vi. kal. febr. spem veris adtulisse mox saevissima hieme conflictatas. res anceps primum omnium a caelo peti legem, deinde eam argumentis esse quaerendam. super omnia est mundi convexitatis terrarumque globi differentia, eodem sidere alio tempore aliis aperiente se gentibus, quo fit, ut causa eius non isdem diebus ubique valeat. addidere difficultatem et auctores diversis in locis observando, mox etiam in isdem diversa prodendo. tres autem fuere sectae, chaldaea, aegyptia, graeca. his  addidit quartam apud nos caesar dictator annos ad solis cursum redigens singulos sosigene perito scientiae eius adhibito; et ea ipsa ratio postea conperto errore correcta est ita, ut duodecim annis continuis non intercalaretur, quia coeperat ad sidera annus morari, qui prius antecedebat. et sosigenes ipse trinis commentationibus - quamquam diligentior ceteris, non cessavit tamen addubitare ipse semet corrigendo - et auctores prodidere ea, quos praetexuimus volumini huic, raro ullius sententia cum alio congruente. minus hoc in reliquis mirum, quos diversi excusaverint tractus. eorum, qui in eadem regione dissedere, unam discordiam ponemus exempli gratia: occasum matutinum vergiliarum hesiodus - nam huius quoque nomine exstat astrologia - tradidit fieri, cum aequinoctium autumni conficeretur, thales xxv die ab aequinoctio, anaximander xxxi, euctemon xliiii, eudoxus xlviii. nos sequimur observationem caesaris maxime; haec erit italiae ratio. dicemus autem et aliorum placita, quoniam non unius terrae, sed totius naturae interpretes sumus, non auctoribus positis - id enim verbosum est - , sed regionibus. legentes tantum meminerint brevitatis gratia, cum attica nominata fuerit, simul intellegere cycladas insulas; cum macedonia, magnesiam, threciam; cum aegyptus, phoenicen, cyprum, ciliciam; cum boeotia, locridem, phocidem et finitimos semper tractus; cum  hellespontus, chersonesum et continentia usque atho montem; cum ionia, asiam et insulas asiae; cum peloponnesus, achaiam et ad vesperam iacentes terras. chaldaei assyriam et babyloniam demonstrabunt. africam, hispanias, gallias sileri non erit mirum; nemo enim observavit in iis, qui proderet siderum exortus. non tamen difficili ratione dinoscentur in illis quoque terris digestione circulorum, quam in sexto volumine fecimus, qua cognatio caeli non gentium modo, verum urbium quoque singularum intellegitur. ergo ex iis terris, quas nominavimus, sumpta convexitate circuli pertinentis ad quas quisque quaeret terras, iidem erunt siderum exortus per omnium circulorum pares umbras. indicandum et illud, tempestates ipsas cardines suos habere quadrinis annis, et easdem non magna differentia reverti ratione solis, octonis vero augeri easdem, centesima revolvente se luna.
<plin. nat. 18.83> omnis autem ratio observata est tribus modis, exortu siderum occasuque et ipsorum temporum cardinibus. exortus occasusque binis modis intelleguntur. aut enim adventu solis occultantur stellae et conspici desinunt aut eiusdem abscessu proferunt se, ut emersum hoc melius quam exortum consuetudo dixisset et illud occultationem potius quam occasum. alio modo, quo die incipiunt apparere vel desinunt oriente sole aut occidente, matutini vespertinive cognominati, prout alteruter eorum mane vel crepusculo contingit. dodrantes horarum, cum minimum, intervalla ea desiderant ante solis ortum vel post  occasum, ut aspici possint. praeterea bis quaedam exoriuntur et occidunt, omnisque sermo de iis est stellis, quas adhaerere caelo diximus.
<plin. nat. 18.84> cardines temporum quadripertita anni distinctione constant per incrementa lucis. augetur haec a bruma et aequatur noctibus verno aequinoctio diebus xc horis tribus, dein superat noctes ad solstitium diebus xciiii horis xii; usque ad aequinoctium autumni, et tum aequata diei procedit nox ex eo ad brumam diebus lxxxviii horis tribus - horae nunc in omni accessione aequinoctiales, non cuiuscumque diei, significantur - , omnesque eae differentiae fiunt in octavis partibus signorum, bruma capricorni a. d. viii kal. ian. fere, aequinoctium vernum arietis, solstitium cancri, alterumque aequinoctium librae, qui et ipsi dies raro non aliquos tempestatum significatus habent. rursus hi cardines singulis etiamnum articulis temporum dividuntur, per media omnes dierum spatia, quoniam inter solstitium et aequinoctium autumni fidiculae occasus autumnum inchoat die xlvi, ab aequinoctio eo ad brumam vergiliarum matutinus occasus hiemem die xliiii, inter brumam et aequinoctium die xlv flatus favoni vernum tempus, ab aequinoctio verno initium aestatis die xlviii  vergiliarum exortus matutinus. nos incipiemus a sementibus frumenti, hoc est vergiliarum occasu matutino. nec deinde parvorum siderum mentione concidenda ratio est et difficultas rerum augenda, cum sidus vehemens orionis isdem diebus longo decedat spatio.
<plin. nat. 18.85> sementibus tempora plerique praesumunt et ab xi die autumnalis aequinoctii fruges serunt, novem a coronae exortu continuis diebus certo prope imbrium promisso, xenophon non antequam deus signum dederit. hoc cicero noster imbre fieri interpretatus est, cum sit vera ratio non prius serendi quam folia coeperint decidere. hoc ipso vergiliarum occasu fieri putant aliqui a. d. iii idus novembris, ut diximus, servantque id sidus etiam vestis institores, et est in caelo notatu facillimum. ergo ex occasu eius de hieme augurantur quibus est cura insidiandi, negotiatores avari. ita nubilo occasu pluviosam hiemem denuntiat, statimque augent lacernarum pretia; sereno asperam, et reliquarum vestium accendunt. sed ille indocilis caeli agricola hoc signum habeat inter suos vepres humumque suam aspiciens: cum folia viderit decidua. sic iudicetur anni temperies, alibi tardius, alibi maturius. ita enim sentitur, ut caeli locique adficit natura, idque in hac ratione praecellit, quod eadem et in mundo publica est et unicuique loco peculiaris. miretur hoc qui  non meminerit ipso brumali die puleium in carnariis florere. adeo nihil occultum esse natura voluit. et serendi igitur hoc dedit signum. haec est vera interpretatio argumenta naturae secum adferens, quippe sic terram peti suadet promittitque quandam stercoris vicem et contra rigores terram satusque operiri a se nuntiat ac monet festinare.
<plin. nat. 18.86> Varro in fabae utique satu hanc observationem custodiri praecepit. alii plena luna serendam, lentim vero a vicesima quinta ad tricesimam, viciam quoque iisdem lunae diebus. ita demum sine limacibus fore. quidam pabuli causa sic iubent seri, seminis autem vere.     est et alia manifestior ratio mirabiliore naturae providentia, in qua ciceronis sententiam ipsius verbis subsignabimus:         "iam vero semper viridis semperque gravata         lentiscus triplici solita est grandescere fetu         ter fruges fundens tria tempora monstrat             arandi." ex his unum hoc erit idem et lino ac papaveri serendo. cato de papavere ita tradit: "virgas et sarmenta, quae tibi usioni supererunt, in segete comburito. ubi eas combusseris, ibi papaver serito." silvestre in miro usu est melle decoctum ad faucium remedia, visque somnifera etiam sativo. et hactenus de hiberna semente. verum ut pariter omnis culturae quoddam  breviarium peragatur, eodem tempore conveniet arbores stercorare, adcumulare item vineas - sufficit in iugerum opera - et, ubi patietur loci ratio, arbusta ac vineas putare, solum seminariis bipalio praeparare, incilia aperire, aquam de agro pellere, torcular lavare et recondere. a kal. novemb. gallinis ova supponere nolito, donec bruma conficiatur. in eum diem ternadena subicito aestate tota, hieme pauciora, non tamen infra novena. democritus talem futuram hiemem arbitratur, qualis fuerit brumae dies et circa eum terni; item solstitio aestatem. circa brumam plerisque bis septeni halcyonum feturae ventorum quiete molliunt caelum. sed et in his et in aliis omnibus ex eventu significationum intellegi sidera debebunt, non ad dies utique praefinitos expectari tempestatum vadimonia.
<plin. nat. 18.87> per brumam vitem ne colito. vina tum defaecari vel etiam diffundi hyginus suadet a confecta ea septimo die, utique si septima luna conpetat; cerasa circa brumam seri. bubus glandem tum adspergi convenit in iuga singula modios. largior valetudinem infestat, et quocumque tempore detur, si minus xxx diebus continuis data sit, narrant verna scabie poenitere. materiae caedendae tempus hoc dedimus. reliqua opera nocturna  maxime vigilia constent, cum sint noctes tanto ampliores, qualos, crates, fiscinas texere, faces incidere, ridicas praeparare interdiu xxx, palos lx et in lucubratione vespertina ridicas v, palos x, totidem antelucana.
<plin. nat. 18.88> a bruma in favonium caesari nobilia sidera significant, iii kal. ian. matutino canis occidens, quo die atticae et finitimis regionibus aquila vesperi occidere traditur. pridie nonas ian. caesari delphinus matutino exoritur et postero die fidicula, quo aegypto sagitta vesperi occidit. item ad vi idus ian. eiusdem delphini vespertino occasu continui dies hiemant italiae, et cum sol in aquarium sentiatur transire, quod fere xvi kal. feb. evenit. viii kal. stella regia appellata tuberoni in pectore leonis occidit matutina, et pridie nonas feb. fidicula vespera. huius temporis novissimis diebus, ubicumque patietur caeli ratio, terram ad rosaria et vineae satum vertere bipalio oportet - iugero operae lxx sufficiunt - , fossas purgare aut novas facere, antelucanis ferramenta acuere, manubria aptare, dolia quassa sarcire, ovium tegimenta concinnare ipsarumque lanas scabendo purgare.
<plin. nat. 18.89> a favonio in aequinoctium vernum caesari  significat, xiiii kal. mart. triduum varie, et viii kal. hirundinis visu et postero die arcturi exortu vespertino, item iii non. mart. - caesar cancri exortu id fieri observavit, maior pars auctorum vindemitoris emersu - viii idus aquilonii piscis exortu et postero die orionis. in attica miluum apparere servatur. caesar et idus mart. ferales sibi notavit scorpionis occasu, xv kal. vero april. italiae miluum ostendi, xii kal. equum occidere matutino.
<plin. nat. 18.90> hoc intervallum temporis vegetissimum agricolis maximeque operosum est, in quo praecipue falluntur. neque enim eo die vocantur ad munia, quo favonius flare debeat, sed quo coeperit. hoc acri intentione servandum est; hoc illo mense signum dies habet observatione minime fallaci aut dubia, si quis adtendat. unde autem spiret is ventus quaque parte veniat, diximus secundo volumine et dicemus mox paulo operosius. interim ab eo die, quisquis ille fuerit, quo flare coeperit - non utique vi id. feb., sed sive ante, quando praevernat, sive postea, quando hiemat post diem hunc - , innumera rusticos cura distringat et prima quaeque peragantur, quae differri nequeunt. trimestria serantur, vites putentur qua diximus ratione, oleae curentur, poma serantur inseranturque, vineae pastinentur, seminaria digerantur, instaurentur alia, harundines, salices, genistae serantur caedanturque, serantur vero ulmi, populi, platani, uti dictum est.  tum et segetes convenit purgare, sarire hibernas fruges maximeque far. lex certa in eo, cum quattuor fibrarum esse coeperit, faba vero non antequam trium foliorum, tunc quoque levi sarculo purgare verius quam fodere, florentem utique xv primis diebus non attingere. hordeum nisi sicco ne sarito. putationem aequinoctio peractam habeto. vineae iugerum quaternae operae putant, alligant in arbusto singulae operae arbores xv. eodem hoc tempore hortorum rosariorumque cura est, quae separatim proximis voluminibus dicetur, eodem et topiarii. tum optime scrobes fiunt. terra in futurum proscinditur vergilio maxime auctore, ut glaebas sol coquat. utilior sententia, quae non nisi temperatum solum medio vere arari iubet, quoniam in pingui statim sulcos occupent herbae, gracili insecuti aestus exsiccent omnemque sucum venturis seminibus auferant. talia autumno melius arari certum est.
<plin. nat. 18.91> cato verna opera sic definit: "scrobes fieri, seminariapropagari, in locis crassis et umidis ulmos, ficos, poma, oleas seri, prata stercorari luna sitiente; quae rigua non erunt, a flatu favoni defendi et purgari, herbas malas radicitus  erui, ficos interputari, seminaria fieri et vetera sarciri: haec antequam vineam fodere incipias." idemque: "piro florente arare incipito macra harenosaque. postea uti quaeque gravissima et aquosissima, ita postremo arato." ergo haec aratio has habebit notas: lentisci primum fructum ostendentis ac piri florentis. erit et tertia in bulborum satu scillae, item in coronamentorum narcissi, namque et haec ter florent primoque flore primam arationem ostendunt, medio secundam, tertio novissimam, quando inter sese alia aliis notas praebent. ac non in novissimis cavetur, ne fabis florentibus attingatur hedera; id enim noxium et exitiale ei est tempus. quaedam vero et suas habent notas, sicuti ficus. cum folia pauca in cacumine acetabuli modo germinent, tunc maxime serendas ficus.
<plin. nat. 18.92> aequinoctium vernum a. d. viii kal. april. peragi videtur. ab eo ad vergiliarum exortum matutinum caesari significant kal. april. iii non. april. in attica vergiliae vesperi occultantur, eaedem postridie in boeotia, caesari autem et chaldaeis nonis, aegypto orion et gladius eius incipiunt abscondi. caesari vi idus significatur imber librae occasu. xiiii kal. mai. aegypto suculae occidunt vesperi, sidus vehemens et terra marique turbidum. xvi atticae, xv caesari continuo quatriduo significat, assyriae autem xii kal. hoc est vulgo appellatum  sidus parilicium, quoniam xi kal. mai. urbis romae natalis, quo fere serenitas redditur, claritatem observationi dedit, nimborum argumento hyadas appellantibus graecis eas stellas quod nostri a similitudine cognominis graeci, propter sues inpositum arbitrantes, inperitia appellavere suculas. caesari et viii kal. notatur dies. vii kal. aegypto haedi exoriuntur, vi boeotiae et atticae canis vesperi occultatur, fidicula mane oritur. v kal. assyriae orion totus absconditur, iiii autem canis. vi non. mai. caesari suculae matutino exoriuntur et viii id. capella pluvialis, aegypto autem eodem die canis vesperi occultatur. sic fere in vi id. mai., qui est vergiliarum exortus, decurrunt sidera.
<plin. nat. 18.93> in hoc temporis intervallo xv diebus primis agricolae rapienda sunt quibus peragendis ante aequinoctium non suffecerit, dum sciat inde natam exprobrationem foedam putantium vites per imitationem cantus alitis temporariae, quam cuculum vocant. dedecus enim habetur obprobriumque meritum, falcem ab illa volucre in vite deprehendi, et ob id petulantiae sales, etiam cum primo vere, laudantur, auspicio tamen detestabiles videntur. adeo minima quaeque in agro naturalibus trahuntur argumentis.
<plin. nat. 18.94> extremo autem hoc tempore panici miliique satio est. iustum haec seri maturato hordeo. atque etiam in eodem  arvo signum illius maturitati et horum sationi commune lucentes vespere per arva cicindelae - ita appellant rustici stellantes volatus, graeci vero lampyridas - incredibili benignitate naturae. iam vergilias in caelo notabiles caterva fecerat, non tamen his contenta terrestres fecit alias veluti vociferans: 'cur caelum intuearis, agricola cur sidera quaeras, rustice iam te breviore somno fessum premunt noctes. ecce tibi inter herbas tuas spargo peculiares stellas easque vespera et ab opere disiungenti ostendo ac, ne possis praeterire, miraculo sollicito. videsne ut fulgor igni similis alarum conpressu obtegatur, secumque lucem habeat et nocte dedi tibi herbas horarum indices et, ut ne sole quidem oculos tuos a terra avoces, heliotropium ac lupinum circumaguntur cum illo. cur etiamnum altius spectes ipsumque caelum scrutere habes ante pedes tuos ecce vergilias.' incertis hae diebus proveniunt durantque, sed esse sideris huiusce partum eas certum est. proinde quisquis aestivos fructus ante illas severit, ipse frustrabitur sese. hoc intervallo et apicula procedens fabam florere indicat, fabaque florescens eam evocat. dabitur et aliud finiti frigoris indicium: cum germinare videris morum, iniuriam postea frigoris timere nolito.
<plin. nat. 18.95> ergo opera: taleas olivarum ponere ipsasque oleas interradere, rigare prata aequinoctii diebus primis, cum  herba creverit in festucam, arcere aquas, vineam pampinare - et huic lex sua: cum pampini iiii digitos longitudine expleverint; pampinat una opera iugerum - , segetes iterare. saritur diebus xx. ab aequinoctio sartura nocere et vineae et segeti existimatur. et oves lavandi hoc idem tempus est.
<plin. nat. 18.96> a vergiliarum exortu significant caesari postridie arcturi occasus matutinus, iii id. mai. fidiculae exortus, xii kal. iun. capella vesperi occidens et in attica canis. xi kal. caesari orionis gladius occidere incipit, iiii non. iun. caesari et assyriae aquila vesperi oritur, vii id. arcturus matutino occidit italiae, iiii delphinus vesperi exoritur. xvii kal. iul. gladius orionis exoritur, quod in aegypto post quatriduum. xi kal. eiusdem orionis gladius caesari occidere incipit. viii kal. vero iul. longissimus dies totius anni et nox brevissima solstitium conficiunt. in hoc temporis intervallo vineae pampinantur, curatur ut vinea vetus semel fossa sit, bis novella. oves tondentur, lupinum stercorandi causa vertitur, terra proscinditur, vicia in pabulum secatur, faba metitur, dein cuditur.
<plin. nat. 18.97> prata circa kal. iun. caeduntur, quorum facillima agricolis cura ac minimi inpendii haec de se postulat dici. relinqui debent in laeto solo vel umido vel riguo, eaque aqua pluvia rigari aut publica. utilissimum, si malae  herbae, arare, dein cratire, sarire, florem ex fenilibus atque e praesepibus feno delapsum spargere, priusquam cratiantur, nec primo anno rigari, nec pasci ante secunda fenisecia, ne herbae vellantur obtrituque hebetentur. senescunt prata restituique debent faba in iis sata vel rapis vel milio, mox insequente anno frumento, rursusque inarata tertio relinqui, praeterea quotiens secta sint siciliri, hoc est quae feniseces praeterierunt secari. est enim in primis inutile enasci herbas sementaturas. herba optima in prato trifoli, proxima graminis, pessima nummuli siliquam etiam diram ferentis. invisa et equisaeti est, a similitudine equinae saetae. secandi tempus, cum spica deflorescere coepit atque roborari. secandum, antequam inarescat. cato: "fenum," inquit, "ne sero seces: prius quam semen maturum sit." quidam pridie rigant. ubi non sunt rigua, noctibus roscidis secari melius. quaedam partes italiae post messem secant. fuit hoc quoque maioris inpendii apud priores, creticis tantum transmarinisque cotibus notis nec nisi oleo aciem falcis excitantibus; igitur cornu propter oleum ad crus ligato fenisex incedebat. italia aquarias cotes dedit limae vice imperantes ferro, set aquariae protinus virent. falcium ipsarum duo genera: italicum brevius ac vel inter vepres quoque tractabile,  galliarum latifundia maioribusconpendia, quippe medias caedunt herbas brevioresque praetereunt. italus fenisex dextra una manu secat. iustum est una opera in die iugerum desecari, alligarique manipulos mcc quaterna pondo. sectum verti ad solem nec nisi siccum construi oportet. ni fuerit observatum hoc diligenter, exhalare matutino nebulam quandam metas, mox sole accendi et conflagrare certum est. rursus rigari desecta oportet, ut secetur autumnale fenum, quod vocant cordum. interamnae in umbria quater anno secantur, etiam non rigua; rigua vero ter plerisque in locis, et postea in ipso pabulo non minus emolumenti est quam e feno. armentorum ideo cura iumentorumque progeneratio suum cuique consilium dabit, opimo maxime quadrigarum quaestu.
<plin. nat. 18.98> solstitium peragi in octava parte cancri et viii kal. iul. diximus. magnus hic anni cardo, magna res mundi. in hoc usque a bruma crescunt dies creverunt sex mensibus, sol ipse ad aquilonem scandens ac per ardua enisus ab ea meta incipit flecti ac degredi ad austrum, aucturus noctes aliis sex mensibus  ablaturusque diei mensuram. ex hoc deinde rapiendi convehendique fructus alios atque alios tempus, et praeparandi se contra saevam feramque hiemem, decebatque hoc discrimen indubitatis notis signasse naturam. quam ob rem eas manibus ipsis agricolarum ingessit vertique iussit ipsa die folia et esse confecti sideris signum, nec silvestrium arborum remotarumque, ut in saltus devios montesque eundum esset quaerentibus signa, non rursus urbanarum quaeque topiario tantum coluntur, quamquam his et in villa visendis. vertit oleae ante pedes satae, vertit tiliae ad mille usus petendae, vertit populi albae etiam vitibus nuptae. adhuc parum est. 'ulmum, inquit, vite dotatam habes: et huius vertam. pabulo folia eius stringis aut deputas: aspice et tenes sidus. alia parte caelum respiciunt quam qua spectavere pridie. salice omnia alligas, humillima arborum, ipse toto capite altior: et huius circumagam. quid te rusticum quereris non stat per me, quo minus caelum intellegas et caelestia scias. dabo et auribus signum: palumbium utique exaudi gemitus. transisse solstitium caveto putes, nisi cum incubantem videris palumbem.' ab solstitio ad fidiculae occasum vi kal. iul. caesari orion exoritur, zona autem eius iiii non. assyriae, aegypto vero procyon matutino aestuosus, quod sidus apud  romanos non habet nomen, nisi caniculam hanc volumus intellegi, hoc est minorem canem, ut in astris pingitur, ad aestum magno opere pertinens, sicut paulo mox docebimus. iiii non. chaldaeis corona occidit matutino, atticae orion totus eo die exoritur. prid. id. iul. aegyptiis orion desinit exoriri, xvi kal. aug. assyriae procyon exoritur, dein post triduum fere ubique confessum inter omnes sidus ingens, quod canis ortum vocamus, sole partem primam leonis ingresso. hoc fit post solstitium xxiii die. sentiunt id maria et terrae, multae vero et ferae, ut suis locis diximus. neque est minor ei veneratio quam discriptis in deos stellis, accenditque solem et magnam aestus obtinet causam. xiii kal. aegypto aquila occidit matutino etesiarumque prodromi flatus incipiunt, quod caesar x kal. sentire italiam existimavit. aquila atticae matutino occidit, iii kal. regia in pectore leonis stella matutino caesari emergit. viii id. aug. arcturus medius occidit, iii id. fidicula occasu suo autumnum inchoat, ut is adnotavit, sed vera ratio id fieri invenit vi id. easdem.
<plin. nat. 18.99> in hoc temporis intervallo res summa vitium agitur decretorio uvis sidere illo, quod caniculam appellavimus, unde carbunculare dicuntur ut quodam uredinis carbone exustae. non conparantur huic malo grandines, procellae quaeque umquam annonae intulere caritatem. agrorum quippe mala sunt illa, carbunculus autem regionum late patentium, non difficili remedio, nisi calumniari naturam rerum homines quam sibi prodesse mallent.  ferunt democritum, qui primus intellexit ostenditque caeli cum terris societatem, spernentibus hanc curam eius opulentissimis civium, praevisa olei caritate futura ex vergiliarum ortu qua diximus ratione ostendemusque iam planius, magna tum vilitate propter spem olivae coemisse in toto tractu omne oleum, mirantibus qui paupertatem quietemque doctrinarum ei sciebant in primis cordi esse, atque ut apparuit causa et ingens divitiarum cursus, restituisse mercedem anxiae et avidae dominorum poenitentiae, contentum probavisse opes sibi in facili, cum vellet, fore. hoc postea sextius e romanis sapientiae adsectatoribus athenis fecit eadem ratione. tanta litterarum occasio est. quas equidem miscebo agrestibus negotiis quam potero dilucide atque perspicue.
<plin. nat. 18.100> plerique dixere rorem inustum sole acri frugibus robiginis causam esse et carbunculi vitibus, quod ex parte falsum arbitror omnemque uredinem frigore tantum constare sole innoxio. id manifestum fiet adtendentibus. nam primum omnium non hoc evenire nisi noctibus et ante solis ardorem deprehenditur totumque lunari ratione constat, quoniam talis iniuria non fit nisi interlunio plenave luna, hoc est praevalente. utroque enim habitu plena est, ut saepius diximus, sed interlunio omne lumen, quod a sole accepit, caelo regerens. differentia utriusque habitus magna, sed manifesta. namque interlunio aestate  calidissima est, hieme gelida. e diverso in plenilunio aestate frigidas facit noctes, hieme tepidas. causa evidens, sed alia quam redditur a fabiano graecisque auctoribus. aestate enim interlunio necesse est cum sole proximo nobis circulo currat, igne eius comminus recepto candens, eadem interlunio absit hieme, quoniam abscedit et sol; item in plenilunio aestivo procul abeat adversa soli, hieme autem ad nos per aestivum circulum accedat. ergo per se roscida, quotiens alget, infinitum quantum illo tempore cadentes pruinas congelat.
<plin. nat. 18.101> ante omnia autem duo genera esse caelestis iniuriae meminisse debemus: unum quod tempestates vocamus, in quibus grandines, procellae ceteraque similia intelleguntur, quae cum acciderint, vis maior appellatur. haec ab horridis sideribus exeunt, ut saepius diximus, veluti arcturo, orione, haedis. alia sunt illa, quae silente caelo serenisque noctibus fiunt, nullo sentiente nisi cum facta sunt. publica haec et magnae differentiae a prioribus, aliis robiginem, aliis uredinem, aliis carbunculum appellantibus, omnibus vero sterilitatem. de his nunc dicemus a nullo ante nos prodita, priusque causas reddemus.
<plin. nat. 18.102> duae sunt praeter lunarem paucisque caeli locis constant. namque vergiliae privatim attinent ad fructus, ut quarum exortu aestas incipiat, occasu hiems, semestri spatio intra se messes vindemiasque et omnium  maturitatem conplexae. est praeterea in caelo qui vocatur lacteus circulus, etiam visu facilis huius defluvio velut ex ubere aliquo sata cuncta lactescunt duorum siderum observatione, aquilae in septentrionali parte et in austrina caniculae, cuius mentionem suo loco fecimus. ipse circulus fertur per sagittarium atque geminos, solis centro bis aequinoctialem circulum secans, commissuras eorum optinente hinc aquila illinc canicula. ideo effectus utriusque ad omnes frugiferas pertinent terras, quoniam in his tantum locis solis terraeque centra congruunt. igitur horum siderum diebus si purus atque mitis ae+r genitalem illum lacteumque sucum transmisit in terras, laeta adulescunt sata; si luna qua dictum est ratione roscidum frigus aspersit, admixta amaritudo ut in lacte puerperium necat. modus in terris huius iniuriae, quem fecit in quacumque convexitate comitatus utriusque causae, et ideo non pariter in toto orbe sentitur, ut nec dies. aquilam diximus in italia exoriri a. d. xiii kal. ian., nec patitur ratio naturae quicquam in satis ante eum diem spei esse certae. si vero interlunium incidat, omnes hibernos fructus et praecoces laedi necesse est.
<plin. nat. 18.103> rudis fuit priscorum vita atque sine litteris. non minus tamen ingeniosam fuisse in illis observationem apparebit quam nunc esse rationem. tria namque tempora fructibus metuebant, propter quod instituerunt ferias diesque festos, robigalia, floralia, vinalia. robigalia numa  constituit anno regni sui xi, quae nunc aguntur a. d. vii kal. mai., quoniam tunc fere segetes robigo occupat. hoc tempus Varro determinavit sole tauri partem x obtinente, sicut tunc ferebat ratio. sed vera causa est, quod post dies undeviginti ab aequinoctio verno per id quadriduum varia gentium observatione in iiii kal. mai. canis occidit, sidus et per se vehemens et cui praeoccidere caniculam necesse sit. itaque iidem floralia iiii kal. easdem instituerunt urbis anno dxvi ex oraculis sibyllae, ut omnia bene deflorescerent. hunc diem Varro determinat sole tauri partem xiiii obtinente. ergo si in hoc quadriduum inciderit plenilunium, fruges et omnia, quae florebunt, laedi necesse erit. vinalia priora, quae ante hos dies sunt viiii kal. mai. degustandis vinis instituta, nihil ad fructus attinent, nec quae adhuc diximus ad vites oleasque, quoniam earum conceptus exortu vergiliarum incipit a. d. vi id. mai., ut docuimus. aliud hoc quadriduum est, quo neque rore sordidas velim - exurit enim frigidum sidus arcturi postridie occidens - , et multo minus plenilunium incidere. iiii non. iun. iterum aquila exoritur vesperi, decretorio die florentibus oleis vitibusque, si plenilunium in eum incidat. equidem et solstitium viii kal. iul. in simili causa duxerim et canis ortum post dies a solstitio xxiii, sed interlunio accidente, quoniam vapore constat culpa acinique praecocuntur in callum. rursus plenilunium nocet a. d. iiii non. iul., cum  aegypto canicula exoritur, vel certe xvi kal. aug., cum italiae, item xiii kal. aug., cum aquila occidit, usque in x kal. easdem. extra has causas sunt vinalia altera, quae aguntur a. d. xiiii kal. sept. Varro ea fidicula incipiente occidere mane determinat, quod vult initium autumni esse et hunc diem festum tempestatibus leniendis institutum. nunc fidiculam occidere a. d. vi id. aug. servatur.
<plin. nat. 18.104> intra haec constat caelestis sterilitas, neque negaverim posse ea permutari algentium locorum et aestuantium natura. set a nobis rationem demonstratam esse satis est; reliqua observatione cuiusque constabunt. alterutrum quidem fore in causa, hoc est plenilunium aut interlunium, non erit dubium. et in hoc mirari benignitatem naturae succurrit: iam primum hanc iniuriam omnibus annis accidere non posse propter statos siderum cursus, nec nisi paucis noctibus anni, idque quando sit futurum facile nosci ac, ne per omnes menses timeretur, earum quoque lege divisum: aestate interlunia praeterquam biduo secura esse, hieme plenilunia, nec nisi aestivis brevissimisque noctibus metui, diebus non idem valere; praeterea tam facile intellegi, ut formica, minimum animal, interlunio quiescat,  plenilunio operetur etiam noctibus; avem parram oriente sirio ipso die non apparere et donec occidat, e diverso chlorionem prodire ipso die solstitii; neutrum vero lunae statum noxium esse, ne noctibus quidem nisi serenis et omni aura quiescente, quoniam neque in nube neque in flatu cadunt rores, sic quoque non sine remedio. sarmenta aut palearum acervos et evulsas herbas fruticesque per vineas camposque, cum timebis, incendito: fumus medebitur hic; e paleis et contra nebulas auxiliatur, ubi nebulae nocent. quidam tres cancros vivos cremari iubent in arbustis, ut carbunculus ne noceat; alii siluri carnem leniter uri a vento, ut per totam vineam fumus dispergatur. Varro auctor est, si fidiculae occasu, quod est initium autumni, uva picta consecretur inter vites, minus nocere tempestates. archibius ad antiochum syriae regem scripsit, si fictili novo obruatur rubeta rana in media segete, non esse noxias tempestates.
<plin. nat. 18.105> opera rustica huius intervalli: terram iterare, arbores circumfodere aut, ubi aestuosa regio poscat, adcumulare - germinantia nisi in solo luxurioso fodienda  non sunt - , seminaria purgare sarculo, messem hordeaciam facere, aream messi praeparare, catonis sententia amurca temperatam, creta vergili operosius. maiore ex parte aequant tantum et fimo bubulo dilutiore inlinunt. id satis ad pulveris remedium videtur.
<plin. nat. 18.106> messis ipsius ratio varia. galliarum latifundis valli praegrandes, dentibus in margine insertis, duabus rotis per segetem inpelluntur, iumento in contrarium iuncto; ita dereptae in vallum cadunt spicae. stipulae alibi mediae falce praeciduntur, atque inter duas mergites spica destringitur. alibi ab radice caeduntur, alibi cum radice velluntur, quique id faciunt, proscindi ab se obiter agrum interpretantur, cum extrahant sucum. differentia haec: ubi stipula domos contegunt, quam longissimam servant; ubi feni inopia, e stramento paleam quaerunt. panici culmo non tegunt, milii culmum fere inurunt, hordei stipulam bubus gratissimam servant. panicum et milium singillatim pectine manuali legunt galliae.
<plin. nat. 18.107> messis ipsa alibi tribulis in area, alibi equarum gressibus exteritur, alibi perticis flagellatur. triticum quo serius metitur, copiosius invenitur; quo celerius vero, hoc speciosius ac robustius. lex aptissima: "antequam granum indurescat et cum iam traxerit colorem;" oraculum  vero: "biduo celerius messem facere potius quam biduo serius." siliginis et tritici eadem ratio in area horreoque. far, quia difficulter excutitur, convenit cum palea sua condi, et stipula tantum et aristis liberatur. palea plures gentium pro feno utuntur. melior ea, quo tenuior minutiorque et pulveri propior; ideo optima e milio, proxima ex hordeo, pessima ex tritico, praeterquam iumentis opere laborantibus. culmum saxosis locis, cum inaruit, baculo frangunt substraturi animalibus. si palea defecit, et culmus teritur. ratio haec: maturius desectus, muria dura sparsus, dein siccatus in manipulos convolvitur atque ita pro feno bubus datur. sunt qui accendant in arvo et stipulas, magno vergili praeconio. summa autem eius ratio, ut herbarum semen exurant. ritus diversos magnitudo facit messium et caritas operarum.
<plin. nat. 18.108> conexa est ratio frumenti servandi. horrea operose tripedali crassitudine parietis laterici exaedificari iubent aliqui, praeterea superne impleri nec adflatus admittere aut fenestras habere ullas; alii ab exortu tantum aestivo aut septentrione, eaque sine calce construi, quoniam sit frumento inimicissima; nam quae de amurca praeciperentur  indicavimus. alibi contra suspendunt granaria lignea columnis et perflari undique malunt, atque etiam a fundo. alii omnino pendente tabulato extenuari granum arbitrantur et, si tegulis subiaceat, confervescere. multi ventilare quoque vetant; curculionem enim non descendere infra quattuor digitos, nec amplius periclitari. columella et favonium ventum confecto frumento praedicit, quod miror equidem, siccissimum alioqui. sunt qui rubeta rana in limine horrei pede e longioribus suspensa invehere iubeant. nobis referre plurimum tempestivitas condendi videbitur. nam si parum tostum atque robustum collectum sit aut calidum conditum, vitia innasci necesse est.
<plin. nat. 18.109> diuturnitatis causae plures: aut in ipsius grani corio, cum est numerosius, ut milio, aut suci pinguedine, qui pro umore sufficiat tantum, ut sesimae, aut amaritudine, ut lupino et cicerculis. in tritico maxime nascuntur animalia, quoniam spissitate sua concalescit et furfure crasso vestitur. tenuior hordeo palea, exilis et legumini; ideo non generant. faba crassioribus tunicis operitur; ob hoc effervescit. quidam ipsum triticum diuturnitatis gratia adspergunt amurca, mille modios quadrantali, alii chalcidica aut carica creta aut etiam absinthio. est et olynthi ac cerinthi euboeae terra, quae corrumpi non sinat. nec fere condita in spica laeduntur, utilissime tamen servantur in scrobibus, quos siros vocant, ut in cappadocia ac  threcia et hispania, africa, et ante omnia ut sicco solo fiant curatur, mox ut palea substernantur; praeterea cum spica sua conduntur ita frumenta. si nullus spiritus penetret, certum est nihil maleficum nasci. Varro auctor est, sic conditum triticum durare annis l, milium vero c, fabam et legumina in oleariis cadis oblita cinere longo tempore servari. idem fabam a pyrrhi regis aetate in quodam specu ambraciae usque ad piraticum pompei magni bellum durasse annis circiter ccxx. ciceri tantum nullae bestiolae in horreis innascuntur. sunt qui urceis cinere substratis et inlitis, acetum habentibus, leguminum acervos superingerant, ita non nasci maleficia credentes, alii qui in salsamentariis cadis gypso inlinant, alii qui lentem aceto laserpiciato respergant siccatamque oleo unguant. sed brevissima observatio, quod vitiis carere velis, interlunio legere. quare plurimum refert, condere quis malit an vendere. crescente enim luna frumenta grandescunt.
<plin. nat. 18.110> sequitur ex divisione temporum autumnus a fidiculae occasu ad aequinoctium ac deinde vergiliarum occasum initiumque hiemis. in his intervallis significant prid. id. aug. atticae equus oriens vespera, aegypto et caesari delphinus occidens. xi kal. sept. caesari et assyriae stella, quae vindemitor appellatur, exoriri mane  incipit vindemiae maturitatem promittens. eius argumentum erunt acini colore mutati. assyriae v kal. et sagitta occidit et etesiae desinunt. vindemitor aegypto nonis exoritur, atticae arcturus matutino, et sagitta occidit mane. v id. sept. caesari capella oritur vesperi, arcturus vero medius prid. id. vehementissimo significatu terra marique per dies quinque. ratio eius haec traditur: si delphino occidente imbres fuerint, non futuros per arcturum. signum orientis eius sideris servetur hirundinum abitus; namque deprehensae intereunt. xvi kal. oct. aegypto spica, quam tenet virgo, exoritur matutino etesiaeque desinunt. hoc idem caesari xiiii kal., xiii assyriae significant, et xi kal. caesari commissura piscium occidens ipsumque aequinocti sidus viii kal. oct. dein consentiunt, quod est rarum, philippus, callippus, dositheus, parmeniscus, conon, criton, democritus, eudoxus iv kal. oct. capellam matutino exoriri et iii kal. haedos. vi non. oct. atticae corona exoritur mane, asiae et caesari v heniochus occidit matutino. iv caesari corona exoriri incipit, et postridie occidunt haedi vespere. viii id. oct. caesari fulgens in corona stella exoritur, et vi id. vergiliae vesperi, idibus corona tota. xvii kal. nov. suculae vesperi exoriuntur. prid. kal. caesari arcturus  occidit et suculae exoriuntur cum sole. iiii non. arcturus occidit vesperi. v id. nov. gladius orionis occidere incipit. dein iii id. vergiliae occidunt.
<plin. nat. 18.111> in his temporum intervallis opera rustica: rapa, napos serere quibus diximus diebus. vulgus agreste rapa post ciconiae discessum male seri putat, nos omnino post vulcanalia, et praecocia cum panico, a fidiculae autem occasu viciam, passiolos, pabulum. hoc silente luna seri iubent. et frondis praeparandae tempus hoc est. unus frondator quattuor frondarias fiscinas complere in die iustum habet. si decrescente luna praeparetur, non putrescit. aridam colligi non oportet.
<plin. nat. 18.112> vindemiam antiqui numquam existimavere maturam ante aequinoctium; iam passim rapi cerno. quamobrem et huius tempora notis argumentisque signentur. leges ita se habent: uvam caldam ne legito, hoc est nimia siccitate ac nisi imber intervenerit. uvam rorulentam ne legito, hoc est si ros nocturnus fuerit nec prius quam sole discutiatur. vindemiare incipito, cum ad palmitem pampinus procumbere coeperit aut cum exempto acino ex densitate intervallum non conpleri apparuerit ac iam non augeri acinos. plurimum refert, si contingat crescente luna vindemiare. pressura una culleos xx implere debet. hic est pes iustus. ad totidem culleos et lacus xx  iugeribus unum sufficit torculum. premunt aliqui singulis, utilius binis, licet magna sit vastitas singulis. longitudo in his refert, non crassitudo. spatiosa melius premunt. antiqui funibus vittisque loreis ea detrahebant et vectibus. intra c annos inventa graecanica, mali rugis per cocleam ambulantibus, ab aliis adfixa arboris stella, aliis arcas lapidum adtollente secum arbore, quod maxime probatur. intra xxii hos annos inventum parvis prelis et minore torculario aedificio, breviore malo in media derecto, tympana inposita vinaceis superne toto pondere urguere et super prela construere congeriem. hoc et poma colligendi tempus, observato cum aliquod maturitate, non tempestate, deciderit; hoc et faeces exprimendi, hoc et defrutum coquendi silente luna noctu aut, si interdiu, plena, ceteris diebus aut ante exortum lunae aut post occasum, nec de novella vite aut palustri, nec nisi e matura uva. si ligno contingatur vas, adustum et fumosum fieri putant. iustum vindemiae tempus ab aequinoctio ad vergiliarum occasum dies xliiii. ab eo die oraculum occurrit frigidum picari pro nihilo ducentium. sed iam et kal. ian. defectu vasorum vindemiantes vidi piscinisque musta condi aut vina effundi priora, ut dubia reciperentur. hoc non tam saepe proventu nimio evenit quam segnitia aut avaritia insidiantium caritati. civilis, aequi patrisfamilias modus est annona cuiusque anni uti. id peraeque etiam  lucrosissimum. reliqua de vinis adfatim dicta sunt, item vindemia facta olivam esse rapiendam et quae ad oleum pertinent quaeque a vergiliarum occasu agi debent.
<plin. nat. 18.113> his quae sunt necessaria adicientur de luna ventisque et praesagiis, ut sit tota sideralis ratio perfecta. namque vergilius etiam in numeros lunae digerenda quaedam putavit democriti secutus ostentationem; nos legum utilitas, quae in toto opere, in hac quoque movet parte.     omnia, quae caeduntur, carpuntur, tondentur, innocentius decrescente luna quam crescente fiunt. stercus nisi decrescente luna ne tangito, maxime autem intermenstrua dimidiaque stercorato. verres, iuvencos, arietes, haedos decrescente luna castrato. ova luna nova supponito. scrobes luna plena noctu facito. arborum radices luna plena operito. umidis locis interlunio serito et circa interlunium quadriduo. ventilari quoque frumenta ac legumina et condi circa extremam lunam iubent, seminaria, cum luna supra terram sit, fieri, calcari musta, cum luna sub terra, item materias caedi quaeque alia suis locis diximus. neque est facilior observatio ac iam dicta nobis secundo volumine, sed quod intellegere vel rustici possint: quotiens ab occidente sole cernetur prioribusque horis noctis lucebit, crescens erit et oculis dimidiata iudicabitur; cum vero occidente sole orietur ex adverso, ita ut pariter aspiciantur, tum erit plenilunium. quotiens ab ortu solis orietur prioribusque noctis horis detrahet lumen  et in diurnas extendet, decrescens erit iterumque dimidia; in coitu vero, quod interlunium vocant, cum apparere desierit. supra terras autem erit, quamdiu et sol, interlunio et prima toto die, secunda horae noctis unius dextante sicilico, ac deinde tertia et usque xv multiplicatis horarum isdem portionibus. xv tota supra terras nocte erit eademque sub terris toto die. xvi ad primae horae nocturnae dextantem sicilicum sub terra aget easdemque portiones horarum per singulos dies adiciet usque ad interlunium, et quantum primis partibus noctis detraxerit, quod sub terris aget, tantundem novissimis ex die adiciet supra terram. alternis autem mensibus xxx implebit numeros, alternis vero detrahet singulos. haec erit ratio lunaris; ventorum paulo scrupulosior.
<plin. nat. 18.114> observato solis ortu quocumque die libeat stantibus hora diei sexta sic, ut ortum eum a sinistro umero habeant, contra mediam faciem meridies et a vertice septentrio erit. qui ita limes per agrum curret, cardo appellabitur. circumagi deinde melius est, ut umbram suam quisque cernat; alioquin post hominem erit. ergo permutatis lateribus, ut ortus illius diei ab dextro umero fiat, occasus a sinistro, tunc erit hora sexta, cum minima umbra contra medium fiet hominem. per huius mediam longitudinem duci sarculo sulcum vel cultro liniam verbi gratia pedum xx conveniat mediamque mensuram, hoc est in decimo pede, circumscribi circulo parvo, qui vocetur umbilicus. quae pars fuerit a vertice umbrae, haec erit venti  septentrionis. illo tibi, putator, arborum plagae ne spectent, neve arbusta vineaeve nisi in africa, cyrenis, aegypto. illinc flante ne arato, quaeque alia praecipiemus. quae pars liniae fuerit a pedibus umbrae meridiem spectans, haec ventum austrum dabit, quem a graecis notum diximus vocari. illinc flatu veniente materiam vinumque, agricola, ne tractes. umidus aut aestuosus italiae est, africae quidem incendia cum serenitate adfert. in hunc italiae palmites spectent, sed non plagae arborum vitiumve. hic oleae timeatur vergiliarum quadriduo, hunc caveat insitor calamis gemmisque inoculator. de ipsa regionis eius hora praemonuisse conveniat. frondem medio die, arborator, ne caedito. cum meridiem adesse senties, pastor, aestate contrahente se umbra, pecudes a sole in opaca cogito. cum aestate pasces, in occidentem spectent ante meridiem, post meridiem in orientem; aliter noxium, sicut hieme et vere in rorulentum educere: nec contra septentrionem paveris supra dictum cluduntur ita lippiuntque ab adflatu  et alvo cita pereunt. qui feminas concipi voles, in hunc ventum spectantes iniri cogito.
<plin. nat. 18.115> diximus ut in media linia designaretur umbilicus. per hunc medium transversa currat alia. haec erit ab exortu aequinoctiali ad occasum aequinoctialem, et limes, qui ita secabit agrum, decumanus vocabitur. ducantur deinde aliae duae liniae in decussis obliquae, ita ut ab septentrionis dextra laevaque ad austri dextram ac laevam descendant. omnes per eundem currant umbilicum, omnes inter se pares sint, omnium intervalla paria. quae ratio semel in quoque agro ineunda erit vel, si saepius libeat uti, e ligno facienda, regulis paribus in tympanum exiguum, sed circinatum adactis. ratione, qua doceo occurrendum ingeniis quoque inperitorum esse, meridiem excuti placet, quoniam semper idem est, sol autem cotidie ex alio caeli momento quam pridie oritur, ne quis forte ad exortum capiendam putet liniam.
<plin. nat. 18.116> ita caeli exacta parte quod fuerit liniae caput septentrioni proximum a parte exortiva, solstitialem habebit exortum, hoc est longissimi diei, ventumque aquilonem, borean graecis dictum. in hunc ponito arbores vitesque. sed hoc flante ne arato, frugem ne serito, semen ne iacito. praestringit animam atque praegelat hic radicibus arborum, quas positurus adferes. praedoctus esto: alia  robustis prosunt, alia infantibus. - (nec sum oblitus in hac parte ventum graecis poni, quem caecian vocant. sed idem aristoteles, vir inmensae subtilitatis, qui id ipsum fecit, rationem convexitatis mundi reddit, qua contrarius aquilo africo flat). - nec tamen eum toto anno in praedictis timeto agricola. mollitur sidere aestate media mutatque nomen - etesias vocatur - ; ergo cum frigidum senties, caveto, ad quaecumque aquilo praedicetur: tanto perniciosior septentrione est. in hunc asiae, graeciae, hispaniae, maritimae italiae, campaniae, apuliae arbusta vineaeque spectent. qui mares concipi voles, in hunc pascito, ut sic ineuntem ineat. ex adverso aquilonis ab occasu brumali africus flabit, quem graeci liba vocant. in hunc ad coitum cum se pecus circumegerit, feminas conceptas esse scito.
<plin. nat. 18.117> tertia a septentrione linia, quam per latitudinem umbrae duximus et decumanam vocavimus, exortum habebit aequinoctialem ventumque subsolanum, graecis aphelioten dictum. in hunc salubribus locis villae vineaeque spectent. ipse leniter pluvius tamen est, siccior favonius, ex adverso eius ab aequinoctiali occasu, zephyrus graecis nominatus. in hunc spectare oliveta cato iussit. hic ver inchoat aperitque terras tenui frigore saluber, hic vites putandi frugesque curandi, arbores serendi, poma  inserendi, oleas tractandi ius dabit adflatuque nutricium exercebit. quarta a septentrione linia, eadem austro ab exortiva parte proxima, brumalem habebit exortum ventumque volturnum, eurum graecis dictum, sicciorem et ipsum tepidioremque. in hunc apiaria et vineae italiae galliarumque spectare debent. ex adverso volturni flabit corus, ab occasu solstitiali et occasu lateris septentrionis, graecis dictus argestes, ex frigidissimis et ipse, sicut omnes qui a septentrionis parte spirant. hic et grandines infert, cavendus et ipse non secus ac septentrio. volturnus si a serena caeli parte coeperit flare, non durabit in noctem, at subsolanus in maiorem partem noctis extenditur. quisquis erit ventus, si fervidus sentietur, pluribus diebus permanebit. aquilonem praenuntiat terra siccescens repente, austrum umescens rore occulto.
<plin. nat. 18.118> etenim praedicta ventorum ratione, ne saepius eadem dicantur, transire convenit ad reliqua tempestatum praesagia, quoniam et hoc placuisse vergilio magno opere video, siquidem in ipsa messe saepe concurrere proelia ventorum damnosa imperitis refert. tradunt eundem democritum metente fratre eius damaso ardentissimo aestu orasse, ut reliquae segeti parceret raperetque desecta sub tectum, paucis mox horis saevo imbre  vaticinatione adprobata. quin immo et harundinem non nisi inpendente pluvia seri iubent et fruges insecuturo imbre. quamobrem et haec breviter attingemus, scrutati maxime pertinentia, primumque a sole capiemus praesagia.
<plin. nat. 18.119> purus oriens atque non fervens serenum diem nuntiat, at hibernam pallidus grandinem. si et occidit pridie serenus et oritur, tanto certior fides serenitatis. concavus oriens pluvias praedicit; idem ventos, cum ante exorientem eum nubes rubescunt; quod si et nigrae rubentibus intervenerint, et pluvias; cum occidentis aut orientis radii videntur coire, pluvias. si circa occidentem rubescent nubes, serenitatem et futuri diei spondent. si in exortu spargentur partim ad austrum, partim ad aquilonem, pura circa eum serenitas sit licet, pluviam tamen ventosque significabunt; si in ortu aut in occasu contracti cernentur radii, imbrem. si in occasu eius pluet aut radii nubem in se trahent, asperam in proximum diem tempestatem significabunt. cum oriente radii non inlustres eminebunt, quamvis circumdatae nubes non sint, pluviam portendent. si ante exortum nubes globabuntur, hiemem asperam denuntiabunt; si ab ortu repellentur et ad occasum abibunt, serenitatem. si nubes solem circumcludent,  quanto minus luminis relinquent, tanto turbidior tempestas erit; si vero etiam duplex orbis fuerit, eo atrocior. quod si in exortu aut in occasu fiet, ita ut rubescant nubes, maxima ostendetur tempestas. si non ambibunt, sed incumbent, a quocumque vento fuerint, eum portendent; si a meridie, et imbrem. si oriens cingetur orbe, ex qua parte is se ruperit, expectetur ventus. si totus defluxerit aequaliter, serenitatem dabit. si in exortu longe radios per nubes porriget et medius erit inanis, pluviam significabit; si ante ortum radii se ostendent, aquam et ventum; si circa occidentem candidus circulus erit, noctis lenem tempestatem; si nebula, vehementiorem; si candente sole, ventum; si ater circulus fuerit, ex qua regione is ruperit se, ventum magnum.
<plin. nat. 18.120> proxima sint iure lunae praesagia. quartam eam maxime observat aegyptus. si splendens exorta puro nitore fulsit, serenitatem; si rubicunda, ventos; si nigra, pluvias portendere creditur in xv. cornua eius obtusa pluviam, erecta et infesta ventos semper significant, quarta tamen maxime. cornu superius acuminatum septentrionalem atque rigidum illum praesagit ventum, inferius  austrum, utraque erecta noctem ventosam. si quartam orbis rutilus cinget, et ventos et imbres praemonebit. apud Varronem ita est: "si quarto die luna erit directa, magnam tempestatem in mari praesagiet, nisi si coronam circa se habebit et eam sinceram, quoniam illo modo non ante plenam lunam hiematurum ostendit. si plenilunio per dimidium pura erit, dies serenos significabit; si rutila, ventos; nigrescens imbres. si caligo orbisve nubium incluserit, ventos, qua se ruperit; si gemini orbes cinxerint, maiorem tempestatem, et magis, si tres erunt aut nigri, interrupti atque distracti. nascens luna si cornu superiore obatrato surget, pluvias decrescens dabit; si inferiore, ante plenilunium; si in media nigritia illa fuerit, imbrem in plenilunio. si plena circa se habebit orbem, ex qua parte is maxime splendebit, ex ea ventum ostendet; si in ortu cornua crassiora fuerint, horridam tempestatem. si ante quartam non apparuerit vento favonio flante, hiemalis toto mense erit. si xvi vehementius flammea apparuerit, asperas tempestates praesagiet." sunt et ipsius lunae viii articuli, quotiens in angulos solis incidat, plerisque inter eos tantum observantibus praesagia eius, hoc est iii, vii, xi, xv, xviiii, xxiii, xxvii et interlunium.
<plin. nat. 18.121> tertio loco stellarum observationem esse oportet. discurrere hae videntur interdum, ventique protinus sequuntur, in quorum parte ita praesagiere. caelum cum aequaliter totum erit splendidum articulis temporum, quos proposuimus, autumnum serenum praestabit et frigidum. si ver et aestas non sine refrigerio aliquo transierint, autumnum serenum ac densum minusque ventosum facient. autumni serenitas ventosam hiemem facit. cum repente stellarum fulgor obscuratur et id neque nubilo nec caligine, pluvia aut graves denuntiantur tempestates. si volitare plures stellae videbuntur, quo ferentur albescentes, ventos ex is partibus nuntiabunt aut. si coruscabunt, certos, si id in pluribus partibus fiet, inconstantes ventos et undique. si stellarum errantium aliquam orbis incluserit, imbrem. sunt in signo cancri duae stellae parvae aselli appellatae, exiguum inter illas spatium obtinente nubecula, quam praesepia appellant. haec cum caelo  sereno apparere desiit, atrox hiems sequitur. si vero alteram earum, aquiloniam, caligo abstulit, auster saevit; si austrinam, aquilo. arcus cum sunt duplices, pluvias nuntiant, a pluviis serenitatem non perinde certam; circulus nubis circa sidera aliqua pluviam.
<plin. nat. 18.122> cum aestate vehementius tonuit quam fulsit, ventos ex ea parte denuntiat, contra si minus tonuit, imbrem. cum sereno caelo fulgetrae erunt et tonitrua, hiemabit, atrocissime autem, cum ex omnibus quattuor partibus caeli fulgurabit; cum ab aquilone tantum, in posterum diem aquam portendet; cum a septentrione, ventum eum. cum ab austro vel coro aut favonio nocte serena fulgurabit, ventum et imbrem ex isdem regionibus demonstrabit. tonitrua matutina ventum significant, imbrem meridiana.
<plin. nat. 18.123> nubes cum sereno in caelum ferentur, ex quacumque parte id fiet, venti expectentur. si eodem loco globabuntur adpropinquanteque sole discutientur et hoc ab aquilone fiet, ventos; si ab austro, imbres portendent. sole occidente si ex utraque parte eius caelum petent, tempestatem significabunt. vehementius atrae ab oriente in noctem aquam minantur, ab occidente in posterum diem. si nubes ut vellera lanae spargentur multae ab oriente, aquam  in triduum praesagient. cum in cacuminibus montium nubes consident, hiemabit. si cacumina pura fient, disserenabit. nube gravida candicante, quod vocant tempestatem albam, grando imminebit. caelo quamvis sereno nubecula quamvis parva flatum procellosum dabit.
<plin. nat. 18.124> nebulae montibus descendentes aut caelo cadentes vel in vallibus sidentes serenitatem promittent.     ab his terreni ignes proxime significant. pallidi namque murmurantesque tempestatum nuntii sentiuntur, pluviae etiam, si in lucernis fungi, si flexuose volitet flamma. ventum nuntiant lumina, cum ex sese flammas elidunt aut vix accenduntur; item cum in ae+no pendente scintillae coacervantur, vel cum tollentibus ollas carbo adhaerescit, aut cum contectus ignis e se favillam discutit scintillamve emittit, vel cum cinis in foco concrescit et cum carbo vehementer perlucet.
<plin. nat. 18.125> est et aquarum significatio: mare si tranquillum in portu cursitabit murmurabitve intra se, ventum praedicet; si id hieme, et imbrem; litora ripaeque si resonabunt tranquillo, asperam tempestatem, item maris ipsius  tranquillo sonitus spumaeve dispersae aut aquae bullantes. pulmones marini in pelago plurium dierum hiemem portendunt. saepe et silentio intumescit inflatumque altius solito iam intra se esse ventos fatetur.
<plin. nat. 18.126> et quidam et montium sonitus nemorumque mugitus praedicunt et sine aura, quae sentiatur, folia ludentia, lanugo populi aut spinae volitans aquisque plumae innatantes, atque etiam in campanis venturam tempestatem praecedens suus fragor. caeli quidem murmur non dubiam significationem habet.
<plin. nat. 18.127> praesagiunt et animalia: delphini tranquillo mari lascivientes flatum, ex qua venient parte, item spargentes aquam, iidem turbato tranquillitatem. lolligo volitans, conchae adhaerescentes, echini adfigentes sese aut harena saburrantes tempestatis signa sunt. ranae quoque ultra solitum vocales et fulicae matutino clangore, item mergi anatesque pinnas rostro purgantes ventum, ceteraeque aquaticae aves concursantes, grues in mediterranea festinantes, mergi, gaviae maria aut stagna fugientes. grues silentio per sublime volantes serenitatem, sicut noctua in imbre  garrula - at sereno tempestatem - , corvique singultu quodam latrantes seque concutientes, si continuabunt, serenum diem; si vero carptim vocem resorbebunt, ventosum imbrem. graculi sero a pabulo recedentes hiemem, et albae aves cum congregabuntur et cum terrestres volucres contra aquam clangores dabunt perfundentque sese, sed maxime cornix, hirundo tam iuxta aquam volitans, ut pinna saepe percutiat, quaeque in arboribus habitant, fugitantes in nidos suos, et anseres continuo clangore intempestivi, ardea in mediis harenis tristis.
<plin. nat. 18.128> nec mirum aquaticas aut in totum volucres praesagia ae+ris sentire: pecora exultantia et indecora lascivia ludentia easdem significationes habent, et boves caelum olfactantes seque lambentes contra pilum, turpesque porci alienos sibi manipulos faeni lacerantes, et apes operantes segniter vel contra industriam suam absconditae, vel formicae concursantes aut ova progerentes, item vermes terreni erumpentes.
<plin. nat. 18.129> trifolium quoque inhorrescere et folia contra tempestatem subrigere certum est. nec non et in cibis mensisque nostris vasa, quibus esculentum additur, sudorem repositoriis relinquentia diras tempestates praenuntiant.
<plin. nat. 19.1> siderum quoque tempestatumque ratio vel imperitis facili atque indubitato modo demonstrata est, vereque intellegentibus non minus conferunt rura deprehendendo caelo quam sideralis scientia agro colendo. proximam multi hortorum curam fecere; nobis non protinus transire ad ista tempestivum videtur, miramurque aliquos scientiae gratiam eruditionisve gloriam ex his petentes tam multa praeterisse, nulla mentione habita tot rerum sponte curave provenientium, praesertim cum plerisque earum pretio usuque vitae maior etiam quam frugibus perhibeatur auctoritas. atque, ut a confessis ordiamur utilitatibus quaeque non solum terras omnes, verum etiam maria replevere, seritur ac dici neque inter fruges neque inter hortensia potest linum, sed in qua non occurrit vitae parte quodve miraculum maius, herbam esse quae admoveat aegyptum italiae in tantum, ut galerius a freto siciliae alexandriam septimo die pervenerit, balbillus sexto, ambo praefecti, aestate vero post xv annos valerius marianus ex praetoriis senatoribus a puteolis nono die lenissumo flatu herbam esse quae gadis ab herculis columnis septimo die ostiam adferat et citeriorem hispaniam  quarto, provinciam narbonensem tertio, africam altero, quod etiam mollissimo flatu contigit c. flavio legato vibi crispi procos.? audax vita, scelerum plena! aliquid seri, ut ventos procellasque capiat, et parum esse fluctibus solis vehi, iam vero nec vela satis esse maiora navigiis, sed, quamvis amplitudini antemnarum singulae arbores sufficiant, super eas tamen addi velorum alia vela, praeterque in proris et alia in puppibus pandi, ac tot modis provocari mortem, denique tam parvo semine nasci quod orbem terrarum ultro citro portet, tam gracili avena, tam non alte a tellure tolli, neque id viribus suis necti, sed fractum tunsumque et in mollitiem lanae coactum iniuria, ac summa audacia pervehi mare! nulla exsecratio sufficit contra inventorem (dictum suo loco nobis), cui satis non fuit hominem in terra mori, nisi periret et insepultus. ac nos priore libro imbres et flatus cavendos frugum causa victusque praemonebamus: ecce seritur hominis manu, metitur eiusdem hominis ingenio, quod ventos in mari optet. propterea, ut sciamus favisse poenas, nihil gignitur facilius; ut sentiamus nolente seri natura, urit agrum deterioremque etiam terram facit.
<plin. nat. 19.2> seritur sabulosis maxime unoque sulco, nec magis festinat aliud. vere satum aestate vellitur, et hanc quoque terrae iniuriam facit. ignoscat tamen aliquis aegypto serenti, ut arabiae indiaeque merces inportet. itane et galliae censentur hoc reditu montesque mari oppositos esse non est satis et a latere oceani obstare ipsum, quod vocant inane cadurci, caleti, ruteni, bituriges ultimique hominum existimati morini, immo vero galliae universae vela texunt, iam quidem et transrhenani hostes, nec pulchriorem aliam vestem eorum feminae novere. qua admonitione succurrit quod M. Varro tradit, in serranorum familia gentilicium esse feminas lintea veste non uti. in germania autem defossae atque sub terra id opus agunt. similiter etiam in italiae regione aliana inter padum ticinumque amnes, ubi a saetabi tertia in europa lino palma; secundam enim in vicino alianis capessunt retovina et in aemilia via faventina. candore alianis semper crudis faventina praeferuntur; retovinis tenuitas summa densitasque, candor qui faventinis, sed lanugo nulla, quod apud alios gratiam, apud alios offensionem habet. nervositas filo aequalior paene quam araneis tinnitusque, cum dente libeat experiri. ideo duplex quam  ceteris pretium. et ab his hispania citerior habet splendorem lini praecipuum torrentis, in quo politur, natura, qui adluit tarraconem. et tenuitas mira ibi primum carbasis repertis. non dudum ex eadem hispania zoelicum venit in italiam plagis utilissimum; civitas ea gallaeciae et oceano propinqua. est sua gloria et cumano in campania ad piscium et alitum capturas. eadem et plagis materia - neque enim minores cunctis animalibus insidias quam nobismet ipsis lino tendimus - , sed cumanae plagae concidunt apro saetas et vel ferri aciem vincunt, vidimusque iam tantae tenuitatis, ut anulum hominis cum epidromis transirent uno portante multitudinem, qua saltus cingerentur. nec id maxime mirum, singula earum stamina centeno quinquageno filo constare, sicut paulo ante iulio lupo, qui in praefectura aegypti obiit. mirentur hoc ignorantes in aegypti quondam regis, quem amasim vocant, thorace in rhodiorum insula lindi in templo minervae ccclxv filis singula fila constare, quod se expertum nuperrime prodidit mucianus ter cos. parvasque iam reliquias eius superesse hac experientium iniuria. italia et paelignis etiamnum linis honorem habet, sed  fullonum tantum in usu. nullum est candidius lanaeve similius, sicut in culcitis praecipuam gloriam cadurci obtinent. galliarum hoc et tomenta pariter inventum. italiae quidem mos etiam nunc durat in appellatione stramenti. aegyptio lino minimum firmitatis, plurimum lucri. quattuor ibi genera: taniticum, pelusiacum, buticum, tentyriticum regionum nominibus, in quibus nascuntur. superior pars aegypti in arabiam vergens gignit fruticem, quem aliqui gossypion vocant, plures xylon et ideo lina inde facta xylina. parvus est similemque barbatae nucis fructum defert, cuius ex interiore bombyce lanugo netur. nec ulla sunt cum candore molliora pexiorave. vestes inde sacerdotibus aegypti gratissimae. quartum genus et othoninum appellant. fit e palustri velut harundine, dumtaxat panicula eius. asia e genista facit lina ad retia praecipue in piscando durantia, frutice madefacto x diebus, aethiopes indique e malis, arabes e curcurbitis in arboribus, ut diximus, genitis.
<plin. nat. 19.3> apud nos maturitas eius duobus argumentis intellegitur, intumescente semine aut colore flavescente. tum evolsum et in fasciculos manuales colligatum siccatur in sole pendens conversis superne radicibus uno die, mox v aliis contrariis in se fascium cacuminibus, ut semen in  medium cadat. inter medicamina huic vis, et in quodam rustico ac praedulci italiae transpadanae cibo, sed iam pridem sacrorum tantum, gratia. deinde post messem triticiam virgae ipsae merguntur in aquam solibus tepefactam, pondere aliquo depressae; nulli enim levitas maior. maceratas indicio est membrana laxatior, iterumque inversae, ut prius, sole siccantur, mox arefactae in saxo tunduntur stuppario malleo. quod proximum cortici fuit, stuppa appellatur, deterioris lini, lucernarum fere luminibus aptior; et ipsa tamen pectitur ferreis aculeis, donec omnis membrana decorticetur, corticesque decussi clibanis et furnis praebent usum. medullae numerosior distinctio candore, mollitia. linumque nere et viris decorum. est ars depectendi digerendique: iustum e quinquagenis fascium libris quinas denas carminari. iterum deinde in filo politur, inlisum crebro silici ex aqua, textumque rursus tunditur clavis, semper iniuria melius.
<plin. nat. 19.4> inventum iam est etiam quod ignibus non absumeretur. vivum id vocant, ardentesque in focis conviviorum ex eo vidimus mappas sordibus exustis splendescentes igni magis quam possent aquis. regum inde funebres tunicae corporis favillam ab reliquo separant cinere. nascitur in desertis adustisque sole indiae, ubi non cadunt imbres, inter diras serpentes, adsuescitque vivere ardendo, rarum inventu, difficile textu propter brevitatem.  rufus de cetero colos splendescit igni. cum inventum est, aequat pretia excellentium margaritarum. vocatur autem a graecis Î±ÌÏÎ²ÎµÌÏÏÎ¹Î½Î¿Î½ ex argumento naturae. anaxilaus auctor est linteo eo circumdatam arborem surdis ictibus et qui non exaudiantur caedi. ergo huic lino principatus in toto orbe. proximus byssino, mulierum maxime deliciis circa elim in achaia genito; quaternis denariis scripula eius permutata quondam ut auri reperio. linteorum lanugo, e velis navium maritimarum maxime, in magno usu medicinae est, et cinis spodii vim habet. est et inter papavera genus quoddam, quo candorem lintea praecipuum trahunt.
<plin. nat. 19.5> temptatum est tingui linum quoque, ut vestium insaniam acciperet, in alexandri magni primum classibus indo amne navigantis, cum duces eius ac praefecti certamine quodam variassent insignia navium, stupueruntque litora flatu versicoloria pellente vela. purpureo ad actium cum m. antonio cleopatra venit eodemque fugit. hoc fuit imperatoriae navis insigne.
<plin. nat. 19.6> postea in theatris tantum umbram fecere, quod primus omnium invenit q. catulus, cum capitolium dedicaret. carbasina deinde vela primus in theatro duxisse  traditur lentulus spinther apollinaribus ludis. mox caesar dictator totum forum romanum intexit viamque sacram ab domo sua et clivum usque in capitolium, quod munere ipso gladiatorio mirabilius visum tradunt. deinde et sine ludis marcellus octavia Augusti sorore genitus in aedilitate sua, avunculi xi consulatu, a kal. aug. velis forum inumbravit, ut salubrius litigantes consisterent, quantum mutati a moribus catonis censorii, qui sternendum quoque forum muricibus censuerat! vela nuper et colore caeli, stellata, per rudentes iere etiam in amphitheatris principis neronis. rubent in cavis aedium et muscum ab sole defendunt. cetero mansit candori pertinax gratia. honor ei iam et troiano bello. cur enim non et proeliis intersit ut naufragiis thoracibus lineis paucos tamen pugnasse testis est homerus. hinc fuisse et navium armamenta apud eundem interpretantur eruditiores, quoniam, cum ÏÏÎ±ÏÏÎ±Ì dixit, significaverit sata.
<plin. nat. 19.7> sparti quidem usus multa post saecula coeptus est, nec ante poenorum arma, quae primum hispaniae intulerunt. herba et haec, sponte nascens et quae non queat seri, iuncusque proprie aridi soli, uni terrae data vitio. namque id malum telluris est, nec aliud ibi seri aut nasci potest. in africa exiguum et inutile gignitur. carthaginiensis hispaniae citerioris portio, nec haec tota, sed quatenus parit, montes quoque sparto operit. hinc  strata rusticis eorum, hinc ignes facesque, hinc calceamina et pastorum vestes. animalibus noxium praeterquam cacuminum teneritate. ad reliquos usus laboriose evellitur ocreatis cruribus manuque textis manicis convoluta, osseis iligneisve conamentis, nunc iam in hiemem iuxta, facillime tamen ab idibus mais in iunias. hoc maturitatis tempus.
<plin. nat. 19.8> volsum fascibus in acervo alligatum biduo, tertio resolutum spargitur in sole siccaturque et rursus in fascibus redit sub tecta. postea maceratur, aqua marina optime, sed et dulci, si marina desit, siccatumque sole iterum rigatur. si repente urgueat desiderium, perfusum calida in solio ac siccatum stans conpendium operae fatetur. hoc autem tunditur, ut fiat utile, praecipue in aquis marique invictum. in sicco praeferunt e cannabi funes, set spartum alitur etiam demersum, veluti natalium sitim pensans. est quidem eius natura interpolis, rursusque quam libeat vetustum novo miscetur. verumtamen complectatur animo qui volet miraculum aestimare, quanto sit in usu omnibus terris navium armamentis, machinis aedificationum aliisque desideriis vitae. ad hos omnes usus quae sufficiant, minus [xxx] passuum in latitudinem a litore carthaginis novae minusque [c] in longitudinem esse reperientur. longius vehi impendia prohibent.
<plin. nat. 19.9> iunco graecos ad funes usos nomini credamus,  quo herbam eam appellant, postea palmarum foliis philuraque manifestum est. inde translatum a poenis sparti usum perquam simile veri est.
<plin. nat. 19.10> theophrastus auctor est esse bulbi genus circa ripas amnium nascens, cuius inter summum corticem eamque partem, qua vescuntur, esse laneam naturam, ex qua inpilia vestesque quaedam conficiantur. sed neque regionem, in qua id fiat, nec quicquam diligentius praeterquam eriophoron id appellari in exemplaribus, quae equidem invenerim, tradit, neque omnino ullam mentionem habet sparti cuncta magna cura persecutus cccxc annis ante nos, ut iam et alio loco diximus, quo apparet post id temporis spatium in usum venisse spartum.
<plin. nat. 19.11> et quoniam a miraculis rerum coepimus, sequemur eorum ordinem, in quibus vel maximum est aliquid nasci ac vivere sine ulla radice. tubera haec vocantur undique terra circumdata nullisque fibris nixa aut saltem capillamentis, nec utique extuberante loco, in quo gignuntur, aut rimas sentiente. neque ipsa terrae cohaerent, cortice etiam includuntur, ut plane nec terram esse possimus dicere neque aliud quam terrae callum. siccis haec fere et sabulosis locis frutectosisque nascuntur. excedunt saepe magnitudinem mali cotonei, etiam librali pondere. duo eorum genera: harenosa dentibus inimica, in altero sincera. distinguntur et colore, rufo nigroque et intus  candido, laudatissima africae. crescant anne vitium id terrae - neque enim aliud intellegi potest - ea protinus globetur magnitudine, qua futurum est, et vivat necne, non facile arbitror intellegi posse. putrescendi enim ratio communis est cum ligno. lartio licinio praetorio viro iura reddenti in hispania carthagine paucis his annis scimus accidisse mordenti tuber, ut deprehensus intus denarius primos dentes inflecteret, quo manifestum erit terrae naturam in se globari. quod certum est, ex his erunt, quae nascantur et seri non possint.
<plin. nat. 19.12> simile est et quod in cyrenaica provincia vocant misy, praecipuum suavitate odoris ac saporis, sed carnosius, et quod in threcia iton et quod in graecia geranion.
<plin. nat. 19.13> de tuberibus haec traduntur peculiariter: cum fuerint imbres autumnales ac tonitrua crebra, tunc nasci et maxime tonitribus, nec ultra annum durare, tenerrima autem verno esse. quibusdam locis accepta tantum riguis feruntur, sicut mytilenis negant nasci nisi exundatione  fluminum invecto semine ab tiaris. est autem is locus, in quo plurima nascuntur. asiae nobilissima circa lampsacum et alopeconnesum, graeciae vero circa elim.
<plin. nat. 19.14> sunt et in fungorum genere graecis dicti pezicae, qui sine radice aut pediculo nascuntur.     ab his proximum dicetur auctoritate clarissimum laserpicium, quod graeci silphion vocant, in cyrenaica provincia repertum, cuius sucus laser vocatur, magnificum in usu medicamentisque et ad pondus argentei denarii repensum. multis iam annis in ea terra non invenitur, quoniam publicani, qui pascua conducunt, maius ita lucrum sentientes depopulantur pecorum pabulo. unus omnino caulis nostra memoria repertus neroni principi missus est. si quando incidit pecus in spem nascentis, hoc deprehenditur signo: ove, cum comederit, dormiente protinus, capra sternuente crebrius. diuque iam non aliud ad nos invehitur laser, quam quod in perside aut media et armenia nascitur large, sed multo infra cyrenaicum, id quoque adulteratum cummi aut sacopenio aut faba fracta; quo minus omittendum videtur c. valerio m. herennio cos. cyrenis advecta romam publice laserpicii pondo xxx, caesarem vero dictatorem initio belli civilis inter aurum argentumque protulisse ex aerario laserpicii pondo md.
<plin. nat. 19.15> id apud auctores graeciae certissimos invenimus natum  imbre piceo repente madefacta tellure circa hesperidum hortos syrtimque maiorem septem annis ante oppidum cyrenarum, quod conditum est urbis nostrae anno cxliii, vim autem illam per [iiii] stadium africae valuisse. in ea laserpicium gigni solitum, rem feram ac contumacem et, si coleretur, in deserta fugientem, radice multa crassaque, caule ferulaceo ac simili crassitudine. huius folia maspetum vocabant, apio maxime similia. semen erat foliaceum, folium ipsum vere deciduum. vesci pecora solita primoque purgari, mox pinguescere, carne mirabilem in modum iucunda. post folia amissa caule ipso et homines vescebantur modis omnibus decocto, elixo assoque, eorum quoque corpora xl primis diebus purgante. sucus duobus modis capiebatur, e radice atque caule, et haec duo erant nomina, rhizias atque caulias, vilior illo ac putrescens. radici cortex niger. ad mercis adulteria sucum ipsum in vasa coiectum admixto furfure subinde concutiendo ad maturitatem perducebant, ni ita fecissent, putrescentem. argumentum erat maturitatis colos siccitasque sudore finito. alii tradunt laserpicii radicem fuisse maiorem cubitali, tuberque in ea supra terram. hoc inciso profluere solitum sucum ceu lactis, supernato caule, quem magydarim vocarunt. folia aurei coloris pro semine fuisse,  cadentia a canis ortu austro flante. ex his laserpicium nasci solitum, annuo spatio et radice et caule consummantibus sese. hi et circumfodi solitum prodidere, nec purgari pecora, sed aegra sanari aut protinus mori, quod in paucis accidere. persico silphio prior opinio congruit.
<plin. nat. 19.16> alterum genus eius est, quod magydaris vocatur, tenerius et minus vehemens, sine suco, quod circa syriam nascitur, non proveniens in cyrenaica regione. gignitur et in parnaso monte copiosum, quibusdam laserpicium vocantibus. per quae omnia adulteratur rei saluberrimae utilissimaeque auctoritas. probatio sinceri prima in colore modice rufo et, cum frangatur, intus candido, mox tralucente gutta quaeque saliva celerrime liquescat. usus in multis medicaminibus.
<plin. nat. 19.17> sunt etiamnum duo genera non nisi sordido nota volgo, cum quaestu multum polleant, in primis rubia, tinguendis lanis et coriis necessaria. laudatissima italica et maxime suburbana, et omnes paene provinciae scatent ea. sponte provenit seriturque, similitudine erviliae, verum spinosis foliis et caule. geniculatus hic est quinis circa articulos in orbe foliis. semen eius rubrum, postremo nigrum, radix rubra est. quos in medicina usus habeat dicemus suo loco.
<plin. nat. 19.18> at quae vocatur radicula lavandis demum lanis sucum habet, mirum quantum conferens candori mollitiaeque. nascitur sativa ubique, sed sponte praecipua in asia syriaque, saxosis et asperis locis, trans euphraten tamen laudatissima, caule ferulaceo, tenui et ipso, cibis indigenarum expetito et unguentis, quicquid sit cum quo decoquatur, folio oleae. struthion graeci vocant. floret aestate, grata aspectu, verum sine odore, spinosae caule lanuginis. semen ei nullum, radix magna, quae conciditur ad quem dictum est usum.
<plin. nat. 19.19> ab his superest reverti ad hortorum curam et suapte natura memorandam et quoniam antiquitas nihil prius mirata est, quam hesperidum hortos ac regum adonidis et alcinoi itemque pensiles, sive illos semiramis sive assyriae rex syrus fecit, de quorum opere alio volumine dicemus. romani quidem reges ipsi coluere; quippe etiam superbus nuntium illum saevum atque sanguinarium filio remisit ex horto. in xii tabulis legum nostrarum nusquam nominatur villa, semper in significatione ea hortus, in horti vero heredium; quam ob rem comitata est et religio quaedam, hortoque et foro tantum contra invidentium effascinationes dicari videmus in remedio saturica signa, quamquam hortos tutelae veneris adsignante plauto. iam quidem hortorum nomine in ipsa urbe delicias agros villasque possident. primus hoc  instituit athenis epicurus otii magister; usque ad eum moris non fuerat in oppidis habitari rura.
<plin. nat. 19.20> romae quidem per se hortus ager pauperis erat. ex horto plebei macellum, quanto innocentiore victu! mergi enim, credo, in profunda satius est et ostrearum genera naufragio exquiri, aves ultra phasim amnem peti ne fabuloso quidem terrore tutas, immo sic pretiosiores, alias in numidiam atque aethiopiae sepulchra, aut pugnare cum feris mandique capientem quod mandat alius. at, hercules, quam vilia haec, quam parata voluptati satietatique, nisi eadem, quae ubique, indignatio occurreret! ferendum sane fuerit exquisita nasci poma, alia sapore, alia magnitudine, alia monstro pauperibus interdicta, inveterari vina saccisque castrari, nec cuiquam adeo longam esse vitam, ut non ante se genita potet, e frugibus quoque quondam alicam sibi excogitasse luxuriam ac medulla tantum earum superque pistrinarum operibus et caelaturis vivere, alio pane procerum, alio volgi, tot generibus usque ad infimam plebem descendente annona. etiamne in herbis discrimen inventum esse, opesque differentiam facere in cibo etiam uno asse venali in his quoque aliqua sibi nasci tribus negant, caule in tantum saginato, ut pauperis  mensa non capiat. silvestres fecerat natura corrudas, ut passim quisque demeteret. ecce altiles spectantur asparagi, et ravenna ternos libris rependit. heu prodigia ventris! mirum esset non licere pecori carduis vesci: non licet plebei! aquae quoque separantur, et ipsa naturae elementa vi pecuniae discreta sunt. hi nives, illi glaciem potant poenasque montium in voluptatem gulae vertunt. servatur rigor aestibus, excogitaturque ut alienis mensibus nix algeat. decocunt alii aquas, mox et illas hiemant. nihil utique homini sic, quomodo rerum naturae, placet. etiamne herba aliqua diviti tantum pascitur nemo sacros aventinosque montes et iratae plebis secessus circumspexerit macellum certe aequabit quos pecunia separaverit. itaque, hercules, nullum macelli vectigali maius fuit romae clamore plebis incusantis apud omnes principes, donec remissum est portorium mercis huius, conpertumque non aliter quaestuosius censum haberi aut tutius ac minore fortunae iure: cum credatur pensio ea pauperrumis, in solo sponsor est et sub die reditus superficiesque caelo quocumque gaudens.
<plin. nat. 19.21> hortorum cato praedicat caules. hinc primum agricolae aestimabant prisci et sic statim faciebant  iudicium, nequam esse in domo matrem familias - etenim haec cura feminae dicebatur - , ubi indiligens esset hortus, quippe e carnario aut macello vivendum esse. nec caules, ut nunc maxime, probabant, damnantes pulmentaria quae egerent alio pulmentario: id erat oleo parcere, nam gari desideria etiam in exprobratione erant. horti maxime placebant quae non egerent igni parcerentque ligno, expedita res et parata semper, unde et acetaria appellantur, facilia concoqui nec oneratura sensus cibo et quae minime accenderent desiderium panis. pars eorum ad condimenta pertinens fatetur domi versuram fieri solitam atque non indicum piper quaesitum quaeque trans maria petimus. iam in fenestris suis plebs urbana imagine hortorum cotidiana oculis rura praebebant, antequam praefigi prospectus omnes coegit multitudinis innumerae saeva latrocinatio. quamobrem sit aliquis et his honos, neve auctoritatem rebus vilitas adimat, cum praesertim etiam cognomina procerum inde nata videamus lactucinosque in valeria familia non puduisse appellari, et contingat aliqua gratia operae curaeque nostrae vergilio quoque confesso, quam sit difficile verborum honorem tam parvis perhibere.
<plin. nat. 19.22> hortos villae iungendos non est dubium riguosque maxime habendos, si contingat, praefluo amne, si  minus, e puteo rota organisve pneumaticis vel tollenonum haustu rigatos. solum proscindendum a favonio in autumnum praeparantibus post xiiii dies iterandumque ante brumam. viii iugerum operis palari iustum est, fimum iii pedes alte cum terra misceri, areis distingui easque resupinis pulvinorum toris, ambiri singulas tramitum sulcis, qua detur accessus homini scatebrisque decursus.     in hortis nascentium alia bulbo commendantur, alia capite, alia caule, alia folio, alia utroque, alia semine, alia cartilagine, alia carne aut utroque, alia cortice aut cute et cartilagine, alia tunicis carnosis.
<plin. nat. 19.23> aliorum fructus in terra est, aliorum et extra, aliorum non nisi extra. quaedam iacent crescuntque, ut cucurbitae et cucumis; eadem pendent, quamquam graviora multo etiam iis, quae in arboribus gignuntur. sed cucumis cartilagine et carne constat, cucurbita cortice et cartilagine; cortex huic uni maturitate transit in lignum. terra conduntur raphani napique et rapa, atque alio modo inulae, siser, pastinacae. quaedam vocabimus ferulacea, ut anetum, malvas. namque tradunt auctores in arabia malvas septimo mense arborescere baculorumque usum praebere. exemplo est arbor malvae in mauretania lixi  oppidi aestuario, ubi hesperidum horti fuisse produntur, cc passibus ab oceano iuxta delubrum herculis antiquius gaditano, ut ferunt. ipsa altitudinis pedum xx, crassitudinis quam circumplecti nemo possit. in simili genere habebitur et cannabis. nec non et carnosa aliqua appellabimus, ut spongeas in umore pratorum enascentes. fungorum enim callum in ligni arborumque natura diximus et alio genere tuberum paulo ante.
<plin. nat. 19.24> cartilaginum generis extraque terram est cucumis, mira voluptate tiberio principi expetitus. nullo quippe non die contigit ei, pensiles eorum hortos promoventibus in solem rotis olitoribus rursusque hibernis diebus intra specularium munimenta revocantibus. quin et lacte mulso semine eorum biduo macerato apud antiquos graeciae auctores scriptum est seri oportere, ut dulciores fiant. crescunt qua coguntur forma. in italia virides et quam minimi, in provinciis quam maximi et cerini aut nigri placent. copiosissimi africae, grandissimi moesiae. cum magnitudine excessere, pepones vocantur. vivunt hausti in stomacho in posterum diem nec perfici queunt in cibis, non insalubres tamen plurimum. natura oleum odere mire nec minus aquas diligunt, desecti quoque. ad eas modice distantes adrepunt, contra oleum refugiunt aut, si  quid obstet vel si pendeant, curvantur intorquenturque. id vel una nocte deprehenditur, si vas cum aqua subiciatur, a quattuor digitorum intervallo descendentibus ante posterum diem, at si oleum eodem modo sit, in hamos curvatis. iidem in fistulam flore demisso mira longitudine crescunt. ecce cum maxime nova forma eorum in campania provenit mali cotonei effigie. forte primo natum ita audio unum, mox semine ex illo genus factum, melopeponas vocant. non pendent hi, sed humi rotundantur, colore aureo. mirum in his praeter figuram coloremque et odorem, quod maturitatem adepti, quamquam non pendentes, statim a pediculo recedunt. columella suum tradit commentum, ut toto anno contingant, fruticem rubi quam vastissimum in apricum locum transferre et recidere duum digitorum relicta stirpe circa vernum aequinoctium. ita in medulla rubi semine cucumeris insito terra minuta fimoque circumaggeratas resistere frigori radices. cucumerum graeci tria genera fecere, laconicum, scytalicum, boeotium; ex his tantum laconicum aqua gaudere. sunt qui herba, nomine quae vocatur culix, trita semen eorum maceratum seri iubeant, ut sine semine nascantur.
<plin. nat. 19.25> similis et cucurbitis natura, dumtaxat in nascendo. aeque hiemem odere, amant rigua ac fimum. seruntur ambo semine in terra sesquipedali fossura, inter aequinoctium vernum et solstitium, parilibus tamen aptissime; aliqui malunt ex kal. mart. cucurbitas et nonis, cucumis et per quinquatrus serere. simili modo reptantibus flagellis  scandentis parietum aspera in tectum usque natura sublimitatis avida. vires sine adminiculo standi non sunt, velocitas pernix, levi umbra camaras ac pergulas operiens. inde haec prima duo genera, camararium et plebeium, quod humi crescit; in priore mire tenui pediculo libratur pondus immobile aurae. cucurbita quoque omni modo fastigatur, vaginis maxime vitilibus, coniecta in eas postquam defloruit, crescitque qua cogitur forma, plerumque et draconis intorti figura. libertate vero pensili concessa iam visa est viiii pedum longitudinis. particulatim cucumis floret, sibi ipse superflorescens, et sicciores locos patitur, candida lanugine obductus magisque, dum crescit.
<plin. nat. 19.26> cucurbitarum numerosior usus. et primus caulis in cibo, atque ex eo in totum natura diversa. nuper in balnearum usum venere urceorum vice, iam pridem vero etiam cadorum ad vina condenda. cortex viridi tener, deraditur nihilominus in cibis. cibus saluber ac lenis pluribus modis, ex his tamen, qui perfici humano ventre non queant, sed non intumescant. semina, quae proxima collo fuerunt, proceras pariunt, item ab imis, sed non  comparandas supra dictis; quae in medio, rotundas; quae in lateribus, crassas brevioresque. siccantur in umbra et, cum libeat serere, in aqua macerantur. cibis quo longiores tenuioresque, eo gratiores, et ob id salubriores quae pendendo crevere, minimumque seminis tales habent, duritia eius in cibis gratiam terminante. eas, quae semini serventur, ante hiemem praecidi non est mos, postea fumo siccantur condendis hortensiorum seminibus, rusticae supellectili. inventa est ratio, qua cibis quoque servarentur - eodemque modo cucumis - usque ad alios paene proventus; et id quidem muria fit. sed et scrobe opaco in loco harena substrato fenoque sicco operto ac deinde terra virides servari tradunt. sunt et silvestres in utroque genere et omnibus fere hortensiis. sed et his medica tantum natura est, quam ob rem differentur in sua volumina.
<plin. nat. 19.27> reliqua cartilaginum naturae terra occultantur omnia. in quibus de rapis abunde dixisse poteramus videri, nisi medici masculini sexus facerent in his rotunda, latiora vero et concava feminini, praestantiora suavitate et ad condiendum faciliora; saepius sata transeunt in marem. iidem naporum quinque genera fecere, corinthium, cleonaeum, liothasium, boeotium et quod per se viride dixerunt. ex his in amplitudinem adolescit corinthium, nuda fere radice. solum enim hoc genus superne tendit,  non, ut cetera, in terram. liothasium quidam thracium appellant, frigorum patientissimum. ab eo boeotium dulce est, rotunditate etiam brevi notabile, neque, ut cleonaeum, praelongum. in totum quidem quorum levia folia, ipsi quoque dulciores; quorum scabra et angulosa et horrida, amariores. est praeterea genus silvestre, cuius folia sunt erucae similia. palma romae amiterninis datur, dein nursinis, tertia nostratibus. cetera de satu eorum in rapis dicta sunt.
<plin. nat. 19.28> cortice et cartilagine constant raphani, multisque eorum cortex crassior etiam quam quibusdam arborum. amaritudo plurima illis est pro crassitudine corticis - cetera quoque aliquando lignosa - et vis mira colligendi spiritum laxandique ructum. ob id cibus inliberalis, utique si proxime olus mandatur; si vero ipse cum olivis druppis, rarior ructus fit minusque faetidus. aegypto mire celebratur olei propter fertilitatem, quod e semine eius faciunt. hoc maxime cupiunt serere, si liceat, quoniam et quaestus plus quam e frumento et minus tributi est nullumque ibi copiosius oleum. genera raphani graeci fecere tria foliorum differentia: crispi atque levis et tertium silvestre. atque huic levia quidem, sed breviora ac rotunda copiosaque ac fruticosa, sapor autem asper et medicamenti instar ad eliciendas alvos. et in prioribus tamen differentia semine, quoniam aliqua peius,  aliqua admodum exiguum ferunt. haec vitia non cadunt nisi in crispa folia. nostri alia fecere genera: algidense a loco, longum atque tralucidum, alterum rapi figura, quod vocant syriacum, suavissimum fere ac tenerrimum hiemisque patiens praecipue. verum tamen e syria non pridem advectum apparet, quoniam apud auctores non reperitur; id autem tota hieme durat. etiamnum unum silvestre graeci cerain vocant, pontici armon, alii leucen, nostri armoraciam, fronde copiosius quam corpore. in omnibus autem probandis maxime spectantur caules, inmitium enim rotundiores crassioresque ac longis canalibus; folia ipsa tristiora et angulis horrida.
<plin. nat. 19.29> seri vult raphanus terra soluta, umida. fimum odit palea contentus. frigore adeo gaudet, ut in germania infantium puerorum magnitudinem aequet. seritur post id. feb., ut vernus sit, iterumque circa vulcanalia, quae satio melior. multi et martio et aprili serunt et septembri. incipiente incremento confert alterna folia circumobruere, ipsos vero adcumulare, nam qui extra terram emersit, durus fit atque fungosus. aristomachus detrahi folia per hiemem iubet et, ne lacunae stagnent, accumulari; ita in aestatem grandescere. quidam prodidere, si palo adacto caverna palea insternatur sex digitorum altitudine, deinde in semen fimumque et terra congeratur, ad magnitudinem scrobis crescere. praecipue tamen salsis aluntur; itaque etiam talibus aquis rigantur et in aegypto nitro  sparguntur, ubi sunt suavitate praecipui. in totum quoque salsugine amaritudo eorum eximitur, fiuntque coctis similes. namque et cocti dulcescunt et in naporum vicem transeunt. crudos medici suadent ad colligenda acria viscerum cum sale ieiunis esse, atque ita vomitionibus praeparant meatum. tradunt et praecordiis necessarium hunc sucum, quando ÏÎ¸ÎµÎ¹ÏÎ¹ÌÎ±ÏÎ¹Î½ cordi intus inhaerentem non alio potuisse depelli conpertum sit in aegypto, regibus corpora mortuorum ad scrutandos morbos insecantibus. atque, ut est graeca vanitas, fertur in templo apollinis delphis adeo ceteris cibis praelatus raphanus, ut ex auro dicaretur, beta ex argento, rapum e plumbo. scires non ibi genitum m'. curium imperatorem, quem hospitum legatis aurum repudiaturo adferentibus rapum torrentem in foco inventum annales nostri prodidere. scripsit et moschion graecus unum de raphano volumen. utilissimi in cibis hiberno tempore existimantur, iidemque dentibus semper inimici, quoniam adterant; ebora certe poliunt. odium is cum vite maximum, refugitque iuxta satos.
<plin. nat. 19.30> lignosiora sunt reliqua in cartilaginum genere a nobis posita, mirumque omnibus vehementiam saporis esse. ex his pastinacae unum genus agreste sponte provenit,  alterum graeciae seritur radice vel semine vere primo vel autumno, ut hygino placet, februario, augusto, septembri, octobri, solo quam altissime refosso. annicula utilis esse incipit, bima utilior, gratior autumno patinisque maxime, et sic quoque virus intractabile illi est. hibiscum a pastinaca gracilitate distat, damnatum in cibis, sed medicinae utile. est et quartum genus in eadem similitudine pastinacae, quam nostri gallicam vocant, graeci vero daucon, cuius genera etiam quattuor fecere, inter medicamenta dicendum.
<plin. nat. 19.31> siser et ipsum tiberius princeps nobilitavit flagitans omnibus annis e germania. gelduba appellatur castellum rheno inpositum, ubi generositas praecipua, ex quo apparet frigidis locis convenire. inest longitudine nervus, qui decoctis extrahitur, amaritudinis tamen magna parte relicta, quae mulso in cibis temperata etiam in gratiam vertitur. nervus idem et pastinacae maiori, dumtaxat anniculae. siseris satus mensibus februario, martio, aprili, augusto, septembri, octobri.
<plin. nat. 19.32> brevior his est et torosior amariorque inula per se stomacho inimicissima, eadem dulcibus mixtis saluberrima. pluribus modis austeritate victa gratiam invenit. namque et in pollinem tunditur arida liquidoque dulci temperatur, et decocta posca aut adservata vel macerata pluribus modis et tunc mixta defruto aut subacta melle uvisve passis aut pinguibus caryotis. alio rursus modo cotoneis malis vel sorbis aut prunis, aliquando pipere aut thymo variata defectus praecipue stomachi excitat, inlustrata maxime iuliae augustae cotidiano cibo. supervacuum eius semen, quoniam oculis ex radice ex radice excisis, ut harundo,  seritur, et haec autem et siser et pastinaca utroque tempore, vere et autumno, magnis seminum intervallis, inula ne minus quam ternorum pedum, quoniam spatiose fruticat. siser transferre melius.
<plin. nat. 19.33> proxima hinc est bulborum natura, quos cato in primis serendos praecipit celebrans megaricos. verum nobilissima est scilla, quamquam medicamini nata exacuendoque aceto. nec ulli amplitudo maior, sicuti nec vis asperior. duo genera medicae, masculae albis foliis, feminae nigris. set tertium genus est cibis gratum, epimenidu vocatur, angustius folio ac minus asperum. seminis plurimum omnibus; celerius tamen proveniunt satae bulbis circa latera natis et, ut crescant, folia, quae sunt his ampla, deflexa circa obruuntur; ita sucum omnem in se trahunt capita. sponte nascuntur copiosissimae in baliaribus ebusoque insulis ac per hispanias. unum de eis volumen condidit pythagoras philosophus, colligens medicas vires, quas proximo reddemus libro. reliqua genera bulborum differunt colore, magnitudine, suavitate, quippe cum quidam crudi mandantur, ut in cherroneso taurica. post hos in africa nati maxime laudantur, mox apuli. genera graeci haec fecere: bolbinen, setanion, opitiona, cyica,  aegilopa, sisyrinchion. in hoc mirum imas eius radices crescere hieme, verno autem, cum apparuerit viola, minui ac contrahi, tunc deinde bulbum pinguescere. est inter genera et quod in aegypto aron vocant, scillae proximum amplitudine, foliis lapathi, caule recto duum cubitorum, baculi crassitudine, radice mollioris naturae, quae estur et cruda. effodiuntur bulbi ante ver aut deteriores illico fiunt. signum maturitatis est folia inarescentia ab imo, vetustioresque improbant, item longos ac parvos; contra rubicundis rotundioribusque laus et grandissimis. amaritudo plerisque in vertice est, media eorum dulcia. bulbos non nasci nisi e semine priores tradiderunt, sed in praenestinis campis sponte nascuntur ac sine modo etiam in remorum arvis.
<plin. nat. 19.34> hortensiis omnibus fere singulae radices, ut raphano, betae, apio, malvae, amplissima autem lapatho, ut quae descendat ad tria cubita - silvestri minor - , et umida effossa quoque diu vivit. quibusdam tamen capillatae, ut apio, malvae, quibusdam surculosae, ut ocimo, aliis carnosae, ut betae, ut magis etiamnum croco; aliquis ex cortice et carne constant, ut raphano, rapis; quorundam geniculatae sunt, ut graminis. quae rectam non habent radicem, statim plurimis nituntur capillamentis, ut  atriplex et blitum. scilla autem et bulbi et cepae et alium non nisi in rectum radicantur. sponte nascentium quaedam numerosiora sunt radice quam folio, ut spalax, perdicium, crocum. florent confertim serpullum, habrotonum, napi, raphani, menta, ruta, et cetera quidem, cum coepere, deflorescunt, ocimum autem particulatim et ab imo incipit, qua de causa diutissime floret. hoc et in heliotropio herba evenit. flos aliis candidus, aliis luteus, aliis purpureus. folia cadunt a cacuminibus origano, inulae et aliquando rutae iniuria laesae. maxime concava sunt cepae, getio.
<plin. nat. 19.35> alium cepasque inter deos in iureiurando habet aegyptus. cepae genera apud graecos sarda, samothracia, alsidena, setania, schista, ascalonia, ab oppido iudaeae nominata. omnibus etiam odor lacrimosus et praecipue cypriis, minime cnidiis. omnibus corpus totum pingui tunicarum cartilagine. e cunctis setania minima, excepta tusculana, sed dulcis. schista autem et ascalonia condiuntur. schistam hieme cum coma sua relincunt, vere folia detrahunt, et alia subnascuntur iisdem divisuris, unde et nomen. hoc exemplo reliquis quoque generibus detrahi iubent, ut in capita crescant potius quam in semen.  ascaloniarum propria natura. etenim velut steriles sunt ab radice, et ob id semine seri illas, non deponi iussere graeci, praeterea serius circa ver, at cum germinent, transferri, ita crassescere et properare cum praeteriti temporis pensitatione. festinandum autem in iis est, quoniam maturae celeriter putrescunt. si deponantur, caulem emittunt et semen ipsaeque evanescunt. est et colorum differentia; in isso enim et sardibus candidissimae proveniunt. sunt in honore et creticae, de quibus dubitant, an eaedem sint quae ascaloniae, quoniam satis capita crassescunt, depositis caulis et semen. distant sapore tantum dulci. apud nos duo prima genera: unum condimentariae, quam illi getion, nostri pallacanam vocant, seritur mensibus martio, aprili, maio, alterum capitatae, quae ab aequinoctio autumni vel a favonio. genera eius austeritatis ordine: africana, gallica, tusculana, ascalonia, amiternina, optima autem quae rotundissima. item rufa acrior quam candida, et sicca quam viridis, et cruda quam cocta sicut quam condita. seritur amiternina frigidis et umidis locis, et sola alii modo capite, reliquae semine proximaque aestate nullum semen emittunt, sed caput tantum, quod increscit. sequenti autem anno permutata ratione semen gignitur, caput ipsum corrumpitur. ergo omnibus annis separatim semen cepae causa seritur, separatim cepa seminis.  servantur autem optime in paleis. getium paene sine capite est, cervicis tantum longae et ideo totum in fronde, saepiusque resecatur, ut porrum. ideo et illud serunt, non deponunt. cetero cepas ter fosso seri iubent extirpatis radicibus herbarum, in iugera denas libras, intermisceri satureiam, quoniam melius proveniat, runcari praeterea et sariri, si non saepius, quater. ascaloniam mense februario serunt nostri. semen ceparum nigrescere incipiens, antequam inarescat, metunt.
<plin. nat. 19.36> et de porro in hac cognatione dici conveniat, praesertim cum sectivo auctoritatem nuper fecerit princeps nero vocis gratia ex oleo statis mensum omnium diebus nihilque aliud ac ne pane quidem vescendo. seritur semine ab aequinoctio autumno, si sectivum facere libuit, densius. in eadem area secatur, donec deficiat, stercoraturque semper, si nutriatur in capita, antequam secetur. cum increvit, in aliam aream transfertur, summis foliis leviter recisis ante medullam et capitibus retractis tunicisve extremis. antiqui silice vel testa subiecta capita dilatabant - hoc item in bulbis - , nunc sarculo leviter convelluntur radices, ut delumbatae alant neque distrahant. insigne quod, cum fimo laetoque solo gaudeat, rigua odit.  et tamen proprietate quaedam soli constant: laudatissimum aegypto, mox ostiae atque ariciae. sectivi duo genera: herbaceum folio, incisuris eius evidentibus, quo utuntur medicamentarii, alterum genus flavidioris folii rotundiorisque, levioribus incisuris. fama est melam equestris ordinis, reum ex procuratione a tiberio principe accersitum, in summa desperatione suco porri ad trium denariorum argenteorum pondus hausto confestim expirasse sine cruciatu. ampliorem modum negant noxium esse.
<plin. nat. 19.37> alium ad multa ruris praecipue medicamenta prodesse creditur. tenuissimis et quae spernantur universum velatur membranis, mox pluribus coagmentatur nucleis, et his separatim vestitis, asperi saporis; quo plures nuclei fuere, hoc est asperius. taedium huic quoque halitu, ut cepis, nullum tamen coctis. generum differentia in tempore - praecox maturescit lx diebus - , tum in magnitudine. ulpicum quoque in hoc genere graeci appellavere alium cyprium, alii Î±ÌÎ½ÏÎ¹ÏÎºÎ¿ÌÏÎ¿Î´Î¿Î½, praecipue africae celebratum inter pulmentaria ruris, grandius alio. tritum in oleo et aceto mirum quantum increscit spuma. quidam ulpicum et alium in plano seri vetant, castellatimque grumulis inponi distantibus inter se pedes ternos. inter grana digiti iiii interesse debent, simul atque tria folia  eruperunt, sariri. grandescunt, quo saepius sariuntur. maturescentium caules depressi in terram obruuntur; ita cavetur, ne in frondem luxurient. in frigidis utilius vere seri quam autumno. cetero ut odore careant, omnia haec iubentur seri, cum luna sub terra sit, colligi, cum in coitu. sine his menander e graecis auctor est alium edentibus, si radicem betae in pruna tostam superederint, odorem extingui. sunt qui et alium et ulpicum inter compitalia ac saturnalia seri aptissime putent. alium et semine provenit, sed tarde. primo enim anno porri crassitudinem capite efficit, sequenti dividitur, tertio consummatur, pulchriusque tale existimant quidam. in semen exire non debet, sed intorqueri caulis satus gratia, ut caput validius fiat. quod si diutius alium cepamque inveterare libeat, aqua salsa tepida capita unguenda sunt; ita diuturniora fient melioraque usui et in satu sterilia. alii contenti sunt primo super prunas suspendisse abundeque ita profici arbitrantur, ne germinent, quod facere alium cepamque extra terram quoque certum est et cauliculo acto evanescere. aliqui et alium palea servari optime putant. alium est et in arvis sponte nascens - alum vocant - , quod adversus improbitatem alitum depascentium semina coctum, ne renasci possit, abicitur, statimque quae devoravere aves stupentes manu capiuntur et, si paulum commorere, sopitae. est et silvestre, quod ursinum vocant, odore simili, capite praetenui, foliis grandibus.
<plin. nat. 19.38> in horto satorum celerrime nascuntur ocimum, blitum, napus, eruca. tertio enim die erumpunt, anetum quarto, lactuca quinto, raphanus sexto, cucumis, cucurbita septimo - prior cucumis - , nasturtium, sinapi quinto, beta aestate sexto, hieme decimo, atriplex octavo, cepae xviiii aut xx, gethyum x aut duodecimo, contumacius coriandrum, cunila quidem et origanum post xxx diem, omnium autem difficillime apium. xl enim die cum celerrime, l maiore ex parte emergit. aliquid et seminum aetas confert, quoniam recentia maturius gignunt in porro, gethyo, cucumi, cucurbita, ex vetere autem celerius proveniunt apium, beta, cardamum, cunila, origanum, coriandrum. mirum in betae semine: non enim totum eodem anno gignit, sed aliquid sequenti, aliquid et tertio; itaque ex copia seminis modice nascitur. quaedam anno tantum suo pariunt, quaedam saepius, sicut apium, porrum, gethyum; haec enim semel sata pluribus annis restibili fertilitate proveniunt.
<plin. nat. 19.39> semina plurimis rotunda, aliquis oblonga, paucis foliacia et lata, ut atriplici, quibusdam angusta et canaliculata, ut cumino. differunt et colore nigro, candidiore, item duritia surculacea. in folliculo sunt raphanis, sinapi,  rapo. nudum semen est coriandri, aneti, feniculi, cumini, cortice obductum bliti, betae, atriplicis, ocimi, at lactucis in lanugine. nihil ocimo fecundius. cum maledictis ac probris serendum praecipiunt, ut laetius proveniat; sato pavitur terra. et cuminum qui serunt, precantur ne exeat. quae in cortice sunt, difficillime inarescunt maximeque ocimum, et ideo siccantur omnia ac sunt fecunda. utique meliora nascuntur acervatim sato semine quam sparso. ita certe porrum et apium serunt in laciniis colligatum, apium etiam paxillo caverna facta ac fimo ingesto. nascuntur autem omnia aut semine aut avolsione, quaedam semine et surculo, ut ruta, origanum, ocimum - praecidunt enim et hoc, cum pervenit ad palmum altitudinis - , quaedam et semine et radice, ut cepa, alium, bulbi et si quorum radices anniferorum relinquuntur. eorum vero, quae a radice nascuntur, radix diuturna et fruticosa est, ut bulbi, gethyi, scillae. fruticant alia et non capitata, ut apium et beta. caule reciso fere quidem omnia regerminant exceptis quae non scabrum caulem habent, et in usum vero ocimum, raphanus, lactuca; hanc etiam suaviorem putant a regerminatione. raphanus utique  iucundior detractis foliis, antequam decaulescat. hoc et in rapis. nam et eadem dereptis foliis cooperta terra crescunt durantque in aestatem.
<plin. nat. 19.40> singula genera sunt ocimo, lapatho, blito, nasturtio, erucae, atriplici, coriandro, aneto. haec enim ubique eadem sunt, neque aliud alio melius usquam. rutam furtivam tantum provenire fertilius putant, sicut apes furtivas pessime. nascuntur autem etiam non sata mentastrum, nepete, intubum, puleium. contra plura genera sunt eorum, quae diximus dicemusque, et in primis apio. id enim, quod sponte in umidis nascitur, helioselinum vocatur, uno folio nec hirsutum, rursus in siccis hipposelinum, pluribus foliis, simile helioselino. tertium est oreoselinum, cicutae foliis, radice tenui, semine aneti, minutiore tantum. et sativi autem differentiae in folio denso, crispo aut rariore et leviore, item caule tenuiore aut crassiore, et caulis aliorum candidus est, aliorum purpureus, aliorum varius.
<plin. nat. 19.41> lactucae graeci tria fecere genera: unum lati caulis, adeo ut ostiola olitoria ex iis factitari prodiderint - folium his paulo maius herbaceo et angustissimum, ut alibi consumpto incremento - , alterum rotundi caulis, tertium sessile, quod laconicum vocant. alii colore et tempore satus genera discrevere; esse enim nigras, quarum semen mense ianuario seratur, albas, quarum martio, rubentes, quarum aprili, et omnium earum plantas post  binos menses differri. diligentiores plura genera faciunt: purpureas, crispas, cappadocias, graecas, longioris has folii caulisque lati, praeterea longi et angusti, intubis similis. pessimum autem genus cum exprobratione amaritudinis appellavere ÏÎ¹ÎºÏÎ¹ÌÎ´Î±. est etiamnum alia distinctio albae, quae Î¼Î·ÎºÏÎ½Î¹ÌÏ vocatur a copia lactis soporiferi, quamquam omnes somnum parere creduntur. apud antiquos italiae hoc solum genus earum fuit, et ideo lactucis nomen a lacte. purpuream maximae radicis caecilianam vocant, rotundam vero ac minima radice, latis foliis Î±ÌÏÏÏÏÎ¹ÌÎ´Î± quidamque ÎµÏÌÎ½Î¿ÏÏÎµÎ¹ÍÎ¿Î½, quoniam haec maxime refragetur veneri. est quidem natura omnibus refrigeratrix et ideo aestate gratia. stomacho fastidium auferunt cibique adpetentiam faciunt. divus certe augustus lactuca conservatus in aegritudine fertur prudentia musae medici, cum prioris c. aemili religio nimia eam negaret, in tantum recepta commendatione, ut servari etiam in alienos  menses eas oxymeli tum repertum sit. sanguinem quoque augere creduntur. est etiamnum quae vocatur caprina lactuca, de qua dicemus inter medicas, et ecce cum maxime coepit inrepere sativis admodum probata quae cilicia vocatur, folio cappadociae, ni crispum latiusque esset.
<plin. nat. 19.42> neque ex eodem genere possint dici neque ex alio intubi, hiemis hi patientiores virusque praeferentes, sed caule non minus grati. seruntur ab aequinoctio verno, plantae eorum ultimo vere transferuntur. est et erraticum intubum, quod in aegypto cichorium vocant, de quo plura alias.     inventum omnes thyrsos vel folia lactucarum prorogare urceis conditos et recentes in patinis coquere. seruntur lactucae anno toto laetis et irriguis stercoratisque, binis mensibus inter semen plantamque et maturitatem. legitimum tamen a bruma semen iacere, plantam favonio transferre aut semen favonio, plantam aequinoctio verno. albae maxime hiemem tolerant. umore omnia hortensia gaudent et stercore, praecipue lactucae et magis intubi. seri etiam radices inlitas fimo interest et repleri ablaqueatas humo. quidam et aliter amplitudinem augent, recisis, cum ad semipedem excreverint, fimoque suillo recenti inlitis. candorem vero putant contingere his dumtaxat,  quae sint seminis albi, si harena de litore a primo incremento congeratur in medias atque increscentia folia contra ipsa religentur.
<plin. nat. 19.43> beta hortensiorum levissima est. eius quoque a colore duo genera graeci faciunt, nigrum et candidius, quod praeferunt - parcissimi seminis - appellantque siculum, candoris sane discrimine praeferentes et lactucam. nostri betae genera vernum et autumnale faciunt a temporibus satus. quamquam et iunio seritur; transfertur autumno planta. hae quoque et oblini fimo radices suas locumque similiter madidum amant. usus his et cum lenti ac faba idemque qui oleris, et praecipuus, ut lenitas excitetur acrimonia sinapis. medici nocentiorem quam olus esse iudicavere, quamobrem adpositas non nemini degustare etiam religio est, ut validis potius in cibo sint. gemina iis natura, et oleris et capite ipso exilientis bulbi, species summa in latitudine. ea contingit, ut in lactucis, cum coeperint colorem trahere inposito levi pondere. neque alii hortensiorum latitudo maior; in binos pedes aliquando se pandunt, multum et soli natura conferente, siquidem in circeiensi agro amplissimae proveniunt. sunt qui betas punico malo florente optime seri existiment,  transferri autem, cum v foliorum esse coeperint. mira differentia, si vera est, candidis alvum elici, nigris inhiberi, et cum brassica corrumpatur in dolio vini sapor, eodem betae foliis demersis restitui.
<plin. nat. 19.44> olus caulesque, quibus nunc principatus hortorum, apud graecos in honore fuisse non reperio, sed cato brassicae miras canit laudes, quas in medendi loco reddemus. genera eius facit: extentis foliis, caule magno, alteram crispo folio, quam apiacam vocant, tertiam minutis caulibus, lenem, teneram minimeque probat. brassica toto anno seritur, quoniam et toto secatur, utilissime tamen ab aequinoctio autumni, transferturque, cum v foliorum est. cymam a prima satione praestat proximo vere. hic est quidam ipsorum caulium delicatior teneriorque cauliculus, apici luxuriae et per eum druso caesari fastiditus, non sine castigatione tiberi patris. post cymam ex eadem brassica contingunt aestivi autumnalesque cauliculi, mox hiberni, iterumque cymae, nullo aeque genere multifero, donec fertilitate sua consumatur. altera satio ab aequinoctio verno est, cuius planta extremo vere plantatur, ne prius cyma quam caule pariat. tertia circa solstitium, ex qua, si umidior locus sit, aestate, si siccior,  autumno plantatur. umor fimumque si defuere, maior saporis gratia est; si abundavere, laetior fertilitas. fimum asininum maxime convenit.
<plin. nat. 19.45> est haec quoque res inter opera ganeae, quapropter non pigebit verbosius persequi. praecipuus fit caulis sapore ac magnitudine, primum omnium si in repastinato seras, dein si terram fugientes cauliculos sequare terra adtollentesque se proceritate luxuriosa exaggerando aliam accumules ita, ne plus quam cacumen emineat. tritanum hoc genus vocatur bis conputabili inpendio taedioque. cetera genera complura sunt: cumanum sessile folio, capite patulum; aricinum altitudine non excelsius, folio numerosius quam tenerius; hoc utilissimum existimatur, quia sub omnibus paene foliis fruticat cauliculis peculiaribus. pompeianum procerius, caule ab radice tenui, intra folia crassescit; rariora haec angustioraque, sed teneritas in dote est. frigora non tolerat, quibus etiam aluntur bruttiani praegrandes foliis, caule tenues, sapore acuti. sabellico usque in admirationem crispa sunt folia, quorum crassitudo caulem ipsum extenuet, sed dulcissimi perhibentur ex omnibus. nuper subiere lacuturnenses ex convalle aricina, capite praegrandes, folio innumeri, alii in orbem conlecti, alii in latitudinem torosi; nec plus  ullis capitis post tritianum, cui pedale aliquando conspicitur, et cyma nullis serior. cuicumque autem generi pruinae plurimum suavitatis conferunt, at nisi obliquo vulnere defendatur medulla, plurimum nocent. semini destinati non secantur. est etiam sua gratia numquam plantae habitum excedentibus; Î±ÌÎ»Î¼ÏÏÎ¹ÌÎ´Î¹Î± vocant, quoniam nisi in maritumis non proveniunt. aiunt navigatione quoque longinqua virides adservari, si statim desecti ita, ne humum adtingant, in cados olei quam proxime siccatos opturatosque condantur omni spiritu excluso. sunt qui plantam in transferendo alga subdita pediculo nitrive triti quod tribus digitis capiatur celeriorem ad maturitatem fieri putent. sunt qui semen trifolii nitrumque simul tritum adspergant foliis. nitrum in coquendo etiam viriditatem custodit, ut et apiciana coctura, oleo ac sale, priusquam coquantur, maceratis. est inter herbas genus inserendi praecisis germinibus caulis et in medullam semine ex aliis addito. hoc et in cucumere silvestri. nec non olus quoque silvestre est, triumpho divi iuli carminibus praecipue iocisque militaribus celebratum; alternis quippe versibus exprobravere lapsana se vixisse aput dyrrachium,  praemiorum parsimoniam cavillantes. est autem id cyma silvestris.
<plin. nat. 19.46> omnium in hortis rerum lautissima cura asparagis. de origine eorum e silvestribus corrudis abunde dictum et quomodo eas iuberet cato in harundinetis seri. est et aliud genus incultius asparago, mitius corruda, passim etiam in montibus nascens, refertis superioris germaniae campis, non inficeto ti. caesaris dicto, herbam ibi quandam nasci simillimam asparago. nam quod in neside campaniae insula sponte nascitur, longe optimum existimatur. hortensium seritur spongeis. est enim plurimae radicis altissimeque germinat. viret thyrso primum emicante, qui caulem educens tempore ipso fastigatur in toros striatos. potest et semine seri.
<plin. nat. 19.47> nihil diligentius comprehendit cato, novissimumque libri est, ut appareat rem repentem ac noviciam fuisse. locum subigi iubet umidum aut crassum, semipedali undique intervallo seri, ne calcetur, praeterea ad lineam grana bina aut terna paxillo demitti - videlicet semine tum tantum serebantur - , id fieri secundum aequinoctium vernum, stercore satiari, crebro purgari, caveri ne cum herbis evellatur asparagus; primo anno stramento ab hieme protegi, vere aperiri, sariri, runcari, tertio incendi verno. quo maturius incensus est, hoc melius provenit. itaque harundinetis maxime convenit, quae festinant incendi. sariri iubet idem non antequam asparagus natus fuerit, ne  in sariendo radices vexentur. ex eo velli asparagum ab radice, nam si defringatur, stirpescere et intermori; velli, donec in semen eat - id autem maturescere ad ver - , incendique ac rursus, cum apparuerit asparagus, sariri ac stercorari. ac post annos viiii, cum iam vetus sit, digeri subacto stercoratoque, tum spongeis seri singulorum pedum intervallo. quin et ovillo fimo nominatim uti, quoniam aliud herbas creet. nec quicquam postea temptatum utilius apparuit, nisi quod circa id. feb. defosso semine acervatim parvulis scrobibus serunt, plurimum maceratum fimo. biennio dein nexis inter se radicibus spongeas factas post aequinoctium autumni disponunt pedalibus intervallis, fertilitate in denos annos durante. nullum gratius his solum quam ravennatium hortorum indicavimus. corrudam - hunc enim intellego silvestrem asparagum, quem graeci Î¿ÌÌÏÎ¼Î¹Î½Î¿Î½ aut Î¼ÏÎ±ÌÎºÎ±Î½Î¸Î¿Î½ vocant aliisque nominibus - invenio nasci et arietis cornibus tunsis atque defossis.
<plin. nat. 19.48> poterant videri dicta omnia, quae in pretio sunt, ni restaret res maximi quaestus non sine pudore dicenda. certum est quippe carduos apud carthaginem magnam cordubamque praecipue sestertium sena milia e parvis reddere areis, quoniam portenta quoque terrarum in ganeam vertimus serimusque etiam ea, quae refugiunt cunctae  quadripedes. carduos ergo duobus modis, autumno planta et semine ante nonas martias, plantaeque ex eo disponuntur ante id. novemb. aut in locis frigidis circa favonium. stercorantur etiam, si dis placet, laetiusque proveniunt. condiuntur quoque aceto melle diluto addita laseris radice et cumino, ne quis dies sine carduo sit.
<plin. nat. 19.49> cetera in transcursu dici possunt. ocimum parilibus optime seri ferunt, quidam et autumno iubentque, cum in hiemem seratur, aceto semen perfundi. eruca quoque et nasturtium vel aestate vel hieme facillime nascuntur. eruca praecipue frigorum contemptrix diversae est quam lactuca naturae concitatrixque veneris. idcirco iungitur illi fere in cibis, ut nimio frigori par fervor inmixtus temperamentum aequet. nasturtium nomen accepit a narium tormento, et inde vigoris significatio proverbio usurpavit id vocabulum veluti torporem excitantis. in arabia mirae amplitudinis dicitur gigni.
<plin. nat. 19.50> ruta quoque seritur favonio et ab aequinoctio autumni. odit hiemem et umorem ac fimum, apricis gaudet ac siccis terraque quam maxime lateraria, cinere vult nutriri. hic et semini miscetur, ut careat urucis. auctoritas  ei peculiaris apud antiquos fuit. invenio mulsum rutatum populo datum a cornelio cethego, in consulatu collega quinti flaminini, comitiis peractis. amicitia ei cum fico tanta, ut nusquam laetior proveniat quam sub hac arbore. seritur et surculo, melius in perforatam fabam indito, quae suco nutrit conprehendendo surculum. serit et se ipsa, namque incurvato cacumine alicuius rami cum attigit terram, statim radicatur. eadem et ocimo natura, nisi quod difficilius arescit semen. ruta runcatur non sine difficultate, pruritivis ulceribus, ni munitis manibus id fiat oleove defensis. condiuntur autem et eius folia servanturque fasciculis.
<plin. nat. 19.51> ab aequinoctio verno seritur apium semine paulum in pila pulsato. crispius sic putant fieri aut si satum calcetur cylindro pedibusve. proprium ei, quod colorem mutat. honos in achaia coronare victores sacri certaminis nemeae.
<plin. nat. 19.52> eodem tempore seritur menta planta vel, si nondum germinet, spongea. non minus haec umido gaudet.  aestate viret, hieme flavescit. genus eius silvestre mentastrum; ex hoc propagatur ut vitis vel si inversi rami serantur. mentae nomen suavitas odoris apud graecos mutavit, cum alioqui mintha vocaretur, unde veteres nostri nomen declinaverunt; nunc autem coepit dici Î·ÌÎ´ÏÌÎ¿ÏÎ¼Î¿Î½. grata tomento mensas odore percurrit in rusticis dapibus. semel sata diutina aetate durat. congruit puleio, cuius natura in carnariis reflorescens saepius dicta est. haec quoque servantur simili genere, mentam dico puleiumque et nepetam. condimentorum tamen omnium, quae fastidiis, cuminum amicissimum. nascitur in summa tellure vix haerens et in sublime tendens in putribus et calidis maxime locis, medio serendum vere. alterum eius genus silvestre, quod rusticum vocant, alii thebaicum, si tritum ex aqua potetur, in dolore stomachi prodest. in carpetania nostri orbis maxime laudatur, alioqui aethiopico africoque palma est; quidam in hoc aegyptium praeferunt.
<plin. nat. 19.53> sed praecipue olusatrum mirae naturae est. hipposelinum graeci vocant, alii zmyrnium. e lacrima caulis  sui nascitur. seritur et radice. sucum eius qui colligunt, murrae saporem habere dicunt, auctorque est theophrastus murra sata natum. hipposelinum veteres praeceperunt in locis incultis, lapidosis iuxta maceriam seri - nunc et repastinato seritur et a favonio post aequinoctium autumnum - , quippe cum capparis quoque seratur sic, siccis maxime, area ideo fossa inclusa ripisque undique circumstructis lapide; alias evagatur per agros et cogit solum sterilescere. floret aestate, viret usque ad vergiliarum occasum, sabulosis familiarissimum. vitia eius, quod trans maria nascitur, diximus inter peregrinos frutices.
<plin. nat. 19.54> peregrinum et careum gentis suae nomine appellatum, culinis principale. in quacumque terra seri vult ratione eadem, qua olusatrum, laudatissimum tamen in caria, proximum phrygia.
<plin. nat. 19.55> ligusticum silvestre est in liguriae suae montibus; seritur etiam ubique. suavius sativum, sed sine viribus. panacem aliqui vocant. crateuas apud graecos cunilam bubulam eo nomine appellat, ceteri vero conyzam, id est cunilaginem, thymbram vero quae sit cunila. haec aput nos habet vocabulum et aliud, satureia dicta in condimentario genere. seritur mense februario. origano aemulo nusquam utrumque additur, quippe similis effectus. sed cunilae aegyptium origanum tantum praefertur.
<plin. nat. 19.56> peregrinum fuit et lepidium. seritur a favonio, dein, cum fruticavit, iuxta terram praeciditur, tunc runcatur stercoraturque. per biennium hoc postea, iisdem fruticibus, utuntur, si non saevitia hiemis ingruat, quando inpatientissimum est frigorum. exit et in cubitalem altitudinem, foliis lauri, sed mollius. usus eius non sine lacte.
<plin. nat. 19.57> git pistrinis, anesum et anetum culinis et medicis nascuntur; sacopenium, quo laser adulteratur, et ipsum in hortis quidem, sed medicinae tantum.     sunt quaedam comitantia aliorum satus; papaver namque cum brassica seritur ac porcillaca, et eruca cum lactuca. papaveris sativi tria genera: candidum, cuius semen tostum in secunda mensa cum melle apud antiquos dabatur; hoc et panis rustici crustae inspergitur, adfuso ovo inhaerens, ubi inferiorem crustam apium gitque cereali sapore condiunt. alterum genus est papaveris nigrum, cuius scapo inciso lacteus sucus excipitur. tertium genus rhoean vocant graeci, id nostri erraticum; sponte quidem, sed in arvis cum hordeo maxime nascitur, erucae simile, cubitali altitudine, flore rufo et protinus deciduo, unde  et nomen a graecis accepit. de reliquis generibus papaveris sponte nascentis dicemus in medicinae loco. fuisse autem in honore apud romanos semper indicio est tarquinius superbus, qui legatis a filio missis decutiendo papavera in horto altissima sanguinarium illud responsum hac facti ambage reddidit.
<plin. nat. 19.58> rursus alio comitatu aequinoctio autumni seruntur coriandrum, anetum, atriplex, malva, lapathum, caerefolium, quod paederota graeci vocant, et acerrimum sapore igneique effectus ac saluberrimum corpori sinapi, nulla cultura, melius tamen planta tralata. quin e diverso vix est sato semel eo liberare locum, quoniam semen cadens protinus viret. usus eius etiam pro pulmentario in patellis decocto, citra intellectum acrimoniae. cocuntur et folia, sicut reliquorum olerum. sunt autem trium generum: unum gracile, alterum simile rapi foliis, tertium erucae. semen optimum aegyptium. athenienses napy appellaverunt, alii thlaspi, alii saurion.
<plin. nat. 19.59> serpyllo et sisymbrio montes plerique scatent, sicut threciae. itaque deferunt ex his avulsos ramos seruntque, item sicyone ex suis montibus et athenis ex hymetto. simili modo et sisymbrium serunt. laetissimum nascitur in puteorum parietibus et circa piscinas ac stagna.
<plin. nat. 19.60> reliqua sunt ferulacei generis, ceu feniculum anguibus, ut diximus, gratissimum, ad condienda plurima, cum inaruit, eique perquam similis thapsia, de qua diximus inter externos frutices; deinde utilissima funibus cannabis. seritur a favonio; quo densior est, eo tenerior. semen eius, cum est maturum, ab aequinoctio autumni destringitur et sole aut vento aut fumo siccatur. ipsa cannabis vellitur post vindemiam ac lucubrationibus decorticata purgatur. optima alabandica, plagarum praecipue usibus. tria eius ibi genera: inprobatur cortici proximum aut medullae; laudatissima est e medio quae mesa vocatur. secunda mylasea. quod ad proceritatem quidem attinet, rosea agri sabini arborum altitudinem aequat. ferulae duo genera in peregrinis fruticibus diximus. semen eius in italia cibus est; conditur quippe duratque in urceis vel anni spatio. duo ex ea genera, caules et racemi. corymbian hanc vocant corymbosque quos condiunt.
<plin. nat. 19.61> morbos hortensia quoque sentiunt sicut reliqua terra sata. namque et ocimum senectute degenerat in serpyllum, et sisymbrium in zmintham, et ex semine brassicae vetere rapa fiunt, atque invicem. et necatur cuminum Î±Î¹ÌÎ¼Î¿Î´ÏÌÏÏÍ, nisi repurgetur; est autem unicaule,  radice bulbo simili, non nisi in gracili solo nascens. alius privatim cumini morbus scabies. et ocimum sub canis ortu pallescit. omnia vero accessu mulieris menstrualis flavescunt. bestiolarum quoque genera innascuntur, napis pulices, raphano urucae et vermiculi, item lactucis et oleri, utrisque hoc amplius limaces et cocleae, porro vero privata animalia, quae facillime stercore iniecto capiuntur condentia in id se. ferro quoque non expedire tangi rutam, cunilam, mentam, ocimum auctor est sabinus tiro in libro ÎºÎ·ÏÎ¿ÏÏÎ¹ÎºÏÍÎ½, quem maecenati dicavit.
<plin. nat. 19.62> idem contra formicas, non minimum hortorum exitium, si non sint rigui, remedium monstravit limum marinum aut cinerem obturandis earum foraminibus. sed efficacissime heliotropio herba necantur. quidam et aquam diluto latere crudo inimicam his putant. naporum medicina ervi aliquid una seri, sicut olerum cicer; arcet enim urucas. quo si omisso enatae sint, remedio est absinthi sucus decocti inspersus vel sedi; genus hoc herbae, quam alii Î±ÌÎµÎ¹ÌÎ¶ÏÎ¿Î½ vocant, diximus. semen olerum si suco  eius madefactum seratur, olera nulli animalium obnoxia futura tradunt; in totum vero necari urucas, si palo inponantur in hortis ossa capitis ex equino genere, feminae dumtaxat. adversus urucas et cancrum fluviatilem in medio horto suspensum auxiliari narrant. sunt qui sanguineis virgis tangant ea, quae nolint iis obnoxia esse. infestant et culices riguos hortos, praecipue si sint arbusculae aliquae. hi galbano accenso fugantur.
<plin. nat. 19.63> nam quod ad permutationem seminum attinet, quibusdam ex his firmitas maior est, ut coriandro, betae, porro, nasturtio, sinapi, erucae, cunilae et fere acribus; infirmiora autem sunt atriplici, ocimo, cucurbitae, cucumi, et aestiva omnia hibernis magis; minime autem durat gethyum. sed ex his, quae sunt fortissima, nullum ultra quadrimatum utile est, dumtaxat serendo, culinis et ultra tempestiva sunt.
<plin. nat. 19.64> peculiaris medicina raphano, betae, rutae, cunilae in salsis aquis, quae et alioqui plurimum suavitati et fertilitati conferunt. ceteris dulcium aquarum rigua prosunt. utilissimae ex his quae frigidissimae et quae potu suavissimae. minus utiles e stagno et quas elices inducunt, quoniam herbarum semina invehunt. praecipue tamen imbres alunt, nam et bestiolae innascentes necantur.
<plin. nat. 19.65> his horae rigandi matutino atque vespera,  ne infervescat aqua sole, ocimo tantum et meridie; nam etiam satum celerrime erumpere putant inter initia ferventi aqua aspersum. omnia autem tralata meliora grandioraque fiunt, maxime porri napique. in tralatione et medicina est, desinuntque sentire iniurias, ut gethyum, porrum, raphani, apium, lactucae, rapa, cucumis. omnia autem fere silvestria sunt et foliis minora et caulibus, suco acriora, sicut cunila, origanum, ruta. solum vero ex omnibus lapathum silvestre melius. hoc in sativis rumix vocatur, omnium, quae seruntur nascunturque, fortissimum; tradunt certe semel satum durare nec vinci umquam a terra, maxime iuxta aquas. usus eius cum tisana tantum in cibis; leniorem gratioremque saporem praestat. silvestre ad multa medicamina utile est. - (adeoque nihil omisit cura, ut carmine quoque comprehensum reperiam, fabis caprini fimi singulis cavatis, si porri, erucae, lactucae, apii, intubi, nasturtii semina inclusa serantur, mire provenire. - quae sunt et silvestria, eadem sativis sicciora intelleguntur et acriora.) -
<plin. nat. 19.66> namque et sucorum saporumque dicenda differentia est, vel maior in his quam in pomis. sunt autem acres cunilae, origani, nasturti, sinapis, amari absinthi, centaurei; aquatiles cucumeris, cucurbitae, lactucae; acuti thymi, cunilae; acuti et odorati apii, aneti, feniculi. salsus tantum e saporibus non nascitur; aliquando extra insidit pulveris modo, et cicerculis tantum.
<plin. nat. 19.67> atque ut intellegatur vana ceu plerumque vitae persuasio, panax piperis saporem reddit et magis etiam siliquastrum, ob id piperitidis nomine accepto, libanotis odorem turis, zmyrnium murrae. de panace abunde dictum est. libanotis locis putribus et macris ac roscidis seritur semine. radicem habet olusatri, nihil ture differentem. usus eius post annum stomacho saluberrimus. quidam eam nomine alio rosmarinum appellant. zmyrnium olus seritur iisdem locis murramque radice resipit. eadem et siliquastro satio. reliqua a ceteris et odore et sapore differunt, ut anetum, tantaque est diversitas atque vis, ut non solum aliud alio mutetur, sed etiam in totum auferatur. apio eximunt coqui obsoniis acetum, eodem cellarii in saccis odorem vino gravem.
<plin. nat. 19.68> et hactenus hortensia dicta sint, ciborum gratia dumtaxat. maximum quidem opus in iisdem naturae restat, quoniam proventus tantum adhuc summasque quasdam  tractavimus, vera autem cuiusque natura non nisi medico effectu pernosci potest, opus ingens occultumque divinitatis et quo nullum reperiri possit maius. ne singulis id rebus contexeremus, iusta fecit ratio, cum ad alios medendi desideria pertinerent, longis utriusque dilationibus futuris, si miscuissemus. nunc suis quaeque partibus constabunt poteruntque a volentibus iungi.
<plin. nat. 20.1> maximum hinc opus naturae ordiemur et cibos suos homini narrabimus faterique cogemus ignota esse per quae vivat. nemo id parvum ac modicum existimaverit, nominum vilitate deceptus. pax secum in his aut bellum naturae dicetur, odia amicitiaeque rerum surdarum ac sensu carentium et, quo magis miremur, omnia ea hominum causa. quod graeci sympathiam et antipathiam appellavere, quibus cuncta constant, ignes aquis restinguentibus, aquas sole devorante, luna pariente, altero alterius iniuria deficiente sidere atque, ut a sublimioribus recedamus, ferrum ad se trahente magnete lapide et alio rursus abigente a sese, adamanta, rarum opum gaudium,  infragilem omni cetera vi et invictum, sanguine hircino rumpente, quaeque alia in suis locis dicemus paria vel maiora miracula. tantum venia sit a minimis, sed a salutaribus ordienti primumque ab hortensiis.
<plin. nat. 20.2> cucumin silvestrem esse diximus, multo infra magnitudinem sativi. ex eo fit medicamentum, quod vocatur elaterium, suco expresso semini, cuius causa nisi maturius incidatur, semen exilit oculorum etiam periculo. servatur autem decerptus una nocte, postero die inciditur harundine, semenque cinere conditur ad coercendam suci abundantiam, qui expressus suscipitur aqua caelesti atque subsidit, deinde sole cogitur in pastillos ad magnos mortalium usus, obscuritates et vitia oculorum, genarum ulcera. tradunt hoc suco tactis radicibus vitium non attingi uvas ab avibus. radix autem ex aceto cocta podagris inlinitur sucoque dentium dolori medetur, arida cum resina inpetiginem et scabiem quaeque psoram et lichenas vocant, parotidas, panos sanat et cicatricibus colorem reddit, et foliorum sucus auribus surdis cum aceto instillatur.
<plin. nat. 20.3> elaterio tempestivus est autumno, nec ullum ex medicamentis longiore aevo durat. incipit a trimatu. si quis recentiore uti velit, pastillos in novo fictili igni lento in aceto domet. melius quo vetustius, fuitque iam cc annis servatum, ut auctor est theophrastus, et usque ad  quinquagesimum lucernarum lumina extinguit. hoc enim veri experimentum est, si admotum, priusquam extinguat, scintillare sursum ac deorsum cogat. pallidum ac leve herbaceo ac scabro melius ac leniter amarum.
<plin. nat. 20.4> putant conceptus adiuvari adalligato semine, si terram non adtigerit, partus vero, si in arietis lana alligatum inscientis lumbis fuerit, ita ut protinus ab enixu rapiatur extra domum. ipsum cucumin qui magnificant, nasci praecipuum in arabia, mox in arcadia; cyrenis alii tradunt similem heliotropio cucumin inter folia et ramos provenire magnitudine nucis iuglandis, semen autem esse ad speciem scorpionum caudae reflexum, sed candidum. aliqui etiam ab scorpione cucumim vocant, efficacissimo contra scorpionum ictus et semine et elaterio. est ad purgandam utrimque alvum modus pro portione virium ab dimidio obolo ad solidum; copiosius necat. sic et contra phthiriasim bibitur et hydropicis. inlitum anginas et arterias cum melle aut oleo vetere sanat.
<plin. nat. 20.5> multi hunc esse aput nos, qui anguinus vocetur, ab aliis erraticus, arbitrantur, quo decocto sparsa mures non adtingunt. iidem podagris eum et articulariis  morbis decoctum in aceto inlinunt praesentaneo remedio, lumborum vero dolores semine sole siccato, dein trito, #1108 xx pondere in hemina aquae dato sanant, tumores subitos inlito cum lacte mulierum. purgat eas elaterium, sed gravidis abortum facit. suspiriosis prodest, morbo vero regio in nares coniectum. lentigines ac maculas e facie tollit in sole inlitum.
<plin. nat. 20.6> multi eadem omnia sativis adtribuunt, magni etiam sine is momenti. namque et eorum semen quantum tres digiti adprehenderint cum cumino tritum potumque in vino tussientibus auxiliatur, et phreneticis in lacte mulieris, et dysintericis acetabuli mensura, purulenta autem expuentibus cum cumino pari pondere, et iocineris vitiis in aqua mulsa. urinam movet ex vino dulci, et in renium dolore clysteribus simul cum cumino infunditur.
<plin. nat. 20.7> ei, qui pepones vocantur, refrigerant maxime in cibo et emolliunt alvum. caro eorum epiphoris oculorum aut doloribus inponitur. radix sanat ulcera concreta in modum favi, quae ceria vocant. eadem concitat vomitiones; siccatur, in farinam tunsa datur quattuor obolis in  aqua mulsa, ita ut qui biberit quingentos passus postea ambulet. haec farina et in smegmata adicitur. cortex quoque vomitionem movet, faciem purgat. hoc et folia cuiuscumque sativi inlita. eadem cum melle et epinyctidas sanant, cum vino canis morsus, item multipedae; sepa graeci vocant, oblongam, pilosis pedibus, pecori praecipue nocivam; morsum tumor insequitur et putrescit locus. ipse cucumis odore defectum animi refovet. - (coctos deraso cortice ex oleo et aceto ac melle iucundiores esse certum est.) -
<plin. nat. 20.8> cucurbita quoque silvestris invenitur, ÏÎ¿Î¼ÏÎ¿ÌÏ a graecis appellata, intus inanis, unde et nomen, digitali crassitudine, non nisi in saxosis nascens. huius conmanducatae sucus stomacho admodum prodest.
<plin. nat. 20.9> colocynthis vocatur alia, ipsa plena semine, sed minor quam sativa. utilior pallida quam herbacea. arefacta per se inanit alvum. infusa quoque clysteribus intestinorum omnibus vitiis medetur et renium et lumborum et paralysi. eiecto semine aqua mulsa in ea decoquitur ad dimidias; sic tutissimo infunduntur oboli quattuor. prodest stomacho et farinae aridae pilulis cum decocto melle sumptis. in morbo regio semina eius vii sumuntur et protinus aqua mulsa. carnes eius cum absinthio ac sale dentium dolorem tollunt, sucus vero cum aceto  calefactus mobiles sistit. item spinae et lumborum ac coxendicum dolores, cum oleo si infricetur. praeterea, mirum dictu, semina eius, si fuerint pari numero, in linteo adalligata febribus liberare dicuntur, quas graeci periodicas vocant. sativae quoque derasae sucus tepefactus auribus medetur; caro eius interior sine semine clavis pedum et suppurationibus, quae graeci vocant Î±ÌÏÎ¿ÏÏÎ·ÌÎ¼Î±ÏÎ±. decoctae autem universae sucus dentium motus stabilit et dolores inhibet; vinum cum ea fervefactum oculorum etiam impetus. folia eius cum recentibus cupressi contusa et inposita, ipsa quoque tosta in argilla ac trita cum adipe anseris vulneribus medetur. nec non ramentis corticis recentis podagras refrigerat et ardores capitis, infantium maxime, et ignes sacros vel iisdem strigmentis inpositis vel seminibus. sucus ex strigmentis inlitus cum rosaceo et aceto febrium ardores refrigerat. aridae cinis inpositus mire combusta sanat. chrysippus medicus damnabat eas in cibis, sed omnium consensu stomacho utilissimae iudicantur et interaneorum vesicarumque exulcerationibus.
<plin. nat. 20.10> est et rapo vis medica. perniones fervens inpositum sanat, item frigus pellit e pedibus. aqua decocti eius fervens podagris etiam frigidis medetur, et crudum tusum cum sale cuicumque vitio pedum. semen inlitum et potum in vino contra serpentes et toxica salutare esse proditur,  a multis vero antidoti vim habere in vino et oleo. democritus in totum ea abdicavit in cibis propter inflationes, diocles magnis laudibus tulit, etiam venerem stimulari ab iis professus, item dionysius, magisque si eruca condirentur; tosta quoque articulorum dolori cum adipe prodesse.
<plin. nat. 20.11> silvestre rapum in arvis maxime nascitur, fruticosum, semine candido, duplo maiore quam papaver. hoc ad levigandam cutem in facie totoque corpore utuntur mixta farina pari mensura ervi, hordei et tritici et lupini. radix ad omnia inutilis.
<plin. nat. 20.12> naporum duas differentias et in medicina graeci servant. angulosis foliorum caulibus, flore aneti, quod bunion vocant, purgationibus feminarum et vesicae et urinae utile decoctum, potum ex aqua mulsa vel suci drachma; semen dysintericis tostum tritumque in aquae calidae cyathis quattuor. sed urinam inhibet, si non lini semen una bibatur. alterum genus buniada appellant, et raphano et rapo simile, seminis praeclari contra venena. ob id et in antidotis utuntur illo.
<plin. nat. 20.13> raphanum et silvestrem esse diximus. laudatissimus in arcadia, quamquam et alibi nascitur, utilior urinae dumtaxat ciendae, cetero aestuosus. in italia et armoraciam vocant.
<plin. nat. 20.14> et sativi vero praeter ea, quae circa eos dicta sunt, stomachum purgant, pituitam extenuant, urinam concitant, bilem detrahunt. praeterea cortices in vino decocti mane poti ad ternos cyathos conminuunt et eiciunt calculos. iidem in posca decocti contra serpentium morsus inlinuntur. ad tussim etiam mane ieiunis raphanos prodest esse cum melle, semen eorum tostum ipsumque conmanducatum, adligato raphano aquam foliis eius decoctis bibere vel sucum ipsius cyathis binis contra phthiriases, phlegmoni ipsos inlinere tusos, livori vero recenti corticem cum melle, veternosis autem quam acerrimos mandere, semenque tostum, dein contritum cum melle suspiriosis. iidem et contra venena prosunt, cerastis et scorpionibus adversantur - vel ipso vel semine infectis manibus inpune tractaveris, inpositoque raphano scorpiones moriuntur - , salutares et contra fungorum aut hyoscyami venena atque, ut nicander tradit, et contra sanguinem tauri. contra viscum quoque dari apollodori duo iubent, sed citieus semen ex aqua tritum, tarentinus sucum. lienem item extenuant, iocineri  prosunt et lumborum doloribus, hydropicis quoque ex aceto aut sinapi sumpti et lethargicis et comitialibus et melancholicis. praxagoras et iliosis dandos censet, plistonicus et coeliacis. intestinorum etiam ulcera sanant ac purulenta praecordiorum, si cum melle edantur. quidam ad haec coquere eos luto inlitos malunt; sic et feminas purgari. ex aceto et melle sumpti intestinorum animalia detrahunt, iidem ad tertias decocto eorum poto cum vino enterocelicis prosunt; sanguinem quoque inutilem sic extrahunt. medius ad haec et sanguinem excreantibus coctos dari iubet, et puerperis ad lactis copiam augendam, hippocrates capitis mulierum defluvia perfricari raphanis, et super umbilicum inponi contra tormenta volvae. reducunt et cicatrices ad colorem. semen quoque ex aqua inpositum sistit ulcera, quae phagedaenas vocant. democritus venerem hoc cibo stimulari putat, ob id fortassis voci nocere aliqui tradiderunt. folia, quae in oblongis dumtaxat nascuntur, excitare oculorum aciem dicuntur. ubi vero acrior raphani medicina admota sit, hysopum dari protinus imperant; haec antipathia est. et aurium gravitati sucum raphani instillant. nam vomituris summo cibo esse eos utilissimum est.
<plin. nat. 20.15> pastinacae simile hibiscum, quod molochen agrian  vocant et aliqui ÏÎ»ÎµÎ¹ÏÏÎ¿Î»Î¿ÏÎµÎ¹ÌÎ±Î½, ulceribus, cartilagini et ossibus fractis medetur. folia eius ex aqua pota alvum solvunt; serpentes abigunt, apium, vesparum, crabronum ictibus inlita medentur. radicem eius ante solis ortum erutam involvunt lana coloris, quem nativum vocant, praeterea ovis, quae feminam peperit, strumisque vel suppuratis alligant. quidam ad hunc usum auro effodiendam censent cavendumque, ne terram adtingat. celsus et podagris, quae sine tumore sint, radicem eius in vino decoctam inponi iubet.
<plin. nat. 20.16> alterum genus est staphylinus, quod pastinacam erraticam vocant. eius semen contritum et in vino potum tumentem alvum et suffocationes mulierum doloresque lenit in tantum, ut vulvas corrigat. inlitum quoque e passo ventri earum prosit; et viris vero prosit cum panis portione aequa tritum ex vino potum contra ventris dolores. pellit et urinam, et phagedaenas ulcerum sistit recens cum melle inpositum vel arida farina inspersa. radicem eius dieuches contra iocineris aut lienis ac lumborum et renium vitia ex aqua mulsa dari iubet, cleophantus et dysintericis veteribus. philistio in lacte coquit et ad stranguriam dat radicis uncias quattuor, ex aqua hydropicis, similiter et opisthotonicis et pleuriticis  et comitialibus. habentes eam feriri a serpentibus negantur aut, qui ante gustaverint, non laedi; percussis inponitur cum axungia. folia contra cruditates manduntur. orpheus amatorium inesse staphylino dixit, fortassis quoniam venerem stimulari hoc cibo certum est. ideo conceptus adiuvari aliqui prodiderunt. ad reliqua et sativa pollet, efficacior tamen silvestris magisque in petrosis nata. semen sativae quoque contra scorpionum ictus ex vino aut posca salutare est. radice eius circumscalpti dentes dolore liberantur.
<plin. nat. 20.17> syria, in hortis operosissima - utique in proverbio graecis "multa syrorum olera - ," simillimam staphylino herbam serit, quam alii gingidion vocant, tenuius tantum et amarius eiusdemque effectus. estur coctum crudumque stomachi magna utilitate; siccat enim ex alto omnes eius umores.
<plin. nat. 20.18> siser erraticum sativo simile est et effectu: stomachum excitat, fastidium absterget ex aceto laserpiciato sumptum aut ex pipere et mulso vel ex garo. urinam ciet, ut ophion credit, et venerem. in eadem sententia est et diocles; praeterea cordi convenire convalescentium aut post multas vomitiones perquam utile. heraclides contra argentum vivum dedit et venerem subinde offensantem aegrisque se recolligentibus. hicesius ideo stomacho inutile videri dixit, quoniam nemo tres siseres edendo continuaret, esse tamen utile convalescentibus ad vinum transeuntibus. sativi privatim sucus cum lacte caprino potus sistit alvum.
<plin. nat. 20.19> et quoniam plerosque similitudo nominum graecorum confundit, conteximus et de sili sed hoc est vulgatae notitiae. optimum massiliense, lato enim grano et fulvo est, secundum aethiopicum nigrius, creticum odoratissimum omnium. radix iucundi odoris est. semen esse et vultures dicuntur. prodest homini ad tussim veterem, rupta, convulsa in vino albo potum, item opisthotonicis et iocinerum vitiis et torminibus et stranguriae duarum aut trium lingularum mensura. sunt et folia utilia, ut quae partus adiuvent etiam quadripedum; hoc maxime pasci dicuntur cervae pariturae. inlinuntur et igni sacro. multumque in summo cibo concoctionibus confert vel folio vel semine. quadripedum quoque alvum sistit sive tritum potui infusum sive mandendo commendatum sale. boum morbis sic tritum infunditur.
<plin. nat. 20.20> inula quoque a ieiunis commanducata dentes confirmat. si, ut eruta est, terram non adtingat, condita tussim emendat; radicis vero decoctae sucus taenias pellit, siccatae autem in umbra farina tussi et convulsis et inflationibus et arteriis medetur. venenatorum morsus abigit. folia ex vino lumborum dolori inlinuntur.
<plin. nat. 20.21> cepae silvestres non sunt. sativae olfactu ipso et delacrimatione caligini medentur, magis vero suci inunctione. somnum etiam facere traduntur et ulcera oris  sanare commanducatae cum pane, et canis morsus virides ex aceto inlitae aut siccae cum melleet vino, ita ut post diem tertium solvantur. sic et attrita sanant. coctam in cinere et epiphoris multi inposuere cum farina hordeacia et genitalium ulceribus. suco et cicatrices oculorum et albugines et argema inunxere et serpentium morsus et omnia vulnera cum melle; item auricularumcum lacte mulierum et in iisdem sonitum aut gravitatem emendantes cum adipe anserino aut cum melle stillavere. et ex aqua bibendum dederunt repente obmutescentibus. in dolore quoque ad dentes conluendos instillavere et plagis bestiarum omnium, privatim scorpionum. alopecias fricuere et psoras tusis cepis. coctas dysintericis vescendas dedere et contra lumborum dolores, purgamenta quoque earum cremata in cinerem inlinentes ex aceto serpentium morsibus, ipsasque multipedae ex aceto. reliqua inter medicos mira diversitas. proximi inutiles esse praecordiis et concoctioni inflationemque et sitim facere dixerunt. asclepiadis schola ad colorem quoque validum profici hoc cibo et, si ieiuni cotidie edant, firmitatem valetudinis custodiri, stomacho utiles esse, spiritus agitatione ventrem mollire, haemorrhoidas aperire subditas pro  balanis; sucum cum suco feniculi contra incipientes hydropises mire proficere, item contra anginas cum rutae et melle; excitari eodem lethargicos. (Varro quae sale et aceto pista est arefactaque, vermiculis non infestari auctor est). -
<plin. nat. 20.22> porrum sectivum profluvia sanguinis sistit naribus contrito eo obturatis vel gallae mixto aut mentae, item ex abortu profluvia poto suco. cum lacte mulieris tussi etiam veteri et pectoris ac pulmonis vitiis medetur. inlitis foliis sanantur vari et ambusta et epinyctides - ita vocatur ulcus, quae et syce, in angulo oculi perpetuo umore manans; quidam eodem nomine appellant pusulas liventes ac noctibus inquietantes - et alia ulcera cum melle tritis, vel bestiarum morsus ex aceto, item serpentium aliorumque venenatorum, aurium vero vitia cum felle caprino vel pari mensura mulsi, stridores cum lacte mulieris, capitis dolores, si in nares fundatur dormituris vel in aures duobus suci coclearibus, uno mellis. sucus et ad serpentium scorpionumque ictus bibitur cum mero et ad lumborum dolores cum vini hemina potus. sanguinem vero excreantibus et phthisicis et destillationibus longis  vel sucus vel ex ipso cibus prodest, item morbo regio vel hydropicis et ad renum dolores, cum tisanae suco acetabuli mensura. idem modus cum melle vulvas purgat. estur vero et contra fungorum venena, inponitur et vulneribus, venerem stimulat, sitim sedat, ebrietates discutit, sed oculorum aciem hebetare traditur, inflationes quoque facere, quae tamen stomacho non noceant ventremque molliant. voci splendorem adfert.
<plin. nat. 20.23> capitato maiores ad eadem effectus. sanguinem reicientibus sucus eius cum galla aut turis farina vel acacia datur. hippocrates et sine alia mixtura dari iubet vulvasque contractas aperire se putat, fecunditatem etiam feminarum hoc cibo augeri. contritum ex melle ulcera purgat. tussim et destillationes thoracis, pulmonis et arteriae vitia sanat, datum in sorbitione tisanae vel crudum praeter capita sine pane, ita ut alternis diebus sumatur, vel si pura excreentur. sic et voci et veneri somnoque multum confert. capita bis aqua mutata cocta alvum emolliuntsistit fluctiones veteres; cortex decoctus inlitusque inficit canos.
<plin. nat. 20.24> alio magna vis, magnae utilitates contra aquarum  et locorum mutationes. serpentes abigit et scorpiones odore atque, ut aliqui tradidere, bestias omnes. ictibus medetur potu vel cibo vel inlitu, privatim contra haemorrhoidas cum vino redditum vomitu. ac, ne contra araneos mures venenati morsus valere miremur, aconitum, quod alio nomine pardalianches vocatur, debellat, item hyoscyamum, canum morsus, in quae vulnera cum melle inponitur. ad serpentium quidem ictus tostum cum restibus suis efficacissime ex oleo inlinitur, adtritisque corporum partibus, vel si in vesicas intumuerint. quin et suffito eo evocari secundas partus existimat hippocrates, cinere eius cum oleo capitis ulcera manantia sanitati restituens. suspiriosis coctum, aliqui crudum id dedere; diocles hydropicis cum centaurio aut in fico duplici ad evacuandam alvum, quod efficacius praestat viride cum coriandro in mero potum; suspiriosis aliqui et tritum in lacte dederunt. praxagoras et contra morbum regium vino miscuit et contra ileum in oleo et pulte, sic inlinens strumis quoque. antiqui et insanientibus dabant crudum, diocles phreneticis elixum. contra anginas tritum in posca gargarizari prodest. dentium dolorem tribus  capitibus in aceto tritis inminuit, vel si decocti aqua conluantur addaturque ipsum in cava dentium. auribus etiam instillatur sucus cum adipe anserino. phthiriases et porrigines potum, item infusum cum aceto et nitro conpescit, destillationes cum lacte coctum vel tritum permixtumve caseo molli, quo genere et raucitatem extenuat vel in pisi aut fabae sorbitione. in totum autem coctum utilius est crudo elixumque tosto; sic et voci plus confert. taenias et reliqua animalia interaneorum pellit in aceto mulso coctum; tenesmo in pulte medetur; temporum doloribus inlinitur elixum et pusulis coctum, dein cum melle tritum; tussi cum adipe vetusto decoctum vel cum lacte aut, si sanguis etiam excreetur vel pura, sub pruna tostum et cum mellis pari modo sumptum; convulsis, ruptis cum sale et oleo. item cum adipe tumores suspectos sanat. extrahit fistulis vitia cum sulpure et resina, etiam harundines cum pice; lepras, lichenas, lentigines exulcerat sanatque cum origano, vel cinis eius ex oleo et garo inlitus; sic et sacros ignes; suggillata aut liventia ad colorem reducit conbustum ex melle. credunt et comitialem morbum sanari, si quis eo  in cibis utatur ac potione; quartanas quoque excutere potum caput unum cum laserpici obolo in vino austero, - (tussim et alio modo ac pectorum suppurationes quantaslibet sanat fractae incoctum fabae atque ita in cibo sumptum, donec sanitatem restituat. facit et somnos, atque in totum rubicundiora corpora) - venerem quoque stimulare cum coriandro viridi tritum potumque e mero. vitia eius sunt quod oculos hebetat, inflationes facit, stomachum laedit copiosius sumptum, sitim gignit. cetero contra pituitam et gallinaceis prodest mixtum farre in cibo. iumenta urinam reddere atque non torqueri tradunt, si trito natura tangatur.
<plin. nat. 20.25> lactucae sponte nascentis primum genus est eius, quam caprinam vocant, qua pisces in mare deiecta protinus necantur, qui sunt in proximo. huius lac spissatum mox in aceto pondere obolorum duum adiecto aquae uno cyatho hydropicis datur. caule et foliis contusis, asperso sale, nervi incisi sanantur. eadem trita ex aceto conluta matutinis bis mense dentium dolorem prohibent. alterum est genus quod graeci caesapon vocant.  huius folia trita et cum polenta inlita ulceribus medentur. haec in arvis nascuntur; tertium genus in silvis nascens Î¹ÌÏÎ±ÌÏÎ¹Î½ vocant. huius folia trita cum polenta vulneribus prosunt. quarto infectores lanarum utuntur. simile id erat lapatho silvestri foliis, nisi plura haberet et nigriora. sanguinem sistit, phagedaenas et putrescentia ulcera aut quae serpunt sanat, item tumores ante suppurationem, ignem sacrum radice vel foliis. prodest vel ad lienes potu. haec propria singulis.
<plin. nat. 20.26> communia autem sponte nascentibus candor, caulis interdum cubitali longitudine, in thyrso et foliis scabritia. ex iis rotunda folia et brevia habentem sunt qui hieracion vocent, quoniam accipitres scalpendo eam sucoque oculos tinguendo obscuritatem, cum sensere, discutiant. sucus omnibus candidus, viribus quoque papaveri similis; carpitur per messes inciso caule, conditur fictili novo, ad multa praeclarus. sanat omnia oculorum vitia cum lacte mulierum, argema, nubiculas, cicatrices adustionesque omnes, praecipue caligines. inponitur etiam oculis in lana contra epiphoras. idem sucus alvum purgat in posca potus ad duos obolos. serpentium ictibus medetur in vino potus. et folia thyrsique triti ex aceto bibuntur, vulneri inlinuntur, maxime contra scorpionum  ictus, contra vero phalangia commixto vino et aceto. aliis quoque venenis resistunt, exceptis quae strangulando necant aut his quae vesicae nocent, item psimithio excepto. inponuntur et ventri ex melle atque aceto ad detrahenda vitia alvi. urinae difficultates sucus emendat. crateuas eum et hydropicis obolis duobus in aceto et cyatho vini dari iubet. quidam et e sativis colligunt sucum minus efficacem. peculiares earum effectus - praeter iam dictos somnum faciendi veneremque inhibendi, aestum refrigerandi, stomachum purgandi, sanguinem augendi - non pauci restant, quoniam et inflationes discutiunt ructusque lenes faciunt, concoctiones adiuvant, cruditates ipsae numquam faciunt. nec ulla res in cibis magis aviditatem incitat inhibetque eadem. in causa alterutraque modus est: sic et alvum copiosiores solvunt, modicae sistunt. lentitiam pituitae digerunt atque, ut aliqui tradiderunt, sensus purgant, stomachis dissolutis utilissimae. adiuvantur in eos usus et oxypori obolis, asperitatem addito dulci ad intinctum aceti temperantes, si crassior pituita sit, scillite aut vino absinthite, si et tussis sentiatur, hysopite admixto. dantur coeliacis cum intubo erratico et ad duritiam praecordiorum. dantur et melancholicis candidae copiosiores et ad vesicae vitia. praxagoras et dysintericis dedit. ambustis quoque prosunt recentibus, priusquam  pusulae fiant, cum sale inlitae. ulcera etiam, quae serpunt, coercent, initio cum aphronitro, mox in vino. tritae igni sacro inlinuntur. convulsa et luxata caulibus tritis cum polenta ex aqua frigida leniunt, eruptiones papularum ex vino et polenta. in cholera quoque coctas patinis dederunt, ad quod utilissimae quam maximi caulis et amarae. quidam et lacte infundunt. defervefacti hi caules et stomacho utilissimi traduntur, sicut somno aestiva maxime lactuca et amara lactensque, quam meconidem vocavimus. hoc lacte et oculorum claritati cum muliebri lacte utilissimum esse praecipitur, dum tempestivo capite inunguantur oculi, et ad vitia, quae frigore in his facta sint. miras et alias invenio laudes: thoracis vitiis prodesse non secus quam habrotonum cum melle attico; purgari et feminas hoc cibo; semen sativarum contra scorpiones dari; semine trito ex vino poto et libidinum imaginationes in somno conpesci; temptantes aquas non nocere lactucam edentibus. quidam tamen frequentiores in cibo officere claritati oculorum tradiderunt.
<plin. nat. 20.27> nec beta sine remediis est utraque: sive candidae sive nigrae radix recens et madefacta suspensa funiculo contra serpentium morsus efficax esse dicitur; candida beta cocta et cum alio crudo sumpta contra  taenias; nigrae radices in aqua coctae porriginem tollunt, atque in totum efficacior esse traditur nigra. sucus eius capitis dolores veteres et vertigines, item sonitum aurium sedat infusus iis. ciet urinam, medetur dysintericis iniecta et morbo regio, dolores quoque dentium sedat. inlitus sucus et contra serpentium ictus valet, sed hoc radici dumtaxat expressus. ipsa vero decocta pernionibus occurrit. alba epiphoras sedat fronti inlita, aluminis parvo admixto ignem sacrum sine oleo trita. sic et adustis medetur. et contra eruptiones papularum, coctaque eadem contra ulcera, quae serpunt, inlinitur, et alopeciis cruda et ulceribus, quae in capite manant. sucus eius cum melle naribus inditus caput purgat. coquitur et cum lenticula addito aceto, ut ventrem molliat. validius cocta fluctiones stomachi et ventris sistit.
<plin. nat. 20.28> est et beta silvestris quam limonium vocant, alii neuroidem, multum minoribus foliis tenuioribusque ac densioribus; undecim saepe cauli uni. huius folia ambustis utilia gustantium os adstringunt. semen acetabuli mensura dysintericis prodest. aqua betae radice decocta maculas vestium elui dicunt, item membranarum.
<plin. nat. 20.29> intubi quoque non extra remedia sunt. sucus eorum cum rosaceo et aceto capitis dolores lenit idemque cum vino potus iocineris et vesicae; et epiphoris inponitur. erraticum apud nos quidam ambubaiam appellavere. in aegypto cichorium vocant quod silvestre est, sativum autem serim, quod est minus et venosius.
<plin. nat. 20.30> cichorium refrigerat in cibo sumptum vel inlitum collectiones; sucus decocti ventrem solvit, iocineri et renibus et stomacho prodest. item, si in aceto decoquatur, urinae tormina discutit, item morbum regium e mulso, si sine febri sit. vesicam adiuvat. mulierum quidem purgationibus decoctum in aqua adeo prodest, ut emortuos partus trahat. adiciunt magi suco totius cum oleo perunctos favorabiliores fieri et quae velint facilius impetrare. quamquam idem propter singularem salubritatem aliqui chreston appellant, alii pancration.
<plin. nat. 20.31> est et silvestre genus alterum - hedypnoida vocant - , latioris folii. stomachum dissolutum adstringit cocta, crudaque sistit alvum. et dysintericis prodest, magis cum lente. rupta et convulsa utroque genere iuvantur, item genitura quibus valetudinis morbo effluat.
<plin. nat. 20.32> seris et ipsa, lactucae simillima, duorum generum est silvestris: melior nigra et aestiva, deterior hiberna et candidior. utraque amara, stomacho utilissima; praecipue quem umor vexet cum aceto in cibo refrigerant vel inlitae, discutiuntque et alios quam stomachi. cum polenta silvestrium radices stomachi causa sorbentur, et cardiacis inlinuntur super sinistram mammam et ex aceto. omnes hae et podagricis utiles et sanguinem reicientibus, item quibus genitura effluat, alterno dierum potu. petronius diodotus, qui Î±ÌÎ½Î¸Î¿Î»Î¿Î³Î¿ÏÌÎ¼ÎµÎ½Î± scripsit, in totum damnavit serim multis modis arguens, sed aliorum omnium opinio resistit.
<plin. nat. 20.33> brassicae laudes longum est exsequi, cum et chrysippus medicus privatim volumen ei dicaverit per singula membra hominis digestum et dieuches, ante omnes autem pythagoras, et cato non parcius celebraverit, cuius sententiam vel eo diligentius persequi par est, ut noscatur, qua medicina usus sit annis dc populus romanus. in tres species divisere eam graeci antiquissimi: crispam, quam selinada vocaverunt a similitudine apii foliorum, stomacho utilem, alvum modice mollientem; alteram heliam, latis foliis e caule exeuntibus, unde caulodem  quidam vocavere, nullius in medicina momenti. tertia est proprie appellata crambe, tenuioribus foliis et simplicibus densissimisque, amarior, sed efficacissima. cato crispam maxime probat, dein levem grandibus foliis, caule magno. prodesse tradit capitis doloribus, oculorum caligini scintillationique, stomacho, praecordiis crudam ex aceto ac melle, coriandro, ruta, menta, laseris radicula sumptam acetabulis duobus matutino, tantamque esse vim, ut qui terat haec, validiorem fieri se sentiat. ergo vel cum his tritam sorbendam vel ex hoc intinctu sumendam, podagrae autem morbisque articulariis inlini cum ruta et coriandro et salis mica et hordei farina; aqua quoque eius decocta nervos articulosque mire iuvari, si foveantur. vulnera et recentia et vetera, etiam carcinomata, quae nullis aliis medicamentis sanari possint, foveri prius calida aqua iubet ac bis die tritam inponi. sic etiam fistulas et luxata et tumores, quos evocari quosque discuti opus sit. insomnia etiam vigiliasque tollere decoctam, si ieiuni edint quam plurimam ex oleo et sale; tormina, si decocta iterum decoquatur addito oleo, sale, cumino, polenta. si ita sumatur sine pane, magis profuturam. inter reliqua bilem detrahi  per vinum nigrum pota. quin et urinam eius, qui brassicam esitaverit, adservari iubet, calefactamque nervis remedio esse. verba ipsius subiciam ad exprimendam sententiam: "pueros pusillos, si laves ea urina, numquam debiles fieri." auribus quoque ex vino sucum brassicae tepidum instillari suadet idque etiam tarditati audientium prodesse adseverat, et inpetigines eadem sanari sine ulcere.
<plin. nat. 20.34> graecorum quoque opiniones iam et catonis causa poni convenit, in his dumtaxat, quae ille praetermiserit. biles trahere non percoctam putant, item alvum solvere eandemque bis coctam sistere. vino adversari ut inimicam vitibus, antecedente in cibis caveri ebrietatem, postea sumpta crapulam discuti. hunc cibum et oculorum claritati conferre multum, sucum vero crudae vel angulis tantum tactis cum attico melle plurimum. facillime concoqui, ciboque eo sensus purgari. erasistrati schola clamat nihil esse utilius stomacho nervisque, ideo paralyticis et tremulis dari iubet et sanguinem excreantibus. hippocrates coeliacis et dysintericis bis coctam cum sale, item ad tenesmum et renium causa, lactis quoque ubertatem puerperis hoc cibo fieri iudicans et purgationem feminis. crudus quidem caulis si mandatur, partus quoque emortuos pelli. apollodorus adversus fungorum venena semen aut sucum bibendum censet, philistion  opisthotonicis sucum ex lacte caprino cum sale et melle. invenio et podagra liberatos edendo eam decoctaeque ius bibendo, hoc et cardiacis datum et comitialibus morbis addito sale, item splenicis in vino albo per dies xl et ictericis nec non et phreneticis. raucis crudae sucum gargarizandum bibendumque demonstrat, contra vero singultus cum coriandro et aneto et melle ac pipere ex aceto. inlitam quoque prodesse inflationibus stomachi, item serpentium ictibus et sordidis ulceribus ac vetustis, vel aqua ipsa cum hordeacia farina, sucum ex aceto vel cum feno graeco. sic aliqui et articulis podagrisque inponunt. epinyctidas et, quidquid aliud serpit in corpore, inposita levat, item repentinas caligines, has et si mandatur ex aceto; suggillata vero et alios livores pura inlita, lepras et psoras cum alumine rotundo ex aceto. sic et fluentes capillos retinet. epicharmus testium et genitalium malis hanc utilissime inponi, efficacius eandem cum faba trita, item convolsis, cum ruta contra ardores febrium et stomachi vitia, cum rutae semine ad secundas et muris aranei morsus. foliorum aridorum farina alterutra parte exinanit.
<plin. nat. 20.35> ex omnibus brassicae generibus suavissima est cyma, at inutilis habetur, difficilis in coquendo et  renibus contraria. illud quoque non est omittendum, aquam decoctae ad tot usus laudatam faetere humi effusam. stirpium brassicae aridorum cinis inter caustica intellegitur ad coxendicum dolores cum adipe vetusto, ac cum lasere et aceto inter psilotra: evulsis inlitus pilis nasci alios prohibet. bibitur et cum oleo subfervefactus vel per se elixus ad convolsa et rupta intus lapsoque ex alto. nulla ergo sunt crimina brassicae immo vero apud eosdem animae gravitatem facere, dentibus et gingivis nocere. et in aegypto propter amaritudinem non estur.
<plin. nat. 20.36> silvestris sive erraticae inmenso plus effectus laudat cato, adeo ut aridae quoque farinae in olfactorio collectae vel odore tantum naribus rapto vitia earum graveolentiamque sanari adfirmet. hanc alii petraeam vocant, inimicissimam vino, quam praecipue vitis fugiat aut, si non possit fugere, moriatur. folia habet tenuia, rotunda, parva, levia, plantis oleris similior, candidior sativa et hirsutior. hanc inflationibus mederi, melancholicis quoque ac vulneribus recentibus cum melle, ita ne solvatur ante diem septimum, strumis, fistulis in aqua contritam chrysippus auctor est. alii vero conpescere mala corporis, quae serpant - nomas vocant - , item excrescentia absumere, cicatrices ad planum redigere, oris ulcera et  tonsillas manducatam et coctam suco gargarizato cum melle tollere, item psoras et lepras veteres, ipsius tribus partibus cum duabus aluminis in aceto acri inlitis. epicharmus satis esse eam contra canis rabiosi morsum inponi; melius, si cum lasere et aceto acri; necari quoque canes ea, si detur ex carne. semen eius tostum auxiliatur contra serpentes, fungos, tauri sanguinem. folia cocta splenicis in cibo data et cruda inlita cum sulpure et nitro prosunt, item mammarum duritiae. radicum cinis uvae in faucibus tumenti tactu medetur et parotidas cum melle inlitus reprimit, serpentium morsus sanat. virium brassicae unum et magnum argumentum addemus ac mirabile: crustae occupent intus vasa omnia, in quis aquae fervent, ita ut non sit avellere eas; si brassica in his decoquatur, abscedunt.
<plin. nat. 20.37> inter silvestres brassicas et lapsana est, pedalis altitudine, hirsutis foliis, sinapi similis, nisi candidior esset flore. coquitur in cibo, alvum leniter mollit.     marina brassica vehementissime ex omnibus alvum ciet. coquitur propter acrimoniam cum pingui carne, stomacho inimicissima.
<plin. nat. 20.38> scillarum in medicina albae et feminae nigrae; quae candidissima fuerit, utilissima erit. huic aridis tunicis direptis quod relicum e vivo est, consectum  suspenditur lino modicis intervallis. postea arida frusta in cadum aceti quam asperrimi pendentia inmerguntur, ita ne ulla parte vas contingant. gypso deinde oblitus cadus ponitur sub tegulis totius diei solem accipientibus. hoc fit ante solstitium, diebus xlviii. post eum numerum dierum tollitur vas, scilla eximitur, acetum transfunditur. hoc clariorem oculorum aciem facit, salutare est stomachi, laterum doloribus ieiunis sumptum. sed tanta vis est, ut avidius haustum exstinctae animae momento aliquo speciem praebeat. prodest et gingivis et dentibus vel per se commanducata. taenias et reliqua ventris animalia pellit ex aceto et melle sumpta. linguae quoque recens subiecta praestat, ne hydropici sitiant. coquitur pluribus modis: in olla, quae coiciatur in clibanum aut furnum, vel adipe aut luto inlita, vel frustatim in patinis. et cruda siccatur, deinde conciditur coquiturque in aceto, cum serpentium ictibus inponitur. tosta quoque purgatur et medium eius iterum in aqua coquitur. usus sic coctae ad hydropicos, ad urinam ciendam tribus obolis cum melle et aceto potae, item splenicos et stomachicos, si non sentiant ulcus, quibus innatet cibus, ad tormina, regios morbos, tussim veterem cum suspirio. discutit et foliis strumas quadrinis diebus soluta, furfures capitis et ulcera manantia inlita ex oleo cocta. coquitur et in melle cibi gratia, maxime uti concoctionem faciat. sic et interiora  purgat. rimas pedum sanat in oleo cocta et mixta resinae. semen eius lumborum dolori ex melle inponitur. pythagoras scillam in limine quoque ianuae suspensam contra malorum medicamentorum introitum pollere tradit.
<plin. nat. 20.39> ceteri bulbi ex aceto et sulpure ulceribus in facie medentur, per se vero triti nervorum contractioni et ex vino porrigini, cum melle canum morsibus; erasistrato placet cum pice. idem sanguinem sistere eos tradit inlitos cum melle. alii, si e naribus fluat, coriandrum et farinam adiciunt. theodorus et lichenas ex aceto bulbis curat, erumpentia in capite cum vino austero aut ovo. et bulbos epiphoris idem inlinit et siccae lippitudini media eorum. vitia, quae sunt in facie, rubentes maxime in sole inliti cum melle et nitro emendant, lentiginem cum vino aut cum aceto. vulneribus quoque mire prosunt per se aut, ut damion, ex mulso, si quinto die solvantur. iisdem et auriculas fractas curat et testium pituitas; in articulorum doloribus miscet et farinam. in vino cocti inliti ventri duritiam praecordiorum emolliunt. dysintericis in vino ex aqua caelesti temperato dantur, ad convulsa intus cum silphio pilulis fabae magnitudine. ad sudorem tusi inlinuntur. nervis utiles, ideo et paralyticis dantur. luxata in pedibus, qui sunt rufi ex iis,  citissime sanant cum melle et sale. venerem maxime megarici stimulant, hortensii partum cum sapa aut passo sumpti, silvestres interaneorum plagas et vitia cum silphio pilulis devoratis sedant. illorum semen contra phalangia bibitur in vino. ipsi ex aceto inlinuntur contra serpentium ictus. semen antiqui bibendum insanientibus dabant. flos bulborum tritus crurum maculas varietatesque igni factas emendat. diocles hebetari oculos ab his putat. elixos assis minus utiles esse adicit et difficile concoqui ex vi uniuscuiusque naturae.
<plin. nat. 20.40> bolbinen graeci vocant herbam porraceis foliis, rubicundo bulbo. haec traditur vulneribus mire utilis, dumtaxat recentibus. bulbus, quem vomitorium vocant ab effectu, folia habet nigra, ceteris longiora.
<plin. nat. 20.41> inter utilissimos stomacho cibos asparagi traduntur. cumino quidem addito inflationes stomachi colique discutiunt, iidem oculis claritatem adferunt, ventrem leniter molliunt, pectoris et spinae doloribus intestinorumque vitiis prosunt, vino, cum coquuntur, addito. ad lumborum et renium dolores semen obolorum trium pondere, pari cumini bibitur. venerem stimulant, urinam cient utilissime, praeterquam vesica exulcerata, radice quoque plurimorum praedicatione. trita et in vino albo pota calculos quoque exturbat, lumborum et renium dolores sedat.  quidam et ad vulvae dolorem radicem cum vino dulci propinant. eadem in aceto decocta contra elephantiasim proficit. asparago trito ex oleo perunctum pungi ab apibus negant.
<plin. nat. 20.42> silvestrem asparagum aliqui libycum vocant, attici orminum. huius ad supra dicta omnia efficacior vis, et candidiori maior. morbum regium extenuant. veneris causa aquam eorum decoctam bibi iubent ad heminam. idem et semen valet cum aneto ternis utriusque obolis. datur et ad serpentium ictus sucus decoctus; radix miscetur radici marathri inter efficacissima auxilia. si sanguis per urinam reddatur, semen et asparagi et apii et cumini ternis obolis in vini cyathis duobus chrysippus dari iubet. set id hydropicis contrarium esse, quamvis urinam moveat, docet, item veneri, vesicae quoque nisi decoctum; quae aqua si canibus detur, occidi eos. in vino decoctae radicis sucum, si ore contineatur, dentibus mederi.
<plin. nat. 20.43> apio gratia in volgo est. namque rami lactis potionibus per rura innatant et in condimentis peculiarem gratiam habent. praeterea oculis inlitum cum melle, ita ut subinde foveantur ferventi suco decocti, aliisque membrorum epiphoris per se tritum aut cum pane vel polenta inpositum mire auxiliatur. pisces quoque, si aegrotent in piscinis, apio viridi recreantur. verum apud eruditos non aliud erutum terra in maiore sententiarum varietate est. distinguitur sexu. chrysippus feminam  esse dicit crispioribus foliis et duris, crasso caule, sapore acri et fervido; dionysiusnigriorem, brevem, radicis, vermiculos gignentem; ambo neutrum ad cibos admittendum, immo omnino nefas, namque id defunctorum epulis feralibus dicatum esse - visus quoque claritati inimicum - caule feminae vermiculos gigni ideoque eos, qui ederint, sterilescere, mares feminasve; in puerperiis vero ab eo cibo comitiales fieri qui ubera hauriant; innocentiorem tamen esse marem. eaque causa est, ne inter nefastos frutex damnetur. mammarum duritiam inpositis foliis emollit. suaviores aquas potui incoctum praestat. suco maxime radicis cum vino lumborum dolores mitigat, eodem iure instillato gravitatem aurium. semine urinam ciet, menstrua ac secundas partus et si foveantur semine decocto. suggillata reddit colori cum ovi albo inlitum. at ex aqua coctum potumque renibus medetur, in frigida tritum oris ulceribus. semen cum vino vel radix cum vetere vino vesicae calculos frangunt. semen datur et arquatis ex vino albo.
<plin. nat. 20.44> apiastrum hyginus quidem melissophyllum appellat, sed in confessa damnatione est venenatum in sardinia. contexenda enim sunt omnia ex eodem nomine apud graecos pendentia.
<plin. nat. 20.45> olusatrum, quod hipposelinum vocant, adversatur scorpionibus. poto semine torminibus et interaneis medetur; item difficultatibus urinae semen eius decoctum ex mulso potum. radix in vino decocta calculos pellit et lumborum ac lateris dolores. canis rabiosi morsibus potum et inlitum medetur. sucus eius algentes calefacit potus. quartum genus ex eodem aliqui faciunt oreoselinum, palmum alto frutice recto, semine cumino simili, urinae et menstruis efficax. heleoselino vis privata contra araneos; eo et oreoselino feminae purgantur e vino.
<plin. nat. 20.46> alio genere petroselinum quidam appellant in saxis natum, praecipuum ad vomicas, coclearibus binis suci additis in cyathum marrubii suci atque ita calidae aquae tribus cyathis. adiecere quidam buselinum, differens brevitate caulis a sativo et radicis colore rufo, eiusdem effectus, praevalere contra serpentes potu et inlitu.
<plin. nat. 20.47> ocimum quoque chrysippus graviter increpuit inutile stomacho, urinae, oculorum quoque claritati, praeterea insaniam facere et lethargos et iocineris vitia, ideoque capras id aspernari, hominibus quoque fugiendum censens. addunt quidam tritum, si operiatur lapide, scorpionem gignere, commanducatum et in sole positum vermes; afri vero, si eo die feriatur quispiam a scorpione, quo ederit  ocimum, non posse servari. quin immo tradunt aliqui, manipulo ocimi cum cancris x marinis vel fluviatilibus trito convenire ad id scorpiones ex proximo omnes. diodorus in empiricis etiam pediculos facere ocimi cibum. secuta aetas acriter defendit, nam id esse capras, nec cuiquam mentem motam, et scorpionum terrestrium ictibus marinorumque venenis mederi ex vino addito aceti exiguo. usu quoque conpertum deficientibus ex aceto odoratu salutare esse, item lethargicis et inflammatis refrigeratione, inlitum capitis doloribus cum rosaceo aut myrteo et aceto, item oculorum epiphoris inpositum ex vino. stomacho quoque utile, inflationes ructu dissolvere ex aceto sumptum, alvum sistere inpositum, urinam ciere; sic et morbo regio et hydropicis prodesse, etiam in choleris destillationes stomachi inhiberi. ergo etiam coeliacis philistio dedit et coctum dysintericis, et contraplistonicus, aliqui et in tenesmo et sanguinem excreantibus in vino, duritia quoque praecordiorum. inlinitur mammis exinanitque lactis proventum. auribus utilissimum  infantium, praecipue cum adipe anserino. semen tritum et haustum naribus sternumenta compescit et destillationes quoque capitis inlitum, vulvas purgat in cibo ex aceto. verrucas mixto atramento sutorio tollit. venerem stimulat, ideo etiam equis asinisque admissurae tempore ingeritur.
<plin. nat. 20.48> silvestri ocimo vis efficacior ad eadem omnia, peculiaris ad vitia, quae vomitionibus crebris contrahuntur, vomicasque volvae, contra bestiarum morsus e vino radice efficacissima.
<plin. nat. 20.49> erucae semen scorpionum venenis et muris aranei medetur, bestiolas omnes innascentes corpori arcet, vitia cutis in facie cum melle inlitum, lentigines ex aceto, cicatrices nigras reducit ad candorem cum felle bubulo. aiunt verbera subituris potum ex vino duritiam quandam contra ea sensus induere. in condiendis opsoniis tanta est suavitas, ut graeci euzomon appellaverint. putant, subtrita eruca si foveantur oculi, claritatem restitui,tussim infantium sedari. radix eius in aqua decocta fracta ossa extrahit. - nam de venere stimulanda diximus - tria folia silvestris erucae sinistra manu decerpta et trita in aqua mulsa si bibantur.
<plin. nat. 20.50> e contrario nasturtium venerem inhibet, animum exacuit, ut diximus. duo eius genera. alvum purgat, detrahit bilem potum #1108 pondere in aquae vii, strumis cum lomento inlitum opertumque brassica praeclare medetur. alterum est nigrius, quod capitis vitia purgat visum compurgat, commotas mentes sedat ex aceto sumptum, lienem ex vino potum vel cum fico sumptum, tussim, ex melle si cotidie ieiuni sumant. semen ex vino omnia intestinorum animalia pellit, efficacius addito mentastro. prodest et contra suspiria et tussim cum origano et vino dulci, pectoris doloribus decoctum in lacte caprino. panos discutit cum pice extrahitque corpori aculeos et maculas inlitum ex aceto; contra carcinomata adicitur ovorum album. et lienibus inlinitur ex aceto, infantibus vero e melle utilissime. sextius adicit ustum serpentes fugare, scorpionibus resistere, capitis dolores contrito, alopecias emendari addito sinapi, gravitatem aurium trito inposito auribus cum fico, dentium dolores infuso in aures suco,  porriginem et ulcera capitis cum adipe anserino. furunculos concoquit cum fermento. carbunculos ad suppurationem perducit et rumpit, phagedaenas ulcerum expurgat cum melle. coxendicibus et lumbis cum polenta ex aceto inlinitur, item licheni, unguibus scabris, quippe natura eius caustica est. optimum autem babylonium; silvestri ad omnia ea effectus maior.
<plin. nat. 20.51> in praecipuis autem medicaminibus ruta est. latiora sativae folia, rami fruticosiores; silvestris horrida ad effectum est et ad omnia acrior. sucus exprimitur tunsae aspersa modice aqua et in pyxide cypria adservatur. hic copiosior datus veneni noxiam obtinet, in macedonia maxime iuxta flumen aliacmonem; mirumque, cicutae suco extinguitur: adeo etiam venenorum venena sunt. cicutae sucus prodest et manibus colligentium rutam. cetero inter prima miscetur antidotis, praecipueque galatica; quaecumque autem ruta et per se pro antidoto valet foliis tritis ex vino sumptis, contra aconitum maxime et viscum, item fungos, sive in potu detur sive in cibo; simili modo contra serpentium ictus, utpote cum mustelae dimicaturae cum his rutam prius edendo muniant se. valent et contra scorpionum et contra araneorum, apium, crabronum, vesparum aculeos et cantharidas ac salamandras canisve rabiosi  morsus. acetabuli mensura sucus e vino bibitur, et folia trita vel commanducata inponuntur cum melle ac sale vel cum aceto et pice decocta. suco perunctos, etiam habentes negant feriri ab his maleficis, serpentesque, si uratur ruta, nidorem fugere. efficacissima tamen est silvestris radix cum vino sumpta; eandem adiciunt efficaciorem esse sub diu potam.
<plin. nat. 20.52> pythagoras et in hac marem minoribus herbaceique coloris foliis a femina discrevit, et eam laetioribus foliis et colore. idem oculis noxiam putavit; falsum, quoniam scalptores et pictores hoc cibo utuntur oculorum causa cum pane vel nasturtio, caprae quoque silvestres propter visum, ut aiunt. multi suco eius cum melle attico inuncti discusserunt caligines vel cum lacte mulieris puerum enixae vel puro suco angulis oculorum tactis. epiphoras cum polenta inposita lenit; item capitis dolores pota cum vino aut cum aceto et rosaceo inlita, si vero sit cephalaea, cum farina hordeacia et aceto. eadem cruditates discutit, mox et inflationes, dolores stomachi veteres. vulvas aperit corrigitque conversas inlita in melle toto ventre et pectore; hydropicis cum fico et decocta ad dimidias partes potaque ex vino. sic bibitur et ad pectoris dolores laterumque et lumborum, tusses, suspiria, pulmonum, iocinerum, renium vitia, horrores frigidos, crapulae  gravedines. decocuntur folia poturis; et in cibo vel cruda vel decocta aut condita prodest; item torminibus in hysopo decocta et cum vino pota. sic et sanguinem sistit interiorem et narium indita iis; sic et conlutis dentibus prodest. auribus quoque in dolore sucus infunditur, custodito, ut diximus, modo in silvestri, contra tarditatem vero sonitusque cum rosaceo vel cum laureo oleo aut cum vino et melle. sucus et phreneticis ex aceto tritae instillatur in tempora et cerebrum. adiecerunt aliqui et serpyllum et laurum, inlinentes capita et colla. dederunt et lethargicis ex aceto olfaciendum et comitialibus bibendum decoctae sucum in cyathis iiii; ante accessiones, quarum frigus intolerabile est, alsiosisque et crudam in cibo. urinam quoque vel cruentam pellit, feminarum etiam purgationes secundasque et iam emortuos partus, ut hippocrati videtur, ex vino dulci nigro pota. itaque inlitam et vulvarum causa et suffire iubet. diocles et cardiacis inponit ex aceto et melle cum farina hordeacia et contra ileum decocta farina in oleo velleribus collecta. multi vero et contra purulentas excreationes siccae drachmas  duas, sulpuris unam et dimidiam sumi censent, et contra cruentas ramos iii decoctos in vino. datur et dysintericis cum caseo in vino contrita. dederunt et cum bitumine infriatam potioni propter anhelitum, ex alto lapsis seminis iii uncias olei libra vinique sextario. inlinitur cum oleo coctis foliis partibus, quas frigus adusserit. si urinam movet, ut hippocrati videtur, mirum est, quosdam dare velut inhibentem potui contra incontinentiam urinae. psoras et lepras cum melle et alumine inlita emendat, item vitiligines, verrucas, strumas et similia cum trychno et adipe suillo ac taurino sebo, ignem sacrum ex aceto et oleo vel psimithio, carbunculum ex aceto; nonnulli laserpicium una inlini iubent, sine quo epinyctidas pusulas curant. inponunt et mammis turgentibus decoctam et pituitae eruptionibus cum cera, testium vero epiphoris cum ramis lauri teneris, adeo peculiari in visceribus his effectu, ut silvestri ruta cum axungia vetere inlitos ramices sanari prodant, fracta quoque membra semine trito cum cera inposito. radix rutae sanguinem oculis suffusum et toto corpore cicatrices aut maculas inlita emendat. ex reliquis, quae traduntur, mirum est, cum ferventem rutae naturam esse conveniat, fasciculum eius in rosaceo decoctum addita aloes uncia perunctis sudorem reprimere, itemque generationem inpediri hoc cibo. ideo in profluvio genitali datur et venerem crebro per somnia imaginantibus. praecavendum est gravidis abstineant hoc cibo, necari  enim partus invenio. eadem ex omnibus satis quadripedum quoque morbis in maximo usu est, sive difficile spirantibus sive contra maleficorum animalium ictus, infusa per nares ex vino aut, si sanguisugam hauserint, ex aceto et quocumque in simili morborum genere, ut in homine, temperata.
<plin. nat. 20.53> mentastrum silvestris menta est, differens specie foliorum, quae sunt figura ocimi, pulei odore, propter quod quidam silvestre puleium vocant. his commanducatis et inpositis sanari elephantiasin magni pompei aetate fortuito cuiusdam experimento, propter pudorem facie inlita, conpertum est. eadem inlinuntur bibunturque adversus serpentium ictus drachmis duabus in vini cyathis duobus, adversus scorpionum cum sale, oleo, aceto, item adversus scolopendras ius decocti. adversus omnia venena servantur folia arida ad farinae modum. substratum vel accensum fugat etiam scorpiones. potum feminas purgat, sed partus necat. ruptis, convulsis, orthopnoicis, torminibus, choleris efficacissimum, item lumbis, podagris inpositum. sucus auribus verminosis instillatur. in regio morbo bibitur, strumis inlinitur, somnia veneris inhibet, taenias pellit ex aceto potum, contra porriginem ex aceto infunditur capiti in sole.
<plin. nat. 20.54> mentae ipsius odor animum excitat et sapor aviditatem in cibis, ideo embammatum mixturae familiaris. ipsa acescere aut coire densarique lac non patitur; quare lactis potionibus additur, et his, qui coagulati potu strangulentur, data in aqua aut mulso. eadem vi resistere et generationi creditur cohibendo genitalia densari. aeque maribus ac feminis sistit sanguinem et purgationes feminarum inhibet, cum amylo ex aqua pota coeliacorum impetus. exulcerationem et vomicas vulvae curant illita, iocinerum vitia ternis obolis ex mulso datis, item sanguinem excreantibus in sorbitione. ulcera in capite infantium mire sanat, arterias umidas siccat, siccas adstringit, pituitas corruptas purgat in mulso et aqua. voci suco utilis, sub certamine dumtaxat, qui et gargarizatur uva tumente adiecta ruta et coriandro ex lacte; utilis et contra tonsillas cum alumine, linguae asperae cum melle et convulsis intus per se vitiisque pulmonis. singultus et vomitiones sistit cum suco granati, ut democritus monstrat. recentis sucus narium vitia spiritu subductus emendat; ipsa  trita choleras, in aceto quidem pota, sanguinis fluctiones intus, ileum etiam inposita cum polenta et si mammae tendantur. inlinitur et temporibus in capitis dolore, sumitur et contra scolopendras et scorpiones marinos et ad serpentes. epiphoris inlinitur et omnibus in capite eruptionibus, item sedis vitiis. intertrigines quoque, vel si teneatur tantum, prohibet. auribus instillatur cum mulso. aiunt et lieni mederi eam in horto gustatam ita, ne vellatur, si is, qui mordeat, dicat se lieni mederi, per dies viiii; aridae quoque farinam tribus digitis adprehensam et stomachi dolorem sedare in aqua et similiter aspersa potione ventris animalia expellere.
<plin. nat. 20.55> magna societas cum hac ad recreandos defectos animo puleio, cum surculis suis in ampullas vitreas aceti utrisque deiectis. qua de causa dignior e puleio corona Varroni quam e rosa cubiculis nostris pronuntiata est; nam et capitis dolores inposita dicitur levare, quin et olfactu capita tueri contra frigorum aestusque iniuriam et ab siti traditur, neque aestuare eos, qui duos e puleio surculos inpositos auribus in sole habeant. inlinitur etiam in doloribus cum polenta et aceto, femina efficacius. est autem haec flore purpureo, mas candidum habet. item nausias cum sale et polenta in frigida aqua pota inhibet; sic et pectoris dolorem, stomachi autem ex aqua. item rosiones  sistit et vomitiones cum aceto et polenta, alvum solvit ex sale et aceto et polenta. intestinorum vitia melle decocta et nitro sanat, urinam pellit ex vino et, si ammineum sit, et calculos et interiores omnes dolores. ex melle et aceto sedat menstrua et secundas, vulvas conversas corrigit, defunctos partus eicit. semen obmutescentibus olfactu admovetur. comitialibus in aceto cyathi mensura datur. si aquae insalubres bibendae sint, tritum aspergitur. lassitudines corporis, si omnino tractetur, minuit, nervorum causa et in contractione cum sale et aceto, e melle infricatur in opisthotono. bibitur ad serpentium ictus decoctum, ad scorpionum in vino tritum, maxime quod in siccis nascitur. ad oris exulcerationes, ad tussim efficax habetur. flos recentis incensus pulices necat odore. xenocrates pulei ramum lana involutum in tertianis ante accessionem olfactandum dari aut stragulis subici et ita collocari aegrum inter remedia tradit.
<plin. nat. 20.56> silvestri ad eadem vis efficacior. simile est origano, minoribus foliis quam sativum, et a quibusdam dictamnos vocatur. gustatum a pecore caprisque balatum concitat, unde quidam graeci littera mutata blechonem vocaverunt. natura tam fervens est, ut inlitas partes  exulceret. tuso in perfrictione fricari ante balinea convenit et ante accessionum horrorem. convolsis et torminibus, podagris mire prodest, spasticis cum melle et sale bibendum datur, pulmonum vitia excreabilia facit. ad lienem cum sale utile est et vesicae et suspiriis et inflationibus; decoctum suco aequaliter et vulvas corrigit et contra scolopendram terrestrem vel marinam, item scorpiones valet privatimque contra hominis morsum. radix contra increscentia ulcera recens potentissima, arida vero cicatricibus decorem adfert.
<plin. nat. 20.57> item puleio est nepetaeque societas. decocta in aqua ad tertias discutiunt frigora mulierumque menstruis prodest et aestate sedant calores. nepeta quoque vires contra serpentes habet; fumum ex ea nidoremque fugiunt, quin et substernere in metu eo dormituris utile est. tusa aegilopis inponitur et capitis doloribus recens cum tertia parte panis temperata aceto inlinitur. sucus eius instillatus naribus supinis profluvium sanguinis sistit; item radix, quae cum myrti semine in passo tepido gargarizata anginis medetur.
<plin. nat. 20.58> cuminum est et silvestre, praetenue, quaternis aut quinis foliis veluti serratis, sed ut sativo magnus usus, in stomachi praecipue remediis. discutit pituitas, inflationes tritum et cum pane sumptum vel potum ex aqua  vinoque, tormina quoque et intestinorum dolores. verumtamen omne pallorem gignit bibentibus. ita certe ferunt porci latronis, clari inter magistros dicendi, adsectatores similitudinem coloris studiis contracti imitatos, et paulo ante iulium vindicem, adsertorem illum a nerone libertatis, captationi testamenti sic lenocinatum. narium sanguinem pastillis inditum vel ex aceto recens sistit, et oculorum epiphoris per se inpositum, tumentibus cum melle prodest. infantibus inponi in ventre satis est. morbo regio in vino albo a balineis datur;is aethiopicum maxime in posca et in ecligmate cum melle. africano privatim urinae incontinentiam cohiberi putant. sativum datur ad iocineris vitia tostum tritum in aceto, item ad vertiginem, iis vero, quos acrior urina mordeat, in dulci tritum, ad vulvarum vitia in vino praeterque inpositis vellere foliis, testium tumoribus tostum tritumque cum melle aut cum rosaceo et cera. silvestre ad omnia eadem efficacius, praeterea ad serpentes cum oleo, ad scorpiones, scolopendras. sistit et vomitionem nausiasque ex vino quantum adprehenderint tres digiti. propter colum quoque bibitur inliniturque in penicillo fervens, adprimitur fasciis. strangulationes vulvae potum in vino aperit tribus drachmis in tribus cyathis vini. auribus instillatur ad sonitus atque tinnitus cum sebo vitulino vel melle. suggillatis inlinitur cum melle et uva passa et aceto, lentigini nigrae ex aceto.
<plin. nat. 20.59> est cumino simillimum quod graeci vocant ami. quidam vero aethiopicum cuminum id esse existimant. hippocrates regium appellavit, videlicet quia efficacius aegyptio iudicavit. plerique alterius naturae in totum putant, quoniam sit exilius et candidius. similis autem et huic usus. namque et panibus alexandrinis subditur et condimentis interponitur. inflationes et tormina discutit, urinas et menstrua ciet, suggillata oculorum, epiphoras mitigat, cum lini semine scorpionum ictus in vino potum drachmis duabus privatimque cerastarum cum pari portione myrrae. colorem quoque bibentium similiter mutat in pallorem. suffitum cum uva passa aut resina vulvam purgat. tradunt facilius concipere eas, quae odorentur id per coitum.
<plin. nat. 20.60> de cappari satis diximus inter peregrinos frutices. non utendum transmarino, innocentius est italicum. ferunt eos, qui cotidie id edint, paralysi non periclitari nec lienis doloribus. radix eius vitiligines albas tollit, si trita in sole fricentur. splenicis prodest in vino potus radicis cortex duabus drachmis, dempto balinearum usu, feruntque xxxv diebus per urinam et alvum totum lienem emitti. bibitur in lumborum doloribus ac paralysi. dentium dolores sedat tritum ex aceto vel semen decoctum  vel manducata radix. infunditur et aurium dolori decoctum oleo. ulcera, quae phagedaenas vocant, folia et radix recens cum melle sanant. sic et strumas discutit radix, parotidas vermiculosque cocta in aqua. iocineris doloribus tusa cum farina hordeacia inponitur. vesicae quoque malis medetur. dant et ad taenias in aceto et melle. oris exulcerationes in aceto decocta tollit. stomacho inutile esse inter auctores convenit.
<plin. nat. 20.61> ligusticum - aliqui panaces vocant - stomacho utile est, item convolsionibus, inflationibus. sunt qui et cunilam bubulam appellaverint, uti diximus, falso.
<plin. nat. 20.62> cunilae praeter sativam plura sunt in medicina genera. quae bubula appellatur, semen pulei habet, utile ad vulnera commanducatum inpositum, ut quinto post die solvatur. et contra serpentes in vino bibitur ac tritum plagae inponitur. vulnera ab his facta perfricant, item testudines cum serpentibus pugnaturae; quidamque in hoc usu panaceam vocant. sedat et tumores et virilium mala sicca vel foliis tritis, in omni usu mire congruens vino.
<plin. nat. 20.63> est alia cunila, gallinacea appellata nostris, graecis origanum heracleoticum. prodest oculis trita addito sale; tussim quoque emendat et iocinerum vitia, laterum  dolores cum farina, oleo et aceto sorbitione temperata, praecipue vero serpentium morsus.
<plin. nat. 20.64> tertium genus est eius, quae a graecis mascula, a nostris cunilago vocatur, odoris foedi, radicis lignosae, folio aspero. vires eius vehementissimas in omnibus generibus earum tradunt; manipulo quoque eius abiecto omnes e tota domo blattas convenire ad eam, privatim adversus scorpiones ex posca pollere, foliis tribus ex oleo peruncto homine fugari serpentes.
<plin. nat. 20.65> e contrario quae mollis vocatur, pilosioribus ramis et aculeatis, trita mellis odorem habet, digitis tactu eius cohaerescentibus, altera turis, quam libanotida appellavimus. medetur utraque contra serpentes ex vino vel aceto, pulices etiam contritae cum aqua sparsae necant.
<plin. nat. 20.66> sativa quoque suos usus habet. sucus eius cum rosaceo auriculas iuvat, ipsa ad ictus bibitur. fit ex ea montana, serpyllo similis, efficax contra serpentes. urinam movet, purgat a partu mulieres. concoctionem mire adiuvat et aviditatem ad cibos utraque vel in cruditate ieiunis in potione aspersa; luxatis quoque utilis, contra vesparum et similes ictus ex farina hordeacia et posca utilissima. libanotidis alia genera suis locis dicentur.
<plin. nat. 20.67> piperitis, quam et siliquastrum appellavimus,  contra morbos comitiales bibitur. castor et aliter demonstrabat: caule rubro et longo, densis geniculis, foliis lauri, semine albo, tenui, gustu piperis, utilem gingivis, dentibus, oris suavitati et ructibus.
<plin. nat. 20.68> origanum, quod vi saporem cunilae aemulatur, ut diximus, plura genera in medicina habet. onitin alii prasion appellant, non dissimile hysopo. privatim eius usus contra rosiones stomachi in tepida aqua et contra cruditates, araneos scorpionesque in vino albo, luxata et incussa in aceto et oleo et lana.
<plin. nat. 20.69> tragoriganum similius est serpyllo silvestri. urinam ciet, tumores discutit, contra viscum potum viperaeque ictum efficacissimum, stomacho acida ructanti et praecordiis. tussientibus quoque cum melle datur et pleuriticis et peripneumonicis.
<plin. nat. 20.70> heraclium quoque tria genera habet: nigrius latioribus foliis, glutinosum, alterum exilioribus, mollius, sampsucho non dissimile, quod aliqui prasion vocare malunt. tertium est inter haec medium, set minus quam cetera efficax. optimum autem creticum, nam et iucunde olet, proximum zmyrnaeum durius, heracleoticum ad potum utilius, quod onitin vocant. communis autem usus  serpentes fugare, percussis esui dari et decoctum potui, urinam ciere, ruptis, convolsis mederi cum panacis radice, hydropicis cum fico aut cum hysopo acetabuli mensuris decoctum ad sextam; item ad scabiem, pruriginem, psoras in descensione balinearum. sucus auribus infunditur cum lacte mulieris. tonsillis quoque et uvis medetur, capitis ulceribus. venena opii et gypsi extinguit decoctum, si cum cinere e vino bibatur. alvum mollit acetabuli mensura, suggillatis inlinitur, item dentium dolori, quibus et candorem facit, cum melle et nitro. sanguinem narium sistit. ad parotidas decoquitur cum hordeacia farina, ad arterias asperas cum galla et melle teritur, ad lienem folia cum melle et sale. crassiores pituitas et nigras extenuat coctum cum aceto et sale sumptum paulatim. regio morbo tritum cum oleo in nares infunditur. lassi perunguuntur ex eo ita, ne venter attingatur. epinyctidas cum pice sanat, furunculos aperit cum fico tosta, strumas cum oleo et aceto et farina hordeacia, lateris dolores cum fico inlitum, fluctiones sanguinis in genitalibus tusum ex aceto inlitum, reliquias purgationum a partu.
<plin. nat. 20.71> lepidium inter urentia intellegitur. sic et in facie cutem emendat exulcerando, ut tamen cera et rosaceo facile sanetur. sic et lepras et psoras tollit semper facile et cicatricum ulcera. tradunt in dolore dentium adalligatum bracchio, qua doleat, convertere dolorem.
<plin. nat. 20.72> git ex graecis alii melanthium, alii melaspermon vocant. optimum quam excitatissimi odoris et quam nigerrimum. medetur serpentium plagis et scorpionum; inlini ex aceto ac melle reperio incensoque serpentes fugari. bibitur drachma una et contra araneos. destillationem narium discutit tusum in linteolo olefactum, capitis dolores inlitum ex aceto, et infusum naribus cum irino oculorum epiphoras et tumores, dentium dolores coctum cum aceto, ulcera oris tritum aut commanducatum; item lepras et lentigines ex aceto, difficultates spirandi addito nitro potum, duritias tumoresque veteres et suppurationes inlitum. lacte mulierum auget aliquot continuis diebus sumptum. colligitur sucus eius ut hyoscyami similiterque largior venenum est, quod miremur, cum semen gratissime panes etiam condiat. oculos quoque purgat, urinam et menses ciet. quin immo linteolo deligatis tantum granis xxx secundas trahi reperio. aiunt et clavis in pedibus mederi tritum in urina, culices suffitu necare, item muscas.
<plin. nat. 20.73> et anesum adversus scorpiones ex vino habetur, pythagorae inter pauca laudatum sive crudum sive decoctum; item viride aridumve omnibus, quae condiuntur quaeque intinguntur, desideratum, panis etiam crustis inferioribus subditum. saccis quoque additum cum amaris nucibus vina commendat. quin ipsum oris halitum iucundiorem facit faetoremque tollit manducatum matutinis cum zmyrnio et melle exiguo, mox vino collutum. vultum  iuniorem praestat. insomnia levat suspensum in pulvino, ut dormientes olefaciant. adpetentiam ciborum praestat, quando id quoque inter artificia deliciae fecere, ex quo labor desiit cibos poscere. ob has causas quidam anicetum id vocavere.
<plin. nat. 20.74> laudatissimum est creticum, proximum aegyptium. hoc ligustici vicem praestat in condimentis. dolores capitis levat suffitum naribus. epiphoris oculorum euenor radicem eius tusam inponit, iollas ipsum cum croco pari modo et vino, et per se cum polenta ad magnas fluctiones extrahendisque si qua in oculos inciderint. narium quoque carcinodes consumit inlitum ex aqua. sedat anginas cum hysopo ac melle ex aceto gargarizatum, auribus infunditur cum rosaceo, thoracis pituitas purgat tostum cum melle sumptum. melius cum acetabulo anesi nuces amaras l purgatas terere in melle ad tussim; facillime vero anesi drachmae tres, papaveris duae miscentur melle ad fabae magnitudinem et ternae diebus sumuntur. praecipuum autem est ad ructus; ideo stomachi inflationibus et intestinorum torminibus et coeliacis medetur. singultus et olfactum potumque decoctum inhibet. foliis decoctis digerit cruditates. sucus decocti cum apio olfactus sternumenta inhibet. potum somnos conciliat, calculos pellit, vomitiones cohibet et praecordiorum tumores, et pectorum  vitiis, nervis quoque, quibus succinctum est corpus, utilissimum. prodest et capitis doloribus instillari sucum cum oleo decocti. non aliud utilius ventri et intestinis putant; ideo dysintericis et in tenesmo datur tostum. aliqui addunt et opium, pilulis in die ternis lupini magnitudine in vini cyatho dilutis. dieuches et ad lumborum dolores suco usus est, semen hydropicis et coeliacis dedit tritum cum menta, euenor radicem et ad renes. dalion herbarius parturientibus ex eo cataplasma inposuit cum apio, item vulvarum dolori deditque bibendum cum aneto parturientibus. phreneticis quoque inlinunt vel recens cum polenta; sic et infantibus comitiale vitium aut contractiones sentientibus. pythagoras quidem negat corripi vitio comitiali in manu habentes, ideo quam plurimum domi serendum; parere quoque facilius olfactantes, et statim a partu dandum potui polenta aspersa. sosimenes contra omnes duritias ex aceto usus est eo et contra lassitudines in oleo decoquens addito nitro. semine eius poto lassitudinis auxilium viatoribus spopondit. heraclides ad inflationes stomachi semen tribus digitis cum castorei obolis duobus ex mulso dedit, similiter ad ventris aut intestinorum inflationes et orthopnoicis quod ternis digitis prenderet seminis, tantundem hyoscyami cum lacte asinino. multi vomituris acetabula eius et folia lauri decem trita in aqua bibenda inter cenam suadent. strangulatus vulvae, si manducetur et linatur calidum vel si bibatur cum castoreo in aceto et melle, sedat; vertigines a partu cum semine cucumeris et lini pari mensura ternum digitorum, vini albi tribus cyathis discutit. tlepolemus ad quartanas ternis digitis seminis anesi et feniculi usus est in  aceto et mellis cyatho uno. lenit articularios morbos cum amaris nucibus inlitum. sunt qui et aspidum venenis adversari naturam eius putent. urinam ciet, sitim cohibet, venerem stimulat, cum vino sudorem leniter praestat, vestes quoque a tineis defendit. efficacius semper recens et quo nigrius, stomacho tamen inutile est praeterquam inflato.
<plin. nat. 20.75> anetum quoque ructus movet et tormina sedat, alvum sistit. epiphoris radices inlinuntur ex aqua vel vino. singultus cohibet semen fervens olfactu; sumptum ex aqua sedat cruditates. cinis eius uvam in faucibus levat, oculos et genituram hebetat.
<plin. nat. 20.76> sacopenium, quod apud nos gignitur, in totum transmarino alienatur. illud enim hammoniaci lacrimae simile sagapenon vocatur. prodest laterum et pectoris doloribus, convolsis, tussibus vetustis excreationibusque, praecordiorum tumoribus. sanat et vertigines, tremulos, opisthotonicos, lienes, lumbos, perfrictiones. datur olfactandum ex aceto in strangulatu vulvae; ceteris et potui datur et cum oleo infricatur. prodest et contra mala medicamenta.
<plin. nat. 20.77> papaveris sativi tria diximus genera, et sponte nascentis alia promisimus. e sativis albi calix ipse teritur et e vino bibitur somni causa. semen elephantiasi medetur. e nigro papavere sopor gignitur scapo inciso, ut diagoras suadet, cum turgescit, ut iollas, cum deflorescit, hora sereni diei tertia, hoc est cum ros in eo  exaruerit. incidi iubent sub capite et calice, nec in alio genere ipsum inciditur caput. sucus et hic et herbae cuiuscumque lana excipitur aut, si exiguus sit, ungue pollicis, ut lactucis, et postero die magis, quod inaruit, papaveris vero largus densatus et in pastillos tritus in umbra siccatur, non vi soporifera modo, verum, si copiosior hauriatur, etiam mortifera per somnos. opium vocant. sic scimus interemptum p. licini caecinae praetorii viri patrem in hispania bavili, cum valetudo inpetibilis odium vitae fecisset; item plerosque alios. qua de causa magna concertatio extitit. diagoras, erasistratus in totum damnavere ut mortiferum, infundi vetantes praeterea, quoniam visui noceret. addidit andreas, ideo non protinus excaecari eo, quoniam adulteraretur alexandriae. sed postea usus eius non inprobatus est medicamento nobili, quod Î´Î¹Î±Ì ÎºÏÎ´ÏÏÍÎ½ vocant. semine quoque eius trito in pastillos e lacte utuntur ad somnum, item ad capitis dolores cum rosaceo; cum hoc et aurium dolori instillatur. podagris inlinitur cum lacte mulierum - sic et foliis ipsis utuntur - , item ad ignes sacros et vulnera ex aceto. ego tamen damnaverim collyriis addi, multoque magis quas vocant Î»Î·Î¾Î¹ÏÏÏÎµÌÏÎ¿ÏÏ quasque pepticas et coeliacas. nigrum tamen coeliacis in vino datur. sativum omne maius.  rotunda ei capita, at silvestri longa ac pusilla, sed ad omnes effectus valentiora. decoquitur et bibitur contra vigilias, eademque aqua fovent ora. optimum in siccis et ubi raro pluat. cum capita ipsa et folia decocuntur, sucus meconium vocatur, multum opio ignavior. experimentum opii est primum in odore - sincerum enim perpeti non est - , mox in lucernis, ut pura luceat flamma et ut extinctum demum oleat, quae in fucato non eveniunt. accenditur quoque difficilius et crebro extinguitur. est sinceri experimentum et in aqua, quoniam ut nubecula innatat, fictum in pusulas coit. sed maxime mirum est aestivo sole deprehendi; sincerum enim sudat et se diluit, donec suco recenti simile fiat. mnesides optime servari putat hyoscyami semine adiecto, alii in faba.
<plin. nat. 20.78> inter sativa et silvestria medium genus, quoniam in arvis, sed sponte nasceretur, rhoeam vocavimus et erraticum. quidam id decerptum protinus cum toto calice mandunt. alvum exinanit. capita quinque decocta in vini tribus heminis pota et somnum faciunt.
<plin. nat. 20.79> silvestrium unum genus ceratitim vocant, nigrum, cubitali altitudine, radice crassa et corticosa, calyculo inflexo ut corniculo. folia minora et tenuiora quam ceteris silvestribus. semen exile tempestivum est messibus; alvum purgat dimidio acetabulo in mulso. folia trita cum oleo  argema iumentorum sanant. radix acetabuli mensura cocta in duobus sextariis ad dimidias datur ad lumborum vitia et iocineris. carbunculis medentur ex melle folia. quidam hoc genus glaucion vocant, alii paralium. nascitur enim in adflatu maris aut nitroso loco.
<plin. nat. 20.80> alterum e silvestribus genus heraclium vocatur, ab aliis aphrodes, foliis, si procul intuearis, speciem passerum praebentibus, radice in summa terrae cute, semine spumeo. ex hoc lina splendorem trahunt. aestate tunditur in pila. comitialibus morbis acetabulo seminis in vino albo - vomitionem enim facit - , item medicamento, quod Î´Î¹Î±Ì ÎºÏÎ´ÏÏÍÎ½ et arteriace vocatur, utilissimum. fit autem huius papaveris aut cuiuscumque silvestris capitibus cxx in aquae caelestis sextariis tribus biduo maceratis in eademque discoctis, deinde suco siccato iterumque cum melle decocto ad dimidias partes vapore tenui. addidere postea drachmas senas croci, hypocisthidis, turis, acaciae et passi cretici sextarium. haec ostentatione, simplex quidem et antiqua illa salubritas papavere et melle constat.
<plin. nat. 20.81> tertium genus est tithymalon - mecona vocant, alii paralion - folio lini, flore albo, capite magnitudinis fabae. colligitur uva florente, siccatur in umbra. semen potum purgat alvum dimidio acetabulo in mulso. cuiuscumque autem papaveris caput viride vel siccum inlitum epiphoras oculorum lenit. opium ex vino meraculo si protinus detur, scorpionum ictibus resistit. aliqui hoc tantum nigro tribuunt, si capita eius vel folia terantur.
<plin. nat. 20.82> est et porcillaca, quam peplin vocant, non multum sativa efficacior, cuius memorabiles usus traduntur: sagittarum venena et serpentium haemorrhoidum et presterum restingui pro cibo sumpta et plagis inposita extrahi, item hyoscyami pota e passo expresso suco. cum ipsa non est, semen eius simili effectu prodest. resistit et aquarum vitiis, capitis dolori ulceribusque in vino tusa et inposita, reliqua ulcera commanducata cum melle sanat. sic et infantium cerebro inponitur umbilicoque prociduo, in epiphoris vero omnium fronti temporibusque cum polenta, sed ipsis oculis e lacte et melle; eadem, si procidant oculi, foliis tritis cum corticibus fabae, pusulis cum polenta et sale et aceto. ulcera oris tumoremque gingivarum commanducata cruda sedat, item dentium dolores,  tonsillarum ulcera sucus decoctae; quidam adiecere paulum murrae. nam mobiles dentes stabilit conmanducata cruda sedat vocemque firmat et sitim arcet. cervicis dolores cum galla et lini semine et melle pari mensura sedat, mammarum vitia cum melle aut cimolia creta, salutaris et suspiriosis semine cum melle hausto. stomachum in acetariis sumpta corroborat. ardenti febribus inponitur cum polenta, et alias manducata refrigerat etiam intestina. vomitiones sistit. dysinteriae et vomicis estur ex aceto vel bibitur cum cumino, tenesmis autem cocta. comitialibus cibo vel potu prodest, purgationibus mulierum acetabuli mensura in sapa, podagris calidis cum sale inlita et sacro igni. sucus eius potus renes iuvat ac vesicas, ventris animalia pellit. ad vulnerum dolores ex oleo cum polenta inponitur. nervorum duritias emollit. metrodorus, qui ÎµÌÏÎ¹ÏÎ¿Î¼Î·ÌÎ½ ÏÌÎ¹Î¶Î¿ÏÎ¿Î¼Î¿ÏÎ¼ÎµÌÎ½ÏÎ½ scripsit, purgationibus a partu dandam censuit. venerem inhibet venerisque somnia. praetorii viri pater est, hispaniae princeps, quem scio propter inpetibiles uvae morbos radicem eius filo suspensam e collo gerere praeterquam in balineis, ita liberatum incommodo omni. quin etiam inveni apud auctores caput inlitum ea destillationem anno toto non sentire. oculos tamen hebetare putatur.
<plin. nat. 20.83> coriandrum inter silvestria non invenitur. praecipuum esse constat aegyptium. valet contra serpentium genus unum, quod amphisbaenas vocant, potum  inpositumque. sanat et alia vulnera, epinyctidas pusulas tritum; sic et omnes tumores collectionesque cum melle aut uva passa, panos vero ex aceto tritum. seminis grana tria in tertianis devorari iubent aliqui ante accessionem vel plura inlini fronti. sunt qui et ante solis ortum cervicalibus subici efficaciter putent. vis magna ad refrigerandos ardores viridi. ulcera quoque, quae serpunt, sanat cum melle vel uva passa, item testes, ambusta, carbunculos, aures, cum lacte mulieris epiphoras oculorum, ventris et intestinorum fluctiones semen ex aqua potum. bibitur et in choleris cum ruta. pellit animalia interaneorum cum mali punici suco et oleo semen potum. xenocrates tradit rem miram, si vera est, menstrua contineri uno die, si unum granum biberint feminae, biduo, si duo, et totidem diebus quot grana sumpserint, M. Varro coriandro subtrito et cumino acetoque carnem omnem incorruptam aestate servari putat.
<plin. nat. 20.84> atriplex et silvestre est, accusatum pythagorae, tamquam faceret hydropicos morbosque regios et pallorem, concoqueretur difficillime; ac ne in hortis quidem iuxta id nasci quicquam nisi languidum culpavit. addidere dionysius et diocles plurimos gigni ex eo morbos, nec nisi mutata saepe aqua coquendum, stomacho contrarium  esse, lentigines et papulas gignere. miror quare difficulter in italia nasci tradiderit id solo smyrnaeus. hippocrates vulvarum vitiis infundit id cum beta. lycus neapolitanus contra cantharidas bibendum dedit, panos, furunculos incipientes, duritias omnes vel cocto vel crudo utiliter inlini putavit, item ignem sacrum cum melle, aceto, nitro, similiter podagras. ungues scabros detrahere dicitur sine ulcere. sunt qui et morbo regio dent semen eius cum melle, arterias et tonsillas nitro addito perfricent, alvum moveant cocto vel per se vel cum malva aut lenticula. concitant et vomitiones. silvestri capillos tingunt et ad supra scripta utuntur.
<plin. nat. 20.85> e. contrario in magnis laudibus malva est utraque et sativa et silvestris. duo genera earum amplitudine folii discernuntur. maiorem graeci malopem vocant in sativis, alteram ab emolliendo ventre dictam putant malachen. at e silvestribus, cui grande folium et radices albae, althaea vocatur, ab excellentia effectus a quibusdam plistolochia. omne solum, in quo seruntur, pinguius faciunt. contra omnes aculeatos ictus efficaces, praecipue scorpionum, vesparum similiumque et muris aranei. quin et trita cum oleo qualibet earum peruncti ante vel  habentes eas non feriuntur. folium inpositum scorpionibus torporem adfert. valent et contra psimithi venena. aculeos omnes extrahunt inlitae crudae cum aphronitro, potae vero decoctae cum radice sua leporis marini venenum restingunt, ut quidam dicunt, si vomatur. de iisdem mira et alia traduntur, sed maxime, si quis cotidie suci ex qualibet earum sorbeat cyathum dimidium, omnibus morbis cariturum. ulcera manantia in capite sanant in urina putrefactae, lichenas et ulcera oris cum melle; radix decocta furfures capitis et dentium mobilitates. eius, quae unum caulem habet, radice circa dentem, qui doleat, pungunt, donec desinat dolor; eadem strumas et parotidas, panos addita hominis saliva purgat citra vulnus. semen in vino nigro potum pituita et nauseis liberat. radix mammarum vitiis occurrit adalligata in lana nigra, tussim in lacte cocta et sorbitionis modo sumpta quinis diebus emendat. stomacho inutiles sextius niger dicit, olympias thebana abortivas esse cum adipe anseris, aliqui purgari feminas foliis earum manus plenae mensura in oleo et vino sumptis. utique constat parturientes foliis substratis celerius solvi; protinus a partu revocanda, ne vulva sequatur. dant et sucum bibendum parturientibus ieiunis in vino decoctae hemina. quin et semen adalligant  bracchio genitale non continentium, adeoque veneri nascuntur, ut semen unicaulis adspersum curationi feminarum aviditates augere ad infinitum xenocrates tradat itemque tres radices iuxta adalligatas. tenesmo, dysintericis utilissime infundi, item sedis vitiis, vel si foveantur. melancholicis quoque sucus datur cyathis ternis tepidus et insanientibus quaternis, decoctae comitialibus heminae suci. hic et calculosis et inflatione et torminibus aut opisthotonico laborantibus tepidus inlinitur. et sacris ignibus et ambustis decocta in oleo folia inponuntur, et ad vulnerum impetus cruda cum pane. sucus decoctae nervis prodest et vesicae et intestinorum rosionibus, vulvas et cibo et infusione emollit. alvo sucus decoctae permeatus suaves facit.
<plin. nat. 20.86> althaeae in omnibus supra dictis efficacior radix, praecipue convulsis ruptisque. cocta in aqua alvum sistit, ex vino albo strumas et parotidas et mammarum inflammationes; et panos in vino folia decocta et inlita tollunt; eadem arida in lacte decocta quamlibet perniciosae tussi citissime medentur. hippocrates vulneratis sitientibusque defectu sanguinis radicis decoctae sucum bibendum  dedit et ipsam vulneribus cum melle et resina, item contusis, luxatis, tumentibus; et musculis, nervis, articulis inposuit ut supra; spasticis, dysintericis in vino bibendam dedit. mirum aquam radice ea addita addensari sub diu atque glaciescere. efficacior autem quo recentior.
<plin. nat. 20.87> nec lapathum dissimiles effectus habet. est autem et silvestre. quod alii oxalida appellant, nostri vero rumicem, alii lapathum canterinum, sapore sativo proximum, foliis acutis, colore betae candidae, radice minima, ad strumas cum axungia efficacissimum est; et alterum genus fere oxylapathum vocant, sativo item similius et acutiore folio ac rubriore, non nisi in palustribus nascens. sunt qui et hydrolapathum tradant, in aqua natum, et aliud hippolapathum, maius sativo candidiusque ac spissius. silvestria scorpionum ictibus medentur et feriri prohibent habentes. radix aceto decocta, si colluatur sucus, dentibus auxiliatur, si vero bibatur, morbo regio. semen  stomachi inextricabilia vitia sanat. hippolapathi radix et privatim ungues scabros detrahit; dysintericos semen duabus drachmis in vino potum liberat. oxylapathi semen lotum in aqua caelesti sanguinem reicientibus adiecta acacia lentis magnitudine prodest. praestantissimos pastillos faciunt ex foliis et radice addito nitro et ture exiguo. in usu aceto diluunt.
<plin. nat. 20.88> sed sativum in epiphoris oculorum inlinunt frontibus. radice lichenas et lepras curant, in vino vero decocta strumas et parotidas, set calculos pota e vino et lienes inlita, coeliacos aeque et dysintericos et tenesmos; ex eademque ad omnia efficacius ius lapathi et ructus facit et urinam ciet et caliginem oculorum discutit, item pruritum corporis in solia balinearum additum aut prius ipsum inlitum sine oleo. firmat et commanducata radix dentes; eadem decocta cum vino sistit alvum, folia solvunt. adiecit solo, ne quid omittamus, bulapathum, radicis tantum altitudine differens et egregio ad dysintericos effectu potae ex vino.
<plin. nat. 20.89> sinapi, cuius in sativis tria genera diximus, pythagoras principatum habere ex his, quorum in sublime vis feratur, iudicavit, quoniam non aliud magis in nares  et cerebrum penetret. ad serpentium ictus et scorpionum tritum cum aceto inlinitur; fungorum venena discutit. contra pituitam tenetur in ore, donec liquescat, aut gargarizatur cum aqua mulsa. ad dentium dolores manditur, ad uvam gargarizatur cum aceto et melle, stomacho utilissimum contra omnia vitia, pulmonibus excreationes faciles facit in cibo sumptum; et suspiriosis datur, item comitialibus ter die cum suco cucumerum. sensus atque sternutamentis caput purgat, alvum mollit, menstrua et urinam ciet. et hydropicis inponitur cum fico et cumino tusum ternis partibus. comitiali morbo aut vulvarum conversione suffocatas excitat odore aceto mixto; item lethargicos: adicitur tordylon - est autem hoc semen ex seseli - et, si vehementior lethargus premat, cruribus aut etiam capiti inlinitur cum fico ex aceto. veteres dolores thoracis, lumborum, coxendicum, umerorum et in quacumque parte ex alto corporis vitia extrahenda sint inlitum caustica vi emendat pusulas faciendo, at in magna duritia sine fico inpositum aut, si vehementior ustio timeatur, per duplices pannos. utuntur eo ad alopecias cum rubrica, psoras, lepras, phthiriases, tetanicos, opisthotonicos. inungunt  quoque scabras genas aut caligantes oculos suco cum melle, sucusque tribus modis exprimitur in fictili calescitque in eo sole modice. exit et e cauliculo sucus lacteus; eius gutta, cum induruit, dentium dolori medetur. semen ac radix, cum inmaduere musto, conteruntur manusque plenae mensura sorbentur ad confirmandas fauces, stomachum, oculos, caput sensusque omnes, mulierum etiam lassitudines, saluberrimo genere medicinae. calculos quoque discutit potum in aceto. inlinitur et livoribus suggillatisque cum melle et adipe anserino aut cera cypria. fit et oleum ex eo semine madefacto in oleo expressoque, quo utuntur ad nervorum rigores lumborumque et coxendicum et perfrictiones.
<plin. nat. 20.90> sinapis naturae esse effectusque eosdem habere traditur adarca inter silvestria dicta, in cortice calamorum sub ipsa coma nascens.     marrubium plerique inter primas herbas commendavere, quod graeci prasion vocant, alii linostrophon, nonnulli philopaeda aut philochares, notius quam ut  indicandum sit. huius folia semenque contrita prosunt contra serpentes, pectorum et lateris dolores, tussim veterem. et iis, qui sanguinem reiecerint, eximie utile, scopis eius cum panico aqua decoctis, ut asperitas suci mitigetur. inponitur strumis cum adipe. sunt qui viride semen, quantum duobus digitis capiant, cum farris pugillo decoctum addito exiguo olei et salis sorberi ieiunis ad tussim iubeant. alii nihil conparant in eadem causa marrubii et feniculi sucis ad sextarios ternos expressis decoctisque ad sextarios duos, tum addito mellis sextario, rursus decocto ad sextarios duos, si coclearii mensura in die sorbeatur in aquae cyatho. virilium vitiis tusum cum melle mire prodest. lichenas purgat ex aceto, ruptis, convulsis, spasticis, nervis salutare. potum alvum solvit cum sale et aceto, item menstrua et secundas mulierum. arida farina cum melle ad tussim siccam efficacissima est, item ad gangraenas et pterygia. sucus vero auriculis, ex naribus et morbo regio minuendaeque bili cum melle prodest, item contra venena inter pauca potens. ipsa herba stomachum et excreationes pectoris purgat cum iride et melle, urinam ciet, cavenda tamen exulceratae vesicae et renium vitiis. dicitur sucus et claritatem oculorum adiuvare. castor marrubii duo genera tradit, nigrum et, quod magis probat, candidum. in ovum inane sucum addit is ipsumque ovum infundit cum melle aequis portionibus, tepefactum vomicas rumpere, purgare, persanare promittens. inlinit etiam vulneribus a cane factis tusum cum axungia vetere.
<plin. nat. 20.91> serpyllum a serpendo putant dictum, quod in silvestri evenit, in petris maxime; nam sativum non serpit, sed ad palmum altitudine increscit. pinguius voluntarium et candidioribus foliis ramisque. adversus serpentes efficax, maxime cenchrim et scolopendras terrestres ac marinas et scorpiones, decoctis ex vino ramis foliisque. fugat et odore omnes, si uratur, et contra marinorum venena praecipue valet. capitis doloribus decoctum in aceto inlinitur temporibus ac fronti cum rosaceo, item phreneticis, lethargicis. contra tormina et urinae difficultates, anginas, vomitiones drachmis quattuor ex aqua bibitur; ad iocinerum desideria folia obolis quattuor dantur, ad lienem ex aceto. ad cruentas excreationes teritur in cyathis duobus aceti et mellis.
<plin. nat. 20.92> sisymbrium silvestre, quibusdam thymbraeum appellatum, pedali non amplius altitudine. quod in riguis nascitur, simile nasturtio est, tritumque efficax adversus aculeata animalia, ut crabrones et similia; quod in sicco, odoratum est et inseritur coronis, angustiore folio. sedant utraque capitis dolorem, item epiphoras, ut philinus tradit. alii panem addunt, alii per se decocunt in vino. sanat et epinyctidas cutisque vitia in facie mulierum intra quartum diem noctibus inpositum diebusque detractum. vomitiones, singultus, tormina, stomachi dissolutiones cohibet,  sive in cibo sumptum sive suco poto. non edendum gravidis nisi mortuo conceptu, quippe etiam inpositum eicit. movet urinas cum vino potum, silvestre vero et calculos. quos vigilare opus sit, excitat infusum capiti cum aceto.
<plin. nat. 20.93> lini semen cum aliis quidem in usu est, sed et per se mulierum cutis vitia emendat in facie, oculorum aciem suco adiuvat. epiphoras cum ture et aqua aut cum murra ac vino sedat, parotidas cum melle aut adipe aut cera, stomachi solutiones inspersum polentae modo, anginas in aqua et oleo decoctum et cum aneso inlitum. torretur, ut alvum sistat. coeliacis et dysintericis inponitur ex aceto. ad iocineris dolores estur cum uva passa; ad phthisim utilissime e semine fiunt ecligmata. musculorum, nervorum, articulorum, cervicium duritias, cerebri membranas mitigat farina seminis nitro aut sale aut cinere additis. eadem cum ficoetidem concoquit ac maturat; cum radice vero cucumeris silvestris extrahit quaecumque corpori inhaereant; sic et fracta ossa. serpere ulcus in vino decocta prohibet, eruptiones pituitae cum melle.  emendat ungues scabros cum pari modo nasturtii, testium vitia et ramices cum resina et murra et gangraenas ex aqua, stomachi dolores cum feno graeco sextariis utriusque decoctis in aqua mulsa, intestinorum, thoracis perniciosa vitia clystere in oleo aut melle.
<plin. nat. 20.94> blitum iners videtur ac sine sapore aut acrimonia ulla, unde convicium feminis apud menandrum faciunt mariti. stomacho inutile est. ventrem adeo turbat, ut choleram faciat aliquis. dicitur tamen adversus scorpiones potum e vino prodesse, clavis pedum inlini, item lienibus et temporum dolori ex oleo. hippocrates menstrua sisti eo cibo putat.
<plin. nat. 20.95> meum in italia non nisi a medicis seritur et his admodum paucis. duo genera eius: nobilius athamanticum vel athamanicum vocant, illi tamquam ab athamante inventum, hi quoniam laudatissimum in athamania reperiatur, foliis aneto simile et caule, aliquando bipedale, radicibus multis obliquis nigris, quibusdam et altis, minus rufum quam illud alterum. urinam ciet in aqua pota radice trita vel decocta, inflationes stomachi mire discutit, item tormina et vesicae vitia vulvarumque. articulis cum melleinfantibus cum apio inlitum imo ventri urinas movet.
<plin. nat. 20.96> feniculum nobilitavere serpentes gustatu, ut diximus, senectam exuendo oculorumque aciem suco eius reficiendo, unde intellectum, hominum quoque caliginem praecipue eo levari. colligitur hic caule turgescente et in sole siccatur inunguiturque ex melle. ubique hoc est laudatissimus in hiberia lacrimis fit. et e semine recenti fit et e radicibus prima germinatione incisis.
<plin. nat. 20.97> est in hoc genere et silvestre, quod hippomarathum, alii myrsineum vocant, foliis maioribus, gustu acriore, procerius, baculi crassitudine, radice candida. nascitur in calidis et saxosis. diocles et aliud hippomarathi genus tradidit, longo et angusto folio, semine coriandri.
<plin. nat. 20.98> medicinae in sativo ad scorpionum ictus et serpentium semine in vino poto. sucus et auribus instillatur vermiculosque in his necat. ipsum condimentis prope omnibus inseritur, oxyporis etiam aptissime. quin et panis crustis subditur. semen stomachum dissolutum adstringit vel in febribus sumptum, nausiam ex aqua tritum sedat, pulmonibus et iocineribus laudatissimum. ventrem sistit, cum modice sumitur, urinam ciet et ad tormina potu.  decoctum in lactis defectu potum mammas replet. radix cum tisana sumpta renes purgat sive decoctae suco ex vino sumpto. prodest et hydropicis radix ex vino pota, item convulsis. inlinuntur folia tumoribus ardentibus ex aceto, calculos vesicae pellunt, venerem stimulant. geniturae abundantiam quoquo modo haustum facit, verendis amicissimum sive ad fovendum radice cum vino decocta sive contrita in oleo inlita. multi et suggillatis cum cera inlinunt et radicem. seminis suco vel radice cum melle contra canis morsum utuntur et contra multipedam ex vino.
<plin. nat. 20.99> hippomarathum ad omnia vehementius calculos praecipue pellit, prodest vesicae cum vino leni et feminarum menstruis haerentibus. efficacius in eo semen quam radix. modus in utroque quod duobus digitis tritum addatur in potionem. petrichus, qui ophiaca scripsit, et micion, qui rhizotomumena, adversus serpentes nihil efficacius  hippomaratho putavere; sane et nicander non in novissimis posuit.
<plin. nat. 20.100> cannabis in silvis primum nata est, nigrior foliis et asperior. semen eius extinguere genituram virorum dicitur. sucus ex eo vermiculos aurium et quodcumque animal intraverit eicit, sed cum dolore capitis, tantaque vis ei est, ut aquae infusus coagulare eam dicatur; et ideo iumentorum alvo succurrit potus in aqua. radix articulos contractos emollit in aqua cocta, item podagras et similes impetus. ambustis cruda inlinitur, sed saepius mutatur, priusquam arescat.
<plin. nat. 20.101> ferula semen aneto simile habet. quae ab uno caule dividitur in cacumine, femina putatur. caules eduntur decocti commendanturque muria ac melle, stomacho utiles. sin plures sumpti, capitis dolorem faciunt. radix denarii pondere in vini cyathis duobus bibitur adversus serpentes, et ipsa radix inponitur. sic et torminibus medetur, ex oleo autem et aceto contra sudores inmodicos vel in febribus proficit. sucus ferulae alvum solvit fabae magnitudine devoratus. e viridi medulla vulvis utilis et ad omnia ea vitia. ad sanguinem sistendum decem grana seminis bibuntur in vino trita vel medulla. sunt qui  comitialibus dandum putent luna iiii usque vii lingulae mensura. natura ferularum murenis infestissima est, tactae siquidem ea moriuntur. castor radicis sucum et oculorum claritati conferre multum putavit.
<plin. nat. 20.102> et de carduorum satu inter hortensia diximus, quapropter et medicinam ex his non differamus. silvestrium genera sunt duo, unum fruticosius a terra statim, alterum unicaule crassius. utrique folia pauca, spinosa, muricatis cacuminibus, sed alter florem purpureum emittit inter medios aculeos celeriter canescentem et abeuntem cum aura; ÏÎºÎ¿ÌÎ»ÏÎ¼Î¿Î½ graeci vocant. hic, antequam floreat, contusus atque expressus inlito suco alopecias replet. radix cuiuscumque ex aqua decocta potoribus sitim facere narratur. stomachum corroborat et vulvissi credimus, etiam conferre aliquid traditur, ut mares gignantur. ita certe glaucias scripsit, qui circa carduos diligentissimus videtur. mastiche e carduis odorem commendat oris.
<plin. nat. 20.103> et discessuri ab hortensiis unam conpositionem ex his clarissimam subteximus adversus venenata animalia incisam in lapide versibus coi in aede aesculapi: serpylli duum denariorum pondus, opopanacis et mei  tantundem singulorum, trifolii seminis pondus denarii, anesi et feniculi seminis et ammi et apii denarium senum e singulis generibus, ervi farinae denarium xii. haec tusa cribrataque vino quam possit excellenti digeruntur in pastillos victoriati ponderum. ex his singuli dantur ex vini mixti cyathis ternis. hac theriace magnus antiochus rex adversus omnia venenata usus traditur aspide excepta.


==> anc/data/voynich-units/herbal/pliny_the_elder.naturalis_historia.part.5.books_21-25.tess <==
<plin. nat. 21.1> in hortis seri et coronamenta iussit cato, inenarrabili florum maxime subtilitate, quando nulli potest facilius esse loqui quam rerum naturae pingere, lascivienti praesertim et in magno gaudio fertilitatis tam varie ludenti. quippe reliqua usus alimentique gratia genuit, ideoque saecula annosque tribuit iis, flores vero odoresque in diem gignit, magna, ut palam est, admonitione hominum, quae spectatissime floreant, celerrime marcescere. sed ne  pictura quidem sufficiet imagini colorum reddendae mixturarumque varietati, sive alterni atque multiplices inter se nectantur, sive privatis generum funiculis in orbem, in oblicum, in ambitum quaedam coronae per coronas currant.
<plin. nat. 21.2> tenuioribus utebantur antiqui, stroppos appellantes, unde nata strophiola. quin et vocabulum ipsum tarde communicatum est, inter sacra tantum et bellicos honores coronis suum nomen vindicantibus. cum vero e floribus fierent, serta a serendo serieve appellabantur, quod apud graecos quoque non adeo antiquitus placuit.
<plin. nat. 21.3> arborum enim ramis coronari in sacris certaminibus erat primum. postea variari coeptum mixtura versicolori florum, quae invicem odores coloresque accenderet, sicyone ingenio pausiae pictoris atque glycerae coronariae dilectae admodum illi, cum opera eius pictura imitaretur, illa provocans variaret, essetque certamen artis ac naturae, quales etiam nunc extant artificis illius tabellae atque in primis appellata stephaneplocos, qua pinxit ipsam. idque factum est post olympiada c. sic coronis e floribus receptis paulo mox subiere, quae vocantur aegyptiae, ac deinde hibernae, cum terra flores negat, ramento e cornibus tincto. paulatimque et romae subrepsit appellatio corollis inter initia propter gracilitatem  nominatis, mox et corollariis, postquam e lamina tenui aerea inaurata aut inargentata dabantur.
<plin. nat. 21.4> Crassus dives primus argento auroque folia imitatus ludis suis coronas dedit, accesseruntque et lemnisci, quos adici ipsarum coronarum honor erat, propter etruscas, quibus iungi nisi aurei non debebant. puri diu fuere hi; caelare eos primus instituit p. claudius pulcher bratteasque etiam philyrae dedit.
<plin. nat. 21.5> semper tamen auctoritas vel ludicro quaesitarum fuit. namque ad certamina in circum per ludos et ipsi descendebant et servos suos equosque mittebant. inde illa xii tabularum lex: "qui coronam parit ipse pecuniave eius, virtutis suae ergo duitor ei." quam servi equive meruissent, pecunia partam lege dici nemo dubitavit. quis ergo honos ut ipsi mortuo parentibusque eius, dum intus positus esset forisve ferretur, sine fraude esset inposita. alias in usu promiscuo ne ludicrae quidem erant, ingensque et hinc severitas. l. fulvius argentarius bello punico secundo cum corona rosacea interdiu e pergula sua in forum prospexisse dictus ex auctoritate senatus in carcerem abductus non ante finem belli emissus est. p. munatius cum demptam marsuae coronam e floribus capiti suo inposuisset, atque ob id duci eum in vincula triumviri iussissent, appellavit tribunos plebei, nec  intercessere illi, aliter quam athenis, ubi comissabundi iuvenes ante meridiem conventus sapientium quoque doctrinae frequentabant. apud nos exemplum licentiae huius non est aliud quam filia Divi Augusti, cuius luxuria noctibus coronatum marsuam litterae illius dei gemunt.
<plin. nat. 21.6> florum quidem populus romanus honorem scipioni tantum habuit. serapio cognominabatur propter similitudinem suarii cuiusdam negotiatoris. obierat in tribunatu plebei admodum gratus dignusque africanorum familia, nec erat in bonis funeris inpensa. asses ergo contulit populus ac funus elocavit, quaque praeferebatur, flores e prospectu omni sparsit.
<plin. nat. 21.7> et iam tunc coronae deorum honos erant et larum publicorum privatorumque ac sepulchrorum et manium, summaque auctoritas pactili coronae, ut in saliorum sacris invenimus sollemnes cenae. transiere deinde ad rosaria, eoque luxuria processit, ut non esset gratia nisi mero folio sutilibus, mox petitis ab india aut ultra indos. lautissimum quippe habetur e nardi folio eas dari aut veste  serica versicolori, unguentis madida. hunc habet novissime exitum luxuria feminarum.
<plin. nat. 21.8> et apud graecos quidem de coronis privatim scripserunt mnesitheus atque callimachus medici, quae nocerent capiti, quoniam et in hoc est aliqua valitudinis portio, in potu atque hilaritate praecipue odorum vi subrepente fallaciter. scelerata cleopatrae sollertia. namque in apparatu belli actiaci gratificationem ipsius reginae antonio timente nec nisi praegustatos cibos sumente fertur pavore eius lusisse extremis coronae floribus veneno inlitis ipsaque capiti inposita; mox procedente hilaritate invitavit antonium, ut coronas biberent. quis ita timeret insidias ergo concerptam in scyphum incipienti haurire opposita manu: "en ego sum," inquit illa, "marce antoni, quam tu nova praegustantium diligentia caves; adeo mihi, si possim sine te vivere, occasio aut ratio deest!" inductam custodiam bibere iussit ilico expirantem.
<plin. nat. 21.9> de floribussupra dictis scripsit theophrastus apud graecos; ex nostris autem inscripsere aliqui libros anthologicon, flores vero persecutus est nemo, quod  equidem inveniam. nec nos nunc scilicet coronas nectemus - id enim frivolum est - , sed de floribus quae videbuntur digna memorabimus.
<plin. nat. 21.10> paucissima nostri genera coronamentorum inter hortensia novere, ac paene violas rosasque tantum. rosa nascitur spina verius quam frutice, in rubo quoque proveniens, illic etiam iucundi odoris, quamvis angusti. germinat omnis primo inclusa granoso cortice, quo mox intumescente et in virides alabastros fastigato paulatim rubescens dehiscit ac sese pandit, in calice medio staminis conplexa luteos apices. usus eius in coronis prope minimus est. oleo maceratur, idque iam a troianis temporibus homero teste. praeterea in unguenta transit, ut diximus. medicas per se artes praebet. emplastris atque collyriis inseritur mordaci subtilitate, mensarum etiam deliciis perunguendis, minime noxia carie.
<plin. nat. 21.11> genera eius nostri fecere celeberrima praenestinam et campanam; addidere alii milesiam, cuius ardentissimus colos, non excedentis duodena folia, proximam et trachiniam minus rubentem, mox alabandicam viliorem, albicantibus foliis, vilissimam vero plurimis, sed minutissimis, spiniolam. differunt enim multitudine foliorum, asperitate, levore, colore, odore. paucissima quina folia, ac deinde  numerosiora, cum sit genus eius, quam centifoliam vocant, quae est in campania italiae, graeciae vero circa philippos, sed ibi non suae terrae proventu: pangaeus mons in vicino fert numerosis foliis ac parvis; accolae transferentes conserunt, ipsaque plantatione proficiunt. non autem talis odoratissima nec cui latissimum maximumve folium, breviterque indicium est odoris scabritia corticis. caepio tiberii caesaris principatu negavit centifoliam in coronas addi, praeterquam extremas velut ad cardines, nec odore nec specie probabilem. est et quae graeca appellatur a nostris, a graecis lychnis, non nisi in umidis locis proveniens nec umquam excedens quina folia violaeque magnitudine, odore nullo. est et alia graecula appellata, convolutis foliorum paniculis nec dehiscens nisi manu coacta semperque nascenti similis, latissimis foliis; alia funditur e caule malvaceo folia oleae habente - mucetum vocant - , atque inter has media magnitudine autumnalis, quam coroniolam appellant, omnes sine odore praeter coroniolam et in rubo natam. tot modis adulteratur.
<plin. nat. 21.12> et alias vera quoque plurimum solo praevalet. cyrenis odoratissima est, ideoque ibi unguentum pulcherrimum, carthagine hispaniae hieme tota praecox. refert et caeli temperies, quibusdam enim annis minus odorata provenit, praeterea omnis siccis quam umidis odoratior. seri neque pinguibus vult neque argillosis locis nec riguis, contenta  roribus, proprieque ruderatum agrum amat. praecox campana est, sera milesia, novissima tamen desinit praenestina. fodiuntur altius quam fruges, levius quam vites. tardissime proveniunt semine, quod in ipso cortice est, sub ipso flore, opertum lanugine. ob id potius caule conciso inseruntur. et ocellis radicis, ut harundo, unum genus inseritur pallidae, spinosae, longissimis virgis, quinquefoliae, quae graecis altera est. omnis autem recisione atque ustione proficit; tralatione quoque, ut vites, optime ocissimeque provenit surculis quaternum digitorum longitudine aut ampliore post vergiliarum occasum sata, dein per favonium translata pedalibus intervallis crebroque circumfossa. qui praecocem faciunt, pedali circa radicem scrobe aquam calidam infundunt germinare incipiente calice.
<plin. nat. 21.13> lilium rosae nobilitate proximum est et quadam cognatione unguenti oleique, quod lilinum appellatur. interpositum etiam maxime rosas decet, medio proventu earum incipiens. nec ulli florum excelsitas maior, interdum cubitorum trium, languido semper collo et non sufficiente capitis oneri. candor eius eximius foris striati et ab angustiis in latitudinem paulatim sese laxantis effigie calathi, resupinis per ambitum labris tenuique pilo et  staminis stantibus in medio crocis. ita odor colorque duplex, et alius calicis, alius staminis, differentia angusta. in unguenti vero oleique usu et folia non spernuntur. est flos non dissimilis illi in herba, quam convolvolum vocant, nascens per frutecta, nullo odore nec crocis intus, candorem tantum referens ac veluti naturae rudimentum lilia facere condiscentis. alba lilia iisdem omnibus modis seruntur, quibus rosa, et hoc amplius lacrima sua, ut hipposelinum, nihilque est fecundius una radice quinquagenos saepe emittente bulbos. est et rubens lilium, quod graeci crinon vocant, alii florem eius cynorrhodon. laudatissimum in antiochia ac laudicea syriae, mox in phaselide. quartum locum optinet in italia nascens.
<plin. nat. 21.14> sunt et purpurea lilia, aliquando gemino caule, carnosiore tantum radice maiorisque bulbi, sed unius; narcissum vocant. huius alterum genus flore candido, calice purpureo. differentia a liliis et haec, quod narcissis in radice folia sunt, probatissimis in lyciae montibus. tertio generi cetera eadem, calix herbaceus. omnes serotini, post arcturum enim florent ac per aequinoctium autumnum.
<plin. nat. 21.15> inventa est in his et ratio inserendi monstrificis hominum ingeniis. colligantur namque mense iulio scapi arescentis lilii atque suspenduntur in fumo; dein  nudantibus se nodulis in faece nigri vini vel graeci mense martio macerantur, ut colorem percipiant, atque ita in scrobiculis seruntur heminis faecis circumfusis. sic fiunt purpurea lilia, mirumque tingui aliquid, ut nascatur infectum.
<plin. nat. 21.16> violis honos proximus, earumque plura genera, purpureae, luteae, albae, plantis omnes, ut olus, satae. ex his vero, quae sponte apricis et macris locis proveniunt, purpureae latiore folio, statim ab radice exeunti, carnoso solaeque graeco nomine a ceteris discernuntur, appellatae ia et ab his ianthina vestis. e sativis maxima auctoritas luteis; genera autem tusculana et quae marina appellatur, folio aliquanto latiore, sed minus odorata; in totum vero sine odore minutoque folio calatina, munus autumni, ceterae veris.
<plin. nat. 21.17> proxima ei caltha est et concoloriamplitudine. vincit numero foliorum marinam quina non excedentem; eadem odore superatur. est enim gravi caltha, non leviore quam scopam regiam appellant, quamquam folia eius olent, non flores.
<plin. nat. 21.18> baccar quoque radicis tantum odoratae est, a  quibusdam nardum rusticum appellatum. unguenta ex ea radice fieri solita apud antiquos aristophanes, priscae comoediae poeta, testis est; unde quidam errore falso barbaricam eam appellabant. odor est cinnamomo proximus. gracili solo nec umido provenit. simillimum ei combretum appellatur, foliorum exilitate usque in fila adtenuata et procerius quam baccar. haec sutilia tantum. eorum quoque error corrigendus est, qui baccar rusticum nardum appellavere. est enim alia herba sic cognominata, quam graeci asaron vocant, cuius speciem figuramque diximus in nardi generibus. quin immo asaron invenio vocitari, quoniam in coronas non addatur.
<plin. nat. 21.19> crocum silvestre optimum. serere in italia minime expedit, ad scripula usque singula areis decoquentibus. seritur radicis bulbo. sativum latius maiusque et nitidius, sed multo lenius, degenerans ubique nec fecundum etiam cyrenis, ubi semper flores laudatissimi. prima nobilitas cilicio et ibi in coryco monte, dein lycio e monte olympo, mox centuripino siciliae. aliqui theraeo secundum locum dedere. adulteratur nihil aeque. probatio sinceri, si inposita manu crepitet veluti fragile;  umidum enim, quod evenit adulteratione, sentit. altera probatio, si manu relata ad ora leniter faciem oculosque mordeat. est per se genus sativi blandissimum volgo, cum sit mediocre, dialeucon vocant. contra cyrenaico vitium, quod omni croco nigrius est et celerrime marcescit. optimum ubicumque quod pinguissimum et brevis capilli, pessimum vero quod situm redolet. mucianus auctor est, in lycia anno septimo aut octavo transferri in locum subactum atque ita degenerans renovari. usus eius in coronis nusquam; herba enim est folio angusto paene in capillamenti modum. sed vino mire congruit, praecipue dulci, tritum ad theatra replenda. floret vergiliarum occasu paucis diebus folioque florem expellit. viret bruma et colligitur; siccatur umbra, melius etiam hiberna. carnosa et illi radix vivaciorque quam ceteris. gaudet calcari et atteri pereundoque melius provenit; ideo iuxta semitas ac fontes laetissimum. troianis temporibus iam erat honos ei; hos certe flores homerus tris laudat loton, crocum, hyacinthum.
<plin. nat. 21.20> omnium autem odoramentorum atque adeo  herbarum differentia est in colore et odore et suco. odorato sapor raro ulli non amarus, e contrario dulcia raro odorata; itaque et vina mustis odoratiora et silvestria magis omnia sativis. quorundam odor suavior e longinquo, propius admotus hebetatur, ut violae. rosa recens a longinquo olet, sicca propius. omnis autem verno tempore acrior et matutinis; quidquid ad meridianas horas dies vergit, hebetatur. novella quoque vetustis minus odorata; acerrimus tamen odor omnium aetate media. rosa et crocum odoratiora, cum serenis diebus leguntur, et omnia in calidis quam in frigidis; in aegypto tamen minime odorati flores, quia nebulosus et roscidus aer est a multo flumine. quorundam suavitati gravitas inest. quaedam, dum virent, non olent propter umorem nimium, ut buceras, quod est fenum graecum. aquatis odor non omnino sine suco est, ut violae, rosae, croco; quae vero ex aquatis carent suco, eorum omnium odor gravis, ut in lilio utriusque generis. habrotonum et amaracum acres habent odores. quorundam flos tantum iucundus, reliquae partes ignavae, ut violae ac rosae. hortensium odoratissima quae sicca, ut ruta, menta, apium, et quae in siccis nascantur. quaedam  vetustate odoratiora, ut cotonea, eademque decerpta quam in suis radicibus. quaedam non nisi defracta aut ex adtritu olent, alia non nisi detracto cortice, quaedam vero non nisi usta, sicut tura murraeque. flores triti omnes amariores quam intacti. aliqua arida diutius odorem continent, ut melilotos. quaedam locum ipsum odoratiorem faciunt, ut iris, quin et arborem totam, cuiuscumque radices adtingat. hesperis noctu magis olet, inde nomine invento. animalium nullum odoratum, nisi si de pantheris quod dictum est credimus.
<plin. nat. 21.21> illa quoque non omittenda differentia est, et odoratorum multa nihil adtinere ad coronamenta, ut irim atque saliuncam, quamquam nobilissimi odoris utramque. sed iris radice tantum commendatur, unguentis nascens et medicinae. laudatissima in illyrico, et ibi quoque non in maritimis, sed in silvestribus drinonis et naronae, proxima in macedonia, longissima haec et candicans et exilis. tertium locum habet africana, amplissima inter omnes gustuque amarissima. illyrica quoque duorum generum est: raphanitis a similitudine, quae et melior, rhizotomos. subrufa optima, quae sternumenta tractatu movet. caulem habet cubitalem, erectum; floret versicolori specie, sicut arcus  caelestis, unde et nomen. non inprobatur et pisidica. effossuri tribus ante mensibus mulsa aqua circumfusa hoc veluti placamento terrae blandiuntur, circumscriptam mucrone gladii orbe triplici cum legerunt, protinus in caelum adtollunt. natura est fervens, tractataque pusulas ambusti modo facit. praecipitur ante omnia, ut casti legant. teredines non sicca modo, verum et in terra celerrime sentit. - optimum antea irinum leucade et elide ferebatur - iam pridem enim et seritur - , nunc e pamphylia, sed cilicium maxime laudatur atque e septentrionalibus. -
<plin. nat. 21.22> saliunca folio quidem subbrevi et quod necti non possit, radici numerosae cohaeret, herba verius quam flos, densa veluti manu pressa breviterque caespes sui generis. pannonia hanc gignit et norici alpiumque aprica, urbium eporedia, tantae suavitatis, ut metallum esse coeperit. vestibus interponi eam gratissimum, sicut apud graecos polium herbam, inclutam musaei et hesiodi laudibus ad omnia utilem praedicantium superque cetera ad famam etiam ac dignitates, prorsusque miram, si modo, ut tradunt, folia eius mane candida, meridie purpurea, sole occidente caerulea aspiciuntur. duo genera eius:  campestre maius; silvestre, quod minus est, quidam teuthrion vocant. folia canis hominis similia, a radice protinus, numquam palmo altiora.
<plin. nat. 21.23> et de odoratis floribus satis dictum. in quibus unguento vicisse naturam gaudens luxuria vestibus quoque provocavit eos flores, qui colore commendantur. hos animadverto tris esse principales: rubentem in cocco, qui a rosae nigrantis gratia nitido trahitur suspectu et in purpuras tyrias dibaphasque ac laconicas; amethystinum, qui a viola et ipse in purpureum, quemque ianthinum appellavimus. genera enim tractamus in species multas sese spargentia. tertius est, qui proprie conchylii intellegitur, multis modis: unus in heliotropio et in aliquo exilis, plerumque saturatior; alius in malva ad purpuram inclinans; alius in viola serotina conchyliorum vegetissimus. paria nunc componuntur, et natura atque luxuria depugnant. lutei video honorem antiquissimum, in nuptialibus flammeis totum feminis concessum, et fortassis ideo non numerari inter principales, hoc est communes maribus ac feminis, quoniam societas principatum dedit.
<plin. nat. 21.24> amaranto non dubie vincimur. est autem spica purpurea verius quam flos aliquis, et ipse sine odore.  mirum in eo gaudere decerpi et laetius renasci. provenit augusto mense, durat in autumnum. alexandrino palma, qui decerptus adservatur; mireque, postquam defecere cuncti flores, madefactus aqua revivescit et hibernas coronas facit. summa natura eius in nomine est, appellati, quoniam non marcescat. in nomine et cyani colos, item holochrysi.
<plin. nat. 21.25> omnes autem hi flores non fuere in usu alexandri magni aetate, quoniam proximi a morte eius auctores siluere de illis; quo manifestum est postea placuisse. a graecis tamen repertos quis dubitet, non aliter italia usurpante nomina illorum at, hercules, petellio ipsa nomen inposuit, autumnali circaque vepres nascenti. ei tantum color est commendatus, qui est rosae silvestris, folia parva, quina; mirumque in eo flore inflecti cacumen et e nodis intorta folia nasci parvolo calice ac versicolori luteum semen includentia. luteo et bellio, pastillicantibus quinquagenis quinis barbulis. coronant pratenses hi flore; at sine usu plerique et ideo sine nominibus, quin et his ipsis alia alii vocabula inponunt. chrysocome sive chrysitis non habet latinam appellationem. palmi altitudine  est, comantibus fulgore auri corymbis, radice nigra, ex austero dulci, in petrosis opacisque nascens.
<plin. nat. 21.26> et fere peractis colorum quoque celeberrimis, transit ratio ad eas coronas, quae varietate sola placent. duo earum genera, quando aliae flore constant, aliae folio. florem esse dixerim genistas, namque et his decerpitur luteus; item rhododendron, item zizipha, quae cappadocia vocantur; his odoratus similisque olearum floribus. in vepribus nascitur cyclaminum, de quo plura alias. flos eius colossinus in coronas admittitur.
<plin. nat. 21.27> folio coronantium milaces et hederae corymbique earum optinent principatum, de quibus in fruticum loco abunde diximus. sunt et alia genera nominibus graecis indicanda, quia nostris maiore ex parte huius nomenclaturae defuit cura; et pleraque eorum in exteris terris nascuntur, nobis tamen consectanda, quoniam de natura sermo, non de italia est.
<plin. nat. 21.28> ergo in coronamenta folio venere melotrum, spiraea, origanum, cneorum, quod casiam hyginus vocat, et, quod cunilaginem, conyza, melissophyllum, quod apiastrum, melilotum, quod sertulam campanam vocamus. est enim in campania italiae laudatissima, graecis in sunio,  mox chalcidica et cretica, ubicumque vero asperis et silvestribus nata. coronas ex ea antiquitus factitatas indicio est nomen sertulae, quod occupavit. odor est croco vicinus et flos, ipsa cana; placet maxime foliis brevissimis atque pinguissimis.
<plin. nat. 21.29> folio coronat et trifolium. tria eius genera: minyanthes vocant graeci, alii asphaltion, maiore folio, quo utuntur coronarii; alterum acuto oxytriphyllon; tertium ex omnibus minutissimum. inter haec nervosi cauliculi quibusdam, ut maratho, hippomaratho, myophono; utuntur et ferulis, corymbis hederae et flore purpureo et in alio genere earum silvestribus rosis simili. sed in his quoque colos tantum delectat, odor autem abest. et cneori duo genera, nigri atque candidi; hoc et odoratum, ramosa ambo. florent post aequinoctium autumnum. totidem et origani in coronamentis species, alterius enim nullum semen; id, cui odor est, creticum vocatur.
<plin. nat. 21.30> totidem et thymi, candidum ac nigricans. floret autem circa solstitia; tum et apes decerpunt, ut augurium mellis sit; proventum enim sperant apiarii large florescente eo. laeditur imbribus amittitque florem. semen thymi non potest deprehendi, cum origani, perquam minutum, non tamen fallat. sed quid interest occultasse id naturam  in flore ipso intellegitur satoque eo nascitur. quid non temptavere homines mellis attici in toto orbe summa laus existimatur; ergo translatum est ex attica thymum et vix flore, uti docemur, satum. sed alia ratio naturae obstitit, non durante attico thymo nisi in adflatu maris. erat quidem haec opinio antiqua in omni thymo, ideoque non nasci in arcadia, cum oleam non putarent gigni nisi intra ccc stadia a mari. thymo quidem nunc etiam lapideos campos in provincia narbonensi refertos scimus, hoc paene solo reditu, e longinquis regionibus pecudum milibus convenientibus, ut thymo vescantur.
<plin. nat. 21.31> et conyzae duo genera in coronamentis, mas ac femina. differentia in folio: tenuius feminae et constrictius angustiusque, imbricatum. mas et ramosior. flos quoque magis splendet eius, serotinus utrique post arcturum. mas odore gravior, femina acutior et ideo contra bestiarum morsus aptior. folia feminae mellis odorem habent, masculae radix a quibusdam libanotis appellatur, de qua diximus.
<plin. nat. 21.32> etiamnum folio coronant iovis flos, amaracum, hemerocalles, habrotonum, helenium, sisymbrium, serpullum, omnia surculosa rosae modo. colore tantum placet iovis flos, odor abest, sicut et illi, qui graece phlox vocatur. et ramis autem et folio odorata sunt excepto serpullo. helenium e lacrimis helenae dicitur natum, et ideo  in helene insula laudatissimum; est autem frutex humi se spargens dodrantalibus ramulis, serpullo simili folio.
<plin. nat. 21.33> habrotonum odore iucunde gravi floret aestate; flos est aurei coloris. vacuum sponte provenit, cacumine suo se propagat. seritur autem semine melius quam radice aut surculo, semine quoque non sine negotio; plantaria transferuntur - sic et adonium - , utrumque aestate. alsiosa enim admodum sunt, ut sole tamen nimio laedantur. sed ubi convaluere, rutae vice fruticant. habrotono simile odore leucanthemum est, flore albo, foliosum.
<plin. nat. 21.34> amaracum diocles medicus et sicula gens appellavere, quod aegyptus et syria sampsucum. seritur utroque genere, et semine et ramo, vivacius supra dictis et odore mollius. copiosum amaraco aeque quam habrotono semen, sed habrotono radix una et alte descendens, ceteris in summa terra leviter haerens. reliquorum satio autumno fere incipiente, nec non et vere quibusdam locis, umbraque gaudent et aqua ac fimo.
<plin. nat. 21.35> nyctegreton inter pauca miratus est democritus, coloris hysgini, folio spinae, nec a terra se  adtollentem, praecipuam in gedrosia. narrat erui post aequinoctium vernum radicitus siccarique ad lunam xxx diebus, ita lucere noctibus; magos parthorumque reges hac herba uti ad vota suscipienda. eandem vocari chenamychen, quoniam anseres a primo conspectu eius expavescant, ab aliis nyctalopa, quoniam e longinquo noctibus fulgeat.
<plin. nat. 21.36> melilotos ubique nascitur, laudatissima tamen in attica; ubicumque vero recens, nec candicans et croco quam simillima, quamquam in italia odoratior candida.
<plin. nat. 21.37> florum prima ver nuntiat viola alba, tepidioribus vero locis etiam hieme emicat; post ea, quae ion appellatur et purpurea, proxime flammeum, quod phlox vocatur, silvestre dumtaxat. cyclaminum bis anno, vere et autumno; aestates hiemesque fugit. seriores supra dictis aliquanto narcissus et lilium trans maria, in italia quidem, ut diximus, post rosam. verum in graecia tardius etiamnum anemone; est autem haec silvestrium bulborum flos, alia quam quae dicetur in medicis. sequitur oenanthe ac melanium et ex silvestribus heliochrysos, deinde alterum genus anemones, quae limonia vocatur, post hanc gladiolus comitatus hyacintho. novissima rosa, eademque prima deficit excepta sativa; e ceteris hyacinthus maxime durat et  viola alba et oenanthe, sed haec ita, si devolsa crebro prohibeatur in semen ire. nascitur locis tepidis; odor idem ei, qui germinantibus uvis, atque inde nomen. hyacinthum comitatur fabula duplex, luctum praeferentis eius, quem apollo dilexerat, aut ex aiacis cruore editi, ita discurrentibus venis, ut graecarum litterarum figura ÎÎ legatur inscriptum. heliochrysus florem habet auro similem, folium tenue, cauliculum quoque gracilem, sed durum. hoc coronare se magi, si et unguenta sumantur ex auro, quod apyron vocant, ad gratiam quoque vitae gloriamque pertinere arbitrantur.
<plin. nat. 21.38> et verni quidem flores hi sunt; succedunt illis aestivi, lychnis et iovis flos et alterum genus lilii, item tiphyon et amaracus, quem phrygium cognominant. sed maxime spectabilis pothos. duo genera huius: unum, cui flos hyacinthi est, alter candidus, qui fere nascitur tumulis, quoniam fortius durat. et iris aestate floret. abeunt et hi marcescuntque. alii rursus subeunt autumno: tertium genus lilii et crocum et orsini utraque genera, unum hebes, alterum odoratum, primis omnia imbribus emicantia. coronarii quidem et spinae flore utuntur, quippe cum spinae albae cauliculi inter oblectamenta quoque gulae condiantur. hic est trans maria ordo florum. in italia  violis succedit rosa, huic intervenit lilium, rosam cyanus excipit, cyanum amarantus. nam vicapervica semper viret, in modum liniae foliis geniculatim circumdata, topiaria herba, inopiam tamen florum aliquando supplet. haec a graecis chamaedaphne vocatur.
<plin. nat. 21.39> vita longissima violae albae trimatu. ab eo tempore degenerat. rosa et quinquennium perfert non recisa nec adusta. illo enim modo iuvenescit. diximus et terram referre plurimum. nam in aegypto sine odore haec omnia, tantumque myrtis odor praecipuus; alioqui etiam binis mensibus antecedit germinatio omnium. rosaria a favonio fossa oportet esse iterumque solstitio, et id agendum, ut intra id tempus purgata ac pura sint.
<plin. nat. 21.40> verum hortis coronamentisque maxime alvaria et apes conveniunt, res praecipui quaestus conpendiique, cum favet. harum ergo causa oportet serere thymum, apiastrum, rosam, violas, lilium, cytisum, fabam, erviliam, cunilam, papaver, conyzam, casiam, melilotum, melissophyllum, cerinthen. ea est autem folio candido, incurvo, cubitalis, capite concavo mellis sucum habente. horum floris avidissimae sunt atque etiam sinapis, quod miremur, cum olivae florem ab his non attingi constet; ideo hanc arborem procul esse melius sit, cum aliquas quam proxime seri conveniat, quae et evolantium examina invitent nec longius abire patiantur.
<plin. nat. 21.41> cornum quoque arborem caveri oporteat. flore eius degustato alvo cita moriuntur. remedium sorba contusa e melle praebere his vel urinam hominis vel boum aut grana punici mali ammineo vino conspersa. at genistas circumseri alvariis gratissimum.
<plin. nat. 21.42> mirum est dignumque memoratu de alimentis quod conperi. hostilia vicus adluitur pado. huius inquilini pabulo circa deficiente inponunt navibus alvos noctibusque ad quina milia passuum contrario amne subvehunt. egressae luce apes pastaeque ad naves cotidie remeant mutantes locum, donec pondere ipso pressis navibus plenae alvi intellegantur revectisque eximantur mella. et in hispania mulis provehunt simili de causa. tantumque pabulum refert, ut mella quoque venenata fiant. heracliae in ponto quibusdam annis perniciosissima existunt ab iisdem apibus facta, nec dixere auctores, e quibus floribus ea fierent! nos trademus quae conperimus. herba est ab exitio et iumentorum quidem, sed praecipue caprarum appellata aegolethron. huius flore concipiunt noxium virus aquoso vere marcescentis. ita fit, ut non omnibus annis sentiatur malum. venenati signa sunt, quod omnino non densatur, quod color magis rutilus est, odor alienus, sternumenta protinus movens, quod ponderosius innoxio. qui edere, abiciunt se humi refrigerationem quaerentes, nam et sudore diffluunt. remedia sunt multa, quae suis locis dicemus; sed quoniam statim repraesentari aliqua in tantis insidiis oportet, mulsum vetus e melle optimo et  ruta, salsamenta etiam, si reiciantur, sumpta crebro. certumque est id malum per excrementa ad canes etiam pervenire similiterque torqueri eos. mulsum tamen ex eo inveteratum innocuum esse constat, et feminarum cutem nullo melius emendari cum costo, suggillata cum aloe.
<plin. nat. 21.43> aliud genus in eodem ponti situ, gente sannorum, mellis, quod ab insania, quam gignit, maenomenon vocant. id existimatur contrahi flore rhododendri, quo scatent silvae. gensque ea, cum ceram in tributa romanis praestet, mel, quoniam exitiale est, non vendit. et in perside et in mauretaniae caesariensis gaetulia, contermina massaesylis, venenati favi gignuntur, quidamque a parte, quo nihil esse fallacius potest, nisi quod livore deprehenduntur. quid sibi voluisse naturam his arbitremur insidiis, ut ab iisdem apibus nec omnibus annis fierent aut non totis favis parum enim erat genuisse rem, in qua venenum facillime daretur etiamne hoc ipsa in melle tot animalibus dedit quid sibi voluit, nisi ut cautiorem minusque avidum faceret hominem non enim et ipsis apibus iam cuspides dederat et quidem venenatas, remedio adversus has utique non differendo ergo malvae suco aut foliorum hederae perungui salutare est vel percussos eas bibere. mirum tamen est venena portantes ore fingentesque ipsas non mori, nisi quod illa domina rerum  omnium hanc dedit repugnantiam apibus, sicut contra serpentes psyllis marsisque inter homines.
<plin. nat. 21.44> aliud in creta miraculum mellis: mons est carina [viiii] passuum ambitu, intra quod spatium muscae non reperiuntur, natumque ibi mel nusquam attingunt. hoc experimento singulare medicamentis eligitur.
<plin. nat. 21.45> alvaria orientem aequinoctialem spectare convenit. aquilonem evitent, nec favonium minus. alvus optima e cortice, secunda ferula, tertia vimine; multi et e speculari lapide fecere, ut operantes intus spectarent. circumlini alvos fimo bubulo utilissimum, operculum a tergo esse ambulatorium, ut proferatur intus, si magna sit alvus aut sterilis operatio, ne desperatione curam abiciant; id paulatim reduci fallente operis incremento. alvos hieme stramento operiri, crebro suffiri, maxime fimo bubulo. cognatum hoc iis innascentes bestiolas necat, araneos, papiliones, teredines, apesque ipsas excitat. et araneorum quidem exitium facilius est; papilio, pestis maior, lucernis tollitur vere, cum maturescat malva, noctu interlunio caelo sereno accensis ante alvos. in eam flammam sese ingerunt.
<plin. nat. 21.46> si cibus sentiatur deesse apibus, uvas passas siccasve ficos tusas ad fores earum posuisse conveniat, item lanas tractas madentes passo aut defruto aut aqua  mulsa, gallinarum etiam crudas carnes. quibusdam et aestatibus iidem cibi praestandi, cum siccitas continua florum alimentum abstulit. alvorum, cum mel eximatur, inlini oportet exitus melissophyllo aut genista tritis, aut medias alba vite praecingi, ne apes diffugiant. vasa mellaria et favos lavari aqua praecipiunt, hac decocta fieri saluberrimum acetum.
<plin. nat. 21.47> cera fit expressis favis, sed ante purificatis aqua ac triduo in tenebris siccatis, quarto die liquatis igni in novo fictili, aqua favos tegente, tunc sporta colatis. rursus in eadem olla coquitur cera cum eadem aqua excipiturque alia frigida, vasis melle circumlitis. optima quae punica vocatur, proxima quam maxime fulva odorisque mellei, pura, natione autem pontica, quod constare equidem miror inter venenata mella, dein cretica, plurimum enim ex propoli habet, de qua diximus in natura apium. post has corsica, quoniam ex buxo fit, habere quandam vim medicaminis putatur. punica fit hoc modo: ventilatur sub diu saepius cera fulva, dein fervet in aqua marina ex alto petita addito nitro. inde lingulis hauriunt florem, id est candidissima quaeque, transfunduntque in vas, quod exiguum frigidae habeat, et rursus marina decocunt separatim, dein vas ipsum aut aquam refrigerant. et cum hoc ter fecere, iuncea crate sub diu siccant sole lunaque. haec enim candorem facit, sol siccat, et, ne liquefaciat,  protegunt tenui linteo. candidissima vero fit post insolationem etiamnum recocta. punica medicinis utilissima. nigrescit cera addito chartarum cinere, sicut anchusa admixta rubet, variosque in colores pigmentis trahitur ad reddendas similitudines et innumeros mortalium usus parietumque etiam et armorum tutelam. cetera de melle apibusque in natura earum dicta sunt.
<plin. nat. 21.48> et hortorum quidem omnis fere peracta ratio est; secuntur herbae sponte nascentes, quibus pleraeque gentium utuntur in cibis maximeque aegyptus, frugum quidem fertilissima, sed ut prope sola iis carere possit. tanta est ciborum ex herbis abundantia. in italia paucissimas novimus, fraga, tamnum, ruscum, batim marinam, batim hortensiam, quas aliqui asparagum gallicum vocant, praeter has pastinacam pratensem, lupum salictarium, eaque verius oblectamenta quam cibos.
<plin. nat. 21.49> in aegypto nobilissima est colocasia, quam cyamon aliqui vocant. hanc e nilo metunt, caule, cum coctus est, araneoso in mandendo, thyrso autem, qui inter folia emicat, spectabili, foliis latissimis, etiam si arboreis conparentur, ad similitudinem eorum, quae personata in nostris amnibus vocamus, adeoque nili sui dotibus gaudent, ut inplexis colocasiae foliis in variam speciem vasorum potare gratissimum habeant. seritur iam haec in italia.
<plin. nat. 21.50> in aegypto proxima auctoritas cichorio est, quod  diximus intubum erraticum. nascitur post vergilias, floret particulatim. radix ei lenta, quare etiam ad vincula utuntur illa. anthalium longius a flumine nascitur, mespili magnitudine et rotunditate, sine nucleo, sine cortice, folio cyperi. mandunt igni comparatum. mandunt et oetum, cui pauca folia minimaque, verum radix magna. arachidne quidem et aracos, cum habeant radices ramosas ac multiplices, nec folium nec herbam ullam aut quicquam aliud supra terram habent. reliqua volgarium in cibis apud eos herbarum nomina: chondrylla, hypochoeris, caucalis, enthryscum, scandix, come, quae ab aliis tragopogon vocatur, foliis croco simillimis, parthenium, trychnum, corchorus et ab aequinoctio nascentes aphace, achynops. epipetron vocant quae numquam floret. at e contrario aphace subinde marcescente flore emittit alium tota hieme totoque vere usque in aestatem.
<plin. nat. 21.51> multas praeterea ignobiles habent, sed maxime celebrant cnecon italiae ignotam, ipsis autem oleo, non cibo gratam. hoc faciunt e semine eius. differentia prima:  silvestris et mitior. silvestrium duae species. una mitiori similis, caule tamen rigido; itaque et colu antiquae utebantur exili, quare quidam atractylida vocant. semen eius candidum et grande, amarum. altera hirsutior, torosiore caule et qui paene humi serpat, minuto semine. aculeatarum generis haec est, quoniam distinguenda sunt et genera.
<plin. nat. 21.52> ergo quaedam herbarum spinosae sunt, quaedam sine spinis. spinosarum multae species. in totum spina est asparagus, scorpio, nullum enim folium habent. quaedam spinosa foliata sunt, ut carduus, erynge, glycyrrhiza, urtica; his enim omnibus foliis inest aculeata mordacitas. aliqua et secundum spinam habent folium, ut tribulus et anonis. quaedam in folio non habent et in caule habent, ut pheos, quod aliqui stoeben appellavere. hippophaes spinis geniculatum. tribulo proprietas, quod et fructum spinosum habet.
<plin. nat. 21.53> ex omnibus his generibus urtica maxime noscitur acetabulis in flore purpuream lanuginem fundentibus, saepe altior binis cubitis. plures eius differentiae:  silvestris, quam et feminam vocant, mitiorque; et silvestri quae dicitur canina acrior, caule quoque mordaci, fimbriatis foliis; quae vero etiam odorem fundit herculanea vocatur. semen omnibus copiosum, nigrum. mirum sine ullis spinarum aculeis lanuginem ipsam esse noxiam et tactu tantum levi pruritum pusulasque confestim adusto similes existere. notum est et remedium olei. sed mordacitas non protinus cum ipsa herba gignitur, nec nisi solibus roborata. incipiens quidem ipsa nasci vere non ingrato, multis etiam religioso in cibo est ad pellendos totius anni morbos. silvestrium quoque radix omnem carnem teneriorem facit simul cocta. quae innoxia est, morsu carens, lamium vocatur. de scorpione dicemus inter medicas.
<plin. nat. 21.54> carduus et folia et caules spinosae lanuginis habet, item acorna, leucacanthos, chalceos, cnecos, polyacanthos, onopyxos, helxine, scolymos. chamaeleon in foliis non habet aculeos. est et illa differentia, quod quaedam in his multicaulia ramosaque sunt, ut carduus, uno autem caule nec ramosum cnecos. quaedam cacumine tantum spinosa sunt, ut erynge. quaedam aestate florent, ut tetralix et helxine. scolymos quoque sero floret et diu.  acorna a cneco colore tantum rufo distinguitur et pinguiore suco. idem erat atractylis quoque, nisi candidior esset et nisi sanguineum sucum funderet, qua de causa phonos vocatur a quibusdam, odore etiam gravis, sero maturescente semine nec ante autumnum, quamquam id de omnibus spinosis dici potest. verum omnia haec et semine et radice nasci possunt. scolymus carduorum generis ab his distat, quod radix eius vescendo est decocta. mirum, quod sine intervallo tota aestate aliud floret in eo genere, aliud concipit, aliud parturit. aculei arescente folio desinunt pungere. helxine rara visu est neque in omnibus terris, a radice foliosa, ex qua media veluti malum extuberat contectum sua fronde. huius vertex summus lacrimam continet iucundi saporis, acanthicen mastichen appellatam.
<plin. nat. 21.55> et cactos quoque in sicilia tantum nascitur, suae proprietatis et ipse. in terra serpunt caules a radice emissi, lato folio et spinoso. caules vocant cactos, nec fastidiunt in cibis inveteratos quoque. unum autem caulem rectum habet, quem vocant pternica, eiusdem suavitatis, sed vetustatis inpatientem. semen ei lanuginis, quam  pappum vocant, quo detracto et cortice teneritas similis cerebro palmae est. vocant ascalian.
<plin. nat. 21.56> tribulus non nisi in palustribus nascitur. dura res alibi, iuxta nilum et strymonem amnes recipitur in cibos, inclinatus in vadum, folio lato atque effigie ulmi, pediculo longo. at in reliquo orbe genera ii, uni cicerculae folia, alteri aculeata. hic et serius floret magisque saepta obsidet villarum. semen ei rotundius, nigrum, in siliqua, alteri harenaceum. spinosorum etiamnum aliud genus anonis. in ramis enim spinas habet adposito folio rutae simili, toto caule foliato in modum coronae. sequitur arata, frugibus inimica vivaxque praecipue.
<plin. nat. 21.57> aculeatarum caules aliquarum per terram serpunt, ut eius, quam coronopum vocant. e diverso stat anchusa inficiendo ligno cerisque radicis aptae, stant e mitioribus anthemis et phyllanthes et anemone et aphace. caule foliato est crepis et lotos.
<plin. nat. 21.58> differentia foliorum et hic quae in arboribus,  brevitate pediculi ac longitudine, angustiis ipsius folii, amplitudine, iam vero angulis, incisuris, odore, flore. diuturnior hic quibusdam per partes florentibus, ut ocimo, heliotropio, aphacae, onochili. multis inter haec aeterna folia, sicut quibusdam arborum, inprimisque heliotropio, adianto, polio.
<plin. nat. 21.59> aliud rursus spicatarum genus, ex quo est achynops, alopecuros, stelephuros, - quam quidam ortygem vocant, alii plantaginem, de qua plura dicemus inter medicas - , thryallis. ex his alopecuros spicam habet mollem et lanuginem densam, non dissimilem vulpium caudis, unde et nomen. proxima ei est et stelephuros, nisi quod illa particulatim floret. cichorion et similia circa terram folia habent; germinant ab radice post vergilias.
<plin. nat. 21.60> perdicium et aliae gentes quam aegyptii edunt. nomen dedit avis id maxime eruens. crassas plurimasque habet radices. item ornithogale caule tenero, candido, semipedali molli, tribus aut quattuor agnatis, radice bulbosa; coquitur in pulte.
<plin. nat. 21.61> mirum loton herbam et aegilopa non nisi post annum e semine suo nasci. mira et anthemidis natura, quod a summo florere incipit, cum ceterae omnes, quae particulatim florent, ab ima sui parte incipiant.
<plin. nat. 21.62> notabile et in lappa, quae adhaerescit, quod in ipsa flos nascitur non evidens, sed intus occultus, et intra se germinat velut animalia, quae in se pariunt. circa opuntem est herba etiam homini dulcis, mirumque e folio eius radicem fieri ac sic eam nasci.
<plin. nat. 21.63> iasine unum folium habet, sed ita implicatum, ut plura videantur. chondrylla amara est et acris in radice suci. amara et aphace et quae picris nominatur, et ipsa toto anno florens; nomen ei amaritudo inposuit.
<plin. nat. 21.64> notabilis et scillae crocique natura, quod, cum omnes herbae folium primum emittant, mox in caulem rotundentur, in his caulis prior intellegitur quam folium. et in croco quidem flos inpellitur caule, in scilla vero caulis exit, deinde ex eo flos emergit, eademque ter floret, ut diximus, tria tempora arationum ostendens.
<plin. nat. 21.65> bulborum generi quidam adnumerant et cypiri, hoc est gladioli, radicem. dulcis ea est et quae decocta panem etiam gratiorem faciat ponderosioremque simul  subacta. non dissimilis est et quae thesium vocatur, gustu aspera.
<plin. nat. 21.66> ceterae eiusdem generis folio differunt: asphodelus oblongum et angustum habet, scilla latum et tractabile, gladiolus simile nomini. asphodelus manditur et semine tosto et bulbo, set hoc in cinere tosto, dein sale et oleo addito, praeterea tuso cum ficis, praecipua voluptate, ut videtur hesiodo. tradunt et ante portas villarum satum remedio esse contra veneficiorum noxiam. asphodeli mentionem et homerus fecit. radix eius napis modicis similis est, neque alia numerosior lxxx simul acervatis saepe bulbis. theophrastus et fere graeci princepsque pythagoras caulem eius cubitalem et saepe duum cubitorum, foliis porri silvestris, anthericum vocavere, radicem vero, id est bulbos, asphodelum. nostri illud albucum vocant et asphodelum hastulam regiam, caulis acinosi, ac duo genera faciunt. albuco scapus cubitalis, amplus, purus levisque, de quo mago praecipit exitu mensis marti et initio aprilis, cum floruerit, nondum semine eius intumescente, demetendum findendosque scapos et quarto die in solem proferendos, ita siccati manipulos faciendos. idem oiston adicit a graecis vocari, quam inter ulvas sagittam appellamus. hanc ab idibus maiis usque in finem octobris mensis decorticari atque leni sole  siccari iubet; idem et gladiolum alterum, quem cypiron vocant, et ipsum palustrem, iulio mense toto secari iubet ad radicem tertioque die in sole siccari, donec candidus fiat, cotidie autem ante solem occidentem in tectum referri, quoniam palustribus desectis nocturni rores noceant.
<plin. nat. 21.67> similia praecipit et de iunco, quem mariscum appellant, ad texendas tegetes et ipsum iunio mense eximi ad iulium medium praecipiens, cetera de siccando eadem, quae de ulva suo loco diximus. alterum genus iuncorum facit, quod marinum et a graecis oxyschoenon vocari invenio. tria genera eius: acuti, sterilis, quem marem et oxyn graeci vocant; reliqua feminini, ferentis semen nigrum: quem melancranim appellant, crassior hic et fruticosior, magisque etiamnum tertius, qui vocatur holoschoenus. ex his melancranis sine aliis generibus nascitur, oxys autem et holoschoenus eodem caespite. utilissimus ad vitilia holoschoenus, quia mollis et carnosus est; fert fructum ovorum cohaerentium modo. nascitur autem et is, quem marem appellavimus, ex semetipso, cacumine in terram defixo, melancranis autem suo semine. alioqui omnium radices omnibus annis intermoriuntur. usus ad nassas marinas, vitilium elegantiam, lucernarum lumina, praecipua medulla, amplitudine iuxta maritimas alpes tanta, ut inciso ventre inpleant paene unciarum latitudinem, in aegypto vero cubitorum longitudinem non aliis utiliorem.  quidam etiamnum unum genus faciunt iunci trianguli - cyperon vocant - , multi vero non discernunt a cypiro vicinitate nominis. nos distinguemus utrumque.
<plin. nat. 21.68> cypirus est gladiolus, ut diximus, radice bulbosa, laudatissimus in insulis creta, dein naxo et postea in phoenice. cretico candor odorque vicinus nardo, naxio acrior, phoenicio exiguum spirans, nullus aegyptio, nam et ibi nascitur. discutit duritias corporum; iam remedia enim dicemus, quoniam et florum odorumque generi est magnus usus in medicina. quod ad cypiron attinet, apollodorum quidem sequar, qui negat bibendum, quamquam professus efficacissimum esse adversus calculos. os eo fovet. feminis quidem abortus facere non dubitat; mirumque, tradit barbaros suffitum huius herbae excipientes ore lienes consumere et non egredi domibus nisi ab hoc suffitu, vegetiores enim firmioresque sic etiam in die fieri; intertriginum et alarum vitiis perfrictionibusque cum oleo inlitum non dubie mederi.
<plin. nat. 21.69> cyperos iuncus est, qualiter diximus, angulosus, iuxta terram candidus, cacumine niger pinguisque. folia ima porraceis exiliora, in cacumine minuta, inter quae semen est. radix olivae nigrae similis, quam, cum oblonga est, cyperida vocant, magni in medicina usus. laus cypero prima hammoniaco, secunda rhodio, tertia theraeo,  novissima aegyptio. qui et confudit intellectum, quoniam et cypiros ibi nascitur. sed cypiros radice durissima vixque spirans, cyperis odor et ipsis nardum imitans. est et per se indica herba, quae cypira vocatur, zingiberis effigie; commanducata croci vim reddit. cypero vis in medicina psilotri. inlinitur pterygiis ulceribusque genitalium et quae in umore sunt omnibus, sicut oris ulceribus. radix adversus serpentium ictus et scorpionum praesentis remedii est. vulvas aperit pota; largiori tanta vis, ut et expellat eas. urinam ciet et calculos, ob id utilissima hydropicis. inlinitur et ulceribus, quae serpunt, sed his praecipua, quae in stomacho sunt, e vino vel aceto inlita.
<plin. nat. 21.70> iunci radix in tribus heminis aquae decocta ad tertias tussi medetur. semen tostum et in aqua potum sistit alvum et feminarum menses. capitis dolores facit. qui vocatur holoschoenusquae proxima sunt radici, commanducantur adversus araneorum morsus. invenio etiamnum unum iunci genus quod euripicen vocant; huius semine somnum allici, set modum servandum, ne sopor fiat.
<plin. nat. 21.71> obiter et odorati iunci medicinae dicentur,  quoniam et insyria coele, ut suo loco rettulimus, nascitur. laudatissimus ex nabataea cognomine teuchitis, proximus babylonius, pessimus ex africa ac sine odore. est autem rotundus, vinosae mordacitatis ad linguam; sincerus in confricando odorem rosae emittit rubentibus fragmentis. discutit inflationes, ob id stomacho utilis bilemque reicientibus. singultus sedat, ructus movet, urinam ciet, vesicae medetur. ad muliebres usus decoquitur. opisthotonicis cum resina arida inponitur excalfactoria vi.
<plin. nat. 21.72> rosa adstringit, refrigerat. usus eius dividitur in folia et flores, capita. foliorum partes, quae sunt candidae, ungues vocantur. in flore aliud est semen, aliud capillus, in capite aliud cortex, aliud calix. folium siccatur aut tribus modis exprimitur: per se, cum ungues non detrahuntur - ibi enim umoris plurimum - , aut cum detractis unguibus reliqua pars aut oleo aut vino maceratur in sole vasis vitreis. quidam et salem admiscent, nonnulli et anchusam aut aspalathum aut iuncum odoratum, quia talis maxime prodest vulvae ac dysintericis. exprimuntur eadem folia detractis unguibus trita per linteum spissum in aereum vas, lenique igni sucus coquitur, donec fiat crassitudo mellis. ad haec eligi oportet odoratissima quaeque folia. vinum quomodo fieret e rosa, diximus inter genera vini. usus suci ad aures, oris  ulcera, gingivas, tonsillas gargarizati, stomachum, vulvas, sedis vitia, capitis dolores - in febri per se vel cum aceto - , somnos, nausias. folia uruntur in calliblepharum, et siccis femina adsperguntur. epiphoras quoque arida leniunt. flos somnum facit, inhibet fluctiones mulierum, maxime albas, in posca potus et sanguinis excreationes, stomachi quoque dolores, quantumin vini cyathis tribus. seminis optimum crocinum nec anniculo vetustius et in umbra siccatum; nigrum inutile. dentium dolori inlinitur, urinam ciet, stomacho inponitur, item igni sacro non veteri. naribus subductum caput purgat. capita pota ventrem et sanguinem sistunt. ungues rosae epiphoris salubres sunt; ulcera enim oculorum rosa sordescunt, praeterquam initiis epiphorae ita, ut arida cum pane inponatur. folia quidem intus stomachi rosionibus et intus ventris aut intestinorum utilissima et praecordiis, vel inlita. cibo quoque lapathi modo condiuntur. cavendus in his situs celeriter insidens. et aridis aut expressis aliquis usus. diapasmata inde fiunt ad sudores coercendos ita, ut a balineis inarescant corpori, dein frigida abluantur. silvestris pilulae cum adipe ursino alopecias emendant.
<plin. nat. 21.73> lilii radices multis modis florem suum nobilitant,  contra serpentium ictus ex vino potae et contra fungorum venena. propter clavos pedum in vino decoquuntur triduoque non solvuntur. cum adipe aut oleo decoctae pilos quoque adustis reddunt. e mulso potae inutilem sanguinem cum alvo trahunt, lienique et ruptis, vulsis prosunt et mensibus feminarum, in vino vero decoctae inpositaeque cum melle nervis praecisis. medentur contra lichenas et lepras, et furfures in facie emendant, erugant corpora, cutem. folia in aceto cocta vulneribus inponuntur, si testium, melius cum hyoscyamo et farina tritici. semen inlinitur igni sacro, flos et folia ulcerum vetustati, sucus qui flore expressus est - ab aliis mel vocatur, ab aliis syrium - ad emolliendas vulvas sudoresque faciendos et suppurationes concoquendas.
<plin. nat. 21.74> narcissi duo genera in usum medici recipiunt, purpureo flore et alterum herbaceum, hunc stomacho inutilem et ideo vomitorium alvosque solventem, nervis inimicum, caput gravantem et a narce narcissum dictum, non a fabuloso puero. utriusque radix mulsei saporis est. ambustis prodest exiguo e melle, sic et vulneribus et luxatis; panis vero cum melle et aerina farina, sic et  infixa corpori extrahit. in polenta tritus oleoque contusis medetur et lapide percussis. purgat vulnera permixtus farinae, nigras vitiligines emaculat. ex hoc flore fit narcissinum oleum ad emolliendas duritias, calfacienda quae alserint, auribus utilissimum, sed et capitis dolores facit.
<plin. nat. 21.75> violae silvestres et sativae. purpureae refrigerant. contra inflammationes inlinuntur stomacho, ardenti inponuntur et capiti in fronte, oculorum privatim epiphoris et sede procidente volvave et contra suppurationes. crapulam et gravedines capitis inpositis coronis olfactuque discutiunt, anginas ex aqua potae. id, quod purpureum est ex his, comitialibus medetur, maxime pueris, in aqua potum. semen violae scorpionibus adversatur. contra flos albae suppurata aperit, ipsa discutit. et alba autem et lutea extenuat menses, urinam ciet. minor vis est recentibus, ideoque aridis post annum utendum. lutea dimidio cyatho in aquae tribus menses trahit. radices eius cum aceto inlitae sedant lienem, item podagram, oculorum autem inflammationes cum murra et croco. folia cum melle purgant capitis ulcera, cum cerato rimas sedis et quae in umidis sunt, ex aceto vero collectiones sanant.
<plin. nat. 21.76> baccar in medicinae usu aliqui ex nostris perpressam vocant. auxiliatur contra serpentes, capitis dolores fervoresque, item epiphoras. inponitur mammis tumentibus a partu et aegilopiis incipientibus ignibusque sacris. odor somnum gignit. radicem decoctam bibere spasticis,  eversis, convulsis, suspiriosis salutare est et in tussi vetere. rami eius tres quattuorve decocuntur ad tertias partes; haec potio mulieres ex abortu purgat. laterum punctiones tollit et vesicae calculos. tunditur et utiliter in diapasmata. vestibus odoris gratia inseritur. combretum, quod simile ei diximus, tritum cum axungia vulnera mire sanat.
<plin. nat. 21.77> asarum iocinerum vitiis salutare esse traditur uncia sumpta in hemina mulsi mixti. alvum purgat ellebori modo, hydropicis prodest et praecordiis vulvisque ac morbo regio. in mustum si addatur, facit vinum urinis ciendis. effoditur cum folia mittit, siccatur et conditur. in umbra situm celerrime sentit.
<plin. nat. 21.78> et quoniam quidam, ut diximus, nardum rusticum nominavere radicem baccaris, contexemus et gallici nardi remedia, in hunc locum dilata in peregrinis arboribus. ergo adversus serpentes duabus drachmis in vino succurrit, inflationibus coli vel ex aqua vel ex vino, item iocineris et renium suffusisque felle et hydropicis, per se vel cum absinthio. sistit purgationum mulierum impetus.
<plin. nat. 21.79> eius vero, quod phun eodem loco appellavimus, radix datur potui trita vel decocta ad strangulatus vel pectoris dolores vel laterum quoque. menses ciet. bibitur cum vino.
<plin. nat. 21.80> crocum melle non solvitur nulloque dulci, facillime autem vino aut aqua. utilissimum in medicina, adservatur cornea pyxide. discutit inflammationes omnes quidem, sed oculorum maxime ex ovo; item vulvarum quoque strangulatus, stomachi exulcerationes, pectoris et renium, iocinerum, pulmonum vesicarumque, peculiariter inflammationi earum vehementer utile, item tussi et pleuriticis. tollit et pruritus, urinas ciet. qui crocum prius biberint, crapulam non sentient, ebrietati resistent. coronae quoque ex eo mulcent ebrietatem. somnum facit, caput leniter movet, venerem stimulat. flos eius igni sacro inlinitur cum creta cimolia. ipsum plurumis medicaminibus miscetur, collyrio uni etiam nomen dedit. faex quoque expressi unguento crocino, quod crocomagma appellant, habet suas utilitates contra suffusiones oculorum, urinas. magis excalfacit quam crocum ipsum. optimum quod gustatu salivam dentesque maxime inficit.
<plin. nat. 21.81> iris rufa melior quam candida. infantibus eam circumligari salutare est, dentientibus praecipue et tussientibus taeniarumve vitio laborantibus instillari. ceteri effectus eius non multum a melle differunt. ulcera purgat capitis, praecipue suppurationes veteres. alvum solvit duabus drachmis cum melle, tussim, tormina, inflationes pota, lienes ex aceto. contra serpentium et araneorum morsus ex posca valet; contra scorpiones duarum drachmarum pondere in pane vel aqua sumitur; contra canum morsus ex oleo inponitur et contra perfrictiones. sic et nervorum  doloribus, lumbis vero et coxendicibus cum resina inlinitur. vis ei concalfactoria. naribus subducta sternumenta movet caputque purgat. dolori capitis cum cotoneis malis aut strutheis inlinitur. crapulas quoque et orthopnoeas discutit. vomitiones ciet duobus obolis sumpta. ossa fracta extrahit inposita cum melle. ad paronychia farina eius utuntur, in vino ad clavos et verrucas, triduoque non solvitur. halitus oris commanducata abolet alarumque vitia. suco duritias omnes emollit, somnum conciliat, sed genituram consumit. sedis rimas et condylomata omniaque in corpore excrescentia sanat. sunt qui silvestrem xyrim vocent. strumas haec vel panos vel inguina discutit. praecipitur, ut sinistra manu ad hos usus eruatur colligentesque dicant, cuius hominis vitiique causa eximant. scelus herbariorum aperietur et in hac mentione: partem eius servant et quarundam aliarum herbarum, sicuti plantaginis, et si parum mercedis tulisse se arbitrantur rursusque opus quaerunt, partem eam, quam servavere, eodem loco infodiunt, credo, ut vitia, quae sanaverint, faciant rebellare. saliuncae radix in vino decocta sistit vomitiones, conroborat stomachum.
<plin. nat. 21.82> polio musaeus et hesiodus perungui iubent dignationis gloriaeque avidos, polium tractaricoli, polium contra venena haberi, contra serpentes substerni, uri, in  vino decoqui recens vel aridum inlinique vel potari. medici splenicis propinant ex aceto, morbo regio in vino, et hydropicis incipientibus in vino decoctum; vulneribus quoque sic inlinunt. secundas mulierum partusque emortuos pellit, item dolores corporis. vesicas inanit, epiphoris inlinitur. nec magis alia herba convenit medicamento, quod alexipharmacon vocant. stomacho tamen inutile esse caputque eo inpleri et abortum fieri puto. aliqui negant et religionem addunt, ubi inventum sit, protinus adalligandum contra oculorum suffusiones cavendumque, ne terram attingat. hi et folia eius thymo similia tradunt, nisi quod molliora sunt et lanatiore canitie. cum ruta silvestri et si teratur ex aqua caelesti, aspidas mitigare dicitur, et non secus atque cytinus adstringit et cohibet vulnera prohibetque serpere.
<plin. nat. 21.83> holochrysos medetur stranguriae in vino, et oculorum epiphoris inlitu, cum faece vero vini cremata et polenta lichenas emendat. chrysocomes radix calfacit et adstringit. datur potui ad iocinerum vitia, item pulmonum, vulvae dolores in aqua mulsa decocta. ciet menstrua et, si cruda detur, hydropicorum aquam.
<plin. nat. 21.84> melissophyllo sive melittaena si perunguantur alvi, non fugient apes; nullo enim magis flore gaudent. scopis  eius examina facillime continentur. idem praesentissimum est contra ictus earum vesparumque et similium, sicut araneorum, item scorpionum, item contra volvarum strangulationes addito nitro, contra tormina e vino. folia eius strumis inlinuntur et sedis vitiis cum sale. decoctae sucus feminas purgat et inflammationes discutit et ulcera sanat. articularios morbos sedat canisque morsus. prodest dysintericis veteribus et coeliacis, orthopnoicis, lienibus, ulceribus thoracis. caligines oculorum suco cum melle inungui eximium habetur.
<plin. nat. 21.85> melilotos quoque oculis medetur cum luteo ovi aut lini semine. maxillarum quoque dolores lenit et capitis cum rosaceo, item aurium e passo quaeque in manibus intumescant vel erumpant, stomachi dolores in vino decocta vel cruda tritaque. idem effectus et ad vulvas, ad testes vero et sedem prociduam quaeque et alia ibi sint vitiarecentem ex aqua decoctam vel ex passo. adiecto rosaceo inlinitur ad carcinomata. defervescit in vino dulci. peculiariter et contra meliceridas efficax.
<plin. nat. 21.86> trifolium scio credi praevalere contra serpentium et scorpionum ictus ex vino aut posca, seminis granis xx potis vel foliis et tota herba decocta, serpentesque numquam in trifolio aspici; praeterea a celebratis auctoribus contra omnia venena pro antidoto sufficere xxv grana eius, quod minyanthes ex eo appellavimus, tradi,  multa alia praeterea in remediis eius adscribi. sed me contra sententias eorum gravissimi viri auctoritas movet, sophocles enim poeta venenatum id dicit, simos quoque ex medicis, decocti aut contriti sucum infusum corpori easdem uredines facere, quas si percussis a serpente inponatur. ergo non aliter utendum eo quam contra venena censuerim. fortassis enim et his venenis inter se contraria sit natura, sicut multis aliis. item animadverto semen eius, cuius minima sint folia, utile esse ad custodiendam mulierum cutis gratiam in facie inlitum.
<plin. nat. 21.87> thymum colligi oportet in flore et in umbra siccari. duo autem sunt genera eius: candidum, radice lignosa, in collibus nascens, quod et praefertur; alterum nigrius florisque nigri. utraque oculorum claritati multum conferre existimantur et in cibo et in medicamentis; item diutinae tussi ecligmate faciles excreationes facere cum aceto et sale, sanguinem concrescere non pati e melle, longas faucium destillationes extra inlita cum sinapi extenuare, item stomachi et ventris vitia. modicis tamen utendum est, quoniam excalfaciunt; qua vi sistunt alvum, quae si exulcerata sit, denarii pondus in sextarium aceti et mellis addi oporteat, item si lateris dolor sit, aut inter scapulas aut in thorace. praecordiis medentur ex aceto cum melle, quae potio datur et in alienatione mentis ac melancholicis. datur et comitialibus, quos correptos olfactu  excitat thymum. aiunt et dormire eos oportere in molli thymo. prodest et orthopnoicis et anhelatoribus mulierumque mensibus retardatis vel si emortui sint in utero partus, decoctum in aqua ad tertias, et viris vero contra inflationes cum melle et aceto et si venter turgueat testesve aut si vesicae dolor exigat. e vino tumores et impetus inpositum tollit, item cum aceto callum et verrucas. coxendicibus inponitur cum vino, articulariis morbis et luxatis tritum ac lanae inspersum ex oleo, ambustis cum adipe suillo. dant et potioni in articulariis morbis trium obolorum pondere in tribus cyathis aceti et mellis, in fastidio tritum cum sale.
<plin. nat. 21.88> hemerocalles pallidum e viridi et molle folium habet, grandi radice odorataque, bulbosa. cum melle inposita ventri aquas pellit et sanguinem etiam inutilem. folia epiphoris oculorum mammarumque post partum inlinuntur.
<plin. nat. 21.89> helenium ab helena, ut diximus, natum favere creditur formae, cutem mulierum in facie reliquoque corpore nutrire incorruptam. praeterea putant usu eius quandam vitae gratiam his veneremque conciliari. adtribuunt  et hilaritatis effectum eidem potae in vino eumque, quem habuerit nepenthes illud praedicatum ab homero, quod tristitia omnis aboleretur. est autem suci praedulcis. prodest et orthopnoicis radix eius in aqua ieiunis pota. est autem candida intus et dulcis. bibitur et contra serpentium ictus ex vino. mures quoque contrita dicitur necare.
<plin. nat. 21.90> habrotonum duorum traditur generum, campestre ac montanum. hoc feminam, illud marem intellegi volunt. amaritudo absinthii in utroque. siculum laudatissimum, dein galaticum. usus et foliis, sed maior semini ad excalfaciendum, ideo nervis utile, tussi, orthopnoeae, ruptis, convulsis, lumbis, urinae angustiis. datur bibendum manualibus fasciculis decoctis ad tertias partes; ex his quaternis cyathis bibitur. datur et semen tusum in aqua drachmae pondere. prodest et vulvae. concoquit panos cum farina hordeacia et oculorum inflammationi inlinitur cotoneo malo cocto. serpentes fugat; contra ictus earum bibitur cum vino inliniturque, efficacissimum contra ea, quorum veneno tremores et frigus accidunt, ut scorpionum et phalangiorum; et contra venena alia pota prodest et quoquo modo algentibus. vis ei et extrahendi ea, quae inhaereant corporibus. pellit et interaneorum mala. ramo eius, si subiciatur pulvino, venerem stimulari aiunt,  efficacissimamque esse herbam contra omnia veneficia, quibus coitus inhibeatur.
<plin. nat. 21.91> leucanthemum suspiriosis medetur duabus partibus aceti permixtum. sampsuchum sive amaracum in cypro laudatissimum et odoratissimum scorpionibus adversatur ex aceto ac sale inlitum. menstruis quoque multum confert inpositum. minor eidem poto vis. cohibet et oculorum epiphoras cum polenta. sucus decocti tormina discutit. et urinis et hydropicis utile. movet aridum sternumenta. fit ex eo et oleum, quod sampsuchinum vocatur aut amaracinum, ad excalfaciendos molliendosque nervos; et vulvas calfacit. folia suggillatis cum melle et luxatis cum cera prosunt.
<plin. nat. 21.92> anemonas coronarias tantum diximus, nunc reddemus et medicas. sunt qui phrenion vocent. duo eius genera: prima silvestris, altera cultis nascens, utraque sabulosis. huius plures species: aut enim phoenicium florem habet, quae et copiosissima est, aut purpureum aut lacteum. harum trium folia apio similia sunt nec temere semipedem altitudine excedunt, cacumine asparagi. flos numquam se aperit nisi vento spirante, unde et nomen accepere. silvestri amplitudo maior, latioribus durioribusque foliis, flore phoenicio. hanc errore ducti argemonen putant multi, alii rursus papaver, quod rhoean  vocavimus. sed distinctio magna, quod utraque haec postea florent, nec aut sucum illarum anemonae reddunt aut calyces habent nec nisi asparagi cacumen. prosunt anemonae capitis doloribus et inflammationibus, vulvis mulierum. lacte quoque et menstrua cient cum tisana sumptae aut vellere adpositae. radix commanducata pituitam trahit, dentes sanat, decocta oculorum epiphoras et cicatrices. magi occultum quiddam iis tribuere, quae primum aspiciatur eo anno tolli iubentes dicique colligi eam tertianis et quartanis remedio, postea adligari florem panno russeo et in umbra adservari, ita, cum opus sit, adalligari. quae ex his phoenicium florem habet, radice contrita cuicumque animalium inposita ulcus facit styptica vi; et ideo expurgandis ulceribus adhibetur.
<plin. nat. 21.93> oenanthe herba nascitur in petris, folio pastinacae, radice magna, numerosa. caulis eius et folia cum melle ac vino nigro pota facilitatem pariendi praestant secundasque purgant, tussim e melle tollunt, urinam cient. radix et vesicae vitiis medetur.
<plin. nat. 21.94> heliochrysum alii chrysanthemon vocant, ramulos habet candidos, folia subalbida, habrotono similia, ad solis repercussum aureae lucis in orbem veluti corymbis dependentibus, qui numquam marcescunt; qua de causa deos coronant illo, quod diligentissime servavit ptolemaeus  aegypti rex. nascitur in frutectis. ciet urinas e vino pota et menses. duritias et inflammationes discutit, ambustis cum melle inponitur. contra serpentium ictus et lumborum vitia bibitur. sanguinem concretum ventris aut vesicae absumit cum mulso. folia eius trita trium obolorum pondere sistunt profluvia mulierum in vino albo. vestes tuetur odore non ineleganti.
<plin. nat. 21.95> hyacinthus in gallia maxime provenit. hoc ibi fuco hysginum tingunt. radix est bulbacea, mangonicis venaliciis pulchre nota, quae e vino dulci inlita pubertatem coercet et non patitur erumpere. torminibus et araneorum morsibus resistit. urinam impellit. contra serpentes et scorpiones morbumque regium semen eius cum habrotono datur.
<plin. nat. 21.96> lychnis quoque flammea illa adversus serpentes et scorpiones et crabrones similiaque bibitur e vino semine trito. silvestris eadem stomacho inutilis. alvum solvit, ad detrahendam bilem efficacissima duabus drachmis, scorpionibus tam contraria, ut omnino visa ea torpescant. radicem eius asiani boliten vocant, qua adalligata oculo albugines tolli dicuntur.
<plin. nat. 21.97> et vicapervica sive chamaedaphne arida tusa hydropicis datur in aqua coclearii mensura, celerrimeque  reddunt aquam. eadem decocta in cinere sparsa vino tumores siccat. auribus suco medetur. alvi vitiis inposita plurimum prodesse dicitur.
<plin. nat. 21.98> rusci radix decocta bibitur alternis diebus in calculorum valitudine et tortuosiore urina vel cruenta. radicem pridie erui oportet, postero mane decoqui, ex eo sextario vini cyathis duobus misceri. sunt qui et crudam radicem tritam ex aqua bibant, et in totum ad virilia cauliculis eius ex aceto tritis nihil utilius putant.
<plin. nat. 21.99> batis quoque alvum mollit. inlinitur podagricis cruda et contunsa. acinon et coronarum causa et ciborum aegyptii serunt, eademque erat quae ocimum, nisi hirsutior ramis ac foliis esset et admodum odorata. ciet et menses et urinas.     colocasia glaucias acria corporis leniri putavit et stomachum iuvari.
<plin. nat. 21.100> anthalii, quod aegyptii edunt, nullum alium reperi usum. sed est herba anthyllium, quam alii anthyllum vocant, duorum generum: foliis et ramis lenticulae similis, palmi altitudine, sabulosis, apricis nascens, subsalsa gustanti; altera chamaepityi similis, brevior et hirsutior, purpurei floris, odore gravis, in saxosis nascens. prior vulvis aptissima, ex rosaceo ac lacte inposita, et vulneribus. bibitur in stranguria reniumque harenis  tribus drachmis. altera bibitur in duritia vulvarum et in torminibus et in comitiali morbo cum melle et aceto quattuor drachmis.
<plin. nat. 21.101> parthenium alii leucanthes, alii amaracum vocant, celsus apud nos perdicium et muralem. nascitur in hortorum saepibus, flore albo, odore mali, sapore amaro. ad insidendum decoctae in duritia vulvarum et inflammationibus, sicca cum melle et aceto inposita detrahit bilem atram; ob hoc contra vertigines utilis et calculosis. inlinitur et sacro igni, item strumis cum axungia inveterata. magi contra tertianas sinistra manu evelli eam iubent dicique, cuius causa vellatur, nec respicere, dein eius folium aegri linguae subicere, ut mox in cyatho aquae devoretur.
<plin. nat. 21.102> trychno, quam quidam strychnon scripsere, utinam nec coronarii in aegypto uterentur, quos invitat hederae foliorum similitudo in duobus eius generibus, quorum alterum, cui acini coccini, granosi in folliculis, halicacabon vocant, alii callion, nostri autem vesicariam, quoniam vesicae et calculis prosit. frutex est surculosus verius  quam herba, folliculis magnis latisque et turbinatis grandi intus acino, qui maturescit novembri mense. tertio folia sunt ocimi, minime diligenter demonstrando remedia, non venena, tractantibus, quippe insaniam facit parvo quoque suco. quamquam et graeci auctores in iocum vertere. drachmae enim pondere lusum furoris gigni dixerunt, species vanas imaginesque conspicuas obversari demonstrantes; duplicatum hunc modum legitimam insaniam facere; quidquid vero adiciatur ponderi, repraesentari mortem. hoc est venenum, quod innocentissimi auctores simpliciter dorycnion appellavere ab eo, quod cuspides in proeliis tinguerentur illo passim nascente. qui parcius insectabantur, manicon nominavere; qui nequiter occultabant, erythron aut neurada aut, ut nonnulli, perisson, ne cavendi quidem causa curiosius dicendum. quin et alterum genus, quod halicacabon vocant, soporiferum est atque etiam opio velocius ad mortem, ab aliis morion, ab aliis moly appellatum, laudatum vero a diocle et euenore, a timaristo quidem etiam carmine. mira oblivione innocentiae - quippe praesentaneum remedium ad dentium  mobiles firmandos, si colluerentur halicacabo in vino - exceptionem addidere, ne diutius id fieret; delirationem enim gigni. non demonstranda remedia, quorum medicina maioris mali periculum adferat: commendetur ergo in cibis tertium genus licet ac praeferatur hortensiis saporibus et nil sit corporis malorum, cui non salutares trychnos xenocrates praedicet; non tamen auxilia earum tanti sunt, ut ideo plura nos de iis commemorare fas putem, praesertim tanta copia innoxiorum medicaminum. halicacabi radicem bibunt qui vaticinari gallantesque vere ad confirmandas superstitiones aspici se volunt. remedio est - id enim libentius rettulerim - aqua copiosa mulsa calida potu. nec illud praeteribo, aspidum naturae halicacabum in tantum adversam, ut radice eius propius admota soporetur illa sopore enecans vis earum. ergo trita ex oleo percussis auxiliatur.
<plin. nat. 21.103> corchorum alexandrini cibi herba est convolutis foliis ad similitudinem mori, praecordiis, ut ferunt, utilis alopeciisque et lentigini. boum quoque scabiem  celerrime sanari ea invenio apud nicandrum quidem et serpentium morsus, antequam floreat.
<plin. nat. 21.104> nec de cneco sive atractylide verbosius dici par esset, aegyptia herba, ni magnum contra venenata animalia praeberet auxilium, item adversus fungos. constat a scorpione percussos, quamdiu teneant eam herbam, non sentire cruciatum.     et pesolutam aegyptus in hortis serit, coronarum gratia. duo genera eius: femina ac mas; utraque subdita venerem inhiberi, virorum maxime, tradunt.
<plin. nat. 21.105> et quoniam in mensuris quoque ac ponderibus crebro graecis nominibus utendum est, interpretationem eorum semel hoc in loco ponemus: drachma attica - fere enim attica observatione medici utuntur - denarii argentei habet pondus, eademque vi obolos pondere efficit, obolus x chalcos. cyathus pendet per se drachmas x; cum acetabuli mensura dicitur, significat heminae quartam, id est drachmas xv. mna, quam nostri minam vocant, pendet drachmas atticas c.
<plin. nat. 22.1> implesse poterant miraculum sui natura atque tellus reputantium vel prioris tantum voluminis dotes totque genera herbarum utilitatibus hominum aut voluptatibus genita. sed quanto plura restant quantoque mirabiliora inventu! illa enim maiore in parte cibi aut odoris decorisve commendatio ad numerosa experimenta duxit; reliquarum potentia adprobat, nihil ab rerum natura sine aliqua occultiore causa gigni.
<plin. nat. 22.2> equidem et formae gratia ritusque perpetui in corporibus suis aliquas exterarum gentium uti herbis quibusdam adverto animo. inlinunt certe aliis aliae faciem in populis barbarorum feminae; maresque etiam apud dacos et sarmatas corpora sua inscribunt. simili plantagini - glastum in gallia vocatur - britannorum coniuges nurusque toto corpore oblitae quibusdam in sacris nudae incedunt, aethiopum colorem imitantes. iam vero infici vestes scimus admirabili fuco, atque, ut sileamus galatiae, africae, lusitaniae grani coccum imperatoriis dicatum paludamentis, transalpina gallia herbis tyria atque  conchylia tinguit et omnes alios colores. nec quaerit in profundis murices seque obiciendo escam, dum praeripit, beluis marinis intacta etiam ancoris scrutatur vada, ut inveniat per quod facilius matrona adultero placeat, corruptor insidietur nuptae: stans et in sicco carpit, quo frugem modo. sed culpant ablui usu; alioqui fulgentius instrui poterat luxuria, certe innocentius.
<plin. nat. 22.3> non est nunc propositum ista consectari, nec committemus, ut subiciendo viliora luxuriam utilitate circumscribamus, dicturi et alias herbis tingui parietes nec pingi lapide. nec tinguendi tamen rationem omisissemus, si umquam ea liberalium artium fuisset. interim fortius agetur, auctoritasque, quanta debet, etiam surdis, hoc est ignobilibus, herbis perhibebitur, siquidem auctores imperii romani conditoresque immensum quiddam et hinc sumpsere, quoniam non aliunde sagmina in remediis publicis fuere et in sacris legationibusque verbenae. certe utroque nomine idem significatur, hoc est gramen ex arce cum sua terra evolsum, ac semper e legatis, cum ad hostes clarigatumque mitterentur, id est res raptas clare repetitum, unus utique verbenarius vocabatur.
<plin. nat. 22.4> corona quidem nulla fuit graminea nobilior in maiestate populi terrarum principis praemiisque gloriae. gemmatae et aureae, vallares, murales, rostratae, civicae, triumphales post hanc fuere suntque cunctae magno intervallo magnaque differentia. ceteras omnes singuli, et duces ipsi imperatoresque, militibus aut aliquando collegis dedere, decrevit in triumphis senatus cura belli solutus et populus otiosus, graminea numquam nisi in desperatione suprema contigit, nulli nisi ab universo exercitu servato decreta. ceteras imperatores dedere, hanc solam miles imperatori. eadem vocatur obsidionalis liberatis obsidione abominandoque exitu totis castris. quod si civicae honos uno aliquo ac vel humillimo cive servato praeclarus sacerque habetur, quid tandem existimari debet unius virtute servatus universus exercitus dabatur haec viridi e gramine decerpto inde, ubi obsessos servasset aliquis. namque summum apud antiquos signum victoriae erat herbam porrigere victos, hoc est terra et altrice ipsa humo et humatione etiam cedere, quem morem etiam nunc durare apud germanos scio.
<plin. nat. 22.5> donatus est ea l. siccius dentatus semel, cum civicas quattuordecim meruisset depugnassetque centiens  viciens semper victor. tanto rarius est servatorem unum a servatis donari. quidam imperatores et saepius donati sunt, veluti p. decius mus tribunus militum ab exercitu, altera ab his, qui in praesidio obsessi fuerant, quanta esset eius honoris auctoritas, confessus religione, siquidem donatus bovem album marti inmolavit et centum fulvos, qui ei virtutis causa dati fuerant simul ab obsessis. hic decius postea se consul imperioso conlega pro victoria devovit. data est et a senatu populoque romano, qua claritate nihil equidem in rebus humanis sublimius duco, fabio illi, qui rem omnem romanam restituit non pugnando; nec data, cum magistrum equitum exercitumque eius servasset, - tunc satius fuit nomine novo coronari appellatum patrem ab his, quos servaverat, - sed quo dictum est consensu honoratus est Hannibale italia pulso, quae corona adhuc sola ipsius imperii manibus inposita est et, quod peculiare ei est, sola a tota italia data.
<plin. nat. 22.6> praeter hos contigit eius coronae honos m. calpurnio flammae tribuno militum in sicilia, centurioni vero uni ad hoc tempus cn. petreio atinati cimbrico bello. primum pilum is capessens sub catulo exclusam ab hoste legionem suam hortatus tribunum suum dubitantem per castra hostium erumpere interfecit legionemque eduxit. invenio apud auctores eundem praeter hunc honorem adstantibus mario et catulo cos. praetextatum immolasse ad tibicinem foculo posito. scripsit et sulla dictator ab exercitu se quoque donatum apud nolam legatum bello marsico, idque etiam in villa sua tusculana, quae fuit postea ciceronis, pinxit. quod si verum est, hoc exsecrabiliorem  eum dixerim, quandoquidem eam capiti suo proscriptione sua ipse detraxit, tanto paucioribus civium servatis quam postea occisis. addat etiamnum huic gloriae superbum cognomen felicem, ipse tamen obsessis in toto orbe proscriptis hac corona sertorio cessit. aemilianum quoque scipionem Varro auctor est donatum obsidionali in africa manilio consule, iii cohortibus servatis totidemque ad servandas eas eductis, quod et statuae eius in foro suo Divus Augustus inscripsit. ipsum Augustum m. cicerone filio consule idibus septembribus senatus obsidionali donavit; adeo civica non satis videbatur. nec praeterea quemquam invenimus donatum.
<plin. nat. 22.7> nullae ergo herbae fuere certae in hoc honore, sed quaecumque fuerant in periculi sede, quamvis ignobiles ignotaeque, honorem nobilem faciebant, quod latere apud nos minus quidem miror cernens neglegi ea quoque, quae ad valitudinem conservandam cruciatusque corporis propulsandos et mortem arcendam pertinent. sed quis non mores iure castiget addidere vivendi pretia deliciae luxusque; numquam fuit vitae cupido maior nec minor cura. aliorum hanc operae esse credimus ac ne mandato quidem nostro alios id agere, medicisque provisum esse pro morbis. ipsi fruimur voluptatibus et, quo nihil equidem probrosius duco, vivimus aliena fiducia.  immo vero plerisque ultro etiam inrisui sumus ista commentantes atque frivoli operis arguimur, magno quamquam inmensi laboris solatio, sperni cum rerum natura, quam certe non defuisse nobis docebimus et invisis quoque herbis inseruisse remedia, quippe cum medicinas dederit etiam aculeatis. haec enim proxime restant ex iis, quas priore libro nominavimus, in quibus ipsis providentiam naturae satis mirari amplectique non est. dederat quas diximus molles cibisque gratas, pinxerat remedia in floribus visuque ipso animos invitaverat etiam deliciis auxilia permiscens: en, excogitavit aliquas aspectu hispidas, tactu truces, ut tantum non vocem ipsius fingentis illas rationemque reddentis exaudire videamur, ne scilicet depascat avida quadripes, ne procaces manus rapiant, ne neglecta vestigia obterant, ne insidens ales infringat, iis muniendo aculeis telisque armando, remediis ut tuta ac salva sint. ita hoc quoque, quod in iis odimus, hominum causa excogitatum est.
<plin. nat. 22.8> clara in primis aculeatarum erynge est sive eryngion contra serpentes et venena omnia nascens.  adversus ictus morsusque radix eius bibitur drachmae pondere in vino aut, si plerumque tales iniurias comitetur et febris, ex aqua. inlinitur plagis, peculiariter efficax contra chersydros ac ranas. omnibus vero contra toxica et aconita efficaciorem heraclides medicus in iure anseris decoctam arbitratur. apollodorus adversus toxica cum rana decoquit, ceteri in aqua. ipsa dura, fruticosa, spinosis foliis, caule geniculato, cubitali et maiore aliquando, alia albicans, alia nigra, radice odorata. et sativa quidem est et sponte nascitur in asperis, saxosis, set in litoribus maris durior nigriorque, folio apii.
<plin. nat. 22.9> ex his candidam nostri centum capita vocant. omnes eiusdem effectus, caule et radice in cibos graecorum receptis utroque modo, sive coquere libeat sive cruda vesci. portentosum est, quod de ea traditur, radicem eius alterutrius sexus similitudinem referre, raro invento, set si viris contigerit mas, amabiles fieri; ob hoc et phaonem lesbium dilectum a sappho, multa circa hoc non magorum solum vanitate, sed etiam pythagoricorum. sed in medico usu praeter supra dicta auxiliatur inflationibus, torminibus, cordis vitiis, stomacho, iocineri, praecordiis in aqua mulsa, lieni in posca, item ex mulsa renibus, stranguriae, opisthotonis, spasmis, lumbis, hydropicis,  comitialibus, mulierum mensibus, sive subsidant sive abundent, vulvarumque omnibus vitiis. extrahit infixa corpori cum melle. strumas, parotidas, panos, recedentes ab ossibus carnes sanat cum axungia salsa et cerato, item fracturas. crapulam praesumpta arcet, alvum sistit. aliqui e nostris sub solstitio colligi eam iussere, ex aqua caelesti inponi omnibus cervicis vitiis. oculorum quoque albugines sanare adalligatam aliqui tradiderunt.
<plin. nat. 22.10> sunt qui et acanum eryngio adscribant, spinosam brevemque et latam herbam spinisque latioribus. hanc inpositam sanguinem mire sistere.
<plin. nat. 22.11> alii eryngen falso eandem putavere esse et glycyrrhizam, quare subiungi eam protinus refert. et ipsa sine dubio inter aculeatas est, foliis echinatis, pinguibus tactuque cumminosis, fruticosa, binum cubitorum altitudine, flore hyacinthi, fructu pilularum platani magnitudinis. praestantissima in cilicia, secunda ponto, radice dulci et hac tantum in usu. capitur ea vergiliarum occasu, longa, sucosa ceu lycium, coloris buxei, melior quae nigra, quaeque lenta quam quae fragilis. usus in subditis decoctae ad tertias, cetero ad mellis crassitudinem, aliquando et  tusae, quo genere et vulneribus inponitur et faucium vitiis omnibus, item voci utilissima suco sic, ut spissatus est, linguae subdito, item thoraci, iocineri. hac diximus sitim famemque sedari; ob id quidam adipson appellavere eam et hydropicis dedere, ne sitirent. ideo et conmanducata stomatice est ulceribus oris; inspersa saepe et pterygiis. sanat et vesicae scabiem, renium dolores, condylomata, ulcera genitalium. dedere eam quidam potui in quartanis drachmarum duarum pondere et piper ex hemina aquae. conmanducata sanguinem ex vulnere sistit. sunt qui et calculos ea pelli tradiderunt.
<plin. nat. 22.12> tribuli unum genus in hortis nascitur, alterum in fluminibus tantum. sucus ex iis colligitur ad oculorum medicinas; est enim refrigerantis naturae et ideo utilis contra inflammationes collectionesque. ulcera per se erumpentia et praecipue in ore cum melle sanat, item tonsillas. potus calculos frangit. thraces, qui ad strymona habitant, foliis tribuli equos saginant, ipsi nucleo vivunt panem facientes praedulcem et qui contrahat ventrem. radix caste pureque collecta discutit strumas, semen adalligatum varicum dolores sedat, tritum vero in aqua sparsum pulices necat.
<plin. nat. 22.13> stoebe, quam aliqui pheon vocant, decocta in vino praecipue auribus purulentis medetur, item oculis ictu cruentatis, haemorrhagiae quoque et dysinteriae infusa.
<plin. nat. 22.14> hippophaes in sabulosis maritimis, spinis albis, hederae modo racemosa est, candidis, ex parte rubentibus acinis. radix suco madet, qui aut per se conditur aut pastillis farinae ervi. bilem detrahit oboli pondere, saluberrime cum mulso. est altera hippophaes sine caule, sine flore, foliis tantum minutis. huius quoque sucus hydropicis mire prodest. debent adcommodatae esse et equorum naturae neque ex alia causa nomen accepisse. quippe quaedam animalium remediis nascuntur locupleti divinitate ad generanda praesidia, ut non sit mirari satis ingenium eius disponentis auxilia in genera, in causas, in tempora, ut aliis prosit aliud horis diesque nullus prope sine praesidiis reperiatur.
<plin. nat. 22.15> urtica quid esse invisius potest at illa praeter oleum, quod in aegypto ex ea fieri diximus, vel plurimis scatet remediis. semen eius cicutae contrarium esse nicander adfirmat, item fungis vel argento vivo, apollodorus et salamandris cum iure coctae testudinis, item adversari hyoscyamo et serpentibus et scorpionibus. quin ipsa illa amaritudo mordax uvas in ore  procidentesque vulvas et infantium sedes tactu resilire cogit, lethargicos expergisci tactis cruribus magisque fronte. eadem canis morsibus addito sale medetur, sanguinem trita naribus indita sistit et magis radice. carcinomata et sordida ulcera sale admixto, item luxata sanat et panos, parotidas carnesque ab ossibus recedentes. semen potum cum sapa vulvam strangulatis aperit. profluvia narium sistit inpositum. vomitiones in aqua mulsa sumptum a cena faciles praestat duobus obolis, uno autem in vino poto lassitudines recreat. vulvae vitiis tostum acetabuli mensura, potum in sapa resistit stomachi inflationibus. orthopnoicis prodest cum melle et thoracem purgat eodem ecligmate et lateri medetur cum semine lini. addunt hysopum et piperis aliquid. inlinitur lieni, difficilem ventrem tostum cibo emollit. hippocrates vulvam purgari poto eo pronuntiat, dolore levari tosto acetabuli mensura, dulci poto et inposito cum suco malvae, intestinorum animalia pelli cum hydromelite et sale, defluvia capitis semine inlito cohonestari. articulariis morbis et podagricis plurimi cum oleo vetere aut folia cum ursino adipe trita inponunt. ad eadem radix tusa cum aceto non minus utilis, item lieni, et cocta in vino discutit panos cum axungia vetere salsa. eadem psilotrum est sicca. condidit laudes eius phanias physicus, utilissimam cibis coctam conditamve professus arteriae, tussi, ventris destillationi, stomacho, panis, parotidibus,  pernionibus, cum oleo sudorem, coctam cum conchyliis ciere alvum, cum tisana pectus purgare mulierumque menses, cum sale ulcera, quae serpant, cohibere. suco quoque in usu est. expressus inlitus fronti sanguinem narium sistit, potus urinam ciet, calculos rumpit, uvam gargarizatus reprimit. semen colligi messibus oportet. alexandrinum maxime laudatur. ad omnia haec et mitiores quidem teneraeque efficaces, sed praecipue silvestris illa, et hoc amplius lepras e facie tollit in vino pota. si quadripes fetum non admittat, urtica naturam fricandam monstrant.
<plin. nat. 22.16> ea quoque, quam lamium inter genera earum appellavimus, mitissima et foliis non mordentibus, medetur cum mica salis contusis incussisque, ustis et strumis, tumoribus, podagris, vulneribus. album habet in medio folio, quod ignibus sacris medetur.
<plin. nat. 22.17> quidam e nostris tempore discrevere genera, et autumnalis urticae radicem adalligatam in tertianis ita, ut aegri nuncupentur, cum eruatur ea radix, dicaturque cui et quorum filio eximatur, liberare morbo tradiderunt; hoc idem et contra quartanas pollere. iidem urticae radice  addito sale infixa corpori extrahi, foliis cum axungia strumas discuti vel, si suppuraverint, erodi, compleri.
<plin. nat. 22.18> ex argumento nomen accepit scorpio herba. semen enim habet ad similitudinem caudae scorpionis, folia pauca. valet adversus animal nominis sui. est et alia eiusdem nominis effectusque, sine foliis, asparagi caule, in cacumine aculeum habens et inde nomen.
<plin. nat. 22.19> leucacantham alii phyllon, alii ischada, alii polygonaton appellant, radice cypiri, quae commanducata dentium dolores sedat, item laterum et lumborum, ut hicesius tradit, semine poto drachmis octo aut suco. eadem ruptis, convulsis medetur.
<plin. nat. 22.20> helxinen aliqui perdicium vocant, quoniam perdices ea praecipue vescantur, alii sideritem, nonnulli parthenium. folia habet mixtae similitudinis plantagini et marruvio, cauliculos densos, leviter rubentes, semina in capitibus lappaceis adhaerescentia vestibus, unde et helxinen dictam volunt. sed nos qualis vera esset helxine diximus priore libro. haec autem inficit lanas, sanat ignes sacros et tumores collectionesque omnes et adusta, panos. sucus eius cum psimithio ignes sacros et guttura  incipientia turgescere, item veterem tussim cyatho hausto et omnia vitia umida, sicut tonsillas et aures cum rosaceo. inponitur et podagris cum caprino sebo ceraque cypria.
<plin. nat. 22.21> perdicium sive parthenium sive etiam sideritis alia est; ab nostris herba urceolaris vocatur, ab aliis astercum; folio similis ocimo, nigrior tantum, nascens in tegulis parietinisque. medetur cum mica salis trita iisdem omnibus, quibus lamium, et eodem modo, item vomicae calfacto suco pota, sed contra vulsa, rupta lapsusque et praecipitia, ut vehiculorum eversiones, singularis. verna carus pericli atheniensium principi, cum is in arce templum aedificaret repsissetque super altitudinem fastigii et inde cecidisset, hac herba dicitur sanatus, monstrata pericli somnio a minerva, quare parthenium vocari coepta est adsignaturque ei deae. hic est vernula, cuius effigies ex aere fusa est et nobilis ille splanchnoptes.
<plin. nat. 22.22> chamaeleonem aliqui ixian vocant. duo genera eius: candidior asperiora habet folia, serpit in terra echini modo spinas erigens, radice dulci, odore gravi.  quibusdam in locis viscum gignit album sub alis foliorum, maxime circa canis ortum, quo modo tura nasci dicuntur, unde et ixia appellatur. hac mastiche utuntur mulieres. quare et chamaeleon vocetur, varietate foliorum evenit; mutat enim cum terra colores, hic niger, illic viridis, aliubi cyaneus, aliubi croceus atque aliis coloribus. ex his candidus hydropicos sanat suco radicis decoctae; bibitur drachma in passo. pellit et interaneorum animalia acetabuli mensura suci eiusdem in vino austero cum origani scopis. facit ad difficultatem urinae. hic sucus occidit et canes suesque in polenta addita aqua et oleo, contrahit in se mures ac necat, nisi protinus aquam sorbeant. radicem eius aliqui concisam servari iubent funiculis pendentem decoquereque in cibo contra fluctiones, quas graeci rheumatismos vocant. ex nigris aliqui marem dixere, cui flos purpureus esset, et feminam, cui violaceus; set una nascuntur caule cubitali, crassitudine digitali. radicibus eorum lichenes curantur cum sulpure et bitumine una coctis, conmanducatis vero dentes mobiles aut in aceto decoctis. suco scabiem et quadripedum sanant. et ricinos canum necat, iuvencos quoque anginae modo, quare a quibusdam ulophyton vocatur, set et cynozolon  propter gravitatem odoris. ferunt et haec viscum ulceribus utilissimum. omnium autem generum eorum radices scorpionibus adversantur.
<plin. nat. 22.23> coronopus oblonga herba est cum fissuris. seritur interim, quoniam radix coeliacis praeclare facit in cinere tosta.     et anchusae radix in usu est, digitali crassitudine. finditur papyri modo manusque inficit sanguineo colore, praeparat lanas pretiosis coloribus. sanat ulcera in cerato, praecipue senum, item adusta. liquari non potest in aqua, oleo dissolvitur; idque sincerae experimentum est. datur et ad renium dolores drachma eius potui in vino aut, si febris sit, in decocto balani; item iocinerum vitiis et lienis et bile subfusis. lepris et lentigini inlinitur ex aceto. folia trita cum melle et farina luxatis inponuntur, et pota drachmis duabus in mulso alvum sistunt. pulices necare radix in aqua decocta traditur.
<plin. nat. 22.24> est et alia similis pseudoanchusa ob id appellata, a quibusdam vero echis aut doris et multis aliis nominibus, lanuginosior et minus pinguis, tenuioribus foliis, languidioribus. radix in oleo non fundit rubentem sucum, et hoc ab anchusa discernitur. contra serpentes efficacissima potu foliorum vel seminis. folia ictibus inponuntur. virus serpentes fugat. bibitur et propter spinam. folium eius sinistra decerpi iubent magi et, cuius causa sumatur, dici tertianisque febribus adalligari.
<plin. nat. 22.25> est et alia herba proprio nomine onochilon, quam aliqui anchusam vocant, alii archebion, alii onochelim, aliqui rhexiam, multi enchrysam, parvo frutice, flore purpureo, asperis foliis et ramis, radice messibus sanguinea, cetero nigra, in sabulosis nascens, efficax contra serpentes maximeque viperas et radice et foliis, aeque cibo ac potu. vires habet messibus. folia trita odorem cucumeris reddunt. datur in cyathis tribus vulva procidente. pellit et taenias cum hysopo, et in dolore renium aut iocineris ex aqua mulsa, si febris sit, sin aliter, e vino bibitur. lentigini ac lepris radix inlinitur. habentes eam a serpentibus feriri negantur. est et alia huic similis flore rubro, minor, et ipsa ad eosdem usus, traduntque, conmanducata ea si inspuatur, mori serpentem.
<plin. nat. 22.26> anthemis magnis laudibus celebratur ab asclepiade. aliqui leucanthemida vocant, alii leucanthemum, alii eranthemida, quoniam vere floreat; alii chamaemelon, quoniam odorem mali habeat. nonnulli melanthion vocant. genera eius tria fronde tantum distant, palmum non excedentia, parvis foliisrutae candidis aut malinis aut purpureis. in macro solo aut iuxta semitas colligitur vere et in coronamenta reponitur. eodem tempore et medici  folia tusa in pastillos digerunt, item florem et radicem. dantur omnia mixta drachmae unius pondere contra serpentium omnium ictus. pellunt mortuos partus, item menstrua in potu et urinam calculosque, inlita inflationes, iocinerum vitia, bilem subfusam, aegilopia, conmanducata ulcerum eruptiones manantes sanant. ex omnibus his generibus ad calculos efficacissima est quae florem purpureum habet, cuius et foliorum et fruticis amplitudo maiuscula est. hanc proprie quidam eranthemim vocant.
<plin. nat. 22.27> loton qui arborem putant tantum esse, vel homero auctore coargui possunt. is enim inter herbas subnascentes deorum voluptati loton primam nominavit. folia eius cum melle oculorum cicatrices, argema, nubeculas discutiunt.
<plin. nat. 22.28> est et lotometra, quae fit ex loto sata, ex cuius semine simili milio putri fiunt panes in aegypto a pastoribus, maxime aqua vel lacte subacti. negatur quicquam illo pane salubrius esse aut levius, dum caleat. refrigeratus difficilius concoquitur fitque ponderosus. constat eos, qui illo vivant, nec dysinteria nec tenesmo neque aliis morbis ventris infestari. itaque inter remedia eorum habetur.
<plin. nat. 22.29> heliotropii miraculum saepius diximus cum sole sese circumagentis etiam nubilo die; tantus sideris  amor est. noctu velut desiderio contrahit caeruleum florem. genera eius duo, tricoccum et helioscopium. hoc altius, quamquam utrumque semipedalem altitudinem non excedit, ab ima radice ramosum. semen in folliculo messibus colligitur. nascitur nonnisi in pingui solo cultoque maxime, tricoccum ubique. si decoquatur, invenio cibis placere et in lacte iucundius alvum molliri et, si decocti sucus bibatur, efficacissime exinaniri. maioris sucus excipitur aestate hora sexta, miscetur cum vino, sic firmior. capitis dolores sedat rosaceo admixto. verrucas cum sale tollit sucus e folio, unde nostri verrucariam herbam appellavere, aliis cognominari effectibus digniorem. namque et serpentibus et scorpionibus resistit ex vino aut aqua mulsa, ut apollophanes et apollodorus tradunt. folia infantium destillationibus, quod siriasim vocant, inlita medentur, item contractionibus, etiam si id comitialiter accidat. decocto quoque foveri os saluberrimum est. potum id pellit taenias et renium harenas. si cuminum adiciatur, calculos frangit. decoqui cum radice oportet, quae cum foliis et hircino sebo podagris inlinitur. alterum genus, quod tricoccum appellavimus et alio nomine scorpiuron vocatur, foliis non solum minoribus, sed etiam in terram vergentibus. semen ei est effigie scorpionis caudae, quare nomen. vis ad omnia venenata et phalangia, sed contra scorpiones praecipue inlita. non feriuntur habentes, et si terram surculo heliotropii circumscribat aliquis, negant scorpionem egredi, inposita vero herba aut uda omnino  respersum protinus mori. seminis grana quattuor pota quartanis prodesse dicuntur, tria vero tertianis, vel si herba ipsa ter circumlata subiciatur capiti. semen et venerem stimulat, cum melle panos discutit. verrucas hoc utique heliotropium radicitus extrahit et excrescentia in sedibus. spinae quoque ac lumborum sanguinem corruptum trahit inlitum semen et potum in iure gallinacei decoctum aut cum beta et lente. cortex seminis liventibus colorem reddit. magi heliotropium in quartanis quater, in tertianis ter adligari iubent ab ipso aegro precarique eum, soluturum se nodos liberatum, et iacere non exempta herba.
<plin. nat. 22.30> aliud adianto miraculum: aestate viret, bruma non marcescit, aquas respuit, perfusum mersumve sicco simile est - tanta dissociatio deprehenditur - , unde et nomen a graecis alioqui frutici topiario. quidam callitrichon vocant, alii polytrichon, utrumque ab effectu. tinguit enim capillum et ad hoc decoquitur in vino cum semine apii adiecto oleo copioso, ut crispum densumque faciat; et defluere autem prohibet. duo genera eius: candidius et nigrum breviusque. id, quod maius est, polytrichon, aliqui trichomanes vocant. utrique ramuli nigro colore nitent, foliis felicis, ex quibus inferiora aspera ac fusca sunt, omnia autem contrariis pediculis, densa ex adverso inter se, radix nulla. umbrosas petras parietumque  aspergines ac fontium maxime specus sequitur et saxa manantia, quod miremur, cum aquas non sentiat. calculos e corpore mire pellit frangitque, utique nigrum, qua de causa potius quam quod in saxis nasceretur a nostris saxifragum appellatum crediderim. bibitur e vino quantum terni decerpsere digiti. urinam cient, serpentium et araneorum venenis resistunt, in vino decocti alvum sistunt. capitis dolores corona ex his sedat. contra scolopendrae morsus inlinuntur, crebro auferendi, ne perurant; hoc et in alopeciis. strumas discutiunt furfuresque in facie et capitis manantia ulcera. decoctum ex his prodest suspiriosis et iocineri et lieni et felle subfusis et hydropicis. stranguriae inlinuntur et renibus cum absinthio. secundas cient et menstrua. sanguinem sistunt ex aceto aut rubi suco poti. infantes quoque exulcerati perunguntur ex iis cum rosaceo et vino. - (virus folii in urina pueri inpubis tritum quidem cum aphronitro et inlitum ventri mulierum, ne rugosus fiat, praestare dicitur.) - perdices et gallinaceos pugnaciores fieri putant in cibum eorum additis, pecorique esse utilissimos.
<plin. nat. 22.31> picris ab insigni amaritudine cognominatur, ut diximus, folio rotundo. tollit eximie verrucas. thesium quoque non dissimili amaritudine est, sed purgat alvum, in quem usum teritur ex aqua.
<plin. nat. 22.32> asphodelum de clarissimis herbarum, ut quod  heroion aliqui appellaverint, hesiodus et in silvis nasci dixit, dionysius marem ac feminam esse. defectis corporibus et phthisicis constat bulbos eius cum tisana decoctos aptissime dari, panemque ex his cum farina subactis saluberrimum esse. nicander et contra serpentes ac scorpiones vel caulem, quem anthericum vocavimus, vel semen vel bulbos dedit in vino tribus drachmis substravitque somno contra hos metus. datur et contra venenata marina et contra scolopendras terrestres. cocleae mire in campania caulem eum persequuntur et sugendo arefaciunt. folia quoque inlinuntur venenatorum vulneribus ex vino. bulbi nervis articulisque cum polenta tunsi inlinuntur. prodest et concisis ex aceto lichenas fricare, item ulceribus putrescentibus ex aqua inponere, mammarum quoque et testium inflammationibus. decocti in faece vini oculorum epiphoris supposito linteolo medentur. fere in quocumque morbo magis decoctis utuntur, item ad tibiarum taetra ulcera rimasque corporum quacumque in parte farina arefactorum. autumno autem colliguntur, cum plurimum valent. sucus quoque ex tusis expressus aut decoctis utilis fit corporis dolori cum melle, idem odorem corporis iucundum affectantibus cum iri arida et salis exiguo. folia et supra dictis medentur et strumis, panis, ulceribus in facie decocta in vino. cinis e radice alopecias emendat et rimas pedum sedisque, decoctae radicis in oleo sucus perniones et ambusta et gravitatem aurium;  infunditur a contraria aure in dolore dentium. prodest et urinae pota modice radix et menstruis et lateris doloribus, item ruptis, convulsis, tussibus, drachmae pondere in vino pota. eadem et vomitiones adiuvat commanducata. semine sumpto turbatur venter. chrysermus et parotidas in vino decocta radice curavit, item strumas admixta cachry ex vino. quidam aiunt, si inposita radice pars eius in fumo suspendatur quartoque die solvatur, una cum radice arescere strumam. diocles ad podagras utroque modo, cocta crudaque, usus est, ad perniones decocta ex oleo; dedit et suffusis felle in vino et hydropicis. venerem quoque concitari cum vino et melle perunctis aut bibentibus tradidere. xenocrates et lichenas, psoras, lepras radice in aceto decocta tolli dicit, item suco cum hyoscyamo et pice liquida alarum quoque et feminum vitia; et capillum crispiorem fieri, raso prius capite, si radice ea fricetur, simos lapides renium in vino decocta potaque eximi. hippocrates semine ad impetus lienis dari censet. iumentorum quoque ulcera ac scabiem radix inlita aut decoctae sucus ad pilum reducit. mures eadem fugantur, caverna praeclusa moriuntur.
<plin. nat. 22.33> asphodelum ab hesiodo quidam halimon appellari existimavere, quod falsum arbitror; est enim suo nomine halimon, non parvi et ipsum erroris inter auctores. alii enim fruticem esse dicunt densum, candidum, sine spina, foliis oleae, sed mollioribus; coqui haec ciborum gratia, radice tormina discuti drachmae pondere in aqua  mulsa pota, item rupta, convulsa. alii olus maritimum esse dixere salsum et inde nomen, foliis in rotunditatem longis, laudatum in cibis. duorum praeterea generum, silvestre et mitius, utrumque prodesse dysintericis etiam exulceratis cum pane, stomacho vero ex aceto. ulceribus vetustis inlini crudum et vulnerum recentium impetus lenire et luxatorum pedum ac vesicae dolores. silvestri tenuiora folia, sed in iisdem remediis effectus maiores et in sananda hominum ac pecorum scabie. praeterea nitorem corpori fieri dentibusque candorem, si fricentur radice ea, semine linguae subdito sitim non sentiri. hoc quoque mandi et utraque etiam condiri. crateuas tertium quoque genus tradidit longioribus foliis et hirsutioribus, odore cupressi, nasci sub hedera maxime, prodesse opisthotonis, contractionibus nervorum tribus obolis in sextarium aquae.
<plin. nat. 22.34> acanthi, topiariae et urbanae herbae lato longoque folio crepidines marginum adsurgentiumque pulvinorum toros vestientis, duo genera sunt: aculeatum et crispum, quod brevius, alterum leve, quod aliqui paederota vocant, alii melamphyllum. huius radices ustis luxatisque mire prosunt, item ruptis, convulsis, et phthisin metuentibus, id coctae cibo, maxime tisana. podagris quoque inlinuntur tritae et calefactae, e sale calidis.
<plin. nat. 22.35> bupleuron in sponte nascentium olerum numero graeci habent, caule cubitali, foliis multis longisque, capite  aneti, laudatum in cibis ab hippocrate, in medicina glaucone et nicandro. semen contra serpentes valet. folia ad secundas feminarum vel sucum ex vino inlinunt, et strumis folia cum sale et vino. radix contra serpentes datur in vino et urinae ciendae.
<plin. nat. 22.36> buprestim magna inconstantia graeci in laudibus ciborum etiam habuere, iidemque remedia tamquam contra venenum prodiderunt. et ipsum nomen indicio est boum certe venenum esse, quos dissilire degustata fatentur. quapropter nec de hac plura dicemus. est vero causa, quare venena monstremus inter gramineas coronas! nisi libidinis causa expetenda alicui videtur, quam non aliter magis accendi putant quam pota ea.
<plin. nat. 22.37> elaphoboscon ferulaceum est, geniculatum digiti crassitudine, semine corymbis dependentibus silis effigie, set non amaris, foliis olusatri. et hoc laudatum in cibis - quippe etiam conditum prorogatur - , ad urinam ciendam, lateris dolores sedandos, rupta, convulsa sananda, inflationes discutiendas colique tormenta, contra serpentium omniumque aculeatorum ictus, quippe fama est, hoc pabulo cervos resistere serpentibus. fistulas quoque radix nitro addito inlita sanat, siccanda autem in eo usu prius est, ne suco suo madeat, qui contra serpentium ictus non facit deteriorem eam.
<plin. nat. 22.38> scandix quoque in olere silvestri a graecis ponitur, ut ophion et erasistratus tradunt. item decocta alvum sistit, semine singultus confestim ex aceto sedat. inlinitur ambustis, urinas ciet. decoctae sucus prodest stomacho, iocineri, renibus, vesicae. haec est quam aristophanes euripidi poetae obicit ioculariter: matrem eius ne olus quidem legitimum venditasse, sed scandicem. eadem erat enthryscum, si teneriora folia et odoratiora haberet. peculiaris laus eius, quod fatigato venere corpori succurrit marcentesque iam senio coitus excitat. sistit profluvia alba feminarum.
<plin. nat. 22.39> et iasine olus silvestre habetur, in terra repens, cum lacte multo, florem fert candidum; conchylium vocant. et huius eadem commendatio ad stimulandos coitus. cruda ex aceto in cibis et mulieribus lactis ubertatem praestat. salutaris est phthisin sentientibus. infantium capiti inlita nutrit capillum tenacioremque eius cutem efficit.
<plin. nat. 22.40> estur et caucalis feniculo similis, brevi caule, flore candido, cordi utilis. sucus quoque eius bibitur, stomacho perquam commendatus et urinae calculisque et harenis pellendis et vesicae pruritibus. extenuat et lienis, iocineris reniumque pituitas. semen menses feminarum  adiuvat bilemque a partu siccat. datur et contra profluvia geniturae viris. chrysippus et conceptionibus eam putat conferre multum. bibitur in vino ieiunis. inlinitur et contra venena marinorum, sicut petrichus in carmine suo significat.
<plin. nat. 22.41> his adnumerant et sium latius apio, in aqua nascens, pinguius nigriusque, copiosum semine, sapore nasturtii. prodest urinis, renibus, lienibus mulierumque mensibus, sive ipsum in cibo sumptum sive ius decocti sive semine in vino drachmis duabus. calculos rumpit aquisque, quae gignunt eos, resistit. dysintericis prodest infusum, item inlitum lentigini et mulierum vitiis in facie noctu inlitum, lomentoque cutem emendat et ramices lenit, equorum etiam scabiem.
<plin. nat. 22.42> sillybum chamaeleonti albo similem, aeque spinosam, ne in cilicia quidem aut syria aut phoenice, ubi nascitur, coquere tanti est. ita operosa eius culina traditur. in medicina nullum usum habet.
<plin. nat. 22.43> scolymum quoque in cibos recipit oriens et alio nomine limoniam appellat. frutex est numquam cubitali altior tristisque foliorum aculeis, radice nigra, sed dulci,  eratostheni quoque laudata in pauperis cena. urinam ciere praecipue traditur, sanare lichenas et lepras ex aceto, venerem stimulare in vino hesiodo et alcaeo testibus, qui florente ea cicadas acerrimi cantus esse et mulieres libidinis avidissimas virosque in coitum pigerrimos scripsere, velut providentia naturae hoc adiumento tunc valentissimo. item graveolentiam alarum emendat radicis emedullatae uncia, in vini falerni heminis tribus decocta ad tertias et a balineo ieiuno itemque post cibum cyathis singulis pota. mirum est, quod xenocrates promittit experimento, vitium id ex alis per urinam effluere.
<plin. nat. 22.44> estur et soncos - ut quem theseo apud callimachum adponat hecale - uterque, albus et niger. lactucae similes ambo, nisi spinosi essent, caule cubitali, anguloso, intus cavo, sed qui fractus copioso lacte manet. albus, cui e lacte nitor, utilis orthopnoicis lactucarum modo ex embammate. erasistratus calculos per urinam pelli eo monstrat et oris graveolentiam commanducato corrigi. sucus trium cyathorum mensura in vino albo et oleo calefactus adiuvat partus ita, ut a potu ambulent gravidae. datur et in sorbitione. ipse caulis decoctus facit lactis abundantiam nutricibus coloremque meliorem infantium, utilissimus his, quae lac sibi coire sentiant. instillatur auribus sucus, calidusque in stranguria bibitur cyathi  mensura et in stomachi rosionibus cum semine cucumeris nucleisque pineis. inlinitur et sedis collectionibus. bibitur contra serpentes scorpionesque, radix vero inlinitur. eadem decocta in oleo et punici mali calyce, aurium morbis praesidium est. haec omnia ex albo. cleemporus nigro prohibet vesci ut morbos faciente, de albo consentiens. agathocles etiam contra sanguinem tauri demonstrat sucum eius, refrigeratoriam tamen vim esse convenit nigro et hac causa inponendum cum polenta. zenon radicem albi in stranguria suadet.
<plin. nat. 22.45> condrion sive condrille folia habet intubi, circumrosis similia, caulem minus pedalem, suco madentem amaro, radice fabae simili, aliquando numerosa. habet proximam terrae mastichen tuberculo fabae, quae adposita feminarum menses trahere dicitur. tusa cum radicibus tota dividitur in pastillos contra serpentes, argumento probabili, siquidem mures agrestes laesi ab his hanc esse dicuntur. sucus ex vino coctae alvum sistit. eadem palpebrarum pilos inordinatissimos pro cummi efficacissime regit. dorotheus stomacho et concoctionibus utilem carminibus suis pronuntiavit. alioqui feminis et oculis generationique virorum contrariam putavere.
<plin. nat. 22.46> inter ea, quae temere manduntur, et boletos merito posuerim, opimi quidem hos cibi, sed inmenso exemplo  in crimen adductos, veneno tiberio claudio principi per hanc occasionem ab coniuge agrippina dato, quo facto illa terris venenum alterum sibique ante omnes neronem suum dedit. quorundam ex iis facile noscuntur venena diluto rubore, rancido aspectu, livido intus colore, rimosa stria, pallido per ambitum labro. non sunt haec in quibusdam, siccique et veris similes, veluti guttas in vertice albas ex tunica sua gerunt. vulvam enim terra ob hoc prius gignit, ipsum postea in vulva, ceu in ovo est luteum. nec tunicae minor gratia in cibo infantis boleti. rumpitur haec primo nascente, mox increscente in pediculi corpus absumitur, rarumque ut geminus ex uno pede. origo prima causaque e limo et acescente suco madentis terrae aut radicis fere glandiferae, initioque spuma lentior, dein corpus membranae simile, mox partus, ut diximus. illa pernicialia quot probandi alia aliis signa! si caligaris clavus ferrive aliqua robigo aut panni marcor adfuerit nascenti, omnem ilico sucum alienum saporemque in venenum concoqui deprehendisse qui nisi agrestes possunt  atque qui colligunt ipsi alia vitia ne hi quidem, si serpentis caverna iuxta fuerit, si patescentem primo adhalaverit, capaci venenorum cognatione ad virus accipiendum. itaque caveri conveniat prius, quam se condant serpentes. signa erunt tot herbae, tot arbores fruticesque ab emersu earum ad latebram usque vernantes et vel fraxini tantum folia nec postea nascentia nec ante decidentia. et boletis quidem ortus occasusque omnis intra dies septem est.
<plin. nat. 22.47> fungorum lentior natura et numerosa genera, sed origo non nisi ex pituita arborum. tutissimi qui rubent callo, minus diluto rubore quam boleti; mox candidi, velut apice flaminis insignibus pediculis; tertium genus suilli, venenis accommodatissimi. familias nuper interemere et tota convivia, annaeum serenum, praefectum neronis vigilum, et tribunos centurionesque. quae voluptas tam ancipitis cibi quidam discrevere arborum generibus, fico ferulave et cummim ferentibus, non item taxo aut robore, cupresso, ut diximus. sed ista quis spondet in venalibus omnium colos lividus; hic habebit veneni argumentum, quo similior fuerit arborum cortici. adversus haec  diximus remedia dicemusque; interim sunt aliqua et in iis. glaucias stomacho utiles putat boletos. siccantur pendentes suilli, iunco transfixi, quales e bithynia veniunt. hi fluctionibus alvi, quas rheumatismos vocant, medentur excrescentibusque in sede carnibus; minuunt enim eas et tempore absumunt, item lentiginem et mulierum in facie vitia. lavantur etiam, ut plumbum, in oculorum medicamenta. sordidis ulceribus et capitis eruptionibus, canum morsibus ex aqua inlinuntur. libet et coquendi dare aliquas communes in omni eo genere observationes, quando ipsae suis manibus deliciae praeparant hunc cibum solum et cogitatione ante pascuntur sucinis novaculis aut argenteo apparatu comitante. noxii erunt fungi, qui in coquendo duriores fient; innocentiores, qui nitro addito coquentur, utique si percoquantur. tutiores fiunt cum carne cocti aut cum pediculo piri; prosunt et pira confestim sumpta. debellat eos et aceti natura contraria iis.
<plin. nat. 22.48> imbribus proveniunt omnia haec, imbre et silphium venit primo, ut dictum est. ex syria nunc hoc maxime inportatur, deterius parthico, sed medico melius, extincto omni cyrenaico, ut diximus. usus silphii in medicina foliorum ad purgandas vulvas pellendosque emortuos partus; decocuntur in vino albo et odorato, ut bibatur mensura acetabuli a balineis. radix prodest arteriis  exasperatis, collectionibus sanguinis inlinitur. sed in cibis concoquitur aegre, inflationes facit et ructus. urinae quoque noxia est, suggillatis cum vino et oleo amicissima et cum cera strumis. verrucae sedis crebriore eius suffitu cadunt.
<plin. nat. 22.49> laser e silphio profluens quo diximus modo inter eximia naturae dona numeratum plurimis compositionibus inseritur, per se autem algores excalfacit, potum nervorum vitia extenuat. feminis datur in vino et lanis mollibus admovetur vulvae ad menses ciendos. pedum clavos circumscariphatos ferro mixtum cerae extrahit. urinam ciet ciceris magnitudine dilutum. andreas spondet copiosius sumptum nec inflationes facere et concoctioni plurimum conferre senibus et feminis, item hieme quam aestate utilius, et tum aquam bibentibus. cavendum, ne qua sit exulceratio intus. ab aegritudine recreationi efficax in cibo; tempestive enim datum cauterii vim optinet, adsuetis etiam utilius quam expertibus. extera corporum indubitatas confessiones habent: venena telorum et serpentium extinguit potum; ex aqua vulneribus his circumlinitur, scorpionum tantum plagis ex oleo, ulceribus vero non maturescentibus cum farina hordeacia vel fico sicca, carbunculis cum ruta vel cum melle vel per se visco superlitum, ut haereat; sic et ad canis morsus; excrescentibus circa sedem cum tegmine punici mali ex aceto decoctum, clavis, qui volgo morticini appellantur, nitro mixto.  alopecias nitro ante subactas replet cum vino et croco aut pipere ac murium fimo et aceto. perniones ex vino fovet et ex oleo coctum; inponitur sic et callo, clavis pedum superrasis; praecipuae utilitatis contra aquas malas, pestilentes tractus vel dies; in tussi, uva; fellis veteri suffusioni, hydropicis, raucitatibus; confestim enim purgat fauces vocemque reddit. podagras in spongea dilutum posca lenit. pleuriticis in sorbitione vinum poturis datur, contractionibus, opisthotonicis ciceris magnitudine cera circumlitum. in angina gargarizatur. anhelatoribus et in tussi vetusta cum porro ex aceto datur; at ex aceto his, qui coagulum lactis sorbuerint, praecordiorum vitiis syntecticis, comitialibus cum vino, in aqua mulsa linguae paralysi. coxendicibus et lumborum doloribus cum decocto melle inlinitur. non censuerim, quod auctores suadent, cavernis dentium in dolore inditum cera includi, magno experimento hominis, qui se ea de causa praecipitavit ex alto. quippe tauros inflammat naribus inlitis, serpentes avidissimas vini admixtum rumpit; ideo nec inungui suaserim, cum attico licet melle praecipiant. quas habeat utilitates admixtum aliis, inmensum est referre, et nos simplicia tractamus, quoniam in his naturam esse apparet, in illis coniecturam saepius fallacem, nulli satis custodita in mixturis concordia naturae ac repugnantia. qua de re mox plura.
<plin. nat. 22.50> non esset mellis auctoritas in pretio minor quam laseris, ni ubique nasceretur. illud ipsa fabricata est natura, sed huic gignendo animal, ut diximus, innumeros ad usus, si quotiens misceatur aestimemus. prima propolis alvorum, de qua diximus, aculeos et omnia infixa corpori extrahit, tubera discutit, dura concoquit, dolores nervorum mulcet ulceraque iam desperantia cicatricem cludit. mellis quidem ipsius natura talis est, ut putrescere corpora non sinat. iucundo sapore atque non aspero, alia quam salis natura, faucibus, tonsillis, anginae omnibusque oris desideriis utilissimum arescentique in febribus linguae, iam vero peripneumonicis, pleuriticis decoctum, item vulneribus, a serpente percussis et contra venena, fungos, paralyticis in mulso, quamquam suae mulso dotes constant. mel auribus instillatur cum rosaceo, lendes et foeda capitis animalia necat. usus despumati semper aptior, stomachum tamen inflat, bilem auget, fastidium creat. et oculis per se inutile aliqui arbitrantur; rursus quidam angulos exulceratos melle tangi suadent. mellis causas atque differentias nationesque et indicationem in apium ac deinde florum natura diximus, cum ratio operis dividi cogeret miscenda rursus naturam rerum pernoscere volentibus.
<plin. nat. 22.51> in mellis operibus et aqua mulsa debet tractari. duo genera eius, subitae ac recentis, alterum inveteratae. repentina despumato melle praeclaram utilitatem habet in  cibo aegrotantium levi, hoc est alica eluta, viribus recreandis, ore stomachoque mulcendo, ardores refrigerando. frigidam enim dari utilius ventri molliendo. invenio apud auctores, decoctum bibendum alsiosis, item animi humilis et praeparci, quos illi dixere micropsychos. ut est ratio subtilitatis inmensae a platone descendens, corpusculis rerum levibus scabris, angulosis rotundis, magis aut minus ad aliorum naturam accedentibus, ideo non eadem omnibus amara aut dulcia esse; sic et in lassitudine proniores esse ad iracundiam et in siti. ergo et haec animi asperitas, seu potius animae, dulciore suco mitigatur lenito transitu spiritus et molliore facto meatu, ne scindat euntem redeuntemque. experimenta in se cuique: nullius non ira luctusque, tristitia et omnis animi impetus cibo mollitur, ideoque observanda sunt quae non solum corporum medicinam, sed et morum habent.
<plin. nat. 22.52> aqua mulsa et tussientibus utilis traditur, calefacta invitat vomitiones, contra venenum psimithii salutaris addito oleo, item contra hyoscyami cum lacte maxime asinino, et contra halicacabi, ut diximus. infunditur et auribus et genitalium fistulae. vulvis inponitur cum pane molli, subitis tumoribus, luxatis leniendisque  omnibus. inveteratae usum damnavere posteri, minus innocentem aqua minusque vino firmum; longa tamen vetustate transit in vinum, ut constat inter omnes, stomacho inutilissimum nervisque contrarium.
<plin. nat. 22.53> semper mulsum ex vetere vino utilissimum, facillimeque cum melle concorporatur, quod in dulci numquam evenit. ex austero factum non inflat stomachum, neque ex decocto melle, minusque implet, quod fere evenit; adpetendi quoque revocat aviditatem cibi. alvum mollit frigido potu, pluribus calido sistit, corpora auget. multi senectam longam mulsi tantum intrita toleravere, neque alio ullo cibo, celebri pollionis romili exemplo. centensimum annum excedentem eum Divus Augustus hospes interrogavit, quanam maxime ratione vigorem illum animi corporisque custodisset. at ille respondit: "intus mulso, foris oleo". Varro regium cognominatum arquatorum morbum tradit, quoniam mulso curetur.
<plin. nat. 22.54> melitites quo fieret modo ex musto et melle, docuimus in ratione vini. saeculis iam fieri non arbitror hoc genus, inflationibus obnoxium. solebat tamen inveteratum alvi causa dari in febre, item articulario morbo et nervorum infirmitate laborantibus et mulieribus vini abstemiis.
<plin. nat. 22.55> mellis naturae adnexa cera est, de cuius origine, bonitate, nationibus suis locis diximus. omnis autem mollit, calefacit, explet corpora. recens melior. datur in sorbitione dysintericis, favique ipsi in pulte alicae prius tostae. adversatur lactis naturae, ac milii magnitudine decem grana cerae hausta non patiuntur coagulari lact in stomacho. si inguen tumeat, albam ceram in pube fixisse remedio est.
<plin. nat. 22.56> nec huius usus, quos mixta aliis praestat, enumerare possit medicina, sicuti nec ceterorum, quae cum aliis prosunt. ista, ut diximus, ingeniis constant. non fecit ceratum, malagmata, emplastra, collyria, antidota parens illa ac divina rerum artifex; officinarum haec, immo verius avaritiae commenta sunt. naturae quidem opera absoluta atque perfecta gignuntur, paucis ex causa, non ex coniectura rebus adsumptis, ut suco aliquo sicca temperentur ad meatus aut corpore alio umentia ad nexus. scripulatim quidem colligere ac miscere vires non coniecturae humanae opus, sed inpudentiae est. nos nec indicarum arabicarumque mercium aut externi orbis adtingimus medicinas. non placent remediis tam longe nascentia, non nobis gignuntur, immo ne illis quidem; alioqui non venderent. odorum causa unguentorumque et deliciarum, si placet, etiam superstitionis gratia emantur, quoniam ture supplicamus et costo. salutem quidem sine istis posse constare, vel ob id probabimus, ut tanto magis sui delicias pudeat.
<plin. nat. 22.57> sed medicinas e floribus coronamentisque et hortensiis quaeque mandantur herbae persecuti quonam modo frugum omittimus nimirum et has indicare conveniat. in primis sapientissima animalium esse constat, quae fruge vescantur. siliginis grana combusta et trita in vino ammineo, oculis inlita epiphoras sedant, tritici vero ferro combusta iis, quae frigus usserit, praesentaneo sunt remedio. farina tritici ex aceto cocta nervorum contractionibus, cum rosaceo vero et fico sicca myxisque decoctis furfures tonsillis faucibusque gargarizatione prosunt. sex. pomponius, praetorii viri pater, hispaniae citerioris princeps, cum horreis suis ventilandis praesideret, correptus dolore podagrae mersit in triticum super genua sese, levatusque siccatis pedibus mirabilem in modum hoc postea remedio usus est. vis tanta est, ut cados plenos siccet. paleam quoque tritici vel hordei calidam inponi ramicum incommodis experti iubent, quaque decoctae sint aqua fovere. est in farre vermiculus teredini similis, quo cavis dentium cera incluso cadere vitiati dicuntur, etiam si fricentur. olyram arincam diximus vocari. hac decocta fit medicamentum, quod aegyptii atheram vocant, infantibus utilissimum, sed et adultos inlinunt eo.
<plin. nat. 22.58> farina ex hordeo et cruda et decocta collectiones impetusque discutit, lenit concoquitque. decoquitur alias in mulsa aqua aut fico sicca; at iocineris doloribus,  cum pus concoqui opus est, in vino; cum inter coquendum discutiendumque cura est, tunc in aceto melius aut in faece aceti aut cotoneis pirisve decoctis; ad multipedae morsus cum melle, ad serpentium in aceto et contra suppurantia, ad extrahendas suppurationes ex posca addita resina gallica; ad concoctiones vero et ulcera vetera cum resina, ad duritias cum fimo columbarum aut fico sicca aut cinere, ad nervorum inflammationes aut intestinorum vel laterum dolores cum papavere aut meliloto, et quotiens ab ossibus caro recedit, ad strumas cum pice et inpubis pueri urina, cum oleo. cum graeco feno contra praecordiorum tumores vel in febribus cum melle vel adipe vetusto. suppuratis triticea farina multo lenior. nervis cum hyoscyami suco inlinitur, ex aceto et melle lentigini. zeae, ex qua alicam fieri diximus, efficacior etiam hordeacea videtur, trimenstris mollior, ex vino rubro ad scorpionum ictus tepida et sanguinem excreantibus, item arteriae, tussi cum caprino sebo aut butyro. ex feno graeco, mollissima omnium, ulcera manantia sanat et furfures corporis, stomachi dolores, pedes et mammas cum vino et nitro cocta. aerina magis ceteris purgat ulcera vetera et gangraenas cum raphano et sale, ex aceto lichenas, lepras cum sulpure vivo, et capitis dolores cum adipe anserino inposita fronti. strumas et panos concoquit cum fimo columbino et lini semine decocta in vino.
<plin. nat. 22.59> de polentae generibus in frugum loco satis diximus. medicorum ratione a farina hordei distat eo, quod torretur, ob id stomacho utilis. alvum sistit impetusque rubicundi tumoris; et oculis inlinitur et capitis dolori cum menta aut alia refrigerante herba, item pernionibus et serpentium plagis, item ambustis ex vino, inhibetque pusulas.
<plin. nat. 22.60> farina in pollinem subacta vim extrahendi umoris habet adeo, ut cruore suffusis in fascias usque sanguinem perducat, efficacius in sapa. inponitur et pedum callo clavisque. nam cum oleo vetere ac pice decocto polline condylomata et alia omnia sedis vitia quam maxime calido mirabilem in modum curantur. pulte corpus augetur. farina, qua chartae glutinantur, sanguinem excreantibus datur tepida sorbenda efficaciter.
<plin. nat. 22.61> alica res romana est et non pridem excogitata; alioqui non tisanae potius laudes scripsissent graeci. nondum arbitror pompei magni aetate in usu fuisse, et ideo vix quicquam de ea scriptum ab asclepiadis schola. esse quidem eximie utilem nemo dubitat, sive eluta detur ex aqua mulsa sive in sorbitione decocta sive in pulte. eadem in alvo sistenda torretur, dein favorum cera coquitur, ut supra diximus. peculiariter tamen longo morbo ad tabitudinem redactis subvenit ternis eius cyathis in sextarium aquae sensim decoctis, donec omnis aqua consumatur, postea sextario lactis ovilli aut caprini addito  per continuos dies, mox adiecto melle. tali genere sorbitionis emendantur syntexis.
<plin. nat. 22.62> milio sistitur alvus, discutiuntur tormina, in quem usum torretur ante. nervorum doloribus et aliis fervens in sacco inponitur, neque aliud utilius, quoniam levissimum mollissimumque est et caloris capacissimum. itaque talis usus eius est ad omnia, quibus calor profuturus est. farina eius cum pice liquida serpentium et multipedae plagis inponitur.
<plin. nat. 22.63> panicum diocles medicus mel frugum appellavit. effectus habet quos milium. in vino potum prodest dysintericis. similiter his, quae vaporanda sunt, excalfactum inponitur. sistit alvum in lacte caprino decoctum et bis die haustum. sic prodest et ad tormina.
<plin. nat. 22.64> sesima trita in vino sumpta inhibet vomitiones. aurium inflammationi inlinitur et ambustis. eadem efficit et dum in herba est. hoc amplius oculis inponitur decocta in vino. stomacho inutilis in cibis et animae gravitatem facit. stellionum morsibus resistit, item ulceribus, quae cacoethe vocant, et auribus oleum, quod ex ea fit, prodesse diximus. sesamoides a similitudine nomen accepit, grano amaro, folio minore. nascitur in glareosis. detrahit bilem in aqua potum semen, inlinitur igni sacro, discutit panos. est etiamnum aliud sesamoides, anticyrae nascens, quod ideo aliqui anticyricon vocant, cetera simile erigeronti herbae, de qua dicemus suo loco, grano  sesamae. datur in vino dulci ad detractiones quantum tribus digitis capitur. miscent ibi et ellebori albi unum et dimidium obolum, purgationem eam adhibentes maxime insaniae melancholicae, comitialibus, podagris. et per se drachmae pondere exinanit.
<plin. nat. 22.65> hordeum optimum quod candidissimum. sucus decocti in aqua caelesti digeritur in pastillos, ut infundantur exulceratis interaneis et vulvis. cinis eius ambustis inlinitur et carnibus, quae recedunt ab ossibus, et eruptionibus pituitae, muris aranei morsibus. idem adsperso sale ac melle candorem dentibus, suavitatem oris facit. eos, qui pane hordeacio utuntur, morbo pedum temptari negant. novem granis furunculum si quis circumducat, singulis ter manu sinistra, et omnia in ignem abiciat, confestim sanari aiunt. est et herba phoenice appellata a graecis, nostris vero hordeum murinum; haec trita e vino pota praeclare ciet menses.
<plin. nat. 22.66> tisanae, quae ex hordeo fit, laudes uno volumine condidit hippocrates, quae nunc omnes in alicam transeunt. quanto innocentior alica! hippocrates tamen sorbitionis gratia laudavit, quoniam lubrica ex facili hauriretur, quoniam sitim arceret, quoniam in alvo non intumesceret, quoniam facile redderetur et adsuetis  hic cibus solus in febri bis die posset dari, tantum remotus ab istis, qui medicinam fame exercent. sorbitionem tamen dari totam vetuit aliudve quam sucum tisanae; item vetuit, quamdiu pedes frigidi essent, tunc quidem nec potionem dandam. fit et ex tritico glutinosior arteriaeque exulceratae utilior.
<plin. nat. 22.67> amylon hebetat oculos, et gulae inutile, contra quam creditur. item alvum sistit, epiphoras oculorum inhibet et ulcera sanat, item pusulas et fluctiones sanguinis. genas duras emollit. datur cum ovo iis, qui sanguinem reiecerint, in vesicae vero dolore semuncia amyli cum ovo et passi tribus ovis subfervefacta a balineo. quin et avenacea farina decocta in aceto naevos tollit.
<plin. nat. 22.68> panis hic ipse, quo vivitur, innumeras paene continet medicinas. ex aqua et oleo aut rosaceo mollit collectiones; ex aqua mulsa ad duritias valde mitigandas, ex vino ad discutienda aut quae praestringi opus sit et, si magis etiamnum, ex aceto, adversus acutas pituitae fluctiones, quas graeci rheumatismos vocant, item ad percussa, luxata, ad omnia autem fermentatus, qui vocatur autopyrus, utilior. inlinitur et paronychiis et callo pedum in aceto. vetus aut nauticus panis tusus atque iterum coctus sistit alvum. vocis studiosis et contra destillationes siccum esse primo cibo utilissimum est. sitanius, hoc est  e trimestri, incussa in facie aut desquamata cum melle aptissime curat. candidus aegris aqua calida frigidave madefactus levissimum cibum praebet. oculorum tumori ex vino inponitur; sic et pusulis capitis aut adiecta arida myrto. tremulis panem ex aqua esse ieiunis statim a balineis demonstrant. quin et gravitatem odorum in cubiculis ustus emendat et vini in saccos additus.
<plin. nat. 22.69> et faba auxiliatur. namque solida fricta fervensque in acre acetum coniecta torminibus medetur. in cibo fresa et cum alio cocta contra deploratas tusses suppurationesque pectorum cotidiano cibo sumitur, et commanducata ieiuno ore et ad furunculos maturandos discutiendosve inponitur, et in vino decocta ad testium tumores, ad genitalia. lomento quoque ex aceto decocto tumores maturat atque aperit, item livoribus, combustis medetur. voci eam prodesse auctor est M. Varro. fabalium etiam siliquarumque cinis ad coxendices, ad nervorum veteres dolores cum adipis suilli vetustate prodest. et per se cortices decocti ad tertias sistunt alvum.
<plin. nat. 22.70> lens optima quae facillime coquitur et ea, quae maxime aquam absorbet. aciem quidem oculorum obtundit et stomachum inflat, sed alvum sistit in cibo magisque caelesti aqua discocta; eadem solvit minus percocta. pusulas ulcerum rumpit; ea, quae intra os sunt, purgat et adstringit. collectiones omnes inposita sedat maximeque exulceratas et rimosas, oculorum autem epiphoras cum  meliloto aut cotoneo. contra suppurantia cum polenta inponitur. decoctae sucus ad oris exulcerationes et genitalium adhibetur, ad sedem cum rosaceo aut cotoneo, in iis, quae acrius remedium exigant, cum putamine punici melle modico adiecto. ad id demum, ne celeriter inarescat, adiciunt et betae folia. inponitur et strumis, panis vel maturis vel maturescentibus ex aceto discocta, rimis ex aqua mulsa et gangraenis cum punici tegmine; item podagris cum polenta et vulvis et renibus, pernionibus, ulceribus difficile cicatricem trahentibus. propter dissolutionem stomachi xxx grana lentis devorantur. in choleris quoque et dysinteria efficacior est in tribus aquis cocta, in quo usu melius semper eam torrere ante et tundere, ut quam tenuissima detur vel per se vel cum cotoneo malo aut piris aut myrto aut intubo erratico aut beta nigra aut plantagine. pulmoni est inutilis et capitis dolori nervosisque omnibus et felli, nec somno facilis, at pusulis utilis ignique sacro et mammis in aqua marina decocta, in aceto autem duritias et strumas discutit. stomachi quidem causa polentae modo potionibus inspergitur. quae sint ambusta, aqua semicocta curant, postea trita et per cribrum effuso furfure, mox procedente curatione addito melle. ex posca coquitur ad guttura. est et palustris lens,  per se nascens in aqua non profluenti, refrigeratoriae naturae, propter quod collectionibus inlinitur et maxime podagris et per se et cum polenta. glutinat et interanea procidentia.
<plin. nat. 22.71> est silvestris elelisphacos dicta a graecis, aliis sphacos dicta, sativa lente leviore et folio minore atque sicciore et odoratiore. est et alterum genus eius silvestrius, odore gravi; haec mitior folia habet cotonei mali effigie, set minora et candida, quae cum ramis decocuntur. menses ciet et urinas, et pastinacae marinae ictus sanat, torporem autem obducit percusso loco. bibitur cum absinthio et dysinteriae. cum vino eadem commorantes menses trahit, abundantes sistit decocto eius poto. per se inposita herba vulnerum sanguinem cohibet. purgat et serpentium morsus et, si in vino decoquatur, pruritus testium sedat. nostri, qui nunc sunt, herbarii elelisphacum graece, salviam latine vocant, mentae similem, canam, odoratam. partus emortuos ea adposita extrahunt, item vermes ulcerum auriumque.
<plin. nat. 22.72> cicer et silvestre est, foliis simile, odore gravi. si largius sumatur, alvus solvitur et inflatio contrahitur et tormina. tostum salubrius habetur. cicercula etiamnum magis in alvo proficit. farina utriusque ulcera manantia capitis sanat, efficacius silvestris, item comitiales  et iocinerum tumores et serpentium ictus. ciet menses et urinas, grano maxime. emendat et lichenas et testium inflammationes, regium morbum, hydropicos. laedunt omnia haec genera exulceratam vesicam et renes. gangraenis utiliora cum melle et his, quae cacoethe vocantur. verrucarum in omni genere prima luna singulis granis singulas tangunt, eaque grana in linteolo deligata post se abiciunt, ita fugari vitium arbitrantes. nostri praecipiunt arietinum in aqua cum sale discoquere, ex eo bibere cyathos binos in difficultatibus urinae; sic et calculos pelli morbumque regium. eiusdem foliis sarmentisque decoctis aqua quam maxime calida morbos pedum lenit, et ipsum calidum tritumque inlitum. columbini decocti aqua horrorem tertianae et quartanae minuere creditur. nigrum autem cum gallae dimidio tritum oculorum ulceribus ex passo medetur.
<plin. nat. 22.73> de ervo quaedam in mentione eius diximus, nec potentiam ei minorem veteres quam brassicae tribuere contra serpentium ictus ex aceto, ad crocodilorum hominumque morsum. si quis ervum cotidie ieiunus edit, lienem eius absumi certissimi auctores adfirmant. farina eius varos, sed et maculas cutis toto corpore emendat. serpere ulcera non patitur, in mammis efficacissimum. carbunculos rumpit ex vino. urinae difficultates, inflationem,  vitia iocineris, tenesmon et quae cibum non sentiant, atropha appellata, tostum et in nucis abellanae magnitudinem melle collectum devoratumque corrigit; item impetigines ex aceto coctum et quarto die solutum. panos in melle inpositum suppurare prohibet. aqua decocti perniones et pruritus sanat fovendo. quin et universo corpori, si quis cotidie ieiunus biberit, meliorem fieri colorem existumant. cibis idem hominis alienum. vomitiones movet, alvum turbat, capiti et stomacho onerosum; genua quoque degravat. sed madefactum pluribus diebus mitescit, bubus iumentisque utilissimum. siliquae eius virides prius, quam indurescant, cum suo caule foliisque contritae capillos nigro colore inficiunt.
<plin. nat. 22.74> lupini quoque silvestres sunt, omni modo minores praeterquam amaritudine. ex omnibus, quae eduntur, sicco nulli minus ponderis est nec plus utilitatis. mitescunt cinere aut aqua calidis. colorem hominis frequentiores in cibo exhilarant, amari contra aspidas valent. ulcera atra aridi decorticatique triti supposito linteolo ad vivum corpus redigunt. strumas, parotidas in aceto cocti discutiunt. sucus decoctorum cum ruta et pipere vel in febri datur ad ventris animalia pellenda minoribus xxx annorum, pueris vero etiam inpositi in ventrem ieiunis prosunt, et alio genere tosti vel in defruto poti vel ex melle sumpti. iidem aviditatem cibi faciunt, fastidium detrahunt. farina eorum aceto subacta papulas pruritusque in balneis inlita cohibet et per se siccat ulcera. livores emendat, inflammationes cum  polenta sedat. silvestrium efficacior vis contra coxendicum et lumborum debilitatem. ex iisdem decocta lentigines et cutem foventium corrigunt, si vero ad mellis crassitudinem decoquantur, vel sativi vitiligines nigras et lepras emendant. sativi quoque rumpunt carbunculos inpositi, panos, strumas minuunt aut maturant cocti ex aceto, cicatricibus candidum colorem reddunt; si vero caelesti aqua discoquantur, sucus ille zmegma fit, quo fovere gangraenas, eruptiones pituitae, ulcerum manantia expediat, ad lienem bibere et cum melle haerentibus menstruis. lieni crudi cum fico sicca triti ex aceto inponuntur. radix quoque in aqua decocta urinas pellit. medentur pecori cum chamaeleone herba decocti, aqua in potum colata. sanant et scabiem quadripedum omnium in amurca decocti vel utroque liquore postea mixto. fumus crematorum culices necat.
<plin. nat. 22.75> irionem inter fruges sesamae similem esse diximus et a graecis erysimon vocari, galli velam appellant. est autem fruticosum, foliis erucae, angustioribus paulo, semine nasturtii, utilissimum tussientibus cum melle et in thoracis purulentis excreationibus. datur et regio morbo et lumborum vitiis, pleuriticis, torminibus, coeliacis. inlinitur vero parotidum et carcinomatum malis, testium ardoribus ex aqua, alias cum melle, infantibus quoque utilissimum, item sedis vitiis et articulariis morbis cum  melle et fico, contra venena etiam efficax potu. medetur et suspiriosis, item fistulis cum axungia vetere ita, ne intus addatur.
<plin. nat. 22.76> horminum semine, ut diximus, cumino simile est, cetero porro, dodrantali altitudine, duorum generum: alteri semen nigrius et oblongum - hoc ad venerem stimulandam et ad oculorum argema, albugines - , alteri candidius semen et rotundius. utroque tuso extrahuntur aculei ex corpore per se inlito vel ex aqua, folia ex aceto inposita panos per se vel cum melle discutiunt, item furunculos, priusquam capita faciant, omnesque acrimonias.
<plin. nat. 22.77> quin et ipsae frugum pestes in aliquo sunt usu. infelix dictum est a vergilio lolium, hoc tamen molitum, ex aceto coctum inpositumque sanat inpetigines celerius, quo saepius mutatum est. medetur et podagrae aliisque doloribus cum oxymelite. ratio haec: aceti sextario uno diluuntur mellis unciae duae. iustum est ita temperatis sextariis tribus decoctae farinae lolii sextariosusque ad crassitudinem, calidumque inponi dolentibus membris. eadem farina extrahit ossa fracta.
<plin. nat. 22.78> miliaria appellatur herba, quae necat milium. haec trita et cornu cum vino infusa podagras iumentorum dicitur sanare.     bromos semen est spicam ferentis herbae.  nascitur inter vitia segetis avenae genere, folio et stipula triticum imitatur; in cacuminibus dependentes parvolas veluti locustas habet. semen utile ad cataplasmata, ad quae hordeum et similia. prodest tussientibus sucus.
<plin. nat. 22.79> orobanchen appellavimus necantem ervum et legumina; alii cynomorion eam appellant a similitudine canini genitalis. cauliculus est sine foliis, pinguis, rubens. estur et per se et in patinis, cum tenera est, decocta.
<plin. nat. 22.80> et leguminibus innascuntur bestiolae venenatae, quae manus pungunt et periculum vitae adferunt, solipugarum generis. adversus has omnia eadem medentur, quae contra araneos et phalangia demonstrantur. et frugum quidem haec sunt in usu medico.
<plin. nat. 22.81> ex iisdem fiunt et potus, zythum in aegypto, caelia et cerea in hispania, cervesia et plura genera in gallia aliisque provinciis, quorum omnium spuma cutem feminarum in facie nutrit. nam quod ad potum ipsum attinet, praestat ad vini transire mentionem atque a vite ordiri medicinas arborum.
<plin. nat. 23.1> peracta cerealium in medendo quoque natura est omniumque, quae ciborum aut florum odorumve gratia proveniunt supina tellure. non cessit iis pomona partesque medicas et pendentibus dedit, non contenta protegere arborumque umbra alere quae diximus, immo velut indignata plus auxili inesse his, quae longius a caelo abessent quaeque postea coepissent; primum enim homini cibum fuisse inde, et sic inducto caelum spectare, pascique et nunc ex se posse sine frugibus. ergo, hercule, artes in primis dedit vitibus, non contenta delicias etiam et odores atque unguenta omphacio et oenanthe ac massari, quae suis locis diximus, nobiliter instruxisse. 'plurimum, inquit, homini voluptatis ex me est. ego sucum vini, liquorem olei gigno, ego palmas et poma totque varietates, neque, ut tellus, omnia per labores, aranda tauris, terenda areis, deinde saxis, ut quando quantove opere cibi fiant at ex  me parata omnia nec cura laboranda, sed sese porrigentia ultro et, si pigeat attingere, etiam cadentia'. certavit ipsa secum plusque utilitatis causa genuit etiam quam voluptatis.
<plin. nat. 23.2> folia vitium et pampini capitis dolores inflammationesque corporum mitigant cum polenta, folia per se ardores stomachi ex aqua frigida, cum farina vero hordei articularios morbos. pampini triti et inpositi tumorem omnem siccant, sucus eorum dysintericis infusus medetur. lacrima vitium, quae veluti cummis est, lepras et lichenas et psoras nitro ante praeparatas sanat. eadem cum oleo saepius pilis inlitis psilotri effectum habet, maximeque quam virides accensae vites exudant, qua et verrucae tolluntur. pampini sanguinem excreantibus et mulierum a conceptu defectioni diluti potu prosunt. cortex vitium et folia arida vulnerum sanguinem sistunt ipsumque vulnus conglutinant. vitis albae, viridis tusae, suco inpetigines tolluntur. cinis sarmentorum vitium et vinaceorum condylomatis et sedis vitiis medetur ex aceto, item luxatis et ambustis et lienis tumori cum rosaceo et ruta et aceto. item igni sacro ex vino citra oleum aspergitur et intertrigini. et pilos absumit. dant et bibendum cinerem sarmentorum ad lienis remedia aceto conspersum ita, ut bini cyathi in tepida aqua bibantur utque qui biberit in lienem iaceat. claviculae ipsae, quibus repunt vites, tritae ex  aqua potae sistunt vomitionum consuetudinem. cinis vitium cum axungia vetere contra tumores proficit, fistulas purgat, mox et persanat, nervorum dolores frigore ortos contractionesque, contusas vero partes vel cum oleo, carnes excrescentes in ossibus cum aceto et nitro, scorpionum et canum plagas cum oleo. corticis per se cinis conbustis pilos reddit.
<plin. nat. 23.3> omphacium qua fieret ratione incipientis uvae pubertate, in unguentorum loco docuimus. nunc ad medicinam de eo pertinentia indicabimus. sanat ea quae in umore sint ulcera, ut oris, tonsillarum, genitalium. oculorum claritati plurimum confert, scabritiae genarum ulceribusque angulorum, nubeculis, ulceribus quacumque in parte manantibus, cicatricibus marcidis, ossibus purulente limosis. mitigatur vehementia eius melle aut passo. prodest et dysintericis, sanguinem excreantibus, anginis.
<plin. nat. 23.4> omphacio cohaeret oenanthe, quam vites silvestres ferunt, dicta nobis in unguenti ratione. laudatissima in syria, maxime circa antiochiae et laodiceae montes et ex alba vite. refrigerat, astringit, vulneribus inspergitur, stomacho inlinitur, utilis urinae, iocineris, capitis doloribus, dysintericis, coeliacis, cholericis, contra fastidia obolo ex aceto pota. siccat manantes capitis eruptiones, efficacissima ad vitia, quae sint in umidis, ideo et oris ulceribus  et verendis ac sedi cum melle et croco. alvum sistit, genarum scabritiem emendat oculorumque lacrimationes, ex vino stomachi dissolutionem, ex aqua frigida pota sanguinis excreationes. cinis eius ad collyria et ad ulcera purganda et paronychia et pterygia probatur. uritur in furno, donec panis percoquatur. - massaris odoribus tantum gignitur, omniaque ea aviditas humani ingeni nobilitavit rapere festinando.
<plin. nat. 23.5> maturescentium autem uvae vehementiores nigrae - ideo vinum ex his minus iucundum - , suaviores albae, quoniam e tralucido facilius accipitur ae+r. recentes stomachum et spiritus inflatione alvum turbant. itaque in febri damnantur, utique largiores; gravedinem enim capiti morbumque lethargum faciunt. innocentiores quae decerptae diu pependere, qua ventilatione etiam utiles fiunt stomacho aegrisque, nam et refrigerant leviter et fastidium auferunt.
<plin. nat. 23.6> proximae a pensilibus in palea servatae; nam et in vinaceis servatae et caput et vesicam et stomachum infestant, sistunt tamen alvum, sanguinem excreantibus utilissimae. quae in vino aut in dulci conditae fuere, caput temptant; quae vero in musto fuere, peiorem vim etiamnum habent quam quae in vinaceis. sapa quoque inutiles stomacho facit. saluberrimas putant medici in  caelesti aqua servatas, etiamsi minime iucundas, sed voluptatem earum in stomachi ardore sentiri et in amaritudine iecoris fellisque vomitionibus et in choleris, hydropicis cum ardore febrium aegrotantibus. at in ollis servatae et os et stomachum et aviditatem excitant, paulo tamen graviores existimantur fieri vinaceorum halitu. - uvae florem in cibo si edere gallinacei, uvas non attingunt. -
<plin. nat. 23.7> sarmenta earum, in quibus acini fuere, adstringendi vim habent, efficaciora ex ollis.     nuclei acinorum eandem vim optinent. hi sunt qui in vino capiti dolorem faciant. tosti tritique stomacho utiles sunt. inspergitur farina eorum polentae modo potioni et dysintericis et coeliacis et dissoluto stomacho. decocto etiam eorum fovere psoras et pruritum utile est.
<plin. nat. 23.8> vinacei per se minus capiti aut vesicae nocent quam nuclei, mammarum inflammationi utiles cum sale triti. decoctum eorum veteres dysintericos et coeliacos iuvat et potione et fotu.     uva theriace, de qua suo loco diximus, contra serpentium ictus estur. pampinos quoque eius edendos censent inponendosque. et vinum et acetum ex his factum auxiliarem contra eadem vim habet.
<plin. nat. 23.9> uva passa, quam astaphida vocant, stomachum, ventrem et interanea temptaret, nisi pro remedio in ipsis acinis nuclei essent. iis exemptis vesicae utilis habetur  et tussi - alba utilior - , utilis et arteriae et renibus, sicut ex his passum privatim e serpentibus contra haemorrhoida potens. testium inflammationi cum farina cumini aut coriandri inponuntur, item carbunculis, articulariis morbis sine nucleis tritae cum ruta. fovere ante vino ulcera oportet. sanant epinyctidas et ceria et dysinteriam cum suis nucleis. et in oleo coctae gangraenis inlinuntur cum cortice raphani et melle, podagris et unguium mobilibus cum panace. et per se ad purgandum os caputque cum pipere conmanducantur.
<plin. nat. 23.10> astaphis agria sive staphis, quam uvam taminiam aliqui vocant falso - suum enim genus habet - , cauliculis nigris, rectis, foliis labruscae, fert folliculos verius quam acinos, virides, similes ciceri, in his nucleum triangulum. maturescit cum vindemia nigrescitque, cum taminiae rubentes norimus acinos sciamusque illam in apricis nasci, hanc non nisi in opacis. his nucleis ad purgationem uti non censuerim propter ancipitem strangulationem, neque ad pituitam oris siccandam, quia fauces laedunt. phthiriasi caput et reliquum corpus triti liberant, facilius admixta sandaraca, item pruritu et psoris. ad dentium dolores decocuntur in aceto, ad aurium vitia, rheumatismos cicatricum, ulcerum manantia. flos tritus in vino contra serpentes bibitur; semen enim abdicaverim propter nimiam vim ardoris. quidam eam pituitariam vocant. plagis serpentium utique inlinunt.
<plin. nat. 23.11> labrusca quoque oenanthen fert satis dictam. quae, a graecis ampelos agria appellata, spissis et candicantibus foliis, geniculata, rimoso cortice, fert uvas rubentes cocci modo, quae cutem in facie mulierum purgant et varos, coxendicum et lumborum vitiis tusae cum foliis et suco prosunt. radix decocta in aqua pota in vini coi cyathis ii umorem alvi ciet et ideo hydropicis datur. hanc potius crediderim esse quam vulgus uvam taminiam vocat. utuntur ea pro amuleto et ad expuitionem sanguinis quoque adhibent, non ultra gargarizationes et ne quid devoretur, addito sale, thymo, aceto mulso. ideo et purgationibus ancipitem putant.
<plin. nat. 23.12> est huic similis, sed in salictis nascens; ideo distinguitur nomine, cum eosdem usus habeat, et salicastrum vocatur. scabiem et pruriginem hominum quadripedumque aceto mulso trita haec efficacius tollit.
<plin. nat. 23.13> vitis alba est quam graeci ampelon leucen, alii staphylen, alii melothron, alii psilotrum, alii archezostim, alii cedrostin, alii madon appellant. huius sarmenta longis et exilibus internodiis geniculata scandunt. folia pampinosa ad magnitudinem hederae dividuntur ut vitium. radix alba, grandis, raphano similis initio. ex ea caules asparagi  similitudine exeunt. hi decocti in cibo alvum et urinam cient. folia et caules exulcerant corpus, utique ulcerum phagedaenis et gangraenis tibiarumque taedio cum sale inlinuntur. semen in uva raris acinis dependet, suco rubente, postea crocino. novere id qui coria perficiunt; illo enim utuntur. psoris et lepris inlinitur, lactis abundantiam facit coctum cum tritico potumque. radix, numerosis utilitatibus nobilis, contra serpentium ictus trita drachmis ii bibitur. vitia cutis in facie varosque et lentigines et suggillata emendat et cicatrices, eademque praestat in oleo decocta. datur et comitialibus potus, item mente conmotis aut vertigine laborantibus, drachmae pondere cotidie anno toto. et ipsa autem largior aliquando sensus turbat. illa vis praeclara, quod ossa infracta extrahit in aqua inposita ut bryonia; quare quidam hanc albam bryoniam vocant, aliam vero nigram. efficacior in eodem usu cum melle et ture. suppurationes incipientes discutit, veteres maturat et purgat. ciet menses et urinam. ecligma ex ea fit suspiriosis et contra lateris dolores, ruptis, convulsis. splenem ternis obolis pota xxx diebus consumit. inlinitur eadem cum fico et pterygiis digitorum. ex vino secundas feminarum adposita trahit et pituitam drachma pota in aqua mulsa. sucus radicis  colligi debet ante seminis maturitatem. qui inlitus per se et cum ervo laetiore quodam colore et cutis teneritate mangonicat corpora, serpentes fugat. tunditur ipsa radix cum fico pingui erugatque corpus, si statim bina stadia ambulentur, alias uret et nisi frigida abluatur. iucundius hoc idem praestat nigra vitis, quoniam alba pruritum adfert.
<plin. nat. 23.14> est ergo et nigra, quam proprie bryoniam vocant, alii chironiam, alii gynaecanthen aut aproniam, similem priori, praeterquam colore; huius enim nigrum esse diximus. asparagos eius diocles praetulit veris asparagis in cibo urinae ciendae lienique minuendo. in frutectis et harundinetis maxume nascitur. radix foris nigra, intus buxeo colore. ossa infracta vel efficacius extrahit quam supra dicta, cetera eadem. peculiare quod iumentorum cervicibus unice medetur. aiunt, si quis villam ea cinxerit, fugere accipitres tutasque fieri villares alites. eadem in iumento homineque flemina aut sanguinem, qui se ad talos deiecerit, circumligata sanat. et hactenus de vitium generibus.
<plin. nat. 23.15> musta differentias habent naturales has, quod sunt  candida aut nigra aut inter utrumque, alia ex quibus vinum fiat, alia ex quibus passum. cura differentias innumerabiles facit; in plenum ergo haec dixisse conveniat: mustum omne stomacho inutile, venis iucundum. a balneis raptim et sine interspiratione potum necat. cantharidum naturae adversatur, item serpentibus, maxime haemorrhoidi et salamandrae. capitis dolores facit et gutturi inutile, prodest renibus, iocineri et interaneis, vesicae; conlevat enim ea. privatim contra buprestim valet, contra meconium, lactis coagulationem, cicutam, toxica, dorycnium, ex oleo potum redditumque vomitionibus. ad omnia infirmius album, iucundius passi mustum et quod minorem capitis dolorem adferat.
<plin. nat. 23.16> vini genera differentiasque perquam multas exposuimus et fere cuiusque proprietates. neque est ulla pars difficilior tractatu aut numerosior, quippe cum sit arduum dictu, pluribus prosit an noceat. praeterea quam ancipiti eventu potum statim auxilium fit aut venenum! etenim de natura ad remedia tantum pertinente nunc loquimur. unum de dando eo volumen asclepiades condidit, ab eo cognominatis qui postea uno de volumine illo disseruere innumera. nos ista romana gravitate artiumque liberalium adpetentia non ut medici, sed ut indices salutis humanae diligenter distinguemus.
<plin. nat. 23.17> de generibus singulis disserere inmensum et inexplicabile est, discordibus medicorum sententiis. surrentinum veteres maxime probavere, sequens aetas albanum aut falernum, et deinde alia alii iniquissimo genere  decreti, quod cuique gratissimum, ceteris omnibus pronuntiando. quod ut constarent sententiae, quota portio tamen mortalium his generibus posset uti iam vero nec proceres usquam sinceris. eo venere mores, ut nomina modo cellarum veneant, statim in lacibus vindemiae adulterentur. ergo, hercules, mirum dictu, innocentius iam est quodcumque et ignobilius. haec tamen fere constantissimae videntur sententiae, quorum mentionem fecimus. si quis hoc quoque discrimen exiget, falernum nec in novitate nec in nimia vetustate corpori salubre est; media eius aetas a xv annis incipit. frigido potu stomacho utile, non item in calida. diutinae tussi sorbetur merum utiliter a ieiunis, item in quartanis. nullo aeque venae excitantur. alvum sistit, corpus alit. creditum est obscuritatem visus facere nec prodesse nervis aut vesicae. albana nervis utiliora; stomacho minus quae sunt dulcia; austera vel falerno utiliora. concoctionem minus adiuvant, stomachum modice inplent; at surrentina nullo modo, nec caput temptant, stomachi et intestinorum rheumatismos cohibent. caecuba iam non gignuntur. et, quae supersunt, setina concoqui cibos cogunt; virium plus  surrentino, austeritatis albano, vehementiae minus falerno habent. ab his statana non longo intervallo afuerint. alvo citae signinum maxime conducere indubitatum est. reliqua in commune dicentur.
<plin. nat. 23.18> vino aluntur vires, sanguis colosque hominum. hoc distat orbis medius et mitior plaga circumiectis. quantum illis feritas facit roboris, tantum nobis hic sucus. lactis potus ossa alit, frugum nervos, aqua carnes; ideo minus ruboris est in corporibus illis et minus roboris contraque labores patientiae. vino modico nervi iuvantur, copiosiore laeduntur; sic et oculi. stomachus recreatur et adpetentia ciborum invitatur; tristitia, cura hebetatur, urina et algor expellitur, somnus conciliatur. praeterea vomitiones sistit, collectiones extra lanis umidis inpositis mitigat. asclepiades utilitatem vini aequari vix deorum potentia posse pronuntiavit. vetus copiosiore aqua miscetur; quo magis urinam expellit, minus siti resistit. dulce minus inebriat, sed stomacho innatat; austerum facilius concoquitur. levissimum est quod celerrime inveteratur. minus infestat nervos quod vetustate dulcescit. stomacho minus utile est pingue, nigrum, sed corpora magis alit. tenue et austerum minus alit, magis stomachum nutrit, celerius per urinam transit; tanto magis capita temptat.  hoc et in omni alio suco semel dictum sit. vinum diutino fumo inveteratum insaluberrimum. mangones ita in apothecis excogitavere, iam et patresfamilias, aetatem addi. atqui per se cariem traxere. quo certe vocabulo satis consilii dedere prisci, quoniam et in materiis cariem fumus erodit; at nos e diverso fumi amaritudine vetustatem indui persuasum habemus. quae sunt admodum exalbida, haec vetustate insalubria fiunt. quo generosius vinum est, hoc magis vetustate crassescit et in amaritudinem corpori minime utilem coit. condire eo aliud minus annosum insalubre est; sua cuique vino saliva innocentissima est, sua cuique aetas gratissima, hoc est media.
<plin. nat. 23.19> corpus augere volentibus aut mollire alvum conducit inter cibos bibere, contra minuentibus alvumque cohibentibus sitire in edendo, postea parum bibere. vinum ieiunos bibere novicio invento inutilissimum est curiosis vigoremque animi ad procinctum tendentibus; somno vero ac securitatibus iamdudum hoc fuit, quod homerica illa helena ante cibum ministravit. sic quoque in proverbium cessit "sapientiam vino obumbrari". vino demus  homines, quod soli animalium non sitientes bibimus. aquae potum interponere utilissimum itemque iugi superbibere. ebrietatem quidem frigidae potus extemplo discutit. meracis potionibus per xx dies ante canis ortum totidemque postea suadet hesiodus uti. merum quidem remedio est contra cicutas, coriandrum, aconita, viscum, meconium, argentum vivum, apes, vespas, crabrones, phalangia, serpentium scorpionumque ictus contraque omnia, quae refrigerando nocent, privatim contra haemorrhoidas, presteras, fungos, item contra inflationes rosionesque praecordiorum et quorum stomachus in vomitiones effunditur, et si venter aut interanea rheumatismum sentiant, dysintericis, sudatoribus e longa tussi, in epiphoris meracum. cardiacis in mamma laeva merum in spongea inponi prodest, ad omnia autem maxime album inveterascens. utiliter et fovetur vino calido virilitas. iumentis infusum cornu lassitudinem aufert. simias quadripedesque, quibus digiti sunt, negant crescere adsuetas meri potu.
<plin. nat. 23.20> nunc circa aegritudines sermo de vinis erit. saluberrimum liberaliter genitis campaniae quodcumque tenuissimum, vulgo vero quod quemque maxime iuverit validum. utilissimum omnibus sacco viribus fractis. meminerimus sucum esse, qui fervendo vires e musto sibi fecerit. misceri plura genera omnibus inutile.  saluberrimum cui nihil in musta additum est, meliusque, si nec vasis pix adfuit. marmore enim et gypso aut calce condita quis non et validus expaverit in primis igitur vinum marina aqua factum inutile est stomacho, nervis, vesicae. resina condita frigidis stomachis utilia existimantur, non expedire vomitionibus, sicut neque mustum neque sapa neque passum. novicium resinatum nulli conducit; capitis dolorem et vertigines facit. ab hoc dicta crapula est. tussientibus et in rheumatismo nominata prosunt, item coeliacis et dysintericis, mulierum mensibus. in hoc genere rubrum nigrumve magis constringit magisque calefacit. innocentius pice sola conditum. sed et picem meminisse debemus non aliud esse quam conbustae resinae fluxum. hoc genus vini excalfacit, concoquit, purgat. pectori, ventri utile, item vulvarum dolori, si sine febri sint, veteri rheumatismo, exulcerationi, ruptis, convulsis, vomicis, nervorum infirmitati, inflationibus, tussi, anhelationibus, luxatis in sucida lana inpositum. ad omnia haec utilius id, quod sponte naturae suae picem resipit picatumque appellatur helvico in pago, quo tamen nimio caput temptari convenit. quod ad febrium valitudines attinet, certum est, non dandum in febri nisi veteribus aegris nec nisi declinante morbo; in acutis vero periculis nullis nisi qui  manifestas remissiones habeant, et has noctu potius - dimidia pars periculi est noctu, hoc est spe somni, bibentibus - , nec a partu abortuve nec a libidine aegrotantibus, nec in capitis doloribus, nec quorum accessiones cum frigore extremitatum fient, nec in febri tussientibus, nec in tremore nervorumve doloribus vel faucium aut si vis morbi circa ilia intellegatur, nec in duritia praecordiorum, venarum vehementia, neque in opisthotono, tetano, nec singultientibus nec si cum febri dyspnoea sit; minime vero oculis rigentibus, e genis stantibus aut defectis, gravibus nec quorum coniventium perlucebunt oculi palpebrisve non coeuntibus vel si dormientibus hoc idem eveniet aut si cruore suffundentur oculi vel si lemae in oculis erunt; minime lingua fungosa vel gravi et subinde inperfecta loquentibus; nec si urina difficile reddetur, neque expavescentibus repente, nec spasticis aut rursus torpentibus, nec si per somnos genitura effundetur.
<plin. nat. 23.21> cardiacorum morbo unicam spem hanc e vino esse certum est. sed id dandum non nisi in accessione censent, alii in remissione, illi, ut sudorem coerceant, hi, quia tutius putant minuente se morbo, quam plurium  sententiam esse video. dari utique non nisi in cibo debet nec a somno nec praecedente alio potu, hoc est utique sitienti, nec nisi in desperatione suprema, et viro facilius quam feminae, seni quam iuveni, iuveni quam puero, hieme quam aestate, adsuetis potius quam expertibus. modus dandi pro vehementia vini, item mixtura aquae. vulgo satis putant unum cyathum ii aquae misceri, si dissolutio sit stomachi, dandum; si cibus non descendat, iterum.
<plin. nat. 23.22> vini genera, quae fingi docuimus, nec fieri iam arbitror et supervacuum eorum usum, cum ipsis rebus, ex quibus finguntur, doceamus uti. et alias modum excesserat medicorum in his ostentatio, veluti e napis vinum utile esse ab armorum equitandive lassitudine praecipientium atque, ut reliqua omittamus, etiam e iunipiro. et quis satius censeat apsinthite vino utendum potius quam apsinthio ipso in reliquis omittatur et palmeum, capiti noxium ventrique tantum molliendo et sanguinem excreantibus non inutile. ficticium non potest videri quod bion appellavimus, cum sit in eo sola pro arte festinatio. prodest stomacho dissoluto aut cibos non perficienti,  praegnantibus defectis, paralyticis, tremulis, vertigini, torminibus, inchiadicis. in pestilentia quoque ac peregrinationibus vim magnam auxiliandi habere dicitur.
<plin. nat. 23.23> vini etiam vitium transit in remedia aceto. summa vis ei in refrigerando, non tamen minor in discutiendo; ita fit, ut infuso terra spumet. dictum est saepius diceturque, quotiens cum aliis prosit. per se haustum fastidia discutit, singultus cohibet, sternumenta olfactatum. in balineis aestus arcet, si contineatur ore. quin et cum aqua bibitur multorum stomacho utiliter, gargarizatur cum eadem convalescentium, et a solis ardoribus oculis quoque illo modo saluberrimum fotu. medetur pota hirudine, item lepris, furfuribus, ulceribus manantibus, canis morsibus, scorpionum ictibus, scolopendrarum, muris aranei contraque omnium aculeatorum venena et pruritus, item contra multipedae morsum calidum in spongea adiecto aut sulphuris sextante sextariis iii aut hysopi fasciculo. medetur et sedis vitiis, in sanguinis fluctione post excisos calculos et omni alia foris in spongea inpositum, intus potum cyathis  binis quam acerrimum. conglobatum utique sanguinem discutit. contra lichenem et bibitur et inponitur. sistit alvum et rheumatismos interaneorum infusum, item procidentias sedis vulvaeque. tussim veterem inhibet et gutturis rheumatismos, orthopnoeam, dentium labefactationem. vesicae nocet nervorumque infirmitatibus. nesciere medici, quantum contra aspidas polleret. nuper ab aspide calcata percussus utrem aceti ferens, quotiens deposuisset, sentiebat ictum, alias inlaeso similis. intellectum ibi remedium est potuque succursum. neque aliter os conluunt venena exsugentes. in totum domitrix vis haec non ciborum modo est, verum et rerum plurimarum. saxa rumpit infusum, quae non ruperit ignis antecedens. cibos quidem et sapores non alius magis sucus commendat aut excitat, in quo usu mitigatur usto pane aut cumino vel accenditur pipere ac lasere, utique sale conpescitur. non est praetereundum in eo exemplum ingens, siquidem m. agrippa supremis suis annis conflictatus gravi morbo pedum, cum dolorem eum perpeti nequiret, unius medicorum portentosa scientia ignorante Divo Augusto tanti putavit usu pedum sensuque omni carere, dummodo et dolore illo careret, demersis in acetum calidum cruribus in acerrimo impetu morbi.
<plin. nat. 23.24> acetum scillinum inveteratum magis probatur. prodest super ea, quae diximus, acescentibus cibis, gustatu enim discutit poenam eam; item iis qui ieiuni vomant, callum enim faucium facit ac stomachi. odorem oris tollit, gingivas adstringit, dentes firmat, colorem meliorem praestat. tarditatem quoque aurium gargarizatione purgat et transitum auditus aperit. oculorum aciem obiter exacuit, comitialibus, melancholicis, vertigini, volvarum strangulationibus, percussis aut praecipitatis et ob id sanguine conglobato, nervis infirmis, renium vitiis perquam utile, cavendum exulceratis.
<plin. nat. 23.25> oxymeli antiqui, ut dieuches tradit, hoc modo temperabant: mellis minas x, aceti veteris heminas v, salis marini pondo libram quadrantem, aquae sextarios v pariter coquebant deciens defervescente cortina atque ita diffundebant inveterabantque. sustulit totum id asclepiades coarguitque - nam etiam in febribus databant - , profuisse tamen fatetur contra serpentes, quas sepas vocant, et contra meconium ac viscum, et anginis calidum gargarizatum et auribus, oris gutturisque desideriis. quae nunc omnia oxyalme contingunt, id est sale et aceto recente, efficacius.
<plin. nat. 23.26> vino cognata res sapa est musto decocto, donec tertia pars supersit. ex albo hoc melius. usus contra cantharidas, buprestim, pinorum erucas, quas pityocampas vocant, salamandras, contra mordentia venenata. secundas partusque emortuos trahit cum bulbis potum. fabianus auctor est venenum esse, si quis ieiunus a balineis id bibat.
<plin. nat. 23.27> consequens horum est faex, sui cuiusque generis. ergo vini faecibus tanta vis est, ut descendentes in cupas enecet. experimentum demissa praebet lucerna, quamdiu extinguatur, periculum denuntians. inlota miscetur medicamentis, cum iridis vero pari pondere eruptionibus pituitae inlinitur, et sicca vel madida contra phalangia et testium mammarumque inflammationi vel in quacumque parte corporis, item cum hordeacia farina et turis polline in vino cocta. crematur et siccata. experimentum est legitime coctae, ut refrigerata linguam tactu videatur urere. celerrime exanimatur non inclusa condita. crematio ei multum virium adicit, utilissimae ad conpescendos lichenas, furfures cum fico decocta. sic et lepris et ulceribus manantibus inponitur. fungorum naturae contraria est pota, sed magis cruda. oculorum medicamentis cocta et lota miscetur. medetur inlita et testibus et genitalibus, in vino  autem adversus strangurias bibitur. cum expiravit quoque, lavandis corporibus et vestibus utilis, tunc usum acaciae habet.
<plin. nat. 23.28> faex aceti pro materia acrior sit necesse est multoque magis exulceret. resistit suppurationum incrementis; stomachum, interanea, ventrem inlita adiuvat. sistit rheumatismos earum partium et mulierum menses. panos discutit nondum exulceratos et anginas, ignes sacros cum cera. mammas lactis sui inpatientes eadem extinguit, ungues scabros aufert. e serpentibus contra cerastas validissima cum polenta, cum melanthio autem contra crocodili morsus et canis. et haec cremata ampliat vires. tunc addito lentiscino oleo inlita una nocte rufat capillum. eadem ex aqua in linteolo adposita vulvas purgat.
<plin. nat. 23.29> sapae faece ambusta sanantur, melius addita lanugine harundinis, eadem faece decocta potaque tusses veteres. decoquitur in patinis cum sale et adipe ad tumorem quoque maxillarum et cervicium.
<plin. nat. 23.30> olearum proxima auctoritas intellegitur. folia earum vehementissime adstringunt, purgant, sistunt. itaque commanducata inposita ulceribus medentur et capitis doloribus inlita cum oleo, decoctum eorum cum melle iis, quae medici usserint, gingivarum inflammationibus et paronychiis sordidisque ulceribus et putrescentibus. cum melle sanguinis profluvium e nervosis partibus cohibet. sucus eorum carbunculantibus circa oculos ulceribus et  pusulis procidentique pupillae efficax, quapropter in collyria additur. nam et veteres lacrimationes sanat et genarum erosiones. exprimitur autem sucus tunsis adfuso vino et aqua caelesti siccatusque in pastillos digeritur. sistit menses in lana admotus vulvae, utilis et sanie manantibus, item condylomatis, ignibus sacris quaeque serpunt ulcera, epinyctidi.
<plin. nat. 23.31> eosdem effectus et flos earum habet. uruntur cauliculi efflorescentes, ut cinis spodi vicem praestet, vinoque infuso iterum uritur. suppurationes et panos inlinunt cinere eo vel foliis tusis cum melle, oculos vero cum polenta. sucus fruticis recentis accensi destillans sanat lichenas, furfures, manantia ulcera. nam lacrima, quae ex arbore ipsa destillat, aethiopicae maxime oleae, mirari satis non est repertos, qui dentium dolores inlinendos censerent, venenum esse praedicantes atque etiam in oleastro quaerendum. e radice oleae quam tenerrimae cortex derasus in mel crebro gustatu medetur sanguinem reicientibus et suppurata extussientibus. ipsius oleae cinis cum axungia tumores sanat extrahitque fistulis vitia et ipsas sanat.
<plin. nat. 23.32> olivae albae stomacho utiliores, ventri minus. praeclarum habent usum, antequam condiantur, recentes per se cibi modo devoratae. medentur enim harenosae  urinae, item dentibus carne mandenda adtritis aut convolsis. nigra oliva stomacho inutilior, ventri facilior; capiti, oculis non convenit. utraque ambustis prodest, trita et inlita illa, sed nigra commanducatur et protinus ex ore inposita pusulas gigni prohibet. colymbades sordida ulcera purgant, inutiles difficultatibus urinae.
<plin. nat. 23.33> de amurca poteramus videri satis dixisse catonem secuti, sed reddenda medicinae quoque est. gingivis et oris ulceribus, dentium stabilitati efficacissime subvenit, item ignibus sacris infusa et iis, quae serpant. pernionibus nigrae olivae amurca utilior, item infantibus fovendis, albae vero mulierum vulvae in lana admovetur. multo autem omnis amurca decocta efficacior. coquitur in cyprio vase ad crassitudinem mellis. usus eius cum aceto aut vino vetere aut mulso, ut quaeque causa exigat, in curationem oris, dentium, aurium, ulcerum manantium, genitalium, rhagadum. vulneribus in linteolis inponitur, luxatis in lana. ingens hic usus utique inveterato medicamento; tale enim fistulas sanat. infunditur sedis, genitalium, vulvae exulcerationi, inlinitur vero podagris incipientibus, item articulariis morbis. si vero cum omphacio recoquatur ad mellis crassitudinem, causarios dentes extrahit; item iumentorum scabiem cum decocto lupinorum et chamaeleonte herba mire sanat. cruda amurca podagras foveri utilissimum.  oleastri foliorum eadem natura. spodium e cauliculis vehementius inhibet rheumatismos. sedat et inflammationes oculorum, purgat ulcera alienata et explet, excrescentia leniter erodit siccatque et ad cicatricem perducit. cetera ut in oleis, peculiare autem, quod folia decocuntur ex melle et dantur coclearibus iii contra sanguinis excreationes. oleum tantum acrius efficaciusque, et ideo os quoque colluitur illo ad firmitatem dentium. inponuntur folia et paronychiis et carbunculis et contra omnem collectionem cum vino, iis vero, quae purganda sint, cum melle. miscentur oculorum medicamentis decoctum foliorum et sucus oleastri. utiliter et auribus instillatur cum melle vel si pus effluat. flore oleastri condylomata inlinuntur et epinyctides, item cum farina hordeacia venter in rheumatismo, cum oleo capitis dolores. cutem in capite ab ossibus recedentem cauliculi decocti et cum melle inpositi conprimunt. ex oleastro maturi in cibo sumpti sistunt alvum, tosti autem et cum melle triti nomas repurgant, carbunculos rumpunt.
<plin. nat. 23.34> olei naturam causasque abunde diximus. ad medicinam ex olei generibus haec pertinent, utilissimum esse omphacium, proxime viride, praeterea quam maxime recens - nisi cum vetustissimum quaeritur - , tenue, odoratum quodque non mordeat, e diverso quam cibis  eligitur. omphacium prodest gingivis, si contineatur in ore, et colorem dentium custodit motusque stabilit. sudores cohibet. oenanthino idem effectus qui rosaceo. omni autem oleo mollitur corpus, vigorem et robur accipit. stomacho contrarium, auget et ulcerum incrementa. fauces exasperat et venena omnia hebetat, praecipue psimithi et gypsi, in aqua mulsa aut ficorum siccarum decocto potum contra meconium, ex aqua contra cantharidas, buprestim, salamandras, pityocampas, per se potum redditumque vomitionibus contra omnia supra dicta. lassitudinum et perfrictionum refectio est. tormina calidum potum cyathis vi magisque ruta simul decocta pellit, item ventris animalia. solvit alvum heminae mensura cum vino et calida aqua potum aut tisanae suco, vulnerariis emplastris utile faciem purgat. bubus infusum per nares, donec ructent, inflationem sedat. vetus autem magis excalfacit corpora magisque discutit sudores, duritias magis diffundit, lethargicis auxiliare et inclinato morbo. oculorum claritati confert aliquid cum pari portione mellis acapni. capitis doloribus remedium est, item ardoribus in febri cum aqua. si vetusti non sit occasio, decoquitur, ut vetustatem repraesentet.
<plin. nat. 23.35> oleum cicinum bibitur ad purgationes ventris cum pari caldae mensura. privatim dicitur purgare praecordia. prodest et articulorum morbis, duritiis omnibus, vulvis, auribus, ambustis, cum cinere vero muricum sedis inflammationibus, item psorae. colorem cutis commendat capillumque fertili natura evocat. semen, ex quo fit, nulla animans attingit. ellychnia ex uva fiunt claritatis praecipuae, ex oleo lumen obscurum propter nimiam pinguitudinem. folia igni sacro inlinuntur ex aceto, per se autem recentia mammis et epiphoris, eadem decocta in vino inflammationibus cum polenta, croco; per se autem triduo inposita faciem purgant.
<plin. nat. 23.36> oleum amygdalinum purgat, mollit corpora, cutem erugat, nitorem commendat, varos cum melle tollit e facie. prodest et auribus cum rosaceo aut melle et mali punici tegmine decoctum vermiculosque in his necat et gravitatem auditus discutit, sonos incertos et tinnitus, obiter capitis dolores et oculorum. medetur furunculis et a sole ustis cum cera. ulcera manantia et furfures cum vino expurgat, condylomata cum meliloto; per se vero capiti inlitum somnum adlicit.
<plin. nat. 23.37> oleum laurinum utilius, quo recentius quoque viridius colore. vis eius excalfactoria, et ideo paralyticis, spasticis, ischiadicis, suggillatis, capitis doloribus,  inveteratis destillationibus, auribus in calyce punici calfactum inlinitur.
<plin. nat. 23.38> similis et myrtei olei ratio. adstringit, indurat. medetur gingivis, dentium dolori, dysinteriae, volvae exulceratae, vesicis, ulceribus vetustis vel manantibus cum squama aeris et cera, item eruptionibus, ambustis. adtrita sanat et furfures, rhagadas, condylomata, articulos luxatos, odorem gravem corporis. adversatur cantharidi, bupresti aliisque malis medicamentis, quae exulcerando nocent.
<plin. nat. 23.39> chamaemyrsinae sive oxymyrsinae eadem natura. - cupressinum oleum eosdem effectus habet quos myrteum, item citreum. - e nuce vero iuglande, quod caryinum appellavimus, alopeciis utile est et tarditati aurium infusum, item capitis dolori inlitum, cetero iners et gravi sapore. enimvero si quid in nucleo putridi fuerit, totus modius deperit. - ex cnidio grano factum eandem vim habet quam cicinum. - e lentisco factum utilissimum acopo est idemque proficeret quod rosaceum, ni durius paulo intellegeretur. utuntur eo et contra nimios sudores papulasque sudorum. scabiem iumentorum efficacissime sanat. - balaninum oleum repurgat varos, furunculos, lentigines, gingivas.
<plin. nat. 23.40> cypros qualis esset et quemadmodum ex ea fieret oleum docuimus. natura eius excalfacit, emollit nervos. folia stomacho inlinuntur et vulvae concitatae, sucus quoque eorum adponitur. folia recentia commanducata ulceribus in capite manantibus, item oris medentur et collectionibus, condylomatis. decoctum foliorum ambustis et luxatis prodest. ipsa rufant capillum tusa adiecto struthei mali suco. flos capitis dolores sedat cum aceto inlitus, item combustus in cruda olla nomas sanat et putrescentia ulcera per se vel cum melle. odor floris oleique somnum facit. - adstringit gleucinum et refrigerat eadem ratione qua oenanthinum.
<plin. nat. 23.41> balsaminum longe pretiosissimum omnium, ut in unguentis diximus, contra omnes serpentes efficax, oculorum claritati plurimum confert, caliginem discutit, item dyspnoeas, collectiones omnes duritiasque lenit. sanguinem densari prohibet, ulcera purgat, auribus, capitis doloribus, tremulis, spasticis, ruptis perquam utile. adversatur aconito ex lacte potum, febres cum horrore venientes perunctis leviores facit. utendum tamen modico, quoniam adurit augetque vitia non servato temperamento.
<plin. nat. 23.42> malobathri quoque naturam et genera exposuimus. urinam ciet, oculorum epiphoris in vino expressum utilissime inponitur, item frontibus dormire volentibus, efficacius, si et nares inlinantur aut si ex aqua bibatur. oris et halitus suavitatem commendat linguae subditum folium, sicut et vestium odorem interpositum.
<plin. nat. 23.43> hyoscyaminum emolliendo utile est, nervis inutile. potum quidem cerebri motus facit. - therminum e lupinis emollit, proximum rosaceo effectu. - narcissinum dictum est cum suo flore. - raphaninum phthiriasis longa valitudine contractas tollit scabritiasque cutis in facie emendat. - sesaminum aurium dolores sanat et ulcera, quae serpunt, et quae cacoethe vocant. - lilinum, quod et syrium vocavimus, renibus utilissimum est sudoribusque evocandis, vulvae molliendae concoquendisque intus. - selgiticum nervis utile esse diximus, sicut herbacium quoque, quod iguvini circa flaminiam viam vendunt.
<plin. nat. 23.44> elaeomeli, quod in syria ex ipsis oleis manare diximus, sapore melleo, non sine nausea alvum solvit, bilem praecipue detrahit ii cyathis in hemina aquae datis; qui bibere, torpescunt excitanturque crebro. potores certaturi praesumunt ex eo cyathum unum. - pissino oleo usus ad tussim et quadripedum scabiem est.
<plin. nat. 23.45> a vitibus oleisque proxima nobilitas palmis. inebriant recentes, capitis dolorem adferunt minus siccae, nec, quantum videtur, utiles stomacho. tussim exasperant, corpus alunt. sucum decoctarum antiqui pro hydromelite dabant aegris ad vires recreandas, sitim sedandam, in quo  usu praeferebant thebaicas, sanguinem quoque excreantibus utiles, in cibo maxime. inlinuntur caryotae stomacho, vesicae, ventri, intestinis cum cotoneis et cera et croco. suggillata emendant. nuclei palmarum cremati in fictili novo cinere loto spodi vicem efficiunt miscenturque collyriis et calliblephara faciunt addito nardo.
<plin. nat. 23.46> palma, quae fert myrobalanum, probatissima in aegypto, ossa non habet reliquarum modo in balanis. alvum et menses ciet in vino austero et vulnera conglutinat.
<plin. nat. 23.47> palma elate sive spathe medicinae confert germina, folia, corticem. folia inponuntur praecordiis, stomacho, iocineri, ulceribus, quae serpunt cicatrici repugnantia. psoras cortex eius tener cum resina et cera sanat diebus xx. decoquitur et ad testium vitia. capillum denigrat. suffitu partus extrahit. datur bibendus renium vitiis et vesicae et praecordiorum, capiti et nervis inimicus. vulvae ac ventris fluctiones sistit decoctum eius; item cinis et tormina, potus in vino albo in vulvarum vitiis efficacissimus.
<plin. nat. 23.48> proxime varietates generum medicinarumque mala habent. ex his verna acerba et stomacho inutilia sunt, alvum, vesicam circumagunt, nervos laedunt. cocta  meliora. - cotonea cocta suaviora, cruda tamen, dumtaxat matura, prosunt sanguinem excreantibus et dysintericis, cholericis, coeliacis. non idem possunt decocta, quoniam amittunt constringentem illam vim suci, et tamen decocuntur in aqua caelesti ad eadem, quae supra scripta sunt. inponuntur et pectori in febris ardoribus, ad stomachi autem dolores cruda decoctave cerati modo inponuntur. lanugo eorum carbunculos sanat. cocta in vino et inlita cum cera alopeciis capillum reddunt. quae ex iis cruda in melle conduntur, alvum movent; mellis autem suavitati multum adiciunt stomachoque utilius id faciunt. quae vero in melle cocta conduntur, quidam ad stomachi vitia trita cum rosae foliis decoctis dant pro cibo. sucus crudorum lienibus, orthopnoicis, hydropicis prodest, item mammis, condylomatis, varicibus; flos et viridis et siccus inflammationibus oculorum, excreationibus sanguinis, mensibus mulierum. fit et sucus ex illis mitis cum vino dulci tusis, utilis coeliacis et iocineri. decocto quoque eorum foventur, si procidant, vulvae et interanea. fit et oleum ex iis, quod melinum vocavimus, quotiensnon fuerint in umidis nata. ideo utilissima quae ex sicilia veniunt, minus utilia struthia, quamvis cognata. radix eorum circumscripta terra manu sinistra capitur ita, ut qui id faciet  dicat, quare capiat et cuius causa. sic adalligata strumis medetur.
<plin. nat. 23.49> melimela et reliqua dulcia stomachum et ventrem solvunt, siticulosa, aestuosa, sed nervos non laedunt. - orbiculata sistunt alvum et vomitiones, urinas cient. - silvestria mala similia sunt vernis acerbis alvumque sistunt; sane in hunc usum inmatura opus sunt.
<plin. nat. 23.50> citrea contra venenum in vino bibuntur vel ipsa vel semen. faciunt oris suavitatem decocto eorum colluti aut suco expresso. horum semen edendum praecipiunt in malacia praegnatibus, ipsa vero contra infirmitatem stomachi, sed non nisi ex aceto facile manduntur.
<plin. nat. 23.51> punici mali novem genera nunc iterari supervacuum. ex iis dulcia, quae apyrena alio nomine appellavimus, stomacho inutilia habentur; inflationes pariunt, dentes gingivasque laedunt. quae vero ab his sapore proxima vinosa diximus, parvum nucleum habentia, utiliora paulo intelleguntur; alvum sistunt et stomachum, dumtaxat pauca, ultraque satietatem et haec minime danda, quamquam omnino nulla in febri, nec carne acinorum utili nec suco. caventur aeque vomitionibus ac bilem reicientibus. uvam in his ac ne mustum quidem, sed protinus vinum  aperuit natura. utrumque asperiore cortice; hic acerbis in magno usu. vulgus coria maxume perfici illo novit; ob id malicorium appellant medici. urinam cieri eodem monstrant mixtaque galla in aceto decoctum mobiles dentes stabilire. expetitur gravidarum malaciae, quoniam gustatu moveat infantem. dividitur malum caelestique aqua madescit ternis fere diebus; haec bibitur frigida coeliacis et sanguinem excreantibus.
<plin. nat. 23.52> ex acerbo fit medicamentum quod stomatice vocatur, utilissimum oris vitiis, narium, aurium, oculorum caligini, pterygiis, genitalibus et iis, quas nomas vocant et quae in ulceribus excrescunt, contra leporem marinum hoc modo: acinis detracto cortice tunsis sucoque decocto ad tertias cum croci et aluminis scissi, murrae, mellis attici selibris. alii et hoc modo faciunt: punica acida multa tunduntur, sucus in cacabo novo coquitur mellis crassitudine ad virilitatis et sedis vitia et omnia, quae lycio curantur, aures purulentas, epiphoras incipientes, rubras maculas in manibus. rami punicorum serpentes fugant. cortices punici ex vino cocti et inpositi perniones sanant. contusum malum ex iii heminis vini decoctum ad heminam tormina et taenias pellit. punicum in olla  nova, coperculo inlito, in furno exustum et contritum potumque in vino sistit alvum, discutit tormina.
<plin. nat. 23.53> primus pomi huius partus florere incipientis cytinus vocatur a graecis, mirae observationis multorum experimento. si quis unum ex his, solutus vinculo omni cinctus et calciatus atque etiam anuli, decerpserit ii digitis, pollice et quarto, sinistrae manus atque ita lustratis levi tactu oculis in os additum devoraverit, ne dente contingat, adfirmatur nullam oculorum inbecillitatem passurus eodem anno. iidem cytini siccati tritique carnes excrescentes cohibent, gingivis et dentibus medentur, vel si mobiles sint, decocto suco. ipsa corpuscula trita ulceribus, quae serpunt putrescuntve, inlinuntur, item oculorum inflammationi intestinorumque et fere ad omnia quae cortices malorum. adversantur scorpionibus.
<plin. nat. 23.54> non est satis mirari curam diligentiamque priscorum, qui omnia scrutati nihil intemptatum reliquerunt. in hoc ipso cytino flosculi sunt, antequam scilicet malum ipsum prodeat, erumpentes, quos balaustium vocari diximus. hos quoque ergo experti invenere scorpionibus adversari. sistunt potu menses feminarum, sanant ulcera oris, tonsillas, uvam, sanguinis excreationes, ventris et stomachi solutiones, genitalia, ulcera quacumque in parte manantia. siccavere etiam, ut sic quoque experirentur, inveneruntque tusorum farina dysintericos a morte  revocari. alvum sistunt. quin et nucleos ipsos acinorum experiri non piguit. tosti tusique stomachum iuvant cibo aut potionibus. per se bibuntur ex aqua caelesti ad sistendam alvum. radix decocta sucum remittit, qui taenias necat victoriati pondere. eadem discocta in aqua quas lycium praestat utilitates.
<plin. nat. 23.55> est et silvestre punicum a similitudine appellatum. eius radices rubro cortice denari pondere ex vino potae somnos faciunt. semine poto aqua, quae subierit cutem, siccatur. mali punici corticis fumo culices fugantur.
<plin. nat. 23.56> pirorum omnium cibus, etiam valentibus onerosus, aegris vini quoque modo negatur. decocta eadem mire salubria et grata, praecipue crustumina; quaecumque vero cum melle decocta stomachum adiuvant. fiunt cataplasmata e piris ad discutienda corporum vitia, et decocto eorum ad duritias utuntur. ipsa adversantur boletis atque fungis pelluntque pondere et pugnante suco. - pirum silvestre tardissime maturescit. conciditur suspensumque siccatur ad sistendam alvum, quod et decoctum eius potu praestat. decocuntur et folia cum pomo ad eosdem usus. pirorum ligni cinis contra fungos etiamnum efficacius proficit. - mala piraque iumentis portatu mire  gravia sunt vel pauca. remedio aiunt esse, si prius edenda dentur aliqua aut utique ostendantur.
<plin. nat. 23.57> fici sucus lacteus aceti naturam habet, itaque coaguli modo lac contrahit. excipitur ante maturitatem pomi et in umbra siccatur ad aperienda ulcera, cienda menstrua adpositu cum luteo ovi aut potu cum amylo. podagris inlinitur cum farina graeci feni et aceto. pilos quoque detrahit palpebrarumque scabiem emendat, item lichenas et psoras. alvum solvit. lactis ficulni natura adversatur crabronum vesparumque et similium venenis, privatim scorpionum. idem cum axungia verrucas tollit. folia et quae non maturuere fici strumis inlinuntur omnibusque, quae emollienda sint discutiendave; praestant hoc et per se folia. et alius usus eorum in fricando lichene et alopeciis et quaecumque exulcerari opus sit. et adversus canis morsus ramorum teneri cauliculi cuti inponuntur. iidem cum melle ulceribus, quae ceria vocantur, inlinuntur. extrahunt infracta ossa cum papaveris silvestris foliis; canum rabiosorum morsus folio trito ex aceto restingunt. e nigra fico candidi cauliculi inlinuntur furunculis, muris aranei morsibus cum cera. cinis earum e foliis gangraenis consumendisque quae excrescant. fici maturae  urinam cient, alvum solvunt, sudorem movent papulasque, ob id autumno insalubres, quoniam sudantia huius cibi opera corpora perfrigescunt. nec stomacho utiles, set ad breve tempus, et voci contrariae intelleguntur. novissimae salubriores quam primae, medicatae vero numquam. iuvenum vires augent, senibus meliorem valitudinem faciunt minusque rugarum. sitim sedant, calorem refrigerant, ob id non negandae in febribus constrictis, quas stegnas vocant. siccae fici stomachum laedunt, gutturi et faucibus magnifice utiles. natura his excalfaciendi. sitim adferunt, alvum molliunt, rheumatismis eius et stomacho contrariae, vesicae semper utiles et anhelatoribus ac suspiriosis, item iocinerum, renium, lienum vitiis. corpus et vires adiuvant; ob id antea athletae hoc cibo pascebantur - pythagoras exercitator primus ad carnes eos transtulit - ; recolligentes se a longa valitudine utilissime. item comitialibus et hydropicis omnibusque, quae maturanda aut discutienda sint, inponuntur, efficacius calce aut nitro aut iri admixta. coctae cum hysopo pectus purgant, pituitam, tussim veterem, cum vino autem sedem et tumores maxillarum. ad furunculos, panos, parotidas decoctae inlinuntur. utile et  decocto fovere earum, feminasque decocto eodem cum faeno graeco. utiles sunt et pleuriticis ac peripneumonicis, cum ruta coctae torminibus. prosunt tibiarum ulceribus cum aeris flore, et parotidi, pterygiis cum punico malo, ambustis, pernionibus cum cera, hydropicis coctae in vino et cum absinthio et farina hordeacia. nitro addito manducatae alvum solvunt. scorpionum ictibus cum sale tritae inlinuntur. carbunculos extrahunt in vino coctae et inpositae. carcinomati, si sine ulcere sit, quam pinguissimam ficum inponi paene singulare remedium est, item phagedaenae. cinis non ex alia arbore acrior. purgat, conglutinat, replet, adstringit. bibitur et ad discutiendum sanguinem concretum, item percussis, praecipitatis, ruptis, convulsis cineris cyathus in singulis aquae et olei. datur tetanicis et spasticis, item potus vel infusus coeliacis et dysintericis. et si quis eo cum oleo perunguatur, excalfacit. idem cum cera et rosaceo subactus ambustis cicatricem tenuissimam obducit. lusciosos ex  oleo inlitus emendat dentiumque vitia crebro fricatu. produnt etiam, si quis inclinata arbore supino ore aliquem nodum eius morsu abstulerit nullo vidente atque cum aluta inligatum licio e collo suspenderit, strumas et parotidas discuti. cortex tritus cum oleo ventris ulcera sanat. crudae grossi verrucas, thymos nitro, farina additis tollunt. spodi vicem exhibet fruticum a radice exeuntium cinis. bis lotus adiecto psimithio digeritur in pastillos ad ulcera oculorum et scabritiam.
<plin. nat. 23.58> caprificus etiamnum multo efficacior fico; surculo quoque eius lacte coagulatur in caseo. lactis minus habet; exceptum id coactumque in duritiam suavitatem carnibus adfert fricatu. dilutum aceto miscetur exulceratoriis medicamentis. alvum solvit, vulvam cum amylo aperit, menses ciet cum luteo ovi. podagricis cum farina graeci feni inlinitur. lepras, psoras, lichenas, lentigines expurgat, item venenatorum ictus et canis morsus. dentium quoque dolori hic sucus adpositus in lana prodest aut in cava eorum additus. cauliculi et folia admixto ervo contra marinorum venena prosunt; adicitur et vinum. bubulas carnes additi caules magno ligni conpendio  percoquunt. grossi inlitae strumas et omnem collectionem emolliunt et discutiunt; aliquatenus et folia. quae mollissima sunt ex iis, cum aceto ulcera manantia et epinyctidas, furfures sanant. cum melle foliis ceria sanant et canis morsus recentes, cum vino phagedaenas; cum papaveris foliis ossa extrahunt. grossi caprifici inflammationes discutiunt suffitu - resistunt et sanguini taurino poto et psimithio et lacti coagulato potae - , item in aqua decoctae atque inlitae parotidas. cauliculi aut grossi eius quam minutissimae ad scorpionum ictus e vino bibuntur. lac quoque instillatur plagae et folia inponuntur, item adversus murem araneum. cauliculorum cinis uvam faucium sedat, arboris ipsius cinis ex melle rhagadia, radix defervefacta in vino dentium dolores. hiberna caprificus in aceto cocta et trita inpetigines tollit. inlinuntur ramenta e ramo sine cortice quam minutissima ad scobis modum. caprifico quoque medicinae unius miraculum additur: corticem eius intumescentem puer impubis si defracto ramo detrahat dentibus, medullam ipsam adalligatam ante solis ortum prohibere strumas. caprificus tauros quamlibet feroces collo eorum circumdata in tantum mirabili natura conpescit, ut inmobiles praestet.
<plin. nat. 23.59> herbam quoque graeci erinon vocant, reddendam in hoc loco propter gentilitatem. palmum alta est, cauliculis quinis fere, ocimi similitudine; flos candidus, semen nigrum, parvum. tritum cum attico melle oculorum epiphoris medetur. suci instillatio - decerpta enim manat lacte multo dulci herba - perquam utilis aurium dolori nitri exiguo addito. folia resistunt venenis.
<plin. nat. 23.60> pruni folia decocta tonsillis, gingivis, uvae prosunt, in vino decocta et vehementius, subinde conluto ore. ipsa pruna alvum molliunt, stomacho non utilissima, sed brevi momento.     utiliora persica sucusque eorum, etiam in vino aut in aceto expressus. neque alius eis pomis innocentior cibus; nusquam minus odoris, suci plus, qui tamen sitim stimuletfolia eius trita inlita haemorrhagian sistunt. nuclei persicorum cum oleo et aceto capitis doloribus inlinuntur.
<plin. nat. 23.61> silvestrium quidem prunorum bacae, vel e radice cortex, in vino austero si decoquantur ita, ut triens ex hemina supersit, alvum sistunt et tormina. satis est singulos cyathos decocti sumi. - et in his et sativis prunis est limus arborum, quem graeci lichena appellant, rhagadiis et condylomatis mire utilis.
<plin. nat. 23.62> mora, in aegypto et cypro sui generis, ut diximus, largo suco abundant summo cortice desquamato; altior plaga sicca est mirabili natura. sucus adversatur venenis serpentium, prodest dysintericis, discutit panos omnesque collectiones, vulnera conglutinat, capitis dolores sedat, item aurium. splenicis bibitur atque inlinitur et contra perfrictiones. celerrime teredinem sentit. neque apud nos suco minor usus: adversatur aconito et araneis in vino potus; alvum solvit, pituitas taeniasque et similia ventris animalia extrahit. hoc idem praestat et cortex tritus. folia tingunt capillum cum fici nigrae et vitis corticeve simul coctis aqua caelesti. pomi ipsius sucus alvum solvit protinus. ipsa poma ad praesens stomacho utilia, refrigerant, sitim faciunt; si non superveniat alius cibus, intumescunt. ex inmaturis sucus sistit alvum, veluti animalis alicuius in hac arbore observandis miraculis, quae in natura eius diximus.
<plin. nat. 23.63> fit ex pomo panchrestos stomatice, eadem  arteriace appellata, hoc modo: sextarii iii suci e pomo leni vapore ad crassitudinem mellis rediguntur; post additur omphacii aridi pondus #1108 ii aut murrae #1108 i, croci #1108 i; haec simul trita miscentur decocto. neque est aliud oris, arteriae, uvae, stomachi iucundius remedium. fit et alio modo: suci sextarii ii, mellis attici sextarius decoquuntur ut supra diximus.
<plin. nat. 23.64> mira sunt praeterea quae produntur: prima germinatione, priusquam in folia exeant, sinistra decerpi futura poma. ricinos graeci vocant. hi terram si non attigere, sanguinem sistunt adalligati, sive ex vulnere fluat sive ore sive naribus sive haemorrhoidis. ad hoc servantur repositi. idem praestare et ramus dicitur luna plena defractus incipiens fructum habere, si terram non adtigerit, privatim mulieribus adalligatus lacerto contra abundantiam mensum. hoc et quocumque tempore ab ipsis decerptum ita, ut terram non adtingat, adalligatumque existimant praestare. folia mori trita aut arida decocta serpentium ictibus inponuntur; aeque potu proficitur. scorpionibus adversatur e radice corticis sucus ex vino aut posca potus. reddenda est et antiquorum conpositio. sucum expressum pomi maturi inmaturique mixtum coquebant vase aereo ad mellis crassitudinem. aliqui murra adiecta et cupresso praeduratum in vaso sole torrebant, permiscentes spatha  ter die. haec erat stomatice, qua et vulnera ad cicatricem perducebant. alia ratio suci: siccato exprimebant pomo, multum sapori opsoniorum conferentem, in medicina vero contra nomas et pectoris pituitas et ubicumque opus esset adstringi viscera. dentes quoque conluebant eo. tertium genus suci foliis et radice decoctis ad ambusta ex oleo inlinenda. inponuntur et folia per se. radix per messes incisa sucum dat aptissimum dentium dolori collectionibusque et suppurationibus. alvum purgat. folia mori in urina madefacta pilum coriis detrahunt.
<plin. nat. 23.65> cerasia alvum molliunt, stomacho inutilia; eadem siccata alvum sistunt, urinam cient. invenio apud auctores, si quis matutino roscida cum suis nucleis devoret, in tantum levari alvum, ut pedes morbo liberentur.     mespila exceptis setaniis, quae malo propiorem vim habent, reliqua adstringunt stomachum sistuntque alvum. item sorba sicca, nam recentia stomacho et alvo citae prosunt.
<plin. nat. 23.66> nuces pineae, quae resinam habent, contusae leviter, additis in singulas sextariis aquae ad dimidium decoctae, sanguinis excreationi medentur ita, ut cyathi bini bibantur ex eo. corticis e pinu in vino decoctum contra tormina datur. nuclei nucis pineae sitim sedant et acrimoniam stomachi rosionesque et contrarios umores consistentes ibi. et infirmitatem virium roborant, renibus, vesicae utiles. fauces videntur exasperare et tussim. bilem  pellunt poti ex aqua aut vino aut passo aut balanorum decocto. miscetur his contra vehementiores stomachi rosiones cucumeris semen et sucus porcilacae, item ad vesicae ulcera et renes, quoniam et urinam cient.
<plin. nat. 23.67> amygdalae amarae radicum decoctum cutem in facie corrigit coloremque hilariorem facit. nuces ipsae somnum faciunt et aviditatem, urinam et menses cient. capitis dolori inlinuntur maximeque in febri; si ab ebrietate, in aceto et rosaceo et aquae sextario. sanguinem sistunt cum amylo et menta, lethargicis et comitialibus prosunt capite peruncto, epinyctidas sanant e vino vetere, ulcera putrescentia, canum morsus cum melle et furfures ex facie ante fotu praeparata, item iocineris et renium dolores ex aqua potae, set saepe et ecligmate cum resina terebinthina. calculosis et difficili urinae in passo et ad purgandam cutem in aqua mulsa tritae sunt efficaces. prosunt ecligmate cum lacte iocineri, tussi et colo cum elelisphaco modice addito e melle; sumitur nucis abellanae  magnitudo. aiunt quinis fere praesumptis ebrietatem non sentire potores, vulpesque, si ederint eas nec contingat e vicino aquam lambere, mori. minus valent in remediis dulces. et hae tamen purgant, urinam cient. recentes stomachum implent.
<plin. nat. 23.68> nucibus graecis cum absinthi semine ex aceto sumptis morbus regius sanari dicitur, isdem inlitis per se vitia sedis et privatim condylomata, item tussis, sanguinis reiectio.
<plin. nat. 23.69> nuces iuglandes graeci a capitis gravedine appellavere. etenim arborum ipsarum foliorumque virus in cerebrum penetrat. hoc minore tormento, sed in cibis, nuclei faciunt. sunt autem recentes iucundiores; siccae unguinosiores et stomacho inutiles, difficiles concoctu, capitis dolorem inferentes, tussientibus inimicae, vomituris ieiunis aptae in tenesmo solo, trahunt enim pituitam. eaedem praesumptae venena hebetant, item adversantur cepis leniuntque earum saporem. aurium inflammationi inponuntur, cum mellis exiguo et ruta mammis et luxatis, anginae cum ruta et oleo, cum cepa autem et sale et melle canis hominisque morsui. putamine nucis iuglandis dens cavus inuritur. putamen combustum tritumque in  oleo aut vino infantium capite peruncto nutrit capillum; ideo ad alopecias sic utuntur. quo plures nuces quis ederit, hoc facilius taenias pellit. quae perveteres sunt, nuces gangraenis et carbunculis medentur, item suggillatis; cortex iuglandium lichenum vitio et dysintericis, folia trita cum aceto aurium dolori. in sanctuariis mithridatis, maximi regis, devicti cn. pompeius invenit in peculiari commentario ipsius manu conpositionem antidoti e ii nucibus siccis, item ficis totidem et rutae foliis xx simul tritis, addito salis grano: ei, qui hoc ieiunus sumat, nullum venenum nociturum illo die. contra rabiosi quoque canis morsum nuclei a ieiuno homine commanducati inlitique praesenti remedio esse dicuntur.
<plin. nat. 23.70> nucis abellanae capitis dolorem faciunt et inflationem stomachi, corpori et pinguitudinis conferunt plus quam sit verisimile. set tostae et destillationi medentur, tussique veteri tritae in aqua mulsa potae; quidam adiciunt grana piperis, alii e passo bibunt. - pistacia eosdem usus habent, quos nuclei pinei, praeterque ad serpentium ictus, sive edantur sive bibantur. - castaneae vehementer sistunt stomachi et ventris fluctiones, alvum cient, sanguinem excreantibus prosunt, carnes alunt.
<plin. nat. 23.71> siliquae recentes, stomacho inutiles, alvum solvunt. eaedem siccatae sistunt stomachoque utiliores fiunt, urinam cient. syriacas in dolore stomachi ternas in aquae sextariis decoquunt quidam ad dimidium eumque sucum bibunt. - sudor virgae corni arboris, lamna candente ferrea exceptus non contingente ligno, inlitaque inde ferrugo incipientes lichenas sanat. - arbutus sive unedo fructum fert difficilem concoctioni et stomacho inutilem.
<plin. nat. 23.72> laurus excalfactoriam naturam habet et foliis et cortice et bacis; itaque decoctum ex his maximeque foliis, prodesse volvis et vesicis convenit. inlita vero vesparum crabronumque et apium, item serpentium venenis resistunt, maxime sepos, dipsadis et viperae. prosunt et mensibus feminarum cum oleo cocta, cum polenta autem, quae tenera sunt, trita ad inflammationes oculorum, cum ruta testium, cum rosaceo capitis dolores aut cum irino. quin et commanducata atque devorata per triduum terna liberant tussi, eadem suspiriis trita cum melle. cortex radicis cavendus gravidis. ipsa radix calculos rumpit, iocineri prodest iii obolis in vino odorato pota. folia potu vomitiones movent. bacae menses trahunt adpositae tritae vel potae. tussim veterem et orthopnoean sanant binae detracto cortice in vino potae, si et febris sit, ex aqua  aut ecligmate ex passo aut aqua mulsa decoctae. prosunt et phthisicis eodem modo et omnibus thoracis rheumatismis; nam et concoquunt pituitam et extrahunt. adversus scorpiones quaternae ex vino bibuntur. epinyctidas ex oleo inlitae et lentigines et ulcera manantia et ulcera oris et furfures, cutis porriginem sucus bacarum emendat et phthiriasim; aurium dolori aut gravitati instillatur cum vino vetere et rosaceo. perunctos eo fugiunt venenata omnia; prodest contra ictus et potus.
<plin. nat. 23.73> maxime autem valet laurus, quae tenuissima habet folia. bacae cum vino serpentibus et scorpionibus et araneis resistunt; ex oleo et aceto inlinuntur et lieni, iocineri, gangraenis cum melle. et in fatigatione etiam aut perfrictione suco eo perungui nitro adiecto prodest. sunt qui celeritati partus conferre multum putent radicem acetabuli mensura in aqua potam, efficacius recentem quam aridam. quidam adversus scorpionum ictus x bacas dari iubent potui, item et in remedio uvae iacentis quadrantem pondo bacarum foliorumve decoqui in aquae sextariis iii ad tertias, eam calidam gargarizare et in capitis dolore inpari numero bacas cum oleo conterere et calfacere. - laurus delphicae folia trita olfactaque subinde pestilentiae contagia prohibent, tanto magis si et urantur. oleum ex delphica ad cerata acopumque, ad perfrictiones  discutiendas, nervos laxandos, lateris dolores, febres frigidas utile est, item ad aurium dolorem in mali punici cortice tepefactum. folia decocta ad tertias partes aquae uvam cohibent gargarizatione, potu alvi dolores intestinorumque, tenerrima ex iis trita in vino papulas pruritusque inlita noctibus. - proxime valent cetera laurus genera. laurus alexandrina sive idaea partus celeres facit radice pota iii denariorum pondere in vini dulcis cyathis iii, secundas etiam pellit mensesque. eodem modo pota daphnoides sive iis nominibus, quae diximus, silvestris laurus prodest, alvum solvit vel recenti folio vel arido drachmis iii cum sale in hydromelite. manducata pituitas extrahit, folium et vomitus, stomacho inutile. sic et bacae quinae denae purgationis causa sumuntur.
<plin. nat. 23.74> myrtus sativa candida minus utilis medicinae quam nigra. semen eius medetur sanguinem excreantibus, item contra fungos in vino potum. odorem oris commendat vel pridie commanducatum; ita apud menandrum synaristosae hoc edunt. datur et dysintericis idem denarii pondere in vino. ulcera difficilia in extremitatibus corporis sanat cum vino subfervefactum. inponitur lippitudini cum polenta et cardiacis in mamma sinistra et contra scorpionis ictum in mero et ad vesicae vitia, capitis dolores, aegilopas, antequam suppurent, item tumoribus, exemptisque nucleis in vino vetere tritum eruptionibus pituitae.  sucus seminis alvum sistit, urinam ciet. ad eruptiones pusularum pituitaeque cum cerato inlinitur et contra phalangia; capillum denigrat. lenius suco oleum est ex eadem myrto, lenius et vinum, quo numquam inebriantur. inveteratum sistit alvum et stomachum, tormina sanat, fastidium abigit. foliorum arentium farina sudores cohibet inspersa vel in febri, utilis et coeliacis, procidentiae vulvarum, sedis vitiis, ulceribus manantibus, igni sacro fotu, capillis fluentibus, furfuribus, item aliis eruptionibus, ambustis. additur in medicamenta, quae liparas vocant, eadem de causa, qua oleum ex iis, efficacissimum ad ea, quae in umore sunt, tamquam in ore et vulva. folia ipsa fungis adversantur trita ex vino, cum cera vero articulariis morbis et collectionibus. eadem in vino decocta dysintericis et hydropicis potui dantur. siccantur in farinam, quae inspergitur ulceribus aut haemorrhagiae. purgant et lentigines, pterygia et paronychia et epinyctidas, condylomata, testes, tetra ulcera, item ambusta cum cerato. ad aures purulentas et foliis crematis utuntur et suco et decocto. comburuntur et in antidota; item cauliculi in flore decerpti et in fictili novo operto cremati in furno, dein triti ex vino. et ambustis foliorum cinis medetur. inguen ne intumescat ex ulcere, satis est surculum tantum myrti habere secum nec ferro nec terra contactum.
<plin. nat. 23.75> myrtidanum diximus quomodo fieret. vulvae prodest adpositu, fotu et inlitu, myrto efficacius et cortice et folio et semine. exprimitur et foliis sucus, mollissimis in pila tusis, adfuso paulatim vino austero, alias aqua caelesti, atque etiam expresso utuntur ad oris, sedis ulcera, vulvae et ventris, capillorum nigritiam, alarum perfusiones, purgationes lentiginum et ubi constringendum aliquid est.
<plin. nat. 23.76> myrtus silvestris sive oxymyrsine sive chamaemyrsine bacis rubentibus et brevitate a sativa distat. radix eius in honore est, decocta vino ad renium dolores pota et difficili urinae praecipueque crassae et graveolenti, morbo regio et vulvarum purgationi trita cum vino; cauliculi quoque incipientes asparagorum modo in cibo sumpti et in cinere cocti. semen cum vino potum aut oleo et aceto calculos frangit, item in aceto et rosaceo tritum capitis dolores sedat et potum morbum regium. castor oxymyrsinen myrtifoliisque acutis, ex qua fiunt ruri Scopae, ruscum vocavit, ad eosdem usus.
<plin. nat. 23.77> et hactenus habent se medicinae urbanarum arborum; transeamus ad silvestres.
<plin. nat. 24.1> ne silvae quidem horridiorque naturae facies medicinis carent, sacra illa parente rerum omnium nusquam non remedia disponente homini, ut medicina fieret etiam solitudo ipsa, et ad singula illius discordiae atque concordiae miraculis occursantibus. quercus et olea tam pertinaci odio dissident, ut altera in alterius scrobe depacta emoriantur, quercus vero et iuxta nucem iuglandem. pernicialia et brassicae cum vite odia; ipsum olus, quo vitis fugatur, adversum cyclamino et origano arescit. quin et annosas iam et quae sternantur arbores difficilius caedi, celerius marcescere tradunt, si prius manu quam ferro attingantur. pomorum onera a iumentis statim sentiri, ac, nisi prius ostendantur iis, quamvis pauca portent, sudare ilico. ferulae asinis gratissimo sunt in pabulo, ceteris vero iumentis praesentaneo veneno, qua de causa id animal libero patri adsignatur, cui et ferula. surdis etiam rerum sua cuique sunt venena ac minimis quoque. philyra coci et polline nimium salem cibis eximunt;  praedulcium fastidium sal temperat; nitrosae aut amarae aquae polenta addita mitigantur, ut intra duas horas bibi possint, qua de causa in saccos vinarios additur polenta. similis vis rhodiae cretae et argillae nostrati. concordia valent, cum pix oleo extrahitur, quando utrumque pinguis naturae est. oleum solum calci miscetur, quando utrumque aquas odit. cummis aceto facilius eluitur, atramentum aqua, innumera praeterea alia, quae suis locis dicentur adsidue.
<plin. nat. 24.2> hinc nata medicina. haec sola naturae placuerat esse remedia, parata vulgo, inventu facilia ac sine inpendio e quibus vivimus. postea fraudes hominum et ingeniorum capturae officinas invenere istas, in quibus sua cuique homini venalis promittitur vita. statim compositiones et mixturae inexplicabiles decantantur, arabia atque india remedia aestimantur, ulcerique parvo medicina a rubro mari inputatur, cum remedia vera cotidie pauperrimus quisque cenet. nam si ex horto petantur aut herba vel frutex quaeratur, nulla artium vilior fiat. ita est profecto, magnitudine populus r. perdidit ritus, vincendoque victi sumus. paremus externis, et una artium imperatoribus quoque imperaverunt. verum de his alias plura.
<plin. nat. 24.3> loton herbam itemque aegyptiam eodem nomine, alias et syrticam arborem, diximus suis locis.  haec lotos, quae faba graeca appellatur a nostris, alvum bacis sistit. ramenta ligni decocta in vino prosunt dysintericis, menstruis, vertigini, comitialibus, cohibent et capillum. mirum his ramentis nihil esse amarius fructuque dulcius. fit et e scobe eius medicamentum ex aqua myrti decocta subacta et divisa in pastillos, dysintericis utilissimum pondere victoriati cum aquae cyathis iii.
<plin. nat. 24.4> glans intrita duritias, quas cacoethe vocant, cum salsa axungia sanat. vehementiores iligna et in omnibus cortex ipse corticique tunica subiecta. haec decocta iuvat coeliacos. dysintericis et inlinitur vel ipsa glans. eadem resistit serpentium ictibus, rheumatismis, suppurationibus. folia et bacae vel cortex vel sucus decocti prosunt contra toxica. cortex inlinitur decoctus lacte vaccino serpentis plagae; datur et ex vino dysintericis. eadem et ilici vis.
<plin. nat. 24.5> coccum ilicis vulneribus recentibus ex aceto inponitur, epiphoris ex aqua, oculis subfusis sanguine instillatur. est autem genus ex eo in africa fere et asia nascens, celerrime in vermiculum id se mutans, quod ideo scolecium vocant inprobantque. principalia eius genera diximus.
<plin. nat. 24.6> nec pauciora gallae genera fecimus, solidam  perforatam, item albam nigram, maiorem minorem. vis omnium similis; optima commagena. excrescentia in corpore tollunt, prosunt gingivis, uvae, oris exulcerationi. crematae et vino extinctaecoeliacis, dysintericis inlinuntur, paronychiis ex melle et unguibus scabris, pterygiis, ulceribus manantibus, condylomatis, ulceribus quae phagedaenica vocantur. in vino autem decoctae auribus instillantur, oculis inlinuntur, adversus eruptiones, panos cum aceto. nucleus commanducatus dentium dolorem sedat, item intertrigines et ambusta. inmaturae ex iis ex aceto potae lienem consumunt; eaedem crematae et aceto salso extinctae menses sistunt vulvasque procidentes fotu. omnis capillos denigrat.
<plin. nat. 24.7> viscum e robore praecipuum haberi diximus et quo conficeretur modo. quidam contusum in aqua decocunt, donec nihil innatet, quidam commanducantes acinos expuunt cortices. optimum quod sine cortice quodque levissimum, extra fulvum, intus porraceum. nihil est glutinosius. emollit, discutit tumores, siccat strumas; cum resina et cera panos mitigat omnis generis. quidam et  galbanum adiciunt pari pondere singulorum eoque modo et ad vulnera utuntur. unguium scabritias expolit, si septenis diebus illinantur nitroque conluantur. quidam id religione efficacius fieri putant prima luna collectum e robore sine ferro, si terram non attigerit; comitialibus mederi, conceptum feminarum adiuvare, si omnino secum habeant; ulcera commanducato inpositoque efficacissime sanari.
<plin. nat. 24.8> roboris pilulae ex adipe ursino alopecias capillo replent. - cerri folia et cortex et glans siccat collectiones suppurationesque, fluctiones sistit. torpentes membrorum partes conroborat decoctum eius fotu, cui et insidere expedit siccandis adstringendisque partibus. radix cerri adversatur scorpionibus.     suberis cortex tritus ex aqua calida potus sanguinem fluentem ex utralibet parte sistit. eiusdem cinis ex vino calido sanguinem excreantibus magnopere laudatur.
<plin. nat. 24.9> fagi folia manducantur in gingivarum labrorumque vitiis. calculis glandis fagineae cinis inlinitur, item cum melle alopeciis.
<plin. nat. 24.10> cupressi folia trita serpentibus ulceribus inponuntur, et capiti cum polenta, si a sole doleat, item ramici, qua de causa et bibuntur. testium quoque tumori cum cera inlinuntur, capillum denigrant ex aceto. eadem trita cum ii partibus panis mollis e vino ammineo subacta pedum ac nervorum dolores sedant. pilulae adversus serpentium ictus bibuntur aut si eiciatur sanguis; collectionibus inlinuntur. ramici quoque tenerae tusae cum axungia et lomento prosunt. bibuntur ex eadem causa. parotidi et strumae cum farina inponuntur. exprimitur sucus tusis cum semine. qui mixtus oleo caliginem oculorum aufert; item victoriati pondere in vino potus inlitusve cum fico sicca pingui exemptis granis vitia testium sanat, tumores discutit et cum fermento strumas. radix cum foliis trita pota vesicae et stranguriae medetur et contra phalangia. ramenta pota menses cient, scorpionum ictibus adversantur.
<plin. nat. 24.11> cedrus magna, quam cedrelaten vocant, dat picem, quae cedria vocatur, dentium doloribus utilissimam. frangit enim eos et extrahit, dolores sedat. cedri sucus  ex ea quomodo fieret diximus. magni ad volumina usus, ni capiti dolorem inferret, defuncta corpora incorrupta aevis servat, viventia corrumpit, mira differentia, cum vitam auferat spirantibus defunctisque pro vita sit. vestes quoque corrumpit et animalia necat. ob haec non censeam in anginis hoc remedio utendum neque in cruditatibus, quod suasere aliqui, gustatu. dentes quoque conluere ex aceto in dolore timuerim vel gravitati aut vermibus aurium instillare. portentum est, quod tradunt, abortivum fieri in venere ante perfusa virilitate. phthiriasis perunguere eo non dubitaverim, item porrigines. suadent et contra venenum leporis marini bibere in passo. facilius in elephantiasi inlinant. et ulcera sordida et excrescentia in iis auctores quidam et oculorum albugines caliginesque inunxere eo et contra pulmonis ulcera cyathum eius sorberi iusserunt, item adversus taenias. fit ex eo et oleum, quod pisselaeon vocant, vehementioris ad omnia eadem usus. cedri scobe serpentes fugari certum est, item bacis tritis cum oleo si qui perunguantur.
<plin. nat. 24.12> cedrides, hoc est fructus cedri, tussim sanant, urinam cient, alvum sistunt, utiles ruptis, convulsis,  spasticis, stranguriae, vulvis, contra aconita, lepores marinos, eadem quae supra, collectionibus inflammationibusque.
<plin. nat. 24.13> de galbano diximus. neque umidum neque aridum probatur et quale docuimus. per se bibitur ad tussim veterem, suspiria, rupta, convulsa, inponitur ischiadicis, lateris doloribus, panis, furunculis, corpori ab ossibus recedenti, strumis, articulorum nodis, dentium quoque doloribus. inlinitur et cum melle capitis ulceribus. purulentis infunditur auribus cum rosaceo aut nardo. odore comitialibus subvenit et vulva strangulante vel in stomachi defectu. abortus non exeuntes trahit adpositu vel suffitu, item ramo hellebori circumlitum atque subiectum. serpentes nidore urentium fugari diximus. fugiunt et perunctos galbano. medetur et a scorpione percussis. bibitur et in difficili partu fabae magnitudine in cyatho vini, vulvasque conversas corrigit, cum murra autem et vino mortuos partus extrahit. adversatur et venenis, maxime toxicis, cum murra et vino. serpentes oleo et spondylio mixto tactu necat. nocere urinae existimatur.
<plin. nat. 24.14> similis hammoniaci natura atque lacrimae, probandae ut diximus. mollit, calefacit, discutit, dissolvit.  claritati visus in collyriis convenit, pruritum, cicatrices, albugines oculorum tollit, dentium dolores sedat, efficacius accensum. prodest dyspnoicis, pleuriticis, pulmonibus, vesicis, urinae cruentae, lieni, ischiadicis potum - sic et alvum solvit - , articulis et podagrae cum pari pondere picis aut cerae et rosaceo coctum. maturat panos, extrahit clavos cum melle; sic et duritias emollit; lieni cum aceto et cera cypria vel rosaceo efficacissime inponitur. lassitudines perungui cum aceto et oleo exiguoque nitro utile.
<plin. nat. 24.15> et styracis naturam in peregrinis arboribus exposuimus. placet praeter illa, quae diximus, maxime pinguis, purus, albicantibus fragmentis. medetur tussi, faucibus, pectoris vitiis, vulvae praeclusae duritieve laboranti, ciet menses potu adposituque, alvum mollit. invenio potu modico tristitiam animi resolvi, largiore contrahi. sonitus aurium emendat infusu, strumas illitu nervorumque nodos. adversatur venenis, quae frigore necent, ideo et cicutae.
<plin. nat. 24.16> spondylium una demonstratum infunditur capitibus phreneticorum et lethargicorum, item capitis doloribus longis cum oleo vetere; bibitur et in iocinerum vitiis, morbo regio, comitialibus, orthopnoicis, vulvarum strangulatione, quibus et suffitu prodest. alvum mollit.  illinitur ulceribus, quae serpunt, cum ruta. flos auribus purulentis efficaciter infunditur, sed sucus, cum exprimitur, integendus est, quoniam mire adpetitur a muscis et similibus. radix derasa et in fistulas coniecta callum earum erodit. auribus quoque instillatur cum suco. datur et ipsa contra morbum regium et in iocineris vitio et vulvarum. capillos crispos facit peruncto capite.
<plin. nat. 24.17> sphagnos sive sphacos sive bryon et in gallia, ut indicavimus, nascitur, vulvis insidentium utilis, item genibus et feminum tumoribus mixtus nasturtio et aquae salsae tritus. cum vino autem et resina sicca potus urinam pellit celerrime. hydropicos inanit cum vino et iuniperis tritus ac potus.     terebinthi folia et radix collectionibus inponuntur. decoctum eorum stomachum firmat. semen in capitis dolore bibitur in vino et contra difficultatem urinae, ventrem leniter emollit, venerem excitat.
<plin. nat. 24.18> piceae et laricis folia tritaet in aceto decocta dentium dolori. prodest cinis corticum intertrigini, ambustis; potus alvum sistit, urinam movet, suffitu vulvas corrigit. piceae folia privatim iocineri utilia sunt drachmae pondere in aqua mulsa pota. silvas eas dumtaxat, quae picis resinaeque gratia radantur, utilissimas esse phthisicis aut qui longa aegritudine non recolligant vires  satis constat et illum caeli ae+ra plus ita quam navigationem aegyptiam proficere, plus quam lactis herbidos per montium aestiva potus.
<plin. nat. 24.19> chamaepitys latine abiga vocatur propter abortus, ab aliis tus terrae, cubitalibus ramis, flore pinus et odore. altera brevior et incurva,similis. tertia eodem odore et ideo nomine quoque, parvola, cauliculo digitali, foliis scabris, exilibus, albis, in petris nascens, omnes herbae, sed propter cognationem nominis non differendae. prosunt adversus scorpionum ictus, item iocineri inlitae cum palmis aut cotoneis; renibus et vesicae decoctum earum cum farina hordeacea. morbo quoque regio et urinae difficultatibus ex aqua decoctae bibuntur. novissima contra serpentes valet cum melle; sic et adpositu vulvas purgat. sanguinem densatum extrahit pota. sudores facit perunctis ea, peculiariter renibus utilis. fiunt ex ea et hydropicis pilulae cum fico alvum trahentes. lumborum dolorem victoriati pondere in vino finit et tussim recentem. mortuos partus ex aceto cocta et pota eicere protinus dicitur.
<plin. nat. 24.20> cum honore et pityusa simili de causa dicetur, quam quidam in tithymali genere numerant. frutex est  similis piceae, flore parvo, purpureo. bilem et pituitam per alvum detrahit radix decocti hemina aut seminis lingula in balanis. folia in aceto decocta furfures cutis emendant, mammas quoque mixto rutae decocto et tormina et serpentium ictus et in totum collectiones incipientes.
<plin. nat. 24.21> resinam supra dictis arboribus gigni docuimus et genera eius et nationes in ratione vini ac postea in arboribus. summae species duae, sicca et liquida. sicca e pinu et picea fit, liquida terebintho, larice, lentisco, cupresso; nam et hae ferunt in asia ac syria. falluntur qui eandem putant esse e picea atque larice; picea enim pinguem et turis modo sucosam fundit, larix gracilem ac mellei coloris, virus redolentem. medici liquida raro utuntur et in ovo fere, e larice propter tussim ulceraque viscerum - nec pinea magnopere in usu - , ceteris non nisi coctis. et coquendi genera satis demonstravimus.
<plin. nat. 24.22> arborum differentia placet terebinthina odoratissima atque levissima, nationum cypria et syriaca, utraque mellis attici colore, sed cypria carnosior crassiorque. in sicco genere quaerunt ut sit candida, pura, perlucida, in omni autem ut montana potius quam campestris, item aquilonia  potius quam ab alio vento. resolvitur resina ad vulnerum usus et malagmata oleo, in potiones amygdalis amaris. natura in medendo contrahere vulnera, purgare, discutere collectiones. lenit pectoris vitia terebinthina; inlinitur eadem calida membrorum doloribus spasticisque - in sole abluitur - et totis corporibus mangonum maxime cura ad gracilitatem emendandam, spatiis ita laxantium cutem per singula membra, capacioraque ciborum facienda corpora. proximum locum optinet e lentisco. inest ei vis adstringendi, movet et ante ceteras urinam. reliquae ventrem emolliunt, cruda concocunt, tussim veterem sedant, vulvae onera extrahunt etiam suffitae. privatim adversantur visco, panos et similia cum sebo taurino et melle sanant. palpebras lentiscina commodissime replicat, fractis quoque utilissima et auribus purulentis, item in pruritu genitalium. pinea capitis vulneribus optime medetur.
<plin. nat. 24.23> pix quoque unde et quibus conficeretur modis indicavimus et eius duo genera, spissum liquidumque. spissarum utilissima medicinae bruttia, quoniam pinguissima et resinosissima utrasque praebet utilitates, ob id et magis rutila quam ceterae. id enim quod in hoc adiciunt, ex mascula arbore meliorem esse, non arbitror  posse intellegi. picis natura excalfacit, explet. adversatur privatim cerastae morsibus cum polenta, item anginae cum melle, destillationibus et sternumentis a pituita. auribus infunditur cum rosaceo, inlinitur cum cera. sanat lichenas, alvum solvit, excreationes pectoris adiuvat ecligmate aut inlitis tonsillis cum melle; sic et ulcera purgat, explet. cum uva passa et axungia carbunculos purgat et putrescentia ulcera; quae vero serpunt, cum pineo cortice aut sulpure. phthisicis cyathi mensura quidam dederunt et contra veterem tussim. rhagadas sedis et pedum panosque et ungues scabros emendat, vulvae duritias et conversiones, item odore lethargicos. strumas cum farina hordeacea et pueri inpubis urina decocta ad suppurationem perducit. et ad alopecias sicca pice utuntur, ad mulierum mammas bruttia ex vino subfervefacta cum polline farraceo quam calidissimis linteis inpositis.
<plin. nat. 24.24> liquida pix oleumque, quod pisselaeon vocant, quemadmodum fieret diximus. quidam iterum decocunt et vocant palimpissam. liquida anginae perunguntur intus et uva,aurium dolores, claritatem oculorum, oris  circumlitiones, suspiriosos, vulvas, tussim veterem et crebras exscreationes pectoris, spasmos, tremores, opisthotonos, paralysis, nervorum dolores, praestantissimum ad canum et iumentorum scabiem.
<plin. nat. 24.25> est et pissasphaltos, mixta bitumini pice naturaliter ex apolloniatarum agro - quidam ipsi miscent - , praecipuum ad scabiem pecorum remedium aut si fetus mammas laeserit. nativum optimum ex eo, quod, cum fervet, innatat.     zopissam eradi navibus diximus, cera marino sale macerata. optima haec a tirocinio navium. additur autem in malagmata ad discutiendas collectiones.     taedaedecoctaeque in aceto dentium dolores efficaciter colluunt.
<plin. nat. 24.26> lentisci arboris et semen et cortex et lacrima urinam cient, alvum sistunt; decoctum eorum ulcera, quae serpunt, fotu. inlinitur in umidis et igni sacro, gingivas conluit. folia dentibus in dolore atteruntur; mobiles decocto colluuntur; capillum tingunt. lacrima sedis vitiis prodest, cum quid siccari excalfierive opus sit. decoctum et e lacrima stomacho utile, ructum et urinam movens.  quod et capitis doloribus cum polenta illinitur. folia tenera oculis inflammatis illinuntur. mastiche lentisci replicandis palpebris et ad extendendam cutem in facie et zmegmata adhibetur et sanguinem reicientibus, tussi veteri et ad omnia, quae acaciae vis. medetur et attritis partibus sive oleo e semine eius facto ceraeque mixto sive foliis ex oleo decoctis, si hae cum aqua ita foveantur. scio democratem medicum in valitudine considiae, m. servili consularis filiae, omnem curationem austeram recusantis diu efficaciter usum lacte caprarum, quas lentisco pascebat.
<plin. nat. 24.27> platani adversantur vespertilionibus, pilulae earum in vino potae #1108 iiii pondere omnibus serpentium et scorpionum venenis, item ambustis. tunsae autem cum aceto acri magisque scillite sanguinem omnem sistunt et lentiginem et carcinomata malandriasque veteres addito melle emendant. folia autem et cortex inlinuntur collectionibus et suppurationibus, his et decoctum eorum, corticis autem in aceto dentium remedium est, foliorum tenerrima in vino albo decocta oculorum. lanugo foliorum  auribus et oculis inutilis. cinis pilularum sanat ambusta igni vel frigore. cortex e vino scorpionum ictus restinguit.
<plin. nat. 24.28> fraxinus quam vim adversus serpentes haberet indicavimus. semen foliis eius inest, quo medentur iocineris, laterum doloribus in vino, aquam, quae subit cutem, extrahunt. corpus obesum levant onere sensim ad maciem reducentibus isdem foliis cum vino tritis ad virium portionem, ita ut puero v folia iii cyathis diribeantur, robustioribus vii folia quinis vini. non omittendum ramenta eius et scobem a quibusdam cavenda praedici.     aceris radix contunsa e vino iocineris doloribus efficacissime inponitur.
<plin. nat. 24.29> populi albae uvarum in unguentis usum exposuimus. cortex potus ischiadicis, stranguriae prodest, foliorum sucus calidus aurium dolori. virgam populi in manu tenentibus intertrigo non metuitur. populus nigra efficacissima habetur, quae in creta nascitur; comitialibus semen ex aceto utile. fundit illa et resinam exiguam, qua utuntur ad malagmata. folia podagris in aceto decocta inponuntur. umor e cavis populi nigrae effluens verrucas papulasque - est attritu odoratus - tollit.  populi ferunt et in foliis guttam, ex qua apes propolim faciunt. gutta quoque ad quae propolis ex aqua efficax.
<plin. nat. 24.30> ulmi et folia et cortex et rami vim habent spissandi et volnera contrahendi. corticis utique interior tilia lepras sedat et folia ex aceto inlita. corticis denarii pondus potum in hemina aquae frigidae alvum purgat pituitasque et aquas privatim trahit. inponitur et collectionibus lacrima et volneribus et ambustis, quae decocto fovere prodest. umor in folliculis arboris huius nascens cuti nitorem inducit faciemque gratiorem praestat. cauliculi foliorum primi vino decocti tumores sanant extrahuntque per fistulas. idem praestant et tiliae corticis. multi corticem commanducatum volneribus utilissimum putant, folia trita aqua adspersa pedum tumori. umor quoque e medulla, uti diximus, castratae arboris effluens capillum reddit capiti inlitus defluentesque continet.
<plin. nat. 24.31> arbor tilia lenius ad eadem fere utilis est, ad quae oleaster. folia autem tantum in usu et ad infantium ulcera et in ore et commanducata et decocta. urinam cient, menses sistunt inlita, sanguinem pota detrahunt.
<plin. nat. 24.32> sabucus habet alterum genus magis silvestre, quod graeci chamaeacten, alii helion vocant, multo brevius.  utriusque decoctum in vino vetere foliorum vel seminis vel radicis ad cyathos binos potum stomacho inutile, set alvo detrahens aquam. refrigerat etiam inflammationem, maxime recentia ambusta et canis morsus, cum polenta mollissimis foliorum inlitis. sucus cerebri collectiones privatimque membranae, quae circa cerebrum est, lenit infusus. acini eius infirmiores quam reliqua; tingunt capillum, poti acetabuli mensura urinam movent. foliorum mollissima ex oleo et sale eduntur ad pituitam bilemque detrahendam. ad omnia efficacior quae minor. radicis eius decoctae in vino ii cyathi poti hydropicos exinaniunt, volvas emolliunt, has et foliorum decoctum insidentium. caules teneri mitioris sabuci in patinis cocti alvum solvunt. resistunt folia et serpentium ictibus in vino pota. podagris cum sebo hircino vehementer prosunt cauliculi inliti. iidem in aqua macerantur, ut sparsa ea pulices necentur; foliorum decocto si locus spargatur, muscae necantur. boa appellatur morbus papularum, cum rubent corpora; sabuci ramo verberatur. cortex interior tritus ex vino albo potus alvum solvit.
<plin. nat. 24.33> iunipirus vel ante cetera omnia excalfacit, extenuat, cedro alias similis. et huius duo genera, altera minor.  utraque accensa serpentes fugat. semen stomachi, pectoris, lateris doloribus utile. inflationes algoresque discutit, tusses; concoquit duritias. inlitum tumores sistit, item alvum bacis ex vino nigro potis, item ventris tumores inlitis. miscetur et antidotis, oxyporis. urinas ciet. inlinitur et oculis in epiphoris. datur convolsis, ruptis, torminibus, volvis, ischiadicis cum vino albo potum pilulis quaternis aut decoctis xx in vino. sunt qui et perunguant corpus suco e semine eius in serpentium metu.
<plin. nat. 24.34> salicis fructus ante maturitatem in araneam abit, sed, si prius colligatur, sanguinem reicientibus prodest. corticis e ramis primis cinis clavum et callum aqua mixta sanat. vitia cutis in facie emendat, magis admixto suco suo. est autem hic trium generum: unum arbor ipsa exsudat cummium modo, altero manat in plaga, cum floret, exciso cortice iii digitorum magnitudine. vis ad expurganda quae obstent oculis, item ad spissanda quae opus sit, ciendamque urinam et ad omnes collectiones intus extrahendas. tertius sucus est detruncatione ramorum a falce destillans. ex his ergo aliquis cum rosaceo in calice punici calfactus auribus infunditur vel  folia cocta et cum cera trita inponuntur. item podagricis cortice et foliis in vino decoctis foveri nervos utilissimum. flos tritus cum foliis furfures purgat in facie. folia contrita et pota intemperantiam libidinis coercent atque in totum auferunt usum saepius sumpta. amerinae nigrae semen cum spuma argenti pari pondere a balneo inlitum psilotrum est.
<plin. nat. 24.35> non multum a salice vitilium usu distat vitex, foliorum quoque adspectu, nisi odore gratior esset. graeci lygon vocant, alias agnon, quoniam matronae thesmophoriis athenieniensium castitatem custodientes his foliis cubitus sibi sternunt. duo genera eius: maior in arborem salicis modo adsurgit, minor ramosa, foliis candidioribus, lanuginosis. prima album florem emittit cum purpureo; quae et candida vocatur, nigra quae tantum purpureum. nascuntur palustribus campis. semen potum vini quendam saporem habet et dicitur febres solvere et, cum unguantur oleo admixto, sudorem facere, sicut lassitudines dissolvere. urinam cient et menses. caput temptant vini modo - nam et odor similis - , set inflationes pellunt  in inferiora, alvum sistunt, hydropicis et lienibus perquam utiles. lactis ubertatem faciunt. adversantur venenis serpentium, maxime quae frigus inferunt; minor efficacior ad serpentes: bibitur seminis drachma in vino vel posca aut ii foliorum tenerrimorum. et inlinuntur utraque adversus araneorum morsus; vel perunctis tantum, suffitu quoque aut substratu fugant venenata. ad venerem impetus inhibent eoque maxime phalangiis adversantur, quorum morsus genitale excitat. capitis dolorem ex ebrietate sedant cum rosaceo flos tenerique cauliculi. seminis decoctum vehementiorem capitis dolorem dissolvit fotu et volvam etiam suffitu vel adpositu purgat, alvum cum puleio et melle potum. vomicas et panos, difficile concoquens, cum farina hordeacea mollit. lichenas et lentigines cum aphronitro et aceto semen sanat et oris ulcera et eruptionum cum melle, testium cum butyro et foliis vitium, rhagadas sedis cum aqua illitum. luxatis cum sale et nitro et cera et semine utilissimae et folio. additur in malagmata ad vitia nervorum et podagras semen; instillatur in oleo decoctum capiti in lethargia et phrenesi.  virgam qui in manu habeant aut in cinctu, negantur intertriginem sentire.
<plin. nat. 24.36> ericen graeci vocant fruticem non multum a vitice differentem, colore roris marini et paene folio. hoc adversari serpentibus tradunt.
<plin. nat. 24.37> genista quoque vinculi usum praestat, floris apibus gratissimi. dubito an haec sit quam graeci auctores sparton appellavere, cum ex ea lina piscatoria apud eos factitari docuerim, et numquid hanc designaverit homerus, cum dixit navium sparta dissoluta. nondum enim fuisse hispanum africanumve spartum in usu certum est et, cum fierent sutiles naves, lino tamen, non sparto umquam sutas. semen eius, quod graeci eodem nomine appellant, in folliculis passiolorum modo nascens purgat hellebori vice drachma et dimidia pota in aquae mulsae cyathis iiii ieiunis. rami, similiter frondes, in aceto macerati pluribus diebus et tunsi sucum dant ischiadicis utilem cyathi unius potu. quidam marina aqua macerare malunt et infundere clystere. perunguntur eodem suco ischiadici addito oleo. quidam et ad stranguriam utuntur semine. genista tunsa cum axungia genua dolentia sanat.
<plin. nat. 24.38> myricen ericam vocat lenaeus, similem scopis amerinis; sanari dicit ea carcinomata in vino decocta tritaque cum melle inlita. eandem esse arbitrantur quidam tamaricem et ad lienem praecipuam, si sucus eius expressus in vino bibatur, adeoque mirabilem eius antipathian contra solum hoc viscerum faciunt, ut adfirment, si ex ea alveis factis bibant sues, sine liene inveniri. et ideo homini quoque splenico cibum potumque dant in vasis ex ea factis. gravis autem auctor in medicina virgam ex ea defractam, ut neque terram neque ferrum attingeret, sedare ventris dolores adseveravit inpositam ita, ut tunica cinctuque corpori adprimeretur. volgus infelicem arborem eam appellat, ut diximus, quoniam nihil ferat nec seratur umquam. corinthus et quae circa est graecia bryan vocat eiusque duo genera facit, silvestrem plane sterilem, alteram mitiorem. haec fert in aegypto syriaque etiam abundanter lignosum fructum, maiorem galla, asperum gustu, quo medici utuntur vice gallae in compositionibus, quas antheras vocant. et lignum autem et flos et folia et cortex in eosdem usus  adhibentur, quamquam remissiora. datur sanguinem reicientibus cortex tritus et contra profluvia feminarum, coeliacis quoque; idem tunsus inpositusque collectiones omnes inhibet. foliis exprimitur sucus ad haec eadem et in vino decoquitur; ipsa vero adiecto melle gangraenis inlinuntur. decoctum eorum in vino potumimposita cum rosaceo et cera sedant; sic et epinyctidas sanant. dentium dolori, aurium decoctum eorum salutare est. radix ad eadem similiter. folia hoc amplius ad ea, quae serpunt, inponuntur cum polenta. semen drachmae pondere adversus phalangia et araneos bibitur, cum altilium vero pingui furunculis inponitur, efficax et contra serpentium ictus praeterquam aspidum. nec non morbo regio, phthiriasi, lendibus decoctum infusum prodest abundantiamque mulierum sistit. cinis arboris ad omnia eadem prodest. aiunt, si bovis castrati urinae misceatur vel in potu vel in cibo, venerem finiri. carbo ex eo genere urina ea restinctus in umbra conditur: idem, cum libeat accendere, restituitur. magi id et spadonis urina fieri tradiderunt.
<plin. nat. 24.39> nec virga sanguinea felicior habetur. cortex eius interior cicatrices, quae praesanuere, aperit.     sileris folia inlita fronti capitis dolores sedant. eiusdem semen contritum in oleo phthiriasis coercet. serpentes et hunc fruticem fugiunt, baculumque rustici ob id ex eo gerunt.
<plin. nat. 24.40> ligustrum si eadem arbor est, quae in oriente cypros, suos in europa usus habet. sucus discutit nervos, articulos, algores; folia ubique veteri ulceri, cum salis mica et oris exulcerationi prosunt, acini contra phthiriasim, item contra intertrigines vel folia. sanant et gallinaceorum pituitas acini.     folia alni ex ferventi aqua remedio sunt tumoris.
<plin. nat. 24.41> hederae genera viginti demonstravimus. natura omnium in medicina anceps. mentem turbat et caput purgat largius pota; nervis intus nocet, iisdem nervis adhibita foris prodest. eadem natura, quae aceto est, omnia genera eius refrigerant. urinam cient potu, capitis dolorem sedant, praecipue cerebro continentique cerebrum membranae utiliter mollibus inpositis foliis cum aceto et rosaceo tritis et decoctis, addito postea rosaceo oleo; inlinuntur autem fronti. et decocto eorum fovetur os caputque perunguitur. lieni et pota et inlita prosunt. decocuntur et contra horrores febrium eruptionesque pituitae aut in vino teruntur. corymbi quoque poti vel inliti lienem sanant, iocinera autem inliti. trahunt et menses adpositi. sucus hederae taedia narium graveolentiamque emendat, praecipue albae sativae. idem infusus naribus  caput purgat, efficacius addito nitro. infunditur etiam purulentis auribus aut dolentibus cum oleo. cicatricibus quoque decorem facit. ad lienes efficacior albae ferro calefactus. satis est acinos vi in vini cyathis ii sumi. acini ex eadem alba terni in aceto mulso poti taenias pellunt, in qua curatione ventri quoque inposuisse eos utile est. hedera, quam chrysocarpon appellavimus, bacis aurei coloris xx in vini sextario tritis, ita ut terni cyathi potentur, aquam, quae cutem subierit, urina educit; erasistratus eiusdem acinos v tritos in rosaceo oleo calefactosque in cortice punici instillavit dentium dolori a contraria aure. acini, qui croci sucum habent, praesumpti potu a crapula tutos praestant; item sanguinem excreantes aut torminibus laborantes hederae nigrae. candidioris corymbi poti steriles etiam viros faciunt. inlinitur decocta quaecumque in vino omni ulcerum generi, etiamsi cacoethe sint. lacrima hederae psilotrum est phthiriasimque tollit. flos cuiuscumque generis iii digitorum captu dysintericos et alvum citam emendat in vino austero bis  die potus. et ambustis inlinitur utiliter cum cera. denigrant capillum corymbi. radicis sucus in aceto potus contra phalangia prodest. huius quoque ligni vaso splenicos bibentes sanari invenio. et acinos terunt, mox comburunt et ita inlinunt ambusta prius perfusa aqua calida. sunt qui et incidant suci gratia eoque utantur ad dentes erosos, frangique tradunt, proximis cera munitis, ne laedantur. cummim etiam in hedera quaerunt, quam ex aceto utilissimam dentibus promittunt.
<plin. nat. 24.42> graeci vicino vocabulo cisthon appellant fruticem maiorem thymo, foliis ocimi. duo eius genera: flos masculo rosaceus, feminae albus. ambo prosunt dysintericis et solutionibus ventris in vino austero ternis digitis flore capto et similiter bis die poto, ulceribus veteribus et ambustis cum cera et per se oris ulceribus. - sub his maxime nascitur hypocisthis, quam inter herbas dicemus.
<plin. nat. 24.43> cissos erythranos ab iisdem appellatur similis hederae, coxendicibus utilis e vino potus, item lumbis, tanta vi acini, ut sanguinem urina detrahat. - item chamaecisson appellant hederam non attollentem se a terra. et haec contunsa in vino acetabuli mensura lieni medetur,  folia ambustis cum axungia. - milax quoque, quae, anthophoros cognominatur, similitudinem hederae habet, tenuioribus foliis. coronam ex ea factam inpari foliorum numero aiunt capitis doloribus mederi. quidam duo genera milacis dixere: alteram inmortalitati proximam in convallibus opacis, scandentem arborum, comantibus acinorum corymbis, contra venenata omnia efficacissime iuvantem acinorum suco: infantibus saepe instillato nulla postea venena nocitura. alterum genus culta amare et in his gigni, nullius effectus. illam esse milacem priorem, cuius lignum ad aures sonare diximus. - similem huic aliqui clematida appellaverunt, repentem per arbores, geniculatam et ipsam. folia eius lepras purgant; semen alvum solvit acetabuli mensura in aquae hemina aut aqua mulsa. datur ex eadem causa et decoctum eius.
<plin. nat. 24.44> harundinis genera xxviii demonstravimus, non aliter evidentiore illa naturae vi, quam continuis his voluminibus tractamus, siquidem harundinis radix contrita inposita felicis stirpem corpore extrahit, item harundinem felicis radix. et, quo plura genera facimus, illa,  quae in iudaea syriaque nascitur odorum unguentorumque causa, urinam movet cum gramine aut apii semine decocta; ciet et menstrua admota; medetur convulsis ii obolis pota, iocineri, renibus, hydropi, tussi etiam suffitu magisque cum resina, furfuribus ulcerumque manantibus cum murra decocta. excipitur et sucus eius fitque elaterio similis. efficacissima in omni harundine quae proxima radici, efficaciora genicula. harundo cypria, quae donax vocatur, corticis cinere alopecias emendat, item putrescentia ulcera. foliis eius ad extrahendos aculeos utuntur, efficacibus et contra ignes sacros collectionesque omnes. vulgaris harundo extractoriam vim habet et recens tusa, non in radice tantum, in mulso enim et ipsam harundinem tradunt. medetur et luxatis et spinae doloribus radix in aceto inlita; eadem recens trita et in vino pota venerem concitat. harundinum lanugo inlata auribus obtundit auditum.
<plin. nat. 24.45> cognata in aegypto res est harundini papyrum, praecipuae utilitatis, cum inaruit, ad laxandas siccandasque fistulas et intumescendo ad introitum medicamentorum aperiendas. charta, quae fit ex eo, cremata inter caustica  est. cinis eius ex vino potus somnum facit; ipsa ex aqua inposita callum sanat.
<plin. nat. 24.46> ne in aegypto quidem nascitur hebenus, ut docuimus, nec tractamus in medicina alienos orbes, non omittetur tamen propter miraculum. scobem eius oculis unice mederi dicunt lignoque ad cotem trito cum passo caliginem discuti, ex aqua vero radice albugines oculorum, item tussim pari modo dracunculi radicis adiecto cum melle. hebenum medici et inter erodentia adsumunt.
<plin. nat. 24.47> rhododendros ne nomen quidem apud nos invenit latinum; rhododaphnen vocant aut nerium. mirum folia eius quadripedum venenum esse, homini vero contra serpentes praesidium ruta addita e vino pota. pecus etiam et caprae, si aquam biberint, in qua folia ea maduerint, mori dicuntur.
<plin. nat. 24.48> nec rhus latinum nomen habet, cum in usum pluribus modis veniat. nam et herba est silvestris, foliis myrti, cauliculis brevibus, quae taenias pellit, et frutex coriarius appellatur, subrutilus, cubitalis, crassitudine digitalis, cuius aridis foliis ut malicorio coria perficiuntur. medici autem rhoicis utuntur ad contusa, item coeliacos et sedis ulcera aut quae phagedaenas vocant;trita cum melle et inlita cum aceto. decoctum eorum  instillatur auribus purulentis. fit et stomatice decoctis ramis ad eadem quae ex moris, sed efficacior admixto alumine. inlinitur eadem hydropicorum tumori.
<plin. nat. 24.49> rhus, qui erythros appellatur, semen est huius fruticis. vim habet adstringendi refrigerandique. adspergitur pro sale obsoniis alvo soluta omnesque carnes cum silphio suaviores facit. medetur ulceribus manantibus, cum melle asperitati linguae, percussis, lividis, desquamatis; eodem modo capitis vulnera ad cicatricem celerrime perducit. feminarum abundantiam sistit cibo.
<plin. nat. 24.50> alia res erythrodanum, quam aliqui ereuthodanum vocant, nos rubiam, qua tinguntur lanae pellesque perficiuntur. in medicina urinam ciet, morbum regium sanat ex aqua mulsa - et lichenas ex aceto inlita - , ischiadicos, paralyticos ita, ut bibentes laventur cotidie. radix semenque trahunt menses, alvum sistunt et collectiones discutiunt. contra serpentes rami cum foliis inponuntur. folia et capillum inficiunt. invenio apud quosdam morbum regium sanari hoc frutice, etiam si adalligatus spectetur tantum.
<plin. nat. 24.51> distat ab eo qui alysson vocatur foliis tantum et ramis minoribus. nomen accepit, quod a cane morsos rabiem sentire non patitur ex aceto potus adalligatusque.  mirum est quod additur, saniem conspecto omnino frutice eo siccari.
<plin. nat. 24.52> tinguentibus et radicula lanas praeparat, quam struthion a graecis vocari diximus. medetur morbo regio et ipsa et decoctum eius potu, item pectoris vitiis. urinam ciet, alvum solvit. et vulvas purgat, quam ob rem aureum ÏÎµÏÏÎ¿ÌÎ½ medici vocant ex ea. e melle prodest magnifice et tussi, orthopnoeae coclearis mensura, cum polenta vero et aceto lepras tollit. eadem cum panace et capparis radice calculos frangit pellitque, panos discutit cum farina hordeacia et vino decocta. miscetur et malagmatis et collyriis claritatis causa, sternumento utilis inter pauca, lieni quoque ac iocineri. eadem pota denarii unius pondere ex aqua mulsa suspiriosos sanat, sic et pleuriticos et omnes lateris doloris. - apocyni semen ex aqua - frutex est folio hederae, molliore tamen, et minus longis viticulis, semine acuto, diviso, lanuginoso, gravi odore - canes et omnes quadripedes necat in cibo datum.
<plin. nat. 24.53> rosmarinum dictum est. duo genera eius: alterum sterile, alterum cui et caulis et semen resinaceum, quod cachrys vocatur. foliis odor turis. radix vulnera sanat viridis inposita et sedis procidentiam, condylomata, haemorrhoidas, sucus et fruticis et radicis morbum regium et ea, quae repurganda sunt. oculorum aciem exacuit. semen ad vetera pectoris vitia datur potui et ad vulvas cum vino et pipere, menses adiuvat, podagris inlinitur cum aerina farina, purgat etiam lentigines et quae excalfacienda sint aut cum sudor quaerendus inlitum, item convulsis. auget et lacte in vino potum, item radix. ipsa herba strumis cum aceto inlinitur, ad tussim cum melle prodest.
<plin. nat. 24.54> cachrys multa genera habet, ut diximus. sed haec, quae ex rore supra dicto nascitur, si fricetur, resinosa est. adversatur venenis et venenatis praeterquam anguibus. sudores movet, tormina discutit, lactis ubertatem facit.
<plin. nat. 24.55> herba sabina, brathy appellata a graecis, duorum generum est, altera tamarici folio similis, altera cupresso; quare quidam creticam cupressum dixerunt. a multis in suffitus pro ture adsumitur, in medicamentis vero  duplicato pondere eosdem effectus habere quos cinnamum traditur. collectiones minuit et nomas conpescit, inlita ulcera purgat, partus emortuos adposita extrahit et suffita. inlinitur igni sacro et carbunculis cum melle; ex vino pota regio morbo medetur. gallinacii generis pituitas fumo eius herbae sanari tradunt.
<plin. nat. 24.56> similis herbae huic sabinae est selago appellata. legitur sine ferro, dextra manu per tunicam operta, sinistra eruitur velut a furante, candida veste vestito pureque lautis nudis pedibus, sacro facto, priusquam legatur, pane vinoque; fertur in mappa nova. hanc contra perniciem omnem habendam prodidere druidae gallorum et contra omnia oculorum vitia fumum eius prodesse.
<plin. nat. 24.57> iidem samolum herbam nominavere nascentem in umidis, et hanc sinistra manu legi a ieiunis contra morbos suum boumque, nec respicere legentem neque alibi quam in canali deponere, ibi conterere poturis.
<plin. nat. 24.58> cummium genera diximus. in his maiores effectus melioris cuiusque erunt. dentibus inutiles sunt, sanguinem coagulant et ideo reicientibus sanguinem prosunt, item ambustis, arteriae vitiis inutiles, urinam cient,  amaritudines hebetant. adstrictoriis ceteris, quae ex amygdala amara est spissandisque visceribus efficacior, habet excalfactorias vires. proponuntur prunorum etiam et cerasorum ac vitium. siccant inlitae et adstringunt, ex aceto vero infantium lichenes sanant, prosunt et tussi veteri iiii obolis in mixto potis. creduntur et colorem gratiorem facere ciborumque adpetentiam et calculosis prodesse cum passo potae. oculorum et vulnerum utilitatibus maxime conveniunt.
<plin. nat. 24.59> spina arabica - spinae aegyptiae laudes in odorum loco diximus - et ipsa astringit spissatque destillationes omnes et sanguinis excreationes mensumque abundantiam, etiamnum radice valentior.
<plin. nat. 24.60> spinae albae semen contra scorpiones auxiliatur. corona ex ea inposita capitis dolores minuit. - est huic similis quam graeci acanthion vocant, minoribus multo foliis, aculeatis per extremitates et araneosa lanugine obductis, qua collecta etiam vestes quaedam bombycinis similes fiunt in oriente. ipsa folia vel radices ad remedia opisthotoni bibuntur.
<plin. nat. 24.61> et acacia e spina fit in aegypto, alba nigraque arbore, item viridi, sed longe meliore prioribus. fit et in galatia, deterrima spinosiore arbore. semen omnium lenticulae simile, minore tantum et grano et folliculo. colligitur autumno, ante collectum nimio validius spissat. sucus ex folliculis aqua caelesti perfusis, mox in pila tusis exprimitur organis, tunc densatur in sole mortariis in pastillos. fit et foliis minus efficax. ad coria perficienda semine pro galla utuntur. foliorum sucus et galaticae acaciae nigerrimus inprobatur, item qui valde rufus. purpurea aut leucophaea et quae facillime diluitur - vis summa ad spissandum refrigerandumque est - oculorum medicamentis ante alia utiles. lavantur in eos usus pastilli, ab aliis torrentur, ab aliis peruruntur. capillum tingunt, sanant ignem sacrum, ulcera, quae serpunt, et umida vitia corporis, collectiones, articulos contusos, perniones, pterygia. abundantiam mensum in feminis sistunt vulvamque et sedem procidentes, item oculos, oris ulcera et genitalium.
<plin. nat. 24.62> vulgaris quoque haec spina, ex qua aenae  fulloniae inplentur, radicis usus habet. per hispanias quidem multi et inter odores et ad unguenta utuntur illa, aspalathum vocantes. est sine dubio hoc nomine spina silvestris in oriente, ut diximus, candida, magnitudine arboris iustae, sed et frutex humilior, aeque spinosus, in nisyro et rhodiorum insulis, quem alii erysisceptrum, alii phasganon, syri diaxylon vocant. optimus qui minime ferulaceus, rubens aut in purpuram vergens detracto cortice. nascitur pluribus locis, sed non ubique odoratus. quam vim haberet caelesti arcu in eum innixo diximus. sanat taetra oris ulcera et ozaenas, genitalia exulcerata aut carbunculantia, item rhagadia, inflationes potu discutit et strangurias. cortex sanguinem reddentibus medetur. decoctum eius alvum sistit. similia praestare silvestrem quoque putant.
<plin. nat. 24.63> spina et appendix appellata, quoniam bacae puniceo colore in ea appendices vocantur. hae crudae per se et aridae decoctae in vino alvum citam ac tormina conpescunt. - pyracanthae bacae contra serpentium ictus bibuntur.
<plin. nat. 24.64> paliurus quoque spinae genus est. semen eius afri zuram vocant, contra scorpiones efficacissimum, item calculosis et tussi. folia adstrictoriam vim habent. radix discutit panos, collectiones, vomicas, urinas trahit pota. decoctum eius in vino alvum sistit, serpentibus adversatur. radix praecipue datur in vino.
<plin. nat. 24.65> aquifoliae folia contusa addito sale articulorum morbis prosunt, bacae purgationi feminarum, coeliacis, dysintericis, cholericis. in vino potae sistunt alvum. radix decocta et inlita extrahit infixa corpori, utilissima et luxatis tumoribusque. aquifolia arbor in domo aut villa sata veneficia arcet. flore eius aquam glaciari pythagoras tradit; item baculum ex ea factum in quodvis animal emissum, etiamsi citra ceciderit defectu mittentis, ipsum per sese cubito propius adlabi; tam praecipuam naturam inesse arbori. - taxi arboris fumus necat mures.
<plin. nat. 24.66> nec rubos ad maleficia tantum genuit natura, ideoque et mora his, hoc est vel hominibus cibos, dedit. vim habent siccandi, adstringendi, gingivis, tonsillis, genitalibus accommodatissimi. adversantur serpentium sceleratissimis, haemorrhoidi et presteri, flos aut mora scorpionibus. vulnera sine collectionum periculo iungunt. urinas  cient. caules eorum teneri tunduntur exprimiturque sucus, mox sole cogitur in crassitudinem mellis; singulari remedio contra mala oris oculorumque, sanguinem exscreantes, anginas, vulvas, sedes, coeliacos intellegitur potus aut inlitus. oris quidem vitiis etiam folia commanducata prosunt et ulceribus manantibus aut quibuscumque in capite inlinuntur. cardiacis sic vel per se inponuntur a mamma sinistra, item stomacho in doloribus oculisque procidentibus. instillatur sucus eorum et auribus. sanat condylomata cum rosaceo cerato. cauliculorum ex vino decoctum uvae praesentaneum remedium est. iidem per se in cibo sumpti cymae modo aut decocti in vino austero labantes dentes firmant. alvum sistunt et profluvia sanguinis; dysintericis prosunt. siccantur in umbra, ut cinis crematorum uvam reprimat. folia quoque arefacta et contusa iumentorum ulceribus utilia traduntur. mora, quae in iis nascuntur, vel efficaciorem stomaticen praebuerint quam sativa morus. eadem compositione vel cum hypocisthide tantum et melle bibuntur in cholera et a cardiacis et contra araneos. inter medicamenta, quae styptica vocant, nihil efficacius rubi mora ferentis radice decocta in vino ad tertias partes, ut colluantur eo oris ulcera et sedis  foveantur, quae tanta vis est, ut spongeae ipsae lapidescant.
<plin. nat. 24.67> alterum genus rubi, in quo rosa nascitur, gignit pilulam castaneae similem, calculosis praecipuo remedio - alia est cynorrhoda, quam proximo dicemus volumine - ; cynosbaton, alii cynapanxin, alii neurospaston vocant. folium habet vestigio hominis simile. fert et uvam nigram, in cuius acino nervum habet, unde neurospastos dicitur tota, alia quam cappari, quod medici cynosbaton appellarunt. huius thyrsus ad remedia splenis et inflationes conditus ex aceto manditur. nervus eius cum mastiche chia commanducatus os purgat. ruborum rosa alopecias cum axungia emendat. mora capillum tingunt cum omphacino oleo. flos mori messe colligitur; candidus pleuriticis praecipuus ex vino potus, item coeliacis. radix ad tertias decocta alvum sistit et sanguinem, item dentes collutos decocto. eodem suco foventur sedis atque genitalium ulcera. cinis e radice reprimit uvam.
<plin. nat. 24.68> idaeus rubus appellatus est, quoniam in ida non alius nascitur. est autem tenerior ac minor, rarioribus calamis innocentioribusque, sub arborum umbra nascens. huius flos cum melle epiphoris inlinitur et ignibus sacris,  stomachicisque ex aqua bibendus datur. cetera eadem praestat, quae supra dicta.
<plin. nat. 24.69> inter genera ruborum rhamnos appellatur a graecis, candidior, fruticosior et ramos spargens rectis aculeis, non, ut ceteri, aduncis, foliis maioribus. alterum genus eius silvestre, nigrius et quadamtenus rubens; fert veluti folliculos. huius radice decocta in aqua fit medicamentum, quod vocatur lycium. semen secundas trahit. alter ille candidior adstringit magis, refrigerat, collectionibus et vulneribus adcommodatior. folia utriusque et cruda et decocta inlinuntur cum oleo.
<plin. nat. 24.70> lycium praestantius spina fieri tradunt, quam et pyxacanthon chironian vocant, qualem in indicis arboribus diximus, quoniam longe praestantissimum existimatur indicum. coquuntur in aqua tusi rami radicesque summae amaritudinis aereo vase per triduum iterumque exempto ligno, donec mellis crassitudo fiat. adulteratur amaris sucis, etiam amurca et felle bubulo. spuma eius ac flos quidam oculorum medicamentis additur. reliquo suco faciem purgat et psoras sanat, erosos angulos oculorum veteresque fluctiones, aures purulentas, tonsillas, gingivas, tussim, sanguinis excreationes fabae magnitudine devoratum aut, si ex vulneribus fluat, inlitum, rhagadia, genitalium ulcera, attritus, ulcera recentia et serpentia ac putrescentia, in  naribus clavos, suppurationes. bibitur et mulieribus in lacte contra profluvia. indici differentia glaebis extrinsecus nigris, intus rufis, cum fregeris, cito nigrescentibus. adstringit vehementer cum amaritudine. ad eadem omnia utile est, sed praecipue ad genitalia.
<plin. nat. 24.71> sunt qui et sarcocollam spinae lacrimam putent, pollini turis similem, cum quadam acrimonia dulcem, cumminosam. sistit fluctiones, inlinitur infantibus maxime. vetustate et haec nigrescit, melior quo candidior.
<plin. nat. 24.72> unum etiamnum arborum medicinis debetur nobile medicamentum, quod oporicen vocant. fit ad dysintericos stomachique vitia in congio musti albi lento vapore decoctis malis cotoneis v cum suis seminibus, punicis totidem, sorborum sextario et pari mensura eius, quod rhun syriacam vocant, croci semuncia. coquitur usque ad crassitudinem mellis.     his subtexemus ea, quae graeci communicatione nominum in ambiguo fecere, anne arborum essent.
<plin. nat. 24.73> chamaedrys herba est, quae latine trixago dicitur. aliqui eam chamaeropem, alii teucriam appellavere. folia  habet magnitudine mentae, colore et divisura quercus - alii serrata et ab eo serram inventam esse dixerunt - , flore paene purpureo. carpitur praegnans suco in petrosis, adversus serpentium venena potu inlituque efficacissima, item stomacho, tussi vetustae, pituitae in gula cohaerescenti, ruptis, convulsis, lateris doloribus. lienem consumit, urinam et menses ciet, ob id incipientibus hydropicis efficax, manualibus scopis eius in iii heminis aquae decoctis usque ad tertias. faciunt et pastillos terentes eam ex aqua ad supra dicta. sanat et vomicas et vetera ulcera vel sordida cum melle. fit et vinum ex ea pectoris vitiis. foliorum sucus cum oleo caligines oculorum discutit, ad splenem ex aceto sumitur. excalfacit perunctione.
<plin. nat. 24.74> chamaedaphne unico ramulo est, cubitali ferme; folia tenuiora lauro; semen rubens adnexum foliis. inlinitur capitis doloribus recens, ardores refrigerat, ad tormina cum vino bibitur. menses sucus eius et urinam ciet potu partusque difficiles in lana adpositus.
<plin. nat. 24.75> chamelaea similitudinem foliorum oleae habet - sunt autem amara, odorata - , in petrosis, palmum  altitudine non excedente. alvum purgat, detrahit pituitam, bilem foliis in ii absinthii partibus decoctis, suco eo cum melle poto. foliis inpositis et ulcera purgantur. aiunt, si quis ante solis ortum eam capiat dicatque ad albugines oculorum se capere, adalligata discuti id vitium, quoquo modo vero collectam iumentorum pecorumque oculis salutarem esse.
<plin. nat. 24.76> chamaesyce lentis folia habet nihil se adtollentia, in aridis, petrosis, claritati oculorum et contra subfusiones utilis suco ad cicatrices, caligines, nubeculas inuncto. vulvae dolores sedat adposita in linteolo. tollit et verrucas omnium generum inlita. prodest et orthopnoicis.
<plin. nat. 24.77> chamaecissos spicata est tritici modo, ramulis quinis fere, foliosa - cum floret, existimari potest alba viola - , radice tenui. bibunt ischiadici folia iii obolis in vini cyathis ii septenis diebus, admodum amara potione.     chamaeleucen apud nos farfarum sive farfugium vocant. nascitur secundum fluvios, folio populi, sed ampliore. radix eius inponitur carbonibus cupressi, atque is nidor per infundibulum bibitur inveteratae tussi.
<plin. nat. 24.78> chamaepeuce, larici folio similis, lumborum et spinae doloribus propria est. - chamaecyparissos herba ex vino pota contra venena serpentium omnium scorpionumque pollet. - ampeloprason in vinetis nascitur, foliis porri, ructu gravis, contra serpentium ictus efficax. urinam et menses ciet, eruptiones sanguinis per genitale inhibet potum inpositumque. datur et a partu mulieribus et contra canis morsus. - ea quoque, quae stachys vocatur, porri similitudinem habet, longioribus foliis pluribusque et odoris iucundi colorisque in luteum inclinati. pellit menstrua.
<plin. nat. 24.79> clinopodium alii cleopiceton, alii zopyrontion, alii ocimoides appellant, serpyllo similem, surculosam, palmi altitudine, in petrosis, orbiculato foliorum ambitu speciem lecti pedum praebentem. bibitur ad convulsa, rupta, strangurias, serpentium ictus, item decoctae sucus.
<plin. nat. 24.80> nunc subtexemus herbas mirabiles quidem, sed minus claras, nobilibus in sequentia volumina dilatis.     centunculum vocant nostri, foliis ad similitudinem capitis paenularum, iacentem in arvis, graeci clematidem,  egregii effectus ad sistendam alvum in vino austero. idem sanguinem sistit tritus oxymelitis aut aquae calidae cyathis v denarii unius pondere, sic et ad secundas mulierum efficax. - sed graeci clematidas et alias habent, unam quam aliqui aetiten vocant, alii laginen, nonnulli tenuem scamoniam. ramos habet pedales, foliosos, non dissimiles scamoniae, nisi quod nigriora minoraque sunt folia. invenitur in vineis arvisque. estur ut olus cum oleo ac sale; alvum ciet. eadem dysintericis cum lini semine ex vino austero sorbetur. folia epiphoris inponuntur cum polenta subposito udo linteolo. strumas inposita ad suppurationem perducunt, deinde axungia adiecta percurant; item haemorrhoida cum oleo viridi, phthisicos iuvant cum melle. lactis quoque ubertatem faciunt in cibis et infantibus inlita capillum alunt, ex aceto edentium venerem stimulant. - est alia clematis aegyptia cognomine, quae ab aliis daphnoides, ab aliis polygonoides vocatur, folio lauri, longa tenuisque, adversus serpentes et privatim aspidas ex aceto pota efficax.
<plin. nat. 24.81> aegyptus hanc maxime gignit, quae et aron, de qua inter bulbos diximus, magnae cum dracontio litis;  quidam enim eandem esse dixere. glaucias satu discrevit, dracontium silvestrem aron pronuntiando. aliqui radicem aron appellarunt, caulem vero dracontium, in totum alium, si modo hic est qui apud nos dracunculus vocatur. namque aros radicem nigram in latitudinem rotundam habet multoque maiorem et qua manus inpleatur, dracunculus subrutilam et draconis convoluti modo, unde et nomen. quin et ipsi graeci inmensam posuere differentiam: semen dracunculi fervens mordaxque tradendo tantumque et virus, ut olfactum gravidis abortum inferret, aron miris laudibus tulere, primum in cibis feminam praeferentes, quoniam mas durior esset et in coquendo lentior; pectoris vitia purgare, aridum potioni inspersum aut ecligmate urinam et menses ciere, sic et in oxymelite potum. stomacho interaneisque exulceratis ex lacte ovillo bibendum, ad tussim in cinere coctum dedere ex oleo. alii coxere in lacte, ut decoctum biberetur. epiphoris elixum inposuere, item suggillatis, tonsillis. glaucias ex oleo haemorrhoidum vitio infudit, lentigines ex melle inlinens.  laudavit et pro antidoto contra venena, pleuriticis, peripneumonicis quo tussientibus modo. semen intritum cum oleo aut rosaceo infudit aurium dolori. dieuches tussientibus aut suspiriosis et orthopnoicis et pura excreantibus farinae permixtum pane cocto dedit, diodotus phthisicis e melle ecligmate et pulmonis vitiis, ossibus etiam fractis inposuit. partus omnium animalium extrahit naturae circumlitum. sucus radicis cum melle attico oculorum caligines, stomachi vitia discutit, tussim decocti ius cum melle. ulcera omnium generum, sive phagedaenae sint sive carcinomata sive serpant sive polypi in naribus, sucus mire sanat. folia ambustis prosunt ex vino et oleo cocta. alvum inaniunt ex sale et aceto sumpta et luxatis cum melle cocta prosunt, item articulis podagricis cum sale recentia vel sicca. hippocrates utralibet ad collectiones cum melle inposuit. ad menses trahendos seminis vel radicis drachmae ii in vini cyathis ii sufficiunt. eadem potio, si a partu non purgentur, et secundas trahit. hippocrates et radicem ipsam adposuit. dicunt et in pestilentia salutarem esse in cibis. ebrietatem discutit. serpentes nidore, cum crematur, privatim aspidas, fugat aut inebriat ita, ut torpentes inveniantur. perunctos  quoque aro e laureo oleo fugiunt. ideo et contra ictus dari potui in vino nigro putant utile. in foliis ari caseus optime servari traditur.
<plin. nat. 24.82> dracunculus, quem dixi, hordeo maturescente effoditur luna crescente. omnino habentem serpentes fugiunt. adeo percussis prodesse potum aiunt; maiorem vim esse, si ferro non attingatur. sucus eius et aurium dolori prodest. id autem, quod graeci dracontion vocant, triplici effigie demonstratum mihi est: foliis betae, non sine thyrso, flore purpureo; hoc est simile aro. alii radice longa veluti signata articulosaque monstravere, ternis omnino cauliculis, foliis, decoqui ex aceto contra serpentium ictus iubentes. tertia demonstratio fuit folio maiore quam cornus, radicis harundineae, totidem, ut adfirmabant, geniculatae nodis, quot haberet annos, totidemque esse folia; hi ex vino vel aqua contra serpentes dabant.
<plin. nat. 24.83> est et aris, quae in eadem aegypto nascitur, similis aro, minor tantum minoribusque foliis et utique  radice, quae tamen olivae grandis magnitudinem inpleat, alba geminum caulem, altera unum tantum emittens. medetur utraque ulceribus manantibus, item ambustis ac fistulis collyrio inmisso. nomas sistunt inlitu decoctarum in aqua et postea tritarum rosaceo addito. sed unum miraculum ingens, contacto genitali cuiusque feminini sexus animal in perniciem agi.
<plin. nat. 24.84> myriophyllon, quod nostri milifolium vocant, caulis est teneri, similis feniculo, plurimis foliis, unde et nomen accepit. nascitur in palustribus, magnifici usus ad vulnera cum aceto. bibitur ad difficultates urinae et vesicae aut suspiria praecipitatisque ex alto. eadem efficacissima ad dentium dolores. etruria hoc nomine appellat herbam in pratis tenuem, a lateribus capillamenti modo foliosam, eximii usus ad vulnera, boum nervos abscisos vomere solidari ea rursusque iungi addita axungia adfirmans.
<plin. nat. 24.85> pseudobunion napi folia habet, fruticans palmi altitudine, laudatissima in creta. contra tormina, stranguriam,  laterum praecordiorumque dolores bibuntur rami eius quini senive.
<plin. nat. 24.86> myrris, quam alii myrrizan, alii myrran vocant, simillima est cicutae caule foliisque et flore, minor tantum et exilior, cibo non insuavis. ciet menstrua et partus cum vino. aiunt eandem potam in pestilentia salutarem esse. subvenit et phthisicis in sorbitione data. aviditatem cibi facit, phalangiorum morsus restinguit. ulcera quoque in facie aut capite sucus eius in aqua triduo maceratae sanat.
<plin. nat. 24.87> oenobreches folia lentis habet, longiora paulo, florem rubentem, radicem exiguam et gracilem. nascitur circa fontes. siccata in farinae modum et inspersa vino albo strangurias finit, alvum sistit. sucus eius perunctis cum oleo sudores movet.
<plin. nat. 24.88> in promisso herbarum mirabilium occurrit aliqua dicere et de magicis. quae enim mirabiliores primi eas in nostro orbe celebravere pythagoras atque democritus, consectati magos.     coracesia et calicia pythagoras aquam glaciari tradit, quarum mentionem apud alios non reperio, nec apud eum alia de his. idem minyada appellat et nomine alio  corinthiam, cuius decocto in aqua suco protinus sanari ictus serpentium, si foveantur, dicit. eundem effusum in herba qui vestigio contigerint aut forte respersos insanabili leto perire, monstrifica prorsus natura veneni praeterquam contra venena. ab eodem pythagora aproxis appellatur herba, cuius radix e longinquo concipiat ignes, ut naphtha, de qua in terrae miraculis diximus. idem tradit, si qui morbi humano corpori inciderint florente brassica, quamvis sanatos admonitionem eorum sentire, quotiens floreat; item si florente acciderint aut frumento aut cicuta aut viola, similem conditionem habere. nec me fallit hoc volumen eius a quibusdam cleemporo medico adscribi, verum pythagorae pertinax fama antiquitasque vindicant, et id ipsum auctoritatem voluminum adfert, si quis alius curae suae opus illo viro dignum iudicavit, quod fecisse cleemporum, cum alia suo et nomine ederet, quis credat
<plin. nat. 24.89> democriti certe chirocmeta esse constat. at in his ille post pythagoram magorum studiosissimus quanto  portentosiora tradit! ut aglaophotim herbam, quae admiratione hominum propter eximium colorem acceperit nomen, in marmoribus arabiae nascentem persico latere, qua de causa et marmaritim vocari; hac magos uti, cum velint deos evocare. - achaemenida, colore electri, sine folio nascentem taradastilis indiae, qua pota in vino noxii per cruciatus confiteantur omnia per varias numinum imaginationes; eandem hippophobada appellat, quoniam equae praecipue caveant eam. - theombrotion xxx schoenis a choaspe nasci, pavonis picturis similem, odore eximio; hanc a regibus persarum bibi contra omnia corporum incommoda; a stabilitate mentis et iustitiae, eandem semnion a potentiae maiestate appellari. - aliam deinde adamantida, armeniae cappadociaeque alumnam; hac admota leones resupinari cum hiatu lasso. nominis causam esse quod  conteri nequeat. - arianida in arianis gigni, igneam colore; colligi, cum sol in leone sit. huius tactu peruncta oleo ligna accendi. - therionarca in cappadocia et mysia nascente omnes feras torpescere nec nisi hyaenae urina adspersa recreari. aethiopida in meroe nasci, ob id et meroida appellari, folio lactucae, hydropicis utilissimam e mulso potam; ophiusam in elephantine eiusdem aethiopiae, lividam difficilemque aspectu, qua pota terrorem minasque serpentium obversari ita, ut mortem sibi eo metu consciscant; ob id cogi sacrilegos illam bibere. adversari ei palmeum vinum. - thalassaeglen circa indum amnem inveniri, quae ob id nomine alio potamaugis appellatur; hac pota lymphari homines obversantibus miraculis. - theangelida in libano syriae, dicte cretae montibus et babylone et susis persidis nasci, qua pota magi divinent; gelotophyllida in bactris et circa borysthenen. haec si bibatur cum murra et vino, varias obversari species ridendique finem non fieri nisi potis nucleis pineae nucis cum pipere et melle in vino palmeo. - hestiaterida a convictu nominari in perside, quoniam hilarentur illa, eandem protomediam, qua primatum apud reges obtineant; casigneten, quoniam secum ipsa nascatur nec cum aliis  ullis herbis, eandem dionysonymphadem, quoniam vino mira conveniat. - helianthes vocat in themiscyrena regione et ciliciae montibus maritimis, folio myrti. hac cum adipe leonino decocta, addito croco et palmeo vino, perungui magos et persarum reges, ut fiat corpus aspectu iucundum; ideo eandem heliocallida nominari. - hermesias ab eodem vocatur ad liberos generandos pulchros bonosque non herba, sed conpositio e nucleis pineae nucis tritis cum melle, murra, croco, vino palmeo, postea admixto theombrotio et lacte. bibere generaturos iubet et a conceptu, puerperas partum nutrientes; ita fieri excellentes animi et formae bonis. atque harum omnium magica quoque vocabula ponit.
<plin. nat. 24.90> adiecit his apollodorus adsectator eius herbam aeschynomenen, quoniam adpropinquante manu folia contraheret, aliam crocida, cuius tactu phalangia morerentur, crateuas onothurin, cuius aspersu e vino feritas omnium animalium mitigaretur, anacampseroten celeber arte grammatica paulo ante, cuius omnino tactu redirent amores vel cum odio depositi. et abunde sit hactenus attigisse insignia magorum in herbis alia de his aptiore dicturis loco.
<plin. nat. 24.91> eriphiam multi prodidere. scarabaeum haec in avena habet sursum deorsum decurrentem cum sono haedi, unde et nomen accepit. hac ad vocem nihil praestantius esse tradunt.     herba lanaria ovibus ieiunis data lactis abundantiam facit. - aeque nota lactoris vulgo est, plena lactis quod degustatum vomitiones concitat. eandem hanc aliqui esse dicunt, alii similem illi, quam militarem vocant, quoniam vulnus ferro factum nullum non intra dies v sanet ex oleo inposita.
<plin. nat. 24.92> celebratur autem et a graecis stratiotes, sed ea in aegypto tantum et inundatione nili nascitur, aizoo similis, ni maiora haberet folia. refrigerat mire et vulnera sanat ex aceto inlita, item ignes sacros et suppurationes. sanguinem quoque, qui defluit a renibus, pota cum ture masculo mirifice sistit.
<plin. nat. 24.93> herba in capite statuae nata, collecta in vestis alicuius pannum et inligata lino rufo, capitis dolorem confestim sedare traditur. - herba quaecumque e rivis aut fluminibus ante solis ortum collecta ita, ut nemo colligentem videat, adalligata laevo bracchio ita, ut aeger quid sit illud ignoret, tertianas arcere traditur. - lingua herba nascitur circa fontes. radix eius  conbusta et trita cum adipe suis - adiciunt ut nigra sit et sterilis - alopecias emendat unguentium in sole. - cribro in limite abiecto herbae intus extantes decerptae adalligataeque gravidis partus adcelerant. - herba, quae gignitur super fimeta ruris, contra anginas efficacissime pollet ex aqua pota. - herba, iuxta quam canes urinam fundunt, evulsa ne ferro attingatur, luxatis celerrime medetur.
<plin. nat. 24.94> rumpotinum arborem demonstravimus inter arbusta. iuxta hanc viduam vite nascitur herba, quam galli rodarum vocant. caulem habet virgae ficulneae modo geniculatum, folia urticae in medio exalbida, eadem procedente tempore tota rubentia, florem argenteum, praecipua contra tumores fervoresque et collectiones cum axungia vetere tusa ita, ut ferro non attingatur. qui perunctus est, despuit ad suam dexteram terna. efficacius remedium esse aiunt, si tres trium nationum homines perungant dextrorsus.
<plin. nat. 24.95> herba impia vocatur incana, roris marini aspectu, thyrsi modo vestita atque capitata. inde alii ramuli exsurgunt sua capitula gerentes; ob id impiam appellavere, quoniam liberi super parentem excellant. alii potius ita appellatam, quoniam nullum animal eam attingat, existimavere. haec inter duos lapides trita fervet praecipuo adversus anginas suco, lacte et vino admixto. mirum traditur, numquam eo morbo temptari qui gustaverint; itaque  et subus dari, quaeque medicamentum id noluerint haurire, eo morbo interimi. sunt qui avium nidis inseri aliquid ex ea putent atque ita non strangulari pullos avidius devorantes.
<plin. nat. 24.96> veneris pectinem appellant a similitudine pectinum, cuius radix cum malva tusa omnia corpori infixa extrahit. - veterno liberat quae exedum vocatur. - notia herba coriariorum officinis familiaris est aliis aliisve nominibus; efficacissimam adversus scorpionem esse potam e vino aut posca reperio.
<plin. nat. 24.97> philanthropon herbam graeci appellant nasute, quoniam vestibus adhaerescat. ex hac corona inposita capitis dolores sedat. - nam quae canaria appellatur lappa, cum plantagine et milifolio trita ex vino carcinomata sanat, ternis diebus soluta. medetur et subus, effossa sine ferro, addita in colluviem poturis vel ex lacte ac vino. quidam adiciunt effodientem dicere oportere: "haec est herba argemon, quam minerva repperit subus remedium, quae de illa gustaverint".
<plin. nat. 24.98> tordylon alii semen silis esse dixerunt, alii  herbam per se, quam et syreon vocaverunt. neque aliud de ea proditum invenio quam in montibus nasci, conbustam potu ciere menses et pectoris excreationes, efficaciore etiamnum radice; suco eius ternis obolis hausto renes sanari; addi radicem eius et in malagmata.
<plin. nat. 24.99> gramen ipsum inter herbas vulgatissimum geniculatis serpit internodiis crebroque ab his et ex cacumine novas radices spargit. folia eius in reliquo orbe in exilitatem fastigantur, in parnaso tantum hederacia specie densius quam usquam fruticant, flore odorato candidoque. iumentis herba non alia gratior, sive viridis sive in feno siccata et, cum detur, adspersa aqua. sucum quoque eius in parnaso excipi tradunt propter ubertatem; dulcis hic est. in vicem eius in reliqua parte terrarum succedit decoctum ad vulnera conglutinanda, quod et ipsa herba tusa praestat tueturque ab inflammationibus plagas. adicitur decocto vinum ac mel, ab aliquis et turis, piperis, murrae tertiae portiones, rursusque coquitur in aereo vase ad dentium dolores, epiphoras. radix decocta in vino torminibus medetur et urinae difficultatibus ulceribusque vesicae, calculos frangit. semen vehementius urinam inpellit, alvum vomitionesque sistit. privatim autem draconum morsibus auxiliatur. sunt qui genicula viiii vel unius vel e duabus tribusve herbis ad hunc articulorum numerum  involvi lana sucida nigra iubeant ad remedia strumae panorumve. ieiunum esse debere qui colligat; ita ire in domum absentis, cui medeatur, supervenientique ter dicere, ieiuno ieiunum medicamentum dare, atque ita adalligare triduoque id facere. quod e graminum genere vii internodia habet, efficacissime capiti contra dolores adalligatur. quidam propter vesicae cruciatus decoctum ex vino gramen ad dimidias a balineis bibi iubent.
<plin. nat. 24.100> sunt qui et aculeatum gramen vocent trium generum. cum in cacumine aculei sunt plurimum quini, dactylon appellant. hos convolutos naribus inserunt extrahuntque sanguinis ciendi gratia. altero, quod est aizoo simile, ad paronychia et pterygia unguium et, cum caro unguibus increvit, utuntur cum axungia, ideo dactylon appellantes, quia digitis medeatur. tertium genus dactyli, sed tenuis, nascitur in parietinis aut tegulis. huic caustica vis est. sistit ulcera, quae serpunt. gramen capiti circumdatum sanguinis e naribus fluctiones sistit. camelos necare traditur in babylonis regione id, quod iuxta vias nascitur.
<plin. nat. 24.101> nec faeno graeco minor auctoritas, quod telin vocant, alii carphos, aliqui buceras, alii aegoceras, quoniam corniculis semen est simile, nos siliciam. quomodo sereretur, docuimus suo loco. vis eius siccare, mollire, dissolvere. sucus decocti feminarum pluribus malis subvenit,  sive duritia sive tumor sive contractio sit vulvae: foventur, insidunt; infusum quoque prodest. furfures in facie extenuat. spleni addito nitro decoctum et inpositum medetur, item ex aceto. sic et iocineri decoctum. diocles difficile parientibus semen eius dedit acetabuli mensura tritum in viiii cyathis sapae, ut tertias partes biberent, dein calida lavarentur, et in balineo sudantibus dimidium ex relicto iterum dedit, mox a balineo relicum, pro summo auxilio. farinam faeni cum hordeo aut lini semine decoctam aqua mulsa contra vulvae cruciatus subiecit idem inposuitque imo ventri. lepras, lentigines sulpuris pari portione mixta farinae curavit, nitro ante praeparata cute, saepius die inlinens perunguique prohibens. theodorus faeno miscuit quartam partem purgati nasturci acerrimo aceto ad lepras. timon semen feni acetabuli dimidii mensura cum sapae et aquae viiii cyathis ad menses ciendos dedit potui. nec dubitatur, quin decoctum eius utilissimum sit vulvis interaneisque exulceratis, sicuti semen articulis atque praecordiis; si vero cum malva decoquatur postea addito mulso, potus ante cetera vulvis interaneisque laudatur, quippe cum vapor quoque decocti plurimum  prosit. alarumque etiam graveolentiam decoctum faeni semen emendat. farina porrigines capitis furfuresque cum vino et nitro celeriter tollit. in hydromelite autem decocta addita axungia genitalibus medetur, item pano, parotidi, podagrae, chiragrae, articulis, carnibus quae recedunt ab ossibus, aceto vero subacta luxatis. inlinitur et lieni decocta in aceto et melle tantum. carcinomata subacta ex vino purgat, mox addito melle persanat. sumitur et sorbitio e farina ad pectus exulceratum longamque tussim. decoquitur, donec amaritudo desinat; postea mel additur. - nunc ipsa claritas herbarum dicetur.
<plin. nat. 25.1> ipsa quae nunc dicetur herbarum claritas, medicinae tantum gignente eas tellure, in admirationem curae priscorum diligentiaeque animum agit. nihil ergo intemptatum inexpertumque illis fuit, nihil deinde occultatum quodque non prodesse posteris vellent. at nos elaborata iis abscondere ac supprimere cupimus et fraudare  vitam etiam alienis bonis. ita certe recondunt qui pauca aliqua novere, invidentes aliis, et neminem docere in auctoritatem scientiae est. tantum ab excogitandis novis ac iuvanda vita mores absunt, summumque opus ingeniorum diu iam hoc fuit, ut intra unumquemque recte facta veterum perirent. at, hercules, singula quosdam inventa deorum numero addidere, omnium utique vitam clariorem fecere cognominibus herbarum, tam benigne gratiam memoria referente. non aeque haec cura eorum mira est in iis, quae satu blandiuntur aut cibo invitant: culmina quoque montium invia et solitudines abditas omnesque terrae fibras scrutati invenere, quid quaeque radix polleret, ad quos usus herbarum fila pertinerent, etiam quadripedum pabulo intacta ad salutis usus vertentes.
<plin. nat. 25.2> minus hoc quam par erat nostri celebravere, omnium utilitatium et virtutum rapacissimi, primusque et diu solus idem ille m. cato, omnium bonarum artium magister, paucis dumtaxat attigit, boum etiam medicina non omissa. post eum unus inlustrium temptavit gaius valgius eruditione spectatus inperfecto volumine ad Divum Augustum, inchoata etiam praefatione religiosa, ut omnibus malis humanis illius potissimum principis semper mederetur maiestas.
<plin. nat. 25.3> antea condiderat solus apud nos, quod equidem inveniam, pompeius lenaeus magni libertus, quo primum tempore hanc scientiam ad nostros pervenisse animo adverto. namque mithridates, maximus sua aetate regum, quem debellavit pompeius, omnium ante se genitorum diligentissimus vitae fuisse argumentis, praeterquam fama,  intellegitur. uni ei excogitatum cotidie venenum bibere praesumptis remediis, ut consuetudine ipsa innoxium fieret; primo inventa genera antidoti, ex quibus unum etiam nomen eius retinet; illius inventum, sanguinem anatum ponticarum miscere antidotis, quoniam veneno viverent; ad illum asclepiadis medendi arte clari volumina composita extant, cum sollicitatus ex urbe roma praecepta pro se mitteret; illum solum mortalium certum est xxii linguis locutum, nec e subiectis gentibus ullum hominem per interpretem appellatum ab eo annis lvi, quibus regnavit. is ergo in reliqua ingeni magnitudine medicinae peculiariter curiosus et ab omnibus subiectis, qui fuere magna pars terrarum, singula exquirens scrinium commentationum harum et exemplaria effectusque in arcanis suis reliquit, pompeius autem omni praeda regia potitus transferre ea sermone nostro libertum suum lenaeum grammaticae artis iussit vitaeque ita profuit non minus quam reipublicae victoria illa.
<plin. nat. 25.4> praeter hos graeci auctores prodidere, quos suis locis diximus, ex his crateuas, dionysius, metrodorus ratione blandissima, sed qua nihil paene aliud quam difficultas rei intellegatur. pinxere namque effigies herbarum atque ita subscripsere effectus. verum et pictura fallax  est coloribus tam numerosis, praesertim in aemulationem naturae, multumque degenerat transcribentium socordia. praeterea parum est singulas earum aetates pingi, cum quadripertitis varietatibus anni faciem mutent.
<plin. nat. 25.5> quare ceteri sermone eas tradidere, aliqui ne effigie quidem indicata et nudis plerumque nominibus defuncti, quoniam satis videbatur potestates vimque demonstrare quaerere volentibus. nec est difficilis cognitio: nobis certe, exceptis admodum paucis, contigit reliquas contemplari scientia antoni castoris, cui summa auctoritas erat in ea arte nostro aevo, visendo hortulo eius, in quo plurimas alebat centesimum annum aetatis excedens, nullum corporis malum expertus ac ne aetate quidem memoria aut vigore concussis. neque aliud mirata magis antiquitas reperietur. inventa iam pridem ratio est praenuntians horas - non modo dies ac noctes - solis lunaeque defectuum; durat tamen tradita persuasio in magna parte vulgi, veneficiis et herbis id cogi eamque unam feminarum scientiam praevalere. certe quid non repleverunt fabulis colchis media aliaeque, in primis itala circe dis etiam adscripta unde arbitror natum, ut aeschylus e vetustissimis in poetica refertam italiam herbarum potentia proderet, multique circeios, ubi habitavit illa, magno argumento etiam nunc durante in marsis, a filio eius orta gente, quoniam esse domitores serpentium constat.
<plin. nat. 25.6> homerus quidem primus doctrinarum et antiquitatis parens, multus alias in admiratione circae, gloriam herbarum aegypto tribuit, cum etiam tum quae rigatur aegyptus illa non esset, postea fluminis limo invecta. herbas certe aegyptias a regis uxore traditas helenae suae plurimas narrat ac nobile illud nepenthes oblivionem tristitiae veniamque adferens et ab helena utique omnibus mortalibus propinandum. primus autem omnium, quos memoria novit, orpheus de herbis curiosius aliqua prodidit. post eum musaeus et hesiodus polium herbam in quantum mirati sint diximus. orpheus et hesiodus suffitiones commendavere. homerus et alias nominatim herbas celebrat, quas suis locis dicemus. ab eo pythagoras clarus sapientia primus volumen de effectu earum composuit, apollini, aesculapio et in totum dis immortalibus inventione et origine adsignata; composuit et democritus, ambo peragratis persidis, arabiae, aethiopiae, aegypti magis, adeoque ad haec attonita antiquitas fuit, ut adfirmaverit etiam incredibilia dictu. xanthus historiarum auctor in prima earum tradit, occisum draconis catulum revocatum ad vitam a parente herba, quam balim nominat, eademque tylonem, quem draco occiderat, restitutum saluti. et iuba in arabia herba revocatum ad vitam hominem tradit. dixit democritus, credidit theophrastus esse herbam,  cuius contactu inlatae ab alite, quam retulimus, exiliret cuneus a pastoribus arbori adactus. quae etiamsi fide carent, admirationem tamen implent coguntque confiteri multum esse quod vero supersit. inde et plerosque ita video existimare, nihil non herbarum vi effici posse, sed plurimarum vires esse incognitas, quorum in numero fuit herophilus clarus medicina, a quo ferunt dictum, quasdam fortassis etiam calcatas prodesse. observatum certe est, inflammari vulnera ac morbos superventu eorum, qui pedibus iter confecerint.
<plin. nat. 25.7> haec erat antiqua medicina, quae tota migrabat in graeciae linguas. sed quare non plures noscantur, causa est quod eas agrestes litterarumque ignari experiuntur, ut qui soli inter illas vivant; praeterea securitas quaerendi obvia medicorum turba. multis etiam inventis desunt nomina, sicut illi, quam retulimus in frugum cura scimusque defossam in angulis segetis praestare, ne qua ales intret. turpissima causa raritatis quod etiam qui sciunt demonstrare nolunt, tamquam ipsis periturum sit quod tradiderint aliis. accedit ratio inventionis anceps, quippe etiam in repertis alias invenit casus, alias, ut vere dixerim, deus. insanabile ad hosce annos fuit rabidi canis morsus, pavorem aquae potusque omnis adferens odium. nuper cuiusdam militantis in praetorio mater vidit in quiete, ut radicem silvestris rosae, quam cynorrhodon vocant, blanditam sibi aspectu pridie in frutecto, mitteret filio bibendam. in laeetania res gerebatur, hispaniae  proxima parte, casuque accidit, ut milite a morsu canis incipiente expavescere aquas superveniret epistula orantis, ut pareret religioni, servatusque est ex insperato et postea quisquis auxilium simile temptavit. alias apud auctores cynorrhodi una medicina erat spongiolae, quae in mediis spinis eius nascitur, cinere cum melle alopecias capitis expleri. in eadem provincia cognovi in agro hospitis nuper ibi repertum dracunculum appellatum caulem pollicari crassitudine, versicoloribus viperarum maculis, quem ferebant contra omnium morsus esse remedio, alium quam quos in priore volumine eiusdem nominis diximus. est huic alia figura, aliud miraculum exerenti se terra ad primas serpentium vernationes bipedali fere altitudine rursusque cum isdem in terram condenti, nec omnino occultato eo apparet serpens, vel hoc per se satis officioso naturae munere, si tantum praemoneret tempusque formidinis demonstraret.
<plin. nat. 25.8> nec bestiarum solum ad nocendum scelera sunt, sed interim aquarum quoque ac locorum. in germania trans rhenum castris a germanico caesare promotis maritimo tractu fons erat aquae dulcis solus, qua pota intra biennium dentes deciderent compagesque in genibus solverentur. stomacacen medici vocabant et scelotyrben ea mala. reperta auxilio est herba, quae appellatur britannica, non nervis modo et oris malis salutaris, sed contra  anginas quoque et contra serpentes. folia habet oblonga nigra, radicem nigram. sucus eius exprimitur et e radice. florem vibones vocant, qui collectus, priusquam tonitrum audiatur, et devoratus securos in totum annum a metu anginae praestat. frisi, gens tum fida, in qua castra erant, monstravere illam. mirorque nominis causam, nisi forte confines oceano britanniae veluti propinquae dicavere. non enim inde appellatam, quoniam ibi plurima nasceretur, certum est etiam tum britannia libera.
<plin. nat. 25.9> fuit quidem et hic quondam ambitus nominibus suis eas adoptandi, ut docebimus fecisse reges. tanta res videbatur herbam invenire, vitam iuvare, nunc fortassis aliquis curam hanc nostram frivolam quoque existimaturis; adeo deliciis sordent. etiam quae ad salutem pertinent. auctores tamen, quarum inveniuntur, in primis celebrari par est effectu earum digesto in genera morborum. qua quidem in reputatione misereri sortis humanae subit, praeter fortuita casusque et quae nova omnis hora excogitat, milia morborum singulis mortalium timenda. qui gravissimi ex his sint, discernere stultitiae prope videri possit, cum suus cuique ac praesens quisque atrocissimus  videatur. et de hoc tamen iudicavere aevi experimenta, asperrimi cruciatus esse calculorum a stillicidio vesicae, proximum stomachi, tertium eorum, quae in capite doleant, non ob alios fere morte conscita.
<plin. nat. 25.10> a graecis et noxias herbas demonstratas miror equidem, nec venenorum tantum, quoniam ea condicio vitae est, ut mori plerumque etiam optumis portus sit, tradatque M. Varro, servium clodium equitem romanum magnitudine doloris in podagra coactum veneno crura perunxisse et postea caruisse sensu omni aeque quam dolore in ea parte corporis. sed quae fuit venia monstrandi qua mentes solverentur, partus eliderentur, multaque similia ego nec abortiva dico ac ne amatoria quidem, memor lucullum imperatorem clarissimum amatorio perisse, nec alia magica portenta, nisi ubi cavenda sunt aut coarguenda, in primis fide eorum damnata. satis operae fuerit abundeque praestatum vitae salutares dixisse,ac postea inventas.
<plin. nat. 25.11> clarissima herbarum est homero teste quam vocari a dis putat moly, et inventionem eius mercurio adsignat contraque summa veneficia demonstrationem. nasci eam hodie circa pheneum et in cyllene arcadiae tradunt specie illa homerica, radice rotunda nigraque,  magnitudine cepae, folio scillae, effodi autem non difficulter. graeci auctores florem eius luteum pinxere, cum homerus candidum scripserit. inveni e peritis herbarum medicis qui et in italia nasci eam diceret adferrique e campania autumni aliquot diebus, effossam inter difficultates saxeas, radicis xxx pedes longae ac ne sic quidem solidae, sed abruptae.
<plin. nat. 25.12> ab ea maxima auctoritas herbae est, quam dodecatheon vocant omnium deorum maiestate commendantes. in aqua potam omnibus morbis mederi tradunt. folia eius septem, lactucis simillima, exeunt a lutea radice.
<plin. nat. 25.13> vetustissima inventu paeonia est nomenque auctoris retinet, quam quidam pentorobon appellant, alii glycysiden. nam haec quoque difficultas est, quod eadem aliter alibi nuncupatur. nascitur opacis montibus, caule inter folia digitorum iiii, ferente in cacumine veluti graecas nuces iiii aut v. inest his semen copiosum, rubrum nigrumque. haec medetur et faunorum in quiete ludibriis. praecipiunt eruere noctu, quoniam, si picus martius videat, tuendo in oculos impetum faciat.
<plin. nat. 25.14> panaces ipso nomine omnium morborum remedia promittit, numerosum et dis inventoribus adscriptum. unum  quippe asclepion cognominatur, a quo is filiam panaciam appellavit. sucus est coactus ferulae qualem diximus, radice multi corticis et salsi. hac evolsa scrobem repleri vario genere frugum religio est ac terrae piamentum. ubi et quonam fieret modo aut quale maxime probaretur, inter peregrina docuimus. id, quod e macedonia adfertur, bucolicon vocant armentariis sponte erumpentem sucum excipientibus; hoc celerrime evanescit. et in aliis autem generibus inprobatur maxime nigrum ac molle; id enim argumento est cera adulterati. - alterum genus heracleon vocant et ab hercule inventum tradunt, alii origanum heracleoticum aut silvestre, quoniam est origano simile, radice inutili, de quo origano diximus. - tertium panaces chironium cognominatur ab inventore. folium eius simile lapatho, maius tamen et hirsutius, flos aureus, radix parva. nascitur pinguibus locis. huius flos efficacissimus, eoque amplius quam supra dicta prodest. - quartum genus panaces, ab eodem chirone repertum, centaurion cognominatur, sed et pharnaceon, in controversia inventionis a pharnace rege deductum. seritur  hoc, longioribus quam cetera foliis et serratis. radix odorata in umbra siccatur vinoque gratiam adicit. alia eius genera duo fecere aliqui, levis folii, alterum tenuius.
<plin. nat. 25.15> heracleon siderion et ipsum ab hercule inventum est, caule tenui, digitorum iiii altitudine, flore puniceo, foliis coriandri. iuxta lacus et amnes invenitur omniaque vulnera ferro inlata efficacissime sanat.     est chironis inventum ampelos, quae vocatur chironia, de qua diximus inter vites, sicuti de herba, cuius inventio adsignatur minervae.
<plin. nat. 25.16> herculi eam quoque adscribunt, quae apollinaris aut a rabie aliis altercum, apud graecos vero hyoscyamos appellatur. plura eius genera: unum nigro semine, floribus paene purpureis, spinosum calice, nascitur in galatia; vulgare autem candidius est et fruticosius, altius papavere; tertii semen irionis semini simile est, omnia insaniam gignentia capitisque vertigines. quartum genus molle, lanuginosum, pinguius ceteris, candidi seminis, in maritimis nascens. hoc recepere medici, item rufi seminis; nonnumquam autem candidum rufescit, si non ematuruit, inprobaturque. et alioqui nulla nisi cum inaruit legitur. natura  vini, ideo mentem caputque infestans. usus seminis et per se et suco expresso. exprimitur separatim et caulibus foliisque. utuntur et radice, temeraria in totum, ut arbitror, medicina. quippe etiam foliis constat mentem corrumpi, si plura quam iiii bibant;etiam antiqui in vino, febrim depelli arbitrantes. oleum fit ex semine, ut diximus, quod ipsum auribus infusum temptat mentem, mireque, ut contra venenum, remedia prodidere iis, qui id bibissent, et ipsum pro remediis, adeo nullo omnia experiendi fine, ut cogant etiam venena prodesse.
<plin. nat. 25.17> linozostis sive parthenium mercuri inventum est. ideo apud graecos hermu poan multi vocant eam, apud nos omnes mercurialem. duo eius genera, masculus et femina, quae efficacior, caule et cubitali, interdum ramoso in cacumine, ocimo angustioribus foliis, geniculis, densis alarum cavis multis, semine in geniculis dependente, feminae copioso, mari iuxta genicula stante et rariore ac brevi contortoque, feminae soluto et candido. folia maribus nigriora, feminis candidiora; radix supervacua, praetenuis. nascuntur in campestribus cultis. mirum est quod de utroque eorum genere proditur: ut mares gignantur, hunc facere, ut feminae, illam; hoc contingere, si a conceptu protinus bibatur sucus in passo edanturve folia decocta ex oleo et sale, vel cruda ex aceto. quidam  decocunt eam in novo fictili cum heliotropio et ii vel iii spicis, donec cogatur. decoctum dari iubent et herbam ipsam in cibo altero die purgationis mulieribus per triduum, quarto die a balineo coire eas. hippocrates miris laudibus in mulierum usum praedicavit has, at hunc modum medicorum nemo novit. ille eas volvae cum melle vel rosaceo vel irino vel lilino admovit, item ad ciendos menses secundasque. idem praestare potu fotuque dixit. instillavit auribus olidis sucum, inunxit cum vino vetere alvo. folia inposuit epiphoris; stranguriae et vesicis decoctum eius dedit cum murra et ture. alvo quidem solvendae vel in febri decoquitur quantum manus capiat in ii sextariis aquae ad dimidias; bibitur sale et melle admixto nec non cum ungula suis aut gallinaceo decocta salubrius. purgationis causa putavere aliqui utramque dandam sive cum malva decoctam. thoracem purgant, bilem detrahunt, sed stomachum laedunt. reliquos usus dicemus suis locis.
<plin. nat. 25.18> invenisse et achilles discipulus chironis qua volneribus mederetur - quae ob id achilleos vocatur -  ac sanasse telephum dicitur. alii primum aeruginem invenisse utilissimam emplastris - ideoque pingitur ex cuspide decutiens eam gladio in volnus telephi - , alii utroque usum medicamento volunt. aliqui et hanc panacem heracliam, alii sideriten et apud nos milifoliam vocant, cubitali scapo, ramosam, minutioribus quam feniculi foliis vestitam ab imo. alii fatentur quidem illam vulneribus utilem, sed veram achilleon esse scapo caeruleo pedali, sine ramis, ex omni parte singulis foliis rotundis eleganter vestitam; alii quadrato caule, capitulis marruvii, foliis quercus; hac etiam praecisos nervos glutinari. faciunt alii et sideritim in maceriis nascentem, cum teratur, foedi odoris; etiamnum aliam similem huic, sed candidioribus foliis et pinguioribus, teneriorem cauliculis, in vineis nascentem, aliqui vero binum cubitorum, ramulis exilibus, triangulis, folio felicis pediculo longo, betae semine, omnes volneribus praecipuas. nostri eam, quae est latissimo folio, Scopas regias vocant. medetur anginis suum.
<plin. nat. 25.19> invenit et teucer eadem aetate teucrion, quam quidam hemionion vocant, spargentem iuncos tenues, folia parva, asperis locis, austero sapore. numquam florem neque semen gignit. medetur lienibus, constatque sic inventam: cum exta super eam proiecta essent, adhaesisse lieni eumque exinanisse. ob id a quibusdam splenion vocatur. narrant sues, qui radicem eius edint, sine splene inveniri. quidam ramis hysopi surculosam, folio fabae, eodem nomine appellant et colligi, cum floreat, iubent - adeo florere non dubitant - maximeque ex ciliciis et pisidiae montibus laudant.
<plin. nat. 25.20> melampodis fama divinationis artibus nota est. ab hoc appellatur unum hellebori genus melampodion. aliqui pastorem eodem nomine invenisse tradunt, capras purgari pasto illo animadvertentem, datoque lacte earum sanasse proetidas furentesquam ob rem de omnibus eius generibus dici simul convenit.
<plin. nat. 25.21> prima duo sunt, candidum ac nigrum. hoc radicibus tantum intellegi tradunt plerique, alii et folia nigri platano similia, sed minora nigrioraque et pluribus divisuris scissa, albi betae incipientis, haec quoque nigriora et canalium dorso rubescentia, utraque caule palmi, ferulaceo, bulborum tunicis convoluto, radice fimbriata ceparum modo. nigro equi, boves, sues necantur, itaque cavent id, cum candido vescantur. tempestivum esse tradunt messibus. plurimum autem nascitur in oete monte et optimum, uno eius loco circa pyram. nigrum ubique provenit, sed melius in helicone, qui mons et aliis laudatur herbis. candidum probatur secundum oetaeum ponticum, tertio loco eleaticum, quod in vitibus nasci ferunt, quarto parnasium, quod adulteratur aetolico ex vicino. nigrum ex his melampodium vocant, quo et domus suffiunt purgantque, spargentes et pecora, cum precatione sollemni. hoc et religiosius colligitur, primum enim gladio circumscribitur, dein qui succisurus est ortum spectat et precatur, ut id liceat sibi concedentibus diis facere observatque aquilae volatus; fere enim secantibus interest, et, si prope advolavit, moriturum illo anno qui succidat augurium est. nec album facile colligitur, caput adgravans maxime, nisi  praesumatur alium et subinde vinum sorbeatur celeriterque fodiatur. nigrum alii encymon vocant, alii polyrrhizon. purgat per inferna, candidum autem vomitione causasque morborum extrahit, quondam terribile, postea tam promiscuum, ut plerique studiorum gratia, ad pervidenda acrius quae commentabantur, saepius sumptitaverint. carneaden responsurum zenonis librisdrusumque apud nos, tribunorum popularium clarissimum, cui ante omnis plebs adstans plausit, optimates vero bellum marsicum inputavere, constat hoc medicamento liberatum comitiali morbo in anticyra insula. ibi enim tutissime sumitur, quoniam, ut diximus, sesamoides admiscent. italia veratrum vocat.
<plin. nat. 25.22> farina eorum per se et mixta radiculae, qua lanas diximus lavari, sternumentum facit, amboque somnum. leguntur autem tenuissimae radices brevesque ac velut decurtatae et imae. nam summa, quae est crassissima, cepis similis, canibus tantum datur purgationis causa. antiqui  radicem cortice quam carnosissimo seligebant, quo tenuior eximeretur medulla; hanc umidis spongeis opertam turgescentemque acu in longitudinem findebant, dein fila in umbra siccabant his utentes. nunc ramulos ipsos ab radice quam crassissimi corticis ita dant. optimum quod acre gustu fervensque in frangendo pulverem emittit. durare vim xxx annis ferunt.
<plin. nat. 25.23> nigrum medetur paralyticis, insanientibus, hydropicis, dum citra febrim, podagris veteribus, articulariis morbis. trahit ex alvo bilem, pituitas, aquas. datur ad leniter molliendam alvum plurimum drachma una, modice iiii obolis. miscuere aliqui et scamonium, sed tutius salem. in dulcibus datum copiosius periculum infert. oculorum caliginem fotu discutit; ob id quidam et inunxere trito. strumas, suppurata, duritias concoquit et purgat, item fistulas tertio die exemptum. verrucas tollit cum squama aeris et sandaraca. hydropicorum ventri inponitur cum farina hordeacia et vino. pecorum et iumentorum pituitas sanat surculo per aurem traiecto et postero die eadem hora exempto, scabiem quadripedum cum ture, cera ac pice vel cum pisselaeo.
<plin. nat. 25.24> album optimum, quod celerrime movet sternumenta, sed multum terribilius nigro, praecipue si quis apparatum poturorum apud antiquos legat contra horrores, strangulatus, intempestivas somni vires, singultus infinitos aut sternumenta, stomachi dissolutiones, tardiores vomitus aut longiores, exiguos aut nimios. quippe alia dare soliti, quae concitarent vomitiones, ipsumque helleborum extrahere medicamentis aut clysteribus, saepius etiam sanguine venis emisso. iam vero et cum prospere cedat, terribilius variis coloribus vomitionum et post vomitiones observatione alvi, balinearum dispensatione, totius corporis cura, antecedente omnia haec magno terrore famae, namque tradunt absumi carnes, si coquatur una. sed antiquorum vitium erat quod propter hos metus parcius dabant, cum celerius erumpat, quo largius sumitur. themison binas, non amplius, drachmas datavit; sequentes et quaternas dedere claro herophili praeconio, qui helleborum fortissimi ducis similitudini aequabat; concitatis enim intus omnibus ipsum in primis exire. praeterea mirum inventum est, quod incisum forficulis, ut diximus, cribrant: cortex remanet, hoc inaniunt; medulla cadit, haec in nimia purgatione data vomitiones sistit.
<plin. nat. 25.25> cavendum est felici quoque cura, ne nubilo die detur, inpetibiles quippe cruciatus existunt. nam aestate potius quam hieme dandum non est in dubio. corpus vii  diebus ante praeparandum cibis acribus, abstinentia vini, quarto et tertio die vomitionibus, pridie cenae abstinentia. album et in dulci datur, aptissime vero in lente aut pulte. nuper invenere dissectis raphanis inserere helleborum rursusque conprimere raphanos, ut transeat vis, atque lenimento dare. reddi post iiii fere horas incipit; totum opus septenis peragitur horis. medetur ita morbis comitialibus, ut diximus, vertigini, melancholicis, insanientibus, lymphatis, elephantiasi albae, lepris, tetano, tremulis, podagricis, hydropicis incipientibusque tympanicis, stomachicis, spasticis cynicis, ischiadicis, quartanis, quae aliter non desinant, tussi veteri, inflationibus, torminibus redeuntibus.
<plin. nat. 25.26> vetant dari senibus, pueris, item mollis ac feminei corporis animive, exilibus aut teneris, et feminis minus quam viris, item timidis aut si exulcerata sint praecordia vel tumeant, minime sanguinem excreantibus causariisve latere. faucibus medetur extra corpori inpositum, eruptionibus pituitae cum axungia salsa inlitum, item suppurationi veteri. mures polentae admixtum necat. galli sagittas in venatu helleboro tingunt circumcisoque vulnere teneriorem sentiri carnem adfirmant. muscae quoque necantur albo trito et cum lacte sparso. eodem et phthiriasis emendatur.
<plin. nat. 25.27> ipsi mithridati crateuas adscripsit unam, mithridatiam vocatam. huic folia ii a radice, acantho similia, caulis inter utraque sustinens roseum florem. alteram lenaeus, scordotim sive scordion, ipsius manu adscriptam, magnitudine cubitali, quadriangulo caule, ramosam, querna similitudine foliis lanuginosis. reperitur in ponto campis pinguibus umidisque, gustus amari. est et alterius generis, latioribus foliis, mentastro similis, plurimosque utraque ad usus per se et inter alia in antidotis.
<plin. nat. 25.28> polemoniam alii philetaeriam a certamine regum inventionis appellant, cappadoces autem chiliodynamiam. radice crassa, exilibus ramis, quibus in summis corymbi dependent nigro semine, cetero rutae similis, nascitur in montosis.
<plin. nat. 25.29> eupatoria quoque regiam auctoritatem habet, caulis lignosi, nigricantis, hirsuti, cubitalis et aliquando amplioris, foliis per intervalla quinquefolii aut cannabis, per extremitates incisis quinquepertito, nigris et ipsis plumosisque, radice supervacua. semen dysintericis in vino potum auxiliatur unice.
<plin. nat. 25.30> centaurio curatus dicitur chiron, cum herculis excepti hospitio pertractanti arma sagitta excidisset in pedem, quare aliqui chironion vocant. folia sunt lata et oblonga, serrato ambitu, densi ab radice caules ternum cubitorum, geniculati - in his capita ceu papaverum - , radix vasta, rubescens, tenera fragilisque, ad bina cubita, madida suco, amara cum quadam dulcedine. nascitur in collibus pingui solo, laudatissima in arcadia, elide, messenia, pholoe, lycaeo, et in alpibus vero plurimisque aliis locis. in lycia quidem et ex ea lycium faciunt. vis in vulneribus tanta est, ut cohaerescere etiam carnes tradant, si coquatur simul. in usu radix, tantum ii drachmis bibenda quibus dicetur, si febris sit, in aqua trita, ceteris in vino. medetur et febrium morbis decoctae sucus.
<plin. nat. 25.31> est alterum centaurium cognomine lepton, minutis foliis, quod aliqui libadion vocant, quoniam secundum fontes nascitur, origano simile, angustioribus et longioribus foliis, anguloso caule, palmum alto, fruticosum, flore lychnidis, radice tenui et supervacua, suco efficax. ipsa herba autumno legitur, sucus e fronde. quidam caules concisos  madefaciunt diebus xviii atque ita exprimunt. hoc centaurium nostri fel terrae vocant propter amaritudinem summam, galli exacum, quoniam omnia mala medicamenta potum e corpore exigat per alvum.
<plin. nat. 25.32> tertia est centauris cognomine triorchis. qui eam secat, rarum est ut non vulneret sese. haec sucum sanguineum emittit. theophrastus defendi eam inpugnarique colligentes tradit a triorche accipitrum genere, unde et nomen accepit. inperiti confundunt haec omnia et primo generi adsignant.
<plin. nat. 25.33> clymenus a rege herba appellata est, hederae foliis, ramosa, caule inani articulis praecincta, odore gravi et semine hederae, silvestribus et montuosis nascens. quibus morbis pota medeatur, dicemus, sed hic indicandum est, dum medeatur, sterilitatem pota etiam viris fieri. graeci plantagini similem esse dixerunt, caule quadrato, folliculis cum semine inter se inplexis veluti polyporum cirris. et sucus autem in usu, vi summa in refrigerando.
<plin. nat. 25.34> gentianam invenit gentius rex illyriorum, ubique nascentem, illyrico tamen praestantissimam, folio fraxini, sed magnitudine lactucae, caule tenero, pollicis crassitudine, cavo et inani, ex intervallis foliato, iii aliquando cubitorum, radice lenta, subnigra, sine odore, aquosis montibus subalpinis plurima. usus in radice et suco.  radicis natura est excalfactoria, sed praegnantibus non bibenda.
<plin. nat. 25.35> invenit et lysimachus quae ab eo nomen retinet, celebrata erasistrato. folia habet salicis viridia, florem purpureum, fruticosa ramulis erectis, odore acri. gignitur in aquosis. vis eius tanta est, ut iumentis discordantibus iugo inposita asperitatem cohibeat.
<plin. nat. 25.36> mulieres quoque hanc gloriam adfectavere, in quibus artemisia uxor mausoli adoptata herba, quae antea parthenis vocabatur. sunt qui ab artemide ilithyia cognominatam putent, quoniam privatim medeatur feminarum malis. est autem absinthii modo fruticosa, maioribus foliis pinguibusque. ipsius duo genera: altior latioribus foliis, altera tenera tenuioribus et non nisi in maritimis nascens. sunt qui in mediterraneis eodem nomine appellent, simplici caule, minimis foliis, floris copiosi, erumpentis cum uva maturescit, odore non iniucundo. quam quidam botryn, alii ambrosiam vocant, talis in cappadocia nascitur.
<plin. nat. 25.37> nymphaea nata traditur nympha zelotypia erga herculem mortua - quare heracleon vocant aliqui, alii rhopalon a radice clavae simili - , ideoque eos, qui biberint eam xii diebus, coitu genituraque privari. laudatissima in  orchomenia et marathone. boeoti mallon vocant et semen edunt. nascitur in aquosis, foliis magnis in summa aqua et aliis ex radice, flore lilio simili et, cum defloruit, capite papaveris, levi caule. secatur autumno radix nigra, in sole siccatur. adversatur ita lieni. est et alia nymphaea in thessalia, amne penio, radice alba, capite luteo, rosae magnitudine.
<plin. nat. 25.38> invenit et patrum nostrorum aetate rex iuba quam appellavit euphorbeam medici sui nomine. frater is fuit musae, a quo Divum Augustum conservatum indicavimus. iidem fratres instituere a balineis frigida multa corpora adstringere; antea non erat mos nisi calida tantum lavari, sicut apud homerum etiam invenimus. sed iubae volumen quoque extat de ea herba et clarum praeconium. invenit eam in monte atlante, specie thyrsi, foliis acanthinis. vis tanta est, ut e longinquo sucus excipiatur incisa conto; subitur excipulis ventriculo haedino. umor lactis videtur defluens; siccatus cum coiit, turis  effigiem habet. qui colligunt, clarius vident. contra serpentes medetur quacumque parte percussa vertice inciso et medicamento addito ibi. gaetuli, qui legunt, taedio lacte adulterant, sed discernitur igni; id enim, quod sincerum non est, fastidiendum odorem habet. multum infra hunc sucum est qui in gallia fit ex herba chamelaea, granum cocci ferente. fractus hammoniaco similis est, etiam levi gustu os accensum diu detinens et magis ex intervallo, donec fauces quoque siccet.
<plin. nat. 25.39> celebravit et themiso medicus vulgarem herbam plantaginem tamquam inventor volumine de ea edito. duo eius genera: minor angustioribus foliis et nigrioribus linguae pecorum similis, caule anguloso in terram inclinato, in pratis nascens; altera maior, foliis laterum modo inclusa, quae quia septena sunt, quidam eam heptapleuron vocavere. huius et caulis cubitalis est. et ipsa in umidis nascitur, multo efficacior. mira vis in siccando densandoque corpore, cauterii vicem optinens. nulla res aeque sistit fluctiones, quas graeci rheumatismos vocant.
<plin. nat. 25.40> iungitur huic buglossos, boum linguae similis, cui praecipuum, quod in vinum deiecta animi voluptates auget et vocatur euphrosynum. iungitur et  cynoglossos caninam linguam imitata, topiariis operibus gratissima. aiunt quae iii thyrsos seminis emittat, eius radicem potam ex aqua ad tertianas prodesse, quae iiii, ad quartanas. - est et alia similis ei, quae fert lappas minutas. eius radix pota ex aqua ranis et serpentibus adversatur.
<plin. nat. 25.41> est et buphthalmus similis boum oculis, folio feniculi, circa oppida nascens, fruticosa caulibus, qui et manduntur decocti. quidam chalcan vocant. haec cum cera steatomata discutit.     invenere herbas et universae gentes, scythia primam eam, quae scythice vocatur circa maeotim nascens, praedulcem alias utilissimamque ad ea, quae asthmata vocant. magna et ea commendatio, quod in ore eam habentes sitim famemque non sentiunt. - idem praestat apud eosdem hippace, distincta, quod in equis quoque eundem effectum habeat, traduntque his duabus herbis scythas etiam in duodenos dies durare in fame sitique.
<plin. nat. 25.42> ischaemonem thracia invenit, qua ferunt sanguinem sisti non aperta modo vena, sed etiam praecisa. serpit in terra, milio similis, foliis asperis et lanuginosis. farcitur in nares, quae in italia nascitur, et ciet sanguinem, eadem adalligata sistit.
<plin. nat. 25.43> vettones in hispania eam, quae vettonica dicitur in gallia, in italia autem serratula, a graecis cestros aut psychrotrophon, ante cunctas laudatissima. exit anguloso caule cubitorum ii, a radice spargens folia fere lapathi, serrata, semine purpureo. folia siccantur in farinam plurimos ad usus. fit vinum ex ea et acetum stomacho et claritati oculorum, tantumque gloriae habet, ut domus, in qua sata sit, tuta existimetur a piaculis omnibus.
<plin. nat. 25.44> in eadem hispania inventa est cantabrica per Divi Augusti tempora a cantabris reperta. nascitur ubique caule iunceo, pedali, in quo sunt flosculi oblongi veluti calathi, in his semen perquam minutum. nec alias defuere hispaniae herbis exquirendis, ut in quibus etiam nunc hodie in more sit laetiore convictu potionem e centum herbis mulso additis credere saluberrimam suavissimamque. nec quisquam genera earum iam novit aut multitudinem, numerus tamen constat in nomine.
<plin. nat. 25.45> nostra aetas meminit herbam in marsis repertam. nascitur et in aequicolis circa vicum nervesiae; vocatur consiligo. prodest, ut demonstrabimus suo loco, deploratis in phthisi.
<plin. nat. 25.46> invenit nuper et servilius democrates e primis medentium quam appellavit hiberida, quamquam ficto nomini inventione eius adsignata carmine. nascitur maxime circa vetera monumenta parietinasque et inculta itinerum; floret semper, folio nasturci, caule cubitali, semine vix ut aspici possit. radici odor nasturci. usus aestate efficacior et recenti tantum; tunditur difficulter. coxendicibus et articulis omnibus cum axungia modica utilissima, viris plurimum quaternis horis, feminis minus dimidio adalligata, ut deinde in balineis descendatur in calidam et postea oleo ac vino perunguatur corpus, diebusque vicenis interpositis idem fiat, si qua admonitio doloris supersit. hoc modo rheumatismos omnes sanat occultos. inponitur non in ipsa inflammatione, sed inminuta.
<plin. nat. 25.47> animalia quoque invenere herbas, in primisque chelidoniam. hac enim hirundines oculis pullorum in nidorestituuntque visum, ut quidam volunt, etiam erutis  oculis. genera eius duo: maior fruticosa, folio pastinacae erraticae ampliore, ipsa altitudine ii cubitorum, colos albicans, flos luteus; minori folia hederae rotundiora, minus candida. sucus croci, mordax, semen papaveris. florent adventu hirundinum, discessu marcescunt. sucus florentibus exprimitur et in aereo vase cum melle attico leniter cinere ferventi decoquitur, singulari remedio contra caligines oculorum. utuntur et per se suco et in collyriis, quae chelidonia appellantur ab ea.
<plin. nat. 25.48> inveniunt et canes qua fastidium vincunt eamque in nostro conspectu mandunt, sed ita, ut numquam intellegatur, quae sit; etenim depasta cernitur. notata est haec animalis eius malignitas in alia herba maior. percussus enim a serpente mederi sibi quadam dicitur, sed illam homine spectante non decerpit.
<plin. nat. 25.49> simplicius cervae monstravere elaphoboscon, de qua diximus, item helxinen a partu dictam, ostendere, ut indicavimus, dictamnum vulneratae pastu statim telis decidentibus. non est alibi quam in creta, ramis praetenue, puleio simile, fervens et acre gustu. foliis tantum utuntur; flos nullus aut semen aut caulis, radix  tenuis ac supervacua. et in creta autem non spatiose nascitur mireque capris expetitur. pro eo est pseudodictamnum multis in terris nascens, folio simile, ramulis minoribus, a quibusdam chondris vocatum. minoris effectus statim intellegitur; dictamnum enim minima potione accendit os. qui legere eas, in ferula aut harundine condunt praeligantque, ne potentia evanescat. sunt qui dicant utramque nasci multifariam, sed deteriores in agris pinguibus, veram quidem dictamnum non nisi in asperis. est et tertium genus dictamnum vocatum, sed neque facie neque effectu simile, folio sisymbri, ramis maioribus, praecedente persuasione illa, quicquid in creta nascatur, infinito praestare ceteris eiusdem generis alibi genitis, proxime quod in parnaso. alioqui herbiferum esse et pelium montem in thessalia et telethrium in euboea et totam arcadiam ac laconicam tradunt, arcades quidem non medicaminibus uti, sed lacte circa ver, quoniam tum maxime sucis herbae turgeant medicenturque ubera pascuis. bibunt autem vaccinum, quoniam boves omnivori fere sunt in herbis. potentia earum per quadripedes etiamnum duobus claris exemplis manifesta fit. circa abderam et limitem, qui diomedis vocatur, equi pasti inflammantur rabie, circa potnias vero et asini.
<plin. nat. 25.50> inter nobilissimas aristolochiae nomen dedisse gravidae videntur, quoniam esset Î±ÌÏÎ¹ÌÏÏÎ· Î»ÎµÏÎ¿ÏÌÏÎ±Î¹Ï. nostri malum terrae vocant et quattuor genera eius servant: unum tuberibus radicis rotundis, foliis inter malvam et hederam, nigrioribus mollioribusque, alterum masculae, radice longa, iiii digitorum longitudine, baculi crassitudine, tertium longissimae, tenuitate vitis novellae, cuius sit praecipua vis, quae et clematitis vocatur, ab aliis cretica. omnes colore buxeo, caulibus parvis, flore purpureo. ferunt baculas parvas, ut cappari. valent radice tantum. est et quae plistolochia vocatur, quarti generis, tenuior quam proxime dicta, densis radicis capillamentis, iunci plenioris crassitudine. hanc quidem polyrrhizon cognominant. odor omnium medicatus, sed oblongae radici tenuiorique gratior; carnosi enim est corticis, unguentis quoque nardinis conveniens. nascuntur pinguibus locis et campestribus. effodere eas messibus tempestivum; in desquamato terreno servantur. maxime tamen laudatur pontica et in quocumque genere ponderosissima quaeque, medicinis aptior rotunda, contra serpentes oblonga, in summa tamen gloria est ea, si modo a conceptu admota vulvis in carne bubula mares figurat, ut traditur. piscatores campaniae radicem eam, quae rotunda est, venenum terrae vocant, coramque  nobis contusam mixta calce in mare sparsere. advolant pisces cupiditate mira statimque exanimati fluitant. quae polyrrhizos cognominatur convulsis, contusis, ex alto praecipitatis radice pota ex aqua utilissima esse traditur, semine pleuriticis et nervis, confirmare, excalfacere, eadem satyrion esse.
<plin. nat. 25.51> verum et effectus ususque dicendi sunt ordiendumque malorum omnium pessimo est, serpentium ictu. medentur ergo britannica herba, panacis omnium generum radix e vino, chironii et flos et semen potum inlitumve ex vino et oleo, privatim quae cunila bubula appellatur, polemonia vel philetaeris radicis drachmis iiii in mero, teucria, sideritis, scordotis ex vino, privatim ad angues, pota et inlita sive suco sive folio sive decocto, centaurii maioris radix drachma in vini albi cyathis iii, gentiana praecipue adversus angues ii drachmis cum pipere et ruta in vini cyathis vi, sive viridis sive sicca. et lysimachiae odorem fugiunt. datur ex vino percussis chelidonia; morsibus inponitur vettonica praecipue, cui vis tanta perhibetur, ut inclusae circulo eius serpentes ipsae sese interimant flagellando. datur ad ictus semen eius denarii pondere  cum iii cyathis vini vel farina drachmis iii sextario aquae - farina et inponitur - , cantabrica, dictamnum, aristolochia radicis drachma in vini hemina, sed saepius bibenda. prodest et inlita ex aceto; similiter plistolochia, quin omnino suspensa supra focum fugat e domibus serpentes; argemonia quoque radicis denarii pondere in vini cyathis iii poto. plura de ea convenit dici ceterisque, qua primum nominabuntur, in eo autem genere medendi primum nominari quamque, in quo maxime valebit. folia habet qualia anemone, divisa apii modo, caput in cauliculo papaveris silvestris, item radicem, sucum croci colore acrem et acutum. nascitur in arvis. apud nos tria genera eius faciunt et id demum probant, cuius radix tus redoleat.
<plin. nat. 25.52> agaricum ut fungus nascitur in arboribus circa bosporum colore candido; dantur oboli iiii contriti cum binis cyathis aceti mulsi. id, quod in gallia nascitur, infirmius habetur. praeterea mas spissior amariorque - hic et capitis dolores facit - , femina solutior. initio gustus dulcis mox in amaritudinem transit.
<plin. nat. 25.53> echios utriusque generis puleio similis, foliis coronat; datur drachmis ii ex vini cyathis iiii. item altera, quae lanugine distinguitur spinosa, cui et capitula viperae similia sunt; haec ex vino et aceto. quidam echion personatam vocant, cuius folio nullum est latius, grandes lappas ferentem; huius radicem decoctam ex aceto dant potui. - hyoscyamum contusum cum foliis ex vino datur peculiariter contra aspidas.
<plin. nat. 25.54> nulla tamen romanae nobilitatis plus habet quam hiera botane. aliqui aristereon, nostri verbenacam vocant. haec est quam legatos ferre ad hostes indicavimus; hac iovis mensa verritur, domus purgantur lustranturque. genera eius duo: foliosa, quam feminam putant, mas rarioribus foliis. ramuli utriusque plures, tenues, cubitales, angulosi, folia minora quam quercus angustioraque, divisuris maioribus, flos glaucus, radix longa, tenuis. nascitur ubique in planis aquosis. quidam non distingunt et unum omnino genus faciunt, quoniam utraque eosdem effectus habeat. utraque sortiuntur galli et praecinunt responsa, sed magi utique circa hanc insaniunt: hac perunctos inpetrare quae velint, febres abigere, amicitias conciliare nullique non morbo mederi. colligi debere circa canis ortum ita, ne luna aut sol conspiciat, favis ante et melle terrae ad piamentum datis; circumscriptam ferro effodi  sinistra manu et in sublime tolli; siccari in umbra separatim folia, caulem, radicem. aiunt, si aqua spargatur triclinium, in qua maduerit, laetiores convictus fieri. adversus serpentes conteritur ex vino.
<plin. nat. 25.55> est similis verbasco herba, quae saepe fallit pro ea capta, foliis minus candidis, cauliculis pluribus, flore luteo. haec abiecta blattas in se contrahit ideoque romae blattaria vocatur.     molemonium sucum lacteum emittit concrescentem cummis modo, umidis locis. datur denarii pondus in vino.
<plin. nat. 25.56> quinquefolium nulli ignotum est, cum etiam fraga gignendo commendetur; graeci pentapetes aut pentaphyllon aut chamaezelon vocant. cum effoditur, rubram habet radicem; haec inarescens nigrescit et angulosa fit. nomen a numero foliorum. et ipsa herba incipit et desinit cum vite. adhibetur et purgandis domibus.     adversus serpentes bibitur et eius radix, quae sparganion vocatur, ex vino albo.
<plin. nat. 25.57> dauci genera quattuor fecit petronius diodotus, quae persequi nihil attinet, cum sint differentiae duae, probatissimi in creta, mox in achaia et ubicumque in siccis nati, feniculi similitudiue, candidioribus foliis et minoribus hirsutisque, caule pedali recto, radice suavissimi  gustus et odoris. hoc in saxosis nascitur meridianis; reliqua genera ubique nascuntur terrenis collibus limitibusque, nec nisi pingui solofoliis coriandri, caule cubitali, capitibus rotundis, saepe pluribus quam ternis, radice lignosa et, cum inaruit, supervacua. semen huius cumino simile, prioris milio, album, acre, odoratum omnibus et fervens. secundum priore vehementius est ideoque parce sumi debet. si iam maxime tertium genus facere libeat, est simile staphylino, quod pastinacam erraticam appellant, semine oblongo, radice dulci. omnia haec et hieme et aestate sunt intacta quadripedi nisi post abortus. ex aliis usus seminis, ex cretico radicis et magis ad serpentes. bibitur e vino drachma una, datur et quadripedibus percussis.
<plin. nat. 25.58> therionarca alia quam magica et in nostro orbe nascitur, fruticosa, foliis subviridibus, flore roseo. serpentes necat. cuicumque admota ferae et haec torporem adfert.     persollata, quam nemo ignorat, graeci arcion vocant, folia habet maiora etiam cucurbitis et hirsutiora nigrioraque et crassiora, radicem albam et grandem. haec ex vino bibitur denariorum ii pondere; item  cyclamini radix contra serpentes omnes. folia habet minora quam hedera nigrioraque et tenuiora, sine angulis, in quibus albicant maculae, caule exiguo, inani, floribus purpureis, radice lata, ut rapum videri possit, cortice nigro. nascitur in umbrosis. a nostris tuber terrae vocatur, in omnibus serenda domibus, si verum est, ubi sata sit, nihil nocere mala medicamenta; amuletum vocant. narrant et ebrietatem repraesentari addita in vinum. radix et siccata, scillae modo concisa reponitur; decoquitur eadem ad crassitudinem mellis. suum tamen venenum ei est, traduntque, si praegnans radicem eam transgrediatur, abortum fieri.
<plin. nat. 25.59> est et altera cyclaminos cognomine cissanthemos, geniculatis caulibus supervacuis a priore distans, circa arbores se volvens, acinis hederae, sed mollibus, flore candido, specioso, radice supervacua. acini tantum in usu, gustu acres et lenti. siccantur in umbra tusique dividuntur in pastillos.     mihi et tertia cyclaminos demonstrata est cognomine chamaecissos, uno omnino folio, radice ramosa, qua pisces necabantur.
<plin. nat. 25.60> sed inter prima celebratur peucedanum, laudatissima in arcadia, mox samothrace. caulis ei tenuis, longus, feniculo similis, iuxta terram foliosus, radice nigra, crassa, gravi odore, sucosa. gignitur in montibus opacis, foditur exitu autumni. placent tenerrimae et altissimae  radices. hae conciduntur in quaternos digitos osseis cultellis funduntque sucum in umbra, capite prius et naribus rosaceo perunctis, ne vertigo sentiatur. et alius sucus invenitur caulibus adhaerens; incisi quoque manant. probatur crassitudine mellea, colore rufo, odore suaviter gravi, fervens gustu. hic in usu et radix et decoctum eius plurimis medicamentis, suco tamen efficacissimo, qui resolvitur amaris amygdalis aut ruta contra serpentes bibiturque et ex oleo perunctos tuetur. - ebuli quoque, quam nemo ignorat, fumo fugantur serpentes.
<plin. nat. 25.61> privatim adversatur scorpionibus polemoniae radix, vel adalligata tantum, item phalangio ac ceteris minoribus venenatis, scorpionibus aristolochia, agaricum obolis iiii in vini mixti cyathis totidem, verbenaca et phalangio cum vino aut posca, item quinquefolium, daucum.
<plin. nat. 25.62> verbascum graeci phlomon vocant. genera habet prima duo: album, in quo mas intellegitur, alterum nigrum, in quo femina. tertium genus non nisi in silvis invenitur. sunt folia brassicae latiora, pilosa, caulis erectus, cubitali amplior. semen nigrum inutile, radix una, crassitudine digiti. nascuntur in campestribus. silvestri folia elelisphaci, alta, ramis lignosis. sunt et phlomides duae  hirsutae, rotundis foliis, humiles. tertia lychnitis vocatur, ab aliis thryallis, foliis ternis aut cum plurimum quaternis, crassis pinguibusque, ad lucernarum lumina aptis. aiunt in foliis eius, quam feminam diximus, ficus omnino non putrescere. distingui genera haec paene supervacuum est, cum sint omnia eiusdem effectus. contra scorpiones bibitur radix cum ruta ex aqua, magna amaritudine, sed effectu pari.
<plin. nat. 25.63> thelyphonon herba ab aliis scorpion vocatur propter similitudinem radicis. cuius tactu moriuntur scorpiones; itaque contra eorum ictus bibitur. scorpionem mortuum si quis helleboro candido linat, revivescere aiunt. thelyphonon omnem quadripedem necat inposita verendis radice, folio quidem intra eundem diem. quod est simile cyclamino, ipsa geniculata. nascitur in opacis. - scorpionibus adversatur et vettonicae sucus ac plantaginis.
<plin. nat. 25.64> sunt et ranis venena, rubetis maxime, vidimusque psyllos in certamen e patinis candefactis admittentes, ociore etiam quam aspidum pernicie. auxiliatur phrynion in vino pota. aliqui neurada appellant, alii poterion,  floribus parvis, radicibus multis, nervosis, bene olentibus. item alcima, quam alii damasonion, alii lyron appellant. folia erant plantaginis, nisi angustiora essent et magis laciniosa convexaque in terram, alias etiam venosa similiter, caule simplici, tenui, cubitali, capite thyrsi, radicibus densis, tenuibus ut veratri nigri, acribus, odoratis, pinguibus. nascitur in aquosis. alterum genus eiusdem in silvis, nigrius, maioribus foliis. in usu radices utriusque adversus ranas et lepores marinos drachmae pondere in vini potu. lepori marino adversatur et cyclaminos. veneni vim canis quoque rabidi morsus habent, contra quos erit cynorrhodum, de quo diximus; plantago et ad omnes bestiarum morsus pota atque inlita, vettonica ex mero vetere.
<plin. nat. 25.65> peristereos vocatur caule alto, foliato, cacumine in alios caules se spargens, columbis admodum familiaris, unde et nomen. hanc habentes negant latrari a canibus.
<plin. nat. 25.66> proxima ab his malis venena sunt, quae sibimet ipsi homines excogitant. contra haec omnia magicasque artes erit primum illud homericum moly, dein mithridatia ac scordotis. et centaurium potu omnia mala medicamenta  exigit per alvum, vettonicae semen in mulso aut passo vel farina drachma in vini veteris cyathis iiii; vomere cogendi atque iterum bibere. iis, qui cotidie gustent eam, nulla nocitura mala medicamenta tradunt. poto veneno aristolochia subvenit eadem mensura qua contra serpentes, quinquefolii sucus, agaricum, postquam vomuerint, denarii pondere ex aquae mulsae cyathis iii.
<plin. nat. 25.67> antirrinum vocatur sive anarrinon lychnis agria, simile lino, radice nulla, flore hyacinthi, semine vituli narium. et hoc perunctos venustiores fieri nec ullo malo medicamento laedi posse vel si quis in bracchiali habeat, arbitrantur magi. similiter ea, quam eupliam vocant, traduntque ea perunctos commendatioris esse famae. artemisiam quoque secum habentibus negant nocere mala medicamenta aut bestiam ullam, ne solem quidem; bibitur et haec ex vino. - adversus opium alcima privatim potens traditur, pota ut adversus ranas.
<plin. nat. 25.68> pericarpum bulbi genus est. duae eius species:  cortice rubro, alterum nigro, papaveri simile, sed vis maior quam priori, utrique autem in excalfaciendo. ideo contra cicutam datur, contra quam et tus et panaces, chironium praecipue; hoc et contra fungos.
<plin. nat. 25.69> verum et generatim membratimque singulis corporum morbis remedia subtexemus orsi a capite.     alopecias emendat nymphaeae heracliae radix, sive unatrita inlinantur. polythrix distat a callitriche, quod iuncos albos habet et folia plura maioraque, frutice quoque maior est. defluentem capillum confirmant et densant. item lingulaca, circa fontes nascens, cuius radix admixta combusta teritur cum adipe suis nigrae; id quoque excipitur, ut eius suis, quae numquam pepererit; sol deinde plurimum confert inlitae. similis usus est cyclamini radicis. - porriginem veratri radix tollit in oleo decocta vel in aqua. - capitis dolori medetur panacis omnium generum radix in oleo contrita, aristolochia, hiberis adalligata hora vel diutius, si pati possit, comitante balinei  usu. medetur et daucum. purgat autem cyclaminos cum melle in nares addita et ulcera capitis sanat inlita. medetur et peristereos.
<plin. nat. 25.70> cacalia sive leontice vocatur, semen margaritis minutis simile, dependens inter folia grandia, in montibus fere. huius grana xv in oleo macerantur, atque ita adverso capillo caput inungitur.     fit et ex callitriche sternumentum. folia sunt lenticulae, caules iunci tenuissimi, radice minima. nascitur opacis et umidis, gustatu fervens.
<plin. nat. 25.71> hysopum in oleo contritum phthiriasi resistit et prurigini in capite. est autem optimum cilicium e tauro monte, dein pamphylium ac zmyrnaeum. stomacho contrarium, purgat cum fico sumptum per inferna, cum melle vomitionibus. putant et serpentium ictibus adversari, tritum cum melle et sale et cumino.
<plin. nat. 25.72> lonchitis non, ut plerique existimaverunt, eadem est quae xiphion aut phasganion, quamquam cuspidi similis semine; habet enim folia porri, rubentia ad radicem et plura quam in caule, capitula personis comicis similia,  parvam exserentibus linguam, radicibus praelongis. nascitur in sitientibus, e diverso xiphion et phasganion in umidis. cum primum exit, gladii praebet speciem, caule ii cubitorum, radice ad nucis abellanae figuram fimbriata, quam effodi ante messes oportet, siccari in umbra. superior pars eius cum ture trita, aequo pondere admixto vino, ossa fracta capite extrahit aut quicquid in corpore suppuret vel si calcata sint ossa serpentis; eadem contra venena efficax. - caput in dolore veratro in oleo vel rosaceo decocto tritoque ungui convenit, peucedano ex oleo vel rosaceo et aceto. tepidum hoc prodest et doloribus, qui plerumque ex dimidia parte capitis sentiuntur, et vertigini. perungunt et radice eius sudoris causa eliciendi, quoniam caustica vis ei est.
<plin. nat. 25.73> psyllion alii cynoides, alii crystallion, alii sicelicon, alii cynomyiam appellant, radice tenui, supervacua, sarmentosum, fabae granis in cacuminibus, foliis canino capiti non dissimilibus, semine autem pulici, unde et nomen. hoc in bacis, ipsa herba in vineis invenitur. vis ad refrigerandum et discutiendum ingens. semen in usu. fronti inponitur in dolore et temporibus ex aceto et rosaceo aut posca; ad cetera inlinitur. acetabuli mensura  sextarium aquae densat ac contrahit; tunc terere oportet et crassitudinem inlinere cuicumque dolori et collectioni inflammationique. - vulneribus capitis medetur aristolochia, fracta extrahens ossa et in alia quidem parte corporis, sed maxime capite; similiter plistolochia. - thryselinum est non dissimile apio; huius radix commanducata purgat capitis pituitas.
<plin. nat. 25.74> oculorum aciem centaurio maiore putant adiuvari, si addita aqua foveantur, suco vero minoris cum melle culices, nubeculas, obscuritates discuti, cicatrices extenuari, albugines quidem etiam iumentorum sideritide. nam chelidonia supra dictis omnibus mire medetur. panacis radicem cum polenta epiphoris inponunt. hyoscyami semen et bibunt obolo, tantundem meconii adicientes vinumque, ad epiphoras inhibendas. inungunt et gentianae suco, quem collyriis quoque acrioribus pro meconio miscent. facit claritatem et euphorbeum inunctis. instillatur plantaginis sucus lippitudini. caligines aristolochia discutit, hiberis adalligata capiti, quinquefolium. epiphoras et si qua in oculis vitia sunt emendat verbascum. epiphoris  inponitur peristereos ex rosaceo vel aceto. ad hypochysis et caliginem cyclamini pastillos diluunt, peucedani sucum ut diximus, ad claritatem et caligines cum meconio et rosaceo. psyllion inlitum fronti epiphoras suspendit.
<plin. nat. 25.75> anagallida aliqui acoron vocant. duo genera eius: mas flore phoeniceo, femina caeruleo, non altiores palmo, frutice tenero, foliis pusillis, rotundis, in terra iacentibus. nascuntur in hortis et aquosis. prior floret caerulea. utriusque sucus oculorum caliginem discutit cum melle et ex ictu cruorem et argema rubens, magis cum attico melle inunctis. pupillas dilatat, et ideo hae inunguntur ante quibus paracentesis fit. iumentorum quoque oculis medentur. sucus caput purgat per nares infusus ita, ut deinde vino colluatur. bibitur et contra angues suci drachma in vino. mirum quod feminam pecora vitant aut, si decepta similitudine - flore enim tantum distant - degustavere, statim eam, quae asyla appellatur, in remedium quaerunt. a nostris felis oculus vocatur. praecipiunt aliqui effossuris ante solis ortum, priusquam quicquam aliud loquantur, salutare eam, sublatam exprimere; ita praecipuas esse vires. de euphorbeae suco satis dictum  est. lippitudini, si tumor erit, absinthium cum melle tritum, item cumvettonicae farina conveniet.
<plin. nat. 25.76> aegilopas sanat herba eodem nomine, quae in hordeo nascitur, tritici folio, semine contrito cum farina permixta inpositaque vel suco. exprimitur hic e caule foliisque praegnantibus dempta spica et in trimestri farina digeritur in pastillos.
<plin. nat. 25.77> antiqui et mandragora utebantur, postea abdicatus est in hac curatione. epiphoris, quod certum est, medetur et oculorum dolori radix tusa cum rosaceo et vino. nam sucus multis oculorum medicamentis miscetur. mandragoran alii circaeon vocant. duo eius genera: candidus qui et mas, niger qui femina existimatur, angustioribus quam lactucae foliis, hirsutis et caulibus, radicibus binis ternisve rufulis, intus albis, carnosis tenerisque, paene cubitalibus. ferunt mala abellanarum nucum magnitudine et in iis semen ceu pirorum. hoc albo alii arsena, alii morion, alii hippophlomon vocant. huius folia alba, alterius foliis latiora, ut lapathi sativae. effossuri cavent contrarium ventum et iii circulis ante gladio circumscribunt, postea fodiunt ad occasum spectantes. sucus fit  et e malis et caule deciso cacumine et e radice punctis aperta aut decocta. utilis haec vel surculo; concisa quoque in orbiculos servatur in vino. sucus non ubique invenitur, sed, ubi potest, circa vindemias quaeritur. odor gravis ei, ut et radicis et mali, gravior ex albo. mala matura in umbra siccantur. sucus ex iis sole densatur, item radicis tusae vel in vino nigro ad tertias decoctae. folia servantur in muria efficacius; salsus rore tantum sucus pestis est; sic quoque noxiae vires gravedinem adferunt etiam olfactu. quamquam mala in aliquis terris manduntur, nimio tamen odore obmutescunt ignari, potu quidem largiore etiam moriuntur. vis somnifica pro viribus bibentium; media potio cyathi unius. bibitur et contra serpentes et ante sectiones punctionesque, ne sentiantur; ob haec satis est aliquis somnum odore quaesisse. bibitur et pro helleboro ii obolis in mulso - efficacius helleborum - ad vomitiones et ad bilem nigram extrahendam.
<plin. nat. 25.78> cicuta quoque venenum est, publica atheniensium poena invisa, ad multa tamen usus non omittendi. semen habet noxium; caulis autem et viridis estur a plerisque et in patinis. levis hic et geniculatus ut calami,  nigricans, altior saepe binis cubitis, in cacuminibus ramosus, folia coriandri teneriora, gravia odoratu, semen aneso crassius, radix concava, nullius usus. semini et foliis refrigeratoria vis; sic et necat: incipiunt algere ab extremitatibus corporis. remedio est, priusquam ad vitalia perveniat, vini natura excalfactoria. sed in vino pota inremediabilis existit. sucus exprimitur foliis floribusque, tum enim maxime tempestivus est; melior semine trito expressus et sole densatus in pastillos. necat sanguinem spissando - haec altera vis ei - ; ideo sic necatorum maculae in corporibus apparent. ad dissolvenda medicamenta utuntur illo pro aqua. fit ex eo et ad refrigerandum stomachum malagma. praecipuus tamen est ad cohibendas epiphoras aestivas oculorumque dolores sedandos circumlitus; miscetur collyriis. et alias omnes rheumatismos cohibet. folia quoque tumorem omnem doloremque et epiphoras sedant. anaxilaus auctor est mammas a virginitate inlitas semper staturas. quod certum est, lac puerperarum mammis inposita extinguit veneremque testibus circa pubertatem inlita. remedia, in quibus bibenda censetur, non equidem praeceperim. vis maxima natae susis  parthorum, mox laconicae, creticae, asiaticae, in graecia vero megaricae, deinde atticae.
<plin. nat. 25.79> cremnos agrios gremias tollit oculorum inpositus, tumorem quoque polenta addita.     nascitur vulgo molybdaena, id est plumbago, etiam in arvo, folio lapathi, crassa, hispida. hac commanducata si oculus subinde lingatur, plumbum, quod est genus vitii, ex oculo tollitur.     capnos trunca, quam pedes gallinacios vocant, nascens in parietinis et saepibus, ramis tenuissimis sparsisque, flore purpureo, viridis suco caliginem discutit; itaque in medicamenta oculorum additur.
<plin. nat. 25.80> similis et nomine et effectu, sed alia est capnos fruticosa, praetenera, foliis coriandri, cineracei coloris, flore purpureo. nascitur in hortis et segetibus hordeaciis. claritatem facit inunctis oculis delacrimationemque ceu fumus, unde nomen. eadem evolsas palpebras renasci prohibet.
<plin. nat. 25.81> acoron iridis folia habet, angustiora tantum et longiore pediculo, radices nigras minusque venosas, cetero et has similes iridis, gustu acres, odore non ingratas, ructu faciles. optumae daspetiacae e galatia, mox creticae, sed plurimae in colchide iuxta phasin amnem et  ubicumque in aquosis. recentibus virus maius quam vetustis, creticae candidiores ponticis. siccantur, ut iris, in umbra digitalibus frustis. nec non inveniuntur qui oxymyrsinae radicem acoron vocant, ideoque quidam hanc acorion vocare malunt. vis ei ad calfaciendum extenuandumque, efficax contra suffusiones et caligines oculorum, suco eiusdem poto contra serpentes.
<plin. nat. 25.82> cotyledon parvula herba est, in cauliculo tenero, pusillo folio pingui, concavo ut coxendices. nascitur in maritimis petrosisque umidis, radice olivae modo rotunda. oculis medetur suco. est aliud genus eiusdem sordidis foliis, latioribus densioribusque circa radicem velut oculum cingentibus, asperrimi gustus, longiore caule, sed pergracili. usus ad eadem quae sativi aizoi.
<plin. nat. 25.83> duo genera eius: maius in fictilibus vasculis seritur, quod aliqui buphthalmon appellant, alii zoophthalmon, alii stergethron, quia amatoriis conveniat, alii hypogeson, quoniam in subgrundiis fere nascitur; sunt qui ambrosiam potius vocant et qui amerimnon, italia sedum  magnum aut oculum aut digitillum. alterum minusculum, quod erithales vocant, alii trithales, quia ter floreat, alii erysithales, aliqui isoe+tes, italia sedum, sed aeque aizoum utrumque, quoniam vireat semper. maius et cubiti altitudinem excedit, crassitudine plus quam pollicari. folia in cacumine linguae similia, carnosa, pinguia, larga suco, latitudine pollicari, alia in terram convexa, alia stantia ita, ut ambitu effigiem imitentur oculi. quod minus est, in muris parietinisque et tegulis nascitur, fruticosum a radice et foliosum usque ad cacumen, foliis angustis, mucronatis, sucosis, palmum alto caule. radix inutilis.
<plin. nat. 25.84> huic similis est quam graeci andrachnen agrian vocant, italia inlecebram, pusillis latioribus foliis et breviore cacumine. nascitur in petris et colligitur cibi causa.     omnium harum vis eadem, refrigerare et adstringere. medentur epiphoris folia inposita vel sucus inunctis, purgat  enim ulcera oculorum expletque et ad cicatricem perducit, palpebras deglutinat. eaedem capitis doloribus medentur suco vel folio temporibus inlitis, adversantur phalangiorum ictibus, aconito vero maius aizoum praecipue. a scorpionibus quoque habentem id feriri negant.
<plin. nat. 25.85> medentur et aurium dolori, item sucus hyoscyami modicus, item achilleae et centaurii minoris et plantaginis, peucedani cum rosaceo et meconio, acori sucus cum rosa - omnis autem strigili calefactus infunditur - , cotyledon etiam purulentis cum medulla cervina calefacta, ebuli radicis tritae sucus linteo colatus, mox in sole densatus et, cum opus sit, rosaceo dilutus et calefactus.     parotidas verbenaca, item plantago sanat, item sideritis cum axungia vetere.
<plin. nat. 25.86> narium ozaenas emendat aristolochia cum cypero.     dentibus remedio sunt panacis radix commanducata, praecipue chironiae, item sucus collutis, radix hyoscyami ex aceto manducata, item polemoniae. commanducatur et plantaginis radix, aut colluuntur in aceto decoctae suco; et folia esse utile, vel si sanguine gingivae putrescant; vel semen eiusdem apostemata et collectiones  gingivarum sanat. et aristolochia gingivas dentesque confirmat, verbenaca cum radice commanducata et decoctae ex vino aut aceto sucus collutus, item quinquefolii radicis decoctae ad tertias in vino aut aceto. prius quam decoquatur, aqua marina aut salsa lavatur; decoctum diu tenendum in ore. quidam cinere quinquefolii fricare malunt. et verbasci radix decoquitur in vino ad colluendos dentes, et hysopo colluuntur et peucedani suco cum meconio vel radicum anagallidis, magis feminae, suco ab altera nare, quam doleat, infuso.
<plin. nat. 25.87> erigeron a nostris vocatur senecio. hanc si ferro circumscriptam effodiat aliquis tangatque ea dentem et alternis ter despuat ac reponat in eundem locum ita, ut vivat herba, aiunt dentem eum postea non doliturum. herba est trixaginis specie et mollitia, cauliculis subrubicundis. nascitur in tegulis et in muris. nomen hoc graeci dederunt, quia vere canescit. caput eius numerose dividitur lanugine, qualis est spinae, inter divisuras exeunte; quare callimachus eam acanthida appellavit, alii pappum. nec deinde graecis de ea constat. alii erucae foliis esse dixerunt, alii roboris - at minora multo - , radice alii supervacua, alii nervis utili, alii potu strangulante. e diverso quidam regio morbo cum vino dederunt et contra omnia  vesicae vitia, item cordis et iocineris. extrahere renibus harenam dixere. ischiadicis drachmam cum oxymelite ab ambulatione propinavere, torminibus quoque et in passo utilissimam, praecordiis etiam cibo ex aceto eam praedicantes serentesque in hortis. nec defuere qui et alterum genus facerent nec quale esset demonstrarent, contra serpentes in aqua bibendam edendamque comitialibus dantes. nos eam romanis experimentis per usus digeremus. lanugo eius cum croco et exiguo aquae frigidae trita inlinitur epiphoris, tosta cum mica salis strumis.
<plin. nat. 25.88> ephemeron folia habet lilii, sed minora, caulem parem, florem caeruleum, semen supervacuum, radicem unam digitali crassitudine, dentibus praecipuam concisam in aceto decoctamque, ut tepido colluantur. et ipsa etiam radix sistit; cavis, exesis inprimitur. chelidoniae radix ex aceto trita continetur ore, erosis veratrum nigrum inprimitur, mobiles utrolibet decocto in aceto firmantur.
<plin. nat. 25.89> labrum venerium vocant in flumine nascentem. est ei vermiculus, qui circa dentes fricatur aut cavis dentium cera includitur. cavendum ne vulsa herba terram tangat.
<plin. nat. 25.90> ranunculum vocamus quam graeci batrachion.  genera eius iiii: unum pinguioribus quam coriandri foliis et ad latitudinem malvae accedentibus, colore livido, caule alto, gracili et radice alba. nascitur in limitibus umidis et opacis. alterum foliosius, pluribus foliorum incisuris, altius caulibus. tertium minimum est, gravi odore, flore aureo. quartum simile huic, flore lacteo. omnibus vis caustica, si cruda folia inponantur, pusulasque ut ignis faciunt. ideo ad lepras et psoras iis utuntur et ad tollenda stigmata, causticisque omnibus miscent. alopeciis inponunt celeriter removentes. radix in dolore commanducata diutius rumpit dentes; eadem sicca concisa sternumentum est. nostri herbarii strumum eam vocant, quoniam medetur strumis et panis parte in fumo suspensa, creduntque ea rursus sata rebellare quae curaverint vitia, in quo scelere et plantagine utuntur. oris ulcera intus sucus plantaginis emendat et folia radicesque commanducatae, vel si rheumatismo laboret os, ulcera faetoremque quinquefolium, ulcera psyllium.
<plin. nat. 25.91> conposita quoque contra faetores, vel maxime pudendum vitium, trademus. ergo folia myrti et lentisci pari pondere, gallae syriacae dimidium pondus simul terere et vino vetusto sparsa mandere matutino ex usu  est, vel hederae bacas cum casia et murra pari pondere ex vino. naribus utilissimum est dracontii semen contritum ex melle, etiam si carcinomata in iis sint. suggillata hysopo emendantur, stigmata in facie mandragoras inlitus delet.


==> anc/data/voynich-units/herbal/pliny_the_elder.naturalis_historia.part.6.books_26-30.tess <==
<plin. nat. 26.1> sensit facies hominum et novos omnique aevo priore incognitos non italiae modo, verum etiam universae prope europae morbos, tunc quoque non tota italia nec per illyricum galliasve aut hispanias magno opere vagatos aut alibi quam romae circaque, sine dolore quidem illos ac sine pernicie vitae, sed tanta foeditate, ut quaecumque mors praeferenda esset.
<plin. nat. 26.2> gravissimum ex iis lichenas appellavere graeco nomine, latine, quoniam a mento fere oriebatur, ioculari primum lascivia, ut est procax multorum natura in alienis miseriis, mox et usurpato vocabulo mentagram, occupantem multis et latius totos utique voltus, oculis tantum inmunibus,  descendentem vero et in colla pectusque ac manus foedo cutis furfure.
<plin. nat. 26.3> non fuerat haec lues apud maiores patresque nostros et primum ti. claudi caesaris principatu medio inrepsit in italiam quodam perusino equite romano, quaestorio scriba, cum in asia adparuisset, inde contagionem eius inportante. nec sensere id malum feminae aut servitia plebesque humilis aut media, sed proceres veloci transitu osculi maxime, foediore multorum, qui perpeti medicinam toleraverant, cicatrice quam morbo. causticis namque curabatur, ni usque in ossa corpus exustum esset, rebellante taedio. adveneruntque ex aegypto, genetrice talium vitiorum, medici hanc solam operam adferentes magna sua praeda, siquidem certum est manilium cornutum e praetoriis legatum aquitanicae provinciae hs cc elocasse in eo morbo curandum sese. accidit quoque saepius, ut nova contra genera morborum gregatim sentirentur. quo mirabilius quid potest reperiri aliqua gigni repente vitia terrarum in parte certa membrisque hominum certis vel aetatibus aut etiam fortunis, tamquam malo eligente, haec in pueris grassari, illa in adultis, haec proceres sentire, illa pauperes!
<plin. nat. 26.4> l. paullo q. marcio censoribus primum in italia carbunculum evenisse annalibus notatum est, peculiare narbonensis provinciae malum, quo duo consulares obiere  condentibus haec nobis eodem anno, iulius rufus atque laecanius bassus, ille medicorum inscitia sectus, hic vero pollici laevae manus evulso acu ab semet ipso tam parvo, ut vix cerni posset. nascitur in occultissimis corporum partibus et plerumque sub lingua duritia rubens vari modo, sed capite nigricans, alias livida, in corpus intendens neque intumescens, sine dolore, sine pruritu, sine alio quam somni indicio, quo gravatos in triduo aufert, aliquando et horrorem adferens circaque pusulas parvas, rarius febrem, stomachum faucesque ut invasit, ocissime exanimans.
<plin. nat. 26.5> diximus elephantiasim ante pompei magni aetatem non accidisse in italia, et ipsam a facie saepius incipientem, in nare prima veluti lenticula, mox increscente per totum corpus, maculosa variis coloribus et inaequali cute, alibi crassa, alibi tenui, dura, alibi ceu scabie aspera, ad postremum vero nigrescente et ad ossa carnes adprimente, intumescentibus digitis in pedibus manibusque. aegypti peculiare hoc malum et, cum in reges incidisset, populis funebre, quippe in balineis solia temperabantur humano sanguine ad medicinam eam. et hic quidem  morbus celeriter in italia restinctus est, sicut et ille, quem gemursam appellavere prisci inter digitos pedum nascentem, etiam nomine oblitterato.
<plin. nat. 26.6> id ipsum mirabile, alios desinere in nobis, alios durare, sicuti colum. ti. caesaris principatu inrepsit id malum, nec quisquam id prior imperatore ipso sensit, magna civitatis ambage, cum in edicto eius excusantis valetudinem legeret nomen incognitum. quid hoc esse dicamus aut quas deorum iras parum enim erant homini certa morborum genera, cum supra trecenta essent, nisi etiam nova timerentur! neque ipsi autem homines pauciora sibi opera sua negotia inportant.
<plin. nat. 26.7> haec apud priscos erant quae memoramus remedia, medicinam ipsa quodammodo rerum natura faciente, et diu fuere. hippocratis certe, qui primus medendi praecepta clarissime condidit, referta herbarum mentione invenimus volumina, nec minus diocli carysti, qui secundus aetate famaque extitit, item praxagorae et chrysippi ac deinde erasistrati cei, herophilo quidem, quamquam subtilioris sectae conditori, ante omnis celebratam rationem, iam paulatim, usu efficacissimo rerum omnium magistro, peculiariter utique medicinae, ad verba  garrulitatemque descendentem. sedere namque in scholis auditioni operatos gratius erat quam ire per solitudines et quaerere herbas alias aliis diebus anni.
<plin. nat. 26.8> durabat tamen antiquitas firma magnasque confessae rei vindicabat reliquias, donec asclepiades aetate magni pompei orandi magister nec satis in arte ea quaestuosus, ut ad alia quam forum sagacis ingenii, huc se repente convertit atque, ut necesse erat homini qui nec id egisset nec remedia nosset oculis usuque percipienda, torrenti ac meditata cotidie oratione blandiens omnia abdicavit totamque medicinam ad causas revocando coniecturae fecit, quinque res maxume communium auxiliorum professus, abstinentiam cibi, alias vini, fricationem corporis, ambulationem, gestationes, quae cum unusquisque semet ipsum sibi praestare posse intellegeret, faventibus cunctis, ut essent vera quae facillima erant, universum prope humanum genus circumegit in se non alio modo quam si caelo demissus advenisset.
<plin. nat. 26.9> trahebat praeterea mentes artificio inani, alias vinum promittendo aegris dandoque tempestive, iam frigidam aquam et, quoniam causas morborum scrutari prius  herophilus instituerat, vini rationem inlustraverat cleophantus apud priscos, ipse cognominari se frigida danda praeferens, ut auctor est M. Varro. alia quoque blandimenta excogitabat, iam suspendendo lectulos, quorum iactatu aut morbos extenuaret aut somnos adliceret, iam balneas avidissima hominum cupidine instituendo et alia multa dictu grata atque iucunda, magna auctoritate nec minore fama, cum occurrisset ignoto funeri, relato homine ab rogo atque servato, ne quis levibus momentis tantam conversionem factam existimet. id solum possumus indignari, unum hominem e levissima gente, sine opibus ullis orsum, vectigalis sui causa repente leges salutis humano generi dedisse, quas tamen postea abrogavere multi. asclepiaden adiuvere multa in antiquorum cura nimis anxia et rudia, ut obruendi aegros veste sudoresque omni modo ciendi, nunc corpora ad ignes torrendi solesve adsiduo quaerendi in urbe nimbosa, immo vero tota italia imbricitrice, tum primum pensili balinearum usu ad infinitum blandiente. praeterea in quibusdam morbis medendi cruciatus detraxit, ut in anginis, quas curabant in fauces organo demisso. damnavit merito et vomitiones tunc supra modum frequentes. arguit et medicamentorum potus  stomacho inimicos, quod est magna ex parte verum. itaque nos in primis quae sunt stomacho utilia signamus.
<plin. nat. 26.10> super omnia adiuvere eum magicae vanitates in tantum evectae, ut abrogare herbis fidem cunctis possent: aethiopide herba amnes ac stagna siccari; onothuridis tactu clausa omnia aperiri; achaemenide coniecta in aciem hostium trepidare agmina ac terga verti; latacen dari solitam a persarum rege legatis, ut, quocumque venissent, omnium rerum copia abundarent, ac multa similia. ubinam istae fuere, cum cimbri teutonique terribili marte ulularent aut cum lucullus tot reges magorum paucis legionibus sterneret curve romani duces primam semper in bellis commerciorum habuere curam cur caesaris miles ad pharsaliam famem sensit, si abundantia omnis contingere unius herbae felicitate poterat non satius fuit aemilianum scipionem carthaginis portas herba patefacere quam machinis claustra per tot annos quatere siccentur hodie meroide pomptinae paludes tantumque agri suburbanae reddatur italiae! nam quae apud eundem democritum invenitur compositio medicamenti, quo pulchri bonique et fortunati gignantur liberi, cui umquam persarum regi tales dedit mirum esset profecto hucusque provectam credulitatem antiquorum saluberrimis ortam initiis, si in ulla re modum humana ingenia novissent atque non hanc ipsam medicinam ab asclepiade repertam  probaturi suo loco essemus evectam ultra magos etiam. haec est omni in re animorum condicio, ut a necessariis orsa primo cuncta pervenerint ad nimium. igitur demonstratarum priore libro herbarum reliquos effectus reddemus, adicientes ut quasque ratio dictabit.
<plin. nat. 26.11> sed in lichenis remediis atque tam foedo malo plura undique acervabimus, quamquam non paucis iam demonstratis. medetur ergo plantago trita, quinquefolium, radix albuci ex aceto, ficulni caules ex aceto decocti, hibisci radix cum glutino et aceto acri decocta ad quartas. defricant etiam pumice, ut rumicis radix trita ex aceto inlinatur. et flos visci cum calce subactus laudatur et tithymalli cum resina decoctum. lichen vero herba omnibus his praefertur, inde nomine invento. nascitur in saxis, folio uno ad radicem lato, caule uno parvo, longis foliis dependentibus. haec delet et stigmata. teritur cum melle. est aliud genus lichenis, petris totum adhaerens ut muscus, qui et ipse inlinitur. hic et sanguinem sistit volneribus instillatus et collectiones inlitus. morbum quoque regium cum melle sanat ore inlito et lingua. qui ita curentur, aqua salsa lavari iubentur, ungui oleo amygdalino, hortensiis abstinere. ad lichenas et thapsiae radice utuntur trita cum melle.
<plin. nat. 26.12> anginae argemonia medetur sumpta ex vino, hysopum cum fico decoctum et gargarizatum, peucedanum  cum coagulo vituli marini aequis partibus, proserpinaca cum muria ex menis et oleo trita vel sub lingua habita, item sucus de quinquefolio potus cyathis iii. hic et omnibus faucium vitiis medetur gargarizatus, verbascum privatim tonsillis in aqua potum, strumis plantago, chelidonia cum melle et axungia, quinquefolium, radix persollatae, item cum axungia operitur folio suo inposita, item artemisia, radix mandragorae ex aqua. sideritis latifolia clavo sinistra manu circumfossa adalligatur, custodienda sanatis, ne rursus sata taedium herbariorum scelere, ut in quibusdam diximus, rebellet, quod et in iis, quos artemisia sanaverit, praedici reperio, item in iis, quos plantago. damasonium, quae et alcima vocatur, sub solstitio collecta inponitur ex aqua caelesti, folium tritum vel radix tusa cum axungia ita, ut inposita folio suo operiatur. sic et ad omnes cervicis dolores tumoresque quacumque in parte. - bellis in pratis nascitur, flore albo, aliquatenus rubente. hanc cum artemisia inlitam efficaciorem esse produnt. - condurdum quoque herba solstitialis, flore rubro, suspensa in collo conprimere dicitur strumas, item verbenaca cum plantagine. - digitorum vitiis omnibus et privatim pterygiis quinquefolium medetur.
<plin. nat. 26.13> in pectoris vitiis vel gravissimum est tussis. huic medetur panacis radix in vino dulci, sucus hyoscyami etiam sanguinem excreantibus, nidor quoque accensi tussientibus, item scordotis mixto nasturcio et resina cum melle tunsa arida - facit et per se faciles excreationes - , item centaurium maius vel sanguinem reicientibus, cui vitio et plantaginis sucus medetur et vettonica obolis iii in aqua; contra purulentas contraque cruentas exscreationes persollatae radix drachmae pondere cum pineis nucleis xi, peucedani sucus. pectoris doloribus acorum subvenit, idem antidotis miscetur; tussi daucum, item scythica herba, eadem omnibus pectoris vitiis; tussi et purulenta excreantibus obolis iii in passi totidem verbascum, cuius est flos aureus. huic tanta vis, ut iumentis etiam non tussientibus modo, sed ilia quoque trahentibus auxilietur potu, quod et de gentiana reperio. radix cacaliae conmanducata et in vino madefacta non tussi tantum, sed et faucibus prodest. hysopi v rami cum ii rutae et ficis iii decocti thoracem purgant, tussim sedant.
<plin. nat. 26.14> bechion tussilago dicitur. duo eius genera.  silvestris ubi nascitur, subesse aquas credunt, et hoc habent signum aquileges. folia sunt maiuscula quam hederae v aut vii, subalbida a terra, superne pallida, sine caule, sine flore, sine semine, radice tenui. quidam eandem esse arcion et alio nomine chamaeleucen putant. huius aridae cum radice fumus per harundinem haustus et devoratus veterem sanare dicitur tussim, sed in singulos haustus passum gustandum est. altera a quibusdam salvia appellatur, similis verbasco. conteritur et colata calfit atque ita ad tussim laterisque dolores bibitur, contra scorpiones eadem et dracones marinos efficax. contra serpentes quoque ex oleo perungui ea prodest. - hysopi fasciculus cum quadrante mellis decoquitur ad tussim, lateris, pectoris dolores, verbascum cum ruta ex aqua, vettonicae farina bibitur ex aqua calida.
<plin. nat. 26.15> stomachum conroborat scordotis suco, centaurium, gentiana ex aqua pota, plantago aut per se in cibo sumpta aut cum lente alicaeve sorbitione. vettonica alias gravis stomacho, vitia tamen sanat pota vel foliis conmanducata, item aristolochia pota, agaricum  manducatum siccum, ut ex intervallo merum sorbeatur, nymphaea heraclia inlita, peucedani sucus. psyllion ardoribus inponitur, vel cotyledon trita cum polenta vel aizoum.
<plin. nat. 26.16> molon scapo est striato, foliis mollibus, parvis radice iiii digitorum, in qua extrema alii caput est. vocatur a quibusdam syron. ex vino stomachodyspnoeae medetur centaurium maius ecligmate, plantago suco vel cibo, vettonicae tusae pondo libra, mellis attici semuncia ex aqua calida cotidie bibentibus, aristolochia vel agaricum obolis ternis ex aqua calida aut lacte asini potum. cissanthemos ad orthopnoeas bibitur, item hysopum et asthmaticis, peucedani sucus in iocineris doloribus et pectoris laterisque, si febres non sint. sanguinem quoque expuentibus subvenit agaricum victoriati pondere tritum et in mulsi v cyathis datum. idem et amomon facit. iocineri privatim teucria bibitur recens drachmis iiii in poscae hemina, vettonicae drachma i in aquae calidae cyathis iii ad cordis vitia in frigidae cyathis ii. quinquefolii sucus iocineris et pulmonis vitiis sanguinemque reicientibus et  cuicumque vitio sanguinis intus occurrit. iocineri anagallides mire prosunt. capnon herbam qui edere, bilem per urinam reddunt. acoron iocineri medetur, thoraci et praecordiis daucum.
<plin. nat. 26.17> ephedra, ab aliis anabasis vocata, nascitur ventoso fere tractu scandens arborem et ex ramis propendens, folio nullo cirris numerosa, qui sint iunci geniculati, radice pallida. datur ex vino nigro austero trita ad tussim, suspiria, tormina et sorbitione facta, in quam vinum addi convenit. item gentiana madefacta pridie contrita denarii pondere in vini cyathis iii.
<plin. nat. 26.18> gaeum radiculas tenues habet nigras, bene olentes. medetur non modo pectoris doloribus aut lateris, sed et cruditates discutit iucundo sapore. verbenaca vero omnibus visceribus medetur, lateribus, pulmonibus, iocineribus, thoraci; peculiariter autem pulmonibus et quos ab iis phthisis temptet radix herbae consiliginis, quam nuper inventam diximus. suum quidem et pecoris omnis remedium praesens est pulmonum vitio vel traiecta tantum in auricula. bibi debet ex aqua haberique in ore adsidue sub lingua. superficies eius herbae an sit in aliquo usu, adhuc incertum est. renibus prodest plantaginis cibus, vettonicae potus, agaricum potum ut in tussi.
<plin. nat. 26.19> tripolion in maritimis nascitur saxis, ubi adludit unda, neque in mari neque in sicco, folio isatis crassiore, caule palmum alto, in mucrone diviso, radice alba, odorata, crassa, calidi gustus. datur hepaticis in farre cocta. haec herba eadem videtur quibusdam quae polium, de qua suo loco diximus.
<plin. nat. 26.20> gromphaena, alternis viridibus roseisque per caulem foliis, in posca sanguinem reicientibus medetur. iocineri autem herba malundrum, nascens in segete ac pratis, flore albo, odorata. eius cauliculus conteritur ex vino vetere. item herba calcetum e vinaceis contrita inponitur. faciles praestat vomitiones radix vettonicae, hellebori modo iiii drachmis in passo aut mulso, hysopum tritum cum melle, utilius praesumpto nasturcio aut irione, molemonium denarii pondere. et sillybi lacteus sucus, qui densatur in cummim, sumitur cum melle supra dicto pondere praecipueque bilem trahit. rursus sistunt vomitionem cuminum silvestre, vettonicae farina; sumuntur ex aqua. abstergent fastidia cruditatesque digerunt daucum, vettonicae farina ex aqua mulsa, plantago decocta caulium modo. - singultus hemionium sedat, item  aristolochia, suspiria clymenus. - pleuriticis et peripneumonicis centaurium maius, item hysopum bibitur, pleuriticis peucedani sucus. alus autem, quam galli sic vocant, veneti cotoneam, medetur lateri, item renibus convolsisque et ruptis. similis est cunilae bubulae, cacuminibus thymo, dulcis et sitim sedans, radicis alibi albae, alibi nigrae. eosdem effectus in lateris doloribus habet chamaerops myrteis circa caules geminos foliis, capitibus graeculae rosae, ex vino pota. - ischiadicos dolores et spinae levat agaricum potum ut in tussi, item stoechadis aut vettonicae farina ex aqua mulsa.
<plin. nat. 26.21> plurimum tamen homini negotii alvus exhibet, cuius causa maior pars mortalium vivit. alias enim cibos non transmittit, alias non continet, alias non capit, alias non conficit, eoque mores venere, ut homo maxime cibo pereat. pessimum corporum vas instat ut creditor et saepius die appellat. huius gratia praecipue avaritia expetit, huic luxuria condit, huic navigatur ad phasim, huic profundi vada exquiruntur; et nemo vilitatem eius aestimat  consummationis foeditate. ergo numerosissima est circa hanc medicinae opera.
<plin. nat. 26.22> sistit eam scordotis recens drachma cum vino trita vel decocta potu, polemonia, quae et dysintericis ex vino datur, verbasci radix pota ex aqua ii digitorum magnitudine, nymphaeae heracliae semen cum vino potum, radix superior e xiphio drachmae pondere ex aceto, semen plantaginis in vino tritum vel ipsa ex aceto cocta aut alica ex suco eius sumpta, item cum lenticula cocta vel aridae farina inspersa potioni cum papavere tosto et trito vel sucus infusus aut potus, vettonica in vino ferro calefacto. eadem coeliacis in vino austero datur; his et hiberis inponitur uti dictum est. - tenesmo radix nymphaeae heracliae e vino bibitur, psyllium in aqua, acori radicis decoctum. aizoi sucus alvum sistit et dysinterias et taenias rotundas pellit. symphyti radix pota in vino alvum et dysinteriam sistit, item dauci. aizoum foliis contritis ex vino torminibus resistit, alcimae siccae farina torminibus pota cum vino.
<plin. nat. 26.23> astragalus folia habet longa, incisuris multis obliquis, circa radicem caules iii aut iiii, foliorum plenos,  florem hyacinthi, radices villosas, inplicatas, rubras, praeduras. nascitur in petrosis, apricis et isdem nivalibus, sicut in pheneo arcadiae. vis ei ad spissanda corpora. alvum sistit radix in vino pota, quo fit ut moveat urinam repercusso liquore, sicut pleraque quae alvum sistunt. sanat et dysintericos in vino rubro tusa; difficile autem tunditur. eadem gingivarum suppurationi utilissima est fotu. colligitur exitu autumni, cum folia amisit; siccatur in umbra.
<plin. nat. 26.24> et ladano sistitur alvus utroque, quod in segetibus nascitur contuso et cribrato. bibitur ex aqua mulsa, item nobili e vino. ledon appellatur herba, ex qua fit in cypro barbis caprarum adhaerescens. nobilius in arabia fit, iam et in syria atque africa quod toxicum vocant; nervos enim in arcu circumdatos lanis trahunt adhaerescente roscida lanugine. plura de eo diximus inter unguenta. hoc gravissimum odore est durissimumque tactu. plurimum enim terrae colligit, cum probetur maxime purum, odoratum, molle, viride, resinosum. natura ei molliendi, siccandi, concoquendi, somnum adliciendi. capillum fluentem cohibet nigritiamque custodit, auribus cum hydromelite aut rosaceo infunditur, furfures cutis et manantia ulcera sale addito sanat, tussim veterem cum styrace sumptum, efficacissimum ad ructus.
<plin. nat. 26.25> alvum sistit et chondris sive pseudodictamnum. - hypocisthis, orobethron quibusdam dicta, malo granato inmaturo similis, nascitur, ut diximus, sub cistho, unde nomen. haec arefacta in umbra sistit alvum, ex vino nigro austero utraque. duo enim genera eius, candida et rufa. usus in suco: spissat, siccat. et rufa magis stomachi rheumatismos emendat pota iii obolis, sanguinis excreationes cum amylo, dysinterias pota et infusa, item verbenaca ex aqua data aut carentibus febri ex vino ammineo, cochlearibus v additis in cyathos iii vini.
<plin. nat. 26.26> laver quoque, nascens in rivis, condita et cocta torminibus medetur, potamogiton vero ex vino dysintericis etiam et coeliacis, similis betae foliis, minor tantum hirsutiorque, paulum semper eminens extra aquam. usus in foliis: refrigerant, spissant, peculiariter cruribus vitiosis utilia et contra ulcerum nomas cum melle vel aceto. castor hanc aliter noverat, tenui folio velut equinis saetis, thyrso longo et levi, in aquosis nascentem. radice sanabat strumas et duritias. potamogiton adversatur crocodilis; itaque secum habent eam qui venantur. alvum  sistit et achillea. eosdem effectus praestat et statice, vii caulibus veluti rosae capita sustinens.
<plin. nat. 26.27> ceratia uno folio, radice nodosa et magna, in cibo coeliacis et dysintericis medetur. leontopodion alii leuceoron, alii doripetron, alii thorybethron vocant, cuius radix alvum sistit purgatque bilem, in aquam mulsam addito pondere denariorum ii. nascitur in campestri et gracili solo. semen eius potum lymphatica somnia facere dicitur. lagopus sistit alvom e vino pota aut in febri ex aqua. eadem inguini adalligatur in tumore. nascitur in segetibus. multi super omnia laudant ad deploratos dysintericos quinquefolium decoctis in lacte radicibus potis et aristolochiam victoriati pondere in cyathis vini iii. quae ex supra dictis calida sumentur, haec candente ferro temperari aptius erit.
<plin. nat. 26.28> e diverso purgat alvum sucus centaurii minoris drachma in hemina aquae cum exiguo salis et aceti bilemque detrahit, maiore tormina discutiuntur. vettonica alvum solvit drachmis iiii in hydromelitis cyathis viiii, item euphorbeum vel agaricum drachmis ii cum sale modico potum ex aqua aut in mulso obolis iii. solvit et cyclaminos ex aqua pota aut balanis subditis, item chamaecissi balanus. hysopi manipulus decoctus ad tertias cum sale et pituitas trahit  vel tritus cum oxymelite et sale pellitque ventris animalia. pituitam et bilem detrahit peucedani radix.
<plin. nat. 26.29> alvum purgant anagallides ex aqua mulsa, item epithymum, qui est flos e thymo satureiae simili. differentia, quod hic herbaceus est, alterius thymi albus; quidam hippopheon vocant. stomacho minus utilis vomitiones movet, sed tormina et inflationes discutit. sumitur et ecligmate ad pectoris vitia cum melle et aliquando iride. alvum solvit a iiii drachmis ad vi cum melle et exiguo salis atque aceti. quidam aliter epithymum tradunt sine radice nasci, tenue, similitudine pallioli, rubens, siccari in umbra, bibi ex aqua acetabuli parte dimidia, detrahere pituitam bilemque alvo leniter soluta. et nymphaea in vino austero solvit et pycnocomon, erucae foliis crassioribus et acrioribus, radice rotunda, lutei coloris, terram olente, caule quadriangulo, modico, tenui, flore ocimi. invenitur in saxosis. radix eius in aqua mulsa #1108 ii pondere et alvum et bilem et pituitam exinanit; semen somnia tumultuosa facit una drachma in vino potum. et capnos trunca detrahit bilem.
<plin. nat. 26.30> polypodi, quam nostri feliculam vocant, similis felici, radix in usu, pilosa, coloris intus herbacei, crassitudine digiti minimi, acetabulis cavernosa ceu polyporum cirri, subdulcis, in petris nascens aut sub arboribus vetustis. exprimitur sucus aqua madefactae, et ipsa minute concisa inspergitur oleri vel betae vel malvae vel salsamento aut cum pulticula coquitur ad alvum vel in febri leniter solvendam. detrahit bilem et pituitam, stomachum offendit. aridae farina indita naribus polypum consumit. florem et semen non fert.
<plin. nat. 26.31> scamonium quoque dissolutione stomachi bilem detrahit, alvum solvit, praeterquam si adiciantur aloes drachmae ii obolis eius ii. est autem sucus herbae ab radice ramosae, pinguibus foliis, triangulis, albis, radice crassa, madida, nausiosa. nascitur pingui et albo solo. radix circa canis ortum excavatur, ut in ipsam confluat sucus, qui sole siccatus digeritur in pastillos. siccatur et ipsa vel cortex. laudatur natione colophonium, mysium, prienense, specie autem nitidum et quam simillimum taurino glutini, fungosum tenuissimis fistulis, cito liquescens, virus redolens, cumminosum, linguae tactu lactescens, quam  levissimum, cum diluatur, albescens. hoc evenit et adulterino, quod fit ervi farina et tithymalli marini suco fere in iudaea. quod etiam strangulat sumptum. deprehenditur gustu, tithymallus enim linguam excalefacit. usus bimo; nec ante nec postea utile. dedere et per se ex aqua vel mulsa et sale quaternis obolis, sed utilissime cum aloe ita, ut incipiente purgatione mulsum bibatur. fit et decoctum radicis in aceto ad crassitudinem mellis, quo leprae inlinuntur et caput inunguitur in dolore cum oleo.
<plin. nat. 26.32> tithymallum nostri herbam lactariam vocant, alii lactucam caprinam, narrantque lacte eius inscripto corpore, cum inaruerit, si cinis inspergatur, apparere litteras, et ita quidam adulteras adloqui maluere quam codicillis. genera eius multa. primus cognominatur characias, qui et masculus existimatur, ramis digitali crassitudine, rubris, sucosis, v aut vi, cubitali longitudine, a radice foliis paene oleae, in cacuminibus coma iunci. nascitur in asperis maritimis, legitur semen autumno cum coma, siccatum sole tunditur et reponitur. sucus vero incipiente pomorum lanugine defractis ramis excipitur farina ervi  aut ficis, ut cum iis arescat. quinas autem guttas singulis excipi satis est, traduntque totiens purgari hydropicos fico sumpta, quot guttas ea lactis exceperit. sucus cum colligitur, ne attingat oculos, cavendum est. fit et e foliis tunsis priore minus efficax. fit et decoctum e ramis. est et semen in usu cum melle decoctum ad catapotia solvendae alvi gratia. semen et dentium cavis cera includitur. colluuntur et radicis decocto e vino aut oleo. inlinunt et lichenas suco bibuntque eum, ut purget vomitione et alvo soluta, alias stomacho inutilem. trahit pituitam sale addito in potu, bilem aphronitro, si per alvum purgari libeat, in posca, si vomitione, in passo aut aqua mulsa. media potio iii obolis datur. ficos a cibo sumpsisse melius est. fauces urit leniter, est enim tam ferventis naturae, ut per se extra corpori inpositus pusulas ignium modo faciat et pro caustico in usu sit. - alterum genus tithymalli myrtiten vocant, alii caryiten, foliis myrti acutis et pungentibus, sed maioribus, et ipsum in asperis nascens. colliguntur comae eius hordeo turgescente siccataeque in umbra diebus viiii in sole inarescunt. fructus non pariter maturescit, sed pars anno sequente, et nux vocatur. inde cognomen  graeci dedere. demetitur cum messium maturitate lavaturque, deinde siccatur et datur cum papaveris nigri ii partibus ita, ut sit totum acetabuli modus. minus hic vomitorius quam superior, ceteri item. aliqui sic et folium eius dedere, nucem vero ipsam in mulso aut passo vel sesima. trahit pituitam et bilem per alvum, oris ulcera sanat. ad nomas oris folium cum melle estur. - tertium genus tithymalli paralium vocatur sive tithymallis folio rotundo, caule palmum alto, ramis rubentibus, semine albo, quod colligitur incipiente uva et siccatum teritur sumiturque acetabuli mensura ad purgationes. - quartum genus helioscopion appellant, foliis porcillacae, ramulis stantibus a radice iiii aut v rubentibus, semipedali altitudine, suci plenis. hoc circa oppida nascitur, semine albo, columbis gratissimo. nomen accepit, quoniam capita cum sole circumagit. trahit bilem per inferna in oxymelite dimidio acetabulo. ceteri usus qui characiae. - quintum cyparittian vocant propter foliorum similitudinem, caule gemino aut triplici, nascentem in campestribus. eadem vis quae helioscopio aut characiae. - sextum platyphyllon vocant, alii corymbiten, alii amygdaliten a similitudine. nec ullius latiora  sunt folia. pisces necat. alvum solvit radice vel foliis vel suco in mulso aut aqua mulsa drachmis iiii. detrahit privatim aquas. - septimum dendroides cognominant, alii cobion, alii leptophyllon, in petris nascens, comosissimum ex omnibus, maximis cauliculis rubentibus et semine copiosissimum, eiusdem effectus cuius characian.
<plin. nat. 26.33> apios ischas sive raphanos agria, iuncos ii aut iii spargit in terra rubentes, foliis rutae. radix cepae, sed amplior, quare quidam raphanum silvestrem vocant. intus habet mammam candidam, extra cortices nigros. nascitur in montosis asperis, aliquando et herbosis. effoditur vere tusaque in fictili mergitur, deiectoque quod supernatat reliquus sucus purgat utraque parte sesquiobolo in aqua mulsa. sic et hydropicis datur acetabuli mensura. inspergitur et aridae radicis farina potioni. aiunt superiorem partem eius vomitione biles extrahere, inferiorem per alvum in aqua.
<plin. nat. 26.34> tormina discutit quodcumque panaces, vettonica praeterquam a cruditate, peucedani sucus et inflationes,  ructus gignens, acori radix, daucum vel si lactucae modo sumatur. ladanum cyprium potum interaneorum vitiis occurrit, gentianae farina ex aqua tepida fabae magnitudine, plantago mane sumpta ii lingulis et tertia papaveris in vini cyathis iiii non veteris. datur et in somnum euntibus addito nitro vel polenta, si multo post cibum detur. colo infunditur hemina suci vel in febri.
<plin. nat. 26.35> agaricum potum obolis iii in vini veteris cyatho uno lieni medetur, e panace omnium generum radix in mulso, sed teucria praecipue pota arida et decocta, quantum manus capiat, in aceti heminis iii ad heminam. inlinitur eadem ex aceto aut, si tolerari non possit, ex fico vel aqua. polemonia bibitur ex vino, vettonica drachma in oxymelitis cyathis iii, aristolochia ut contra serpentes. argemonia vii diebus in cibo sumpta lienem consumere dicitur, agaricum in aceto mulso obolis ii. nymphaeae heracliae radix in vino pota et ipsa consumit. cissanthemus drachma bis die sumpta in vini albi cyathis ii per dies xl lienem dicitur paulatim emittere per urinam. prodest et hysopum cum fico decoctum, lonchitidis radix decocta prius quam semen demittat, peucedani quoque  radix et lieni et renibus. lien suco acori poto consumitur, praecordiis et ilibus utilissimae radices;clymeni semen potum diebus xxx pondere denarii in vino albo, vettonicae farina ex melle et aceto scillite pota, radix lonchitidis in aqua. teucrium inlinitur, item scordium cum cera, agaricum cum farina e feno graeco.
<plin. nat. 26.36> vesicae malis contraque calculos, gravissimis cruciatibus, ut diximus, auxilio est polemonia ex vino pota, item agaricum, plantago foliis vel radice potis ex passo, vettonica ut in iocinere diximus, item ramici pota atque inlita, eadem ad strangurias efficacissima. quidam ad calculos vettonicam et verbenacam et milifolium aequis portionibus ex aqua pro singulari remedio bibere suadent. strangurias discuti et dictamno certum est, item quinquefolio decocto ad tertias in vino. hoc et enterocelicis dari atque inlini utilissimum est. xiphi quoque radix superior urinam ciet, infantibus enterocelicis datur ex aqua et inlinitur. vesicae vitiis peucedani sucus, infantium ramici  et umbilicis eminentibus psyllion inlinitur. urinam cient anagallides, acori radicis decoctum vel ipsa trita potaque et omnia vesicae vitia depellit, calculos et herba et radix cotyledonis itemque genitalium inflammationem omnem pari pondere et caulis et seminis et murrae. ebulum teneris cum foliis tritum ex vino potum calculos pellit, inpositum testes sanat. erigeron quoque cum farina turis et vino dulci testium inflammationes sanat. symphyti radix inlita enterocelas cohibet, genitalium nomas hypocisthis alba. artemisia quoque datur contra calculos ex vino dulci et ad stranguriam, dolores vesicae sedat ex vino radix nymphaeae heracliae.
<plin. nat. 26.37> eadem vis crethmo ab hippocrate admodum laudatae. est autem inter eas quae eduntur silvestrium herbarum; hanc certe apud callimachum adponit rustica illa hecale. species quae elatae hortensiae. caulis unus palmum altus; semen fervens, odoratum ceu libanotidis, rotundum; siccatum rumpitur. habet intus nucleum candidum, quem aliqui cachrym vocant. folia pinguia albicant  veluti olivae, crassiora et salsa gustu; radices digiti crassitudine iii aut iiii. nascitur in maritimis petrosis. estur cruda coctave cum olere, odorati saporis et iucundi. servatur etiam in muria. praecipue ei usus ad strangurias folio vel caule vel radice ex vino. colorem quoque corporis gratiorem facit, verum largior inflationes. alvum solvit decocto, urinam et a renibus umorem trahit, sicut alcimae siccae farina, e vino pota stranguriae efficacius addito dauco, lieni quoque utilis. adversus serpentes bibitur. iumentis quoque in pituita aut stranguria hordeo inspersa succurrit.
<plin. nat. 26.38> anthyllion est lenti simillima, quae in vino pota vesicas vitiis liberat, sanguinem sistit. altera anthyllis, chamaepityi similis, flore purpureo, odore gravi, radice intubi, vel magis medetur.     cepaea, similis porcilacae, nigriore radice, sed inutili, nascens in litoribus harenosis, gustu amara, in  vino cum asparagi radice vesicae plurimum prodest. eadem praestat hypericon - alii chamaepityn, alii corissum appellant - , oleraceo frutice, tenui, cubitali, rubente, folio rutae, odore acri, semine in siliqua nigro, maturescente cum hordeo. natura semini spissandi. alvum sistit, urinam ciet, vesicae cum vino bibitur. est aliud hypericon, quod aliqui caron appellant, folio tamaricis - et sub ea nascitur - , sed pinguioribus foliis et minutis, rubentibus, odoratum, palmo altius, suave, leniter acutum. vis semini excalfactoria, et ideo inflammationem facit, sed stomacho non inutile, praecipuum ad stranguriam, si exulcerata non sit vesica. medetur et pleuriticis ex vino potum, vesicae autem callithrix trita simul cum cumino et data ex vino albo, verbenacaque cum foliis decocta ad tertias vel radix eius e mulso calido calculos eicit; item perpressa, quae arreti et in illyrico nascitur, in aqua decocta ex iii heminis ad unam pota, trifolium ex vino sumptum et chrysanthemum primum. anthemis quoque calculos eicit, parvis a radice foliis quinis, caulibus longis ii, flore roseo, radices tritae per secei, laver crudum.  silaus nascitur glariosis et perennibus rivis, cubitalis apii similitudine. coquitur ut olus acidum, magna utilitate vesicae. quae si scabiem sentiat, panacis radice sanatur, aliter inutilis vesicis. - calculos pellit malum erraticum radicis libra in congio decocta ad dimidias - inde heminae sumuntur per triduum, relicum ex vino - et urtica marina et daucum et plantaginis semen ex vino et herba fulviana trita ex vino. et haec nomen inventoris habet, nota tractantibus. urinas ciet scordion, testium tumores sedat hyoscyamum, genitalibus medetur peucedani sucus, ex melle semen, stranguriae agaricum obolis iii in vini veteris cyatho uno, trifolii radix drachmis ii in vino, dauci una drachma vel seminis.
<plin. nat. 26.39> ischiadici semine et foliis erythrodani tritis sanantur, panace poto et infricato, polemonia, aristolochiae decocto folii. agarico quidem et nervus, qui platys appellatur, et umerorum dolor sanatur obolis iii in vini veteris cyatho uno poto. quinquefolium ischiadicis et bibitur et inponitur,  item scamonia decocta et cum hordei farina. semen hyperici utriusque bibitur ex vino.
<plin. nat. 26.40> sedis vitia et adtritus celerrime sanat plantago, condylomata quinquefolium, sed ea in callum iam conversa cyclamini radix ex aceto. anagallidum caerulea procidentiam sedis retro agit, e diverso rubens proritat. cotyledon condylomata et haemorrhoidas mire curat, testium tumores acori radix decocta in vino tritaque inlita. intertrigines negat fieri cato absinthium ponticum secum habentibus. alii adiciunt et puleium, quod ieiunus quis legerit: si post se alliget, inguinis dolores prohibet aut sedat coeptos. inguinalis, quam quidam argemonion vocant, passim in vepribus nascens, ut prosit, in manu tantum habenda est.
<plin. nat. 26.41> panos sanat panaces ex melle, plantago cum sale, quinquefolium, persollatae radix ut in strumis, item damasonium, verbascum cum sua radice tusum, vino aspersum folioque involutum et ita in cinere calefactum, ut inponatur calidum. experti adfirmavere plurimum referre, si virgo inponat nuda ieiuna ieiuno et manu supina tangens dicat: "negat apollo pestem posse crescere cui  nuda virgo restinguat" atque ita retrorsa manu ter dicat totiensque despuant ambo. medetur et radix mandragorae ex aqua, radicis scamoniae decoctum cum melle, sideritis cum adipe vetere contusa, marruvium cum axungia vetere, vel chrysippios cum ficis pinguibus. et haec ab inventore habet nomen.
<plin. nat. 26.42> venerem in totum adimit, ut diximus, nymphaea heraclia, eadem semel pota in xl dies, insomnia quoque veneris a ieiuno pota et in cibo sumpta. inlita quoque radix genitalibus inhibet non solum venerem, sed et affluentiam geniturae; ob id corpus alere vocemque dicitur. adpetentiam veneris facit radix e xiphio superior data potui in vino, item quam cremnon agrion appellant, orminos agrios cum polenta contritus.
<plin. nat. 26.43> sed inter pauca mirabilis est orchis herba sive serapias, foliis porri, caule palmeo, flore purpureo, gemina radice testiculis simili, ita ut maior sive, ut aliqui dicunt, tenuior ex aqua pota excitet libidinem, minor sive mollior e lacte caprino inhibeat. quidam folio scillae esse dicunt leviore ac minore, caule spinoso. radices sanant oris ulcera, thoracis pituitas, alvum sistunt e vino potae.
<plin. nat. 26.44> concitatricem vim habet et satyrion. duo eius genera:  longioribus foliis quam oleae, caule iiii digitorum, flore purpureo, radice gemina ad formam hominis testium, alternis annis intumescente ac residente. altera satyrios orchis cognominatur et femina esse credita est. distinguitur internodiis et ramosiore frutice, radice fascini. nascitur fere iuxta mare. haec tumores et vitia partium earum cum polenta inlita sedat vel per se trita. superioris radix in lacte ovis colonicae data nervos intendit, eadem ex aqua remittit. graeci satyrion foliis lilii rubris, minoribus et iii non amplius e terra exeuntibus tradunt, caule levi, cubitali, nudo, radice gemina, cuius inferior pars et maior mares gignat, superior ac minor feminas. et aliud genus satyrii erythraicon appellant, semine viticis maiore, levi, duro, radicis cortice rufo; intus album includi sapore subdulce, fere in montuosis inveniri. venerem, etiam si omnino manu teneatur radix, stimulari, adeo si bibatur in vino austero; arietibus quoque et hircis segnioribus in potu dari, et a sarmatia equis ob adsiduum laborem pigrioribus in coitu, quod vitium prosedamum vocant. restinguit vim eius aqua mulsa  aut lactuca sumpta. in totum quidem graeci, cum concitationem hanc volunt significare, satyrion appellant, sic et crataegin cognominantes et thelygonon et arrhenogonon, quarum semen testibus simile est. tithymalli quoque ramorum medullam habentes ad venerem proniores fieri dicuntur. prodigiosa sunt quae circa hoc tradit theophrastus, auctor alioqui gravis, septuageno coitu durasse libidinem contactu herbae, cuius nomen genusque non posuit. - sideritis adalligata varices minuit et sine dolore praestat.
<plin. nat. 26.45> podagrae morbus rarior solebat esse non modo patrum avorumque memoria, verum etiam nostra, peregrinus et ipse, nam si italiae fuisset antiquitus, latinum nomen invenisset. insanabilis non est credendus, quippe quoniam et in multis sponte desiit et in pluribus cura. medentur radices panacis cum uva passa, sucus hyoscyami cum farina vel semen, scordion ex aceto, hiberis uti dictum est, verbenaca cum axungia trita, cyclamini radix, cuius decoctum et pernionibus. podagras refrigerat radix e xiphio, semen e psyllio, cicuta cum lithargyro aut axungia, aizoum  in primo impetu podagrae rubentis, hoc est calidae. utrilibet vero convenit erigeron cum axungia, plantaginis folia trita addito sale modico, argemonia tusa ex melle. medetur et verbenaca inlita aut si pedes macerentur in aqua, in qua decocta sit, et lappago, similis anagallidi, nisi esset ramosior ac pluribus foliis, gravis odoris. quae talis est, mollugo vocatur; similis, sed asperioribus foliis asperugo. superioris et sucus pondere #1108 i in vini ii cyathis cotidie sumitur. - praecipue vero liberat eo malo phycos thalassion, id est fucus marinus, lactucae similis, qui conchyliis substernitur, non podagrae modo, sed omnibus articulorum morbis inpositus, priusquam arefiat. tria autem genera eius: latum et alterum longius, quadamtenus rubens, tertium crispis foliis, quo in creta vestes tingunt, omnia eiusdem usus. nicander ea et adversus serpentes in vino dedit. salutare est et semen eius herbae, quam psyllion appellavimus, madefactum aqua admixtis in heminam seminis resinae colophoniae coclearibus ii,  turis uno. laudantur et mandragorae folia cum polenta tunsa.
<plin. nat. 26.46> talis vero tumentibus limus aquaticus cum oleo subactus mire prodest, articulis sucus e centaurio minore. idem nervis utilissimus, item centauris. vettonica nervis discurrentibus per scapulas, umeris, spinae, lumbis pota ut in iocinere, articulis quinquefolium inpositum, mandragorae folia cum polenta vel radix recens tusa cum cucumere silvestri vel decocta in aqua, digitorum in pedibus rimis polypodii radix, articulis sucus hyoscyami cum axungia, amomon suco decocto, item centunculus decocta vel muscus recens ex aqua obligatus, donec inarescat, item lappae boariae radix e vino pota. - cyclaminos decocta in aqua perniunculos curat omniaque alia frigoris vitia, perniunculos et cotydelon cum axungia, folia ex batrachio, epithymi sucus. clavos pedum extrahit ladanum cum castoreo, verbenaca ex vino.
<plin. nat. 26.47> nunc peractis malis, quae membratim sentiuntur, dicemus de iis, quae totis corporibus grassantur. remedia autem haec communia invenio aput auctores potanda: dodecatheum, de qua diximus, deinde panacis omnium generum radices, peculiariter longinquis morbis, et semen  interaneorum vitiis, ad omnes vero dolores corporis sucum e scordio, item vettonicae, quae pota colorem plumbeum corporis privatim emendat, gratiorem reducit.
<plin. nat. 26.48> geranion aliqui myrrin, alii myrtidan appellant. similis est cicutae, minutioribus foliis et caule brevior, rotunda, saporis et odoris iucundi. nostri sic eam tradunt, graeci foliis paulo candidioribus quam malvae, caulibus tenuibus, pilosis ramosam ex intervallis, binum palmorum; esse in his folia, inter quae in cacuminibus capitula sint gruum. alterum genus foliis anemones, divisuris longioribus, radice mali modo rotunda, dulci, reficientibus se ab imbecillitate utilissima, et fere talis vera est. bibitur contra phthisis drachma in cyathis vini iii bis die, item contra inflationes, et cruda idem praestat. sucus radicis auribus medetur, opisthotonis semen drachmis iiii cum pipere et murra potum. phthisis sanat et plantaginis sucus, si bibatur, et ipsa decocta in cibo; e sale et oleo a somno matutino refrigerat. eadem datur iis, quos atrophos vocant, interpositis diebus, vettonica vero phthisicis ecligmate cum melle, fabae magnitudine, agaricum potum obolis ii in passo, vel daucum cum centaurio maiore in vino.  phagedaenis, quod nomen sine modo esurientium est et alias ulcerum, tithymalli medentur cum sesamis sumpti.
<plin. nat. 26.49> inter mala universi corporis vigiliae sunt plerisque. harum remedio monstratur panaces, clymenos, aristolochia odore et peruncto capite, aizoum sive sedum, si involutum panno nigro ignorantis pulvino subiciatur, et onotheras sive onear, hilaritatem adferens in vino, amygdalae folio, flore roseo, fruticosa, longa radice et, cum siccata est, vinum olente. haec in potu data feras quoque mitigat. cruditates, quae nausiam faciunt, digeruntur vettonica pota; eadem a cena concoctionem facit in oxymelitis cyathis iii drachmae pondere et crapulam discutit, item agaricum post cibum in aqua calida potum. - paralysin vettonica sanare dicitur, item hiberis ut dictum est. eadem et torpentibus membris prodest, item argemonia omniaque, quae secari periclitentur, discutiendo.
<plin. nat. 26.50> comitiales sanantur panacis, quam heraclion diximus, radice pota cum coagulo vituli marini ita, ut sint panacis iii partes, plantagine pota, vettonica in  oxymelitis drachma vel agarico obolis iii, foliis quinquefolii ex aqua. sanat et archezostis, sed anno pota. sanat et baccaris radix arida in pulverem contrita cyathis iii cum coriandri uno in aqua calida, et centunculus trita in aceto aut melle aut in aqua calida, verbenaca ex vino pota, hysopi bacae ternae contritae in aqua potae diebus xvi, peucedanum cum coagulo vituli marini aequis portionibus potum, quinquefolii contrita folia ex vino et sumpta diebus xxx, vettonicae farina pondere #1108 iii cum aceti scillini cyatho, mellis attici uncia, scamonium obolis ii cum castorei drachmis iiii.
<plin. nat. 26.51> febres frigidas leviores facit agaricum potum in calida aqua, tertianas sideritis cum oleo, item ladanum, quod in segetibus nascitur, contusum, plantago ex aqua mulsa ii horis ante accessionem pota binis drachmis vel sucus radicis madefactae vel tusae vel ipsa radix trita in aqua ferro calfacta. quidam ternas radices in iii cyathis aquae dedere. eadem in quartanis quaterna fecerunt.  buglosso inarescente, si quis medullam e caule eximat dicatque, ad quem liberandum febri id faciat, et alliget ei vii folia ante accessionem, aiunt febri liberari; item vettonicaedrachmam in aquae mulsae cyathis iii vel agaricum, maxime in iis febribus, quae cum horrore veniant. quinquefolii folia quidam terna tertianis dedere, quaterna quartanis, plura ceteris; alii omnibus iii obolos cum pipere ex aqua mulsa. verbenaca quidem et iumentorum febribus in vino medetur, sed in tertianis a tertio geniculo incisa, quartanis a quarto. bibitur et semen hyperici utriusque in quartanis et horroribus, vettonicae farina, quae omnes horrores coercet, item panaces, adeo excalefactoria natura, ut per nivem ituris bibere id perunguique eo praecipiant. et aristolochia perfrictionibus resistit.
<plin. nat. 26.52> phreneticos somnus sanat, qui contingit peucedano ex aceto capiti infuso, anagallidum suco. e diverso lethargicos excitare labor est; hoc praestant euphorbeum ex aceto naribus tactis, peucedani sucus. contra insanias vettonica bibitur. carbunculos rumpit panaces, sanat  vettonicae farina ex aqua aut brassica cum ture, frequenti potu calidae, vel e carbone in conspectu restincto favilla digito sublata et inlita, vel plantago tusa, tithymallus characias.
<plin. nat. 26.53> hydropicos sanat panaces, plantago in cibo, cum prius panem siccum comederint sine potu, vettonica drachmis ii in ii cyathis vini aut mulsi, vel agaricum vel semen lonchitidis ii lingulis ex aqua potum, psyllion ex vino, anagallidum sucus, cotyledonis radix e mulso, ebuli recentis radix excussa tantum nec colluta, quod ii digiti conprehendant, ex vini veteris caldi hemina, trifolii radix drachmis ii in vino, tithymallum platyphyllon cognomine, semen hyperici, quod caros appellatur, acte, quam esse ebulum putant quidam, radice contrita in vini cyathis iii, si febris absit, vel semine ex vino nigro, item verbenaca fasciculo manus plenae in aqua decocta ad dimidias. praecipue tamen chamaeactes sucus aptissimus creditur. - eruptiones pituitae emendant plantago, cyclamini radix e melle, ebuli folia trita e vetere vino; inposita etiam boam sanant, id est rubentes papulas, pruriginem sucus strychni inlitus.
<plin. nat. 26.54> igni sacro medentur aizoum, folia trita cicutae,  mandragorae radix; secatur in asses ut cucumis, primumque super mustum suspenditur, mox in fumo, dein teritur e vino aut aceto. prodest et vino myrteo fovere, mentae sextans vivi sulpuris uncia ex aceto simul trita, fuligo ex aceto. ignis sacri plura sunt genera, inter quae medium hominem ambiens, qui zoster vocatur, et enecat, si cinxit. medetur plantago cum creta cimolia et peristereos per se, radix persollatae; aliis, quae serpunt, cotyledonis radix cum mulso, aizoum, sucus e linozosti ex aceto. radix polypodi inlita luxatis medetur, doloremque et tumores tollunt semen psyllii, folia plantaginis trita, sale modice addito, verbasci semen ex vino decoctum contritum, cicuta cum axungia. folia ephemeri tuberibus tumoribusque inlinuntur, quae etiamtum discuti possunt.
<plin. nat. 26.55> morbum regium in oculis praecipue mirari est, tenuitatem etiam densitatemque tunicularum felle subeunte. hippocrates a septimo die in febri mortiferum signum  esse dicit. nos scimus vixisse aliquos etiam ab hac desperatione. fit vero et citra febres expugnaturque centaurio maiore ut diximus poto, vettonica, agarici obolis iii ex vini veteris cyatho, item verbenacae folio obolis iii ex vini calidi hemina quadriduo. sed celerrime quinquefolii sucus medetur iii cyathis potus. cyclamini radix drachmis iii bibitur in loco calido et a perfrictionibus tuto - sudores enim felleos movet - , folia tussilaginis ex aqua, semen linozostis utriusque inspersum potioni vel cum absinthio aut cicere decoctum, hysopi bacae cum aqua potae, lichen herba, si, cum sumitur, cetero olere abstineatur, polythrix in vino data, struthion in mulso.
<plin. nat. 26.56> passim et in quacumque parte, sed maxime incommoda nascuntur qui furunculi vocantur, mortiferum aliquando malum consectis corporibus. remedio sunt pycnocomi folia trita cum polenta, si nondum caput fecerint. discutiunt et folia ephedri inlita.
<plin. nat. 26.57> fistulae quoque in omni parte serpunt medicorum vitio male sectis corporibus. auxilio est centaurium minus collyriis cum melle decocto additis, plantaginis sucus infusus, quinquefolium cum sale et melle, ladanum cum castoreo, cotyledon cum medulla cervina calefacta et  inposita; verbasci radicis medulla collyrii tenuitate in fistulam additur vel aristolochiae radix vel sucus tithymalli.
<plin. nat. 26.58> collectiones inflammationesque sanant argemoniae folia inlita, duritias et collectiones omnes verbenaca vel quinquefolium decoctum in aceto, verbasci folia vel radix, hysopum e vino inpositum, acori radix decocto eius foventibus, aizoum, item quae contusa sint duritiasque et sinus corporis illecebra. omnia infixa corpori extrahunt folia tussilaginis, daucum, semen leontopodii tritum in aqua cum polenta. suppurationibus inponuntur pycnocomi folia trita cum polenta vel semen, item orchis. vitia, quae sint in ossibus, satyrii radice inposita efficacissime sanari dicuntur, nomae et collectiones omnes fuco maris, priusquam inarescat. et alcimae radix collectiones discutit.
<plin. nat. 26.59> ambusta sanantur plantagine, arctio ita ut cicatrix fallat - folia eius in aqua decocta contrita inlinuntur - , radice cyclamini, aizoo, herba ipsa hyperici, quod corissum appellavimus.
<plin. nat. 26.60> nervis et articulis convenit plantago trita cum sale, argemonia tusa ex melle. peucedani suco perunguntur  spastici, tetanici, nervorum duritiae aegilopis suco; doloribus erigeron ex aceto inlinitur, epithymum. spasticis et opisthotonicis perungui semine hyperici, quod caros vocatur, idemque bibere prodest. phrynion dicitur etiam abscisos sanare nervos, si confestim inponatur trita vel mansa. spasticis, tremulis, opisthotonicis alcimae radix bibitur ex aqua mulsa. sic et rigores excalfacit.
<plin. nat. 26.61> sanguinis profluvia sistit herbae paeoniae semen rubrum - eadem et in radice vis - , clymenus vero, sive ore sanguis reiciatur sive naribus sive alvo fluat sive feminarum utero, item lysimachia pota vel inlita vel naribus indita, item plantaginis semen, quinquefolium potum et inlitum, cicutae semen in nares, si inde fluat, tritum ex aqua inditum, aizoum, astragali radix. sistit et ischaemon et achillia.
<plin. nat. 26.62> equisaetum, hippuris graecis dicta et in pratis vituperata nobis - est autem pilus terrae equinae saetae similis - , lienes cursorum extinguit decocta fictili novo ad tertias quantum vas capiat et per triduum heminis pota; unctis esculentis ex ante diem unum interdicitur.  graecorum varia circa hanc opinio: alii pinus foliis similem, nigricantem eodem nomine appellant, vim eius admirabilem tradentes, sanguinis profluvia vel tacto tantum ea homine sisti; alii hippurin, alii ephedron, alii anabasim vocant, traduntque iuxta arbores nasci et scandentem eas dependere comis iunceis multis, nigris, ut ex equorum cauda, geniculatis ramulis, folia habere pauca, tenuia, exigua, semen rotundum, simile coriandro, radice lignosa, nasci in arbustis maxume. vis eius spissare corpora. sucus sanguinem e naribus fluentem inclusus sistit, item alvum. medetur dysintericis in vino dulci potus cyathis iii, urinam ciet, tussim, orthopnoeam sanat, item rupta et quae serpunt. intestinis et vesicae folia bibuntur, enterocelen cohibet. faciunt et aliam hippurim brevioribus et mollioribus comis candidioribusque, perquam utilem ischiadicis et vulneribus ex aceto inpositam propter sistendum sanguinem. - et nymphaea trita plagis inponitur. peucedanum cum semine cupressi bibitur, si sanguis per os redditus est fluxitve ab infernis. sideritis tantam vim habet, ut quamvis recenti gladiatoris vulneri inligata sanguinem claudat, quod facit et ferulae cinis vel carbo, fungus vero etiam efficacius, qui secundum radicem eius nascitur. per nares autem fluenti et cicutae semen tritum ex aqua additumque efficax habetur, item stephanomelis ex aqua.  vettonicae farina e lacte caprino pota sistit ex ubere fluentem plantagoque contusa. eiusdem sucus vomentibus sanguinem datur. ad erraticum autem radix persollatae cum axungia vetere inlita probatur; ruptis convulsisque, ex alto deiectis centaurium maius, gentianae radix trita vel decocta vel sucus, vettonica et hoc amplius a vocis aut lateris contentionibus panaces, scordium, aristolochia pota, agaricum, idem contusis et eversis potum ii obolis in mulsi cyathis iii aut, si febris sit, in aqua mulsa, verbascum, cuius flos similis auro est, acori radix, aizoum omne, sed maioris sucus efficacissime, item symphyti ius vel radicis decoctum, daucos cruda, erysithales - flore luteo, foliis acanthi - e vino, item chamaerops et in sorbitione irio vel plantago omnibus modis, item.
<plin. nat. 26.63> phthiriasi sulla dictator consumptus est, nascunturque in sanguine ipso hominis animalia exesura corpus. resistitur uvae taminiae suco aut veratri cum oleo perunctis corporibus; taminia quidem in aceto decocta etiam vestes eo taedio liberat.
<plin. nat. 26.64> ulcera multorum sunt generum ac multis  modis curantur. panacis omnium generum radix ex vino calido inlinitur manantibus. siccat privatim quam chironiam diximus; cum melle trita tubera aperit ulceribusque, quae serpunt, deploratis auxilio est cum aeris flore vino temperata omnibus modis, vel semine vel flore vel radice. eadem cum polenta vetustis volneribus prodest, heraclion quoque siderion, apollinaris, psyllium, tragacantha. scordotis cum melle purgat; farina eius carnis excrescentes per se inspersa consumit. polemonia ulcera, quae cacoethe vocant, sanat; centaurium maius inspersum vel inlitum, item minoris coma decocta vel trita vetera quoque ulcera purgat et persanat. folliculi clymeni recentibus plagis inponuntur. inlinitur autem gentiana ulceribus, quae serpunt, radice tusa vel decocta in aqua ad mellis crassitudinem vel suco, volneribus ex ea factum lycium. lysimachia recentibus plagis medetur, plantago omnium generum ulceribus, peculiariter senum et infantium. igni emollita melior et cum cerato crassa ulcerum labra purgat, nomas sistit; tritam suis foliis integere oportet. suppurationes, collectiones, sinus ulcerum chelidonia quoque siccantur, volnera adeo, ut etiam pro spodio utantur; eadem iam desperatis cum axungia inponitur. dictamnum pota sagittas pellit et alia tela extrahit inlita - bibitur ex aquae cyatho foliorum obolo - , proxime pseudodictamnum; utraque et suppurationes discutit. aristolochia quoque  putria ulcera exest, sordida purgat cum melle vermesque extrahit, item clavos in ulcere natos et infixa corpori omnia, praecipue sagittas et ossa fracta cum resina, cava vero ulcera explet per se et cum iride, recentia vulnera ex aceto; vetera ulcera verbenaca, quinquefolium cum sale et melle. radices persollatae volneribus ferro inlatis recentibus inponuntur, folia veteribus; cum axungia utrimque et suo folio operitur damasonium, ut in struma, folia verbasci ex aceto aut vino. peristereos ad omnia genera vel callosorum putrescentiumque ulcerum facit. manantia nymphaeae heracliae radix sanat, item cyclamini radix vel per se vel ex aceto vel cum melle; eadem et contra steatomata efficax. sic et ad ulcera manantia hysopum, item peucedanum; ei ad recentia volnera vis tanta est, ut squamam ossibus extrahat. praestant hoc et anagallides cohibentque quas vocant nomas et rheumatismos, utiles et recentibus plagis, sed praecipue senum corpori, cum cerato apostemata et ulcera taetra folia mandragorae recentia, radix volnera cum melle aut oleo, cicuta cum siligine mixta mero, aizoum herpetas quoque ac nomas ac putrescentia, sicut erigeron verminosa, recentia autem volnera astragali radix et vetera ulcera, quae purgat hypocisthis utraque.  leontopodii semen tritum in aqua et cum polenta inlitum spicula sagittarum extrahit, item pycnocomi semen. tithymallus characias suco gangraenas, phagedaenas, putria vel decocto ramorum cum polenta et oleo, orchis radices hoc amplius et cacoethe cum melle, siccae et recentes per se vulnera, onothera efferantia sese ulcera sanat. scythae ulcera scythica curant. ad carcinomata argemonia ex melle efficacissima est. ulceribus praesanatis asphodeli radix decocta ut diximus, trita cum polenta et inlita, quibuscumque vero apollinaris, astragali radix in pulverem trita umidis ulceribus prodest, item callithrix decocta in aqua, privatim vero iis, quae calciamento facta sint, verbenaca nec non et lysimachia contrita ac nymphaea arida infriata. polythrix inveteratis iisdem utilior est. - polycnemon cunilae bubulae similis est, semine pulei, surculosa, multis geniculis, corymbo odorata acri et dulci odore, ferro factis conmanducata inponitur, quinto die solvitur. symphyton ad cicatricem celerrime perducit, item sideritis; haec inponitur ex melle. verbasci semine ac foliis ex vino decoctis ac tritis omnia infixa corpori extrahuntur, item mandragorae foliis cum polenta, cyclamini radicibus cum  melle. trixaginis folia in oleo contrita iis maxime adhibentur ulceribus, quae serpunt, et alcima in melle trita, vettonica ad carcinomata et malandrias veteres addito sale.
<plin. nat. 26.65> verrucas tollit argemonia ex aceto vel batrachii radix, quae et ungues scabros aufert, linozostidis utriusque folia vel sucus inlitus. tithymalli omnes genera verrucarum omnia, item pterygia, varos tollunt; cicatrices cum elegantia ad colorem reducit ladanum. - artemisiam et elelisphacum alligatas qui habeat viator negatur lassitudinem sentire. -
<plin. nat. 26.66> muliebribus morbis medetur maxime in universum paeoniae herbae semen nigrum ex aqua mulsa; eadem et in radice vis. menses ciet panacis semen cum absinthio, menses et sudores scordotis potu et inlitu. vettonica drachma in vini cyathis iii bibitur contra omnia volvarum vitia aut quae a partu fiunt. menses nimios sistit achillia adposita et decoctum eius insidentibus. mammis inponitur hyoscyami semen ex vino, locis radix in cataplasmate, mammis et chelidonia. secundas morantes vel partus emortuos radices panacis adpositae extrahunt. ipsum panaces  e vino potum volvas purgat adpositumque cum melle. polemonia pota ex vino secundas pellit, nidore corrigit volvas. centauri minoris sucus potu fotuque menses ciet, item maioris radix in volvae doloribus isdem modis prodest, derasa vero et adposita extrahit partus emortuos. plantago adponitur in lana in dolore volvae, in strangulatu bibitur. sed praecipua dictamno vis est: menses ciet, partus emortuos vel traversos eicit - bibitur ex aqua foliorum obolo - , adeo ad haec efficax, ut ne in cubiculum quidem praegnantium inferatur, nec potu tantum, sed et inlitu et suffitu valet; proxime pseudodictamnum, sed menses ciet cum mero decoctum denarii pondere. plurimis tamen modis aristolochia prodest, nam et menses et secundas ciet et emortuos partus extrahit, murra et pipere additis pota vel subdita; volvas quoque procidentes inhibet fotu vel suffitu vel subiectu, maxime tenuis. strangulatum ab his mensumque difficultatem agaricum obolis iii in vini veteris cyatho potum emendat, peristereos adposita in adipe suillo recenti, antirrhinon cum rosaceo et melle. item adposita nymphaeae thessalae radix dolori medetur, in vino nigro pota profluvia inhibet; e diverso ciet cyclamini radix pota et adposita et vesicae insidentium decocto medetur. secundas pota cissanthemos pellit, volvam sanat. e xiphio radix superior menses ciet drachma ex aceto pota.  peucedanum strangulatus volvae nidore ustum recreat, menses albos praecipue psyllion drachma in cyathis iii aquae, semen mandragorae potum volvam purgat, menses ciet sucus adpositus et emortuos partus. nimia rursus profluvia sistit semen cum vivo sulphure, contra ea ciet batrachium potu vel cibo, ardens alias, ut diximus, cruda, sed cocta commendatur sale et oleo et cumino. daucum et menses et secundas potu facillime pellit, ladanum suffitu corrigit volvas, dolori earum exulceratisque inponitur. emortua scamonium pellit potum vel adpositum. menses ciet hypericum utrumque adpositum, ante alia vero, ut hippocrati videtur, crethmos e vino semine vel radicis cortice, trahit et secundas, succurrit et strangulationibus ex aqua pota; item radix e geranio peculiariter secundis inflationibusque volvarum conveniens. purgat hippuris pota et adposita volvas, polygonus pota. menses ciet et alcimae radix, folia plantaginis pellunt, item agaricum ex aqua mulsa. artemisia volvae medetur trita, ex oleo irino aut cum fico aut cum murra adposita; eiusdem radix pota in tantum purgat, ut partus enectos extrahat. menses et  secundas ciet ramorum decoctum insidentibus, item folia pota drachma. ad eadem omnia prosunt vel inposita ventri imo cum farina hordeacia. acoron quoque utile est interioribus feminarum morbis et conyza utraque et crethmos. et anthyllides duae vulvis utilissimae torminibusque et secundarum morae in vino potae. callithrix fotu locis medetur, albugines in capite tollit, capillos inficit oleo trita. geranion in vino albo potum, hypocisthis in rubro profluvium sistunt. hysopum suffocationes laxat. radix verbenacae pota ex aqua ad omnia in partu aut ex partu mala praestantissima est. peucedano quidam miscent in vino nigro semen cupressi contritum. nam semen psyllii defervefactum in aqua, cum intepuit, epiphoras omnes uteri lenit. symphyton tritum in vino nigro evocat menses. partus accelerat scordotis pota drachma suci in aquae mulsae cyathis iiii. dictamni folia praeclare dantur ex aqua; constat unius oboli pondere, vel si mortui sint in utero infantes, protinus reddi sine vexatione puerperae. similiter prodest pseudodictamnum, sed tardius, cyclaminos adalligata, cissanthemos pota, item vettonicae farina ex aqua mulsa.
<plin. nat. 26.67> arsenogonon et thelygonon herbae sunt habentes uvas floribus oleae similes, pallidioris tamen, semen album  papaveris modo. thelygoni potu feminam concipi narrant; arsenogonon ab ea semine oleae nec alio distat; huius potu mares generari, si credimus. alii utramque ocimo similem tradunt, arsenogoni autem semen geminum esse testibus simile.
<plin. nat. 26.68> mammarum vitiis aizoum, quod digitillum appellavimus, unice medetur. erigeron ex passo mammas uberiores facit, sonci cum farre cocti ius. quae vero mastos vocatur, inlita pilos mammarum partu nascentes aufert; testas in facie aliaque cutis vitia emendat gentiana, nymphaea heraclia inlita, cyclamini radix maculas omnes. cacaliae grana mixta cerae liquidae extendunt cutem in facie erugantque. vitia omnia acori radix emendat.
<plin. nat. 26.69> capillum lycium suco flavum facit, denigrat hypericum, quod et corissum vocatur, item ophrys herba, denticulato oleri similis, foliis ii. nigritiam dat et polemonia in oleo decocta. psilotrum nos quidem in muliebribus medicamentis tractamus, verum iam et viris est in usu. efficacissimum autem habetur archezostis, item tithymalli,  suco vel in sole cum oleo inlito crebro vel evolsis pilis. - quadripedum scabiem sanat hysopum ex oleo, suum anginas peculiariter sideritis. - verum et reliqua genera herbarum reddamus.
<plin. nat. 27.1> crescit profecto apud me certe tractatu ipso admiratio antiquitatis, quantoque maior copia herbarum dicenda restat, tanto magis adorare priscorum in inveniendo curam, in tradendo benignitatem subit. nec dubie superata hoc modo posset videri etiam rerum naturae ipsius munificentia, si humani operis esset inventio. nunc vero deorum fuisse eam apparet aut certe divinam, etiam cum homo inveniret, eandemque omnium parentem et genuisse haec et ostendisse, nullo vitae miraculo maiore, si verum fateri volumus. scythicam herbam a maeotis paludibus et euphorbeam e monte atlante ultraque herculis columnas ex ipso rerum naturae defectu, parte alia britannicam ex oceani insulis extra terras positis, itemque aethiopidem ab exusto sideribus axe, alias praeterea aliunde ultro citroque humanae saluti in toto orbe portari, inmensa romanae pacis maiestate non homines modo diversis inter se terris  gentibusque, verum etiam montes et excedentia in nubes iuga partusque eorum et herbas quoque invicem ostentante! aeternum, quaeso, deorum sit munus istud! adeo romanos velut alteram lucem dedisse rebus humanis videntur.
<plin. nat. 27.2> sed antiquorum curam diligentiamque quis possit satis venerari constat omnium venenorum ocissimum esse aconitum et tactis quoque genitalibus feminini sexus animalium eodem die inferre mortem. hoc fuit venenum, quo interemptas dormientes a calpurnio bestia uxores m. caelius accusator obiecit. hinc illa atrox peroratio eius in digitum. ortum fabulae narravere e spumis cerberi canis extrahente ab inferis hercule ideoque apud heracleam ponticam, ubi monstratur is ad inferos aditus, gigni. hoc quoque tamen in usus humanae salutis vertere scorpionum ictibus adversari experiendo datum in vino calido. ea est natura, ut hominem occidat, nisi invenerit quod in homine perimat. cum eo solo conluctatur veluti praesentius invento, sola haec pugna est, cum venenum in visceribus reperit mirumque, exitialia per se ambo cum sint, duo venena in homine conmoriuntur, ut homo supersit. immo vero etiam ferarum remedia antiqui prodiderunt  demonstrando, quomodo venenata quoque ipsa sanarentur. torpescunt scorpiones aconiti tactu stupentque pallentes et vinci se confitentur. auxiliatur iis helleborum album tactu resolvente, ceditque aconitum duobus malis, suo et omnium. quae si quis ulla forte ab homine excogitari potuisse credit, ingrate deorum munera intellegit. tangunt carnes aconito necantque gustatu earum pantheras, nisi hoc fieret, repleturas illos situs. ob id quidam pardalianches appellavere. at illas statim liberari morte excrementorum hominis gustu demonstratum. quod certe casu repertum quis dubitet et, quotiens fiat, etiam nunc ut novum nasci, quoniam feris ratio et usus inter se tradi non possit hic ergo casus, hic est ille qui pluruma in vita invenit deus - hoc habet nomen per quem intellegitur eadem et parens rerum omnium et magistra - , utraque coniectura pari, sive ista cotidie feras invenire sive semper scire iudicemus. pudendumque rursus omnia animalia, quae sint salutaria ipsis, nosse praeter hominem. sed maiores oculorum quoque medicamentis aconitum misceri saluberrime promulgavere aperta professione, ne malum quidem ullum esse sine aliquo bono. fas ergo nobis erit, qui nulla diximus venena, monstrare quale sit aconitum, vel deprehendendi gratia. folia habet cyclamini aut  cucumeris, non plura iiii, ab radice, leniter hirsuta, radicem modicam, cammaro similem marino; quare quidam cammaron appellavere, alii thelyphonon ex qua diximus causa. cauda radicis incurvatur paulum scorpionum modo, quare et scorpion aliqui vocavere. nec defuere qui myoctonon appellare mallent, quoniam procul et e longinquo odore mures necat. nascitur in nudis cautibus, quas aconas nominant, et ideo aconitum aliqui dixere, nullo iuxta, ne pulvere quidem, nutriente. hanc aliqui rationem nominis adtulere; alii, quoniam vis eadem esset in morte, quae cotibus in ferri acie deterenda, statimque admota velocitas sentiretur.
<plin. nat. 27.3> aethiopis folia habet phlomo similia, magna ac multa et hirsuta, ab radice, caulem quadriangulum, scabrum, similem arctio, multis concavum alis, semen ervo simile, candidum, geminum, radices numerosas, longas, plenas, molles, glutinosas gustu. siccae nigrescunt indurescuntque, ut cornua videri possint. praeter aethiopiam nascuntur et in ida monte troadis et in messenia. colliguntur autumno, siccantur in sole aliquot diebus, ne situm sentiant. medentur volvis potae in vino albo, ischiadicis, pleuriticis, faucibus scabris decoctae potui dantur. sed quae ex aethiopia  venit, eximie atque ilico prodest. - ageraton ferulacea est, duorum palmorum altitudine, origano similis, flore bullis aureis. huius ustae nidor urinam ciet volvasque purgat, tanto magis insidentibus. causa nominis non haec, sed quoniam diutissime non marcescit. - aloe scillae similitudinem habet, maior et pinguioribus foliis, ex obliquo striata. caulis eius tener est, rubens medius, non dissimilis antherici, radice una, ceu palo in terram demissa; ipsa gravis odore, gustu amara. laudatissima ex india adfertur, sed nascitur et in asia, non tamen ea utuntur nisi ad volnera recentibus foliis, mirifice enim conglutinant suco. ob id in turbinibus cadorum eam serunt ut aizoum maius. quidam et caulem ante maturitatem seminis incidunt suci gratia, aliqui et folia. invenitur et per se lacrima adhaerens; ergo pavimentandum ubi sata sit censent, ut lacrima non absorbeatur. fuere qui traderent in iudaea super hierosolyma metallicam eius naturam, sed nulla magis inproba est, neque alia nigrior est aut umidior. erit ergo optima pinguis ac nitida, rufi coloris, friabilis et iocineris modo coacta, facile liquescens; inprobanda nigra et dura, harenosa, quaeque gustu intellegitur, cummi adulterata et acacia. natura eius spissare,  densare et leniter calfacere; usus multi, sed principalis alvum solvere, cum paene sola medicamentorum, quae id praestant, confirmet etiam stomachum, adeo non infestet ulla vi contraria. bibitur drachma, ad stomachi vero dissolutionem in ii cyathis aquae tepidae vel frigidae coclearis mensura bis terve in die ex intervallis, ut res exigit, purgationis autem causa plurimum iii drachmis, efficacior, si pota ea sumatur cibus. capillum fluentem continet cum vino austero capite contra pilum peruncto. dolorem capitis sedat temporibus et fronti inposita ex aceto et rosaceo dilutiorque infusa. oculorum vitia omnia sanari ea convenit, privatim prurigines et scabritiem genarum, item insignita ac livida inlita cum melle, maxime pontico, tonsillas, gingivas et omnia oris ulcera, sanguinis excreationes, si modicae sint, drachma ex aqua, si minus, ex aceto pota. vulnerum quoque sanguinem et undecumque fluentem sistit per se vel ex aceto. alias etiam est vulneribus utilissima ad cicatricem perducens. eadem inspergitur exulceratis genitalibus virorum, condylomatis rimisque sedis, alias ex vino, alias ex passo, alias sicca per se, ut exigat mitiganda  curatio aut coercenda. haemorrhoidum quoque abundantiam leniter sistit. dysinteriae infunditur et, si difficilius concoquantur cibi, bibitur a cena modico intervallo, et in regio morbo iii obolis ex aqua; devorantur et pilulae cum melle decocto aut resina terebinthina ad purganda interiora. digitorum pterygia tollit. oculorum medicamentis lavatur, ut quod sit harenosissimum subsidat, aut torretur in testa pinnaque subinde versatur, ut possit aequaliter torreri. - alcea folia habet similia verbenacae, quae aristereon cognominatur, caules iii aut iiii, foliorum plenos, florem rosae, radices albas cum plurimum vi, cubitales, obliquas. nascitur in pingui solo nec sicco. usus radicis ex vino vel aqua dysintericis, alvo citae, ad rupta, convulsa. - alypon cauliculus est, molli capite, non dissimile betae, acre gustu ac lentum mordensque vehementer et accendens. alvum solvit in aqua mulsa addito sale modico. minima potio ii drachmarum, media iiii, maxima vi, eximia purgatione quibus datur e gallinaceo iure. - alsine, quam  quidam myosoton appellant, nascitur in lucis, unde et alsine dicta est. incipit a media hieme, arescit aestate media. cum prorepit, musculorum aures imitatur foliis. sed aliam docebimus esse quae iustius myosotis vocetur. haec eadem erat quae helxine, nisi minor minusque hirsuta esset. nascitur in hortis et maxime parietibus. cum teritur, odorem cucumeris reddit. usus eius ad collectiones inflammationesque, item eadem omnia quae helxines, sed infirmius. epiphoris peculiariter inponitur, item verendis ulceribusque cum farina hordeacia. sucus eius auribus infunditur. - androsaces herba est alba, amara, sine foliis, folliculos in cirris habens et in his semen. nascitur in maritimis syriae. maxime datur hydropicis drachmis ii tusa aut decocta in aqua vel aceto vel vino; vehementer enim urinas ciet. datur et podagricis inliniturque. idem effectus et seminis. - androsaemon sive, ut alii appellavere, ascyron non absimile est hyperico, de qua diximus, cauliculis maioribus densioribusque et magis rubentibus. folia alba, rutae figura, semen papaveris nigri. comae tritae sanguineo suco manant; odor est resinosus. gignitur in vineis, fere medio autumno effoditur suspenditurque. usus ad purgandam alvum tusae cum semine  potaeque matutino vel a cena ii drachmis in aqua mulsa vel vino vel aqua pura, potionis totius sextario. trahit bilem, prodest ischiadi maxime, sed postero die capparis radicem resinae permixtam devorare oportet drachmae pondere iterumque quadridui intervallo eadem facere, a purgatione autem ipsa robustiores vinum bibere, infirmiores aquam. inponitur et podagris et ambustis, et volneribus cohibens sanguinem. - ambrosia vagi nominis et circa alias herbas fluctuati unam habet certam, densam, ramosam, tenuem, iii fere palmorum, tertia parte radice breviore, foliis rutae circa imum caulem. in ramulis semen est uvis dependentibus, odore vinoso, qua de causa botrys a quibusdam vocatur, ab aliis artemisia. coronantur illa cappadoces. usus eius ad ea, quae discuti opus sit. - anonim quidam ononida malunt vocare, ramosam, similem faeno graeco, nisi fruticosior hirsutiorque esset. odore iucunda, post ver spinosa. estur etiam muria condita, recens vero margines ulcerum erodit. radix decoquitur in posca dolori dentium. eadem cum melle pota calculos pellit. comitialibus datur in oxymelite decocta ad dimidias. - anagyros, quam aliqui acopon vocant, fruticosa est, gravis odore, flore oleris, semen in  corniculis non brevibus gignit, simile renibus, quod durescit per messes. folia collectionibus inponuntur difficulterque parientibus adalligantur ita, ut a partu statim auferantur. quod si emortuus haereat et secundae mensesque morentur, drachma bibuntur in passo folia. sic et suspiriosis dantur et in vino vetere ad phalangiorum morsus. radix discutiendis concoquendisque adhibetur, semen commanducatum vomitiones facit. - anonymos non inveniendo nomen invenit. adfertur e scythia, celebrata hicesio, non parvae auctoritatis medico, item aristogitoni in volneribus praeclara, ex aqua tusa inposita, pota vero mammis praecordiisve percussis, item sanguinem excreantibus. putavere et bibendam volneratis. fabulosa arbitror quae adiciuntur, recentem eam, si uratur, in ferrum aut aes feruminari. - aparinen aliqui omphalocarpon, alii philanthropon vocant, ramosam, hirsutam, quinis senisve in orbem circa ramos foliis per intervalla. semen rotundum, durum, concavum, subdulce. nascitur in frumentario agro aut hortis pratisve, asperitate etiam vestium tenaci. efficax contra serpentes semine poto ex vino drachma et contra phalangia. sanguinis abundantiam ex volneribus reprimunt folia inposita, sucus auribus infunditur. - arction aliqui potius arcturum vocant. similis est verbasco foliis,  nisi quod hirsutiora sunt, caule longo, molli, semine cumini. nascitur in petrosis radice tenera, alba, dulci, quae decoquitur in vino ad dentium dolorem, ut ore ita contineatur. decoctum bibitur propter ischiada et stranguriam. ex vino ambustis inponitur et pernionibus; foventur eadem cum radice semine trito in vino. - asplenon sunt qui hemionion vocant, foliis trientalibus, multis, radice limosa, cavernosa sicut felicis, candida hirsuta. nec caulem nec florem nec semen habet. nascitur in petris parietibusque opacis, umidis, laudatissima in creta. huius foliorum in aceto decocto per dies xxx poto lienem absumi aiunt; et illinuntur autem eadem. sedant et singultus. feminis non danda, quoniam sterilitatem facit. - asclepias folia hederae habet, ramos longos, radices numerosas, tenues, odoratas, floris virus grave, semen securiclatum. nascitur in montibus. radices torminibus medentur et contra serpentium ictus non solum potu, sed et inlitu. - aster ab aliquis bubonion appellatur, quoniam inguinum praesentaneum remedium est. cauliculus foliis oblongis ii aut iii, in cacumine capitula stellae modo radiata. bibitur et  adversus serpentes. sed ad inguinum medicinam sinistra manu decerpi iubent et iuxta cinctus alligari. prodest et coxendicis dolori adalligata. - ascyron et ascyroides similia sunt inter se et hyperico, sed maiores habet ramos quod ascyroides vocatur, ferulaceos, coma rubentes, capitulis parvis, luteis. semen in caliculis pusillum, nigrum, resinosum. comae tritae velut cruentant, qua de causa quidam hanc androsaemon vocavere. usus seminis ad ischiadicos poti ii drachmis in hydromelitis sextario. alvum solvit, bilem detrahit. inlinitur et ambustis. - aphaca tenuia admodum folia habet, pusilla. altior lenticula et siliquas maiores fert, in quibus terna aut quaterna semina sunt, nigriora et minora lenticula. nascitur in arvis. natura ad spissandum efficacior quam lenti; reliquos usus eosdem habet. stomachi alvique fluctiones sistit semen decoctum. - alcibium qualis esset herba, non repperi apud auctores, sed radicem eius et folia trita ad serpentis morsum inponi et bibi, folia quantum manus capiat trita cum vini meri cyathis iii aut radicem drachmarum iii pondere cum vini eadem mensura. - alectoros lophos, quae apud nos crista dicitur, folia habet similia gallinacei cristae plura, caulem tenuem, semen nigrum in siliquis. utilis tussientibus cocta cum faba fresa, melle  addito et caligini oculorum. solidum semen coicitur in oculum nec turbat, sed in se caliginem contrahit; mutat colorem et ex nigro albicare incipit et intumescit ac per se exit. - alum nos vocamus, graeci symphyton petraeum, simile cunilae bubulae, foliis parvis, ramis iii aut iiii a radice, cacuminibus thymi, surculosum, odoratum, gustu dulce, salivam ciens, radice longa, rutila. nascitur in petris, ideo petraeum cognominatum, utilissimum lateribus, renibus, torminibus, pectori, pulmonibus, sanguinem reicientibus, faucibus asperis. bibitur radix trita et in vino decocta, et aliquando superlinitur. quin et commanducata sitim sedat praecipueque pulmonem refrigerat. luxatis quoque inponitur et contusis, lenit interanea. alvum sistit cocta in cinere detractisque folliculis trita cum piperis granis viiii et ex aqua pota. volneribus sanandis tanta praestantia est, ut carnes quoque, dum cocuntur, conglutinet addita, unde et graeci nomen inposuere. ossibus quoque fractis medetur, alga rufa scorpionum ictibus. - actaea gravi foliorum odore, caulibus asperis, geniculatis, semine nigro ut hederae, bacis mollibus, nascitur in opacis et asperis aquosisque. datur acetabulo pleno interioribus feminarum morbis. - ampelos agria  vocatur herba foliis duris, cineracei coloris, qualem in satis diximus, viticulis longis, callosis, rubentibus qualiter flos quam iovis flammam appellamus. in uvolis fert semen simile punici mali acinis. radix eius decocta in aquae cyathis ternis, additis vini coi cyathis ii, alvum solvit leniter ideoque hydropicis datur. uvolae vitia cutis in facie mulierum emendant. ischiadicos quoque uti hac herba prodest tusa cum foliis et inlita cum suco suo.
<plin. nat. 27.4> absinthii genera plura sunt: santonicum appellatur e galliae civitate, ponticum e ponto, ubi pecora pinguescunt illo et ob id sine felle reperiuntur, neque aliud praestantius, multoque italicum amarius, sed medulla pontici dulcis. de usu eius convenit, herbae facillimae atque inter paucas utilissimae, praeterea sacris populi romani celebratae peculiariter, siquidem latinarum feriis quadrigae certant in capitolio victorque absinthium bibit, credo, sanitatem praemio dari honorifice arbitratis maioribus. stomachum corroborat, et ob hoc sapor eius in vina transfertur, ut diximus. bibitur et decoctum aqua ac postea nocte et die refrigeratum sub diu; decoci vi drachmis foliorum cum ramis suis in caelestis aquae sextariis iii oportet, nec non salem addi vetustissimi usus est.  bibitur et madefacti dilutum; ita enim appelletur hoc genus. diluti ratio ut, quisquis fuerit modus aquae, tegatur per triduum. tritum raro in usu est, sicut et sucus expressi. exprimitur autem, cum primum semen turgescit, madefactum aqua triduo recens aut siccum vii diebus, dein coctum in ae+neo vaso ad tertias x heminis in aquae sextariis xlv iterumque percolatum, herba electa, coquitur ad crassitudinem mellis, qualiter ex minore centaurio quaeritur sucus. sed hic absinthii inutilis stomacho capitique est, cum sit ille decoctus saluberrimus. namque adstringit stomachum bilemque detrahit, urinam ciet, alvum emollit et in dolore sanat, ventris animalia pellit, malaciam stomachi et inflationes discutit cum sile et nardo gallico, aceti exiguo addito, fastidia absterget, concoctiones adiuvat, cruditates detrahit cum ruta et pipere et sale. antiqui purgationis causa dabant cum marinae aquae veteris sextario seminis vi drachmas cum iii salis, mellis cyatho; efficacius purgat duplicato sale. diligenter autem teri debet propter difficultatem. quidam et in polenta dedere supra dictum pondus, addito puleio, alii pueris folia in fico sicca, ut amaritudinem fallerent. thoracem purgat cum iride sumptum. in regio morbo crudum bibitur  cum apio aut adianto. adversus inflationes calidum paulatim sorbetur ex aqua, iocineris causa cum gallico nardo, lienis cum aceto aut pulte aut fico sumitur. adversatur fungis ex aceto, item visco, cicutae ex vino et muris aranei morsibus, draconi marino, scorpionibus. oculorum claritati multum confert, epiphoris cum passo inponitur, suggillatis cum melle. aures decocti eius vapor suffitu sanat aut, si manent sanie, cum melle tritum. urinam ac menses cient iii iiiive ramuli cum gallici nardi radice una, cyathis aquae vi, menses privatim cum melle sumptum et in vellere adpositum. anginae subvenit cum melle et nitro. epinyctidas ex aqua sanat, volnera recentia prius quam aqua tangantur inpositum, praeterea capitis ulcera. peculiariter ilibus inponitur cum cypria cera aut cum fico. sanat et pruritus. non est dandum in febri. nausiam maris arcet in navigationibus potum, inguinum tumorem in ventrali habitum. somnos adlicit olfactum aut inscio sub capite positum. vestibus insertum tineas arcet. culices ex oleo perunctis abigit et fumo, si uratur. atramentum librarium ex diluto eius temperatum litteras a musculis tuetur. capillum denigrat absinthii cinis unguento rosaceoque permixtus. - est et absinthium marinum, quod quidam seriphum vocant, probatissimum in taposiri aegypti. huius ramum isiaci praeferre sollemne  habent. angustius priore minusque amarum, stomacho inimicum, alvum mollit pellitque animalia interaneorum. bibitur cum oleo et sale aut in farinae trimestris sorbitione dilutum. coquitur quantum manus capiat in aquae sextario ad dimidias.
<plin. nat. 27.5> balloten alio nomine porrum nigrum graeci vocant, herbam fruticosam angulosis caulibus, nigris, hirsutis, foliis vestientibus maioribus quam porri et nigrioribus, graveolentibus. vis eius efficax adversus canis morsus ex sale foliis tritis inpositae, item ad condylomata coctis cinere in folio oleris. purgat et sordida ulcera cum melle. - botrys fruticosa herba est luteis ramulis. semen circa totos nascitur, folia cichorio similia. invenitur in torrentium ripis. medetur orthopnoicis. hoc cappadoces ambrosiam vocant, alii artemisiam. - brabilla spissandi vim habet cotonei mali modo, nec amplius de ea tradunt auctores. - bryon marinum herba sine dubitatione est lactucae foliis similis, rugosa velut contracta, sine caule ab una radice exeuntibus foliis. nascitur in scopulis maxime testisque terra conprehensis. praecipua siccandi spissandique vis ei et collectiones inflammationesque omnes inhibendi, praecipue podagrae et quicquid refrigerari opus sit. - bupleuri semen ad ictus  serpentium dari reperio foverique plagas decocta ea herba adiectis foliis mori aut origani.
<plin. nat. 27.6> catanancen thessalam herbam, qualis sit, describi a nobis supervacuum est, cum sit usus eius ad amatoria tantum. illud non ab re est dixisse ad detegendas magicas vanitates, electam ad hunc usum coniectura, quoniam arescens contraheret se ad speciem unguium milui exanimati. eadem ex causa et cemos silebitur nobis. - calyx duorum generum est. una similis aro nascitur in arationibus, colligitur ante quam inarescat. usus eosdem habet quos aris, at bibitur radix quoque huius ad exinaniendas alvos mensesque mulierum, item caules cum foliis in leguminibus decocti sanant tenesmon. alterum genus eius quidam anchusam vocant, alii rhinocliam. folia lactucae longiora, plumosa, radice rubra, quae ignes sacros cum flore polentae sanat inposita, iocineris autem vitia in vino albo pota. - circaea trychno sativo similis est, flore nigro, pusillo, parvo semine milii nascente in quibusdam corniculis, radice semipedali, triplici fere aut  quadruplici, alba, odorata, gustus calidi. nascitur in apricis saxis. diluitur in vino bibiturque ad dolorem vulvae et vitia - macerari oportet in sextariis iii quadrantem radicis tusae nocte et die - et trahit eadem potione secundas, semine lac minuit in vino aut mulsa aqua poto. - cirsion cauliculus est tener ii cubitorum, triangulo similis, foliis spinosis circumdatus. spinae molles sunt; folia bovis linguae similia, minora, subcandida, in cacumine capitula purpurea, quae solvuntur in lanugines. hanc herbam radicemve eius adalligatam dolores varicum sanare tradunt. - crataegonon spicae tritici simile est, multis calamis ex una radice emicantibus multorumque geniculorum, in opacis, semine milii, vehementer aspero gustu, quod si bibant ex vino ante cenam iii obolis in cyathis aquae totidem mulier ac vir ante conceptum diebus xl, virilis sexus partum futurum aiunt. et alia est crataegonos, quae thelygonos vocetur; differentia intellegitur lenitate gustus. sunt qui florem crataegoni bibentes mulierum intra xl diem concipere tradant. eadem sanant ulcera vetera nigra cum melle et explent sinus ulcerum et atropha carnosiora faciunt, purulenta expurgant; panos discutiunt, podagras  collectionesque omnes leniunt, peculiariter mammarum. theophrastus arboris genus intellegi voluit crataegon sive crataegona, quam itali aquifolium vocant. - crocodileon chamaeleonis herbae nigrae figuram habet, radice longa, aequaliter crassa, odoris asperi. nascitur in sabuletis. pota sanguinem per nares pellit copiosum crassumque; ita et lienes consumere dicitur. - cynosorchim aliqui orchim vocant, foliis oleae, mollibus, ternis per semipedem longitudinis in terra stratis, radice bulbosa, oblonga, duplici ordine, superiore quae durior est, inferiore quae mollior. eduntur, ut bulbi coctae, in vineis fere inventae. ex his radicibus si maiorem edant viri, mares generari dicunt, si minorem feminae, alterum sexum. in thessalia molliorem in lacte caprino viri bibunt ad stimulandos coitus, duriorem vero ad inhibendos. adversantur altera alteri. - chrysolachanum in pineto lactucae simile nascitur. sanat nervos incisos, si confestim inponatur. et alibi genus chrysolachani traditur, flore aureo, foliis oleris. coctum estur ut olus molle. haec  herba adalligata morbum regium habentibus ita, ut spectari ab his possit, sanare id malum traditur. de chrysolachano nec satis dici scio nec plura reperio. namque et hoc vitio laboravere proximi utique herbarii nostri, quod ipsis notas veluti vulgares strictim et nominibus tantum indicavere, tamquam coagulo terrae alvum sisti, stranguriam dissolvi, si bibatur ex aqua aut vino, cuculli folia trita cum aceto serpentium ictibus et scorpionum mederi. quidam hanc alio nomine strumum appellant, alii graece strychnum. acinos habet nigros; ex his cyathus suci cum mulsi ii medetur lumbis, item capitis dolori cum rosaceo infusus, ipsa strumae inlita. - peculiaris est alpinis maxime fluminibus conferva appellata a conferuminando, spongea aquarum dulcium verius quam muscus aut herba, villosae densitatis atque fistulosae. curatum ea scio omnibus fere ossibus confractis prolapsum ex arbore alta putatorem, circumdata universo corpori, aquam suam adspergentibus, quotiens inaresceret, raroque nec nisi deficientem herbam mutationis causa resolventibus, convaluisse vix credibili celeritate. - cocco cnidio color cocci, magnitudo grano piperis maior, vis ardens; itaque in pane devoratur, ne adurat gulam transitu. vis praesentanea contra cicutam, sistit alvum.
<plin. nat. 27.7> dipsacos folia habet lactucae bullasque spinosas in dorsi medio, caulem ii cubitorum iisdem spinis horridum, genicula eius binis foliis amplectentibus concavo alarum sinu, in quo subsistit ros salsus. in cacumine capitula sunt echinata spinis. nascitur in aquosis. sanat rimas sedis, item fistulas decocta in vino radice usque, dum sit crassitudo cerae, ut possit in fistulas collyrium mitti, item verrucas omnium generum. quidam et alarum, quas supra diximus, sucum inlinunt iis. - dryopteris felici similis in arboribus nascitur, tenui foliorum subdulcium incisura, radice hirsuta. vis ei caustica, et ideo psilotrum est radix tusa, inlinitur enim usque, dum sudores evocet, iterum et tertium ita, ne sudor abluatur. - drabe phono similis herba est, cauliculis tenuibus, cubitalibus, circumdatis utrimque foliis pollicari amplitudine, qualia oxymyrsines, sed candidioribus mollioribusque, flore candido sabuci. edunt cauliculos decoctos, semine vero eius pro pipere utuntur.
<plin. nat. 27.8> elatine folia habet casiae, pusilla, pilosa, rotunda, semipedalibus ramulis quinis senisque, a radice statim foliosis. nascitur in segete, acerba gustu et ideo oculorum  fluctionibus efficax foliis cum polenta tritis et inpositis, subdito linteolo. eadem cum lini semine cocta sorbitionis usu dysinteria liberat. - empetros, quam nostri calcifragam vocant, nascitur in montibus maritimis, fere in saxo. quae propius mari fuit, salsa est potaque trahit bilem ac pituitas; quae longius magisque terrena, amarior sentitur. trahit aquam; sumitur autem in iure aliquo aut in hydromelite. vetustate vires perdit, recens urinas ciet decoctum in aqua vel tritum calculosque frangit. qui fidem promisso huic quaerunt, adfirmant lapillos, qui subfervefiant, una rumpi. - epicactis ab aliis elleborine vocatur, parva herba, exiguis foliis, iocineris vitiis utilissima et contra venena pota. - epimedion caulis est non magnus, hederae foliis denis atque duodenis, numquam florens, radice tenui, nigra, gravi odore acin umidis nascitur. et huic spissandi refrigerandique natura, feminis cavenda. folia in vino trita virginum mammas cohibent. - enneaphyllon longa folia novena habet, causticae naturae. inponitur lana circumdatum, ne urat latius - continuo pusulas excitat - , lumborum doloribus et coxendicum utilissimum.
<plin. nat. 27.9> felicis duo genera nec florem habent nec semen.  pterim vocant graeci, alii blachnon, cuius ex una radice conplures exeunt felices bina etiam cubita excedentes longitudine, non graves odore; hanc marem existimant. alterum genus thelypterim graeci vocant, alii nymphaeam pterim; est autem singularis atque non fruticosa, brevior molliorque et densior, foliis ad radicem canaliculata. utriusque radice sues pinguescunt. folia utriusque lateribus pinnata, unde nomen graeci inposuere. radices utriusque longae in oblicum, nigrae, praecipue cum inaruere; siccari autem eas sole oportet. nascuntur ubique, sed maxime frigido solo. effodi debent vergiliis occidentibus. usus radicis in trimatu tantum, neque ante nec postea. pellunt interaneorum animalia, ex his taenias cum melle, cetera ex vino dulci triduo potae, utraque stomacho inutilissima. alvum solvit primo bilem trahens, mox aquam, melius taenias cum scamonii pari pondere. radix eius pondere ii obolorum ex aqua post unius diei abstinentiam bibitur, melle praegustato contra rheumatismos. neutra danda mulieribus, quoniam gravidis abortum, ceteris sterilitatem facit. farina earum ulceribus taetris inspergitur, iumentorum quoque in cervicibus. folia cimicem necant, serpentem non recipiunt; ideo substerni utile est in locis suspectis, usta  etiam fugant nidore. fecere medici huius quoque herbae discrimen: optima macedonica est, secunda cassiopica. - femur bubulum appellatur herba, nervis et ipsa utilis recens in aceto ac sale trita.
<plin. nat. 27.10> galeopsis aut, ut alii, galeobdolon vel galion caulem et folia habet urticae leviora et quae gravem odorem trita reddant, flore purpureo. nascitur circa saepes ac semitas ubique. folia caulesque duritias et carcinomata ex aceto trita et inposita, item strumas, panos, parotidas discutiunt. ex usu est et decoctae suco fovere. putrescentia quoque et gangraenas sanat cum sale. - glaux antiquitus eugalacton vocabatur, cytiso et lenticulae foliis similis; aversa candidiora. rami in terra serpunt quini seni, admodum tenues, a radice. flosculi purpurei exeunt. invenitur iuxta mare. coquitur in sorbitione similaginis ad excitandam ubertatem lactis; eam qui hauserint, balineis uti convenit. glaucion in syria et parthia nascitur, humilis herba, densis foliis fere papaveris, minoribus tamen sordidioribusque, odoris taetri, gustus amari cum adstrictione. granum habet crocei coloris. hoc in olla fictili luto circumlita in clibanis  calfaciunt, deinde exempto sucum exprimunt eiusdem nominis. usus et suci et foliorum, si terantur, adversus epiphoras, quae universo impetu cadant. hinc temperatur collyrium, quod medici dia glauciu vocant. - (lactis quoque ubertas intermissa restituitur; sumitur huius rei causa ex aqua). - glycyside, quam aliqui paeoniam aut pentorobon vocant, caulem habet ii palmorum, comitantibus ii aut iii, subrutilum, cute lauri, folia qualia isatis, pinguiora rotundioraque et minora, semen in siliquis, aliud grano rubente, aliud nigro. duo autem genera sunt: femina existimatur cuius radicibus ceu balani longiores circiter viii aut vi adhaerent. mas plures non habet, quoniam una radice nixus est palmi altitudine, candida, quae gustu adstringit. feminae folia murram redolent et densiora sunt. nascuntur in silvis. tradunt nocte effodiendas, quoniam interdiu periculosum sit pico martio inpetum in oculos faciente; radix vero cum effodiatur, periculum esse, ne sedes procidat, magna vanitate ad ostentationem rei fictum arbitror. usus in iis diversus. rubra grana rubentes menses sistunt xv fere pota in vino nigro. nigra grana vulvis  medentur ex passo aut vino totidem pota. radix omnes ventris dolores sedat in vino alvumque purgat, sanat opisthotonum, morbum regium, renes, vesicam, arteriam autem et stomachum decocta in vino, alvumque sistit. estur etiam in alimentis, sed in medendo iiii drachmae satis sunt. grana nigra auxiliantur et suppressionibus nocturnis in vino pota quo dictum est numero, stomachicis vero et rosionibus et esse ea et inlinere prodest. suppurationes quoque discutiuntur, recentes nigro semine, veteres rubro. utrumque auxiliatur a serpente percussis et pueris contra calculos incipientes stranguria. - gnaphalium aliqui chamaezelon vocant, cuius foliis albis mollibusque pro tomento utuntur; sane et similia sunt. datur in vino austero ad dysinteriam, ventris solutiones mensesque mulierum sistit. infunditur autem tenesmo. inlinitur et putrescentibus ulcerum. - gallidragam vocat xenocrates leucacantho similem, palustrem et spinosam, caule ferulaceo, alto, cui summo capite inhaereat simile ovo. in hoc crescente aestate vermiculos nasci tradit, quos pyxide conditos adalligari cum pane bracchio ab ea  parte, qua dens doleat, mireque ilico dolorem tolli. valere non diutius anno et ita, si terram non adtigerint.
<plin. nat. 27.11> holcus in saxis nascitur siccis. aristas habet in cacumine, tenui culmo, quale hordeum restibile. haec circa caput alligata vel circa lacertum educit e corpore aristas. quidam ob id aristida vocant. - hyoseris intubo similis, sed minor et tactu asperior, vulneribus contusa praeclare medetur. - holosteon sine duritia est herba, ex adverso appellata a graecis sicut fel dulce, radice tenuis usque in capillamenti speciem, longitudine iiii digitorum, ceu gramen foliis angustis, adstringens gustu. nascitur in collibus terrenis. usus eius ad vulsa, rupta in vino potae. volnera quoque conglutinat, nam et carnes, dum cocuntur, addita. - hippophaeston nascitur in spinis, ex quibus fiunt ae+nae fulloniae, sine cauliculo, sine flore, capitulis tantum inanibus et foliis parvis, multis, herbacei coloris. radiculae albae, molles. sucus earum exprimitur aestate ad solvendam alvum iii obolis, maxime in comitialibus morbis et tremulis, hydropicis, contra vertigines, orthopnoeas, paralysis incipientes. - hypoglossa folia habet figura silvestris myrti, coma spinosa, et  in his ceu linguas folio parvo exeunte de foliis. capitis dolores corona ex iis inposita minuit. - hypecoon in segetibus nascitur, foliis rutae. natura eius eadem quae papaveris suco.
<plin. nat. 27.12> idaeae herbae folia sunt quae oxymyrsines. adhaerent iis velut pampini, in quibus flos. ipsa alvum mensesque et omnem abundantiam sanguinis sistit spissandi cohibendique natura. - isopyron aliqui phaselion vocant, quoniam folium, quod est aneso simile, in passeoli pampinos torquetur. capitula sunt in summo caule tenuia, plena seminis melanthi, contra tussim et cetera pectoris vitia cum melle aut aqua mulsa, item iocineri utilissimi.
<plin. nat. 27.13> lathyris folia habet multa lactucae similia, tenuiora, germina multa, in quibus semen tuniculis continetur, ut capparis, quae cum inaruere, eximuntur grana piperis magnitudine, candida, dulcia, facilia purgatu. haec vicena in aqua pura aut mulsa pota hydropicos sanant; trahunt  et bilem. qui vehementius purgari volunt, cum folliculis ipsis sumunt ea, nam stomachum laedunt; itaque inventum est ut cum pisce aut iure gallinacei sumerentur. - leontopetalon alii rapadion vocant, folio brassicae, caule semipedali. alae numerosae, semen in cacumine in siliquis ciceris modo, radix rapo similis, grandis, nigra. nascitur in arvis. radix adversatur omnibus serpentium generibus ex vino pota, nec alia res celerius proficit. datur et ischiadicis. - lycapsos longioribus quam lactucae foliis crassioribusque, cauli longo hirsutis adgnatis, multis, cubitalibus, flore parvo, purpureo; nascitur in campestribus. inlinitur cum farina hordeacea igni sacro; sudores in febribus movet suco aquae calidae admixto. - inter omnes herbas lithospermo nihil est mirabilius. aliqui exonychon vocant, alii ÎÎ¹Î¿ÌÏ ÏÏÏÎ¿ÌÎ½, alii ÌÎÏÎ±ÎºÎ»ÎµÌÎ¿ÏÏ. herba quincuncialis fere, foliis duplo maioribus quam rutae, ramulis surculosis, crassitudine iunci. gerit iuxta folia singulas veluti barbulas et in earum cacuminibus lapillos candore et rotunditate margaritarum, magnitudine ciceris, duritia vero lapidea. ipsi, qua pediculis adhaereant,  cavernulas habent et intus semen. nascitur et in italia, sed laudatissimum in creta, nec quicquam inter herbas maiore equidem miraculo aspexi. tantus est decor velut aurificum arte alternis inter folia candicantibus margaritis, tam exquisita difficultas lapidis ex herba nascentis. iacere atque humi serpere auctores tradunt; ego volsam, non haerentem vidi. his lapillis drachmae pondere potis in vino albo calculos frangi pellique constat et stranguriam discuti. neque in alia herbarum fides est certior, ad quam medicinam nata sit, talis autem eius species, ut etiam sine auctore visu statim nosci possit. - lapis vulgaris iuxta flumina fert muscum siccum, canum. hic fricatur altero lapide addita hominis saliva; illo lapide tangitur inpetigo. qui tangit, dicit:
<plin. nat. 27.14> ÏÎµÏÌÎ³ÎµÏÎµ ÎºÎ±Î½Î¸Î±ÏÎ¹ÌÎ´ÎµÏ, Î»ÏÌÎºÎ¿Ï Î±ÌÌÎ³ÏÎ¹Î¿Ï Î±Î¹ÌÍÎ¼Î± Î´Î¹ÏÌÎºÎµÎ¹. limeum herba appellatur a gallis, qua sagittas in venatu tingunt medicamento, quod venenum cervarium vocant. ex hac in iii modios salivati additur quantum in unam sagittam addi solet; ita offa demittitur boum faucibus in morbis. alligari postea ad praesepia oportet, donec purgentur - insanire enim solent - ; si sudor  insequetur, aqua frigida perfundi. - leuce mercuriali similis nomen ex causa accepit, per medium folium candida linea transcurrente, quare mesoleucon quidam vocant. sucus eius fistulas sanat, ipsa contrita carcinomata. fortassis eadem sit quae leucas appellatur, contra marina omnia venena efficax. speciem eius auctores non tradunt nec aliud quam silvestrem latioribus foliis esse, efficaciorem hanc semine acriore. - leucographis qualis esset, scriptum non repperi, quod eo magis miror, quoniam utilis proditur sanguinem excreantibus iii obolis cum croco, item coeliacis, trita ex aqua et adposita profluvio feminarum, oculorum quoque medicamentis et explendis ulceribus, quae fiant in teneris partibus.
<plin. nat. 27.15> medion folia habet iridis sativae, caulem tripedalem et in eo florem grandem, purpureum, rotundum, semine minuto, radicem semipedalem. in saxis opacis nascitur. radix drachmis ii cum melle menses feminarum sistit ecligmate per aliquot dies sumpto. semen quoque in vino contra abundantiam feminarum datur. - myosota sive myosotis levis herba, caulibus pluribus ab una radice, aliquatenus rubentibus, concavis ab imo, foliis angustis, oblongis, dorso acuto, nigris, per intervalla adsidue  geminatis, tenuibus cauliculis ex alis prodeuntibus, flore caeruleo. radix digitali crassitudine multis capillamentis fimbriata. vis ei septica et exulceratrix, ideoque aegilopas sanat. tradunt aegypti, mensis, quem thoti vocant, die xxviii fere in augustum mensem incurrente si quis huius herbae suco inungatur mane, priusquam loquatur, non lippiturum eo anno. - myagros herba ferulacea est, foliis similis rubiae, tripedanea. semen oleosum, quod et fit ex eo. medetur oris ulceribus perunctis hoc suco.
<plin. nat. 27.16> herba, quae vocatur nyma, iii foliis longis, intubaceis, inlita cicatrices ad colorem reducit. - natrix vocatur herba, cuius radix evulsa virus hirci redolet. hac in piceno feminis abigunt quos mira persuasione fatuos vocant; ego species lymphantium hoc modo animorum esse crediderim, quae tali medicamento iuventur.
<plin. nat. 27.17> odontitis inter feni genera est, cauliculis densis ab eadem radice, geniculatis, triangulis, nigris. in geniculis folia parva habet, longiora tamen quam polygonum, semen in alis hordeo simile, florem purpureum, pusillum. nascitur in pratis. decoctum cauliculorum eius in vino austero quantum manus capiat dentium dolori medetur ita, ut contineatur ore. - othonna in syria nascitur, similis erucae perforatis crebro foliis, flore croci; quare  quidam anemonen vocaverunt. sucus eius oculorum medicamentis convenit; mordet enim leniter et calefacit adstringitque siccando, purgat cicatrices et nubeculas et quicquid obstet. quidam tradunt lavari atque ita siccatam digeri in pastillos. - onosma longa folia habet fere ad iii digitos, in terra iacentia ad similitudinem anchusae,similis sive caule sive flore sive semine. praegnas, si edit eam aut supergradiatur, abortum facere dicitur. - onopradon cum ederunt, asini crepitus reddere dicuntur. trahit urinas et menses, alvum sistit, suppurationes et collectiones discutit. - osyris ramulos fert nigros, tenues, lentos et in his folia nigra ceu lini semenque in ramulis nigrum initio, dein colore mutato rubescens. smegmata mulieribus faciunt ex iis. radicum decoctum potu sanat arquatos. eaedem, priusquam maturescat semen, concisae et sole siccatae alvum sistunt; post maturitatem vero collectae et in sorbitione decoctae rheumatismis ventris medentur et per se tritae ex aqua caelesti bibuntur. - oxys folia terna habet. datur ad stomachum dissolutum. edunt et qui enterocelen habent.
<plin. nat. 27.18> polyanthemum, quam quidam batrachion appellant, caustica vi exulcerat, cicatrices et ad colorem reducit, eademque vitiligines concorporat. - polygonum graeci vocant quam nos sanguinariam. non attollitur a terra foliis rutae similis gramini. sucus eius infusus naribus supprimit sanguinem et potus cum vino cuiuslibet partis profluvium excreationesque cruentas inhibet. qui plura genera polygoni faciunt, hanc marem intellegi volunt appellarique a multitudine seminis aut densitate fruticis, alii polygonaton a frequentia geniculorum, alii thalattiada, alii carcinothron, alii clema, multi myrtopetalum. nec non inveniuntur qui hanc feminam esse dicant, marem autem maiorem minusque nigram et geniculis densiorem, semine sub omnibus foliis turgescente. quocumque haec modo se habent, vis earum est spissare ac refrigerare. semine alvum solvunt, largius sumpto urinam cient, rheumatismos cohibent, qui si non fuere, non prosunt. stomachi fervori folia inponuntur, vesicae dolori inlinuntur et ignibus sacris. sucus et auribus purulentis instillatur et oculorum dolori. per se datur et in febribus ante accessiones ii cyathis, in  tertianis quartanisque praecipue, item cholericis, dysintericis et in solutione stomachi. tertium genus orion vocant, in montibus nascens, harundini tenerae simile, uno caule, densis geniculis et in se infarctis, foliis autem piceae, radicis supervacuae, inefficacius quam superiora, peculiare ischiadicis. quartum genus silvestre appellatur, paene arboris frutice, radice lignosa, stirpe cedri rubicunda, ramis sparti binum palmorum, nigris geniculorum ternis quaternisque articulis. huic quoque spissandi natura; sapor mali cotonei. decoquitur in aqua ad tertias aut aridi farina inspergitur et oris ulceribus et adtritis partibus. propter gingivarum vero vitia ipsa commanducatur. nomas sistit omniaque, quae serpunt aut difficilem cicatricem habent, privatim vero sanat a nive facta ulcera. herbarii et ad anginas utuntur illa et in capitis dolore coronam ex ea inponunt et contra epiphoras collo circumdant; in tertianis quidem sinistra manu evulsam adalligant, adeo contra profluvia sanguinis, nec ullam magis aridam quam polygonum servant.
<plin. nat. 27.19> pancratium aliqui scillam pusillam appellare malunt, foliis albi lilii longioribus crassioribusque, radice bulbi magni, colore rufo. alvum solvit suco cum farina ervi sumpto, ulcera purgat. hydropicis, splenicis cum  melle datur. alii decocunt eam, donec aqua dulcis fiat, eaque effusa radicem terentes digerunt in pastillos sole siccatos et postea utuntur ad capitis ulcera et cetera, quae repurganda sint, item ad tussim, quantum iii digitis adprehenderint in vino dantes, et ad lateris dolores aut peripneumonicis ecligmate. dant et propter ischiada in vino bibendam et propter tormina mensesque ciendos. - peplis, quam aliqui sycen, alii meconion, alii mecona aphrode vocant, ex una radice tenui fruticat foliis rutae paulo latioribus. semen est sub foliis, rotundum, minus candido papavere. inter vites fere colligitur messibus siccaturque cum fructu suo, subiectis in quae excidat. hoc poto alvus solvitur, bilis ac pituita detrahitur. media potio est acetabuli mensura in aquae mulsae heminis iii. et cibis inspergitur obsoniisque ad molliendam alvum. - periclymenon fruticat et ipsa ex intervallo ii folia habens subcandida, mollia, in cacumine autem semen inter folia durum et quod difficile vellatur. nascitur in arvis ac saepibus circumvolvens se adminiculis quibuscumque. semen eius in umbra siccatum tunditur et in pastillos digeritur; hi resoluti dantur in vini albi cyathis ternis tricenis diebus ad lienem, eumque urina cruentata aut  per alvum absumit, quod intellegitur a decimo statim die. urinam cient et folia decocta, quae et orthopnoicis prosunt. partum quoque adiuvant secundasque pellunt pota simili modo. - pelecinon in segetibus diximus nasci, fruticosam cauliculis, foliis ciceris. semen in siliquis fert corniculorum modo aduncis ternis quaternisve, quale git novimus, amarum, stomacho utile. additur in antidota. - polygala palmum altitudine inplet, in caule summo foliis lenticulae, gustu adstricto. quae pota lactis abundantiam facit. - poterion aut, ut alii vocant, phrynion vel neuras large fruticat, spinis retorrida, lanugine spissa, foliis parvis, rotundis, ramulis longis, mollibus, lentis, tenuibus, flore longo, herbacei coloris. seminis nullus usus; est gustu acuto et odorato. invenitur in aquosis collibus. radices habet ii aut iii binum cubitorum in altitudinem, nervosas, candidas, firmas. circumfoditur autumno et praecisa radice dat sucum cummi similem. radix mira vulneribus sanandis traditur praecipueque nervis vel praecisis inlita. decoctum quoque eius cum melle potum dissolutiones nervorum et infirmitates et incisuras iuvat. - phalangitis a quibusdam phalangion vocatur, ab aliis leucanthemum vel, ut in quibusdam exemplaribus invenio,  leucacantha. ramuli sunt ei numquam pauciores ii, in diversa tendentes, flos candidus, lilio rubro similis, semen nigrum, latum, ad lenticulae dimidiae figuram multo tenuius, radice tenui, herbacei coloris. huius folio vel flore vel semine auxiliantur contra scorpionum phalangiorumque et serpentium ictus, item contra tormina. - phyteuma quale sit, describere supervacuum habeo, cum sit usus eius tantum ad amatoria. - phyllon a graecis vocatur herba in saxosis montibus. femina magis herbacei coloris, caule tenui, radice parva. semen papaveri rotundo simile. haec sui sexus facit partus, mares autem mas, semine tantum differens, quod est incipientis olivae. utrumque bibitur in vino. - phellandrion nascitur in palustribus folio apii. bibitur semen eius propter calculos et vesicae incommoda. - phaleris thyrsum habet longum, tenuem ceu calamum, in summo florem inclinatum, semen simile sesamae. et hoc calculos frangit potum ex vino vel aceto vel cum melle et lacte; idem et vitia vesicae sanat. - polyrrhizon folia habet myrti, radices multas. hae tusae dantur e vino contra serpentes, prosunt et quadripedibus. - proserpinaca herba vulgaris est, eximii adversus scorpiones remedii. eadem  contrita, addita muria e menis et oleo, anginam eximie curari tradunt, praeterea et quantalibet lassitudine recreari defessos, etiam cum obmutuerint, si subiciatur linguae; si devoretur, vomitionem sequi salutarem.
<plin. nat. 27.20> rhecoma adfertur ex iis quae supra pontum sunt regionibus. radix costo nigro similis, minor et rufior paulo, sine odore, calfaciens gustu et adstringens. eadem trita vini colorem reddit ad crocum inclinantem. inlita collectiones inflammationesque sedat, vulnera sanat, epiphoras oculorum sedat ex passo, insignita cum melle et alia liventia ex aceto. farina eius inspergitur contra cacoethe et sanguinem reicientibus drachmae pondere in aqua, dysintericis autem et coeliacis, si febri careant, in vino, sin aliter, ex aqua. facilius teritur nocte antecedente madefacta. datur et decoctum eius bibendum duplici mensura ad rupta, convolsa, contusis, ex sublimi devolutis. si pectoris sint dolores, additur piperis aliquid et murrae; si dissolutio stomachi, ex frigida aqua sumitur; sic et in tussi vetere ac purulentis excreationibus, item hepaticis, splenicis, ischiadicis. at renium vitia, suspiria, orthopnoeas, arteriae scabritias sanat ex passo iii obolis potis trita aut decoctum eius. lichenas quoque ex aceto inposita purgat. bibitur contra inflationes et perfrictiones,  febres frigidas, singultus, tormina, herpetas, capitis gravitates, melancholicas vertigines, lassitudinum dolores et convolsiones. - circa ariminum nota est herba quam resedam vocant. discutit collectiones inflammationesque omnes. qui curant ea, addunt haec verba: "reseda, morbos reseda; scisne, scisne, quis hic pullus egerit radices nec caput nec pedes habeat." haec ter dicunt totiensque despuunt.
<plin. nat. 27.21> stoechas in insulis tantum eiusdem nominis gignitur, odorata herba, coma hysopi, amara gustu. menses ciet potu, pectoris dolores levat. antidotis quoque miscetur. - solanum graeci ÏÏÏÏÌÏÎ½Î¿Î½ vocant, ut tradit cornelius celsus. huic vis reprimendi refrigerandique. - smyrnion caulem habet apii, folia latiora et maxime circa stolones multos, quorum a sinu exiliunt, pinguia et ad terram infracta, odore medicato cum quadam acrimonia iucundo, colore in luteum languescente, capitibus caulium orbiculatis ut apii, semine rotundo nigroque; arescit incipiente aestate. radix quoque odorata, gustu acri mordet, sucosa, mollis. cortex eius foris niger, intus pallidus. odor murrae habet qualitatem, unde et nomen. nascitur et in saxosis collibus et in  terrenis. usus eius calfacere, extenuare. urinam et menses cient folia et radix et semen. alvum sistit. radix collectiones et suppurationes non veteres, item duritias discutit inlita, prodest et contra phalangia ac serpentes admixto cachry aut polio aut melissophyllo in vino pota, sed particulatim, quoniam universitate vomitiones movet; qua de causa aliquando cum ruta datur. medetur tussi et orthopnoeae semen vel radix, item thoracis aut lienis aut renium aut vesicae vitiis, radix autem ruptis, convolsis. partus quoque adiuvat et secundas pellit. datur et ischiadicis cum crethmo in vino. sudores ciet et ructus, ideo inflationem stomachi discutit. vulnera ad cicatricem perducit. exprimitur et sucus radici utilis feminis et thoracis praecordiorumque desideriis, calfacit enim et concoquit et purgat. semen peculiariter hydropicis datur potui, quibus et sucus inlinitur. et in malagmate cortice arido et ad obsonia utuntur cum mulso et oleo et garo, maxime in elixis carnibus. - sinon concoctiones facit, sapore simillima piperi. eadem in dolore stomachi efficax.
<plin. nat. 27.22> telephion porcilacae similis est et caule et foliis. rami a radice septeni octonique fruticant foliis  crassis, carnosis. nascitur in cultis et maxime inter vites. inlinitur lentigini et, cum inaruit, deteritur. inlinitur et vitiligini ternis fere mensibus senis horis noctis aut diei et ut postea farina hordeacia inlinatur. medetur et vulneribus et fistulis. - trichomanes adianto simile est, exilius modo nigriusque, foliis lenticulae, densis, parvis, adversis inter se. decoctum eius strangurias sanat in vino albo potum addito cumino rustico, lienem. cohibet capillos fluentes aut, si effluxerint, reparat alopeciasque densat tritum in oleo et inlitum. sternumenta quoque gustatu movet. - thalictrum folia coriandri habet, pinguiora paulo, caulem papaveris. nascitur ubique, praecipue campestribus. medentur ulceribus folia cum melle. - thlaspi duorum generum est: angustis foliis, digitali latitudine et longitudine, in terram versis, in cacumine divisis, cauliculo semipedali non sine ramis,peltarum specie semine incluso, lenticulae effigie, nisi quod infringitur, unde nomen. flos albicat. nascitur in semitis et saepibus. semen asperi gustus bilem et pituitam utrimque extrahit; modus sumendi acetabuli mensura. prodest et ischiadicis infusum.  potione sanguinem trahit, menses quoque ciet, sed partus necat. alterum thlaspi aliqui persicon napy vocant, latis foliis, radicibus magnis, et ipsum utile ischiadicorum infusioni. prodest et inguinibus utrumque. praecipitur, ut qui colligat dicat, sumere se contra inguina et contra omnes collectiones et contra vulnera, una manu tollat. - trachinia herba qualis sit, non traditur. credo falsum et promissum democriti portentosum esse, adalligatam triduo absumere lienes. - tragonis sive tragion nascitur in cretae tantum insulae maritimis, iunipiro similis et semine et folio et ramis. sucus eius lacteus in cummim spissatus vel semen in potionespicula e corpore eicit; tunditur recens et cum vino inlinitur aut siccae farina cum melle. eadem lactis abundantiam facit mammisque unice medetur. - est et alia herba tragos, quam aliqui scorpion vocant, semipedem alta, fruticosa, sine foliis, pusillis racemis rubentibus grani tritici,  acuto cacumine, et ipsa in maritimis nascens. huius racemorum x et xii cacumina trita ex vino pota coeliacis, dysintericis, sanguinem excreantibus mensumque abundantiae auxiliantur. - est et tragopogon, quem alii comen vocant, caule parvo, foliis croci, radice longa, dulci, super caulem calice lato, nigro. nascitur in asperis manditurque, sine usu.
<plin. nat. 27.23> et de herbis quidem memoria digna hactenus accepimus aut comperimus. in fine earum admonere non ab re iudicamus, alias aliis virium aetates esse. longissimo tempore durat elaterium, ut diximus, chamaeleon niger xl annis, centaurium non ultra xii, peucedanum et aristolochia ad vi, vitis silvestris anno, in umbra si serventur. et animalium quidem exterorum nullum aliud radices a nobis dictas adtingit excepta sphondyle, quae omnes persequitur. genus id serpentis est.
<plin. nat. 27.24> ne illud quidem dubitatur, omnium radicum vim effectusque minui, si fructus prius ematurescant, item seminum ante radice propter sucum incisa. resolvitur autem omnium vis consuetudine, et desinunt prodesse, cum opus est, quae cottidie in usu fuere, aeque quam  nocere. omnes vero herbae vehementiores effectu viribusque sunt in frigidis et in aquiloniis, item siccis.
<plin. nat. 27.25> sunt et gentium differentiae non mediocres, sicut accipimus de taeniis lumbricisque, inesse aegypti, arabiae, syriae, ciliciae populis, e diverso threciae, phrygiae omnino non innasci. minus id mirum quam quod in confinio atticae et boeotiae thebanis innascuntur, cum absint atheniensibus. quae contemplatio aufert nos ad ipsorum animalium naturas ingenitasque iis vel certiores morborum omnium medicinas. rursus enim cum rerum parens nullum animal ad hoc tantum, ut pasceretur aut alia satiaret, nasci voluit artesque salutares inseruit et visceribus, quippe cum surdis etiam rebus insereret, tum vero illa animae auxilia praestantissima ex alia anima esse voluit, contemplatione ante cuncta mirabili.
<plin. nat. 28.1> dictae erant naturae omnium rerum inter caelum ac terram nascentium, restabantque quae ex ipsa tellure fodiuntur, si non herbarum ac fruticum tractata remedia auferrent traversos ex ipsis animalibus, quae sanantur, reperta maiore medicina. quid ergo dixerimus herbas et florum imagines ac pleraque inventu rara ac difficilia, iidem tacebimus, quid in ipso homine prosit homini, ceteraque genera remediorum inter nos viventia, cum praesertim nisi carenti doloribus morbisque vita ipsa poena fiat minime vero, omnemque insumemus operam, licet fastidii periculum urgeat, quando ita decretum est, minorem gratiae quam utilitatium vitae respectum habere. quin immo externa quoque et barbaros etiam ritus indagabimus. fides tantum auctores appellet, quamquam et ipsi consensu prope iudicii ista eligere laboravimus potiusque curae rerum quam copiae institimus. illud admonuisse perquam necessarium est, dictas iam a nobis naturas animalium et quae cuiusque essent inventa - neque  enim minus profuere medicinas reperiendo quam prosunt praebendo - , nunc quae in ipsis auxilientur indicari, neque illic in totum omissa; itaque haec esse quidem alia, illis tamen conexa.
<plin. nat. 28.2> incipiemus autem ab homine ipsum sibi exquirente, inmensa statim difficultate obvia. sanguinem quoque gladiatorum bibunt, ut viventibus poculis, comitiales morbi, quod spectare facientes in eadem harena feras quoque horror est. at, hercule, illi ex homine ipso sorbere efficacissimum putant calidum spirantemque et vivam ipsam animam ex osculo vulnerum, cum plagis omnino ne ferarum quidem admoveri ora mos sit humanus. alii medullas crurum quaerunt et cerebrum infantium. nec pauci apud graecos singulorum viscerum membrorumque etiam sapores dixere, omnia persecuti ad resigmina unguium, quasi vero sanitas videri possit feram ex homine fieri morboque dignum in ipsa medicina, egregia, hercules, frustratione, si non prosit. aspici humana exta nefas habetur: quid mandi quis ista invenit, osthane tecum enim res erit, eversor iuris humani monstrorumque artifex, qui primus ea condidisti, credo, ne tui vita oblivisceretur. quis invenit  singula membra humana mandere qua coniectura inductus quam potest medicina ista originem habuisse quis veneficia innocentiora fecit quam remedia esto, barbari externique ritus invenerant: etiamne graeci suas fecere has artes extant commentationes democriti ad aliud noxii hominis ex capite ossa plus prodesse, ad alia amici et hospitis. iam vero vi interempti dente gingivas in dolore scariphari Apollonius efficacissimum scripsit, meletos oculorum suffusiones felle hominis sanari, artemon calvaria interfecti neque cremati propinavit aquam e fonte noctu comitialibus morbis. ex eadem suspendio interempti catapotia fecit contra canis rabiosi morsus antaeus. atque etiam quadrupedes homine sanavere, contra inflationes boum perforatis cornibus inserentes ossa humana, ubi homo occisus esset aut crematus, siliginem, quae pernoctasset, suum morbis dando. procul a nobis nostrisque litteris absint ista. nos auxilia dicemus, non piacula, sicubi lactis puerperarum usus mederi poterit, sicubi saliva tactusve corporis, ceteraque similia. vitam quidem non adeo expetendam censemus, ut quoquo modo trahenda sit. quisquis es, talis aeque moriere, tamquam obscaenus vixeris aut nefandus. quapropter hoc primum quisque in remediis animi sui habeat, ex omnibus bonis, quae homini  tribuit natura, nullum melius esse tempestiva morte, idque in ea optimum, quod illam sibi quisque praestare possit.
<plin. nat. 28.3> ex homine remediorum primum maximae quaestionis et semper incertae est, polleantne aliquid verba et incantamenta carminum. quod si verum est, homini acceptum fieri oportere conveniat, sed viritim sapientissimi cuiusque respuit fides, in universum vero omnibus horis credit vita nec sentit. quippe victimas caedi sine precatione non videtur referre aut deos rite consuli. praeterea alia sunt verba inpetritis, alia depulsoriis, alia commendationis, videmusque certis precationibus obsecrasse summos magistratus et, ne quod verborum praetereatur aut praeposterum dicatur, de scripto praeire aliquem rursusque alium custodem dari qui adtendat, alium vero praeponi qui favere linguis iubeat, tibicinem canere, ne quid aliud exaudiatur, utraque memoria insigni, quotiens ipsae dirae obstrepentes nocuerint quotiensve precatio erraverit; sic repente extis adimi capita vel corda aut geminari victima stante. durat inmenso exemplo deciorum patris filiique, quo se devovere, carmen; extat tucciae vestalis incesti de  precatio, qua usa aquam in cribro tulit anno urbis dxviiii. boario vero in foro graecum graecamque defossos aut aliarum gentium, cum quibus tum res esset, etiam nostra aetas vidit. cuius sacri precationem, qua solet praeire xv virum collegii magister, si quis legat, profecto vim carminum fateatur, omnia ea adprobantibus dcccxxx annorum eventibus. vestales nostras hodie credimus nondum egressa urbe mancipia fugitiva retinere in loco precatione, cum, si semel recipiatur ea ratio, et deos preces aliquas exaudire aut ullis moveri verbis, confitendum sit de tota coniectatione.
<plin. nat. 28.4> prisci quidem nostri perpetuo talia credidere, difficillimumque ex his, etiam fulmina elici, ut suo loco docuimus. l. piso primo annalium auctor est, tullum hostilium regem ex numae libris eodem, quo illum, sacrificio iovem caelo devocare conatum, quoniam parum rite quaedam fecisset, fulmine ictum, multi vero magnarum rerum fata et ostenta verbis permutari. cum in tarpeio fodientes delubro fundamenta caput humanum invenissent, missis ob id ad se legatis etruriae celeberrimus vates olenus calenus, praeclarum id fortunatumque cernens, interrogatione in suam gentem transferre temptavit, scipione determinata prius templi imagine in solo ante se:  "hoc ergo dicitis, romani hic templum iovis optimi maximi futurum est, hic caput invenimus" constantissima annalium adfirmatione, transiturum fuisse fatum in etruriam, ni praemoniti a filio vatis legati respondissent: "non plane hic, sed romae inventum caput dicimus." iterum id accidisse tradunt, cum in fastigium eiusdem delubri praeparatae quadrigae fictiles in fornace crevissent, iterum simili modo retentum augurium.
<plin. nat. 28.5> haec satis sint, exemplis ut appareat, ostentorum vires et in nostra potestate esse ac, prout quaeque accepta sint, ita valere. in augurum certe disciplina constat neque diras neque ulla auspicia pertinere ad eos, qui quamque rem ingredientes observare se ea negaverint, quo munere divinae indulgentiae maius nullum est. quid non et legum ipsarum in duodecim tabulis verba sunt: "qui fruges excantassit," et alibi: "qui malum carmen incantassit" verrius flaccus auctores ponit, quibus credat in obpugnationibus ante omnia solitum a romanis sacerdotibus evocari deum, cuius in tutela id oppidum esset, promittique illi eundem aut ampliorem apud romanos cultum. et durat in pontificum disciplina id sacrum, constatque ideo occultatum, in cuius dei tutela roma esset, ne qui hostium simili modo agerent. defigi quidem diris precationibus nemo  non metuit. huc pertinet ovorum, quae exorbuerit quisque, calices coclearumque protinus frangi aut isdem coclearibus perforari. hinc theocriti apud graecos, catulli apud nos proximeque vergilii incantamentorum amatoria imitatio. multi figlinarum opera rumpi credunt tali modo, non pauci etiam serpentes, ipsas recanere et hunc unum illis esse intellectum, contrahique marsorum cantu etiam in nocturna quiete. iam parietes incendiorum deprecationibus conscribuntur. neque est facile dictu, externa verba atque ineffabilia abrogent fidem validius an latina et inopinata, quae inridicula videri cogit animus semper aliquid inmensum exspectans ac dignum deo movendo, immo vero quod numini imperet. dixit homerus profluvium sanguinis vulnerato femine ulixen inhibuisse carmine, theophrastus ischiadicos sanari, cato prodidit luxatis membris carmen auxiliare, M. Varro podagris. caesarem dictatorem post unum ancipitem vehiculi casum ferunt semper, ut primum consedisset, id quod plerosque nunc facere scimus, carmine ter repetito securitatem itinerum aucupari solitum.
<plin. nat. 28.6> libet hanc partem singulorum quoque conscientia coarguere. cur enim primum anni incipientis diem laetis  precationibus invicem faustum ominamur cur publicis lustris etiam nomina victimas ducentium prospera legimus cur effascinationibus adoratione peculiari occurrimus, alii graecam nemesin invocantes, cuius ob id romae simulacrum in capitolio est, quamvis latinum nomen non sit cur ad mentionem defunctorum testamur, memoriam eorum a nobis non sollicitari cur inpares numeros ad omnia vehementiores credimus, idque in febribus dierum observatione intellegitur cur ad primitias pomorum haec vetera esse dicimus, alia nova optamus cur sternuentes salutamus quod etiam tiberium caesarem, tristissimum, ut constat, hominum, in vehiculo exegisse tradunt, et aliqui nomine quoque consalutare religiosius putant quin et absentes tinnitu aurium praesentire sermones de se receptum est. attalus adfirmat, scorpione viso si quis dicat "duo", cohiberi nec vibrare ictus. et quoniam scorpio admonuit, in africa nemo destinat aliquid nisi praefatus africam, in ceteris vero gentibus deos ante obtestatus, ut velint. nam si mensa adsit, anulum ponere translatitium videmus, quoniam etiam mutas religiones pollere manifestum est. alius saliva post aurem digito relata  sollicitudinem animi propitiat. pollices, cum faveamus, premere etiam proverbio iubemur. in adorando dextram ad osculum referimus totumque corpus circumagimus, quod in laevum fecisse galliae religiosius credunt. fulgetras poppysmis adorare consensus gentium est. incendia inter epulas nominata aquis sub mensam profusis abominamur. recedente aliquo ab epulis simul verri solum aut bibente conviva mensam vel repositorium tolli inauspicatissimum iudicatur. servi sulpicii principis viri commentatio est quamobrem mensa linquenda non sit, nondum enim plures quam convivae numerabantur. nam sternumento revocari ferculum mensamve, si non postea gustetur aliquid, inter diras habetur.aut omnino inane esse haec instituere illi, qui omnibus negotiis horisque interesse credebant deos et ideo placatos etiam vitiis nostris reliquerunt. quin et repente conticescere convivium adnotatum, set non nisi in pari praesentium numero, isque famae labor est ad quemcumque eorum pertinens. cibus etiam e manu prolapsus reddebatur utique per mensas, vetabantque munditiarum causa deflare, et sunt condita auguria, quid loquenti cogitantive id acciderit, inter  execratissima, si pontifici accidat dicis causa epulanti. in mensa utique id reponi adolerique ad larem piatio est. medicamenta, priusquam adhibeantur, in mensa forte deposita negant prodesse. ungues resecari nundinis romanis tacenti atque a digito indice multorum persuasione religiosum est, capillum vero contra defluvia ac dolores capitis xvii luna atque xxviiii. pagana lege in plerisque italiae praediis cavetur, ne mulieres per itinera ambulantes torqueant fusos aut omnino detectos ferant, quoniam adversetur id omnium spei, praecipue frugum. m. servilius nonianus princeps civitatis non pridem in metu lippitudinis, priusquam ipse eam nominaret aliusve ei praediceret, duabus litteris graecis *r*a chartam inscriptam circumligatam lino subnectebat collo, mucianus ter consul eadem observatione viventem muscam in linteolo albo, his remediis carere ipsos lippitudine praedicantes. carmina quidem extant contra grandines contraque morborum genera contraque ambusta, quaedam etiam experta, sed prodendo obstat ingens verecundia in tanta animorum varietate. quapropter de iis ut cuique libitum fuerit opinetur.
<plin. nat. 28.7> hominum monstrificas naturas et veneficos aspectus diximus in portentis gentium et multas animalium proprietates, quae repeti supervacuum est.  quorundam hominum tota corpora prosunt, ut ex iis familiis, quae sunt terrori serpentibus, tactu ipso levant percussos suctuve modo, quorum e genere sunt psylli marsique et qui ophiogenes vocantur in insula cypro, ex qua familia legatus euagon nomine a consulibus romae in dolium serpentium coniectus experimenti causa circummulcentibus linguis miraculum praebuit. signum eius familiae est, si modo adhuc durat, vernis temporibus odoris virus. atque eorum sudor quoque medebatur, non modo saliva. nam in insula nili tentyri nascentes tanto sunt crocodilis terrori, ut vocem quoque eorum fugiant. horum omnium generum insita repugnantia interventum quoque mederi constat, sicuti adgravari vulnera introitu eorum, qui umquam fuerint serpentium canisve dente laesi. iidem gallinarum incubitus, pecorum fetus abortu vitiant; tantum remanet virus ex accepto semel malo, ut venefici fiant venena passi. remedio est ablui prius manus eorum aquaque illa eos, quibus medearis, inspergi. rursus a scorpione aliquando percussi numquam postea a crabronibus, vespis apibusve feriuntur. minus miretur hoc qui sciat, vestem a tineis non attingi, quae fuerit in funere,  serpentes aegre praeterquam laeva manu extrahi. e pythagorae inventis non temere fallere, inpositivorum nominum inparem vocalium numerum clauditates oculive orbitatem ac similes casus dextris adsignare partibus, parem laevis. ferunt difficiles partus statim solvi, cum quis tectum, in quo sit gravida, transmiserit lapide vel missili ex iis, qui iii animalia singulis ictibus interfecerint, hominem, aprum, ursum. probabilius id facit hasta velitaris evulsa corpori hominis, si terram non attigerit; eosdem enim inlata effectus habet. sic et sagittas corpori eductas, si terram non attigerint, subiectas cubantibus amatorium esse orpheus et archelaus scribunt, quin et comitialem morbum sanari cibo e carne ferae occisae eodem ferro, quo homo interfectus sit. quorundam partes medicae sunt, sicuti diximus de pyrrhi regis pollice, et elide solebat ostendi pelopis os ulnamque eam eburneam adfirmabant. - (naevos in facie tondere religiosum habent etiam nunc multi). -
<plin. nat. 28.8> omnium vero in primis ieiunam salivam contra serpentes praesidio esse docuimus, sed et alios efficaces  eius usus recognoscat vita. despuimus comitiales morbos, hoc est contagia regerimus. simili modo et fascinationes repercutimus dextraeque clauditatis occursum. veniam quoque a deis spei alicuius audacioris petimus in sinum spuendo, et iam eadem ratione terna despuere precatione in omni medicina mos est atque ita effectus adiuvare, incipientes furunculos ter praesignare ieiuna saliva. mirum dicimus, sed experimento facile: si quem paeniteat ictus eminus comminusve inlati et statim expuat in mediam manum qua percussit, levatur ilico in percusso culpa. hoc saepe delumbata quadrupede adprobatur statim a tali remedio correcto animalis ingressu. quidam vero adgravant ictus ante conatum simili modo saliva in manum ingesta. credamus ergo et lichenas leprasque ieiunae inlitu adsiduo arceri; item lippitudines matutina cottidie velut inunctione, carcinomata malo terrae subacto, cervicis dolores saliva ieiuni dextra manu ad dextrum poplitem relata, laeva ad sinistrum; si quod animal aurem intraverit et inspuatur, exire. inter amuleta est editae quemque urinae inspuere, similiter in calciamentum dextri pedis, priusquam induatur,  item cum quis transeat locum, in quo aliquod periculum adierit. marcion zmyrnaeus, qui de simplicibus effectibus scripsit, rumpi scolopendras marinas sputo tradit, item rubetas aliasque ranas, ofilius serpentes, si quis in hiatum earum expuat, salpe torporem sedari quocumque membro stupente, si quis in sinum expuat aut si superiores palpebras saliva tangat. cur non et haec credamus rite fieri, extranei interventu aut, si dormiens spectetur infans, a nutrice terna adspui in os quamquam religione eum tutatur et fascinus, imperatorum quoque, non solum infantium, custos, qui deus inter sacra romana a vestalibus colitur, et currus triumphantium, sub his pendens, defendit medicus invidiae, iubetque eosdem respicere similis medicina linguae, ut sit exorata a tergo fortuna gloriae carnifex.
<plin. nat. 28.9> morsus hominis inter asperrimos quosque numeratur. medentur sordes ex auribus ac, ne quis miretur, et scorpionum ictibus serpentiumque statim inpositae, melius e percussi auribus. produnt ita et reduvias sanari, serpentium vero ictum contusi dentis humani farina.
<plin. nat. 28.10> capillus puero qui primum decisus est, podagrae inpetus dicitur levare circumligatus; et in totum inpubium inpositus, virorum quoque, capillus canis morsibus medetur ex aceto et capitum volneribus ex oleo aut vino; si credimus, e revulso cruci quartanis, conbustus utique capillus carcinomati. pueri qui primus ceciderit dens, ut terram non attingat, inclusus in armillam et adsidue in bracchio habitus muliebrium locorum dolores prohibet. - pollex in pede praeligatus proximo digito tumores inguinum sedat, in manu dextera ii medii lino leviter colligati destillationes atque lippitudines arcent. quin et eiectus lapillus calculoso alligatusque supra pubem levare ceteros dicitur ac iocineris etiam dolores et celeritatem partus facere; adicit granius efficaciorem ad hoc esse ferro exemptum. partus accelerat et mas, ex quo quaeque conceperit, si cinctu suo soluto feminam cinxerit, dein solverit adiecta precatione, et cinxisse eundem et soluturum, atque abierit.
<plin. nat. 28.11> sanguine ipsius hominis ex quacumque parte emisso efficacissime anginam inlini tradunt orpheus et archelaus, item ora comitiali morbo conlapsorum,  exurgere enim protinus; quidam, si pollices pedum pungantur eaeque guttae referantur in faciem, aut si virgo dextro pollice attingat, hac coniectura censentes virgines carnes edendas. - aeschines atheniensis excrementorum cinere anginis medebatur et tonsillis uvisque et carcinomatis. hoc medicamentum vocabat botryon. - multa genera morborum primo coitu solvuntur primoque feminarum mense aut, si hoc non contigit, longinqua fiunt, maximeque comitiales. quin et a serpente, a scorpione percussos coitu levari produnt, verum feminas venere ea laedi. - oculorum vitia fieri negant nec lippire eos, qui, cum pedes lavent, aqua inde ter oculos tangant.
<plin. nat. 28.12> inmatura morte raptorum manu strumas, parotidas, guttura tactu sanari adfirmant, quidam vero cuiuscumque defuncti, dumtaxat sui sexus, laeva manu aversa. et ligno fulgure icto reiectis post terga manibus demorderi aliquid et ad dentem, qui doleat, admoveri remedio esse produnt. sunt qui praecipiant dentem suffiri dente hominis sui sexus et eum, qui caninus vocetur, insepulto exemptum adalligari. - terram e calvaria psilotrum esse palpebrarum tradunt, herba vero, si qua ibi genita sit, commanducata dentes cadere, ulcera non serpere osse  hominis circumscripta. alii e tribus puteis pari mensura aquas miscent et prolibant novo fictili, relicum dant in tertianis accessu febrium bibendum. iidem in quartanis fragmentum clavi a cruce involutum lana collo subnectunt aut spartum e cruce, liberatoque condunt caverna, quam sol non attingat. magorum haec commenta sunt, ut cotem, qua ferramenta saepe exacuta sint, subiectam ignari cervicalibus de veneficio deficientis evocare indicium, ut ipse dicat, quid sibi datum sit et ubi et quo tempore, auctorem tamen non nominare. fulmine utique percussum circumactum in vulnus hominem loqui protinus constat. inguinibus medentur aliqui liceum telae detractum alligantes novenis septenisve nodis, ad singulos nominantes viduam aliquam atque ita inguini adalligantes. liceo et clavum aliudve, quod quis calcaverit, alligatum ipsos iubent gerere, ne sit dolori vulnus. verrucas abolent a vicensima luna in limitibus supini ipsam intuentes ultra caput manibus porrectis et, quicquid adprehendere, eo fricantes. clavum corporis, cum cadit stella, si quis destringat, vel cito sanari aiunt, cardinibus ostiorum aceto adfusis lutum fronti inlitum capitis dolorem sedare, item laqueum suspendiosi circumdatum temporibus. si quid e pisce haeserit in faucibus, cadere demissis in aquam frigidam pedibus;  si vero ex aliis ossibus, inpositis capiti ex eodem vase ossiculis; si panis haereat, ex eodem in utramque aurem addito pane.
<plin. nat. 28.13> quin et sordes hominis in magnis fecere remediis quaestus gymnici graecorum, quippe ea strigmenta molliunt, calfaciunt, discutiunt, conplent, sudore et oleo medicinam facientibus. volvis inflammatis contractisque admoventur; sic et menses cient, sedis inflammationes et condylomata leniunt, item nervorum dolores, luxata, articulorum nodos. efficaciora ad eadem strigmenta a balneis, et ideo miscentur suppuratoriis medicamentis. nam illa, quae sunt e ceromate permixta caeno, articulos tantum molliunt, calfaciunt, discutiunt efficacius, sed ad cetera minus valent. excedit fidem inpudens cura, qua sordes virilitatis contra scorpionum ictus singularis remedii celeberrimi auctores clamant, rursus in feminis qua infantium alvo editas in utero ipso contra sterilitatem subdi censent; meconium vocant. immo etiam ipsos gymnasiorum rasere parietes, et illae quoque sordes excalfactoriam vim habere dicuntur; panos discutiunt, ulceribus senum puerorumque et desquamatis ambustisve inlinuntur.
<plin. nat. 28.14> eo minus omitti convenit ab animo hominis pendentes medicinas. abstinere se cibo omni aut potu, alias  vino tantum aut carne, alias balneis, cum quid eorum postulet valetudo, in praesentissimis remediis habetur. his adnumeratur exercitatio, intentio vocis, ungui, fricari cum ratione; vehemens enim fricatio spissat, lenis mollit, multa adimit corpus, auget modica. in primis vero prodest ambulatio, gestatio et ea pluribus modis, equitatio stomacho et coxis utilissima, phthisi navigatio, longis morbis locorum mutatio, item somno sibi mederi aut lectulo et rara vomitione. supini cubitus oculis conducunt, at proni tussibus, in latera adversus destillationes. aristoteles et fabianus plurimum somniari circa ver et autumnum tradunt, magisque supino cubitu, at prono nihil, theophrastus celerius concoqui dextri lateris incubitu, difficilius a supinis. sol quoque, remediorum maximum, ab ipso sibi praestari potest, sicuti linteorum strigiliumque vehementia. perfundere caput calida ante balnearum vaporationem et postea frigida saluberrimum intellegitur; item praesumere cibis et interponere frigidam eiusdemque potu somnos antecedere et, si libeat, interrumpere. notandum nullum animal aliud calidos potus sequi, ideoque non esse naturales. mero ante somnos colluere ora propter halitus,  frigida matutinis inpari numero ad cavendos dentium dolores, item posca oculos contra lippitudines certa experimenta sunt, sicut totius corporis valetudini in varietate victus inobservata. hippocrates tradit non prandentium celerius senescere exta; verum id remediis cecinit, non epulis, quippe multo utilissima est temperantia in cibis. l. lucullus hanc de se praefecturam servo dederat, ultimoque probro manus in cibis triumphali seni deiciebatur vel in capitolio epulanti, pudenda re servo suo facilius parere quam sibi.
<plin. nat. 28.15> sternumenta pinna gravedinem emendant et si quis mulae nares, ut tradunt, osculo attingat, sternumenta et singultum. ad hoc Varro suadet palmam alterna manu scalpere; plerique anulum e sinistra in longissimum dextrae digitum transferre, in aquam ferventem manus mergere. theophrastus senes laboriosius sternuere dicit.
<plin. nat. 28.16> venerem damnavit democritus, ut in qua homo alius exiliret ex homine. et, hercules, raritas eius utilior. athletae tamen torpentes restituuntur venere, vox revocatur, cum e candida declinat in fuscam. medetur et lumborum dolori, oculorum hebetationi, mente captis ac melancholicis.
<plin. nat. 28.17> adsidere gravidis vel, cum remedia alicui adhibeantur, digitis pectinatim inter se inplexis veneficium est, idque conpertum tradunt alcmena herculem pariente; peius, si circa unum ambove genua; item poplites alternis genibus inponi. ideo haec in consiliis ducum potestatiumve fieri vetuere maiores velut omnem actum inpedientia, vetuere vero et sacris votisve simili modo interesse; capita autem aperiri aspectu magistratuum non venerationis causa iussere, sed, ut Varro auctor est, valetudinis, quoniam firmiora consuetudine ea fierent. - cum quid oculo inciderit, alterum conprimi prodest, cum aqua dextrae auriculae, sinistro pede exultari capite in dextrum umerum devexo, invicem e diversa aure; si tussim concitet saliva, in frontem ab alio adflari; si iaceat uva, verticem morsu alterius suspendi; in cervicium dolore poplites fricari aut cervicem in poplitum; pedes in humo deponi, si nervi in  his cruribusve tendantur in lectulo, aut, si in laeva parte id accidat, sinistrae plantae pollicem dextra manu adprehendi, item e diverso; extremitates corporis velleribus perstringi contra horrores sanguinemve narium inmodicum,lino vel papyro principia genitalium, femur medium ad cohibenda urinae profluvia; in stomachi solutione pedes pressari aut manus in ferventem aquam demitti. - iam et sermoni parci multis de causis salutare est. triennio maecenatem melissum accepimus silentium sibi imperavisse a convolsione reddito sanguine. nam eversos scandentesque ac iacentes si quid ingruat contraque ictus spiritum cohibere singularis praesidii est, quod inventum esse animalis docuimus. - clavum ferreum defigere in quo loco primum caput fixerit corruens morbo comitiali, absolutorium eius mali dicitur. contra renium aut lumborum, vesicae cruciatus in balnearum soliis pronos urinam reddere mitigatorium habetur. - vulnera nodo herculis praeligare mirum quantum ocior medicina est, atque etiam cottidiani cinctus tali nodo vim quandam habere utilem dicuntur, quippe cum herculaneum prodiderit numerum quoque quaternarium demetrius condito volumine et quare quaterni cyathi sextariive non essent potandi. contra  lippitudines retro aures fricare prodest et lacrimosis oculis frontem. - augurium ex homine ipso est non timendi mortem in aegritudine, quamdiu oculorum pupillae imaginem reddant.
<plin. nat. 28.18> magna et urinae non ratio solum, sed etiam religio apud auctores invenitur digestae in genera, spadonum quoque ad fecunditatis veneficia. verum ex iis, quae referre fas sit, inpubium puerorum contra salivas aspidum, quas ptyadas vocant, quoniam venena in oculos hominum expuant, contra oculorum albugines, obscuritates, cicatrices, argema, palpebras et cum ervi farina contra adustiones, contra aurium pura vermiculosque, si decoquatur ad dimidias partes cum porro capitato novo fictili. vaporatio quoque ea menses feminarum ciet. salpe fovet illa cumoculos firmitatis causa, inlinit sole usta cum ovi albo, efficacius struthocameli, binis horis. hac et atramenti liturae abluuntur. virilis podagris medetur argumento fullonum, quos ideo temptari eo morbo negant. veteri miscetur cinis ostreorum adversus eruptiones in corpore infantium et omnia ulcera manantia. ea exesis, ambustis, sedis vitiis, rhagadiis et scorpionum ictibus inlinitur.  obstetricum nobilitas non alio suco efficacius curari pronuntiavit corporum pruritus, nitro addito ulcera capitum, porrigines, nomas, praecipue genitalium. sua cuique autem, quod fas sit dixisse, maxime prodest, confestim perfuso canis morsu, echinorumque spinis inhaerentibus et in spongea lanisve inposita, aut adversus rabidi canis morsus cinere ex ea subacto, contraque serpentium ictus. nam contra scolopendras mirum proditur vertice tacto urinae suae gutta liberari protinus laesos. - auguria valetudinis ex ea traduntur, si mane candida, dein rufa sit; illo modo concoquere, hoc concoxisse significatur. mala signa rubrae, pessima nigrae, mala bullantis. crassa, in qua quod subsidit album est, significat circa articulos aut viscera dolorem inminere; eadem viridis morbum viscerum, pallida bilis, rubens sanguinis. mala et in qua veluti furfures atque nubeculae apparent. diluta quoque alba vitiosa est, mortifera vero crassa gravi odore et in pueris tenuis ac diluta. - magi vetant eius causa contra solem lunamque nudari aut umbram cuiusquam ab ipso respergi. hesiodus iuxta obstantia reddi suadet, ne deum aliquem nudatio offendat. osthanes contra mala medicamenta omnia auxiliari promisit matutinis suam cuique instillatam in pedem.
<plin. nat. 28.19> quae ex mulierum corporibus traduntur, ad portentorum miracula accedunt, ut sileamus divisa membratim scelera abortus, mensum piacula quaeque alia non obstetrices modo, verum etiam ipsae meretrices prodidere: capilli si crementur, odore serpentes fugari; eodem nidore vulvae morbo strangulatas respirare; cinere eo quidem, si in testa sint cremati vel cum spuma argenti, scabritias oculorum ac prurigines emendari, item verrucas et infantium ulcera, cum melle capitis quoque vulnera et omnium ulcerum sinus, addito melle ac ture panos, podagras, cum adipe suillo sacrum ignem, sanguinem sisti inlito, item formicationes corporum.
<plin. nat. 28.20> de lactis usu convenit dulcissimum esse mollissimumque et in longa febri coeliacisque utilissimum, maxime eius, quae iam infantem removerit. et in malacia stomachi, in febribus, rosionibus efficacissimum experiuntur; item mammarum collectionibus cum ture, oculo ab ictu cruore suffuso et in dolore aut epiphora, si inmulgeatur, plurimum prodest, magisque cum melle et narcissi suco aut turis polline, superque in omni usu efficacius eius, quae marem enixa sit, multoque efficacissimum eius, quae geminos mares, et si vino ipsa cibisque acrioribus  abstineat. mixto praeterea ovorum candido liquore madidaque lana frontibus inpositum fluctiones oculorum suspendit. etiam si rana saliva sua oculum asperserit, praecipuum est remedium, et contra morsum eiusdem bibitur instillaturque. eum, qui simul matris filiaeque lacte inunctus sit, liberari omni oculorum metu in totam vitam adfirmant. aurium quoque vitiis medetur admixto modice oleo aut, si ab ictu doleant, anserino adipe tepefactum. si sit odor gravior, ut plerumque fit longis vitiis, diluto melle lana includitur. et contra regium morbum in oculis relictum instillatur cum elaterio. peculiariter valet potum contra venena, quae data sint e marino lepore, bupresti aut etiam, ut aristoteles tradit, dorycnio, et contra insaniam, quae facta sit hyoscyami potu. podagris quoque iubent inlini cum cicuta, alii cum oesypo et adipe anserino, qualiter et vulvarum doloribus inponitur. alvum etiam sistit potu, ut rabirius scribit, et menses ciet.  eius vero, quae feminam enixa sit, ad vitia tantum in facie sananda praevalet. pulmonum quoque incommoda lacte mulieris sanantur; cui si admisceatur inpubis pueri urina et mel atticum, omnia coclearium singulorum mensura, vermes quoque aurium eici invenio. eius, quae marem pepererit, lacte gustato canes rabiosos negant fieri.
<plin. nat. 28.21> mulieris quoque salivam ieiunam potentem diiudicant cruentatis oculis et contra epiphoras, si ferventes anguli oculorum subinde madefiant, efficacius, si cibo vinoque se pridie ea abstinuerit. invenio et fascia mulieris alligato capite dolores minui. post haec nullus est modus. iam primum abigi grandines turbinesque contra fulgura ipsa mense nudato; sic averti violentiam caeli, in navigando quidem tempestates etiam sine menstruis. ex ipsis vero mensibus, monstrificis alias, ut suo loco indicavimus, dira et infanda vaticinantur, e quibus dixisse non pudeat, si in defectus lunae solisve congruat vis illa, inremediabilem fieri, non segnius et in silente luna, coitusque tum maribus exitiales esse atque pestiferos, purpuram quoque eo tempore ab iis pollui; tanto vim esse maiorem.  quocumque autem alio menstruo si nudatae segetem ambiant, urucas et vermiculos scarabaeosque ac noxia alia decidere metrodorus scepsius in cappadocia inventum prodit ob multitudinem cantharidum; ire ergo per media arva retectis super clunes vestibus. alibi servatur, ut nudis pedibus eant capillo cinctuque dissoluto. cavendum ne id oriente sole faciant, sementiva enim arescere, item novella tactu in perpetuum laedi, rutam et hederam, res medicatissimas, ilico mori. multa diximus de hac violentia, sed praeter illa certum est, apes tactis alvariis fugere; lina, cum coquantur, nigrescere; aciem in cultris tonsorum hebetari; aes contactu grave virus odoris accipere et aeruginem, magis si decrescente luna id accidat; equas, si sint gravidae, tactas abortum pati, quin et aspectu omnino, quamvis procul visas, si purgatio illa post virginitatem prima sit aut in virgine aetatis sponte manet. bitumen in iudaea nascens sola hac vi superari filo vestis contactae docuimus. ne igni quidem vincitur, quo cuncta, cinisque etiam ille, si quis aspergat lavandis vestibus, purpuras mutat, florem coloribus adimit, ne ipsis quidem  feminis malo suo inter se inmunibus: abortus facit inlitu aut si omnino praegnas supergradiatur. quae lais et elephantis inter se contraria prodidere de abortivo carbone e radice brassicae vel myrti vel tamaricis in eo sanguine extincto, itemque asinas tot annis non concipere, quot grana hordei contacta ederint, quaeque alia nuncupavere monstrifica aut inter ipsa pugnantia, cum haec fecunditatem fieri isdem modis, quibus sterilitatem illa, praenuntiaret, melius est non credere. bithus durrachinus hebetata aspectu specula recipere nitorem tradit isdem aversa rursus contuentibus, omnemque vim talem resolvi, si mullum piscem secum habeant; multi vero inesse etiam remedia tanto malo: podagris inlini, strumas et parotidas et panos, sacros ignes, furunculos, epiphoras tractatu mulierum earum leniri; lais et salpe canum rabiosorum morsus et tertianas quartanasque febres menstruo in lana arietis nigri argenteo bracchiali incluso, diotimus thebanus vel omnino vestis ita infectae portiuncula ac vel licio bracchiali inserto. sotira obstetrix tertianis quartanisque efficacissimum dixit plantas aegri subterlini, multoque efficacius ab ipsa muliere et ignorantis; sic et comitiales excitari. icatidas medicus quartanas finiri  coitu, incipientibus dumtaxat menstruis, spopondit. inter omnes vero convenit, si aqua potusque formidetur a morsu canis, supposita tantum calici lacinia tali statim metum eum discuti, videlicet praevalente sympathia illa graecorum, cum rabiem canum eius sanguinis gustatu incipere dixerimus. cinere eo iumentorum omnia ulcera sanari certum est addita caminorum farina et cera, maculas autem e veste eas non nisi eiusdem urina ablui, cinerem per se rosaceo mixtum feminarum praecipue capitis dolores sedare inlitum fronti, asperrimamque vim profluvii eius esse per se annis virginitate resoluta. id quoque convenit, quo nihil equidem libentius crediderim, tactis omnino menstruo postibus inritas fieri magorum artes, generis vanissimi, ut aestimare licet. ponam enim vel modestissimum e promissis eorum, ex homine siquidem resigmina unguium e pedibus manibusque cera permixta ita, ut dicatur tertianae, quartanae vel cotidianae febri remedium quaeri, ante solis ortum alienae ianuae adfigi iubent ad remedia in his morbis, quanta vanitate, si falsum est, quanta vero noxia, si transferunt morbos! innocentiores ex his omnium digitorum resigmina unguium ad cavernas formicarum abici iubent eamque, quae prima coeperit trahere, correptam subnecti collo; ita discuti morbum.
<plin. nat. 28.22> haec sunt quae retulisse fas sit, ac pleraque ex iis non nisi honore dicto, reliqua intestabilia, infanda, ut festinet oratio ab homine fugere. in ceteris claritates animalium aut operum sequemur.      elephanti sanguis, praecipue maris, fluctiones omnes, quas rheumatismos vocant, sistit. ramentis eboris cum melle attico, ut aiunt, nubeculae in facie, scobe paronychia tolluntur. proboscidis tactu capitis dolor levatur, efficacius si et sternuat. dextra pars proboscidis cum lemnia rubrica adalligata inpetus libidinum stimulat. sanguis et syntecticis prodest, iocurque comitialibus morbis.
<plin. nat. 28.23> leonis adipes cum rosaceo cutem in facie custodiunt a vitiis candoremque; sanant et adusta nivibus articulorumque tumores. magorum vanitas perunctis adipe eo faciliorem gratiam apud populos regesve promittit, praecipue tamen eo pingui, quod sit inter supercilia, ubi esse nullum potest. similia dentis, maxime a dextera parte, villique e rostro inferiore promissa sunt. fel aqua addita claritatem oculis inunctis facit et cum adipe eiusdem comitiales morbos discutit levi gustu et ut protinus qui sumpsere cursu id digerant. cor in cibo sumptum quartanis medetur; adips cum rosaceo cotidianis febribus. perunctos eo bestiae fugiunt; resistere etiam insidiis videtur.
<plin. nat. 28.24> cameli cerebrum arefactum potumque ex aceto comitialibus morbis aiunt mederi, item fel cum melle potum, hoc et anginae; cauda arefacta solvi alvum, fimi cinere crispari capillum cum oleo. et dysintericis prodest  inlitus cinis potusque, quantum iii digitis capiatur, et comitialibus morbis. urinam fullonibus utilissimam esse tradunt, itemque ulceribus manantibus barbaros servare eam quinquennio et heminis pota ciere alvum; saetas e cauda contortas et sinistro bracchio alligatas quartanis mederi.
<plin. nat. 28.25> hyaenam magi ex omnibus animalibus in maxima admiratione posuerunt, utpote cui et ipsi magicas artes dederint vimque, qua alliciat ad se homines mentes alienans. permutationes sexus annua vice diximus ceteraque monstrifica naturae eius; nunc persequemur quaecumque medicinis produntur. praecipue pantheris terrori esse traditur, ut ne conentur quidem resistere, et aliquid e corio eius habentem non adpeti, mirumque dictu, si pelles utriusque contrariae suspendantur, decidere pilos pantherae. cum fugiant venantem, declinare ad dexteram, ut praegressi hominis vestigia occupent; quod si successerit, alienari mentem ac vel ex equo hominem decidere; at si in laeva detorserit, deficientis argumentum esse celeremque capturam, facilius autem capi, si cinctus suos venator flagellumque inperitans equo septenis alligaverit nodis. mox, ut est sollers ambagibus vanitas magorum, capi iubent geminorum signum transeunte luna singulosque prope pilos  servari; capitis dolori inligatam cutem prodesse, quae fuerit in capite eius; lippitudini fel inlitum frontibus aut, ne omnino lippiatur, decoctum cum mellis attici cyathis iii et croci uncia inunctum; sic et caligines discuti et suffusiones; claritatem excitari melius inveterato medicamento, adservari autem in cypria pyxide; eodem sanari argema, scabritias, excrescentia in oculis, item cicatrices, glaucomata vero iocineris recentis inassati sanie cum despumato melle inunctis. dentes eius dentium doloribus tactu prodesse vel alligatos numeri ordine, umerorum et lacertorum doloribus; eiusdem dentes, sed e sinistra parte rostri, inligatos pecoris aut capri pelle stomachi cruciatibus; pulmones in cibo sumptos coeliacis vel ventriculi cinerem cum oleo inlitum; nervis medullas e dorso cum oleo vetere ac felle; febribus quartanis iocur degustatum ter ante accessiones; podagris spinae cinerem cum lingua et dextro pede vituli marini addito felle taurino, omnia pariter cocta atque inlita hyaenae pelle; in eodem morbo prodesse et fel cum lapide assio; tremulis, spasticis, exilientibus et quibus cor palpitet aliquid ex corde coctum mandendum ita, ut reliquae partis cinis cum cerebro hyaenae inlinatur; pilos etiam auferri hac conpositione inlita vel per se felle, evulsis prius qua renasci non libeat; sic et palpebris inutiles tolli; lumborum doloribus carnes e lumbis edendas inlinendasque cum oleo; sterilitatem  mulierum emendari oculo cum glycyrrhiza et aneto sumpto in cibo, promisso intra triduum conceptu. contra nocturnos pavores umbrarumque terrorem unus e magnis dentibus lino alligatus succurrere narratur. suffiri furentes eodem et circumligari ante pectus suum cum adipe renium aut iocinere aut pelle praecipiunt. mulieri candida a pectore hyaenae caro et pili septeni et genitale cervi, si inligentur dorcadis pelle e collo suspensa, continere partus promittuntur; venerem stimulare genitalia ad sexus suos in melle sumpta, etiamsi viri mulierum coitus oderint; quin immo totius domus concordiam eodem genitali et articulo spinae cum adhaerente corio adservatis constare. hinc spinae articulum scite nodum atlantion vocant; est autem primus. in comitialium quoque remediis habent eum. adipe accenso serpentes fugari dicunt; maxilla comminuta in aneso et in cibo sumpta horrores sedari; eodem suffitu mulierum menses evocari. tantumque est vanitatis, ut, si ad bracchium alligetur superior e dextra parte rostri dens, iaculantium ictus deerraturos negent. palato eiusdem arefacto et cum alumine aegyptio calefacto ac ter in ore permutato faetores et ulcera oris emendari, eos vero, qui linguam in calciamento sub pede habeant, non latrari a canibus; sinistra parte cerebri naribus inlita morbos perniciosos mitigari sive hominum sive quadripedum; frontis corium fascinationibus resistere, cervicis carnes, sive mandantur  sive arefactae bibantur, lumborum doloribus; nervis a dorso armisque suffiendos nervorum dolores; pilos rostri admotos mulierum labris amatorium esse; iocur in potu datum torminibus et calculis mederi. nam cor in cibo potuve sumptum omnibus doloribus corporum auxiliari, lienem lienibus, omentum ulcerum inflammationibus cum oleo, medullas doloribus spinae et nervorum lassitudini; renium nervos potos in vino cum ture fecunditatem restituere ademptam veneficio; vulvam cum mali punici dulcis cortice in potu datam prodesse mulierum vulvae; adipe a lumbis suffiri parientes difficulter et statim parere; e dorso medullam adalligatam contra vanas species opitulari, spasticis genitale e maribus suffitu, item lippientibus, ruptis, et contra inflammationes adversos pedes tactu, laevos dexteris partibus, dexteros laevis; sinistrum pedem superlatum parturienti letalem esse, dextro inlato facile eniti. membranam, quae fel continuerit, cardiacis potam in vino vel in cibo sumptam contrasuccurrere; vesicam in vino potam contra urinae incontinentiam; quae autem in vesica inventa sit urina, additis oleo ac sesamis et melle haustam prodesse stomachi acrimoniae veteri. costarum primam et octavam suffitu ruptis salutarem esse; ex spina vero parturientibus ossa; sanguinem cum polenta sumptum torminibus; eodem tactis postibus ubicumque magorum infestari  artes, non elici deos nec conloqui, sive lucernis sive pelvi sive aqua sive pila sive quo alio genere temptetur; carnes si edantur, contra rabidi canis morsus efficaces esse, etiamnum iocur efficacius. carnes vel ossa hominis, quae in ventriculo occisae inveniantur, suffitu podagricis auxiliari; si ungues inveniantur in iis, mortem alicuius capientium significari; excrementa sive ossa reddita, cum interematur, contra magicas insidias pollere; fimum, quod in intestinis inventum sit, arefactum ad dysintericos valere, potum inlitumque cum adipe anserino toto corpore opitulari laesis malo medicamento; a cane vero morsis adipem inlitum et corium substratum; rursus tali sinistri cinere decocto cum sanguine mustelae perunctos omnibus odio venire; idem fieri oculo decocto. super omnia est, quod extremam fistulam intestini contra ducum ac potestatium iniquitates commonstrant et ad successus petitionum iudiciorumque ac litium eventus, si omnino tantum aliquis secum habeat; eiusdem cavernam sinistro lacerto alligatam, si quis mulierem prospiciat, amatorium esse tam praesens, ut ilico sequatur; eiusdem loci pilorum cinerem ex oleo inlitum viris, qui sint probrosae mollitiae, severos, non modo pudicos, mores induere.
<plin. nat. 28.26> proxime fabulosus est crocodilus, ingenio quoque  ille, cui vita in aqua terraque communis. duo enim genera eorum. illius e dextra maxilla dentes adalligati dextro lacerto coitus, si credimus, stimulant; canini dentes febris statas arcent ture repleti - sunt enim cavi - ita ne diebus v ab aegro cernatur qui adalligaverit. idem pollere e ventre exemptos lapillos adversus febrium horrores venientes tradunt. eadem de causa aegypti perungunt adipe aegros suos. alter illi similis, multum infra magnitudine, in terra tantum odoratissimisque floribus vivit; ob id intestina eius diligenter exquiruntur iucundo nidore referta; crocodileam vocant, oculorum vitiis utilissimam cum porri suco inunctis et contra suffusiones vel caligines. inlita quoque ex oleo cyprino molestias in facie nascentes tollit, ex aqua vero morbos omnes, quorum natura serpit in facie, nitoremque reddit; lentigines tollit ac varos maculasque omnes. et contra comitiales morbos bibitur ex aceto mulso binis obolis. adposita menses ciet. optima quae candidissima et friabilis minimeque ponderosa, cum teratur inter digitos, fermentescens. lavatur ut cerussa. adulterant amylo aut cimolia, sed maxime sturnorum fimo qui captos oryza tantum pascunt. felle inunctis oculis ex melle contra suffusiones nihil utilius praedicant. intestinis et reliquo corpore eius suffiri vulva laborantes salutare tradunt, item velleribus circumdari vapore eiusdem infectis. corii utriusque cinis ex aceto inlitus iis partibus, quas secari opus sit, aut nidor cremati  sensum omnem scalpelli aufert. sanguis utriusque claritatem visus inunctis excitat, cicatrices oculorum emendat. corpus ipsum excepto capite pedibusque elixum manditur ischiadicis tussimque veterem sanat, praecipue in pueris, item lumborum dolores. habent et adipem, quo tactus pilus defluit. hic perunctos a crocodilis tuetur instillaturque morsibus. cor adnexum in lana ovis nigrae, cui nullus alius colos incursaverit, et primo partu genitae quartanas abigere dicitur.
<plin. nat. 28.27> iungemus illis simillima et peregrina aeque animalia priusque chamaeleonem, peculiari volumine dignum existimatum democrito ac per singula membra desecratum, non sine magna voluptate nostra cognitis proditisque mendaciis graecae vanitatis. similis et magnitudine est supra dicto crocodilo, spinae tantum acutiore curvatura et caudae amplitudine distans. nullum animal pavidius existimatur et ideo versicoloris esse mutationis. vis eius maxima contra accipitrum genus. detrahere enim supervolantem ad se traditur et voluntarium praebere lacerandum ceteris animalibus. caput eius et guttur, si roboreis lignis accendantur, imbrium et tonitruum concursus facere democritus narrat, item iocur in tegulis ustum. reliqua ad veneficia pertinentia quae dicit, quamquam falsa existimantes, omittemus, praeterquam ubi inrisu coarguent eum:  dextro oculo, si viventi eruatur, albugines oculorum cum lacte caprino tolli, lingua adalligata pericula puerperii; eundem salutarem esse parturientibus, si sit domi, si vero inferatur, perniciosissimum. linguam, si viventi exempta sit, ad iudiciorum eventus pollere, cor adversus quartanas inligatum lana nigra primae tonsurae. pedem e prioribus dextrum pelle hyaenae adalligatum sinistro bracchio contra latrocinia terroresque nocturnos pollere, item dextram mamillam contra formidines pavoresque; sinistrum vero pedem torreri in furno cum herba, quae aeque chamaeleon vocetur, additoque unguento pastillos eos in ligneum vas conditos praestare, si credimus, ne cernatur ab aliis qui id habeat. armum dextrum ad vincendos adversarios vel hostes valere, utique si abiectos eiusdem nervos calcaverit; sinistrum vero quibus monstris consecret, qualiter somnia quae velis ac quibus velis mittantur, pudet referre: omnia ea dextro pede resolvi, sicut sinistro latere lethargos, quos fecerit dexter. set capitis dolores insperso vino, in quo latus alterutrum maceratum sit, sanari; si feminis sinistri vel pedis cinere misceatur lac suillum, podagricos fieri inlitis pedibus. felle glaucomata et suffusiones corrigi prope creditur tridui inunctione, serpentes fugari  ignibus instillato, mustelas contrahi in aquam coiecto, corpori vero inlito detrahi pilos. idem praestare narrat iocur cum ranae rubetae pulmone inlitum; praeterea iocinere amatoria dissolvi, melancholicos autem sanari, si ex corio chamaeleonis sucus herbae heleniae bibatur; intestina et fartum eorum, cum animal id nullo cibo vivat, simiarum urina una inlita inimicorum ianuae odium omnium hominum his conciliare; cauda flumina et aquarum impetus sisti, serpentes soporari; eadem medicata cedro et murra inligataque gemino ramo palmae percussam aquam discuti, ut quae intus sint omnia appareant; utinamque eo ramo contactus esset democritus, quoniam ita loquacitates inmodicas promisit inhiberi. palamque est virum alias sagacem et vitae utilissimum nimio iuvandi mortales studio prolapsum.
<plin. nat. 28.28> ex eadem similitudine est scincus - et quidam terrestrem crocodilum esse dixerunt - , candidior autem et tenuiore cute. praecipua tamen differentia dinoscitur a crocodilo, squamarum serie a cauda ad caput versa. maximus indicus, deinde arabicus. adferuntur salsi. rostrum eius et pedes in vino albo poti cupiditates veneris accendunt, utique cum satyrio et erucae semine singulis  drachmis omnium ac piperis ii admixtis ita pastilli singularum drachmarum bibantur. per se laterum carnes obolis binis cum murra et pipere pari modo potae efficaciores ad idem creduntur. prodest et contra sagittarum venena, ut Apelles tradit, ante posteaque sumptus. in antidota quoque nobilia additur. sextius plus quam drachmae pondere in vini hemina potum perniciem adferre tradit, praeterea eiusdem decocti ius cum melle sumptum venerem inhibere.
<plin. nat. 28.29> est crocodilo cognatio quaedam amnis eiusdem geminique victus cum hippopotamio, repertore detrahendi sanguinis, ut diximus, plurimo autem super saiticam praefecturam. huius corii cinis cum aqua inlitus panos sanat, adips frigidas febres, item fimum suffitu, dentes e parte laeva dolorem dentium scariphatis gingivis. pellis eius e sinistra parte frontis inguini adalligata venerem inhibet, eiusdem cinis alopecias explet. testiculi drachma ex aqua contra serpentes bibitur. sanguine pictores utuntur.
<plin. nat. 28.30> peregrinae sunt et lynces, quae clarissime quadripedum omnium cernunt. ungues earum omnes cum corio exuri efficacissime in carpatho insula tradunt. hoc cinere poto propudia virorum, eiusdem aspersu feminarum libidines inhiberi, item pruritus corporum, urina stillicidia vesicae. itaque eam protinus terra pedibus adgesta  obruere traditur. eadem autem et iugulorum dolori monstratur in remedio. hactenus de externis.
<plin. nat. 28.31> nunc praevertemur ad nostrum orbem, primumque communia animalium remedia atque eximia dicemus, sicuti e lactis usu. utilissimum cuique maternum. concipere nutrices exitiosum est; hi sunt enim infantes, qui colostrati appellantur, densato lacte in casei speciem. est autem colostra prima a partu spongea densitas lactis. maxime autem alit quodcumque humanum, mox caprinum, unde fortassis fabulae iovem ita nutritum dixere. dulcissimum ab hominis camelinum, efficacissimum ex asinis. magnorum animalium et corporum facilius redditur. stomacho adcommodatissimum caprinum, quoniam fronde magis quam herba vescuntur, bubulum medicatius, ovillum dulcius et magis alit, stomacho minus utile, quoniam est pinguius. omne autem vernum aquatius aestivo et de novellis. probatissimum vero quod in ungue haeret nec defluit; innocentius decoctum, praecipue cum calculis marinis. alvus maxime solvitur bubulo, minus autem inflat quodcumque decoctum. usus lactis ad omnia intus exulcerata, maxime renes, vesicam, interanea, fauces, pulmones, foris pruritum cutis, eruptiones pituitae poti ab abstinentia  nam ut in arcadia bubulum biberent phthisici, syntectici, cachectae, diximus in ratione herbarum. sunt inter exempla qui asininum bibendo liberati sint podagri chiragraque. medici speciem unam addidere lactis generibus, quod schiston appellavere. id fit hoc modo: fictili novo fervet, caprinum maxime, ramisque ficulneis recentibus miscetur additis totidem cyathis mulsi, quot sint heminae lactis. cum fervet, ne circumfundatur, praestat cyathus argenteus cum frigida aqua demissus ita, ne quid infundat. ablatum deinde igni refrigeratione dividitur et discedit serum a lacte. quidam et ipsum serum iam multo potentissimum decocunt ad tertias partes et sub diu refrigerant. bibitur autem efficacissime heminis per intervalla, satis, diebus quinae; melius a potu gestari. datur comitialibus, melancholicis, paralyticis, in lepris, elephantiasi, articulariis morbis. infunditur quoque lac contra rosiones a medicamentis factas et, si urat dysinteria, decoctum cum marinis lapillis aut cum tisana hordeacia. item ad intestinorum rosiones bubulum aut ovillum utilius. recens quoque dysintericis infunditur, ad colum autem crudum, item vulvae et propter serpentium ictus potisve pityocampis, bupresti, cantharidum  aut salamandrae venenis, privatim bubulum iis, qui colchicum biberint aut cicutam aut dorycnium aut leporem marinum, sicut asininum contra gypsum et cerussam et sulpur et argentum vivum, item durae alvo in febri. gargarizatur quoque faucibus exulceratis. utilissime et bibitur ab imbecillitate vires recolligentibus, quos atrophos vocant, in febri etiam, quae careat dolore capitis. pueris ante cibum lactis asinini heminam dari aut si exitus cibi rosiones sentirent, antiqui in arcanis habuerunt, si hoc non esset, caprini. bubuli serum orthopnoicis prodest ante cetera addito nasturtio. inunguntur etiam oculi in lactis heminas additis sesamae drachmis iiii tritis in lippitudine. caprino lienes sanantur, post bidui inediam tertio die hedera pastis capris, per triduum poto sine alio cibo. lactis usus alias contrarius capitis doloribus, hepaticis, splenicis, nervorum vitio, febres habentibus, vertigini praeterquam purgationis gratia, gravedini, tussientibus, lippis. ovillum utilissimum tenesmo, dysinteriae; nec non phthisicis hoc et mulieris saluberrimum qui dicerent fuerunt.
<plin. nat. 28.32> de generibus caseorum diximus, cum de uberibus singulisque membris animalium diceremus. sextius eosdem effectus equino quos bubulo tradit; hunc vocant hippacen. stomacho utiles qui non sunt salsi, id est recentes. veteres alvum sistunt corpusque minuunt, stomacho inutiliores; et in totum salsa minuunt corpus, alunt mollia. caseus recens cum melle suggillata emendat, mollis alvum sistit, sedat tormina pastillis in vino austero decoctis rursusque in patina tostis cum melle. saprum vocant qui cum sale et sorbis siccis e vino tritus potusque medetur coeliacis. genitalium carbunculis caprinus tritus inpositus, item acidus cum oxymelite maculis in balineo inlitus oleo interlinitur.
<plin. nat. 28.33> e lacte fit et butyrum, barbararum gentium lautissimus cibus et qui divites a plebe discernat. plurimum e bubulo - et inde nomen - , pinguissimum ex ovibus fit et caprino, sed hieme calefacto lacte, aestate expresso tantum, crebro iactatu in longis vasis angusto foramine spiritum accipientibus sub ipso ore alias praeligato. additur paulum aquae, ut acescat. quod est maxime coactum, in summo fluitat; id exemptum addito sale oxygala appellant. relicum decocunt in ollis; ibi quod  supernatat, butyrum est, oleosum natura. quo magis virus resipit, hoc praestantius iudicatur. pluribus conpositionibus miscetur inveteratum. natura eius adstringere, mollire, replere, purgare.
<plin. nat. 28.34> oxygala fit et alio modo, acido lacte addito in recens, quod velint acescere, utilissimum stomacho. effectus dicemus suis locis.     proxima in communibus adipi laus est, sed maxime suillo, apud antiquos etiam religiosius. certe novae nuptae intrantes etiam nunc sollemne habent postes eo attingere. inveteratur duobus modis, cum sale aut sincerus; tanto fit utilior. axungiam graeci etiam appellavere iam in voluminibus suis. neque est occulta virium causa, quoniam id animal herbarum radicibus vescitur; itaque etiam fimo innumeri usus. quam ob rem non de alia loquemur sue. multo efficacior e femina et quae non pepererit, multo vero praestantior in apris esse dicitur  usus axungiae ad emollienda, excalfacienda, discutienda purgandaque. medicorum aliqui admixto anseris adipe taurorumque sebo et oesypo ad podagras uti iubent; si vero permaneat dolor, cum cera, myrto, resina, pice. sincera axungia medetur ambustis vel nive, pernionibus autem cum hordei cinere et galla pari modo. prodest et confricatis membris, itinerumque lassitudines et fatigationes levat. ad tussim veterem recens decoquitur quadrantis pondere in vini cyathis iii addito melle. vetus etiam phthisis pilulis sumpta sanat, quae sine sale inveterata est. omnino enim non nisi ad ea, quae purganda sint aut quae non sint exulcerata, salsa recipitur. quidam quadrantes axungiae et mulsi in vini cyathis ternis decocunt contra phthisis, quarto quoque die picem liquidam in ovo sumi iubent. circumligatur et lateribus, pectori, scapulis eorum, qui phthisim sentiunt, tantaque est vis, ut genibus etiam adalligata redeat in os sapor eamque expuere videantur. e sue, quae non pepererit, aptissime utuntur ad cutem mulieres, contra scabiem vero quivis admixto iumentorum sebo pro parte tertia et pice pariterque subfervefactis. sincera partus in abortum vergentes nutrit collyrii modo  subdita. cicatrices concolores facit cerussa admixta vel argenti spuma, at cum sulpure unguium scrabritias emendat. medetur et capillo fluenti et ulceribus in capite mulierum cum gallae parte quarta et infumata pilis oculorum. datur et phthisicis unciatim cum vini veteris hemina decocta, donec iii unciae e toto restent; aliqui et mellis exiguum adiciunt. panis inlinitur cum calce, item furunculis duritiaeque mammarum. rupta et convulsa et spasmata et luxata sanat, clavos et rimas callique vitia cum helleboro albo, parotidas admixta farina salsamentariae testae, quo genere proficit et ad strumas. pruritus et papulas in balineo perunctis tollit, alioque etiamnum modo podagricis prodest mixto oleo vetere, contrito una sarcophago lapide et quinquefolio tuso in vino vel cum calce aut cum cinere. fit et peculiare emplastrum lxxv #1108 ponderi c spumae argenteae mixtis, utilissime contra ulcerum inflammationes adipe verrino. et inungui putant utile, quaeque serpant inlinere cum resina. antiqui axibus vehiculorum perunguendis maxime ad faciliorem circumactum rotarum utebantur, unde nomen, sic quoque utili medicina cum illa ferrugine rotarum ad sedis vitia virilitatisque et per se axungia. medici antiqui maxime probabant renibus  detractam exemptisque venis aqua caelesti fricabant crebro decoquebantque fictili novo saepius, tum demum adservantes. convenit salsam magis mollire, excalfacere, discutere, utilioremque esse vino lotam. masurius palmam lupino adipi dedisse antiquos tradidit. ideo novas nuptas illo perunguere postes solitas, ne quid mali medicamenti inferretur.
<plin. nat. 28.35> quae ratio adipis, eadem in iis, quae ruminant, sebi est, aliis modis, non minoris potentiae. perficitur omne exemptis venis aqua marina vel salsa lotum, mox in pila tusum aspersa marina crebro; postea coquitur, donec odor omnis aboleatur, mox adsiduo sole ad candorem reducitur. a renibus autem omne laudatissimum est. si vero vetus revocetur ad curam, liquefieri prius iubent, mox frigida aqua lavari saepius, dein liquefacere adfuso vino quam odoratissimo. eodemque modo iterum ac saepius cocunt, donec virus evanescat. multi privatim sic taurorum leonumque ac pantherarum et camelorum pinguia curari iubent. usus dicetur suis locis.
<plin. nat. 28.36> communis et medullarum est. omnes molliunt, explent, siccant, excalfaciunt. laudatissima e cervis, mox vitulina, dein hircina et caprina. curantur ante autumnum. recentes lotae siccataeque in umbra, per cribrum dein liquatae per lintea exprimuntur ac reponuntur in fictili locis frigidis.
<plin. nat. 28.37> inter omnia autem communia animalium vel praestantissimum effectu fel est. vis eius excalfacere,  mordere, scindere, extrahere, discutere. minorum animalium subtilius intellegitur et ideo ad oculorum medicamenta utilius existimatur. taurino praecipua potentia, etiam in aere pelvibusque aureo colore obducendis. omne autem curatur recens praeligato ore lino crasso, demissum in ferventem aquam semihora, mox siccatum sine sole atque in melle conditum. damnatur equinum tantum inter venena. ideo flamini sacrorum equum tangere non licet, cum romae publicis sacris equus etiam immoletur.
<plin. nat. 28.38> quin et sanguis eorum septicam vim habet; item equarum, praeterquam virginum, erodit, emarginat ulcera. taurinus quidem recens inter venena est excepta aegira. ibi enim sacerdos terrae vaticinatura sanguinem tauri bibit prius quam in specus descendat. tantum potest sympathia illa, de qua loquimur, ut aliquando religione aut loco fiat. drusus tribunus plebei traditur caprinum bibisse, cum pallore et invidia veneni sibi dati insimulare q. caepionem inimicum vellet. hircorum sanguini tanta vis est, ut ferramentorum subtilitas non aliter acrius induretur, scabritia poliatur vehementius quam lima. non igitur et sanguis animalium inter communia dici potest, et ideo suis quisque dicetur effectibus.
<plin. nat. 28.39> digeremus enim in mala singula usus primumque contra serpentes. exitio his esse cervos nemo ignorat ut, si quae sunt, extractas cavernis mandentes. nec vero ipsi spirantesque tantum adversantur, sed membratim quoque. fugari eas nidore cornus eorum, si uratur, dictum est; at e summo gutture ustis ossibus congregari dicuntur. pelles eiusdem animalis substratae securos praestant ab eo metu somnos, coagulum ex aceto potum ab ictu; et si omnino tractatum sit, eo die non ferit serpens. testes quoque eius inveterati vel genitale vetus maris salutariter dantur in vino; item venter, quem centipellionem vocant. fugiunt et omnino dentem cervi habentes aut medulla perunctos sebove cervi aut vituli. summis autem remediis praefertur hinnulei coagulum matris utero execti, ut indicavimus. sanguine cervino, si una urantur dracontion et cunilago et anchusa lentisci ligno, contrahi serpentes tradunt, dissipari deinde, si sanguine detracto adiciatur pyrethrum. invenio apud auctores graecos, animal cervo minus et pilo demum simile, quod ophion vocaretur, sardiniam tantum ferre solitam. hoc interisse arbitror et  ideo medicinas ex eo omitto. - apri quoque cerebrum contra eas laudatur cum sanguine, iocur etiam inveteratum cum ruta potum ex vino, item adips cum melle resinaque, simili modo verrinum iocur et fellis dumtaxat fibra #1108 iiii pondere vel cerebrum in vino potum. - caprarum cornu vel pilis accensis fugari serpentes dicunt, cineremque e cornu potum vel inlitum contra ictus valere, item lactis haustus cum uva taminia vel urinae cum aceto scillite, caseum caprinum cum origano inpositum vel sebum cum cera. milia praeterea remediorum ex eo animali demonstrantur, sicut apparebit, quod equidem miror, cum febri negetur carere. amplior potentia feris eiusdem generis, quod numerosissimum esse diximus, alia vero et hircis. democritus etiamnum effectus auget eius, qui singularis natus sit. fimo quoque caprarum in aceto decocto inlini ictus serpentium placet et recentis cinere in vino, atque in totum difficilius sese recolligentes a serpentium ictu in caprilibus optime convalescunt. qui efficacius volunt mederi, occisae caprae alvum dissectam cum fimo intus reperto inligant statim. alii carnem recentem haedorum cum pilo suffiunt eodemque nidore fugant serpentes. utuntur et pelle eorum recenti, ad plagas et carne et fimo equi in agro pasti, coagulo leporis ex aceto contraque scorpionem et murem araneum; aiunt non feriri  leporis coagulo perunctos. a scorpione percussis fimum caprae efficacius aceto decoctum auxiliatur, lardum iusque decocti potum et iis, qui buprestim hauserint. quin etiam si quis asino in aurem percussum a scorpione se dicat, transire malum protinus tradunt, venenataque omnia accenso pulmone eius fugere. et fimo vituli suffiri percussos a scorpione prodest.
<plin. nat. 28.40> canis rabiosi morsu facta volnera circumcidunt ad vivas usque partes quidam carnemque vituli admovent et ius ex eodem carnis decoctae dant potui aut axungiam cum calce tusam, hirci iocur, quo inposito ne temptari quidem aquae metu adfirmant. laudant et caprae fimum ex vino inlitum, melis et cuculi et hirundinis decoctum et potum. ad reliquos bestiarum morsus caprinum caseum siccum cum origano inponunt et bibi iubent, ad hominis morsus carnem bubulam coctam, efficacius vituli, si non ante quintum diem solvant.
<plin. nat. 28.41> veneficiis rostrum lupi resistere inveteratum aiunt ob idque villarum portis praefigunt. hoc idem praestare et pellis e cervice solida manica existimatur, quippe tanta vis est animalis praeter ea, quae retulimus, ut vestigia eius calcata equis adferant torporem. - iis, qui argentum vivum biberint, lardum remedio est. - asinino lacte poto venena restinguntur, peculiariter si hyoscyamum potum sit aut viscum aut cicuta aut lepus marinus aut opocarpatum aut cerussa aut dorycnium et si coagulum  alicui nocuerit, nam id quoque venenum est in prima lactis coagulatione. multos et alios usus eius dicemus, sed meminisse oportebit recenti utendum aut non multo postea tepefacto; nullum enim celerius evanescit. ossa quoque asini confracta et decocta contra leporis marini venenum dantur. omnia eadem onagris efficaciora. - de equiferis non scripserunt graeci, quoniam terrae illae non gignebant, verum tamen fortiora omnia eadem quam in equis intellegi debent. lacte equino venena leporis marini et toxica expugnantur. nec uros aut bisontes habuerunt graeci in experimentis, quamquam bove fero refertis indiae silvis; pro portione tamen eadem efficaciora omnia ex his credi par est. sic quoque lacte bubulo cuncta venena expugnari tradunt, maxime supra dicta et si ephemerum inpactum sit aut si cantharides datae; omnia vomitione egeri, sic et caprino iure cantharidas. contra ea vero, quae exulceratione enecant, sebum vitulinum vel bubulum auxiliatur. nam contra sanguisugas potas butyrum remedio est cum aceto ferro calefacto, quod et per se prodest contra venena, nam si oleum non sit, vicem eius repraesentat. multipedae morsus cum melle sanat. omasi quoque iure poto venena supra dicta expugnari putant,  privatim vero aconita et cicutas, itemque vitulino sebo. - caprinus caseus recens iis, qui viscum biberint, lac contra cantharidas remedio est, contra ephemeri potum cum taminia uva. sanguis caprinus decoctus cum medulla contra toxica venena sumitur, haedinus contra reliqua, coagulum haedi contra viscum et chamaeleonem album sanguinemque taurinum, contra quem et leporis coagulum est ex aceto, contra pastinacam vero et omnium marinorum ictus vel morsus coagulum leporis vel haedi vel agni drachmae pondere ex vino. leporis coagulum et contra venena additur antidotis. papilio quoque lucernarum luminibus advolans inter mala medicamenta numeratur; huic contrarium est iocur caprinum, sicut fel veneficiis ex mustella rustica factis. hinc deinde praevertemur ad genera morborum.
<plin. nat. 28.42> capilli defluvia ursinus adips admixto ladano et adianto continet alopeciasque emendat et raritatem superciliorum cum fungis lucernarum ac fuligine, quae est in rostris earum, porriginem cum vino. prodest ad hanc et cornus cervini cinis e vino utque non taedia animalium capillis increscant, item fel caprinum cum creta cimolia et aceto sic, uti paulum capiti inarescant, item fel scrofinum, urina tauri. si vero vetus sit, furfures etiam adiecto sulpure emendat. cinere genitalis asini spissari  capillum putant et a canitie vindicari, si rasis inlinatur plumboque tritus cum oleo, densari et asinini pulli illitum urina; admiscent nardum fastidii gratia. alopecias felle taurino cum aegyptio alumine tepefacto inlinunt. ulcera capitis manantia urina tauri efficaciter sanat, item hominis vetus, si cyclaminum adiciatur et sulpur, efficacius tamen vitulinum fel, quo cum aceto calefacto et lendes tolluntur. sebum vitulinum capitis ulceribus cum sale tritum utilissimum. laudatur et vulpium adips, sed praecipue felium fimum cum sinapis pari modo inlitum, caprini cornus farina vel cinis, magisque hircini, addito nitro et tamaricis semine et butyro oleoque, prius capite raso; mire continent ita fluentem capillum, sicuti carnis cinere ex oleo inlita supercilia nigrescunt. lacte caprino lendes tolli tradunt, fimo cum melle alopecias expleri, item ungularum cinere cum pice. fluentem capillum continet leporinus cinis cum oleo myrteo. - capitis dolorem sedat pota aqua, quae relicta est e bovis aut asini potu, et, si credimus, vulpis masculae genitale circumligatum, cornus cervini cinis inlitus ex aceto aut rosaceo aut ex irino. -
<plin. nat. 28.43> oculorum epiphoras bubulo sebo cum oleo cocto inlinunt; cervini cornus cinere scabritias ex eodem inunguunt, mucrones autem ipsos efficaciores putant. lupi excrementis circumlini suffusiones prodest, cinere eorum cum attico melle inungui obscuritates, item felle ursino, epinyctidas adipe apruno cum rosaceo. ungulae asininae cinis inunctus e suo lacte oculorum cicatrices et albugines tollit. medulla bubula e dextro crure priore trita cum fuligine pilis et palpebrarum vitiis angulorumque occurrit - calliblephari modo fuligo in hoc usu temperatur, optime ellychnio papyraceo oleoque sesamino fuligine in novum vas pinnis detersa - , efficacissime tamen evolsos ibi pilos coercet. felle tauri cum ovi albo collyria fiunt, aquaque dissoluta inungunt per quadriduum. sebum vituli cum anseris adipe et ocimi suco genarum vitiis aptissimum est. eiusdem medullae cum pari pondere cerae et olei vel rosacei addito ovo duritiae genarum inlinuntur. caseo molli caprino inposito ex aqua calida epiphorae sedantur; si tumor sit, ex melle; utrumque sero calido fovendum. sicca lippitudo lumbulis suum exustis atque contritis et inpositis tollitur. capras negant lippire, quoniam quasdam herbas edint, item dorcadas; ob id fimum earum cera circumdatum nova luna devorari iubent.  et quoniam noctu quoque aeque cernant, sanguine hircino lusciosos sanari putant, nyctalopas a graecis dictos, caprae vero iocinere in vino austero decocto. quidam inassati iocineris sanie inungunt aut felle caprae, carnesque vesci eas et, dum coquantur, oculos vaporari iis praecipiunt; id quoque referre arbitrantur, ut rutili coloris fuerit. volunt et suffiri oculos iocinere in ollis decocto, quidam inassato. fel quidem caprinum pluribus modis adsumunt, cum melle contra caligines, cum veratri candidi tertia parte contra glaucomata, cum vino contra cicatrices et albugines et caligines et pterygia et argema, ad palpebras vero evolso prius pilo cum suco oleris ita, ut unctio inarescat, contra ruptas tuniculas cum lacte mulieris. ad omnia inveteratum fel efficacius putant. nec abdicant fimum ex melle inlitum epiphoris, contraque dolores medullam, item pulmonem leporis, et ad caligines fel cum passo aut melle. lupino quoque adipe vel medulla suum fricari oculos contra lippitudines praecipiunt. nam vulpinam linguam habentes in armilla lippituros negant.
<plin. nat. 28.44> aurium dolori et vitiis medentur urina apri in vitreo servata, fel apri vel suis vel bubulum cum oleo cedrino et rosaceo aequis portionibus, praecipue vero  taurinum cum porri suco tepidum vel cum melle, si suppurent, contraque odorem gravem per se, tepefactum in malicorio. rupta in ea parte cum lacte mulierum efficaciter sanat. quidam et in gravitate aures sic perluendas putant, alii cum senecta serpentium et aceto - includunt lana - collutas ante calida aqua aut, si maior sit gravitas, verrinum fel cum murra et ruta in malicorio excalfactum infundunt, lardum quoque pingue; item fimum asini recens cum rosaceo instillatur, omnia tepefacta. utilior equi spuma vel equini fimi recentis cinis cum rosaceo, butyrum recens, sebum bubulum cum adipe anserino, urina caprae vel tauri aut fullonia vetus, calfactae vapore per lagoenae collum subeunte - admiscent aceti tertiam partem et aliquid murrae - , vituli, qui nondum herbam gustaverit, fimum mixto felle eiusdem et cute, quam relincunt angues, excalefactis prius auribus; lana autem medicamina ea includuntur. prodest et sebum vituli cum anseris adipe et ocimi suco, eiusdem medulla admixto cumino trito infusa, virus verrinum e scrofa exceptum, priusquam terram attingat, contra dolores; auribus fractis glutinum  e naturis vitulorum factum et in aqua liquatum; aliis vitiis adips vulpium, item fel caprinum cum rosaceo tepido aut porri suco aut, si rupta sint aliqua ibi, e lacte mulieris; si gravitas audiendi, fel bubulum cum urina caprae vel hirci, vel si pus sit. in quocumque autem usu putant efficaciora haec in cornu caprino per dies xx infumata. laudant et coagulum leporis tertia parte #1108 dimidiaque sacopenii in ammineo vino. - parotidas ursinus adips conprimit pari pondere cerae et taurini sebi - addunt quidam hypocisthidem - , et per se butyrum inlitum, si prius foveantur feni graeci decocti suco, efficacius cum strychno. prosunt et vulpium testes et taurinus sanguis aridus tritus, urina caprae calefacta instillata auribus, fimum eiusdem cum axungia inlitum.
<plin. nat. 28.45> dentes mobiles confirmat cervini cornus cinis doloresque eorum mitigat, sive infricentur sive colluantur. quidam efficaciorem ad omnes eosdem usus crudi cornus farinam arbitrantur. dentifricia utroque modo fiunt. magnum remedium est et in luporum capitis cinere. certum est in excrementis eorum plerumque inveniri ossa; haec adalligata eundem effectum habent, item leporina coagula  per aurem infusa contra dolores. et capitis eorum cinis dentifricium est adiectoque nardo mulcet graveolentiam oris. aliqui murinorum capitum cinerem miscuisse malunt. reperitur in latere leporis os acui simile; hoc scariphare dentes in dolore suadent. talus bubulus accensus eos, qui labent cum dolore, admotus confirmat; eiusdem cinis cum murra dentifricium est. ossa quoque ex ungulis suum combusta eundem usum praebent, item ossa ex acetabulis pernarum, circa quae coxendices vertuntur. isdem sanari demissis in fauces iumentorum verminationes notum est, sed et combustis dentes confirmari, asinino quoque lacte percussu vexatos aut dentium eiusdem cinere, item lichene equi cum oleo infuso per aurem. est autem hoc non hippomanes, quod alioqui noxium omitto, sed in equorum genibus ac super ungulas. praeterea in corde equorum invenitur os dentibus caninis maximis simile; hoc scariphari dolorem aut exempto dente mortui equi maxillis ad numerum eius, qui doleat, demonstrant. equarum virus a coitu in ellychniis accensum anaxilaus prodidit lichenis equinorum capitum vires repraesentare monstrifice, similiter ex asinis. nam hippomanes tantas in veneficio vires habet, ut adfusum aeris mixturae in effigiem equae  olympiae admotos mares equos ad rabiem coitus agat. medetur dentibus et fabrile glutinum in aqua decoctum inlitum et mox paulo detractum ita, ut confestim conluantur vino, in quo decocti sint cortices mali punici dulcis. efficax habetur et caprino lacte conlui dentes vel felle taurino. talorum caprae recentium cinis dentifricio placet et omnium fere villaticarum quadrupedum, ne saepius eadem dicantur.
<plin. nat. 28.46> cutem in facie erugari et tenerescere candore lacte asinino putant, notumque est quasdam cottidie septies genas custodito numero fovere. poppaea hoc neronis principis instituit, balnearum quoque solia sic temperans, ob hoc asinarum gregibus eam comitantibus. impetus pituitae in facie butyro inlito tolluntur, efficacius cum cerussa, sincero vero ea vitia, quae serpunt, superinposita farina hordeacia, ulcera in facie membrana e partu bovis madida. frivolum videatur, non tamen omittendum propter desideria mulierum, talum candidi iuvenci xl diebus noctibusque, donec resolvatur in liquorem, decoctum et inlitum linteolo candorem cutisque erugationem praestare. fimo taurino malas rubescere aiunt, non ut crocodileam inlini melius sit; foveri frigida et ante et postea  iubent. testas et quae decolorem faciunt cutem fimum vituli cum oleo et cummi manu subactum emendat; ulcera oris ac rimas sebum vituli vel bovis cum adipe anserino et ocimi suco. est et alia mixtura sebo vituli cum medulla cervi et albae spinae foliis una tritis. idem praestat et medulla cum resina vel, si vaccina sit, et ius e carne vaccina. lichenas oris praestantissime vincit glutinum factum e genitalibus vitulorum, liquatum aceto cum sulpure vivo, ramo ficulneo permixtum, ita ut bis die recens inlinatur, item lepras ex melle et aceto decoctum, quas et iocur hirci calidum inlitum tollit, sicut elephantiasin fel caprinum; etiamnum lepras ac furfures tauri fel addito nitro, urina asini circa canis ortum; maculas in facie fel utriusque per sese aqua infractum evitatisque solibus ac ventis post detractam cutem. similis effectus et in taurino vitulinove felle cum semine cunilae, cinere e cornu cervino, si canicula exoriente conburatur. asinino sebo cicatricibus, a lichene leprisque maxime, color redditur. hirci fel et lentigines tollit admixto caseo cum vivo  sulpure spongeaeque cinere, ut sit mellis crassitudo. aliqui inveterato felle maluere uti, mixtis calidis furfuribus pondere oboli unius iiiique mellis, prius defricatis maculis. efficax eiusdem et sebum cum melanthio et sulpure et iride, labrorum fissuris cum anserino adipe ac medulla cervina resinaque et calce. - invenio aput auctores iis, qui lentigines habeant, negari magices sacrificiorum usus. -
<plin. nat. 28.47> lacte bubulo aut caprino tonsillae et arteriae exulceratae iuvantur. gargarizatur tepidum, ut est usus, expressum aut calefactum. caprinum utilius cum malva decoctum et sale exiguo. linguae exulcerationi et arteriarum prodest ius omasi gargarizatum, tonsillis autem privatim renes vulpium aridi cum melle triti inlitique, anginae fel taurinum vel caprinum cum melle, iocur melis ex aqua. oris gravitatem ulceraque butyrum emendat. spinam aliudve quid faucibus adhaerens felis extrinsecus fimo perfricatis aut reddi aut delabi tradunt. strumas discutit fel aprunum vel bubulum tepidum inlitum - nam coagulum leporis e vino in linteolo exulceratis dumtaxat inponitur - , discutit et ungulae asini vel equi cinis ex oleo vel aqua  inlitus et urina calefacta et bovis ungulae cinis ex aqua, fimum quoque fervens ex aceto, item sebum caprinum cum calce aut fimum ex aceto decoctum, testes volpini. prodest et sapo, galliarum hoc inventum rutilandis capillis. fit ex sebo et cinere, optimus fagino et caprino, duobus modis, spissus ac liquidus, uterque apud germanos maiore in usu viris quam feminis.
<plin. nat. 28.48> cervicium dolores butyro aut adipe ursino perfricentur, rigores bubulo sebo, quod et strumis prodest cum oleo. dolorem inflexibilem - opisthotonum vocant - levat urina caprae auribus infusa aut fimum cum bulbis inlitum; ungues contusos fel cuiuscumque animalis circumligatum; pterygia digitorum fel tauri aridum aqua calida dissolutum. quidam adiciunt sulpur et alumen pari pondere omnium.
<plin. nat. 28.49> tussim iocur lupi ex vino tepido sanat, ursinum fel admixto melle aut ex cornus bubuli summis partibus cinis vel saliva equi triduo pota - ecum mori tradunt - , pulmo cervinus cum gula sua arefactus in fumo, dein tusus ex melle cottidiano ecligmate; efficacior ad id subulo cervorum generis. sanguinem expuentes cervini cornus  cinis, coagulum leporis tertia parte denarii cum terra samia et vino myrteo potum sanat; eiusdem fimi cinis in vino vesperi potus nocturnas tussis, pili quoque leporis suffiti extrahunt pulmonibus difficiles excreationes. purulentas autem exulcerationes pectoris pulmonisque et a pulmone graveolentiam halitus butyrum efficacissime iuvat cum pari modo mellis attici decoctum, donec rufescat, et matutinis sumptum ad mensuram lingulae; quidam pro melle laricis resinam addere maluere. si sanguis reiciatur, efficacem tradunt bubulum sanguinem, modice et cum aceto sumptum. nam de taurino credere temerarium est; sed glutinum taurinum iii obolis cum calida aqua bibitur in vetere sanguinis excreatione.
<plin. nat. 28.50> stomachum exulceratum lactis asinini potus reficit, item bubuli; rosiones eius caro bubula mixto aceto et vino cocta; rheumatismos cornus cervini cinis; sanguinis excreationes haedinus sanguis recens ad cyathos ternos cum aceto acri pari modo fervens potus, coagulum tertia parte ex aceto potum; iocineris dolores lupi iocur aridum ex mulso, asini iocur aridum cum petroselini partibus ii ac nucibus iii ex melle tritum et in cibo sumptum, sanguis hircinus cibo aptatus. suspiriosis ante omnia efficax est potus equiferorum sanguinis, proxime lactis asinini tepidi, bubuli decocti ita, ut serum ex eo bibatur,  addito in iii heminas cyatho nasturtii albi perfusi aqua, dein melle diluti. iocur quoque vulpinum aut pulmo in vino nigro aut fel ursinum in aqua laxat meatus spirandi.
<plin. nat. 28.51> lumborum dolores et quaecumque alia molliri opus sit ursino adipe perfricari convenit, cinerem apruni aut suilli fimi inveterati aspergi potioni vini. - (adferunt et magi sua commenta: primum omnium rabiem hircorum, si mulceatur barba, mitigari, eadem praecisa non abire eos in alienum gregem). ischiadicis fimum bubulum inponunt calfactum in foliis cinere ferventi. huic admiscent fimum caprinum et subdito linteolo uncto cava manu, quantum pati possit, fervens sustineri iubent ita, ut si laeva pars doleat, haec medicina in dextera manu fiat aut e contrario, fimumque ad eum usum acus aereae punctu tolli iubent. modus est curationis, donec vapor ad lumbos pervenisse sentiatur; postea manum porro tuso inlinunt, item lumbos ipso fimo cum melle. suadent in eo  dolore et testes leporis devorare. in renium dolore leporis renes crudos devorari iubent aut certe coctos ita, ne dente contingantur. ventris quidem dolore temptari negant talum leporis habentes.
<plin. nat. 28.52> lienem sedat fel apri vel suis potum, cervini cornus cinis in aceto, efficacissime tamen inveteratus lien asini ita, ut in triduo sentiatur utilitas. asinini pulli fimum, quod primum edidit - poleam vocant - , syri dant in aceto mulso. datur et equi lingua inveterata ex vino praesentaneo medicamento, ut didicisse se ex barbaris caecilius bion tradidit, et lien bubulus simili modo, recens autem assus vel elixus in cibo. in vesica quoque bovis alii capita xx tusa cum aceti sextario imponuntur ad lienis dolores. eadem ex causa emi lienem vituli, quanti indicatus sit, iubent magi nulla pretii cunctatione, quoniam hoc quoque religiose pertineat, divisumque per longitudinem adnecti tunicae utrimque et induentem pati decidere ad pedes, dein collectum arefacere in umbra. cum hoc fiat, simul residere lienem aegri vitiatum liberarique eum morbo dicitur. prodest et pulmo vulpium cinere siccatus atque in aqua potus, item haedorum lien impositus.
<plin. nat. 28.53> alvum sistit cervi sanguis, item cornus cinis, iocur aprunum ex vino potum citra salem recensque, item assum, vel suillum, hircinum decoctum ad quintas hemina in vino, coagulum leporis in vino ciceris magnitudine aut, si febris sit, ex aqua - aliqui et gallam adiciunt, alii per se leporis sanguine contenti sunt - , lac coctum, equini fimi cinis in aquae potu, taurini cornus veteris e parte ima cinis inspersus potioni aquae, sanguis hircinus carbone decoctus, corium caprinum cum suo pilo decoctum suco epoto, coagulum equi et sanguis caprinus vel medulla vel iocur. - alvum solvit fel lupi cum elaterio umbilico inlitum vel lactis equini potus, item caprini cum sale et melle, caprae fel cum cyclamini suco et aluminis momento - aliqui et nitrum et aquam adiecisse malunt - , fel tauri cum absinthio tritum ac subditum pastillo, butyrum largius sumptum. - coeliacis et dysintericis medetur iocur vaccinum, cornus cervini cinis iii  digitis captus in potione aquae, coagulum leporis subactum in pane, si vero sanguinem detrahant, in polenta, apruni vel suilli vel leporini fimi cinis inspersus potioni tepidi vini. vituli quoque ius vulgariter dari inter auxilia coeliacorum et dysintericorum tradunt. lactis asinini potus utilior addito melle, nec minus efficax fimi cinis ex vino utrique vitio, item polea supra dicta, equi coagulum, quod aliqui hippacen appellant, etiam si sanguinem detrahant, vel fimi cinis dentiumque eiusdem tusorum farina salutares et bubuli lactis decocti potus. dysintericis addi mellis exiguum praecipiunt et, si tormina sint, cornus cervini cinerem aut fel taurinum cumino mixtum et cucurbitae carnes umbilico inponere. caseus recens vaccinus inmittitur ad utrumque vitium, item butyrum heminis iiii cum resinae terebinthinae sextante aut cum malva decocta aut cum rosaceo. datur et sebum vitulinum aut bubulum, item medulla - et coquitur cum farinae ceraeque exiguo et oleo, ut sorberi possit, medulla et in pane subigitur - , lac caprinum ad dimidias partes decoctum; si sint et tormina, additur protropum. torminibus satis esse remedii in leporis coagulo poto e vino tepido vel semel arbitrantur aliqui; cautiores et sanguine caprino cum farina  hordeacea et resina ventrem inlinunt. ad omnes epiphoras ventris inlini caseum mollem suadent, veterem autem in farinam tritum coeliacis et dysintericis dari, cyatho casei in cyathis vini cibarii iii. sanguis caprinus decoctus cum medulla dysintericis, iocur assum caprae coeliacis subvenit, magisque etiam hirci, in vino austero decoctum potumque vel ex oleo myrteo umbilico inpositum. quidam decocunt a iii sextariis aquae ad heminam addita ruta. utuntur et liene asso caprae hircive et sebo hirci in pane, qui cinere coctus sit, caprae a renibus maxime, ut per se hauriatur protinusque modice frigida. sorberi iubent aliqui et in aqua decoctum sebum admixta polenta et cumino et aneto acetoque. inlinunt et ventrem coeliacis fimo cum melle decocto. utuntur ad utrumque vitium et coagulo haedi in vino myrtite fabae magnitudine poto et sanguine eiusdem in cibum formato, quem sanguiculum vocant. infundunt dysintericis et glutinum taurinum aqua calida resolutum. inflationes discutit vitulinum fimum in vino decoctum. - intestinorum vitiis magnopere prodest coagulum cervorum decoctum cum lente betaque atque ita in cibo sumptum, leporis pilorum cinis cum melle decoctus, lactis caprini potus decocti cum malva exiguo sale addito; si et coagulum addatur, maioribus emolumentis fiat.  eadem vis est et in sebo caprino in sorbitione aliqua, uti protinus hauriatur frigida aqua. item feminum haedi cinis rupta intestina sarcire mire traditur, fimum leporis cum melle decoctum et cottidie fabae magnitudine sumptum ita, ut deploratos sanaverint. laudant et caprini capitis cum suis pilis discocti sucum.
<plin. nat. 28.54> tenesmos, id est crebra et inanis voluntas desurgendi, tollitur poto lacte asinino, item bubulo. - taenearum genera pellit cervini cornus cinis potus. - quae in excrementis lupi diximus inveniri ossa, si terram non attigerint, colo medentur adalligata bracchio. polea quoque supra dicta magnopere prodest decocta in sapa, item suilli fimi farina addito cumino in aqua rutae decoctae, cornus cervini teneri cinis cocleis africanis cum testa sua tusis mixtus in vini potione.
<plin. nat. 28.55> vesicae calculorumque cruciatibus auxiliatur urina apri et ipsa vesica pro cibo sumpta, efficacius, si prius fumo maceretur utrumque. vesicam elixam mandi oportet, et a muliere feminae suis. inveniuntur in iocineribus eorum lapilli aut duritiae lapillis similes, candidae, sicut in vulgari sue, quibus contritis atque in vino potis pelli calculos aiunt. ipsi apro tam gravis urina sua est, ut nisi egesta fugae non sufficiat ac velut devinctus  opprimatur; exuri illa tradunt eos. leporis renes inveterati in vino poti calculos pellunt. in pernae suum articulo os diximus, quod decoctum ius facit urinae utile. asini renes inveterati tritique ex vino mero dati vesicae medentur. calculos expellunt lichenes equini ex vino aut mulso poti diebus xl. prodest et ungulae equinae cinis in vino aut aqua, item fimum caprarum in mulso, efficacius silvestrium, pili quoque caprini cinis; verendorum carbunculis cerebrum apri vel suis sanguisque. vitia vero, quae in eadem parte serpunt, iocur eorum combustum, maxime iunipiri ligno, cum charta et arrhenico sanat, fimi cinis, fel bubulum cum alumine aegyptio ac murra ad crassitudinem mellis subactum, insuper beta ex vino cocta inposita, caro quoque; manantia vero ulcera sebum cum medulla vituli in vino decoctum, fel caprinum cum melle rubique suco, vel si serpant; fimum etiam prodesse cum melle dicunt aut cum aceto et per se butyrum. - testium tumor sebo vituli addito nitro cohibetur vel fimo eiusdem ex aceto decocto. - urinae incontinentiam cohibet vesica apruna, si assa mandatur, ungularum apri vel suis cinis potioni inspersus,  vesica feminae suis combusta ac pota, item haedi, vel pulmo, cerebrum leporis in vino, eiusdem testiculi tosti vel coagulum cum anserino adipe in polenta, renes asini in mero triti potique. magi verrini genitalis cinere poto ex vino dulci demonstrant urinam facere in canis cubili ac verba adicere, ne ipse urinam faciat ut canis in suo cubili. rursus ciet urinam vesica suis, si terram non attigerit, inposita pubi.
<plin. nat. 28.56> sedis vitiis praeclare prodest fel ursinum cum adipe; quidam adiciunt spumam argenti ac tus. prodest et butyrum cum adipe anserino ac rosaceo; modum ipsae res statuunt, ut sint inlitu faciles. praeclare medetur et taurinum fel in linteolis concerptis rimasque perducit ad cicatricem. inflationibus in ea parte sebum vituli, maxime ab inguinibus, cum ruta; ceteris vitiis medetur sanguis caprinus cum polenta, item fel caprinum condylomatis per se, item fel lupinum ex vino. panos et apostemata in quacumque parte sanguis ursinus discutit, item taurinus aridus tritus. praecipuum tamen remedium traditur in calculo onagri, quem dicitur, cum interficiatur, reddere urina liquidiorem initio, sed in terra spissantem se; hic adalligatus femini omnes impetus discutit omnique suppuratione liberat. est autem rarus inventu nec ex omni onagro, sed mire celebrant remedio. prodest et urina asini  cum melanthio et ungulae equinae cinis cum oleo et aqua inlitus, sanguis equi, praecipue admissarii, sanguis bubulus, item fel. caro quoque eosdem effectus habet calida inposita et ungulae cinis ex aqua aut melle, urina caprarum, hircorum quoque carnes in aqua decoctae aut fimum ex iis cum melle decoctum, fel verrinum, urina suum in lana inposita. - femina adteri adurique equitatu notum est; utilissimum est ad omnes inde causas spumam equi ex ore inguinibus inlinere. - inguina et ex ulcerum causa intumescunt. remedio sunt equi saetae iii totidem nodis alligatae intra ulcus.
<plin. nat. 28.57> podagris medetur ursinus adips taurinumque sebum, pari pondere et cerae. addunt quidam hypocisthidem et gallam. alii hircinum praeferunt sebum cum fimo caprae et croco, sinapi, item caulibus hederae tritis ac perdicio vel flore cucumeris silvestris. item bovis fimum cum aceti faece magnificant et vituli, qui nondum herbam gustaverit, fimum aut per se sanguinem tauri, vulpem decoctam vivam, donec ossa tantum restent, lupumve vivum  oleo cerati modo incoctum, sebum hircinum cum helxines parte aequa, sinapis tertia, fimi caprini cinerem cum axungia. quin et ischiadicos uri sub pollicibus pedum eo fimo fervente utilissime tradunt, articulorumque vitiis fel ursinum utilissimum esse et pedes leporis adalligatos, podagras quidem mitigari pede leporis viventi absciso, si quis secum adsidue habeat. - perniones ursinus adips rimasque pedum omnes sarcit, efficacius alumine addito, sebum caprinum, dentium equi farina, aprunum vel suillum fel cum adipe, pulmo inpositus et si subtriti sint contunsive offensatione, si vero adusti frigore, leporini pili cinis; eiusdem pulmo contusis dissectus aut pulmonis cinis. sole adusta sebo asinino aptissime curantur, item bubulo cum rosaceo. - clavos et rimas callique vitia fimum apri vel suis recens inlitum ac tertio die solutum sanat, talorum cinis, pulmo aprunus aut suillus aut cervinus; adtritus calciamentorum urina asini cum luto suo inlita; clavos sebum bubulum cum turis polline; perniones vero corium conbustum; melius, si ex vetere calciamento; iniurias e calceatu ex oleo corii caprini cinis. - varicum dolores sedat fimi vitulini cinis cum lilii bulbis decoctus addito  melle modico, itemque omnia inflammata et suppurationes minantia. eadem res et podagris prodest et articulariis morbis, e maribus praecipue vitulis; articulorum adtritis fel aprorum vel suum linteo calefacto inpositum, vituli, qui nondum herbam gustaverit, fimum, item caprinum cum melle in aceto decoctum. - ungues scabros sebum vituli emendat, item caprinum admixta sandaraca. - verrucas vero aufert fimi vitulini cinis ex aceto, asini urina et lutum.
<plin. nat. 28.58> comitiali morbo testes ursinos edisse prodest vel aprunos bibisse ex lacte equino aut ex aqua, item aprunam urinam ex aceto mulso, efficacius quae inaruerit in vesica sua. dantur et suum testiculi inveterati tritique in suis lacte, praecedente vini abstinentia et sequente continuis quinis diebus. dantur et leporis sale custoditi pulmones cum turis tertia parte in vino albo per dies xxx, item coagula eiusdem; asini cerebrum ex aqua mulsa, infumatum prius in foliis, semuncia per dies vii, ungularum eius cinis coclearibus binis toto mense potus, item testes sale adservati et inspersi potioni in asinarum maxime lacte vel ex aqua. membrana partus earum, praecipue si marem pepererint, olefactata accedente morbo comitialium resistit. sunt qui e mare nigroque cor edendum cum pane sub  diu prima aut secunda luna praecipiant, alii carnem, aliqui sanguinem aceto dilutum per dies xl bibendum. quidam urinam aquae ferrariae ex officinis miscent eademque potione et lymphatis medentur. comitialibus datur et lactis equini potus, lichen equi in aceto mulso bibendus; dantur et carnes caprinae in rogo hominis tostae, ut volunt magi, sebum earum cum felle taurino pari pondere decoctum et in folliculo fellis reconditum ita, ne terram attingat, potum vero ex aqua sublime. morbum ipsum deprehendit caprini cornus vel cervini usti nidor. - sideratis urina pulli asinini nardo admixto perunctione prodesse dicitur.
<plin. nat. 28.59> regio morbo cornus cervini cinis, sanguis asini ex vino, item fimum asinini pulli, quod primum edidit a partu, datum fabae magnitudine e vino medetur intra diem tertium. eadem et ex equino pullo similiterque vis est.     fractis ossibus praesentaneus maxillarum apri cinis vel suis; item lardum elixum atque circumligatum mira celeritate solidat. costis quidem fractis laudatur unice caprinum fimum ex vino vetere: aperit, extrahit, persanat.
<plin. nat. 28.60> febres arcet cervorum caro, ut diximus; eas quidem, quae certo dierum numero redeunt, oculus lupi  dexter salsus adalligatusque, si credimus magis. est genus febrium, quod amphemerinon vocant; hoc liberari tradunt, si quis e vena auris asini iii guttas sanguinis in ii heminis aquae hauserit. quartanis magi excrementa felis cum digito bubonis adalligari iubent et, ne recidant, non removeri septeno circumitu. quis hoc, quaeso, invenire potuit quae est ista mixtura cur digitus potissimum bubonis electus est modestiores iocur felis decrescente luna occisae inveteratum sale ex vino bibendum ante accessiones quartanae dixere. iidem magi fimi bubuli cinere consperso puerorum urina inlinunt digitos pedum manuumque. leporis cor adalligant, coagulum ante accessiones propinant. datur et caseus caprinus recens cum melle diligenter sero expresso.
<plin. nat. 28.61> melancholicis fimum vituli in vino decoctum remedio est. - lethargicos excitat asini lichen naribus inlitus ex aceto, caprini cornus nidor aut pilorum, iocur aprunum; itaque et veternosis datur. - phthisicis medentur iocur lupi ex vino macro, suis feminae herbis pastae laridum, carnes asininae ex iure sumptae; hoc genere maxime in achaia curant id malum. fimi quoque aridi, sed pabulo viridi pasto bove, fumum harundine haustum prodesse tradunt bubulive cornus mucronem exustum ii coclearium  mensura addito melle pilulis devoratis. caprae sebo in pulte alicacia et phthisim et tussim sanari vel recenti cum mulso liquefacto ita, ut uncia in cyathum addatur rutaeque ramo permisceatur, non pauci tradunt. rupicaprae sebi cyatho et lactis pari mensura deploratum phthisicum convaluisse certus auctor adfirmat. sunt qui et suum fimi cinerem profuisse scripserint in passo et cervi pulmonem, maxime subulonis, siccatum fumo tritumque in vino.
<plin. nat. 28.62> hydropicis auxiliatur urina e vesica apri paulatim data in potu, efficacius quae inaruerit cum vesica sua, fimi taurini maxime, sed et bubuli - de armentivis loquor - , quod bolbiton vocant, cinis coclearium iii in mulsi hemina, bovis feminae in mulieribus, ex altero sexu in viris, quod veluti mysterium occultarunt magi, fimum vituli masculi inlitum, fimi vitulini cinis cum semine staphylini aequa portione ex vino, sanguis caprinus cum medulla. efficaciorem putant hirci, utique si lentisco pascatur.
<plin. nat. 28.63> igni sacro ursinus adips inlinitur, maxime qui est ad renes, vitulinum fimum recens vel bubulum, caseus  caprinus siccus cum porro, ramenta pellis cervinae delecta pumice ex aceto trita; rubori cum prurigine equi spuma aut ungulae cinis; eruptionibus pituitae asinini fimi cinis cum butyro; papulis nigris caseus caprinus siccus ex melle et aceto in balneis, oleo remoto; pusulis suilli fimi cinis aqua inlitus vel cornus cervini cinis, luxatis recens fimum aprunum vel suillum, item vitulinum, verris spuma recens cum aceto, fimum caprinum cum melle, bubula caro inposita; ad tumores fimum suillum sub testo calefactum tritumque cum oleo. duritias corporum omnes mollit optime adips e lupis inlitus. in iis, quae rumpere opus sit, plurimum proficit fimum bubulum in cinere calefactum aut caprinum in vino vel aceto decoctum; in furunculis sebum bubulum cum sale aut, si dolores sint, cum oleo liquefactum sine sale, simili modo caprinum; in ambustis ursinus adips cum lilii radicibus, aprunum aut suillum fimum inveteratum, saetarum ex his e penicillis tectoriis cinis cum adipe tritus, tali bubuli cinis cum cera et medulla cervina, fel tauri, fimum leporis et caprarum fimum. sine cicatrice sanare dicitur glutinum.  praestantissimum fit ex auribus taurorum et genitalibus, nec quicquam efficacius prodest ambustis, sed adulteratur nihil aeque, quibusvis pellibus inveteratis calciamentisque etiam decoctis. rhodiacum fidelissimum, eoque pictores et medici utuntur; id quoque quo candidius, eo probatius; nigrum et lignosum damnatur.
<plin. nat. 28.64> nervorum doloribus fimum caprinum decoctum in aceto cum melle utilissimum putant vel putrescente nervo. spasmata et percussu vitiata fimo apruno curant vere collecto et arefacto; sic et quadrigas agentes tractos rotave vulneratos et quoquo modo sanguine contuso, vel si recens inlinatur. sunt qui incoxisse aceto utilius putent. quin et in potu farinam eam ruptis convulsisque, eversis ex aceto salutarem promittunt. reverentiores cinerem eius ex aqua bibunt, feruntque et neronem principem hac potione recreari solitum, cum sic quoque se trigario adprobare vellet. proximam suillo fimo vim putant.
<plin. nat. 28.65> sanguinem sistit coagulum cervinum ex aceto, item leporis, huius quidem et pilorum cinis, item e fimo asini cinis inlitus - efficacior vis e maribus aceto admixto et in lana ad omne profluvium inposito - , similiter ex equino, capitis et feminum aut fimi vitulorum  cinis inlitus ex aceto, item caprini cornus vel fimi ex aceto. hircini vero iocineris dissecti sanies efficacior, et cinis utriusque ex vino potus vel naribus ex aceto inlitus, hircini quoque utris, vinarii dumtaxat, cinis cum pari pondere resinae, quo genere sistitur sanguis et vulnus glutinatur. haedinum quoque coagulum ex aceto et feminum eius combustorum cinis similiter pollere traduntur.
<plin. nat. 28.66> ulcera sanat in tibiis cruribusque ursinus adips admixta rubrica; quae vero serpant, fel aprunum cum resina et cerussa, maxillarum apri vel suum cinis, fimum suum inlitum siccum, item caprinum ex aceto subactum et subfervefactum. cetera purgantur et explentur butyro, cornus cervini cinere vel medulla cervi, felle taurino cum cyprino oleo aut irino. fimum recens suum vel inveterati farina inlinuntur vulneribus ferro factis. phagedaenis et fistulis inmittitur fel tauri cum suco porri aut lacte mulierum vel sanguis aridus cum cotyledone herba. carcinomata curat coagulum leporis cum pari pondere capparis adspersum vino, gangraenas ursinum fel pinna inlitum, asini ungularum cinis ea quae serpunt ulcera inspersus. sanguis equi adrodit carnes septica vi, item fimi equini inveterati favilla; ea vero, quae phagedaenas vocant in  ulcerum genere, corii bubuli cinis cum melle. caro vituli recentia vulnera non patitur intumescere, fimum bubulum cum melle. fimi vitulini cinis sordida ulcera et quae cacoethe vocant et lacte mulieris sanant; recentes plagas ferro inlatas glutinum taurinum liquefactum, tertio die solutum. caseus caprinus siccus ex aceto ac melle purgat ulcera; quae vero serpant, cohibet sebum cum cera, idem addita pice ac sulpure percurat. similiter proficit ad cacoethe haedi feminum cinis e lacte mulieris, et adversus carbunculos suis feminae cerebrum tostum inlitumque.
<plin. nat. 28.67> scabiem hominis asininae medullae maxime abolent et urina eiusdem cum suo luto inlita, butyrum etiam, quod in iumentis proficit cum resina calida, glutinum taurinum in aceto liquefactum addita calce, fel caprinum cum aluminis cinere; bovas fimum bubulum, unde et nomen traxere. canum scabies sanatur bubulo sanguine recenti iterumque, cum inarescat, inlito et postero die abluto cinere lixivo.
<plin. nat. 28.68> spinae et similia corpori extrahuntur felis  excrementis, item caprae ex vino, coagulo quocumque, sed maxime leporis, cum turis polline et oleo aut cum visci pari pondere aut cum propoli. - cicatrices nigras sebum asininum reducit ad colorem, fel vituli extenuat calefactum. medici adiciunt murram et mel et crocum aereaque pyxide condunt; aliqui et florem aeris admiscent.
<plin. nat. 28.69> mulierum purgationes adiuvat fel tauri in lana sucida adpositum - olympias thebana addit oesypum et nitrum - , cornus cervini cinis potus, item vulva laborantes inlitus quoque et fel taurinum cum opio adpositum obolis binis. vulvas et pilo cervino suffire prodest. tradunt cervas, cum senserint se gravidas, lapillum devorare, quem in excrementis repertum aut in vulva - nam et ibi invenitur - custodire partus adalligatum. inveniuntur et ossicula in corde et in vulva perquam utilia gravidis parturientibusque. nam de pumice, qui in vaccarum utero simili modo invenitur, diximus in natura boum. lupi adips inlitus vulvas mollit, dolores earum iocur, carnes vero lupi edisse parituris prodest aut si incipientibus parturire sit iuxta qui ederit, adeo ut etiam contra inlatas noxias valeat. eundem supervenire perniciosum est. magnus et leporis usus mulieribus. vulvas  adiuvat pulmo aridus potus, profluvia iocur cum samia terra ex aqua potum, secundas coagulum - caventur pridiana balnea - , inlitum quoque cum croco et porri suco; in vellere adpositum abortus mortuos expellit. si vulva leporum in cibis sumatur, mares concipi putant; hoc et testiculis eorum et coagulo profici; conceptum leporis utero exemptum iis, quae parere desierint, restibilem fecunditatem adferre. sic conceptus leporis saniem et viro magi propinant, item virgini viiii grana fimi, ut stent perpetuo mammae. coagulum quoque ob id cum melle inlinunt, sanguinem ubi evolsos pilos renasci nolunt. inflationi vulvae fimum aprunum suillumve cum oleo inlini prodest. efficacius sistit farina aridi, ut aspergatur potioni, vel si gravidae aut puerperae torqueantur. lacte suis poto cum mulso adiuvantur partus mulierum; per se vero potum deficientia ubera puerperarum replet. eadem circumlita sanguine feminae suis minus crescunt. si doleant, lactis asinini potu mulcentur, quod addito melle sumptum et purgationes earum adiuvat. sanat et vulvarum exulcerationes eiusdem animalis sebum inveteratum et in vellere adpositum duritias vulvarum emollit. per se vero recens vel inveteratum ex aqua inlitum psilotri vim optinet.  eiusdem animalis lien inveteratus ex aqua inlitus mammis abundantiam facit, vulvas suffitu corrigit. ungulae asininae suffitio partum maturat, ut vel abortus evocetur, nec aliter adhibetur, quoniam viventem partum necat. eiusdem animalis fimum si recens inponatur, profluvia sanguinis mire sedare dicitur, nec non et cinis eiusdem fimi, qui et vulvae prodest inpositus. equi spuma inlita per dies xl, priusquam primum nascantur, pili restinguntur, item cornus cervini decocto; melius, si recentia sint cornua. lacte equino iuvantur vulvae collutae. quod si mortuus partus sentiatur, lichen equae e dulci potus eicit, item ungula suffitu aut fimum aridum. vulvas procidentes butyrum infusum sistit. induratam vulvam aperit fel bubulum rosaceo admixto, foris vellere cum resina terebinthina inposito. aiunt et suffitu fimi e mare bove procidentes vulvas reprimi, partus adiuvari, conceptus vero vaccini lactis potu. sterilitatem a partus vexatione fieri certum est. hanc emendari olympias thebana adfirmat felle tauri et adipe serpentium et aerugine ac melle medicatis locis ante coitus. vitulinum quoque fel in purgationibus sub coitu adspersum vulvae etiam duritias veteres  emollit et profluvium minuit umbilico peruncto atque in totum vulvae prodest. modum statuunt fellis pondere #1108, opii tertiam, admixto amygdalino oleo, quantum satis esse appareat; haec in vellere inponunt. masculi fel vituli cum mellis dimidio tritum servatur ad vulvas. carnem vituli si cum aristolochia inassatam edant circa conceptum, marem parituras promittunt. medulla vituli in vino et aqua decocta cum sebo exulcerationibus vulvarum inposita prodest, item adips vulpium excrementumque felium, hoc cum resina et rosaceo inpositum. caprino cornu suffiri vulvam utilissimum putant. silvestrium caprarum sanguis cum palma marina pilos detrahit; ceterarum vero fel callum vulvarum emollit inspersum et a purgatione conceptus facit. sic quoque psilotri vis efficitur; evulsis pilis triduo servatur inlitum. profluvium quamvis inmensum urinae caprae potu sisti obstetrices promittunt et si fimum inlinatur. membrana caprarum, in qua partus editur, inveterata potuque sumpta in vino secundas pellit. haedorum pilis suffiri vulvas utile putant et in profluvio sanguinis coagulum bibi aut cum hyoscyami semine inponi. e bove silvestri nigro si sanguine ricini lumbi perungantur  mulieri, taedium veneris fieri dicit osthanes, idem amoris potu hirci urinae admixto propter fastidium nardo.
<plin. nat. 28.70> infantibus nihil butyro utilius per se et cum melle, privatim et in dentitione et ad gingivas et ad oris ulcera. dens lupi adalligatus infantium pavores prohibet dentiendique morbos, quod et pellis lupina praestat. dentes quidem eorum maximi equis quoque adalligati infatigabilem cursum praestare dicuntur. leporum coagulo ubere inlito sistitur infantium alvus. iocur asini admixta modice panace instillatum in os a comitialibus morbis et aliis infantes tuetur; hoc xl diebus fieri praecipiunt. et pellis asini iniecta inpavidos infantes facit. dentes, qui equis primum cadunt, facilem dentitionem praestant adalligati infantibus; efficacius, si terram non attigere. lien bubulus in melle et datur et inlinitur ad lienis dolores; sedat ulcera manantia cum melle lien vituli, in vino decoctus tritusque et inlitus ulcuscula oris. cerebrum caprae magi per anulum aureum traiectum, priusquam lac detur, infantibus instillant contra comitiales ceterosque infantium morbos. caprinum fimum inquietos infantes adalligatum panno cohibet, maxime puellas. lacte caprino aut cerebro leporum perunctae gingivae faciles dentitiones faciunt.
<plin. nat. 28.71> somnos fieri lepore sumpto in cibis cato  arbitrabatur, vulgus et gratiam corpori in viiii dies, frivolo quidem ioco, cui tamen aliqua debeat subesse causa in tanta persuasione. magi felle caprae, sacrificatae dumtaxat, inlito oculis vel sub pulvino posito somnum allici dicunt. - sudores inhibet cornus caprini cinis e myrteo oleo perunctis.
<plin. nat. 28.72> coitus stimulat fel aprunum inlitum, item medullae suum haustae, sebum asininum anseris masculi adipe admixto inlitum; item a coitu equi vergilio quoque descriptum virus et testiculi equini aridi, ut potioni interi possint, dexterve asini testis in vino potus portioneve adalligatus bracchiali; eiusdem a coitu spuma conlecta russeo panno et inclusa argento, ut osthanes tradit. salpe genitale id in oleum fervens mergi iubet septies eoque perungui pertinentes partes, dalion cinerem ex eodem bibi vel tauri a coitu urinam, luto ipso inlini pubem. at e diverso tauri fimo inlito cohibetur virorum venus. - ebrietatem arcet pulmo apri aut suis assus, ieiunis in cibo sumptus eo die, item haedinus.
<plin. nat. 28.73> mira praeterea traduntur in iisdem animalibus: vestigium equi excussum ungula, ut solet plerumque,  si quis collectum reponat, singultus remedium esse recordantibus, quonam loco id reposuerint; iocur luporum equinae ungulae simile esse; rumpi equos, qui vestigia luporum sub equite sequantur; talis suum discordiae vim quandam inesse; in incendiis, si fimi aliquid egeratur e stabulis, facilius extrahi nec recurrere oves bovesque; hircorum carnes virus non resipere, si panem hordeacium eo die, quo interficiantur, ederint laserve dilutum biberint, nullas vero teredinem sentire luna decrescente induratas sale. adeoque nihil omissum est, ut leporem surdum celerius pinguescere reperiamus, animalium vero medicinas: si sanguis profluat iumentis, suillum fimum ex vino infundendum, boum autem morbis sebum, sulpur vivum, alium silvestre, ovum crudum trita in vino danda aut vulpis adipem; carnem caballinam discoctam potu suum morbis mederi, omnium vero quadripedum morbis capram solidam cum corio et ranam rubetam discoctas; gallinaceos non attingi a vulpibus, qui iocur animalis eius aridum ederint, vel si pellicula ex eo collo induta galli inierint; similiter in felle mustelae; boves in cypro contra tormina hominum excrementis sibi mederi; non supteri pedes boum, si prius cornua ima pice liquida perunguantur;  lupos in agrum non accedere, si capti unius pedibus infractis cultroque adacto paulatim sanguis circa fines agri spargatur atque ipse defodiatur in eo loco, ex quo coeperit trahi; aut si vomerem, quo primus sulcus eo anno in agro ductus sit, excussum aratro focus larum, quo familia conveniet, urat, lupum nulli animalium nociturum in eo agro, quam diu id fiat.
<plin. nat. 28.74> hinc deinde praevertemur ad animalia sui generis, quae aut placida non sunt aut fera.
<plin. nat. 29.1> naturae remediorum atque multitudo instantium ac praeteritorum plura de ipsa medendi arte cogunt dicere, quamquam non ignaros, nulli ante haec latino sermone condita ancepsque, lubricum esse rerum omnium novarum exordium, utique tam sterilis gratiae tantaeque  difficultatis in promendo. sed quaestionem occurrere verisimile est omnium, qui haec noscant, cogitationi, quonam modo exoleverint in medicinae usu quae iam parata atque pertinentia erant, mirumque et indignum protinus subit, nullam artium inconstantiorem fuisse aut etiamnunc saepius mutari, cum sit fructuosior nulla. dis primum inventores suos adsignavit et caelo dicavit, nec non et hodie multifariam ab oraculis medicina petitur. auxit deinde famam etiam crimine, ictum fulmine aesculapium fabulata, quoniam tyndareum revocavisset ad vitam - nec tamen cessavit narrare alios revixisse opera sua - , clara troianis temporibus, a quibus fama certior, vulnerum tamen dumtaxat remediis.
<plin. nat. 29.2> sequentia eius, mirum dictu, in nocte densissima latuere usque ad peloponnesiacum bellum. tunc eam revocavit in lucem hippocrates, genitus in insula coo in primis clara ac valida et aesculapio dicata. is, cum fuisset mos, liberatos morbis scribere in templo eius dei quid auxiliatum esset, ut postea similitudo proficeret, exscripsisse ea traditur atque, ut Varro apud nos credit, templo cremato iis instituisse medicinam hanc, quae clinice vocatur. nec fuit postea quaestus modus, quoniam prodicus, selymbriae  natus, e discipulis eius instituit quam vocant iatralipticen et unctoribus quoque medicorum ac mediastinis vectigal invenit.
<plin. nat. 29.3> horum placita chrysippus ingenti garrulitate mutavit, plurimumque et ex chrysippo discipulus eius erasistratus, aristotelis filia genitus. hic antiocho rege sanato centum talentis donatus est a rege ptolemaeo filio eius, ut incipiamus et praemia artis ostendere.     alia factio ab experimentis se cognominans empiricen coepit in sicilia, acrone agragantino empedoclis physici auctoritate commendato, dissederuntque hae scholae, et omnes eas damnavit herophilus in musicos pedes venarum pulsu discripto per aetatum gradus. deserta deinde et haec secta est, quoniam necesse erat in ea litteras scire; mutata et quam postea asclepiades, ut rettulimus, invenerat. auditor eius themison fuit seque  inter initia adscripsit illi, mox procedente vita sua et placita mutavit, sed et illa antonius musa eiusdem auctoritate Divi Augusti, quem contraria medicina gravi periculo exemerat. multos praetereo medicos celeberrimosque ex iis cassios, carpetanos, arruntios, rubrios. [ccl] hs annuae iis mercedes fuere apud principes. q. stertinius inputavit principibus, quod sestertiis quingenis annuis contentus esset, sescena enim sibi quaestu urbis fuisse enumeratis domibus ostendebat. par et fratri eius merces a claudio caesare infusa est, censusque, quamquam exhausti operibus neapoli exornata, heredi hs [ccc] reliquere, quantum aetate eadem arruntius solus. exortus deinde est vettius valens, adulterio messalinae claudii caesaris nobilitatus, pariterque eloquentiae adsectatores et potentiae nanctus novam instituit sectam. eadem aetas neronis  principatu ad thessalum transilivit, delentem cuncta placita et rabie quadam in omnis aevi medicos perorantem, quali prudentia ingenioque, aestimari vel uno argumento abunde potest, cum monumento suo, quod est appia via, iatronicen se inscripserit. nullius histrionum equorumque trigarii comitatior egressus in publico erat, cum crinas massiliensis arte geminata, ut cautior religiosiorque, ad siderum motus ex ephemeride mathematica cibos dando horasque observando auctoritate eum praecessit, nuperque hs [c] reliquit, muris patriae moenibusque aliis paene non minore summa extructis. hi regebant fata, cum repente civitatem charmis ex eadem massilia invasit damnatis non solum prioribus medicis, verum et balineis, frigidaque etiam hibernis algoribus lavari persuasit. mersit aegros in lacus. videbamus senes consulares usque in ostentationem rigentes, qua de re exstat etiam annaei senecae adstipulatio. nec dubium est omnes istos famam novitate aliqua aucupantes anima statim nostra negotiari. hinc illae circa aegros miserae sententiarum concertationes, nullo idem censente, ne videatur accessio alterius. hinc illa infelicis monumenti inscriptio: "turba se medicorum perisse." mutatur ars cottidie totiens interpolis, et  ingeniorum graeciae flatu inpellimur, palamque est, ut quisque inter istos loquendo polleat, imperatorem ilico vitae nostrae necisque fieri, ceu vero non milia gentium sine medicis degant nec tamen sine medicina, sicuti populus romanus ultra sexcentesimum annum, neque ipse in accipiendis artibus lentus, medicinae vero etiam avidus, donec expertam damnavit.
<plin. nat. 29.4> etenim percensere insignia priscorum in his moribus convenit. cassius hemina ex antiquissimis auctor est primum e medicis venisse romam peloponneso archagathum lysaniae filium l. aemilio m. livio cos. anno urbis dxxxv, eique ius quiritium datum et tabernam in compito acilio emptam ob id publice. vulnerarium eum fuisse egregium, mireque gratum adventum eius initio, mox a saevitia secandi urendique transisse nomen in carnificem et in taedium artem omnesque medicos, quod clarissime intellegi potest ex m. catone, cuius auctoritati triumphus atque censura minimum conferunt; tanto plus in ipso est. quam ob rem verba eius ipsa ponemus:
<plin. nat. 29.5> "dicam de istis graecis suo loco, m. fili, quid athenis exquisitum habeam et quod bonum sit illorum litteras inspicere, non perdiscere.  vincam nequissimum et indocile genus illorum, et hoc puta vatem dixisse: quandoque ista gens suas litteras dabit, omnia conrumpet, tum etiam magis, si medicos suos hoc mittet. iurarunt inter se barbaros necare omnes medicina, sed hoc ipsum mercede faciunt, ut fides iis sit et facile disperdant. nos quoque dictitant barbaros et spurcius nos quam alios ÌÎÏÎ¹ÎºÏÍÎ½ appellatione foedant. interdixi tibi de medicis."
<plin. nat. 29.6> atqui hic cato sescentesimo quinto anno urbis nostrae obiit, octogensimo quinto suo, ne quis illi defuisse publice tempora aut privatim vitae spatia ad experiendum arbitretur. quid ergo damnatam ab eo rem utilissimam credimus minime, hercules. subicit enim qua medicina se et coniugem usque ad longam senectam perduxerit, his ipsis scilicet, quae nunc nos tractamus, profiteturque esse commentarium sibi, quo medeatur filio, servis, familiaribus, quem nos per genera usus sui digerimus. non rem antiqui damnabant, sed artem, maxime vero quaestum esse manipretio vitae recusabant. ideo templum aesculapii, etiam cum reciperetur is deus, extra  urbem fecisse iterumque in insula traduntur et, cum graecos italia pellerent, diu etiam post catonem, excepisse medicos. augebo providentiam illorum. solam hanc artium graecarum nondum exercet romana gravitas, in tanto fructu paucissimi quiritium attigere, et ipsi statim ad graecos transfugae, immo vero auctoritas aliter quam graece eam tractantibus etiam apud inperitos expertesque linguae non est, ac minus credunt quae ad salutem suam pertinent, si intellegant. itaque, hercules, in hac artium sola evenit, ut cuicumque medicum se professo statim credatur, cum sit periculum in nullo mendacio maius. non tamen illud intuemur; adeo blanda est sperandi pro se cuique dulcedo. nulla praeterea lex, quae puniat inscitiam capitalem, nullum exemplum vindictae. discunt periculis nostris et experimenta per mortes agunt, medicoque tantum hominem occidisse inpunitas summa est. quin immo transit convitium et intemperantia culpatur, ultroque qui periere arguuntur. sed decuriae pro more censuris principum examinantur, inquisitio per parietes agitur, et qui de nummo iudicet a gadibus columnisque herculis arcessitur, de exilio vero non nisi xlv electis viris datur tabella: at de iudice ipso quales in consiliumeunt statim occisuri! merito, dum nemini nostrum libet scire, quid saluti suae opus sit. alienis pedibus ambulamus, alienis oculis agnoscimus, aliena memoria salutamus,  aliena et vivimus opera, perieruntque rerum naturae pretia et vitae argumenta. nihil aliud pro nostro habemus quam delicias. non deseram catonem tam ambitiosae artis invidiae a me obiectum aut senatum illum, qui ita censebat, idque non criminibus artis arreptis, ut aliquis exspectaverit. quid enim venenorum fertilius aut unde plures testamentorum insidiae iam vero et adulteria etiam in principum domibus, ut eudemi in livia drusi caesaris, item valentis in qua dictum est regina. non sint artis ista, sed hominum: non magis haec urbi timuit cato, ut equidem credo, quam reginas. ne avaritiam quidem arguam rapacesque nundinas pendentibus fatis et dolorum indicaturam ac mortis arram aut arcana praecepti, squamam in oculis emovendam potius quam extrahendam. per quae effectum est, ut nihil magis pro re videretur quam multitudo grassantium; neque enim pudor, sed aemuli pretia summittunt. notum est ab eodem charmide unum aegrum e provincialibus hs [cc] reconductum, alconti vulnerum medico hs [30c]30 damnato ademisse claudium principem, eidemque in gallia exulanti et deinde restituto adquisitum non minus intra paucos annos. et haec personis inputentur. ne faecem quidem  aut inscitiam eius turpem arguamus: ipsorum procerum intemperantiam inmodicis aquarum calidarum deverticulis, imperiosa inedia et ab isdem deficientibus cibo saepius die ingesto, mille praeterea paenitentiae modis, culinarum etiam praeceptis et unguentorum mixturis, quando nullas omisere vitae inlecebras. invehi peregrinas merces conciliarique externa pretia displicuisse maioribus crediderim equidem, non tamen hoc catonem providisse, cum damnaret artem. theriace vocatur excogitata compositio; luxuria finxit rebus sexcentis, cum tot remedia dederit natura, quae singula sufficerent. mithridatium antidotum ex rebus liiii componitur, inter nullas pondere aequali, et quarundam rerum sexagesima denarii unius imperatur, quo deorum, per fidem, ista monstrante! hominum enim subtilitas tanta esse non potuit; ostentatio artis et portentosa scientiae venditatio manifesta est. ac ne ipsi quidem illa novere, conperique volgo pro cinnabari indica in medicamenta minium addi inscitia nominis, quod esse venenum docebimus inter pigmenta. verum haec ad singulorum salutem pertinent; illa autem, quae timuit cato  atque providit, innocentiora multo et parva opinatu, quae proceres artis eius de semet ipsi fateantur, illa perdidere imperii mores, illa, quae sani patimur, luctatus, ceromata ceu valitudinis causa instituta, balineae ardentes, quibus persuasere in corporibus cibos coqui, ut nemo non minus validus exiret, oboedientissimi vero efferrentur, potus deinde ieiunorum ac vomitiones et rursus perpotationes ac pilorum eviratio instituta resinis eorum, itemque pectines in feminis quidem publicati. ita est profecto: lues morum, nec aliunde maior quam e medicina, vatem prorsus cottidie facit catonem et oraculum: "satis esse ingenia graecorum inspicere, non perdiscere".
<plin. nat. 29.7> haec fuerint dicenda pro senatu illo sescentisque p. r. annis adversus artem, in qua condicione insidiosissima auctoritatem pessimis boni faciunt, simul contra attonitas quorundam persuasiones, qui prodesse nisi pretiosa non putant. neque enim dubitaverim aliquis fastidio futura quae dicentur animalia, at non vergilio fuit nominare formicas nulla necessitate et curculiones ac "lucifugis congesta cubilia blattis," non homero inter proelia deorum inprobitatem muscae describere, non naturae gignere ista, cum gignat hominem. proinde causas quisque et effectus, non res aestimet.
<plin. nat. 29.8> ordiemur autem confessis, hoc est lanis ovisque, ob id ut rebus praecipuis honos in primis perhibeatur.  quaedam etiam sic alienis locis, tamen obiter, dici necesse erit. nec deerat materia pompae, si quicquam aliud intueri liberet quam fidem operis, quippe inter prima proditis etiam ex cinere phoenicis nidoque medicinis, ceu vero id certum esset atque non fabulosum. inridere est vitam remedia post millensimum annum reditura monstrare.
<plin. nat. 29.9> lanis auctoritatem veteres romani etiam religiosam habuere, postes a nubentibus attingi iubentes; praeterque cultum et tutelam contra frigora sucidae plurima praestant remedia ex oleo vinoque aut aceto, prout quaeque mulceri morderive opus sit et adstringi laxarive, luxatis membris dolentibusque nervis inpositae et crebro suffusae. quidam et salem admiscent luxatis; alii cum lana rutam tritam adipemque inponunt, item contusis tumentibusque. halitus quoque oris gratiores facere traditur confricatis dentibus atque gingivis admixto melle. prodest et phreneticis suffitu. sanguinem in naribus sistit cum oleo rosaceo indita et alio modo auribus opturatis spissius. quin et ulceribus vetustis inponitur cum melle. vulnera ex vino vel aceto vel aqua frigida et oleo expressa sanat.  arietis vellera luta frigida ex oleo madefacta in muliebribus malis inflammationes vulvae sedant et, si procidat, suffitu reprimunt. sucida lana inposita subditaque mortuos partus evocat; sistit etiam profluvia earum. et canis rabiosi morsibus inculcata post diem septimum solvitur. reduvias sanat ex aqua frigida. eadem nitro, sulpure, oleo, aceto, pice liquida ferventibus tincta quam calidissima inposita bis die lumborum dolores sedat. sistit et sanguinem ex ariete sucida articulos extremitatium praeligans. laudatissima omnis e collo, natione vero galatica, tarentina, attica, milesia. sucidam inponunt et desquamatis, percussis, lividis, incussis, conlisis, contritis, deiectis, capitis et aliis doloribus, stomachi inflammationi ex aceto et rosaceo. cinis eius inlinitur adtritis, vulneratis, ambustis. et in oculorum medicamenta additur, item in fistulas auresque suppuratas. ad hoc detonsam eam, alii evolsam, decisis summis partibus siccant carpuntque et in fictili crudo conponunt ac melle perfundunt uruntque. alii astulis taedae subiectis et subinde interstratis oleo  adspersam accendunt cineremque in labellis aqua addita confricant manu et considere patiuntur, idque saepius mutantes aquam, donec linguam adstringat leniter nec mordeat; tum cinerem reponunt. vis eius septica est efficacissimeque genas purgat.
<plin. nat. 29.10> quin ipsae sordes pecudum sudorque feminum et alarum adhaerentes lanis - oesypum vocant - innumeros prope usus habent. in atticis ovibus genito palma. fit pluribus modis, sed probatissimum lana ab iis partibus recenti concerpta aut quibuscumque sordibus sucidis primum collectis lento igni in ae+neo subfervefactis et refrigeratis pinguique, quod supernatet, collecto in fictile vas iterumque decocta priore materia; quae pinguitudo utraque frigida aqua lavatur et in linteo saccatur ac sole torretur, donec candida fiat ac tralucida; tum in stagnea pyxide conditur. probatio, ut sordium virus oleat et manu fricante ex aqua non liquetur, sed albescat ut cerussa. oculis utilissimum contra inflammationes genarumque callum. quidam in testa torrent, donec pinguitudinem amittat, utilius tale existimantes erosis et duris genis, angulis scabiosis et lacrimantibus. ulcera non oculorum modo sanat, sed oris etiam et genitalium cum  anserino adipe. medetur et vulvae inflammationibus et sedis rhagadiis et condylomatis cum meliloto ac butyro. reliquos usus eius digeremus. sordes quoque caudarum concretae in pilulas siccatae per se tusaeque in farinam et inlitae dentibus mire prosunt, etiam labantibus, gingivisque, si carcinoma serpat; iam vero pura vellera aut per se inposita caecis doloribus aut accepto sulpure, et cinis eorum genitalium vitiis, tantumque pollent, ut medicamentis quoque superponantur. medentur ante omnia et pecori ipsi, si fastidio non pascantur. cauda enim quam artissime praeligata, evolsa inde lana, statim vescuntur, traduntque quod extra nodum sit e cauda praemori.
<plin. nat. 29.11> lanae habent et cum ovis societatem simul fronti inpositae contra epiphoras. non opus est eas in hoc usu radicula esse curatas neque aliud quam candidum ex ovo infundi ac pollinem turis.     ova per se infuso candido oculis epiphoras cohibent urentesque refrigerant - quidam cum croco praeferunt - et pro aqua miscentur collyriis; infantibus vero contra lippitudines, ut vix aliud, remedio sunt butyro admixto recenti. eadem cum oleo trita ignes sacros leniunt betae foliis superinligatis. candido ovorum in oculis et pili  reclinantur hammoniaco trito admixtoque et vari in facie cum pineis nucleis ac melle modico. ipsa facies inlita sole non uritur. ambusta aquis si statim ovo occupentur, pusulas non sentiunt - quidam admiscent farinam hordeaciam et salis parum - , ulceribus vero ex ambusto cum candido ovorum tostum hordeum et suillo adipe mire prodest. eadem curatione ad sedis vitia utuntur, infantibus quidem etiam si quid ibi procidat; ad pedum rimas ovorum candido decocto cum cerussae denariorum ii pondere, pari spumae argenti, murrae exiguo, dein vino; ad ignem sacrum candido ovorum ternum cum amylo. aiunt et vulnera candido glutinari calculosque pelli. - lutea ovorum cocta, ut indurescant, admixto croco modice, item melle, ex lacte mulieris inlita dolores oculorum mitigant, vel cum rosaceo et mulso lana oculis inposita, vel cum trito apii semine ac polenta in mulso inlita. prodest et tussientibus per se luteum devoratum liquidum ita, ut dentibus non attingatur, thoracis destillationibus, faucium scabritiae. privatim contra haemorrhoidas morsui inlinitur sorbeturque crudum. prodest et renibus, vesicae rosionibus exulcerationibusque. cruenta  excreantibus v ovorum lutea in vini hemina cruda sorbentur, dysintericis cum cinere putaminis sui et papaveris suco ac vino. dantur coeliacis cum uvae passae pinguis pari pondere et malicorii per triduum aequis portionibus, et alio modo lutea ovorum iii, lardi veteris et mellis quadrantibus, vini veteris cyathis iii, trita ad crassitudinem mellis et, cum opus sit, abellanae nucis magnitudine ex aqua pota, item ex oleo fricta terna, totis ovis pridie maceratis in aceto; sic et lientericis, sanguinem autem reicientibus cum iii cyathis musti. utuntur isdem ad liventia, si vetustiora sint, cum bulbis ac melle. sistunt et menses mulierum cocta et e vino pota, inflationes quoque vulvae cruda cum oleo ac vino inlita. utilia sunt et cervicis doloribus cum anserino adipe et rosaceo, sedis etiam vitiis indurata igni, ut calore quoque prosint, et condylomatis cum rosaceo; item ambustis durata in aqua, mox in pruna putaminibus exustis, tum lutea ex rosaceo inlinuntur. fiunt et tota lutea, quae vocant sitista, cum triduo incubita tolluntur. stomachum dissolutum confirmant pulli ovorum cum gallae dimidio ita, ne ante ii horas alius cibus sumatur. dant et dysintericis pullos in ipso ovo decoctos admixta vini austeri hemina et pari modo olei polentaeque. - membrana putamini detracta  sive crudo sive cocto labrorum fissuris medetur, putaminis cinis in vino potus sanguinis eruptionibus. comburi sine membrana oportet. sic fit et dentifricium. idem cinis et mulierum menses cum murra inlitus sistit. firmitas putaminum tanta est, ut recta nec vi nec pondere ullo frangantur nec nisi paulum inflexa rotunditate. - tota ova adiuvant partum cum ruta et aneto et cumino pota e vino. scabiem corporum ac pruritum oleo et cedria mixtis tollunt, ulcera quoque umida in capite cyclamino admixta. ad puris et sanguinis excreationes ovum crudum cum porri sectivi suco parique mensura mellis graeci calefactum hauritur. dantur et tussientibus cocta et trita cum melle et cruda cum passo oleique pari modo. infunduntur et virilitatis vitiis singula cum ternis cyathis passi amylique semuncia a balneis; adversus ictus serpentium cocta tritaque adiecto nasturtio inlinuntur. - cibo quot modis iuvent, notum est, cum transmeent faucium tumorem calfactuque obiter foveant. nullus est alius cibus, qui in aegritudine alat neque oneret simulque vim potus et cibi habeat. maceratorum in aceto molliri diximus putamen; talibus cum farina in panem subactis coeliaci recreantur. quidam ita resoluta in patinis torrere  utilius putant, quo genere non alvos tantum, sed et menses feminarum sistunt, aut, si maior sit impetus, cruda cum farina et aqua hauriuntur. et per se lutea ex iis decocuntur in aceto, donec indurescant, iterumque cum trito pipere torrentur ad cohibendas alvos. fit et dysintericis remedium singulare ovo effuso in fictile novum eiusdemque ovi mensura, ut paria sint omnia, melle, mox aceto, item oleo confusis crebroque permixtis; quo fuerint ea excellentiora, hoc praesentius remedium erit. alii eadem mensura pro oleo et aceto resinam adiciunt rubentem vinumque; et alio modo temperant, olei tantum mensura pari pineique corticis ii sexagensimis denarii, una eius quod rhum diximus, mellis obolis v simul decoctis, ita ut cibus alius post iiii horas sumatur. torminibus quoque multi medentur ova bina cum alii spicis iiii una terendo vinique hemina calefaciendo atque ita potui dando. et, ne quid desit ovorum gratiae, candidum ex iis admixtum calci vivae glutinat vitri fragmenta; vis vero tanta est, ut lignum perfusum ovo non ardeat ac ne vestis quidem contacta aduratur. de gallinarum autem ovis tantum locuti sumus, cum et reliquarum alitum restent, magnae utilitatis, sicut suis locis dicemus.
<plin. nat. 29.12> praeterea est ovorum genus in magna fama galliarum, omissum graecis. angues enim numerose convoluti salivis faucium corporumque spumis artifici conplexu glomerant; urinum appellatur. druidae sibilis id dicunt in sublime iactari sagoque oportere intercipi, ne tellurem attingat; profugere raptorem equo, serpentes enim insequi, donec arceantur amnis alicuius interventu; experimentum eius esse, si contra aquas fluitet vel auro vinctum; atque, ut est magorum sollertia occultandis fraudibus sagax, certa luna capiendum censent, tamquam congruere operationem eam serpentium humani sit arbitrii. vidi equidem id ovum mali orbiculati modici magnitudine, crusta cartilagineis velut acetabulis bracchiorum polypi crebris insigne. druidis ad victorias litium ac regum aditus mire laudatur, tantae vanitatis, ut habentem id in lite in sinu equitem r. e vocontiis a divo claudio principe interemptum non ob aliud sciam. hic tamen conplexus anguium et frugifera eorum concordia in causa videtur esse, quare exterae gentes caduceum in pacis argumentis circumdata effigie anguium fecerint; neque enim cristatos esse in caduceo mos est.
<plin. nat. 29.13> de anserum ovis magnae utilitatis ipsoque ansere dicturi hoc in volumine debemus honorem et commageno, clarissimae rei. fit ex adipe anserum - alioqui celeberrimi usus, set ad hoc in commagene syriae parte - cum cinnamo, casia, pipere albo, herba quae commagene vocatur, obrutis nive vasis, odore iucundo, utilissimum ad perfrictiones, convulsiones, caecos aut subitos dolores omniaque, quae acopis curantur, unguentumque pariter et medicamentum est. fit et in syria alio modo, avium adipe curato ut dicemus, additis erysisceptro, xylobalsamo, phoenice, item tuso calamo singulorum pondere quod sit adipis, in vino bis aut ter subfervefacto. fit autem hieme, quoniam aestate non glaciat nisi accepta cera. multa praeterea remedia sunt ex ansere, quod miror aeque quam in capris, namque anser corvusque ab aestate in autumnum morbo conflictari dicuntur.
<plin. nat. 29.14> de anserum honore, quem meruere gallorum in capitolium ascensu deprehenso, diximus. eadem de causa supplicia annua canes pendunt, inter aedem iuventatis et summani vivi in furca sabucea armo fixi. sed plura de hoc animali dici cogunt priscorum mores.
<plin. nat. 29.15> catulos lactentes adeo puros existimabant ad cibum, ut etiam placandis numinibus hostiarum vice uterentur iis. genitae manae catulo res divina fit, et in cenis deum etiam nunc ponitur catulina. aditialibus quidem epulis celebrem fuisse plauti fabulae indicio sunt. sanguine canino contra toxica nihil praestantius putant; vomitiones quoque hoc animal monstrasse homini videtur, et alios usus ex eo mire laudatos referemus suis locis. nunc ad institutum ordinem pergemus.
<plin. nat. 29.16> adversus serpentium ictus efficacia habentur fimum pecudis recens in vino decoctum inlitumque, mures dissecti inpositi. quorum natura non est spernenda, praecipue in adsensu siderum, ut diximus, cum lunae lumine fibrarum numero crescente atque decrescente. tradunt magi iocinere muris dato porcis in fico sequi dantem id animal, in homine quoque similiter valere, sed resolvi cyatho olei poto.
<plin. nat. 29.17> mustelarum duo genera; alterum silvestre, distans magnitudine, graeci vocant ictidas. harum fel contra aspidas dicitur efficax, cetero venenum. haec autem, quae in domibus nostris oberrat et catulos suos, ut auctor est cicero, cottidie transfert mutatque sedem, serpentes persequitur. ex ea inveterata sale denari pondus in cyathis iii datur percussis aut ventriculus coriandro fartus inveteratusque et in vino potus, et catulus mustelae etiam efficacius.
<plin. nat. 29.18> quaedam pudenda dictu tanta auctorum adseveratione commendantur, ut praeterire fas non sit, siquidem illa concordia rerum aut repugnantia medicinae gignuntur, veluti cimicum, animalis foedissimi et dictu quoque fastidiendi, natura contra serpentium morsus et praecipue aspidum valere dicitur, item contra venena omnia, argumento, quod dicant gallinas, quo die ederint, non interfici ab aspide, carnesque earum percussis plurimum prodesse. ex iis, quae tradunt, humanissimum est inlinere morsibus cum sanguine testudinis, item suffitu eorum abigere sanguisugas adhaerentes haustasque ab animalibus restinguere in potu datis. quamquam et oculos quidam his inungunt  tritis cum sale et lacte mulierum auresque cum melle et rosaceo admixtis. eos, qui agrestes sint et in malva nascantur, crematos, cinere permixto rosaceo, infundunt auribus. cetera, quae de his tradunt vomitionum et quartanarum remedia aliorumque morborum, quamquam ovo aut cera aut faba inclusos censeant devorandos, falsa nec referenda arbitror. lethargi tantum medicinae cum argumento adhibent, quoniam vincatur aspidum somnifica vis, septenos in cyatho aquae dantes, puerilibus annis quaternos. et in stranguria fistulae inposuere. adeo nihil parens illa rerum omnium sine ingentibus causis genuit. quin et adalligatos laevo bracchio binos lana subrepta pastoribus resistere nocturnis febribus prodiderunt, diurnis in russeo panno. rursus his adversatur scolopendra suffituque enecat.
<plin. nat. 29.19> aspides percussos torpore et somno necant, omnium serpentium minime sanabiles. sed venenum earum, si sanguinem attigit aut recens vulnus, statim interemit; si inveteratum ulcus, tardius. de cetero potum quantalibet copia non nocet, non enim est tabifica vis; itaque  occisa morsu earum animalia cibis innoxia sunt. cunctarer in proferendo ex iis remedio, ni M. Varro lxxxiii vitae anno prodidisset aspidum ictus efficacissime sanari hausta a percussis ipsorum urina.
<plin. nat. 29.20> basilisci, quem etiam serpentes ipsae fugiunt alias olfactu necantem, qui hominem, vel si aspiciat tantum, dicitur interemere, sanguinem magi miris laudibus celebrant: coeuntem picis modo et colore, dilutum cinnabari clariorem fieri. attribuunt ei successus petitionum a potestatibus et a diis etiam precum, morborum remedia, veneficiorum amuleta. quidam et saturni sanguinem appellant.
<plin. nat. 29.21> draco non habet venena. caput eius limini ianuarum subditum propitiatis adoratione diis fortunatam domum facere promittitur, oculis eius inveteratis et cum melle tritis inunctos non expavescere ad nocturnas imagines etiam pavidos, cordis pingue in pelle dorcadum nervis cervinis adalligatum in lacerto conferre iudiciorum victoriae plurimum, spondylum aditus potestatium  mulcere, dentes eius inligatos pellibus caprearum cervinis nervis mites praestare dominos potestatesque exorabiles. sed super omnia est compositio, qua invictos faciunt magorum mendacia: cauda draconis et capite, pilis leonis e fronte et medulla eiusdem, equi victoris spuma, canis ungue adalligatis cervino corio nervisque cervi alternatis et dorcadis. quae coarguisse non minus referet quam contra serpentes remedia demonstrasse, quoniam et haec illorum veneficia sunt. draconum adipem venenata fugiunt, item, si uratur ichneumonum; fugiunt et urticis tritis in aceto perunctos.
<plin. nat. 29.22> viperae caput inpositum, vel alterius quam quae percusserit, sine fine prodest, item si quis ipsam eam in vapore baculo sustineat - aiunt enim recanere - , item si quis exustae eiusdem cinerem inlinat. reverti autem ad percussum serpentem necessitate naturae nigidius auctor est. caput quidam dissecant scite inter aures ad eximendum lapillum, quem aiunt ab ea devorari territa; alii ipso toto capite utuntur. fiunt ex vipera pastilli, qui  theriaci vocantur a graecis, ternis digitis mensura utrimque amputatis exemptisque interaneis et livore spinae adhaerente, reliquo corpore in patina ex aqua et aneto discocto spinisque exemptis et addita similagine atque ita in umbra siccatis pastillis, quibus ad multa medicamenta utuntur. significandum videtur e vipera tantum hoc fieri. quidam purgatae ut supra dictum est adipem cum olei sextario decocunt ad dimidias; ex eo, cum opus sit, ternis stillis additis in oleum perunguntur, ut omnes bestiae fugiant eos.
<plin. nat. 29.23> praeterea constat contra omnium ictus quamvis insanabiles ipsarum serpentium exta inposita auxiliari, eosque, qui aliquando viperae iecur coctum hauserint, numquam postea feriri a serpente. neque anguis venenatus est nisi per mensem luna instigatus, et prodest vivus conprehensus et in aqua contusus, si foveantur ita morsus. quin et inesse ei remedia multa creduntur, ut digeremus, et ideo aesculapio dicatur. democritus quidem monstra quaedam ex his confingit, ut possint avium  sermones intellegi. anguis aesculapius epidauro romam advectus est vulgoque pascitur et in domibus, ac nisi incendiis semina exurerentur, non esset fecunditati eorum resistere in orbe terrarum. pulcherrimum anguium genus est quod et in aqua vivit; hydri vocantur, nullo serpentium inferiores veneno. horum iecur servatum adversus percusso ab iis auxilium est. - scorpio tritus stelionum veneno adversatur. fit enim e stelionibus malum medicamentum; nam cum inmortuus est vino, faciem eorum, qui biberint, lentigine obducit. ob hoc in unguento necant eum insidiantes paelicum formae. remedium est ovi luteum et mel ac nitrum. fel stelionum tritum in aqua mustelas congregare dicitur.
<plin. nat. 29.24> inter omnia venenata salamandrae scelus maximum est. cetera enim singulos feriunt, nec plures pariter interimunt, ut omittam, quod perire conscientia dicuntur homine percusso neque amplius admitti a terra; salamandra populos pariter necare inprovidos potest. nam si arbori inrepsit, omnia poma inficit veneno et eos, qui  ederint, necat frigida vi, nihil aconito distans; quin immo si contacto ab ea ligno, lapidi crusta panis inponatur, idem veneficium est vel si in puteum cadat, quippe cum saliva eius quacumque parte corporis, vel in pede imo, respersa omnis in toto corpore defluat pilus. tamen talis ac tanti veneni a quibusdam animalium, ut subus, manditur dominante eadem illa rerum dissidentia. venenum eius restingui primum omnium ab iis, quae vescantur illa, verisimile est, ex iis vero, quae produntur, cantharidum potu aut lacerta in cibo sumpta. cetera adversantia diximus dicemusque suis locis. ex ipsa quae magi tradunt contra incendia, quoniam ignes sola animalium extinguat, si forent vera, iam esset experta roma. sextius venerem accendi cibo earum, si detractis interaneis et pedibus et capite in melle serventur, tradit negatque restingui ignem ab iis.
<plin. nat. 29.25> e volucribus in auxilio contra serpentes primus vultur est, adnotatumque minus virium esse nigris.  pinnarum ex alis nidore, si urantur, fugari eas dicunt, item cor eius alitis habentes tutos esse ab impetu non solum serpentium, sed etiam ferarum latronumque et regum ira.
<plin. nat. 29.26> carnibus gallinaceorum ita, ut tepebunt avulsae, adpositis venena serpentium domantur, item cerebro in vino poto. parthi gallinae malunt cerebrum plagis inponere. ius quoque ex iis potum praeclare medetur, et in multis aliis usibus mirabile. pantherae, leones non attingunt perunctos eo, praecipue si et alium fuerit incoctum. alvum solvit validius e vetere gallinaceo, prodest et contra longinquas febres et torpentibus membris tremulisque et articulariis morbis et capitis doloribus, epiphoris, inflationibus, fastidiis, incipiente tenesmo, iocineri, renibus, vesicae, contra cruditates, suspiria. itaque etiam faciendi eius extant praecepta: efficacius coci cum olere marino aut cybio aut cappari aut apio aut herba mercuriali, polypodio aut aneto, utilissime autem in congiis iii aquae ad iii heminas cum supra dictis herbis et refrigeratum sub diu dari, tempestivius antecedente vomitione. non praeteribo miraculum, quamquam ad medicinam non pertinens: si auro liquescenti gallinarum membra misceantur, consumunt id in se; ita hoc venenum auri est.  at gallinacei ipsi circulo e ramentis addito in collum non canunt.
<plin. nat. 29.27> auxiliatur contra serpentes et columbarum caro recens concerpta et hirundinum, bubonis pedes usti cum plumbagine herba. nec omittam in hac quoque alite exemplum magicae vanitatis, quippe praeter reliqua portentosa mendacia cor eius inpositum mammae mulieris dormientis sinistrae tradunt efficere, ut omnia secreta pronuntiet; praeterea in pugnam ferentes id fortiores fieri. eiusdem ovo ad capillum remedia demonstrant. quis enim, quaeso, ovum bubonis umquam visere potuit, cum ipsam avem vidisse prodigium sit quis utique experiri et praecipue in capillo sanguine quidem pulli bubonis etiam crispari capillum promittunt. cuius generis prope videri possint quae tradunt et de vespertilione, si ter circumlatus domui vivus super fenestram inverso capite adfigatur, amuletum esse, privatimque ovilibus circumlatum totiens et pedibus suspensum super limen. sanguinem quoque eius cum carduo contra serpentium ictus inter praecipua laudant.
<plin. nat. 29.28> phalangium est italiae ignotum et plurium generum: unum simile formicae, sed multo maius, rufo capite, reliqua parte corporis nigra, albis guttis. acerbior huius quam vespae ictus. vivit maxime circa furnos et molas. in remedio est, si quis eiusdem generis alterum percusso ostendat, et ad hoc servantur mortui. inveniuntur et cortices eorum, qui triti et poti medentur; mustelae catuli ut supra. aeque phalangion graeci vocant inter genera araneorum, sed distingunt lupi nomine. tertium genus est eodem phalangi nomine araneus lanuginosus, grandissimo capite, quo dissecto inveniri intus dicuntur vermiculi duo adalligatique mulieribus pelle cervina ante solis ortum praestare, ne concipiant, ut caecilius in commentariis reliquit. vis ea annua est. quam solam ex omni atocio dixisse fas sit, quoniam aliquarum fecunditas plena liberis tali venia indiget. vocatur et rhox acino nigro similis, ore minimo sub alvo, pedibus brevissimis tamquam inperfectis. dolor a morsu eius qualis a scorpione, urina similis aranei textis. idem erat asterion, nisi distingueretur virgulis albis; huius morsus genua labefactat. peior utroque est caeruleus, lanugine nigra,  caliginem concitans et vomitus araneosos. etiamnum deterior a crabrone pinna tantum differens; hic et ad maciem perducit. myrmecion, formicae similis capite, alvo nigra, guttis albis distinguentibus, vesparum dolore torquet. tetragnathii duo genera habent: peior medium caput distinguente linea alba et transversum altera; hic oris tumorem facit. at cinereus posteriore parte candicans lentior, minime autem noxius eodem colore qui telas muscis in parietibus latissime pandit. contra omnium morsus remedio est gallinaceum cerebrum cum piperis exiguo potum in posca, item formicae v potae, pecudum fimi cinis inlitus ex aceto et ipsi aranei quicumque in oleo putrefacti.
<plin. nat. 29.29> muris aranei morsus sanatur coagulo agni e vino poto, ungulae arietinae cinere cum melle, mustelae catulo ut in serpentibus dictum est. si iumenta momorderit, mus recens cum sale inponitur aut fel vespertilionis ex aceto. et ipse mus araneus contra se remedio est divulsus inpositus. nam si praegnans momordit, protinus dissilit.  optimum, si is inponatur, qui momorderit, sed et alios ad hunc usum servant in oleo aut luto circumlitos. est et contra morsum eius remedio terra ex orbita; ferunt enim non transiri ab eo orbitam torpore quodam naturae.
<plin. nat. 29.30> scorpionibus contrarius maxime invicem stelio traditur, ut visu quoque pavorem iis adferat et torporem frigidi sudoris. itaque in oleo putrefaciunt eum et ita vulnera perungunt. quidam oleo illo spumam argenteam decocunt ad emplastri genus atque ita inlinunt. hunc graeci coloten vocant et ascalaboten et galeoten; in italia non nascitur. est enim hic plenus lentigine, stridoris acerbi et araneis vescitur, quae omnia nostris stelionibus aliena sunt.
<plin. nat. 29.31> prodest et gallinarum fimi cinis inlitus, draconis iocur, lacerta divulsa, mus divulsus, scorpio ipse suae plagae inpositus aut assus in cibo sumptus aut potus in meri cyathis ii. proprium est scorpionum quod manus palmam non feriunt, nec visi pilos attingere. lapillus qualiscumque ab ea parte, qua in terra erat, adpositus  plagae levat dolorem, item testa, sicut erat terra operta ex aliqua parte, inposita liberare dicitur - non debent respicere qui inponunt et cavere ne sol aspiciat - , vermes terreni triti inpositi. multa et alia ex his remedia sunt, propter quae in melle servantur.
<plin. nat. 29.32> noctua apibus contraria et vespis crabronibusque et sanguisugis; pici quoque martii rostrum secum habentes non feriuntur ab iis. adversantur et locustarum minimae sine pinnis, quas attelebos vocant.     est et formicarum genus venenatum, non fere in italia. solipugas cicero appellat, salpugas baetica. his cor vespertilionis contrarium omnibusque formicis.
<plin. nat. 29.33> salamandris cantharidas diximus resistere. sed in his magna quaestio, quoniam ipsae venena sunt potae vesicae cum cruciatu praecipuo. cossinum equitem romanum amicitia neronis principis notum, cum is lichene correptus esset, vocatus ex aegypto medicus ob hanc valetudinem eius a caesare, cum cantharidum potu praeparare voluisset, interemit. verum inlitas prodesse non dubium est cum suco taminiae uvae et sebo ovis vel caprae. ipsarum cantharidum venenum in qua parte sit, non constat inter auctores. alii in pedibus et in capite  existimant esse, alii negant. convenit tantum pinnas earum auxiliari, in quacumque parte sit venenum. ipsae nascuntur ex vermiculo in spongea maxime cynorrhodi, quae fit in caule, sed fecundissime in fraxino, ceterae in alba rosa, minus efficaces. potentissimae inter omnes variae luteis lineis, quas in pinnis transversas habent, pingues; multum inertiores minutae, latae, pilosae; inutilissimae vero unius coloris macrae. conduntur in calice fictili non picato et linteo conligato, coniecta et rosa matura, et suspenduntur super acetum cum sale fervens, donec per linteolum vaporentur, postea reponuntur. vis earum adurere corpus, crustas obducere. eadem pityocampis in picea nascentibus, eadem bupresti, similiterque praeparantur, efficacissimae omnes ad lepras, lichenas. dicuntur et menses ciere et urinam; ideo hippocrates et hydropicis dabat.
<plin. nat. 29.34> cantharides obiectae sunt catoni uticensi, ceu venenum vendidisset in auctione regia, quoniam eas hs lx addixerat. et sebum autem struthocamelinum tunc venisse hs xxx obiter dictum sit, efficacioris ad omnia usus, quam est anserinus adips.
<plin. nat. 29.35> diximus et mellis venenati genera. contra utuntur  melle, in quo apes sint mortuae. idem potum in vino remedium est vitiorum, quae e cibo piscium gignuntur.
<plin. nat. 29.36> in canis rabiosi morsu tuetur a pavore aquae canini capitis cinis inlitus vulneri. oportet autem comburi omnia eodem modo, ut semel dicamus, in vase fictili novo argilla circumlito atque ita in furnum indito. idem et in potione proficit. quidam ob id edendum dederunt. aliqui et vermem e cadavere canino adalligavere menstruave canis in panno subdidere calici aut intus ipsius caudae pilos combustos inseruere vulneri. cor caninum habentem fugiunt canes; non latrant vero lingua canina in calciamento subdita pollici aut caudam mustelae, quae abscisa ea dimissa sit, habentes. est limus salivae sub lingua rabiosi canis, qui datus in potu hydrophobos fieri non patitur; multo tamen utilissime iocur eius, qui in rabie momorderit, datur, si fieri possit, crudum  mandendum; sin minus, quoquo modo coctum, aut ius coctis carnibus. est vermiculus in lingua canum, qui vocatur a graecis lytta, quo exempto infantibus catulis nec rabidi fiunt nec fastidium sentiunt. idem ter igni circumlatus datur morsis a rabioso, ne rabidi fiant. et cerebello gallinaceo occurritur, sed id devoratum anno tantum eo prodest. aiunt et cristam galli contritam efficaciter inponi et anseris adipem cum melle. salliuntur et carnes eorum, qui rabidi fuerint, ad eadem remedia in cibo dandae. quin et necantur catuli statim in aqua ad sexum eius, qui momorderit, ut iocur crudum devoretur ex iis. prodest et fimum gallinaceum, dumtaxat rufum, ex aceto inpositum et muris aranei caudae cinis ita, ut ipse, cui abscisa sit, vivus dimittatur, glaebula ex hirundinum nido inlita ex aceto, vel pulli hirundinis combusti, membrana sive senectus anguium vernatione exuta cum cancro masculo ex vino trita; hac etiam per se reposita in arcis armariisque tineas necant. mali tanta vis est, ut urina quoque calcata rabiosi canis noceat, maxime ulcus habentibus. remedio est fimum caballinum adspersum aceto et calefactum in fico inpositum. minus hoc miretur qui  cogitet lapidem a cane morsum usque in proverbium discordiae venisse. qui in urinam canis suam egesserit, torporem lumborum sentire dicunt. - (lacerta, quam sepa, alii chalcidem vocant, in vino pota morsus suos sanat). -
<plin. nat. 29.37> veneficiis ex mustela silvestri factis contrarium est ius gallinacei veteris large haustum; peculiariter contra aconita addi parum salis oporteat. gallinarum fimum, dumtaxat candidum, in hysopo decoctum aut mulso contra venena fungorum boletorumque, item inflationes ac strangulationes, quod miremur, cum, si aliud animal gustaverit id fimum, torminibus et inflationibus adficiatur. sanguis anserinus contra lepores marinos valet cum olei aequa portione, idem contra mala medicamenta omnia adversatur cum lemnia rubrica et spinae albae suco, ut pastillorum drachmis quinis e cyathis ternis aquae bibatur. item mustelae catulus, ut supra diximus praeparatus, coagulum quoque agninum adversus omnia mala medicamenta pollet; item sanguis anatum ponticarum; itaque et spissatus servatur vinoque diluitur; quidam feminae anatis efficaciorem putant. simili modo contra venena omnia ciconiarum  ventriculus valet, coagulum pecoris, ius ex carne arietum, privatim adversus cantharidas, item lac ovium calidum praeterque iis, qui buprestim aut aconitum biberint, columbarum silvestrium fimum privatim contra argenti vivi potum, contra toxica mustela vulgaris inveterata drachmis binis pota.
<plin. nat. 29.38> alopecias replet fimi pecudum cinis cum oleo cyprio et melle, item ungularum muli vel mulae ex oleo myrteo, praeterea, ut Varro noster tradit, murinum fimum, quod ille muscerdas appellat, aut muscarum capita recentia prius folio ficulneo asperatas. alii sanguine muscarum utuntur, alii x diebus cinerem earum inlinunt cum cinere chartae vel nucum ita, ut sit tertia portio e muscis; alii lacte mulierum cum brassica cinerem muscarum subigunt, quidam melle tantum. nullum animal minus docile existimatur minorisve intellectus; eo mirabilius est olympiae sacro certamine nubes earum immolato tauro deo, quem myioden vocant, extra territorium id abire. alopecias cinis et e murium capitibus caudisque et totius muris emendat, praecipue si veneficio acciderit haec iniuria, item irenacei cinis cum melle aut corium combustum cum pice liquida.  caput quidem eius ustum per se etiam cicatricibus pilos reddit, alopecias autem in ea curatione praeparari oportet novacula; et sinapi quidam ex aceto uti maluerunt. quae de irenaceo dicentur, omnia tanto magis valebunt in hystrice. lacertae quoque, ut docuimus combustae cum radice recentis harundinis, quae, ut una cremari possit, minutim findenda est, ita myrteo oleo permixto cinere, capillorum defluvia continent. efficacius virides lacertae omnia eadem praestant, etiamnum utilius admixto sale et adipe ursino et cepa tusa. quidam denas virides in x sextariis olei veteris discocunt, contenti semel in mense unguere. pellium viperinarum cinis alopecias celerrime explet, item gallinarum fimum recens inlitum. corvi ovum in aereo vase permixtum inlitumque deraso capite nigritiam capilli adfert, sed, donec inarescat, oleum in ore habendum est, ne et dentes simul nigrescant, idque in umbra faciendum neque ante quadriduum abluendum. alii sanguine et cerebro eius utuntur cum vino nigro; alii excocunt ipsum et nocte concubia in plumbeum vas condunt. aliqui alopecias cantharide trita inlinunt cum pice liquida, nitro praeparata cute - caustica vis earum, cavendumque ne exulcerent alte - , postea ad ulcera ita facta capita murium et fel murium et fimum cum helleboro et pipere inlini iubent.
<plin. nat. 29.39> lendes tolluntur adipe canino vel anguibus in cibo sumptis anguillarum modo aut eorum vernatione, quam exuunt, pota, porrigines felle ovillo cum creta cimolia inlito capite, donec inarescat.
<plin. nat. 29.40> capitis doloribus remedio sunt coclearum, quae nudae inveniuntur nondum peractae, ablata capita et his duritia lapidea exempta - est autem calculi latitudine, eaque adalligantur, set minutae fronti inlinuntur tritae, item oesypum - , ossa e capite vulturis adalligata aut cerebrum cum oleo et cedria, peruncto capite et intus naribus inlitis, cornicis cerebrum coctum in cibo sumptum vel noctuae, gallinaceus, si inclusus abstineatur die ac nocte, pari inedia eius, cuius doleat, evulsis collo plumis circumligatisque vel cristis, mustelae cinis inlitus, surculus ex nido milui pulvino subiectus, murina pellis cremata ex aceto inlito cinere, limacis inter duas orbitas inventae ossiculum per aurum, argentum, ebur traiectum in pellicula canina adalligatum, quod remedium pluribus semperque prodest. fracto capiti aranei tela ex oleo et aceto  inposita non nisi vulnere sanato abscedit. haec et vulneribus tonstrinarum sanguinem sistit, a cerebro vero profluentem anseris sanguis aut anatis infusus, adeps earundem alitum cum rosaceo. cocleae matutina pascentis harundine caput praecisum, maxime luna plena, lineo panno adalligant capitis doloribus liceo aut cera alba addita fronti inlinunt. et pilos caninos panno adalligant.
<plin. nat. 29.41> cerebrum cornicis in cibo sumptum palpebras gignere dicitur, oesypum cum murra calido specillo inlitum. idem praestare muscarum fimique murini cinerem aequis portionibus, ut efficiatur dimidium pondus denarii, promittitur, additis ii sextis denarii e stibi, ut omnia oesypo inlinantur; item murini catuli triti in vino vetere ad crassitudinem acopi. pilos in iis incommodos evulsos renasci non patitur fel irenacei, ovorum stelionis liquor, salamandrae cinis, lacertae viridis fel in vino albo sole coactum ad crassitudinem mellis in aereo vase, hirundinis pullorum cinis cum lacte tithymalli, spuma coclearum.
<plin. nat. 29.42> glaucomata dicunt magi cerebro catuli septem dierum emendari specillo demisso in dexteram partem,  si dexter oculus curetur, in sinistram, si sinister, aut felle recenti axionis; noctuarum est id genus, quibus pluma aurium modo micat. suffusionem oculorum canino felle malebat quam hyaenae curari Apollonius pitanaeus cum melle, item albugines. murium capitum caudaeque cinere ex melle inunctis claritatem visus restitui dicunt, multoque magis gliris aut muris silvestris cinere aut aquilae cerebro vel felle cum attico melle. cinis e capite soricis cum stibi tritus lacrimosis oculis plurimum confert - stibi quid sit dicemus in metallis - , mustelae cinis suffusionibus, item lacertae, hirundinis cerebrum. cocleae tritae fronti inlitae epiphoras sedant sive per se sive cum polline sive cum ture; sic et solatis, id est sole correptis, prosunt. vivas quoque cremare et cinere earum cum melle cretico inunguere caligines utilissimum est. iumentorum oculis membrana aspidis, quam exuit vere, cum adipe eiusdem claritatem inunctis facit. viperam vivam in fictili novo comburere  addito feniculi suco ad cyathum unum et turis manna una atque ita suffusiones oculorum et caligines inunguere utilissimum est; medicamentum id echeon vocatur. fit et collyrium e vipera in olla putrefacta vermiculisque enatis cum croco tritis. et uritur in olla cum sale, quem lingendo claritatem oculorum consecuntur et stomachi totiusque corporis tempestivitates; hic sal et pecori datur salubritatis causa et in antidotum contra serpentes additur. quidam et ad oculos viperis utuntur in cibis. primum omnium occisae statim salem in os addi iubent, donec liquescat, mox iiii digitorum mensura utrimque praecisa exemptisque interaneis discoquunt in aqua, oleo, sale, aneto et aut statim vescuntur aut pane colligunt, ut saepius utantur. ius praeter supra dicta pediculos e toto corpore expellit pruritusque etiam summae cutis. effectum ostendit et per se capitis viperini cinis - utilissime eo oculos inungunt - itemque adips viperinus. de felle non audaciter suaserim quae praecipiunt, quoniam, ut suo  loco docuimus, non aliud est serpentium venenum. anguium adeps aerugini mixtus ruptas oculorum partes sanat, et membrana sive senectus vernatione eorum exuta, si adfricetur, claritatem facit. boae quoque fel praedicatur ad albugines, suffusiones, caligines, adeps similiter ad claritatem.
<plin. nat. 29.43> aquilae, quam diximus pullos ad contuendum solem experiri, felle mixto cum melle attico inunguntur nubeculae et caligationes suffusionesque oculorum. eadem vis est et in vulturino felle cum porri suco et melle exiguo, item in gallinacei felle ad argema et albugines ex aqua diluto, item suffusiones oculorum, maxime candidi gallinacei. fimum quoque gallinaceorum, dumtaxat rubrum, lusciosis inlini monstrant. laudant et gallinae fel et praecipue adipem contra pusulas in pupillis, nec scilicet eius rei gratia saginant. adiuvat mirifice et ruptas oculorum tuniculas admixtis schisto et haematite lapidibus. fimum quoque earum, dumtaxat candidum, in oleo vetere corneisque pyxidibus adservant ad pupillarum albugines. qua in mentione significandum est pavones fimum suum  resorbere tradi invidentes hominum utilitatibus. accipiter decoctus in rosaceo efficacissimus ad inunctiones omnium vitiorum putatur, item fimi eius cinis cum attico melle. laudatur et milui iocur, fimum columbarum ex aceto ad aegilopia, similiter ad albugines et cicatrices, fel anserinum, sanguis anatum contusis oculis ita, ut postea oesypo et melle inunguantur, fel perdicum cum mellis aequo pondere, per se vero ad claritatem. ex hippocratis putant auctoritate adici, quod in argentea pyxide id servari iubent. ova perdicum in vase aereo decocta cum melle ulceribus oculorum et glaucomatis medentur. columbarum, palumbium, turturum, perdicum sanguis oculis cruore suffusis eximie prodest. in columbis masculae efficaciorem putant; vena autem sub ala ad hunc usum inciditur, quoniam suo calore utilior est. superinponi oportet splenium e melle decoctum lanamque sucidam ex oleo aut vino. earundem avium sanguis nyctalopas sanat et iocur ovium, ut in capris diximus, efficacius fulvae. decocto quoque eius oculos abluere suadent et medulla dolores tumoresque inlinere. bubonis oculorum cinis collyrio mixtus claritatem oculis facere promittitur. turturis  fimum albugines extenuat, item coclearum cinis, fimum cenchridis; accipitrum generis hanc graeci faciunt. argema ex melle omnibus, quae supra scripta sunt, sanatur. mel utilissimum oculis, in quo apes sint inmortuae. ciconiae pullum qui ederit, negatur annis multis continuis lippiturus, item qui draconis caput habeat. huius adipe et melle cum oleo vetere incipientes caligines discuti tradunt. hirundinum pullos plena luna excaecant, restitutaque eorum acie capita comburuntur; cinere cum melle utuntur ad claritatem et dolores ac lippitudines et ictus.
<plin. nat. 29.44> lacertas quoque pluribus modis ad oculorum remedia adsumunt. alii viridem includunt novo fictili et lapillos, qui vocantur cinaedia, quae et inguinum tumoribus adalligari solent, novem signis signant et singulos detrahunt per dies; nono emittunt lacertam, lapillos servant ad oculorum dolores. alii terram substernunt lacertae viridi excaecatae et una in vitreo vase anulos includunt e ferro solido vel auro. cum recepisse visum lacertam apparuit per vitrum, emissa ea anulis contra lippitudinem utuntur, alii capitis cinere pro stibi ad scabritias. quidam viridem, collo longo, in sabulosis nascentem comburunt et incipientem epiphoram inungunt, item glaucomata. mustelae etiam oculis punctu erutis aiunt visum reverti, eademque quae in lacertis et anulis faciunt; serpentis oculum  dextrum adalligatum contra epiphoras prodesse, si serpens viva dimittatur. lacrimantibus sine fine oculis cinis stelionum capitis cum stibi eximie medetur. aranei muscarii tela et praecipue spelunca ipsa inposita per frontem ad duo tempora in splenio aliquo ita, ut a puero inpube et capiatur et inponatur nec is triduo se ostendat ei, cui medebitur, neve alter nudis pedibus terram attingat his diebus, mirabiliter epiphoris mederi dicitur; albugines quoque tollere inunctione araneus candidus, longissimis ac tenuissimis pedibus, contritus in oleo vetere. is etiam, cuius crassissimum textum est in contignationibus fere, adalligatus panno epiphoras sanare traditur. scarabaei viridis natura contuentium visum exacuit; itaque gemmarum scalptores contuitu eorum adquiescunt.
<plin. nat. 29.45> aures purgat fel pecudis cum melle, canini lactis instillatio sedat dolorem, gravitatem adeps cum absinthio et oleo vetere, item adeps anserinus. quidam adiciunt sucum cepae, alii pari modo. utuntur et per se ovis formicarum, namque et huic animali est medicina, constatque ursos aegros hoc cibo sanari. anserum omniumque avium adeps praeparaturexemptisque venis  omnibus patina nova fictili operta in sole subdita aqua ferventi liquatus saccatusque lineis saccis et in fictili novo repositus loco frigido; minus putrescit addito melle. murium cinis cum melle instillatus aut cum rosaceo decoctus aurium dolores sedat. si aliquod animal intraverit, praecipuum remedium est murium fel aceto dilutum; si aqua intraverit, adeps anserinus cum cepae suco. gliris detracta pelle intestinisque exemptis discoquitur melle in vase novo. medici malunt e nardo decoqui usque ad tertias atque ita adservari, dein, cum opus sit, strigili tepefacta infundere. constat deplorata aurium vitia eo remedio sanari aut si terreni vermes cum adipe anseris decocti infundantur; item ex arboribus rubri cum oleo triti exulceratis et ruptis auribus praeclare medentur. lacertae inveteratae, in os pendentium addito sale, contusas et ab ictu miseras aures sanant, efficacissime autem ferrugineas maculas habentes, lineis etiam per caudam distinctae. milipeda, ab aliis centipeda aut multipeda dicta, animal est e vermibus terrae, pilosum, multis pedibus arcuatim repens tactuque contrahens se; oniscon  graeci vocant, alii iulon. efficacem narrant ad aurium dolores in cortice punici mali decoctum et porri suco. addunt et rosaceum et in alteram aurem infundunt. illam autem, quae non arcuatur, sepa graeci vocant, alii scolopendram, minorem perniciosamque. cocleae, quae sunt in usu cibi, cum murra aut turis polline adpositae, item minutae, latae fracturis aurium inlinuntur cum melle. senectus serpentium fervente testa usta instillatur rosaceo admixta, contra omnia quidem vitia efficax, sed contra graveolentiam praecipue ac, si purulenta sint, ex aceto, melius cum felle caprino vel bubulo aut testudinis marinae - vetustior anno eadem membrana non prodest, nec imbre perfusa, ut aliqui putant - , aranei sanies cum rosaceo aut per se in lana vel cum croco, gryllus cum sua terra effossus et inlitus. magnam auctoritatem huic animali perhibet nigidius, maiorem magi, quoniam retro ambulet terramque terebret, stridat noctibus. venantur eum formica circumligata capillo in cavernam eius coniecta, efflato prius pulvere, ne sese condat; ita formicae conplexu extrahitur. ventris gallinaceorum membrana,  quae abici solet, inveterata et in vino trita auribus purulentis calida infunditur, gallinarum adeps. est quaedam pinguitudo blattae, si caput avellatur; hanc tritam una cum rosaceo auribus mire prodesse dicunt, sed lanam, qua incluserint, post paulum extrahendam; celerrime enim id pingue transire in animal fierique vermiculum. alii binas ternasve in oleo decoctas efficacissime auribus mederi scribunt et tritas in linteolo inponi contusis. hoc quoque animal inter pudenda est, sed propter admirationem naturae priscorumque curae totum in hoc loco explicandum. plura earum genera fecerunt: molles, quas in oleo decoctas verrucis efficaciter inlini experti sunt. alterum genus myloecon appellavere circa molas fere nascens; his capite detracto adtritas lepras sanasse musaeum pycten in exemplis reliquerunt. tertium genus et odoris taedio invisum, exacuta clune; cum pisselaeo sanare ulcera alias insanabilia, strumas, panos diebus xxi inpositas, percussa, contusa et cacoethe, scabiem furunculosque detractis pedibus et pinnis. nos haec etiam audita fastidimus; at, hercules, diodorus et in morbo regio et orthopnoicis se dedisse tradit cum resina et melle. tantum potestatis habet ars ea pro medicamento dandi  quidquid velit. humanissimi eorum cinerem crematarum servandum ad hos usus in cornea pyxide censuere aut tritas clysteribus infundendas orthopnoicis aut rheumaticis. infixa utique corpori inlitas extrahere constat. mel utilissimum auribus quoque est, in quo apes inmortuae sint. parotidas comprimit columbinum stercus vel per se vel cum farina hordeacea aut avenacea, noctuae cerebrum vel iocur cum oleo infusum auriculae a parotide, multipeda cum resinae parte tertia inlita, grylli sive inliti sive adalligati.
<plin. nat. 29.46> ad reliqua morborum genera medicinam ex isdem animalibus aut eiusdem generis sequenti dicemus volumine.
<plin. nat. 30.1> magicas vanitates saepius quidem antecedente operis parte, ubicumque causae locusque poscebant, coarguimus detegemusque etiamnum. in paucis tamen digna  res est, de qua plura dicantur, vel eo ipso quod fraudulentissima artium plurimum in toto terrarum orbe plurimisque saeculis valuit. auctoritatem ei maximam fuisse nemo miretur, quandoquidem sola artium tres alias imperiosissimas humanae mentis complexa in unam se redegit. natam primum e medicina nemo dubitabit ac specie salutari inrepsisse velut altiorem sanctioremque medicinam, ita blandissimis desideratissimisque promissis addidisse vires religionis, ad quas maxime etiam nunc caligat humanum genus, atque, ut hoc quoque successerit, miscuisse artes mathematicas, nullo non avido futura de sese sciendi atque ea e caelo verissime peti credente. ita possessis hominum sensibus triplici vinculo in tantum fastigii adolevit, ut hodieque etiam in magna parte gentium praevaleat et in oriente regum regibus imperet.
<plin. nat. 30.2> sine dubio illic orta in perside a zoroastre, ut inter auctores convenit. sed unus hic fuerit an postea et alius, non satis constat. eudoxus, qui inter sapientiae sectas clarissimam utilissimamque eam intellegi voluit, zoroastren hunc sex milibus annorum ante platonis mortem fuisse prodidit; sic et aristoteles. hermippus, qui de tota ea arte diligentissime scripsit et viciens c milia versuum a zoroastre condita indicibus quoque voluminum eius positis explanavit, praeceptorem, a quo  institutum diceret, tradidit agonacen, ipsum vero quinque milibus annorum ante troianum bellum fuisse. mirum hoc in primis, durasse memoriam artemque tam longo aevo, non commentariis intercedentibus, praeterea nec claris nec continuis successionibus custoditam. quotus enim quisque hominum auditu saltem cognitos habet, qui soli nominantur, apusorum et zaratum medos babyloniosque marmarum et arabantiphocum aut assyrium tarmoendam, quorum nulla exstant monumenta maxime tamen mirum est, in bello troiano tantum de arte ea silentium fuisse homero tantumque operis ex eadem in ulixis erroribus, adeo ut vel totum opus non aliunde constet, siquidem protea et sirenum cantus apud eum non aliter intellegi volunt, circe utique et inferum evocatione hoc solum agi. nec postea quisquam dixit, quonam modo venisset telmesum, religiosissimam urbem, quando transisset ad thessalas matres, quarum cognomen diu optinuit in nostro orbe, aliena genti troianis utique temporibus chironis medicinis contentae et  solo marte fulminanti. miror equidem achillis populis famam eius in tantum adhaesisse, ut menander quoque, litterarum subtilitati sine aemulo genitus, thessalam cognominaret famulam complexam ambages feminarum detrahentium lunam. orphea putarem e propinquo artem primum intulisse ad vicina usque superstitionis ac medicinae provectum, si non expers sedes eius tota thrace magices fuisset. primus, quod exstet, ut equidem invenio, commentatus est de ea osthanes xerxen regem persarum bello, quod is graeciae intulit, comitatus ac velut semina artis portentosae sparsit obiter infecto, quacumque commeaverat, mundo. diligentiores paulo ante hunc ponunt zoroastren alium proconnensium. quod certum est, hic maxime osthanes ad rabiem, non aviditatem modo scientiae eius, graecorum populos egit. quamquam animadverto summam litterarum claritatem gloriamque ex ea scientia antiquitus et paene semper petitam. certe  pythagoras, empedocles, democritus, plato ad hanc discendam navigavere exiliis verius quam peregrinationibus susceptis, hanc reversi praedicavere, hanc in arcanis habuere. democritus apollobechen coptiten et dardanum e phoenice inlustravit voluminibus dardani in sepulchrum eius petitis, suis vero ex disciplina eorum editis. quae recepta ab ullis hominum atque transisse per memoriam aeque ac nihil in vita mirandum est; in tantum fides istis fasque omne deest, adeo ut qui cetera in viro probant, haec opera eius esse infitientur. sed frustra. hunc enim maxime adfixisse animis eam dulcedinem constat. plenumque miraculi et hoc, pariter utrasque artes effloruisse, medicinam dico magicenque, eadem aetate illam hippocrate, hanc democrito inlustrantibus, circa peloponnensiacum graeciae bellum, quod gestum est a trecentesimo urbis nostrae anno. est et alia magices factio a mose et ianne et lotape ac iudaeis pendens, sed multis milibus annorum post zoroastren. tanto recentior est cypria. non levem et alexandri magni temporibus auctoritatem addidit professioni secundus osthanes comitatu eius exornatus, planeque, quod nemo dubitet, orbem terrarum peragravit.
<plin. nat. 30.3> extant certe et apud italas gentes vestigia eius in xii tabulis nostris aliisque argumentis, quae priore volumine exposui. dclvii demum anno urbis cn. cornelio lentulo P. Licinio Crasso cos. senatusconsultum factum est, ne homo immolaretur, palamque fit, in tempus illut sacra prodigiosa celebrata. gallias utique possedit, et quidem ad nostram memoriam. namque tiberii caesaris principatus sustulit druidas eorum et hoc genus vatum medicorumque. sed quid ego haec commemorem in arte oceanum quoque transgressa et ad naturae inane pervecta britannia hodieque eam adtonita celebrat tantis caerimoniis, ut dedisse persis videri possit. adeo ista toto mundo consensere, quamquam discordi et sibi ignoto. nec satis aestimari potest, quantum romanis debeatur, qui sustulere monstra, in quibus hominem occidere religiosissimum erat, mandi vero etiam saluberrimum.
<plin. nat. 30.4> ut narravit osthanes, species eius plures sunt. namque ex aqua et sphaeris et ae+re et stellis et lucernis ac pelvibus securibusque et multis aliis modis divina promittit, praeterea umbrarum inferorumque colloquia. quae omnia aetate nostra princeps nero vana  falsaque comperit. quippe non citharae tragicique cantus libido illi maior fuit, fortuna rerum humanarum summa gestiente in profundis animi vitiis, primumque imperare dis concupivit nec quicquam generosius voluit. nemo umquam ulli artium validius favit. ad hoc non opes ei defuere, non vires, non discentis ingenium, quae non alia patiente mundo! inmensum, indubitatum exemplum est falsae artis, quam dereliquit nero; utinamque inferos potius et quoscumque de suspitionibus suis deos consuluisset, quam lupanaribus atque prostitutis mandasset inquisitiones eas! nulla profecto sacra, barbari licet ferique ritus, non mitiora quam cogitationes eius fuissent. saevius sic nos replevit umbris. sunt quaedam magis perfugia, veluti lentiginem habentibus non obsequi numina aut cerni. an obstitit forte hoc in illo nihil membris defuit. nam dies eligere certos liberum erat, pecudes vero, quibus non nisi ater colos esset, facile; nam homines immolare etiam gratissimum. magus ad eum tiridates venerat armeniacum de se triumphum adferens et ideo provinciis gravis. navigare noluerat, quoniam expuere in maria aliisque mortalium necessitatibus violare naturam eam fas non putant. magos secum adduxerat, magicis etiam cenis eum initiaverat; non tamen, cum  regnum ei daret, hanc ab eo artem accipere valuit. proinde ita persuasum sit, intestabilem, inritam, inanem esse, habentem tamen quasdam veritatis umbras, sed in his veneficas artes pollere, non magicas. quaerat aliquis, quae sint mentiti veteres magi, cum adulescentibus nobis visus apion grammaticae artis prodiderit cynocephalian herbam, quae in aegypto vocaretur osiritis, divinam et contra omnia veneficia, sed si tota erueretur, statim eum, qui eruisset, mori, seque evocasse umbras ad percunctandum homerum, quanam patria quibusque parentibus genitus esset, non tamen ausus profiteri, quid sibi respondisse diceret.
<plin. nat. 30.5> peculiare vanitatis sit argumentum, quod animalium cunctorum talpas maxime mirantur tot modis a rerum natura damnatas, caecitate perpetua, tenebris etiamnum aliis defossas sepultisque similes. nullis aeque credunt extis, nullum religionum capacius iudicant animal, ut, si quis cor eius recens palpitansque devoret, divinationes et rerum efficiendarum eventus promittant. dente talpae vivae exempto sanari dentium dolores adalligato adfirmant. cetera ex eo animali placita eorum suis  reddemus locis. nec quicquam probabilius invenietur quam muris aranei morsibus adversari eas, quoniam et terra orbitis, ut diximus, depressa adversatur.
<plin. nat. 30.6> cetero dentium doloribus, ut iidem narrant, medetur canum, qui rabie perierunt, capitum cinis crematorum sine carnibus instillatus ex oleo cyprio per aurem, cuius e parte doleant, caninus dens sinister maximus, circumscariphato qui doleat, aut draconis os e spina, item enhydridis; est autem serpens masculus et albus. huius maximo dente circumscariphant, aut in superiorum dolore duos superiores adalligant, e diverso inferiores. huius adipe perunguuntur qui crocodilum captant. dentes scariphant et ossibus lacertae e fronte luna plena exemptis ita, ne terram adtingant. colluunt dentibus caninis decoctis in vino ad dimidias partes. cinis eorum pueros tarde dentientes adiuvat cum melle. fit eodem modo et dentifricium. cavis dentibus cinis e murino fimo inditur vel iocur lacertarum aridum. anguinum cor, si mordeatur adalligeturve, efficax habetur. sunt inter eos qui murem  bis in mense iubeant mandi doloresque ita cavere. vermes terreni decocti in oleo infusique auriculae, cuius a parte doleant, praestant levamentum. eorundem cinis exesis dentibus coniectus ex facili cadere eos cogit, integros dolentes inlitus iuvat; comburi autem oportet in testo. prosunt et cum mori radice in aceto scillite decocti ita, ut colluantur dentes. is quoque vermiculus, qui in herba veneris labro appellata invenitur, cavis dentium inditus mire prodest. nam urucae e brassicae foliis contactu cadunt, et e malva cimices infunduntur auribus cum rosaceo. harenulae, quae inveniuntur in cornibus coclearum, cavis dentium inditae statim liberant dolore. coclearum inanium cinis cum murra gingivis prodest, serpentis cum sale in olla exustae cinis cum rosaceo in contrariam aurem infusus, anguinae vernationis membrana cum oleo taedaeque resina calefacta et auri alterutri infusa - adiciunt aliqui tus et rosaceum - ; eadem cavis indita, ut sine molestia cadant, praestat. vanum arbitror esse circa canis ortum angues candidos membranam eam exuere, quoniam ante ortum in italia visum est multoque minus credibile in tepidis regionum tam sero exui. hanc autem vel  inveteratam cum cera celerrime evellere tradunt. et dens anguium adalligatus dolores mitigat. sunt qui et araneum animal ipsum sinistra manu captum tritumque in rosaceo et in aurem infusum, cuius a parte doleat, prodesse arbitrentur. ossiculi gallinarum in pariete servati fistula salva tacto dente vel gingiva scariphata proiectoque ossiculo statim dolorem abire tradunt, item fimo corvi lana adalligato vel passerum cum oleo calefacto et proximae auriculae infuso. pruritum quidem intolerabilem facit, et ideo utilius est passeris pullorum sarmentis crematorum cinerem ex aceto infricare.
<plin. nat. 30.7> oris saporem commendari adfirmant, murino cinere cum melle si fricentur dentes; admiscent quidam marathi radices. pinna vulturis si scalpantur dentes, acidum halitum faciunt. hoc idem hystricis spina fecisse ad firmitatem pertinet. linguae ulcera et labrorum hirundines in mulso decoctae sanant, adeps anseris aut gallinae rimas, oesypum cum galla, araneorum telae candidae et quae in trabibus parvae texuntur. si ferventia os intus exusserint, lacte canino statim sanabuntur.
<plin. nat. 30.8> maculas in facie oesypum cum melle corsico, quod asperrimum habetur, extenuat, item scobem cutis in facie cum rosaceo inpositum vellere - quidam et butyrum addunt - , si vero vitiligines sint, fel caninum prius acu conpunctas, liventia et suggillata pulmones arietum pecudumque in tenues consecti membranas calidi inpositi vel columbinum fimum. cutem in facie custodit adeps anseris vel gallinae. lichenas et murino fimo ex aceto inlinunt et cinere irenacei ex oleo; in hac curatione prius nitro ex aceto faciem foveri praecipiunt. tollit ex facie vitia et coclearum, quae latae et minutae passim inveniuntur, cum melle cinis. omnium quidem coclearum cinis spissat, calfacit smectica vi et ideo causticis miscetur psorisque et lepris et lentigini inlinitur. invenio et formicas herculaneas appellari, quibus tritis adiecto sale exiguo talia vitia sanentur. buprestis animal est rarum in italia, simillimum scarabaeo longipedi; fallit inter herbas bovem maxime, unde et nomen invenit, devoratumque tacto felle ita inflammat, ut rumpat. haec cum hircino sebo inlita lichenas ex facie tollit septica vi, ut supra dictum est. vulturinus sanguis cum chamaeleontos albae, quam herbam esse diximus, radice et cedria tritus  contectusque brassica lepras sanat, item pedes locustarum cum sebo hircino triti, varos adeps gallinaceus cum cepa subactus. utilissimum et in facie mel, in quo apes sint inmortuae, praecipue tamen faciem purgat atque erugat cygni adeps. stigmata delentur columbino fimo ex aceto.
<plin. nat. 30.9> gravedinem invenio finiri, si quis nares mulinas osculetur. uva et faucium dolor mitigatur fimo agnorum, priusquam herbam gustaverint, in umbra arefacto, uva suco cocleae acu transfossae inlita, ut coclea ipsa in fumo suspendatur, hirundinum cinere cum melle; sic et tonsillis succurritur. tonsillas et fauces lactis ovilli gargarizatio adiuvat, multipeda trita, fimum columbinum cum passo gargarizatum, etiam cum fico arida ac nitro inpositum extra. asperitatem faucium et destillationes leniunt cocleae - coqui debent inlotae demptoque tantum terreno conteri et in passo dari potui; sunt qui astypalaeicas efficacissimas putent et minimas earum - , gryllus  infricatus aut si quis manibus, quibus eum contriverit, tonsillas attingat.
<plin. nat. 30.10> anginis felle anserino cum elaterio et melle citissime succurritur, cerebro noctuae, cinere hirundinis ex aqua calida poto. huius medicinae auctor est ovidius poeta. sed efficaciores ad omnia, quae ex hirundinibus monstrantur, pulli silvestrium - figura nidorum eas deprehendit - , multo tamen efficacissimi ripariarum pulli; ita vocant in riparum cavis nidificantes. multi cuiuscumque hirundinis pullum edendum censent, ut toto anno non metuatur id malum. strangulatos cum sanguine comburunt in vase et cinerem cum pane aut in potu dant. quidam et mustelae cinerem pari modo admiscent; sic ad strumae remedia dant et comitialibus cotidie potui. in sale quoque servatae hirundines ad anginam drachma bibuntur, cui malo et nidus earum mederi dicitur potus. milipedam inlini anginis efficacissimum putant; alii xx tritas in aquae mulsae hemina dari per harundinem,  quoniam dentibus tactis nihil prosint. tradunt et murem cum verbenaca excoctum, si bibatur is liquor, remedio esse, et corrigiam caninam ter collo circumdatam, fimum columbinum vino et oleo permixtum. cervicis nervis, opisthotono ex milui nido surculus viticis adalligatus auxiliari dicitur, strumis exulceratis mustelae sanguis, ipsa decocta in vino; non tamen sectis admovetur. aiunt et in cibo sumptam idem efficere vel cinerem eius sarmentis conbustae mixtum axungia. lacertus viridis adalligatur; oportet post dies xxx alium adalligatum. quidam cor eius in argenteo vasculo servant ad femineas strumas et viriles. cocleae cum testa sua tusae inlinuntur, maxime quae frutectis adhaerent, item cinis aspidum cum sebo taurino inponitur, anguinus adeps mixtus oleo, item anguium cinis ex oleo inlitus vel cum cera. edisse quoque eos medios abscisis utrimque extremis partibus adversus strumas prodest vel cinerem bibisse in novo fictili ita crematorum, efficacius multo inter duas orbitas occisorum. et gryllum inlinere cum sua terra effossum suadent, item  fimum columbarum per sese vel cum farina hordeacia aut avenacia ex aceto, talpae cinerem ex melle inlinere. alii iocur eiusdem contritum inter manus inlinunt et triduo non abluunt. dextrum quoque pedum eius remedio esse strumis adfirmant. alii praecidunt caput et cum terra a talpis excitata tusum digerunt in pastillos pyxide stagnea et utuntur ad omnia, quae intumescant, et quae apostemata vocant quaeque in cervice sint; vesci suilla tunc vetant. tauri vocantur scarabaei terrestres ricino similes - nomen cornicula dedere - , alii pediculos terrae vocant; ab his quoque terram egestam inlinunt strumis et similibus vitiis et podagris, triduo non abluunt. prodest haec medicina in annum, omniaque his adscribunt, quae nos in gryllis rettulimus. quidam et a formicis terra egesta sic utuntur. alii vermes terrenos totidem, quot sint strumae, adalligant, pariterque cum iis arescunt. alii viperam circa canis ortum circumcidunt ut diximus, dein mediam comburunt, cinerem eum dant bibendum ter septenis diebus, quantum prenditur ternis digitis; sic strumis medentur, aliqui vero circumligantes lino, quo praeligata infra caput vipera pependerit, donec exanimaretur. et milipedis utuntur addita resinae terebinthinae parte quarta, quo medicamento omnia apostemata curari iubent.
<plin. nat. 30.11> umeri doloribus mustelae cinis cum cera medetur. - ne sint alae hirsutae, formicarum ova pueris infricata praestant, item mangonibus, ut lanugo sit pubescentium, sanguis e testiculis agnorum, cum castrantur. qui evulsis pilis inlitus et contra virus proficit.
<plin. nat. 30.12> praecordia vocamus uno nomine exta in homine, quorum in dolore cuiuscumque partis si catulus lactens admoveatur adprimaturque his partibus, transire in eum dicitur morbus, idque exinterato perfusoque vino deprehendi vitiato viscere illo, quod doluerit homini, sed obrui tales religio est. ii quoque, quos melitaeos vocamus, stomachi dolorem sedant adplicati saepius; transire morbos aegritudine eorum intellegitur, plerumque et morte. pulmonum quoque vitiis medentur, item mures, maxime africani, detracta cute in oleo et sale decocti atque in cibo sumpti. eadem res et purulentis vel cruentis excreationibus medetur, praecipue vero coclearum cibus stomacho. in aqua eas subfervefieri intacto corpore earum oportet, mox in pruna torreri nihilo addito atque ita e vino garoque sumi, praecipue africanas. nuper hoc conpertum plurimis prodesse; id quoque observant, ut numero inpari sumantur. virus tamen earum gravitatem  halitus facit. prosunt et sanguinem excreantibus dempta testa tritae in aqua potu. laudatissimae autem sunt africanae - ex iis iolitanae - , astypalaeicae, item siculae modicae, quoniam magnitudo duras facit et sine suco, baliaricae, quas cavaticas vocant, quoniam in speluncis nascuntur, laudatae ex insulis et caprearum, nullae autem cibis gratae neque veteres neque recentes. fluviatiles et albae virus habent, nec silvestres stomacho utiles, alvum solvunt, item omnes minutae. contra marinae stomacho utiliores, efficacissimae tamen in dolore stomachi e laudatis traduntur quaecumque vivae cum aceto devoratae. praeterea sunt quae Î±ÌÎºÎµÌÏÎ±ÏÎ¿Î¹ vocantur, latae, multifariam nascentes, de quarum usu dicemus suis locis. gallinaceorum ventris membrana, si inveterata est, inspersa potioni destillationes pectoris et umidam tussim vel recens tosta lenit. cocleae crudae tritae cum aquae tepidae cyathis iii si sorbeantur, tussim sedant. destillationes sedat et canina cutis cuilibet digito circumdata. iure perdicum stomachus recreatur.
<plin. nat. 30.13> iocinerum doloribus medetur mustela silvestris in cibo sumpta vel iocinera eius, item viverra porcelli modo inassata, suspiriosis multipeda, ut ter septenae in attico melle diluantur et per harundinem bibantur; omne enim vas nigrescit contactu. quidam torrent sextarium in patina, donec candidae fiant, tunc melle miscent alii centipedam vocant et ex aqua calida dari iubent in cibo. cocleae iis, quos linquit animus aut quorum alienatur mens aut quibus vertigines fiunt, ex passi cyathis iii singulae contritae cum sua testa et calefactae in potu datae diebus plurimum viiii; aliqui singulas primo die dedere, sequenti binas, tertio ternas, quarto ii, quinto i; sic et suspiria emendant et vomicas. esse animal locustae simile sine pennis, quod trixallis graece vocetur, latinum nomen non habeat, aliqui arbitrantur, nec pauci auctores, hoc esse quod grylli vocentur; ex his xx torreri iubent ac bibi e  mulso contra orthopnoeas. sanguinem expuentibus cocleae, si qui inlotis protropum infundat vel marina aqua ita decoquat et in cibo sumat aut si tritae cum testis suis sumantur cum protropo; sic et tussi medentur. vomicas privatim sanat mel, in quo apes sint demortuae. sanguinem reicientibus pulmo vulturinus vitigineis lignis conbustus, adiecto flore punici mali ex parte dimidia, item cotoneorum liliorumque isdem portionibus, potus mane atque vesperi e vino, si febres absint, si minus, ex aqua, in qua cotonea decocta sint.
<plin. nat. 30.14> pecudis lien recens magicis praeceptis super dolentem lienem extenditur dicente eo, qui medeatur, lieni se remedium facere. post hoc iubent in pariete dormitorii eius tectorio includi et obsignari anulo ter novies eademque dici. caninus si viventi eximatur et in cibo sumatur, liberat eo vitio. quidam recentem superinligant. alii duum dierum catuli ex aceto scillite dant ignoranti vel irenacei lienem, item coclearum cinerem cum semine lini et urticae addito melle, donec persanet. liberat et  lacerta viridis viva in olla ante cubiculum dormitorium eius, cui medeatur, suspensa, ut egrediens revertensque attingat manu, cinis e capite bubonis cum unguento, mel, in quo apes sint mortuae, araneus et maxime qui lycos vocatur.
<plin. nat. 30.15> upupae cor lateris doloribus laudatur, coclearum cibus in tisana decoctarum; et per se inlinuntur. canis rabiosi calvariae cinis potioni inspergitur. - lumborum dolori stelio transmarinus capite ablato et intestinis decoctus in vino cum papaveris nigri denarii pondere dimidio eo suco bibitur. lacertae virides decisis pedibus et capite in cibo sumuntur, cocleae iii contritae cum testis suis atque in vino decoctae cum piperis granis xv. aquilae pedes evellunt in aversum a suffragine ita, ut dexter dextrae partis doloribus adalligetur, sinister laevae. multipeda quoque, quam oniscon appellavimus, medetur denarii pondere ex vini cyathis ii pota. vermem terrenum catillo ligneo ante fisso et ferro vincto inpositum aqua excepta perfundere et defodere, unde effoderis, magi iubent, mox aquam bibere catillo, mire id prodesse ischiadicis adfirmantes.
<plin. nat. 30.16> dysintericos recreant femina pecudum decocta cum lini semine ea aqua pota, caseus ovillus vetus, sebum ovium decoctum in vino austero. hoc et ileo medetur et tussi veteri, dysintericis stelio transmarinus ablatis intestinis et capite pedibusque ac cute decoctus aeque et in cibo sumptus, cocleae ii cum ovo, utraque cum putamine contrita atque in vase novo addito sale et passi cyathis ii aut palmarum suco et aquae cyathis iii subfervefacta et in potu data. prosunt et combustae, ut cinis earum bibatur in vino, addito resinae momento. cocleae nudae, de quibus diximus, in africa maxime inveniuntur, utilissimae dysintericis, quinae combustae cum denarii dimidii pondere acaciae; ex eo cinere dantur coclearia bina in vino myrtite aut quolibet austero cum pari modo caldae. quidam omnibus africanis ita utuntur, alii totidem africanas velatas infundunt potius et, si maior fluctio sit, addunt acaciam fabae magnitudine. senectus anguium dysinteriae et tenesmis in stagneo vase decoquitur cum rosaceo vel, si in alio, cum stagno inlinitur. ius ex gallinaceis isdem medetur, sed veteris gallinacei  vehementius salsum ius alvum ciet. membrana gallinarum tosta et data in oleo ac sale coeliacorum dolores mulcet - abstineri autem frugibus ante et gallinam et hominem oporteat - , fimum columbinum tostum potumque. caro palumbis in aceto decocta dysintericis et coeliacis medetur, turdus inassatus cum myrti bacis dysintericis, item merulae, mel, in quo apes sint inmortuae, decoctum.
<plin. nat. 30.17> gravissimum vitium alvi ileos appellatur. huic resisti aiunt discerpti vespertilionis sanguine, etiam inlito ventre subveniri. sistit alvum coclea sicut diximus in suspiriosis temperata, item cinis earum, quae vivae crematae sint, potus ex vino austero, gallinaceorum iocur assum aut ventriculi membrana, quae abici solet, inveterata admixto papaveris suco - alii recentem torrent ex vino bibendam - , ius perdicum et per se ventriculus contritus ex vino nigro, item palumbis ferus ex posca  decoctus, lien pecudis tostus et in vino tritus, fimum columbinum cum melle inlitum, ossifragi venter arefactus et potus, iis, qui cibos non conficiant, utilissimus, vel si manu tantum teneant capientes cibum. quidam adalligant ex hac causa, sed continuare non debent, maciem enim facit. sistit et anatum mascularum sanguis. inflationes discutit coclearum cibus, tormina lien ovium tostus atque e vino potus, palumbis ferus ex posca decoctus, adips otidis ex vino, cinis ibide sine pennis cremata potus. quod praeterea traditur in torminibus, mirum est, anate adposita ventri transire morbum anatemque emori. tormina et melle curantur, in quo sint apes inmortuae, decocto. coli vitium efficacissime sanatur ave galerita assa in cibo sumpta. quidam in vase novo cum plumis exuri iubent conterique in cinerem, bibi ex aqua coclearibus ternis per quadriduum, quidam cor eius adalligari femini; aliis recens tepensque adhuc devoratur. consularis asprenatum domus est, in qua alter e fratribus colo liberatus  est ave hac in cibo sumpta et corde eius armilla aurea incluso, alter sacrificio quodam facto crudis laterculis ad formam camini atque, ut sacrum peractum est, obstructo sacello. unum est ossifrago intestinum mirabili natura omnia devorata conficienti; huius partem extremam adalligatam prodesse contra colum constat. - sunt occulti interaneorum morbi, de quibus mirum proditur. si catuli, priusquam videant, adplicentur triduo stomacho maxime ac pectori et ex ore aegri suctum lactis accipiant, transire vim morbi, postremo exanimari dissectisque palam fieri aegri causas; monent humari debere eos obrutos terra. magi quidem vespertilionis sanguine contacto ventre in totum annum caveri tradunt aut in dolore, si quis aquam ter pedes eluens haurire sustineat.
<plin. nat. 30.18> murino fimo contra calculos inlinere ventrem prodest. irenacei carnem iucundam esse aiunt, si capite percusso uno ictu interficiatur, priusquam in se urinam reddat. haec caro ad hunc modum occisi stillicidium  vesicae emendat, item suffitus ex eodem. quod si urinam in se reddiderit, eos, qui carnem comederint, stranguriae morbum contrahere traditur. iubent et vermes terrenos bibi ex vino aut passo ad comminuendos calculos vel cocleas decoctas ut in suspiriosis, easdem exemptas testis iii tritasque in vini cyatho bibi, sequenti die ii, tertio die i, ut stillicidium urinae emendent, testarum vero inanium cinerem ad calculos pellendos, item hydri iocur bibi vel scorpionum cinerem aut in pane sumi vel si quis ut locusta edit, lapillos, qui in gallinaceorum vesica aut in palumbium ventriculo inveniantur, conteri et potioni inspergi, item membranam e ventriculo gallinacei aridam vel, si recens sit, tostam, fimum quoque palumbinum in faba sumi contra calculos et alias difficultates vesicae, similiter plumarum cinerem palumbium ferorum ex aceto mulso et intestinorum ex his cinerem coclearibus iii, e nido hirundinum glaebam dilutam aqua calida, ossifragi  ventrem arefactum, turturis fimum in mulso decoctum vel ipsius discoctae ius. turdos quoque edisse cum bacis myrti prodest urinae, cicadas tostas in patellis, milipedam oniscon bibisse et in vesicae doloribus decoctum agninorum pedum. alvum ciet gallinaceorum discoctorum ius et acria mollit, ciet et hirundinum fimum adiecto melle subditum.
<plin. nat. 30.19> sedis vitiis efficacissima sunt oesypum - quidam adiciunt pompholygem et rosaceum - , canini capitis cinis, senecta serpentis ex aceto, si rhagades sint, cinis fimi canini candidi cum rosaceo - aiunt inventum aesculapii esse eodemque et verrucas efficacissime tolli - , murini fimi cinis, adeps cygni, adeps bovae. procidentia ibi sucus coclearum punctis evocatus inlita repellit. adtritis medetur cinis muris silvatici cum melle, fel irenacei cum vespertilionis cerebro et canino lacte, adeps anserinus cum cerebro et alumine et oesypo, fimum columbinum cum melle, condylomatis privatim araneus dempto capite pedibusque infricatus, ne acria perurant, adeps anserinus cum cera punica, cerussa, rosaceo, adeps cygni. hic et  haemorroidas sanare dicitur. ischiadicis cocleas crudas tritas cum vino ammineo et pipere potu prodesse dicunt, lacertam viridem in cibo ablatis pedibus, interaneis, capite; sic et stelionem adiectis huic papaveris nigri obolis iii; ruptis, convulsis fel ovium cum lacte mulierum. verendorum formicationibus verrucisque medetur arietini pulmonis inassati sanies, ceteris vitiis vellerum eius vel sordidorum cinis ex aqua, sebum ex omento pecudis, praecipue a renibus, admixto pumicis cinere et sale, lana sucida ex aqua frigida, carnes pecudis combustae ex aqua, mulae ungularum cinis, dentis caballini contusi farina inspersa, testibus vero farina ex ossibus canini capitis sine carne tusis. si decidat testium alter, spumam coclearum inlitam in remedio esse tradunt. taetris ibi ulceribus et manantibus auxiliantur canini capitis recentes cineres, cocleae parvae, latae contritae ex aceto, senectus anguium ex aceto vel cinis eius, mel, in quo apes sint inmortuae, cum resina, cocleae nudae, quas in africa gigni diximus, tritae cum turis polline et ovorum albo; xxx die  resolvunt; aliqui pro ture bulbum admiscent. hydrocelicis stelionis mire prodesse tradunt capite, pedibus, interaneis ademptis relicum corpus inassatum - in cibo id saepius datur - , sicut ad urinae incontinentiam caninum adipem cum alumine schisto fabae magnitudine, cocleas africanas cum sua carne et testa crematas poto cinere, anserum iii linguas inassatas in cibo. huius rei auctor est anaxilaus. at panos aperit sebum pecudum cum sale tosto, murinum fimum admixto turis polline et sandaraca discutit, lacertae cinis et ipsa divisa inposita, item multipeda contrita admixta resina terebinthina ex parte tertia - quidam et sinopidem admiscent - , cocleae contusae per se, cinis inanium coclearum cerae mixtus. discussoriam vim habet fimum columbarum per sese vel cum farina hordeacia aut avenacia inlitum. cantharides mixtae calce panos scalpelli vice auferunt, inguinum tumorem cocleae minutae cum melle inlitae leniunt.
<plin. nat. 30.20> varices ne nascantur, lacertae sanguine pueris crura ieiunis a ieiuno inlinuntur. podagras lenit oesypum cum lacte mulieris et cerussa, fimum pecudum, quod liquidum reddunt, pulmones pecudum, fel arietis cum sebo,  mures dissecti inpositi, sanguis mustelae cum plantagine inlitus et vivae combustae cinis, ex aceto ac rosaceo si pinna inlinatur vel si cera et rosaceum admisceatur, fel caninum ita, ne manu attingatur, sed pinna inlinatur, fimum gallinarum, vermium terrenorum cinis cum melle ita, ut tertio die solvantur. aliqui ex aqua inlinere malunt, alii ipsos acetabuli mensura cum mellis cyathis iii, pedibus ante rosaceo perunctis. cocleae latae potae tollere dicuntur pedum et articulorum dolores; bibuntur autem binae in vino tritae. eaedem inlinuntur cum helxines herbae suco; quidam ex aceto intrivisse contenti sunt. sale, qui una cum vipera crematus sit in olla nova, saepius sumpto aiunt podagra liberari; utile esse et adipe viperino pedes perungui. et de miluo adfirmant, si inveterato tritoque quantum iii digiti capiant bibatur ex aqua aut si pedes sanguine eius perunguantur. inlinuntur et columbarum sanguine cum urtica vel pennis earum, cum primum nascentur, tritis cum urtica. quin et fimum earum articulorum doloribus inlinitur, item cinis mustelae  aut coclearum, et cum amylo vel tragacantha. incussos articulos aranei telae commodissime curant. sunt qui cinere earum uti malint, sicut fimi columbini cinere cum polenta et vino albo. articulis luxatis praesentaneum est sebum pecudis cum cinere e capillo mulierum. pernionibus quoque inponitur sebum pecudum cum alumine, canini capitis cinis aut fimi murini. quod si pura sint, ulcera cera addita ad cicatricem perducunt soricum vel glirium crematorum favilla ex oleo, item muris silvatici cum melle, vermium quoque terrenorum cum oleo vetere et cocleae, quae nudae inveniuntur. ulcera omnia pedum sanat cinis earum, quae vivae combustae sint, fimi gallinarum cinis exulcerationes, columbini fimi ex oleo. adtritus calciamentorum veteris soleae cinis, agninus pulmo et arietis sanant, dentis caballini contusi farina privatim subluviem, lacertae viridis sanguis subtritos et hominum et iumentorum pedes sublitus, clavos pedum urina muli mulaeve cum luto suo inlita, fimum ovium, iocur lacertae viridis  vel sanguis flocco inpositus, vermes terreni ex oleo, stelionis caput cum viticis foliis pari modo tritum ex oleo, fimum columbinum decoctum ex aceto, verrucarum omnia genera urina canis recens cum suo luto inlita, fimi canini cinis cum cera, fimum ovium, sanguis recens murinus inlitus vel ipse mus divolsus, irenacei fel, caput lacertae vel sanguis vel cinis totius, membrana senectutis anguium, fimum gallinae cum oleo ac nitro. cantharides cum uva taminia intritae exedunt, sed ita erosas aliis, quae ad persananda ulcera demonstravimus, curari oportet.
<plin. nat. 30.21> nunc praevertemur ad ea, quae totis corporibus metuenda sunt.     fel canis nigri masculi amuletum esse dicunt magi domus totius suffitae eo purificataeve contra omnia mala medicamenta, item sanguinem canis respersis parietibus genitaleque eius sub limine ianuae defossum. minus mirentur hoc qui sciunt, foedissimum animalium in quantum magnificent, ricinum, quoniam uni nullus sit exitus saginae nec finis alia quam morte, diutius in fame viventi: septenis ita diebus durare tradunt, at in satietate paucioribus  dehiscere; hunc ex aure sinistra canis omnes dolores sedare adalligatum. et indicium in augurio vitalium habent, nam si aeger initio respondeat ei, qui intulerit, a pedibus stanti interrogantique de morbo, spem vitae certam esse, moriturum nihil respondere. adiciunt ut evellatur ex aure laeva canis, cui non sit alius quam niger colos. nigidius fugere toto die canes conspectum eius, qui e sue id animal evellerit, scriptum reliquit. rursus magi tradunt lymphatos sanguinis talpae adspersu resipiscere, eos vero, qui a nocturnis diis faunisque agitentur, draconis lingua et oculis et felle intestinisque in vino et oleo decoctis ac sub diu nocte refrigeratis perunctionibus matutinis vespertinisque liberari.
<plin. nat. 30.22> perfrictionibus remedio esse tradit nicander amphisbaenam serpentem mortuam adalligatam vel pellem tantum eius, quin immo arbori, quae caedatur, adalligata non algere caedentes, faciliusque succedere ita. quae sola serpentium frigori se committit, prima omnium procedens et ante cuculi cantum. aliud est cuculo miraculum: quo quis loco primum audiat alitem illam, si dexter pes circumscribatur ac vestigium id effodiatur, non gigni pulices, ubicumque spargatur.
<plin. nat. 30.23> paralysim caventibus pinguia glirium decoctorum et soricum utilissima tradunt esse, milipedas ut in angina diximus potas; phthisim sentientibus lacertam viridem decoctam in vini sextariis iii ad cyathum unum, singulis coclearibus sumptis per dies, donec convalescant, coclearum cinerem potum in vino; comitialibus morbis oesypum cum murrae momento et vini cyathis ii dilutum magnitudine nucis abellanae, a balineo potum, testiculos arietinos inveteratos tritosque dimidio denarii pondere in aquae vel lactis asinini hemina. interdicitur vini potus quinis diebus ante et postea. magnifice laudatur et sanguis pecudum potus, item fel cum melle, praecipue agninum, catulus lactens sumptus absciso capite pedibusque ex vino et murra, lichen mulae potus in oxymelite cyathis iii, stelionis transmarini cinis potus in aceto, tunicula stelionis, quam eodem modo ut anguis exuit, in potu. quidam et ipsum harundine exinteratum inveteratumque bibendum dederunt, alii in cibo ligneis veribus inassatum. operae pretium est scire, quo modo praeripiatur, cum exuerit, membrana hiberna alias devoranti eam, quoniam  nullum animal fraudulentius invidere homini tradunt, inde stelionum nomine in maledictum translato. observant cubile eius aestatibus; est autem in loricis ostiorum fenestrarumque aut camaris sepulchrisve. ibi vere incipiente fissis harundinibus textas opponunt ceu nassas, quarum angustiis etiam gaudet, eo facilius exuens circumdatum torporem; sed relicto non potest remeare. nihil ei remedio in comitialibus morbis praefertur. prodest et cerebrum mustelae inveteratum potumque et iocur eius, testiculi quoque volvaque aut ventriculus inveteratus cum coriandro, ut diximus, item cinis, silvestris vero tota in cibo sumpta. eadem omnia praedicantur ex viverra. lacerta viridis cum condimentis, quae fastidium abstergeant, ablatis pedibus ac capite, coclearum cinis addito semine lini et urticae cum melle inlitu sanant. magis placet draconis cauda in pelle dorcadis adalligata cervinis nervis vel lapilli e ventre hirundinum pullorum sinistro lacerto adnexi; dicuntur enim excluso pullo lapillum dare. quod si pullus is detur in cibo, quem primum pepererit, cum quis primum temptatus sit, liberatur eo malo; postea medetur hirundinum  sanguis cum ture vel cor recens devoratum. quin et e nido earum lapillus inpositus recreare dicitur confestim, adalligatus in perpetuum tueri. praedicatur et iocur milui devoratum et senectus serpentium, iocur vulturis tritum cum suo sanguine ter septenis diebus potum, cor pulli vulturini adalligatum. sed et ipsum vulturem in cibo dari iubent et quidem satiatum humano cadavere. quidam pectus eius bibendum censent in cerrino calice, aut testes gallinacei ex aqua et lacte, antecedente v dierum abstinentia vini; ob id inveterant. fuere et qui muscas xxi rufas, et quidem a mortuo, in potu darent, infirmioribus pauciores.
<plin. nat. 30.24> morbo regio resistunt sordes aurium aut mammarum pecudis denarii pondere cum murrae momento et vini cyathis ii canini capitis cinis in mulso, multipeda in vini hemina, vermes terreni in aceto mulso cum murra, gallina, si sit luteis pedibus, prius aqua purificatis, dein collutis vino, quod bibatur, cerebrum perdicis aut aquilae in vini cyathis iii, cinis plumarum aut interaneorum palumbis in mulso ad coclearia iii, passerum cinis sarmentis crematorum coclearibus ii in aqua mulsa. avis icterus vocatur a colore; quae si spectetur, sanari id malum tradunt et avem mori. hanc puto latine vocari galgulum.
<plin. nat. 30.25> phreneticis prodesse videtur pulmo pecudum calidus circa caput alligatus. nam muris cerebrum dare potui ex aqua aut cinerem mustelae vel etiam inveteratas carnes irenacei quis possit furenti, etiamsi certa sit medicina bubonis quidem oculorum cinerem inter ea, quibus prodigiose vitam ludificantur, acceperim, praecipueque febrium medicina placitis eorum renuntiat. namque et in duodecim signa digessere eam sole transmeante iterumque luna, quod totum abdicandum paucis e pluribus edocebo, siquidem crematis tritisque cum oleo perungui iubent aegros, cum geminos transeat sol, cristis et auribus et unguibus gallinaceorum; si luna, radiis barbisque eorum; si virginem alteruter, hordei granis; si sagittarium, vespertilionis alis; si leonem luna, tamaricis fronde, et adiciunt sativae; si aquarium, e buxo carbonibus tritis. ex istis confessa aut certe verisimilia ponemus, sicuti lethargum olfactoriis excitari et inter ea fortassis mustelae testiculis inveteratis aut iocinere usto. his quoque pulmonem pecudis calidum circa caput adalligari putant utile.
<plin. nat. 30.26> in quartanis medicina clinice propemodum nihil pollet. quam ob rem plura eorum remedia ponemus primumque ea, quae adalligari iubent: pulverem, in quo se  accipiter volutaverit, lino rutilo in linteolo, canis nigri dentem longissimum. pseudosphecem vocant vespam, quae singularis volitat; hanc sinistra manu adprehensam subnectunt, alii vero quam quis eo anno viderit primam; viperae caput abscisum in linteolo vel cor viventi exemptum; muris rostellum auriculasque summas russeo panno ipsumque dimittunt; lacertae vivae dextrum oculum effossum, mox cum capite suo deciso in pellicula caprina scarabaeum, qui pilas volvit. propter hunc aegypti magna pars scarabaeos inter numina colit, curiosa apionis interpretatione, qua colligat solis operum similitudinem huic animali esse, ad excusandos gentis suae ritus. sed et alios adalligant magi: cui sunt cornicula reflexa, sinistra manu collectum; tertium, qui vocatur fullo, albis guttis, dissectum utrique lacerto adalligant, cetera sinistro: cor anguium sinistra manu exemptum viventibus, scorpionis caudae iiii articulos cum aculeo panno nigro ita, ut nec scorpionem dimissum nec eum, qui adalligaverit, videat aeger triduo, post tertium circuitum id condat. urucam in linteolo ter lino circumdant totidem nodis ad singulos dicente, quare faciat, qui medebitur, limacem in pellicula vel iiii limacum capita praecisa harundine, multipedam lana involutam,  vermiculos, ex quibus tabani fiunt, antequam pennas germinent, alios e spinosis frutectis lanuginosos. quidam ex illis quaternos inclusos iuglandis nucis putamine adalligant. cocleas, quae nudae inveniuntur, stelionem, cum incluserunt capsulis, subiciunt capiti et sub decessu febris emittunt. devorari autem iubent cor mergi marini sine ferro exemptum, inveteratumque conteri et in calida aqua bibi, hirundinum corda cum melle; alii fimum drachma una in lactis caprini vel ovilli vel passi cyathis iii ante accessiones; sunt qui totas censeant devorandas. aspidis cutem pondere sexta parte denarii cum piperis pari modo parthorum gentes in remedium quartanae bibunt. chrysippus philosophus tradidit phryganion adalligatum remedio esse quartanis. quod esset animal, neque ille descripsit nec nos invenimus qui novisset; demonstrandum tamen fuit a tam gravi auctore dictum, si cuius cura efficacior esset inquirendi. cornicis carnes esse et nidum inlinere in longis morbis utilissimum putant. - et in tertianis fiat potestas experiendi, quoniam miserias copia spei delectat, anne aranei, quem lycon vocant, tela cum ipso in spleniolo resinae  ceraeque inposita utrisque temporibus et fronti prosit, aut ipse calamo adalligatus, qualiter et aliis febribus prodesse traditur, item lacerta viridis adalligata viva in eo vase, quod capiat, quo genere et recidivas frequenter abigi adfirmant.
<plin. nat. 30.27> hydropicis oesypum ex vino addita murra modice potui datur, nucis abellanae magnitudine. aliqui addunt et anserinum adipem ex vino myrteo. sordes ab uberibus ovium eundem effectum habent, item carnes inveteratae irenacei sumptae. vomitus quoque canum inlitus ventri aquam trahere promittitur.
<plin. nat. 30.28> igni sacro medetur oesypum cum pompholyge et rosaceo, ricini sanguis, vermes terreni ex aceto inliti, gryllus contritus in manibus, quo genere praestat, ut qui id fecerit, antequam incipiat vitium, toto ei anno non accidat - oportet autem eum ferro cum terra cavernae suae tolli - , anseris adeps, viperae caput aridum adservatum et combustum, dein ex aceto inpositum, senectus serpentium ex aqua inlita a balneo cum bitumine et sebo agnino.
<plin. nat. 30.29> carbunculus fimo columbino aboletur per se inlito vel cum lini semine ex aceto mulso, item apibus,  quae in melle sint mortuae, inpositis polentaque inposita insuper. si in verendis sit, ceterisque ibi ulceribus occurrit ex melle oesypum cum plumbi squamis, item fimum pecudum incipientibus carbunculis. tubera et quaecumque molliri opus sit efficacissime anserino adipe curantur; idem praestat et gruum adeps.
<plin. nat. 30.30> furunculis mederi dicitur araneus, priusquam nominetur, inpositus et tertio die solutus, mus araneus pendens enecatus sic, ut terram ne postea attingat, ter circumlatus furunculo, totiens expuentibus medente et cui is medebitur, ex gallinaceo fimo, quod est rufum, maxime recens inlitum ex aceto, ventriculus ciconiae ex vino decoctus, muscae inpari numero infricatae digito medico, sordes ex pecudum auriculis, sebum ovium vetus cum cinere capilli mulierum, sebum arietis cum cinere pumicis et salis pari pondere.
<plin. nat. 30.31> ambustis canini capitis cinis medetur, item glirium cum oleo, fimum ovium cum cera, murium cinis, coclearum quoque sic, ut ne cicatrix quidem appareat,  adips viperinus, fimi columbini cinis ex oleo inlitus; nervorum nodis capitis viperini cinis in oleo cyprino, terreni vermes cum melle inliti. dolores eorumadips, amphisbaena mortua adalligata, adips vulturinus cum, venter arefactus tritusque cum adipe suillo inveterato, cinis e capite bubonis in mulso potus cum lilii radice, si magis credimus. in contractione nervorum caro palumbina in cibis prodest et inveterata, irenacei spasticis, item mustelae cinis, serpentium senectus in pelle taurina adalligata. spasmos fieri prohibet et opisthotonos milui iocur aridum iii obolis in aquae mulsae cyathis iii potum.
<plin. nat. 30.32> reduvias et quae in digitis nascuntur pterygia tollunt canini capitis cinis aut vulva decocta in oleo, superinlito butyro ovillo cum melle, item folliculus cuiuslibet animalium fellis; unguium scabritiam cantharides cum pice tertio die solutae aut locustae frictae cum sebo hircino, pecudum sebum. aliqui miscent viscum et porcillacam, alii aeris florem et viscum ita, ut tertio die solvant.
<plin. nat. 30.33> sanguinem sistit in naribus sebum ex omento pecudum inditum, item coagulum ex aqua, maxime agninum, subductum vel infusum, etiam si alia non prosint, adips anserinus cum butyro pari pondere pastillis ingestus, coclearum terrena, sed et ipsae extractae testis; e naribus fluentem cocleae contritae fronti inlitae, aranei tela; gallinacei cerebellum vel sanguis profluvia ex cerebro, item columbinus ob id servatus concretusque. si vero ex vulnere inmodice fluat, fimi caballini cum putaminibus ovorum cremati cinis inpositus mire sistit.
<plin. nat. 30.34> ulceribus medetur oesypum cum hordei cinere et aerugine aequis partibus, ad carcinomata quoque ac serpentia valet. erodit et ulcerum margines, carnesque exscrescentes ad aequalitatem redigit; explet quoque et ad cicatricem perducit. magna vis et in cinere pecudum fimi ad carcinomata, addito nitro, aut in cinere ex ossibus feminum agninorum, praecipue in iis ulceribus, quae cicatricem non trahant. magna et pulmonibus, praecipue arietum: carnes excrescentes in ulceribus ad aequalitatem efficacissime reducunt; fimo quoque ipso ovium sub testo calefacto et subacto tumor vulnerum sedatur, fistulae purgantur sananturque, item epinyctides. summa vero in canini capitis  cinere: excrescentia omnia spodii vice erodit ac persanat. et murino fimo eroduntur, item mustelae fimi cinere. duritias in alto ulcerum et carcinomata persequitur multipeda trita admixta resina terebinthina et sinopide. eadem utilissima sunt in iis ulceribus, quae vermibus periclitentur. quin et vermium ipsorum genera mirandos usus habent. cosses, qui in ligno nascuntur, sanant ulcera omnia, nomas vero combusti cum pari pondere anesi ex oleo inliti. vulnera recentia conglutinant terreni adeo, ut nervos quoque abscisos inlitis solidari intra septimum diem persuasio sit; itaque in melle servandos censent. cinis eorum margines ulcerum duriores absumit cum pice liquida vel symphyto et melle. quidam arefactis in sole ad vulnera ex aceto utuntur nec solvunt nisi biduo intermisso. eadem ratione et coclearum terrena prosunt, totaeque exemptae recentia vulnera tusae inpositae conglutinant et nomas sistunt. - (herpes quoque animal a graecis vocatur, quo praecipue sanantur quaecumque serpunt). -  cocleae prosunt et cum testis suis tusae; cum murra quidem et ture etiam praecisos nervos sanare dicuntur. draconum quoque adeps siccatus in sole magnopere prodest, item gallinacei cerebrum recentibus plagis. sale viperino in cibo sumpto tradunt et ulcera tractabiliora fieri ac celerius sanari. antonius quidem medicus, cum incidisset insanabilia ulcera, viperas edendas dabat miraque celeritate persanabat. trixallidum cinis margines ulcerum duros aufert cum melle, item fimi columbini cum arrhenico et melle, eademque erodentia sunt. bubonis cerebrum cum adipe anserino mire vulnera dicitur glutinare; quae vero vocantur cacoethe, cinis feminum arietis cum lacte muliebri, diligenter prius elutis linteolis, ulula avis cocta in oleo, cui liquato miscetur butyrum ovillum et mel. ulcerum labra duriora apes in melle mortuae emolliunt, et elephantiasin sanguis et cinis mustelae. verberum vulnera atque vibices pellibus ovium recentibus inpositis obliterantur.
<plin. nat. 30.35> articulorum fracturis cinis feminum pecudis peculiariter medetur cum cera - efficacius idem medicamentum fit maxillis simul ustis cornuque cervino et cera  mollita rosaceo - ; ossibus fractis caninum cerebrum linteolo inlito, superpositis lanis, quae subinde oleo subfundantur; fere xiiii diebus solidat, nec tardius cinis silvestris muris cum melle aut vermium terrenorum, qui et ossa extrahit.
<plin. nat. 30.36> cicatrices ad colorem reducit pecudum pulmo, praecipue ex ariete, sebum ex nitro, lacertae viridis cinis, vernatio anguium ex vino decocta, fimum columbinum cum melle, item vitiligines albas ex vino, vitiliginem et cantharides cum rutae foliorum ii partibus. in sole, donec formicet cutis, tolerandae sunt, postea fovere oleoque perunguere necessarium iterumque inlinere, idque pluribus diebus facere, caventes exulcerationem altam. ad easdem vitiligines et muscas inlini iubent cum radice eupatoriae, gallinarum fimi candidum servatum in oleo vetere cornea pyxide, vespertilionis sanguinem, fel irenacei ex aqua. scabiem vero bubonis cerebrum cum aphronitro, sed ante omnia sanguis caninus sedat, pruritum cocleae minutae, latae contritae inlitae.
<plin. nat. 30.37> harundines et tela quaeque alia extrahenda sunt corpori evocat mus dissectus inpositus, praecipue vero lacerta dissecta et vel caput tantum eius contusum cum sale inpositum, cocleae ex iis, quae gregatim folia sectantur,  contusae inpositae cum testis et eae, quae manduntur, exemptae testis, sed cum leporis coagulo efficacissime. ossa anguium eundem cum coagulo cuiuscumque quadripedis intra tertium diem adprobant effectum. laudantur et cantharides tritae cum farina hordei.
<plin. nat. 30.38> in muliebribus malis membranae e partu ovium proficiunt, sicut in capris rettulimus. fimum quoque pecudum eosdem usus habet. locustarum suffitu stranguriae maxume mulierum iuvantur. gallinaceorum testes si subinde a conceptu edat mulier, mares in utero fieri dicuntur. partus conceptos hystricum cinis potus continet, maturat caninum lacte potum, evocat membrana e secundis canum, si terram non attigerit, lumbis parturientium tactis. fimum murinum aqua pluvia dilutum mammas mulierum a partu tumentes reficit. cinis irenaceorum cum oleo perunctarum custodit partus contra abortus. facilius enituntur quaeum anserinum cum aquae ii cyathis sorbuere aut ex utriculo mustelino per genitale effluentes aquas. - vermes terreni inliti, ne cervicis scapularumque nervi doleant, praestant. graves secundas pellunt in passo poti. iidem per se inpositi  mammarum suppurationes concocunt et aperiunt extrahuntque et ad cicatricem perducunt. lac devocant poti cum mulso. inveniuntur et in gramine vermiculi, qui adalligati collo continent partum; detrahuntur autem sub partu, alias eniti non patiuntur; cavendum et ne in terra ponantur. conceptus quoque causa dantur in potu quini aut septeni. - cocleae in cibo sumptae adcelerant partum, item conceptum inpositae cum croco. eaedem ex amylo et tragacantha inlitae profluvia sistunt. prosunt et purgationibus sumptae in cibo et vulvam aversam corrigunt cum medulla cervina ita, ut uni cocleae denarii pondus addatur et cypri. inflationes quoque vulvarum discutiunt exemptae testis tritae cum rosaceo. ad haec astypalaeicae maxime eliguntur. alio modo africanae binae tritae cum feni graeci quod iii digitis capiatur, addito melle coclearibus iiii, inlinuntur alvo prius irino suco perunctae. sunt et minutae loricaeque candidae cocleae passim oberrantes; hae arefactae sole in tegulis tusaeque in farinam miscentur lomento aequis partibus candoremque et levorem corpori  adferunt. scabendi desideria tollunt minutae et latae cum polenta. - viperam mulier praegnans si transcenderit, abortum faciet, item amphisbaenam, mortuam dumtaxat, nam vivam habentes in pyxide inpune transeunt; etiam si mortua sit atque adservata, partus faciles praestat. in mortua mirum, si sine adservata transcenderit gravida, innoxium fieri, si protinus transcendat adservatam. - anguis inveterati suffitu menstrua adiuvant. anguium senectus adalligata lumbis faciliores partus facit, protinus a puerperio removenda. dant et in vino bibendam cum ture; aliter sumpta abortum facit. baculum, quo angui rana excussa sit, parturientes adiuvat; trixallidum cinis inlitus cum melle purgationes, item araneus: qui filum deducit ex alto, capi debet manu cava tritusque admoveri, quod, si redeuntem prenderit, inhibebit idem purgationes. - lapis ae+tites in aquilae repertus nido custodit partus contra omnes abortuum insidias. penna vulturina subiecta pedibus adiuvat parturientes. ovum corvi cavendum gravidis constat, quoniam transgressis abortum per os faciat. fimum accipitris in mulso potum videtur fecundas facere. vulvarum duritias, collectiones adeps anserinus aut cygni emollit. mammas a partu custodit adeps  anseris cum rosaceo et araneo. phryges et lycaones mammis puerperio vexatis invenerunt otidum adipem utilem esse. iis, quae vulva strangulentur, et blattas inlinunt. ovorum perdicis putaminum cinis cadmiae mixtus et cerae stantes mammas servat. putant et ter circumductas ovo perdicis autnon inclinari et, si sorbeantur, eadem fecunditatem facere, lactis quoque copiam, cum anserino adipe perunctis mammis dolores minuere, molas uteri rumpere, scabiem vulvarum sedare, si cum cimice trito inlinantur.
<plin. nat. 30.39> vespertilionum sanguis psilotri vim habet, sed alis puerorum inlitus non satis proficit, nisi aerugo vel cicutae semen postea inducatur; sic enim aut in totum tolluntur pili aut non excedunt lanuginem. idem et cerebro eorum profici putant; est autem duplex, rubens utique et candidum. aliqui sanguinem et iocur eiusdem admiscent. quidam in iii heminis olei discocunt viperam exemptis ossibus, psilotri vice utuntur, evolsis prius pilis, quos renasci nolunt. fel irenacei psilotrum est, utique mixtum vespertilionis cerebro et lacte caprino, item per se cinis. lacte canis primiparae, prius evolsis pilis vel  nondum natis, perunctae partes alios non sufficiunt. idem evenire traditur sanguine ricini evulsi cani, item hirundinino sanguine vel felle, ovis formicarum. supercilia denigrari muscis tritis tradunt; si vero oculi nigri nascentium placeant, soricem praegnanti edendum; capilli ne canescant, vermium terrenorum cinere praestari admixto oleo.
<plin. nat. 30.40> infantibus, qui lacte concreto vexantur, praesidio est agninum coagulum ex aqua potum, aut si coagulato lacte acciderit, discutitur coagulo ex aceto dato. ad dentitiones cerebrum pecoris utilissimum est. ossibus in canino fimo inventis adustio infantium, quae vocatur siriasis, adalligatis emendatur, ramex infantium lacertae viridis admotae dormientibus morsu. postea harundini inligant et suspendunt in fumo traduntque pariter cum expirante ea sanari infantem. coclearum saliva inlita infantium oculis palpebras corrigit gignitque. ramicosis coclearum cinis cum ture ex ovi albo specillo inlitus per dies xxx medetur. inveniuntur in corniculis coclearum harenaceae duritiae; hae dentitionem facilem praestant adalligatae.  coclearum inanium cinis cerae mixtus procidentium interaneorum partes extremas prohibet; oportet autem cineri misceri saniem punctis emissam ante. cerebrum viperae inligatum pellicula dentitiones adiuvat. idem valent et grandissimi dentes serpentium. fimum corvi lana adalligatum infantium tussi medetur. - vix est serio conplecti quaedam, non omittenda tamen, quia sunt prodita. ramici infantium lacerta mederi iubent. marem hanc prendi; intellegi eo, quod sub cauda unam cavernam habeat. id agendum, ut per aureum vel argenteum claustrum mordeat vitium; tum in calice novo inligatam in fumo poni. urina infantium cohibetur muribus elixis in cibo datis. scarabaeorum cornua grandia denticulata adalligata iis amuleti naturam obtinent. bovae capiti lapillum inesse tradunt, quem ab ea expui, si necem timeat; inopinantis praeciso capite exemptum adalligatumque mire prodesse dentitioni. item cerebrum eiusdem ad eundem usum adalligari iubent et limacis lapillum sive ossiculum; invenitur in dorso. magnifice iuvat et ovis cerebrum gingivis inlitum, sicut  aures adeps anserinus cum ocimi suco inpositus. sunt vermiculi in spinosis herbis asperi, lanuginosi; hos adalligatos protinus mederi tradunt infantibus, si quid ex cibo haereat.
<plin. nat. 30.41> somnos adlicit oesypum cum murrae momento in vini cyathis ii dilutum vel cum adipe anserino et vino myrtite, avis cuculus leporina pelle adalligatus, ardiolae rostrum in pelle asinina fronti adalligatum. putant et per se rostrum effectus eiusdem esse vino collutum. e diverso somnum arcet vespertilionis caput aridum adalligatum.
<plin. nat. 30.42> in urina virili enecata lacerta venerem eius, qui fecerit, inhibet; nam inter amatoria esse magi dicunt. inhibent et cocleae, fimum columbinum cum oleo et vino potum. pulmonis vulturini dextrae partes venerem concitant viris adalligatae gruis pelle, item si lutea ex ovis quinis columbarum admixta adipis suilli denarii pondere ex melle sorbeantur, passeres in cibo vel ova eorum, gallinacei dexter testis arietina pelle adalligatus. ibium cinere cum adipe anseris et irino perunctis sic conceptos  partus contineri, contra inhiberi venerem pugnatoris galli testiculis anserino adipe inlitis adalligatisque pelle arietina tradunt, item cuiuscumque galli, si cum sanguine gallinacei lecto subiciantur. cogunt concipere invitas saetae ex cauda mulae, si iunctis evellantur, inter se conligatae in coitu. qui in urinam canis suam egesserit, dicitur ad venerem pigrior fieri. mirum et de stelionis cinere, si verum est, linamento involutum in sinistra manu venerem stimulare, si transferatur in dextram, inhibere, item vespertilionis sanguinem collectum flocco subpositumque capiti mulierum libidinem movere aut anseris linguam in cibo vel potione sumptam.
<plin. nat. 30.43> phthiriasim et totius corporis pota membrana senectutis anguium triduo necat, serum exempto caseo potum cum exiguo sale. - caseos, si cerebrum mustelae coagulo addatur, negant corrumpi vetustate aut a muribus attingi. eiusdem mustelae cinis si detur in offa gallinaceis et columbinis, tutos esse a mustelis. - iumentorum urinae tormina vespertilione adalligato finiuntur,  verminatio ter circumlato mediis palumbe. mirum dictu, palumbis emissus moritur iumentumque liberatur confestim.
<plin. nat. 30.44> ebriosis ova noctuae per triduum data in vino taedium eius adducunt. ebrietatem arcet pecudum assus pulmo praesumptus. hirundinis rostri cinis cum murra tritus et vino, quod bibetur, inspersus securos praestabit a temulentia. invenit orus assyriorum rex.
<plin. nat. 30.45> praeter haec sunt notabilia animalium ad hoc volumen pertinentium: gromphenam, avem in sardinia narratam grui similem, ignotam iam etiam sardis existimo. in eadem provincia ophion, cervis tantum pilo similis nec alibi nascens. iidem auctores sirulugum nec quale esset animal nec ubi nasceretur tradiderunt. fuisse quidem non dubito, cum et medicinae ex eo sint demonstratae. m. cicero tradit animalia biuros vocari, qui vites in campania erodant.
<plin. nat. 30.46> reliqua mirabilia ex iis, quae diximus: non latrari a cane membranam e secundis canis habentem aut  leporis fimum vel pilos tenentem. in culicum genere mulionesnon amplius quam uno die vivere, eosque, qui arborarii pici rostrum habeant et mella eximant, ab apibus non attingi; porcos sequi eum, a quo cerebrum corvi acceperint in offa. pulverem, in quo se mula volutaverit, corpori inspersum mitigare ardores amoris. sorices fugere, si unus castratus emittatur. anguina pelle et sale et farre, serpyllo contritis una deiectisque cum vino in fauces boum uva maturescente, toto anno eos valere, vel si hirundinum pulli terni ternis offis dentur. pulvere e vestigio anguium collecto sparso apes in alvos reverti. arietis dextro teste praeligato oves tantum gigni. non lassescere in ullo labore qui nervos ex alis et cruribus gruis habeant. mulas non calcitrare, cum vinum biberint. ungulas tantum mularum repertas, neque aliam ullam materiam, quae non perroderetur a veneno stygis aquae, cum id dandum alexandro magno antipater mitteret, memoria dignum est, magna aristotelis infamia excogitatum.
<plin. nat. 30.47> nunc ad aquatilia praevertemur.


==> anc/data/voynich-units/italian/26166.txt <==
The Project Gutenberg EBook of Il partito radicale e il radicalismo
italiano, by Romolo Murri

This eBook is for the use of anyone anywhere at no cost and with
almost no restrictions whatsoever.  You may copy it, give it away or
re-use it under the terms of the Project Gutenberg License included
with this eBook or online at www.gutenberg.org


Title: Il partito radicale e il radicalismo italiano

Author: Romolo Murri

Release Date: August 1, 2008 [EBook #26166]

Language: Italian

Character set encoding: ISO-8859-1

*** START OF THIS PROJECT GUTENBERG EBOOK IL PARTITO RADICALE ***




Produced by Carlo Traverso, Carla and the Online Distributed
Proofreading Team at http://www.pgdp.net










       BIBLIOTECA POPOLARE DI PROPAGANDA DEMOCRATICA

                            N. 1


                        ROMOLO MURRI
                   DEPUTATO AL PARLAMENTO


              _Il partito radicale
                    e il radicalismo italiano_




                       Primo migliaio

                            ROMA
                  COMITATO DI AZIONE LAICA
                          EDITORE
                    Piazza Trasimeno, 2
                       Prezzo: Lire 1




COMITATO DI AZIONE LAICA


Si è costituito in Roma fra alcuni volonterosi i quali sperano di
veder molti associarsi ad essi, per uno scopo di riscossa morale, di
educazione democratica, di liberazione delle coscienze che sono ancora
serve dell'ignoranza e del pregiudizio, di propaganda idealistica, un
_Comitato di azione laica_.

Esso intende di raggiungere i suoi scopi con tutte le forme di
propaganda diretta che gli saranno possibili: il libro, la rivista, la
conferenza, il convegno. Più, intende raggiungerli, indirettamente,
influendo su tutte le altre iniziative ed istituzioni le quali hanno
anche esse uno scopo di propaganda e di educazione popolare: la
scuola, il periodico, la biblioteca popolare, l'organizzazione di
cultura o professionale o di partito; fornendole di pubblicazioni
opportune, stimolandone l'iniziativa, coordinandone gli sforzi, per
ciò che riguarda la lotta per la libertà religiosa e l'educazione
morale.

Al comitato di azione laica si può appartenere in tre modi:

o come socio _promotore_, versando una volta tanto lire cento;

o come socio _effettivo_, versando lire dieci annue;

o come socio _aderente_, versando una lira annua.

I periodici aderiranno inviando solo una copia della pubblicazione
alla sede centrale ed impegnandosi a pubblicare le comunicazioni
ufficiali del Comitato.

Le associazioni possono aderire, versando un contributo annuo in
ragione di L. 0,50 per socio ed impegnandosi a collaborare
collettivamente, nei limiti del loro statuto e delle loro possibilità,
ai fini sociali.

La sede provvisoria del Comitato è in Roma, piazza Trasimeno, 2, alla
quale chi voglia può rivolgersi, mediante cartolina con risposta
pagata, per chiedere copia dello statuto ed altre informazioni.

Sezioni del Comitato possono essere istituite dovunque sieno almeno
dieci soci regolarmente inscritti presso il Comitato centrale, e con
l'approvazione di questo.




       BIBLIOTECA POPOLARE DI PROPAGANDA DEMOCRATICA

                            N. 1


                        ROMOLO MURRI
                   DEPUTATO AL PARLAMENTO


              _Il partito radicale
                    e il radicalismo italiano_




                       Primo migliaio

                            ROMA
                  COMITATO DI AZIONE LAICA
                          EDITORE
                    Piazza Trasimeno, 2




                           INDICE


  Che cosa vuol essere la nostra B. P. di propaganda democratica  Pag. 3
  Rinnoviamoci                                                         5
  Alcune indicazioni sicure su quello che è il radicalismo            12
    Clericali contro radicali                                         12
    L'on. Giolitti e la sua politica                                  15
    Dissensi e consensi fra radicali                                  21
  La storia del partito radicale                                      24
  Il partito radicale oggi                                            32
  L'antitesi fondamentale                                             37
  Democrazia e demagogia                                              44
  Radicalismo e socialismo                                            48
  Democrazia e anticlericalismo                                       53
  Programma pratico di laicità                                        58
  Le due concentrazioni                                               63
  La trasformazione dello Stato                                       66
  I Sindacati                                                         71
  Politica di consumi e finanza democratica                           79
  Esercito e spese militari                                           82
  Il programma politico sociale                                       85
  L'organizzazione radicale                                           91
  Concludendo                                                         96





Che cosa vuol essere la nostra B. P. di propaganda democratica


Diciamo nel corso di questo volumetto che cosa è per noi la
democrazia. Essa è la stessa coscienza umana in moto per la conquista
di sè, delle sue fedi, delle istituzioni sociali.

Alla democrazia che è scuola e milizia appartengono quindi solo coloro
i quali sentono in sè l'affanno ed il pungolo di più sicure libertà,
di una più alta giustizia, di una più larga ed efficace bontà umana.
Essa è idealismo ed altruismo in azione; è il senso delle
responsabilità morali, dei doveri, della missione che quelli i quali
vogliono esser dei viventi, e non solo dei passivamente vissuti,
sentono essere inscindibilmente uniti alla vita. Lavorare per la
democrazia è lavorare per l'avvenire.

Oggi, in Italia, alla vigilia delle elezioni generali, si discutono e
si agitano innumerevoli voli problemi: e tutti riguardano non
l'uomo--il popolano, il dotto, il governante--o il partito come
dovrebbe essere, ma quello che qui o là bisognerebbe fare; e si
dimentica che gli uomini operano secondo ciò che sono o hanno
nell'animo; che, divenuti migliori, essi farebbero certamente cose
migliori; accesi di fervore per il bene pubblico e sociale,
troverebbero facilmente dove e come questo bene va fatto.

Contribuire a diffondere il concetto della democrazia come educazione
di sè, come acquisto del senso del _proprio_ dovere sociale, come
accensione di fedi, sarà lo scopo di questi volumetti.

Essi intendono quindi tornare indietro, di là dal periodo della lunga
decadenza, agli uomini i quali nella generazione che fece l'Italia
instillarono il senso del dovere eroico; passare innanzi, sorvolando
su tutte le miserie presenti, associandosi allo sforzo pensoso e
disciplinato dei giovani che vogliono conquistare sè stessi per
dedicarsi alla vita pubblica con animo generoso e disinteressato di
combattenti per una idea.

Un nome, innanzi a ogni altro, vogliamo inscrivere su queste pagine
come auspicio: MAZZINI.




Rinnoviamoci


Alla vigilia del primo esperimento del suffragio universale, è
necessità di vita pei partiti italiani accingersi alla conquista delle
nuove masse elettorali; e, poichè esse hanno scarsa o nulla la cultura
e la preparazione politica, trovar nelle file degli antichi elettori e
fra i giovani e i fervidi un fascio di volontà animose nelle quali
rinnovare e ravvivare la persuasione del proprio programma, per poi
lanciarle alla paziente conquista della massa anonima e delle folle.

Ma la crisi dei partiti italiani non fu forse mai più grave e
profonda. Di tutti meno che del clericale; il quale se, per i
conflitti interni che lo agitano e per la lenta inesorabile
dissoluzione del cattolicismo romano, dovrebbe essere in peggiori
condizioni degli altri, riposa sulla attività di molti per i
quali--rimossa, ogni intima inquietudine religiosa--clericalismo e
sacerdozio sono solo un affare ed una professione, e sulla docile
acquiescenza di masse nella cui coscienza non è ancora accesa, con la
luce di una nascente consapevolezza di sè e della propria storia, la
fiamma della libertà.

Di questa crisi dei partiti si è tanto parlato dal 1876 ad oggi, che
essa è divenuta un luogo comune; e s'intende bene che una crisi la
quale dura da quarant'anni non è più crisi ma un ciclo; e come tale,
nelle condizioni oggettive che la provocarono, va esaminata.

Ma un tale esame sarebbe la storia di questo periodo di vita italiana;
storia la quale, per quel che riguarda l'Estrema sinistra, può essere
idealmente divisa in due periodi: quello della difesa, del
consolidamento, dell'estensione delle libertà civili, che va sino alle
elezioni politiche del 1900 e ai cento deputati di Estrema dinanzi ai
quali cadde il ministero Pelloux; e l'altro che incomincia molto
innanzi, con l'oscura intuizione e il precorrimento di una nuova
rivoluzione sociale che ebbero già i maggiori uomini della Estrema, da
Garibaldi a Bovio, segue e si svolge con il nascere e il crescere del
partito socialista e assicura a questo, con l'opera politica e
parlamentare, le condizioni essenziali di vita e di sviluppo dinanzi
alla reazione delle classi minacciate, sinchè lo risolve in una
politica positiva di riforme sociali da chiedere e raggiungere
mediante l'accordo del proletariato con le più avanzate frazioni di
estrema, e ricaccia i riluttanti verso il rivoluzionarismo.

In questo schema, sostanzialmente così semplice, si svolsero i
contrasti e le lotte, solo a brevi tratti vivaci ed appassionate, dei
partiti politici italiani. Il lento ma sicuro progresso delle idee
democratiche affaticava nelle profondità, onde l'opera superficiale
dei partiti emergeva a tratti, avvivava la coscienza nazionale, e
celebrava silenziosamente le sue conquiste, spostando insensibilmente
i partiti e conducendoli a contatti e a fusioni ed a cozzi
(Cavallotti-Di Rudinì, Sonnino-Pantano, Luzzatti-Sacchi) che la loro
logica avrebbe poco innanzi ripudiati e trovati assurdi.

Poichè, nel parlar di partiti, noi cadiamo sovente in due illusioni;
l'una, suggeritaci dalla storia costituzionale inglese, che essi sieno
o debbano essere unità permanenti e parallele entro le quali si
svolga, in contrasti ed alternative normali, la vita politica di un
paese; cosa che è realmente avvenuta in Inghilterra, ma solo in essa.

L'altra illusione, anche più pericolosa, è quella di applicare alla
storia e allo studio dei partiti, realtà perennemente mutevole e
fluente, schemi, idee astratte, tradizioni, programmi irrigiditi in
formule, i quali sieno venuti perdendo il loro significato sino a non
averne più alcuno o quasi.

Per giudicare utilmente e saggiamente di un partito, bisogna, dunque
riferirsi a tutto il complicato processo della vita sociale e politica
di un paese, al cozzo degl'interessi sociali, alla dialettica
immanente delle grandi idee rinnovatrici, e vedere se di questa
vivente realtà sociale esso si nutre, se per essa mantiene intatte le
sue ragioni di essere, parola e strumento efficace di lotta.

Con questo criterio io esaminerò, come il lettore vedrà, rapidamente
le tradizioni, lo stato attuale, il programma del partito radicale e
del radicalismo italiano.

Del radicalismo, dico, e non solo del partito radicale; poichè quello
è un fatto assai più vasto e profondo che non sia questo. Nel partito
degli ultimi tempi mal si cercherebbe--chi non lo riconosce?--intiera
l'anima del radicalismo italiano; esso fu cosa troppo strettamente
politica e parlamentare: non si arricchì delle nuove correnti ideali,
non partecipò ai moti spirituali che affaticarono profondamente e
rinnovarono in parte la coscienza italiana, non seppe veder subito
quello che, nel socialismo, era cosa e compito suo, non osò erigersi
giudice del parlamento e dello Stato nel nome di un diritto nuovo che
si andava lentamente facendo.

Ma se è facile criticare ed attaccare il partito radicale per quello
che esso non fu e non fece, la critica è sterile e diventa malvagia
quando non riconosce che esso ha conservato una tradizione ed un
organismo, che è un istituto politico nel quale il radicalismo diffuso
e disperso, cercante ancora le sue espressioni e la coesione politica,
può e deve precipitarsi, per rinvigorire il partito e rinnovarlo e
muovere per mezzo di esso alla conquista della vita pubblica.

Abbondano in Italia gl'ingegni e gli animi fervidi e si discute, assai
più vivacemente--ed è buon segno--da qualche tempo, di problemi
pubblici e delle direttive che è necessario imprimere alla nostra vita
nazionale, e gruppi di volonterosi si formano intorno a vecchi
combattenti o ad uomini nuovi e cercano animosamente di chiarire a sè
e al paese e definire le fedi intorno alle quali, come a bandiere,
raccogliersi¹.

  ¹ Ricordiamone alcuni dei più recenti: riformisti di destra,
    nazionalisti, liberisti--i quali hanno recentemente costituito un
    comitato di azione--salveminiani, raccolti intorno
    all'_Unità_--comitato per il mezzogiorno anche esso costituito nel
    giugno scorso in Roma.--E i vecchi partiti di Estrema si vanno
    dividendo e suddividendo in frazioni, per l'affannosa ricerca di
    un programma.  E questo idealismo rinascente ha una grande cura,
    pressochè in tutti, di affermarsi realistico e studiare problemi
    pratici; segno di promettente maturità...  quando non è indizio di
    superstite positivismo.

Ma nessun uomo è così alto da aver l'autorità di un maestro e segno
dell'idea nazionale, quale lo invocava, negli anni della decadenza,
Agostino Bertani¹. E i gruppi e le scuole e le iniziative sorgono e si
moltiplicano e si spezzano e si disperdono perchè, purtroppo, i
giovani italiani non hanno ancora acquistato o educato in sè il senso
della disciplina, della lealtà (la _loyalty_ che è, in Inghilterra, la
base dei partiti e la forza della vita pubblica), del sacrificio che
ciascuno il quale lavora veramente per un'idea deve pur fare ad essa
di una parte di sè, delle sue ambizioni, di ciò che la coscienza gli
dice non esser la sostanza e la ragione della lotta, ma modo
occasionale e personale di vedere.

  ¹ Scrive L. Fera nella prefazione ai discorsi parlamentari di
    Agostino Bertani, pubblicati testè in grosso volume per
    deliberazione della Camera dei deputati:

    «Vigile e severo non mancò di resistere alle deviazioni degli
    uomini e dei partiti nel periodo incerto del trasformismo e in un
    momento rapido di depressione degli spiriti e di smarrimento degli
    ideali proruppe in un grido dell'anima offesa:--Al governo manca
    il sacerdote dell'idea nazionale, che interpreti i plebisciti e
    compia tutto quello che possa giovare alla nuova Italia.--

    «Il sacerdote dell'idea nazionale è l'invocazione fulgida e
    solenne che erompe dall'anima eroica della generazione che ha
    partecipato alla formazione del colossale edificio della patria e
    dovrebbe essere il monito suggestivo delle generazioni che
    all'opera mirabile intendono portare il contributo di nuove
    energie e di nuove speranze».

Le salde coesioni di uomini si formano là dove taluno dirige nel quale
traspare da tutta la vita la devozione generosa ad un grande ideale e
molti seguono, condotti e disciplinati dalla potenza dell'eroe. Dove
questo manca, dove al difetto dei grandi agitatori e conduttori non
supplisce in parte la disciplina dell'unità dello sforzo, non sono che
labili coesioni d'interessi, tentennamenti e discordie, transazioni e
piccole viltà e opportunismi male velati di saggezza politica.

Quelli che anche al partito radicale rimproverano questo oscillare ed
oscurarsi dell'idea in coscienze fiacche ed opache e, dinanzi
all'avvento di cinque milioni di elettori nuovi alla vita pubblica,
invocano una nuova e più vigorosa attività che dirozzi questa massa e
la educhi e trovi nelle sue confuse aspirazioni il segreto di un
programma di nuova attività sociale e politica, debbono più che ogni
altro curar di risalire alla visione della democrazia come di affanno
e slancio e programma di un partito di avanguardia, ricollegarsi con
commosso fervore e ricordo agli uomini eroici che così la intesero e
praticarono, frugar la viva anima popolare per sprigionarne, con la
luce di un programma, l'entusiasmo vittorioso, darsi, con tenace
operosità, ad un lavoro di organizzazione.




Alcune indicazioni sicure su quello che è il radicalismo


I clericali contro i radicali

Molto, come è noto, si discute ora del partito radicale; e molti
maligni sorridono e motteggiano da tutti i canti d'Italia. Ma nello
stesso criticarlo e motteggiarlo che si fa, vengon poi messe
involontariamente in rilievo dagli avversarii le caratteristiche e le
funzioni di esso.

Notate, innanzi tutto. Il grido: dagli al radicale, fu gettato da una
sala del patriarcato di Venezia, in quel famigerato discorso del conte
Dalla Torre che rinnovava procacemente l'ipoteca del Vaticano su Roma
e su tutta la nostra vita pubblica. Giova ricordare le precise parole
del conte padovano:

«È a questo nemico più pericoloso d'ogni altro che noi non possiamo e
non dobbiamo dar tregua. Dobbiamo ricordare che l'azione del
radicalismo è subdola quanto il suo programma di adattamenti e
d'infingimenti, atti a farlo apparire quasi il partito del giusto
mezzo; e se osa ufficialmente proclamarsi anticlericale, sa
privatamente trovare anche per ciò il giusto mezzo, promettendo
neutralità... per giungere al potere, ove non tarderà al tradimento.
Ricordiamo che il radicalismo è l'agente politico della massoneria¹,
più e meglio che il socialismo non ne sia l'agente sociale; ricordiamo
che chi precipitò l'êra del laicismo, chi determinò la laicità della
scuola, chi proporrà qualsiasi attentato ai nostri diritti ed ai
nostri principi fu e sarà, questo organismo, indefinibile nel suo
intento e nel suo programma, ma tenace ed inconvertibile quanto lo può
essere l'ambizione dei suoi, prima ed unica sua ragione di essere»².

  ¹ La Massoneria fu per lungo tempo ed è lo spauracchio del quale i
    clericali si servono per commuovere i loro; ed oggi trovano
    opportuno riagitarlo. In questi ultimi tempi si ebbe alla Camera e
    al Senato una levata di scudi, da parte di clericali e moderati,
    contro la Massoneria; ed altri (nazionalisti, giovani socialisti,
    Unità) si uniscono nell'assalto. E, dall'altro lato, un notevole
    risveglio della Massoneria va avvenendo; non avviene all'aperto,
    ma lo si scuopre a numerosi indizi.

    Certo a noi dispiace che la questione della libertà religiosa sia
    posta in Italia come questione fra clericalismo e massoneria; e
    tutti sanno il lungo sforzo che andammo e andiamo facendo per
    porla su di un terreno più largo, scevro d'ombre e di pregiudizi.

    Ma parecchie cose sono da notare: e, prima, la solita ipocrisia
    clericale, che s'adombra e si allarma del tentativo di conquista
    dei poteri pubblici e dell'esercito da parte della Massoneria,
    quando i clericali stanno facendo altrettanto. Il segreto, che si
    rimprovera a quella, non muta sostanza alla cosa; e ad esso fa
    riscontro l'abuso della protezione che i cattolici godono come
    Chiesa per avvantaggiarsi come partito. La Massoneria, inoltre,
    non ha mai figurato nelle graduazioni dei partiti e delle dottrine
    politiche come cosa a sè; essa va dal partito democratico
    costituzionale--se pure non si spinge, saltando i clericali, sino
    all'Estrema destra--ai socialisti. Quello che in taluni luoghi la
    Massoneria ha fatto e va ora facendo: blocco delle forze popolari,
    risveglio dei partiti di sinistra, propaganda anticlericale, è,
    evidentemente, negli interessi della democrazia.

    La questione della Massoneria è quindi piuttosto una questione di
    metodi e di mezzi. Se, per opera di essa, la lotta contro il
    clericalismo dovesse un giorno assumere forme giacobine ed andare
    oltre le intenzioni di quelli i quali hanno cura di distinguere il
    clericalismo e l'azione politica della gerarchia cattolica (ai
    quali non va data tregua) dalla fede popolare, che dalla scuola, e
    non dalla politica, attende le sue rinnovazioni, la colpa non sarà
    nostra.

  ² Parecchi radicali del Mezzogiorno mi esprimevano l'opinione che
    non convenisse al partito prendere un più energico atteggiamento
    in materia di anticlericalismo per non complicare situazioni
    elettorali delicate e pericolose. Ecco, ora, che cosa rispondono i
    cattolici.

    Il _Giornale d'Italia_, il 12 giugno, dava, sull'atteggiamento dei
    cattolici nelle elezioni, un'intervista con un cattolico,
    evidentemente bene informato, nella quale si legge:

    «--Dunque guerra anche ai radicali?

    «--Come e anche più che agli altri bloccardi. Anzi, sono i più
    pericolosi, poichè sono facili a vestirsi con la pelle
    dell'agnello nei Collegi salvo a tramutarsi in lupi alla
    Camera. Le dirò che specialmente nel Mezzogiorno si è dovuta
    richiamare l'attenzione dei cattolici sul pericolo appunto di
    lasciar riuscire dei candidati che reggono magari il baldacchino
    nelle processioni al paese e viceversa si schierano col blocco
    anticlericale a Roma. Si è raccomandato a tutti di non lasciarsi
    sedurre da simpatie personali e d'inspirarsi esclusivamente ad un
    criterio politico. Ormai non è più il tempo di trastullarsi;
    bisogna difendersi».

Poi, dopo il noto discorso Giolitti del 15 marzo alla Camera, sono i
giornali del _trust_ cattolico, recenti dalla confessione e dalla
assoluzione papale e ancora in debito della penitenza, che diguazzano
allegramente e si dilettano nella critica al radicalismo, in una lunga
serie di interviste debitamente commentate. Prima e non spregevole
indicazione, dunque: _il radicalismo è il partito che i clericali
papali sentono il dovere di combattere furiosamente, prima che ogni
altro avversario antico o recente_.


L'on. Giolitti e la sua politica

Ma l'attacco, iniziato con l'invettiva sonora, diviene motteggio e
scherno dopo il noto discorso dell'on. Giolitti sul bilancio
dell'interno e la risposta data in esso all'on. Fera. È inutile
negarlo: i sorrisi ironici dell'on. Giolitti, che già nella bocca dei
deputati della maggioranza negreggiante divennero risa, si son diffusi
pel paese nel suono di una risata allegra e malvagia, nella quale
taluni han corso il rischio di spostar le mascelle¹.

  ¹ Diceva Bovio nel discorso in morte di B. Cairoli: «Sulle rovine
    dei vecchi partiti suonò arguta l'ironia del vecchio (Depretis) e
    si rise spensieratamente fino a Dogali». E rispondendo il 30 marzo
    nella _Tribuna_ a Francesco Crispi, il quale aveva detto pochi
    giorni innanzi alla Camera: «Non c'è più nulla di partiti
    parlamentari alla Camera; i partiti politici sono morti ai piedi
    del Campidoglio», scriveva: «Chi consegna all'archeologia i vecchi
    partiti ufficialmente ha il dovere di accennare non le sue idee ma
    dove sorgono i partiti nuovi. Se egli non li vede o li ha in
    dispetto, sostituisce sè alla storia».

L'on. Fera aveva detto, in sostanza, al presidente del Consiglio: noi
radicali siamo una tradizione, una dottrina e una tendenza; tendenza
di affrancamento dell'anima italiana dal dominio del prete, di riforme
radicali nella finanza e nell'amministrazione, di conquiste sociali.
Intende, l'on. Giolitti, continuando a valersi della partecipazione e
dell'appoggio nostro al suo governo, continuare a secondare questa
tendenza, far suo, per quanto le esigenze di una politica positiva
permettono, questo programma? Intende avvalorarlo con le forze che un
governo può legittimamente ed onestamente, dare alla diffusione nel
paese delle idee ed al prevalere degli uomini di parte radicale?

E l'on. Giolitti rispose schermendosi; osservo che all'attuazione del
programma di questo ministero, il quale era piaciuto ai radicali,
uomini di tutti i settori della Camera avevano concorso; disse di
sentirsi radicale anche lui, se radicalismo era intento positivo e
realistico di riforme, ma di non vedere quale programma, di tutti i
radicali e solo di essi, proponesse l'on. Fera al governo; mentre
invece pareva a lui che anche nel partito radicale fossero molte
opinioni diverse, se non addirittura _tot sententiae quot capita_;
esser quindi meglio non insistere; non tentar neanche di definire;
perchè _omnis definitio periculosa_.

Non so se proprio il collega Luigi Fera inducesse con il suo discorso
il presidente del Consiglio ad occuparsi del gruppo radicale. Certo
l'occasione fu buona; ma le parole dell'on. Giolitti rivelavano un
pensiero che doveva esser spuntato da tempo e maturatosi poi del
malumore di molti giolittiani e assumere, nel momento opportuno,
importanza di una chiara designazione di tattica elettorale del capo
del Governo.

Della legittimità e dell'opportunità della partecipazione dei radicali
al ministero Giolitti dirò brevemente appresso.

Qui giova notare come chi conosca, le più certe tradizioni della
politica giolittiana dovè prendere quell'accordo per ciò che esso
valeva nel fatto e nell'atto, senza sperarne un valore programmatico e
di avvenire. Valeva per quello che i radicali erano e potevano quando
fu stretto, non perchè ulteriori conquiste fossero dall'accordo
assicurate ad essi; significava consenso in punti di programma
definiti--quelli che poi l'opera legislativa venne attuando non
indirizzo recisamente democratico-radicale dato al Governo per la
preparazione di una nuova situazione politica, al radicalismo ancora
più favorevole.

E quando il lato, diremmo, positivo dell'accordo era quasi esaurito,
dinanzi ad una Camera moribonda e senza opposizione, conveniva all'on.
Giolitti, per tranquillizzare i suoi, e ripigliare intera--se pur ce
n'era bisogno--la sua libertà dinanzi e di sopra ai partiti, metterne
in rilievo il lato negativo.

E del resto, anche da parte dei radicali, l'andata al potere insieme
con l'on. Giolitti fu riconoscimento di una situazione di fatto più
forte di ogni riluttante proposito, e che la loro permanenza nel
ministero, lungi dal modificare, ha consolidato.

Molti deputati sono--l'on. De Bellis lo dichiara a ogni
momento--giolittiani, non ministeriali. Votano anche proposte
radicali, purchè sieno persuasi che esse vengono dall'onorevole
Giolitti; questi deve esser garante della bontà del programma e,
rimanendo al potere, della saggezza delle applicazioni. Hanno
tollerato i radicali al potere, non tollererebbero certo un Giolitti
trascinato dai radicali, poichè questi non sarebbe più il loro
Giolitti.

Poichè questa è la situazione, bene fecero e fanno i radicali a
prestare il consenso e l'opera loro là dove essa è chiesta per
l'attuazione di riforme che essi vollero e come riconoscimento della
forza che l'idea radicale ha nel paese e parlamentarmente; ma è loro
dovere, è per il partito suprema esigenza, non lasciarsi imprigionare
dalla mutevole situazione parlamentare, e cercare di modificarla nelle
feconde agitazioni della coscienza e dell'opinione pubblica. In più
ampi cicli di attività democratiche il partito deve rinnovarsi, per il
governo o per la battaglia.

Nè ciò farà dispiacere allo stesso on. Giolitti. Egli è oramai, per
antonomasia, il governo, e il governo--come il regno dei
cieli--subisce violenza e i violenti lo conquistano.

Mirabile tecnico del governare, egli ha anche, e lo ha confessato,
benchè sia pronto a sacrificarla agli eventi, una leggera inclinazione
a sinistra. Conscio, assai più di quelli che gli attribuiscono
un'astuzia e un'efficacia illimitate, dei limiti veri dell'opera sua,
e del prevalere degli eventi, le cui complesse condizioni a nessuno è
possibile abbracciare con l'occhio e con l'opera previdente, egli
governa a cicli.

Chiamato al potere, egli si crea intorno l'equilibrio politico e
parlamentare che gli par meglio rispondente alle esigenze del momento,
cautamente valutate, e governa con esse. Quando sente che il vecchio
equilibrio è perduto e la legge del nuovo non apparisce, se ne va: e
dà un piccolo colpo al barometro, perchè la lancetta indicatrice si
muova. Finite le oscillazioni un nuovo ministero Giolitti è pronto.

Mai l'on. Giolitti si adatterebbe a fare del barometro politico di un
gruppo il suo barometro, della lancetta dell'on. Fera la sua lancetta.
Accoglie i partiti nel suo equilibrio, torcendoli un poco e deviandoli
dal loro piano; non ama le correnti impetuose, che trascinano, nè le
polarizzazioni che diminuiscono il settore sul quale gli sia possibile
scorrere liberamente.

Quindi altra indicazione: _nella presente politica giolittiana di
equilibrio e di sintesi instabile il partito radicale entra nella
maggioranza diminuito, costretto a fare parziale sacrificio di sè, per
accomodarsi alle esigenze parlamentari e politiche; ma un disagio
assiduo ed a volte acuto lo avverte che esso deve, se non vuol
perdersi e dileguare, prepararsi a pesar sulla bilancia con un più
fresco corredo di idealità e più alacre temperamento di lotta e più
largo consenso popolare_.


Dissensi e consensi fra radicali

Ma più autorevole, in materia, sarà l'opinione dei radicali medesimi.
Gli avversari nostri ci chieggono, con ironia, se c'è un'opinione
radicale; comune, cioè, a tutti coloro i quali si sentono e si muovono
nell'ambito della politica radicale. L'on. Giolitti insinuava che no;
molti gridano, egualmente, che no. E pure, se io potessi porvi sotto
gli occhi le dimostrazioni più autorevoli, individuali o collettive,
degli uomini del partito, dal congresso del novembre scorso, per non
risalire più indietro, ad oggi, non vi sarebbe difficile discernere
alcune direttive costanti.

Due, almeno, sono evidentissime: la laicità, come difesa contro il
clericalismo e come concezione dello Stato e della sua attività nel
campo della cultura, e il pensiero che il radicalismo sia in potenza e
debba praticamente essere come il nucleo centrale di una nuova
coesione ed organizzazione politica delle forze democratiche¹.

  ¹ Nel celebre opuscolo _L'Italia aspetta_, (1878), A. Bertani,
    chiestosi se esistesse una Estrema sinistra, e risposto che sì,
    aggiungeva: «Ma questa Estrema sinistra non avrebbe ragione
    d'essere se le mancasse l'appoggio della democrazia e se questa
    non avesse propositi fermi per far accettare le sue idee ed
    _arrivare con essa_, sia pure incerto il dì, al governo
    d'Italia. E queste idee e questi propositi debbono manifestarsi
    oggidì nella questione ecclesiastica, ecc.». E G. Bovio così
    indicava la funzione dell'Estrema: «L'Estrema sinistra compie il
    suo ufficio educando la coscienza nazionale, affinchè intenda la
    parte sempre crescente che le è dovuta nella funzione della
    sovranità. Tende al potere perchè non è ascetica, ma vi tende in
    una rivoluzione più larga, cioè non puramente parlamentare, ma
    nazionale». Ed ancora egli le attribuiva «le funzioni, così
    feconde di ottimi risultati, di esploratrice di avanguardia del
    grande partito di sinistra».

L'affermazione di laicità militante voi trovate nell'ordine del giorno
del congresso ricordato sulla tattica del partito, nel discorso
dell'onorevole Fera, nelle interviste di radicali autorevoli, nel
recente ordine del giorno della direzione del partito, nel programma
di recenti derivazioni del radicalismo, come sono le nuove
associazioni democratiche di Milano e di Cremona.

Documentare sarebbe lungo e poco utile. Uomini insigni della politica
e dell'università hanno partecipato a questi dibattiti. E
nell'incrociarsi di attacchi, di difese, di critiche, di proposte,
nella varietà delle opinioni intorno a ciò che il partito radicale
dovrebbe _fare_, il concetto dell'esistenza e della necessità di esso
si profilava nettamente come di un partito di _riforma_; ma di quelle
riforme che, esigendo una maggiore audacia di visione e di confidenza
nell'avvenire e spostando troppi interessi consolidati, sono dai
partiti unilaterali di estrema ritenute possibili solo mediante uno
sforzo rivoluzionario, dai conservatori avversate tenacemente, dai
radicali sostenute e volute come normale progresso; come esigenze dei
gruppi nuovi, delle energie giovani e in formazione, degli interessi
sino ad ora sacrificati ad altri politicamente più forti; e quindi
esigenze di tutta la società, considerata non staticamente ma nel
complessivo sviluppo suo, come giustizia e diritto che si realizzano.




La storia del partito radicale


È teoria e fatto e proposito del partito radicale, in questi ultimi
anni di vita italiana e per i prossimi, la politica dei cosidetti
blocchi. I socialisti e i repubblicani, dopo averla largamente
favorita negli anni nei quali c'era da impiegare la somma mirabile di
energie popolari liberate e fatte erompere da quella riconquista della
libertà che si ebbe nella memorabile lotta del 1900, se ne sono
stancati e ne sono divenuti oggi i critici più aspri; effetto, questo,
in parte della pertinace ideologia rivoluzionaria e di una febbre di
riforme che fanno parer lento ogni moto sociale normale, ed in parte
del successo medesimo della politica dei blocchi, che deluse quelle
frazioni le quali non tanto desideravano i progressi della democrazia,
realisticamente intesa, quanto quello delle loro pregiudiziali e del
loro sistema.

E si è voluto vedere nei blocchi come l'ultima fase del trasformismo
politico, e il partito radicale, assunto prima dall'on. Luzzatti poi
dall'on. Giolitti al potere, affogare in quel trasformismo. Sicchè
oggi, all'infuori delle due pregiudiziali, la repubblicana e quella
della lotta di classe, non ci sarebbe più che confusionismo e
arrivismo; quello causa insieme ed effetto di questo. Anche i
socialisti riformisti, appunto perchè non accettano nè l'una nè
l'altra pregiudiziale, son dichiarati dai loro compagni di ieri
transfughi e traditori e arrivisti; e soffia allegramente sul fuoco la
destra.

L'ampiezza stessa e l'esagerazione della condanna, debbono avvertirvi
che un grosso equivoco si nasconde in essa. Io non saprei spiegarvelo
meglio che rifacendo, brevissimamente, la storia del partito radicale
italiano.

La democrazia radicale italiana ebbe da principio tradizioni, intenti,
animo repubblicano. Ma rivelatasi nel 1848-49 l'insufficienza di moti
popolari a costituire l'unità italiana, e avendo la monarchia di
Savoia fatta sua questa causa, il pensiero della repubblica fu messo
da parte per costituire intanto l'unità. Raggiunta questa, incominciò
il distacco del radicalismo dall'idea repubblicana, fra il 1870 e il
1876, quando, nelle prime lotte fra i mazziniani puri ed altri che
facevano capo a Giuseppe Garibaldi, all'idea di un'azione direttamente
rivoluzionaria, volta a rovesciare la monarchia, o all'astensionismo
di altri che vedevano l'inanità di questo sforzo e suggerivano di
attendere tempi migliori, accelerando intanto l'educazione delle
masse, si sostituì il criterio di esplicare, pur nell'orbita delle
istituzioni e dell'attività parlamentare, un'opera positiva diretta al
raggiungimento delle conquiste democratiche compatibili con il
monarcato; prima fra queste il suffragio universale, per il quale
furono più tardi tenuti i cento comizi del 1880, ed il comizio de'
comizi in Roma, nel febbraio 1881.

Per la prima volta il radicalismo ebbe forma e veste concreta di
organizzazione nazionale nella «Lega della democrazia» costituita in
Roma, sotto l'egida del prestigio di G. Garibaldi, il 21 aprile 1879,
e da Garibaldi stesso annunziata all'Italia con un manifesto in data
26 aprile¹.

  ¹ Giova riprodurre questa pagina, memoranda nella storia del
    radicalismo:

      «Agli italiani,

      Il fascio della democrazia è formato.

      Mi glorio che questo fatto importante, lungamente desiderato e
      studiato, e prima invano tentato, siasi compiuto sotto gli occhi
      miei, il 21 aprile.

      Cospicui patrioti di ogni classe, nobili ingegni--decoro del
      nostro, paese--i quali si illustrarono nel preparare e nel
      comporre ad unità di nazione l'Italia, dal 1821 in poi, militano
      nel campo della Democrazia e vi milita la gioventù generosa.

      E come alla Democrazia riescirà fatto di spandere la sua
      influenza con l'agitazione che essa verrà promuovendo per la
      rivendicazione o l'esercizio effettivo della sovranità
      nazionale, per il men aspro vivere dei diseredati dalla fortuna,
      per la giustizia sociale, per la libertà inviolabile, una
      moltitudine di cittadini egregi, che assistono sfiduciati e
      increduli al governo delle minorità, le quali si succedettero e
      si esaurirono durante venti anni, s'aggiungerà certamente e
      rapidamente alle sue schiere.

      Oggimai la Democrazia, è un valore di prim'ordine fra i valori
      costituenti la nazione, è una potenza con cui quelle minorità,
      di buon grado o di mala voglia, hanno da fare i conti. Le sue
      varie scuole sonsi collegate e affermate in un ordine di idee e
      di fini comuni e convennero nell'adozione dell'istesso metodo di
      apostolato e degli stessi mezzi di agitazione palesi e sinceri
      dentro l'orbita giuridica--da cui la loro forza--e fondarono la
      Lega della Democrazia.....

      Ogni scuola della Democrazia serba la individualità propria
      nello svolgimento e nella propaganda delle rispettive dottrine,
      e ad ognuna appartiene l'arbitrio delle inerenti iniziative, ma
      ognuna altresì ne risponde. Pur sono sicuro che tutte, animate
      da un elevato sentimento di carità di patria e guidate da quella
      sapienza civile che anche le altre genti riconoscono negli
      italiani, vorranno coordinare la loro opera particolare e
      specifica, e contemperarla a quella generale del Comitato della
      Lega».

    Il manifesto fu, dicesi, scritto da A. Bertani: del quale
    giustamente scrive L. Fera (l. c.) «Egli seppe e volle raccogliere
    l'impeto rivoluzionario popolare delle tradizioni mazziniane e
    garibaldine per disciplinarlo nel regime normale di libertà e per
    regolarne il moto traverso un sistema di istituti che
    progressivamente traducono i nuovi rapporti sociali ed economici».

Un comitato fu costituito nel quale figuravano i migliori nomi della
democrazia militante: e della Commissione esecutiva, residente in
Roma, nominata da esso, fecero parte: Bertani, Bovio, Campanella,
Canzio, Cavallotti, Fratti, Lemmi, Mario, Saffi ed altri, oltre lo
stesso Garibaldi.

Repubblicani, come il lettore vede, molti di essi; ma giudicavano
dover oramai la repubblica, non essere imposta da faziosi artifici di
rivoluzionari, sibbene esser gradualmente preparata, perchè potesse
più tardi fiorire spontanea dallo sviluppo stesso delle istituzioni
democratiche e della nuova coscienza di popolo che le andava facendo e
vi si andava facendo dentro¹. Quindi collaborazione con uomini
politici di altri partiti, di Destra anche, per il raggiungimento, via
via, di queste riforme, e per assicurarne, contro pericoli varî, le
condizioni essenziali. La tutela delle libertà, la difesa delle forze
economiche del paese, alle quali bisognavano raccoglimento e
parsimonia nelle spese pubbliche, contro i pericoli dell'espansionismo
megalomane, gli inizi di una legislazione protettrice del lavoro,
quando ancora il socialismo non era entrato nel giuoco dei dibattiti
parlamentari, alcune poche riforme democratiche nell'amministrazione,
furono il compito del partito radicale in quegli anni.

  ¹ Scriveva G. Bovio nel 1878: «Cominciamo dal troncare un'ultima
    illusione: l'E. S. non è repubblicana...  (Essa) va fino al
    suffragio universale. Questa è l'estrema delle riforme delle quali
    si estima fecondo il principato quando si disposi con la
    libertà. Estrema delle riforme monarchiche vuoi dire E. S.».

    E Bertani, in quello stesso anno (op. cit.):

    «Finchè la monarchia mostra di comprendere di essere stata per
    l'Italia quello che realmente fu, mezzo, cioè, alla sua
    ricostituzione, epperò dura nell'attitudine passiva che le
    conviene, non opponendosi al progressivo affermarsi della
    coscienza nazionale, nè si adombra della espressione che deve man
    mano acquistare quella sovranità, io non vedo ancora che gli
    interessi della patria esigano di staccarsene».

    E ancora, G. Bovio:

    «L'Estrema compie il suo ufficio: educando la coscienza nazionale,
    affinchè intenda la parte sempre crescente che le è dovuta nella
    funzione della sovranità.  Tende al potere, perchè non è ascetica;
    ma vi tende in una evoluzione più larga, cioè non puramente
    parlamentare ma nazionale».

Ma la «Lega della Democrazia» ebbe breve vita. Il radicalismo era
insidiato da due lati; dal fascino che conservava l'idea repubblicana
verso la quale le delusioni amare che si ebbero dal passaggio del
potere alla Sinistra storica risospingevano molti; e, dalla parte
opposta, dalla conversione di molti--tipiche quelle di Giosuè Carducci
e di A. Fortis--alla monarchia, reputata necessaria al consolidamento
delle libertà e all'opera di riforma.

Nel celebre _patto di Roma_, del Congresso del maggio 1890, fu
elaborato da Cavallotti e approvato dai convenuti un vasto programma
di riforme immediate da propugnare: delle quali poi talune furono
abbandonate, altre ebbero sanzione legislativa, altre, infine, e le
più essenziali, rimangono come programma di domani.

Certo c'è qualche cosa di triste per i partiti di avanguardia, cioè
idealisti, in questa degradazione storica degli ideali che si
realizzano; e le ore meno liete nella vita di un partito e di un
popolo sono quelle nelle quali consumano, senza rinnovarli, gli
impulsi e le energie ideali del momento anteriore.

Ma questa è dura legge della vita. Chi vorrebbe amare l'idea solo
perchè essa rimanesse nella chiusa bellezza della sua pura verginità?

Grande è il desiderio umano e raramente uno scopo, che pur merita di
esser raggiunto, solleverebbe gli entusiasmi e spingerebbe ai
sacrifici che la lotta richiede se esso fosse sin dal principio veduto
nella concreta limitazione che gli eventi gli assegneranno. Ma della
modestia dei risultati l'animo forte prende le sue vendette
raccogliendosi e disciplinandosi per il compimento del dovere nuovo
che emerge dal dovere compiuto.

Se, dopo la magnifica lotta dell'ostruzionismo, nella quale la
Sinistra parve riacquistare coscienza di sè, il partito radicale cerca
invano, ripetutamente, di riorganizzarsi e di avere una parte decisiva
nella politica del paese, non per questo vien meno la sua importanza.
L'_Estrema sinistra_, attraverso alla quale il gruppo crescente dei
socialisti e il repubblicano intervengono, con una politica positiva e
fattiva, nel giuoco delle forze parlamentari, fronteggiano i moderati
ed impongono ai governi una politica democratica, è essenzialmente
opera radicale. E ai radicali l'on. Giolitti sente il bisogno di
rivolgersi quando vuol fare accettare dalla Camera riforme
democratiche. E le vicende del ministero Giolitti provano come sia
inefficace e quasi nulla l'opposizione dei due gruppi estremi, quando
essi si scindono dal radicalismo o fanno da sè.




Il partito radicale oggi


Dell'appoggio dato a questo ministero il partito non deve in alcun
modo pentirsi, poichè non mancò il risultato in vista del quale
l'accordo fu stretto; e a due grandi riforme, il suffragio universale
e il monopolio delle assicurazioni sulla vita¹, per tacere del resto,
il partito potè legare l'opera e il nome.

    ¹ Di molte e severe critiche fu oggetto questo monopolio.  Nè
    venivano tutte e solo da parte de' liberali moderati, i quali
    concepiscono lo Stato come un supremo moderatore di libertà o di
    attività private e veggono nelle imprese industriali in cui si
    mette falsato il suo carattere e degeneranti le sue funzioni.

    E ciò è vero secondo l'antica e classica concezione dello Stato e
    della sua sovranità.

    Ma noi vediamo in questa iniziata nazionalizzazione del servizio
    delle assicurazioni, come in altre iniziative industriali dello
    Stato moderno, non un processo di assorbimento da parte del potere
    pubblico e di limitazione delle attività libere e di
    burocratizzazione; sì bene, al contrario, un interiore processo di
    sviluppo della previdenza medesima e degli altri servizi sociali;
    i quali si organizzano e costituiscono in grandi sindacati,
    appropriandosi una parte delle attribuzioni dello Stato ed
    incorporandole in sè. Con che esse lo diminuiscono e lo
    modificano, nella sostanza, anche se pel momento sembrano subirne
    l'invadenza ed annientarne la pletorica pesantezza. E un segno
    evidente di ciò si ha nel nome; poichè non si parla di regie
    ferrovie e di regie assicurazioni, ma di ferrovie e di
    assicurazioni nazionali.  Sono veri sindacati che, attraversando
    l'atmosfera Stato, si fanno il corpo e le forme giuridiche nuove.

Ma l'accordo vincola la nostra azione parlamentare, non limita la
nostra propaganda. Io riconosco i meriti dell'on. Giolitti, i servigi
che egli ha reso al paese, la moderazione con la quale usò del potere,
il vantaggio della tregua interna che un periodo di gravi difficoltà
internazionali rese necessaria, la fiducia del paese nella abilità
dell'uomo, possibile. Posteriore a lui di una generazione, io ritengo
che nella generazione alla quale egli appartiene lo si debba
giudicare, tenendogli conto delle necessità di governo, e a questa
generazione opporre una diversa e più alta concezione che noi abbiamo
dei doveri dell'uomo di Stato e della democrazia, specialmente in quel
che riguarda la libertà del mandato elettorale, così nelle origini
come nell'esercizio.

Lottando per sè, per i suoi ideali, per una più chiara definizione dei
partiti, per una ripresa di attività rinnovatrice, il partito radicale
lotta per creare altre condizioni ed altri metodi alla attività dei
partiti e dei governi. E se i più e i maggiori dei radicali, uomini,
come Giulio Alessio, che non possono essere sospettati di
opportunismo, hanno giudicato che non conveniva, alla vigilia delle
elezioni, staccarsi dal governo, nè dar sì gran gioia a quelli che si
sarebbero affrettati a prendere la parte di potere lasciata dai
nostri, è dovere riconoscere la gravita delle ragioni che militano per
questa condotta. Non fare quello che l'avversario vostro vedrebbe
fatto con immenso piacere è ancora buona prudenza, quando un più
diretto e sicuro criterio non soccorra.

Del resto, lottiamo oggi per la conquista del corpo elettorale;
indichi esso le vie di domani.

Il radicalismo italiano fu adunque quello che doveva essere; la
tradizione gloriosa del più puro idealismo del partito d'azione, che
si fa via via politica positiva e realistica, secondo i tempi;
l'organo più sensibile delle necessità di una politica di difesa e di
sviluppi democratici; l'integrazione parlamentare dei partiti più
estremi e il vincolo di unione fra essi e le maggioranze.

Io non l'esalto con questo oltre misura. Ombre e incertezze e
transazioni e debolezze vi furono; ma la colpa fu innanzi tutto di
tempi singolarmente avversi a ogni salda e nitida coerenza e
continuità e personalità di partiti politici. Mancò alla vita italiana
la passione politica, vigorosa e veemente, mancò quella che è
condizione prima di ogni politica sana, la sincerità. La sincerità è
chiarezza e costanza del vincolo che lega gli uomini alle cose, in
politica. Poichè in questa l'individuo per sè non è molto; la pienezza
del significato e del valore dell'opera sua è data dai gruppi di
interessi, dalle tendenze e volontà di dominio alle quali serve. Ora
per molto tempo, in Italia, per l'opportunismo che ha invaso tutta la
nostra vita pubblica e per la difficoltà di distinguere e definire
interessi, correnti e tendenze, uomini e cose hanno, si direbbe,
seguito due vie diverse e ne è risultata una confusione
indescrivibile. Avvocati intimamente borghesi per coltura per
colleganze sociali per visione realistica della vita hanno preso, per
aprirsi la via, l'etichetta socialista o repubblicana. I maggiori
impulsi a riforme democratiche sono talora venuti da prudenti
conservatori. Viceversa, le necessità economiche del proletariato
giovano spesso ai fini di una politica reazionaria. Un deputato di
estrema sinistra, per opportunità elettorali, diviene strumento di
dominio politico nelle mani di un gruppo clericale o di un vescovo. Un
nazionalista tresca, per diventar deputato, col partito che, per
volontà del papa, è ostile, per definizione, alla patria. Il
socialismo, frutto mirabile di una critica poderosa di tutti i dogmi
del passato, diventa, nell'intransigenza, dogmatico e si chiude nelle
sue teorie e, per preparar la rivoluzione, facilita la via alla
reazione. Chi, in tali circostanze, ha il diritto di alzar la voce a
condannare?

Un partito politico, diceva G. Bovio, è una idea che ha la sua
antitesi. Dove l'antitesi langue, la tesi si attenua; dove gli animi
son fatti incapaci di posizioni vigorose, i partiti si fiaccano e
divengono imbelli; poichè una invincibile solidarietà li lega
all'intiero processo dello spirito e della coscienza di un paese.




L'antitesi fondamentale


Ma giova tentare oramai questa «pericolosa» definizione del
radicalismo. Il radicalismo è la politica del _dover essere_ contro la
politica stazionaria; è la democrazia che si fa, che diviene, la
liberazione di quelli che sono ancora servi, una coscienza data alle
forze sociali che non hanno ancora la loro espressione politica, la
conquista dell'autonomia. Autonomia è la parola che potremmo oramai
sostituire a quella vecchia e abusata di libertà; tanto vecchia e
tanto abusata, che il partito moderato-clericale, in questo tentativo
di ricostituzione che affatica anche esso, l'ha presa quasi a sua
parola d'ordine, auspice e interprete recente l'on. Salandra.

La libertà era un programma radicale, quando appariva manifesto il
nemico contro il quale, nell'ordine politico o economico o sociale,
bisognava condurre la lotta per la liberazione degli oppressi. La
Chiesa, organismo politico privilegiato, la mano morta, i piccoli
sovrani per diritto divino, il potere politico patrimonio di una
classe e chiuso alle categorie più umili e numerose, il potere
esecutivo esorbitante dal suo ufficio nelle prevenzioni e repressioni
poliziesche, questo il tiranno; e contro di esso si predicava e si
promoveva la libertà. Vigili, per ogni conquista nuova, contro ogni
insidia rinascente, i radicali. Esecutori, sotto la pressione delle
forze nuove e di necessità politiche impellenti, i liberali di destra
e di sinistra; fuori dell'agone, torbidi e minacciosi, nel nome del
Sillabo, i clericali, aspettanti la vendetta divina e la restituzione
del potere temporale al papato.

Oggi quei nemici, esterni, visibili, quei limiti imposti dal di fuori,
quei poteri reclamanti una origine altra che la sovranità popolare non
esistono più. C'è, sola, come vedremo, la Chiesa; ma con tattica
mutata.

Eppure chi oserebbe dire che la libertà è conquistata per tutti, se
essa è possesso di sè e se tanti sono posti dalla superstizione,
dall'ignoranza, dalla miseria, in balia di chi ne ha in mano le
coscienze, l'opera, il voto? Chi non vede che, dove ogni potere
dispotico e dominio sui servi è abolito legalmente, esso ripullula
spontaneo nella esorbitanza della forza dello Stato, nel giuoco delle
camarille e clientele, nella stessa intolleranza dogmatica dei
partiti, là dove sono turbe di uomini incapaci di autonomia,
spiritualmente estranee ed inferiori ad ogni opera, di governo
autonomo, e quindi bisognose di padroni, per muoversi ed agire? La
libertà è spiritualità che opera sulle forme e sugli istituti sociali;
e questi son sempre in arretrato per le coscienze più generose, in
anticipazione per le coscienze pigre e sonnolente e servili. E dove la
libertà è raggiunta e signoreggia da tempo, chi oserebbe dire che alla
sola nozione di diritto che essa suggerisce ed integra, non se ne
debba oramai aggiungere un'altra, quella di dovere, di responsabilità,
di funzione utile, di coesioni sociali più vaste e più salde?

Vi ho detto che radicalismo è la democrazia come _farsi_, non come
_fatto_. La democrazia, come fatto, è il partito liberale, equilibrio
instabile, opportunità, trasformismo: che qui ricalcitra, là concede,
che oscilla fra il passato e il da fare, fra il vecchio e il nuovo. La
negazione immanente della democrazia, nel mondo moderno, è la chiesa e
il clericalismo. L'affermazione, egualmente immanente, pungente,
assillante, è il radicalismo¹.

  ¹ Nella sua «teoria dei partiti», G. Bovio caratterizzava i momenti
    storici e ideali dello sviluppo democratico nei termini seguenti:

    1° C'è una filosofia della evoluzione ed una filosofia della
    rivoluzione: la vera filosofia le comprende entrambe, perchè, a
    determinato tempo, l'evoluzione esplode e la rivoluzione si
    evolve;

    2° la rivoluzione intera procede per tre periodi: prima è
    rivoluzione religiosa, poi è politica, poi è sociale, perchè il
    pensiero prima si ribella contro il dogma, poi contro lo Stato,
    poi contro la casta;

    3° nessuna ribellione è vera, se non comincia contro il dogma,
    fondamento di ogni vecchio ordine sociale;

    4° essendo stata europea la rivoluzione religiosa, tale fu la
    rivoluzione politica e tale dev'essere la rivoluzione sociale;

    5° i partiti radicali devono essere studiati tra la rivoluzione
    politica che è fatta e la sociale che si annuncia; i partiti
    conservatori debbono essere studiati fra la Chiesa che tramonta, e
    lo Stato che le si sostituisce.

Ricordate le origini della democrazia e il suo sviluppo. Essa
rumoreggia nel medio evo con l'eresia, utopia libertaria e
comunistica, affranca le coscienze della teologia medioevale con
l'umanismo e col Dio immanente di Bruno, si svincola dal papato con la
riforma, si costituisce un sapere autonomo con la scienza positiva,
elabora lentamente, da Bruno a Hegel e ai continuatori di lui, la
concezione nuova della vita sociale: la dottrina dell'umanità, e delle
sue esigenze insopprimibili in ciascun uomo, della relatività delle
leggi o delle istituzioni sociali, della sovranità dello spirito umano
sulla sua storia, della attività creatrice dell'autocoscienza. L'uomo
moderno non accetta, non subisce, ma fa e pone; le leggi e gli
istituti sociali sono condizioni date non norme; la norma egli la
porta con sè nel suo spirito, e alla scorta di essa fa, o meglio rifà
perennemente, nelle condizioni date, la sua storia.

Questa è la sovranità democratica, sovranità non di molti o di tutti,
non del numero, ma dello spirito, della ragione, della volontà
consapevole; in una parola, dell'autocoscienza. La sete, che è in
tutti, di riforme, l'incessante estendersi delle facoltà e delle
attività politiche, individuali ed organizzate, sono appunto dovute a
questo senso acquisito che la società e la storia sono perennemente da
fare e da rifare. Il farsi della democrazia è in queste due forze:
l'ascensione di ogni individuo umano alla pienezza della personalità
umana, la collaborazione, la coesione, l'unità sociale affidata
all'efficacia spontanea di interessi consaputi, di tendenze
spirituali, di norme accettate con libera adesione interiore.

Questa concezione fondamentale vi permette di interpretare e di
graduare nella loro successione dialettica e storica tutte le dottrine
e tutti gli sforzi democratici. La proclamazione del diritto dei
singoli, delle libertà, dà il primo periodo storico e costituisce il
primo momento della democrazia; ma questo, non corretto da un pensiero
ulteriore, finisce nell'individualismo sfrenato e nelle rinascenti
tendenze egoarchiche ed autoritarie. La proclamazione del dovere,
delle responsabilità e degli uffici sociali, integra il concetto di
libertà, con quello di funzione e apre il passo a una concezione nuova
e più intima delle autonomie collettive, della organizzazione dei
fini, dello Stato medesimo.

Da questa posizione di criterî direttivi emergono chiare alcune
conseguenze che è opportuno ribadire. Il liberalismo, la destra
e la sinistra che, perduto il loro primo significato, divengono
aggruppamenti mutevoli per la conquista del potere, la democrazia
come _fatto_, vi danno una situazione ambigua, un oscurarsi delle
differenze sostanziali, una contraddizione permanente e affannosa,
un tentativo assiduo ed opportunistico di equilibrio; vi danno il
trasformismo e il giolittismo, gli ultimi quaranta anni di politica
italiana. Con la democrazia sono accettati i principî che la fecero,
ma viceversa essi son negati quando se ne nega l'ulteriore sviluppo.
E poichè il corpo sociale non si arresta, e una logica delle cose,
più forte delle volontà degli uomini, pone problemi nuovi e ne
matura le soluzioni, si accettano le soluzioni mature, ma come
necessità, per istinto di difesa più che di progresso, e quindi con
il concorso promiscuo di democratici, accettanti il progresso, di
conservatori, mossi dall'istinto della difesa. Dai principî
accettati, per es. da quello dello Stato laico, si è indotti a
prender posizione contro i clericali; ma, viceversa, dalla
ripugnanza ad applicare quei principî alle necessità e ai doveri
emergenti si è indotti ad appoggiarsi ai clericali, a lasciarne
ricostituire l'organizzazione politico-ecclesiastica e ad
assecondarne le pretese. Per governare, si ricorre volta a volta
agli uni e agli altri, coltivando amicizie nei campi opposti,
stemperando i partiti nell'opportunismo, impedendo alle tendenze
politiche opposte di polarizzarsi e di scendere in campo ad armi
aperte.

Di qui le tentazioni e l'opportunità per il partito radicale, di
profittare, a volte, di questa tendenza dei partiti medi verso riforme
ritenute necessarie per governare; ma insieme il dovere di non
esaurire nelle opportunità la sua azione, di non ucciderla
nell'opportunismo; di opporre ai facili doveri degli adempimenti
l'austero dovere della preparazione per i compiti di domani. Il senso
vigile di questo rompe gli accordi degeneranti in rinuncia e rinnova i
contrasti.




Democrazia e demagogia


Questo che siamo venuti dicendo ci dispensa dall'esame delle molte
critiche e censure e biasimi che sono stati mossi alla democrazia da
gruppi estremi di destra e di sinistra. Tali biasimi, se muovono da
destra, p. es., dei nazionalisti, vanno piuttosto a colpire le
esagerazioni demagogiche; se da sinistra, le attenuazioni e gli
infingimenti e le soste.

Ma della demagogia, che è la maschera, e la calunnia della democrazia,
ci conviene ancora dire qualche parola.

Tre, fra le molte varietà di essa, distingueremo. La prima è, diremmo
quasi, la malattia professionale dei grandi sindacati operai e di chi
lavora a costituirli. Non ostanti le parentele, il sindacalismo è,
nella sostanza sua, dottrina diversa dal socialismo, cozzante anzi con
esso in quanto mira a ricostituire le classi ed a ricomporre sulle
basi di queste l'unità sociale e politica, sminuzzata e frantumata
dall'individualismo della rivoluzione francese. Corporazioni, unioni
professionali, sindacati sono forme di associazioni e di attività
collettiva che riguardano, non certo i soli operai salariati, ma le
più varie professioni ed uffici sociali, ed, in luogo di unificare lo
sforzo proletario, come voleva Carlo Marx, tendono ad articolarlo e
differenziarlo, dando alle varie categorie di lavoratori il senso vivo
di interessi diversi e talora antitetici.

Per impossessarsi del movimento e dirigerlo, i socialisti hanno dovuto
sovrapporre artificiosamente al programma dei singoli sindacati un
generico e ambiguo rivoluzionarismo che li tenesse ancora associati,
nella lotta contro il capitale e lo Stato. Espressione di questo
rivoluzionarismo è il mito dello sciopero generale, attraverso al
quale, arrestando di un tratto il funzionamento dell'attuale economia
capitalistica, si passerebbe alla presa di possesso, da parte dei
sindacati, degli strumenti di lavoro e del governo della società.

Un esempio tipico di questo demagogico confusionismo si ha nella C. G.
T. francese e nei mezzi violenti predicati ed insegnati da molti
socialisti per _saboter_ la produzione capitalistica e i servizi
pubblici. In Italia esso fermenta e sussulta a tratti nelle grandi
città.

Un'altra forma di demagogismo, la quale si allea volentieri con questa
prima, è il rivoluzionarismo fatto di reminiscenze e di sentimento,
eredità delle rivoluzioni politiche, da quella del 1789 in poi, per il
quale si pretende applicare alla rivoluzione sociale i metodi,
appunto, delle rivoluzioni politiche. Pareva che il 1898 avesse
liberato il nostro paese dal vagheggiamento e dal timore di simili
minacce; ma esse son come una malattia di crescenza di una democrazia
sociale immatura e irrequieta. Le riforme politiche attuate dalla
borghesia hanno reso possibile a qualunque gruppo sociale di aspirare
a quel maggior potere che si esplica nella conquista dello Stato; non
c'è idea nè partito nè gruppo di forze il cui successo non possa
subito tradursi in potere politico, per la via degli organi
rappresentativi. In fatto, la violenza--le sommosse e la
rivolta--apparisce di quando in quando nella società nostra o come
esasperazione di conflitti di interessi o di scioperi sorti e svoltisi
nei limiti della legalità, da parte di chi si sente mancare il
successo, o come tumulto di masse non ancora impossessatesi dei
diritti civili.

C'è, infine, una terza forma di demagogismo, la più comune ed anche la
più superficiale: quella che serve agli arrivisti per commuovere e
guadagnare le masse, per eccitare una folla, per trar partito da una
coscienza politica di classi ancora immature, per sfruttare la
mobilità e l'impazienza e le collere della fanciullesca anima
popolare. È, alla Camera, il discorso politico e il gesto che ha in
vista soltanto l'impressione da far sulle masse; è, nei comizi,
l'oratoria vuota, veemente, rotonda, confusionaria; è l'arte di
lusingare le passioni popolari, di eccitare le fantasie, di alimentare
le illusioni e di volger la collera delle delusioni contro avversari
fantastici.

Da queste varie forme di demagogia il radicalismo deve serbarsi
immune; ed in ciò starà la sua forza.

Esso che la cura degli interessi e dell'educazione dei lavoratori
compone nell'armonia di una più vasta visione degli interessi sociali,
che nei sindacati riconosce ed apprezza i nuclei vivi e vitali di una
nuova organizzazione della società democratica, che non eleva l'ordine
costituito e il diritto vigente a pregiudiziale contro qualsiasi nuova
conquista sociale e giuridica, deve saper dominare i moti popolari e
dirigerli a fini positivi, verso una più alta giustizia.

E deve rifuggire dalla così frequente e così dolorosa illusione,
largamente distribuita al popolo dai demagoghi, che per rinnovare si
richiede solo lo sforzo violento delle masse e del popolo contro chi è
in alto; mentre solo sono durevoli e feconde le conquiste alle quali
corrisponda una cresciuta maturità e virilità delle classi che debbono
compierle.




Radicalismo e socialismo


Quella posizione media d'un liberalismo oscillante ed ambiguo, della
quale ho parlato, potè lungamente prevalere in Italia e impaludare
nell'opportunismo la vita parlamentare per le difficoltà nelle quali,
per diversi motivi, vennero contemporaneamente a trovarsi le due
opposte frazioni: la clericale e la radicale. La prima, per il _non
expedit_, era in parte fuori della vita pubblica e non poteva quindi
spiegare in questa a suo agio le tendenze native; essa occupava la sua
parte nel potere politico quasi per delegazione.

Il radicalismo si trovò invece sopraffatto e disorientato dal sorgere
e rapido crescere del partito socialista. E dirò qui cosa che
sorprenderà molti ma che pure sarà riconosciuta come vera da chi ha
inteso quel che poco anzi dicevamo della democrazia e che, accettata,
molti fatti spiega ed ha nella spiegazione di essi la riprova della
sua verità. Il movimento socialista non è al di là del radicalismo, ma
è essenziale esplicazione di questo; esso non ha realtà vera ed
efficacia pratica se non in quanto coincide con la _democrazia_,
intesa nel suo più ricco e profondo significato dinamico; all'infuori
di questa e contro questa, stagna nel suo sistema chiuso, dogmatizza,
si esaspera in un rivoluzionarismo inconcludente, può perfino finire
con l'essere presidio della reazione ed aprirle la via, come fu con lo
sciopero generale del 1904.

Come, infatti, il socialismo giuridico fu ulteriore applicazione
dell'eguaglianza proclamata nell'89, il socialismo scientifico,
mirabile moto di rivendicazioni proletarie ed umane, fu l'applicazione
del principio democratico dell'autonomia e della sovranità dello
spirito umano sulla storia alla attività politica incipiente delle
classi lavoratrici; nelle quali esso accese l'autocoscienza, la
consapevolezza di ciò che erano come forza produttrice, del servaggio
nel quale l'ignoranza e la miseria le avevano trattenute, e insieme la
volontà dello sforzo liberatore. Questa è l'anima viva del marxismo;
le condizioni economiche dei lavoratori, lo sviluppo dei mezzi tecnici
e dei rapporti di produzione, il costituirsi della borghesia
capitalistica, colti e osservati nell'immediatezza del loro essere
vero, nell'intimo processo della complicata realtà sociale, nel
continuo concretarsi e sorpassarsi dello spirito, di negazione in
negazione, di posizione in posizione, di sintesi in sintesi, nei
rovesciamenti della praxis; ed insieme l'inserzione, in questa grande
massa proletaria, di una coscienza e di una volontà nuove.

E punto di partenza di questo grande moto fu la coscienza creata nelle
masse della loro situazione di servaggio economico; sentir questa
profondamente e dolorosamente non più come individui presi
nell'ingranaggio di un insuperabile fatalismo sociale, ma come classe,
capace di insorgere, di ribellarsi, era già un opporre alle cose la
propria volontà, un liberarsi interiormente; vedere tutta la storia
come un complesso di rapporti economici, era un rendersi nella
consapevolezza e nel proposito padroni della produzione, un collocarsi
al centro della storia, una volta che di contro a quei rapporti
economici se ne affermavano vigorosamente degli altri, radicalmente
rinnovatori.

E dentro a questa verità psicologica e prammatica c'era un'intima
verità filosofica, che il marxismo traeva dall'eghelianismo: che la
realtà è innanzi tutto spirito, la storia dialettica dell'idea, e che
quindi ciascuna singola coscienza umana, vedendo se stessa come
coscienza e come spirito, usciva dalla necessità per collocarsi sul
terreno della libertà, dalla dialettica _subìta_ per passare alla
dialettica operante, dalla servitù per essere assunta al dominio. E
chi non vede, pur nelle inevitabili esagerazioni, questa grandezza
ideale del socialismo, non ha inteso nulla della storia degli ultimi
due secoli.

L'impeto polemico portò la dottrina, sorta tra le battaglie, a
chiudersi nelle esagerazioni del punto di vista proletario; ma la
saggezza dialettica di due mirabili ingegni, Marx ed Engels,
approntava le correzioni e suggeriva vedute più larghe. La revisione
del marxismo ha ricondotto il socialismo alla democrazia; o meglio, ha
corretto con i principî democratici le esagerazioni polemiche e le
espressioni mitiche del socialismo sorgente. E oggi i socialisti
riformisti sono dei radicali perchè il moto proletario si è composto
nel più vasto processo della democrazia che si fa e diviene, del quale
è idealmente una derivazione e praticamente un aspetto; mentre il
socialismo intransigente ci si presenta oggi come una ribellione
contro la realtà riformistica, per la teoria rivoluzionaria.

Di qui, nel socialismo mussoliniano, l'andatura dogmatica e
chiesastica, l'intolleranza, il dispregio per il contenuto reale delle
riforme democratiche, la rivoluzione come letteratura, la preparazione
a freddo dello sciopero generale e di giornate di sangue, e sino,
indice certo dei risultati che si minacciano, le confessate preferenze
per la reazione; di qui ad esso le mal celate simpatie di quanti sanno
che mettere il socialismo contro il radicalismo significa spezzare lo
sforzo democratico, impedire al partito radicale la sua essenziale
funzione, che è quella di raccogliere in un fascio, contro la
reazione, le forze di avvenire, per organizzare e preparare una
democrazia di governo; di qui, negli imminenti comizii, lo spettacolo,
ad es., di una candidatura di Zibordi contro Bonomi, di Montemartini
contro Cabrini e le polemiche ardenti di socialisti contro socialisti.

E questo intimo dissidio della democrazia, questo antiradicalismo che
è così grato spettacolo agli occhi dei clericali, avviene proprio
mentre dall'altra parte due fatti si compiono: la discesa in campo
aperto del partito clericale, rotti gli argini del _non-expedit_, e la
mobilitazione, mediante il suffragio quasi universale, del _lumpen
proletariat_, delle riserve analfabete ed ignare della reazione. Quale
demone maligno e beffardo susurra all'orecchio dei dirigenti il
partito _ufficiale_ i suoi perversi consigli?

E la colpa maggiore è forse di quei riformisti _sinistri_ che
l'inerzia morale e il timore di perdere i suffragi delle masse
organizzate han fatto prigionieri dei rivoluzionari e divisi, in
un'ora solenne e decisiva, dal socialismo bissolatiano, onesto e
coraggioso tentativo di realistica democrazia.




Democrazia e anticlericalismo


Certo un esempio dell'illanguidirsi dell'idea e del temperamento
radicale si ha nell'abbandono in cui fu lasciata la questione della
laicità. Se, da una parte, il radicalismo italiano era stato disarmato
dalla assenza dei clericali dalla lotta politica, dall'altra,
associandosi nell'Estrema sinistra socialisti e repubblicani, esso
dovè un poco subire l'unilateralità del programma pregiudiziale di
queste frazioni. Ma più importante motivo è l'aver esso partecipato a
quel profondo disagio e malore spirituale che aveva preso, negli
ultimi decennii, tutta la borghesia italiana; e intendo borghesia non
nel significato economico ma in quello di classe dei colti e dei
dirigenti, inclusi quindi gli intellettuali del socialismo medesimo.

Poichè, se io mi son bene spiegato, voi intenderete che radicali si è
non per la semplice accettazione dei principî democratici e della loro
dialettica viva nella storia, ma sì per la calda ed energica volontà
operatrice; per le fedi e gli entusiasmi e le intuizioni precorritrici
e le audacie di un vigoroso partito di azione. E partito di azione si
chiamò, nelle origini e nel periodo eroico, il radicalismo; quando
uomini di fede ardente, nella cui vita pura e operosa si rivelava la
dedizione a un ideale, uomini come Mazzini, Bovio, Saffi, Mario, Abba,
Imbriani, erano ritti in armi contro il presente, e disdegnavano
compromessi e opportunismi, battagliando per l'avvenire.

E dove sono caratteri integri e fedi ardenti, quivi la questione
religiosa è sentita; poichè religione è il culto sincero ed eroico
degli ideali della vita¹. E quando le fedi si stemperano e la volontà
si infiacchisce e i combattenti di ieri si lasciano lusingare dai
riposi del facile comando e del potere, allora i problemi religiosi
sembrano quisquilie di preti e di follaiuoli, perchè langue la lotta
per la conquista delle coscienze, per la suscitazione delle fedi
nuove. Con il sacerdozio si trova in lotta vera ed assidua solo chi
vuol destare e liberare coscienze e suscitar fedi e entusiasmi.

  ¹ Per questo G. Mazzini--giova ricordarlo--scriveva, nel programma
    della _Roma del Popolo_ (1872): «Noi possiamo, senza timore di
    prestare armi al nemico, dichiarare le religioni espressione
    successiva delle serie di Epoche educatrici del genere umano; e
    riconoscere eterna nell'anima la facoltà religiosa, eterno il
    vincolo fra cielo e terra». E, più energicamente (v. Saffi,
    _Scritti_, XI, p. 442): «Le religioni muoiono, ma la religione
    vive eterna nel cuore dell'uomo».

Così, mancando l'interessamento, mancò la critica e la revisione di
dottrine e la consapevolezza di situazioni e deduzioni nuove che ne è
l'effetto; e l'anticlericalismo divenne luogo comune e diatriba e
dimostrazione di folla; fu fatto a sproposito, e senza che alcuno
sapesse o dicesse chiaro quel che si voleva. Pochi giuristi studiosi
ed insigni raccoglievano, inascoltati, l'eredità gloriosa dei loro
antecessori.

Nella prassi, la concezione del clericalismo e dei mezzi di
fronteggiarlo fu rinnovata da un moto, prima interno al cattolicismo,
poi dai dominatori di questo cacciato fuori e condotto a cercare
altrove il suo punto d'appoggio, dal _modernismo_. Blaterino a lor
agio i saccenti ignari che nelle pieghe dell'anima corrotta e venale
celano una spontanea simpatia per il prete politicante: io sostengo,
non più solo nè inascoltato, che _il modernismo religioso, nel suo
aspetto politico e nelle sue applicazioni alla politica delle fedi e
delle Chiese, era ed è il più autentico radicalismo_.

Il modernismo, infatti, non è eresia, non dogma contro dogma, nè
chiesa contro chiesa; esso è, nel campo religioso, quel medesimo
processo di autocoscienza che abbiamo veduto compiersi nella
borghesia, con i grandi moti del razionalismo e del romanticismo, e
nel proletariato per opera del socialismo scientifico. Rinnovando
dall'interno il fervore religioso e considerando le religioni nel
processo delle concrete formazioni storiche, esso ha staccato dalla
coscienza cattolica il vecchio dogma e la vecchia gerarchia, che vi
aderivano come incrostazioni soffocanti, ed ha colto le religioni
nella interna dialettica della _praxis_ che le suscita e le rovescia.
Il modernismo non nega, ma spiega; non distrugge ma risolve i dogmi,
perchè trova in essi una verità relativa e provvisoria e li riconosce
simboli e miti già suscitatori di energie; non distrugge ma smonta
l'organismo ecclesiastico, perchè lo ritiene strumento fatto dagli
uomini, ma destinato, come tutte le istituzioni sociali, a subire la
sovranità riformatrice ed innovatrice dello spirto. Non dice agli
uomini: voi dovete non creder questo o creder quello, disertare le
chiese o le sinagoghe o le logge; ma dice: qualunque cosa voi
crediate, qualunque chiesa vi piaccia, voi dovete credere liberamente,
fare delle vostre fedi l'espressione sincera della vostra vita morale
e, se la fede è in voi la più intima parte di voi, difenderla
gelosamente contro ogni intromissione o sopraffazione, ma insieme
rispettare--non solo tollerare--le fedi degli altri, perchè esse sono
la stessa coscienza loro. In religione il modernismo non ha che un
nemico: l'ipocrisia; e l'ipocrisia, cioè, non una fede, ma l'assenza
di una fede e la simulazione e l'imposizione di essa, l'abuso della
religione ingenua e esteriore a scopo di dominio, questo esso combatte
nel clericalismo.

Ora che cosa altro è la laicità, principio e programma del
radicalismo, se non appunto ed esattamente questa dottrina modernista?
Se per aver lo Stato laico si dovesse attendere di aver proscritto i
cattolici, o fatto tutti i cittadini di una fede, o tutti egualmente
senza fede, lo Stato laico sarebbe da attendere per l'anno tremila e
si dovrebbe andare verso di esso rinnovando sopraffazioni e
persecuzioni di esecrata memoria. Solo di liberi credenti--ed uso
questa parola così che essa si applichi ad ogni coscienza, poichè
nessuna coscienza umana c'è o può esserci la quale, se cerca sè stessa
e la libertà, non ponga a sè i fini e le norme supreme della vita,
velate di una nube eterna, ma scintillanti di folgori, mediante la
fede--solo di liberi credenti può risultare lo Stato laico;
collaborazione serena e cordiale di uomini che l'intimità loro
vogliono immune da violenze e passioni di parte o privilegi e coazioni
di poteri pubblici, contenti di derivarne la fiamma di un comune
ideale civile.




Programma pratico di laicità


Il programma pratico, in materia di laicità, deriva facilmente dalla
concezione di questa, che io ho esposto: lotta, con ogni mezzo
consentito dalle leggi, contro ogni forma di organizzazione
ecclesiastico-economica ed ecclesiastico-politica; obbligo alle
istituzioni di convivenza e di educazione clericale di rispettare le
leggi; uso consapevole dei mezzi e modi di intervento che, a sua
difesa, lo Stato volle conservare, negli affari ecclesiastici;
riordinamento della proprietà ecclesiastica¹, amministrata oggi dallo
Stato ma vuotata in gran parte di quei fini sociali utili che soli lo
Stato protegge; educazione di Stato, dalle elementari all'Università,
intieramente e sinceramente laica, abolizione della legge delle
guarentigie². Quanto al catechismo nelle scuole, noi non possiamo
consentire all'on. Giolitti che il pensiero e il programma dello Stato
moderno nella più delicata delle sue funzioni, che è la scuola
primaria, sia composto, luogo per luogo, dal sindaco, dal maestro e
dal ragazzetto; mirabile concilio di pedagoghi, contro la cui sentenza
non c'è appello.

  ¹ Nel «Patto di Roma», Cavallotti proponeva un prestito «garantito
    sul residuo patrimonio ecclesiastico, del quale--_eccezione fatta
    dei benefici parrocchiali_--e cioè delle rimanenti 336 mense
    vescovili, dei 400 capitoli cattedrali e dei 286 seminari che
    letificano l'Italia, sarebbe a decretarsi la conversione,
    esercitandosi una buona volta il diritto conferito allo Stato
    persino dallo stesso art. 18 della legge Bonghi sulle guarentigie.

    Nella conversione avrebbero pure a comprendersi i beni di quelle
    corporazioni religiose di Lombardia il cui incameramento venne
    impedito dall'articolo II_j_, del trattato di Zurigo del 1859...

    La conversione... permetterebbe di provvedere in pari tempo, con
    un più equo riordinamento dell'ingente patrimonio, anche al
    miglioramento delle condizioni veramente infelici del basso e
    infimo clero, popolo e plebe anche esso; verso di questo sarebbe
    giustizia; verso le intemperanze dell'alto clero, verso i semenzai
    dell'oscurantismo, verso la propaganda insidiatrice della vita
    sacra della patria sarebbe utile difesa dello Stato e della
    civiltà.

    Poichè se la democrazia non intende di offendere menomamente la
    libertà del culto cattolico, come di qualsiasi altro culto, tutti
    eguali innanzi a lei nel grande principio della libertà di
    coscienza; se nemmeno è nei suoi metodi di combattere i principî
    con rappresaglie personali, vi ha però un limite nella mente
    segnato che ella non consente a nessuno di varcare; e lo segnano i
    diritti degli altri cittadini ed i diritti della grande
    collettività nazionale.

    Del resto alla conversione del patrimonio ecclesiastico dovrà
    provvedersi tosto o tardi in ogni modo, con una o con altra
    soluzione qualsiasi».

    Al criterio di colpire in alto, favorendo il basso clero, taluni
    fecero opposizione allora, così come a un eguale programma
    sostenuto dall'illustre prof. F. Scaduto al recente congresso
    tenuto in Roma dal partito costituzionale democratico, taluni dei
    congressisti si opposero.  E nella relazione della Commissione
    nominata per giudicare delle modificazioni ed aggiunte presentate
    al Patto di Roma, relazione stesa da Enrico Ferri, si legge:

    «I signori... vorrebbero tolte le proposte relative alla
    distinzione fra basso e alto clero, pensando che al clericalismo
    di ogni grado nulla si debba concedere mai.  La Commissione, pur
    consentendo nel principio generale, ritiene che nella attualità
    pratica ed economica del nostro paese non si possano disconoscere
    le diversissime condizioni dell'alto e del basso clero, e la
    miseria, sempre dolorosa da chiunque sofferta, che a quest'ultimo
    è inflitta dai preti più gaudenti perchè altolocati».

    Ma non è questo il solo motivo della distinzione da fare; nel
    basso clero noi possiamo rispettare una religione e una chiesa
    popolare alla quale ancora molta parte del popolo aderisce, il cui
    pensiero non può essere mutato chiudendo le chiese; mentre il
    papato e l'alto clero fanno, imponendosi al basso clero e ai
    fedeli, una politica di intolleranze e di dominio clericale e
    mutano la chiesa in partito.

  ² Verrà giorno che il Paese, sinceramente rappresentato nei suoi
    Consigli legislativi, casserà la legge delle guarentigie,
    dichiarando:

    «Che la Chiesa cattolica non è riconosciuta dallo Stato se non
    come libera Associazione di credenti; che, come tale, è posta, nei
    singoli sodalizi che la compongono, sotto gli auspici del Diritto
    Comune, di cui gode, come ogni altra Associazione religiosa e
    civile, tutte le libertà; sottostando nello stesso tempo, in caso
    di abuso, alle sue sanzioni». (SAFFI, _Scritti_, XI, pag. 260).

    Nell'opuscolo _L'Italia aspetta_, A. Bertani scriveva:

    «E vogliate la liberazione sociale da ogni ingerenza del clero
    nella pubblica istruzione. Generalizzate, vogliate, imponete la
    scuola comune, laica, ed avrete debellato ogni influenza della
    Chiesa nell'ordine civile. La legge comune basti per tutti, senza
    guarentigie che stabiliscano due monarchi, due qualità di sudditi,
    due poteri».

    E nel 1875 egli aveva svolto alla Camera un suo ordine del giorno
    chiedente l'abolizione della legge delle guarentigie, con sereno
    spirito di libertà, ritenendo che la legge comune dovesse bastare
    anche per il papa.

Al riordinamento della proprietà ecclesiastica lo Stato, come è noto,
aveva preso impegno di provvedere nella legge delle guarentigie. Esso
pareva allora urgente, ed oggi nessuno vi pensa, talmente si è
smarrito ogni desiderio di azione o criterio prammatico in tale
materia. Senza affrontar qui il complesso problema, sul quale dovrei
ripetere cose già scritte, mi basterà accennare ad un provvedimento
per il quale molte buone ragioni militano, contro il quale nessuna
difficoltà seria può essere addotta--salvo per quel che riguarda i
modi di esecuzione--e che le speciali condizioni dell'erario
renderebbero oggi opportunissimo: la alienazione e conversione in
rendita della proprietà terriera che è parte cospicua del patrimonio
degli enti conservati. Le parrocchie--per questa sola operazione--non
perderebbero economicamente nulla, poichè avrebbero in titoli di
rendita quel che oggi hanno in terre, e ne guadagnerebbe la
spiritualità del loro ministero, la quale è dalla Curia di Roma così
spesso e volentieri sacrificata ai suoi interessi di dominio terreno;
lo Stato intascherebbe il mezzo miliardo (certo non meno;
probabilmente assai più; e la colpa dell'incerta previsione non è
nostra, ma della scandalosa assenza di qualsiasi dato statistico
sicuro) che quei beni valgono, e potrebbe provvedere al gravoso onere
tributario lasciatoci dalla guerra libica senza altro peso che quello
dei diciassette milioni e mezzo annui di interesse; onere il quale
potrebbe essere notevolmente ridotto dalla soppressione economica di
talune categorie di beneficî maggiori e dalla perequazione delle
parrocchie.

Inutilmente io ho fatto la proposta alla Camera; inutilmente ho
pregato taluni dei maggiori uomini della democrazia di dare ad essa
l'appoggio della loro autorità. I tempi (cioè le volontà degli uomini)
non sono maturi, neanche per una così modesta operazione finanziaria,
della quale la vecchia Destra, quando ancora non c'era l'uso di
conteggiare nell'ombra i voti dei preti, non si sarebbe certamente
spaventata.




Le due concentrazioni


Dalla politica ecclesiastica, adunque, intesa come politica delle
chiese e delle fedi, modernista perchè diretta a svincolare lo Stato
da ogni forma di confessionalismo e di complicità confessionale e le
coscienze da ogni forma di soggezione supina e servile a vecchi credo
e istituti, il nuovo _partito d'azione_ prenderà le mosse, ritemprato
nel suffragio universale, per un nuovo ciclo di feconde battaglie.
Come intorno al partito clericale, a destra, si raccolgono le forze di
stasi e di reazione, perchè solo esso possiede una dottrina e una
tradizione essenzialmente antidemocratiche, così intorno al partito
radicale si raccoglieranno, vinte le pregiudiziali e le secessioni, le
difese della democrazia militante e conquistatrice.

E come dall'una parte si va ricostituendo la sovranità effettiva del
papa, con i poteri assoluti dell'assistente ecclesiastico nelle
organizzazioni economiche--e lo dimostrava testè limpidamente Leonida
Bissolati--col dominio del vescovo nelle _Unioni_ popolare e sociale
ed elettorale, con le imposizioni formali ai deputati che dei
cattolici sollecitano i voti, così dall'altra parte, a sinistra, è
necessario ricostituire la sovranità popolare, indice e pratica della
sovranità dello spirito umano, perennemente creatore, sulle
istituzioni sociali. Ed è da desiderare che, nella nuova legislatura,
le due sovranità incompatibili e nemiche, quella del papa e quella del
popolo, si schiereranno, vinte le confusioni e le ambiguità
opportunistiche, nettamente l'una incontro all'altra.

Questo senso della sovranità dello spirito, e del dio interiore che
Fichte vide ascendere con esso, sulle istituzioni sociali, solo nel
radicalismo, giova ripeterlo, è conservato integro e puro. Poichè il
socialismo ufficiale lo esalta bensì applicandolo al proletariato,
grande schiera di oppressi vendicatori, ma lo diminuisce, poi,
limitandolo ad esso, che non è tutta la società degli oppressi, e
all'economia, che non è tutta la storia. E lo esalta il partito
repubblicano, chiedendone una più diretta espressione nelle
costituzioni civili, ma lo diminuisce a sua volta non intendendo che
il monarcato fu ed è e può essere ancora istituto democratico, sinchè
alle ascensioni democratiche non si contrappone, ostacolo e barriera,
ma anzi le seconda e le garantisce contro il pericolo che viene da
coscienze immature e dall'invidia del costante nemico. Intendere e
vedere il monarcato come strumento anche esso, al pari di ogni altra
forma costituzionale,--_non populus propter regem, sed rex propter
populum_--di vita, di armonia e di progresso sociale, questa è
autentica democrazia, la quale giustifica oggi la lealtà monarchica
dei radicali, come giustificherebbe domani, mutate le condizioni,
l'insurrezione repubblicana; astrarre dalla realtà concreta e
oggettivarlo e farne un istituto estraneo alla dialettica della
prassi--fosse anche per combatterlo e rovesciarlo--è eccesso ed errore
di frazioni mal vive, inacidite ed irritate dall'ostilità di eventi
che esse non seppero dominare.




La trasformazione dello Stato


Ho cercato di delinearvi, sin qui, il partito radicale e il
radicalismo come tradizione e concezione generale della vita e
tendenza politica; e di dire in che cosa esso differisce dalle altre
frazioni e gruppi e scuole politiche presenti.

Ma ad un partito di avvenire e di governo insieme--e in questo essere
il radicalismo partito di avvenire e di governo a un tempo è la
sintesi di quanto abbiamo detto--conviene chiedere qualche cosa di
più; sapere quali precisi compiti di riforma assegna alla sua prossima
attività di partito parlamentare, sia esso all'opposizione o al
governo.

Poichè lo stesso compito dei partiti di opposizione, che già parve
così facile, dovendo esso limitarsi alla critica di ciò che gli altri
facevano, è difficile in un periodo, come questo, di transizione, nel
quale un partito moderato esiste anche esso come tendenza diluita e
diffusa, non come preciso proposito di governo. Sicchè ai partiti di
avvenire incombe l'onere di creare in qualche modo, da che le
occasioni non la offrono, la ragione del dissenso e del contrasto
politico.

E questa vi sarebbe nell'anticlericalismo, come abbiamo detto. Ma
l'anticlericalismo, la ripresa e la prosecuzione della lotta per la
libertà religiosa e la laicità dello Stato, non può essere da solo
programma di governo; deve essere anzi, secondo che ho detto, quasi il
nucleo centrale e lo spirito animatore di tutto un fecondo moto di
rinnovantesi e rinnovante democrazia.

C'è una parte, sempre ripetuta e sempre rinviata, del programma
radicale, la quale può forse essere per noi la freccia indicatrice, in
questa nuova ricerca: il decentramento, la tutela e l'incremento delle
autonomie locali, le riforme dell'amministrazione statale centrale,
della burocrazia; formidabile groviglio di difficoltà che il nostro
partito sentì sempre, ma contro il quale non ha osato ancora,
cimentarsi, se pur qualche volta non ha contribuito ad aggravarlo ed
accrescerlo.

Poichè non solo esso vide venire alla tribuna legislativa innumerevoli
proposte di incremento di burocratici, di complicazione degli organi
della pubblica amministrazione senza quasi muover lamento; ma appoggiò
e favorì le richieste degl'impiegati, subì, salendo e partecipando al
governo, il sistema d'invasione perturbatrice del potere legislativo
nel campo dell'amministrazione, di questa nel campo della vita locale.

Sono stati aumentati in questi ultimi anni gli stipendi di tutte o
quasi le categorie dei funzionari dello Stato. Ed era giusto; e non si
è ancora fatta ad essi una posizione conveniente: ma ogni aumento di
stipendi si aggiungeva a un aumento di organici, e le due cose parvero
quasi una sola.

Le attività e le funzioni dello Stato crescono, e cresce anche per
questo verso la burocrazia. Talora si provvede con amministrazioni
autonome, come nel caso delle ferrovie o delle assicurazioni vita; ma,
in questo caso, tali amministrazioni si _burocratizzano_; sicchè, in
sostanza, viene a esser la stessa cosa.

Delle due, dunque, l'una: o sbagliava la democrazia quando essa
intravedeva nel moltiplicarsi ed estendersi degli organi dello Stato
un pericolo per la vita pubblica e, ad ogni più solenne affermazione
del suo pensiero, tornava ad iscrivere il decentramento fra i suoi
postulati fondamentali; ovvero essa non è ancora riuscita a vedere
chiaro, nè l'istinto, sicuro ma impreciso, a tradursi in proposito
consapevole.

Io credo che questa seconda cosa è la vera.

L'amministrazione centrale, già così mastodontica, così lenta nel
lavoro, esigente nelle rimunerazioni, complicata nei controlli, si
accresce ogni giorno, centralizza sempre più, escogita, come rimedio
ai mali dai quali è afflitta, nuovi controlli e nuove complicazioni,
riuscendo così ad aggravare, nell'insieme, il male. Pesa sempre più
sulle amministrazioni locali, alle quali resta ancora una larva di
autonomia, trasformandole in altrettanti uffici burocratici. Vincola a
sè più strettamente il potere esecutivo, via via che, attenuandosi le
divisioni di partiti, il Ministero non è più governo di un partito, ma
partito del governo contro gli uomini che gli dispiacciono; ed essa
gli rende servigi politici ed elettorali¹.

  ¹ Vedi N. R. NICOLAI: _Burocrazia e funzionarismo_.  Note e
    raffronti. Roma, Tipografia del Senato, 1913.

E la burocrazia si attribuisce una parte sempre più larga del potere
legislativo, non solo preparando le leggi complicatissime, nelle quali
le due Camere male riescono a veder chiaro, ma dando una crescente
importanza effettiva ai regolamenti, che son leggi sovrapposte alle
leggi.

Ma c'è qualche cosa di fatale in questo crescere dei poteri dello
Stato e delle attribuzioni dei suoi organi esecutivi; e la democrazia
non ha ancora trovato un punto di appoggio per far forza contro questa
crescente invadenza, per contenere e limitare la burocrazia con altre
forze, organizzazioni ed espressioni d'interessi, che sieno fuori
dello Stato e delle sue presenti delimitazioni amministrative, e che
possano domani, rompendo queste delimitazioni, entrare più
efficacemente nel giuoco della vita pubblica e ristabilire
l'equilibrio.

E da ciò la debolezza, in questi ultimi tempi, dei partiti della
democrazia estrema: del socialismo ufficiale che, dall'avvertito
dissenso fra i miti originarii e la realtà dei processi sociali tenta
di liberarsi rigettando la colpa su questa realtà e rifacendosi
rivoluzionario; e dei partiti positivi e realistici di riforma
(radicali e socialisti riformisti) che, non vedendo ancora le linee di
una larga ed organica ricostituzione sociale, si attardano nell'esame
di piccole riforme, non atte a distinguerli dai partiti medi ed a
farne leva e strumento di profonde trasformazioni.




I sindacati


E tuttavia questo punto di appoggio c'è. Non sono i partiti, i quali
hanno essi stessi bisogno di essere risanati e fatti forti contro la
burocrazia. E non sono le regioni, alle quali spesso si pensa quando
si tratta di decentramento, più per reminiscenze letterarie che per
chiaro intuito politico.

Se lo Stato burocratico è forte, perchè è esso solo una colossale
organizzazione, mentre ogni altro vecchio vincolo di coesione sociale
si va disgregando, fuori di esso e sovente in lotta con esso, noi non
vediamo che un altro vincolo di coesione, la comunità d'interessi
professionali, la classe, il sindacato.

I sindacati--preghiamo il lettore di non confonderli con il
sindacalismo rivoluzionario, dottrina in uso di un solo
sindacato--iniziano un processo di reintegrazione organica della
società. Essi empiranno della loro storia il secolo XX.

Creeranno delle coesioni così salde da poter vittoriosamente resistere
alla burocrazia che ne è gelosa, modificare lentamente la generica e
metafisica rappresentanza politica in disciplinata e positiva
rappresentanza d'interessi. Non annulleranno lo Stato, perchè avranno
anche essi bisogno di rappresentanze collettive, della nazione, unità
etnica, giuridica, economica, di uno strumento di equilibrio e di
sintesi; ma ne limiteranno le funzioni, ponendolo dinanzi, non ad
innumerevoli atomi dispersi, ma ad un numero non grande di potenti
organizzazioni nazionali.

Il sindacalismo teorizzato per uso e consumo degli operai
rivoluzionari non vede che una classe, di fronte all'affermata e
postulata compagine del blocco borghese; e assegna ai sindacati un
compito di resistenza e di lotta che ci rinvia a nebulose palingenesi
remote e dal quale mal si trarrebbe un qualsiasi criterio di politica
positiva e realistica e di riorganizzazione sociale.

Il moto sindacale nel quale noi vediamo il primo inizio del
decentramento che la democrazia presentiva e invocava si estende a
tutte le classi, e celebra quasi ogni giorno silenziosamente le sue
conquiste. Ieri, ad es., si annunziava la costituzione del sindacato
degl'industriali cotonieri. Non _trust_, che la moltiplicità di
componenti non permette di temere, ma sindacato vero di produttori.

E tutte le categorie di funzionari dello Stato si vanno sindacando,
dai magistrati ai custodi di musei. E taluni sindacati più numerosi
fanno già capo a dei parlamentini, riconosciuti per legge; benchè
questa si ostini poi a voler trattare solo con la classe delle
tabelle, non con quella che si disciplina e si organizza nei liberi
sindacati.

Certo anche i sindacati hanno oggi, specialmente presso di noi, una
vita tumultuaria, vincono a stento l'individualismo diffidente ed
astuto, che è cosa caratteristicamente italiana; seguono la pressione
di un immediato interesse, non discernono una loro funzione durevole.
Sono polemici e battaglieri, accampano sulle trincee, non intendono
ancora che il primo dovere è quello di correggere, migliorare,
disciplinare la funzione sociale sulla quale il sindacato riposa.

Ma quello che oggi non è, verrà col tempo; perchè, come dicevo, questo
moto che oggi si inizia è destinato a ricostituire dalle sue basi la
società.

E intanto esso accelera la trasformazione dei partiti e dello Stato
moderno. Insieme con l'altro della libertà spirituale o, ci si passi
la frase, della politica dello spirito e delle fedi, dell'educazione,
dell'autonomia come fatto interiore e di coscienza, è il maggiore
problema della democrazia, perchè riguarda l'organizzazione di essa,
il ricostituirsi delle funzioni sociali in unità corporative,
l'armonia e l'equilibrio fra di queste, la tutela dei supremi
interessi dei consumatori contro le coalizioni e le possibili
esorbitanze dei singoli gruppi di produttori.

Una concezione idealistica insieme e realistica della società e dello
Stato, quale noi vagheggiamo, non vede negli individui, innanzi tutto,
dei _soggetti di diritto_; in ciascuno di essi è, desunta dalle
esigenze della comune umanità, ma definita dalle condizioni storiche
date, nelle quali egli è posto ad operare, una vocazione nativa, un
fine, una funzione, una responsabilità ed un dovere. E il primo
diritto di ciascuno è quello di fare il proprio dovere; primo, anche
nella protezione che lo Stato deve accordargli. Un fine da perseguire,
non come singolo, ma nella società degli uomini, una funzione sociale
da compiere, fine e funzione che cercano di chiarirsi e di esplicarsi,
questo sono gli individui, nell'immensa rete di generazioni e di
rapporti sociali nella quale hanno esistenza.

E dove la posizione e quindi la funzione sociale è eguale od affine in
molti individui, quivi essa costituisce un vincolo morale e spirituale
che non può essere soppresso, una affinità di tendenze, una comunità
di interessi che associa i singoli e li costituisce in gruppi o in
classi; con questo dovere supremo e fondamentale di cercare insieme il
migliore svolgimento e compimento della propria funzione. I
miglioramenti economici sono legati a questo e dipendenti da questo
fine; poichè anche i sindacati non hanno che il diritto di esser messi
nelle condizioni più atte a compiere il proprio dovere.

Non è dunque una lotta di interessi, nella quale mancherebbe qualsiasi
norma, all'infuori delle composizioni mediante la forza, per i
contendenti, ma un moto spirituale di riaggregazione e di
riordinamento che i sindacati compiranno. Essi incominciano, nel loro
processo, a sottrarre forza ai partiti, organizzazioni di tendenze
politiche economicamente e moralmente eterogenee. Le confederazioni
generali del lavoro dichiarano, ad es., di essere libere da ogni
dipendenza ufficiale di partito: talora giungono a dichiararsi
apolitiche; non fanno che la politica della classe organizzata.

Gl'impiegati, in Italia, i maestri, i professori sono gruppi di forze
che agiscono spesso, anche elettoralmente, per loro conto, spostando
l'equilibrio dei partiti.

(Taluni professori hanno poi creato in questi ultimi tempi una specie
di radicalismo loro, ereticale e dotto, più critico che fattivo, ma
lievito fecondo di rinnovazioni, che ha nell'_Unità_ di G. Salvemini
il suo organo).

E lo Stato è anche indebolito da queste organizzazioni, in molti modi.
Spesso, ad es., si determinano dei conflitti complicati, minaccianti
l'ordine pubblico, che esso non ha modo di scongiurare o di reprimere,
perchè sono fra forze organizzate, che hanno fondi di guerra e
disciplina ferrea e una tattica loro, lungamente meditata. Altri
sindacati sono così forti e vasti che non riesce ad essi difficile
creare, anche contro lo Stato, un movimento di opinione pubblica che
lo trascini.

Altri, poi, investono da vicino l'opera stessa dello Stato, e sono i
sindacati dei funzionari pubblici. Discutere se questi abbiano o no il
diritto di sciopero è vano; poichè si tratta solo di un fatto che per
i sindacati è un'arma delicata, ma necessaria (almeno come minaccia)
di rivendicazione di classe, e che lo Stato, da sua parte, vieta e
cerca naturalmente, quanto e come può, d'impedire.

Dove due forze tendono a misurarsi e a lottare, il diritto è il
segreto che il conflitto chiude nel grembo.

L'Italia non può, senza gettare improvvidamente i germi di una
rivoluzione sociale, porsi contro questo moto di organizzazione
sindacale. Con il suffragio universale essa è giunta all'estremo delle
riforme genericamente democratiche e formali; conviene ora affrontare
la questione sostanziale, quella cioè del nuovo assetto delle forze
sociali e dei rapporti fra esse e i poteri pubblici.

Ma anche accettare e secondare il moto dei sindacati lo Stato non può
se insieme non li domini con una visione più alta di equilibrio e di
armonia, e se non cerchi e non trovi nel corpo sociale delle forze con
le quali sia capace di fronteggiarli ed imporre ad essi i loro limiti.

Due vie per giungere a questo ha lo Stato aperte dinanzi a sè:
appoggiarsi sui ceti medi, farsi interprete degli interessi generali
dei consumatori.

I ceti medi, per la loro stessa struttura sociale, per la molteplicità
e complessità dei servigi che rendono, per la iniziativa individuale
che richiedono, sono i meno capaci di organizzazione rigidamente
sindacale; anche essi hanno bisogno di solidarietà e di
organizzazione: ma di una organizzazione varia, molteplice, plastica e
adattabile. Il piccolo proprietario rurale, l'artigiano, il piccolo
commerciante, questi tre grandi strati sociali, non fanno blocco così
facilmente come il salariato, l'impiegato, l'industriale, il grosso
proprietario; ed essi sono sopra a ogni altro minacciati dalle
esorbitanze e dal prepotere dei sindacati. Su di essi quindi lo Stato
deve appoggiarsi per contenere questi nei giusti limiti, per
circondarsi di una opinione pubblica la quale lo accompagni e lo
assista nel suo difficile incarico¹.

  ¹ Un saggio suggestivo di questa concezione nuova del radicalismo
    sociale si ha nello scritto di MASSIMO FOVEL: _Intorno a una
    democrazia radico-sociale. Rivista d'Italia_, ottobre 1912.




Politica dei consumi e finanza democratica


In secondo luogo, mentre i sindacati sono di produttori, sta dinanzi e
di fronte ad essi l'interesse dei consumatori e specialmente di quei
consumatori--e sono la grandissima maggioranza---per i quali ogni
aumento notevole di costo delle merci o dei servizi pubblici sarebbe
oramai gravissimo, ogni diminuzione utilissima.

Verso di essi, troppo sovente presi di mira e tartassati dal fisco--il
nostro sistema tributario grava particolarmente sui consumi, ai quali
chiede quasi un miliardo e mezzo delle sue entrate--, sfruttati dai
monopoli e dal protezionismo cui lo Stato fu così largo di appoggio,
questo deve oramai andare con coraggio e con fiducia; e rinnovare
gradatamente e prudentemente, ma sostanzialmente anche, il suo sistema
tributario, spostandone l'onere verso gli alti redditi e la ricchezza.

Meravigliosa è stata, come taluno disse, la pazienza del contribuente
italiano: ma si rischia di spingerla al limite estremo riversando sui
consumi popolari il peso degli oneri nuovi che si annunziano per la
finanza italiana, oneri che saranno non leggeri, comunque si voglia
far fronte ad essi, o con prestiti o con imposte.

Finchè di pari passo con le spese cresceva il gettito delle imposte
vigenti e qualche leggero ritocco di tariffe e tasse potè portare non
lievi incrementi, non si osò affrontare una riforma tributaria su
larga base, che avrebbe turbato e sconvolto l'economia nazionale; e si
diceva che convenisse attendere un periodo di più sicura floridezza
per tentare. Oggi, invece, sarà l'opposto criterio che prevarrà. E in
un momento difficile per l'Europa e per noi, di spese crescenti, di
preoccupazioni intense, le quali non saranno così facilmente sopite,
di crisi di talune industrie e di scarsezza di denaro, converrà osare
un riordinamento tributario che abbia insieme l'effetto di aumentare
le risorse dell'erario e dei comuni e di sgravare i consumi popolari.

Possono le classi ricche italiane sopportare il nuovo onere? Io non mi
addentro nell'esame delle proposte fatte o di nuove imposte o di
riduzioni e dei loro probabili effetti, una volta che venissero
adottate. Ma trovo ovvio ed accettabile il pensiero dei liberisti, i
quali vogliono che alle esigenze opposte e concorrenti dell'erario e
dei consumatori sia sacrificato senza ritardo il vantaggio di quelle
piccole categorie di industriali ai quali il protezionismo permise di
intascare lauti guadagni: gli zuccherieri, innanzi tutto, ed il
_trust_ siderurgico.

L'abolizione del dazio sul grano si impone anche essa, se il diritto
al pane deve essere considerato dalla democrazia come uno dei più
sacri e fondamentali, l'imposta su di esso come la più odiosa che sia
possibile immaginare. Riconoscere che essa dovrà tuttavia aver luogo
per graduali e lente diminuzioni, perchè l'economia agraria e l'erario
non ne siano troppo gravemente turbati, è rendere omaggio,
nell'interesse stesso dei lavoratori, alla dura necessità delle cose.
E si dovrebbe esser soddisfatti se, nel corso della nuova legislatura,
si potesse tentare una riduzione di L. 3.50 il quintale. Al di sopra
di ogni preoccupazione e timore d'indole strettamente finanziaria e
fiscale deve essere la sicura fiducia e la certezza che facilitare la
vita del popolo, e con esso tutte le molteplici attività creatrici
della ricchezza, non può in alcun modo significare metter l'economia
nazionale in grado di contribuire meno largamente che oggi non faccia,
e con più sacrificio, all'erario pubblico. Qui, come in ogni campo,
l'idea è la più profonda e ricca realtà.




Esercito e spese militari


Quando scoppiò la guerra di Libia fu fatto rimprovero al partito
radicale di non aver preso nell'opinione pubblica una posizione
dirigente e di aver quasi velato il suo pensiero in proposito.

Ma che cosa gli sarebbe convenuto fare o dire? Esso era davvero
equidistante dai due estremi: dal piccolo gruppo della spavalderia
nazionale che andava invocando da tempo la guerra vittoriosa, senza
neanche sapere contro chi, e solo per un rinascente istinto di dominio
e di egoismo (e da questa paternità la parentela, rivelatasi poi, con
il partito clericale, antinazionale per definizione... pontificia),
applicato all'esame dei problemi nazionali; e dal partito socialista
ufficiale, che dell'impresa non volle vedere la necessità storica e
l'importanza--sia pure lontana--per gli ulteriori sviluppi della
cultura italiana ed umana.

Nè amavamo confonderci nei facili entusiasmi della anonima
maggioranza; pensosi soprattutto delle difficoltà che il peso della
guerra poteva creare agli ulteriori sviluppi della politica sociale
nel nostro paese. Poichè, se sarebbe stato indegno dei continuatori
del grande sforzo rivoluzionario non vedere la bellezza ideale e
l'efficacia profonda del gesto di una generazione di italiani che
sacrifica vite e denaro alla continuità ed alla grandezza futura della
patria, era pur doveroso vigilare che il sacrificio fosse strettamente
commisurato alle necessità dell'impresa e non ci conducesse alle
audacie ed ai rischi di una politica spavalda e di crescenti spese
militari.

Chiusa la guerra, noi siam qui per ricordare che la politica italiana
deve essere, dal punto di vista militare, essenzialmente difensiva e
nell'opera diplomatica pacifica e acceleratrice di pacifici accordi,
anche per la limitazione degli armamenti. Gravarci, come pretendono
far i socialisti ufficiali, della responsabilità dei sogni e delle
pretese del «militarismo» è assurdo. Noi sentiamo che le spese
militari schiacceranno l'Europa continentale, che essa va diventando
una grande caserma, che è pazzo profondere tanto denaro negli
armamenti. Ma quale capo di Stato si assumerebbe la responsabilità del
disarmo, anche solo parziale, del suo paese? Faccia ogni gruppo e ogni
partito quello che può per rimuovere ragioni di conflitto, per
moltiplicare rapporti amichevoli, per prevenire le guerre, per
contenere le spese: noi saremo volentieri fra i primi.

Intanto, noi radicali non possiamo consentire, anche per supreme
necessità di esistenza come partito, che le spese militari
compromettano lo sviluppo dei servizi civili e degli ancora invocati
provvedimenti sociali.

_Noi vogliamo quindi che la massima parte degli introiti normali del
bilancio sia assicurata a questa politica di pace operosa; e che a
fronteggiare le spese della guerra passata, che gli avanzi non
copersero, e quelle altre che eventualmente fossero dichiarate
inevitabili per la difesa nazionale, pensino solo le classi ricche,
mediante una imposta progressiva sul reddito_¹.

  ¹ Un tale punto di vista fu, quando già queste pagine erano scritte
    e pubblicate, sostenuto alla Camera per conto del gruppo radicale
    ed accettato formalmente dal Governo, quando fu discussa la legge
    che modificava il reclutamento militare. Anche dei socialisti
    ufficiali taluni, smettendo il pessimismo catastrofico, sembrano
    avvicinarsi a un programma di riforme tributarie o sociali
    associate.




Il programma politico-sociale


Più arduo lavoro è definire il radicalismo, quando si tratti di
delineare le concrete e immediate rivendicazioni giuridiche,
politiche, economiche nelle quali debba inverarsi, pei prossimi anni,
il cammino e il divenire della democrazia. Vi si provava recentemente
l'associazione radicale romana, in uno schema di programma, perdendosi
nel laberinto di una interminabile serie di articoli e di capoversi.

La vita pubblica italiana non offre oggi una questione prevalente e
assorbente in una sua soluzione della quale si concreti lo spirito
democratico: lo sgravio dei piccoli consumatori con imposte che pesino
più direttamente sulla ricchezza, la liberazione del consumo e
dell'industria da taluni dazi doganali (zucchero o ferro) che pesano
su di essi più fortemente, il minacciato fallimento dei comuni a corto
di risorse, la trasformazione dell'agricoltura, la colonizzazione
interna, problemi gravissimi tutti, non sono intesi così potentemente
che sia necessario porre l'uno o l'altro o più di essi in primissima
linea; e tutti insieme si disputano l'attenzione e le preferenze.

Un altro gravissimo problema, da lungo tempo agitato, quello del
miglioramento delle condizioni di vita delle plebi del Mezzogiorno,
attende non dalle leggi, ma da uomini nuovi e da iniziative vigorose,
la sua soluzione. Scuole, strade, acqua, le supreme necessità alle
quali lo Stato possa direttamente provvedere, furono già offerte con
più larghezza, da leggi recenti, a queste regioni¹.

  ¹ Un meridionale osservava testè nella _Voce_ (19 giugno) la
    questione meridionale esser faccenda di riduzione dei tributi,
    innanzi tutto; trovava modo di dichiarare, passando, che la
    questione religiosa ed ecclesiastica non c'entra proprio per
    nulla. Le intendenze di finanza hanno sole il segreto della vita
    dello spirito nelle plebi meridionali! Queste ricadute in un
    ingenuo materialismo economico sono oramai paradossali.

Ma raccogliere intorno ad alcuni argomenti centrali il pensiero
radicale, nel campo della vasta congerie di provvedimenti sociali
auspicati, è pure possibile, rifacendosi ai due cardini indicati:
educazione dell'individuo all'autonomia (umanismo reale e integrale,
dicevano i teorici del socialismo scientifico); ricostituzione della
autonomia degli enti pubblici e delle associazioni d'interessi
professionali; tutela e incremento delle energie vive e fattive della
nazione.

Nel primo campo le categorie che attendono ancora da una ulteriore
democrazia la loro liberazione sono principalmente tre:

  la donna, ancora per molti aspetti giuridicamente minore;

  i vecchi e gli inabili al lavoro, lasciati dalla mancanza di
  protezione sociale alla mercè della beneficenza pubblica o privata;

  i minorenni, che la dura sorte priva della normale protezione della
  famiglia.

Quindi pienezza della capacità giuridica della donna, avviamento alla
sua capacità politica, assicurazione obbligatoria della vecchiaia e
contro le malattie, assistenza dell'infanzia e dei minorenni
abbandonati.

Non osammo parlar senz'altro di piena capacità politica della donna
(elettorato femminile universale) poichè in questo, come negli altri
campi, una democrazia di governo non può perdere di vista l'insieme
delle reali condizioni del paese e dissociare il criterio dottrinale
dell'astratta giustizia da quello pratico del risultato prevedibile,
utile o meno ai paralleli ed ulteriori progressi degli istituti
democratici.

Nel campo delle autonomie collettive:

  riforma e disciplina del diritto di associazione, contemperando ai
  _fini sociali utili_ che le categorie di associazioni si propongono
  l'ampiezza del loro essere giuridico e la facoltà di possedere. E in
  questo campo rientrano anche la limitazione che è necessario imporre
  alle congregazioni, moltiplicantisi oggi, come associazioni di
  fatto, in onta alla legge, il contratto collettivo di lavoro,
  l'esistenza legale e la funzione dei sindacati;

  autonomie degli enti locali, così che esse siano commisurate alla
  capacità di sviluppo dei singoli enti ed ordinate intorno a corpi
  regionali elettivi, muniti di sufficienti poteri e non schiacciati
  dal peso degli organi del potere esecutivo centrale;

  riforma della burocrazia. La necessità e i criteri di questa riforma
  esponeva eloquentemente, nella relazione al bilancio preventivo per
  gli affari interni per il 1913-14, l'on. Aprile.

La politica di tutela e di incremento delle energie sociali riguarda:

  1. la riforma tributaria (imposta progressiva e sgravio di consumi;
  ricostituzione dei bilanci comunali);

  2. la politica doganale. (Riduzione, sino alla quasi abolizione, del
  dazio sullo zucchero e sul ferro, riduzione del dazio sul grano);

  3. la tutela della piccola proprietà rurale;

  4. i lavori pubblici, in ordine ai quali converrà solo continuare il
  possente impulso dato ad essi dall'on. Sacchi;

  5. la politica della scuola.

Di quest'ultimo argomento il radicalismo italiano, partito
idealistico e di cultura, propulsore ed espressione dei progressi
dell'auto-coscienza in ogni gruppo di attività sociali, minoranza
colta che trae il diritto di aspirare al Governo dall'intima
corrispondenza con le aspirazioni confuse ed implicite della
grande massa popolare, si occupa a preferenza di ogni altro. La
formazione dello spirito nazionale deve essere sua primissima
cura. Esso deve quindi volere una radicale riforma della scuola
media e dell'insegnamento superiore; riforma che, conservando la
grande tradizione del pensiero italiano e della cultura classica,
ne presidî efficacemente la formazione, diminuendo il numero delle
università, distribuendole meglio, disciplinandone le funzioni;
riordinando didatticamente l'insegnamento tecnico, facendo
rifiorire, con larghezza di mezzi, il ginnasio-liceo.

Quanto alla scuola popolare, essa va completata con i corsi
professionali, portando l'intiero corso, e l'obbligo della istruzione,
a sette anni subito, e, appena sarà possibile, ad otto anni.

Queste in breve, e per principali capi, le riforme che debbono far
parte di un programma minimo e massimo insieme, perchè intiero e
sintetico programma emergente dalle necessità mature e constatate
della classe democratica, del radicalismo di oggi.

E intorno ad esso è largo il consenso; ma è consenso disperso e
diffuso di singoli, non proposito collettivo intorno al quale si
raccolga un vasto fascio di forze, una volontà risoluta e animosa di
un partito possente. Sicchè questo, dell'organizzazione politica del
radicalismo, è l'ultimo e forse più grave argomento che ci rimane da
esaminare, avviandoci alla conclusione.




L'organizzazione radicale


Questo dell'organizzazione è invero il problema assillante e insoluto
che la democrazia radicale persegue in Italia da quaranta anni. Fu
tentata, nel 1873, una prima riunione dei mazziniani e democratici
radicali; ma li divise, e annullò lo sforzo, il dissidio tra gli
intransigenti e i possibilisti, dei quali gli uni volevano
l'educazione morale delle masse per l'azione repubblicana, gli altri
l'azione riformatrice della democrazia.

Nel 1879 fu costituita in Roma la _Lega della democrazia_ della quale
si è fatto cenno sopra.

Fallito anche questo tentativo, si tentò di nuovo, auspici, con Saffi
alla testa, i maggiori uomini del vecchio partito d'azione, e una
riunione fu tenuta nel maggio 1885 in Bologna per la ricostituzione
della _Lega della democrazia_; e vi fu deciso, il 14 maggio, di
organizzare la democrazia radicale in partito, con schema di statuto
proposto da Socci; e fu istituito un comitato permanente per
l'organizzazione del lavoro elettorale. Parteciparono anche i
repubblicani, salvo alcuni astensionisti, fra i quali il Fratti.

Nel congresso del Patto di Roma, nel maggio del 1890, al quale avevano
aderito 452 associazioni, 30 giornali, 40 deputati, 2 senatori, 122
spiccate personalità della democrazia, fu di nuovo discusso
l'argomento dell'organizzazione del partito, e di nuovo senza effetto
pratico.

Dopo altri 14 anni sorse e tenne il suo primo congresso in Roma, nel
1904, il partito radicale organizzato; in un periodo nel quale lo
sforzo idealistico era assai meno intenso, quando socialisti e
repubblicani avevano largamente mietuto nelle file della democrazia e
quasi per far argine all'assorbimento e alla dispersione. Altri
congressi nazionali furono tenuti nel 1905, 1907, 1909. Ma la vita del
nuovo organismo politico si protrasse lenta e svogliata sino ad oggi;
nè per numero, nè per coesione, nè per efficacia di attività pratica
il partito corrisponde all'ampiezza ed alla forza dell'idea radicale
nel paese.

E il congresso del novembre scorso in Roma servì più a documentare
incertezze e contraddizioni interiori, lentezza di organizzazione,
preoccupazioni elettorali primeggianti ogni altra, che non a trovare
il rimedio. Ma i motivi della debolezza organica di questa idea
radicale non abbisognano, per iscuoprirli, di lunga ricerca; essi
appaiono evidenti a chi consideri le condizioni e le vicende degli
ultimi quaranta anni di vita pubblica italiana.

L'immaturità politica dei ceti medi fra i quali innanzi tutto il
radicalismo dovrebbe reclutare i suoi seguaci, per la non ancora
superata antitesi storica fra i gruppi sociali che detenevano il
potere e la classe nuova; la differenza profonda di regioni per la
quale i moti di cultura e di azione non riescono a vincere la speciale
configurazione che dà ad essi l'ambiente; difficoltà, questa, maggiore
per il radicalismo che non per i proletari, affratellati dalla comune
povertà, ma grande anche per questi; le difficoltà opposte alla
polarizzazione dei partiti dal trasformismo e dall'opportunismo
parlamentari e locali, che stemperavano le migliori energie; la
ripugnanza degli italiani ad ogni durevole e saldo vincolo di
organizzazione sono fatti noti che spiegano molte debolezze.

Inoltre, era appena giunto il radicalismo italiano a discendere, con
Bertani e Cavallotti, dalle altezze del rigido idealismo di Cattaneo e
Mazzini e Bovio nella concreta realtà sociale, non rinunziando agli
ideali ma cimentandoli e incarnandoli nelle prove dell'esperienza,
quando sopravvenne e si diffuse un movimento nuovo, derivazione anche
esso, come ho sopra mostrato, dal radicalismo ma che colpiva con i più
vivaci contorni del suo programma e con la veemenza eroica della lotta
ingaggiata; e molti si credettero e si dissero socialisti che erano,
in realtà, degli ottimi radicali; e che tali, sovente, son riapparsi
più tardi.

Più interessante è cercare se queste condizioni sieno oggi mutate;
così che si possa sperare per il radicalismo un periodo di rinnovato
vigore. Ed io credo che sì, ma non a segno tale che se ne possano
vedere rapidamente gli effetti. Il blocco clerico-moderato che si va
facendo dall'altra parte, il suffragio universale che, aprendo a più
larghe evoluzioni la democrazia, ci costringerà a smettere certi
particolarismi e dottrinarismi infecondi, la più diffusa coltura, la
timidamente iniziatasi rinnovazione, qua e là, delle plebi
meridionali, prepareranno certo larga messe al radicalismo.

E se la democrazia persisterà nell'errore delle scissioni presenti e
il danno sarà grave, noi speriamo che esso non sia nè così grave nè
così lungo da chiudere il cammino ai rinsavimenti riparatori.

Un ceto sopratutto io spero che troverà nel radicalismo sè stesso e le
sue vie, quello degli insegnanti delle scuole medie; perchè questo
della trasmissione da generazione a generazione della cultura
nazionale, della formazione dell'anima e del pensiero dei ceti medi e
dei professionisti è compito sopra a ogni altro radicale, se la
cultura dell'età nuova deve raccogliere in sè e maturare la tradizione
democratica degli ultimi secoli, educare lo spirito al dominio di sè e
della storia, elaborare le grandi idee direttrici, alimentare questa
insaziabile sete di libertà e di riforma che è il nostro tormento e la
nostra gloria.

E contro gli eccessi di un idealismo impaziente che nella visione
dell'umanità e del proletariato di tutto il mondo dimentica le patrie
o le considera come anguste ai suoi sogni, e contro quelli degli altri
che nel nazionalismo mascherano un ritornante istinto di violenza e di
dominio messo a servizio della reazione contro l'umiltà democratica,
il partito radicale dovrà far valere il concetto di una patria vista
nell'unità organica e vivente della sua tradizione e dei suoi legami
di popolo, ma intesa insieme come strumento di più larghi progressi
umani.




Concludendo


Io dissi alla Camera, nella discussione del progetto di legge sul
suffragio universale: l'Italia colta, fatta consapevole della sua
insufficienza, chiama gli analfabeti a salvare la patria. La
democrazia, infatti, estende ora il suo processo evolutivo a nuove
masse di incolti, di trascurati, di sopravvenienti; nel fresco istinto
delle necessità varie di queste masse, nell'opera alacre suscitatrice
e direttrice di queste coscienze novelle, l'Italia colta ritroverà, è
da sperare, sè stessa. O il popolo nuovo le dà la sua sanità rude o
essa dà al popolo nuovo i suoi vizi mentali e morali. Noi, il cui
maggiore orgoglio è quello di essere e di sentirci popolo, con queste
masse, di mettere ai loro servizi la cultura e l'esperienza acquisita,
di servire alacremente all'anima popolare che si cerca e si rivela a
sè stessa e conquista la sua vita e la sua storia, noi lavoreremo
perchè la prima delle due cose avvenga.

Questo è l'ufficio dei dirigenti; farsi pedagoghi di libertà e di
autonomia, portare nell'opera pubblica l'espressione nitida e salda.
delle esigenze ed aspirazioni di un popolo che ascende dalla necessità
alla libertà, e rinnova e ravviva ascendendo le glorie di una
tradizione di coltura che è la traccia luminosa della storia della
civiltà europea.

La rampogna che A. Salandra rivolgeva testè al partito liberale
«consideri ognuno di noi lo stato di marasma senile in cui la parte
nostra è da qualche anno caduta», forse tutti gli altri partiti
possono dire a sè stessi. «È tempo che ognuno prenda il suo posto qui
dentro, chiaramente e francamente: siamo vicini a una crisi del
parlamentarismo; è prossimo il _dies irae_».

E questa rampogna, è eco di altre più solenni rampogne.

Scriveva, nel 1878, uno dei nostri più insigni, Agostino Bertani:

«Noi, generazione cospiratrice e rivoluzionaria, vittoriosa per la
fede nell'ideale di un'Italia redenta, scendiamo a giorni affrettati
nel sepolcro, ravvolti nelle bandiere rivendicate; e con noi scompare
un'epoca, un insegnamento, e si perdono nel passato le ultime note di
un inno, che la storia innalzerà alla virtù di un popolo che volle
esser libero e padrone di sè. La generazione che ci segue, guasta
dalla dualità del dogma politico, educata all'utile, al tecnicismo
scientifico, incalzata dai problemi economici, si difende dallo
sgomento del vuoto con l'indifferenza dello spirito e con l'angustia
dei concetti; ma la negazione ha periodi brevi e la generazione futura
comincerà a impensierirsene».

La generazione nuova alla quale il Bertani volgeva l'occhio e le
speranze, al di là di quella che in quegli anni si precipitava nella
vita pubblica, è questa che intorno a noi fa le prime prove.

Essa è torbida e irrequieta, litigiosa e veemente, insofferente di
disciplina, avida di originalità spuria, raccattatrice di cultura
posticcia, per odio delle lunghe vigilie di preparazione; è quello che
si poteva attendere da una generazione che non ebbe maestri, che fu
dissetata di positivismo e di critica, che imparò a schernire i
maggiori e si rispecchiò in D'Annunzio e si disperde in un
individualismo senza freni.

E pure non tutta è guasta; e brividi e fremiti di idealismo vi corrono
dentro.

Ascolti essa una parola di Giovanni Bovio¹:

  ¹ Discorso citato in morte di B. Cairoli.

«Quando voi vedete qualche straniero indicarvi le nostre piccole lotte
di oggi, le gare personali, lo scetticismo larvato di una classe
dirigente che ogni dì scende, e il potere essere conteso fuori delle
idee, fuori dei metodi oggettivi, innanzi a un popolo che paga, vota e
geme; quando vi si dice che qui il sacerdote è senza Dio, la cultura
senza educazione e il cittadino senza obbiettivo pubblico, per
concludere che una nazione nata ieri è oggi senza giovinezza, levatevi
e costringetelo a voltare la faccia verso Pisa, dove Mazzini muore».

Non lo straniero, oggi, ma noi stessi dobbiamo volgere il viso verso
dove Mazzini muore, verso la luce degli ideali civili e sociali che
egli ed i suoi grandi contemporanei e seguaci accesero nelle
coscienze, inserirono con viva violenza nella vita italiana e dal cui
impulso lentamente degradante essa è stata mossa sino ad oggi.

Oggimai quel moto si arresta e langue e la cultura italiana si va
oscurando e il carattere e l'animo finiscono per corrompersi se un
impeto nuovo di entusiasmi e di ideali non soccorre. Di là dove il
pensiero dei creatori della nostra nuova vita nazionale parve
discendere nell'ombra, ricominciamo.

A noi non il silenzio, custode delle memorie, che pretestavano
tristemente gli ultimi superstiti, a noi la parola e l'azione
evocatrici delle memorie, suscitatrici delle speranze. Fughiamo le
ombre, ripigliamo la battaglia per la sovranità dell'idea sulla
storia, per la democrazia, dalla quale tanta liberazione di umili e
concordia di sforzi nel bene si attende ancora. Più felice, fra noi,
chi getterà nella lotta più di sè stesso e farà della propria anima
ardente la luce sul cammino della folla che sale, che diventa popolo
libero, Italia migliore.





                    BIBLIOTECA POPOLARE
                 DI PROPAGANDA DEMOCRATICA

  Sarà pubblicato un volumetto di circa 100 pagine ogni
  due mesi. Ciascun volumetto sarà messo in vendita al
  prezzo di L. 1 la copia. Ma forti riduzioni verranno
  praticate alle Biblioteche popolari o per l'acquisto di
  più copie.

             =Abbonamento annuo (6 volumetti)=

                          =Lire 4=

    _In settembre sarà pubblicato il secondo volumetto:_


                        ROMOLO MURRI

             LA LIBERTÀ DI COSCIENZA IN ITALIA
                    E LA CHIESA DI ROMA

    Relazione al Congresso internazionale dei liberi credenti
               In Parigi, 16-22 luglio 1913.

  Seguiranno, per il corrente anno 1913, altri volumetti,
  in ottobre e dicembre.

        =Abbonamento ai quattro volumetti del 1913=

                          =Lire 3=





End of the Project Gutenberg EBook of Il partito radicale e il radicalismo
italiano, by Romolo Murri

*** END OF THIS PROJECT GUTENBERG EBOOK IL PARTITO RADICALE ***

***** This file should be named 26166-8.txt or 26166-8.zip *****
This and all associated files of various formats will be found in:
        http://www.gutenberg.org/2/6/1/6/26166/

Produced by Carlo Traverso, Carla and the Online Distributed
Proofreading Team at http://www.pgdp.net


Updated editions will replace the previous one--the old editions
will be renamed.

Creating the works from public domain print editions means that no
one owns a United States copyright in these works, so the Foundation
(and you!) can copy and distribute it in the United States without
permission and without paying copyright royalties.  Special rules,
set forth in the General Terms of Use part of this license, apply to
copying and distributing Project Gutenberg-tm electronic works to
protect the PROJECT GUTENBERG-tm concept and trademark.  Project
Gutenberg is a registered trademark, and may not be used if you
charge for the eBooks, unless you receive specific permission.  If you
do not charge anything for copies of this eBook, complying with the
rules is very easy.  You may use this eBook for nearly any purpose
such as creation of derivative works, reports, performances and
research.  They may be modified and printed and given away--you may do
practically ANYTHING with public domain eBooks.  Redistribution is
subject to the trademark license, especially commercial
redistribution.



*** START: FULL LICENSE ***

THE FULL PROJECT GUTENBERG LICENSE
PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg-tm mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase "Project
Gutenberg"), you agree to comply with all the terms of the Full Project
Gutenberg-tm License (available with this file or online at
http://gutenberg.org/license).


Section 1.  General Terms of Use and Redistributing Project Gutenberg-tm
electronic works

1.A.  By reading or using any part of this Project Gutenberg-tm
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement.  If you do not agree to abide by all
the terms of this agreement, you must cease using and return or destroy
all copies of Project Gutenberg-tm electronic works in your possession.
If you paid a fee for obtaining a copy of or access to a Project
Gutenberg-tm electronic work and you do not agree to be bound by the
terms of this agreement, you may obtain a refund from the person or
entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B.  "Project Gutenberg" is a registered trademark.  It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement.  There are a few
things that you can do with most Project Gutenberg-tm electronic works
even without complying with the full terms of this agreement.  See
paragraph 1.C below.  There are a lot of things you can do with Project
Gutenberg-tm electronic works if you follow the terms of this agreement
and help preserve free future access to Project Gutenberg-tm electronic
works.  See paragraph 1.E below.

1.C.  The Project Gutenberg Literary Archive Foundation ("the Foundation"
or PGLAF), owns a compilation copyright in the collection of Project
Gutenberg-tm electronic works.  Nearly all the individual works in the
collection are in the public domain in the United States.  If an
individual work is in the public domain in the United States and you are
located in the United States, we do not claim a right to prevent you from
copying, distributing, performing, displaying or creating derivative
works based on the work as long as all references to Project Gutenberg
are removed.  Of course, we hope that you will support the Project
Gutenberg-tm mission of promoting free access to electronic works by
freely sharing Project Gutenberg-tm works in compliance with the terms of
this agreement for keeping the Project Gutenberg-tm name associated with
the work.  You can easily comply with the terms of this agreement by
keeping this work in the same format with its attached full Project
Gutenberg-tm License when you share it without charge with others.

1.D.  The copyright laws of the place where you are located also govern
what you can do with this work.  Copyright laws in most countries are in
a constant state of change.  If you are outside the United States, check
the laws of your country in addition to the terms of this agreement
before downloading, copying, displaying, performing, distributing or
creating derivative works based on this work or any other Project
Gutenberg-tm work.  The Foundation makes no representations concerning
the copyright status of any work in any country outside the United
States.

1.E.  Unless you have removed all references to Project Gutenberg:

1.E.1.  The following sentence, with active links to, or other immediate
access to, the full Project Gutenberg-tm License must appear prominently
whenever any copy of a Project Gutenberg-tm work (any work on which the
phrase "Project Gutenberg" appears, or with which the phrase "Project
Gutenberg" is associated) is accessed, displayed, performed, viewed,
copied or distributed:

This eBook is for the use of anyone anywhere at no cost and with
almost no restrictions whatsoever.  You may copy it, give it away or
re-use it under the terms of the Project Gutenberg License included
with this eBook or online at www.gutenberg.org

1.E.2.  If an individual Project Gutenberg-tm electronic work is derived
from the public domain (does not contain a notice indicating that it is
posted with permission of the copyright holder), the work can be copied
and distributed to anyone in the United States without paying any fees
or charges.  If you are redistributing or providing access to a work
with the phrase "Project Gutenberg" associated with or appearing on the
work, you must comply either with the requirements of paragraphs 1.E.1
through 1.E.7 or obtain permission for the use of the work and the
Project Gutenberg-tm trademark as set forth in paragraphs 1.E.8 or
1.E.9.

1.E.3.  If an individual Project Gutenberg-tm electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any additional
terms imposed by the copyright holder.  Additional terms will be linked
to the Project Gutenberg-tm License for all works posted with the
permission of the copyright holder found at the beginning of this work.

1.E.4.  Do not unlink or detach or remove the full Project Gutenberg-tm
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg-tm.

1.E.5.  Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg-tm License.

1.E.6.  You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including any
word processing or hypertext form.  However, if you provide access to or
distribute copies of a Project Gutenberg-tm work in a format other than
"Plain Vanilla ASCII" or other format used in the official version
posted on the official Project Gutenberg-tm web site (www.gutenberg.org),
you must, at no additional cost, fee or expense to the user, provide a
copy, a means of exporting a copy, or a means of obtaining a copy upon
request, of the work in its original "Plain Vanilla ASCII" or other
form.  Any alternate format must include the full Project Gutenberg-tm
License as specified in paragraph 1.E.1.

1.E.7.  Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg-tm works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8.  You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg-tm electronic works provided
that

- You pay a royalty fee of 20% of the gross profits you derive from
     the use of Project Gutenberg-tm works calculated using the method
     you already use to calculate your applicable taxes.  The fee is
     owed to the owner of the Project Gutenberg-tm trademark, but he
     has agreed to donate royalties under this paragraph to the
     Project Gutenberg Literary Archive Foundation.  Royalty payments
     must be paid within 60 days following each date on which you
     prepare (or are legally required to prepare) your periodic tax
     returns.  Royalty payments should be clearly marked as such and
     sent to the Project Gutenberg Literary Archive Foundation at the
     address specified in Section 4, "Information about donations to
     the Project Gutenberg Literary Archive Foundation."

- You provide a full refund of any money paid by a user who notifies
     you in writing (or by e-mail) within 30 days of receipt that s/he
     does not agree to the terms of the full Project Gutenberg-tm
     License.  You must require such a user to return or
     destroy all copies of the works possessed in a physical medium
     and discontinue all use of and all access to other copies of
     Project Gutenberg-tm works.

- You provide, in accordance with paragraph 1.F.3, a full refund of any
     money paid for a work or a replacement copy, if a defect in the
     electronic work is discovered and reported to you within 90 days
     of receipt of the work.

- You comply with all other terms of this agreement for free
     distribution of Project Gutenberg-tm works.

1.E.9.  If you wish to charge a fee or distribute a Project Gutenberg-tm
electronic work or group of works on different terms than are set
forth in this agreement, you must obtain permission in writing from
both the Project Gutenberg Literary Archive Foundation and Michael
Hart, the owner of the Project Gutenberg-tm trademark.  Contact the
Foundation as set forth in Section 3 below.

1.F.

1.F.1.  Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
public domain works in creating the Project Gutenberg-tm
collection.  Despite these efforts, Project Gutenberg-tm electronic
works, and the medium on which they may be stored, may contain
"Defects," such as, but not limited to, incomplete, inaccurate or
corrupt data, transcription errors, a copyright or other intellectual
property infringement, a defective or damaged disk or other medium, a
computer virus, or computer codes that damage or cannot be read by
your equipment.

1.F.2.  LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the "Right
of Replacement or Refund" described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg-tm trademark, and any other party distributing a Project
Gutenberg-tm electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees.  YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH F3.  YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3.  LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from.  If you
received the work on a physical medium, you must return the medium with
your written explanation.  The person or entity that provided you with
the defective work may elect to provide a replacement copy in lieu of a
refund.  If you received the work electronically, the person or entity
providing it to you may choose to give you a second opportunity to
receive the work electronically in lieu of a refund.  If the second copy
is also defective, you may demand a refund in writing without further
opportunities to fix the problem.

1.F.4.  Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you 'AS-IS' WITH NO OTHER
WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO
WARRANTIES OF MERCHANTIBILITY OR FITNESS FOR ANY PURPOSE.

1.F.5.  Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of damages.
If any disclaimer or limitation set forth in this agreement violates the
law of the state applicable to this agreement, the agreement shall be
interpreted to make the maximum disclaimer or limitation permitted by
the applicable state law.  The invalidity or unenforceability of any
provision of this agreement shall not void the remaining provisions.

1.F.6.  INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg-tm electronic works in accordance
with this agreement, and any volunteers associated with the production,
promotion and distribution of Project Gutenberg-tm electronic works,
harmless from all liability, costs and expenses, including legal fees,
that arise directly or indirectly from any of the following which you do
or cause to occur: (a) distribution of this or any Project Gutenberg-tm
work, (b) alteration, modification, or additions or deletions to any
Project Gutenberg-tm work, and (c) any Defect you cause.


Section  2.  Information about the Mission of Project Gutenberg-tm

Project Gutenberg-tm is synonymous with the free distribution of
electronic works in formats readable by the widest variety of computers
including obsolete, old, middle-aged and new computers.  It exists
because of the efforts of hundreds of volunteers and donations from
people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need, is critical to reaching Project Gutenberg-tm's
goals and ensuring that the Project Gutenberg-tm collection will
remain freely available for generations to come.  In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg-tm and future generations.
To learn more about the Project Gutenberg Literary Archive Foundation
and how your efforts and donations can help, see Sections 3 and 4
and the Foundation web page at http://www.pglaf.org.


Section 3.  Information about the Project Gutenberg Literary Archive
Foundation

The Project Gutenberg Literary Archive Foundation is a non profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service.  The Foundation's EIN or federal tax identification
number is 64-6221541.  Its 501(c)(3) letter is posted at
http://pglaf.org/fundraising.  Contributions to the Project Gutenberg
Literary Archive Foundation are tax deductible to the full extent
permitted by U.S. federal laws and your state's laws.

The Foundation's principal office is located at 4557 Melan Dr. S.
Fairbanks, AK, 99712., but its volunteers and employees are scattered
throughout numerous locations.  Its business office is located at
809 North 1500 West, Salt Lake City, UT 84116, (801) 596-1887, email
business@pglaf.org.  Email contact links and up to date contact
information can be found at the Foundation's web site and official
page at http://pglaf.org

For additional contact information:
     Dr. Gregory B. Newby
     Chief Executive and Director
     gbnewby@pglaf.org


Section 4.  Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg-tm depends upon and cannot survive without wide
spread public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine readable form accessible by the widest
array of equipment including outdated equipment.  Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States.  Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements.  We do not solicit donations in locations
where we have not received written confirmation of compliance.  To
SEND DONATIONS or determine the status of compliance for any
particular state visit http://pglaf.org

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States.  U.S. laws alone swamp our small staff.

Please check the Project Gutenberg Web pages for current donation
methods and addresses.  Donations are accepted in a number of other
ways including checks, online payments and credit card donations.
To donate, please visit: http://pglaf.org/donate


Section 5.  General Information About Project Gutenberg-tm electronic
works.

Professor Michael S. Hart is the originator of the Project Gutenberg-tm
concept of a library of electronic works that could be freely shared
with anyone.  For thirty years, he produced and distributed Project
Gutenberg-tm eBooks with only a loose network of volunteer support.


Project Gutenberg-tm eBooks are often created from several printed
editions, all of which are confirmed as Public Domain in the U.S.
unless a copyright notice is included.  Thus, we do not necessarily
keep eBooks in compliance with any particular paper edition.


Most people start at our Web site which has the main PG search facility:

     http://www.gutenberg.org

This Web site includes information about Project Gutenberg-tm,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.


==> anc/data/voynich-units/italian/27608.txt <==
Project Gutenberg's Bollettino del Club Alpino Italiano 1895-96, by Various

This eBook is for the use of anyone anywhere at no cost and with
almost no restrictions whatsoever.  You may copy it, give it away or
re-use it under the terms of the Project Gutenberg License included
with this eBook or online at www.gutenberg.net


Title: Bollettino del Club Alpino Italiano 1895-96
       Vol. 29 Num. 62

Author: Various

Release Date: December 24, 2008 [EBook #27608]

Language: Italian

Character set encoding: ISO-8859-1

*** START OF THIS PROJECT GUTENBERG EBOOK CLUB ALPINO ITALIANO 1895-96 ***




Produced by Juliet Sutherland, Emanuela Piasentini and the
Online Distributed Proofreading Team at http://www.pgdp.net









Vol. XXIX                                                        Num. 62

                               BOLLETTINO
                                  DEL
                              CLUB ALPINO
                                ITALIANO

                                1895-96


                  [Illustrazione: CLUB ALPINO ITALIANO]


           Per cura del CLUB ALPINO ITALIANO (Sede Centrale)

                                 TORINO

                             Via Alfieri, 9

                                  1896


  G. Candeletti, Tipografo del C. A. I.--Torino, via della Zecca, 11.


  [Illustrazione: _R. H. Budden_]




R. H. Budden


Fra le più care e tipiche figure dei pionieri dell'alpinismo italiano,
che ormai col volgere degli anni, come natura vuole, vanno scomparendo,
una più delle altre pareva voler sfidare impavida le bufere della vita e
mantenersi vegeta sulla breccia fra l'ammirazione dei vecchi per
l'ardore giovanile con cui combatteva, dei giovani per la tenacia colla
quale sosteneva alti i più puri ideali di tutta la sua esistenza.

Ma ad un tratto quella maschia figura che da ben quarant'anni viveva fra
noi è scomparsa; quel roseo viso, sorridente sempre, incorniciato fra
due candide fedine non è più che un dolce ricordo; quello sguardo
aperto, vivace e profondo, che rispecchiava tutta la bontà d'un animo
elevato, d'un cuore impareggiabile si è spento; quella tempra gagliarda,
infaticabile, violentemente si è infranta, lasciando inciso nei monti
con indelebili caratteri il suo nome, che ogni montanaro, ogni alpinista
d'Italia venerava, lasciando immenso cordoglio nell'animo d'una lunga e
numerosa schiera di poverelli che aveva beneficati.

       *       *       *       *       *

Riccardo Enrico Budden era nato il 19 maggio 1826 in Stoke Newington
(Londra), ove trascorse i primi anni della sua vita, e, rimasto orfano
giovanissimo ancora, veniva posto in collegio, dapprima a Bonn e più
tardi a Parigi.

Compiuta ch'Egli ebbe la sua educazione, libero di sè, ricco di censo,
dopo breve permanenza in Francia, cominciò i suoi viaggi attraverso
l'Europa, non ritornando in patria che di tempo in tempo e per non
lunghi soggiorni.

Fu a Nizza, italiana allora, che circa quarant'anni or sono si innamorò
del bel cielo tirreno, s'appassionò alla patria nostra che più tardi
visitava e studiava in ogni sua parte.

A Genova prima, poi a Torino pose sua dimora, quindi in Svizzera e
nuovamente in Francia, di dove il ricordo delle città italiane lo
richiamava fra noi. Traslocata a Firenze la capitale, Egli pure vi si
recava e dalle sponde dell'Arno seguiva a Roma le sorti del nostro
paese, ch'ei già allora considerava come sua seconda patria. Non rimase
mai gran tempo nella medesima regione, chè la sua inesauribile attività
lo spingeva or in questa or in quella, finchè, innamoratosi
dell'ospitalità semplice e cordiale che sovente s'incontra in tutte le
classi del vecchio Piemonte, ch'Egli chiamò «paese del _franco
parlare_», si stabilì in Torino, ove già più volte aveva abitato.

Nei primi anni ch'Egli era fra noi, come praticavano non pochi suoi
connazionali, si recò a visitare le nostre montagne e rimase
profondamente colpito dalle innumerevoli bellezze della Valle di Aosta,
sì che ad essa più che ad altre valli italiane rivolse tutte le sue
cure, dedicò tutte le sue forze, facendosi promotore di quei
miglioramenti che valessero ad aumentarne la prosperità ed a renderla
più gradita agli stranieri. La percorse in ogni suo angolo e, trovatala
deficente di strade e di alberghi, si fece tosto promotore d'una prima
sottoscrizione onde raccogliere fondi per abbellire Courmayeur,
chiamata, per la sua posizione, a rivaleggiare con altre importanti
stazioni alpine d'oltr'alpe.

Fu questa nobile iniziativa che lo portò a conoscere il nostro Club.
Egli si era rivolto alle Autorità della valle, offrendo un concorso di
lire 500 come primo fondo della sottoscrizione che voleva iniziata a tal
fine, e quelle non risposero, parendo forse a loro strana l'idea di
quest'inglese entusiasta dei monti. Ma Egli non si sgomentò; insistette,
ne parlò con amici e venne consigliato di rivolgersi al Club Alpino di
Torino, costituitosi appunto due anni prima.

Fortuna volle s'incontrasse in G. B. Rimini ed in Bartolomeo Gastaldi, i
quali, intuito l'uomo, non solo accolsero con entusiasmo la sua
proposta, ma lo fecero inscrivere socio del Club.

Da quel giorno può dirsi che dedicò intiera la sua vita pel bene della
nostra istituzione, e tanto fece colle opere, col consiglio,
coll'esempio e con generose elargizioni, da meritarsi il titolo di
_Apostolo dell'Alpinismo_.

Recatosi nuovamente a Courmayeur, riuscì a vincere le mille diffidenze
che osteggiavano l'attuazione del suo progetto, a poco a poco convinse
i più restii, mentre intanto sollecitava dagli alpinisti inglesi l'invio
di somme in aiuto dell'opera sua. E nel maggio del 1868, lieto della
riuscita che prometteva, in una lettera da Courmayeur annunziava a
Bartolomeo Gastaldi che l'incoraggiamento del Club Alpino non era
rimasto senza frutti, avendo quel Consiglio Comunale votate e fatte
eseguire diverse opere, quali la strada al Pavillon di Mont-Frety,
l'impianto di viali, il miglioramento di parecchie strade mulattiere,
ecc., e che i paesi vicini spinti dall'esempio accennavano essi pure a
mettersi sulla buona via.

Disgraziatamente, iniziate da poco le opere, il fallimento della Cassa
di Risparmio d'Ivrea e sua succursale di Aosta, presso la quale i fondi
erano stati depositati, ne inghiottì gran parte, rendendo impossibile
l'attuazione del progetto, se Egli, per dar nuova spinta alla
sottoscrizione, non avesse versate alla Sede del Club altre lire 500.

Erano allora i tempi d'oro dell'alpinismo, vasto campo di terreno
vergine da esplorare, con tempre gagliarde, innamorate della natura, del
bello, che s'accingevano con ardore all'impresa.

Non si conoscevano ancora tutte le comodità della vita alpina d'oggi:
con un semplice bastone in mano, un sacco sulle spalle, un po' di pane
in tasca, s'avviavano al monte quei pionieri dell'alpinismo, ed Egli
ricordava con piacere quando cogli amici suoi, il canonico Carrel e gli
abati Gorret e Chanoux, G. B. Rimini e tanti altri iniziati al culto
della natura, se ne iva peregrinando fra i monti.

Le sue gite sono innumerevoli, ma Egli non dà relazione che di quelle
compiute nei primi tempi, quando era necessario spronare altri a
pubblicare le loro impressioni. Nè ha la pretesa di fare scoperte, ma
dice che scrive soltanto per far conoscere le nostre valli, poichè
disgraziatamente la maggior parte dei viaggiatori «non lasciano
volentieri la via solita per vedere nuovi paesi, studiare i costumi e le
particolarità delle popolazioni e godere delle abitudini semplici, dei
prezzi moderati che pratica tanta povera gente, che si trova per così
dire onorata da tali visite inaspettate,» se non vi sono spinti od
attratti da altri.

Nelle sue relazioni, ricche di dati interessanti sui costumi o sulle
leggende delle valli visitate, dà soventi ragione dei nomi delle diverse
località ed i fatti più semplici gli lasciano campo a profonde
riflessioni. Al suo occhio nulla sfugge delle scene imponenti che si
ammirano sulle montagne, la cui solitudine lo colpisce profondamente e
fra le quali è lieto di trovarsi in mezzo a tanta brava gente non
corrotta dalla civiltà moderna. Sono briosi aneddoti che infiorano
tratto tratto e rendono piacevole la lettura dei suoi scritti, dai quali
traspare completa un'anima d'artista innamorato delle superbe bellezze
del quadro che ha dinanzi.

Non trascorreva mai una stagione intiera in questo piuttosto che in quel
distretto alpino; quel medesimo sentimento che lo spingeva di città in
città, quel bisogno di studiare e vedere sempre nuove cose, anche in
montagna gli faceva compiere lunghe corse, visitare parecchie valli,
passando sempre per nuovi valichi. Così, ad es., lo vediamo nel 1867 da
Chamonix portarsi al Piccolo S. Bernardo, di dove si reca ad ammirare il
gruppo del Rutor; poi discendere a Courmayeur e dopo breve permanenza,
per Liverogne, Valsavaranche ed il Colle del Nivolet portarsi a Ceresole
Reale, salire la Bellagarda ed altre punte, ritornarsene pel Nivolet a
Valsavaranche, ove lo troviamo sulla Bioula e sul Colle del Lanzon che
discende a Cogne. Da Cogne lo attrae quello splendido belvedere che è il
Pousset, lo attraggono i valloni circostanti; ma anche questi solo per
qualche giorno, poichè nuovamente s'avvia per la Finestra di Champorcher
a Bard, a Pont St.-Martin, a Gressoney St.-Jean. Qui trova il primo
châlet albergo costruito nelle valli italiane dal sig. Linty e ciò lo
rallegra, ma neppure ciò ha il potere di trattenerlo a lungo; dopo pochi
giorni pel Colle di Valdobbia passa a Riva, a Varallo, e sempre pei
monti a Biella e di nuovo a Pont St.-Martin, ad Aosta e pel Gran S.
Bernardo a Ginevra.

I disagi della vita di montagna per lui sono nulla, il suo animo buono,
generoso tutto dimentica e s'entusiasma, quando ode dire da chi Egli
compensa largamente per qualche servizio resogli: «Monsieur, me donne
trop, cela ne vaut pas tant», e non sogna che di ritornare presto fra
quella gente.

Nel 1868 lo troviamo a Courmayeur, a Varallo, ad Alagna, sempre
traversando colli; poi sul Monte Generoso e di là per Verona, a
Neumarkt, fra le Dolomiti, a Predazzo, a Paneveggio, sul Passo di
Vallès, a Forno di Canale, ad Agordo e ritornare pel Passo di S.
Pellegrino di nuovo a Neumarkt, di dove prosegue per Innsbruck, Monaco,
ecc. ecc.

Ed in ogni suo viaggio nota e giudica quanto vede, ed in questo, ad
esempio, loda come sono tenute le foreste e le strade nel Trentino,
biasima invece il modo col quale facevano servizio le diligenze.

Volendolo seguire nelle sue escursioni avrei qui da riempire molte
pagine, e ripetermi molte volte, poichè in sì lungo volgere d'anni
visitò a più riprese quei siti, la cui bellezza maggiormente lo aveva
colpito. Aggiungerò soltanto che intervenne a quasi tutte le numerose
gite sociali della Sezione di Firenze, compiutesi durante la sua
presidenza, visitò più volte le Alpi Apuane e l'Appennino Toscano e
Romano, ecc., non limitandosi alle Alpi che cingono l'Italia, da lui
tutte sinceramente amate e tanto, da soffrirne quando qualche regione
era lasciata nell'oblio. Lo sentiamo perciò, anni addietro, lagnarsi
quando le Alpi Marittime erano trascurate ed esporci in un articolo
pubblicato sulla «Rivista Mensile» quali sono le opere eseguite dai
francesi sul loro versante onde attirarvi i viaggiatori, insistendo
perchè le Sezioni della Riviera s'assumessero l'impresa di promuovere i
miglioramenti necessari alle strade, ai sentieri, agli alberghi, ecc.
ecc., coadiuvando in tal modo «con tutte le forze loro quest'opera di
riparazione verso tanta parte di regione montana lasciata in un
abbandono poco giustificato.»

Era pur solito a seguire nei loro giri tutti i Congressi Alpini che fin
dai primi tempi raccomandò con insistenza si tenessero fra i monti,
poichè quello era l'unico campo sul quale, sparita ogni differenza di
regione, dovevano gli alpinisti italiani conoscersi ed affratellarsi.

Quantunque non avesse salite alte vette, non fosse un «grimpeur», era
però un vero alpinista, nel senso più puro ed elevato della parola. Egli
non vedeva nelle alte ascensioni una stranezza, una specie di pazzia,
come qualcuno anche oggi le dice; voleva anzi che la gioventù si
dedicasse a queste grandi e nobili imprese, com'ei le chiamava, e più
d'una volta nei suoi discorsi, ed in special modo al Congresso di
Varallo, insistè sulla utilità di tali gite e sulla necessità di
rinvigorire la nostra fibra, compiacendosi di portare ad esempio i suoi
connazionali che nella forza del corpo trovano nuova forza della mente,
convinto che lo sviluppo del Club avrebbe aiutato molto il rinnovamento
fisico e morale della nostra nazione.

Ed oggi più che mai, in questi critici momenti, quella tipica figura che
si mantenne giovane di corpo, di mente e di cuore sino alla morte,
avrebbe resi nuovi e sempre maggiori servigi, scuotendoci dall'apatia
coll'autorità sua e spronandoci sulla via del bene coll'entusiasmo
sincero, inesauribile, che solo possiede chi è profondamente convinto
della bontà dell'idea che sostiene.

Mente elevata ed energica, Egli nei monti non vedeva soltanto picchi da
salire, ma in loro riassumeva, personificava pensieri ben più alti delle
punte imbiancate dalla neve eterna, ritenendoli non fine ad uno scopo,
ma mezzo per raggiungere ideali altissimi, sublimi.

Figlio d'un paese libero, legato all'Italia da vincoli d'affetto,
predicava l'alpinismo come palestra nella quale ogni italiano avrebbe
dovuto imparare a lottare, plasmando nei duri cimenti col monte un saldo
carattere nazionale, che valesse un giorno a cancellare quelle meschine
separazioni da regione a regione, frutto di lunga servitù. Era un'Italia
forte e libera che egli sognava, erano Italiani intelligenti, attivi,
che desiderava vedere, ma voleva fossimo Italiani solo, null'altro che
Italiani.

Quindi con Felice Giordano si fece iniziatore della prima riunione
annuale tenutasi nel 1868 in Aosta sotto la sua presidenza ed intervenne
poi a quasi tutti i Congressi Alpini, ch'ei riteneva, come già dissi,
efficacissime occasioni per viemmeglio unirci.

Per lui, quella dell'alpinista doveva essere una santa missione, ed io
rammento che molte volte mi diceva di ricordarmi sempre quando fossi di
passaggio per le alte Alpi, ove lungi dal mondo vive segregata tanta
povera gente, di dirle una buona parola o darle un consiglio, procurando
di parlare un linguaggio che potesse essere compreso, che valesse a
diradare alquanto le tenebre che annebbiano quelle ruvide intelligenze.

Animo pio e generoso, innanzi agli spettacoli sublimi della natura, il
suo cuore non dimenticava mai i poveri montanari; tante bellezze non
soffocavano in lui il sentimento della pietà, anzi lo acuivano, ed Egli
sentiva quanto enorme era il contrasto fra il grandioso spettacolo che
ammirava e la miseria di tanti infelici condannati a vita sì triste.
Eccolo quindi venire a loro, lentamente spiegare in linguaggio dolce e
mite quanto bene potrebbero ritrarre da più razionali colture, unendosi
in associazioni, procurando di migliorare questa o quella produzione,
costruendo sentieri, riparando le vie di accesso ai principali centri
alpini, munendo di linde camerette le luride cantine e trattando
cortesemente i pochi forestieri che cominciavano a visitare le alte
valli. E se le sue parole non furono dapprima comprese, non se ne
sgomentò. «Quanto non si è ottenuto ora--diceva--si otterrà un
altr'anno, non m'hanno ancor capito». Ed eccolo nuovamente col sorriso
sulle labbra, non più straniero a quelle genti che soccorreva anche con
denaro, ritornare a loro, guadagnarsene le simpatie, persuaderle.

Convinto che lo studio dei monti, promovendo frequenti gite, finirebbe
col risvegliare negli alpigiani la volontà di meglio conoscerli, Egli
riteneva necessario ottenere che mettessero da parte quella diffidenza
innata che osteggia l'attuazione di molti progetti, facendo loro capire
che esistono realmente società di uomini disinteressati e generosi, i
quali con studi e ricerche tentano di far apprezzare il loro paese.
Raccomandava quindi agli alpinisti di essere cortesi e gentili, di
prendere la più gran cura in special modo nei paesi maggiormente
abbandonati, di non urtare le suscettibilità anche dell'uomo il più
povero, onde fosse più facile il compimento della nobile idea.

Il suo affetto per gli abitanti dei monti lo aveva reso entusiasta di
quegli oscuri benefattori della umanità che sono i parroci di montagna,
intenti a sacrificarsi pel bene di quelle popolazioni. Egli non può
trattenersi, nei suoi scritti, dall'esprimere ammirazione per loro e dal
deplorare che, mentre «s'innalzano ovunque monumenti a grandi ministri,
a valenti generali, a celebri predicatori, lo zelante benefattore del
suo villaggio è raramente ricompensato, ed alla sua morte neppure una
pietra ricorda alla posterità i tentativi incessanti da lui fatti per
introdurre qualche utile innovazione nel suo paesello, e qualche po' di
luce nelle menti più scure.» Quindi egli ricorda soventi i nomi di
questi uomini valorosi che dedicano intiera la loro esistenza al bene
delle alte valli e sono lieti di porsi a disposizione anche degli
alpinisti, quando per avventura passano in quei paesi dimenticati.

E questo suo amore pei montanari lo porta ad interessarsi in modo
speciale delle guide, i compagni, gli amici degli alpinisti. Egli
vorrebbe vederle organizzate ed istruite, ed è perciò che nel 1870,
durante una gita da lui fatta a Valtournanche coll'Abate Gorret, le
raduna, cerca convincerle e se pure non può dirsi che quel giorno sia
riuscito nel suo intento, riuscì certo a far comprendere quanto fossero
giuste le sue parole, che in epoca non lontana portarono poi benefici
frutti.

Pubblicò a tal fine un opuscolo, che fece distribuire in buon numero di
copie ai valligiani di Aosta, col titolo: _Observations aux guides des
vallées Italiennes_, pieno di buone norme, di utilissimi consigli. In
modo piano e semplice, come era uso parlare, in esso spiega come devono
condursi coi viaggiatori, quali sono i modi da usarsi durante le gite e
nelle stazioni alpine, e fa loro comprendere quanto sia grande la
responsabilità della guida, ai cui ordini devono rimanere intiere
comitive, e come sia necessaria molta abnegazione, perseveranza,
pazienza, sangue freddo e coraggio a tutta prova, cuore e mente capace
di sostenere tanto peso. E siccome non è facile trovare tali doti tutte
riunite nel medesimo individuo, Egli vorrebbe saggiamente che le guide
fossero divise in due categorie, quelle di prim'ordine, per le grandi
ascensioni e quelle per le passeggiate ed escursioni minori.

Per ingentilire alquanto questi uomini, vagheggiava una scuola da
istituirsi nei principali centri, che valesse ad infondere loro un po'
di coltura e più di tutto quel sentimento del dovere, del sacrifizio,
che dovrebbe assolutamente essere condizione «sine qua non» per ogni
guida.

Rigorosamente classificate, senza riguardi o di regione o di meschine
raccomandazioni, allo stesso modo che gli alpinisti si radunano a
congresso, avrebbe voluto che il Club mentre non è ancora in grado di
creare scuole speciali, avesse radunate le guide migliori a fraterno
banchetto, almeno una volta all'anno, in questo od in quel centro
alpino, onde si conoscessero, avessero modo di scambiarsi le loro idee,
ed in tale occasione con un discorso od una conferenza, si fosse svolto
qualche argomento di non dubbia utilità attinente al loro mestiere.
Riteneva questo un modo buono e pratico per incoraggiare questi bravi
uomini che tanto hanno contribuito a farci conoscere le nostre montagne,
ed un'occasione, aumentandone le cognizioni, di porli in grado di
rendere maggiori servizi alla causa dell'alpinismo.

E quest'iniziativa, era solito dire, dovrebbero prenderla le principali
Sezioni del Club, nei cui distretti od in quelli limitrofi si trovano
buone guide, poichè questa specie di premio servirebbe di esempio a
tutte e sarebbe mezzo efficace per svegliare e cementare nei montanari
italiani sani sentimenti di simpatia.

       *       *       *       *       *

Fra le numerose opere ch'Egli avrebbe voluto presto attuate, teneva pure
un primo posto quella del rimboschimento, perchè era convinto che le
foreste sono quelle che in giorno non lontano dovrebbero aiutare la
nostra rigenerazione finanziaria. Scrisse su tale argomento numerosi
articoli, ma le nostre pubblicazioni non essendo a sufficienza estese,
ne pubblicò gran numero anche sui periodici delle alte valli. Nel 1869
istituiva un premio di Lire 500 per quel comune che primo avesse
rimboschito buon tratto di terreno ed altri ne diede privatamente ed ai
Comizi agrari, destinati a premiare quei contadini che presso alle loro
alpi avessero piantato, in un dato periodo d'anni, maggior numero
d'alberi.

Poi, convinto che se i premi erano d'aiuto non potevano considerarsi
incentivo sufficiente quando manca l'amore a sì benefica impresa, aveva
ideato di fondare, come già fecero altre nazioni, una «Società degli
amici degli alberi» che avesse còmpito speciale d'instillare l'amore
delle piante nei fanciulli, avrebbe voluto ripetere quanto in America
diede sì splendidi risultati, portando quelle popolazioni a stabilire
addirittura un giorno festivo dedicato alle piante (_The arbor day_).

Durante le sue gite ciò che lo accorava era di vedere quelle sterili
distese di terreno ove il pascolo era libero, ove ognuno estirpava le
poche piante ancor esistenti, e non cessava dal dire che il Governo
avrebbe dovuto intervenire con energiche disposizioni, onde impedire
tanto danno e che tutto fosse distrutto mentre ancora poteva porsi
riparo.

Nell'Appennino Toscano la sua propaganda ebbe felici risultati ed egli
lo constatò con piacere nel suo discorso alla festa alpestre nella
Garfagnana in occasione dell'inaugurazione d'un saggio di
rimboschimento. Informò allora gl'intervenuti come i giornali esteri
avessero lodato quanto da noi si andava facendo, ricordando specialmente
un articolo del barone Von Raesfeldt, direttore forestale della Baviera,
pubblicato sulle «Mittheilungen» del Club Tedesco-Austriaco (aprile
1882) nel quale, si faceva «lusinghiera menzione dei nomi di patriotti
italiani che hanno eseguite piantagioni estese e non venne dimenticato
il comune di Castiglione di Garfagnana per l'iniziativa presa del saggio
di rimboschimento agli Spondoni (terreno comunale), esprimendo la viva
speranza che altri comuni d'Italia siti in montagna, non avessero a
tardare nel seguire l'ottimo esempio». Aggiungeva che coloro i quali
hanno percorso le Alpi e l'Appennino sanno quanto vi è ancora da fare in
materia di rimboschimento, di piscicoltura, di piccole industrie, di
tutto ciò che è atto ad attirare i viaggiatori ed augurava con calorose
parole che questi esempi, dati da benemeriti comuni e dalle Sezioni del
C. A. I., creassero in Italia un'opinione pubblica favorevole al
rimboschimento, perchè in allora invece di scritti, di conferenze e di
altri mezzi di propaganda, si vedrebbero eseguire piantagioni in tutti i
punti della penisola, e le nude e sterili montagne, ora soggiorno di
popolazioni miserabili, diventerebbero paesi ben coltivati, prosperi,
difesi dalle inondazioni e dalle frane.

A lui non isfuggivano mai le occasioni per sospingerci in quest'opera,
ed allo stesso modo che le terribili inondazioni del 1868 e degli anni
successivi gli diedero motivo di dimostrarci nei suoi scritti come
tanta sciagura sarebbe stata risparmiata o almeno di gran lunga ridotta
se folte foreste avessero coperte quelle immense distese di terreno,
brulle affatto, il dono fatto alla Sezione di Torino, da un suo socio,
di alcune fotografie della «Yosemite Valley», gli offrì campo per
descriverci quella vasta regione, lunga 15 miglia inglesi, che nel 1864
gli Stati Uniti d'America donavano alla California perchè ne facesse un
parco nazionale che oggidì è coperto da enormi alberi, ammirazione dei
visitatori di quelle contrade.

E non soltanto alle piante d'alto fusto Egli rivolgeva le sue cure, ma
anche alla sfavillante flora montana, agli edelweiss, a quella miriade
di variopinte pianticelle che minacciano sparire dalle nostre Alpi.
Anche per esse Egli prese la penna in mano e convinto che l'infondere
nelle persone più rozze, che soventi si lasciano trascinare dalla
brutale manìa della distruzione, un sentimento di rispetto verso le
opere della natura è un mezzo indiretto d'educazione del popolo, scrisse
sulla _protezione delle piante_. C'informò come in Inghilterra tale
propaganda abbia fatta molta strada e siccome buon numero di queste
fragili e graziose piante alpine sono ormai sparite da diverse località
delle Alpi Italiane, lasciando nude le roccie, fece voti che molti animi
bennati alzino la voce in favore dei poveri fiorellini che danno ancora
un sentimento di poesia ai luoghi perduti fra il ghiaccio e la neve e
che la stampa italiana appoggi con simpatia gli sforzi fatti dal C. A.
I. per salvare dalla totale distruzione questo ornamento naturale delle
patrie montagne.

E siccome altrove sono sorti giardini d'acclimatazione per la flora
alpina, ci sospingeva ad aiutare quei volonterosi che anche da noi si
sono posti per quella via e ad un pranzo che in suo onore diede la
Sezione di Torino al Monte dei Cappuccini, ricordando quanto l'amico suo
abate Chanoux faceva per l'impianto d'uno di questi giardini al Piccolo
S. Bernardo c'invitava a concorrere coll'obolo nostro in aiuto di
quell'uomo benemerito.

Dopo aver predicato il rimboschimento, si dedicò pure ai torrenti, ai
fiumi, a cui Egli pensava, anche durante le brevi assenze dal nostro
paese, e così nell'agosto del 1870 scriveva da Londra a Bartolomeo
Gastaldi riguardo alla piscicoltura alpina, molto trascurata in quei
tempi in Italia, mentre in Germania ed in Francia riusciva fonte non
disprezzabile di ricchezza. Invitava quindi il Club Alpino a continuare
sulle sue pubblicazioni la maggior propaganda possibile onde invogliare
i privati, uniti in associazione, ed i comuni, a far qualcosa essi
pure, usufruendo dei laghi alpini a proposito dei quali disse sarebbe il
caso di studiare se mediante speciali sbarramenti non si potrebbero
utilizzare le loro acque, formando canali economici, per l'irrigazione
dei fianchi dei monti ed anche degli altipiani, rendendo fertili col
tempo molte regioni, ora sterili solo per mancanza d'acqua, adottando il
sistema di coltivazione a terrazze, dal quale si ottennero successi
molto soddisfacenti in certe parti dell'India.

Per risvegliare nei soci del Club il desiderio di occuparsi di questa
vera industria, nel 1883 pubblicò un opuscolo ove tratta di tale
materia. Fatta un po' di storia fin dagli antichi tempi, cita quanto si
è già tentato da noi e quanto si è ottenuto in Svizzera, in Ungheria, in
Scozia, ove si spesero somme ingentissime. Dà le norme principali per
l'allevamento ed interessanti ed utili notizie sulle trote, e conchiude
esprimendo la speranza che «allo stesso modo che nel C. A. I. si sono
trovati valenti e coraggiosi giovani, veri campioni del rimboschimento,
delle piccole industrie di montagna, del miglioramento degli alberghi e
dei rifugi alpini, i quali consacrano il loro tempo ad appoggiare questi
utili rami dell'alpinismo, non dubito che altri volonterosi sorgeranno e
cercheranno di fondare piccoli stabilimenti di piscicoltura nelle patrie
montagne. In questa lotta pacifica per vincere l'apatia e la noncuranza
degli alpigiani, gli alpinisti veterani a barba grigia possono anche
portare il loro contributo di lavoro e d'intelligente cooperazione e se
si lagnano di non essere più in gamba per intraprendere, come le altre
volte, ascensioni in montagna, si trovano almeno in istato di promuovere
utili iniziative in fondo delle vallate». Perchè per «incivilire le
regioni di montagna si esigono cuore, tempo, e sopratutto una
perseveranza indomabile, e queste sono qualità che non dovrebbero
mancare agli alpinisti italiani, e le loro conquiste in fatto di
rimboschimento, d'industrie alpine, di piscicoltura in montagna, più di
quelle dei picchi più ardui lascieranno certamente utili risultati per
le future generazioni». Finisce dicendo che spera che il suo scritto
sarà sprone ad altri a meglio popolarizzare questa industria e dare
mezzo di vivere a molti onesti alpigiani che si trovano costretti ad
emigrare per mancanza di mezzi d'esistenza.

È questa loro misera esistenza, che tutto lo commuove e porta a farsi
paladino delle scuole di piccole industrie in montagna. Dopo averne
predicata l'utilità e svolte proposte presso la Sezione di Firenze, dopo
aver dati consigli e parole d'incoraggiamento alla Sezione di Vicenza,
nel gennaio 1882 intervenne all'adunanza della Sezione Romana, ed ivi,
parlato in favore della sua idea, disse essere opportuno d'invitare la
Sede Centrale a tenere in occasione del Congresso Alpino internazionale
del 1884 un'esposizione di oggetti d'industrie montanine, onde si
potesse vedere quel poco che già da noi si produceva e quanto restasse
ancora da fare di fronte allo sviluppo che esse hanno preso in Austria
ed in Svizzera.

Lo spaventano le lunghe giornate d'ozio cui sono condannati gli abitanti
delle alte valli per i mesi nei quali dura l'inverno, mentre insegnando
loro un po' di disegno, di plastica, d'intaglio in legno, si potrà
facilmente procurare loro occupazione e guadagno. Scrisse quindi molto
attorno a tale soggetto, ed in uno dei vari articoli faceva appello alle
signore e signorine frequentatrici della montagna affinchè dedicassero
qualche ora durante i mesi di permanenza negli alti villaggi ad
insegnare alle ragazze più intelligenti a costrurre cornicette per
fotografie, a far pizzi, ad applicare fiori disseccati su piccoli
cartoncini, ed eseguire tutti quei piccoli ninnoli che a loro servono a
far passare le ore di noia, onde aiutare il sorgere, anche da noi,
dell'industria dei cosidetti _ricordi per touriste_, tanto in fiore e
proficua in altre contrade alpine.

Attratta l'attenzione degli amanti della montagna in favore di quelle
buone ed oneste popolazioni, data una spinta alle piccole industrie,
credè opportuno parlar anche dell'apicoltura in montagna, poco costosa e
rimunerativa se razionalmente coltivata e che potrebbe diventare fonte
maggiore di guadagno fra gli abitatori dei monti e specialmente per
quelli che dimorano vicino a foreste che consiglia di «provare a
stabilire _società d'apicoltura_ sul genere delle _latterie sociali_, le
quali hanno avuta una così bella riuscita nelle Alpi».

       *       *       *       *       *

Il desiderio del bene, del progresso, lo spinge sempre a nuove proposte
tutte utili e fonte di benessere avvenire. Quindi non si contenta di
vedere quelle brulle pendici, ora aride e bruciate dal sole, coprirsi di
alberi fronzuti, solcate da freschi rivi, abitate da popolazioni
industriose, agiate, ma vuol pure che su quel verde manto sorgano
alberghi alpini, all'ombra di alte conifere, onde favorire da noi sempre
più, quella tendenza al monte, che per lui rappresentava il mezzo più
giusto e sicuro per ottenere tempre gagliarde, caratteri forti, e per
attrarre d'oltr'alpe numerosi stranieri che ora cercano svago e salute
in altri paesi.

Incoraggiò quindi moralmente e materialmente molti di coloro che si
accinsero a tale impresa e, non contento di recarsi personalmente sul
sito a dar consigli, pubblicava uno scritto (_Osservazioni agli
albergatori delle valli Italiane_) nel quale sono riassunte molte saggie
e pratiche norme che oggi ancora dovrebbero essere lette dagli
albergatori alpini.

Li invitava a costrurre da principio soltanto dei piccoli châlets, chè
ai grandi fabbricati avrebbero pensato poi, ma voleva camerette pulite,
urbanità di modi, prezzi miti e possibilmente una tariffa unica, onde il
viaggiatore sapesse sempre quanto doveva spendere e non si esponesse ad
aver questioni alla partenza. «Abbiate cura--diceva Egli--dei vostri
alberghi, e gli stranieri d'ogni nazione in gran numero verranno a voi,
porteranno il benessere nella popolazione e se saranno ben trattati,
lascieranno con rincrescimento le vostre belle montagne, colla promessa
di ritornarvi l'anno dopo. Abbandonate ogni idea d'isolamento,
d'egoismo, di gelosia ed anche di concorrenza; un solo pensiero vi
animi, quello di ricevere e trattar bene i viaggiatori. A tale scopo
dovreste radunarvi una volta all'anno, discutere insieme i vostri
interessi comuni, i modi di approvvigionare i vostri alberghi,
specialmente quelli che hanno comunicazioni difficili.»

Egli vide durante le sue frequenti gite che gli albergatori delle nostre
valli sono generalmente buona gente del paese, pieni di volontà, ma che
non essendo mai usciti dal loro guscio non hanno idea del come devono
condursi, consiglia quindi questi volonterosi, a mandare i loro figli a
servire nei grandi alberghi, specialmente in quelli delle montagne
svizzere, onde vedano ed imparino a vantaggio loro e del paese.

Vorrebbe che il proprietario dell'albergo illuminasse i viaggiatori su
tutto quanto può interessarli e li mettesse in guardia contro le
inciviltà di certi tali, che non pensano che a sfruttarli, invece di
vedere in essi dei veri benefattori che vengono a spendere danaro in
casa loro.

Alla questione degli alberghi alpini egli strettamente collegava quella
della costruzione di rifugi nelle alte valli, sulla strada delle grandi
ascensioni, o sui colli più frequentati. Scrisse in merito un lungo e
pregevole articolo sull'_Utilità pratica dei rifugi alpini_, dove si
lagna che non siasi ancora capito quanti vantaggi importantissimi
arrechino queste capanne, non solo a chi esplora le montagne, ma ben
anco per il numero grandissimo di turisti che attireranno e che ne
faranno meta di gite interessanti.

Insiste pure sull'idea che in alcuni di essi, i quali per la posizione
loro meglio si prestano, venga stabilito servizio d'osteria, sotto la
sorveglianza del Club, a cui spetta il porsi a capo di tale movimento,
sussidiando quei volonterosi che si presteranno alla sua attuazione od
anche assumendolo a proprio carico nei primi tempi, poichè la sola
iniziativa privata potrà da noi, per ora, difficilmente addossarsi un
tale peso. Spiega poi come e dove tali servizi si potrebbero stabilire,
dando a prova di tutte le sue asserzioni i risultati ottenuti
specialmente in Austria.

Ed oggi tale idea va da noi svolgendosi per opera di benemerite sezioni
e, può dirsi ormai non lontana l'epoca nella quale avrà completa
attuazione.

Il suo nome, dal giorno in cui, nel 1865, comparve nella prima
sottoscrizione apertasi al nostro Club per costruire una grotta sui
fianchi del Cervino, figurò sempre su tutte le liste degli oblatori, non
solo per cospicue somme, ma anche per oggetti da servire all'arredamento
di detti rifugi.

       *       *       *       *       *

«Lo studio dei monti--diceva Egli--è uno studio fecondo di grandi idee,
grandi quindi saranno le nazioni che vi si dedicano». Ma affinchè queste
idee trovassero terreno pronto a farle fruttare, a svolgerle, avrebbe
voluto che ogni alpinista fosse dotato d'una soda ed ampia coltura. Nè
con ciò intendeva di vedere in ognuno di essi uno scienziato, od uno
specialista di questa o di quella dottrina, ma che, pur mantenendosi
semplici alpinisti, fossero in grado di notare nelle loro relazioni
quelle osservazioni che una mente colta può facilmente fare sui fenomeni
naturali osservabili durante un'escursione, affinchè gli studiosi
possano trarre dati utili a chiarire punti ignorati o mal conosciuti
dalla scienza.

Quindi si doleva allorchè nelle pubblicazioni alpine vedevano la luce
degli scritti unicamente o troppo alpinistici, ed anche quando
trattavano di una sola regione, perchè Egli non credeva cosa buona che i
nostri Clubs dovessero solamente illustrare i paesi nei quali erano
stati fondati, poichè per lui l'alpinismo non aveva confini.

I primi articoli che trattano di grandi ascensioni e che videro la luce
nelle pubblicazioni nostre, furono in gran parte da lui tradotti da
giornali del C. A. Inglese e da quelli Tedeschi, e subito accanto ad
essi altri ne vediamo di varietà e geografici, quali i _Viaggi ed
ascensioni in Norvegia_, in cui ci descrive questo singolare paese «così
bello ed attraente per gl'immensi ghiacciai, per le innumerevoli
cascate, per le folte foreste, per le montagne pur grandiose, malgrado
la non grande elevazione, ma sopratutto per l'incomparabile incanto dei
magnifici fjords»; quelli sulle _Società di geografia ed i Clubs
Alpini_, sull'_Oberland ed i suoi ghiacciai_, sulla _catena del Suffaid
Koh e sulla regione di Jellalabad nell'Afghanistan_, sulle _Esplorazioni
nelle grandi Ande dell'Equatore_, il sunto del libro del professore
ALBERT HEIM di Zurigo sui _terremoti ed il loro studio scientifico_, nel
quale succintamente ci dà le norme da seguirsi affinchè qualunque
persona, anche non munita di strumenti, possa riuscire a fare
osservazioni; la descrizione del _termografo_ stato collocato sul
Faulhorn, occasione propizia a lui per muovere invito agli italiani di
fare anche loro qualche cosa di simile su quelle vette ove non è
possibile stabilire osservatorî; un lungo scritto sul _nuovo metodo per
lo studio dei ghiacciai_, ecc.

È a lui, conoscitore di parecchie lingue, che si deve lo svolgimento
preso dalla «Bibliografia» nel nostro «Bollettino» prima e nella
«Rivista Mensile» poi, ove ci tenne continuamente al corrente di quanto
accadeva e si pubblicava oltr'alpe, portando a conoscenza nostra ciò che
praticavano i potenti Clubs d'Inghilterra, di Germania e Austria, di
America, ecc.

Nè mancava mai di dar risalto ai punti dai quali avevamo qualcosa di
buono da imparare, qualcosa di utile da imitare, ed affinchè ci servisse
di sprone e di norma sicura e non rimanessimo indietro agli altri,
iniziò nel 1874 la compilazione della _Rivista generale dei Clubs e
delle Società Alpine_, che mantenne al corrente sino alla sua morte.

Mentre poi ci segnalava quanto di meglio facevano gli altri, non appena
anche da noi qualcosa si era ottenuto, lo rendeva noto agli stranieri,
esaltando l'opera nostra, onde ce ne venisse stima maggiore.

Le nostre pubblicazioni ebbero da lui un impulso vigoroso, e senza tema
di errare può dirsi che, fra tutti i soci, fu quello che maggiormente
contribuì con consigli e con pregevoli e numerosissimi scritti a dar
loro l'importanza che oggi hanno. I suoi articoli che trattano d'un
infinito numero di soggetti, attinenti all'alpinismo, nei primi tempi
erano contraddistinti colle segnature: «_Un membre étranger du C. A.
I._; _Un Inglese amico delle montagne_» ecc.; e più tardi colle sole
iniziali R. H. B., od anche col nome in disteso.

Tutti riuniti, i suoi scritti formerebbero certamente diversi volumi di
molta importanza, specialmente se fosse possibile radunare anche quelli
pubblicati sui periodici nostrani e stranieri. Vedrebbero allora gli
Alpinisti Italiani qual mole enorme di utile lavoro, quante nobili
iniziative, quante opere generose, Egli ha predicate, che ancor non
hanno potuto avere completa attuazione nelle nostre Alpi; quanto potente
fosse l'amore che quest'uomo portava alla nostra Istituzione, il cui
progresso fu scopo di tutta la sua vita.

Allorchè il Padre Denza si fece iniziatore degli _Osservatori
meteorologici in montagna_, Egli tosto accorse a sostenere, ad aiutare
quella ardita iniziativa, offrendo generosamente e l'opera e l'obolo
suo, sì che l'illustre scienziato non dimenticò mai di segnalare nei
suoi scritti e nei suoi discorsi, l'aiuto che il generoso Inglese gli
aveva dato nell'impianto delle stazioni di Belluno, di Casteldelfino, di
Valdobbia, di Domodossola ed altre.

Ed il senatore Torelli al Congresso Alpino tenutosi a Bormio nel 1873,
rendeva grazie egli pure al Budden, d'essere stato dei primi ad aiutare
l'impianto dell'Osservatorio Meteorologico alla IVª Cantoniera dello
Stelvio.

Nè minor fortuna ebbe il padre Filippo Cecchi, direttore
dell'Osservatorio Ximeniano di Firenze, quando a lui si rivolse, per
stabilire nell'Appennino Toscano una rete di tali osservatorî che in
breve volger di tempo, mercè l'aiuto che Egli ne diede e come privato e
come Presidente della Sezione Fiorentina, poterono iniziare utili studi.

Amante sincero d'ogni progresso scientifico, quando seppe che il Padre
Denza voleva tradurre in lingua italiana un libro del Whymper sui
barometri aneroidi, e che difficoltà finanziarie facevano ostacolo a
quel progetto, pagò del suo i diritti d'autore onde rendere possibile la
traduzione, che per la morte dell'insigne scienziato non potè portarsi a
compimento.

Così Egli proclamava coi fatti come la scienza debba essere sorella
all'alpinismo e che le associazioni alpine debbono avere uno scopo
eminentemente educativo, onde lo vediamo darsi a tutt'uomo per
l'impianto delle Biblioteche del Club, recar buon numero di volumi alla
prima filiale della nostra istituzione in Aosta e sollecitarne l'invio
dai suoi connazionali; altri portarne all'Ospizio del Piccolo S.
Bernardo, a Cogne, a Valtournanche, ai principali alberghi di montagna,
alle guide, ecc....., mentre arricchiva di opere pregevolissime e di
valore quelle della Sede Centrale, della Sezione di Firenze, di Agordo,
ecc....., facendo sempre qualcosa anche per altre Sezioni nel lungo
volger d'anni, dalla fondazione del Club ad oggi.

Animo educato al bello ed al buono, se per lui la scienza doveva essere
compagna dell'alpinismo, non dimenticava però l'arte che considerava
ausiliaria potente. Entusiasta dei monti, innamorato dei ghiacciai, di
quelle immense distese di nevi, le quali, benchè non fossero state campo
alle sue gesta, per lui non avevano segreti, avendole ammirate un
infinito numero di volte, in ogni ora del giorno, inondate di luce, o
coll'infuriar della bufera, all'alba ed al tramonto, silenziose o
solcate da tuonanti valanghe, rimpiangeva soventi che i nostri artisti
non studiassero quelle scene potenti, perchè riteneva sarebbero stati
d'aiuto alla nostra causa. Più d'una volta in numerosi scritti
insistette perchè principiassimo ad occuparci seriamente di
quest'importante argomento, trovava anzi «un fatto piuttosto strano che
in questo ramo d'attività il C. A. I. siasi lasciato prendere il passo
dai Clubs Alpini Inglese, Austriaco e Svizzero, e che in nessuno dei
diversi congressi si sia tentato di riunire una collezione di quadri
alpini, affine di coltivare in tal senso la passione delle montagne nel
pubblico, creando una vera scuola d'artisti che ci rendessero in modo
vero i monti, mettendo al bando quella pittura di fantasia che ce li ha
spesso rappresentati sotto aspetti imaginari» e combattendo così anche
l'eccessivo verismo di questi tempi.

Lavoratore instancabile, fino agli ultimi suoi giorni era solito
dedicare tutte le ore del mattino a compilare articoli per le nostre
pubblicazioni, per quelle dei Clubs esteri, o pei giornali quotidiani, e
nel pomeriggio si dedicava alla lettura, specialmente di libri e
giornali stranieri.

Nelle opere sue si scorge come Egli avesse dell'apostolo l'ampiezza
delle idee e la pertinacia nel predicarle, nel sostenerle, com'Ei
vedesse tutto possibile quando con buona volontà e costanza ci fossimo
accinti al lavoro, e non si sgomentasse mai allorchè le sue proposte
venivano ritenute speranze da sognatore, anzi proseguisse imperterrito
con ardore di neofita il suo cammino, riescendo in questi ultimi anni a
vedere attuato parte del suo vastissimo programma e molte altre sue
proposte avviarsi esse pure per la buona strada.

Benchè da tanto tempo avesse posto dimora fra noi, pure conservava
intenso, vivissimo l'affetto alla patria sua e non lasciava passare
occasione per informarci di quanto i suoi connazionali compivano
d'utile, di buono, ed in che fossero a noi superiori.

Era solito dire che l'alpinismo aveva avuto la virtù di farlo diventare
oratore, ed in tutti i congressi, nelle assemblee, ai pranzi sociali,
la simpatica e franca sua parola risuonava gradita sempre, portatrice
d'idee pratiche, d'alto criterio, d'entusiasmo per quanto riusciva a
decoro del Club.

Originalissime erano le sue concioni, ognuna delle quali rappresentava
un'idea che voleva ribadirci in capo, dette con una cadenza di voce, con
una pronuncia tutta speciale che tradivano la sua origine, ma davano
alle sue parole un non so che di vibrato, di squillante, d'energico.
Caratteristica indimenticabile di molti suoi discorsi erano certi scatti
curiosi d'informe ma franca eloquenza, che gli permettevano di
spiattellarci a bruciapelo, curando solo che ben comprendessimo quanto
voleva dirci, verità crude, crude, che da altri dette, che non fosse
l'apostolo dell'Alpinismo, avrebbero urtata la suscettibilità di non
pochi.

Carattere adamantino, sempre eguale, elevato sempre, solo rare volte e
quando si sentiva fortemente contrariato s'indispettiva ed allora, rosso
in viso, con fierezza, battendo il piede in terra soleva esclamare:
«_Sono inglese!_» per farci comprendere che tosto o tardi voleva
riuscire nel suo intento.

Entrato a far parte del C. A. I. nei suoi primordi (1865), veniva nel
1866 eletto a membro del Consiglio Direttivo, carica che, salvo breve
intervallo, mantenne sino alla morte.

Nel 1866 propugnò ed aiutò l'impianto della Sezione di Aosta, ne
sorresse i primi passi, ed allorchè colla morte del canonico Carrel e di
tanti altri volonterosi essa minacciava di cadere, Egli accorse, ne
promosse la fusione col «Cabinet littéraire» e con dono di quadri e di
libri ne abbellì le sale e v'iniziò una specie di museo, destinato a
raccogliere i prodotti minerali e delle principali industrie della
vallata. Alle sedute che allora presiedette sospinse calorosamente
giovani e vecchi ad aiutare con tutte le loro forze il risorgere della
più vecchia Sezione del Club, ch'Ei voleva destinata a rendere servizi
importanti a tutta l'estesa regione che la circonda. Fu in quelle
memorande sedute, che risorta a nuova vita, la Sezione d'Aosta
proclamava il Budden suo Presidente Onorario.

Presiedette pure il comitato formatosi per attuare il progetto di
riparare la mulattiera e tracciare un sentiero che salisse al Col
Fenêtre in Valpellina, comitato che ottenne dalle Autorità svizzere, il
compimento dell'opera sul versante di Val di Bagnes.

Ai suoi aiuti morali e finanziari è dovuta la esecuzione del sentiero
che attraversa il Colle di Valcornera, quello del Tournalin, la
costruzione di un «pavillon» sul Pic Sismonda e di tutte le capanne
della Sezione, la pubblicazione di un album ove sono illustrate la
Valpellina, la Valgrisanche e le Valli di Cogne e Rhême, fattasi per
sottoscrizione, in capo alla quale Egli figura per lire 200, la
fondazione della Scuola di Agricoltura, della Scuola per le Piccole
Industrie e della nuova Società d'Apicoltura, ecc. ecc., tanto che il
Comizio Agrario di Aosta che aveva avute da lui sì larghi
incoraggiamenti nel 1871 lo nominava suo Presidente Onorario e l'anno
successivo il Consiglio Comunale di detta Città credette dover suo
concedergli la cittadinanza onoraria[1].

Nel 1869 con Felice Giordano, Giovanni Battista Rimini ed Igino Cocchi
fondava in Firenze un'altra Sezione del Club Alpino, che presiedette
poi sino ai suoi ultimi giorni e che sotto di lui ha compiute
importantissime opere, quali la pubblicazione di Annuari, di un Catalogo
della biblioteca sezionale, delle Guide dei Bagni di Lucca, delle dimore
estive in Toscana, del Casentino, di Vallombrosa, di Montepiano, ecc.,
la costruzione di sentieri, al Callare di Matanna ed al Procinto, fra la
Garfagnana e la Versilia, il rimboschimento al Capo d'Arno, e di larghe
estensioni di terreno in diverse regioni dell'Appennino Toscano e delle
Alpi Apuane, l'impianto di alberghi, il collocamento di migliaia di
pesci nei torrenti, la fondazione delle Stazioni Alpine di Stia, di
Lucca, di Prato, la costruzione del Ricovero Dante sul Monte Falterona e
quello al Lago Scaffaiolo nella montagna Pistoiese. Diede inoltre largo
sviluppo alle gite sociali ed alle escursioni scolastiche, contribuendo
così a far ampiamente conoscere il Casentino, Vallombrosa, Montepiano,
il Mugello, le montagne Pistoiesi e Lucchesi, le Alpi Apuane e la
Lunigiana.

Fu sotto la sua presidenza ed auspici, che nel giugno 1876 la Sezione di
Firenze tenne in Pistoia, con felicissimo esito, il IXº Congresso
Alpino, e nel 1893 ebbe luogo la Riunione intersezionale al Procinto
(Alpi Apuane), in occasione della quale benchè avesse allora ormai
raggiunti 68 anni, Egli salì con una ventina di soci sulla vetta di quel
monte curioso, vera torre di roccia, per calcare il cui vertice dovette
affrontare il pericolo di salire per una scala di legno alta 8 metri
poggiata contro la parete a picco, ed oltr'essa innalzarsi su per 265
scalini tagliati nella viva roccia. Quel giorno venne inaugurata lassù
in onore del Budden una lapide con medaglione-ritratto di Lui, scolpito
in marmo statuario di Carrara.

Nel 1879 di passaggio a Genova con Damiano Marinelli, in occasione di
una gita al Monte di Portofino, gettava le basi di quella Sezione
Ligure, oggi floridissima.

Sapendo quanto l'iniziativa personale e la buona volontà servissero a
dar incremento alle Sezioni, ne visitava or l'una or l'altra ed avrebbe
voluto e propose che la Sede Centrale inviasse tutti gli anni qualcuno
dei suoi membri a vedere quelle che avevano maggior bisogno
d'incoraggiamento, di consiglio, onde rianimarle, metterle sul giusto
cammino.

Rappresentò il Club Alpino Italiano ai Congressi del Club Alpino
Svizzero tenutisi a Sion (1874) ed a Ginevra (1879), a quelli del Club
Tedesco-Austriaco in Villach ed a Innsbruck, a quelli del Club Alpino
Francese tenutisi a Parigi in occasione dell'Esposizione universale del
1878 e nell'agosto 1889, al Mont Dore (1882) ed a Sixt e Chamonix
(1883), e presiedette la riunione degli Alpinisti Francesi ed Italiani
tenutasi sul Colle del Moncenisio nell'anno 1875.

In occasione del Congresso tenutosi in Torino nell'agosto 1874, Quintino
Sella fece speciale menzione delle benemerenze del Budden verso la
nostra Istituzione e nell'assemblea del 1889 i delegati di tutta Italia
lo proclamavano Socio Onorario.

Era pure Socio Onorario dell'Alpine Club di Londra, del Club Alpino
Francese, della Società Alpina Friulana, della Società Alpina dei Tatry
(Ungheria), del Club Alpino Polacco di Cracovia, socio corrispondente
dell'Appalachian Mountain Club di Boston, socio effettivo di gran parte
degli altri Clubs e Società Alpine di Europa, Delegato della Sezione di
Napoli del nostro sodalizio, membro di molti Comitati e Commissioni
speciali nelle quali in sì lungo volgere di anni la sua parola
assennata, i suoi consigli pratici furono sempre ascoltatissimi.

Ci legò e mantenne in buoni rapporti con tutti i Clubs Alpini esteri coi
quali, come coi più eminenti alpinisti stranieri, era in continua
corrispondenza facendo, come argutamente egli ci disse all'ultima festa
tenutasi in suo onore al Monte dei Cappuccini in Torino, da _ministro
degli esteri_ del Club Alpino Italiano.

       *       *       *       *       *

Di Lui, fornito non solo di sublimi doti di mente e di cuore, ma ben
anco di largo censo, rimarrebbe ora a dire quanto l'animo suo grande e
generoso lo condusse a compiere per i poverelli, se la sua modestia
eccezionale non avesse nascosto con un velo quasi impenetrabile le
infinite sue opere di pietà. Sarebbe questa certamente la pagina più
gloriosa di tutta la sua esistenza.

Condusse sempre vita modesta, non adeguata alla cospicua fortuna di cui
disponeva, destinando ad opere di beneficenza, a lenire miserie, senza
la minima ostentazione, quanto non eragli strettamente necessario,
secondo le norme del Vangelo, di cui era fervente osservatore. E nello
stesso modo che può dirsi come nessun infortunio che abbia colpito gli
abitanti delle Alpi o degli Appennini sia stato da lui dimenticato, così
è da asserire che nessun povero si è mai rivolto invano a lui che,
allorquando per avventura le generose sue elargizioni avevano esaurite
le somme disponibili, non esitava punto a privarsi degli oggetti
personali di prima necessità, pur di venire in loro aiuto.

L'animo suo benefico, il suo carattere dolce, la sua timidezza che lo
portava a nascondere ogni suo atto, a far quanto poteva onde si parlasse
il meno possibile di Lui, facevano strano contrasto colla tenacia
eccezionale della sua fibra, colla sua ferrea volontà, che lo sorresse
sempre nel lento e continuo lavoro di rigenerazione ch'Egli voleva
compiere.

Sposata la causa dell'Alpinismo nei giovani anni, vi dedicò tutti i suoi
giorni, informò ad essa tutti i suoi atti, predicando incessantemente
onde si comprendesse qual campo immenso essa abbraccia, quanti benefici
frutti apporterà alla nostra patria. Egli vedeva in essa un elevatissimo
problema, dalla cui soluzione si deve attendere, fisicamente, moralmente
ed economicamente, frutti d'inestimabile valore.

«Tale era l'uomo, che piangiamo estinto, tale il collega che perdemmo
irreparabilmente. Ma uomini che, come il Budden, sono l'incarnazione dei
più alti ideali dell'umanità, non muoiono; essi sopravvivono allo
sfacelo della materia nei loro ideali stessi, che sono immutabili. Se
l'Apostolo dell'Alpinismo abbandonò le sue forme terrene, rimane fra noi
imperituro il suo vangelo. E nella venerazione degli Alpinisti Italiani,
nel Pantheon dei benemeriti della nostra Istituzione il posto di
Riccardo Enrico Budden è accanto a Quintino Sella e a Bartolomeo
Gastaldi.»[2]

A tener desta la sua memoria che sarà sprone a tutti gli alpinisti a
proseguire sulla via da lui tracciata, nel gruppo del Gran Paradiso una
vetta alta 3687 m. porta il suo nome, che venne pur dato ad un Colle
delle Alpi Pennine ed al rifugio costruito dalla Sezione di Aosta sulla
Becca di Nona (Pic Carrel), e che l'amico suo abate Stoppani registrò a
lettere d'oro nel libro «_Il bel Paese_.» Monumenti questi, coll'opere
sue, degni dell'Apostolo dell'Alpinismo Italiano.

  Nicola VIGNA
  (Sezione di Aosta).

NOTE:

    [1] A questo proposito ci sembra opportuno riferire testualmente la
    deliberazione Consigliare presa in data 20 maggio 1872, la quale
    enumera i preclari titoli di benemerenza del Budden a riguardo della
    Valle d'Aosta.

    «Considérant que M.^r Budden n'a cessé, depuis qu'une bonne étoile
    et son goût du beau le conduisirent dans nos montagnes, de vouer un
    intérêt particulier à la Vallée et principalement à cette Ville où
    il a établi une Succursale du Club Alpin, de laquelle il est le
    digne Président honoraire et l'âme vivante; qu'il cherche sans cesse
    à faire connaître la beauté de nos sites et la majesté de nos pics
    gigantesques et à nous attirer les touristes et les voyageurs, tant
    par ses nombreuses relations particulières que par la voie du
    journalisme; que, dans ce but, il est toujours là à suggérer de
    bonnes directions à nos hôtels et des conseils pratiques à nos
    guides; qu'à son initiative ed à sa persévérante bonne volonté sont
    dues les améliorations au pavé et aux promenades de Courmayeur, la
    construction de la grotte d'abri au Mont-Cervin, la prochaine
    construction d'une cabane au Col Sismonda, le chemin du Tournalin,
    etc.;

    «Qu'il ne se contente pas d'étudier et de nous communiquer avec une
    amitié constante tous les moyens propres à nous attirer les
    étrangers et les amis de la belle, riche et variée nature de nos
    montagnes, mais qu'aux conseils, il joint toujours l'aide puissant
    de ses libéralités, témoin la belle part qu'il prend à toutes le
    souscriptions, le prix qu'il a établi pour l'inventeur du meilleur
    système de reboisement de nos forêts, cette collection d'ouvrages,
    de cartes géographiques, d'itinéraires, de dessins, de lithographies
    et ce beau portrait en grand de notre compatriote regretté M.^r le
    Chanoine Georges Carrel qui ornent et embellissent notre salle du
    Club;

    «Que tous ces mérites sont des titres à notre reconnaissance et
    constituent le vrai citoyen;

    «Ce Conseil, voulant consacrer, par un acte légal, la manifestation
    de l'opinion publique et de ses propres sentiments,

    «A délibéré, à l'unanimité des suffrages, de conférer à M.^r le
    chevalier Budden le titre honorifique de _Citoyen de la Ville
    d'Aoste_ et de charger la Junte Municipale de lui délivrer le
    diplome relatif, avec une copie de la présente délibération.

    «Préalable lecture, la présente a été signée comme suit.

    «Signés: _Le Président_ DALBARD
             _Le Conseiller ancien_ V. ROSSET avocat
             RIVAZ JEAN-BAPTISTE».


    [2] Vedi «Riv. Mens.» vol. XIV (1895) pag. 459.




Emilio Rey.

      Non parte mai del tutto chi lascia dietro di
      sè buona memoria.

      E. DE MARCHI.


Dinanzi al frequente succedersi delle disgrazie alpine, l'animo si
turba, s'inquieta, e pare che il nostro entusiasmo si sfumi o vada a
poco a poco raffreddandosi. Eppure così non è, e non sarà mai.
L'alpinismo, per queste tristi calamità che vengono crudelmente a
colpire i suoi fidi, non è condannato a morire; e continua imperturbato
nella sua via tracciata, alla conquista di vette inesplorate, dove il
nostro essere, dimentico della sua veste terrena, si rende migliore e
mira ad altissimi ideali.

Le disgrazie alpine, non vanno considerate _sui generis_ ed imputate a
temerità, ma nella causa immediata che le generò: esse provano vieppiù
la debolezza dell'uomo, per quanto gigante egli sia, dinanzi ai
superiori eventi; e, benchè spargano un subitaneo terrore nelle nostre
file, fortificano, ritemprano i nostri cuori: poichè non è che dopo aver
passato per dure prove che l'anima si sente forte.

Se i più valenti campioni dell'alpinismo soccombono là dove già
passarono non curanti più volte, non è perchè abbiano oltrepassato il
limite consentito dalla prudenza e dal coraggio, ma così volle il
destino, il fato supremo. Dobbiamo ammettere la massima alpinistica che
in montagna una lieve, anche involontaria imprudenza può costare la vita
ad un uomo: ma quale è l'essere perfetto che non abbia una momentanea
debolezza?

Una tremenda prova la diede la guida Emilio Rey, onore e vanto delle
guide italiane, compagno gentile e valoroso, zelante fino
all'abnegazione, forte ed insuperabile; Lui, guidatore sicuro dei più
eletti campioni dell'alpinismo europeo, che nè la furia delle tormente,
nè l'aspra verticalità dei picchi bastarono a farlo indietreggiare, Lui
perì vittima di una tenue imprevidenza.

Dinanzi ad una tomba di recente aperta non è lecito criticare, chè
unanime sorge il plauso a questa vita bruscamente spezzata.

Emilio Rey dorme placidamente nell'umil campo dei morti del suo caro
paese natìo e riposa dall'aspre tenzoni della sua vita: il suo nome è
stampato a caratteri d'oro nei fasti dell'alpinismo; la sua fiera ed
amabile figura resterà impressa perennemente in quanti lo conobbero.

       *       *       *       *       *

Il mese di agosto è stato terribilmente nefasto per la stazione alpina
di Courmayeur. In questo mese, che è il più propizio per le grandi
ascensioni, perivano nel 1890, sugli alti ghiacci del Monte Bianco, due
guide provette e di fama, assieme a un giovane e baldo alpinista che
iniziava brillantemente la sua carriera. Quattro anni dopo, un alpinista
temprato ai più ardui cimenti rimase vittima della subitanea ira di quel
colosso, mentre veniva di calcare la cervice di uno dei suoi più temuti
satelliti.

Le guide di Courmayeur, che da più di mezzo secolo riportano vittorie su
quell'eccelsa catena, erano sempre state risparmiate nelle infauste
vicende che vi si svolsero; ma nell'anno decorso venne pur troppo il
loro turno. In men di una settimana ci rapiva un onesto padre di
famiglia che lasciò due orfani in tenera età, ed un giovane che lasciò
la sposa diletta nell'inconsolabile solitudine; e quindi, affinchè il
colpo si ribadisse più tremendo nei nostri cuori, ci toglieva una
persona che non solo ci era cara, ma formava il nostro vanto, una delle
nostre maggiori glorie.

Del Rey conosciamo purtroppo i particolari della sua tragica morte;
degli altri due, Savoye Michele e Bron Lorenzo, non basteranno le
supposizioni a colpirli di biasimo; l'animo ripugna a pensare che non
abbiano compiuto i doveri loro incombenti: gli onori resi ai loro corpi
giustifichino la loro condotta. Essi sono morti, ma non scomparsi dalla
nostra mente; i martiri dell'alpinismo ci sono sacri.

«Il est des catastrophes si complêtes, si foudroyantes qu'on refuse d'y
croire dans le premier moment.--On se dit:--Ce n'est pas possible!--et,
malgré l'évidence, on doute.»

Tale accento di dubbio, di sorpresa e di profondo dolore, si leggeva in
volto a tutte le persone in Courmayeur, verso il mezzogiorno del 25
agosto 1895, quando giungeva dal Colle del Gigante la guida francese
apportatrice del triste annunzio della morte di Emilio. In men che non
si dice, a tutti fu nota la disgrazia. Fu come un vento gelido di morte
scendente dalla montagna ad imprimere su tutti gli animi lo sconforto;
come per incanto scomparve quella gaia serenità che si vede dipinta sui
volti delle persone in un giorno di festa. Gli occhi s'imperlavano di
lagrime furtive, e lo sguardo, nel suo mutismo, lanciava una maledizione
a quella montagna che ci rapiva una persona amata da tutti.

Mi par ancora di vedere la moglie del Rey, all'uscir di messa,
apprendere, dal suo figlio maggiore, la tremenda sciagura che la
colpiva. Povera donna! non volle credervi; ma interrogati, cogli occhi,
gli astanti fu purtroppo conscia della verità di quanto le asserivano.
Che terribile frecciata al cuore!

L'annunzio di tanta iattura lasciò la maggior parte di noi increduli. Ci
pareva impossibile che un Rey fosse caduto e tanto più in un sito
relativamente poco pericoloso. Ma a che pro' illudersi?

Per quel giorno e per molti altri ancora, Emilio Rey divenne il tema di
tutti i discorsi; però da tutte le bocche, non una parola di biasimo
usciva al suo indirizzo, ma lodi ed ammirazioni.

Poichè Emilio Rey non è più, tramandiamo ai posteri la sua fiera e
simpatica immagine, narriamo le gesta della sua vita gagliarda che mai
venne meno al dovere del giusto e del prode. Che le generazioni avvenire
sappiano chi fu e come fu Emilio Rey!

Il còmpito è arduo e spinoso, ma riconforta l'animo nel ripercorrere
questo cammino pieno di vittorie, dove tra le foglie della quercia
robusta, sono intrecciati i fiori gentili della cortesia ed i frutti di
animo elevato e d'una coscienza candida, immacolata.

       *       *       *       *       *

Emilio Rey nacque nel 1846 in quel di La Saxe, frazione di Courmayeur,
in Valle d'Aosta. Poco o nulla di notevole v'è da dire sulla sua
giovinezza, se non che ricevette un'educazione austera, che valse
grandemente a formarne un uomo di carattere dai forti proponimenti e dai
ponderati giudizii. L'istruzione gli fu pur troppo limitata: abbozzata
meschinamente nella scuoletta del villaggio, fu compiuta in famiglia
fino oltrepassata la puerizia. Ma se la mente fu lasciata in balìa di sè
stessa, il cuore venne ornato di tutte quelle doti che, nella vita,
valgono più di qualunque ornamento estetico, e bastano da sè sole per
farsi apprezzare e rispettare.

Della sua poca coltura ebbe poi Emilio sempre a dolersene per tutta la
vita, adducendo da fine osservatore l'aforisma: «L'instruction sert
grandement à former les caractères et à développer les forces latentes
du coeur et de l'esprit. Elle constitue, pour ainsi dire, la noblesse
de l'ouvrier.»

Però il continuo contatto e la vita quasi intima che trasse con persone
di vasto sapere lo dirozzarono non solo della scorza che conservava di
montanaro, ma gli suscitarono un'ardente brama di sviluppare le facoltà
intellettive per quanto gli permettevano e l'età matura e le occupazioni
domestiche. In prova di quanto dico, sta il fatto che fin dal 1878,
allorquando il suo nome si era già fatto una breccia nella fama, sentì
la necessità di possedere, almeno superficialmente, l'idioma delle guide
bernesi, colle quali aveva frequenti relazioni ed era amico e emulo. Si
ridusse perciò a passare quell'inverno a Meiringen colla guida Zumberg,
che da tempo conosceva. Più tardi, verso il 1887, teneva presso di sè,
per tutta la stagione invernale, un certo Fischer, giovane dell'Oberland
Bernese (perì nell'88 accompagnando i signori Donkin e W. Fox al
Dichtau, nel Caucaso), onde vieppiù impratichirsi della lingua tedesca.

Emilio Rey parlava e scriveva correttamente il francese, conosceva
l'italiano e il tedesco ed interpretava anche la lingua di Byron.
Tuttavia, se la sua parola era calda, forbita, schiettamente
entusiastica, e quasi direi spiritosa, il suo scritto era stentato,
sebbene conciso; preferiva sempre la piccozza alla penna!

A lord Wentworth che lo richiese di ragguagli sulla loro prima
ascensione dell'Aiguille Noire di Petéret, rispondeva questa frase
tipica: «La description de cette course neuve ne me satisfait pas du
tout, et je trouve que j'ai bien plus de peine et de soucis de décrire
mes courses que de les faire!»

Il padre di Emilio, Giuliano Rey, era un uomo tipico per eccellenza. Il
procedere franco della sua persona, l'espressione leale, ma ferma del
suo sguardo indagatore, la sua parola, il suo gesto, tutto contribuiva a
cattivargli di primo acchito ossequio e venerazione. Fu per molti anni
capo-guida e per più di due lustri giudice conciliatore. Fu nel
disimpegno giudizioso delle funzioni che importavano questa carica, che
si conquistò amore e rispetto nel suo paesello. Tale fu il genitore di
Emilio Rey; non potevo tralasciare un accenno al padre parlando di tanto
figlio.

Rey, giovinetto, apprese ed esercitò il mestiere di falegname, nel quale
divenne abilissimo. Fu lui, che più tardi, costruì i rifugi alpini delle
Aiguilles Grises, del Colle del Gigante, delle Grandes-Jorasses, del
Triolet e del Gran Paradiso. Chi abbia pernottato in quelle capanne non
potrà a meno che tributargli riconoscenza per la loro ammirabile
costruzione e solidità.

Prima di intraprendere la narrazione della sua vita avventurosa,
visitiamolo nelle pareti domestiche. È là che il cuore di Emilio
rifulge di vivida luce e come figlio, e come sposo, e come padre.
Professò sempre profonda venerazione per gli autori dei suoi giorni.
Come mi riuscirono strazianti le lagrime della sua vecchia madre, quando
rivide, per l'ultima volta, l'idolo della sua vita.... cadavere!

Primo pensiero di Emilio fu sempre la famiglia. Quando trovavasi assente
da casa, per cause inerenti alla sua professione, vi era però presente
in ispirito. Ed era principalmente nei passi difficili che tale pensiero
lo tormentava. Quale reazione esercitasse nel suo animo l'idea della
morte, ne sia prova la calma impassibile del suo sguardo e la lucidità
di mente che in quegli istanti possedeva in sommo grado. Non era lo
spettro nero, no, che lo turbava, che gli ridonava forza e coraggio; ma
bensì il pensare essere Egli il cardine della prosperità della famiglia,
l'avere i figli giovani, epperciò abbisognanti di un sostegno, di una
guida onde incamminarsi nella vita. Egli era padre premuroso e
previdente: mercè la sua instancabile attività, procurò alla famiglia
una prosperosa agiatezza. Diede ai figli una buona educazione, ma più di
tutto suscitò in loro l'amore al lavoro.

Emilio Rey non era un uomo da godersi beatamente il meritato riposo
colle mani alla cintola. Lui riposava lavorando. Terminata la stagione
delle corse, appendeva ad un chiodo la corda e la piccozza, e correva
pei campi ad invigilare gli ultimi lavori. Caduta la neve a ricoprir le
campagne del suo candido velo, gli rimaneva la pialla per fargli parere
meno lunghi i mesi invernali. Secondo Lui l'alternarsi di varii lavori
costituiva un riposo. Che ne dite, lettori, di questa saggia filosofia?

       *       *       *       *       *

Emilio Rey abbracciò la professione che lo rese celebre per spontanea
vocazione. Egli non apprese ad essere guida cacciando il camoscio o
sotto l'altrui scorta, ma di propria e volontaria iniziativa.

Fin da giovinotto, ci raccontava in questi anni, nel giungere su una
prominenza, su una vetta qualunque, egli si sentiva invaso da un «bien
aise» insolito e come purificato da ogni sozzura terrestre in
quell'ambiente aereo e vivificante; e rimaneva lunghe ore estatico ad
ammirare le bianche guglie delle montagne circostanti, sulle quali
avrebbe bramato volare onde abbracciare un più vasto orizzonte.

All'età di 22 anni, nel 1868, cominciò il suo tirocinio di guida. Poco
notevoli furono le corse compite nei primi tempi della sua carriera,
limitandosi a poche vette del suo paese e della valle, ascensioni e
passaggi riputati al giorno d'oggi come volgari, ma in quei tempi
ritenuti scabrosi. Denotava, fin d'allora, di diventare un'eccellente
guida.

Nel 1875 accompagnava l'ing. Angelo Genolini in un tentativo al Dente
del Gigante, ripetuto poi due anni dopo con lord Wentworth e l'avv. De
Filippi. A proposito di questa bizzarra vetta, insensibile alla assidua
corte che le faceva un numeroso stuolo di ammiratori, a quanto mi
riferiscono altre guide militanti allora, Emilio fiutava la possibilità
di domarla, però non escludendo mezzi meccanici.

Fu solamente nel 1876 che il Rey cominciò a distinguersi fra i colleghi
per quello che era. Venne impegnato per parecchio tempo da lord
Wentworth, col quale salì le Grandes-Jorasses, il Castor, lo Strahlhorn,
il Riffelhorn dal ghiacciaio di Gorner, più un tentativo sull'Aiguille
Verte dai châlets di L'Ognan. Se non era per l'indisposizione di due
guide, che si ammalarono quando già trovavansi vicino alla meta, quella
sarebbe stata una vittoria del Rey. Egli tenne la testa della carovana
per tutto il tempo e si distinse talmente che il Wentworth lo classificò
tra gli arrampicatori di prim'ordine.

L'anno successivo guidò lo stesso alpinista in una serie d'importanti
imprese, fra cui ascensioni di picchi vergini, quali l'Aiguille Noire de
Pétéret e la Punta Giordano dei Jumeaux. Per vie nuove salì il Gran
Paradiso dal ghiacciaio della Tribolazione, e la Grìvola, con una
variante, da Valsavaranche. Fu pure all'Aiguille de Rochefort (seconda
ascensione), ai Jumeaux, ed al Cervino, da Zermatt al Breuil, col quale
faceva la prima volta conoscenza.

Il valente alpinista inglese scrisse belle pagine sul libretto di
Emilio, gentile preludio di altre non meno piene di ammirazione per le
sue eccezionali qualità. Lord Wentworth lo dichiarò abilissimo e forte
alpinista, possessore di un tatto speciale per orientarsi in mezzo ai
frangenti i più difficili.

A proposito di questo intuito delle guide, che istintivamente sanno
afferrar subito il lato debole della montagna, propendo che esso
consista non già nell'istinto naturale del montanaro, ma bensì
nell'acquisita esperienza e profonda osservazione. Allorchè nel 1886,
assieme alla guida François Simond, Emilio accompagnava il sig. H. Dunod
alla Meije, non la conoscevano nè gli uni nè gli altri, «mais, sans
hésitation, il devina si facilement l'issue des passages délicats,
qu'ils détinrent pendant longtemps le récord de la vitesse». Partiti dal
Châtelleret, compivano l'ascensione con passaggio della «Brêche» e
scendevano a La Grave in sole 16 ore![3]

Nel 1878 Emilio veniva a stringere relazione col Monte Rosa guidando
alla Punta Dufour il dott. Theodor Petersen, allora presidente del Club
Alpino Tedesco-Austriaco.

Dal 18 agosto a metà settembre del 1879, il Rey fu ritenuto da J.
Baumann, che assieme al sig. J. O. Maund gli crearono una aureola di
notorietà. A partire da questo tempo, tutti i più festeggiati alpinisti
andarono a gara per averlo compagno e guida nelle loro escursioni. In
quell'anno compiva, coi signori J. Baumann, G. Fitz Gerald e F. J.
Cullinan, la prima ascensione dell'Aiguille di Talêfre, e della Dent
d'Hérens per la cresta che dal Tiefenmattenjoch conduce alla sommità.
Faceva pure le seconde ascensioni del Grand Dru, e del Cervino per la
cresta di Zmutt, pochi giorni dopo il sig. Mummery colla guida Alexander
Burgener. Per questa via, doveva pure accompagnare ultimamente a quel
colosso S. A. R. il Duca degli Abruzzi, se il tempo non fosse venuto,
quand'egli era ancor libero, a «gâter le jeu».

Sempre con J. Baumann, nel 1880 tentò l'Aiguille du Plan dal ghiacciaio
di Blaitière. Questa vetta fu poi soggiogata poco dopo, dalla parte
opposta compiendovi la seconda ascensione. Nella gita suddetta il Rey
aveva compagno Andreas Maurer, col quale era amicissimo e doveva in
seguito misurarsi sui picchi più ardui delle Alpi.

Nell'anno medesimo, con Georg Gruber esplorava il fianco meridionale del
Monte Bianco, scoprendo il Colle du Fresnay (una sella nevosa che unisce
l'Innominata alla parete rocciosa sostenente l'immane cupola del colosso
alpino) e riuscendo sulla suprema vetta, direttamente dal ghiacciaio di
Fresnay, variando nel percorso la strada tenuta nel 1877 da J. Eccles
con Alphonse Payot. Questa ardita esplorazione gli fu di valido aiuto,
come vedremo in seguito, nelle due ascensioni alla terribile Aiguille
Bianche de Pétéret. Con lo stesso alpinista, nell'anno successivo,
perveniva sul Monte Bianco dal ghiacciaio della Brenva e pel Corridor
(14 luglio) e scopriva un nuovo passaggio nel gruppo del Triolet, il Col
du Piolet, così denominato perchè dovettero abbandonare una piccozza
alla quale avevano assicurato una corda onde scendere sul versante di
Chamonix. La prima di queste escursioni non fu mai più ripetuta, sia
perchè è pericolosissima per la caduta di blocchi di ghiaccio, sia
anche perchè la cresta per la quale salirono al Colle della Brenva, non
è sempre praticabile per il vetrato ricoprente le roccie.

Nel 1881 con J. Baumann, il Rey fece un tentativo arditissimo
sull'Eiger, per la cresta di Mitteleggi. Chi non conosce quella
montagna, non può farsi un'idea di questo «tour de force» eccezionale,
per la quasi assoluta verticalità della parete. A proposito di questa
azzardatissima impresa, l'alpinista isolano scrisse le seguenti testuali
parole sul libretto di Emilio per compensarlo, in certo qual modo,
dell'insuccesso, non dovuto già all'imperizia della guida, ma
all'impraticabilità del sito. «Rey solo e senza essere legato,
contornando un masso difficile e sporgente, proseguendo lungo la cresta,
riuscì ad arrivare a un punto sino allora inesplorato.» Pochi giorni
dopo però, l'Eiger veniva salito dalla stessa comitiva per la solita
via. In quell'anno, con Andreas Maurer, Emilio guidò il Baumann ed il
Maund, alla prima ascensione del Grosser Lauteraarhorn dal versante
occidentale; e più tardi guidò il sig. Moritz von Déchy all'Aiguille
Verte.--«L'ascension de l'Aiguille Verte était accomplie aprés une
sévère chûte de neige, sous des circostances très difficiles et
défavorables. J'avais eu l'occasion de voir Rey au travail et depuis
j'ai souvent pensé de faire avec lui un voyage lointain, dans une des
chaînes de montagnes hors de l'Europe».--Così si esprime il signor Déchy
in una gentilissima epistola direttami a proposito di Rey. E più oltre,
pensando sulla misera fine dei suoi due compagni di viaggio, esclama:
«Hélas! tous les deux sont maintenant morts, tous les deux tombés sur
leur champ de gloire!»--Che fatale sorte fu serbata a questi due
valorosi militi dell'alpinismo! Ha qualche cosa di fatidico, questo
destino delle guide, che non vale però a diminuire il loro entusiasmo
per la montagna e l'intrepidezza con la quale affrontano i pericoli
maggiori.

Nella primavera del 1895 parlando con Emilio Rey, gli domandavo perchè
oramai non si concedesse riposo, dacchè si era acquistato, con la sua
attività, un'avviata agiatezza. Con la solita franchezza, Egli mi
rispose: «Ce n'est pas le gain qui me pousse sur les sommets, c'est la
grande passion que j'ai pour la montagne. J'ai toujours considéré la
récompense comme chose secondaire à ma vie de guide.» Poi soggiunse
inspirato da chi sa quali presentimenti: «Je sens, je prévois qu'un jour
ou l'autre, on me recueillera dans une crevasse: ce ne sera point le
danger qui m'aura tué, mais un caprice de la montagne. Je l'ai trop
aimée et vaincue pour qu'elle ne se venge pas sur moi!»--Chi allora
prevedeva che questi pronostici su sè stesso, si avverassero in pochi
mesi? Povero Emilio!

Rey aveva una facoltà tutta sua propria per cattivarsi, a prima vista,
delle simpatie. Anche fra i profani in alpinismo contava degli
ammiratori e degli amici. In montagna non solo riusciva utile e gradito
compagno, ma sapeva prevenire e soddisfare tutti i minimi desideri del
viaggiatore, rassicurarlo nei momenti incerti, suscitargli il coraggio e
la forza per vincere e l'entusiasmo per la vittoria. È per questo
infatti che tutti gli alpinisti da lui guidati lo veneravano come un
maestro e lo amavano come un amico, è per questo che lo volevano sempre
con loro e lo richiedevano di accompagnarli, come d'un favore, nelle
loro più arrischiate escursioni. Non stupisca dunque se un alpinista
come il sig. Déchy, riconoscesse nel Rey, in una sola ascensione fatta
con lui, una guida valente ed un gradito compagno per un lunghissimo
viaggio quale vagheggiava di fare nel Caucaso.

Emilio Rey compì poi con Carus D. Cunningham un lavoro
considerevolissimo. A cominciare dal 1882 sino al 1884 fu ritenuto da
quell'alpinista quattro mesi all'anno. Sono tutte salite di primo
ordine, e meritano un'accenno.

Nel 1882 si principiò in giugno nella catena del M. Bianco salendo
parecchie vette, fra le quali l'Aiguille de Talèfre (prima ascensione
dal versante italiano per la cresta Est), la Calotte de Rochefort (prima
ed unica ascensione). Nel distretto di Zermatt Emilio guidò il
Cunningham al Cervino, al Rothhorn, al Grabelhorn, ecc.

La campagna susseguente fu non meno trionfale per il Rey. Oltre il
Cunningham accompagnò i signori H. Walker, J. W. Hartley e W. E.
Davidson, i quali scrissero due nobilissime pagine sul libretto di
Emilio che per l'autorità di chi le dettò gli fanno molto onore.

Col primo di questi due ultimi valentissimi «grimpeurs», faceva
nell'agosto la seconda ascensione delle Aiguilles du Dru. Quella del
Petit Dru fu compiuta senza l'aiuto dei mezzi meccanici adoperati nella
prima salita (C. T. Dent e J. W. Hartley con A. Burgerner e K. Maurer:
12 settembre 1878); venne definita da questi due sperimentati alpinisti
come la più dura scalata che abbiano fatta. In quattro giorni
consecutivi Emilio fece la terza, la quarta, la quinta ascensione del
Grand Dru. Questo si chiama possedere una forza di resistenza e un
«entraînement» non comuni.

Una di esse, con W. E. Davidson, fu la prima salita compiuta
direttamente dal Montanvert, senza che pernottassero al ghiacciaio della
Charpoua, come abitualmente si fa. Partiti dall'Hôtel alle 3,35 del 28
agosto, alle 11 arrivavano sulla vetta e già verso le 17,45 dello stesso
giorno erano di ritorno all'albergo. Impiegarono dunque in tutto
solamente 14 ore e 10 min., delle quali, diffalcando le fermate,
risultano ore 10,55 di assoluta marcia. Si consideri poi anche che non
fecero uso di scale, nè di corde fisse, e variarono la solita via. Il
sig. Dent raccontando questo «tour de force» unico nel genere, scrisse:
«Il sig. W. E. Davidson in una recente ascensione su questa montagna,
potè trovare la strada senza l'aiuto di scale e di corde. In uno spazio
di tempo prodigiosamente breve, salì e discese la vetta, sulla quale si
fermò delle ore senza fine.»

Sempre nel 1883, Emilio guidò il Cunningham alla prima ascensione della
punta più alta dell'Aiguille du Midi per il versante Nord-Ovest, alla
seconda ascensione delle Périades (prima per il versante Est); pure alla
seconda del Mont Blanc du Tacul, ma con una variante; infine
nell'Oberland a buon numero di vette. Mi limito ad enumerare solamente
le principali, perchè lo spazio tiranno e la minor importanza delle
altre mi vietano di troppo dilungarmi in cose di poco interesse.

Il signor Cunningham nutriva una vera affezione per Emilio Rey. Nel
gennaio del 1884 lo invitò a passar seco alcune settimane in Inghilterra
dove lo fece viaggiare nelle principali città e lo presentò ai soci
dell'Alpine Club. Ovunque fu festeggiatissimo, e ricevette numerosi
segni di viva simpatia e grande ammirazione. Dai servitori del
Cunningham, all'editore del _Nineteenth Century_, col quale passò un
«aprés-midi» intellettuale, a Madame Tussaud, tutti avevano per lui una
parola di lode. Ed Egli si trovava «à l'aise partout» e «on remarqua
qu'il se conduisait avec un tact parfait, conservant toujours sa naïve
aîsance.»

In quel frattempo Emilio fu col sig. Cunningham al Ben Nevis, la vetta
più alta della Grande Brettagna, e sull'Arthur Seat. Era la prima volta
che queste ascensioni venivano compiute da una guida delle Alpi. La
stampa scozzese ne tessè, a proposito, una particolareggiata relazione,
nella quale vediamo con piacere il nome del Rey far vanto alle guide
italiane[4].

 [Illustrazione: EMILIO REY]

Sempre nel 1884, Emilio in giugno trovasi già, in compagnia del
Cunningham, a Grindelwald ad iniziare la campagna alpina che fu
fecondissima d'importanti imprese. In quello splendido distretto
si ascesero il Mittelhorn, il Mönch, lo Schrekhorn, il Mettenberg,
la Jungfrau, ecc... Nella catena del Monte Bianco si compì la prima
ascensione della Tour Ronde per la cresta Nord-Est, con discesa al
Colle dello stesso nome. La stagione terminavasi con la seconda
ascensione del Grosser Lauteraarhorn, per la cresta scendente verso lo
Schreckhorn.

Dal 1884 in poi il sig. Cunningham, per motivi di salute, non potè più
viaggiare sulle montagne, ma con ciò non venne meno in lui la
riconoscenza ch'egli pubblicamente professava al nostro Emilio per gli
ingenti servigi resigli.

«In tutte le relazioni ch'ebbe con me--scrisse il Cunningham nel suo
aureo libro _The Pioneers of the Alps_--negli impegni d'ogni anno,
nessuna azione venne mai a diminuire, in minimo grado, l'alta stima che
ho per lui, o a danneggiare la grande amicizia che esiste tra di noi
due».--E più oltre: «Ricordandomi delle circostanze sopraggiunte, quando
i nostri giorni d'alpinismo parevano terminare, mi ricordo quanto l'idea
del pericolo, che mi sembrava inevitabile, scomparisse alla vista delle
braccia robuste, della testa calma e del coraggio inflessibile della mia
guida».

Verso la fine di luglio del 1885 il Rey fu impegnato dal sig. H. Seymour
King, onde accompagnarlo alla prima salita dell'arditissima Aiguille
Blanche de Pétéret, alla quale era legato il triste ricordo della
catastrofe del prof. E. M. Balfour con la guida Petrus. Partiti da
Courmayeur il 30 di quel mese, dopo sforzi inauditi (specialmente
nell'ultimo tratto del ghiacciaio di Fresnay), poterono arrivare verso
sera a poco più di 3600 metri, sospesi sull'arditissima parete Ovest
dell'Aiguille Blanche, dove pernottarono. Dio sa come passarono la notte
a quella straordinaria altezza, quasi librati nel vuoto, legati alle
roccie e con 20° sotto zero! La «verve» inesauribile di Emilio aveva
sempre lo stesso grado di spiritosità, benchè i denti battessero
sonoramente le ventiquattro, ed il vento, colle sue folate da
intirizzire le pietre, continuamente li molestasse. Solo l'alpinista che
ha dormito alla bella stella a 3000 metri sul livello del mare, può
considerare quale sforzo morale deve l'uomo operare su sè stesso,
affinchè il fisico non soggiaccia alla forza dell'ambiente.

Al mattino del 31 luglio attaccarono dapprima le roccie che sorpiombano
sul ghiacciaio di Fresnay, quindi, lavorando di piccozza su corazze di
ghiaccio ed infine per una cresta nevosa che diventa esilissima e
vertiginosa, riuscirono sulla vetta. Questa salita, che durò tre giorni
con due notti all'aperto, non venne poi mai ripetuta, sia perchè è
pericolosissima per le roccie disgregate e per le cornici di ghiaccio,
sia anche perchè il ghiacciaio di Fresnay, superiormente, alla base
della parete Ovest dell'Aiguille Blanche, si spacca enormemente e forma
una bergsrunde insormontabile.

In principio dell'estate 1886 il Rey fu con Miss Katharine Richardson,
che accompagnò in seguito quasi tutti gli anni. Di questa intrepida
alpinista, coraggiosa quanto mai, che mentiva formalmente il suo sesso
(in quanto si riferisce alla resistenza, alla vigoria, alla tempra)
soleva Emilio parlarne di sovente; e concludeva che nel mondo muliebre,
di uno stampo simile se ne incontrano di rado.

Non notiamo nuove imprese compiute dal Rey in quella campagna, se non
che guida il sig. H. Dunod all'Aiguille Verte e alla seconda ascensione
dell'Aiguille des Charmoz, oltre alla già menzionata salita alla Meije,
in Delfinato.

Nell'agosto del 1887 Emilio ascese moltissime vette della catena del M.
Bianco che per brevità non le enumeriamo. Era con J. H. Wicks e W. Muir.
All'Aiguille des Charmoz scoprì una variante e riuscì pel primo sul Mont
Mummery, una delle tante punte di cui è formata l'Aiguille. Di questa
vetta, allora moltissimo in voga, eseguì col sig. Dunod la prima
traversata delle sue cinque punte, che divenne poi di prammatica per un
abile turista che dimorasse «tant soit peu» al Montanvert. Sempre col
Dunod, e nell'anno medesimo, dal Grand Dru scese pel primo al Petit Dru.
Questo passaggio, se non esige delle qualità tecniche eccezionali, è
sempre difficile ed emozionante, specialmente nel tratto pel quale si
deve discendere, quasi perpendicolarmente, lungo una corda di 30 metri.
In senso inverso, questa traversata venne effettuata da Miss K.
Richardson con E. Rey e G. B. Bich. Il Dunod scrisse a proposito di
questo passaggio sul libretto del Rey: «...c'est certainement en grande
partie au courage et à l'adresse d'Émile Rey que je dois la réussite de
ce passage».

In settembre di quell'anno, 1887, troviamo Emilio ad accompagnare il
dott. Paul Güssfeldt al Gabelhorn ed al Cervino, per la nuova via
scoperta poco tempo prima, da Zermatt a Breuil. Lasciate quindi le Alpi
Pennine, si ridussero nel Gruppo del Bernina a compiere una nuova
ascensione del Monte Scerscen pel versante italiano. Nel rendere conto
di questa salita non posso fare a meno che lasciar la penna al valente
alpinista tedesco che ne scrisse una succinta relazione sul libretto
della sua guida.

«En partant de la cabane Mannelli (Italie) nous atteignîmes le
Roseg-Fuorcla (Güssfeldt-Sattel) d'ou nous exécutâmes une nouvelle
ascension du M. Scerscen, en suivant plus ou moins la grande arête
jusqu'à la «Schreckhaube» et de là, sans plus nous éloigner de l'arête,
jusqu'au sommet du Scerscen. La descente devait s'effectuer par le
versant suisse. Pendant 4 heures consécutives E. Rey a dû couper des
grandes marches pour frayer un chemin dans ce mur de glace, qui sépare
les parties supérieures de la montagne de l'arête inférieure; celle-ci
était toute couverte de neige et nous devions la descendre pendant les
premières trois heures de la nuit. La descente entière a duré depuis 1
heure p.m. (22 sept.) jusqu'à 4 heures a.m. (23 sept.), et seulement 24
heures après avoir quitté la cabane italienne, nous arrivions au
Restaurant Roseg. C'est a l'exceptionelle adresse de Rey et à son
courage à toute épreuve que nous devons la réussite complète de notre
tentative un peu hasardée. Il est de mon devoir de professer tout haut
l'admiration que j'ai pour les qualités extraordinaires d'Émile Rey».

Tale è il primo attestato rilasciato dal Güssfeldt al Rey, che divenne,
d'allora in poi, la sua guida prediletta, accompagnandolo, come vedremo,
ad azzardatissime esplorazioni. Fu il Güssfeldt che fece conoscere il
nome di Emilio a S. M. l'Imperatore di Germania, il quale da lui sarebbe
stato guidato sulle montagne scandinave se la politica, quella gran
brutta megera, non fosse venuta a sventare il progetto.

Al primo accostarsi ad una guida conosciuta e di fama, restiamo
titubanti, affascinati da un'ingenua soggezione che ci fa sembrare quasi
ragazzi. Questa sensazione di rimpicciolimento, che svapora il nostro
giustificato orgoglio di parer superiori a quegli uomini rozzi, ma pur
grandi, non la provarono soltanto gli alpinisti «à l'eau de rose», ma i
più valenti e provetti. Spigolando l'epistolario di Emilio Rey, trovo
alcuni brani di lettere che meriterebbero di essere trascritti
testualmente, perchè farebbero vieppiù risaltare la considerazione che
di Emilio si aveva nel mondo alpino.

Così il dott. Güssfeldt nel sollecitargli il favore di accompagnarlo,
ebbe cura di aggiungere: «J'ai assez d'expérience dans les hautes
montagnes, pour pouvoir apprécier vos qualités extraordinaires, et vous
pouvez être sûr que je vous causerai peu d'embarras, même dans des
situation difficiles».

Tutti poi badavano di notificargli il loro stato di servizio e a che
punto giungeva la loro forza di resistenza, perchè sapevano che il Rey
ripugnava di accompagnarsi, in salite difficili, con neofiti in
alpinismo. Ma torniamo in carreggiata.

Verso la fine di dicembre del 1887 i signori Corradino, Gaudenzio,
Erminio e Vittorio Sella, accompagnati dai tre Maquignaz, padre e figli,
e da Serafino Henry di Courmayeur, tentavano il M. Bianco, partendo
dalla Capanna Q. Sella al Rocher du Mont Blanc. Furono ricacciati in
basso dallo scatenarsi improvviso di una tormenta. Non iscoraggiti da
questo tiro birbone del tempo, al mattino del 4 gennaio 1888 ritentavano
la prova, nella speranza che il Monte li volesse benignamente ricevere
per augurargli il buon capo d'anno. Invece di Henry, questa volta colla
comitiva Sella, partiva Emilio Rey.

È superfluo ripetere qui tutte le peripezie della faticosissima marcia
del 5 gennaio, nella quale, partiti dal rifugio Q. Sella, raggiungevano
la vetta e discendevamo a pernottare ai Grands-Mulets. Il sovrano dei
monti li accolse con un sorriso mefistofelico, ed appena partiti prese
il broncio e li avvolse di una fitta nebbia. Però aveva fatto i conti
senza la valentia delle guide, chè queste non se la presero, e trassero
la comitiva a salvamento malgrado l'oscurità della notte e la molestia
del freddo e della pesante nuvolaglia.--«Sotto l'ultima delle Bosses du
Dromadaire il Rey, con Daniele Maquignaz e Vittorio Sella, intraprese
rapidamente la discesa ai Grands-Mulets, onde tracciare la via verso
essi, al resto della comitiva. La notte buia e la nebbia sorpresero
tosto il Rey ed i suoi due compagni. Egli tuttavia seppe dirigere la
discesa con coraggio ed abilità sorprendenti, superando senza gravi
ritardi le numerose difficoltà che presentarono i larghi crepacci del
ghiacciaio e raggiungendo i Grands-Mulets verso le 10 della sera[5]».

Questa ascensione invernale al M. Bianco fu giudicata dal Cunningham
come uno dei più rimarchevoli «tour de force» compiti in inverno
nell'alta montagna.

Così fu brillantemente inaugurato l'anno 1888, che l'avrebbe coronato
dei più fulgidi allori, se circostanze imprevedibili non fossero
sopraggiunte ad annientare gli accarezzati ideali. Forse doveva
riuscirgli fatale. Che a qualche cosa «malheur est bon?»

Rey desiderava ardentemente misurarsi su montagne sconosciute, fuori
delle Alpi; e quando il sig. Maurice de Déchy lo richiese per
accompagnarlo nel Caucaso, accolse la proposta con entusiasmo. A questo
proposito, mi scrisse lo stesso Déchy: «Il n'y avait là dedans peu
d'intérets materiels; c'était le désir ardent d'Émile de voir et
d'essayer ses forces dans une des montagnes hors de l'Europe».

Siccome il sig. Déchy aveva, in quell'epoca, una missione da compiere
pel suo governo nella Bosnia e nella Erzegòvina, decise d'intraprendere
quel viaggio in principio della stagione, restarvi qualche settimana e
partire quindi pel Caucaso. Egli invitò il Rey ad essergli compagno
anche nelle Alpi Dinariche. Emilio anticipava perciò la partenza e verso
la fine del maggio del 1888 giungeva a Budapest in casa Déchy. Terminati
i preparativi pel viaggio nel Caucaso, partirono per Sarajevo nella
Bosnia. Per quasi due mesi percorsero quelle montagne poco conosciute,
compiendovi diverse ascensioni, fra le quali, quelle del Vlasulja e del
Maglich che è punto culminante delle Alpi di Bosnia ed Erzegovina. «Rey
era guida, compagno, assistente. Non vi erano grandi difficoltà da
vincere in quelle ascensioni, ma se non era «le grand guide» che allora
si faceva valere, era però il viaggiatore perfetto che sapeva prestarsi
a delle posizioni insolite, rendersi utile nei lavori scientifici e
sopratutto di essere il più gradevole compagno di viaggio».

«Eh bien! Monsieur--esclamava allora al Déchy--si nous serons au
Caucase, sur ces grands sommets, parmi les roches et la glace, vous
verrez ce que je peux, s'il le faut!»

Ma ohimè! Così non doveva essere. La missione del Déchy terminavasi
troppo tardi per poter intraprendere nello stesso anno il viaggio nel
Caucaso. D'altronde Rey era impegnato per la fine di luglio con Miss
Richardson e non voleva mancare alla parola data. In seguito il sig.
Déchy non trovò mai il tempo per compiere il suo progettato viaggio; ma
se l'avesse intrapreso, avrebbe certamente scelto Rey come compagno, e
questi sarebbe accorso premurosamente.

Era disegno del Déchy, appena fossero giunti nel Caucaso, di tentare la
salita del Dychtau (il Cervino di quella colossale catena--oggi
Koshtantau). Chi sa, se la sorte toccata ai signori Donkin e W. Fox, non
li aspettasse anche loro?

«Non, c'est dans ses montagnes, à lui, qu'Émile Rey devait mourir. Mais
s'il a accompli le mieux dans les Alpes, le voyage qu'il avait fait avec
moi hors de son domaine, le montrait voyageur accompli, l'homme qui
savait partout gagner les sympathies». Così termina l'epistola del sig.
Déchy, colma di effusione di tenera riconoscenza e di ammirazione per la
diletta sua guida Emilio Rey. Verso quest'uomo, unico nella modesta sua
professione, in tali sensi si esprimono anche i Cunningham, i Güssfeldt,
le Richardson e la numerosa falange degli amici che con lui ebbero
relazioni o conoscenza! Solo ora che non è più, notiamo il grande vuoto
che lascia dietro di sè.

Ritornato nel suo Monte Bianco a raggiungere Miss Richardson, compiva
con la medesima, fra l'altre, la prima ascensione dell'Aiguille de
Bionnassay, per la cresta Sud. Nella discesa, che effettuarono per la
cresta Est, dovettero procedere per più di un'ora, a cavalcioni sulla
stessa, foggiata a lama di coltello e sorpiombante sui sottostanti
ghiacciai. Qual deliziosa passeggiata abbiano fatta, su quell'esilissima
ed affilata cornice di ghiaccio, lasciamo immaginare al lettore! Peccato
che giunti al Dôme du Goûter non abbiano rivolti i loro passi verso il
Monte Bianco; così creavano una novella strada per quella somma vetta.

Con la stessa valente alpinista nel 1889 saliva l'Aiguille de la Za per
la faccia Ovest, la Pigne d'Arolla pel versante Nord-Est, e la
traversata dal Petit al Grand Dru, già menzionata. In settembre faceva
la prima ascensione del Dôme de Rochefort col sig. W. Muir.

In principio dell'estate 1890 Emilio era a Grindelvald con la Richardson
che guidò al Mettenberg, alla Jungfrau, al Beichgrat. Venuti a Zermatt
traversavano il Castor variando la solita via sì nella salita che nella
discesa. Eletto quindi il quartier generale al Montanvert, effettuavano
l'ascensione dell'Aiguille di Chardonnet, discendendo per la faccia
Sud-Est. Questa strada già tentata, altre volte, veniva poco dopo
seguita nell'ascesa dal sig. C. J. Arkle.

Continuiamo a spigolare il libretto di Emilio Rey; d'altronde sono
salite di data così recente che sono nella memoria di tutti.

Nel gennaio del 1891 il dott. Güssfeldt, che il Rey aveva accompagnato
nella precedente estate, venne a Courmayeur coll'intento di compiere
alcune ascensioni invernali. I suoi occhi si volsero sulle
Grandes-Jorasses, che per maestosa imponenza ed elevazione rivaleggiano
col Monte Bianco. La salita venne fatta il 14 gennaio, senza incontrare
gravi ostacoli, se non la molestia della nebbia che li avvolse nella
discesa. Il 25 dello stesso mese, anche il Gran Paradiso veniva
soggiogato, ma dette del filo da torcere. Per ben tre volte dovette la
comitiva salire da Valsavaranche al Rifugio V. E. prima di riuscire. Il
tempo avverso sempre li ricacciava in basso. E se vollero che il loro
tentativo avesse un felice epilogo dovettero intraprendere l'ascensione
di notte.--«La persévérance de Rey s'est jointe à la mienne--scrisse il
Güssfeldt--et c'est par cela que nous avons triomphé à la fin. Tout ce
que un homme peut faire pour un'autre, Rey l'a fait pour moi. Honneur et
reconnaissance à lui!»

L'estate seguente Emilio fu col dottor Ludwig Darmstädter nel gruppo del
Gran Paradiso e nella catena del M. Bianco; accompagnò Miss Richardson
all'Aiguille meridionale d'Arves in Delfinato, ed in settembre era
nuovamente con Paul Güssfeldt.

Con questo ultimo alpinista e coadiuvato dal compianto Savoye, fu nel
1892 al Monte Bianco pel ghiacciaio della Brenva, creando un'altra
variante. Posso asserire, senza tema di essere smentito, che nessuna
guida salì questa montagna _tante volte e per tanti lati_ come fece
Emilio Rey. Con quel colosso era in intima confidenza, ne conosceva
tutti i segreti, tutte le debolezze; era, si può dire, quasi proprietà
sua.

Nello stesso anno, in principio della stagione, Emilio guidò Walther
Schultze alle principali vette del Monte Rosa; e più tardi, aveva
l'insigne onore di accompagnare S. A. R. il Duca degli Abruzzi,
coll'avv. F. Gonella, al Dente del Gigante e nella traversata del Colle
di Talèfre.

In giugno del 1893, il Rey trovasi nelle Alpi Retiche a guidare il sig.
A. von Rydzewsky alle prime ascensioni del Pizzo Torrone Occidentale e
della Cima di Rosso, entrambi per la parete Nord, del Dente di Sciora,
del Colle e della Cima di Castello e del Piz Badile. Dall'Engadina
Emilio riducesi al paese natìo, dove l'attendono i signori Wicks, Wilson
e George Morse per accompagnarli all'Aiguille Noire de Pétéret.

In agosto è già in Delfinato con la sua inseparabile alpinista inglese.
Là, per il persistente cattivo tempo, devonsi accontentare del Pic
Oriental della Meije.

Siamo ora giunti alla più fulgida delle sue vittorie, ad una di quelle
imprese che di rado si ripetono e lasciano lungo ricordo dietro di sè.
Voglio accennare alla conquista dell'Aiguille Blanche de Pétéret per la
parete Est del M. Bianco direttamente dalla stessa. Questa veramente fu
l'ultima vittoria che il Rey abbia riportato sulle montagne e
specialmente sul M. Bianco.

Ma se fu l'ultima, segnò anche l'apogeo della gloria che egli si era
acquistata come guida alpina.

Fu il dott. Paul Güssfeldt di Berlino, più volte nominato, che ebbe il
vanto di compiere tanta impresa. Oltre che dal Rey, era accompagnato
dalla guida svizzera Chr. Klucker e da Cesare Ollier di Courmayeur,
allora portatore e che promette di venire all'altezza dei suoi compagni
di spedizione. La corsa durò 82 ore, dal 14 al 17 agosto. Partiti alle 4
del giorno 14 da Courmayeur, raggiungevano verso le 18½ un sito adatto
per passarvi la notte a 3200 m. sulla parete Est dell'Aiguille Bianche
de Pétéret. L'indomani, licenziati i portatori venuti a recar coperte,
ricominciarono l'arrampicata che fu pericolosissima nel primo tratto,
quindi solo vertiginosa, sebben non facile. Alle 11½ erano sulla vetta
dell'Aiguille ad inalberare il vessillo della vittoria. Ridiscesi al
Passo di Pétéret, per creste, talancie ghiacciate e roccie friabili,
alle 16 trovavansi ancora 700 metri al di sotto della vetta del Monte
Bianco. Non avendo la possibilità di salirlo, stante l'ora tarda e le
probabili difficoltà da incontrare, sbarcarono la nottata ai piedi di
una ripida parete rocciosa a 4250 metri. Rey, per tutta la notte, tenne
desta la comitiva colle sue canzoni francesi e coi suoi spruzzi di motti
spiritosi.

Il 16, partiti per tempo, raggiungevano il M. Bianco e scendevano a
pernottare alla capanna dei Rochers Rouges (4500 m.), da dove il giorno
dopo, pel Grand Corridor, il Grand Plateau, il Dôme ed il ghiacciaio del
Dôme, erano di ritorno a Courmayeur verso le ore 21.

Ho voluto tracciare l'itinerario, non per dare importanza alla impresa,
ma per dimostrare di quale forza di resistenza, di qual straordinaria
vigoria d'animo e di corpo la comitiva era dotata. E dire che in tutto
il tempo che durò, non successe un minimo episodio rattristante.

Güssfeldt scrisse per tutta lode sul libretto di Emilio: «Il fallait un
compagne aussi tenace, vigoureux et brave que Rey pour mener cette
entreprise a bonne fin.»

Nel settembre del 1893 Emilio Rey fu di nuovo con W. E. Davidson che
assieme ai signori M. Holzmann e G. FitzGerald, ascese i Jumeaux,
compiendo la seconda ascensione della punta Giordano; traversò le cinque
punte dell'Aiguille des Charmoz dal Nord al Sud, e salì le due vette
dell'Aiguille du Dru.

Nel 1894, Emilio Rey veniva scelto da S. A. R. il Duca degli Abruzzi e
dall'avv. F. Gonella, quale loro prima guida. A tutti è noto lo
splendido risultato di quella campagna. S. A. dimostrò di possedere una
fibra robusta ed animo forte, incrollabile. Del Rey, il Principe
sentenziò che con lui si può essere sicuri di compiere qualunque
ascensione: parole che prendono un rilevante significato dalla Augusta
penna che le dettò. Nel settembre dello stesso anno, Emilio eseguiva col
Güssfeldt la quarta (credo) ascensione del Cervino per la Cresta di
Zmutt.

Meritevole di essere segnalata, è la corsa che il Rey fece nel passato
agosto con George H. Morse. Saliti al Monte Bianco dai Grands-Mulets per
le Bosses, discendevano pel Corridor al M. Maudit, dal quale al Mont
Blanc du Tacul e quivi a Montanvert. Il 23 di quel mese salutava per
l'ultima volta l'Aiguille du Dru che tante volte soggiogò, e la dimane
veniva al Dente del Gigante..... dove trovò la morte.

       *       *       *       *       *

Qui la penna, che febbrilmente scorreva sulla carta, quando narrava le
gesta gloriose del Rey, cade involontariamente di mano. Una stretta al
cuore, uno stringimento alla gola, mi strappano le lagrime, che solcando
silenziosamente le gote cadono ad inumidire il foglio. È angoscia,
strazio, sgomento, sconforto che provo? Non so; certo una fusione di
tutti questi sentimenti.

Che il Rey sia perito ai piedi del Dente del Gigante e nel modo tragico
che tutti sappiamo, è un pensiero che la ragione non ammette e all'animo
ripugna. Lungi da noi l'idea di _polemicare_ sulla sua condotta; altri
più autorevoli di noi, non gli diedero torto. Perchè viaggiare in due
soli e perchè slegarsi quando l'apparente pericolo esisteva? Egli non è
più per risponderci; ma se ci fosse, son certo che i suoi ragionamenti
ci indurrebbero ad approvarlo. Se errore vi è stato in quest'ultima
pagina della sua vita, esso non menoma in verun modo la squisita
bellezza del suo libro d'oro. Non è una macchia che alteri la candidezza
del foglio, ma un'inezia che passa inavvertita. Come si può prevenire i
pericoli minimi, quando continuamente si lotta coi grandi?

Emilio Rey ebbe il vanto di accompagnare i più celebrati alpinisti dei
Clubs Alpini europei, e questo torna ad onore del Club Italiano e delle
sue guide di cui egli rialzò il prestigio. E la nostra Società, memore
dei servigi direttamente o indirettamente resile, porrà un perenne
ricordo a quello che fu il principe delle sue guide, principe di sangue
democraticissimo se si vuole, ma nobile e puro, disinfettato da ogni
microbo malefico nell'aereo ambiente dove traeva vita.

Egli teneva ad occupare il posto che si era conquistato fra i suoi
colleghi; era conscio del proprio valore, ma dal suo animo non trapelava
un'ombra di vanagloria. Era altero sì, ma non presuntuoso; non si diede
mai il caso che s'impermalisse del successo di altre guide. Il
sentimento che egli provava di sè stesso era alterezza, non alterigia,
come alcuni invidiosi gli rimproveravano. D'altronde «noblesse oblige»;
e «on n'est pas un grand homme à bon marché» direbbe l'Houssaye.

Egli metteva sempre una distinta separazione tra quelli che tengono il
più alto ed il più basso rango nella sua professione.

«Un giorno al Montanvert--narra il Cunningham--assistevamo all'arrivo
dei «poliglotti», come un'ingegnosa persona battezzò quella turba
composta di quasi tutte le nazioni, che può essere vista ogni giorno
compiendo il penoso pellegrinaggio da Chamonix al Montanvert. In essa
trovavasi un inglese che si era già provvisto di occhiali verdi, di un
velo e di scarpe per la montagna, e che non gli mancava più che una
guida per terminare i suoi preparativi. Volgendosi al Rey e indicando
dapprima la Mer de Glace e quindi il Chapeau, gli chiese:
«Combiang?»--«Voilà, Monsieur,»--replicò Rey, scoprendosi e indicando
con la mano sinistra un gruppo di piuttosto poveri campioni della
Société des Guides,--«voilà les guides pour la Mer de Glace; _moi_, je
suis pour la Grande Montagne».

Emilio Rey possedeva in sommo grado tutte le qualità che fanno le grandi
guide: audacia, sangue freddo, prudenza, robustezza, abnegazione,
gentilezza di maniere, tali erano le supreme doti dell'uomo, del quale
intessiamo brevemente la vita. La prima di queste qualità fu certamente
il grande amore per l'ammaliante sirena dei monti, un amore come pochi
professano e che egli portava sino all'idolatria. Era, si può dire,
«l'enfant gâté» della montagna: non visse che per essa e... morì per la
medesima. L'ideale della sua vita fu l'alpinismo, nel quale navigò in
tutti gli orizzonti, in tutte le sue manifestazioni. Ma fu un pilota
abile che seppe evitare lo scoglio anche nel più forte della tempesta.

Il mare, quell'infinita distesa di liquido glauco che v'invita
voluttuosamente a tuffarvici e vi procura sensazioni indescrivibili, il
mare infido, ad un tratto, quando meno ve l'aspettate, vi inghiotte e
sparite nel caos. Tale è la montagna. Quale è la sorte dei marinai, dei
marinai che si sono affacciati impassibili cento volte sulla porta degli
abissi? Così quella delle guide; così fu di Emilio Rey, benchè fosse
attento e coraggioso timoniere.

Sebbene il suo temperamento e la sua indole avida di novità lo
spingessero sempre avanti, sapeva fermarsi quando e dove al coraggio
sostituivasi la temerità. Egli non oltrepassò mai i limiti concessi
dalla prudenza, e non si potrebbe trovare un accidente toccato ad un suo
viaggiatore.

«Avec cela, chercheur toujours en éveil, sans routine dans le choix des
routes et des moyens d'accés. En s'occupant de vaincre l'obstacle
immediat du terrain, son oeil fouillait dejà au loin et sa pensée
concevait l'assaut prochain. Sobre, ennemi du tabac, d'une propreté
méticuleuse qui ne se fiait jamais aux porteurs dans les soins de la
cuisine et l'entretien des refuges, complaisant pour ses camarades, il
n'avait aucune des prétentions ridicules de certains grands guides, dont
les épaules se croyent déshonorées par la présence d'un sac».--Così Miss
Richardson, che del Rey poteva darci un adeguato giudizio, lei che
l'ebbe, per molto tempo, a condividere e l'amaro e il dolce della rude
vita alpina. Gli inglesi, così parchi nelle lodi, per Emilio Rey
calpestano la loro naturale ritrosia e freddezza e ce lo dipingono quale
era realmente, con un colorito caldo... veramente alpino.

Terminando, non posso a meno di riportare uno stralcio di lettera del
dott. Paul Güssfeldt, che per l'autorevole persona che l'ha scritta,
torna al massimo vanto del nostro Emilio: «... Vous savez que j'ai tenu
Rey dans la plus haute estime, qu'il m'a rendu les plus grands services,
qu'il était d'un courage, d'une adresse, d'une connaissance des
montagnes sans pareil et qu'il restait fidèle a son devoir sans crainte
de mort».

Al monumento, che auspice la Sezione Torinese del C. A. I. gli alpinisti
erigeranno prossimamente a Courmayeur, paese nativo di Emilio Rey, si
raccolgano le giovani reclute ad infiammarsi di quell'entusiasmo e di
quell'ardimento mai venuti meno alla grande guida, e cerchino di
seguirne le orme, sia nell'assennata audacia, che nella piacevol arte di
aggradire. Esso costituirà un pegno, un mutuo contratto tra le guide e
l'alpinismo.

Courmayeur, marzo 1896.

GIULIO BROCHEREL (Sezione d'Aosta).

     Debbo qui pubblicamente ringraziare distinte persone che col Rey
     avendo viaggiato erano in grado di pronunziare giudizii e fornire
     ragguagli sulle loro salite. Al Cunningham per il prezioso dono del
     suo «The Pioneers of the Alps;» a M. von Déchy, al dott. P.
     Güssfeldt, a Miss K. Richardson, ecc., l'attestazione della mia
     sentita riconoscenza.

     Va pure ricordata l'opera prestatami dalla gentilissima signorina
     Mary Ruffier di Courmayeur, nella ricerca e nell'interpretazione di
     articoli comparsi su riviste anglo-sassoni. Ch'essa riceva un
     grazie di cuore. G. B.


=Prime ascensioni compiute da Emilio Rey.=

   1. Aiguille Noire de Pétéret m. 3773: Prima ascensione  5 agosto 1877

   2. Punta Giordano dei Jumeaux m. 3876: Prima ascensione 6 settem.1877

   3. Gran Paradiso m. 4061 dal ghiacciaio della
      Tribolazione                                           agosto 1877

   4. Grìvola m. 3969 da Valsavaranche (variante)              Id.  1877

   5. Aiguille de Talèfre m. 3750: Prima ascensione       25   Id.  1879

   6. Dent d'Hérens m. 4175 per la cresta del
      Tiefenmattenjoch                                         Id.  1879

   7. Col du Fresnay                                      15   Id.  1880

   8. Monte Bianco m. 4807 dal ghiacc. di Fresnay
      (variante)                                          15 agosto 1880

   9. Col du Piolet                                        6 luglio 1881

  10. Monte Bianco m. 4807 dal ghiacc. della Brenva
      (variante)                                          14   Id.  1881

  11. Grosser Lauteraarhorn m. 4043 per il versante Ovest.     Id.  1881

  12. Aiguille de Talèfre per il versante italiano        15   Id.  1882

  13. Calotte de Rochefort m. 3965: Prima ascensione      30   Id.  1882

  14. Aiguille du Midi m. 3843 per il versante Nord-Est   26 giugno 1883

  15. Les Périades m. 3491 pel versante Est               28 luglio 1883

  16. Mont Blanc du Tacul m. 4249: Seconda ascens. (variante)  Id.  1883

  17. Aiguille du Dru (Grand Dru) m. 3815 variante        28 agosto 1883

  18. Tour Ronde m. 3790 per la cresta Nord-Est          12 settemb.1884

  19. Discesa al Col de la Tour Ronde                     13   Id.  1884

  20. Aiguille Blanche de Pétéret m. 4113: Prima
      ascensione                                          31 luglio 1885

  21. Pic de la Meije m. 3987 in un sol giorno (16 ore)   31   Id.  1886

  22. Aiguilles des Charmoz m. 3410 (variante)             9 agosto 1887

  23. Picco Mummery (Aiguilles des Charmoz): Prima ascens. 9   Id.  1887

  24. Aiguilles des Charmoz m. 3410 e 3442: Prima
      traversata                                          27   Id.  1887

  25. Aiguille du Dru (Primo passaggio dal Grand al
      Petit Dru)                                          31 agosto 1887

  26. Monte Scerscen m. 3966 dal versante italiano       22 settemb.1887

  27. Monte Bianco m. 4807: Prima ascensione invernale dal
        versante italiano                                 5 gennaio 1888

  28. Vlasulja m. 2340 (gruppo del Volujak)               20 giugno 1888

  29. Maglich m. 2390 (Bosnia)                            25  Id.   1888

  30. Aiguille de Bionnassay m. 4061 salita per la
      cresta Sud                                          13 agosto 1888

  31.    »            »         »   discesa per la
      cresta Est                                          13  Id.   1888

  32. Aiguille de la Za m. 3662 per la faccia Ovest       26 luglio 1889

  33. Pigne di Arolla m. 3801 per il versante Nord-Est     2 agosto 1889

  34. Aiguille du Dru m. 3795-3815: Primo passaggio dal
        Petit al Grand Dru                                25  Id.   1889

  35. Dôme de Rochefort m. 4014 per la cresta Sud-Est.   14 settemb.1889

  36. Castor m. 4222 salita per la cresta Est (variante)  10 agosto 1890

  37.   »       »    discesa per la faccia Nord (variante) 10 Id.   1890

  38. Aiguille du Chardonnet m. 3823 per la faccia
      Sud-Est                                             5 settemb.1890

  39. Grandes-Jorasses m. 4205: Prima ascensione
      invernale                                          14 gennaio 1891

  40. Gran Paradiso m. 4061: Prima ascensione _notturna_ 25 gennaio 1891

  41. Monte Bianco m. 4807 dal ghiacc. della Brenva
      (variante)                                          16 agosto 1892

  42. Dente di Sciora m. 3235: Prima ascensione            4 giugno 1893

  43. Cima di Rosso m. 3362 per la parete Nord             8  Id.   1893

  44. Pizzo Torrone Occidentale m. 3297 per la parete
      Nord                                                10  Id.   1893

  45. Colle di Castello dal Nord                          12  Id.   1893

  46. Cima di Castello m. 3402 dal Nord                   12  Id.   1893

  47. Piz Badile m. 3307 per la cresta Est                19  Id.   1893

  48. Aiguille Blanche de Pétéret m. 4113 per la parete
      Est                                                 15 agosto 1893

  49. Passo di Pétéret m. 3946                            15  Id.   1893

  50. Monte Bianco m. 4807 per l'Aiguille Blanche de
      Pétéret                                             16  Id.   1893

  51. Monte Bianco; discesa alla capanna dell'Aiguille du Midi
        passando per il Mont Maudit ed il Mont Blanc du Tacul  Id.  1895

                                                                   G. B.

NOTE:

    [3] Vedi «Rev. Alp. de la Sect. Lyonn. du C. A. F.» (N. 9 del 1895);
    _Emile Rey_ par M. PAILLON et K. RICHARDSON.

    [4] Vedi: _Evening Express_ di Edimburg del 12 febbraio 1884.

    [5] Vedi le annotazioni del sig. Sella sul libretto di E. Rey.




Spedizione scientifica al Monte Rosa

(1894 e 1895).

Indagini sulle acque e sulle nevi delle alte regioni.


Per eseguire le indagini che mi accingo ad esporre, la spedizione,
composta di me, del dott. Lorenzo Scofone mio assistente, e di Carlo
Viziale, inserviente del laboratorio di materia medica dell'Università
di Torino, si era stabilita all'alpe detta di Lavez, situata a 2450 m.
sul livello del mare, in Val di Gressoney, lungo le pendici erbose
digradanti dalla punta del Telcio che si spicca dalla cresta che scende
dal Lyskamm a morire nel vallone di Indren, sopra Gressoney la Trinità.

L'alpe è una casetta che si compone di una grande stalla al piano
terreno e di due stanze al primo piano; delle quali l'una serviva da
laboratorio e da cucina, l'altra da dormitorio e da laboratorio per i
lavori più delicati. La posizione non potrebbe essere migliore per chi
vuol attendere a ricerche sulla montagna. I ghiacciai sono accessibili
in tre ore; la vetta stessa del Rosa si può comodamente raggiungere in
nove o dieci ore. Il luogo dove sorge l'alpe è riparato dai venti del
nord ed ha un largo orizzonte davanti a sè che permette di godere il
sole dal mattino alla sera.

Il proprietario, sig. Monterin Alberto di Gressoney la Trinità,
informato dal compianto barone Luigi di Peccoz del nostro progetto di
spedizione e della ricerca che facevamo di un luogo ove stabilirci, ci
offrì la casa gratuitamente, arredandola dei mobili necessarii; sono
lieto di potergli qui rendere pubbliche grazie; ricordo anche con
riconoscenza e rammarico il barone Peccoz, il quale pure ci fu largo di
aiuti e di preziosi consigli, e certamente avrebbe fatto ancora molto in
pro' della nostra impresa se avesse vissuto[6].

Noi ci proponemmo anzitutto di esaminare le acque della regione,
scendendo dalle più alte ottenute dalla fondita delle nevi delle vette,
a quelle dei ghiacciai, ed a quelle dei torrenti, dei laghi e delle
sorgenti. Il nostro esame si estendeva tanto alla composizione chimica
quanto alla morfologica. Nel presente lavoro non si tratta che la parte
chimica.


I.

STUDIO CHIMICO DELLE ACQUE DEL ROSA.

1º =Acque di neve e di ghiaccio.=

Per raccogliere e conservare le nevi e i ghiacci ho fatto costrurre
delle cassette di latta doppie, cioè chiudentisi l'una nell'altra. La
cassetta interna ha la base di cm. 28,5 × 15 e l'altezza (compreso il
coperchio) di cm. 21,5: quella esterna, la base di cm. 34,5 × 20,5 e
l'altezza di cm. 27,5. Nella cassetta interna, rinchiudentesi con un
coperchio, si metteva il ghiaccio e la neve da analizzarsi, nello spazio
fra le due cassette, si introduceva della neve o del ghiaccio pesto. Per
preservare l'esterno della cassetta maggiore dai raggi solari la si
involgeva poi ancora in una fodera fatta di rozzo feltro spesso.

Questo sistema si dimostrò oltremodo pratico ed utile; la neve esterna
durava per parecchie ore, tanto da darci sempre il tempo di scendere al
laboratorio. E se si riponevano le cassette entro alla piccola cantina
dove si custodiva il latte, e dove grazie ad una corrente d'acqua la
temperatura non saliva mai oltre i 9°, il ghiaccio esterno poteva durare
due giorni, e quello interno anche cinque o sei.

Le dimensioni delle cassette vennero studiate in relazione a quelle
della portantina destinata al loro trasporto. Noi ci siamo valsi del
modello di Vittorio Sella[7], assai leggero e resistente; su una
portantina si possono sovrapporre comodamente due cassette doppie, e
gettandovi sopra una coperta si trasportano per delle ore al sole senza
che vi sia fusione di sorta.

Il sig. V. Sella ebbe la cortesia di incaricarsi della costruzione delle
portantine, le quali si mostrarono comode e leggere; il prezzo è di L.
12 ciascuna[8].

Portato il ghiaccio o la neve in laboratorio si estraeva dalla cassetta,
si lavava accuratamente con un getto d'acqua distillata, poi si metteva
a fondere a temperatura ordinaria entro ad una grande cassula che si
teneva riparata dalla polvere coprendola con un imbuto rovesciato. Le
prime acque di fusione si eliminavano, le altre si raccoglievano.
Ottenuta l'acqua di fusione, si facevano anzitutto dei saggi qualitativi
per la ricerca dei componenti che possono alterarsi col soggiornare
dell'acqua, o peggio coll'evaporazione, quali sono l'ammoniaca, i
nitriti, i nitrati. Se l'acqua era torbida, la si filtrava prima di
intraprenderne le indagini.

Il resto dell'acqua misurato accuratamente (per lo più erano due litri)
si metteva a svaporare nelle cassule, su fornelli a petrolio, avendo
cura che le fiamme non fossero fumanti, senza di che ricadevano
nell'acqua, passando fra la cassula e il filtro capovolto, minutissimi
fiocchi di fuliggine.

Dirò qui, di passaggio, che le lampade o fornelli a petrolio usate
convenientemente, si mostrarono assai comode; per ottenere temperature
più alte ricorremmo a lampade a gaz di petrolio con aria compressa,
oppure a lampade a benzina o gazogeno sul tipo della lampada svedese da
gazista; una lampada a serbatoio di benzina ed a tubo circondato
d'amianto della casa Muencke di Berlino, in capo a pochi giorni si
guastò e funzionò irregolarmente.

L'evaporazione si continuava fino ad avere un residuo di circa 200 cc.
d'acqua; per le ulteriori indagini questo residuo, insieme colla
risciacquatura della cassula mediante acqua distillata, si introduceva
in un pallone di vetro, dal collo lungo, il quale si fondeva alla
lampada, chiudendo così ermeticamente la boccia. Conservate in tal
guisa, le acque giunsero tutte in perfetta condizione a Torino.


2º =Acque dei laghi.=

Abbiamo raccolte le acque in due laghi alpini; quello Gabiet, situato a
sud dell'alpe Lavez a m. 2339 e quello Salzia[9] a nord dell'alpe, lungo
il contrafforte che scende dall'Hohes Licht dopo abbassatosi a formare
la depressione del Colle della Salzia.

Entrambi i laghi sono permanenti e non mostrano nelle rive traccie di
grandi oscillazioni di livello. Non sono alimentati dalla neve e
giacciono entro a depressioni rocciose circondate, quello Salzia da
balze dirupate di roccie sconnesse e disgregate, quello Gabiet da una
distesa di pascoli interrotta verso ovest dalla parete del Rothhorn,
formato da banchi di rupi rossigne, che per l'azione atmosferica si
frantumano in scheggie.

Non si scorgono correnti di acqua che alimentino il lago Salzia, nè
potrebbero esistere per la sua posizione; bisogna dunque ammettere che
esso riceva il tributo di polle o scaturigini profonde.

Il lago Gabiet invece riceve un torrentello che esce dall'estremità
opposta precipitando in cascata nel vallone di Netscio.

Entrambi questi laghetti hanno acque assolutamente limpide e incolore,
il che non avviene per i laghi che ricevono acque di neve filtrate per
strati di poca potenza. In questo caso, l'acqua suole assumere una tinta
d'azzurro di cobalto, dovuta alle minutissime particelle di materia
sospesa: se ne ha esempio nella stessa regione, in un piccolo stagno che
è ai piedi della grande cascata di detriti frananti dalle scoscese punte
che fiancheggiano il Colle d'Olen; un altro esempio ancora più
caratteristico è quello del così detto Lago Azzurro, che è ai piedi
della morena laterale destra del ghiacciaio di Ventina sopra Fiery; lago
che è segnato sulla carta dello Stato Maggiore. Il fondo di questi laghi
azzurri è sempre costituito di limo finissimo, impalpabile, quasi
vischioso, bianchiccio, il quale riveste tutto quanto è sott'acqua; le
rive dove l'acqua si è ritirata mostrano una zona bianca e polverulenta,
fessurata per il calore del sole che la sta essiccando. Non così nei
laghi ad acqua incolora, nei quali traspare la tinta naturale del fondo.

Nei laghi Gabiet e Salzia l'acqua ha sempre una temperatura eguale o
alquanto superiore a quella dell'aria; entrambi sono abitati da insetti
ed in quello Gabiet trovai che nuotavano dei piccoli ranocchi.

Le acque si raccolsero in grandi bottiglie di circa 5 litri, colle
solite cautele con cui si prendono i campioni d'acqua da analizzarsi: la
presa operavasi a poca distanza dalla riva, nei punti profondi e non
contenenti animali visibili.

I saggi eseguiti in laboratorio furono gli stessi che già ho accennato
per le acque di neve, e così pure il trattamento per avere il residuo da
portarsi a Torino.


3º =Acque di torrente.=

A circa un chilometro dall'alpe Lavez scorre il torrente che trascina le
acque del versante meridionale della Piramide Vincent e dei due
ghiacciai di Garstelet e d'Indren che ne occupano la parte superiore.
Questo torrente, segnato sulla carta col nome di Mos (che è quello dei
casolari più bassi del vallone, presso al suo sbocco a Schaval), è
chiamato in quella regione col nome di Indren, nome che credo più
appropriato, come quello che appartiene al ghiacciaio maggiore che lo
alimenta.

Le acque sono sempre torbide, come accade per tutti i torrenti glaciali;
ma la torbidità e la portata del torrente variano immensamente nelle
diverse ore del giorno, e, come è da aspettarsi, le variazioni dei due
elementi sono parallele; e si ha un _maximum_ nelle giornate calde e
verso il cader del giorno, e un _minimum_ al mattino.

Non potei misurare la portata del torrente; ma ho determinato le
variazioni sulla quantità di materie in sospensione nell'acqua. Presi
dei saggi in giorni ed in ore diversi e filtrai un volume determinato,
usando i filtri senza ceneri Schleicher e Schull, n. 589, diametro cm.
9. Ho verificato che il peso delle ceneri di uno di questi filtri
corrisponde a quello indicato che è di grammi 0,00011.

Una parte minima del deposito delle acque passa ancora attraverso al
filtro, per cui il filtrato è leggermente opalescente, nè con successive
filtrazioni lo si può rendere assolutamente chiaro; filtrati
assolutamente chiari si ottengono solo lasciando depositare a lungo le
acque prima di filtrarle; la quantità di sostanza che passa per i pori
del filtro è minima e trascurabile nei casi ordinarii, ma può crescere
in alcune circostanze, come dirò più sotto.

I filtri col loro deposito ben secchi vennero chiusi in un pesafiltri e
portati a Torino dove si lasciarono nella stufa a 100°-120° fino a peso
costante, poi si incinerarono; dal peso delle ceneri totali si dedusse
quello delle ceneri del filtro.

Ecco i risultati ottenuti:

«1894. 4 agosto, ore 8: acqua del torrente raccolta nel ruscello deviato
per portare acqua all'alpe Lavez, temperatura dell'aria 8°, cielo
sereno. Un litro di acqua lascia un deposito di grammi 0,0037.

«9 agosto, ore 9: cielo sereno; acqua del torrente raccolta presso al
ponte del sentiero che mette verso Lavez. Un litro lascia un deposito di
gr. 0,0171.

«Stesso giorno, ore 15: il tempo si è fatto nuvoloso; temperatura 12°;
l'acqua raccolta nello stesso punto lascia per litro un deposito di gr.
0,0885.

«5 agosto, ore 17,30: sereno, temp. 10°; il torrente molto torbido;
deposito di un litro gr. 0,0913.

«3 agosto, ore 18: pioggia per tutta la giornata, temp. 10°; deposito di
un litro gr. 0,0115.

«10 agosto, ore 17: giornata soleggiata e afosa; la superficie dei
ghiacciai era solcata da rivoletti di acqua, il torrente fortemente
ingrossato, l'acqua torbidissima. Deposito di un litro gr. 0,3868; il
filtrato è ancora assai torbido per una materia finissima che la carta
non trattiene; un dosaggio fatto in laboratorio, con ogni cautela, dopo
aver lasciato in riposo il liquido per più mesi mi permise di separare
sul filtro un nuovo residuo pesante gr. 0,280 per litro; e tuttavia il
filtrato non era ancora perfettamente limpido. L'acqua del torrente
conteneva dunque gr. 0,3868 + 0,28 = gr. 0,6668 di materie sospese per
litro.»

Tralasciando la prima osservazione perchè il decorso piano del ruscello
può aver influito sul depositarsi dei materiali sospesi, si scorge
subito che a seconda dell'ora e delle condizioni generali di temperatura
la quantità di materiale sospeso varia grandemente. Sono sopratutto
interessanti le due cifre estreme perchè prese quasi alla stessa ora; il
3 agosto, giorno piovoso in cui probabilmente sui ghiacciai nevicava, il
torrente non trascinava che gr. 0,0115 di detriti; il 10 agosto,
giornata soleggiata e calda ne trascina gr. 0,666, cioè sessanta volte
tanto. Ho accennato al fatto che una parte dei materiali sospesi che è
più fina passa attraverso ai filtri se non si ha cura di lasciarla
depositare a lungo. Questa parte non è molto considerevole se non in
occasione di massimo intorbidamento dell'acqua. Il 9 agosto alle 15 si
raccolse l'acqua che abbandonava sul filtro (per ogni litro) gr. 0,0885
di deposito. Il filtrato, lasciato depositare per qualche mese, diede un
deposito di gr. 0,0148. Allorchè adunque il torrente trascinava il
massimo di materiale i detriti più fini rappresentavano i due terzi di
quelli grossolani: in uno stato di intorbidazione media i detriti fini
rappresentavano un sesto appena del materiale esportato. Per l'azione
del calore che aumentò le fondite, il 10 agosto la quantità di sabbia
grossolana quadruplicò, mentre quella della materia finissima sospesa
non fece che duplicare.

Questo fatto tenderebbe a provare che i detriti più grossolani hanno una
origine diversa dai finissimi; i primi sono situati sulla superficie del
ghiacciaio e vengono trascinati facilmente al basso dai rivoletti che
precipitano per la china gonfii d'acqua di fusione; i secondi sono nelle
parti profonde del ghiacciaio, rivestono cioè il letto ed i fianchi, in
parte anche stanno rinchiusi nel ghiaccio stesso, sopratutto nelle
_dirty bands_; se ne può inferire che la comparsa dei finissimi detriti
sia indizio della fusione interna del ghiacciaio, e la loro quantità sia
la misura dell'intensità di questo fenomeno.

Coi dati accennati si può tentar un calcolo grossolano del materiale che
le acque esportano alla montagna. Il Lys, torrente della Valle di
Gressoney, ha una portata diversissima nelle varie stagioni; l'estate
(dall'aprile al novembre) non possiede mai meno di litri 8000 per minuto
secondo, ed in questa epoca le acque sono grigie come tutte quelle dei
torrenti glaciali; nel più forte della canicola la quantità d'acqua
supera d'assai gli 8000 litri, e le acque sono torbidissime. L'inverno
la quantità d'acqua si va riducendo per il cessare quasi completo delle
fondite; le sole sorgenti alimentano il torrente, che si riduce a 1000
litri per minuto secondo[10] di un'acqua chiara e trasparente.

Ora risulta dalle mie determinazioni che nelle giornate ordinarie di
estate l'acqua dell'Indren trascina il mattino circa gr. 0,010 di
materiale sabbioso, e il pomeriggio circa 0,08: in media 0,045.
Ammettendo che gli altri torrentelli scendenti dai ghiacciai abbiano la
stessa quantità di detriti, il che non deve essere lontano dal vero,
perchè la natura delle roccie su cui posano i ghiacciai è la stessa, e
sottraendo dal numero dei litri che contiene in media il Lys durante
l'estate i 1000 litri della stagione invernale che corrispondono alle
acque di sorgente, si ha un residuo di 7000 litri al secondo. Sono
dunque per ogni minuto secondo gr. 315 di roccia polverizzata che
scendono dai monti nel piano, cioè 1134 chilogrammi all'ora o 27
tonnellate e 216 chilogrammi nelle 24 ore; e nei 167 giorni dal 15
aprile al 30 ottobre 4544 tonnellate. Questa cifra che non è che un
_minimum_ (perchè non vi si tien calcolo dell'aumento di fondita delle
giornate calde, e della quantità di materiale che in quei giorni
raggiunge quasi il decuplo della quantità ordinaria), rappresenterebbe
la quantità di materiale che una superficie di circa 22 km. quadrati di
ghiaccio è in grado di esportare alle roccie su cui posa.

La quantità di materiale che è trascinata dall'acqua nelle ore più calde
delle giornate estive è molto grande; anche senza tener conto
dell'aumento dell'acqua di fondita si arriva a 8 tonnellate all'ora; e,
se si pensa che durante quelle ore i torrenti hanno certo raddoppiato il
loro contenuto in acqua, si hanno 16 tonnellate all'ora, cioè 384
tonnellate nelle 24 ore.

I detriti che trascinano le acque del torrente Indren sono costituiti da
una sabbia grigio-chiara, prevalentemente composta di silice; trattata
con acido cloridrico a dolce calore se ne può estrarre una grande
quantità di ferro.


4º =Acque di sorgente.=

Lungo il sentiero che conduce al Colle d'Olen, e nel punto in cui si
dispicca quello che sale verso il vallone d'Indren e verso il Rosa, a
circa m. 2320, sgorga per parecchie abbondanti polle ai piedi di un
macigno un'acqua purissima, fresca e saporita, rinomata nella valle,
nota a tutti i viaggiatori che non mancano di sostarvi per dissetarsi.
Questa fontana non ha, che io mi sappia, un nome: siccome Quintino Sella
la conosceva e l'apprezzava, e vi fece sosta in una gita pranzando sul
terreno, così credetti bene di battezzarla col suo nome.

Il volume d'acqua è cospicuo e forma un piccolo torrentello che dopo
pochi salti si confonde con quello che scende dal Rothhorn sovrastante
al Colle d'Olen. L'acqua deve provenire da strati profondi; non trovai
mai alcun divario nella sua temperatura (3° C) osservata in giorni ed
ore diverse.

Trattata come le altre acque, il residuo della concentrazione di due
litri era costituito da un'acqua perfettamente chiara e limpida, con un
leggerissimo deposito cristallino bianco.

       *       *       *       *       *

Le varie acque descritte si sottoposero, come dissi, ad alcuni saggi,
gli uni fatti subito, altri eseguiti più tardi sui residui
dell'evaporazione incompleta di due litri d'acqua. Incomincio da questi
ultimi.

Il saggio quantitativo si riferisce ai residui solidi delle acque a
110°. I componenti minerali di tali residui non si poterono determinare
quantitativamente per la scarsità del materiale: nè si sarebbe potuto,
nelle nostre condizioni, svaporare maggiori quantità d'acqua per ogni
campione.

Il 28 luglio 1894, giornata serena e calma, sulla vetta della Gnifetti
(o Signalkuppe) dove sorge la Capanna Margherita (4559 m.) e a distanza
di un quaranta passi circa dalla capanna, in un tratto erto e lontano
dalla traccia degli alpinisti, scavato colla piccozza un foro, ne
traemmo la neve del fondo e la portammo a fondere nell'interno della
capanna, riscaldando la cassula colla lampada a gaz di benzina.

Come è noto, a simili altezze non si trova ghiaccio compatto ed unito se
non forse a grandi profondità; quello raccolto da noi era in granuli di
varia grandezza, perfettamente separati gli uni dagli altri. Il residuo
solido (a 110°) di un litro di questa acqua pesava milligrammi 16,9.
Calcinandolo non anneriva, il che si osserva per tutte le acque
esaminate, tranne una di cui dirò più sotto.

Novecento metri più in basso, sul ghiacciaio del Lys, nella parte sua
superiore, dove spiccandosi dalla parete occidentale della Piramide
Vincent precipita a valle in una grandiosa cataratta dalle alte e
capricciose onde gelate, lo stesso giorno (28 luglio), calatici lungo la
parete di un enorme crepaccio, raccogliemmo un grosso frammento di
ghiaccio, poco compatto, abbastanza friabile, con frattura cristallina.
Lo riponemmo nella cassetta di latta e lo facemmo fondere a Lavez. Il
residuo fisso per litro a 110° fu di milligr. 13,9.

Il 10 agosto ritornammo a prendere un campione di ghiaccio nella stessa
località (dietro la Capanna Gnifetti): non ricorremmo più al crepaccio
della prima volta, ma ad un altro più a monte in direzione della traccia
che sale verso il Colle del Lys. La struttura del ghiaccio era la stessa
già descritta, corrispondente allo stadio di passaggio fra il nevato
delle vette e il ghiacciaio delle parti declivi e basse. Il residuo di
un litro non era che di milligrammi 8,8 per litro; fra quante acque
abbiamo esaminato nel 1894 non ne trovammo nessuna più povera di
materiali sciolti.

Nel corso dell'anno 1895 ho potuto ripetere alcuni dosaggi del residuo
secco dell'acqua di ghiaccio; la spedizione era munita di una bilancia
di precisione che permise di operare a Lavez stesso, evitando di portare
residui a Torino. Uno dei campioni di ghiaccio era stato ottenuto
scavando alla base della Piramide Vincent, entro un grande masso di
ghiaccio (serac), franato dalla vetta lungo il pendìo occidentale. Si
ebbe cura di raccogliere ghiaccio profondo e quindi antico, presentante
bene apparenti le strie orizzontali caratteristiche; era compatto,
trasparente, molto poroso, disseminato di bollicine d'aria di dimensioni
varianti da un grano di miglio ad un pisello, non friabile, a frattura
cristallina.

Ghiaccio di aspetto eguale raccogliemmo più in basso al limite fra il
ghiacciaio del Garstelet e il lembo superiore della morena dove finisce
all'estremità nord delle roccie dell'Hohes Licht. Il ghiacciaio del
Garstelet non termina veramente in questo punto, ma ricompare più in
basso, sbucando di sotto i detriti morenici, riunito con quello
d'Indren. Come dirò più innanzi a proposito della crioconite, il
ghiacciaio del Garstelet nel punto là dove noi prendemmo il campione è
continuamente lavato da un velo di acqua, che vi scorre sopra, e il
ghiaccio sottoposto è molto compatto e probabilmente assai antico.
All'analisi chimica risultò che il ghiaccio preso alla base della
Piramide Vincent, fuso e filtrato dai pochissimi detriti sospesi,
svaporato e seccato a 110°, lasciava un residuo di milligrammi 2,4 e
quello del Garstelet di milligrammi 1,6. Ciò proverebbe che in alcuni
punti il ghiaccio è costituito di acqua quasi perfettamente pura.

Ecco qui radunate le cifre dei residui secchi ottenuti nel corso di mie
ricerche:

              Provenienza delle acque               Residuo fisso a 110°
                                                     milligr. per litro
  Ghiaccio della Punta Gnifetti (m. 4559)                 16,9
     »       »   Base della Piramide Vincent (3700 c.)     2,4
     »       »   Capanna Gnifetti (3600 c.)                1,39
     »       »       »      »         »                    8,8
     »      del Ghiacciaio Garstelet (3300 c.)             1,6
  Acqua del lago Salzia (2670)                            27,2
     »       »    Gabiet (2339)                           25,1
     »       »         »                                  23,1
     »    della Sorgente Sella                            30,8
     »    del torrente Indren                             16,1
     »          »        »  (in piena)                    21,2[11].

La differenza fra i residui di ghiacci provenienti da località vicine,
quali sono quelle da cui si presero i saggi sia nel 1894 che nel 1895,
dimostra con un argomento chimico che il ghiacciaio non è una massa
omogenea, prodotto della miscela intima di tutte le correnti di nevato
che vi scendono; ma è un miscuglio irregolare di filoni di varie nevi
che per l'origine e la età diverse devono necessariamente avere
composizione varia.

Se questo stato di cose si mantenga anche nelle porzioni più basse del
ghiacciaio, e nel lembo terminale del così detto mare di ghiaccio, dopo
che, per la continua rigelazione coadiuvata dalla pressione, il
miscuglio dei varii filoni parrebbe dover essersi fatto più intimo, è
ciò che rimane a stabilirsi con altre ricerche.

È noto che durante la congelazione di un'acqua contenente materiali
disciolti o sospesi, la distribuzione di questi si fa irregolarmente,
non solo fra la porzione congelata e quella rimasta sciolta, ma nelle
stesse masse congelate. Questo fatto che venne confermato recentemente
da A. C. Christomannos[12] non può tuttavia spiegare la varia
composizione del ghiaccio in regioni vicine.

Dopo le acque di neve, le più povere in materiali disciolti sono quelle
del torrente Indren; il che si spiega riflettendo che queste sono il
risultato della fondita di quelle, e che il terreno su cui scorre il
torrente, costituito da roccie impermeabili, non può aver ceduto nuovi
materiali all'acqua. Il giorno 9 agosto 1894 alle ore 15 (temp. 12°)
raccolsi l'acqua di cui ho già dianzi dato il tenore in materiali
solidi sospesi. Un litro dell'acqua conteneva sciolti milligr. 16,1. Il
10 agosto in cui, come pure dissi, si ebbe un enorme aumento nella
fondita del ghiaccio, il residuo a 110° per un litro fu di milligr.
21,2; il quale residuo si annerì fortemente alla calcinazione e si
ridusse a milligr. 16 come il primo. Questa cifra è dunque l'espressione
della quantità media di materiale sciolto contenuto nei ghiacci che
alimentano il torrente. Le sostanze organiche trovate in di più nel
giorno di piena possono provenire dal ghiacciaio stesso o dalle rive del
torrente dove scorre tra sponde erbose.

I laghi hanno un residuo alquanto più elevato: più di tutti quello
Salzia, chiuso all'intorno da roccie e senza correnti che lo alimentino
o che ricevano l'eccesso delle acque. Un litro lascia un deposito di
milligr. 27,2. Il Lago Gabiet in due determinazioni ad epoche diverse mi
diede milligr. 25,1 e 23,7 per litro.

L'acqua della sorgente Quintino Sella ha il residuo più abbondante: 30,8
milligr. per litro.

I residui tutti vennero analizzati qualitativamente. Vi si trovò acido
cloridrico, acido solforico, calcio, sodio. Nelle acque di neve questi
elementi erano in minimissima quantità, e le reazioni a parità di volume
non indicavano una differenza che mostrasse il sopravvento di uno
piuttosto che di un altro dei componenti. Lo stesso si dica per le acque
dell'Indren.

Nelle acque dei laghi i cloruri sono scarsi, e quasi tutto il deposito è
fatto di solfati, prevalentemente di calcio. Non mi venne fatto di
rinvenire magnesia.

I solfati sono pure abbondanti nel residuo dell'acqua della sorgente
Quintino Sella, mentre i cloruri sono in tenuissima quantità.
Quest'acqua contiene anche dei carbonati in una piccola proporzione.

Delle acque di neve, due, cioè quella della vetta della Punta Gnifetti e
quella raccolta il 10 agosto dietro alla Capanna Gnifetti, non
contenevano traccia alcuna di ferro; ne trovai invece in tenue quantità
(rivelabile col solfocianato potassico) nell'acqua raccolta il 28 luglio
alla stessa altezza della precedente, ma non precisamente nello stesso
punto. Questo è una prova di più della non omogeneità delle masse
ghiacciate. Il ferro manca pure nell'acqua dell'Indren che ho
analizzato. Non potei analizzare il residuo lasciato dall'acqua nel
giorno di piena (10 agosto) perchè si ruppe il tubetto che ne conteneva
la soluzione.

Tutte le altre acque, cioè dei due laghi Gabiet e Salzia e della fontana
Quintino Sella, contengono piccole quantità di sali di ferro sciolti.
Le soluzioni dei residui acidificate con acido cloridrico e trattate con
solfocianato potassico dànno tutte una tinta rosea decisa. Credo
superfluo il dire che i reattivi erano stati accuratamente purificati, e
che in ogni caso si stabilivano delle controprove.

Mentre il ferro allo stato solubile si trova solo eccezionalmente nelle
nevi e nel torrente, lo stesso metallo indisciolto è abbondante nei
depositi di queste acque. L'acqua di fusione della neve della Punta
Gnifetti conteneva per litro milligrammi 2,5 di materiali sospesi:
esaminati al microscopio si mostravano composti di granellini di sabbia
quarzosa, riganti il vetro, erano tinti in rosso ocraceo, e trattati con
acido cloridrico davano chiara reazione di ferro col solfocianato. Ho
pure accennato alle sabbie dell'Indren ricche di ferro. Non è dunque che
questo metallo faccia difetto, ma mancano le condizioni per cui si
trasformi in composti solubili. Su tale argomento ritornerò fra poco.

La ricerca dell'ammoniaca, dei nitriti e dei nitrati si fece sul luogo e
colle acque fresche.

La presenza di ammoniaca si accertava direttamente nelle acque mediante
il reattivo di Nessler. 100 cc. dell'acqua si trattavano in un cilindro
a tappo smerigliato con ½ cc. di idrato sodico e 1 cc. di carbonato
sodico. Trattandosi di acque che contenevano quantità piccolissime di
sali dei metalli terrosi, non si osservò mai alcun precipitato dopo
aggiunti questi due reattivi. Tuttavia si lasciava riposare mezz'ora,
poi si travasava il liquido chiaro in un altro cilindro, e si aggiungeva
1 cc. di liquore di Nessler[13].

Prima di ricercare l'ammoniaca nelle acque, mi accertai che non ne
esistesse nell'atmosfera del nostro laboratorio in modo che potesse
assorbirsi. Lasciai aperti diversi recipienti contenenti acqua
distillata nella camera e vi ricercai l'ammoniaca. I risultati furono
assolutamente negativi.

Le indagini sulle acque eseguite nel 1894 mi diedero per risultato:
presenza quasi costante di ammoniaca nelle acque delle nevi, tanto della
vetta del Rosa, quanto del ghiacciaio del Lys. L'acqua dell'Indren
(proveniente dalla fusione di un ghiaccio che conteneva ammoniaca) nelle
condizioni ordinarie non ne mostrava traccia; ma nella piena del 10
agosto, l'ammoniaca apparve pure in quest'acqua per scomparire il giorno
dopo; in tutte le altre acque non trovai traccia alcuna di ammoniaca.

Quest'anno potei riprendere quest'argomento in condizioni migliori,
avendo meco come dissi la bilancia di precisione, e il necessario per
preparare acqua distillata; ebbi così mezzo di fare qualche dosaggio
quantitativo secondo il metodo di Frankland e Armstrong[14].

Le acque ottenute dalla fondita del ghiaccio o della neve contenevano
sempre ammoniaca; in un solo caso non ne trovai traccia, e fu nel
ghiaccio che scavai al Garstelet, e di cui dissi dianzi che non lasciava
che un residuo di milligrammi 1,6.

Ecco le cifre ottenute:

I. Ghiaccio della porzione terminale del grande ghiacciaio del Lys,
punto in cui scaturisce il torrente a m. 2150 circa; si raccoglie nella
grotta stessa della sorgente del Lys; alla superficie delle masse
ghiacciate la fusione è continua, la temperatura 0°; il ghiaccio
racchiude granelli di sabbia; è formato di numerosi frammenti compatti e
trasparenti, incastonati gli uni negli altri irregolarmente, in modo da
ricordare le suture delle ossa craniane.--Ammoniaca per litro
milligrammi 0,3.

II. Ghiaccio della porzione superiore del ghiacciaio del Lys a 3600
metri circa, dietro i sassi su cui sorge la Capanna Gnifetti.--Ammoniaca
per litro milligr. 0,05.

III. Ghiaccio del Garstelet, porzione discendente verso l'Hohes Licht
(3400 m. circa).--Ammoniaca per litro un po' meno del precedente; il
dosaggio esatto non si può eseguire perchè si è presso al limite
inferiore della sensibilità della reazione.

IV. Ghiaccio di una balza alla base occidentale della Piramide Vincent
(a 3700 m. circa), di cui si è determinato il residuo solido (v. pag.
54).--Ammoniaca per litro milligr. 0,10.

V. Neve profonda e compatta di una valanga che scende nel piccolo lago
azzurro sotto al Colle d'Olen; è dell'inverno scorso: ammoniaca per
litro milligr. 2. Un'altra porzione della stessa neve conservata nei
recipienti chiusi ed analizzata l'indomani dava solo 1 milligr. di
ammoniaca per litro. L'acqua del laghetto in cui scendeva il nevato non
conteneva più se non traccie di ammoniaca inferiori a 0,05 milligr. per
litro. Rinvenni invece traccie di nitriti (non determinate) che
mancavano affatto nella neve. In questo lago sono numerosi organismi:
insetti, crostacei (_Daphnia_) e alghe.

In complesso appare chiaro che l'ammoniaca esiste quasi costantemente e
in quantità variabili nel ghiaccio dei ghiacciai e nelle nevi e che vi
si conserva inalterata; anche per lunghi periodi di tempo; ma collo
struggersi delle masse ghiacciate, l'ammoniaca passata nell'acqua di
fusione, sparisce in poco tempo sì da non trovarsene più traccia a due
soli chilometri dalla sorgente, come si verifica nel torrente Indren.
Solo quando la fusione dell'acqua avvenga rapidamente, l'ammoniaca si
trova ancora nell'acqua del torrente.

I nitriti si sono ricercati colle reazioni della metafenilendiamina, con
quella dell'acido solfanilico e solfato di [Greek: a] naftilamina, i
nitrati colla salda d'amido e joduro di zinco, e colla soluzione
d'indaco[15]. In ogni caso e per tutte quante le acque le reazioni
furono negative. Ciò per quanto riguarda il 1894; nel 1895 trovai
traccie di nitriti nel lago dell'Olen, come dissi più sopra.

Il comportarsi dei composti tanto ossigenati che idrogenati dell'azoto
nelle nevi del Rosa è interessantissimo. Se i risultati da me ottenuti,
in base ad accurate reazioni sottoposte sempre a controprove, sono di un
valore positivo, non è perciò meno desiderabile che possano essere
confermati da un numero maggiore di osservazioni estendentisi su più
larga zona. La questione importante dell'origine e della distribuzione
dei composti azotati alla superficie del globo e nell'aria dalle
indagini che ho esposte riceve un nuovo contributo, per cui si
rischiarano alcune circostanze finora meno note.

È generalmente ammesso che i composti azotati (ammoniaca, nitriti e
nitrati) che si trovano in piccolissima quantità nell'aria e che da
questa passano nelle acque meteoriche si formino sotto l'influenza delle
scariche elettriche o di vive combustioni. Dall'epoca della celebre
esperienza di Cavendish questo fatto è stato confermato in numerosi e
varii modi[16]; e si potè constatare che i composti azotati sono tanto
più abbondanti nell'atmosfera quanto più elevata è la temperatura e
intensi i fenomeni elettrici, come avviene sopratutto nelle zone
tropicali. Dei tre composti azotati accennati, l'ammoniaca essendo
gazosa si diffonde nell'atmosfera e si rinviene anche negli strati più
elevati; mentre invece i nitriti e nitrati (d'ammonio) tendono a
precipitare nelle zone più basse, essendo solidi.

In un modo o nell'altro, sia che (come avviene per l'ammoniaca) siano
diffusi nell'atmosfera, o (come succede dei nitrati e nitriti) vi siano
sospesi, questi composti devono necessariamente essere imprigionati
nelle goccie d'acqua o nei fiocchi di neve, e soffermarsi sui ghiacciai.
E se nelle nevi delle alte vette non si trova se non ammoniaca, ciò deve
riferirsi che in quelle altezze non si verificano quelle condizioni che
sono necessarie perchè gli elementi dell'acqua si combinino coll'azoto
atmosferico.

La questione muta dunque d'aspetto; a rischiararla diventa necessario
verificare se ad una certa altezza i fenomeni elettrici mutino di
natura, o d'intensità, il che per ora non è facile per la scarsità dei
dati, le osservazioni continuate nelle zone elevate essendo ancora
nell'inizio.

A tutta prima parrebbe che sulle alte vette si dovessero avere
importantissimi fenomeni elettrici; è noto che ogni picco alpino ha
numerose impronte di fulminazione, e spesso si mostra magnetico in
conseguenza appunto delle scariche che ha subìto[17]. Sulle vette alpine
alcuni viaggiatori hanno assistito a fenomeni elettrici imponenti; il
sig. Galli il 16 agosto 1889 trovandosi alla Capanna del Bergli (3299),
alla base del gruppo della Jungfrau, fu leggermente ferito da un fulmine
penetrato nel rifugio. Si è in vista di questi pericoli che uno fra i
principali intenti della Commissione nominata dal Club Alpino Italiano
per dirigere la costruzione della Capanna Margherita sulla Punta
Gnifetti, fu di trovare il modo di renderla sicura dal fulmine[18]. Si
adottò il sistema di rivestirla di fogli di rame, armandola di punte
agli spigoli, da cui scendono gomene metalliche che la mettono in
diretta comunicazione col nucleo granitico del monte.

Dal complesso tuttavia delle osservazioni e dalla esperienza quotidiana
risulta che i violenti fenomeni elettrici a grandi altezze sono rari e
che le vere scariche temporalesche, in cui la ricomposizione della
elettricità si fa repentinamente per mezzo di scintille, vi sono meno
frequenti che non al basso; al disopra dei 3000 metri nella nostra
latitudine temporali con lampi e tuoni si hanno assai più rari che al
piano. La scarica elettrica nelle zone assai elevate muta carattere, non
è più subitanea come quella della bottiglia di Leyda, ma diventa
continua o semi-continua, assume l'apparenza di fuoco di S. Elmo o forse
anche di scarica oscura. Su questo punto le osservazioni sono numerose e
confermansi quotidianamente; il Vallot che è uno di coloro che abbia
vissuto più a lungo sul Monte Bianco, cita fra i fenomeni elettrici non
i fragorosi fulmini, ma le _milles piqûres de l'électricité des
orages_[19]. Il Vallino ha radunato molti esempi di scariche elettriche
nelle alte montagne[20]; se ne trovano pure registrati molti
interessantissimi negli Annali dell'Osservatorio di Harvard College, il
quale venne eretto sul Pikes Peak nelle Montagne Rocciose a 4308 m.
Recentemente si pubblicarono nei «Sitzungsberichte» dell'Accademia di
Vienna le osservazioni sulla elettricità atmosferica e sui fuochi di S.
Elmo fatte sulla vetta del Sonnblick, confermandosi il risultato di
precedenti osservazioni che dimostrano la variazione dell'energia
elettrica esservi poca, comparata a quella della base perchè
l'Osservatorio si erge al disopra di quegli strati dell'atmosfera in cui
sono più, frequenti i processi elettrici[21].

Tutti questi fatti giustificano quanto dissi dianzi che se non
assolutamente mancanti, tuttavia le violenti scariche temporalesche che
sono la sorgente più copiosa di composti nitrosi nell'aria, sono rare a
grandi altezze; si comprende perciò come nella neve raccolta sulle vette
si trovi in prevalenza e spesso sola l'ammoniaca che è diffusa
nell'atmosfera e proviene dagli strati più bassi, e non i nitriti ed i
nitrati la cui formazione a tali altezze è scarsa o nulla.

I risultati da me ottenuti relativamente ai composti azotati dell'acqua
a grandi altitudini sono confermati da parecchi autori. Müntz e
Aubin[22] al Picco del Mezzodì (m. 2877) hanno esaminato sei acque di
pioggia, tre di nebbie e quattro di neve e trovarono quasi completamente
assenti i nitrati. Per contro l'ammoniaca era dovunque presente in
quantità variabile, ma sempre inferiore a quella rinvenuta in regioni
basse.

Boussingault comunicò all'Accademia di Francia[23] alcune analisi di
acque raccolte dal sig. Civiale nelle peregrinazioni da lui intraprese
nelle Alpi. Non sono indicate le manipolazioni che abbia subito l'acqua,
nè l'epoca dell'analisi rispetto a quella della raccolta, nè i metodi
usati per il dosaggio.

I risultati sono:

                                                   millig. per litro
                                                   ________/\________
                                                     HNO_3     NH_3
  1859 Gran S. Bernardo:
       Id. Acqua di pioggia sul colle (2600 m.)      0,30      1,10
       Id. Acqua di neve          »      »           0,05     traccie
       Id. Acqua del lago         »      »           0,00      0,11
       Monte Velan (3760 m.). Acqua di neve          0,00      0,10
  1860 Mer de Glace (1350 m.)                        0,26      0,13
  1861 Ghiacciaio del Gorner (2400 m.)               0,00      0,00
  1862 Ghiacciaio d'Aletsch (2200 m.)               indizii   indizii
  1863 Ghiacciaio di Kaltenwasser (3565 m.)          0,00      0,00
  1865 Ghiacciaio di Palu (3900 m.)                  0,00      0,00
  1866 Vallone Comboë (2100 m.)                      0,66      0,30

Dall'esame di questo elenco risulta che in tutte le acque raccolte sopra
ai 3000 metri mancava l'acido nitrico; l'ammoniaca invece si è rinvenuta
anche a questa altezza al Velan, il picco che domina il passo del Gran
S. Bernardo.

Per contro nella zona inferiore ai 3000 metri le quantità di ammoniaca e
di acido nitrico sono variabili e spesso ragguardevoli, con questo
tuttavia che i grandi ghiacciai alimentati da nevi la cui altitudine
supera i 3000 metri anche più basso hanno poco o punto di acido nitrico;
tali sono il ghiacciaio del Gorner formato appunto dalle nevi del Rosa
di cui io studiai il versante meridionale, e quello di Aletsch le cui
radici scendono per i fianchi della Jungfrau e delle altre vette più
alte dell'Oberland Bernese.

Il fatto che la Mer de Glace ha dato invece molto acido nitrico e
ammoniaca si spiega colla circostanza che si è esaminata la neve, e non
il ghiaccio; ora al fondo del ghiacciaio e ad una altezza di 1350 m.
questa neve era certamente d'origine locale, poichè quella alta fonde
sul sito o si trasforma in ghiaccio. Un esame dei ghiacci compatti di
questo estremo lembo del ghiacciaio avrebbe senza dubbio dato altri
risultati e mi induce a pensarlo il fatto che esaminando in quest'anno
1895 il ghiaccio del limite più basso del ghiacciaio del Lys (2150 m.),
che è una vera «Mer de glace», vi rinvenni ammoniaca in copia, e punto
composti nitrosi.

È assai interessante il risultato delle analisi delle acque del circo
Comboë che è un vallone aprentesi al sud d'Aosta, circondato da aspre
roccie fra cui emerge il Monte Emilius; le nevi si raccolsero durante un
temporale violento e siccome non esiste ghiacciaio in questa regione,
dovevano essere di valanga, se pure non caddero nel momento stesso in
cui infuriava il temporale; esse diedero un'acqua a reazione acida,
contenente milligr. 0,66 di acido nitrico per litro.

Tutti questi dati confermano quanto ho detto dianzi che cioè, mentre
anche in montagne alte si ha formazione di composti ossigenati
dell'azoto quando vi siano veri temporali, al disopra di 3000 metri non
si trovano più nitrati nè nitriti, il che deve essere in rapporto colla
natura delle scariche elettriche in queste regioni.

Nella scarica elettrica temporalesca condizione essenziale per la
combinazione dell'azoto coll'ossigeno è la temperatura elevata; col
crescere della temperatura anche altre forme di scarica, e precisamente
quella oscura, producono quantità sempre maggiori di composti nitrosi e
nitrici. Questo fatto venne messo in luce da Hautefeuille e Chapuis[24]:
essi trovarono che l'aria satura d'umidità e scaldata a 100° fatta
passare in un tubo ad ozono (_appareil à effluves_) acquista 16
milligrammi d'acido nitrico per litro d'aria! mentre alla temperatura
ordinaria, _cæteris paribus_, non si hanno che traccie di un acido che
fuma all'aria. Se si pensa alle rigide temperature che regnano di sopra
ai 3000 metri e alla natura delle scariche che si hanno, si può
benissimo comprendere come la formazione di composti nitrosi cessi
affatto.

Che i risultati negativi da me ottenuti possano ascriversi a scomparsa
dei nitrati e nitriti dal ghiaccio non credo sia ammissibile (e lo
provano le analisi delle acque del Civiale in cui quando esistevano i
composti nitrosi si conservarono nel ghiaccio); l'ammoniaca nelle stesse
condizioni persiste a lungo, mentre nell'acqua ed a temperatura più alta
essa scompare dopo qualche tempo. Houzeau[25] trovò che in un'acqua
contenente milligr. 4,7 di ammoniaca per litro, dopo essere lasciata 13
giorni al sole ne rimanevano solo più 0,3. All'oscuro la perdita è assai
meno sensibile; nello stesso periodo di tempo l'acqua da milligr. 4,7
passa a 2,6. Nel ghiaccio, sopratutto profondo, concorre altrettanto la
bassa temperatura quanto l'oscurità e la mancanza di aria atmosferica a
mantenere l'ammoniaca in quantità costante. Ma appena mutano le
condizioni, fonde il ghiaccio, e l'acqua di fondita corre liberamente
all'aria ed alla luce, ecco che l'ammoniaca si diffonde nell'atmosfera e
scompare rapidissimamente.

Ho già accennato che nelle circostanze ordinarie, l'acqua del torrente
Indren a due chilometri dalla sua sorgente non ha più traccia di
ammoniaca e solo eccezionalmente, durante le giornate canicolari che
inducono abbondante fondita, ne conserva ancora inalterata una porzione.
Così pure, nel lago dell'Olen l'ammoniaca si conserva qualche tempo
nell'acqua, ma in piccola quantità.


II.

CRIOCONITE.

Nordenskiöld nel suo viaggio in Groenlandia nel 1870 aveva trovato
disseminata alla superficie del ghiaccio continentale (_inlandsis_),
tanto nella sua porzione marginale, quanto a 150 chilometri dalle coste,
una polvere fina, amorfa, che egli battezzò col nome di _crioconite_.
Studiandone la forma e la composizione la credette d'origine cosmica e
in parte anche eolica, cioè dovuta al trasporto di particelle per opera
dei venti.

Lo scienziato svedese confermava le prime sue osservazioni esaminando
varii esemplari di polvisculi caduti durante un uragano di neve nel 1871
a Stoccolma, o raccolti in varie parti della penisola scandinava; nel
1872 ritrovava e ristudiava la crioconite sui ghiacci galleggianti
presso le isole Spitzberg[26]; tornato poi nel 1888 in Groenlandia
riprendeva lo studio della crioconite, che egli trovò abbondante, e che
anzi fu uno dei maggiori ostacoli al progresso della sua spedizione[27].

La crioconite di Groenlandia è una polvere nera, fine, avente
l'apparenza di fuliggine; si può trovare sparsa uniformemente alla
superficie del ghiaccio in strati di spessore vario da 1 millimetro a 1
decimetro; spesso si raccoglie entro a cavità cilindriche verticali,
veri pozzi in miniatura, profondi da pochi millimetri a 1 metro e larghi
altrettanto. Il fondo è coperto d'un leggero strato di crioconite,
mentre la cavità stessa contiene acqua, e la superficie per lo più è
coperta da un velo di neve o di ghiaccio che nasconde il tutto. Nello
spazio che è fra parecchi grandi fori si eleva un cono di ghiaccio
annerito dal polviscolo. La superficie del ghiacciaio così tormentata è
difficilissima a percorrersi; ad ogni passo la gamba affonda entro le
trappole celate sotto la neve.

Nella crioconite di Groenlandia e di Spitzberg e nei corpuscoli
trascinati e racchiusi nella neve delle bufere e delle nevicate
esaminate dal Nordenskiöld si rinvennero costantemente granuli di ferro
nativo con traccie di cobalto e di nickel, cristalli di quarzo, di mica,
di augite e di altri minerali, sostanze organiche solubili in alcool ed
etere, forme di vegetali monocellulari viventi, alcune volte (come per
esempio dopo l'eruzione del vulcano Krakatoa) ceneri vulcaniche.

La presenza del ferro magnetico unito al cobalto ed al nickel, la
costanza di composizione avente una certa indipendenza da quella delle
roccie vicine, la diffusione in zone lontane fra di loro, sono
altrettanti argomenti i quali inducono il Nordenskiöld ad attribuire
alla crioconite un'origine eolica e cosmica.

Le idee dello scienziato svedese però non sono state accolte da tutti;
parecchi vedono nella crioconite il prodotto dell'erosione e dello
sgretolamento delle roccie fra cui è incassato il ghiacciaio, le quali
anche in Groenlandia talora alzano il capo dal potentissimo mantello di
ghiaccio, formando quei picchi isolati che si chiamano col nome di
«Nunataks». Di più, un altro esploratore della Groenlandia, il Nansen,
che, più fortunato di tutti i suoi predecessori, valicò dalla costa
orientale alla occidentale percorrendo sempre l'_inlandsis_, non
rinvenne che in un solo punto del suo tragitto la crioconite, il che
dimostra la sua zona di distribuzione non essere così vasta come il
Nordenskiöld vorrebbe ammettere.

Una polvere avente tutti i caratteri della crioconite si può trovare qua
e là sui nostri ghiacciai; e come essi sono una miniatura dei vasti
campi di ghiaccio polari, così la crioconite vi si trova radunata in
condizioni che riproducono su piccola scala quelle della Groenlandia.

Nelle mie ricerche trovai i depositi caratteristici di crioconite
limitati a quella parte del ghiacciaio del Garstelet che scende a
lambire la cresta rocciosa che spiccandosi dall'Hohes Licht sale fino a
formare il mucchio di pietrame su cui posa la Capanna Gnifetti. Verso il
Garstelet questo sprone di roccie non ha quasi alcuna sporgenza, sì che
il ghiacciaio scende lievemente a morirvi sopra; verso il ghiacciaio
inferiore del Lys, invece, è un precipizio vertiginoso. L'orlo inferiore
del ghiacciaio è quasi pianeggiante, e per un tratto, che si avanza di
forse un centinaio di metri verso la parte superiore del ghiacciaio
stesso, si mostra tutto cribroso per innumerevoli fori. Sono queste le
aperture di piccoli pozzetti verticali, cilindrici, della profondità di
10 a 15 o 20 centimetri, del diametro che varia da pochi millimetri ad
8-10 centimetri. Chiusi talora da un dischetto di ghiaccio sottile, sono
ripieni d'acqua limpidissima, e al fondo hanno uno straterello d'una
polvere nera, fioccosa, che pare fuliggine.

Non è difficile il comprendere la formazione di queste cavità: gli
ammassi di questo materiale scuro, che assorbe intensamente il calore,
provocano la fusione del ghiaccio circostante e si vanno seppellendo
nella fossa che scavano da sè, finchè, giunti a tale profondità che il
calore diurno non li tocca più, si fermano. Ho potuto constatare che
dopo una nevicata che abbia seppellito tutto uno strato di pozzetti di
crioconite, al disotto dello strato superficiale permane la superficie
cribrosa; in una sezione verticale praticata in queste condizioni si
scorge sotto l'ultima neve recente la traccia dei pozzetti e della
crioconite primitiva.

Nel 1895 percorsi in vario senso il Garstelet per istudiarvi l'origine
della crioconite; e potei farmi una idea più esatta della sua
formazione, sebbene non abbia per varie circostanze avuto mezzo di farne
raccolta sì da ripetere e completare le analisi che riporto qui sotto.

Il Garstelet è una superficie unita di ghiaccio che non presenta traccia
di crepacci se non nella porzione superiore, dove si confonde
coll'Indren per fasciare i fianchi della Piramide Vincent. Per questa
sua continuità e per la sua disposizione a ventaglio le acque di fondita
vi scorrono sopra in un velo continuo e si raccolgono in rivoletti
tutt'intorno all'estremità del ghiacciaio. Sono queste acque
superficiali che raccolgono e trascinano il polviscolo nero detto
crioconite, il quale s'arresta qua e là e si affonda nei pozzetti la cui
acqua fa parte del velo scorrente sul ghiacciaio stesso. La neve recente
porosa ricopre alla sua volta di uno strato più o meno sottile la massa
glaciale, i pozzetti superficiali di crioconite e lo strato acqueo
continuamente fluente. In qualunque punto colla piccozza si rompa la
prima crosta tenue di neve e ghiaccio friabile, sgorga subito l'acqua
irrompendo da ogni lato, riempie e inonda i pozzetti esportandone il
fine detrito nero. Il ghiaccio sottoposto è compatto, duro, purissimo;
le analisi gli assegnano il residuo fisso più tenue, e l'ammoniaca in
certi punti è scomparsa, lavata essa pure dalle acque.

Dove i ghiacciai sono molto inclinati, e fessurati dai crepacci, e
solcati da quei ruscelli che nascono, crescono impetuosi col sole e
muoiono con lui, la crioconite è trascinata nelle cascate e scende a
mescolarsi col profondo limo glaciale. Alla superficie calma, riposata,
unita del Garstelet invece rimane a lungo depositata sotto l'acqua dei
pozzetti, spesso congelantesi durante la notte, e lentamente scende a
seppellirsi sotto le morene e le roccie che incassano il ghiaccio. Più
in alto, al Colle del Lys (4200 m.) la mancanza di fusione, anche
diurna, spiega l'assenza di crioconite, che potrebbe benissimo formarsi
per la poca inclinazione e la scarsità di crepacci.

Con questo meccanismo continuo, agevolato dalla pressione e dal
movimento dei ghiacciai, la crioconite della superficie scende al
profondo, dove si mescola colle sabbie moreniche, coi limi glaciali e
passa nelle correnti inter- e sottoglaciali, dove non è più possibile
isolarla.

La raccolta della crioconite si fece (nel 1894) colle solite
precauzioni, racchiudendola insieme a un poco d'acqua, in una boccia che
venne subito sigillata alla lampada. Non avendo meco il necessario per
verificare la presenza del ferro nativo, trasportai il materiale nel
laboratorio di Torino, dove venne esaminato nel gennaio 1895.

La crioconite del Rosa è un miscuglio di sostanze diverse, in diverso
grado di suddivisione. Una parte è in polvere finissima che nell'acqua
riposata rimane sospesa per lungo tempo, quindici o venti giorni,
comunicandole un leggero grado di opalescenza. Siccome l'acqua dei
pozzetti di crioconite è assolutamente limpida e chiara, conviene
ammettere che la formazione di tali cavità e la discesa della crioconite
si faccia con grande lentezza in modo da non disturbare punto la parte
più leggera del deposito.

Allorchè nell'inverno aprii in laboratorio la boccia contenente la
crioconite, constatai che si era fatto un vuoto parziale, e trovai, non
senza sorpresa che il miscuglio sviluppava un forte lezzo di putrido,
avente carattere deciso fecaloide o scatolico.

Filtrai tosto per carta senza ceneri; il filtrato avente reazione
debolissimamente alcalina era giallognolo, si intorbidiva all'aria
coprendosi di uno strato sottile iridescente, mentre nello spessore del
liquido l'intorbidamento si andava sempre facendo maggiore fino a
depositare uno straterello di precipitato giallo ocraceo. L'odore
fecaloide si faceva sempre più manifesto, ed era sopra tutto percepibile
fiutando delle listerelle di carta da filtro bagnate nel liquido. Il
filtrato dopo alcalinizzato con idrato sodico venne estratto con etere,
che lasciò alla evaporazione una goccia di residuo avente intenso odore
fecaloide; non si ottennero tuttavia cristalli, nè si ebbe la formazione
di nitrato di nitroso-indolo trattando con acido nitrico-nitroso. La
minima quantità di sostanza non permise di stabilire le altre reazioni;
ma l'odore caratteristico è una prova certa della presenza di uno dei
due composti o indolo o scatolo, e più probabilmente di quest'ultimo.

Il residuo della estrazione eterea, fatto bollire per separare le ocre e
svaporato, si acidificò con H_2SO_4 e si distillò; il distillato,
neutralizzato con un una traccia di NaOH e svaporato, lasciò un residuo
piccolissimo di saponi. Questo residuo, introdotto in un piccolo
palloncino e distillato con H_2SO_4, diede poche goccie di un distillato
acido, avente forte odore di burro rancido, e non riducente i sali di
argento; si trattava dunque di traccie d'un acido grasso (escluso il
formico), probabilissimamente butirrico.

La fermentazione avviatasi nella crioconite era dovuta a numerosi
microorganismi che vedevansi muovere in ogni senso in una goccia del
liquido esaminato al microscopio; ad essi era dovuta la scomparsa
dell'ossigeno, mentre avevano consumata scarsa sostanza organica azotata
che era contenuta in questo deposito glaciale.

La polvere nera di crioconite rimasta sul filtro conteneva pure numerosi
organismi; fra questi erano alghe verdi, le quali, non avendo potuto
svilupparsi nell'ambiente disossigenato della boccia chiusa, dove gli
anaerobii avevano il sopravvento, appena ebbero aria a disposizione
cominciarono a vegetare e produssero clorofilla che tingeva le ultime
acque di lavaggio.

Ecco i risultati dell'esame dei vegetali contenuti nella crioconite,
esame gentilmente intrapreso dal prof. Belli, assistente alla cattedra
di Botanica:

  ALGHE   (_Diatomeae_) appartenenti con tutta probabilità ai generi
           _Pinnularia_ sp., _Navicula_ sp., _Frustulia_ sp.?

    "     (_Cyanophyceae_) _Oscillaria_ sp.!!

    "     (_Chlorophyceae_) _Pleurococcus_ sp., _Chroococcus_ sp.!
           _Hematococcus pluvialis_ Kh.!!

  FUNGHI  (_Bacteriaceae_) _Bacillus_ sp., _Bacterium_ sp.,
           numerosissimi.

    "     (_Ascomycetes_) Spore con episporio echimato di difficile
           identificazione.

  GYMNOSPERMAE. Polline di conifera (Gruppo _Abietineae_). Inoltre:
        Pappi di Composite? o di Graminacee o Ciperacee.
        Fili o tricomi appartenenti probabilmente a semi piumosi
        (_Salix_, _Epilobium_, _Clematis_, ecc.).

Il processo di putrefazione avviatosi nella crioconite del Rosa, la
avvicina una volta di più alla crioconite boreale; anche Nordenskiöld
trovò una quantità di detriti abbandonati dal ghiacciaio nel letto di un
torrente, i quali erano caduti in preda a decomposizione putrida ed
esalavano odore d'acido butirrico. Da questi ammassi di crioconite il
Berggren isolò un certo numero di alghe, che descrisse nei resoconti
dell'Accademia di Stoccolma[28]. Si è appunto in causa all'avviatasi
decomposizione putrida che il ferro nativo che potesse essere contenuto
nella crioconite del Rosa si combinò con altri elementi per passare allo
stato ferroso, che alla sua volta si trasformò in ferrico quando aperta
la boccia si diede libero accesso all'ossigeno. Dai dosaggi fatti
risultò che la crioconite del Rosa in cui si era sviluppata la
putrefazione, conteneva circa 16% di sostanza organica; il ferro rimasto
allo stato insolubile rappresentava ancora il 3,5%.

È dunque assodato che anche la crioconite nostrana racchiude
indubbiamente elementi eolici, ma non ho potuto accertarmi se vi
esistano anche elementi cosmici, che sarebbero rappresentati dal ferro
nativo.

La presenza di crioconite e la sua composizione serve a dimostrare con
ogni certezza quanto ho sostenuto già da tempo[29] che cioè l'aria
dell'alta montagna racchiude anch'essa numerosi corpi stranieri.

E qui fa d'uopo di ben precisare la questione; se si parla dell'aria di
montagna nei periodi di calma, non c'è dubbio che essa si debba
considerare come esente o quasi da ogni germe sospeso; questo fatto, già
noto per l'esperienza di vari autori[30], abbiamo potuto confermare
parecchie volte nel 1895 esponendo alcune scatole Petri, contenenti
gelatine o agar sterilizzati, per 24 ore all'aria in varie località, al
Corno del Camoscio sopra il Col di Olen, al Telcio e in prossimità
dell'alpe Lavez. Nessuna di queste scatole accusò pure un germe. È
troppo chiaro che l'atmosfera essendo calma, i germi sospesi nelle zone
basse non possono salire, mentre quelli giacenti al suolo della
montagna, i quali si van facendo più rari quanto più ci si allontana dai
luoghi dove è più attiva la vita vegetale ed animale, non sono smossi
che raramente per essere la regione quasi affatto disabitata.

Io credo inoltre che una parte considerevole dei germi viventi che siano
pervenuti in qualsiasi modo a una certa altezza, vi periscono in breve
tempo, e mi conforta in tale opinione, la quale tuttavia merita di
essere confortata da altre più numerose osservazioni, il fatto che nella
neve nei pressi delle Capanne-rifugio Gnifetti e Regina Margherita, dove
sono numerose le deiezioni umane, non abbiamo trovato quella quantità di
microorganismi che era ragionevole aspettarsi. Su questo fatto dirà più
particolareggiatamente la relazione del dott. Scofone.

Ma appena s'alzi dal piano il vento ad assalire i fianchi del monte,
ecco che l'aria di montagna si carica di polviscoli non meno di quella
dei centri abitati. Questo stato di cose è pressochè abituale in alcune
zone, dove il vento regna continuamente. La punta del Monte Marzo, sulla
quale io feci le esperienze del 1883, si trova appunto in queste
condizioni, poichè il contrafforte che chiude la Val d'Aosta a destra
della Dora, di cui il Monte Marzo fa parte, è quasi di continuo esposto
ai venti, e le nubi vi fanno dimora abituale. I nomi stessi di alcuni
passaggi: Col Nivolé, Col della Nuva (da nuvola) indicano questo fatto.
Perciò si comprende come io abbia allora trovato abbondanti germi, assai
più numerosi sulla vetta dove era continuo quasi il soffiar del vento,
che non a qualche centinaio di metri sotto, dove era il casolare che ci
alloggiava[31].

Siccome lo stato atmosferico in montagna è soggetto a frequenti e
improvvisi mutamenti, così è erroneo esprimere con una media il
contenuto in corpuscoli sospesi nell'aria, come si fa per altri
componenti quali sarebbero l'acido carbonico, o l'ammoniaca, i quali,
benchè soggetti a leggere variazioni, sono pure continuamente presenti.
E se si vogliono pure aver medie, non è filtrando qualche metro cubo
d'aria per poche ore che si potranno avere i dati per stabilirle; ma
bisognerà trarli ripetendo le osservazioni nelle varie condizioni
meteorologiche che si succedono con tanta frequenza in montagna.

Il miglior metodo è ancora l'esame delle nevi, quali ho praticato in
lavori precedenti[32], perchè, sebbene non dia dei risultati
quantitativi, permette di ottenere un'idea completa dei materiali
contenuti nell'atmosfera, mentre le correnti degli aspiratori non
trascinano che i corpuscoli più sottili e leggeri.

È necessario sopratutto, discorrendo dell'aria di montagna e dei
materiali che contiene sospesi, tener presente che le condizioni lassù
non sono come quelle di una città in cui il continuo moto e il viavai
riempie l'aria di polvere e le impedisce di purificarsi, sì che la
polvere diventa un elemento _costante_ dell'atmosfera; in montagna poche
ore di calma o il sopravvenire d'una nevicata depurano quasi
completamente l'aria; ma il sorgere subitaneo d'un vento o d'una
procella di neve rigettano nell'aria i turbini di materie solide di cui
s'era liberata.

  Dott. PIERO GIACOSA
  (Sezione di Torino).

NOTE:

    [6] Debbo anche un ringraziamento alla Ditta Narizzano la quale ci
    regalò una quantità di scatole delle sue conserve alimentari
    veramente eccellenti e raccomandabili agli alpinisti per la loro
    ottima confezione. Anche il sig. dott. Robecchi ci spedì da Strevi
    una cassetta dei suoi rinomati vini e vermuth, che furono uno dei
    lussi maggiori della nostra modesta spedizione.

    [7] Vedi «Boll. C. A. I.» vol. XXIII (n. 57) p. 313.

    [8] Forse si potrebbe utilmente sostituire la traversa inferiore cui
    si attacca il gancio in ferro per uncinare la correggia di cuoio,
    con una leggera sbarra di ferro, foderata di cuoio o di stoffa per
    addolcire gli spigoli. Colla traversa in legno attuale accade che
    nelle scosse inevitabili della discesa, allorchè la portantina è
    carica, si fenda il legno in corrispondenza delle viti che fissano
    gli uncini in ferro.

    [9] Nella carta dell'I. G. M., foglio 29, alla scala 1:50,000 al
    lago Salzia è assegnata l'altezza di 2270 metri; ciò è evidentemente
    un errore materiale di scrittura; l'altezza deve essere invece di m.
    2670, come risulta anche dalle curve di livello. Nella stessa carta
    il sentiero del Colle d'Olen dal versante ovest è tracciato nel
    "Thalweg" mentre esso fa un largo giro per portarsi in alto sulle
    balze che scendono dal Corno del Camoscio verso il piano d'Indren, e
    poi giunge al colle tenendosi sempre a mezza costa.

    E poichè sono su questo argomento debbo pure fare notare altre
    imperfezioni della carta sul versante di Gressoney: i due ghiacciai
    che coprono il fianco meridionale della Piramide Vincent, cioè
    quello di Garstelet a sinistra e quello di Indren a destra, non
    hanno nome sulla carta; il bel piano dove le acque del torrente che
    scende da questi ghiacciai indugiano in meandri fioriti, è chiamato
    piano di Zindra, mentre il nome suo è di Indren, come quello del
    ghiacciajo soprastante; il torrente stesso, come è detto più sopra,
    si chiama Indren e non Mos. La carta poi, benchè abbia una quota e
    l'indicazione di una morena al posto in cui sorge la capanna
    Gnifetti, non registra questo frequentatissimo ricovero, come non
    registra più in alto l'importantissimo Passo del Lys o Lysjoch.
    Eppure altri passi del Rosa meno importanti e meno frequentati, come
    p. es., lo Schwarzthor, il Verra Pass, il Felikjoch e lo stesso
    Passo della Sesia, sconsigliabile sempre se non ai pochissimi
    ardimentosi e in circostanze eccezionalmente favorevoli, sono tutti
    segnati, come lo è pure il canale Marinelli e il Jägernetzen che
    hanno una importanza esclusivamente alpinistica. Di siffatte
    disuguaglianze ed omissioni ho potuto constatare altri esempi. Uno
    di essi è di maggior rilievo: sulla strada d'accesso al Gran S.
    Bernardo, non è indicata la cantina che è a mezza via tra St.-Rhémy
    e l'Ospizio. La carta dell'1:100.000 pubblicata dal Ministero degli
    Interni di Francia (foglio XXVI-25, Chamonix) che si vende a basso
    prezzo ed è di una grande chiarezza per le sue diverse tinte, porta
    questa indicazione, la cui importanza è evidente.

    [10] Queste cifre approssimative, ma fondamentalmente esatte, mi
    furono comunicate dal gentilissimo sig. cav. Gaspare Mongenet,
    consigliere provinciale, e si riferiscono al torrente al suo sbocco
    a Pont St.-Martin.

    [11] Alla calcinazione si riduce a milligr. 16,0.

    [12] «Vedi Berichte d. deutsch. chem. Gesell.» anno XXVII, pag. 343.

    [13] TIEMANN U. GAERTNER: _Die Chemische und
    mikroskopisch-bacteriologische Untersuchung des Wassers_
    (Braunschweig, Wieweg, 1889) pag. 41.

    [14] TIEMANN U. GAERTNER, op. cit., pag. 107.

    [15] TIEMANN U. GAERTNER, op. cit., pag. 38-39.

    [16] Vedi DAMMER, _Handbuch der anorganischen Chemie_, vol. II,
    parte 1ª, pag. 52. Per quanto si riferisce alla distribuzione dei
    composti azotati nell'aria in varie zone e latitudini, vedi pure i
    lavori di SCHLÖSING nei _Comptes rendus_, vol. 81, pag. 1252; vol.
    82, pag. 969; di MÜNTZ e AUBIN, _ibid._ vol. 95, pag. 788, 919; vol.
    97, pag. 240; vol. 108, pag. 1062; di MARCANO e MÜNTZ, _ib._, vol.
    113, pag. 779, e gli _Annuaires de l'Observatoire de Montsouris_.

    [17] ALFONSO SELLA, nei «Rend. R. Acc. dei Lincei» del 18 gennaio
    1891.

    [18] PORRO, nel «Boll. C. A. I.» vol. XXIV, pag. 121.

    [19] _Annales de l'Observatoire météorologique du Mont-Blanc_, Paris
    1893, vol. I, prefazione.

    [20] «Riv. Mens. C. A. I.» vol. IX, pag. 115.--Vedi pure «Zeitschr.
    d. Deutsch. u. Oesterr. Alpenverein» XX.

    [21] «Nature» 16 maggio 1895.--Riferisco qui una interessante
    relazione trasmessami dal dott. E. Oddone, direttore
    dell'Osservatorio geodinamico di Pavia, sopra i fenomeni elettrici
    osservati alla Capanna Margherita.

    «Sui fenomeni luminosi al Monte Rosa la sera del 21, o 22 che sia,
    agosto 1893 ricordo che lassù sulla vetta era nebbioso e vi cadeva
    insignificante un nevischio. La temperatura era di -5°. Nella
    vallata della Sesia imperversava il temporale. Dapprima comparvero
    sui 6 parafulmini delle piccole stellette simili a brillanti di
    media grossezza illuminati dal sole. La luce loro era bianca. Ma
    quando i lampi in basso percotevano la montagna, quasi il suolo e
    le nubi fossero anodo e catodo di una gigantesca batteria, allora
    le stellette mutavansi in fiocchi allungati e sibilanti. Ed a me
    appariva che dopo fulmini azzurri si avessero fuochi negativi
    (stellette), dopo fulmini rossi si avessero fuochi positivi
    (fiocchi). Il suono era quello del vapore che esce dalla caldaia,
    attenuato ma distinto, o meglio s'avvicinava a quel zittìo che si
    fa nelle sale ove si ha piacere di udire la musica ed il vicino
    disturba. La lunghezza dei fiocchi era forse di un centimetro, ma
    l'occhio li giudicava più lunghi.

    Nuovi lampi, e comparivano le stellette, nuovi lampi ancora e
    ritornavano i fiocchetti. L'intervallo era di due o tre primi.
    Avvicinatosi il temporale, non solo dalle punte sui tetti, ma da
    ogni asperità delle rupi, dagli spigoli dei disordinati assiti
    fuori della capanna, dalla balaustrata in legno uscivano grossi
    fiocchi bluastri e fatui lunghi almeno 5 centimetri. All'occhio
    sembravano più estesi, la luce però era smorta ed a stento si
    avrebbe potuto leggere con simili candele. In tutto se ne potevano
    contare una ventina e non mutavano più in stellette. Stavano fissi,
    offrendo col solo un crescendo al momento del lampo (momenti che
    alcune volte col lampo sparivano totalmente per un secondo!!).
    Questi fiocchi dolcemente zittivano, come fu detto sopra, mentre la
    neve attorno, benchè non fosforescente, pure leggermente crepitava
    e schioppettava. Ho provato a mettere la mano sui parafulmini. Il
    fiocco spariva per un attimo, ma poi tornava e mi lambiva le mani
    senza provocare sensazioni. Eravamo in tre o quattro fuori della
    capanna appoggiati all'uscio di entrata. I capelli e la barba, ad
    eccezione di qualche luminosità sui peli isolati, non davano niente,
    ma se si toccavano colle mani se ne sprigionavano ramificazioni
    luminose molto più intense di quelle che escono dalle macchine di
    Holtz senza condensatori. La lunghezza di quelle vive fiammelle era
    di cm. 5, ma ne uscivano delle maggiori se si bagnavano le dita di
    saliva. La pelle irritata dava la sensazione ben nota.

    L'alpenstock, alzato la punta in alto, dava fiocchi di cm. 10 di
    lunghezza e di 3 cm di diametro circa. Lo zittìo che emetteva
    incuteva timore. L'uomo colla bocca difficilmente sa fare più forte.
    Dopo ci siamo ritirati per prudenza, ma non credo che il temporale
    crescesse in intensità. Un portatore che uscì ancora rientrò
    atterrito: disse che allo scoppiare di un lampo ne aveva avuto la
    barba investita e la vista e la memoria momentaneamente offuscata,
    ma credo esagerasse.

    Il tuono al massimo del temporale rumoreggiava forte, ma prima e
    dopo vedevansi i lampi ed esso a noi non giungeva.

    [22] «Compt. rend.» vol. 95 (1882), pag. 919.

    [23] «Compt. rend.» vol. 95 (1882), pag. 1121.

    [24] «Compt. rend.» 1892, pag. 134.

    [25] «Compt. rend.» 1883, pag. 525.

    [26] _Om kosmiskt stoft, som med nederbörden faller till jordytan._
    «Ofversigt a Kongl. Vetenshaps-Academiens Förhandlingar» 1874, nº 1.
    Stockholm.

    [27] A. E. NORDENSKIÖLD: _La seconde expédition suédoise au
    Grönland_ (Paris, Hachette) pag. 194 e segg.

    [28] Anno 1871, p. 293 (citato da Nordenskiöld, _Om kosmiskt stoft_,
    ecc.).

    [29] «Atti della R. Acc. delle Scienze di Torino» vol. XVIII, 28
    gennaio 1888.

    [30] GIACOSA, loc. cit, e «Annuaire de l'Observatoire de
    Montsouris», 1884-1885.

    [31] Le mie esperienze del 1883 non ebbero la ventura di essere
    approvate dal dottor Miquel, batteriologo dell'osservatorio
    municipale di Parigi, situato a Montsouris. Egli le critica
    vivamente nell'Annuario del 1884 a pag. 531, e la sua critica
    contrasta singolarmente colle lodi date al signor di Freundenreich
    di Berna che avendo eseguito ricerche analoghe sulle montagne era
    giunto a risultati che al Miquel parvero più attendibili. Non
    risposi allora alle critiche del batteriologo di Parigi e mi limito
    ora a dimostrare che il Freundenreich ed io non meritavamo _ni cet
    excès d'honneur ni cette indignité_. Le alte lodi per cui è
    additato alla riconoscenza del mondo degli scienziati il sig. di
    Freundenreich per avere preso la determinazione di salire sullo
    Schilthorn (2792 m.) e starci quattro ore per filtrarvi dell'aria
    (pag. 536) e quelle che gli si tributano l'anno seguente per essere
    stato al Niesen e al Théodule, non avranno avuto altro effetto che
    di far sorridere il dotto Bernese che sa come a queste altezze ci si
    giunga se non così facilmente come alla Torre Eiffel, certo senza
    incorrere in pericoli tali da meritare di essere tramandati alla
    posterità; mentre la confessione penosa d'impotenza a cui il Miquel
    vorrebbe costringermi, perchè essendo in montagna e sprovvisto di
    laboratorio non ebbi mezzi di far quello che non fece neppure
    il sig. di Freundenreich di coltivare cioè i germi trovati per
    accertarmi dei micrococchi esistenti, non mi ha punto commosso.
    Entrambi gli apprezzamenti provano soltanto che il signor Miquel in
    quell'epoca non sapeva ancora che cosa vuol dire montagna e lavorare
    in montagna. Forse a quest'ora l'avrà imparato.

    [32] «Giornale della R. Accad. di Medicina di Torino», 1890, n. 1 e
    2.




Nelle Dolomiti di Ampezzo.


La seduzione irresistibile che due mesi d'alpinismo nelle Dolomiti
avevano esercitato sopra di me, mi richiamava altre due volte (1894 e
1895) nella prediletta Cortina d'Ampezzo, alla quale tornavo e tornerò
ancora sovente con quel conscio e profondo amore che la montagna sa
ispirare ai suoi fedeli, e che prende sovente, com'è qui il caso, la
veste d'una vera passione.

Ho già raccontato su altro «Bollettino»[33] le mie salite del 1893. Nel
1894 il cattivo tempo e altre circostanze avevano mandato a vuoto la
progettata campagna alpina. Darò questa volta qualche cenno sopra alcune
ascensioni che compii sullo scorcio dell'estate 1895, e il cui numero
forzatamente dovette essere limitato, avendo già due anni prima esaurito
quasi interamente il repertorio delle più interessanti cime delle
Dolomiti d'Ampezzo.


=Cadini di S. Lucano= m. 2840.

Il gruppo dei Cadini appartiene alla serie ancora abbastanza numerosa di
montagne completamente italiane, che sono dai nostri alpinisti quasi del
tutto trascurate. I Cadini sorgono a sud delle Tre Cime di Lavaredo, a
est di Misurina, eccellente punto di partenza per la loro salita. Essi
non meritano davvero, malgrado la modesta elevazione, il poco conto in
cui sono tenuti dalla più parte: perchè formano, nel loro piccolo, uno
dei più pittoreschi gruppi delle Dolomiti di Sesto; hanno soltanto il
torto--se così si può dire--di non darsi il più piccolo disturbo per
piacere. Il loro esteriore è poco promettente e non richiama in modo
particolare l'attenzione degli alpinisti, anche sotto l'aspetto
pittoresco: mentre invece a quelli che non isdegnano di penetrare in
quel piccolo mondo nascosto, ove si svelano le loro belle e fantastiche
guglie, fasciate da un ghiacciaio in miniatura, i Cadini offrono ampio
compenso, sotto qualunque punto di vista.

Molto di nuovo e di interessante vi è certamente da fare nei Cadini, e
vorrei che fosse un italiano ad occuparsene, scrivendo anche una
monografia illustrata di quel ristretto, ma bellissimo gruppo. Le due
punte principali dei Cadini di Misurina sono i Cadini di San Lucano (la
più alta m. 2840) e i Cadini del Neve (m. 2751). I primi sorgono, ben
visibili da Misurina e Schluderbach, nella parte sud-est del gruppo, i
Cadini del Neve nella parte occidentale, proprio sopra Misurina.

La prima salita dei Cadini di S. Lucano è verosimilmente dovuta ad A.
Wachtler di Bozen, colla guida Santo Siorpaes, sin dal 1870: quella dei
Cadini del Neve ad Anton Angerer, colle guide Michel e Hans Innerkofler.
Delle punte secondarie sono notevoli la Punta Nord-Ovest, salita da Emil
Artmann il 2 agosto 1890: essa è 40-50 m. più bassa dei Cadini di S.
Lucano; e la Punta Nord-Est salita per la prima volta dallo stesso
Artmann, che si occupò con speciale amore di questo gruppo e trovò pure
una nuova via alla punta più alta, per le roccie a sinistra del canalone
di ghiaccio, evitando questo; finalmente la punta più orientale, una
splendida torre dall'aspetto ardito e imponente, superata per la prima
volta dal noto alpinista luogotenente Wundt e da L. Nicolai, senza
guide, il 27 luglio 1886.

Malgrado questo, ripeto, molto resta ancora a fare nei Cadini: in ogni
caso è desiderabile che gli alpinisti cessino dal preferire i Cadini di
S. Lucano ai Cadini del Neve, che sono infinitamente più pittoreschi ed
attraenti, e offrono, a quanto pare, non disprezzabili difficoltà.

La sera del 22 agosto, in compagnia del noto alpinista signor Alberto De
Falkner, che avevo avuto il piacere di conoscere pochi giorni prima,
lasciavo Cortina, diretto a Misurina, sopra una di quelle pittoresche
carrozzelle di montagna dall'aspetto poco rassicurante, ma che compiono,
coi focosi cavalli ampezzani e guidate dall'abile e robusta mano di un
Apollonio o di un Menardi, veri miracoli di resistenza e di velocità su
per la stradetta ripidissima che conduce a Tre Croci.

Presto arrivammo all'Hôtel Tre Croci che ora è arricchito di una
«dépendance» grazie al concorso straordinariamente crescente dei
visitatori delle Dolomiti; toccammo, non senza che una patriottica
vibrazione del cuore ce ne avvertisse, il confine italiano, e salutammo
con ammirazione le eternamente irresistibili Cime di Lavaredo, sorgenti
a nord del piano di Misurina.

Fu davvero eccellente idea--ora in avanzato corso di attuazione--quella
di creare un grande albergo moderno a Misurina, che può e deve diventare
un giorno il St.-Moritz delle Alpi Orientali italiane: la posizione
splendida, l'elevazione, l'aria deliziosa, l'immunità dal vento, la
ricchissima serie d'ascensioni che si possono compiere da Misurina, la
predestinano a un grande avvenire che non le mancherà senza dubbio, ma
al quale gli alpinisti italiani devono concorrere, scuotendo la loro
apatia verso questa regione dell'Alpi.

L'attuale vecchio alberghetto di Misurina era diventato assolutamente
insufficiente ai bisogni; con tutto ciò non vorremmo vederlo scomparire,
ricordandone l'eccellente cucina e i commendevolissimi vini: e un poco
anche per quella certa sentimentalità propria dell'alpinista, che gli fa
preferire sovente, al vicino «Grand-Hôtel» dalle sibaritiche sontuosità,
il piccolo vecchio alberghetto dove sa di trovare quella bottiglia «di
fiducia», quello «stufato di camoscio» frutto delle personali fatiche
del proprietario, e degno coronamento di una riuscita intrapresa.
Nell'albergo passammo una piacevolissima serata in compagnia d'una
simpatica famiglia genovese, i Loero, che ebbero la felice ispirazione
di farsi costrurre una palazzina, nella immediata vicinanza; e col
venerando patriota prof. Regnoli, di Bologna, il quale doveva nel 1895
cercare per l'ultima volta nell'aria vibrante di Misurina il sollievo
alle invernali fatiche.

L'indomani alle 5, con tempo splendido, si partiva, accompagnati dalle
guide Giovanni Barbaria e Zaccaria Pompanin. Nostro obbiettivo, non
conoscendo ancora il gruppo, era la punta più alta, i Cadini di Lucano.
L'esordio di questa escursione, prendendo le mosse da Misurina, è
delizioso: si va per buon tratto su per la comoda strada che conduce
alle Drei Zinnen e al Toblinger Riedel, poi la si lascia a sinistra, e
si risale, su per un ben marcato sentiero, il vallone che ci deve
guidare nel cuore dei Cadini e che è così ben coronato, alla sua
estremità orientale, dal caratteristico torrione salito dai signori
Wundt e Nicolai, di cui ho fatto cenno. La scena a misura che si procede
innanzi, si fa sempre più interessante: le numerosissime guglie dei
Cadini si svelano poco a poco, ed è una simpatica sorpresa quella che si
gode dal sommo dell'erta, quando la grande «caldaia» attorno a cui sono
disposti i Cadini Orientali (e che ha dato nome appunto al gruppo)
compare improvvisamente nel suo insieme, col piccolo, ma pittoresco
ghiacciaio, circondato da belle e svelte cime di schietto carattere
Dolomitico, tra cui notevoli la più alta, che non è però la più
attraente, e le due cime NE. e NO. salite dall'Artmann, e che devono
offrire vivo interesse alpinistico.

Un ampio canalone di ghiaccio assorge dalla estremità occidentale del
bacino, sino ad una specie di forcella fra la punta di S. Lucano e
quella immediatamente a ovest, di pochi metri più bassa: è questa la
consueta via di salita ai Cadini di San Lucano, e noi ci attenemmo
«borghesemente» alla medesima, le roccie a sinistra non avendo l'aria
particolarmente interessante. Intagliando gradini su pel non ripido
canalone, presto se ne raggiunse il sommo: di qui, piegando ad est,
pigliammo le roccie, e con breve e facile arrampicata, qua e là
divertente per chi si proponga di percorrere fedelmente lo spigolo che
guida alla cima, anzichè seguire la via solita, troppo noiosa, arrivammo
alle 9 sulla vetta, cioè in 4 ore da Misurina, compresi 40 minuti di
sosta.

Non potemmo goder la vista, che dev'essere bella, il gran caldo avendo
già velato di nebbie tutte le cime culminanti: rimanemmo però fino alle
10,45, per quel fascino caratteristico dell'«ambiente» di una vetta, con
un buon sole scottante, ma temperato, a tratti, da ondate della sana e
fresca carezza del vento alpino, che fanno provare in grado così
eminente il «piacere di vivere».

Nella discesa seguimmo in parte soltanto il canalone di ghiaccio: presto
piegammo giù per le facili roccie di destra, e in un momento fummo ai
piedi del massiccio. Sotto un caldo soffocante continuammo la discesa
anelanti all'acqua che trovammo solo a 1 ora da Misurina, dove giungemmo
alle 13,45, in tempo per «scritturare» un abilissimo vetturino, italiano
(e lo dico non senza orgoglio), che divorò addirittura a rompicollo,
spargendo la sorpresa e il terrore nei passanti, il tratto fra Misurina
e Cortina, dove giunse inverosimilmente presto, e con slancio così
fulmineo da lasciare durevole memoria di questo teatrale arrivo in
coloro che ebbero la ventura di esserne spettatori.


=Croda da Lago=: PUNTA SUD 2716 m.

_Prima ascensione per la parete Ovest e cresta Sud._

Fra le ardite cime che fanno grandiosa corona al ridente bacino di
Ampezzo, la Croda da Lago, colla sua fiera e dentellata cresta, la sua
linea nobile, quasi sdegnosa, la sua fama alpinistica (al giorno d'oggi
però molto sminuita dalle numerosissime ascensioni), occupa senza dubbio
il posto d'onore, e più d'ogni altra richiama subito l'attenzione degli
alpinisti. Ma mentre questi si rivolgono quasi tutti alla punta Nord
(quella salita per la prima volta dagli Zsigmondy nel 1881), essi
trascurano l'ascensione della Punta Sud--di pochi metri più alta, ciò
che è generalmente ignorato--perchè le maggiori difficoltà della sorella
minore le creano assai maggiori attrattive.

La Punta Sud era stata salita per la prima volta sin dal 1878, dai
signori Fröschels e Silberstein col vecchio Dimai, senza alcuna
difficoltà: dopodichè venne quasi dimenticata.

Io pensai se fosse possibile guadagnar prestigio alla povera vecchia
cima, per mezzo di una nuova via che la riabilitasse davanti agli
alpinisti dell'oggi: e incoraggiato dall'autorevole opinione di
Alessandro Lacedelli, il mattino del 27 agosto, alle 5,30, lasciavo
Cortina in compagnia del signor Alberto de Falkner e colle guide
Zaccaria Pompanin e Giuseppe Colli, nell'intento di provar l'indomani la
Punta Sud della Croda per la parete Ovest, quella rivolta verso Valle
Formin. Tale tentativo ci doveva anche servire come gita di ricognizione
per un altro assai più importante, quello alla punta Nord, dallo stesso
lato, che due giorni prima avevo in animo d'intraprendere, sebbene con
assai poca fiducia nella riuscita.

Alle 6,15 eravamo al simpatico alberghetto di Pocól e alle 9,30 ne
ripartivamo. Lasciando a destra la via che guida al Nuvolau, infilammo
il romantico sentiero che percorre la valletta di Cordes, e sale a
giravolte, su per una bellissima foresta, sino al cosidetto Cason di
Formin, una baita dimenticata, ai piedi dei primi contrafforti
settentrionali della Croda da Lago.

Sostammo qui un momento ad ammirare l'alba splendida, e il contrasto
potentemente pittoresco fra il diroccato, frastagliato bastione della
Croda, a Sud, e l'ampio circo delle cime più meridionali di Ampezzo, dal
tricuspidale muraglione della Tofana di Razes, alla rosseggiante, nobile
vetta della Croda Rossa e all'arrotondata mole del Cristallo.

Risalendo quindi il vallone di Formin, per una traccia di sentiero
serpeggiante fra il macereto che lo ingombra, alle 9,20 arrivammo ai
cosidetti «Lastoni» di Formin, curiosissimo avanzo geologico dell'epoca
glaciale, i quali già avevano colpito l'attenzione del Grohmann nelle
sue prime esplorazioni delle Dolomiti d'Ampezzo. Lì avevamo proprio
sott'occhio tutta la parete occidentale della Croda da Lago, e lì
sostammo a lungo esaminandone con avidità i possibili punti vulnerabili,
mentre ricambiavamo allegri «jodler» colla guida Tobia Menardi, che
aveva appena allora raggiunto con un inglese, la vetta della Croda, e
di là pretendeva intavolare con noi una conversazione, che mise a dura
prova i polmoni dall'una e dall'altra parte, ma con esito vittorioso
malgrado l'altezza e la distanza rispettabili!

Alle 9,45 lasciavamo i Lastoni e ci dirigevamo verso quella specie di
intaglio che s'apre all'estremità sud del vallone di Formin, e lo mette
in comunicazione colla Forcella d'Ambrizzola, quella che s'apre tra la
Croda da Lago e il Becco di Mezzodì. Il nostro piano d'attacco
consisteva nel tentare la salita della Croda per la parete (Ovest)
immediatamente sovrastante al detto intaglio, compiendo poi per la
cresta Sud, vergine anch'essa, l'ultimo e brevissimo tratto che guida
alla cima.

Alle 10 cominciammo l'arrampicata, che si presentò subito bella, sicura,
e divertente, sebbene senza alcuna difficoltà degna di nota: è una
successione variata di camini, cengie e lastroni, su pei quali
progredivamo rapidamente, non disturbati dalle cadute di pietre che si
temevano, avuto riguardo allo stato di disgregamento così evidente nelle
roccie di questo versante della Croda. Così, quasi senza accorgercene,
verso le 1½ avevamo guadagnato la cresta, dove facemmo una lunga sosta,
il colpo d'occhio essendo bellissimo sugli imponenti precipizi della
Croda stessa dal lato di Formin come da quello di Cortina.

A questo punto avevamo già risolto con insperata facilità, l'incognita
della parete ovest: rimaneva ora quella della cresta sud, che sorgeva
esile, aerea, piena d'attrattive, sino a culminare nella desiderata
cima, senza che si potesse bene giudicare della possibilità di
raggiungerla per questa via. Di qui proseguii solo, colle guide, mentre
il signor De Falkner ci attendeva, seguendo con interesse, dalla cresta,
le peripezie della rimanente salita. Gli inizi della quale,
interessantissimi, mi ripagarono subito delle scarse difficoltà della
parete: la cresta è sottilissima, a lama di coltello, in più d'un punto
assai ripida, e nel peggiore la roccia è anche pessima: vi è
specialmente un punto caratteristico nel quale si deve arrampicare a
cavalcioni, abbracciando solidamente i lati della cresta che si
sprofonda a sinistra e a destra in due imponenti dirupi, ed offre
malsicuri e scarsi appigli; il seguente tratto orizzontale è ancora
esilissimo e si percorre a cavallo, ma senza difficoltà: così
raggiungemmo un primo torrione, sul quale erigemmo un omettino di
pietra.

Davanti a noi, separata da un profondo intaglio, sorge l'estrema vetta.
Ci caliamo nell'intaglio (per quanto, in queste circostanze, le guide
raccomandino di non «cicalare»!) per un lastrone verticale e in un
punto sorpiombante, ma non difficile; nel mezzo dell'intaglio, da cui
scendono due profondi canaloni, uno verso Formin, l'altro verso Federa,
prendiamo un'istantanea dello stupendo paesaggio, poi continuiamo la
salita. Poco ci separa dalla meta: un ripido camino di cattiva roccia,
che esige una certa cautela, con breve sforzo di braccia ci guida alla
desiderata cima, che tocchiamo alle 12,20. Ivi troviamo soltanto il
biglietto della nota alpinista Jeanne Immink, salitavi con Antonio Dimai
per la via solita dei primi ascensori: d'altri seguenti nessuna traccia.

Alle 13 ripartiamo, e ricalcando, non senza attenzione, l'attraentissima
cresta, raggiungiamo il signor De Falkner, col quale scendiamo per la
parete Ovest, già pure percorsa nella salita fino alla forcella: di qui,
piegando a sud e costeggiando i contrafforti meridionali della Croda,
siamo in breve alla Forcella d'Ambrizzola, donde per la nota via
dell'Alpe Federa e di Campo facciamo ritorno a Cortina.

La salita della Punta Sud per la parete Ovest e cresta Sud è breve, ma
divertente e pittoresca in alto grado, a cominciare dal percorso del
vallone di Formin (che si compie con notevole vantaggio sulla solita
via, tutto in ombra) col suo colpo d'occhio meraviglioso sulla selvaggia
parete occidentale della Croda. Dai piedi della parete fino alla cresta
è una bella e facile arrampicata, sul genere di quella del Cristallo: il
percorso della cresta sottile e vertiginosa, è «alpinistico»,
brevissimo--ma pieno d'interesse. Cosicchè si può sperare che d'ora
innanzi la Punta Sud non sarà più quella modesta e dimenticata
«Cenerentola» per la quale fu tenuta sin ora, e--senza pretendere di
strappare il primato alla nordica sorella--verrà più sovente visitata
dagli alpinisti, come si merita.


=Croda da Lago=: PUNTA NORD.

_Prima ascensione per la parete Ovest._

In un suo bellissimo articolo sul «Tourist» il noto alpinista R. H.
Schmitt, uno dei più arditi campioni del C. A. Tedesco-Austriaco,
raccontando una salita che egli fece da solo, per la solita via, della
Croda da Lago, diceva parlando della famosa parete Ovest: «Mi parve che
questa dovesse essere la via _avvenire_ della Croda!»--Queste parole
dello Schmitt mi fecero pensare alla possibilità generica di trovare
alla bellissima montagna una nuova via; e nel 1893, dopo aver escluso
ogni tentativo per la parete Ovest, che ritenevo offrire quasi nessuna
probabilità di successo, e per di più pericolosa per la cattiva roccia e
le cadute di pietre, dedicai i miei sforzi alla cresta Nord: su per
questa, in unione alla brava guida Pietro Dimai, ebbi la fortuna di
scoprire una nuova e direttissima via più breve e più bella dell'antica,
al punto che le viene adesso da molti preferita.

Incoraggiato da questo successo, cominciai sin d'allora a formulare
vagamente un progetto d'assalto alla parete Ovest, e nel 1895 trovandomi
a Cortina d'Ampezzo, deliberai di tentarla. La bravissima guida Z.
Pompanin accettò con entusiasmo la mia proposta; ci aggregammo, come
seconda guida, l'ottimo Angelo Zangiacomi, ed a tarda sera del 28 agosto
lasciavamo Cortina pian piano, misteriosamente, col favore della
notte... e andammo a dormire all'«Albergo Tofana» a Pocòl, per
guadagnare una buona ora sull'indomani, e non dar conto a niuno dei
nostri progetti.

Alle 3,30 del giorno 29, con bellissimo tempo, lasciavamo l'albergo e
giungevamo in un'ora al Casòn di Formin. Di qui, a misura che si saliva,
per una traccia di sentiero, fra i macereti di cui è tutta coperta la
Valle Formin, e che attestano il formidabile sfacelo di questi
tormentati precipitosi fianchi della Croda, le acute guglie e i potenti
muraglioni della superba montagna si disegnavano sempre meglio sotto il
sole nascente: né si poteva contemplare senza emozione una parete come
quella cui intendevamo dar la scalata.

Già due giorni prima eravamo passati di là, quando raggiungemmo per la
prima volta dalla parete Ovest e la cresta Sud, l'estrema punta
meridionale della Croda, senza serie difficoltà: ma questa volta avevamo
da fare colla Punta Nord, il che era un altro paio di maniche: e ci
accingevamo ad un'impresa che valenti alpinisti non vollero tentare, o
tentatala fallirono. Così, osservando e studiando la nostra parete,
giungemmo presto quasi al sommo di quel curioso altipiano detto «i
Lastoni di Formin», salendo più alto di quanto apparentemente non ci
convenisse, per avere un miglior punto di vista sopra la Croda.

  [Illustrazione: PIZ POPENA E MONTE CRISTALLO dal Passo Schönleiter
  (versante Nord) _Prem. Stab. Calcografico A. Fusetti Milano_]

  [Illustrazione: CRODA DA LAGO (VERSANTE SUD-OVEST)]

Quasi davanti a noi si rizzava arditissima la punta Nord, colla sua
doppia vetta: specialmente formidabile ci si mostrava quella gola
liscia, verticale, anzi sorpiombante, che solca la parete precisamente
in corrispondenza della forcella a cui si arriva, salendo la Croda dal
lato solito, prima di contornare all'Ovest l'estremo torrione. Su per la
gola era impossibile salire, e il suo fianco sinistro (rispetto a
chi guarda da Val Formin) offriva poco minor certezza negativa: di
comune accordo ci parve che la sola vera probabilità di successo fosse
nel tentare la salita direttamente alla punta per il costone che vi
sale, ertissimo; attaccandolo subito a sinistra di un alto e nero camino
verticale che ne solca, a metà, la base. Così, dopo lunga sosta ai
Lastoni, ritornando di poco sui nostri passi, e tagliando diagonalmente
i ghiaiosi fianchi della Croda, raggiungemmo la base delle roccie e alle
7,30, attaccavamo, nel predetto punto, la parete.

  [Illustrazione: PARETE OVEST DELLA CRODA DA LAGO (PUNTA NORD), DA VAL
  FORMIN.]

Le prime roccie, sebbene erte, sono facili e contro ogni attesa
abbastanza solide, per cui si progredì con relativa rapidità, tendendo
subito leggermente a sud-est nella direzione della punta. Trovammo
presto dei passi divertenti: prima una lastra diritta, poi un breve
spigolo e un erto camino di 6 metri circa; a questo seguì una bella
traversata di 30 metri circa, verso destra, che ricorda molto quella
della Kleine Zinne ed esige attenzione, sebbene il sottostante
precipizio non sia così formidabile. Dalla estremità della traversata
piegammo per pochi metri a sinistra, dopo aver provato un lastrone
impraticabile: poi proseguimmo diritto, per una successione di ripidi
salti di roccia, ma con buoni attacchi: quindi percorremmo una cenghia
che ci riportò verso destra, e che interrompendosi in un punto, dà luogo
ad una elegante «enjambée». Così giungemmo ad una piccola nicchia, nel
sottoposto canalone: seguimmo poi per poco quest'ultimo, poi un'altra
cenghia e una lastra, quasi diritto sopra noi: indi, piegando pochi
metri a sinistra, trovammo un altro passo, sorpiombante (alto 4-5
metri), a scarsi appigli, che la guida superò montando sulle spalle del
compagno; di qui seguimmo un diritto, ma non cattivo spigolo, poi
traversammo a destra fino ad un alto camino chiuso a metà da un blocco:
salimmo diagonalmente, con due belle traversate, verso destra, finchè ci
trovammo all'estremità di un ripido colatoio, donde l'ulteriore
procedere è difeso da un alto bastione sorpiombante.

Fin qui le cose erano andate bene, troppo bene: le difficoltà incontrate
non erano maggiori che sull'altra solita via; ma sapevamo che la Croda
ci riservava delle sorprese, e già sentivamo «l'odor della polvere». Un
rapido colpo d'occhio ce ne fece accorti. La roccia era per 8-10 metri
verticale, per un buon tratto sorpiombante: gli appigli quasi nulli,
distanti, rivolti all'ingiù: un rigonfiamento della parete a destra
(sotto il quale, come alla Kleine Zinne, era una nicchia ove aspettai)
offriva solo qualche problematico punto di appoggio per sollevarsi sul
braccio.

Pompanin mosse con brio all'assalto, e ci volle tutta la sua grande
abilità per superare un osso duro di quella fatta: anche perchè, dopo il
salto, vi era un buon tratto di lastrone quasi liscio; con grande stento
riuscì, trascinandosi carponi, a giungerne a capo e trovare un buon
posto, consumando tutta la lunghezza della corda..... e il dizionario
delle interiezioni. Un grido trionfante me lo annunziò: sortii subito
dalla nicchia, e, mettendo a partito tutte le mie risorse alpinistiche,
riuscii a superare il passo; come, non so dir bene, poichè si sale più
per aderenza che altro: il fatto si è che finalmente mi trovai anche io
presso a Pompanin, e dopo ci raggiunse, avendo famosamente sudato anche
lui, il bravo Zangiacomi. Questo passo magnifico è veramente difficile,
assai più che l'ultimo camino della Kleine Zinne, al quale somiglia un
poco: le mie guide lo mettono, come difficoltà, al di sopra di quello
ben noto del Winklerthurm.

Preso un po' di riposo, traversammo pochi metri a sinistra, indi, per un
lastrone ed un facile camino, giungemmo in un ampio canalone, dove si
apre una specie di larga nicchia o grotta: qui, non temendo le cadute di
pietre, sostammo a rifocillarci. Erano le 9,30, nè ci sentivamo
malcontenti dei nostri progressi.

  [Illustrazione: VERSANTE SUD-OVEST DELLA CRODA DA LAGO

  _Disegno di L. Perrachio da una fotografia._

    =AB= Discesa dei signori F. L. e D. M. Gunther colla guida Pietro
    Dimai, il 23 agosto 1895.

    =CD= (_Punta Nord_) 1ª Ascensione per la parete Ovest, di L.
    Sinigaglia colle guide Z. Pompanin e Zangiacomi, il 29 agosto 1895.

    =EF= (_Punta Sud_) 1ª Ascensione per la parete Sud-Ovest e la cresta
    Sud, di L. Sinigaglia colle guide Z. Pompanin e G. Colli, il 27
    agosto 1895.]

Riprendemmo presto, con nuovo ardore la salita: dalla nicchia presso a
cui, come in molti altri punti, erigemmo un piccolo ometto di pietra,
attaccammo subito una ripida lastra di 6-7 metri che le incombe a
destra: gli eccellenti attacchi la rendono facile. Dopo avemmo la
sorpresa di un relativamente comodo e lungo canalone che ci portò presto
assai in alto, verso la cima. Finito questo ci si offrì un bivio molto
grave: a destra avevamo un ripidissimo e oscuro camino verticale, che
pareva condurre molto in su, ma che a metà offriva un punto assai
problematico: a sinistra roccie di migliore apparenza, ma di cui la
parte superiore poco prometteva. Scegliemmo queste. Prima per non facili
lastre, poi traversando un poco a nord giungemmo, avvicinandoci
progressivamente alla cresta Nord della Croda, ai piedi di uno dei
numerosi torrioni di questa e precisamente di quello che forma un
curioso caminetto-cornice che ho descritto altrove nel raccontare la mia
prima salita per tale via.

A questo punto «avevamo in tasca» la cima, come si dice: bastava
raggiungere e seguire la cresta, ma noi eravamo risoluti a eseguire
l'ascensione completamente per la parete Ovest, e voltando stoicamente
la schiena alla cresta Nord, ritornammo verso destra e imprendemmo a
contornare sul versante occidentale la formidabile parete. Questa
manovra ci procurò il secondo vero «mauvais pas» della nostra salita, di
un genere affatto diverso: qui avevamo una traversata di 25 metri circa,
per una strettissima e in un punto rotta cornice, sospesa sopra un
a-picco veramente impressionante, vertiginoso in alto grado. Colla più
grande attenzione superammo anche questo arduo passo, uno dei più
delicati che io conosca nel genere: riuscimmo così su una piccola
piattaforma ai piedi d'un erto camino di pessima roccia, difeso da un
acuto spigolo. Zangiacomi, contornato e arrampicato lo spigolo, riuscì,
colle maggiori precauzioni, a tirarsi su per quel cattivo passaggio,
dove i più grandi blocchi erano mal sicuri e pure non se ne poteva fare
a meno: strisciando quasi su per essi, arrivò al sommo del camino, e noi
tosto lo raggiungemmo. Così fummo sopra la cima di un torrione, davanti
al quale si ergeva fiera, ma vicinissima, l'estrema punta.

La vittoria era ormai nostra. Eravamo veramente sulla cresta Nord; ma
pochi minuti di facile salita ci separavano dalla meta, e non valeva più
la pena di andare a cercare inutili difficoltà sul versante occidentale,
in quel punto quasi a picco. Così scendemmo sulla cresta, e da questa in
10 minuti, superati gli ultimi due brevissimi salti, raggiungemmo la
cima. Erano le 11,50.

Ridire la gioia provata in quel momento è difficile. Mai forse gustai a
quel punto il piacere della vittoria, in alto grado condiviso dalle mie
bravissime guide, che non si stancavano di empire di grida trionfanti
gli echi della Croda, e di far segnali a Cortina, donde si sapevano
guardate. Due deliziose ore rimanemmo lassù, assaporando il nostro
successo, del quale iscrivemmo una breve nota nel libretto permanente
della cima. Alle 13,30 imprendemmo la discesa per la vecchia via, dopo
tutto sempre simpatica e interessante; dal piede delle roccie a Cortina
fu poi una comoda «flânerie», l'ardore del sole e le dolci ombre e acque
del Costeana inducendo a frequenti soste: cosicchè solo verso le 7 fummo
di ritorno a Cortina, ove alla sera festeggiammo con numerosi brindisi
la nuova via della Croda, la sospirata parete Ovest!

Riassumendo le mie impressioni su questa, debbo dire che è la più bella
e, per ora, la più difficile scalata di roccie nelle Dolomiti d'Ampezzo;
l'interesse è incessante dai piedi alla vetta, nulla di volgare in tutta
la salita; le roccie relativamente non cattive, salvo nell'ultimo
tratto: non udimmo cadute di pietre. Tecnicamente il passo più arduo è
il salto di roccia sorpiombante, nella metà inferiore della salita;
nella parte superiore la traversata, meno difficile ma sempre seria e
altamente vertiginosa: l'ultimo camino di pessima roccia, e sovrastante
a un forte salto, è di molta responsabilità per la prima guida. Il resto
della salita non offre (per citare un esempio conosciuto) difficoltà
maggiori della Kleine Zinne per la via solita.

Se la parete Ovest della Croda non potrà soppiantare almeno per molto
tempo le altre due vie, troppo più facili, per la parete Est e per la
Cresta Nord, tuttavia io spero che essa troverà un crescente favore tra
i veri ed appassionati alpinisti, come si merita. In ogni caso è una
salita che va intrapresa solo con guide di provata sicurezza, come le
mie due (per non dire di parecchie altre a Cortina), alle quali fu per
tanta parte dovuto il successo dell'impresa[34].


=Grosse Zinne o Cima Grande di Lavaredo= m. 3003.

Delle tre Cime di Lavaredo, la più alta è insieme la più frequentemente
salita, almeno da quella numerosa categoria di alpinisti che, diffidando
delle proprie forze per l'ascensione della Cima Piccola, preferiscono
contemplarne comodamente dall'alto della Cima Grande, l'arditissima
parete.

Nel vol. XXIº di questo «Bollettino» è già comparsa una briosa
descrizione di una salita alla Grosse Zinne, per parte dell'egregio
collega romano dott. Enrico Abbate; egli ha fatto precedere tale suo
articolo da un'accurata monografia del gruppo. Nulla di nuovo, almeno di
notevole, è successo da quella pubblicazione in poi, per riguardo alla
Cima Grande: le varianti trovate finora alla via solita non hanno che
una scarsa importanza: una nuova via non fu ancor possibile trovarla, e
dubitiamo assai che vi si riesca in avvenire. Dal lato nord--un enorme
muraglione liscio--la cosa è fuori questione: qualche probabilità di
riuscita possono offrire tentativi per la cresta Est (prospiciente la
Kleine Zinne) o la parete Sud-Ovest verso la Cima Occidentale. Ma
crediamo che in un caso come nell'altro si debba finire per raggiungere
o presto o tardi la vecchia via, sopratutto se si sceglie la cresta Est.

Avviandoci questa volta alla Cima Grande, la guida Pompanin ed io, non
avevamo alcuna idea bellicosa; volevamo fare una semplice passeggiata, a
scopo essenzialmente fotografico. E la sera del 5 settembre, con uno
splendido cielo stellato e un tepore eccezionale, scendemmo da Cortina a
Schluderbach in vettura, godendoci comodamente uno di quei meravigliosi
tramonti dai colori magici, inverosimili, fantastici, così frequenti nel
mondo incantato delle Dolomiti.

Alle 4½ dell'indomani lasciavamo Schluderbach, avviandoci comodamente su
per la strada di Misurina; alle 7 eravamo sulla Forcella di Lavaredo,
ove sostammo a prendere fotografie del gruppo dei Cadini, che di là si
presenta assai favorevolmente, e delle nostre Cime di Lavaredo, delle
quali la Occidentale era sopratutto in vista; magnifica punta,
dall'architettura ciclopica e d'un'alta originalità, a torto negletta
dalla più parte fra gli ascensori della Cima Grande e Piccola, perchè, a
quanto mi fu assicurato, offre difficoltà di non poco conto, tanto che
molte guide preferiscono a questa la salita della Piccola Cima, la cui
roccia è solidissima, laddove quella della Cima Occidentale è assai
cattiva.

Mentre stavamo fotografando, fummo, senza accorgercene, completamente
circondati da un numeroso gregge di pecore, che ci si fecero attorno con
tale impeto di curiosità, da compromettere seriamente il nostro
equilibrio: la guida Pompanin, a colpi di piccozza, riuscì a liberarci
da quell'imbroglio. Fu il solo punto nella salita della Grande Zinne,
dove la piccozza ci offrì un valido e quasi indispensabile aiuto!
Superata questa prima difficoltà, proseguimmo alacremente per il bel
sentiero orizzontale che costeggia la base delle Tre Zinne, fino ai
piedi del ripido canalone ghiaioso fra la Grande e la Piccola, e,
risalendo questo, in breve fummo al punto d'attacco delle roccie, comune
alla salita di entrambe le cime. Qui incontrammo la brava guida
Watschinger di Sexten, con un alpinista tedesco, reduce dalla Kleine
Zinne e diretto alla Occidentale, e sostammo mezz'ora, seguendo con vivo
interesse un'altra carovana che stava compiendo la salita della Cima
Piccola.

Alle 9 ripartimmo: la bellicosa frase d'obbligo «attaccammo le roccie»
non è qui del caso, tanto comoda, elementare è sin da principio la
salita, su per un caratteristico canalone a scaglioni simmetricamente
sovrapposti, di buona e solida roccia, su pei quali è rapido il
progredire: alla sommità del canalone un enorme masso ostruisce il
diretto passaggio, ma pel solito buco provvidenziale si gira l'ostacolo
e si riesce con tutta facilità su una prima piattaforma, donde l'occhio
spazia già sopra un vasto orizzonte. Specialmente interessante è la
vista della vicinissima Cima Occidentale, colle sue grandi scanalature
verticali, e i suoi enormi torrioni merlati.

  [Illustrazione: TORRIONE DI ROCCIA SULLA GROSSE ZINNE.]

A questo punto si piega un poco verso nord, e per comodi gradini e
striscie di roccia si raggiunge uno stretto camino dalle oscurità
dantesche, assai erto e liscio, ma perfettamente facile se si mettono in
opera, senza misericordia, le più classiche fra le angolosità del corpo
umano: dal sommo del camino passammo sull'opposto spigolo, di eccellente
roccia, e in breve fummo di nuovo all'aperto, in vista della nostra
cima. Il rimanente della salita è--come quanto precedette--un gioco,
un'arrampicata di elementare facilità, infiorata di «passi retorici» e
di «luoghi comuni»: la Cima Grande di Lavaredo è il «Buon Giannetto» dei
giovani alpinisti esordienti.

Alle 10,35 eravamo sulla vetta, avendo impiegato 1 ora ½ dalla base
delle roccie. Il tempo splendido e la vista estesissima ci invitarono a
una lunga sosta, e solo alle 12,20 riprendemmo la via del ritorno. Nella
discesa, essendoci tenuti troppo sulla destra, per trovare una
scorciatoia più interessante, ci impigliammo in difficoltà che divennero
ben presto insuperabili; la stretta e bella cornice che avevamo seguìto
coll'idea di riprendere più in basso la vecchia via, rompevasi
improvvisamente facendo capo ad un rispettabile precipizio. Dovemmo
quindi rifare tutta la parte nuova, e riportarci al punto di partenza,
donde, per la via solita, in breve fummo di ritorno al piede delle
roccie, e di qui a Misurina.

La salita della Cima Grande di Lavaredo è breve e facile, ma abbastanza
divertente: la si può con tutta comodità coordinare a quella della
Piccola Cima, anzi anche della Occidentale. Le Tre Cime, com'è noto,
furono sovente salite in un giorno solo: ci fu poi un alpinista che, non
contento di ciò, volle aggiungervi la salita del Monte Piano. Più d'una
di questo genere d'imprese venne compita nelle Dolomiti d'Ampezzo;
rispettabili fra le altre le salite del Pelmo e dell'Antelao nello
stesso giorno: e quelle, pure in un solo giorno, del Becco di Mezzodì,
della Croda da Lago, e della Tofana, compiute da un alpinista dai
garretti d'acciaio, credo il Friedmann. Ma a questo alpinismo
«cumulativo»--del quale d'altra parte nessuno ha fatto finora un
sistema--sarà sempre preferibile quello «estetico» che ci ha procurato i
libri di Tyndall e di Emil Zsigmondy.


=Ancora un tentativo all'Antelao.=

È fama che tra le innumerevoli specie del genere «homo sapiens» gli
alpinisti abbiano la testa particolarmente dura, come le roccie che
perseguitano: e v'ha chi asserisce che fra gli alpinisti italiani, nella
«scala della durezza» occupino il primo posto quelli del Piemonte...
Così avvenne che lo scorso anno, non pago di una solenne, esauriente
disfatta avuta due anni prima in un tentativo all'Antelao dal versante
Sud, volli ritentare la prova, sebbene colla quasi certezza di
ritornarmene colle pive nel sacco, e confortato nella medesima da molto
autorevoli opinioni di guide e d'alpinisti.

Soltanto, questa volta, decidemmo colle guide Zaccaria Pompanin e Angelo
Zangiacomi, di prendere le mosse direttamente da Borca di Cadore, e
cercare una via su per la parete, a dir vero molto poco promettente, che
le incombe. Un enorme ripidissimo canalone taglia in senso verticale
tutta questa parete: la prima parte della salita, a nostro avviso,
avrebbe dovuto svolgersi a zig-zag su per le roccie a sinistra del
medesimo, che non avevano l'aria di esser particolarmente difficili; a
un dato punto, sorpiombando la parete, ci pareva dover scendere per una
lunga cengia, a sinistra, nel canalone, su pel quale o per le
immediatamente contigue roccie speravamo poter continuare la salita sino
ai piedi del dentellato picco terminale: per raggiunger la sommità del
medesimo alla peggio, contavamo portarci sulla cresta Nord-Nord-Ovest e
per questa raggiungere la vetta. Per quanto era a nostra conoscenza
neppure un tentativo era stato fatto da questo lato.

La sera del 1º settembre arrivavamo dunque all'ospitale Albergo di
Borca, ove pernottammo: e l'indomani alle 2 precise partivamo per
l'Antelao. L'ottimo e amabile albergatore ci aveva fornito un uomo
pratico della località, che ci potesse guidare nella notte, pel più
breve cammino, fino alla base delle roccie.

Ciò che credevo fosse affar d'un paio d'ore al più, ne durò invece
quattro, che ci parvero interminabili, anche per la grande impazienza di
impegnare il combattimento: nè è a dire che andassimo troppo
comodamente, perchè anzi il nostro uomo, che era stato soldato sotto il
generale Pianell, e se ne teneva giustamente assai, attaccò la salita
con un tale passo da bersagliere che dovemmo presto invitarlo noi a
andare... un po' più «pianell» per non esser poi costretti a troppo
attendere la luce del giorno al piede delle roccie.

Alle 6 precise, come Dio volle, vi giungevamo e facemmo una breve sosta:
il punto è ben segnato da una permanente macchia di neve, sotto alla
quale scorre in abbondanza l'acqua proveniente dal gran canalone, di qui
solo parzialmente visibile. Qui calzammo le «kletterschuhe» e affidammo
le scarpe al nostro bersagliere, coll'istruzione di non muoversi se non
quando un nostro grido lo avvertisse che eravamo certi di riuscire:
allora avrebbe potuto tornare a Borca. Sapemmo più tardi che la poco
principesca generosità con cui lo avevamo fornito di provvigioni, gli
aveva allungato lo stomaco durante l'interminabile attesa, a un punto
tale che si dimenticò..... di star a sentire la nostra voce, e un bel
momento infilò bravamente la via del ritorno, raggiungendo Borca con una
rapidità proporzionale al numero di scarpe che aveva a propria
disposizione!

L'inizio della salita è curiosissimo: si volge subito a destra della
macchia di neve, per un enorme lastrone, dolcemente inclinato, lungo
circa 120 metri, tutto solcato da profonde striscie parallele che
attestano il lavoro d'erosione delle acque, e su pel quale le
kletterschuhe sono, per mantenere l'equilibrio, assai gradevoli. Indi ci
arrampichiamo per un facile camino di 25 metri circa, seguìto da una
comoda cengia, sempre verso destra: dal limite della cengia scendendo
pochi passi, ne troviamo un'altra che ci riporta a sinistra, verso il
canalone: poi per una serie di facili terrazze e caminetti ci innalziamo
rapidamente sino a che troviamo il primo ostacolo di qualche conto,
un'assai diritta lastra dagli incomodi appigli, che superiamo non senza
difficoltà. Pieghiamo di nuovo a destra, trovando presto un altro
lastrone, più facile, poi una comoda cengia e uno spigolo che ci portano
alla base d'un grande camino, alto 100 metri circa, che la cattiva
roccia e gli incomodi appigli, la più parte rivolti all'ingiù, rendono
abbastanza arduo; a questo camino, dopo alcune diritte lastre, ne segue
un secondo in cui, come così sovente accade, s'è impigliato un enorme
blocco, su dal quale, dopo una serie di appassionati abbracciamenti,
riusciamo a sollevarci, raggiungendo una piccola piattaforma, ove
facciamo una piccola sosta, anche per esaminare il resto della via (ore
9,40). Da questo esame poco possiamo ricavare. Per un buon tratto è
possibile, e verosimilmente facile il continuare su per la parete; ma
poi questa si erge in una muraglia dappertutto sorpiombante, e bisogna
piegare a sinistra, verso il canalone, per quella cengia di cui abbiamo
parlato, ma che di qui non è visibile, essendo mascherata da un gomito
della parete.

Alle 9,50, ripreso il camino, saliamo, diritto sopra di noi, per buone e
interessanti roccie, poi volgiamo a sinistra per una cengia breve, ma
abbastanza vertiginosa, che esige cautela, torniamo a destra di poco,
superiamo un bel camino, e si procede quindi a zig-zag, senza notevoli
difficoltà, su per la parete, finchè un comodo canalone ci riporta
alquanto a sinistra, sopra una lunga e interessante traversata
diagonale, intersecata da parecchi camini che bisogna in parte risalire,
e da un lastrone piuttosto cattivo. Poi, sempre verso sinistra, abbiamo
una lunga (circa 70 metri), piuttosto vertiginosa cengia, che ricorda
quella della Kleine Zinne; ad essa segue un bellissimo camino, non
facile, di 60 metri circa, che ci conduce (ore 11,50) a un punto
veramente caratteristico della salita: una splendida, spaziosa grotta
(ben visibile anche dal basso), pittorescamente sospesa sul vuoto in una
delle più aeree posizioni, vero nido d'aquila, senza immagine retorica,
come attestano le numerose penne di uccelletti che (accanto a
curiosissimi esemplari minerali, di cui raccogliamo interessanti pezzi)
seminano la superficie della grotta. Nella medesima, che offrirebbe un
eccellente asilo per la notte, capace com'è di una cinquantina di
persone, sostiamo una mezz'ora per la prima colazione, dopo dieci ore di
salita quasi continua. Intanto Pompanin, l'appassionato amatore delle
nuove imprese, si slega e va in ricognizione giù per la cengia che
comincia appunto qui, dove la parete sorpiomba e il procedere su per la
medesima è assolutamente precluso.

La febbrile impazienza di andare avanti mi impedisce di gustare
degnamente lo squisito piacere della splendida solitudine in cui ci
troviamo, sospesi in quel breve semicircolo ospitale di roccie, cui
incombono enormi pareti sorpiombanti, e che a sua volta incombe per
enorme altezza sulla profonda valle dove serpeggia l'argentea linea del
Boite. Dal campanile di Borca ci giunge debole debole il saluto del
mezzogiorno, poi tutto ricade nella solenne, religiosa quiete delle
grandi elevazioni...

Un grido di Pompanin, mentre stavo lasciandomi assorbire dalla
contemplazione affascinante di un paesaggio come quello, mi ripiomba
nella realtà.--«Che c'è di nuovo?» domando io.--«Impossibile!» risponde
Pompanin, e presto lo vediamo ricomparire, coi pugni stretti, e la
faccia scura..... ci racconta che la cengia dopo un breve tratto si
rompe in un a piombo che è impossibile superare: e che in ogni caso il
canalone stesso, quando in un modo o nell'altro ci si potesse giungere,
si innalza presto in un salto verticale di 70-80 metri, il quale offre
un insormontabile ostacolo. «Vuol andare a vedere anche lei?», mi dice
Pompanin, che non sa darsi pace di dover rinunciare alla impresa.
Capisco che se per caso gli accennassi a una lontana possibilità, a
parer mio, di poter tentar la prova, egli vi si accingerebbe con
entusiasmo: ma conosco troppo bene Pompanin; so che quando egli trova un
passo molto cattivo, non siamo troppo lontani dall'impossibile, e quando
lo trova impossibile, ci si può fidare.

Eccoci dunque un'altra volta, come nel 1893, dopo lunga e ostinata
lotta, suonati in piena regola dal nostro implacabile avversario. Non ci
rimaneva che riprendere, e senza indugio, la via della discesa, non
breve nè facile. Quanto sia piacevole il ricalcare la medesima, in
simili casi, è noto: pure, come Dio volle, a furia di bestemmie fra le
più saracene che si possa immaginare, giungemmo anche a capo di questa,
e verso le 18, proprio in buon punto, eravamo di nuovo al piede delle
roccie. Là ci attendeva la dolce prospettiva di dover continuare colle
kletterschuhe fino a Borca: degno coronamento della nostra sconfitta.
Fortunatamente il sagace Pompanin scoperse un'altra più comoda via per
raggiungere il villaggio, evitando il macereto, che nell'oscurità e
colle kletterschuhe, dopo 14 ore di marcia e con un fiasco in corpo di
quella forza, sarebbe stato un raffinato supplizio: invece procedemmo,
con grande vantaggio, a zig-zag giù per costole erbose, poi per la
foresta dove la romantica luce della luna ci fu guida per qualche tempo.
Alle 21 eravamo di ritorno a Borca (dove una vettura ci accolse coi
nostri sacchi... e le annesse pive) e verso mezzanotte, ora
opportunissima per un così poco trionfale ritorno, a Cortina.--O che non
ci sia proprio verso di spuntarla, con questo vecchio ostinato
dell'Antelao?


=Monte Cristallo= m. 3199.

Avevo già salito due volte, nel 1893, questa bella e popolarissima cima,
partendo da Cortina; la prima volta per la solita via di Tre Croci e del
Passo del Cristallo, la seconda volta per la parete S.SO (nuova via).
Sullo scorcio del settembre 1895, colla guida Zaccaria Pompanin, avendo
raggiunto da Schluderbach, pel ghiacciaio del Cristallo, il passo
omonimo, salimmo da questo, impiegandovi un'ora soltanto (cioè la metà
del tempo solito) alla vetta del Cristallo. L'arrampicata, interessante
e facile, si lascia forse compiere anche in più breve tempo, tanto
«logica» è, dappertutto, la disposizione dei solidissimi appigli.

Giungemmo sulla cima alle 5 di sera, avendo impiegata la prima parte
della giornata in esplorazione di un altro punto del gruppo; e vi
sostammo un'ora con tempo mitissimo.

Consiglierei caldamente, trattandosi d'una cima che si raggiunge con
tanta comodità, e dalla quale un buon camminatore può scendere in poco
più di un'ora a Tre Croci, questa salita «serale» del Cristallo, che
permetterà di assistere ad effetti di colorazione straordinariamente
belli verso il tramonto: sopratutto le gigantesche pareti del Popena
verso il Passo del Cristallo, assumono, nella luce vivissima, infuocata
del sole cadente, un'imponenza ciclopica, qualcosa di veramente
indimenticabile e come soltanto nelle Dolomiti è dato di ammirare!

  AVV. LEONE SINIGAGLIA
  (Sezione di Torino).

NOTE:

    [33] Vedi «Boll. C. A. I.» pel 1893 (vol. XXVII, n. 60), pag.
    71-170.

    [34] Una settimana prima della mia ascensione, i signori F. L.
    Gunther e D. M. Gunther di Berlino, colla guida Pietro Dimai, avendo
    salito la Croda da Lago per la vecchia via, e discesa la Cresta
    Nord, dai piedi di questa si calarono direttamente in Val Formin,
    eseguendo così una prima parziale discesa della parete Ovest. La via
    da me seguita nella 1ª salita qui descritta è in ogni caso
    completamente diversa e si svolge tutta (salvo gli ultimi 10 metri)
    sulla parete Ovest, della quale i signori Gunther intrapresero la
    discesa a metà altezza circa. Vedi «Mitth. D. Oe, A.-V.,» 1895, n.
    21 e 22.




Il problema glaciale[A].

     SOMMARIO.--1. Cosa si intende per _êra glaciale_, e fino a qual
     punto può interpretarsi come prodotta dai ghiacciai alpini.--2.
     Essa si deve intendere prodotta da un periodo freddo-umido del
     clima terrestre;--3. non da un periodo caldo; 4. nè da maggiore
     altezza dei sistemi alpini.--5. Studi di Brückner sulle attuali
     oscillazioni del clima terrestre, e sulle condizioni per un periodo
     di tempo freddo-umido.--6. Di quanti gradi doveva essere inferiore
     all'attuale la temperatura media nell'êra glaciale.--7. Il
     raffreddamento non può spiegarsi come effetto di una diminuzione
     della radiazione solare ricevuta dalla superficie terrestre.--8.
     Cause possibili di una siffatta diminuzione: variabilità del sole;
     ipotesi di Brückner e Dubois.--9. Ipotesi astronomica di Croll:
     argomento di Schiaparelli, recentemente riprodotto da Culverwell
     contro di essa; l'ipotesi è contraddetta dalle oscillazioni attuali
     dei climi e dei ghiacciai. Spostamento dei poli.--10. Calcolo della
     radiazione solare ricevuta dalla superficie terrestre;--11. e della
     radiazione del suolo verso il cielo. Cos'è la _temperatura del
     cielo_. Condizione d'equilibrio delle due radiazioni; _temperatura
     solare media_ sulla terra e sul mare.--12. _La temperatura media
     del cielo è eguale per tutta la terra_: importanza di questo
     fatto.--13. Distribuzione media della temperatura su oceani e
     continenti. Influenza degli agenti meteorologici.--14. Effetto di
     una variazione nella trasparenza dell'atmosfera sulla temperatura
     media;--15. sulla escursione annua;--16. e sul dislivello di
     temperatura dall'equatore ai poli. La variabilità del sole
     sostenuta da Brückner e Dubois è incompatibile colla uniformità
     della distribuzione termica nell'epoca terziaria.--17. Il clima
     terziario era un clima d'altipiano oceanico; argomento offerto dal
     pianeta Marte.--18. Causa del successivo intorbidimento che
     produsse l'êra glaciale: ipotesi vulcanica. La natura si svolge per
     ritmi: l'atmosfera, come un organismo fisiologico, _deve_ avere dei
     periodi di varia umidità e trasparenza.


1. Anzitutto ricordiamo brevemente i fatti. In un'epoca non remota nella
storia del nostro globo, anzi recentissima relativamente alla cronologia
geologica, una buona parte dell'Europa e dell'America Settentrionale
erano coperte da enormi strati di ghiaccio. In Europa erano due le aree
principali di ghiacciamento: l'una, la più grande, occupava forse senza
interruzione, coprendo cioè perfino il mare del Nord e il Baltico, la
zona dall'Irlanda alla Russia Centrale, dalle regioni polari alla
Germania e Francia settentrionale; l'altra, assai minore, era
intimamente connessa al sistema alpino, come una pesante coperta di
ghiaccio distesa su di esso e che, assecondandone grossolanamente la
struttura, coprisse co' suoi lembi tutto il contorno di catene e di
valli prealpine, invadendo a sud buona parte della valle del Po, e
distendendosi a nord fino alla Baviera, fin quasi a congiungersi colla
grande area settentrionale di ghiacciamento.

Sulla origine di questa invasione glaciale circumalpina non può esservi
dubbio: gli anfiteatri morenici, che sbarbano le principali nostre valli
lacuali e le tedesche, il contorno della zona dei depositi glaciali, che
generalmente si protende più avanti nella pianura allo sbocco dei più
vasti bacini idrografici alpini, il materiale morenico, la direzione
delle strie glaciali sulle pareti delle valli, dimostrano all'evidenza
che l'invasione è venuta dai monti. Essa non era altro che un
ingigantimento, un'ipertrofia dei ghiacciai attuali, che, continuando a
crescere per un lunghissimo periodo di anni, discesero alla pianura per
centinaia di chilometri, coprendo nello stesso tempo fino a grandi
altezze i pendii e le creste dei monti, fondendosi l'uno coll'altro al
di sopra di queste attraverso i valichi, invadendo le valli minori, fino
a formare quello strato quasi continuo, dello spessore di centinaia e
migliaia di metri, che seppellì la regione alpina.

Argomenti analoghi portano la grande maggioranza dei geologi a ritenere
che anche l'area di ghiacciamento dell'Europa settentrionale avesse il
suo centro d'origine nella catena scandinava, e rappresentasse una
espansione di quei ghiacciai, anche attualmente tanto maggiore degli
alpini. Tuttavia non mancano climatologisti autorevoli, come il sig.
Woeikof, cui ripugna l'ammettere una siffatta espansione delle correnti
alpine di ghiaccio per centinaia di chilometri sulle pianure della
Russia e della Germania: e nulla impedisce di ammettere che l'area di
ghiacciamento siasi in parte accresciuta al suo lembo esterno, o per la
maggiore copia e la permanenza delle nevi prodottevi e mantenutevi
dall'azione refrigerante della massa glaciale discesa dai monti, o per
congelamento della superficie dei mari che il signor Woeikof suppone
estesi anche a buona parte della pianura ora asciutta[35]. Questa
supposizione, per quanto non spieghi la potenza enorme di quegli strati
di ghiaccio, può apparire ancor più giustificata se si considera
l'espansione glaciale dell'America del Nord. I centri di emanazione
erano ivi non nelle alte montagne della Colombia, ma nell'altipiano non
molto elevato del Labrador e nella regione del Dominio del Canadà a nord
del Lago Superiore, in regioni cioè dove non vi è attualmente un sistema
di ghiacciai nemmeno paragonabile al nostro alpino. Eppure le traccie
dell'invasione, il _drift_ glaciale, si estendono ivi a latitudini assai
più basse che da noi, toccando fino il 37° di latitudine, al punto di
confluenza dell'Ohio col Missouri. L'area di ghiacciamento, che occupava
così assai più della metà dell'America del Nord, si fondeva a
settentrione coll'espansione emanante dalla Groenlandia, ma non si può
considerare come un prolungamento di quest'ultima, perchè la direzione
di moto della massa di ghiaccio era, a nord della Baia d'Hudson e sul
versante settentrionale del Labrador, certamente verso la Baia di
Baffin, cioè opposta a quella dei ghiacci groenlandesi.

Pare difficile spiegarsi come mai le correnti di ghiaccio emananti nel
senso delle valli, da quei centri di espansione così poco elevati, per
quanto alimentate da precipitazioni assai copiose (come lo sono, ma
certo in scala assai minore, anche attualmente per il frequente
passaggio delle aree cicloniche) potessero produrre una così vasta stesa
di ghiaccio, e pare quindi ragionevole supporre che questa siasi
accresciuta anche tutt'all'intorno per gli incrementi autonomi delle
precipitazioni locali. Conforta tale supposizione il fatto
singolarissimo che nel Wisconsin si riscontra un'area che è affatto
priva di traccie glaciali, che certamente non fu coperta dal ghiaccio il
quale pur la circondava da ogni parte, e che è anche ora una delle
regioni più povere di pioggia[36].

Volendo anche tener conto di questa circostanza, che può contribuire a
vincere la titubanza di chi non voglia ammettere una espansione dei
ghiacciai alpini attuali come causa adeguata a così immensa invasione di
ghiacci, rimane tuttavia indiscusso che da essa ne venne il primo
impulso, e che nelle regioni temperate come la nostra, dove la
permanenza delle nevi invernali è più difficile ad ammettersi, essa fu o
la causa sola o quella di gran lunga predominante sulle altre. Così il
Caucaso, l'Himalaya, la Nuova Zelanda, forse le Ande\equatoriali ebbero
la loro espansione glaciale, ma ristretta alla regione montuosa,
subordinata alla struttura orografica, semplice espansione dei
ghiacciai attuali, se ne sono rimasti; o meglio, i ghiacciai attuali,
dove ce n'è, non sono che i rimasugli, dei giganteschi ghiacciai
quaternari.


2. Il problema glaciale si riduce quindi a cercare da quali condizioni
fu determinata una così grande espansione dei ghiacciai. L'idea più
spontanea è che essa sia un fenomeno affatto conforme, benchè in scala
immensamente più vasta, alle espansioni periodiche che evidentemente si
verificarono più volte in tempi recenti, e che alcuni ghiacciai
presentano anche attualmente, sebbene la grande maggioranza dei
ghiacciai alpini sia ora in un periodo di regresso. Le attuali
oscillazioni periodiche dei ghiacciai sono indubbiamente il riflesso di
alternative del clima, alternative che il Sonklar, il Forel, il Richter,
l'Heim, ma sopratutto il Lang per la regione alpina, e poi il Brückner
nel suo colossale lavoro sulle oscillazioni dei climi[37] per tutte le
regioni climatologicamente note nel mondo, dimostrarono essersi
verificate e verificarsi realmente.

Si alternano sui continenti dei periodi di anni nei quali la temperatura
è alquanto minore, e la pioggia sensibilmente più abbondante, con
periodi nei quali ad una temperatura alquanto più elevata si combina una
maggiore secchezza. Le espansioni dei ghiacciai corrispondono, con un
ritardo di parecchi anni, vario da ghiacciaio a ghiacciaio a seconda
della loro forma e struttura, ai periodi freddo-umidi; i regressi
corrispondono ai periodi caldo-asciutti.

Noi siamo quindi portati a ritenere, per ragioni di analogia, che anche
la grande espansione glaciale dell'epoca postpliocenica corrisponda ad
un periodo freddo-umido del clima continentale, e il problema glaciale
si ridurrebbe così a ricercare le ragioni più probabili di un siffatto
periodo, che doveva essere naturalmente assai più accentuato di quelli
che giustificano i più recenti avanzamenti periodici dei ghiacciai.

In questo indirizzo sono infatti rivolti i più recenti studi
sull'argomento, i quali io mi propongo di qui riassumere il più che
potrò brevemente e chiaramente, cercando di evitare, dove potrò, la
terminologia e i simboli matematici e meteorologici, che son pur
necessari a una discussione rigorosa, ma che spauriscono, e talvolta
insospettiscono coloro che non sono iniziati a usarne anche in forma
elementare.


3. Prima però è necessario rimovere alcune teorie che non accettando,
come troppo ardita o troppo piccina, l'analogia degli attuali periodi
climatologici coi grandi periodi geologici del clima, ricorrono o a una
causa non climatologica, una maggiore altezza delle montagne (_ipotesi
orografica_), o ad una causa climatologica affatto opposta a quella che
spiega gli attuali incrementi periodici dei ghiacciai. Questa seconda,
per la sua stessa contraddizione ai fatti attuali, non meriterebbe molta
discussione, se, consacrata in Italia dal venerato nome di Stoppani, che
la sostenne vigorosamente, quando questi fatti attuali non erano ancora
assodati e messi in luce, non contasse ancora fra noi proseliti
abbastanza numerosi ed autorevoli. Secondo essa l'espansione glaciale
suppone una maggior copia di precipitazione nevosa nelle alte regioni
alpine, questa una maggior copia di vapore nell'atmosfera e quindi una
più abbondante evaporazione dei mari, la quale non può spiegarsi che con
una temperatura più elevata: dunque l'invasione glaciale fu provocata da
una condizione climatologica più tepida dell'attuale.

È facile vedere dove si annida il paradosso di questa teoria. Essa tien
conto dell'aumento di ghiaccio che può corrispondere a una maggiore
evaporazione dei mari, ma non dell'aumento di consumo che è prodotto
nella massa di ghiaccio da un aumento di temperatura. Essa cioè cura
l'aumento degli introiti, nel bilancio del ghiacciaio, e non si occupa
del contemporaneo e assai maggiore aumento delle spese. Il riscaldamento
di un solo mezzo grado centigrado solleverebbe anzitutto il limite delle
nevi perpetue di circa 100 metri in senso verticale; pochi gradi di
aumento farebbero spogliare quasi tutte le Alpi dei loro depositi di
ghiacci, come ne sono spogli o quasi (fatte le proporzioni) l'Himalaya e
le Ande equatoriali, nonostante la loro altezza e la vicinanza di mari
assai caldi, i quali danno abbondantissima evaporazione.

Non è possibile inoltre supporre che l'aumento di neve caduta compensi e
superi l'aumento nella quantità di ghiaccio disciolto. Questa seconda si
può ritenere all'ingrosso proporzionale al numero di gradi sopra lo zero
a cui si mantiene in media l'aria in prossimità del ghiacciaio, e poichè
questo numero è sempre piccolissimo (circa 4° nei mesi più caldi; la
media annuale attorno a 0°) due o tre gradi di più rappresenterebbero
un'ablazione doppia o tripla dell'attuale, mentre due o tre gradi di più
alla superficie del mare non possono rappresentare che un aumento assai
piccolo dell'evaporazione che dovrebbe alimentare le nevi.


4. L'ipotesi orografica ha ricevuto in questi ultimi anni l'appoggio di
molti geologi, specialmente americani, pei quali il fatto di una
maggiore elevazione delle regioni montuose sulla fine del terziario e di
un susseguente abbassamento nei tempi più recenti rimane ormai assodato:
essa trova poi facile consenso in quei fisici i quali, vedendo
tramontare altre ipotesi puramente razionali che tennero validamente il
campo per lungo tempo, come quella geografica di Lyell e quella
astronomica di Croll, si rifugiano volentieri in una ipotesi che ha,
pare, il conforto sicuro dei fatti. Per essi appare spontanea la
spiegazione di un'espansione dei ghiacciai per mezzo di un sollevamento
delle regioni alpine, che sarebbero state alla fine del periodo
terziario di parecchie centinaia di metri più alte sul livello del mare
di quel che lo sono attualmente. Un tale sollevamento farebbe entrare
nella zona delle nevi perpetue e trasformerebbe in immensi nevai
collettori una estensione grandissima di valli e montagne, ora spoglie
di ghiaccio, nelle quali il pendìo medio è sensibilmente meno ripido che
nelle regioni più elevate, sedi attuali dei ghiacciai, e dove quindi
sarebbe stata assai più facile la permanenza dei ghiacci che dovevano
alimentare gli immensi ghiacciai quaternari.

Questo effetto di un sollevamento alpino è incontrovertibile; e certo,
se i geologi sono concordi nel ritenere che il sollevamento è avvenuto,
o almeno che le Alpi, meno consunte dalla incessante e rapida
demolizione prodotta dagli agenti atmosferici, erano assai più alte di
quel che non lo siano ora, rimane assodata una delle condizioni che
debbono aver favorito l'espansione dei ghiacciai. Ma questa condizione
non può essere stata la sola: essa è di gran lunga insufficiente a
spiegare un fenomeno così grandioso. A questa conclusione negativa io
sarei condotto da un ragionamento molto semplice.

In un ghiacciaio si distinguono due regioni: quella, che dirò
_collettrice_, dove la quantità di neve che cade è maggiore della
quantità di ghiaccio che si scioglie, e quella, che dirò _ablatrice_,
dove la quantità di ghiaccio sciolto è maggiore di quella che cade. Sia
_S_ l'area della prima, _s_ quella della seconda; sia inoltre _p_
l'altezza _media_ di ghiaccio che rimane come residuo attivo per unità
d'area della prima in un dato periodo di tempo, p. es. in un anno, e sia
[alpha] il residuo _passivo_ (_medio_) che viene sottratto alla seconda
per unità d'area nello stesso tempo. Il bilancio del ghiacciaio può
allora istituirsi così:

  _Avere_ = S × p ; _Dare_ = s × [alpha]

e se il ghiacciaio è in un periodo di sosta, ossia se il bilancio chiude
in pareggio, deve essere

  S × p = s × [alpha]

ossia

   S    [alpha]
  --- = -------
   s       p

Il rapporto fra l'area collettrice e l'area ablatrice dipende quindi, in
un periodo di sosta del ghiacciaio, esclusivamente dalle condizioni
climatologiche da cui dipendono [alpha] e _p_; se queste in una regione
montuosa sono presso a poco uniformi, quel rapporto sarà costante. Ciò
si verifica con sufficiente approssimazione, secondo le determinazioni
di Brückner e Richter[38] nei ghiacciai meglio sviluppati della regione
alpina, pei quali il valore di quel rapporto oscillerebbe intorno a 3.

Se noi passiamo invece ai ghiacciai della Nuova Zelanda, troviamo un
valore assai minore; così pel ghiacciaio Tasman esso è di circa 1/10,
cioè 30 volte minore che per le Alpi. Questo fatto, che al sig. Richter
sembra inverosimile, si spiega facilmente secondo il nostro calcolo
colla maggior copia di precipitazioni nevose che alimentando i ghiacciai
di quell'isola continuamente battuta dai venti oceanici, ma più ancora,
io credo, dalla bassa temperatura estiva, che diminuisce sensibilmente
l'ablazione [alpha].

Deriva da ciò che se in una data regione alpina si suppone invariata la
condizione climatologica, da cui dipendono [alpha] e _p_, e variata
invece l'area _S_ del bacino collettore per uno spostamento verticale
della regione stessa, l'area ablatrice _s_ deve variare
proporzionalmente. Se quindi il sollevamento mio-pliocenico delle Alpi
si suppone col sig. Forel da 550 a 1000 e più metri in modo che la zona
compresa nel limite delle nevi perpetue (supposto ad altezza invariata,
quando non si ritengano variate le condizioni climatologiche) fosse
anche 10 e più volte maggiore dell'attuale, anche l'area ablatrice, cioè
la superficie del ghiacciaio propriamente detta avrebbe dovuto essere
altrettante volte l'attuale; quindi, se si tien conto dell'aumento in
larghezza, ogni ghiacciaio non avrebbe potuto _allungarsi_ nella valle
che per un piccolo multiplo della sua lunghezza attuale. Ora ciò è assai
al di sotto della realtà.

Il ghiacciaio del Rodano che ora ha pochi chilometri di lunghezza,
arrivava nell'epoca di sua maggiore espansione fin sotto Lione, cioè a
395 chilometri di distanza dalla sua origine. Per argomenti che
esporremo in seguito, si ha ragione di ritenere che il limite delle nevi
perpetue arrivasse allora press'a poco a una linea che attualmente è a
1200 m. sul mare, e che allora per la supposta maggiore elevazione
alpina sarà stata di qualche centinaio di metri più elevata. Il bacino
collettore del ghiacciaio veniva così ad assumere una base orizzontale
di circa 30 chilometri, mentre alla regione ablatrice ne rimanevano
nientemeno che 360; e lungo questi essa non restava più incassata nella
valle, ma era distesa a ventaglio su buona parte della Svizzera e della
Francia meridionale. L'area _s_ era certamente centinaia di volte più
grande della _S_, e il rapporto _s:S_ che ora è circa 3 deve supporsi
ridotto per quell'epoca a una frazione piccolissima. Questo fatto non
può spiegarsi, come vedemmo, che con un aumento della precipitazione _p_
e con una diminuzione dell'ablazione [alpha], e questa seconda deve
ritenersi come la causa più probabile ed efficace, perchè non possiamo
supporre una precipitazione nevosa che sia centinaia di volte l'attuale,
mentre basta una diminuzione di pochi gradi nella temperatura,
_specialmente estiva_, per annullare quasi l'ablazione, mantenendo
prossima a zero la temperatura attorno al ghiacciaio.


5. Tale argomento, che parmi difficilmente oppugnabile, mentre elimina
come insufficiente l'ipotesi orografica, conferma la necessità di una
causa climatologica, diminuzione di temperatura e aumento di pioggie, a
spiegare la gigantesca espansione dei ghiacciai. Le oscillazioni attuali
del clima tra uno stadio freddo-umido e uno stadio caldo-asciutto
indicherebbero del resto che un abbassamento di temperatura è
inseparabile, nelle regioni continentali, da un aumento di pioggia, e il
sig. Brückner, che ne fece con sì geniale pazienza l'analisi, crede di
poter indicare da quale concatenamento di cause sarebbero collegati fra
loro i due fenomeni. Eccolo in breve.

I periodi asciutti sarebbero contraddistinti specialmente da un
accentuarsi della variazione annua della pressione barometrica tanto
sull'oceano quanto nella parte più interna dei continenti. È nota qual'è
la distribuzione media della pressione nelle due stagioni estreme.
L'Oceano Atlantico, p. es., presenta sempre nella sua parte
settentrionale, al di sotto dell'Islanda, un campo di bassa pressione
che d'inverno si espande ad occupare tutta la zona temperata dell'oceano
stesso, riducendo a un piccolo cuneo la zona subtropicale d'alta
pressione da cui emanano gli alisei di NE.; intanto un campo di
pressione molto alta, col massimo nella Siberia orientale, occupa quasi
tutto il continente spingendosi con uno sprone sull'Europa centrale.
D'estate il minimo atlantico si ritira nelle alte latitudini,
schiacciato contro l'Islanda dalla zona subtropicale d'alta pressione
che si espande anche alla zona temperata, invadendo con uno sprone
l'Europa occidentale; intanto il continente diventa campo di una vasta
area di bassa pressione col centro nell'Asia centrale.

Questo alternarsi di situazioni barometriche è effetto evidente
dell'alternarsi delle stagioni. D'inverno l'aria si raffredda e si
condensa fortemente sul continente, assai più che sul mare, e il peso
della colonna atmosferica diventa quindi assai maggiore su quello che su
questo, dove la pressione rimane perciò _relativamente_ bassa, come si
manifesta coll'espandersi dell'area di bassa pressione che, per altre
ragioni troppo lunghe ad esporsi qui, ha sua sede nelle più alte
latitudini. D'estate l'aria si riscalda e si dirada assai più sul
continente che sul mare, e quindi la pressione diminuisce assai nelle
parti più centrali del continente, e si mantiene _relativamente_ elevata
sul mare, come lo dimostra l'espandersi della zona subtropicale d'alta
pressione.

L'afflusso dell'aria oceanica, apportatrice di umidità o di pioggia,
verso il continente euro-asiatico è regolato in ambedue le stagioni dal
dislivello di pressione fra l'Europa occidentale e l'oceano, dislivello
che _in media_ è inclinato in ambedue le stagioni dalla terra verso il
mare; d'inverno per lo sprone spinto sull'Europa dal campo d'alta
pressione dominante sull'Asia, d'estate per lo sprone d'alta pressione
spintovi dalla zona subtropicale. Quanto maggiore è questo dislivello,
cioè quanto maggiore è la pressione sull'Europa occidentale, che fa da
barriera ai venti oceanici, tanto minore è la probabilità di pioggia
nell'Europa e nell'Asia, e infatti il sig. Brückner rilevò dai dati
barometrici dei sessant'anni 1826-1885 che i periodi piovosi d'Europa
coincidettero coi periodi di pressione relativamente bassa, gli asciutti
con quelli di pressione relativamente alta: mentre in Siberia, giusto
secondo la sua teoria, si verifica precisamente l'opposto.

Ora questo dislivello di pressione dall'Europa all'Atlantico dipende a
sua volta dall'intensità dell'oscillazione annua del barometro nelle
parti centrali tanto dei continenti che dei mari, e quindi
indirettamente dalla intensità dell'oscillazione annua della
temperatura. Se l'inverno è relativamente molto freddo sul continente,
l'area siberiana di alta pressione è molto intensa, e quindi più forte
lo sprone che essa spinge sull'Europa; se l'estate è relativamente molto
caldo sul continente, l'area asiatica di bassa pressione è più intensa,
e quindi relativamente più forte l'alta pressione atlantica che si
spinge con uno sprone sull'Europa occidentale. Questo sprone, che è
d'inciampo all'afflusso di aria oceanica verso l'Europa e l'Asia, è
quindi più forte quando maggiore è l'oscillazione annua della
temperatura, specialmente sul continente, e quindi più accentuato il
dislivello termico fra il continente e l'oceano; è più debole, e quindi,
lasciando più libero l'afflusso dell'aria oceanica, può originare un
periodo piovoso, quando l'oscillazione annua della temperatura e il suo
dislivello fra continente e oceano sono minori.

È principalmente una variazione della temperatura estiva che può avere
efficacia sulla maggiore o minore piovosità nei continenti, poichè i
periodi di pioggia, semplice (estivo) o doppio (primaverile o
autunnale), cadono ivi nei mesi più caldi, dall'aprile all'ottobre.
Questa variazione estiva non può essere indipendente da una variazione
invernale, generalmente opposta, perchè gli inverni più ricchi di
precipitazione sono generalmente i più miti rispetto alla temperatura;
ma nell'effetto complessivo della temperatura media dell'anno deve
prevalere il raffreddamento estivo. Il sig. Brückner ha potuto infatti
constatare, in mancanza di sufficienti dati termici per le stagioni
estreme, che le temperature annuali sono alquanto più fredde nei periodi
umidi che nei periodi asciutti. È una piccola diminuzione, alquanto
minore di 1° C; piccola però per rispetto ai nostri mezzi
d'osservazione, non per rispetto alla distribuzione termica sulla
superficie della terra, perchè corrisponde ad uno spostamento delle
isoterme annuali di circa 300 chilometri, o 3 gradi di latitudine, verso
Sud.

Che la variazione termica sia causa antecedente alla variazione della
piovosità è confermato, non soltanto dal concatenamento di fatti messo
in luce da Brückner, ma più direttamente dal fatto che i periodi della
temperatura nel secolo nostro precedettero di regola quelli della
piovosità, come lo dimostra la seguente tabella:

                 PERIODI
  caldo  1791-1805     asciutto 1781-1805
  freddo 1806-20       umido    1806-25
  caldo  1821-35       asciutto 1826-40
  freddo 1836-50       umido    1841-55
  caldo  1851-70       asciutto 1856-70
  freddo 1871-85       umido    1871-85

Il ritardo dei periodi della pioggia su quelli della temperatura fu
quindi in media di un lustro.


6. La precedente discussione ci porta adunque a concludere che il
fattore principale di un'invasione glaciale fu un abbassamento di
temperatura, e che l'aumento di piovosità in basso, e di nevosità nelle
regioni alimentatrici dei ghiacciai, non fu che un corollario di quello.
Il problema glaciale si riduce quindi a cercare la causa che può aver
prodotto tale raffreddamento.

Fin dal primo sorgere della questione glaciale il problema si presentò
sotto questa forma: l'idea di ghiaccio è inseparabile dall'idea di
freddo, e un'invasione così immensa di ghiaccio portava naturalmente
all'ipotesi di un freddo straordinario, di un cataclisma climatologico
che corrispondesse in certo modo al cataclisma glaciale. Ciò era tanto
più giustificato quando si credeva che l'invasione glaciale fosse
un'espansione della calotta di ghiaccio che occupa le regioni
circumpolari, anzichè una espansione dei ghiacciai alpini: ma questa
seconda, e ormai sicura, spiegazione ridusse d'assai il fabbisogno di
freddo, e già fin dal 1847 il Martins nella sua brillante esposizione
della questione glaciale, pubblicata nella «Revue des Deux Mondes» si
contentava di un raffreddamento inferiore a 4° C. A dir il vero tale
conclusione rispondeva a una rappresentazione inadeguata del fenomeno
glaciale: secondo le scoperte fatte fino allora, i ghiacciai dell'Arve,
dell'Isère e del Rodano non uscivano dalla pianura svizzera e potevano
spiegarsi con un abbassamento del limite delle nevi perpetue da 2700
metri sul livello del mare, dove si trova ora, a 1050 e quindi
dell'estremità dei ghiacciai da 1150, dov'è ora, a circa 400 metri o
anche al di sotto, pel contemporaneo abbassamento dei bacini collettori.
Ora invece si sa che quei ghiacciai uniti insieme invadevano buona parte
non solo della Svizzera, ma della Francia orientale arrivando fino a
Lione, e un allungamento dei ghiacciai proporzionale all'abbassamento
del limite delle nevi perpetue non basta a spiegare un tal fatto.
Tuttavia nuovi argomenti sono venuti a confermare la valutazione del
raffreddamento preglaciale data dal Martins.

Un ragionamento assai semplice è valso infatti a determinare, con
approssimazione relativamente grande, di quanto si era abbassato nelle
varie regioni della terra il limite delle nevi perpetue nell'epoca di
_massima_ invasione glaciale. Ho detto in principio che il gran mantello
di ghiacci che copriva le Alpi non era senza strappi. Il nucleo alpino
centrale doveva essere tutto sepolto, tranne alcune punte troppo erte
per lasciar presa alla neve e al ghiaccio; invece nella parte più
esterna, dove le correnti di ghiaccio erano incanalate nelle valli, se
un culmine di montagna, un dosso, una cresta erano abbastanza alti da
superare il limite delle nevi perpetue, dovevano sporgere come isole
dalla inondazione glaciale, e non debbono quindi portare attualmente
alcuna traccia glaciale. Risalendo le valli e cercando tutti quei
culmini che non portano traccia glaciale si è potuto determinare così
fino a quale altezza se ne incontrano, e fissare perciò entro limiti
abbastanza ristretti la linea delle nevi perpetue dell'era glaciale.
Così nelle Alpi Bavaresi e nelle Orientali esso oscillò fra 1200 e 1500
m. d'altezza, fu cioè tra 1200 e 1300 m. più bassa di quello che è ora;
ed egualmente nei Pirenei di 1000; nella Nuova Zelanda da 1100 a 1300;
nel Tien-Scian di 1350; nelle Colline Naga in India di 1800 metri più
bassa che ora. Questo generale abbassamento dei ghiacci perpetui, se
dovesse attribuirsi esclusivamente a un abbassamento di temperatura,
rappresenterebbe un raffreddamento da 6° a 10° gradi; ma in parte esso
deve attribuirsi all'aumento di neve, che è intimamente collegato col
raffreddamento, e questo poteva quindi essere assai minore[39]. Di più
esso risponde all'apogeo dell'invasione glaciale, quando la massa
invadente di ghiaccio esercitava a sua volta un'azione deprimente della
temperatura: il raffreddamento iniziale, causa prima dell'invasione,
doveva essere stato sensibilmente minore.

Del resto anche il nostro calcolo del bilancio del ghiacciaio ha
dimostrato che un abbassamento di pochi gradi della temperatura annua,
od anche solo della temperatura estiva, annullando quasi interamente
l'ablazione dei ghiacciai, basterebbe a rendere grandissima l'area
ablatrice _s_.

Non bisogna credere però che un tale mutamento nelle condizioni termiche
dei continenti sia un fenomeno di poco conto. Una differenza di 4 o 5
gradi da un anno all'altro è un fatto, non ordinario, ma che può
verificarsi: specialmente se ad una estate molto serena e calda succede
un'estate molto piovosa, la media annuale può presentare una variazione
di quest'ordine. Ma il fatto straordinario è che una tale condizione di
cose siasi mantenuta per migliaia di anni, sia diventata normale. Le
isoterme dell'epoca glaciale erano spostate, rispetto alle attuali, di
12 o 15 gradi di latitudine verso sud; ciò che corrisponde a portare
nella valle del Po la temperatura annua di Berlino, nella Scandinavia e
nel Labrador le temperature artiche; se a ciò aggiungiamo il
corrispondente aumento di pioggia e nevi, comprendiamo che, se non siamo
davanti a un cataclisma, lo siamo almeno a una vera trasformazione
climatologica, di cui la gigantesca espansione dei ghiacciai fu un
effetto adeguato.

Fin qui pare però che la conclusione a cui si è giunti con una così
lunga catena di argomenti non sia essenzialmente diversa da quella di
cinquant'anni fa, enunciata dal Martins: il fenomeno glaciale risponde a
una diminuzione da 3° a 5° della temperatura annua normale. Cosa si è
guadagnato in così lungo cammino?


7. Oltre una conferma più solida della conclusione stessa si è
guadagnato anche una concezione più completa del processo climatologico
pel quale una tale diminuzione di temperatura ha condotto al fenomeno
glaciale. Tale diminuzione si è dimostrata intimamente connessa a una
diminuzione anche della escursione annua della temperatura, specialmente
sui continenti, e ad una diminuzione della differenza di temperatura,
tanto estiva che invernale, ma specialmente estiva, tra continenti e
oceani. Quest'ultima circostanza da sola spiega la maggiore piovosità
sui continenti; epperò la maggior copia di pioggia e di nevi,
alimentatrici dei ghiacciai e di tutta la esagerata idrografia
postpliocenica, si è dimostrata un semplice corollario del fenomeno
termico. Finalmente, ed è ciò che più importa per noi, tale
concatenamento di fatti ci dimostra necessariamente che la causa prima
di tutto _non può essere che una diminuzione d'intensità della
radiazione solare ricevuta dalla terra_.

Esso dimostra infatti che i fattori meteorologici del clima sono messi
in opera dalla distribuzione della temperatura, e non questa da quelli,
benchè essi concorrano poi a modificarla sensibilmente. Ciò del resto
risponde anche a un ragionamento di puro buon senso, perchè i fattori
meteorologici non possono essere che effetto, diretto o indiretto, dei
movimenti convettivi, provocati nell'atmosfera dalla ineguale
distribuzione del calore[40]. La ragione principale di questa
ineguaglianza di distribuzione è l'inclinazione dei raggi solari
crescente colla latitudine e la presenza dei continenti e dei mari che
si riscaldano e raffreddano diversamente: la causa principale della
_grandezza_ di questa ineguaglianza è l'intensità della radiazione
solare. Il problema glaciale si riduce quindi alla seguente formola:
_Trovare qual'è la causa più probabile che può aver diminuita la
quantità di calore solare ricevuta dalla superficie terrestre, almeno
nelle latitudini più elevate, in modo da poter spiegare una più uniforme
distribuzione della temperatura fra continenti e oceani, una sua minore
oscillazione annua (specialmente rappresentata da una minore temperatura
estiva) e, per riflesso di questa, una minore temperatura annua
normale._

Tutti i tentativi fatti per mettere il problema su una strada diversa,
avente cioè per punto di partenza non una variazione del calore solare
ricevuto dalla superficie terrestre, ma una variazione nelle condizioni
di questa superficie, o rimasero campati in aria o rientrarono nella
strada maestra.

Così l'ipotesi geografica dai seguaci di Lyell, che attribuisce il
raffreddamento preglaciale a una maggiore continentalità delle regioni
artiche, o quella opposta dello Stoppani che l'attribuisce alla maggiore
oceanicità di alcune regioni tropicali, oltrecchè sarebbero
insufficienti se vere, sono smentite anche dai documenti geologici.
Quella di Saint-Robert che l'attribuisce a una maggior abbondanza di
vegetazione, che manteneva una grande umidità e «temperando gli ardori
del sole durante la state ed opponendosi all'irradiazione durante il
verno, tendeva a scemare la differenza di temperatura fra la stagione
fredda e la calda e ad abbassare quindi il livello delle nevi
perpetue[41]» è esagerata nel fondamento, perchè le regioni non coperte
di vegetazione sono anche attualmente assai scarse, specie nei paesi che
furono campo dell'invasione glaciale più estesa; e nelle conseguenze si
connette alla teoria esposta sin qui portando al supposto di una
diminuzione della radiazione solare, e giudicandone gli effetti secondo
gli stessi principii della teoria di Brückner.


8. Accostiamoci adunque al problema come fu da noi enunciato. Una
variazione della radiazione solare ricevuta dalla superficie terrestre
può spiegarsi soltanto in uno di questi tre modi: 1º come effetto di una
variazione nel potere radiante del sole, considerato come stella
variabile; 2º come effetto di una diversa esposizione della terra al
sole, prodotta da una variazione nella forma e nelle dimensioni
dell'orbita terrestre, e nella inclinazione dell'asse della terra
sull'orbita stessa; 3º come effetto di una variazione dell'atmosfera che
diventi più o meno trasparente alle radiazioni solari che
l'attraversano.

Il sig. Brückner mostra di attenersi al primo modo di soluzione, che è
certamente il più semplice; e assai recentemente il sig. Eugenio Dubois
in una memoria _Sui climi del passato geologico_ da poco tradotta in
inglese[42] la svolge più completamente ma con criteri diversi. Egli
riferisce le principali fasi dello svolgimento climatologico della terra
alle fasi del sole, che da una stato originario di stella _bianca_,
durato fino al principio dell'era terziaria, sarebbe passato, per uno
stadio transitorio di rapida raffreddamento, durato per tutto il
terziario fino al pleistocene, ad uno stato di stella _gialla_ nel quale
si troverebbe attualmente. Dacchè esso è entrato in questo stadio assai
più freddo del precedente, furono rese possibili nella sua atmosfera
molte combinazioni chimiche, non concesse dall'alta temperatura dello
stadio anteriore, le quali rendono la sua radiazione assai più
variabile.

Così il periodo undecennale delle macchie solari sarebbe spiegabile
chimicamente, come fu sostenuto recentemente anche da altri. Il sole
sarebbe quindi ora una stella variabile, e presenterebbe tratto tratto
dei periodi di stella _rossa_, che è, secondo la classificazione delle
stelle data dal Secchi, l'ultimo periodo di vita delle stelle. Ad ognuno
di questi periodi _rossi_ del sole corrisponderebbe un periodo glaciale
sulla terra, mentre ai periodi _gialli_ corrisponderebbero periodi
interglaciali, in uno dei quali noi viviamo. Non seguo l'Autore nel
tentativo di determinare la lunghezza dei varii periodi in base alla
attuale proporzione delle stelle di varia grandezza fin qui note: esso è
certamente interessante per la copia di notizie e la fertilità di
induzioni messe in campo dall'Autore, ma allo stato attuale della nostra
conoscenza del cielo esso parmi di un ardimento non incoraggiabile. Ma
parmi che anche il fatto stesso del successivo passaggio del sole
attraverso i suoi tre stadii di vita e del collegamento di questo fatto
coi fenomeni climatologici terrestri, se non può essere negato _a
priori_, non può nemmeno essere accolto come provato. Siamo davanti a un
ordine di fatti inaccessibile, non a una discussione teorica, ma ad una
prova positiva. Se dovremo arrivare a una tale spiegazione della storia
climatologica della terra, non potremo arrivarvi che indirettamente, con
una dimostrazione _ad absurdum_, dimostrando cioè che _tutte_ le altre
_possibili_ ipotesi, basate su fatti provabili, su principii sicuri,
sono inammissibili.

Un'obbiezione spontanea si presenta tuttavia all'ipotesi di Dubois,
obbiezione che l'Autore non si nasconde e che cerca di rimovere col
sussidio di ipotesi meteorologiche. Come si può spiegare la grande
uniformità dei climi nelle epoche più antiche della terra, se il sole,
che era allora allo stato bianco, ci mandava una radiazione tanto più
intensa dell'attuale? Poniamo che _K_ sia la quantità di calore ricevuta
in un anno all'equatore, per unità di superficie; a una latitudine
qualsiasi la quantità ricevuta sarà una frazione _mK_ di quella, dove
_m_ dipende dalla inclinazione media dei raggi solari sulla superficie e
dalla trasparenza dell'atmosfera, che i raggi solari debbono
attraversare per un tratto tanto maggiore quanto maggiore è la
latitudine. La differenza fra le due quantità, che è la causa prima (ma
non sola) della differenza di temperatura fra quelle due latitudini, è
quindi _K(1-m)_. Se _K_ cresce, ed _m_ non varia, anche questa
differenza cresce: cioè ad ogni variazione della intensità radiante del
sole deve corrispondere, _cæteris paribus_; una variazione nello stesso
senso della differenza di temperatura fra l'equatore ed un parallelo
qualsiasi. Se quindi nelle êre preterziarie il sole irradiava
coll'intensità di stella bianca, in quelle êre doveva essere anche più
rapida la caduta di temperatura dall'equatore ai poli, e se questi
fruivano, com'è indiscutibile, di un grado di temperatura assai maggiore
dell'attuale, l'equatore doveva essere a un grado di calore
incompatibile con qualunque sviluppo della vita organica continentale.
Il sig. Dubois si difende da questa obbiezione con due argomenti: 1º La
maggiore energia solare manteneva una più intensa circolazione oceanica
ed aerea che portava una maggior somma di calore alle latitudini
superiori. 2º L'atmosfera era meno trasparente, sia perchè il _sole
bianco_ emetteva un maggior numero di raggi dell'estremità violetta
dello spettro, pei quali l'aria è assai meno permeabile, sia perchè era
assai maggiore la copia di vapori e di nubi, che arrestavano
l'irradiazione del sole nelle alte latitudini. Abbiamo già accennato
precedentemente alla fallacia del primo argomento: l'energia solare non
può provocare movimenti convettivi nell'atmosfera e nell'oceano, se
prima non provoca un dislivello di temperatura, e non può, aumentando
essa, rendere più intensi i movimenti stessi, se prima non aumenta
questo dislivello di temperatura. Supporre quindi una distribuzione
uniforme prodotta da movimenti convettivi molto intensi è una
contraddizione _in terminis_.

Il sig. Brückner (_Klimaschwankungen_, pag. 315) viene logicamente a
conclusioni opposte a quelle del sig. Dubois volendo spiegare come una
diminuzione della costante solare possa aver condotto all'invasione
glaciale. Secondo lui essa «diminuirebbe la _differenza di temperatura
fra il polo e l'equatore e quindi la circolazione generale
dell'atmosfera, che si rifletterebbe in una diminuzione delle correnti
oceaniche, che, alla superficie dei mari hanno notoriamente una
prevalenza di direzione verso Nord. Il raffreddamento, incominciando
all'equatore, si sarebbe quindi esteso man mano alle latitudini più
alte_». Ma col suo ragionamento si verrebbe a conchiudere che nelle
epoche preglaciali, quando la radiazione solare era più forte, si doveva
avere una distribuzione di temperatura dai poli all'equatore _meno
uniforme_ che nella glaciale, conclusione la quale sarà difficilmente
accolta dai geologi.

Anche l'altro argomento del sig. Dubois merita discussione, ma poichè
esso tocca la questione più generale della trasparenza atmosferica, ne
parleremo a suo luogo.


9. Tra le ipotesi astronomiche ideate a spiegazione del fenomeno
glaciale, una sola ha tenuto per lungo tempo vittoriosamente il campo,
e, benchè ormai battuta da tutte le parti, è difesa ostinatamente dai
suoi tenaci e valenti difensori: è l'ipotesi di Croll, basata sul fatto
indiscutibile delle variazioni d'eccentricità dell'orbita terrestre,
combinato coll'altro fatto non meno indiscutibile della precessione
degli equinozi. Eccola in breve secondo l'esposizione più rigorosa
fattane recentemente dall'astronomo Ball[43].

Chiamando 100 la quantità di calore che ogni emisfero della terra riceve
in un anno, di queste 100 unità esso ne riceve 63 nella stagione estiva,
e 37 nella stagione invernale. Ma per effetto dell'eccentricità
dell'orbita terrestre queste stagioni non hanno una eguale durata:
l'emisfero boreale, che ha il solstizio invernale presso a poco nel
punto dell'orbita più vicino al sole (perielio) e l'estivo nel più
remoto (afelio), ha 186 giorni estivi contro 179 invernali: per
l'emisfero australe si verifica naturalmente l'opposto. Così l'emisfero
boreale riceve 63 unità di calore in 186 giorni, e 37 in 179, mentre
l'australe ne riceve 63 in 179 e 37 in 186; e quindi la media giornata
estiva è pel primo meno calda che pel secondo, mentre la media giornata
invernale è più calda.

Questa differenza fra i due emisferi ora non è rilevabile (benchè non ne
manchi qualche indizio), perchè la prevalenza degli oceani nell'emisfero
australe esercita tale effetto moderatore delle variazioni termiche, che
un così piccolo incremento dell'escursione annua vi si smarrisce; ma
certamente quando per lo spostamento degli equinozii l'emisfero boreale
si troverà di qui a circa tredici mila anni ad avere l'inverno in afelio
e l'estate in perielio, se sarà mantenuta l'attuale distribuzione dei
continenti, la differenza potrà essere abbastanza rilevante, essendo la
temperatura media invernale di qualche grado inferiore all'attuale e
l'estiva di altrettanto superiore. E quando l'eccentricità dell'orbita
terrestre era tre volte l'attuale, come lo era circa 100,000 anni sono,
la differenza doveva essere altrettante volte maggiore, ossia l'inverno
doveva essere di 4 o 5 o più gradi più freddo dell'attuale e l'estate di
altrettanto più caldo. Questo nell'ipotesi che gli elementi
meteorologici non compensino in parte la differenza, come certamente la
compenserebbero, perchè è ufficio principale dei movimenti convettivi
dell'atmosfera e dell'oceano di attutire le differenze e le variazioni
di temperatura.

La _possibilità_ di produrre un mutamento climatologico colla variazione
dell'eccentricità orbitale della terra, combinata colla inversione degli
aspidi, parmi adunque innegabile. Il Croll e i suoi numerosi seguaci ne
esagerarono invero la portata con un ragionamento che il nostro
Schiaparelli dimostrò fin dal 1868 fallace[44] e che, nonostante tale
dimostrazione (rimasta a dir vero affatto ignorata in Inghilterra, come
quasi tutte le cose italiane), e la confutazione fattane nel 1886 dal
Woeikof[45], trova ancora buon accoglimento in opere di autori sommi
come il Ball, il Wallace e il Geikie. Il ragionamento è in breve il
seguente.

Nel lungo inverno boreale in afelio corrispondente a un periodo di
grande eccentricità la distanza della terra dal sole era sensibilmente
maggiore di quel che lo è ora coll'inverno in perielio, e quindi la
radiazione solare era, secondo la legge dell'inversa dei quadrati delle
distanze, ancor più sensibilmente minore. Croll calcola che nel giorno
centrale dell'inverno la diminuzione doveva essere nientemeno che del
16% minore della radiazione attuale. Ora la radiazione solare serve a
mantenere la terra a una temperatura assai maggiore di quella dello
spazio vuoto dove la terra si move. Croll ammette senz'altro che questa
temperatura dello spazio sia stata misurata esattamente da Pouillet,
Herschel ed altri in circa _-150°C_; l'aumento di temperatura prodotto
dalla radiazione solare in un punto qualsiasi della terra, p. es. in
Inghilterra, dove la temperatura media è di circa 5°C, è di 155°C´. Alla
variazione di 16/100 della causa deve corrispondere una variazione
proporzionale nell'effetto: l'Inghilterra doveva avere quindi la minima
temperatura invernale nientemeno che di 25°C. inferiore all'attuale. E
l'inverno di tanto più freddo durava molti giorni più dell'attuale, cioè
199 giorni invece di 179.

Non contenti di questa conclusione i Crolliani ricorrono anche
all'azione indiretta del raffreddamento così ottenuto (e della grande
massa di ghiaccio che secondo loro esso doveva generare) sui venti e
sulle correnti oceaniche, che dovevano essere perturbate e deviate in
modo da aumentare ancora il raffreddamento stesso, con un concatenamento
di cause e di effetti che si rincalzano vicendevolmente, contro i
principii fondamentali della fisica e della fisiologia, secondo i quali
ogni causa perturbatrice di uno stato d'equilibrio stabile provoca
sempre in natura dei fenomeni secondari a difesa di questo stato.

Non è qui il caso di ripetere tutti gli argomenti addotti da
Schiaparelli, Woeikof, Newcomb ed altri contro questa troppo ardita
teoria. Assai recentemente il sig. E. P. Culverwell ebbe il merito di
risollevare la questione in Inghilterra[46], e la vivacità di polemica
che le sue brevi osservazioni hanno suscitato[47] dimostra quanto tenace
sia in quel paese l'attaccamento a un'idea una volta accettata.
L'argomento suo fondamentale fu già addotto dallo Schiaparelli; ma il
sig. Culverwell, che certamente ciò ignorava, lo svolse in forma meglio
accessibile al pubblico inglese. Egli dimostra che l'intensità della
radiazione solare nel cuore di un inverno in afelio quando
l'eccentricità dell'orbita terrestre era in un periodo di massimo era
per ogni parallelo quella che è attualmente per un parallelo di 2° o 3°
più a nord: così i paralleli 43°, 52°, 61°, 70°, ecc., ricevono ora nel
giorno centrale dell'inverno la quantità di calore che in un periodo di
grande eccentricità ricevevano i paralleli 40°, 50°, 60°, 70°. Ciò
equivale a supporre, per usare il paragone che rese forse più
accessibile l'argomento in Inghilterra, che se in Cornovaglia cadesse la
quantità di calore solare che ora cade nella contea di York si dovrebbe
avere in Inghilterra un'invasione glaciale[48].

Tuttavia questo taglio radicale fatto ai calcoli del Crolliani non
rimove interamente l'ipotesi fondamentale. Quei calcoli erano imposti
dalla necessità di spiegare un raffreddamento fortissimo quale si
credeva da Croll necessario a spiegare il fenomeno glaciale, ch'egli non
ammetteva ancora d'origine alpina, ma riteneva dovuto esclusivamente
alla permanenza delle nevi invernali. Ora che, come si è visto, il
riallacciamento del fenomeno glaciale alle variazioni dei ghiacciai
alpini ha ridotto a soli 4 o 5 gradi il raffreddamento necessario, la
riduzione anche dei possibili effetti di un aumento di eccentricità
potrebbe considerarsi piuttosto come un argomento in favore che
un'obbiezione all'ipotesi di Croll.

Noi abbiamo veduto che le attuali alternative del clima rispondono a
variazioni di meno di 1° nella temperatura media; non si può quindi
escludere a priori che una variazione di parecchi gradi nella escursione
annua della temperatura possa avere effetti climatologici straordinari.
Il nodo dell'argomento sta nel dimostrare se questi effetti sarebbero
appunto quelli che possono giustificare un'invasione dei ghiacciai
alpini. Ora tutto il ragionamento da noi svolto fin qui porta a
concludere negativamente: che cioè un aumento dell'escursione annua,
rappresentato da una maggiore temperatura estiva, e da una minore
temperatura invernale si dimostra, tanto in linea di fatto che in linea
di teoria, favorevole non a una espansione ma ad un ritiro dei ghiacciai
alpini.

In linea di fatto, perchè si è visto che le più recenti espansioni dei
ghiacciai corrispondevano a periodi freddo-umidi del clima, nei quali
l'escursione annua della temperatura dovette essere minore del suo valor
medio; mentre i periodi di ritiro corrispondevano a periodi
caldo-asciutti nei quali l'escursione annua della temperatura era
maggiore della media.

In linea di teoria, perchè anche ammesso che un inverno di 2° o 3°C.
più freddo del normale debba essere anche sensibilmente più nevoso
(benchè un largo confronto dei climi attuali darebbe piuttosto una
conclusione contraria), un aumento di 2° o 3° gradi nella temperatura
estiva produrrebbe certamente uno scioglimento tanto più copioso dei
ghiacci da consumare di gran lunga la maggiore provvista di nevi
invernali.

Secondo il citato calcolo del sig. Culverwell l'effetto della variazione
di eccentricità sarebbe inoltre tanto minore quanto maggiore è la
latitudine: già a 70° Lat. esso sarebbe nullo[49].

Anche questo parrebbe in contraddizione col fatto che l'invasione
glaciale era assai più imponente fra 60° e 70° Lat. N., dove aveva i
suoi centri principali di espansione, che nelle latitudini inferiori.

Di proposito deliberato non espongo che le obbiezioni alla teoria
Crolliana emananti dalle più recenti monografie sull'argomento, senza
ricordare tutte le altre, che il lettore può trovare facilmente nei
trattati, come nell'_Era glaciale dell'America del Nord_ di WRIGHT e più
vivacemente in quello strano lavoro dell'HOWORT sull'_incubo
glaciale_[50]; le principali si trovano rapidamente riassunti anche nel
mio libro.

Un'altra ipotesi astronomica tirata in campo a spiegazione del fenomeno
glaciale, e alla quale le recenti scoperte e polemiche intorno alla
possibilità di uno spostamento dell'asse terrestre, dànno sapore
d'attualità, è quella che attribuisce il ghiacciamento europeo e
nord-americano ad uno spostamento del polo artico verso l'Atlantico. Ma
la geologia e l'astronomia protestano insieme contro la possibilità di
un siffatto spostamento (che avrebbe dovuto essere di parecchi gradi) in
un'epoca relativamente così recente. E il ghiacciamento di altre regioni
della terra che sarebbero state per tale spostamento più vicine
all'equatore lo esclude assolutamente anche con prova di fatto.


10. Veniamo finalmente al terzo modo con cui si può ottenere una
diminuzione del calore solare alla superficie della terra: per effetto
cioè di una diminuzione nella trasparenza dell'aria. Essa richiede una
discussione più lunga e minuziosa.

Se il sole è allo zenith e la radiazione solare cade verticalmente, essa
viene in parte assorbita e riflessa dall'atmosfera, e alla superficie
della terra non ne arriva che una frazione che indicheremo con _p_: cioè
se A è la _costante solare_ (la quantità di calore solare ricevuta
nell'unità di tempo e per unità di superficie ai limiti dell'atmosfera),
la quantità di calore ricevuta per unità di tempo e di superficie al
livello del mare sarà pA. Se lo strato d'aria attraversato fosse
equivalente a due, tre ..._n_ volte lo spessore verticale dell'atmosfera
si potrà immaginarlo diviso in tanti strati ciascuno equivalente a
un'atmosfera, ognuno dei quali non lascierà passare che una frazione _p_
del calore lasciato passare dai precedenti: al livello del mare
arriveranno quindi rispettivamente delle quantità di calore

  p × pA = p²A

  p × p²A = p³A

  p × p^{n-1} A = p^{n} A

In generale, se lo strato d'aria attraversato è [delta] volte (dove
[delta] sia anche un numero non intero) lo strato atmosferico verticale,
la radiazione solare dal limite dell'atmosfera al livello del mare viene
diminuita nel rapporto di 1 a p^[delta]. Ora, quando il sole non è allo
zenith, ma è discosto da esso di un angolo _z_, la sua radiazione deve
attraversare uno spessore d'atmosfera [delta], che è assai
approssimativamente misurato dalla secante di quell'angolo _z_ (ossia da
1 diviso per il coseno di questo angolo), e quindi essa sarà ridotta nel
rapporto di 1 a p^{sec z}. Ma anche se non fosse assorbito
dall'atmosfera, ogni pennello di raggi solari che abbia la sezione di un
centimetro quadrato, incontrando obliquamente la superficie terrestre ne
sarebbe tagliata su una sezione più grande, sulla quale andrebbe
distribuita la stessa quantità di calore; la quantità di calore ricevuta
da un centimetro quadrato di superficie sarebbe quindi minore e
precisamente essa sarebbe per unità di tempo non più la costante solare
A, ma A cos z, secondo la nota _legge del coseno_. La quantità di calore
solare che riscalda ogni centimetro quadrato della superficie terrestre
quando il sole è alla distanza angolare _z_ dallo zenith (o all'altezza
90°- z sull'orizzonte) è quindi:

  A cos z · p^{sec z}.

Questa quantità è in continua variazione su ogni parallelo della terra,
per effetto del periodo diurno e del periodo annuo: le condizioni medie
della temperatura di ciascun parallelo, in quanto dipendono dal calore
solare, sono date però dalla somma totale ricevuta nell'anno, somma che
fu calcolata per diversi valori di _p_ in un lavoro non meno geniale che
paziente di Angot[51].

Si può immaginare che queste condizioni medie siano determinate da un
sole fisso, avente una intensità radiante, fuori dell'atmosfera, Q, che
sia presso a poco la terza parte dell'intensità reale, e che si mantenga
a una distanza zenitale [xi], costante per ogni parallelo, ma variabile
da un parallelo all'altro. Si possono calcolare questi angoli [xi]
corrispondenti ai varii paralleli e si ha

  Lat.    [xi]

   0°    0°.0´
  10°    9°.31´
  20°   19°.7´
  30°   28°.15´
  40°   37°.49´
  50°   46°.52´
  60°   55°.40´
  70°   61°.17´
  80°   64°.24´
  90°   65°.31´

Di questa quantità media di calore solare, Q cos [xi] p^{sec [xi]}, che
viene ricevuta dal suolo, una buona parte viene assorbita in lavori
fisici (principale l'evaporazione), chimici, meccanici, fisiologici,
ecc. e solo una piccola frazione a di essa rimane all'ufficio diretto di
riscaldamento, cioè di innalzare la temperatura del suolo.


11. Perchè il suolo sia mantenuto ad una data temperatura, senza cioè nè
riscaldarsi, nè raffreddarsi, è necessario che questa frazione di calore
solare aQ cos [xi] p^{sec [xi]} faccia equilibrio alla quantità di
calore che il suolo irradia verso il cielo.

Quando si dice _verso il cielo_ non si intende già verso lo spazio
planetario vuoto, ma verso tutta l'atmosfera visibile dal punto
considerato del suolo, cioè verso una massa d'aria che per effetto del
calore solare e terrestre assorbito, dei movimenti continui che la
rimescolano, delle continue trasformazioni del vapor acqueo, ecc., ecc.,
irradia a sua volta verso la terra una certa quantità di calore, che
compensa in parte la perdita che questa subisce per irradiazione.
L'irradiazione del suolo si compie cioè come quella di un corpo in un
vaso chiuso la cui parete interna abbia una data temperatura; la sua
irradiazione vera è la differenza fra le irradiazioni assolute che il
corpo stesso e la parete effettuerebbero nel vuoto indefinito.

Noi immagineremo perciò di sostituire all'atmosfera visibile dal punto
considerato una superficie di nero fumo avente una temperatura t_{c},
che chiameremo _temperatura del cielo_[52], e tale, da sostituire
nell'effetto radiante l'atmosfera stessa, e porremo che la radiazione
del suolo verso il cielo sia proporzionale, secondo la legge di Newton,
alla differenza tra la sua temperatura t_{s} e la t_{c}; sia cioè
espressa da una espressione

  K (t_{s} - t_{c})[53]

dove il coefficiente K (_irradiazione unitaria_) dipende non soltanto
dalla natura della superficie irradiante, ma anche dalle condizioni
dell'aria sovraincombente, che per varia purità e vario stato
igrometrico può essere più o meno trasparente pel calore irradiato dal
suolo. Sono notissime a questo proposito le esperienze di Tyndall sulla
opacità dei vapori alle radiazioni termiche, e le conseguenze che egli
ne trasse per spiegare i climi attuali e passati della terra, mediante
l'azione protettrice che esercita l'aria umida o ricca di acido
carbonico, rallentando o impedendo completamente la radiazione del suolo
verso il cielo. Avremo quindi

  K (t_{s} - t_{c}) = aQ cos[xi] p^{sec[xi]}

ossia

                    aQ cos[xi] p^{sec[xi]}
  t_{s} = t_{c} + -------------------------
                              K

la quale ci dice che la _temperatura del suolo è mantenuta superiore
alla temperatura del cielo di un numero di gradi che è proporzionale
all'azione riscaldante del sole e inversamente proporzionale alla
irradiazione unitaria del suolo_. In questa radiazione unitaria noi
dobbiamo distinguere due fattori, l'uno che dipende dalla natura della
superficie, ed è il _potere irradiante_, r_{s}; di questa: l'altro m_{s}
che dipende dalla _trasparenza_ dell'aria. Si potrà scrivere cioè
K = m_{s} r_{s}; e mettendo quindi in vista, per lo scopo nostro speciale,
nella formola precedente i coefficienti di trasparenza dell'aria si avrà

                          p_^{sec[xi]}
  t_{s} = t_{c} + B_{s} ----------------
                              m_{s}

dove si è posto per semplicità

            a_{s}
  B_{s} = --------- Q cos[xi].
            r_{s}

Fin qui si è considerata la superficie terrestre come solida; nel caso
della superficie oceanica l'effetto della radiazione solare è assai più
complicato, in causa della riflessione e rifrazione dei raggi, della
loro penetrazione fino a profondità sensibile, del moto ondoso, della
evaporazione, per non parlare dei movimenti convettivi, i quali possono
considerarsi dell'ordine dei fenomeni meteorologici il cui effetto non
può finora essere preso in considerazione. Noi possiamo però facilmente
ammettere che anche la temperatura della superficie oceanica _in quanto
dipende dall'equilibrio delle radiazioni termiche_, è esprimibile con
una formola analoga alla precedente

                            p^{sec[xi]}
  t_{a} = t´_{c} + B_{a} ---------------
                              m_{a}


12. Finora il valore di t_{c}, t´_{c} sono rimasti indeterminati, e fino
a prova contraria si dovrebbero ritenere diversi fra loro e variabili da
un punto all'altro della terra. Invece è facile dimostrare che la
_temperatura media del cielo_ si può approssimativamente ritenere
costante per tutti i punti della terra, sia oceanici che continentali,
_al livello del mare_[54]. La massa dell'atmosfera formerebbe cioè
tutt'attorno al globo terrestre _come un involucro a temperatura
uniforme_, che costituisce un vincolo di solidarietà climatologica fra
tutte le regioni della superficie terrestre, per il quale non si può
immaginare che varii sensibilmente e permanentemente la condizione
termica di una regione senza che variino sensibilmente quelle di tutte
le altre regioni della terra. Esso costituisce inoltre come un
regolatore di tutte le variazioni di temperatura, poichè non si può
ammettere che varii in modo generale e permanente la condizione termica
al livello del mare, senza che varii la temperatura t_{c}, ossia la
condizione termica di tutta la massa atmosferica.

Viene così espressa in modo assai evidente la funzione regolatrice e
conservatrice dell'atmosfera nella distribuzione del calore sulla
superficie della terra, e viene anche messa in chiara luce la fallacia
di Croll nel computare l'effetto di una variazione della distanza, e
quindi della radiazione solare, a partire dalla temperatura dello spazio
interplanetario, come se l'atmosfera non esistesse.

Potrà sembrare a prima vista sorprendente questa uniformità della
radiazione termica dell'atmosfera su tutta la terra, ma la cosa può
presentarsi come naturale quando si consideri che quest'azione radiante
emana per la maggior parte dagli strati più elevati dell'aria dove il
periodo annuo della temperatura è insensibile e dove ogni più piccola
differenza orizzontale di temperatura viene rapidamente cancellata dai
rapidi movimenti convettivi, non intralciati da alcun impedimento.
Secondo un calcolo di Maurer anche la conduttività dell'aria pel calore
sarebbe ivi, in ragione della immensa densità, immensamente maggiore che
per l'aria a noi circostante[55].


13. Ma torniamo alle nostre formole. Da esse si possono ricavare con
facile procedimento[56] due formole rappresentanti la _temperatura
dell'aria_, l'una t_{1} sopra una superficie continentale, l'altra t_{0}
sopra una _superficie oceanica_, sempre nella supposizione che non vi
sia alcun scambio di calore per causa meteorologica. Esse ci
rappresentano cioè quali temperature si osserverebbero su un globo
terrestre, o interamente continentale o interamente oceanico, quando
l'atmosfera o gli oceani fossero immobili.

Indicando inoltre con _x_ la _continentalità_ media di ogni parallelo,
ossia la frazione del parallelo stesso che è occupata da continenti, la
formola t = t_{0} + x(t_{1} - t_{0}) ci dà la temperatura _media_ di
ogni parallelo nella attuale distribuzione di continenti e di mari; che
se colla _x_ si indica invece la _continentalità di ogni singolo punto_,
ossia la frazione di temperatura teoricamente continentale che entra a
determinare la temperatura del punto stesso (e che può facilmente
esprimersi colla _escursione annua_ della temperatura), la stessa
formola ci dà la temperatura normale del punto stesso. In questo secondo
caso è ammessa una reciproca influenza fra continenti e oceani, ma
l'effetto delle correnti marine ed aeree, e delle influenze locali, non
è valutato.

Siamo sempre, si dirà, assai lontani dal vero; ma si può verificare di
quanto ce ne discostiamo e si trova che le differenze fra i dati delle
nostre formole e i dati d'osservazione rispondono benissimo, in
grandezza e distribuzione, agli elementi trascurati, in prima linea alle
anomalie termiche prodotte dalle correnti marine ed aeree[57]. Alle
nostre formole che esprimono le _temperature solari_, cioè quelle
mantenute esclusivamente dall'equilibrio fra la radiazione del sole e
quella della superficie terrestre, bisogna adunque aggiungere un termine
di correzione, qui positivo e là negativo, esprimente l'effetto termico
dei moti convettivi e degli agenti meteorologici. Questo termine, che è
di parecchi gradi[58], ha una grande importanza nella definizione del
clima, ma noi non possiamo ammettere che esso possa variare se non varia
la temperatura solare, che è il fattore primo e principale del clima. E
ciò è tanto più vero se, invece della temperatura dell'aria,
consideriamo la temperatura della superficie terrestre la quale, sia
oceanica sia continentale, è meno soggetta a variazioni locali e
accidentali non provenienti dal calore solare ricevuto e assorbito,
essendo assai minore su di essa l'influenza dei movimenti dell'aria.


14. Torniamo adunque alle nostre formole

                          p^{sec[xi]}
  t_{s} = t_{c} + B_{s} ----------------;
                             m_{s}


                          p^{sec[xi]}
  t_{a} = t_{c} + B_{a} ----------------
                             m_{a}


e vediamo quale effetto potrà produrre una variazione di _p_.

Questa non può immaginarsi disgiunta da una, variazione di m_{s}, m_{a};
variazione che assai probabilmente sarà conforme a quella di _p_, e ne
attenuerà quindi gli effetti. Ma mentre l'effetto di una variazione
generale nella trasparenza dell'aria è, per ciò che riguarda la
radiazione terrestre, costante a tutte le latitudini, per riguardo alla
radiazione solare esso va rapidamente crescendo colla latitudine.

Poniamo per esempio che per uno speciale intorbidamento dell'aria tanto
il valore di _p_ quanto quello di m_{s} o di m_{a} siano diminuiti

                                            p_^{sec[xi]}
di un decimo del loro valore: il rapporto ---------------- all'equatore
                                               m

rimarrà invariato; ma fra 60° e 70° Lat., nel punto dove [xi] = 60° e
quindi sec[xi] = 2, esso è ridotto dal valore primitivo

   p²
  ----, al valore
   m

    /  9   \ ²
   | ---- p |
    \ 10   /      9   p²
  ----------- = ---- ----
    /  9   \     10   m
   | ---- m |
    \ 10   /

cioè sarà ridotto anch'esso di un decimo del suo valore primitivo.

Ad ogni diminuzione di questo rapporto deve corrispondere una
diminuzione ad essa proporzionale della differenza t_{s} - t_{c}, o
t_{a} - t_{c} tra la temperatura della superficie terrestre e la
temperatura del cielo. Nel caso considerato, questa differenza sarà
mantenuta invariata all'equatore, ma sarà ridotta di 1/10 presso il
cerchio polare. Secondo le formole di Forbes le temperature medie
dell'aria, e quindi con differenza di qualche grado in più quelle della
superficie terrestre, sotto il cerchio polare, in una regione
rigorosamente continentale (poniamo Werchojansk in Siberia) è -15°
circa; mentre in una regione rigorosamente oceanica sarebbe 0°. Le
differenze t_{s} - t_{c}, t_{a} - t_{c} sarebbero quindi, (posto
t_{c} = -45°), ora di 30° per le regioni più continentali e di 45° per le
oceaniche; il raffreddamento prodotto tra 60° e 70° lat. da un
intorbidimento dell'aria, che produca la diminuzione di 1/10 in ambedue
i coefficienti di trasparenza, sarebbe quindi _almeno_ di 3° nella
regione continentale, di 4°,5 nella oceanica. Dico _almeno_ perchè,
raffreddandosi il suolo e l'aria degli strati inferiori su tutta la
superficie della terra, dovrà diminuire anche la radiazione e la
conduzione e ogni trasporto convettivo di calore verso la massa
superiore dell'atmosfera, e quindi diminuire anche la temperatura del
cielo t_{c}: infatti anche nelle variazioni annuali questa segue in ogni
paese un andamento parallelo all'andamento della temperatura degli
strati inferiori. Il raffreddamento effettivo non sarà quindi soltanto
del numero di gradi indicato, ma a questo va aggiunto il numero di gradi
di cui si deve ritener diminuita la t_{c} e che non possiamo dire quale
possa essere.

Ma l'ipotesi che la trasparenza _m_ per le variazioni terrestri varii
proporzionalmente colla trasparenza _p_ per le radiazioni solari, non è
nemmeno la più probabile. Se la causa dell'intorbidamento atmosferico è,
secondo la supposizione più spontanea, il vapore acqueo, probabilmente
la variazione di _m_ è proporzionalmente assai minore di quella di _p_,
se pure non dobbiamo ritenere che essa è opposta a quest'ultima. È noto
infatti che tra gli strati a immediato contatto col suolo e gli strati a
qualche altezza vi è generalmente contrasto tanto nel periodo diurno che
nel periodo annuo della umidità assoluta; le ore e la stagione più
secche negli alti monti (ora notturne, inverno) sono quelle più umide al
basso. Così si svolge una delle funzioni moderatrici del vapore acqueo,
il quale si solleva negli strati alti durante le ore e la stagione più
calde, temperando colla formazione di nubi la radiazione solare e
lasciando più libera la radiazione refrigerante del suolo; si abbassa
nelle ore e nella stagione più fredde lasciando più libere fino agli
strati inferiori dell'atmosfera le radiazioni del sole e temperando la
irradiazione refrigerante del suolo. Non è quindi assurdo supporre che
ad una diminuzione di _p_ corrisponda un aumento di _m_, e quindi una
diminuzione ancor maggiore del rapporto

   p^{sec[xi]}
  -------------[59].
        m

Noi vediamo adunque la possibilità di spiegare con una leggiera
variazione della trasparenza atmosferica un raffreddamento di parecchi
gradi tanto nelle regioni assolutamente continentali come in quelle
assolutamente oceaniche.

Questo raffreddamento è, fino a 45° Lat. circa, maggiore sui continenti
che sui mari; nelle latitudini superiori è maggiore sui mari che sui
continenti. Fino a quella latitudine infatti i continenti sono più caldi
dei mari, ed è quindi maggiore anche il raffreddamento sui continenti
che sui mari; oltre 45° Lat. si verifica l'opposto. Nell'un caso e
nell'altro però _si attenua il dislivello di temperatura fra continenti
ed oceani_.

Così è verificata una delle condizioni caratteristiche dei periodi
freddo-umidi, secondo la teoria di Brückner.


15. Quanto all'escursione annua non è qui il caso di svolgerne la teoria
assai complessa nella quale si deve tener conto dell'azione regolatrice
esercitata dagli strati immediatamente sottostanti alla superficie
terrestre, attraverso ai quali penetra e sorte alternativamente il
calore per propagazione conduttiva, e l'azione ammorzatrice degli agenti
atmosferici, che generalmente variano in senso inverso della radiazione
solare, attenuando i massimi tanto di caldo che di freddo. Un altro
elemento di incertezza sembra debba trovasi nella temperatura del cielo,
la cui variazione è in massima incognita; ma l'osservazione indicherebbe
che questo elemento può essere eliminato, perchè la temperatura del
cielo presenterebbe un periodo annuo perfettamente parallelo a quello
dell'aria presso terra[60].

Rimarrebbe così dimostrato che in ogni paese, pel quale i coefficienti
di conduttività e di assorbimento del terreno siano dati e costanti,
l'escursione annua della temperatura rimane espressa da due termini,
l'uno proporzionale alla variazione annua della radiazione solare,
l'altro esprimente l'azione moderatrice degli elementi meteorologici.
Per la ragione tante volte ripetuta che i fattori meteorologici sono
subordinati al fattore termico, non possiamo immaginare una _generale_
diminuzione dell'escursione annua della temperatura senza immaginare una
diminuzione nella escursione annua del calore solare, che deve
intendersi come la causa prima di quella, e il cui effetto può soltanto
essere modificato, ma non distrutto, da una conseguente variazione nei
fattori meteorologici.

Ora, che una diminuzione nella trasparenza _p_ dell'atmosfera debba
portare necessariamente una diminuzione nel periodo annuo della
radiazione solare che arriva alla superficie terrestre, lo dimostra
presente la tabelletta tolta dal lavoro già citato del signor Angot.
Essa ci dà le differenze fra le quantità di calore solare ricevute a
varie latitudini nei due giorni solstiziali, estivo e invernale, in
corrispondenza a quattro valori decrescenti della _p_, dato che la
quantità ricevuta al limite dell'atmosfera in un giorno equinoziale
all'equatore sia espresso da 1000.

  LATITUDINE

  _p_    30°   40°   50°   60°

  0.9    572   728   846   942

  0.8    518   644   727   750

  0.7    455   562   614   603

  0.1    393   493   502   472

Col decrescer di _p_ le differenze diminuiscono, e tanto più quanto
maggiore è la latitudine. In corrispondenza, _debbono diminuire anche le
variazioni annue della temperatura_, il che è l'altra condizione
caratteristica dei periodi freddo-umidi, secondo la teoria di Brückner.


16. Una terza conseguenza di una diminuzione della trasparenza
atmosferica è un aumento nella differenza di temperatura dall'equatore
ai poli. Abbiamo già veduto come il signor Brückner, dall'ipotesi che le
oscillazioni del clima siano dovute ad oscillazioni nel potere radiante
del sole, sia condotto alla conseguenza perfettamente opposta: secondo
lui il dislivello termico dall'equatore ai poli deve essere minore nei
periodi freddo-umidi che nei periodi caldo-asciutti. Le serie delle
temperature tropicali non confermerebbero per sua stessa confessione
tale conclusione, non accennando a oscillazioni più accentuate che
altrove, ma egli ritiene che ciò dipenda dall'essere troppo sparse e
incomplete; e come tali non permettono nemmeno una verifica dell'ipotesi
nostra. Ma se dalle oscillazioni termiche quasi insensibili che
contraddistinguono i periodi climatologici attuali noi passiamo a quelle
che contraddistinsero l'era glaciale, io credo che i naturalisti saranno
piuttosto proclivi ad accogliere l'ipotesi nostra. Quando alle nostre
latitudini la temperatura media era di 4° o 5° minore dell'attuale,
supporre che la differenza coll'equatore fosse minore equivale a
supporre che nelle regioni equatoriali la temperatura media doveva
essere di 7°, 8° o più gradi minore dell'attuale; supposizione ch'io non
credo, per quanto ne so, che la flora e la fauna tropicale dell'êra
postpliocenica giustifichino menomamente.

Ma ancor più difficile appare ad ammettersi l'ipotesi di Brückner se
rimontiamo ancor più indietro alle epoche preglaciali, quando le alte
latitudini circumpolari godevano, secondo le scoperte di Heer, di una
flora assai ricca e sviluppata, incompatibile coll'idea dei ghiacci
attuali; quando adunque le temperature a quelle latitudini dovevano
essere di molti gradi superiori alle attuali. In quelle stesse epoche le
regioni tropicali erano forse alquanto più calde di adesso, ma, secondo
i testimoni della flora e della fauna confrontate colle attuali, la
differenza doveva essere assai piccola. Vi doveva quindi essere un
dislivello termico dall'equatore ai poli assai minore dell'attuale; e
infatti la caratteristica principale di quelle epoche, per concorde
attestazione di tutti i geologi, era una straodinaria _uniformità_
climatologica, che sola può dar ragione della grande uniformità
paleontologica. Ora, se le alternative geologiche dei climi debbono
spiegarsi colla variabilità del sole, se p. es. i climi terziarii
rispondevano a una maggiore intensità radiante dell'astro, il dislivello
termico dall'equatore ai poli doveva essere assai maggiore dell'attuale
e quindi se le regioni polari erano tanto più calde d'adesso, le
tropicali dovevano avere temperature altissime, incompatibili con una
flora e una fauna non molto diverse dalle attuali.

La maggiore estensione e reciproca connessione degli oceani avrà
certamente contribuito a mantenere una maggiore uniformità, temperando
specialmente, nelle regioni polari, i freddi invernali; ma non bisogna
esagerarne gli effetti. La immensa oceanicità dell'emisfero australe
impedisce forse la formazione e conservazione dei ghiacci antartici?
Quanto all'artificio delle correnti marine ne ho già dimostrata la
debolezza. E quanto al secondo degli argomenti del sig. Dubois, che
attribuisce quella grande uniformità a una maggiore opacità
dell'atmosfera, tutta la precedente discussione gli è contraria,
dimostrando che così si arriverebbe all'effetto perfettamente opposto.

Invece, colla ipotesi di un aumento anche non molto forte della
trasparenza atmosferica _p_, si spiegherebbe un aumento di molti gradi
nelle regioni polari, mentre all'equatore si avrebbe una variazione
appena accennata. Aumentando _p_ ed _m_ di un terzo del loro valore,
t - t_{c} rimarrebbe invariato all'equatore, mentre al cerchio polare
crescerebbe di 15° in aperto oceano, di 10° nell'interno dei continenti.
E nella supposizione che _m_ varii meno di _p_, o varii in senso
contrario a _p_, l'aumento di temperatura sarebbe assai maggiore, oppure
basterebbe una variazione di _p_ assai minore per produrre gli
incrementi indicati di temperatura, che già bastano forse a spiegare le
flore di Heer.

È vero che una maggiore trasparenza dell'aria avrebbe anche per
conseguenza di aumentare l'escursione annua; essa porterebbe cioè calori
estivi più forti degli attuali, ma anche rigori invernali assai
maggiori, che sembrano incompatibili con uno sviluppo così singolare di
piante superiori. Ma è a notarsi che tutti i fondi polari di piante
fossili furono trovati in regioni litoranee (Islanda, Groenlandia,
Grinnellandia, Arcipelago nord-americano, isole della Nuova Siberia),
dove la variazione annua non poteva essere molto accentuata; doveva anzi
essere minore dell'attuale, se la maggiore temperatura media dell'acqua
e la minore estensione delle terre polari che sono ora i centri
d'espansione degli _icebergs_, mantenevano, com'è evidente, assai più
liberi di ghiacci la superficie del mare.

Nella Siberia orientale e nel Canadà, regioni ch'erano già continentali
nelle epoche dell'eocene e del miocene, non si è trovato nulla di
analogo a quelle flore. Il sig. Woeikof è d'avviso che ciò non sia
effetto nè del caso nè di insufficiente ricerca, ma del fatto che
l'inverno, non temperato dall'azione marina, doveva esservi assai
rigido, da non permettere lo sviluppo di flore che pur attecchivano
largamente a latitudini più elevate, ma in paesi litoranei[61].

Del resto si è esagerata anche l'influenza distruttrice del gelo sulle
piante. Nella Siberia orientale resiste una flora ricca ed elevata a
freddi invernali di -60°, e a una temperatura _media_ di gennaio di
-49°! Purchè non vi siano delle variazioni repentine e capricciose di
temperatura, la pianta resiste anche a freddi assai intensi, e più che
una temperatura invernale molto mite è necessaria, per lo sviluppo di
flore elevate, una sufficiente somma estiva di calore alla quale si
provvederebbe a esuberanza coll'ipotesi nostra.


17. Io credo quindi dimostrato che le grandi oscillazioni del clima
terrestre nelle passate êre geologiche, almeno in quelle meno remote, si
_possono_ spiegare con variazioni non molto rilevanti nella trasparenza
dell'atmosfera per le radiazioni termiche. Per una ragione qualsiasi,
l'atmosfera attraverserebbe dei periodi di intorbidimento intercalati da
periodi di maggior purezza e trasparenza: ai primi corrisponderebbero
dei periodi freddo-umidi ai secondi dei periodi caldo-asciutti del clima
continentale.

Può sembrare a prima vista strana l'idea di collegare i periodi di alta
temperatura a una maggior trasparenza dell'atmosfera. Per noi, le
regioni note dove l'aria è straordinariamente trasparente sono le alte
regioni alpine che non danno certamente l'idea di un clima caldo: e le
notti serene specialmente invernali, sono le più rigide. Una maggiore
trasparenza dell'aria ci pare quindi logicamente connessa a un
raffreddamento. D'altra parte la maggior mitezza delle invernate e delle
notti nuvolose, e le citate esperienze di Tyndall sulla opacità dei
vapori e quindi sull'azione coibente che un'atmosfera umida esercita sul
calore irradiato dalla terra, hanno generalmente diffusa e radicata
l'idea che un intorbidimento dell'aria, specialmente per opera del
vapore acqueo, è condizione di clima più caldo.

Ma queste deduzioni sono false; sono il frutto o di un confronto di
termini non paragonabili fra loro, o di una illusione soggettiva
dell'europeo che, perchè soffre maggiormente il freddo che il caldo,
giudica la bontà di un periodo climatologico più dalla mitezza
dell'inverno che dalla mitezza dell'estate.

Non è il clima alpino, ma quello di vasti altipiani che dobbiamo
paragonare a quel clima che sarebbe prodotto, secondo la nostra ipotesi,
su tutta la terra da un appuramento dell'atmosfera. I gruppi montuosi
non sono che piccole isole negli alti strati dell'aria. La temperatura
che l'aria assume sulle loro creste e sui loro pendii non è tanto
determinata dal riscaldamento della superficie montuosa (come lo è
l'aria alla pianura dal riscaldamento della pianura stessa), quanto
dalla temperatura dello strato d'aria a quell'altezza, e dai movimenti
convettivi continuamente mantenuti lungo i pendii. La temperatura dello
strato d'aria a quell'altezza è assai minore di quella alla pianura
perchè la superficie riscaldante, che è la pianura stessa, è assai
lontana, e perchè l'irradiazione verso il cielo è più intensa (vedi Nota
a pag. 119); i moti convettivi dell'aria tendono generalmente a impedire
i riscaldamenti intensi, possibili soltanto in aria stagnante.

Negli altipiani elevati le condizioni sono diverse. La radiazione solare
è ivi molto intensa per la maggior trasparenza dell'aria; le vaste
pianure si riscaldano fortemente e riscaldano gli strati d'aria
sovraincombenti, i quali, benchè a grande altezza, sono mantenuti vicini
alla sorgente principale di calore, che è il suolo. Se le condizioni
meteorologiche circostanti permettono che l'aria vi stagni, noi avremo
ivi delle variazioni diurne ed annue di temperatura assai accentuate, ma
la media annua vi sarà relativamente elevata. Così gli altipiani
dell'Asia centrale hanno una media relativamente assai elevata: nel
Pamir, a 4880 metri d'altezza, Wood trovò delle stazioni invernali dei
Kara-Kirghisi con ricchi pascoli, mantenutivi anche da pioggie estive
piuttosto copiose. Le regioni più centrali ed elevate del Sahara sono
pure fra le regioni più calde del mondo, anche fatta ragione della
latitudine, benchè per la grande serenità del cielo vi siano frequenti
gli sbalzi di temperatura di 23, 24 gradi in un giorno. Lo stesso
altipiano abissino, di cui i nostri poveri soldati lamentano i rigori
notturni, è un paese relativamente assai caldo nella media normale[62].
L'uomo è assai sensibile agli sbalzi repentini di temperatura, e giudica
come freddissima una notte africana, che in Europa giudicherebbe assai
tiepida, perchè il corpo abituato alla cocentissima radiazione diurna
del sole, non si accomoda subito alla nuova condizione che gli è fatta
dopo il tramonto. Così il viaggiatore Robecchi-Bricchetti mi parlava
delle rigide mattinate passate nell'altipiano Somalo, contro le quali
non gli sembrava sufficiente il pastrano degli inverni lombardi, mentre
il suo diario meteorologico raramente segna temperature inferiori a
20°. Immaginiamo attenuati questi sbalzi di temperatura dalla vicinanza
del mare, e noi avremo una rappresentazione evidente del clima
terziario.--Noi dobbiamo quindi rappresentarci il clima terziario come
un clima d'altipiano, temperato dalla estensione degli oceani, allora
assai maggiore dell'attuale.

In una condizione affatto analoga si troverebbe attualmente, secondo le
scoperte di Schiaparelli (recentemente confermate con strumenti assai
potenti e in condizioni di cielo assai migliori, dagli astronomi
americani dell'osservatorio Lick), il pianeta Marte. L'atmosfera vi è
costantemente limpidissima; i vapori vi si condensano senza passare
attraverso lo stato di nube opaca, ma come negli alti strati della
nostra atmosfera in cirri diafani, o forse anche si condensano
direttamente a contatto col suolo. Sta il fatto che nonostante tale
serenità dell'atmosfera ogni emisfero presenta nella rispettiva stagione
invernale una vastissima calotta polare, certamente di neve o ghiaccio.
Ma questa calotta viene nella successiva estate completamente (o quasi)
disciolta, dimostrando così che la temperatura estiva è anche nelle
regioni polari straordinariamente elevata, nonostante che l'inclinazione
dell'asse di rotazione sia quasi identica a quella dell'asse terrestre;
nonostante che la distanza dal sole sia una volta e mezza quella della
terra, e la radiazione solare vi arrivi quindi con una intensità che non
è nemmeno la metà di quella che arriva alla terra. Questo fatto non può
spiegarsi che come una conseguenza della eccezionale trasparenza
dell'aria, e così Marte ci dà una conferma all'ipotesi da noi proposta a
spiegazione delle alte temperature circumpolari delle epoche terziarie.


18. Da tali condizioni la terra sarebbe uscita per un successivo
intorbidimento dell'atmosfera.

Come si può spiegare tale intorbidimento? Noi non possiamo rispondere a
tale domanda. L'idea più spontanea è che esso fosse dovuto a una maggior
copia di vapore acqueo diffuso nell'atmosfera, e un'antica ipotesi di
Charpentier, rinovellata recentemente dal prof. Taramelli, spiegherebbe
tal fatto colla maggiore attività dei vulcani quaternari[63]. Con tale
ipotesi, o con altra qualsiasi che spieghi una maggiore umidità
dell'aria, si provvede infatti anche al materiale necessario per le
abbondanti precipitazioni. Una maggiore umidità generale dell'atmosfera,
temperando le oscillazioni annue della temperatura e il dislivello
termico tra continenti e oceani, provocherebbe, secondo il processo di
Brückner, una più intensa condensazione del vapore stesso sui
continenti, dando così i materiali per l'espansione dei ghiacciai,
espansione favorita dal raffreddamento, corrispondente alla minor
trasparenza dell'aria, il quale conserva i ghiacci prodotti in maggior
copia, sommando gli aumenti di molte annate successive. Fino a prova
contraria, questo parmi il modo più semplice di spiegare il fenomeno
glaciale e, più in piccolo, le attuali oscillazioni dei climi da cui
dipendono le periodiche variazioni dei ghiacciai.

L'alternativa dell'umidità atmosferica tra fasi di massimo e fasi di
minimo può anche ammettersi, senza ricorrere ai vulcani o, come sostiene
Sterry Hunt, a comunicazione di vapore acqueo degli spazii planetari
all'atmosfera; ma semplicemente come uno dei tanti ritmi che presenta la
natura nel suo progressivo sviluppo. La terra colla sua atmosfera può
considerarsi come un organismo fisiologico, nel quale alcuni organi
hanno la funzione di produrre un dato elemento, altri hanno quello di
eliminarlo, perchè il suo accumularsi sarebbe esiziale all'organismo
stesso. I nostri muscoli lavorando producono dei veleni e il sangue li
elimina; ma questo processo non continua in modo regolare, bensì i
veleni, si accumulano provocando la sensazione della fatica, che arresta
il lavoro del muscolo, per dar tempo al sangue di compiere il suo
processo eliminativo. La nostra vita cerebrale dev'essere interrotta da
periodi di sonno, per lasciar tempo di eliminarsi alle sostanze che il
lavoro intellettuale ha prodotto.

Nell'organismo dell'atmosfera gli oceani hanno la funzione di produrre
il vapore acqueo, i continenti quella di eliminarlo e di ritornarlo in
gran parte come acqua agli oceani. Ma la funzione non continua in modo
regolare; il vapore oceanico per certo tempo si accumula nell'atmosfera,
perchè il processo di condensazione non è abbastanza rapido per
eliminarlo tutto, man mano che si produce. Ciò dà origine a un
intorbidimento dell'aria che, mentre rallenta la formazione di vapore
sugli oceani, accelera, secondo il processo di Brückner, la sua
condensazione sui continenti producendo su questi un periodo piovoso.
Questo processo di più rapida condensazione continua anche oltre il
limite medio di umidità atmosferica; segue quindi un periodo nel quale è
maggiore la quantità di vapore sottratta all'atmosfera di quella
prodotta dai mari, e si va incontro quindi a un periodo di maggior
secchezza e trasparenza dell'aria, a cui corrisponde un periodo asciutto
sui continenti.

Questo ritmo non è necessario che sia unico, ma a periodi assai lunghi,
e naturalmente più accentuati, si intreccieranno periodi minori, di
durata diversa, come nelle vibrazioni di una corda alla nota
fondamentale si intrecciano le note armoniche minori. Tornando
all'esempio della fatica muscolare, l'uomo che compie un lavoro, p. es.
l'alpinista che sale una montagna, deve tratto tratto fermarsi a
riposare per lasciar tempo di eliminarsi in parte ai veleni della fatica
e per riacquistare così _una parte_ del vigore perduto; ma di quei
veleni ne resta però un residuo di volta in volta sempre maggiore, e
l'organismo perde l'attitudine ad eliminarli, e vuole essere lasciato a
un riposo assai più prolungato che ripristini interamente l'equilibrio.
Così nel processo di distillazione atmosferica il lento diffondersi e
accumularsi del vapore nell'aria dovrà o potrà essere tratto tratto
interrotto da brevi periodi di sosta, provocati forse anche da cause
accidentali, nei quali i continenti ne eliminano una parte con processo
più rapido di condensazione, pur lasciandone un residuo che sarà di
volta in volta sempre maggiore finchè provocherà una condensazione più
forte e più prolungata che spazzerà molto più energicamente l'aria per
dare origine a una nuova epoca asciutta. Così si spiegano e i periodi
trentacinquennari di Brückner, e quelli secolari da lui stesso
intravvisti e che le più antiche cronache alpine confermano, dimostrando
come nei secoli passati le Alpi ebbero periodi nei quali erano quasi
interamente sprovvisti di ghiacciai, e finalmente quelli geologici di
cui i periodi glaciali interrotti dai periodi _interglaciali_ sarebbero
i testimoni più recenti.

  LUIGI DE MARCHI (Sezione di Milano).

NOTE:

    [A] Aderendo al lusinghiero invito fattomi dall'ing. O.
    Zanotti-Bianco nella «Rivista Mensile» (giugno 1895) riassumo i
    principali risultati del mio recente lavoro sulle _Cause dell'Êra
    Glaciale_ (Pavia, Fusi, 1895). Ciò mi dà occasione di accennare
    anche ad altri recenti lavori sull'argomento, e di rispondere
    implicitamente, cioè senza polemica, ad alcune obbiezioni oppostemi
    pubblicamente, o per lettere private, da critici benevoli.

    [35] Queste ultime supposizioni sarebbero contraddette dalle
    ricerche del Barone VON TOLL sui giacimenti di _ghiaccio fossile_
    delle coste settentrionali della Siberia e delle isole della Nuova
    Siberia («Mémoires de l'Acad. de St. Petersbourg» vol. 42, fasc.
    13). Il ghiaccio di quei depositi ha la struttura granulare
    caratteristica del ghiaccio di ghiacciaio, o in generale del
    ghiaccio formato dalla neve: struttura che non si osserva nel
    ghiaccio formato direttamente dal congelamento dell'acqua.

    [36] WOEIKOF: _Glaciers and glacial periods in their relation to
    climate_ (nel periodico «Nature» tom. XXV, 1882).

    [37] BRÜCKNER: _Klimaschwankungen seit 1700_. Wien 1890.

    [38] RICHTER: _Die Gletscher der Ostalpen_. Stuttgart 1888.

    [39] Alle oscillazioni attuali della temperatura, che non toccano
    1°C. di deviazione sopra e sotto la media, corrispondono variazioni
    rilevantissime della piovosità: in Europa l'oscillazione della
    piovosità rappresenta il 16% del suo valore medio annuale, in Asia
    il 30%. A una variazione termica di 3° a 5°C. deve quindi aver
    corrisposto un aumento assai più rilevante della piovosità sui
    continenti, raddoppiarla forse o triplicarla, dando così la ragione
    di molti di quei potenti fenomeni diluviali, precedenti o
    concomitanti al fenomeno glaciale, di cui fanno testimonio i potenti
    e tumultuarii depositi postpliocenici.

    [40] Questo argomento è troppo spesso dimenticato. Si attribuisce
    principalmente alle correnti marine ed aeree la distribuzione
    attuale e passata delle temperature; è comune argomento che la
    grande uniformità della temperatura nelle epoche terziarie e
    precedenti fosse dovuta principalmente ad una più intensa
    circolazione dei mari e dell'aria. Ma da che era mantenuta tale
    circolazione se la temperatura era distribuita in modo uniforme?

    [41] Vedi «Transunti dell'Accad. dei Lincei» Serie III, t. 8º; 1894,
    p. 61.

    [42] _The Climates of the geological Past_ (London, Swan
    Sonnenschein et C., 1895). Questo libro sarà letto con grande
    utilità da chi desidera una esposizione breve e completa dello stato
    attuale del problema sui climi geologici. Anche nella parte
    induttiva i principii meteorologici sono applicati con grande
    abilità, come lo prova l'assenso avutone da un climatologista
    dell'autorità del sig. Woelkof (Petermann's Mittheilungen, novembre
    1895). Ma io credo che la base della sua ipotesi sia fantastica, e
    che l'applicazione degli argomenti meteorologici non sia legittima.

    [43] _The Cause of an Ice Age_, London 1891.

    [44] «Rendiconti del Regio Istituto Lombardo di Scienze e Lettere»,
    Serie II, vol. I, parte 2ª. Milano 1868.

    [45] «American Journal of Science». New Haven, 1886.

    [46] In «Geological Magazine», genn. e febbr. 1895.

    [47] Vedi i numeri del «Nature» del Dicembre 1895, Gennaio e
    Febbraio 1896.

    [48] Schiaparelli, ponendo che l'oscillazione annua della
    temperatura sia proporzionale all'oscillazione della radiazione
    polare, trova che a Milano essa avrebbe dovuto essere in un periodo
    di grande eccentricità 30°,7 invece di 25° com'è ora e aggiunge:
    «Anche ammettendo l'improbabile ipotesi che l'aumento di 5°,7 non
    sia prodotto per nulla dall'incremento del calore estivo, ma tutto
    debbasi ad un maggior rigore invernale, noi avremo un clima non
    peggiore di quello che si osserva in tanti luoghi del nostro
    parallelo, ed ancor sempre molto lontano da quello che si
    richiederebbe per dare ai nostri paesi il carattere dello Spitzberg
    e del Groenland.

    «_Si può anzi aggiungere che il clima del parallelo di 45°
    rimarrebbe ancora preferibile a quello che adesso corrisponde al 50°
    grado di latitudine. Infatti secondo il calcolo già accennato del
    sig. Meech i numeri esprimenti l'irradiazione presente sul parallelo
    50° ai due solstizi sono 164 e 900, ambidue minori assai di 201 e
    1025 che esprimono l'irradiazione sul parallelo di 45° nell'ipotesi
    dell'eccentricità 0,0473. Il clima di Milano non potrebbe neppure
    diventare quello di Praga o di Kiew._» (loc. cit., pagg. 919-920).

    E la differenza appare ancor minore se si tien conto della influenza
    ammorzatrice dell'atmosfera (_Le cause dell'Êra glaciale_, p. 157,
    _Nota_).

    [49] A un risultato analogo egli arriva confrontando non più le
    radiazioni solari rispondenti al giorno centrale dell'inverno ora e
    quando si aveva l'inverno in afelio con triplice eccentricità
    orbitale, ma le radiazioni solari rispondenti al _giorno medio_
    dell'inverno attuale di 179 giorni e del supposto inverno glaciale
    di 199. Egli trova così che le latitudini di 40°, 50°, 60°, 70°, 80°
    e 90° dovevano fruire allora nel giorno medio invernale della
    radiazione che ora fruiscono le latitudini di 43°.3, 52°.4, 61°.7,
    71°.3, 84° e 90°. Lo spostamento delle isoterme iemali
    corrispondente a queste variazioni sarebbe quindi tanto minore
    quanto maggiore è la latitudine.

    Il terzo modo di confronto istituito dal signor Culverwell tra la
    somma delle radiazioni di quei 199 giorni invernali, con quella dei
    199 più freddi del nostro anno attuale non mi pare giustificabile in
    alcun modo, perchè 20 di questi ultimi che sono nel semestre
    d'estate (e hanno quindi una durata tanto maggiore quanto maggiore è
    la latitudine), non hanno termine di confronto tra i 199 del
    supposto periodo glaciale.

    [50] _Glacial Nightmare and the flood_. London, 1893.

    [51] Vedi «Annales du Bureaux Central Météorologique de France»
    1883, I.

    [52] Se si ammette che anche da tutti i corpi celesti, visibili o
    invisibili, toltone il sole, arrivi alla terra una quantità di
    calore sensibile (che è misurata dalla temperatura di una superficie
    nera irradiante la stessa quantità di calore, detta _temperatura
    dello spazio_), anche questa radiazione deve intendersi compenetrata
    in quella rappresentata da t_{c}. Ma le misure fatte fin qui di
    questa ipotetica _temperatura dello spazio_ non reggono alla
    discussione (Vedi il mio libro: _Appendice I_), ed io accolgo finora
    l'opinione di Langley che la radiazione stellare è trascurabile.

    [53] È noto che la legge esprimente la dipendenza della radiazione
    dalla temperatura fu formulata in vario modo, dopo Newton, da Dulong
    e Petit, da Rossetti, da Stefan ed altri. Ora è generalmente accolta
    come più conforme all'esperienza la legge di Stefan secondo la quale
    la quantità di calore irradiata da un corpo alla temperatura _t_
    verso un involucro _solido_ alla temperatura t_{c} è proporzionale
    alla differenza delle quarte potenze delle due temperature, riferite
    allo zero assoluto: (273 + t)^{4}-(273 + t_{c})^{4}. Ma le
    esperienze di Maurer e le discussioni di Trabert hanno dimostrato
    che la radiazione notturna _verso il cielo_ è espressa assai meglio
    dalla legge di Newton, alla quale del resto si riducono con
    sufficiente approssimazione anche le altre leggi, quando le
    temperature t, t_{c}, contate dallo 0° ordinario, non siano molto
    elevate in confronto a 273°.

    [54] Questo fatto si ricava dal confronto tra l'equazione che
    esprime l'equilibrio termico dell'aria con una notissima formola
    empirica di Mendeleef largamente verificata in regioni della terra
    assai remote l'una dall'altra. L'equazione accennata è, secondo i
    principii svolti sopra,

      mr (t-t_{c}) + nr(t-t_{s}) = S + V

    la quale ci esprime che la somma della quantità di calore irradiata
    da una particella d'aria a temperatura _t_ verso il cielo
    [mr(t-t_{c})] e di quella irradiata verso il suolo o ricevuta dal
    suolo se negativa [nr(t-t_{s})], fa equilibrio al calore solare (S)
    assorbito dalla particella stessa e al calore portato o (sottratto)
    (V) dal fenomeni meteorologici; _r_ è il potere assorbente
    dell'aria, _m_, _n_ due fattori esprimenti la trasparenza pel calore
    irradiato dalla particella degli strati d'aria ad essa sovrastante e
    sottostante. S è piccolissima, perchè l'aria è quasi perfettamente
    permeabile pel calore solare, V si potrà trascurare generalmente,
    perchè gli effetti dei fenomeni meteorologici si compenseranno.
    Allora si ha approssimativamente

                                     n
      t = t_{c} + (t_{s} - t_{c}) -------
                                   m + n

    che è del tipo della formola di Mendeleef

                             p
      t = -42° + (T + 42°) -----
                             P

    dove _p_ è la pressione barometrica nel punto considerato, P quella
    al livello del mare e T la temperatura dell'aria presso terra, che,
    nella media, è pochissimo diversa da t_{s}. La formola di Mendeleef
    si può quindi considerare come espressione approssimata
    dell'equazione precedente, esprimendo che le frazioni di calore
    assorbite dai due strati d'aria sovrastante e sottostante alla
    particella (cioè 1 - m, 1 - n) sono proporzionali alle masse degli
    strati stessi, e che queste masse si ritengono proporzionali alle
    rispettive pressioni _p_ (per lo strato superiore) e P - p per
    l'inferiore; che precisamente è:

               p                    P - p
      1 - m = ---         1 - n = ---------
               P                      p

    Di qui deriva che la t_{c} coincide colla costante della formola di
    Mendeleef, è quindi costante, ed ha un valore prossimo a -42° C.
    Considerazioni secondarie porterebbero ad accettare un valore
    alquanto minore, prossimo a -45° C. Recenti misurazioni della
    temperatura negli alti strati dell'aria condurrebbero a valori ancor
    più bassi. È naturale che, quanto più alto è lo strato d'aria che si
    considera, tanto più basso dev'essere il valor medio di t_{c} che se
    ne deduce.

    [55] Il valore di t_{c} se si può ritenere, almeno all'ingrosso,
    costante per tutti i punti allo stesso livello, deve naturalmente
    diminuire coll'altezza, perchè portandoci in alto lasciamo sotto di
    noi, e sottraggiamo quindi alla massa d'aria a noi sovrastante, al
    nostro _cielo_, gli strati più bassi che sono anche i più caldi,
    perchè più direttamente riscaldati dal suolo. È questa una delle
    cause della diminuzione della temperatura coll'altezza; altra, e
    forse principale, è la rapida diminuzione del coefficiente (vedi
    _Nota precedente_) di trasparenza dello strato d'aria sottoposto al
    punto considerato, ossia, secondo la formola di Mendeleef, della
    pressione _p_, mentre m + n (ossia P) rimane presso a poco costante,
    perchè nello stesso tempo aumenta la trasparenza _m_ dell'aria
    sovrastante.

    [56] Vedi nota al paragrafo precedente.

    [57] Tale verifica ci porterebbe troppo lontani dal nostro
    argomento: rimando per essa alla _Sezione II_ della mia monografia,
    non senza notare però che l'ipotesi glaciale, che sarà proposta in
    seguito, non è affatto subordinata alle proposizioni di dettaglio
    svolte in quella Sezione, ma si appoggia esclusivamente sulle
    formule fondamentali qui addotte, la cui attendibilità non parmi
    discutibile.

    [58] Le temperature _medie_ dei paralleli si scostano al massimo di
    4° C. dai numeri teorici: le temperature locali si scostano ancora
    dai dati della formola (anche se in questa si pongano le temperature
    t_{0} t_{1}, dedotte dalla formola empirica di Spitaler, per x = 0,
    x = 1, dove l'azione _media_ degli agenti meteorologici è già
    valutata) di un numero di gradi generalmente compreso fra +4° e -4°.

    [59] Tale supposizione pare contraddetta dal fatto che la radiazione
    del suolo in una notte nuvolosa è assai minore che in una notte
    serena, anche se presso terra l'aria è molto trasparente; ma io
    credo che il fatto debba piuttosto interpretarsi come effetto di un
    fortissimo aumento di t_{c}. Lo strato di nubi forma infatti un
    cielo fittizio a una temperatura certamente assai maggiore di quella
    del cielo sereno (-45° in media, e assai meno d'inverno).

    [60] Fu osservato da Wilson, poi da Parry e Scoresby e da Pouillet,
    e confermato dal Melloni, _che un corpo esposto durante la notte
    all'azione di un cielo egualmente puro e sereno si raffredda sempre
    della stessa quantità qualunque sia la temperatura dell'aria_, cioè
    tanto d'inverno che d'estate. Ciò vuol dire che la differenza
    t - t_{c} è presso a poco costante nel periodo annuo.

    [61] _Geologische Klimate_ (Petermann's Mittheilungen, nov. 1895).

    [62] Dalle osservazioni di Prsehewalsky negli altipiani della
    Mongolia e del Tibet il sig. Woeikof (_Meteor. Zeitschrift_, febr.
    1896) ricava che le temperature del marzo e del luglio in vicinanza
    del lago Kuku-Nor (oltre 3200 m.), sono straordinariamente elevate
    per quell'altezza. Il lago eserciterebbe particolarmente un'azione
    moderatrice dei freddi notturni: nell'inverno l'azione moderatrice è
    insensibile perchè il lago è gelato. Nel Tibet NE. a 4300 m., le
    temperature delle acque superficiali di due grandi laghi (Orin-Nor e
    Clarin-Nor), in luglio e agosto risultarono sensibilmente più
    elevate delle temperature dell'aria.

    [63] Questa ipotesi è difficilmente verificabile. Le statistiche
    delle più recenti eruzioni vulcaniche su tutta la superficie del
    globo non segnerebbero alcun legame coi periodi climatologici
    scoperti da Brückner, mentre segnalerebbero una dipendenza
    dell'attività vulcanica dal periodo undecennale delle macchie
    solari. Ma le statistiche non dànno che il _numero_ delle eruzioni,
    e anche questo certamente in modo assai incompleto, perchè chissà
    quante eruzioni in paesi ignoti o incivili sono loro sfuggite. Da
    questo risultato negativo non si può quindi dedurre una condanna
    dell'ipotesi, perchè, più che il numero, bisognerebbe conoscere
    l'importanza e la natura dell'eruzione, per riguardo specialmente
    alla copia di vapore acqueo eruttato. È recente il ricordo della
    spaventosa eruzione di Krakatoa, che diede origine a fenomeni ottici
    così singolari e duraturi per tutta l'atmosfera terrestre.




Il Gruppo del Terminillo.


Uno dei gruppi montuosi importantissimi costituenti l'Apennino centrale
è quello del Terminillo, la di cui vetta più alta s'eleva a 2213 metri
sul livello del mare.

Esso sorge intieramente nell'Abruzzo, e facili e brevi sono le vie di
accesso; finora però è stato poco percorso e per nulla studiato. Eppure
le sue rocce di massiccio e grigiastro calcare che ne costituiscono il
nocciolo centrale, le sue creste curiose nella loro denudazione, gli
aspri e ripidi valloni che le acque hanno scavato nella compatta massa
calcarea, le brulle e selvagge gole nelle quali cupi scorrono fiumi e
torrenti, i ripidi pendii su cui si arrampicano pecore e capre in cerca
di un misero pasto di pochi licheni, fanno vivo contrasto con le
circostanti vallate, colline e pianure verdeggianti, ricche di prodotti,
bene irrigate.

       *       *       *       *       *

La disposizione orografica dell'Italia media presenta la riunione di
tanti gruppi, di tante ristrette giogaie staccate, nelle quali lo
spartiacque fra il mare Adriatico ed il Mediterraneo corre spesso non
sulle più elevate cime, ma per piccoli sollevamenti. Questo sistema di
gruppi si trova disposto con una regolarità grandissima; ciascun gruppo
è foggiato a guisa di segmento di cerchio con la convessità rivolta
verso l'Adriatico, rimanendo, in parte, come sovrapposto a quello che
gli sorge verso nord, in modo che, incominciando dal sud, la parte
estrema settentrionale di ogni gruppo ricopre verso est la parte estrema
meridionale del gruppo sovrastante.

Nella regione Abruzzese che si stende dalle sorgenti della Nera a quelle
del Trigno la conformazione orografica è rappresentata da un vasto
altipiano, l'altipiano abruzzese, foggiato ad elisse allungata in
direzione NO.-SE. e sostenuto verso l'Adriatico da un piano inclinato in
direzione NE., solcato da numerose correnti. L'altipiano appartiene
all'Apennino Centrale propriamente detto e si formò geologicamente
durante l'età terziaria, quando una pressione laterale, diretta da SO. a
NE. o viceversa (è ancor controverso), incurvò e pieghettò gli strati
sottomarini di quel mare che si stendeva là ove oggi sorge l'Italia, i
quali uscirono all'aria nei culmini delle loro crespe, mentre la
supposta _Tirrenia_, regione montuosa che al termine dell'età mesozoica
emergeva ove ora è il letto del mar Tirreno, andava sprofondandosi e
sommergendosi.

Questo altipiano comprende tutta la provincia di Aquila, i confini della
quale corrono precisamente sulla cresta della catena che ne forma l'orlo
in forma di conca elissoidale. Oltre alle due linee che racchiudono
l'altipiano, v'è una terza linea trasversale che divide l'altipiano in
due parti: in conca Aquilana percorsa dall'Aterno, e in conca di
Avezzano, le di cui acque sono raccolte dal Liri e dal Velino. Il
versante NE. poi, cioè il piano inclinato suddetto, è diviso in due
parti dal fiume Aterno-Pescara, le quali formano le provincie di Teramo
a N. e di Chieti a S. Fra le tre linee poi si stendono parecchi altri
gruppi montuosi, non molto alti e lunghi, i quali racchiudono vasti
altipiani a diversa altezza, con facili passaggi dall'una all'altro fra
la interruzione dei gruppi stessi.

L'asse maggiore dell'elisse formata dalle tre linee o gruppi principali
è appoggiato coll'estremità settentrionale ai Monti Sibillini e con la
meridionale ai monti napoletani per mezzo della cresta che congiunge il
Monte Meta ai monti d'Isernia ed al Monte Miletto.

Delle tre linee, quella che costituisce l'orlo orientale dell'altipiano
è formata da una serie di gruppi divisi in due dal corso del Pescara:
essa comincia presso il gruppo dei Monti Sibillini alla gola di Arquata,
per la quale esce il Tronto, coi Monti della Laga, tronco montuoso
estendentesi dal Tronto al Vòmano per circa 30 km. in direzione di S. a
SE. Prosegue, dopo la gola da cui esce il Vòmano fra Monte Cardito e
Monte Piano, nel Gruppo del Gran Sasso (2921 m.) il quale ha il suo asse
di direzione non nel prolungamento dell'asse dei Monti Sibillini e della
Laga, ma sensibilmente piegato verso oriente fino al Monte della
Guardiola a 32 km. dal mare. Dal Monte della Guardiola la linea riprende
la direzione di SE, e si abbassa ed assottiglia sul Pescara col Monte
Roccatagliata (975 m.). Tutte le diramazioni che partono da questi
gruppi vanno a finire, ramificandosi, nell'Adriatico e formano i monti
della provincia di Teramo (Abruzzo Ulteriore I). Al di là della gola o
Passo di Popoli, sorgono a continuare la linea orientale le montagne del
Morrone ed il gruppo della Maiella (2795 m.).

Fin qui la linea si è mantenuta pressochè parallela alla costa
adriatica: ora si spiana nell'altipiano delle Cinque Miglia, poi volge
verso O. rialzandosi nei Monti di Castel di Sangro coi quali va a
riunirsi al Gruppo di Monte Meta. Tutte le diramazioni verso l'Adriatico
delle montagne del Morrone e della Maiella, coi Monti di Atessa, formano
i monti della provincia di Chieti (Abruzzo Citeriore).

La seconda linea che forma l'orlo occidentale dell'altipiano, a
principiare dal N., è nel primo tratto costituita dal gruppo di Monte
Terminillo che si stacca dai Sibillini e viene verso S. separando la
valle del Velino e del Tronto, e cioè la conca aquilana, dagli altipiani
di Leonessa, di Cascia e di Norcia i quali, inclinati verso la Nera,
mandano a questa le loro acque per mezzo del torrente Corno. Nel secondo
tratto la linea occidentale, incominciando con basse montagne fra
Antrodoco e Cittaducale, per i monti del Turano e del Salto, si rialza
col gruppo di Monte Autore nella provincia Romana, per arrivare sempre
alta a Sora contro il Liri, al di là del quale segue una diramazione del
Monte Meta.

Al fiume Velino comincia pure la linea centrale trasversale che divide
in due parti l'altipiano abruzzese, separando così le acque del Velino e
dell'Aterno da quelle del Salto. Si stacca di fronte al Terminillo e per
i Monti Nuria (1892 m.), fra le Serre (1594 m.) e Monte Rotondo (2487
m.) viene verso SE. al Monte Velino (2487 m.) che è il più elevato
nell'interno dell'altipiano, e poi al Monte Sirente (2349 m.). Di qui la
linea piega più a mezzodì, racchiudendo col piano di Sulmona e le ultime
pendici della Maiella l'altipiano delle Cinque Miglia, per finire sul
Sangro a Castel di Sangro.

       *       *       *       *       *

Il gruppo del Terminillo adunque, del quale intraprendiamo la
descrizione, appartiene, anzi è la prima parte dell'orlo occidentale che
circoscrive l'altipiano abruzzese. Quasi tutte le sue acque si versano
nel Mediterraneo per mezzo dei fiumi Velino, Nera e Corno: esso quindi
non appartiene, se non per le ultime sue diramazioni, alla linea
spartiacque dei due mari.

I limiti che possiamo assegnare al gruppo del Terminillo sono a S.,
partendoci dal confine della provincia d'Aquila con quella di Perugia,
il corso del fiume Velino che scorre dapprima nella bella e fertile
piana di Rieti e, ricevuto al confine dell'Abruzzo Aquilano il fiume
Salto, passa sotto Cittaducale e si volge a SE. con corso tortuoso per
addentrarsi in anguste gole nelle quali correva l'antica via Salaria. Ad
Antrodoco il confine meridionale del gruppo lascia il Velino e segue il
corso del rio Corno; poi risale verso NE. la ripida valle fino a Sella
di Corno (1000 m.) e scendendo pel versante opposto nella valle del
Raiale raggiunge il fiume Aterno (che dopo la confluenza col Gizio nel
piano di Sulmona prende il nome di Pescara). Il corso superiore
dell'Aterno, dalle sue sorgenti che sono a NE. di Montereale in
territorio di Aringo nel monte Capo Cancelli a 1347 m., segna il confine
orientale, il quale da tali sorgenti pel Passo dell'Aringo prosegue
lungo il fosso Basciano, lungo la stretta sua valle fino alla confluenza
col Tronto a N. di Amatrice e poi per buon tratto lungo il fiume Tronto
fino alla confluenza con la Neia. Qui comincia il confine settentrionale
che segue il fosso la Neia dapprima e sale poi al Monte Pozzoni (1912
m.) a N. di Cittareale e raggiunge il confine montuoso della provincia
aquilana coll'Umbria. Questo confine in direzione di NO. segna pure il
limite da questo lato del gruppo del Terminillo, il quale passa per il
Monte Oro (1295 m.), per il Monte del Trognano (1321 m.), per la Forca
di Rescia e il Monte d'Ocri (1230 m.), attraversa il fosso Corno, e per
la cima del Carpellone (1462 m.) volge a S. formando il limite
occidentale: pel monte La Pelosa (1635 m.), il Colle Lungo (1652 m.), il
Monte di Corno (1735 m.), i Monti di Ceresa (1522) e il colle La Forca
(1294 m.) scende a raggiungere la valle del Velino nel punto già
accennato della confluenza col Salto.

Tutto il territorio compreso entro questi limiti, abitato già dai
Sabini, è assai interessante per il suo carattere e la sua varietà e può
distinguersi in quattro principali giogaie.

Quella che possiamo chiamare giogaia centrale contiene la vetta più
elevata, il Terminillo propriamente detto. Essa è un imponente massiccio
di compatto calcare a grossi strati orizzontali verso l'alto e verticali
verso il basso. La giogaia è racchiusa fra il corso superiore del Velino
a E., da Antrodoco a Posta, fra il fosso Carpellone ed il piano di
Leonessa a N., fra il fosso di Cantalice e il piano di Rieti a O., e a
S. fra il corso inferiore del Velino da Rieti ad Antrodoco.

Il più terribile e spaventoso monte dei Sabini era il _Mons Tetricus_,
dalla qual voce il grammatico Servio derivò il nome di _tetrici_ agli
uomini tristi e dolenti. _Tetricae horrentes rupes_, dice Virgilio; ed è
ormai riconosciuto essere l'odierno Terminello, ora corrotto in
Terminillo. Sovra tutti i monti, infatti, che si elevano nell'antico
territorio dei Sabini, è desso il più orrido all'aspetto a causa
dell'asperità delle sue rocce.

Lunghe costiere adducono alla vetta più elevata, mentre profondi e
stretti burroni solcano specialmente il pendio settentrionale del monte;
citeremo la costiera NO. che dal Monte Acquasanta (1850 m.) per i
Sassatelli (2079 m.) giunge alla vetta più elevata (2213 m.), la
costiera S.SO. che da questa vetta va al Terminilletto (2108 m.), e la
costiera meno importante ma più lunga che in direzione dapprima di E.
volge poi a N. e va a rilegarsi al Monte Porcini (2081 m.), costiere
curiosissime, esili, scagliose, tormentate, ripide, a pareti
fiancheggiate da precipizi, le quali s'innalzano sul pendio ripidissimo
del monte, quasi ponti arditi a rilegarne le cime.

Aggruppati intorno alla vetta centrale, altri monti in questa giogaia
sorgono quasi a difesa del gigante. Noteremo a N. il Monte di Cambio
(2084 m.) dal quale si dirama ad E. il Monte Iazzo (1854 m.) e più
dappresso il Monte Porcini (2081 m.) che si dirama in una lunga
costiera, ad E. della punta più elevata, costiera che cessa nel monte i
Valloni (2028 m.) cadente a picco sul vallone Ravara. A S., per tacere
d'altri meno importanti, sta il monte detto Euce dagli scrittori dei
primi anni del secolo, Enze in carte posteriori, ed Ove (1580 m.) nella
carta dell'Istituto Geografico Militare a provare la strana corruzione
che avviene nei nomi topografici.

A NE. della giogaia centrale sorge la seconda giogaia con la direzione
di NE. Essa comincia di fronte ai Sibillini e termina di fronte alla
centrale: è racchiusa a E. fra il corso superiore del Velino da Posta a
Cittareale ed il corso del Tronto, fra i territori di Norcia a N., fra
quelli di Cascia e di Leonessa a O., e fra il fosso di Carpellone a S.
La giogaia come lunga costiera comincia a N. col Monte della Serra (1780
m.) formando il confine dell'Abruzzo coll'Umbria, prosegue coi monti i
Ticcioni (1617 m.), coi monti i Pozzoni (1912 m.) e, staccandosi dal
confine per addentrarsi nell'Abruzzo, continua coi monti La Speluca
(1799 m.) a NO. di Cittareale, San Venanzio (1808 m.). La Boragine (1829
m.) e termina al monte La Cerasa (1550 m.) a N. di Posta.

La terza giogaia è a E. e a SE. della prima, e a S. della seconda. Essa
è composta di un'ammasso di monti raggruppati senza apparente
regolarità. È limitata a O. dal corso del Velino da Antrodoco a Posta: a
N. dalla Neia, a NE. dal Tronto dalla sua confluenza con la Neia fino
alle sorgenti che sono nel territorio di Poggio Cancelli, a SE. dal
corso superiore dell'Aterno e a S. dal corso del Raiale e dal rio di
Corno. Le vette principali di questo aggruppamento, procedendo da N. a
S. sono il Monte Rota (1536 m.) a NE. di Cittareale, il Monte (1407 m.)
a E. di detta città, il monte del Cimitero (1231 m.), il Colle Verrico
(1306 m.) e più ad E. la costa dell'Aringo col monte Capo Cancelli (1391
m.) ove sono le sorgenti dell'Aterno, a NO. di Montereale, il Monte
Gabbia (1502 m.), il Monte Rua (1238 m.), a SO. di Pizzoli, e principali
sovra tutti il Monte Calvo (1901 m.), a N. di Rocca di Corno, ed il
Monte Giano (1826 m.) a NE. di Antrodoco.

La quarta ed ultima giogaia che forma il gruppo del Terminillo è situata
a NO. della centrale, a SO. della seconda giogaia. È anch'essa una lunga
costiera, racchiusa fra il fosso di Cantalice e il piano di Leonessa a
E., e la valle Nerina ed il piano di Rieti a O. Questa giogaia segna
parte del confine fra l'Abruzzo e l'Umbria, cominciando alla cima del
Carpellone (1462 m.) a NO. di Leonessa. Prosegue pel Colle Pérsico (1310
m.) pel monte La Pelosa (1647 m.), a SE. del quale è il Monte Tilia
(1779 m.) sovrastante a Leonessa, pei monti di Corno (1738 m.) pel Passo
della Fara (1525 m.), pel Colle La Tavola (1695 m.), ed il Monte
Palloroso (1592 m.), per cessare con piccole diramazioni nel piano di
Rieti.

È in quest'ultima giogaia che si son voluti riconoscere situati i monti
_Fiscellus_, _Gúrgures_, e _Severus_ degli antichi.

Il Monte Fiscello fu causa, per la sua topografia, di molti dissidi.
Plinio lo ripose alla sorgiva del fiume Nera: _Sabini Velinos adcolunt
lacus roscidis collibus, Nar amnis exaurit illos e monte Fiscello
labens_ (lib. III, cap. 12). Silio lo attribuisce ai Vestini:

  . . . . . . . . _Vestina iuventus
  Agmina densavit venatu dura ferarum,
  Qui, Fiscelle, tuas arces, Pinnamque virentem,
  Pascuaque haud tarde redeuntia tondet Avellae._

Da Varrone lo si unì col Tétrico, confermando così che doveva essere dal
lato dei Piceni e dei Vestini, nella parte dei Sabini che guardava i
Vestini, dove scorre un ramo del fiume Nar (Nera). Seguendo queste
indicazioni, il Monte Fiscello è stato riconosciuto in quella parte
della costiera che s'erge fra i territori di Leonessa, di Labbro e di
Morro, dove si univa alla catena dei monti Tétrici, ed è forse il monte
La Pelosa (1647 m.) che domina a N. sul vallone detto di _Fuscello_,
corruzione dell'antico nome.

Quanto ai monti Gúrguri, Varrone parlando dell'antica trasmigrazione dei
bestiami dai pascoli di Puglia nell'inverno, a quelli dei monti
nell'estate, dice che dalle amene pianure Reatine di qua e di là dal
Velino, i muli si menavano nell'estate sugli alti monti Gúrguri: _itaque
greges ovium longe abiguntur ex Apulia in Samnium aestivatum..... Muli e
Rosea campestri aestate exiguntur in Gurgures altos montes_. Il Cluverio
suppose che questi monti sorgessero verso Norcia, ma l'Olstenio li ha
indicati fra Rieti e Leonessa, ove le loro falde ed alture prestano
ancor oggi copiosi ed eccellenti pascoli estivi alle greggi: _sunt haud
dubie montes inter Reate et Leonessam pascuis ovium aestivis per omnem
hanc Italiae partem celeberrimi_. L'ab. Chaupy poi ne fissò la
topografica loro ubicazione presso Poggio Bustone nell'Umbria, fra l'una
e l'altra città menzionate dall'Olstenio.

Il Monte Severo poi, sebbene Virgilio lo descriva presso le orride rupi
del Tétrico: _Qui Tetricae horrentes rupes, montumque Severum_,
nondimeno il Biondo e Leonardo Alberti lo hanno riposto a Montenegro, e
il Cluverio a Norcia: ma l'ab. Chaupy lo ha determinato nei monti di
Cantalice, oggi Cima di Monte, monti di Corno e Tilia, divisi dal monte
Fiscello dalla sopradetta valle del Fuscello. E sembra che quest'ultima
opinione sia la più vera mediante il commento fatto da Servio al verso
di Virgilio: _Montemque Severum, proprium nomen montis est, sicut agri
Roseus_. Or si conosce bene che la _rosea rura_ dello stesso poeta si
applica alle pianure del fiume Velino e per conseguenza il _Severus
mons_ doveva avere base nel suo campo.

       *       *       *       *       *

Descritto così topograficamente il gruppo del Terminillo, dobbiamo ora
descrivere gli itinerari che si possono seguire per salire alla vetta
principale. Essi sono sufficienti a dare nello stesso tempo una idea
abbastanza esatta di tutto il gruppo.

Da quattro punti principalmente si può incominciare l'ascensione: da
Rieti, da Antrodoco, da Sigillo e da Leonessa.

       *       *       *       *       *

_Rieti_ è la graziosa città Umbra di 16.822 abitanti che siede presso la
riva destra del fiume Velino, ai piedi di una collina, in un vasto piano
verdeggiante, cosparso di laghetti, fertilissimo, coperto di vigne. La
linea ferroviaria che rilega Terni (stazione sulla linea
Ancona--Orte--Roma) ad Aquila e Castellamare Adriatico, ha una stazione
a Rieti a 41 chilometri da Terni, ed a 63 da Aquila.

       *       *       *       *       *

_Antrodoco_ è una piccola città bagnata dal fiume Velino, tutta intorno
circondata da alte montagne ed addossata al Monte Giano, alto 1826 m.
Bella è la sua posizione all'ingresso di parecchie valli ed anguste
gole, principali quelle del Velino, che per Sigillo giungono fino a
Posta, e quelle di Antrodoco per le quali passa tortuosa la via
carrozzabile e la linea ferroviaria a tunnel elicoidali; gole memorande
per la strage di circa 4000 francesi commessa nel 1799 dal popolo
levatosi in massa.

La strategica posizione di Antrodoco, situato a 490 m. d'altezza, fu
riconosciuta dagli antichi Sabini che vi avevano, come indicano le
tavole itinerarie, una città, e non un vico, come disse Strabone,
_Interocrea_, nome che accenna alla sua situazione fra i monti.

A difesa della città sorgeva sopra un colle nel medio evo una ròcca,
della quale si vedono gli avanzi, che il Muratori nelle sue annotazioni
alla «Storia d'Italia» chiama _arx munitissima_. In essa nell'anno 1231
si rifugiarono Bertoldo, fratello al Duca di Spoleto, il conte dei Marsi
ed altri baroni, i quali, aiutati dai cittadini, fecero fronte ai
soldati dell'imperatore Federico II fino al sopraggiungere dei soccorsi
dei confederati che liberarono la ròcca dall'assedio.

Antrodoco pure ha stazione ferroviaria sulla linea
Terni--Aquila--Solmona--Castellamare Adriatico, a km. 65 da Terni, ed a
39 da Aquila.

Nè vogliamo dimenticare, giacchè ci troviamo in questa regione,
un'importante luogo degno di visita, situato fra Rieti e Antrodoco, a 5
km. ½ da Cittaducale, a 14½ da Rieti e quasi 8 da Antrodoco, vogliamo
dire l'antica _Cutilia_ ed il suo lago, ove Varrone pose l'umbilico o il
centro d'Italia.

       *       *       *       *       *

_Cotila_ o _Cotilia_, riconosciuta nell'odierno borgo di Paterno, è di
fondazione remotissima perchè presso di essa dovean trovar pace i
Pelasgi, secondo l'antichissimo oracolo di Dodona, inciso al dir di
Dionisio d'Alicarnasso in un tripode con caratteri antichi nel tempio di
Giove:

  _Pergite quaerentes Siculum Saturnia rura
  Atque Aborigenum Cotylen, ubi se insula vectat
  Queis misti, decimas Clario transmittite Phoebo._

Certo è che Cotila fu dapprima in dominio degli Umbri, che ne furono
cacciati dai Sabini, i quali la tennero fino ai tempi romani. _Cotile_ è
parola greca e sembra derivare dal prossimo lago, detto parimente
_Cotile_, ossia _conca_ o _cratere_. Questo lago, che è l'odierno Pozzo
di Ratignano, vicino ad un altro più grande detto Lago di Paterno, era
dai Sabini tenuto sacro alla Vittoria, detta Vacuna in lingua sabina, e
custodito con recinti, come inaccessibile. Soltanto in alcuni tempi si
facean sacrifizi e coloro che vi convenivano ascendevano all'isoletta
coperta di erbe e virgulti, che col diametro di circa 50 piedi emergeva
solo un piede e galleggiava nel lago ove spingevala il vento, a
somiglianza di quelle isole mobili fatte di pietra pomice, formata certo
da concrezioni prodotte dalla natura delle acque.

Presso Cotila sorse poi la villa paterna dell'imperatore Vespasiano,
dove questi era solito recarsi nell'estate a godere le fredde acque che
intorno vi scorrevano, acque solfuree ed acidule, villa che ei nomò
_Falacrine_ a ricordo del vico natale, e dove egli morì, e morì poi
anche suo figlio Tito.

       *       *       *       *       *

_Sigillo_, situato a 621 m. d'altezza, è un misero borgo, frazione del
comune di Posta, che nulla offre d'importante: ma importante è invece la
via che vi conduce. Questa via, di recente costruita carrozzabile, si
svolge nelle anguste gole dette del Velino dal fiume che vi scorre. Si
parte essa da Antrodoco e segue la riva destra del fiume addossata alle
falde della giogaia centrale del Terminillo, mentre dal lato opposto
sorge dirupato il Monte Giano (1826 m.).

Le gole profonde e strette fra monti dirupati, ammirevoli nella loro
varietà e nel loro aspetto, selvaggio sì, ma pur sempre bellissimo,
erano percorse dalla antica via Salaria che serviva di comunicazione fra
i Sabini e i Sanniti, e si vedono tuttora tracce della via antica e
sopratutto i tagli colossali fatti nelle rupi per aprir l'adito alla
strada. Sigillo è a circa 10 chilometri da Antrodoco, ma le gole
continuano fino quasi a Posta, due chilometri più oltre.

Da Posta il fiume Velino scorre in ampia valle; al di là di Cittareale
(12 km. da Posta, 24 da Antrodoco) trova le sue sorgenti nel luogo detto
Capo d'Acqua alle falde del monte La Speluca, nella piccola valle di
Falacrine, ove a poco meno di 4 km. dall'attuale Cittareale, era
l'antico borgo Sabino di Falacrine (altri dicono Phacina), il cui nome è
rimasto alla valle, vico celebre nella storia per aver dato i natali a
Vespasiano.

       *       *       *       *       *

_Leonessa_, graziosa cittadella di 5359 abitanti, elevata 974 m. sul
livello del mare, è in un altipiano circondato dai monti che sorgono da
un lato sulla valle del Velino, dall'altro sulla valle della Nera, ai
piedi del monte Tilia (1779 m.) che negli scrittori è, più correttamente
che nelle carte dello I. G. M., denominato Attilia. A piccola distanza
corre il fiumicello Corno che si scarica nella Nera. I monti vicini sono
coperti di boschi di faggio, di quercie, di cerri, ed offrono ricca
caccia di volatili, cinghiali, lepri, volpi, lupi ed anche qualche orso.

Questa cittadella, che fu costruita nel 1252, è menzionata nella storia
per esser stata donata da Carlo V alla propria figlia Margherita, quando
andò sposa ad Ottavio Farnese: e ricordano quest'epoca un superbo
reliquario in argento di squisito lavoro, con lo stemma di casa Farnese,
e la fontana fatta edificare da Margherita d'Austria nel 1548, sulla
base della quale si leggono i seguenti distici che il tempo comincia a
far scomparire:

  _Dulcior hac nulla est, hac nulla salubrior unda
  Monstrorum licet e faucibus illa cadat
  Austriacae donum est Divae, quae non modo nobis
  Sed docet ingenium milius esse feris._

Leonessa è un luogo veramente alpino per la sua posizione bellissima,
per le amene escursioni che offre, per la sua elevazione; ma pur troppo
vi mancano tutte le comodità che si rendono indispensabili a chi voglia
farvi lungo soggiorno.

A Leonessa adducono varie vie: la via carrozzabile di
Antrodoco-Posta-Leonessa, lunga circa 26 km.; la via pure carrozzabile
di Rieti-Morro-Leonessa, lunga circa 30 km. e quella che parte da Rieti
o da Cittaducale ed è carrozzabile fino a Cantalice, e diventa poi
mulattiera lungo il vallone di Cantalice dapprima e poi lungo il vallone
del Tascino, ambedue pittoreschi.

       *       *       *       *       *

Accennati così i principali luoghi dai quali possiamo partire per
l'ascensione al Terminillo, vediamo ora le vie che dobbiamo seguire per
compierla.

Partendo da Rieti si può scegliere fra due itinerarii: quello per
Cantalice e quello per Lisciano.

Cantalice dista da Rieti circa km. 9 di via carrozzabile; Lisciano km.
7, pure di via carrozzabile.

Da Lisciano in direzione di N. si comincia subito a salire sulla costa
di Monte Calcarone, poi a circa 850 m. d'altezza si volge, abbandonando
le falde del cennato monte, verso E. sempre continuando a salire, per
piegare quindi a NE. Volgendo poi verso SE., in due ore e mezzo circa
da Lisciano si arriva alla località impropriamente detta Piano dei
Faggi, la quale non è che il declivio di un colle, ove sgorga, in una
serie di trogoli scavati nei tronchi d'albero e l'uno all'altro
sovrapposti, una sorgente di limpida, fresca ed eccellente acqua.
Maestosi faggi stendono i loro rami in tutte le direzioni. Si sale dipoi
ad una specie di colle che è quasi un contrafforte del monte, e dopo una
ripida salita si scoprono le prime rocce del Terminillo, tutte a picco,
interrotte qua e là d'estate da piccoli nevai. Si trovano quindi vari
pozzi di neve ed in 6 ore circa da Lisciano si giunge alla vetta del
Terminilletto, denominazione omessa nella carta dell'Istituto Geografico
Militare e che alcuni impropriamente denominano Terminillo, per dare il
nome di Sassatelli alla cima più elevata, mentre il nome di Sassatelli
spetta ad una punta alta 2079 m. che è sulla cresta che si parte in
direzione di NO. dalla cresta più alta.

Dal Terminilletto (2108 m.) occorre un'ora (d'estate) per giungere al
Terminillo (2213 m.) e la via, che presenta d'inverno difficoltà
fortissime, tanto da dare il carattere di vera ascensione alpina di
prim'ordine a questa del Terminillo, d'estate offre una piacevole e
variata arrampicata non priva di emozioni.

Dal Terminilletto occorre discendere per un certo tratto sopra una
cresta sottile di roccia frantumata che forma lo spartiacque dei due
ripidissimi pendii del monte: qua e là sorgono spuntoni di roccia
compatta che bisogna girare o attraversare; poi, dopo percorsa la lunga
cresta, si sale ripidamente su per lungo dorso roccioso, per giungere al
segnale trigonometrico elevato dall'Istituto Geografico Militare.

Sono in tutto 7 ore da Lisciano per la salita: per la discesa saranno
bastanti 4, d'estate ben inteso. D'inverno è ben difficile fare un
calcolo; tutto dipenderà dallo stato della neve. Io partito una volta
d'inverno da Antrodoco alle 4,50 ant., non giunsi sulla vetta che alle
4,15 pom. avendo dovuto impiegare quasi tre ore e mezzo per passare
dalla vetta del Terminilletto a quella del Terminillo.

       *       *       *       *       *

Da Cantalice (680 m.) lasciando a sinistra il vallone omonimo, si esce
in direzione di NE. per un sentiero che conduce al colle Varco (950 m.):
quindi costeggiando a S. il colle Accuni (1218 m.), per un sentiero
tutto sassoso attraverso alcune collinette si arriva al disopra del
vallone di Tagliata, si piega a SE., si scende al vallone, si sale al di
là verso il fosso delle Rocchette e quindi per un'erto pendio fra
boschi si giunge alla cresta SE.-NO. che è fra Sassatelli (2079 m.) e il
Terminillo (2213 m.). Anche questa cresta o schiena del monte, come
quella NE. descritta, è molto irregolare e conviene ora salire, ora
scendere, ora arrampicarsi su rocce; è però più breve e quindi più
presto si arriva all'ultimo cono.

Da Cantalice occorrono circa 8 ore per l'ascensione e 5 per la discesa,
nella stagione estiva.

       *       *       *       *       *

Da Antrodoco si prende un sentiero che, attraverso una pittoresca zona
di castagni, pel casale Manetti, conduce fino a monte Oro (1580 m.) e
quindi ad una fontana detta fonte Corcina. Superata poi la zona dei
faggi, si arriva alla regione più elevata e scoperta detta Campo Forogna
(1751 m.) e quindi a Prato Comune, acrócori ondulati su cui si elevano i
cocuzzoli e le erte rupi del monte. Si sale quindi al Terminilletto e da
questo, per la via già descritta nell'itinerario da Lisciano, si arriva
al Terminillo.

Anche da Antrodoco occorrono circa 7 ore per la salita e 4 per la
discesa.

       *       *       *       *       *

Da Leonessa (974 m.) si esce a SE. e si entra nella stretta gola dove
scorre il fosso Tascino, dapprima fra i monti di Corno (1738 m.) a
destra e della Croce (1873 m.) a sinistra, poi fra i monti La Tavola
(1695 m.) e Catabio. Dopo un lungo percorso, là ove sbocca il sentiero
che viene da Cantalice, la gola piega verso E. ed assume il nome di
Valle Vallonina; più innanzi volge verso S.: siamo nel pittoresco bosco
Vallonina e passando per le ruine di un convento (1175 m.) si sale su
pel bosco verso il vallone della Meta. Si giunge così in un bacino (1500
m.) contornato dalle punte del masso centrale del Terminillo. Qui due
vie si presentano: o prendere a destra in direzione SO. uno degli aspri
e rocciosi canaloni che adducono alla cresta (2014 m.) fra Sassatelli e
Terminillo sopra descritta, via pittoresca ma più faticosa, oppure
proseguire in direzione SE. per la regione Costa Gioiosa, girare le
rocce che scendono dalla lunga cresta rocciosa che si stacca dal monte i
Porcini (2081 m.), da altri detto Pozzone, in direzione NS. e salire per
l'erto pendio orientale dell'ultimo cono.

Anche da Leonessa si possono nella stagione estiva calcolare 7 ore per
la salita e 5 per la discesa.

       *       *       *       *       *

Aspra è la via da Sigillo per il Terminillo ed io che la percorsi in
discesa, ne tornai coi piedi massacrati e le gambe rotte; è però molto
pittoresca e sarebbe preferibile seguire questo itinerario in salita
anzichè in discesa. La via segue il torrente di Valle Scura che s'apre a
occidente del villaggio. La lunghissima valle, pittoresca per la sua
varietà ed i suoi monti rocciosi, s'arresta (1200 m.) di fronte ad una
ripida parete rocciosa a scaglioni, che costituisce il versante
orientale della più volte accennata cresta che parte dal monte i
Porcini. Bisogna arrampicarsi su per gli scaglioni della parete seguendo
un'erto e dirupato sentiero. Si giunge così a 1965 m. e per pascoli e
quindi per rocce si arriva al Terminillo per la seconda delle vie
accennate nell'itinerario da Leonessa.

Da Sigillo l'ascensione richiede 6 ore in salita e 4 in discesa.

       *       *       *       *       *

Descritti gli itinerari per salire alla vetta del monte, diamo uno
sguardo al panorama che, se abbiamo fortuna di una serena e limpida
giornata, esso offre alla nostra vista. La felice posizione del
Terminillo dà agio di scorgere lunga distesa del Mediterraneo da un lato
ed un breve tratto dell'Adriatico dall'altro. A N. si ha la cresta dei
monti che divide l'Abruzzo dall'Umbria da Monte Pizzuto a Monte
Carpellone e un poco verso E. il bellissimo gruppo dei Sibillini con
Monte Vettore (2477 m.) e Monte Sibilla. Ad O. il verdeggiante piano di
Rieti con i vaghi suoi laghetti ed al di là i monti dell'Umbria,
principale di questi il Monte S. Pancrazio; a SO. oltre i colli Umbri
nei quali primeggia la Tancia, la valle del Tevere e fino al mare
Mediterraneo la campagna Romana, nella quale con un buon cannocchiale si
distingue facilmente la città Eterna. Al S., dopo i colli Umbri che
sorgono a mezzodì di Rieti e circondano Rocca Sinibalda, i monti della
provincia Romana, i Simbruini, i Prenestini, gli Ernici. A SO. imponente
sovra tutti il gruppo del Velino (2487 m.) che domina l'ampio bacino del
Fucino, ed il Sirente (2349 m.). Ad E. il gigante dell'Apennino, il Gran
Sasso d'Italia con le varie sue punte, Corno Grande (2921 m.), Corno
Piccolo (2637 m.), Pizzo Cefalone (2532 m.) e Pizzo d'Intermesole (2646
m.). A NE. i monti della Laga col Pizzo di Sevo (2422 m.) e Pizzo di
Moscio (2411 m.), al disopra di Amatrice. In una insenatura fra i monti
della Laga ed il Gran Sasso una striscia azzurra indica il mare
Adriatico.

Questo nelle sue linee generali il vasto ed interessante panorama
abbellito dal verde dei piani, dalle cupe rocce sottostanti, dagli
estesi campi di nevi sempiterne, dalle valli intersecanti in tutti i
sensi l'esteso territorio, dai numerosi paesi situati sui colli, nelle
pianure, nelle vallate, fino alla città dominatrice del mondo.

Ecco il gruppo degno d'essere studiato e percorso, che d'estate offre
piacevoli passeggiate, d'inverno difficili salite, ecco il monte ardito
e bello che reclama un Rifugio che ne renda più facile la lunga salita e
più agevole lo studio.

  Dott. ENRICO ABBATE
  (Sezione di Roma).


  [Illustrazione: GHIACCIAI DI VALLETTA, DI PATRÌ E RAMO NORD DI MONEY, FRA
  LA PUNTA VERMIANA E IL GRAND ST.-PIERRE

  _Da una fotografia dell'ing. A. Druetti presa dal Colle Sud
  dell'Herbetet._]

  [Illustrazione: IL GRUPPO DEL TERMINILLO. SCHIZZO TOPOGRAFICO RICAVATO
  DALLE PUBBLICAZIONI DELL'ISTITUTO GEOGRAFICO MILITARE]




Osservazioni sui Ghiacciai del Gruppo del Gran Paradiso.


All'appello rivolto dalla Commissione nominata dalla Sede Centrale del
C. A. I.[64] a tutti i volonterosi perchè facessero ricerche atte a
fornire elementi per lo studio del movimento dei ghiacciai, noi
rispondemmo accingendoci con premura e con la massima buona volontà a
compiere una campagna glaciologica nel gruppo del Gran Paradiso.

Nelle pagine seguenti rendiamo pertanto ragione delle poche osservazioni
che vi potemmo fare, dolenti che alla nostra buona volontà non fossero
adeguati nè i mezzi di cui potevamo disporre, nè la capacità.
L'esperienza d'un anno ci ha insegnato molte cose, delle quali
profittando, nutriamo fiducia di poter fare assai più e molto meglio in
avvenire.

Per quanto siamo noi stessi convinti della pochezza dell'opera nostra,
pur tuttavia ci siamo decisi a fare la presente pubblicazione e per
corrispondere al gentile invito della Direzione Centrale del C. A. I. e
perchè l'esempio nostro serva di sprone e decida altri più capaci e
meglio forniti dei mezzi necessari a dedicare l'opera loro ad uno studio
sulla cui importanza è qui inutile di insistere.

Serva poi a tutti di stimolo, quanto su questo argomento s'è fatto
all'estero, in Germania, in Svizzera, in Francia, per impulso
specialmente del prof. Forel, del sig. Marshall, del prof. Kilian, del
principe Orlando Bonaparte.


I.

Per uno studio sistematico e razionale dei ghiacciai, il Gruppo del Gran
Paradiso si presta mirabilmente in virtù della svariata sua
configurazione orografica, della entità variabilissima dei suoi
ghiacciai dall'umile vedretta alle enormi fiumane di ghiaccio, e
dell'orientazione loro in ogni senso. Tutte queste condizioni mutabili
da luogo a luogo, possono anche rendere meglio attendibili le
conclusioni che si potranno ricavare circa l'influenza loro specifica
sul regime dei ghiacciai a parità d'un altro fattore la cui influenza è
per ora poco nota, ma che, certamente non trascurabile, merita d'essere
studiata; cioè la natura litologica dei bacini alimentanti ed
incassanti. Ed una tale ricerca riesce specialmente possibile nel gruppo
del Gran Paradiso dove le vette, le creste e i valloni che più
strettamente dipendono da quell'eccelsa cima o ad essa fanno corona,
presentano una grande uniformità di costituzione litologica,
appartenendo tutti per buon tratto all'intorno (specialmente verso sud e
verso est) alla formazione prepaleozoica inferiore, al così detto
_gneiss centrale_.

D'altra parte se il mutar della litologia d'una regione può esercitare
influenza sul regime dei suoi ghiacciai, tale influenza può essere
ricercata nelle vicine regioni più a nord e a nord-est dove emergono la
Grìvola, la Tersiva, la Rosa de' Banchi, ecc., nelle quali regioni si
frammischiano con grande varietà i gneiss recenti e tabulari, i
micascisti, i calcescisti, le quarziti ed i calcari cristallini, con le
serpentine e rocce affini e con le numerose varietà di rocce
anfiboliche, rocce tutte ascritte alla formazione prepaleozoica
superiore.

Nella scelta da noi fatta di quella località per eseguirvi le nostre
modeste osservazioni, fummo poi insperatamente felici per avervi trovato
in alcuni punti dei dati preziosi e sicuri sul fenomeno glaciale locale,
i quali ci permettono di ricostruire con certezza le sue vicende
risalendo fino a parecchie diecine d'anni addietro.

Non è còmpito nostro dilungarci a descrivere una regione classica per
l'alpinismo, molto nota e già da molti e valenti minutamente descritta;
basteranno pertanto alcuni brevi cenni.

Il gruppo del Gran Paradiso, fra la Valle della Dora Baltea e la Valle
dell'Orco, è costituito da un'ellissoide o nocciolo interno di gneiss
centrale, rivestito tutt'intorno dalla numerosa famiglia di rocce
appartenenti all'arcaico superiore o _zona delle pietre verdi_. La
direzione del suo asse di sollevamento è all'incirca quella di SO.-NE.
Un solco profondo, scavato dapprima e per breve tratto in direzione da
nord a sud, quindi volgente verso sud-est, ed infine decisamente verso
est, separa il gruppo del Gran Paradiso propriamente detto dalla Valle
d'Aosta, interponendovi quel gruppo di montagne che si riannodano al
Monte Æmilius (3559 m.) ed alla Tersiva (3513). Questo solco è
costituito dalla valle di Cogne ad ovest e da quella di Champorcher ad
est, spioventi dal comun colle della Finestra di Champorcher (2838 m.
carta I. G. M. e 2826 carta Paganini) fra la Tersiva e la Rosa dei
Banchi (3164).

L'anticlinale degli strati non passa per la massima elevazione del Gran
Paradiso (4061), ma più in basso per il Becco della Tribolazione (3360),
con un leggero ribaltamento verso sud-est, ciò che concorda col fatto
della maggior inclinazione degli strati sul versante nord-est
dell'ellissoide in confronto di quella degli strati sull'opposto
versante nord-ovest[65].

Verso est il gruppo del Gran Paradiso vien limitato dalla Valle Soana
che vi raggiunge l'elevata cresta Ondezzana-Lavina-Rosa de' Banchi colle
sue ultime ramificazioni di Forzo e di Campiglia, mentre la
Valsavaranche limita verso ovest le formazioni montuose direttamente
dipendenti dal Gran Paradiso.

Nei primi tentativi di uno studio sistematico dei ghiacciai da noi fatti
l'anno scorso, abbiamo limitato le nostre osservazioni al bacino
alimentante i valloni confluenti nella Valle di Cogne.

Questa penetra nel cuore del gruppo del Gran Paradiso e ne raggiunge le
più elevate altezze insinuandovisi coi tre valloni di Bardoney, di
Valeille e di Valnontey, dei quali quest'ultimo è il più importante.

Questi tre valloni si staccano quasi normalmente dalla Valle di Cogne, e
penetrano nell'ellissoide del Gran Paradiso tagliando in direzione
normale alla stratificazione, dapprima le rocce dell'arcaico superiore
che fasciano tutt'intorno il gneiss centrale e poscia nella loro parte
superiore quest'ultima formazione. Essi sono pertanto valloni di
_chiusa_ o d'erosione, a fianchi tanto più ripidi e dirupati quanto più
la condizione della detta normalità è verificata, come appare dal
confronto del vallone di Valeille, a fianchi ripidissimi, con quello di
Valnontey, e del tronco inferiore di questo, normale alle formazioni
arcaiche superiori, col suo tronco superiore scavato nel gneiss
centrale alle cui stratificazioni riesce alquanto obliquo[66].

Le creste che contornano e separano questi valloni sono una lunga e
numerosa serie di gigantesche muraglie sormontate da griglie e picchi
arditissimi formanti degna corona al gran gigante delle Alpi totalmente
italiano.

E così, da est procedendo verso ovest percorrendo la cresta spartiacque
fra le valli della Dora Baltea e quelle dell'Orco, si incontrano:

La Punta Lavina (3308), la Grand'Arolla (3302), la Punta Sengie (3408),
la Punta Ondezzana (3482), il Grand St.-Pierre (3692).

Dalla Grand'Arolla e dal Grand St.-Pierre si dipartono, in direzione da
sud a nord, due catene che separano, la prima il vallone di Bardoney da
quello di Valeille con la roccia Chesere (3118); la seconda questo
vallone da quello di Valnontey con la Tour St.-André (3650), la Tour
St.-Ours (3630), la Punta Patrì (3583), la Punta Cisseta (3417), la
Punta Valletta (3375), la Punta Vermiana (3250) e la Punta Fenilia
(3054).

Riprendendo l'interrotto cammino sulla cresta, dopo il Grand St.-Pierre
s'incontrano la Testa di Money (3564), il Becco della Pazienza (3552),
la Roccia Viva (3650), la Becca di Gay (3670), la Testa di Valnontey
(3543), la Testa della Tribolazione (3642), la Punta di Ceresole (3773),
la Cresta Castaldi (3862), la Becca di Moncorvé (3865) e finalmente il
Gran Paradiso (4061).

Da quest'eccelsa altezza la cresta volge a nord separando il vallone di
Valnontey dalla Valsavaranche, e vi si riscontrano ancora picchi
arditissimi e piramidi gigantesche. Si succedono con ordine da sud a
nord: il Piccolo Paradiso (3920), la Becca di Montandeyné (3850), le
Punte Budden (3704-3687), l'Herbetet (3778); quindi il Grand Sertz
(3510), la Punta del Tuf (3416), la Punta Timorion (3029), la Punta
dell'Inferno (3384), e si arriva al Colle del Lauzon (3301),
oltrepassato il quale un nuovo gruppo d'altissime vette s'affaccia,
mentre che dal Colle di Pian Tsalende (3283) si distacca da ovest verso
est la Costa della Vermiana a chiudere la Valnontey di fronte
all'omonimo villaggio, separando il vallone del Lauzon da quello del
Pousset. Del nuovo gruppo sovraccennato la prima vetta che s'incontra è
la Punta Nera (3692), con a destra la Punta Rossa (3652) ed a sinistra
la Punta Bianca (3801), donde s'arriva alla svelta piramide della
Grìvola (3969). Dal gruppo della Grìvola discendono alla valle di Cogne
tre valloni: quello del Pousset che sbocca a Crétaz; quello di Trajo che
sbocca di fronte ad Epinel, e quello di Nomenon che scende su
Silvenoire.

Le numerose vette nominate non sono che parte delle numerosissime che
rendono interessante e tanto caro agli alpinisti il gruppo del Gran
Paradiso.

Nell'epoca glaciale, quando in causa delle grandi precipitazioni ed
accumulazioni nevose sulle Alpi successe la massima espansione di
ghiacciai che diede luogo all'invasione glaciale fin nella Valle Padana,
il gruppo del Gran Paradiso funzionò esso pure da grande accumulatore di
ghiaccio e contribuì potentemente all'alimentazione e alla discesa alla
pianura dell'unico immane ghiacciaio della Valle d'Aosta.

Coll'osservazione delle roccie lisciate, striate ed arrotondate, e dei
più elevati lembi morenici dal ghiacciaio abbandonati su per i fianchi
della valle, possiamo ricostruire l'entità e l'andamento del fenomeno
glaciale ed immaginarci il grandioso spettacolo presentato da
quell'immenso mare di ghiaccio dalla cui superficie emergevano, sotto
forma di isole acuminate, allungate o tondeggianti, parte delle costiere
e le vette sovranominate. I ghiacciai discendenti dai valloni di
Grauson, d'Urtier, di Bardoney, di Valeille si riunivano a Cogne con
quello maggiore di Valnontey, e, rinforzati ancora da quelli minori
d'Arpisson sulla destra, del Pousset, del Trajo e di Nomenon sulla
sinistra, costituivano il gran ghiacciaio della Valle di Cogne. Questo
ghiacciaio a Cogne poteva raggiungere l'altitudine di circa 1800 metri
(Cogne è a 1534) con una potenza di più che 250 metri. Unendo con una
retta il punto sulla verticale di Cogne all'altitudine di 1800 m. con le
parti più elevate dell'attuale ghiacciaio della Tribolazione a 3800 m.
d'altitudine circa, si può ritenere che tale retta rappresenti la linea
di massima pendenza del ghiacciaio di Valnontey nell'epoca della sua
massima entità. Per tale dislivello di 2000 m. circa e per la distanza
orizzontale di circa 12.500, la pendenza di tale linea risulta
approssimativamente del 16 p.%.

Abbiamo così gli elementi per formarci un'idea di quell'immensa
superficie ghiacciata, sulla quale, cadendo un macigno di gneiss
centrale staccatosi dalla suprema vetta del Gran Paradiso, poteva, per
il moto d'avanzamento del ghiacciaio, essere trasportato per la
Valnontey, la Valle di Cogne e la Valle di Aosta alla fronte estrema del
gran ghiacciaio della Valle d'Aosta, e, dopo un percorso di 120
chilometri circa, venir deposto con altri compagni di viaggio di diversa
provenienza nella morena frontale di Candia, Caluso, Mazzè, ecc. Se si
ammette per quel ghiacciaio una media velocità di avanzamento di 150
metri all'anno, per compiere tale percorso quel macigno avrebbe dovuto
impiegare non meno di 800 anni.

Venuta meno l'intensità del fenomeno glaciale per l'aumentata
trasparenza dell'atmosfera[67] e conseguente diminuzione delle
precipitazioni nevose, i ghiacciai, per mancanza di nutrizione,
dovettero retrocedere, ritirandosi poco a poco entro le valli alpine,
restringendo sempre più il loro dominio intorno alle grandi altitudini,
dove ora si trovano confinati. Delle vicende della loro ritirata,
fattasi talora con lunghe fermate, e talvolta anche con deboli tentativi
di nuovi avanzamenti, lasciarono numerosi segni, come già del loro
avanzamento, nei cordoni morenici, livellamenti di fondo di valli,
bacini lacustri, ecc.

Il ghiacciaio della Valle di Cogne di mano in mano che retrocedeva si
distaccava dai suoi confluenti, si scindeva cioè nei suoi diversi
costituenti ritirantisi ciascuno nel proprio vallone. Si osservano
pertanto depositi morenici, alcuni caratteristici e ben conservati in
molte località. Staccatosi il ghiacciaio della Valle di Cogne dal gran
ghiacciaio della Valle d'Aosta, depositò una morena frontale a Pont d'El
ed altra morena a Vièyes. Abbandonato quindi il ghiacciaio del vallone
del Gran Nomenon che ritirandosi lasciò la morena di Pian Pessey,
ammantava di depositi morenici molti punti di quel tratto di valle,
quali Silvenoire, Senagy, Pian Bois, Sisoret, vallone di Tzasèche.

Analogamente successe nel vallone del Trajo, dove il suo ghiacciaio
ritirandosi lasciò le morene di Grangette e Chinaz, ed il ghiacciaio
principale costrusse quelle di Géofré e Pianesse, mentre addossava sul
versante opposto della valle, ad Epinel, un ammanto morenico in cui il
torrente d'Arpisson scavò il suo sbocco nella Grand'Eyvia.

Ad Epinel la valle s'allarga a costituire un vero bacino, l'incantevole
bacino di Cogne, che si prolunga per 7 chilometri fino a Lilla; in
questo bacino l'accumulazione dei detriti morenici raggiunse un
altissimo valore, naturale conseguenza delle condizioni orografiche
locali preesistenti, le quali vennero qui notevolmente modificate dal
fenomeno glaciale, per la sovrapposizione di imponenti formazioni
moreniche.

A Cogne infatti si riunivano in un'unica corrente, i ghiacciai d'Urtier,
di Bardoney, di Valeille, di Valnontey e di Grauson, accumulando ivi
un'enorme quantità di ghiaccio ricco di materiale morenico. Per
l'allargata sezione e per il brusco cambiamento di direzione dovuto
subire dalla grande corrente proveniente dalla Valnontey, si produsse un
vero ristagno nella massa di ghiaccio premente contro il pendio di
Gimilian, quasi un rigurgito con sopraelevazione di pelo.
Approssimativamente possiamo anche calcolare che la massa glaciale
addensatasi nel bacino fra le seguenti località: sul dorso di Moncuc,
sopra Buttier, Rubat, il Ronc, Les Ors, e passando sul versante destro a
valle di Crétaz e rimontando il versante stesso per Gimilian e Moline,
avesse circa 4 chilometri quadrati di superficie, che per una potenza di
250 metri dànno un miliardo di metri cubi di ghiaccio.

È facile comprendere quale enorme quantità di detriti rocciosi una così
colossale massa dovesse rinchiudere nel suo seno e quale ricchezza di
morene dovesse portare sulla sua superficie.

Benchè in ragione minore, qualche cosa di analogo successe pure
superiormente, cioè alla confluenza dei ghiacciai di Valeille e di
Urtier a Lilla.

Si spiega quindi facilmente come lunghissimo debba essere stato il tempo
di regresso del ghiacciaio da Epinel fino a Cogne e a Lilla, e si
comprende come difficile e lungo sia stato il lavorìo d'ablazione
necessario per distaccare l'uno dall'altro i ghiacciai di Valnontey,
Urtier, Bardoney, Valeille e Grauson, quasi che «compagni fino allora ed
uniti solidariamente in una sola fiumana di ghiaccio, si peritassero a
separarsi per rimontare nei loro rispettivi bacini», come con frase
felice si esprime il Baretti nei suoi «Studi Geologici sul Gruppo del
Gran Paradiso».

Ecco pertanto come per spiegare un maggior attardarsi di ghiacciai
nel bacino di Cogne durante il periodo di regresso, non sia
nemmeno necessario ricorrere ad un vero periodo d'arresto
nell'indietreggiamento, cioè ad una diminuzione del valore del rapporto
fra la velocità di fusione e quella di alimentazione dei ghiacciai
stessi.

Basta insomma considerare che può essere successo per quel ghiacciaio
qualche cosa di paragonabile a ciò che vediamo succedere per un fiume in
piena attraversante un grosso lago, e che il Lombardoni chiamò il
_potere moderatore dei laghi_, quando all'_altezza di piena_ del fiume
si sostituisca la _velocità di regresso_ nel ghiacciaio. Ammessa
l'uguaglianza in una data piena fra la portata integrale d'un fiume
immittente in un lago e quella integrale dell'emissario, si sa che per
questo l'altezza di piena è minore e la sua durata è maggiore
rispettivamente all'altezza e alla durata della piena del fiume
immittente. Così nel periodo di ritiro d'un ghiacciaio, ammessa costante
la velocità di fusione, se vi ha un maggior addensamento di ghiaccio in
una espansione valliva, a quella corrisponde una minor velocità di
regresso della fronte del ghiacciaio, epperciò una maggior permanenza
del ghiacciaio sul luogo.

L'accumulazione di depositi morenici raggiunse adunque la massima entità
lungo tutto il versante destro da Epinel a Gimilian, dove venivano ad
urtare e confondersi le principali morene discendenti dalla Valnontey
con quelle d'Urtier, originandovi un immenso accumulo caotico prima di
risvoltare quasi ad angolo retto per discendere lungo la valle.

Pertanto lungo quel tratto di versante le condizioni orografiche locali,
combinate colla meccanica dei ghiacciai, facilitavano il depositarsi
d'un poderoso mantello morenico durante tutto il periodo d'avanzamento
del ghiacciaio e del suo regresso fino al punto in questione: così pure,
sul dorso arrotondato di Moncuc, alla confluenza dei due ghiacciai e sul
versante opposto Moline-Champlong, mentre minore doveva riuscire
l'entità della deposizione morenica sul versante sinistro Buttier,
Rubat, il Ronc, Les Ors, Le Fontane, Recougier, dove esercitavano un
potere assai limitato i valloni del Pousset e del Lauzon.

Nel periodo adunque della massima potenzialità glaciale, il deposito
morenico di Gimilian assunse per un certo tempo il carattere di _morena
d'ostacolo_ o _di rivestimento_.

Ma la massima deposizione morenica si verificò evidentemente dal momento
in cui, ritirandosi quei ghiacciai, essi vennero ad avere la loro comune
fronte nel bacino di Cogne, quando cioè tutte le loro morene vennero a
confondersi in un unico, esteso e potentissimo deposito frontale.

Staccatosi finalmente il ghiacciaio di Valnontey da quello di
Urtier-Bardoney-Valeille, il primo, come quello più poderoso, continuò
ad occupare il bacino di Cogne, mentre il secondo ritiravasi sempre più
su Lilla riempiendo quel tronco di valle di deposito _morenico_. Ed
intanto il ghiacciaio di Grauson, rimontando il suo vallone, vi
costruiva la bella morena che sulla sua destra da Gemilian per Terrabouc
e Monro arriva fino all'alpe Pila, e sulla sinistra l'altra che discende
a Moline.

È caratteristico il deposito morenico che alle falde di Moncuc
costituisce l'attuale Piano di Selva Nera sulla sinistra della valle, il
quale è «un tratto di terreno pianeggiante diretto da nord-ovest a
sud-est, di larghezza variabile fra 200 e 300 metri, di 3 chilometri
circa di lunghezza, e leggermente inclinato verso un secondo bacino, a
monte di Cogne, nel quale giace il villaggio di Lilaz (m. 1607), allo
sbocco dei valloni di Valeille e di Urtier; l'inclinazione è quindi in
senso opposto a quella del tratto di valle compreso fra Cogne e
Lilaz[68]». Quest'altipiano, secondo il dott. F. Virgilio, sarebbe stato
un tempo il fondo d'un lago formatosi per sbarramento glaciale
«originato durante la fase di regresso del periodo glaciale dell'antico
ghiacciaio di Valnontey, il quale, rimasto ad occupare colla sua parte
terminale per un certo tempo il bacino di Cogne, formò barriera insieme
colle sue morene laterale destra e frontale al libero defluire delle
acque di fusione dei ghiacciai in ritiro di Grauson, d'Urtier, di
Acquarossa, di Bardoney e di Valeille[69]», il quale lago si sarebbe poi
vuotato in seguito allo sbrecciamento del morenico presso Moline per
l'azione erodente delle acque.

Di tale opinione non è il prof. M. Baretti, il quale così obbietta:
«Quando nel ritiro i ghiacciai di Grauson, di Urtier, di Bardoney, di
Valeiglia, si confinarono nelle rispettive valli, l'ammasso _morenico_
da essi accumulato allo sbocco del bacino di Cogne, potè aver trattenuto
le acque nel bacino di Lilaz fino a sventramento dell'ostacolo
_morenico_ di Moline; un piccolo lago glaciale si sarà formato a Lilaz,
ma non fino a Moline, come pare abbia immaginato in un suo lavoro il
dott. Virgilio, giacchè il solco di valle fu completamente riempito dal
_morenico_, tanto che il torrente fu poi obbligato ad aprirsi la via tra
le rocce di destra ed il _morenico_; se lago allungato fosse esistito,
esso avrebbe occupato gran parte del solco di valle in senso
trasversale, ed il torrente, dopo svuotato il lago, avrebbe percorso un
tratto pianeggiante verso il mezzo di detto solco. Se lago esistette,
questo fu solo rispondentemente al piccolo bacino di Lilaz, e quindi in
iscala molto ridotta a petto dei veri laghi glaciali, come quello di
Combal ed altri[70]».

Queste obbiezioni all'ipotesi del dott. Virgilio non ci paiono
sufficienti per escludere la possibilità che nel tronco di valle a
monte di Cogne fino a Lilla si fosse formato un notevole lago per
sbarramento glaciale. Anzi, l'osservazione delle condizioni locali ci
rende favorevoli a detta ipotesi.

Quando avvenne il distacco dal ghiacciaio di Valnontey, di quelli di
Grauson da solo, e di quelli d'Urtier, di Bardoney e di Valeille, ancora
uniti in un unico ghiacciaio, diminuì in questo l'elevazione della
superficie superiore della sua fronte in confronto di quello di
Valnontey sbarrante la valle, essendo cessata la causa del suo rigurgito
che ne sopraelevava la superficie; inoltre, la sua potenza essendo
minore di quella del Valnontey, anche minore doveva riuscirne il
deposito morenico. Per conseguenza la superficie del deposito morenico
caotico che occupò tutto il solco di valle superiormente a Cogne fino a
Lilla, risultò di livello più basso della gran diga formata dal
ghiacciaio di Valnontey e dalla sua potentissima morena laterale destra
e terminale da Moncuc a Moline. Inoltre, il depositarsi di questa lungo
il piede del ghiacciaio intercluse sul fondo della valle il corso delle
acque di fusione dei ghiacciai superiori, obbligando queste a
ristagnare, innalzarsi e costituirsi in lago.

Se si ammette che il deposito morenico lasciato dai ghiacciai ritiratisi
a Lilla raggiungesse l'altitudine di 1700 (se poco più o se meno, non
resta infirmato il ragionamento), la sua superficie orizzontale coperta
dalle acque del lago, aveva un'estensione in senso trasversale di circa
un chilometro, ed il torrente, dopo svuotato il lago, percorreva appunto
un tratto pianeggiante verso il mezzo del deposito, tale essendo anche
ora la posizione del suo percorso, cioè all'incirca a metà distanza
orizzontale fra le curve di livello 1700 e 1800 dei due fianchi della
valle. Più sottile e poggiante su pendio più ripido, il manto morenico
di destra più facilmente franò in parecchi tratti mettendo a nudo la
sottostante roccia. Ritirandosi esso pure il ghiacciaio di Valnontey, e
battuta in breccia la sua morena terminale dal torrente Grauson presso
Moline, in questo punto s'incise sempre più profondo lo sbocco alle
acque provenienti dalla valle superiore, per cui si può ben dire che il
torrente, dopo svuotatosi il lago, ne percorse il fondo verso il mezzo
abbassandosi quasi verticalmente, senza cioè dar luogo a notevoli
divagazioni laterali.

A dare maggior elevazione al piano di Selva Nera nella sua parte a valle
contribuì anche la maggior quantità di detrito morenico contenuto nella
maggior altezza posseduta ivi dal ghiacciaio per il sovraccennato
rigurgito. Quel lago avrebbe coperto una superficie di circa 3 km. di
lunghezza per 1 di larghezza.

Perdurando le cause del ritiro dei ghiacciai; anche il gran ghiacciaio
di Valnontey abbandonò il bacino di Cogne ritirandosi nel suo vallone,
ed il ghiacciaio ricoprente il piano di Lilla si separò anch'esso nelle
diverse correnti di Valeille, Bardoney e Urtier ritirantisi esse pure
nei rispettivi valloni. Le morene abbandonate in questo ritiro sono
numerose, alcune assai potenti e ben conservate; così sono abbondanti i
depositi morenici presso Lilla, come quello a monte del villaggio
formato dalla confluenza delle due correnti di ghiaccio ivi convergenti;
così pure è degna di nota la bella morena frontale dalla sottile cresta
lasciata al Crêt dal ghiacciaio d'Urtier dopo separatosi da quello di
Bardoney e d'Acquarossa.

Nel vallone di Valnontey sono pure numerose le morene antiche, alcune
ammantate di belle pinete; le più belle si osservano a Reppiaz, Babein,
Bova, Valnontey, Persipia, sopra Vermiana, ecc.

Oltre che dai depositi morenici, il passaggio dei ghiacciai è rivelato
da numerose rocce arrotondate, levigate, striate, che si possono
osservare ad ogni passo e che attestano della grande potenza del
fenomeno glaciale.

Risalendo i valloni, l'aspetto del terreno va modificandosi
gradatamente: le morene ricoperte da folta vegetazione con piante di
alto fusto cedono il posto ad altre sulle quali la vegetazione va man
mano diminuendo; agli alti alberi sottentrano i cespugli, agli ubertosi
pascoli, freschi per copia d'acque, ne succedono altri a rare zolle, che
poi si trasformano in aride ondulazioni di terreno su cui stentatamente
allignano magre pianticelle d'erbe alpine.

Il viandante si trova quindi a camminare su un terreno dovunque sassoso,
dal quale sui fianchi della valle fanno capolino spuntoni di roccia che
più in alto si convertono in balze e rupi scoscese; quel terreno solcato
in fondo alla valle dai divaganti torrentelli è comunque rimaneggiato e
chiaramente dimostra formare il campo delle incursioni torrentizie;
lateralmente e verso il termine della valle gli accumuli di ciottoli
assumono forme ben distinte di cordoni regolari taluni molto allungati,
altri arcuati oppure coniformi. Questi cordoni, sbrecciati in alcuni
punti da qualche torrente che discende al thalweg della valle, si
succedono l'un l'altro, si sovrappongono e si continuano fino allo
sfondo della valle stessa dove si addossano alle rupi che la chiudono,
attorniano le fronti dei ghiacciai che maestosi ne scavalcano le balze:
su questi si arrampicano e si continuano lateralmente sulla loro
superficie, sulla quale si perdono poi nelle più elevate altezze.

Così insensibilmente le morene antiche hanno ceduto il campo alle
attuali, a quelle che vengono alimentate sotto i nostri occhi dagli
attuali ghiacciai, che noi vediamo consolidarsi là dove i ghiacciai sono
stazionari od in regresso, che noi vediamo rimosse e trasportate in
avanti ed anche distrutte là dove i ghiacciai riprendono ad avanzarsi.

E questi ghiacciai, un tempo già così potenti, noi vediamo aver
abbandonato non la gran valle soltanto, ma eziandio i rispettivi
valloni, e per ritrovarli, dobbiamo risalire alle loro estremità
superiori, alle loro ultime ramificazioni. Alcuni sono del tutto
scomparsi, altri si sono trasformati in modeste vedrette, altri hanno
sopravvissuto, e benchè non molto numerosi, sonvene nonpertanto ancora
parecchi che presentano delle importanti masse che ricoprono parecchi
chilometri quadrati di superficie, con un dislivello di più che un
chilometro.

       *       *       *       *       *

Nella regione di cui ci occupiamo sonvi attualmente i seguenti ghiacciai
i quali mandano la loro acqua nella Valle di Cogne:

    discendenti dalla Grìvola: il ghiacciaio di Nomenon nel vallone
  omonimo discendente a Vièyes, e quello del Trajo nel vallone
  discendente di fronte ad Épinel;

    nella Valnontey: il piccolo ghiacciaio di Rayes Noires immittente
  nel vallone di Lauzon; il ghiacciaio di Lauzon con due piccoli
  ghiacciai sulla sua sinistra (questo ghiacciaio si divide
  in due rami, quello sinistro versa nel vallone di Lauzon, quello
  destro versa invece nel vallone di Gran Valle e viene anche
  detto ghiacciaio di Grand Sertz); il ghiacciaio dell'Herbetet, il
  ghiacciaio di Dzasset, il colossale ghiacciaio della Tribolazione,
  il ghiacciaio di Grand Croux, quello imponente di Money, quello
  di Patrì e quello di Valletta;

    nella Valeille: il ghiacciaio di Valeille, quello delle Sengie,
  e quello di Arolla;

    nel vallone di Bardoney: il ghiacciaio di Bardoney e quelli
  di Lavina;

    nel vallone d'Urtier: il ghiacciaio di Peratza;

    ed infine i piccoli ghiacciai del vallone di Grauson, fra i
  quali il più importante è quello di Tessonet o Dorère.

    Sonvi inoltre altre piccole masse glaciali e vedrette disperse
  qua e là.

Orbene, ecco il gran problema: questi ghiacciai, residui di antichi
potentissimi, seguono essi tuttora in modo generale la legge del loro
ritiro, continuando oggi quello che da millennii andò verificandosi;
sono cioè dessi destinati a scomparire totalmente in un tempo più o meno
prossimo? Ovvero questa legge fatale del loro ritiro non ha essa subìto
qualche radicale modificazione, o ceduto il posto ad un'altra legge per
la quale i nostri ghiacciai rimangano stazionari, se pure non debbano
nuovamente avanzarsi?

Il poter rispondere in modo sicuro a queste domande equivarrebbe a
predire quale sarà l'avvenire del nostro paese. Mancante di due dei
principali fattori della ricchezza nazionale, il ferro ed il carbone,
l'Italia spera un prospero avvenire in due altri elementi: l'acqua ed il
vino[71]; questo quale esplicazione della massima potenzialità agricola
del nostro paese ed in ispecie della sua parte peninsulare; quella sotto
un triplice aspetto, cioè: quale mezzo di comunicazione per i commerci
(navigazione marittima e fluviatile), quale coefficiente necessario
all'agricoltura (irrigazione), ed infine quale produttrice di forza
motrice. Sotto quest'ultimo aspetto, le condizioni dell'Alta Italia sono
eminentemente propizie in grazia della perennità dei suoi fiumi dovuta
appunto ai ghiacciai alpini, i quali per conseguenza non soltanto sono
serbatoi d'acqua, ma sono dei provvidenziali accumulatori di forza viva.
E chi è che non veda quale immenso avvenire sia riserbato alla nostra
regione, specialmente cogl'imprevedibili e stupefacenti progressi
dell'elettrotecnica?

Ma che cosa accadrà di tutto ciò, se in un tempo anche assai lontano
verrà a mancare la prima fonte delle sognate ricchezze, se verranno a
mancare i ghiacciai? Certo, anche nella peggiore ipotesi, occorreranno
molti secoli perchè ciò possa avverarsi, e noi non lo vedremo. Ma se un
secolo è spazio di tempo enorme nella vita degl'individui, nella vita
delle nazioni non sono trascurabili le scadenze assai maggiori, anche se
di molti secoli.

Molto probabilmente l'ingegno e l'attività umana troveranno altri
generatori di forza, altre trasformazioni di energie; ma sarà necessario
un profondo e generale mutamento nelle condizioni di cose quali noi
possiamo ora prevedere.

Ecco pertanto pienamente giustificato, non soltanto dal lato puramente
scientifico, il movimento di attenzione, di indagini, di studi che in
questi ultimi anni si è manifestato ed è andato accentuandosi circa i
fenomeni glaciali.


II.

Un fatto accertato è quello dell'alternanza, a periodi di tempo più o
meno lunghi, del movimento di ritiro con quello di avanzamento dei
ghiacciai alpini. La durata di questi periodi non è ben nota, tanto più
che varia assai da luogo a luogo. Un altro punto rimane a chiarire; se
cioè queste oscillazioni nella lunghezza dei ghiacciai siano di ugual
valore tanto nel verso positivo quanto nel negativo, epperciò si
compensino, oppure se le singole ritirate non siano d'entità maggiore
degli alternanti avanzamenti, per cui continui a verificarsi la legge
generale del ritiro dei ghiacciai iniziatosi dopo la massima espansione
glaciale.

Pare e si ritiene che quasi tutti i ghiacciai alpini abbiano subìto un
notevole regresso nel venticinquennio 1850-1875, e si ritiene anche che
da quest'anno vada operandosi invece un nuovo moto d'avanzamento, come
si è verificato per più di 50 ghiacciai alpini.

Le nostre poche osservazioni fatte sui ghiacciai del gruppo del Gran
Paradiso versanti le loro acque nella Valle di Cogne non ci confermano
per generale tale stato d'avanzamento, e dobbiamo concludere che se
«questo ultimo quarto di secolo segna una delle tanti fasi d'avanzamento
dei ghiacciai»[72], le valli di Cogne costituiscono un'eccezione.

I ghiacciai che abbiamo particolarmente visitato e circa i quali abbiamo
eseguito misure, segnalazioni o fotografie, sono il ghiacciaio
nord-ovest di Lavina nel vallone di Bardoney; il ghiacciaio d'Arolla e
quello di Valeille nel vallone omonimo; i ghiacciai di Money, di Grand
Croux, della Tribolazione e dell'Herbetet in Valnontey; in alcune vedute
panoramiche abbiamo pure fotografato quelli di Patrì e di Valletta.

Il sistema adottato per fissare il limite della fronte dei ghiacciai
osservati, è quello di croci scolpite nella viva roccia e colorate con
minio; dove ci fu possibile abbiamo, con due o più croci in linea retta
ed a conveniente distanza, stabilito l'allineamento passante per detto
limite; dove ciò non fu possibile l'allineamento l'abbiamo indicato con
una croce scolpita da una parte del ghiacciaio, notando qualche vetta od
accidentalità montuosa ben riconoscibile colpita dalla visuale
dell'allineamento. In ogni caso poi abbiamo cercato di disporre gli
allineamenti passanti per lo estremo limite dei ghiacciai il più che
potemmo in direzione perpendicolare all'asse dell'ultimo tronco
inferiore dei singoli ghiacciai. Ad ogni segnale abbiamo dato un numero
d'ordine, a volte scolpito, a volte soltanto dipinto con minio, e vi
abbiamo inoltre scritto il millesimo e le iniziali dei nostri
nomi--D.P.--anche queste con lo scalpello ove potemmo. Per rendere poi
più facilmente ritrovabili nell'avvenire i nostri segnali, abbiamo avuto
cura di richiamare su di essi l'attenzione del cercatore con freccie od
altri segni ben visibili dipinti con minio nelle roccie circostanti.
Tutte le nostre osservazioni poi facemmo nel mese di agosto.

Con noi avevamo sempre le carte topografiche dell'Istituto Geografico
Militare alla scala di 1:50.000 e gli ingrandimenti al 25.000, la carta
foto-topografica del Paganini e quella annessa alla guida «The Mountain
of Cogne» dei sigg. Yeld e Coolidge. Quest'ultima, e per la sua scala
(1:97.000) e per il modo con cui è disegnata, serve soltanto per fissare
nettamente i fatti orografici salienti, ed è poi specialmente preziosa
per la nomenclatura delle punte, creste e colli. La carta al 50.000
dell'I. G. M., levata nel 1881 e 1882 (così sta scritto in due copie
della stessa tavoletta) e punto modificata posteriormente, ed il suo
ingrandimento al 25.000 sono assai ricche di particolari, ma sono
tutt'altro che prive di difetti e sono poi troppo deficenti per ciò che
riguarda la rappresentazione dei ghiacciai. La carta infine del Paganini
è una riproduzione fedele del vero, è accuratissima in ogni minimo
particolare non solo di roccia, ma anche di ghiacciaio, e le
coscienziose curve di livello e le numerose quote la rendono si può dire
opera perfetta; l'unica cosa che rincresce si è che questa carta non sia
ultimata e maggiormente estesa.

Avevamo pure con noi un barometro aneroide per la determinazione di
alcune differenze di livello; ma disgraziatamente ben poco ce ne potemmo
servire perchè uno dei tanti piccoli accidenti di montagna lo pose ben
presto fuori servizio. Ci servimmo infine di un tacheometro per eseguire
alcune operazioni topografiche, e per collegare alcuni punti di
determinazione importante con quelli della rete geodetica italiana; ci
spiace però che, per un complesso di circostanze sfavorevoli, non
abbiamo potuto fare di tali collegamenti quel numero che avremmo
desiderato.


Ghiacciai di Lavina.

Due sono i ghiacciai di Lavina, il nord-ovest ed il sud-ovest, il quale
ultimo è anche il maggiore. Noi, per il crestone ovest, discendemmo sul
ghiacciaio di nord-ovest calandoci dalla vetta alla quale eravamo saliti
per la cresta nord, dopo aver risalito il vallone d'Acquarossa ed una
discreta vedretta che ne riveste la parte superiore fino alla Bocchetta
d'Acquarossa[73]. Questa vedretta non ci offerse nulla di notevole e
tutti i suoi particolari ce la fecero ritenere attualmente stazionaria.

Il sopraddetto crestone diretto da est a ovest costituisce appunto la
separazione fra i due ghiacciai di Lavina, dei quali quello a nord ci
appariva più come semplice vedretta che non un vero ghiacciaio, ma a
questa categoria dovemmo ascriverlo quando lo percorremmo. Ha una
lunghezza orizzontale di 650 metri ed una larghezza massima di poco meno
di 500 metri; la sua linea mediana di massima pendenza ha un andamento
di poco oscillante intorno alla direzione sud-est--nord-ovest, con un
dislivello massimo di 240 metri. Ha una bella morena frontale arcuata,
recentissima, distante una ventina di metri dall'estremo limite
inferiore del suo ghiaccio, e possiede pure belle morene laterali,
specialmente la sinistra che è assai poderosa e molto regolare. La sua
estremità inferiore è sopraelevata in media di più che 400 metri sul
tronco del fondo del vallone corrispondente, e vi si discende dapprima
per morene recenti di forme assai caratteristiche, e poscia per un
deposito caotico morenico, franato in molti punti ed inciso in ogni dove
dalle acque, e ricoperto da magro pascolo e stentati cespugli. Manifesta
evidenti i segni di essere tuttora in regresso.

Prendemmo una fotografia del limite inferiore di questo ghiacciaio dalla
morena laterale sinistra con visuale normale all'asse del ghiacciaio
stesso, alle ore 15,30 del giorno 13 agosto, e scolpimmo il seguente
segnale: +D.P. 95, colorato in minio e portante il N. 9 scritto
semplicemente a minio, nelle rocce formanti la costiera che a nord
incassa il ghiacciaio. La linea retta che unisce questo segnale al piede
estremo della fronte del ghiacciaio passa per la marcatissima
depressione che nella catena a sud-ovest forma il Colle di Arolla[74].

  [Illustrazione: GHIACCIAIO DI MONEY FRA LA PUNTA CISSETA E LA ROCCIA
  VIVA

  _Da una fotografia dell'ing. A. Druetti presa dall'estremità ovest
  della fronte del Ghiacciaio della Tribolazione._]

  [Illustrazione: PIEDE DEL GHIACCIAIO DI GRAND-CROUX CON VEDUTA DEL
  GHIACCIAIO DELLA TRIBOLAZIONE

  _Da una fotografia dell'ing. A. Druetti presa da levante._]

L'ora tarda ed il tempo male promettente non ci permisero di fare
analoga segnalazione sul ghiacciaio sud il quale ha la sua linea di
massima pendenza diretta da est ad ovest con una lunghezza orizzontale
in quel verso di 925 metri; la sua larghezza massima è di quasi un
chilometro ed il dislivello di 350 metri. Dal crestone sovraccennato
potemmo osservare a volo d'uccello questo ghiacciaio il quale, salvo la
mole maggiore, si trova nelle stesse condizioni di quello nord.

L'entità del loro detrito morenico, che pare sproporzionata alla
potenzialità di questi due piccoli ghiacciai, si spiega colla natura
delle rocce incassanti: gneiss tabulari eminentemente scistosi,
calcescisti e calcari cristallini, nelle quali rocce la stratificazione
molto accentuata con forte inclinazione favorisce la degradazione loro,
i franamenti e le lavine.


Ghiacciai del Vallone di Valeille.

Se questo vallone, diretto da nord a sud, non può competere col vicino
di Valnontey per copia e maestosità di ghiacciai, gli è però degno
compagno per la ricchezza di vette che offre allo sguardo del visitatore
e lo supera in regolarità d'andamento e selvatichezza di paesaggio.

E qui non possiamo trattenerci dal riportare integralmente la scultoria
descrizione che ne fa l'amico G. Bobba nella sua interessante raccolta
di escursioni[75].

«La sua forma regolare di enorme fosso rettilineo, scavato in modo
uniforme fra due sponde che l'azione potente degli antichi ghiacciai
andò spianando e lisciando, e la mancanza di risalti nella parte più
bassa gli danno parvenza d'una via ciclopica, fiancheggiata da tetri
edifizi. Il «thalweg» che conserva fin quasi ai piedi dell'ultimo
ghiacciaio una larghezza costante di circa 1\2 km. era altra volta
verdeggiante di prati; ora innumerevoli frane di sassi scese dalle
sponde, massi giganti piombati dall'alto, e capricciose incursioni del
torrente lo han ridotto in una triste maceria distendentesi senza tregua
da un capo all'altro; alcuni miserabili pascoli quasi soffocati dalle
macie, una capannuccia a mezzo il cammino, pochi alberi solitarii, tutto
s'accorda nell'improntare di selvatichezza inospitale quel chiuso
vallone.»

In questo vallone si verifica lo stesso fatto che in quello di Bardoney
e che ancora non rilevammo: là tre piccoli ghiacciai i due di Lavina
sul fianco est e con esposizione ad ovest, ed il piccolo ghiacciaio
terminale di Bardoney con esposizione a nord: qui pure tre ghiacciai,
due (Arolla e Sengie) sul fianco est con esposizione ad ovest, ed uno
terminale, quello di Valeille, con esposizione prevalente a nord. In
tutti due i valloni v'è mancanza pressochè assoluta di ghiacciai sul
fianco ovest esposto ad oriente. Ora, essendo l'esposizione a levante
più propizia alla conservazione dei ghiacciai che non quella a ponente,
bisogna ricercare nella maggiore ripidezza del fianco ovest la causa
della mancanza di ghiacciai.


=Ghiacciaio d'Arolla.=--Questo ghiacciaio, così chiamato nelle varie
carte, compresa quella al 50.000 dell'I. G. M. portante l'indicazione
«levata nel 1881», è invece detto ghiacciaio di Rol nell'altra carta al
50.000 dell'I. G. M. portante la dicitura «levata nel 1882» e nel suo
ingrandimento al 25.000; lo stesso accade in dette tre carte per la
denominazione della Punta detta Grand'Arolla in quella 1881 e Punta Rol
in quella 1882 e nell'ingrandimento al 25.000; nasce inoltre confusione
fra il M. Veso nella prima e la Punta di Forches (di Forzo) nelle altre
due.

In tutte tre poi queste carte osservasi un grave errore, già segnalato
nel suo citato lavoro dell'avv. Bobba, il quale, riferendosi alla carta
al 50.000 dell'I. G. M., dice: «il ghiacciaio del Rol su di essa
confonde la propria onda con quella del ghiacciaio delle Sengie tra la
Punta Rol e la quota 3105, sicchè pare che dal vallone dell'Arolla si
possa senz'altro, passando pel ghiacciaio omonimo e con tutta facilità,
raggiungere il piano superiore del ghiacciaio delle Sengie e di là il
Colle di Forzo o quel di Monveso, soltanto cioè con una traversata in
piano di due ghiacciai. Invece, il ghiacciaio d'Arolla termina verso S.
sopra l'orlo di una elevata scarpa, alta in media oltre 300 m., che
altro non è se non il prolungamento della cresta O. della Punta di
Forzo..... sulla carta Paganini tale bastione spicca in modo
chiarissimo»; così pure sulla cartina dei signori Yeld e Coolidge e
sulla carta al 100.000 annessa alla recentissima _Guida delle Alpi
Occidentali_ (Vol. IIº Graje e Pennine, Parte 2ª) dei signori G. Bobba e
L. Vaccarone.

Il ghiacciaio d'Arolla ha un'estensione massima nel senso nord-sud di
1250 metri, per una media estensione est-ovest di 800 m., con un
dislivello massimo di 300 metri. Nella fronte di questo ghiacciaio si
possono considerare tre protuberanze, quasi tre rami. Abbiamo collocato
il segnale + Nº 11-D.P.--1895 tutto scolpito e colorato in minio sulle
rocce che limitano a nord il ramo mediano che è il più proteso. Una
freccia scolpita nei due estremi e colorata a minio in tutta la sua
lunghezza dà l'allineamento alla fronte: questo allineamento passa per
il punto dove la cresta divisoria fra i due ghiacciai d'Arolla e delle
Sengie cambia natura cessando le rocce d'aspetto liscio per succedervi
invece quelle di aspetto scabro. Un analogo segnale disponemmo
pure sul ramo sud del ghiacciaio e vi tracciammo l'indicazione
+ Nº 12--D.P.--1895.

Nel ghiaccio del ramo nord una caverna con vôlta che si protende oltre
le rocce potrebbe essere indizio di avanzamento.


=Ghiacciaio di Valeille.=--È il più ampio del vallone, di cui forma un
superbo sfondo ghiacciato; discende da quella cresta arcuata che dalla
Punta Sengie, per la Punta Valeille ed il Picco d'Ondezzana, sale al
Grand St.-Pierre. La parte sua più elevata è quella che discende dal
Grand St.-Pierre presso al Colle di Teleccio (3326 m. secondo la carta
I. G. M., 3296 secondo la carta Paganini); la sua fronte si trova invece
a 2500 sovra un imbasamento di roccie a picco verso valle e sulle quali
il ghiacciaio forma uno splendido coronamento sfavillante ai raggi del
sole e sviluppantesi da est ad ovest per circa 400 metri.

Questo piedestallo roccioso presenta una profonda depressione verso
ovest, e da questa effluisce un'alta lingua di ghiaccio che forma la
parte più avanzata del ghiacciaio e dalla quale sbocca il torrente
principale.

Della fronte generale del ghiacciaio abbiamo preso la fotografia addì 19
agosto, dal punto della strada di caccia ove questa è rotta ed
attraversata da un torrentello che discende dal fianco sinistro del
vallone; e così pure abbiamo preso la fotografia in dettaglio
dell'estremità inferiore del ghiacciaio, della predetta lingua di
ghiaccio. Sulle rocce a picco che si trovano alla destra della lingua
effluente di ghiaccio abbiamo collocato il segnale + Nº 1--95 scolpito e
colorato a minio: la retta che unisce questo segnale coll'estremità più
protesa del ghiacciaio passa per il Colle di Teleccio nel punto che,
osservato dal segnale, appare il più depresso.

Sulle roccie incassanti a sinistra il ghiacciaio, abbiamo pure scolpito
il segnale Nº 7, il quale, unito mediante retta col punto A segnato su
uno spuntone di roccia emergente dalle morene sul versante sinistro,
permette di fissare le parti più prominenti della linea a festoni che
costituisce la fronte generale del ghiacciaio sopra il sovraccennato
piedestallo roccioso. Questa doppia segnalazione l'abbiamo fatta per le
seguenti considerazioni.

La summentovata lingua di ghiaccio che costituisce la parte più avanzata
del ghiacciaio deve evidentemente essere molto sensibile anche al più
piccolo ingrossarsi del ghiacciaio sovrastante e premente, per cui
s'allungherà sensibilmente; ma, per la sua piccola entità rispetto a
quella di tutta la fronte del ghiacciaio, riesce certamente meno
sensibile alle eventuali diminuzioni nel sovrastante ghiacciaio. Queste
saranno pertanto meglio testificate dal superiore allineamento passante
per il segnale N. 7 e per i punti più protesi della fronte generale del
ghiacciaio, mentre questa fronte, per la sua posizione sull'orlo del
piedestallo roccioso, non è adatta a far ben conoscere anche i piccoli
avanzamenti del ghiacciaio obbligato a staccarsi e franare giù dal
precipizio.--Il segnale N. 1 fu posto addì 7 agosto, e quello N. 7 nel
giorno 11 agosto.

In relazione con la grandezza del ghiacciaio di Valeille stanno le sue
morene, delle quali molte sono ben caratteristiche e disposte a cordoni
molto regolari; ciò si verifica specialmente sul versante sinistro.
Presso l'estremità della fronte del ghiacciaio s'innalza una gigantesca
morena, terminata a valle da un colossale pignone conico; questa morena,
che conviene salire per accedere al ghiacciaio, separa questo da una
piccola vedretta che si trova alla sua sinistra, cioè ad ovest.

Il percorrere il ghiacciaio di Valeille riesce molto interessante; sopra
la prima caduta di seracchi quasi marginale, la superficie del
ghiacciaio si fa ad un tratto molto regolare e sale dolcemente limitata
dall'accennata bella morena di sinistra; dopo un non lungo tratto
percorso verso sud si arriva nell'interno del circo glaciale, dove il
paesaggio è quanto mai strano e caratteristico. E qui l'amico Bobba ci
perdoni se ancora una volta ci serviamo delle sue parole: «Mentre si
attraversa il ghiacciaio, non so trattenermi dall'ammirare la chiostra
strana che lo accerchia; la si direbbe opera d'uomo tanto è regolare:
attorno ad una vasta distesa di ghiaccio sbiancato, la cui pianezza non
è turbata da alcun rilievo, si eleva una muraglia scoscesa, macchiettata
qua e là, e altrove variegata di striscie di neve cui numerosi pinnacoli
dalla sembianza arcigna e selvatica coronano; verso ovest, al disopra
d'una gradinata di seracchi, si rizza sovrano il Gran San Pietro col suo
corteo di Apostoli: alla sua destra l'Ondezzana leva in alto la bruna
cervice; verso la valle poi la vista è quasi chiusa dai contrafforti
delle cime delle Sengie e della Patrì. Così nulla distoglie dalla
contemplazione di quel solitario circo, e nulla turba la sensazione
d'isolamento che vi si prova»[76].

Continuando a rimontare il ghiacciaio, risvoltando ad ovest si giunge al
Colle di Teleccio, il quale (come il Colle di S. Théodule), per le sue
presenti condizioni glaciologiche, attesterebbe una locale invasione di
ghiaccio, essendone ora completamente coperto, «mentre le descrizioni
italiane ed inglesi di trent'anni fa concordano nel parlare delle rocce
sulla cima. Si hanno documenti per provare che i pascoli oltre questo
colle appartenevano al comune di Cogne in epoca non troppo remota, e
prove storiche, etnografiche, tradizionali svariate concordano nel
dimostrare che la Valle di Cogne comunicava facilmente con la Valle
Soana, attraverso i passi della Nouva e del Bardonney, le cui strade
sono ora interrotte da ghiacciai»[77].


Ghiacciai del Vallone di Valnontey.

Ben altrimenti poderosi che non i precedenti sono i ghiacciai di
Valnontey, come quelli che sono alimentati dai più estesi, elevati e
potenti circhi glaciali.

In questo vallone, a differenza dei due precedenti, si hanno ghiacciai
estesi, oltrechè sullo sfondo, su ambedue i versanti, i quali presentano
quasi del pari le condizioni altimetriche atte a contenere la neve
cadente dall'atmosfera ed alla sua trasformazione in ghiaccio.

A questo bacino abbiamo rivolto quelle speciali cure che, secondo noi,
sono richieste per uno studio completo del fenomeno glaciale; e siccome
un primo fattore a conoscersi è la superficie del bacino alimentante i
ghiacciai, così con l'aiuto dei punti della rete geodetica e con
osservazioni topografiche dirette abbiamo individuato con la massima
cura la linea di cresta che circonda la Valnontey, dal Colle Lauzon per
l'Herbetet, il Gran Paradiso, la Roccia Viva, il Grand St.-Pierre, fino
alla Punta Valletta. Crediamo però cosa prematura il dare ora la lunga
tabella delle coordinate topografiche di tutti i vertici di tale linea
poligonale, inquantochè allo stato attuale molto incompleto delle nostre
osservazioni, non ce ne possiamo ancora servire per veruna
applicazione. Ci servirà poi per calcolare le superficie alimentanti i
singoli ghiacciai, ed il rapporto dell'area di questi a quella dei
rispettivi valloncini.

Se si avesse piena fiducia nelle diverse carte della regione nelle quali
sono segnati i ghiacciai, evidentemente, conoscendo le date dei diversi
rilevamenti, si avrebbero dei preziosi elementi, paragonando i limiti
glaciali delle varie carte, per determinare il regime dei ghiacciai
nell'intervallo trascorso tra un rilevamento e l'altro; ma ciò purtroppo
non è. Perciò abbiamo pensato di procurarci noi stessi con un
rilevamento diretto l'andamento della fronte dei diversi ghiacciai di
Valnontey. Diamo qui appresso le coordinate di vari punti delle fronti
glaciali, avvertendo però che, in causa del sistema delle intersezioni
che dovemmo adottare, soltanto pochi punti potemmo fissare, per cui la
spezzata che unisce tali punti non può ancora rappresentare il detto
andamento in modo soddisfacente e definitivo.

Le coordinate sono riferite ad un punto facilmente ritrovabile e non
discosto dalle fronti dei ghiacciai: esso è la testata sud del secondo
ponte sopra Vermiana.

La convenzione per i segni è la solita, cioè: la retta Nord-Sud ci dà
l'asse +X,-X, e la retta Est-Ovest l'asse +Y,-Y.

I diversi punti rilevati sulla fine dell'agosto 1895 hanno così le
seguenti coordinate piane ortogonali:

  Punto Nº      X      Y         Punto Nº   X        Y

    1         -1802  -1108          9     -1850    +  29
    2         -1839  - 915         10     -2151    + 615
    3         -2205  - 810         11     -2125    + 978
    4         -2241  - 368         12     -1660    + 852
    5         -2100  - 211         13     -1293    + 811
    6         -2011  - 243         14     -1597    +1400
    7         -1862  - 162         15     - 935    +2301
    8         -2043  -  13         16     - 732    +2789

     Il punto Nº 1 è la bocca orientale del ghiacciaio della Tribolazione.

Coordinato questo rilevamento con quello accennato precedentemente della
linea di cresta, alcuni dei punti principali di essa, riferiti alla
stessa origine, assumono le seguenti coordinate:

  Colle del Lauzon             X = +2820,   Y = -4228
  Punta dell'Herbetet          »   - 871,   »   -3859
  Vetta del Gran Paradiso      »   -3904,   »   -4311
  Punta della Roccia Viva      »   -3690,   »   + 497
  Vetta del Grand St.-Pierre   »   -2980,   »   +2739
  Punta Valletta               »   +1120,   »   +2948
  ed il Campanile di Cogne     »   +6356,   »   +2548

Costrutte le coordinate di detti punti, e riportando questi sulla carta
dell'I. G. M. al 25.000, si ha una coincidenza assai soddisfacente, le
piccole differenze essendo logicamente ascrivibili ai difetti che alle
tavolette dell'I. G. M. provengono dalla tiratura, dalla qualità della
carta e dal loro stato di conservazione. Inoltre il punto Nº 1 viene a
coincidere esattamente colla bocca del ghiacciaio della Tribolazione
risultante dalla tavoletta al 25.000 ed ivi segnata colla quota 2394.
Dichiariamo però che, per il motivo sovraccennato, non ci facciamo
lecito inferire da questa coincidenza, che tutti gli scarti in più od in
meno che si verificano nei punti da noi rilevati dalla linea frontale
dei ghiacciai segnata su detta carta rappresentino altrettanti
avanzamenti o regressi dei ghiacciai stessi. Anche la spezzata da noi
rilevata ha bisogno di maggiori controlli e di essere completata, il che
speriamo di poter far presto, punto dissimulandoci le gravi difficoltà,
poichè trattasi di lavoro lungo, disagevole ed anche pericoloso per le
frequenti cadute di massi dalle fronti dei ghiacciai.


=Ghiacciaio dell'Herbetet.=--Questo ghiacciaio è rinchiuso fra due alte
creste, di cui quella a nord (sinistra) lo separa dal ghiacciaio di
Grand Sertz, e quella a sud (destra) formante uno degli spigoli
ascendenti al vertice della piramide dell'Herbetet, lo separa dal
ghiacciaio di Dzasset detto della Gran Serra nella carta Paganini ed
ancora dell'Herbetet nella carta dell'I. G. M.

Verso ovest è limitato da un'alta parete di roccia tagliata a picco
presentante due depressioni a nord ed a sud: il Colle Nord (3260 m.,
carta Paganini) ed il Colle Sud (3315 m., carta Paganini) dell'Herbetet.
La sua linea di massima pendenza discende pressochè dalla vetta
dell'Herbetet (3778 metri) in direzione sud-ovest--nord-est per piegare
poi a circa metà cammino ad est-nord-est, con un percorso orizzontale di
1700 metri e con un dislivello di quasi 820 metri.

La sua parte superiore forma per un'altezza di 450 metri un sottile
manto di ghiaccio dell'ardita piramide, il quale interseca uno spigolo
saliente diretto da sud a nord col ramo destro del contiguo ghiacciaio
del Gran Neiron; la parte inferiore che costituisce la gran massa del
ghiacciaio ha pendìo regolare, e la sua superficie pochissimo
accidentata, con rari crepacci trasversali, è paragonabile a quella di
un ellisse avente l'asse maggiore lungo m. 1350 ed il minore 600 metri.
La sua fronte termina in una scarpa a pendìo assai forte e regolarissimo
e poggia su un terreno pianeggiante e regolare sul quale l'acqua che
esce dal ghiacciaio è obbligata a ristagnare in sottilissimi bacini
prima d'arrivare all'orlo verso valle di tale spianata per precipitarsi
quindi nel sottostante vallone. La lunghezza di quel «boden» glaciale è
di una quarantina di metri; esso s'appoggia su una morena frontale
intatta. La morena laterale destra è sviluppatissima specialmente in
altezza e compresa per lungo fra due speroni rocciosi; oltre questa si
vede un'altra morena gigantesca che, salendo, va ad unirsi con altra
appartenente al Dzasset, e tutte due riunite vanno ad appoggiarsi in
alto al crestone che sale alla punta dell'Herbetet. A sinistra del
«boden» invece non vi è quasi morena, ma subito roccie lisciate e senza
strie. Sovra queste poi, addossato ad una scoscesa ed alta parete, si
vede un notevole e regolare cordone morenico che, sempre addossato a
detta parete, risale tutto il fianco sinistro del ghiacciaio fin verso
il Colle Nord. Questo cordone e la grossa morena laterale di destra
appaiono contemporanee e costituirono in un certo tempo le due morene
laterali del ghiacciaio.

Sulle sovraccennate roccie liscie abbiamo posto il segnale
N. 10, + D.P. 95, scolpito e colorato in minio. L'allineamento passante
per questo segnale e il piede della scarpa terminale del ghiacciaio
colpisce l'estremità est della Testa di Valnontey.

La fotografia qui riprodotta della fronte di questo ghiacciaio fu presa
dalla morena frontale un po' a destra, alle ore 15 del giorno 15 agosto
con cielo purissimo e sole ardente. In questa fotografia, del ghiacciaio
non si vede che la scarpa terminale; una parte del «boden» antistante
alla scarpa riesce evidente; le rocce su cui ponemmo il segnale N. 10 si
osservano alla destra presso l'estremità della scarpa e sovra di esse il
cordone morenico sinistro sul quale più a monte si riversano copiose
lavine dalla scoscesa parete del fianco sinistro; sullo sfondo
appariscono i due Colli citati, Nord e Sud, nelle due depressioni
estreme a destra ed a sinistra; da quest'ultima si innalza la piramide
dell'Herbetet.

Un'altra fotografia che qui pure si riproduce prendemmo alle ore 13,30
dello stesso giorno dal Colle Sud dell'Herbetet: nei piani anteriori
primeggia il sottostante ghiacciaio; a sinistra si vede la sua morena
laterale sinistra colle sovrastanti lavine; nello sfondo si ha il
panorama dei ghiacciai di Valletta a sinistra, di Patrì nel mezzo, e la
parte nord di quello di Money a destra.

Tutte le circostanze osservate alla fronte del ghiacciaio accusano in
questo un periodo di ritiro verificantesi ancora all'atto della nostra
visita.


=Ghiacciaio della Tribolazione.=--Questo, e per sviluppo e per
dislivello, è il maggiore dei ghiacciai di Valnontey. Se si comprende
nella sua superficie anche quella del ghiacciaio di Dzasset o della Gran
Serra, il quale vi si unisce per la sua estremità inferiore (Vedi carta
Paganini), la sua area orizzontale, depurata da quella occupata dalle
creste e spuntoni rocciosi intermedi, risulta di non meno di sette
chilometri quadrati e un quarto.

Nelle carte dell'I. G. M. al 50.000 ed al 25.000 ed in quella al 100.000
annessa alla recente «Guida» di Bobba e Vaccarone il ghiacciaio di
Dzasset figura staccato da quello della Tribolazione; l'unione dei due
ghiacciai risulta invece dalla cartina dei signori Yeld e Coolidge,
ancora più intima che non dalla carta del Paganini.

In questa sua vasta estensione il ghiacciaio riceve alimentazione dal
più elevato circo che in direzione nord-sud dall'Herbetet, per la Becca
di Montandeyné, arriva al Gran Paradiso per risvoltare verso est fino
alla Testa di Valnontey; di qui una cresta discendente da sud a nord lo
separa dal ghiacciaio di Grand Croux, ma questa cresta alla quota 2950
presenta una breccia d'un centinaio di metri, per la quale una parte del
suo ghiaccio si precipita con una rapida caduta di seracs sul
sottostante ramo sinistro del Grand Croux.

Dalle sue massime altezze fino ai piedi delle sue fronti misura una
caduta di livello di circa 1500 metri. Ha superficie relativamente
pianeggiante e regolare nelle parti più elevate; presenta enormi
crepacci nelle parti medie ed una superficie assai tormentata
specialmente verso i lati; nelle sue parti inferiori per il forte pendìo
precipita rapido a valle con lunga caduta di seracs, che visti dal basso
appaiono sotto forma di spettacolosa gradinata.

Esso scavalca le ultime balze e raggiunge il fondo sassoso della valle
dividendosi in due rami, ciascuno dei quali si protende con una fronte
gigantesca suddivisa in altre minori. Queste particolarità risultano
chiaramente dalla carta del Paganini, dove al piede del ramo sinistro è
assegnata la quota 2407, ed al piede delle due teste in cui termina il
ramo destro rispettivamente le due quote 2375 e 2391.

Come già dicemmo, la testa del ghiacciaio costituente la bocca orientale
del ramo destro, l'abbiamo fissata con operazioni topografiche mediante
le sue coordinate riferite alla testata sud del sovraccennato ponte sul
torrente del vallone.

Il limite della testa del ramo sinistro l'abbiamo fissato mediante
l'allineamento passante per esso e per i due segnali N. 5 e 6 scolpiti
sulle roccie di sinistra a conveniente distanza e resi facilmente
ritrovabili da colorazioni a minio; il segnale N. 6 riesce anche più
visibile perchè è scolpito più in alto a sinistra, su una parete di
roccia perfettamente piana e presentante numerosissime striature del
ghiacciaio.

Di questa testata di ghiaccio abbiamo presa la qui riprodotta fotografia
addì 9 agosto alle ore 15,15 dal lato ovest; in essa l'estrema
protuberanza di ghiaccio, la bocca principale da cui esce il torrente in
sulla sinistra (a destra nella fotografia), nonchè altre due minori più
verso l'apice della testata, scorgonsi chiaramente. Il ghiaccio è
cosparso di detriti e sporco di melma nella parte rientrante dove è
aperta la bocca principale del torrente; è molto più pulito e limpido
nella parte prominente che per le spaccature sulla cresta rassomiglia ad
una piccola catena di rupi scoscese.

Del ghiacciaio della Tribolazione abbiamo pure preso una veduta
panoramica addì 11 agosto da uno spuntone di roccia poco a sud dei
casolari di Money, sul quale abbiamo posto l'indicazione a minio: S.
F.--1895.

Nell'altra fotografia qui riprodotta, e che fu specialmente presa per
avere il dettaglio della scarpa terminale del ghiacciaio di Grand Croux,
si vede pure nello sfondo la gran discesa di seracs del ramo sinistro
della Tribolazione, la testata di cui abbiamo parlato, e, verso destra,
le roccie su cui stanno i due segnali numeri 5 e 6.

Le morene che si osservano presso la fronte glaciale sono recentissime;
non si ha vera morena frontale caratteristica perchè il suo materiale
viene travolto di mano in mano che si deposita; bella e potente la
morena più antica che si addossa al fianco sinistro del vallone, sulla
quale viene a terminare, nelle rovine d'un appostamento, la strada di
caccia. Più verso il thalweg, in direzione della separazione fra il
ghiacciaio della Tribolazione e quello di Grand Croux, si allunga
un'altra morena recentissima di forma regolarissima e caratteristica.


=Ghiacciai di Grand Croux e di Money.=--Questi due ghiacciai li riuniamo
in un solo capitolo, perchè havvi assai confusione a loro riguardo nelle
diverse carte.

Nella carta dell'I. G. M. al 50.000 portante l'indicazione «levata nel
1882» e nel relativo ingrandimento al 25.000 è designata col nome di
Grand Croux l'enorme e continua estensione di ghiaccio che dalle punte
Testa di Valnontey, Becca di Gay, Roccia Viva, Grand St.-Pierre, Tour
St.-André ed altre ancora, scende a valle suddividendosi più in basso
in tre rami colossali. Porta poi il nome di ghiacciaio di Money quello
che discende dalla Punta Patrì, dal Coupé di Money, dalla Tour St.-Ours
ecc. Questo secondo ghiacciaio è invece il ghiacciaio di Patrì che è
perfettamente separato da quello di Money dal crestone 3493-3333-3100
della carta Paganini.

Nell'altra carta al 50.000 pure dell'I. G. M., portante l'indicazione
«levata nel 1881» il ghiacciaio di Grand Croux è limitato fra la Testa
di Valnontey e la Roccia Viva; ghiacciaio di Money è denominata l'altra
grande estensione di ghiaccio che si estende fin oltre la Tour St.-André
e che discende al basso in due rami principali. Quello che abbiamo detto
ghiacciaio di Patrì non porta ivi alcuna indicazione.

Nella cartina dei signori Yeld e Coolidge si chiama invece Grand Croux
l'omonimo della carta precedente più il ramo sinistro (sud) del
ghiacciaio di Money; sotto questa denominazione poi si comprende il
restante ramo destro più una plaga di ghiaccio che si estende senza
interruzione fino alla Punta Patrì corrispondente al ghiacciaio di
Patrì, mentre l'indicazione di quest'ultimo è segnata oltre la punta ed
in modo incerto.

La disposizione e la configurazione di tutte queste masse di ghiaccio
risultano chiaramente dalla carta del Paganini; separazione netta fra il
Grand Croux ed il Money non c'è, ma possiamo scegliere la linea che
discende dalla Roccia Viva e raggiunge e si continua nel crestone
3287-2957 della carta Paganini[78]. Daremo al ghiacciaio di Money la
stessa estensione della carta al 50.000 dell'I. G. M. levata nel 1881,
oltre la quale havvi il ghiacciaio di Patrì. Analogamente hanno fatto i
signori Bobba e Vaccarone nella carta al 100.000 annessa alla loro
guida.

Se per la glaciologia le carte dell'I. G. M. fossero attendibili, dal
confronto delle condizioni di estensione del ghiacciaio di Grand Croux
ivi riferite al 1881 con quelle risultanti dalla carta del Paganini e
con quelle osservate nell'estate scorsa, si dovrebbe dire che questo
ghiacciaio si sia di molto allungato in un decennio, ma ciò non è: e la
nostra asserzione fondiamo non soltanto sulla poca fede che abbiamo per
questo riguardo su dette carte, ma su altre osservazioni di cui diremo.
La fronte del ghiacciaio di Grand Croux è quella che attualmente
discende più in basso di tutte le altre dei ghiacciai di Valnontey: ciò
risulta anche dalla carta del Paganini dove essa porta la quota 2340.

La superficie di questo ghiacciaio è molto accidentata per un buon terzo
della sua estensione in alto verso sud-est, diventa regolare nella parte
centrale ed in tutta la sua parte sinistra dove apparisce quale potente
fiumana di ghiaccio che discende fino all'estremo limite inferiore, e la
cui regolarità non è disturbata che dalla non molto accentuata caduta di
seracs fra le quote 2530 e 2420.

Il limite estremo della sua fronte l'abbiamo individuato con un
allineamento passante per esso e per i tre segnali N. 2, 3, e 4 scolpiti
colla solita croce su tre grossi massi stabili di parecchi metri cubi di
volume, facilmente ritrovabili e così disposti: il masso portante il
segnale N. 2 è sulla morena sinistra del vallone, poco discosto dal
sovraccennato appostamento di caccia diroccato; il masso del segnale N.
3 è sulla cresta del lungo e regolarissimo cordone morenico che si trova
sul prolungamento della separazione fra i due ghiacciai della
Tribolazione e di Grand Croux; il segnale N. 4 infine trovasi su un
colossale masso posto sulla destra della testata in questione, fra le
molte ramificazioni di torrentelli scendenti dal ghiacciaio, e da essa
poco discosto.

L'estremità della fronte di questo ghiacciaio, che sotto forma di cuneo
gigantesco s'inoltra nel greto del fondo della valle, è riprodotta
nell'annessa fotografia; questa fu presa addì 9 agosto alle ore 16,15
dalla parte di levante nei pressi del masso portante il segnale N. 4. In
essa si scorgono pure sullo sfondo i seracs e l'estremità occidentale
del ghiacciaio della Tribolazione, come già abbiamo accennato.

Il ghiacciaio di Money nella sua parte alta sud-ovest discendente dalla
Roccia Viva è molto accidentato e si distingue malamente da quello di
Grand Croux; nella restante sua parte elevata è diviso in due bacini
alimentanti, o circhi terminali, dal crestone che discende dalla Tour
St.-Ours (3602 m.) in direzione est-ovest. Queste due plaghe ghiacciate
si riuniscono a valle di detto crestone alla quota 3219 per tosto
separarsi nuovamente in due rami alla quota 3150 in causa di altra
cresta di roccia.

Fatta astrazione della sovraccennata parte triangolare a sud-ovest
presso la Roccia Viva, il ghiacciaio di Money ha superficie e pendìo
assai regolare per due buoni terzi della sua estensione, regolarità
alquanto turbata nella striscia che unisce la estremità inferiore con
quella superiore dei due sovraccennati crestoni divisori. La regolarità
va diminuendo e la pendenza aumentando nei due rami inferiori in cui si
suddivide e termina il ghiacciaio. In complesso, la sua superficie è più
pianeggiante e meno tormentata che non quella dei ghiacciai di Grand
Croux e della Tribolazione.

Il ramo di destra del ghiacciaio di Money termina inferiormente con tre
testate presso le quote 2605, 2673 e 2614 della carta Paganini.

Scelto un grosso blocco di gneiss sulla morena laterale destra, sulla
sua parete che guarda il ghiacciaio scolpimmo il segnale + Nº 8, 1895,
D.P. e sulla sua faccia superiore tracciammo col minio una freccia cogli
estremi scolpiti. Questa freccia che, prolungata, passerebbe per il
centro della sottostante croce, segna l'allineamento passante per il
piede della testata di destra del ghiacciaio ed inoltre la sua visuale
mira alla base a sinistra dell'osservatore della Testa di Valnontey. La
visuale che dal segnale va all'estremità della testata intermedia del
ghiacciaio colpisce esattamente la punta della Becca di Gay; finalmente,
la visuale che passa per l'estremità della testata sinistra passa pure
per il punto dove la cresta rocciosa discendente dalla Becca di Gay si
proietta sulla cresta ghiacciata del Colle di Grand Croux.

Il ramo sinistro del Money discende invece di ben 300 metri più in
basso; a 2600 si restringe bruscamente con una linea che è il
prolungamento del limite del ramo destro; quindi alla quota 2411 si
restringe nuovamente per discendere poi ancora un dislivello di 100
metri e raggiungere così l'estremo limite con una lingua di ghiaccio
molto allungata.

È caratteristico l'aspetto che offre questo ramo del ghiacciaio di Money
quando lo si osserva da certi punti della valle; osservato per es. dalla
morena sinistra, presso la fronte del ghiacciaio della Tribolazione,
esso appare come una gigantesca pelle di fiera distesa quale tappeto con
una zampa protesa; e noi l'abbiamo chiamato _la zampa di leone_.

Tale aspetto apparisce molto bene dalla qui riprodotta fotografia presa
alle ore 13 del 9 agosto dallo sprone roccioso presso l'estremità
sinistra della fronte del ghiacciaio della Tribolazione e sul quale sta
il segnale N. 5.

Le irregolarità superficiali del ghiacciaio coi conseguenti effetti
d'ombra producono delle screziature che rendono grande l'accennata
rassomiglianza. La fotografia abbraccia il tratto di cresta che va dalla
Punta Cisseta alla Roccia Viva; vi si vedono nettamente i due rami in
cui è diviso il ghiacciaio dal sovradescritto crestone roccioso; sulla
destra del quadro appare pure l'estremo lembo destro del ghiacciaio del
Grand Croux, separato dal Money da un grosso costolone di roccie.


III.

A quanto precede si riducono le osservazioni da noi fatte sulle
condizioni attuali dei ghiacciai del Gruppo del Gran Paradiso; ci rimane
a dire di alcune altre osservazioni fatte in passato, ora molto preziose
per ricostrurre la storia glaciale contemporanea della Valnontey,
risalendo fino a più di 60 anni addietro.

Sopra un macigno sporgentesi presso il letto del torrente, ad un quarto
d'ora di cammino circa sopra il ponticello da noi scelto per origine
delle nostre coordinate, ritrovammo il segnale postovi nel 1833 dal
curato Chamonin ad indicare l'estremo limite cui arrivava in allora il
gran ghiacciaio di Valnontey, costituito dall'unione di quelli di Money,
di Grand Croux, della Tribolazione e, secondo alcune informazioni, anche
da quello dell'Herbetet.

Le coordinate di questo segnale riferite al sovraindicato sistema d'assi
ortogonali, sono:

  X = -717,42, Y = -387,80.

Abbandonando questo segnale e raggiungendo la strada di caccia
dell'Herbetet, dopo breve percorso si arriva al punto in cui questa è
attraversata dal torrente che scende dall'Herbetet, dopo di che la
strada s'arrampica con comode risvolte su alcune balze di roccie
arrotondate e striate. Su una parete verticale di queste roccie sta
scolpita la seguente iscrizione:

             GLACIER
           <---------
              1866

  E. D'ALBERTIS--J. P. CARREL.

Questo è il segnale che nel 1866 l'egregio abate valdostano Giovanni
Pietro Carrel e l'illustre esploratore genovese Enrico D'Albertis
ponevano per segnalare il limite inferiore del ghiacciaio di Valnontey.
Questa segnalazione è completata da altro segnale, posto pure nello
stesso anno più in basso presso il torrente: la retta che univa questi
due segnali rappresentava, in direzione trasversale all'asse della
valle, il detto limite.

Come già per il segnale Chamonin, abbiamo con tutta cura collegato colla
nostra poligonale topografica questi due punti, le cui coordinate sono
le seguenti:

  1º segnale (superiore)  X = -1004,17,  Y = -547,45
  2º segnale (inferiore)  X = -1035,05,  Y = -530,50

La retta che li unisce quasi in direzione di N.NO.--S.SE. fa colla linea
N-S un angolo di 28° 45´ 39", e la distanza fra i due punti risulta di
m. 35,25.

Abbiamo così tre limiti ben accertati nel ghiacciaio di Valnontey in
epoche diverse: nel 1833, nel 1866, ed i limiti attuali dei singoli
ghiacciai in cui quello si è suddiviso ritirandosi.

Prendendo in considerazione la bocca orientale del ghiacciaio della
Tribolazione, di cui conosciamo le coordinate

  X = -1082, Y = -1108,

deduciamo che il cammino percorso nel suo regresso dal ghiacciaio dal
1833 al 1866 è di metri 348,21 in 33 anni, cioè m. 10,55 all'anno in
media, e che il cammino percorso dal 1866 al 1895 per arrivare
all'attuale limite orientale della Tribolazione fu di m. 960,06 in 29
anni, con una velocità media annua di m. 33,10 dato che il cammino siasi
sempre effettuato nel senso del ritiro.

La velocità così risultante appare nel secondo trentennio considerato
tripla di quella del trentennio precedente; ma tale valore non è
applicabile certamente a tutto il periodo 1866-1895, perchè in questo
dobbiamo distinguere tre parti, cioè il primo periodo che va dal 1866 al
momento in cui il ghiacciaio di Money si è staccato dagli altri due; il
secondo che va da questo momento a noi ignoto all'altro pure ignoto in
cui si separarono anche i due ghiacciai di Grand Croux e della
Tribolazione; il terzo infine che dal momento di quest'ultima
separazione arriva fino all'agosto 1895.

In queste tre parti la velocità di regresso dovette evidentemente essere
assai differente: dal 1866 fino a quando i tre ghiacciai continuarono ad
essere riuniti, una sola era la fronte, e la superficie d'ablazione
piccola in confronto della massa glaciale; nella seconda parte la
velocità di regresso deve essersi notevolmente accresciuta per
l'accresciuta superficie frontale di ablazione; nella terza parte,
infine, tale velocità deve essersi ancora aumentata grandemente per i
due ultimi ghiacciai, essendosi anche per questi più che raddoppiata la
superficie frontale d'ablazione.

Con questa considerazione si potrebbe dar ragione dell'enorme differenza
nelle due sovrascritte velocità di ritiro, senza bisogno d'ammettere che
sia avvenuto qualche brusco cambiamento nelle condizioni locali
regolanti il regime glaciale.

Del resto, l'ultimo valore della velocità di ritiro di quei ghiacciai
può essere assai lontano dal vero, anche perchè noi non conosciamo
esattamente il momento in cui le fronti dei singoli ghiacciai si
disposero nell'attuale loro posizione.

Vedremo in seguito come da altri dati si deduca per la velocità di
ritiro subito dopo il 1866 un valore assai maggiore, e come verso il
1885 questa sia diminuita assai; manteniamo ciononostante le
considerazioni poc'anzi svolte perchè, nella grande incertezza in cui
ora ci troviamo riguardo alla legge del ritiro di quei ghiacciai; esse
servono, se non ad altro, a sviscerare sempre meglio tutte le
particolarità del fenomeno.

Che quei ghiacciai si siano ritirati oltre il limite attuale e quindi
nuovamente avanzati, lo neghiamo, e lo neghiamo con certezza almeno fino
a tutto il 1889, e non crediamo nemmeno che ciò abbia potuto succedere
nei successivi 6 anni, se dobbiamo prestar fede alle informazioni
locali.

Che alcuni di quei ghiacciai dopo essersi ritirati si siano nuovamente
avanzati dopo il 1881, lo afferma il dott. Virgilio di cui riportiamo
integralmente il seguente lungo brano[79]: «I tre maggiori ghiacciai del
massiccio del Gran Paradiso, compresi appunto nel Vallone di Valmontey,
quelli cioè della Tribolazione, di Grancrou e di Money, hanno subìto in
questi ultimi venti anni una marcatissima diminuzione. Nel 1875 le loro
estremità riunivansi in una fronte terminale unica; ma dopo il 1875 esse
si erano ritirate e disgiunte. Tale periodo di ritiro continua tuttora
(1885) per il solo ghiacciaio di Money, mentre per gli altri due si è
già iniziato circa dal 1881 il periodo d'avanzamento, per cui questi
sono di nuovo uniti per le loro fronti terminali».

«La ragione di questa differenza nelle variazioni periodiche di tre
ghiacciai vicinissimi fra di loro, per cui uno trovasi in ritardo circa
l'iniziarsi del suo periodo d'avanzamento, periodo già cominciato negli
altri due, sta a parer mio, nella conformazione ed orientazione dei
rispettivi bacini di raccoglimento delle masse di ghiaccio. Infatti, i
bacini glaciali della Tribolazione e di Grancrou sono ampi, pochissimo
accidentati e rivolti a nord, mentre quello di Money è molto
accidentato, interrotto da speroni rocciosi e rivolto ad ovest. In
conseguenza di ciò deve risultare una maggior ablazione per quest'ultimo
ghiacciaio.»

  [Illustrazione: PIEDE DEL RAMO OVEST DEL GHIACCIAIO DELLA TRIBOLAZIONE

  _Da una fotografia dell'ing. A. Druetti._]

  [Illustrazione: SCARPA TERMINALE DEL GHIACCIAIO DELL'HERBETET

  _Da una fotografia dell'ing. A. Druetti presa dalla parte destra della
  morena frontale._]

Il Baretti, ricordato il fatto del constatato ritiro di quei ghiacciai
dopo il 1865, è più prudente nel pronunciarsi circa un nuovo periodo
d'avanzamento, ad ammettere il quale però è propenso. Ecco le sue
parole: «Pei ghiacciai che scendono dal Gran Paradiso nel vallone di
Valnontey abbiamo il seguente dato, da noi raccolto e consegnato in un
lavoro, _Per rupi e ghiacci_, pubblicato nel 1875: i ghiacciai del
bacino nel 1865 si fondevano assieme in una sola fiumana in basso: nel
1874 erano già disgiunti per ritiro di quasi 750 metri; il ritiro
continuò fino al 1883. Non sappiamo quali varianti siano avvenute in
questi ultimi nove anni; l'abate Carrel, studiosissimo di cose naturali
ed abitante a Cogne, sarebbe la persona adatta in superior grado a
tener nota delle variazioni che ora supponiamo nel senso di
accrescimento.»[80]

Notiamo intanto che dalle osservazioni del Baretti si deduce una
velocità di ritiro nel ghiacciaio di Valnontey di 83 metri all'anno in
media nel periodo 1865-1874.

Per meglio conoscere le vicende del fenomeno glaciale in questione, noi
ci serviamo appunto delle preziose osservazioni locali fatte dal 1871 al
1889 dall'ab. Carrel, circa la cui competenza in merito condividiamo
pienamente l'opinione del Baretti.

L'abate Carrel addì 19 ottobre 1876 fece uno schizzo dei ghiacciai di
Valnontey che porta, oltre la sua firma, l'indicazione: «Cette vue a été
prise, en montant à l'Herbetet, au point culminant d'où la route royale
redescend». In questo stesso punto si recò negli anni successivi a
riprendere la stessa veduta e potè così raccogliere una serie di schizzi
dai quali appariscono le condizioni di quei ghiacciai nelle epoche
seguenti oltre la sovrascritta: 5 novembre 1877, 15 ottobre 1879, 23
settembre 1880, 22 agosto 1883, 2 settembre 1884, 1 ottobre 1886, nel
1888, e 6 settembre 1889[81].

Il cortese abate avendoci consegnati i suoi schizzi (del che vivamente
lo ringraziamo) ce ne varremo fin d'ora per chiudere questo lavoro.

Dalla veduta presa il 19 ottobre 1876 il ghiacciaio di Money risulta
completamente staccato dagli altri due e confinato nelle rupi scoscese
sulle quali si distende attualmente la «zampa di leone»; la sua forma
però non è così ristretta, ma presenta una larghezza assai maggiore. Vi
si vede inoltre tracciata chiaramente la strada di caccia che,
staccandosi da quella dell'Herbetet, attraversa su un ponticello il
torrente e sale sul fianco destro della valle, dapprima con parecchi
zig-zag e quindi, dopo una larga risvolta, rimonta le rupi sottostanti
al ghiacciaio di Money con un'altra serie di fitti zig-zag fino ad un
appostamento di caccia. Questa strada ci si disse costrutta nel 1872 o
1873; per cui già a quell'epoca il ghiacciaio di Money si era staccato
dagli altri due. Questi costituenti un unico ghiacciaio, dal Carrel
detto ora di Valnontey ora di Grand Croux, hanno il loro limite un poco
a monte dei primi zig-zag sovraccennati, in un punto che ci pare di
poter stabilire alla distanza di 500 metri dal limite del ghiacciaio nel
1866; ne risulterebbe pertanto una media velocità di regresso di 50
metri all'anno.

Dagli schizzi posteriori risulta che negli anni successivi il ghiacciaio
di Valnontey andò gradatamente ritirando in alto il suo piede terminale,
rimanendo pur sempre uniti i suoi due ghiacciai costituenti fino al
1884; nel 1886 apparisce la separazione dei due ghiacciai che andò
sempre meglio accentuandosi negli schizzi relativi al 1888 e 1889.

Queste osservazioni contraddicono pertanto all'asserzione sovraricordata
del dott. Virgilio, perchè, se dopo il 1881 quei due ghiacciai avevano
la fronte comune, questo non era per causa d'un avanzamento, ma perchè
ancora non s'erano separati, separazione avvenuta verso il 1886 ed
esistente tuttora. E che nell'intervallo fra il 1884 ed il 1886 abbia
continuato il ritiro in quei ghiacciai lo dimostra la seguente
circostanziatissima affermazione scritta di pugno dell'abate Carrel a
tergo dello schizzo che porta la data del 1º ottobre 1886 e che si
riferisce al ghiacciaio di Grand Croux separato da quello della
Tribolazione, ivi detto del Gran Paradiso: «Le 1^r octobre 1886 je suis
parti de Cogne a 6^h ¼ du matin, et ayant passé par le sentier de
l'Herbétet, je suis arrivé au point culminant d'observation a 9^h ¼. Le
jour n'était pas propice pour dessiner parce que la dernière neige
tombée couvrait en partie les roches et ne permettait pas de distinguer
d'une manière sûre la roche du glacier. Cependant j'ai pu vérifier que
le glacier a reculé de 27 mètres depuis le 2 septembre 1884».

Aggiungeremo ancora che i punti in cui sono segnati i limiti inferiori
dei ghiacciai di Grand Croux e della Tribolazione negli ultimi schizzi
del 1888 e 1889 ci paiono approssimativamente quelli attuali, ciò che
però verificheremo. Inoltre, in tutti 9 gli schizzi il ghiacciaio di
Money appare stazionario sulle roccie sulle quali arriva tuttora il suo
ramo sinistro.

In quanto poi all'attribuire le differenze nelle variazioni periodiche
di ghiacciai, anche vicinissimi, alla conformazione ed orientazione dei
rispettivi bacini di raccoglimento delle masse di ghiaccio, siamo in
massima d'accordo col dottor Virgilio; ma, venendo al caso concreto,
dobbiamo però fare qualche osservazione. Da quanto abbiamo detto
precedentemente e che chiaramente risulta dalla semplice ispezione della
carta del Paganini, il bacino glaciale del Money è meno accidentato ed
interrotto di quelli di Grand Croux e della Tribolazione; e, riguardo
all'esposizione, quello di Money, quello di Grand Croux e parte di
quello della Tribolazione sono nelle identiche condizioni, cioè con
esposizione a nord-ovest, mentre soltanto quello della Tribolazione (e
non tutto) è esposto a nord-est.

Noi crediamo più conveniente, per spiegare il più rapido ritiro del
ghiacciaio di Money in confronto degli altri due, ricorrere ad un'altra
legge esattamente verificata per i ghiacciai della Valnontey, quella
cioè per la quale _la resistenza dei ghiacciai all'ablazione è tanto
maggiore quanto maggiore è l'elevazione dei loro circhi terminali a
parità della loro estensione, ed a parità d'elevazione e d'esposizione è
tanto maggiore quanto più i ghiacciai sono vicini al centro del
massiccio ricoperto di ghiacci_. Si sa infatti che la temperatura
dell'atmosfera va diminuendo coll'altezza, e, nei limiti delle massime
altezze delle nostre montagne, ciò favorisce una maggior precipitazione
di acqua allo stato di neve.

Una gran massa ghiacciata, qual è il massiccio del Gran Paradiso, non
può a meno di far sentire la sua azione refrigerante intorno e sè, e
l'effetto suo va diminuendo naturalmente colla distanza. Ecco infatti
che, a parità d'esposizione e d'altre circostanze, noi vediamo nella
Valnontey i ghiacciai rialzare la quota del loro limite inferiore di
mano in mano che s'allontanano dalle eccelse altezze (Gran Paradiso,
Becca di Moncorvè, Punta di Ceresole e Testa di Valnontey) che
costituiscono il nocciolo di quella regione ghiacciata. Così noi vediamo
i ghiacciai della Tribolazione, di Grand Croux ed il ramo sinistro del
Money discendere colle loro fronti sotto i 2400 metri; quindi a destra
vanno salendo le fronti del Money a 2600 m. circa, di Patrì a 2750 circa
e di Valletta a 2850; e finalmente sulla sinistra le fronti risalgono
oltre i 2900 pei ghiacciai di Dzasset e d'Herbetet, a 2950 circa per
quello del Sertz ed a circa 3000 per quello di Lauzon.

Da quanto abbiamo esposto si può adunque concludere che i ghiacciai
della Valnontey hanno in poche diecine d'anni subìto un rilevantissimo
regresso, che se questo non continuò anche negli ultimi anni, in questi
si sarà mantenuto uno stato stazionario, ma che tutto porta ad escludere
qualsiasi avanzamento.

In relazione coi movimenti oscillatori dei ghiacciai sta evidentemente
la piovosità e caduta di neve in un dato periodo di tempo. Le
osservazioni fatte a Cogne, ad Aosta e in altre località della valle
dall'abate Carrel e da altri fanno constatare una notevole diminuzione
nella piovosità della Valle d'Aosta. Non abbiamo ancora i dati relativi
a Cogne che il Carrel sta compilando; ma tuttavia non sarà del tutto
fuor di luogo riprodurre il seguente quadro compilato e pubblicato[82]
da questo prete osservatore e studioso, e che porta la data del 1º
luglio 1896. In esso sono comparate le quantità d'acqua caduta ad Aosta
sotto forma di pioggia o di neve nel quinquennio 1841-1845 registrate
dal canonico Georges Carrel, con quelle relative al quinquennio
1891-1895 notate da J. P. Carrel, esattamente cinquant'anni dopo.

  +--------------------------------------------------------+
  |                                                        |
  |             1^{er} TABLEAU                             |
  |                                                        |
  |      Millimètres d'eau de pluie ou de neige            |
  |          à la Cité d'Aoste                             |
  |                                                        |
  |--------------------------------------------------------|
  |Années |  1841 |  1842 |  1843 |  1844 |  1845 | Total  |
  |-------+-------+-------+-------+-------+-------+--------|
  |       |       |       |       |       |       |        |
  |Janv.  |  39,0 |  57,3 |  77,9 |  23,8 | 173,7 |  371,7 |
  |Fév.   | 191,0 |  12,3 | 196,7 |  92,1 |  40,0 |  532,1 |
  |Mars   |   0,9 |   9,0 |  11,3 |  36,6 |  76,7 |  134,5 |
  |Avril  |  44,9 |  90,1 |  38,6 |   2,5 |  26,1 |  202,2 |
  |Mai    |  45,3 |  12,7 |  81,5 |  57,1 |  37,8 |  234,4 |
  |Juin   |  23,5 |  10,7 |  44,2 |  32,8 |  68,1 |  179,3 |
  |Juillet|  29,0 |  58,4 | 124,7 |  38,3 |  18,0 |  268,4 |
  |Août   |  27,0 |  55,2 |  38,6 |  21,0 | 129,2 |  271,0 |
  |Septem.|  55,1 |  87,5 |   0,1 |  69,8 |  45,5 |  258,0 |
  |Octob. | 220,0 |  20,7 | 120,0 | 125,5 |  47,5 |  533,7 |
  |Novem. |  52,5 |  31,5 | 108,5 |  25,3 | 100,0 |  317,8 |
  |Décem. |  55,9 |  12,0 |   0,0 |  70,0 |  46,0 |  183,9 |
  |-------+-------+-------+-------+-------+-------+--------|
  |Totaux | 784,1 | 457,4 | 842,1 | 594,8 | 808,6 | 3487,0 |

  +--------------------------------------------------------+
  |                                                        |
  |                  II^{me} TABLEAU                       |
  |                                                        |
  |       Millimètres d'eau de pluie ou de neige           |
  |        à la Tour du Lépreux  (_Cité d'Aoste_)          |
  |                                                        |
  |--------------------------------------------------------|
  |Années |  1891 |  1892 |  1893 |  1894 |  1895 |  Total |
  |-------+-------+-------+-------+-------+-------+--------|
  |       |       |       |       |       |       |        |
  |Janv.  |   7,8 |  14,5 |   4,5 |  19,5 |  58,0 |  104,3 |
  |Fév.   |   1,2 |  97,3 |  38,4 |   0,0 |  43,8 |  180,7 |
  |Mars   |  21,7 | 173,7 |   9,3 |   5,2 |  96,9 |  306,8 |
  |Avril  |  41,8 |  20,1 |   1,2 |  24,8 |  43,4 |  131,3 |
  |Mai    |  85,3 |  19,1 |  38,8 |  84,7 |   8,0 |  235,9 |
  |Juin   |  46,3 |  20,9 |  32,2 |  33,4 |  67,1 |  199,9 |
  |Juillet|  53,6 |  45,3 |  35,8 |  10,3 |  24,4 |  169,4 |
  |Août   |  53,5 |  30,8 |   7,3 |  25,8 |  36,4 |  153,8 |
  |Septem.|  29,8 |  42,0 |  22,1 |   4,0 |   5,7 |  103,6 |
  |Octob. | 131,7 |  88,4 |  53,2 |  57,0 |  44,7 |  375,0 |
  |Novem. |  17,5 |  49,2 |  14,6 |  14,8 | 129,0 |  225,1 |
  |Décem. |  10,1 |   2,7 |  18,8 |   2,7 |  95,5 |  129,8 |
  |-------+-------+-------+-------+-------+-------+--------|
  |Totaux | 500,3 | 604,0 | 276,2 | 282,2 | 652,9 | 2315,6 |

È veramente notevole la diminuzione di più che un terzo fra l'acqua
caduta nel primo quinquennio e quella caduta nel secondo.

Quando si potessero avere per tutta la regione alpina i dati
pluviometrici per lunga serie d'anni, allora il problema glaciale
entrerebbe nel suo vero campo: nel campo della meteorologia.

       *       *       *       *       *

Prima di por fine a queste pagine registriamo una parola di encomio per
la guida Giuseppe Barmaz di Pré-St-Didier che ci fu compagno per una
ventina di giorni nelle nostre peregrinazioni. Quanto egli ci fu guida
capace e sicura nei pericoli, altrettanto si addimostrò paziente ed
intelligente nell'aiutarci nelle nostre disagevoli ricerche e
segnalazioni le quali se pur riuscirono così modeste, lo sarebbero forse
state ancor più senza l'opera sua.

  Torino, luglio 1896.

  F. PORRO della Sezione di Cremona.
  A. DRUETTI, _Relatore_.

NOTE:

    [64] Vedi «Riv. Mens. C. A. I.» vol. XIV (1895) pag. 199.

    [65] BARETTI M.: _Studi geologici sul Gruppo del Gran Paradiso_,
    nelle Mem. R. Acc. Lincei, Serie 3ª, vol. Iº, 1877.

    [66] Notiamo però che la suesposta legge che stabilisce una
    relazione fra la direzione degli strati e quella dell'asse della
    valle in essi scavata, ed il pendio dei fianchi di questa, non va
    intesa in senso assoluto essendochè nelle valli di _comba_ o
    d'_interstratificazione_ il pendio dei fianchi dipende
    essenzialmente dalla inclinazione degli strati. Questa nelle valli
    di comba influisce altresì grandemente sulla degradazione
    superficiale, mentre nelle valli di perfetta _chiusa_ tale
    degradazione dipende essenzialmente dalla natura litologica delle
    rocce.

    [67] DE MARCHI L.: _Le cause dell'Êra glaciale_. Pavia, Fusi, 1895.

    [68] VIRGILIO F.: _Di un antico lago glaciale presso Cogne in Valle
    d'Aosta_, negli Atti della R. Acc. Scienze di Torino, 1886.

    [69] VIRGILIO F., loc. cit.

    [70] BARETTI M.: _Geologia della Provincia di Torino_. Torino, F.
    Casanova, 1893, p. 352-53.

    [71] UZIELLI G. e DRUETTI A.: _La Geologia e le sue relazioni con
    l'ingegneria italiana_. Torino, 1890.

    [72] _Sullo studio del movimento dei ghiacciai_: Relazione della
    Commissione nominata dalla Sede Centrale del C. A. I. nella «Riv.
    Mens.» vol. XIV (1895) pag. 199.

    [73] SANTI F.: _In Valle di Cogne, ecc., con appunti botanici_,
    nella «Rivista Mensile del C. A. I.» vol. XV (1896) num. 3.

    [74] In altra pubblicazione daremo gli schizzi particolareggiati di
    tutti i segnali eseguiti e visuali adottate, allorquando avremo
    maggior copia di materiale raccolto.

    [75] BOBBA G.: _Attorno al Gran Paradiso_, nel "Boll. C. A. I." vol.
    XXVIII, pag. 218.

    [76] BOBBA G.: _Attorno al Gran Paradiso_, nel citato «Bollettino»,
    pag. 227.

    [77] PORRO F.: _Sull'opportunità che le variazioni dei ghiacciai
    italiani siano sistematicamente studiate, e sulle ricerche iniziate
    a tale scopo._ Estr. dagli «Atti del IIº Congresso Geografico
    Italiano». Roma 22-27 settembre 1895.

    [78] VACCARONE L.: _Il Gruppo del Gran Paradiso._ Torino, V. Bona,
    1894, pag. 23.

    [79] VIRGILIO F.: _Di un antico lago glaciale presso Cagne, ecc._,
    negli Atti della R. Acc. Sc. di Torino Vol. XXI 1885-86, pag. 294,
    nota in calce.

    [80] BARETTI M.: _Geologia della Provincia di Torino._ Torino, F.
    Casanova, pag. 375.

    [81] Quando noi eravamo colla macchina fotografica nelle valli di
    Cogne ignoravamo questa circostanza, per cui non potemmo recarci nel
    punto sovrindacato della strada dell'Herbetet per ricavare colla
    fotografia la stessa veduta dall'abate Carrel stata schizzata in 9
    anni diversi. Ci asteniamo pertanto dal pubblicare detti schizzi
    fino a quando (e sarà fra breve) avremo fotografata quella veduta, e
    potremo così su di essa riportare i disegni dell'abate Carrel, e
    ricostrurre nove diversi stati di quei ghiacciai in passato.

    [82] Vedi: _Echo des Agriculteurs Valdôtains._ II Année, N.º 13: 1
    juillet 1896.




Escursioni e studi nelle Alpi Marittime.


Felice colui che, avendo l'ordinario suo campo di lavoro in una grande
città industriale, in mezzo ad un'interminabile pianura, trova pure il
tempo e l'occasione di passare una parte dell'anno sulle Alpi! Così io,
stanco della vita monotona e dei molteplici studi, facevo da 6 anni ogni
estate il viaggio da Lipsia a Tenda, ove villeggiavano i miei genitori.
E qui, fra quel clima stimolante, in mezzo a quei monti che m'invitavano
a visitarli, non solo potei rinvigorire le mie forze e ritemprare i miei
nervi, ma trovai anche una natura infinitamente degna d'attenzione e di
studio; e fu per me, nei freddi e brumosi inverni di Lipsia, un conforto
lo studiare quello che trovai scritto sulle Alpi e sui loro fenomeni, e
riunire ciò che sui monti da me percorsi potevo dire, sia secondo le
osservazioni da me raccolte coi miei poveri mezzi, sia secondo quelle
che fecero altri visitatori. Ed ora presento un saggio dei miei studi,
premessa una breve narrazione delle escursioni da me eseguite.

Il mio lavoro è certo pieno d'imperfezioni e di lacune; ma ad
intraprenderlo mi spinse più che tutto l'amore di quelle Alpi, nelle
quali ho passato i più bei giorni di mia vita.


I.

Escursioni.

Dopo una salita alla Cima di Marguareis (m. 2649) che compii il 20
agosto 1892, il 12 settembre successivo, in compagnia del sig. P. Salvi,
risalii con bellissimo tempo la Valle della Miniera, pernottando, dopo
una breve gita al Lago di Fontanalba, nella bella casa del signor
Pellegrino in Val Casterino, nella località segnata sulla carta col nome
di S. Maria Maddalena.

Li 13 passammo per la Valmasca, il recesso lacustre dei laghi del Basto
e la ripida Baissa di Valmasca (m. 2473), ove trovammo moltissima neve
cadutavi una settimana prima, e scendemmo poi per l'orrido burrone delle
Meraviglie, in cui a stento riuscimmo a scoprire taluna delle vantate
incisioni. Alla sera, il sig. Salvi se ne tornò a Tenda, mentre io
pernottai alle capanne di Tetto Nuovo, dal buon «Eumeo» Tribulla.

Il giorno dopo, fermatomi ai Laghi Lunghi per prendere un bagno nel rio,
salii sul Passo del Trem, passando presso il Lago Carbone, benchè sia
preferibile passare per i laghetti del Trem; sotto il passo v'è ancora
un laghetto con pessima acqua, piena di bestioline rosse; però qui come
altrove la sete mi vinse e, benchè con grave ripugnanza, dovetti bere
tale liquido disgustoso. Verso le 14, mentre il cielo si copriva di
nuvole, giunsi sulla Cima del Diavolo (m. 2687); tornato al Passo, misi
circa un'ora per attraversare l'orrenda cassera che riempie il fondo del
Vallone di Mairis; tale cassera è il più selvaggio ed il più
caratteristico fra i numerosi campi di blocchi rocciosi che incontrai in
quelle regioni, e non v'è, a quanto io sappia, altro mezzo di passarvi
che scalando per diritto e per traverso quei grossi massi disposti in
lunghe schiere in modo da formare un vero labirinto. Infine, vicino ad
una fresca sorgente, trovai un sentieruzzo che rapidamente mi condusse,
per l'angusto vallone disposto a scaglioni, sul terrazzo della Vastera
Sottana, da cui una buona mulattiera scende per la Val Gordolasca; ivi
pernottai alle Case Cluots (m. 1560).

Il giorno seguente rimontai la Gordolasca sino al Lago Lungo, la cui
visita, che compiesi agevolmente per mezzo di facili sentieri da capre,
raccomando caldamente ad ogni amatore di una natura veramente alpestre.
Non sapendo che dal lago si può guadagnare direttamente il Passo di
Monte Colomb, avevo lasciato parte dei miei bagagli alla Vastera Streit
e dovetti tornarvi con molta perdita di tempo. Salii poscia ad
un'insenatura della cresta ovest, più alta ed assai più a nord di quel
passo; ma la cresta cominciando a velarsi dalle nebbie, fui costretto a
discendere per una ripidissima frana che mi condusse sopra il laghetto
di M. Colomb; ove non trovai nessuna traccia del sentiero che dovrebbe
esservi, secondo la carta e la «Guida Martelli e Vaccarone»; il vallone
facendosi impraticabile sotto il lago, feci un lungo giro per le roccie
a nord, giungendo infine alla Vastera Sottana del Balour. Sorpreso poi
dalla notte, a stento riuscii a guadagnare la Madonna delle Finestre,
alle ore 20; l'albergo era chiuso, ma i pastori mi diedero un letto
nell'antica trattoria.

Li 16, per la larga mulattiera che trovai in ottimo stato, attraversai
il Colle delle Finestre, incontrando ancora molta neve. A San Giacomo
fui accolto con squisita ospitalità dagli ufficiali della 13ª Compagnia
Alpina, che conosceva fin da Tenda.

Nel 1893 feci a Tenda la conoscenza del sig. W. Symington, scozzese, il
quale, avendo già visitato, come turista, tutte le Alpi Svizzere ed i
paesi attorno al Mediterraneo, espresse il desiderio di conoscere anche
le Alpi Marittime. Gli feci allora la proposta di accompagnarmi in una
grande gita, a condizione che si conformasse ai miei disegni.

Li 17 agosto il predetto signore ed io partimmo da Tenda in compagnia di
4 altri signori e 10 signorine, passando la notte a Casterino, dopo una
giornata molto allegra. Li 18, due giovani e le 6 più brave signorine ci
accompagnarono sino al Lago inferiore di Valmasca; poi noi due rimanemmo
soli a compire sino nella Val Gordolasca, lo stesso itinerario che avevo
già seguìto nel 1892. Il giorno 19, dopo aver pernottato alle capanne
del Tetto Nuovo, facemmo una gita alla Cima del Diavolo ove giungemmo
assai tardi nel dopo pranzo. La cassera sotto il Passo del Trem fu pel
sig. S. una cosa affatto nuova; qui ci rimase molto indietro, non
essendo abituato a saltare da un masso all'altro o ad arrampicarsi su
quei blocchi, di cui taluni hanno perfino da 3 a 5 metri di grossezza,
giungendo infine senz'altro incidente alle case Cluots. Pernottato poi
in un fienile, il giorno 20 non si fece altro che rimontare la valle
fino alla Vastera Barma (m. 2160), dove il mandriano ci aveva detto
esservi delle vacche; ma queste più non avendo trovate, fu fortuna che
dopo parecchio passeggiare, fummo raggiunti verso sera da un capraio,
che però scendeva più basso nella valle, il quale ci diede del latte.

Il ricovero del C. A. F. alla Vastera Barma, è a circa metri 50 sopra il
rio, si compone di due stanze umide, con ingresso comune, munite di
solide porte e chiudende di legno; la porta interna che conduce alla
seconda stanza--più elevata--era chiusa a chiave[83], mentre nella prima
stanza il suolo era così fangoso che non era possibile passarvi la
notte. Ci decidemmo dunque di installarci nella Vastera sita poco
discosto, ed acceso un fuoco di rododendri, ci avvolgemmo bene, coprendo
i piedi con erba secca; la notte fu bella e molto mite.

Li 21, alle 5 proseguimmo pel grandioso anfiteatro prativo della Fous,
circondato da monti ertissimi, poi per un buonissimo sentiero fra i due
laghetti del Clapier sino ad una specie di terrazzo a circa m. 2600 di
altezza, poco sotto il Passo Pagarì. Il tempo essendo bellissimo (si
vedeva il mare), proposi al sig. S. di fare l'ascensione del Clapier
che, visto da quel lato, ha l'aria tutt'altro che minacciosa. Però,
sebbene sia di facile accesso, devo consigliare di non trascurare gli
avvisi che danno Martelli e Vaccarone nella loro «Guida», giudicando per
questa escursione necessaria la guida, poichè non è tanto semplice di
trovare i passaggi più comodi per la salita, e fuori di questi non
mancano i brutti posti.

Attraversata una lunga petraia, giungemmo sul grande nevato che, in
forma di una striscia orizzontale, facendosi però ripida più sopra
(verso nord), fiancheggia il monte ad ovest. Volevamo guadagnare
l'estremità sud del nevato, dalla quale la salita si presenta più
facile, ma era molto incomodo il camminare su quella neve ancora dura, e
così preferimmo di salire per un ripidissimo e franoso canalone, col
rischio che il signor S. mettesse in moto dei sassi, i quali m'avrebbero
toccato senza che io potessi evitarli. Infine, giungemmo sul pendìo
superiore del monte, che non offre la menoma difficoltà; verso le 10½
eravamo sulla cima (m. 3046) con aria così calma che si sarebbe potuto
accendere un fiammifero (temp. +7° all'ombra); però le nebbie
accumulavansi sull'orizzonte, velando il mare e la pianura. Sul maggiore
dei due segnali v'era un bastone con un fazzoletto, postovi dal sig.
tenente Cornaro nell'ottobre 1892.

Ci fermammo ¾ d'ora, e presi tre fotografie. Voleva poi scendere
direttamente al Passo Pagarì, potendosi, secondo la citata «Guida» da
questo passo «volgersi alla vetta, piegando leggermente sul versante
della montagna a sinistra verso il ghiacciaio nord del Clapier, e quindi
salendo per facili detriti lungo il fianco ovest». Devo confessare che,
dalla cresta ovest, non vidi verso nord che rupi scoscese e nevai
ripidissimi, non trovando un luogo opportuno per scendere al colle (alto
poco più di m. 2800) il quale si apre immediatamente al piede del
Clapier, separato dal Passo Pagarì per mezzo di una cresta quotata m.
2940.

Mentre allora il sig. S., più prudente, avrebbe preferito di fare il
lunghissimo giro per la cresta sud, decisi di scendere direttamente sul
fianco ovest, attraversando la parte superiore di un nevato inclinato e
guadagnandone poi, per detriti, la base, che ivi si restringe e cessa
bruscamente sopra una parete a picco, cosicchè chi volesse
attraversarlo, se sdrucciolasse farebbe un salto mortale nel senso vero
della parola. Non volendo nè arrischiare tale salto, nè risalire
ancora, decisi di tenermi sulle rocce a destra, ove scendemmo talvolta
coll'aiuto delle mani, giungendo infine sull'orlo superiore del grande
nevato ovest del Clapier, il quale, prima di farsi piano, forma ivi una
china di circa 20 a 30 m. di altezza, con una pendenza media di forse 30
gradi.

Non avendo nè piccozza nè ramponi, neppure bastoni ferrati, non ci
rimase altro a fare che di scivolare giù. Il signor S. era giunto ad un
punto più favorevole, almeno 5 metri più basso di me, senza che io
potessi raggiungerlo, causa la ripidezza delle rocce frapposte; a stento
potei ritenere una risata, vedendolo rotolare giù, con gambe e braccia
per aria; i suoi effetti svolazzarono di qua e di là, ed essendosi lui
seduto sulla sua giacca di lana per stare meno sul duro, questa gli
rimase trattenuta in alto. Dal mio lato, il pendìo era assai più ripido;
saltata la stretta, ma profonda bergsrunde, mi sentii spinto giù con
rapidità vertiginosa, poichè la neve era affatto dura e di superficie
molto ineguale, così venni scosso e riscosso con salti, la cui velocità
ed ampiezza aumentava sempre. Credo che se l'altezza del pendìo fosse
stata soltanto doppia, mi sarei rotte le ossa, mentre non ebbi che la
pelle delle dita lacerata nel tentare di fermarmi. Vidi poi il sig. S.
che invano tentava di riconquistare la sua giacca. Tentai anch'io e vi
riuscii dopo molto tempo impiegato a intagliare passi, prima colla punta
del mio stativo, poi con un miserabile temperino: discesi rifacendo la
scivolata.

Riguadagnammo la base del Passo Pagarì, sul quale, per un ripidissimo
pendìo, giungemmo alle ore 14. Questo passo non offre la menoma
difficoltà ed è abbastanza facile il trovare la buona via; però, se è
coperto di neve fresca, deve essere assai meno facile. La vista sino al
mare e sui monti circostanti (specialmente sul Clapier) è molto bella,
però non si vede il Lago Lungo, separato dal passo per mezzo di uno
sperone roccioso. A nord comincia immediatamente il ghiacciaio della
Maledìa; secondo la carta e la citata «Guida» credevo di dover scendere
lungo questo, ed attraversato la piccola bergsrunde, seguii la sua parte
inferiore, poco inclinata, pensando che il sig. S. mi seguisse.
Voltatomi però, non lo vidi, e neppure rispose alle mie grida, ciocchè
mi mise in non poca ansia; ma, mentre colla massima cautela scalavo i
blocchi della morena frontale, sovrapposti in condizioni d'equilibrio
veramente artistiche, lo vidi scendere rapidamente una facile china ad
oriente: fu la sola volta che si discostò da me, e non ebbe a
lagnarsene. Per facilissimo pendìo guadagnammo allora la strada di
caccia.

È da deplorare che dalla morte del Re Galantuomo, queste strade, così
ben tracciate, non siano più in maggior parte mantenute, cosicchè sono
rovinate in molti punti, specialmente dove varcano torrenti; però sono
ancora molto preferibili a quasi tutti i sentieri del lato sud di queste
Alpi.

Non avendo nè bisogno nè voglia di scendere per le ripidissime
scorciatoie, seguimmo le numerose giravolte che offrono stupende vedute
sul Lago Bianco, sui nevati e sui monti circostanti (specialmente
sull'altissimo muraglione di Monte Carbonè). Verso le 17 eravamo al gias
Murajon. Scendendo infine la valle per la strada carreggiabile sotto il
gias Colomb, riuscimmo poco prima delle 21 a San Giacomo, dopo circa 15
ore di lavoro interrotto appena da due ore di sosta.

Il giorno 22 scendemmo con sole caldissimo, il bellissimo vallone della
Barra ombreggiato di boscaglie di faggi e dominato da roccie assai
pittoresche, che talvolta sembrano quasi sospese sopra la testa di chi
passa. Lasciata la strada carrozzabile, ci inoltrammo nel Vallone della
Ruina, nel cui rio prendemmo un bel bagno, ciò che del resto facevamo
quasi ogni giorno in qualche torrente (e perfino a 2000 metri nella
Gordolasca, la cui temperatura era di soli 8°C).

Poi rimontammo la valle, affatto priva di boschi, sino al gias Monighet
inferiore. Ivi il sig. ing. B. Sacerdote, che alloggiava coi suoi
aiutanti, occupato a rilevare topograficamente i dintorni, ci ricevette
colla più squisita cortesia offrendoci una buonissima cena ed un
quartiere per la notte.

Avendo preso congedo da questi signori alla mattina del 23, sulle sponde
del Lago della Ruina, salimmo per la buona mulattiera al gias Soprano,
visitando anche il Lago Brocan. Rimontammo poi la strada di caccia del
Colle Chiapous, alla cui sommità (m. 2520) si gode di una vista assai
interessante e v'è un bel ricovero.

Il paesaggio del vallone Lourousa, nel quale poi si scende, è certo uno
dei più grandiosi di queste Alpi, ma su tutto quel tragitto dal gias
Monighet alle Terme di Valdieri non incontrammo acqua che in un solo
punto, il rio Lourousa scorrendo nella valle superiore quasi
continuamente sotto un ammasso di blocchi, cosicchè il suo mormorio
cagiona veri supplizi di Tantalo.

Dal gias Lacarot (m. 1980), dove eravamo alle 19, la strada è quasi
tutta carreggiabile, larga quasi 2 metri, e si svolge in interminabili
giravolte attraverso una bella ma poco folta foresta. Qui ci avvenne uno
strano incidente che dimostra bene come anche nei monti spesso si corre
pericolo quando meno uno se lo aspetta. Un mulo, appartenente certo a
boscaiuoli accampati in quei dintorni, stava ritto sulla strada,
voltandoci la groppa; tentai di passar oltre, ma in quel momento mi
sferrò due calci che mi avrebbero rotte le ginocchia, se non avessero
invece toccato il mio stativo (piede dell'apparecchio fotografico).
Siccome le ripide chine sotto la strada non si mostrarono praticabili,
almeno in quel buio, non ci rimase altro mezzo che di cacciare giù
innanzi a noi quell'animale per buon tratto, finchè ci si presentò una
scorciatoia; passato poi il rio privo di ponte, giungemmo dopo le 21
alle Terme di Valdieri ove ci accolse una musica festosa, non però
destinata a nostro onore; anzi i camerieri non si mostrarono
entusiasmati a vedere il nostro esteriore piuttosto brigantesco, che
molto contrastava colle belle toelette delle signore e colle brillanti
divise degli ufficiali.

Il giorno seguente non proseguimmo che fino a Sant'Anna, ove cadde un
po' di pioggia, la sola che ebbi a vedere durante queste escursioni,
anche nell'estate 1893, che sotto questo riguardo era piuttosto
sfavorevole. Mangiammo e dormimmo nella Trattoria Piacenza, modestissima
a dir vero, ma sufficiente per uno che è abituato allo scarso conforto
dei gias.

Alla mattina, con tempo splendido, salimmo sul Monte Merqua (m. 2148),
dal quale godemmo una bella veduta, poi scendemmo per boscaglie di
rododendri ancora fioriti, nel vallone del Desertetto, senza trovar
acqua che sotto il villaggio di San Bernardo. Alla sera eravamo ad
Entraque, da dove il giorno 26 ripartimmo per Tenda.

Il risultato fotografico di questa spedizione essendo stato ben magro,
mi decisi a tentarne un'altra, ciò che il pessimo tempo non mi permise
per più settimane. Ma nella notte del 27 settembre, vedendo il cielo
sereno e stellato, risolsi di mettermi tosto in marcia e dopo pochi
preparativi partii alle ore 2. Rimontai lentamente al chiaro di luna il
Vallone della Miniera e giunsi verso le 9 ai gias della Valmasca;
proseguendo poi verso nord, attraverso macereti e dirupi, ebbi la
fortuna di trovare subito la via di accesso più facile per guadagnare il
Lago Agnel, passando a nord del rio che ne scende formando una bella
cascata, che si precipita da una parete liscia, alta circa 200 metri;
passai davanti all'imbocco di parecchie caverne, probabilmente poco
profonde (il terreno essendo schistoso) e giunsi infine a una discreta
altezza sopra il lago, senza che mai incontrassi traccia di sentiero.

Alle 14 quando mi fermai sulle sponde del lago, un vento di ovest
spingeva davanti a sè la nebbia; speravo tuttavia che il tempo si
rimettesse volendo ancora scendere pel Lago Bianco al gias Murajon e
tornarmene l'indomani a Tenda pel Colle Vej del Bouc, quantunque tale
percorso riuscisse assai faticoso. Aspettai invano fino alle 16½, ed
allora la prudenza più elementare mi costrinse a tornare indietro.
Volendo però evitare il giro sul lato nord, mi avventurai sulle roccie
che fiancheggiano la cascata, e vi errai lungo tempo poichè giungevo
sempre sull'orlo di precipizii, finchè sul far della notte mi decisi a
rimontare sulle rive del lago. Alle 21 splendeva la luna, ma non
sentendomi la voglia di ritentare la discesa, mi adattai a passare la
notte dove ero. Non tirava vento, ma faceva freddo, tanto che le piccole
pozze attorno a me si ghiacciavano; non trovai legna di sorta, nè un
riparo qualunque, la casa rovinata, di cui parlava ancora il Coolidge
nel 1879, essendo scomparsa.

Certo è che quella notte mi parve interminabile; passai il tempo alla
meglio, recitando, cantando, urlando o rodendo le mie scarse provviste,
ma specialmente contemplando l'indicibile orrore di quel paesaggio. Chi
ebbe la fortuna di vedere un simile spettacolo, non l'avrà certo potuto
dimenticare: la luce chiarissima, ma fredda dell'astro notturno si
diffondeva su quelle rocce massiccie, brulle, fantastiche, scintillava
sui nevati e si rifletteva nel nero ed immobile specchio del lago; le
ombre poi parevano abissi senza fondo.

Alle ore 4, tremante di freddo, mi rimisi in marcia, seguendo la sponda
nord del lago, molto sassosa. Alle 7 giunsi sull'altura del Colle
dell'Agnel (m. 2568), giusto al levar del sole, salutato da me con una
gioia che mi fe' capire il fervore dei selvaggi adoratori di quell'astro
benefico. Ebbi una vista grandiosissima sul Clapier, sui ghiacciai della
Maledìa e sulle erte rupi dell'Argentera; sarebbe però difficile di
immaginare una scena più desolata, più priva di ogni segno di vita; il
Lago Bianco, sebbene situato quasi 100 m. sotto il Lago Agnel, era
ricoperto da una spessa crosta di ghiaccio.

Il Colle dell'Agnel è certo tra quelli, che da Tenda conducono ad
Entraque, il più degno di essere attraversato, ma è piuttosto
malagevole, privo di ogni sentiero, e la discesa verso il Lago Bianco è
piuttosto ripida; fa uno strano effetto il vedere, in mezzo a quel
paesaggio squallido e polare, un palo coll'iscrizione: «Caccia riservata
a S. M. il Re.»

Fermatomi a prender qualche fotografia, tornai indietro e, rifacendo
l'itinerario del giorno precedente, giunsi a Casterino nel pomeriggio
ed a Tenda alle 19, quasi sfinito dal sonno, al quale non avevo potuto
pensare per ben 68 ore.

Nel 1894 cominciai la mia prima grande gita li 27 agosto, rimontando
molto lentamente da Tenda per le case di Maima; la Ripa di Berno e la
Baissa dell'Urno al Colle del Sabbione (m. 2264); il sole era caldissimo
e l'insolito peso che m'ingombrava le spalle mi fece impiegare oltre 12
ore a compire quell'itinerario che si può facilmente effettuare in 5.
Sul colle trovai da dormire in un casolare nel quale entrai per un
finestrino: dentro vi era molta paglia, cosicchè non ebbi a soffrire dal
freddo.

Il 28, passai al Lago della Vacca, vicino al quale vidi un piccolo
stagno rotondo, ancora mezzo riempito di neve ghiacciata: 3 altri
laghetti trovansi proprio a nord del colle, non segnati sulla nuova
carta, bene invece sulla carta sarda; i due stagni sul lato sud non
hanno acqua nell'estate. Poi per facile sentiero guadagnai la larga
depressione del Colle Vej del Bouc (m. 2620); da questo volgendo verso
nord, feci in un'ora, senza disagio, la salita della Cima della Valletta
Grande (chiamata semplicemente «della Valletta» sulla nuova carta; m.
2812), la cui larga cresta, tutta frantumata, domina le petraie ed i
dorsi della Schietta.

Il panorama è esteso e molto interessante; ma, se si eccettua la pianura
piemontese e le pendici imboschite attorno al Vallone di Casterino, la
vegetazione arborea manca quasi intieramente al paesaggio, come le due
case vicino al Lago Vej del Bouc sono quasi i soli segni di vita umana
in quei dintorni. Verso nord-ovest la lunga cresta dentellata di Monte
Carbonè, le cui cime per buon tratto conservano un'altezza pressochè
uguale (il punto più alto, chiamato Punta del Cairas sulla carta sarda,
misura m. 2828), copre gran parte delle Alpi Graie e Pennine, mentre il
selvaggio gruppo dell'Abisso, verso sud, cela i monti di Tenda. Brevi
tratti di pascoli e qualche lago danno a quella natura desolata un
aspetto più ameno: ben altro doveva essere quando folti boschi
nereggiavano su tutte quelle pendici! Fra i laghi merita speciale
menzione il Carboné (m. 2621), di cui si vede l'estremità orientale;
esso è dominato a nord da un contrafforte con culmine quasi rettilineo
(m. 2721).

Tornato al colle, scesi per un sentiero, rovinato in qualche punto,
sulle sponde del bel Lago Vej del Bouc (m. 2060), attorniato in gran
parte da pascoli; preso un bagno nella sua freddissima acqua ed ammirato
il circo romantico di monti rocciosi che ne forma il quadro, andai a
bere del latte dai pastori del vicino gias; v'è anche una bella casa che
probabilmente è un ricovero di caccia del Re Vittorio Emanuele, e più
sotto vedonsi ancora gli avanzi di una strada quasi carreggiabile,
mentre il sentiero attuale, sebbene buonissimo, non è molto largo. Alle
20 ero al gias Colomb (m. 1460), ove mi feci fare un lettuccio all'aria
aperta, poichè colla notte bellissima non mi sorrideva di rinchiudermi
nella fumosa capanna.

Il 29, lasciando ivi parte dei miei bagagli, presi la strada che pel
gias Murajon sale fin sotto il Passo Pagarì, colla intenzione di
visitare il Lago Bianco ed il ghiacciaio del Clapier; però a tale scopo
avrei dovuto a metà cammino volgere verso est, ma accorgendomene troppo
tardi, mi contentai di visitare il piccolo ghiacciaio che chiamerò «di
Peirabroc», attorno al quale incontrai qualche passo sdrucciolevole. Una
grandinata che poco dopo scoppiò mi costrinse a rifugiarmi sotto una
roccia sporgente ed a rinunciare al progetto, del resto un po'
temerario, di passare lungo le scoscese pendici orientali per guadagnare
il Lago Bianco. Tornai dunque indietro, visitando ancora, verso sera, la
bella cascata che si trova nel fondo del vallone di Peirabroc (m. 1627)
e vicino alla quale si svolge sulla pendice una strada di caccia, ora
abbandonata. Dormii ancora vicino al gias Colomb.

Il giorno 30 scesi ad Entraque, e nella sera del 31 mi recai a Sant'Anna
di Valdieri, ove pernottai nella Trattoria Piacenza.

Il 1º settembre rimontai il bellissimo Vallone di Meiris per strada
quasi carreggiabile sino al Lago Sottano della Sella; verso il tocco ero
al Lago Soprano, ed alle 14 giunsi nel vallone superiore, al punto dove
comincia la salita del Colle di Valmiana. Il tempo si era fatto un po'
minaccioso, ma le nubi essendo più tardi svanite, mi decisi a compiere
l'ascensione del Matto. Però, avendo scambiato un contrafforte a nord
poco elevato per la vetta orientale, salii direttamente in quella
direzione, finchè mi trovai su ripido ed instabile macereto; accortomi
dell'errore, dovetti fare un lungo giro non troppo comodo, finchè giunsi
all'estremità del grande nevato ovest del Matto; tentai di rimontarlo
per guadagnare la sua parte media, ben poco inclinata, ma sotto a questa
la neve era troppo dura e sdrucciolevole; scivolai allora giù,
fermandomi ad un piccolo sasso isolato, senza il quale sarei andato a
battere con tutta forza contro i massi che fiancheggiano il nevato.
Seguendo allora l'orlo settentrionale di questo, guadagnai in breve
tempo, dopo 2 ore ½ di ascensione, la punta Est del Matto (m. 3087), per
una china di detriti. Su quel culmine v'era una temperatura
straordinariamente mite (+12° alle ore 17); in alto correvano le nuvole,
velate erano la pianura e le Alpi, fuorchè le Marittime; osservai anche
un grandissimo arcobaleno doppio che innalzavasi dietro la Val Gesso. La
sommità rocciosa non offre posto che per sei o sette persone; non vi
cresce più nessun fiore. Messo nel segnale, allora rovinato, un
biglietto col mio nome, mi separai a malincuore da quel grandioso
paesaggio.

Tentai quindi, per risparmiar tempo, di scivolare giù pel grande nevato
nella sua parte più stretta, ma acquistai subito una velocità tale da
non poterla tollerare pel rimanente tratto; così mi fermai e seguii al
passo le numerose concavità della superficie, in parte ripiene di acqua.
Poi presi a scendere lungo un facile dorso di rocce montoni, credendo di
poter poi raggiungere il laghetto inferiore del Matto: ma me ne
separavano dappertutto muri verticali, e così dovetti risalire con
perdita di tempo quel dorso e girare poi a nord finchè guadagnai il
detto laghetto. Prima di raggiungerlo fui sorpreso dalla notte su quelle
interminabili petraie; però, sebbene non potessi distinguere bene che
gli oggetti più vicini, avevo osservate le particolarità di quella valle
abbastanza bene per raggiungere, senza smarrirmi, alle ore 20½, la
strada, al punto dove avevo lasciato parte de' miei bagagli. Ivi era una
specie di misero rifugio (circa m. 2450) costituito da un solo muro;
sebbene non fosse troppo aggradevole il passare una notte affatto buia
in quel deserto di sassi, privo di ogni albero e distante ben due ore
dall'ultimo gias, mi vi rassegnai avviluppandomi bene nella mantellina e
ficcando le gambe in una piccola cavità; così riuscii perfino a dormire
un poco. È certo che tali avventure non bisogna cercarle, potendo esse
anche finir male; ma stimolano in modo singolare l'energia morale.

Quanto all'ascensione del Matto, osservo che dal lato del vallone di
Meiris, si può facilmente eseguire in 2 ore dal punto dove si lascia la
strada, passando per le chine erbose a nord del laghetto inferiore e
volgendo poi, dietro quello di mezzo, sul dorso di rocce montoni. Dal
lato di Val Vallasco, si guadagna questo stesso dorso dal fondo del
vallone Cabrera per mezzo di una ripida e franosa china sul lato est, ed
è questo il solo punto non tanto facile, mentre nel vallone Cabrera
conduce, dalla strada di caccia, un buon sentiero che se ne diparte
circa mezz'ora sopra il gias Valmiana; è del resto l'itinerario
descritto dal signor Marinelli («Boll. C. A. I.» vol. XII). È da notarsi
che la strada di caccia non varca punto la depressione (circa m. 2650)
che trovasi immediatamente ad ovest del gruppo del Matto; questo colle è
invece abbastanza malagevole. Quanto a scendere direttamente dalla punta
Est alle Terme di Valdieri, difficilmente vi si deciderà chi dal
disopra ha visto quelle precipitose balze; però potrebbe riuscirvi
piegando un certo tratto verso sud.

  [Illustrazione: LA TESTATA DI VAL VALLASCO DAL COLLE DI VALMIANA
  _Disegno di A. Viglino da una fotografia di F. Mader._]

Il 2 settembre all'alba proseguii sulla strada, passando accanto ad una
buonissima sorgente ferruginosa e guadagnando alle ore 8 il Colle di
Valmiana (m. 2920) sul quale v'è un ricovero ben costrutto. Il passo
forma un largo terrazzo franoso e non è che lo sperone occidentale della
Rocca Valmiana (m. 2990), la cui cima Est si può guadagnare facilmente
in ¾ d'ora, mentre la seconda punta, di qualche metro più alta e
coronata da un segnale, è un po' meno comoda. Ad est del passo, un muro
quasi verticale scende verso i laghi del Matto. La vista, poco meno
estesa dal Passo che dalla Rocca, non vale quella del Matto, ma è pure
bellissima, specialmente sui monti e sui laghi del Vallasco, sul
magnifico gruppo dell'Argentera, sulle Alpi Cozie e sul Matto stesso,
che verso sud si prolunga dietro il burrone di Cabrera, con rocce
nerastre di aspetto oltremodo fantastico. La strada è sempre larga e ben
riconoscibile, cosicchè ci vorrebbe poco a renderla di nuovo praticabile
ai cavalli. Il lato sud del passo è anch'esso orrido e roccioso, ma
offre sempre bei punti di vista. Più volte colà incontrai camosci che
non si curarono di me, cosicchè potevo ammirare la loro straordinaria
agilità.

  [Illustrazione: BAISSA DI VALMASCA, CRESTONE DEL M. CAPELET E MONTI A
  OVEST DEL LAGO DEL BASTO

  _Disegno di L. Perrachio da una fotografia di F. Mader._]

Un amante della natura apprezzerà certo l'effetto del divieto di caccia
nei distretti riservati a S. M. il Re, poichè vi prospera la vita
animale, della quale nelle valli di Tenda non si vede quasi traccia. Sul
Matto non è raro il vedere sino a cento camosci; in altri punti vidi
stormi di pernici, francolini ed altri uccelli, poi anche marmotte che
non fuggivano che quando ero molto vicino; i rivi sono singolarmente
ricchi di ghiozzi. Però, eccetto qualche aquila ed un certo numero di
timorose vipere, il solo animale dannoso che incontrai in queste Alpi,
fu un lupo che nel 1891 vidi sotto di me, sulle sponde del Lago del
Trem.

Incontrata una fresca sorgente sopra il gias Valmiana ed attraversato un
bellissimo e profumato bosco di larici, giunsi verso mezzogiorno nel
piano di Vallasco. Dopo un po' di riposo, scesi alle Terme di Valdieri,
e verso sera rimontai ancora, per un delizioso sentiero, attraverso il
magnifico bosco della Stella, ad un gias (m. 1753) sul lato sud del
Vallone di Lourousa, passando poi per un ponte sull'altro lato, vicino
al gias inf. Lourousa, ma si può anche proseguire sulla sponda sud fino
al gias Lacarot.

Non saprei troppo raccomandare, a chi dalle Terme vuol recarsi al Colle
Chiapous o sulla Punta dell'Argentera, di servirsi del detto sentiero
invece delle 35 giravolte della strada di caccia; risparmierà molto
tempo, senza contare il pregio di un'ombra continua. Ridiscesi per lo
stesso cammino alle Terme, ove giunsi alle 20, e di là in vettura
proseguii per Sant'Anna.

Il 3 settembre per bellissimi castagneti salii sul monte l'Arp, a
ponente di Valdieri, senza però guadagnarne la cima, poichè il cielo
cominciava a velarsi. Raccomando ad ogni visitatore della Val Gesso la
facilissima ascensione di questo monte, coperto in gran parte da
praterie e da faggeti. Alto pressochè come il Righi (ha m. 1830), esso
deve la sua bellissima vista meno all'altezza che alla sua posizione
singolarmente favorevole, centrale ed isolata nello stesso tempo; se gli
mancano attorno i grandi laghi, ha invece ai suoi piedi le larghe ed
ubertose valli di Demonte, Desertetto, Valdieri, Entraque, Barra e
Trinità, e gli è vicinissima la grande pianura, coronata da verdi colli;
vedonsi numerosi villaggi, lo stabilimento delle Terme di Valdieri, i
gruppi di Monte Bussaja, del Clapier, dei Gelas, dell'Argentera, di
Oriol, del Matto, con tutti i loro particolari, la bella piramide della
Cima del Lausetto, in gran parte rivestita da praterie, il Nodo del Mulo
a nord della Val Stura, il Monviso, le Alpi Graie e Pennine, ecc. Nello
stesso giorno tornai da Valdieri a Tenda.

Non feci più altra gita prima del giorno 20, nel quale partii alle ore 6
pel Vallone di Rio Freddo, giungendo alle 13½ sulla Cima di
Marguareis[84].


II.

Osservazioni topografiche e scientifiche

1) =Monti, roccie, ecc.=

Della _Cima di Marguareis_ e dei distretti rocciosi circostanti ho già
data una descrizione abbastanza particolareggiata[85], e, come dissi or
ora, avrò occasione di riparlarne per ulteriori studi che vi feci in
parecchie visite alla medesima.

Passando alle _Alpi Marittime proprie_, non dirò che poco sul gruppo del
Clapier.--Il _Clapier_ stesso (m. 3046) si presenta molto diversamente,
secondo il punto da cui lo si vede. Dal lato di Tenda ha quasi l'aspetto
di un cubo, e si vede, all'estremità Est cadente a picco, una punta
secondaria alta 3000 m. circa che costituisce l'estremità del crestone
orientale. Dal lato nord, figura come una piramide rocciosa molto
regolare ed acuta, la suddetta punta secondaria rimanendo nascosta. Dal
lato di Val Gordolasca, infine, presenta un dolce declivio terminantesi
con un corno arrotondato.

Tutto il fianco sud, dai 2800 m. in su, è coperto da massi di gneiss
bruno chiaro, cosicchè il monte merita bene il suo nome; non vi trovai,
oltre ai licheni, altra pianta che qualche «Leucanthemum
coronopifolium», fiore abbastanza comune anche nei bassi monti e che ivi
cresce fin oltre ai 3000 metri. Il muro di roccia a nord del Clapier è
molto simile a quello del Marguareis; visto dal Colle dell'Agnel, non mi
parve più alto di 300 a 400 metri; dalle rocce sporgenti sotto il
segnale, non si vede la base della parete; al di sotto si stende il
grande nevato, in parte ghiacciato, di cui parleremo più avanti.

Non ebbi la fortuna di trovarmi sul Clapier col tempo sereno, ma
confesso che non credo di aver perduto molto. Le catene delle Graie e
Pennine offrono quasi lo stesso aspetto, viste dal Colle di Tenda o
dietro a Cuneo, come dal Clapier, e del resto, tra queste cime tanto
lontane, non spiccano in modo imponente che pochi gruppi molto nevosi,
quali il Gran Paradiso ed il Monte Rosa; il solo picco abbastanza
lontano che per se stesso appare maestoso è il Monviso, che si vede da
quasi dappertutto; molto attraente è certo l'aspetto della pianura che
non è troppo lontana, ma pure spesso velata dalle nebbie; però la si
vede ben meglio dalla Besimauda o dal monte l'Arp. Quanto al mare,
anche nei giorni più limpidi, mai non vidi--dai monti di queste Alpi,
distanti almeno 30 chilometri dalla costa--altro che una specie di piano
abbastanza stretto, in apparenza immobile, senza lustro ed il cui
uniforme colore bigiastro spiccava sull'azzurro dell'orizzonte. È vero
che il Freshfield, dalla Cima di Nasta, vide una cappella vicina a
Cannes ed il fumo del treno che proseguiva verso Nizza; ma questo deve
essere un caso ben raro! In generale nelle vedute di paesaggi così
lontani, c'entra più l'immaginazione che l'occhio, e l'immaginazione la
si ha anche quando la nebbia vela l'orizzonte. Per me, le parti più
amene del panorama del Clapier sono il bel bacino di San Grato, coronato
da prati e boschi, le foreste di castagni dietro a Belvedere, i verdi
monti della Valmasca ed attorno a Tenda, e sette laghetti, fra altri il
Lago Bianco coperto di «icebergs» e gran parte del Lago Lungo. Imponente
è invece l'aspetto di tutte quelle giogaie, per lo più nude, rocciose ed
oscure; specialmente distinguonsi l'altissima Serra dell'Argentera, la
lunga cresta del Carbonè, i picchi della Lusiera e del Ciaminejas, il
Bego simile ad un cupolone, il Capelet, la Cima dei Gelas e la _Punta
della Maledìa_. Quest'ultima, chiamata Cima di Caire Cabret sulla carta
sarda, e lasciata senza nome sulla nuova dell'I. G. M., che le dà però
3004 m. d'altezza, mi parve visibilmente più bassa del Clapier, mentre
al rev. Coolidge parve un po' più alta; il sig. Bozano ne diede una
descrizione abbastanza particolareggiata nella «Rivista Mensile» del
1891, ritenendo che la quota di m. 3004 sia alquanto inferiore al vero.

  [Illustrazione:

  Balma Ghilié

  Cima del Baus

  Punta Argentera

  Cima Ovest dei Gelas

  Cima Est dei Gelas

  Punta della Maledìa

  Cima del Murajon

  Passo del Pagarì

  Monte Clapier

  Monte Giaminejas

  Cima Lusiera

  IL GRUPPO DEL CLAPIER E DEI GELAS DAL MONTE BEGO

  _Disegno di A. Viglino da una sua fotografia presa d'inverno._]

Questo picco, che si vede benissimo dal Lago Lungo e dal Lago Agnel,
forma una cresta molto acuta e tagliata quasi verticalmente, così che,
da nord e da sud si presenta quale piramide tronca, dai lati molto
ripidi; dall'est e dall'ovest invece (anche dal Clapier) perfettamente
quale obelisco: il muro verticale a nord, sopra il ghiacciaio della
Maledìa, è alto pressochè 200 metri (Vedi l'incisione qui contro).

Fra gli altri monti di questo gruppo, oltre la Cima dei Gelas (3135 m.),
abbastanza conosciuta, meritano speciale menzione i due picchi rocciosi
della _Lusiera_ (m. 2913 e 2897), singolarmente acuti e precipitosi, con
creste dentellate[86].

Anche le altre creste attorno ai laghi di Valmasca, ai laghi delle
Meraviglie ed all'alta Valle della Gordolasca presentano forme oltremodo
orride e fantastiche, cosicchè il Purtscheller le paragonò alle Alpi
Dolomitiche, sebbene siano costituite tutte da schisti, da gneiss e da
granito. Ripidissimo è il picco (m. 2600?) che s'innalza direttamente ad
est della Vastera Barma: ma il monte più maestoso di tutto quel
gruppo--non eccettuando il Gelas--è certo il _Monte Capelet_ (m. 2927),
che si presenta molto imponente dalla Cima del Diavolo, dal vallone di
Mairis, dal Lago Lungo e dal Passo Pagarì, ma specialmente dalla giogaia
occidentale di Val Gordolasca; la sua cresta frastagliata cade verso
ovest con balze precipitose e nerastre, spesso velate dalle nebbie, ed
alte circa 800 metri; si distinguono benissimo dai colli attorno a
Nizza, di dove quel monte, colla Cima dei Gelas e la Punta
dell'Argentera, sembra il gruppo più cospicuo di quelle Alpi.

Quanto alla _Cima del Diavolo_ (m. 2687), così ben nominata a vederla
dal macereto di Mairis, essa deve godere di un clima piuttosto mite,
essendo protetta quasi affatto, verso nord, da monti più alti; infatti,
le due volte che vi salii trovai l'aria tiepida e calma, e la flora vi è
ancora veramente subalpina, crescendovi per esempio il «Veratrum album»
ed il «Sempervivum arachnoideum». La vista è inferiore a quella del Bego
verso nord ed est, ma certo più libera sugli altri lati; verso sud non
si vede più nessun monte che ecceda i 2200 metri, e ciò produce un
singolare fenomeno ottico; infatti gli altipiani boscosi e prativi del
Raus, dell'Aution e di Milleforche (oltre 2000 m.) coi loro fortilizî,
sembrano assai più bassi dei monti di Mentone, Monaco e Nizza (800 a
1500 m.) dai quali sono separati per mezzo di profonde valli; non meno
curioso è il succedersi quasi interminabile di catene, sempre più
lontane e meno distinte, verso ovest sin oltre alle sorgenti del Varo.
La Valle dell'Inferno con cinque de' suoi laghi appare piuttosto
leggiadra, mentre asprissimo e severo è il carattere della profonda Val
Gordolasca, coronata da rupi erte ed orride, simili ai paesaggi dei
Tatra.

  [Illustrazione: PUNTA DELLA MALEDÌA E CIMA DEL MURAJON DAL PASSO DEL
  PAGARÌ.

  _Disegno di L. Perrachio da una fotografia di F. Mader._]

Le _catene sul lato nord delle Alpi Marittime_, nelle Valli del Gesso,
formano quasi tutte _creste oltremodo precipitose e strette_, acute
quasi come coltelli e frastagliate come seghe; le creste sono spesso
sostenute sui lati da contrafforti simili a bastioni, mentre l'ultimo
sperone della cresta sembra una torre od un pane di zucchero. Le più
caratteristiche fra tali creste, che assumono il nome di _serre_ o
_serriera_, sono quella del Carbonè, tra i valloni della Trinità e di
Monte Colomb, poi quella tra i valloni della Ruina e della Barra, il
cui punto culminante è la Punta Ciamberline (m. 2791).

La _cresta dell'Argentera_ è di molto la più alta e la più maestosa
delle Alpi Marittime; vista dall'Osservatorio di Nizza, dalla Valle del
Varo e dalle cime ligustiche, essa appare già sensibilmente più elevata
delle altre punte. Essa forma una sèrra molto sottile, lunga circa 1 km.
e non mai più bassa di 3150 m., con 4 punte principali, tra le quali
quella Sud (m. 3313) è la più alta, mentre delle due settentrionali
quella Ovest ha sulla nuova carta (che la chiama Gelas di Lourousa) la
quota di metri 3260; quella Est (il Monte della Stella di Isaia e
Coolidge) sarebbe di altezza un po' minore secondo quest'ultimo, mentre
il sig. Isaia le dava 3271 m. Grandiosissimo è l'aspetto di questa
giogaia dal Vallone di Lourousa, sul quale il Monte della Stella ergesi
con parete quasi verticale, di aspetto oltremodo massiccio e liscio,
alta ben 900 m.; essa è costituita da un granito bruno chiaro, e si
estende per circa 2 chilometri fin oltre al Colle Chiapous.

Fra le altre cime di quel gruppo, la _Cima del Baus_ (m. 3068), che
torreggia sopra il Lago Brocan, colpisce più di tutte lo sguardo. Al di
là del Colle Chiapous poi, ergesi il picco singolarmente aguzzo
dell'_Oriol_ (m. 2961). Faccio qui osservare che il signor
Purtscheller[87] dà questo nome alla punta occidentale più bassa (m.
2945) da lui ascesa per la prima volta e chiamata Punta dell'Asta sulla
Carta Sarda; egli parla vagamente della vera Cima dell'Oriol come di un
picco a sud (è invece ad est) dell'altra cima e che avrebbe il nome
Letous. Vuole poi che la Cima dell'Asta (m. 2871) si trovi veramente al
posto dove la carta ha segnata la Cima Dragonet (m. 2684); infatti,
quest'ultima mi parve raggiungere almeno i 2880 m., ma però si
trova--poco più a sud della «Cima dell'Asta» della carta--una punta
secondaria poco meno alta, alla quale potrebbesi riferire la prima
quota. Mentre tutte queste cime sono selvaggie e di accesso difficile,
la _Cima del Lausetto_, che vicino ad Entraque raggiunge ancora i 2740
m., si presenta invece quale bella piramide molto regolare, con declivi
piuttosto dolci.

Passiamo infine al _Monte Matto_, che, a vederlo sulla carta, si
crederebbe una punta isolata alta m. 3087. Esso costituisce invece due
creste molto ragguardevoli, il cui punto di congiunzione è il picco
orientale al cui segnale si riferisce la detta quota delle carte; la
prima cresta corre per circa 750 metri di lunghezza verso sud-ovest,
raggiungendo circa 3095 m. con un largo massiccio granitico; e circa
3092 m. con un altro picco molto acuto, poi supera ancora i 3000 metri
in almeno 4 punte secondarie, di cui la maggiore mi parve raggiunga ben
3050 m., e fra le quali trovansi insenature di poco rilievo; la cresta
si termina con una specie di torre rocciosa tagliata a picco (circa m.
2950), sotto la quale roccie oltremodo orride, di color nerastro,
scendono fra i valloncini di Cuogne e Cabrera. L'altra cresta invece
corre per circa km. 1½ verso nord-ovest, superando i 3000 m. ancora in
quattro o cinque spuntoni di roccia (il più alto sarà circa m. 3050) e
terminandosi poi con due cime di altezza pressochè uguale, di cui la
settentrionale (alla quale si riferisce la quota 2803 della carta) è
tagliata a picco sul lato del Vallone di Meiris, formando un muro
imponentissimo, verticale per ben 500 m. L'angolo fra le due creste,
rivolto verso ovest, è riempito da un grande nevato, per lo più poco
inclinato, che dà acque tanto al rio di Meiris che a quello di Cabrera
(Vallasco); più sotto corre un dorso di roccie montoni che si estende
fino alla stretta sella (m. 2650 circa) che separa il Matto dalla Rocca
di Valmiana, di cui già parlai.

I pendii della punta orientale, coperta di massi di gneiss, verso nord
(sul vallone del Latous), come anche le roccie che la continuano verso
est--sino all'insenatura (circa m. 2450) che la separa dal gruppo della
Merà--sono ripidissimi. Verso sud-est, il Matto forma il più alto e
ininterrotto pendìo di tutte le Alpi Marittime, elevandosi senza alcun
contrafforte a circa 1790 m. sopra la Valle del Gesso; la parte più alta
è costituita da una parete ripidissima di granito bruno, massiccia,
solcata appena da qualche burrone poco profondo, quasi priva di neve e
di piante, alta ben 1200 m. Vale a dire che l'aspetto ne deve essere
maestosissimo, però si deve salire assai alto sui monti ad est o nel
Vallone di Lourousa per farsene un'idea giusta. Già il Freshfield chiamò
il Matto una montagna singolare ed imponente, estremamente precipitosa,
ma troppo piana ed uniforme al culmine per essere pittoresca; infatti,
dall'est esso appare come una lunga serie di denti rocciosi, di altezza
pressochè uguale e separati da selle poco profonde; inoltre, nel
pomeriggio tutto il pendìo si trova nell'ombra ed appare scolorito e
nero, tanto più che verso la sera quasi sempre le nebbie lo velano in
parte, formando spesso una cappa sul culmine e dando al monte un aspetto
misterioso, quasi diabolico.

Dalle Terme di Valdieri si vedono le due punte più alte, ma si è troppo
sotto alla montagna per poterne apprezzare l'intiera grandiosità; più
uno si allontana verso est e più il monte sembra alzarsi nel cielo. Una
buona veduta complessiva la si avrebbe dal Monte Stella, o meglio dalla
cresta dell'Asta; più pittoresco ne deve essere l'aspetto dalla Cima del
Lausetto e dalla lunga serriera del Latous a sud del Chiot della Sella;
di là, infatti, la punta Est appare come il culmine avanzato di una
sottile cresta rocciosa, formando una bifida piramide con lati
precipitosi di altezza inverosimile: è la stessa apparenza svelta ed
acuta che presenta il monte, quando lo si vede dalla bassa Val Gesso o
dalla pianura tra Cuneo e la Chiusa di Pesio. Osservo ancora che in
scritture antiche il monte è sempre chiamato «Matto grosso» _matto_
significando evidentemente massiccio o masso, come nella lingua
portoghese; infatti, non conosco altro monte di apparenza così
massiccia.

Salendo sulla punta Est, non trovai altro fiore che il Leucanthemum
alpinum, sino ai 2900 m. di altezza; infatti tutte quelle cime coperte
di detriti sono quasi prive di fanerogame, come osservai anche sul
Clapier e sulla Cima di Marguareis, la quale, nel vallone di Lourousa,
spunterebbe appena fuori delle foreste, mentre in verità il suo largo
dorso non conta che circa 10 specie di poveri fiorellini. La Cima del
Diavolo invece, tutta rocciosa, nutre malgrado la sua strettezza ben 20
specie, tra altre l'Artemisia spicata, che coll'Eritrichium nanum cresce
perfino sulle creste dei Gelas e dell'Argentera.

La vista dal Matto è tra le più attraenti, sebbene la punta occidentale,
di difficile accesso, mascheri il Vallasco e buona parte dei monti a
sud; le Alpi Cozie, col Monviso, vedonsi assai più da vicino e perciò
meglio che dai monti di Tenda. A nord, abissi spaventevoli scendono nel
vallone del Latous, e più sotto stendonsi i due Laghi della Sella; ma
più sorprendente ancora è il precipizio orientale: infatti, lo
stabilimento delle Terme appare così vicino e così sotto alla cima, che
da questa uno si ritiene certo di poter mandare un sasso sul tetto.

       *       *       *       *       *

Ho ancora qualche cosa da soggiungere sulle roccie. Tutto questo
_gruppo_ che è il più elevato _delle Alpi Marittime_ fa parte di un
nucleo di _rocce sia massiccie, sia indistintamente stratificate_ (così
dette antiche), emergenti fra schisti permici (a sud) e calcari
triassici (a nord); esso corrisponde ad altre simili isole di gneiss sul
lato ovest delle Alpi Occidentali (tali i gruppi del Pelvoux e del
Monte Bianco) ed è chiamato dallo Zaccagna «Massiccio del Mercantour»
causa un singolare errore dei cartografi sardi che attribuirono 3167 m.
invece di 2775 alla Cima di Mercantour, punta piuttosto secondaria,
vicina al Colle Ciriegia, e che ancora adesso da San Martino Lantosca
taluno confonde colla Cresta dell'Argentera.

Le rocce, affatto prive di fossili, sono molto variate per aspetto e per
durezza, trovandovisi diverse specie di granito, protogino, gneiss e
micaschisto dai colori talvolta vivi e bellissimi (biancastro, bruno
chiaro, verde, violaceo, rosso scuro, nerastro, ecc.); la struttura è
spesso cristallina, talvolta però oltremodo compatta ed uniforme;
raramente incontrai minerali cristallizzati, ma se ne rinvengono di
bellissimi sulla Rocca dell'Abisso e su qualche cresta dietro ad
Entraque.

Altro fenomeno molto comune in queste Alpi, dove la denudazione ha
assunto vaste proporzioni, è la presenza delle «_clapere_» o macereti, o
petraie, dovute all'azione delle meteore e del gelo sulle nude e ripide
creste di roccia; i massi che se ne staccano rotolano giù, nella fredda
stagione, sui ripidi campi di neve sino al punto più basso che
incontrano e talvolta perfino sul lato opposto della valle; nei circhi
contornati su tre lati da catene rocciose, il fondo deve naturalmente
riempirsi man mano con tali massi. È ciò che ha avuto luogo nei
valloncini laterali della Gordolasca, nell'alto vallone della Barra dal
Prajet al Colle delle Finestre, nel vallone di Lourousa e in quello di
Meiris sopra il Lago Soprano, nei rami terminali del Vallasco ed in
molti altri luoghi. Altre volte le petraie ricoprono dorsi ondeggianti
(come sul M. Clapier), più raramente formano ripide falde. I macereti
inferiori delle Alpi calcaree, invece, ricoprono d'ordinario i fianchi
inclinati dei monti e si distinguono dal resto pel loro materiale assai
più minuto. Però, anche nelle vere petraie incontrai raramente blocchi
di oltre 1 a 2 metri cubici di volume, salvo nella grande cassera ad
ovest del Passo del Trem, ove predominano elementi grossi.

Sviluppatissimi sono in tutta quella regione i fenomeni glaciali,
specialmente le _rocce montoni_, che nel Vallone della Miniera scendono
sino a circa 800 metri, vicino a S. Dalmazzo di Tenda. In molti punti
esse formano larghi dorsi ondulati o pianeggianti che col loro fianco
precipitoso sbarrano la vallata, mentre il rio ne scende d'ordinario per
mezzo di stretta spaccatura che vi si è scavata; simili dorsi si
osservano, per es., nella Val Gordolasca sotto il Lago Lungo e sotto la
Vastera Streit, poi nella Val d'Inferno, sotto i Laghi di Valmasca e
dell'Agnel, nel vallone di Peirabroc e specialmente dietro al Lago della
Ruina. Di questo ultimo sito, notevole per lo sperone abbastanza alto,
arrotondato e tutto levigato dal ghiaccio, che s'innalza tra il sentiero
ed il burrone del rio (la carta sarda lo chiama Baus del Fasà), parla il
Freshfield dicendo che mai non vide un luogo che dimostri meglio la
capacità dei ghiacciai di levigare le roccie e l'incapacità di rimovere
seri ostacoli. Ritroveremo le rocce montoni quando tratteremo dei laghi
alpestri.

Quanto alle _morene_, se ne vedono delle ben sviluppate nel vallone di
Vallasco, in quello di Meiris davanti al gias della Sella, e
specialmente nel vallone Lourousa, sbarrato più volte da terrazzi
morenici a mo' di scale regolari. Le più basse, sul lato sud, si vedono
nel bacino di Tenda, poi sotto a San Dalmazzo, vicino allo sbocco del
rio della Miniera (circa 650 m.); nella parte nord ne sono singolarmente
ricchi i dintorni di Demonte e di Entraque, quest'ultimo villaggio è
tutto attorniato da dorsi morenici colla superficie pianeggiante, ora
coltivata o ridotta a praterie, mentre il corso dei torrenti vi è molto
incassato, come lo è anche quello della Stura a valle di Demonte. Il
maggiore dei colli morenici a sud di Entraque, chiamato Serriera dei
Castagni, forma un largo dorso quasi uniforme che corre diritto per ben
3 km., elevandosi man mano da 1100 a 1330 m. e dominando il rio della
Trinità dall'altezza di circa 200 metri.

Nelle Alpi Ligustiche, i fenomeni glaciali sono di minor rilievo,
eccetto forse a nord del Mongioje: invece l'erosione vi ha prodotte
potenti formazioni carsoidi e le vallate settentrionali vi sono anche
singolarmente ricche di caverne, tra le quali quelle di Bossèa,
dell'Orso, di Nava, ecc., che hanno poche rivali in Italia.

2) =Formazione delle Vallate.=

Le valli delle Alpi Marittime sono in _maggior parte trasversali_. Le
_poche longitudinali_ o parallele alla catena principale, cioè quelle
dell'alta Tinea, del Varo medio e inferiore, della Stura, del Tanaro e
dell'Arroscia, non sono dovute, a quanto pare, esclusivamente all'azione
dell'erosione, corrispondendo invece a _breccie naturali_, lungo il
confine dei vari sistemi orografici. Esse valli--le più _antiche_--sono
perciò più perfette in quanto concerne la loro direzione quasi uniforme
e il loro «thalweg» profondo, largo e poco inclinato per lunghi tratti.
Le valli più complete sotto questo riguardo sono: quella della Stura,
che presentasi larga da 1 a 2 km. sotto Demonte e più sopra fino a
Vinadio, poi quella del Tanaro dalla sorgente fino ad Ormea, e quella
del Gesso fin sopra Valdieri; sul lato sud quella dell'Arroscia sino a
Pieve di Teco, poi lunghi tratti delle Valli della Tinea (sotto Santo
Stefano), del Varo, dell'Ubaye, ecc.

La maggior parte delle valli meridionali di queste Alpi costituiscono
però tipi caratteristici di valli trasversali, scavate intieramente
dalle acque, talvolta in terreno molto difficile, e non presentando il
carattere di valli perfette e piane che verso il loro sbocco nel mare.
Così la Valle del Roja non è che una interminabile serie di chiuse
strette e talvolta meandriformi, separate tra loro da bacini più o meno
larghi, il più lungo--quello della Giandola--non misurando oltre a 4 km.
di lunghezza. Questi bacini, in parte letti di antichi laghi, apronsi
quasi sempre là dove s'incontrano due o più rivi di qualche importanza.

Le _chiuse meridionali_ delle Alpi Marittime, per carattere selvaggio e
fantastico, sono veramente uniche in Europa. Quella della _Vesubia_, nel
terreno orgoniano, era in gran parte affatto inaccessibile, finchè due
anni fa si aprì una nuova strada strategica che da Lantosca mette nella
Valle del Varo; la strada postale invece corre a 200 o 300 m. sopra il
torrente, sull'asprissimo fianco sud, esposto alle valanghe d'inverno,
attraversando per mezzo di una galleria la roccia a picco conosciuta
sotto il nome di «Salto dei Francesi»; se qui non mancò la tragedia (i
montanari esaltati vi precipitarono, a quanto si dice, molti
«maraudeurs» francesi nelle guerre della prima Repubblica), almeno si
deve confessare che il posto era straordinariamente adatto ad
avvenimenti tragici; dalla strada per lo più non si vede il fondo del
precipizio.

La gola del _Ciaudan_, dominata da pareti calcaree, parte con
stratificazioni oblique molto ben accusate, parte liscie o
strapiombanti, sopra le quali erte cime s'innalzano sino a 750 m. sopra
la valle, è ora attraversata dalla nuova ferrovia da Nizza a Poggeto
Teniers; il Varo vi appare molto copioso nel suo stretto alveo, e nei
tempi di piena vi corre con velocità incredibile; all'ingresso, il
villaggio di Baussone è letteralmente sospeso sul culmine di una roccia
a picco alta 250 m.; simile posizione è, del resto, di regola per tutti
i luoghi abitati di quella regione.

Le gole del _Cians_, del _Loup_ e quella del Varo vicino a _Daluis_, che
comincia per mezzo di una «porta fluviale» molto caratteristica, sono
veri «cañons» cioè spaccature, per lo più colla forma della lettera U,
scavate in altipiani aridi e poco ondulati, dalle stratificazioni
orizzontali o quasi. Vedonsi, specialmente nella gola di Daluis, roccie
dalle forme più singolari, e l'insieme di quegli stretti e tortuosi
canaloni è così strano ed imponente, che in molti punti ricorda
vivamente le incisioni del Dorè per l'Inferno di Dante. Si aggiunga poi
la luce vivissima del sole contrastante colle ombre profonde, i colori
svariati e d'ordinario molto vivaci (rossi, bianchi, gialli) delle
rocce, i curiosi effetti dell'erosione e degli scoscendimenti, le
numerose caverne, sorgenti e cascate, poi la flora quasi del tutto
ancora mediterranea, che con ricchezza infinita di fiori e di arbusti
sempreverdi ricopre le nicchie, le fenditure e le sporgenze della
roccia, mentre questa in altri punti appare tutta nuda o ricoperta di
piccole incisioni a mo' di geroglifici.

Bellissima è anche la gola di _Gaudarena_, lunga 7 km., nella alta Val
Roja, con paesaggi svariatissimi, rocce di forme molto diverse, alte
sino a 300 metri, costituite in gran parte da schisti permici verdi,
rossi, violacei o grigi, e popolato da molti vegetali più o meno
meridionali, quali il castagno, il pino silvestro, vari ginepri, un
acero (A. opulifolium), il sommaco (Rhus cotinus), l'edera, il fico
selvatico, l'erica arborea, il cistus albidus, lo spartium junceum,
l'ostria carpinifoglia, l'inula viscosa, ecc.

Tutto alpestre invece è il carattere della grande fessura di _Val
Negrone_, lunga 14 km., tra Upega e Carnino ed i Ponti di Nava, ed
accessibile soltanto per mezzo di difficili sentieri, impraticabili per
chi soffre di vertigini; le sue orride rocce si alzano fino a 500 m.
sopra il letto del torrente, e sul lato sud nereggiano ancora boschi
popolati da lupi.

Quanto ai _vertici delle valli_, i meno modificati dal tempo--cioè i più
giovani--sarebbero stretti burroni, poco incisi e più o meno ripidi,
come riscontrasi alla testata di molte vallette secondarie. Una forma
già più sviluppata è il _circo_, attorniato su quattro lati da ripide ed
alte pareti, dalle quali sfugge l'acqua per mezzo di una stretta
spaccatura; tali circhi, d'ordinario con fondo eguale e sassoso, altre
volte o ancora adesso occupato da un lago, si osservano all'estremità
superiore di molte valli alpestri: i più caratteristici sono quello del
vallone di Gordolasca, colla bella prateria della Fous nel fondo, e
quello del Lago Brocan nel vallone della Ruina.

Non meno numerosi sono gli _altipiani_, spesso riempiti da laghi,
coronati da erte giogaie su tre lati, mentre un dorso morenico o di
rocce montoni li chiude a valle; tali sono, per esempio, i bacini
terminali del vallone della Miniera, gli altipiani lacustri della
Valmasca, dell'Agnel, del Lago Lungo, di Fremamorta, di Valscura e molti
altri. I circhi, come gli altipiani, esistevano evidentemente già
nell'epoca glaciale, che lasciò la sua varia impronta nei loro dintorni.

  [Illustrazione: LA GOLA DI GAUDARENA

  _Disegno di A. Viglino da una fotografia di F. Mader._]

Più antiche e più finite sono le valli che al loro vertice salgono con
pendìo dolce verso un'insenatura della cresta, che le congiunge
insensibilmente con un'altra valle, formando quasi un'interruzione della
catena alpestre ed una via naturale per attraversarla; tale è il fondo
della Val Stura, congiunto colla Valle dell'Ubayette per mezzo
dell'altipiano della Maddalena (m. 1995), e su più piccola scala il
bacino terminale del vallone di Carnino, verso il Colle dei Signori; ma
è ben raro che una valle fin dal suo cominciamento raggiunga in simile
modo il colmo della sua escavazione.

Sotto ai circhi od agli altipiani, le valli alpestri formano tutte una
serie di scaglioni più o meno lunghi, d'ordinario con davanti una
barriera di rocce montoni; strette gole o ripidi pendii con cascate
congiungono questi scaglioni, al cui margine superiore si presenta
spesso un pianoro ovale, antico bacino lacustre, come ve ne sono due
bellissimi esempi nel vallone di Vallasco. Uno dei più estesi di tali
piani è quello di Casterino, alto in media 1550 m.; lungo ben 4
chilometri e largo da 300 a 800 m.: esso costituisce certamente la più
grande superficie piana del territorio di Tenda.

3) =Clima, nevi, ecc.=

Non essendovi, nelle Alpi Marittime, altre stazioni meteorologiche
fuorchè quelle della costa, poi Cuneo e Boves, sul limitare della
pianura, non possiamo dare sul _clima delle alte regioni_ notizie di
qualche rilievo. A Tenda, dal 1º luglio al 15 settembre, la temperatura
di giorno è ben raramente superiore ai +25° C. (misurammo una volta
+28°), mentre la notte si mantiene d'ordinario tra 15° e 19°. Però, in
tutte quelle vallate aperte verso sud, ed accessibili ancora ai venti
del mare, l'influenza del clima marino si fa sentire sino ad altezze
molto ragguardevoli e vi cade relativamente poca neve, essendo un caso
ben raro che questa, come nel 1895, perduri a Tenda più settimane. Del
resto, dalla fine di giugno alla metà di settembre, è raro che nevichi
nelle Alpi Marittime, mentre cade più spesso la grandine.

Il _clima veramente alpestre_ è pertanto limitato, sul lato sud, a
parecchie valli alte e molto chiuse, come quelle di Valmasca, di
Gordolasca, del Borreone, di Ciastiglione, ecc. Il _lato nord_ invece
ha, causa l'alta catena che si erge per lungo tratto a meriggio, un
clima singolarmente continentale ed un inverno rigidissimo,
comparativamente alla sua latitudine piuttosto meridionale ed alla
vicinanza del mare. Le Valli di Valdieri hanno un clima certo meno mite
di quello della Lombardia e perfino della Valle d'Aosta. Nell'inverno vi
cade neve in quantità straordinaria, raggiungendo, per es., ad Entraque
nel febbraio 1888 quasi m. 4½ di altezza; anche l'estate è assai meno
secca e meno stabile che sul lato sud, e alle Terme di Valdieri,
protette dai venti su quasi ogni lato, la temperatura media del giorno,
nei mesi più caldi, sarà poco superiore a +15°.

Risulta già da questi pochi dati che nella parte sud delle Alpi
Marittime non s'avrà da aspettare _molta neve eterna_. Che però se ne
incontri in taluni luoghi bassi favoriti dalla struttura orografica,
dall'esposizione verso nord, dalla protezione contro i raggi del sole
(almeno per molte ore), non può sorprendere chi conosca l'ingente volume
di neve che cade d'inverno.

Nella parte sud della grande catena _nevati_ di qualche estensione non
trovai che su fianchi esposti verso nord od ovest, o almeno protetti da
alte pareti verso meriggio; ve ne sono due abbastanza grandi,
sovrapposti sul fianco occidentale del Clapier, scendenti sino ai 2600
m., poi uno nel canalone a nord del Monte Capelet, sopra il Lago Autier,
e due cospicui sotto la Cima dei Gelas, dietro il Lago Lungo, sino alle
cui sponde (m. 2572) scendono piccoli campi di neve perpetua; altri
stendonsi nei rami terminali di Val Vesubia sotto il Gelas, dietro ai
laghi del Balour, dove il sig. Bozano ebbe da attraversare, come dice,
una larga vedretta; poi a sud del Lago Agnel ed attorno al Lago Gelato,
nella Valmasca, ed in qualche altro luogo di questo alto gruppo.

Quasi affatto prive di neve estiva, sono le _Alpi Ligustiche_, facendo
astrazione dei buchi profondi nella regione degli Scevolai a circa 2200
m. e forse di qualche avallamento al piede della grande parete nord
della Cima di Marguareis.

_Sulla parte nord delle Alpi Marittime_, trovammo prima, li 17 agosto
1890, un grande nevato a circa 1800 m. di altezza nel circo a nord del
Colle del Sabbione, e più basso, sin verso 1650 m., due altri, nei quali
il torrente si era scavato delle gallerie, il cui vôlto era ancora saldo
abbastanza per potervi saltare sopra con tutta forza. È vero che questi
nevai non v'erano più nel 1894, e che l'inverno 1889-90 era stato
particolarmente ricco di neve; però, nell'estate 1885, perdurò una
quantità di neve ancora molto maggiore.

In generale non c'è forse nella parte nord un monte che superi i 2700
m., senza essere troppo ripido, che non ritenga, almeno su uno de' suoi
lati, un po' di neve per tutto l'anno. Le più basse nevi estive si
trovano nel fondo di fessure che servono regolarmente di raccoglitori
delle valanghe; così trovai alla fine d'agosto 1893 un ammasso cospicuo
di neve sul lato est di Val Ruina, ad appena 1450 m. d'altezza. Nevi
eterne di maggiore estensione trovansi (non sotto i 2400 m.) nei recessi
terminali del Vallone di Vallasco, a nord della Cima dell'Oriol e sui
fianchi delle alte catene che fanno capo al Lago Brocan; ma i _nevati
più estesi sono limitati ai tre più alti gruppi_ delle Alpi Marittime.

Immediatamente sulla parte nord della catena principale, per un tratto
di circa 4 km. di estensione, _dal Monte Clapier alla Cima dei Gelas_,
v'è un _complesso abbastanza considerevole di nevaj_ e perfino di
_ghiacciaj di secondo ordine_ (vedrette). Di questi non esisteva finora,
a quanto io sappia, una descrizione qualunque. La carta sarda li segna
assai inesattamente; Coolidge, che li percorse, menziona appena il loro
nome e così pure Purtscheller, che parla di due soli ghiacciai, quello
dei Gelas con kmq. 1½ e quello del Clapier con 1¼ di superficie; queste
dimensioni sono molto esagerate, ma nel tempo in cui il sig.
Purtscheller visitò questo distretto, v'era ancora tanta neve da non
poter determinare l'ampiezza dei nevati eterni.

Eppure questo gruppo avrebbe meritata un'attenzione tutta speciale,
costituendo la _massa di ghiaccio più meridionale di tutte le Alpi_,
eccetto la piccolissima sul lato nord del Monte Capelet. Del resto, in
tutto il sistema delle Alpi Occidentali non si trovano ghiacciai di
maggiore estensione a sud del massiccio del Pelvoux e del nodo del
Tabor, l'altissimo Monviso non avendo che il piccolo ghiacciaio del
Triangolo, inferiore in estensione anche ai «glaciers de Marinet»
sull'Aiguille de Chambeyron.

  [Illustration:

  Crestone Peirabroc m. 2910

  Passo del Pagarì m. 2815

  Punta della Maledìa m. 3004

  Cima Murajon

  Cima dei Gelas m. 3105 e 3135

  Cima Tre Colpas

  IL VERSANTE NORD DEL GRUPPO DEI GELAS DALLA CIMA DELLA VALLETTA GRANDE

  _Disegno di A. Viglino da una fotografia di F. Mader._]

Parlandosi d'ordinario di soli due ghiacciai in quella regione, cioè
quelli della Maledìa e del Clapier, osservo prima che se ne devono
contare 6 principali, affatto distinti tra loro, e parecchi di grandezza
molto minore. Il nome _Maledìa_ è una denominazione generica usata per
tutti i ghiacciai e nevai del gruppo dei Gelas, alludendo forse al loro
carattere sempre invernale, nemico all'uomo, o, come si vuole anche, ad
una curiosa leggenda corrente nelle Valli del Gesso.

La nuova carta dell'I. G. M. segna abbastanza bene quei ghiacciai, ma
esagera non poco la loro estensione verso la valle; inoltre, il piccolo
muro di roccia che separa i due ghiacciai di Murajon non vi è ben
segnato; il ghiacciaio del Clapier invece, nella sua parte superiore, mi
apparve veramente assai più largo che non sulla carta.

Do qui appresso, procedendo da ovest ad est, alcune notizie sommarie sui
6 principali ghiacciai, che propongo di distinguere coi nomi qui
aggiunti:

                      Lunghezza Larghezza Superficie Altitudine Pendenza
                        metri:   massima   ettari:     metri:     media

  Ghiacc. dei Gelas      850      600       35       2550 a 3050   19°

  Ghiacc. occidentale
          di Murajon     650      250       13       2650 a 3000   30°

  Ghiacc. orientale
          di Murajon     750      500       26½      2600 a 2900   15°

  Ghiacc. della Maledìa  750      500       26       2600 a 2800    9°

  Ghiacc. di Peirabroc   700      350       17½      2475 a 2650   18°

  Ghiacc. del Clapier   1000      500       35       2550 a 2800   11°

Le sovra riferite cifre s'intendono approssimative e senza tener conto
delle irregolarità della superficie dei ghiacciai.

Il _Ghiacciaio dei Gelas_, dalla cima omonima, scende verso nord nel
vallone omonimo, nel quale si riversa per mezzo di 4 o 5 rivi. Una
cresta poco ragguardevole--che però costituisce lo spartiacque tra i
valloni della Barra e di Monte Colomb--lo separa dai due ghiacciai di
Murajon, distinti tra loro per mezzo di un'altra cresta, stretta e poco
elevata, ma continua; essi estendonsi a nord-ovest del gias del Murajon
e formano per lo più nevati larghi, ripidi e molto bianchi, terminantisi
in basso con lingue di neve ghiacciata di spessore piuttosto esiguo.
Tratti ghiacciati alquanto cospicui vedonsi lungo le roccie della Cima
dei Gelas, verso l'estremità superiore dei nevati. Nell'angolo
nord-ovest del grande anfiteatro nel quale questi sono racchiusi,
trovasi il Laghetto Bianco (m. 2544), alimentato dalle acque di neve e
trattenuto da una grande morena; esso non ha emissario visibile, ma più
sotto un grande rio raccoglie tutte le acque che scendono dai ghiacciai,
guadagnando il rio di Monte Colomb sotto il gias Murajon. Sulla carta,
pare che il nevato si estenda sino al laghetto, mentre cessa assai più
in alto; però pochi lembi di neve scendono ancora sino a circa 2500 m.
Altri due nevati meno importanti scendono dalla Cima dei Gelas verso
ovest.

Il _Ghiacciaio della Maledìa_, ossia quello più particolarmente
conosciuto sotto questo nome (si potrebbe anche chiamarlo «di Pagarì»,
dal passo sul quale comincia), è separato dai due di Murajon per mezzo
della cresta chiamata Caire Murajon, molto ripida sul lato est; esso
scende quasi sempre con declivio dolce, abbastanza precipitoso soltanto
nella parte media, sotto la Punta della Maledìa; ivi è anche più largo
di 250 metri. È attorniato lungo tutto la sua estensione dalle cosidette
crepaccie periferiche (bergschrund), rare volte larghe oltre 1 metro; la
sua superficie è in gran parte agevole da percorrere. Pochi tratti
trovai di puro ghiaccio, di color grigiastro, raramente azzurrognolo;
nella parte inferiore trovansi piccole crepaccie mediane, poi alcuni
tratti foggiati a scala, con sassi disposti attorno ad ogni scalino. La
morena frontale è regolare, alta circa 5 m., e consiste di blocchi
abbastanza grandi disposti l'uno sopra l'altro in sorprendenti
condizioni d'equilibrio; il rio vi passa sotto, precipitandosi poi tra
rocce montoni ed infine per uno stretto burrone nel vallone
Peirabroc[88].

Osservo qui che le morene frontali ben caratterizzate di questi
ghiacciai dimostrano come essi non siano più retrocessi da molto tempo;
così la lunghezza esagerata che assegna loro la carta può tutto al più
dipendere dal fatto che i cartografi li rilevarono in una stagione
ancora molto nevosa. Immediatamente ad est del ghiacciaio della Maledìa,
altro nevato più piccolo (circa 6 ettari) scende sino a circa 2605
metri; nei giorni caldi le acque che ne scolano formano, dietro alla
morena, uno stagno biancastro.

Il _Ghiacciaio_ che chiamerò «_di Peirabroc_» dal nome della valle
sottostante, dominato da una cresta alta m. 2940 scende più basso di
tutti gli altri ed è nello stesso tempo quello sviluppato più
normalmente, costituendo quasi un piccolo modello dei grandi ghiacciai
alpestri. Lungo il suo orlo non mancano le crepaccie trasversali, però
di modesta estensione. Nelle minori concavità osservai talvolta piccole
«pulci» (probabilmente «Desoria glacialis»). Il ghiacciaio si termina
con una lingua triangolare di ghiaccio puro, coperto di sassi in tal
modo da potersi attraversare in ogni senso; vi trovai anche un esemplare
minuscolo di tavola di ghiacciaio. Le due ripide morene laterali di
questa lingua di ghiaccio hanno dimensioni veramente smisurate, e, viste
dal basso, sembrano due grandissimi coni di sabbia; quella occidentale,
molto regolare, è alta ben 20 m. dal lato interno e 30 dal lato esterno;
vi cresce qualche Linaria alpina. La morena frontale è invece abbastanza
piccola; il rio che vi passa scorre poi per un precipitoso burrone,
incontrando più sotto gli emissari del ghiacciaio del Clapier, coi quali
forma il rio di Peirabroc. Nel detto burrone vidi ancora qualche piccolo
nevato, tra 2250 e 2350 metri.

Il _Ghiacciaio del Clapier_, infine, che ad oriente del monte omonimo
sale fin sulle creste, spingendo parecchi rami sui ripidissimi fianchi
ad ovest, forma in gran parte un campo ondulato e ininterrotto di neve
piuttosto impura, con qua e là piccole morene mediane, però tutte
isolate; la morena frontale è invece molto cospicua. Più sotto, parecchi
lembi di neve stendonsi verso il Lago Bianco (m. 2328). Il ghiacciaio
del Clapier è il più meridionale delle Alpi, trovandosi sotto la
latitudine di 44°7´ e 45 km. direttamente a nord di Monaco, cioè del
punto più caldo della Riviera.

La _Cresta dell'Argentera_, stante la sua estrema ripidezza, _non
contiene nevati proporzionati alla sua altezza_. La carta Sarda ne segna
due grandi, sovrapposti sul lato ovest; ma veramente non se ne trovano
ivi che pochi di minore estensione; il più grande ha forse 2500 m.,
dietro il vallone dell'Argentera, sul cui lato nord osservai anche
qualche stretto e ripidissimo canalone di neve. Più scarsa ancora è la
quantità di neve estiva sul lato est, sopra il gias del Baus. Trovai
invece parecchi nevati assai grandi, in parte ripidi, con piccole
morene, nel fondo del vallone Lourousa, sotto la gran parete del M.
Stella (m. 2200-2500).

Più importante è il _Ghiacciaio di Lourousa_ o dell'Argentera, che si
estende in una conca laterale, coronata da rocce ertissime; è lungo
circa 720 m., largo sino ai 250 ed alto 150, con pendenza media tutto al
più di 10 gradi (superficie circa 18 ettari); la sua grande e larga
morena frontale trovasi a circa 2400 o 2450 metri di altitudine; sul
lato sud, il famoso canalone di neve del Monte Stella sale sino a m.
3150; Coolidge, per accedervi, dovette attraversare una bergsrunde
per mezzo di un ponte di neve. Nell'agosto, la salita del
canalone--impraticabile agli alpinisti inesperti--è piuttosto
pericolosa, causa la durezza della ripidissima neve e l'esposizione del
burrone ai sassi cadenti.

Anche il _Gruppo del Matto_ contiene _parecchi nevati_, fra cui uno
quasi pendente sul lato della grande parete nord, e due altri più bassi,
quello inferiore scendendo forse sino a 2250 m.: essi hanno piccole
morene frontali ed alimentano il rio del Latous. Assai più grande è il
nevato che scende dalla sella fra le due punte principali (circa m.
3040) verso ovest; esso ha un declivio piuttosto dolce, molto più
risentito però lungo le rocce meridionali, e contiene molte concavità
acquose, dando acque ai rivi Meiris e Cabrera; si termina con una
piccola morena (m. 2950) sopra un lungo dorso di rocce montoni; verso
nord, scende sino a circa 2850 m. In complesso, la sua lunghezza è di
circa 600 m. con altrettanto di larghezza massima (superficie circa
ettari 22).

Dal _limite inferiore dei principali nevati_ persistenti sul lato nord
delle Alpi Marittime, risulta un'altitudine di pressochè _m. 2550_ quale
limite medio; questa cifra dimostra bene come la costituzione
orografica modifichi profondamente le condizioni naturali di un paese.
Infatti, se qui a 2600 m. non è raro di incontrare neve nell'estate, non
ve n'è invece, o quasi non ve n'è, al disopra di 3000 m.; e la Punta
dell'Argentera dovrebbe essere forse centinaia di metri più alta per
avere il culmine coperto di neve perpetua.

4) =Idrografia.=

I _corsi d'acqua alpestri_ della regione di cui si tratta appartengono,
_sul lato nord_ al _bacino del Tanaro_; sul _lato sud_ a quello di _5
fiumi o torrenti di costa_ (il Varo, il Roja, il Nervia, l'Argentina ed
il Centa). Non abbiamo misure perfette in ciò che concerne la lunghezza
di questi fiumi e l'estensione dei loro bacini (quest'ultima assai più
importante della lunghezza dal lato idrografico); ecco però misure
approssimative:

                                                 Lunghezza     Ampiezza
                                                  chilom.     del bacino
                                                                chilom.
                                                               quadrati

  _Tanaro_ (dal rio Upega sino allo sbocco nel Po)   260         7988
             Tanaro sino a Ceva                       62          540
             Negrone (dal rio Upega)                  15½          63
             Tanarello                                12           52
             _Pesio_ (dal rio Marguareis)             48          340
                     (sino a Chiusa)                  19
             _Corsaglia_                              42          320
             _Ellero_                                 41          215

  _Stura_ di Demonte (sino a Cherasco)               111         1320
             Stura (sino a Cuneo)                     73          600
             _Gesso_ (dal rio Balma Ghiliè)           45          540
             Gesso della Valletta                     22          135
             Gesso d'Entraque (dal ghiacc. Clapier)   19          165
             Vermenagna (dal rio dell'Abisso)         29          163

  _Varo_ (dalla sorgente al mare)                    105         2279
         (dal rio Sanguinière)                       111
             Varo sino al confluente della Tinea                  890
             _Tinea_                                  62          550
             _Vesubia_ (dal rio Borreone)             45          280

  _Roja_ (dal piede del Colle di Tenda al mare)      55 }
                                                        }         550
              Roja, dal Lago del Basto al mare       63 }
              Miniera,  id.      id.   a S. Dalmazzo 20            75
              Bevera                                 39           135

  _Nervia_ (dal rio Incisa)                          29           200

  _Argentina_ (dal rio Quattrina)                    36           220

  _Centa_ (dal Monte Frontè al mare)                 41           450
             _Arroscia_                              37           290

     NB. La lunghezza, d'ordinario, s'intende quella del principale rio
     che costituisce il ramo originale del fiume; nelle misure dei
     bacini idrografici (eccetto quelli del Tanaro e del Varo, misurati
     più accuratamente da altri) non si potè tener conto abbastanza
     delle irregolarità del suolo, così che i risultati saranno alquanto
     inferiori alla vera estensione.

I _corsi d'acqua alpestri_ distinguonsi secondo che sono _alimentati
principalmente da sorgenti, da nevi eterne o da laghi_.--Le _sorgenti_
sono meno numerose e meno copiose nel gneiss centrale delle Alpi
Marittime che nei monti calcarei; però, il gruppo granitico possiede due
complessi di numerose sorgenti termali (quelle di Valdieri e di
Vinadio), distinte tanto per la copia, che per l'alta temperatura
dell'acqua e per la sua ricchezza di sostanze minerali. Specialmente
ricchi di sorgenti sono i bacini dell'alto Tanaro, del Pesio,
dell'Ellero e della Levenza; quest'ultima è alimentata dalla grande
fontana intermittente vicina alla Cappella del Fontan.

I corsi d'acqua di quella regione sono raramente continui, e nelle valli
superiori incontransi tratti ove gli alvei, tortuosi e riempiti da una
sabbia porosa, sono quasi sempre a secco. Così mostrasi la Levenza sotto
Briga, mentre più alto ha molta acqua. Su maggiore scala, tali fiumi
alimentati principalmente da sorgenti osservansi nel Carso ed anche
nella Provenza: ivi, quelli ad occidente del Varo sono affatto
differenti dai torrenti liguri. Altra distintiva dei rivi precitati è il
deposito bruno o rossastro col quale rivestono le pietre del loro letto,
e che accenna alle sostanze calcaree ed al ferro contenuti nell'acqua.

Se il _gruppo Centrale delle Alpi Marittime_ non ha molte sorgenti
(pochissime si trovano sopra ai 2200, talune però fin verso i 2600 m.),
i _nevati_ ed i _laghi_ servono invece a mantenervi i rivi più copiosi
ancora di quelli delle Alpi calcaree. Il rio della Miniera, alimentato
da molti laghi, è, quasi in ogni stagione, la corrente più copiosa di
tutto il bacino del Roja, sebbene la parte superiore di questo, la cui
valle è assai più profonda e più continua, abbia quasi la doppia
estensione. La Gordolasca, i rivi di Vallasco, di Meiris, della Ruina, e
quasi tutti quelli che scendono dalla catena principale, distinguonsi
parimente per la costanza delle loro acque, copiose anche nell'estate e
quasi sempre chiare, molto fresche e popolate da numerosi pesci. Anche
nell'ottobre trovai il rio della Miniera, sebbene il suo volume fosse
quasi raddoppiato, coll'acqua tutta chiara, poichè, provenendo dallo
squagliarsi delle nevi o dai temporali, essa quasi tutta si purifica nei
laghi.

I principali corsi d'acqua alimentati, almeno in gran parte, da _nevi
eterne_ sono la Gordolasca, il rio Meiris, quello di Lourousa ed i rami
che formano il Gesso di Entraque, specialmente il rio di Monte Colomb.
Anche essi hanno molta acqua tutta l'estate, e la loro portata è inoltre
singolarmente regolata, sia da laghi, sia da petraie o campi di blocchi
rocciosi, sotto i quali l'acqua corre per buon tratto, come nelle valli
dietro ad Entraque, nel rio di Lourousa e nel bacino superiore di
Meiris, nel quale s'inoltrano gli emissari dei nevati del Matto, cadenti
da oltre 2900 m. Le petraie inoltre assorbono l'acqua risultante dalla
neve che le ricopre nella fredda stagione. Il rio di Meiris non appare
definitivamente che poco a monte del Lago soprano della Sella; quello di
Lourousa solo vicino al gias Lacarot (m. 1980), e quello della Barra
sotto il Prajet (m. 1800), mentre più sopra essi appaiono tutto al più
per brevi tratti, lasciando però spesso sentire il loro mormorio sotto i
sassi: così le petraie qui compiono quasi la stessa funzione moderatrice
delle caverne sotterranee nelle regioni calcaree. Anche i _boschi_,
naturalmente, servono a mantenere una valle umida nell'estate, come si
vede per es. nel vallone del Borreone, che per profondità del rio e per
costanza della sua portata è da considerarsi quale ramo terminale della
Vesubia; poi anche nella Valmasca, nel cui fondo ombroso scorrono molti
rigagnoli nerastri.

In media, i _corsi d'acqua settentrionali_ delle Alpi Marittime _sono
comparativamente più copiosi di quelli meridionali_, lo che è naturale,
considerandosi l'inverno molto più nevoso, l'estate meno secca, la
vegetazione più densa delle basse parti e la minore estensione che in
genere detti rivi hanno da percorrere, nel tratto che sono fra i monti.

Il Tanaro, al suo sbocco nel Po, ha una portata media di circa 133 mc.
al secondo, mentre nelle piene essa rimonta a circa 1700 mc.; però, in
confronto a tale variabilità abbastanza grande, v'è da notare che, dopo
entrato in pianura, esso si accresce di molte arterie di indole
piuttosto torrenziale, talvolta importantissime, quali la Bormida. Lo
stesso è da dirsi anche della Stura, che assai meno del Gesso ha il
carattere di un fiume. Questo ultimo corso d'acqua, verso la fine di
un'estate secca ha ancora circa 7 mc. di portata sotto a Sant'Anna, la
portata del Gesso d'Entraque essendo almeno uguale. Nell'autunno e
specialmente nella tarda primavera, esso appare veramente maestoso: il
sig. Bodenmann, abituato ai fiumi della Svizzera, lo vide nel giugno
1890 e lo chiama uno dei più bei fiumi montani che conosca.

Tutti questi corsi d'acqua, e più ancora quelli del lato sud, hanno del
resto una portata sensibilmente minore della somma delle acque che
scolano nel loro bacino. Infatti, lasciano infiltrare molta acqua nel
suolo sassoso ed arenoso dei loro larghi letti, ne perdono poi molta per
evaporazione e per l'alimentazione dei canali fertilizzanti le basse
valli e la pianura, cosicchè a Cuneo il letto del Gesso è soventi a
secco.

I _corsi d'acqua meridionali_ sono soggetti a _variazioni ingenti_
cagionate dall'irregolarità e abbondanza delle pioggie, come anche
dall'aridezza e ripidezza del suolo. Nelle Alpi Marittime occidentali,
tutte francesi, costituite da roccie calcaree o da schisti molto
friabili, vi sono tali torrenti perfino nelle regioni più alte: dopo
forti temporali ed in seguito allo sciogliersi delle nevi, essi scorrono
con rapidità veramente spaventosa, e dalle pendici rocciose si
precipitano vere _valanghe di acqua_, che dimostrano bene i terribili
effetti di un completo disboscamento. Inoltre, questi torrenti traggono
seco quantità insolite di terre sciolte; in taluni, un ventesimo
dell'acqua consiste in simili materie, così che essa appare tutta
spessa, di colore nero come inchiostro, o rosso come sangue, o bianco
come latte, o bruno come cioccolatte, secondo le rocce su cui scorre. Se
già il Roja sotto a Tenda nell'autunno ha talvolta ben 10 volte più di
acqua che nei mesi più caldi, non è da meravigliarsi se tali torrenti
assumono talvolta un impeto pericoloso; così, nel 1892, una piena della
Vesubia, fece gran danno a San Martino e nei dintorni; il villaggio di
Roccabigliera ebbe più volte a soffrirne.

Il _Varo inferiore_, che raccoglie gran numero di rivi alpestri e di
veri torrenti, ha una portata estremamente varia, secondo le stagioni.
Nell'estate è sempre ancora abbastanza copioso, con circa 25 mc. di
acqua, scorrente con una velocità di circa m. 1,2 al secondo e riempie
forse un sesto del letto, largo da 400 a 800 metri. La portata media è
di circa 40 mc., la massima, secondo Villeneuve-Flayost, di ben 4000
mc., portata assai superiore alla media del Rodano e del Reno inferiori;
tuttavia non credo esagerata tale cifra, poichè il Varo, in piena
assoluta, offre uno spettacolo d'una grandiosità incredibile: tutto il
letto è riempito, per una profondità di almeno 2 metri, da un liquido
bruno e fangoso che emana un forte odore di terra e che scorre con una
velocità di ben 4 m. al secondo, facendo tremare i ponti più solidi e
lasciando sentire a molta distanza il suo cupo rumore. Nelle gole del
Ciaudan, dove il Varo è ristretto in un letto largo meno di 40 m., la
sua velocità si aumenta talmente da essere uguale a quella di un treno
ordinario.

La _Tinea_ ha, nei tempi di magra, almeno 6 mc., il _Roja_ 8 mc. di
acqua (dei quali ben 4 forniti dal rio della Miniera); ma nelle piene
sono fiumi potenti. Inutile dire che fiumi così rapidi e così variabili
non possono essere navigabili, neppure con barche.

La _foce di tutti i corsi d'acqua liguri_, dal Varo all'Arno, assume la
_forma di_ «_limani_» ossia stagni di costa, prodotti dal fatto che, in
tempo di basse acque, le onde del mare hanno un impeto superiore a
quello del torrente, accumulando perciò le ghiaie e le sabbie davanti al
largo letto di questo, cosicchè esso si espande in forma di laghetto,
d'ordinario unito al mare per mezzo di un piccolo canale, mentre i
limani dei rivi più piccoli ne sono talvolta affatto separati per mezzo
delle ghiaie. Il Varo ed il Centa escono nel mare divisi in parecchi
rami, però non hanno un vero delta, poichè ciascun ramo si termina con
uno stagno. Naturalmente, nel tempo di piena gli stagni spariscono e le
acque scorrono con impeto nel mare, intorbidandolo sino a parecchi
chilometri dalla costa; là dove lottano contro le onde marine si formano
«barre» molto alte. In sèguito alle immense quantità di materie terrose
che il Varo trasporta nel mare, nei tempi di piena, le terre basse
attorno alla foce del fiume si avanzano sempre più, e la linea
batimetrica di 200 m., dista ben 2400 m. a sud-est della foce, mentre a
Nizza è distante solo 300 m. dalla costa.--Aggiungerò che conviene
distinguere i limani dagli _estuarj_, i quali sono pressochè limitati ai
mari con forte flusso e riflusso; essi risultano dalla lotta--con forze
piuttosto uguali--tra grandi fiumi e l'Oceano.

Dirò poco sulle _cascate_ dei rivi alpestri; nelle Alpi Marittime ve ne
sono di due specie. Le prime sono formate da corsi di acqua copiosi, nei
punti dove la valle è sbarrata da rocce, e non raggiungono d'ordinario
un'altezza molto grande: belle sono quelle della Miniera ai Conventi ed
alle Mescie, della Valmasca inferiore, del Tanarello, del Nervia a
Pigna, della Gordolasca sotto la Vastera Streit, e specialmente del
Borreone a Ciriegia[89]. Sul lato nord, meritano menzione speciale le
cascate dei rivi Meiris, Vallasco, Lourousa e del Pesio.

Assai più alte sono le cascate che scendono dalle pareti laterali o nei
burroni terminali delle vallate. Sul lato sud però, esse sono
d'ordinario molto piccole nell'estate, e conviene vederle nell'autunno:
quella sotto il Lago Agnel, alta ben 200 m., è bellissima anche nei mesi
caldi. Sul lato nord ve ne sono delle molto copiose, però il loro letto
è in generale scavato profondamente nelle pareti rocciose, cosicchè non
se ne può vedere bene che un certo tratto; tra le più rimarchevoli sono
quelle del rivo dei Gelas, dell'Argentera, della Ruina (sopra il lago
omonimo), ma particolarmente ricco ne è il vallone di M. Colomb, nel
quale ogni rio ne forma delle bellissime. Quella della Valletta Grande,
dietro alla Trinità (comune di Entraque), è alta oltre 400 m., e così
per altezza conta ben poche rivali nelle Alpi.

       *       *       *       *       *

Le _Alpi Marittime sono singolarmente ricche di laghetti alpestri_;
senza contare i «_gourgs_» o stagni poco profondi, alimentati dalle nevi
ed in parte periodici o sempre più ricolmi da materiali terrosi, se ne
trovano _almeno 250_, dei quali ben 130 sul territorio italiano, solo
fra i colli di Tenda e della Lombarda, lungo la catena principale. Le
_Alpi Ligustiche_, che già si distinguono per le loro rocce tutte
stratificate, in gran parte calcaree, e per l'assenza quasi assoluta di
nevi perpetue, non ne vantano invece che _pochissimi e piccoli_, tra i
quali quelli della Brignola e di Rascaira sono piuttosto stagni torbosi.

_La superficie complessiva di tutti i laghi delle Alpi Marittime
difficilmente sarà superiore ai 10 chilometri quadrati_; i 13 più
grandi, insieme, ne ricoprono 3. Ecco, sui più importanti di tali laghi,
dei particolari presi dalle più recenti carte:

  LAGHI             lunghezza  larghezza  circonf.  superficie  altitud.
                       metri     metri      metri     ettari     metri

  Di Allos              1350      700        3100       68,6      2237
  Del Basto (soprano)    880      460        2150       27,8      2339
  Inferiore di Rabuons   840      460        2800       25     cª 2230
  Agnel                  820      520        2475       24,6      2426
  Lungo (Gordolasca)     870      400        2200       21,3      2572
  Soprano della Sella    780      320        1710       20,8      2328
  Sottano del Basto      580      575        1520       15,8      2219
  Sottano della Sella    450      380        1400       15,7      1851
  Della Ruina            800      300        1800       15        1560
  Brocan                 460      420        1320       13        2015
  Negrè                  580      300        1340       12,5      2345
  Di las Portetas        400      350        1100       12        2358
  Del Claus              420      320        1180       12        2349
  Di mezzo del Basto     400      380        1440       11,4      2280
  Nero della Valletta    540      230        1340       10,8      2228

Vi sono poi 16 laghi che hanno tra 5 e 10 ettari, circa altri 30 da 3 a
5 ett., dei rimanenti la maggior parte almeno 1 ettaro di
superficie.--Quanto poi all'altitudine sul mare, solo 9 laghi (nelle
Alpi Marittime proprie) trovansi al disotto di 2000 m., i più bassi
essendo quelli della Ruina e di San Grato di Gordolasca (m. 1505); ve ne
sono circa 30 tra 2000 a 2200 m. ed altrettanti tra 2500 e 2600 m.,
quest'ultima altitudine essendo superata da circa 15 laghetti; la
maggior parte però trovasi fra 2200 e 2500 metri. Fra i più elevati sono
da citare, oltre al Lago Lungo: il Lago soprano dell'Ischiatour (m.
2770), quello del Balour sotto la Cima dei Gelas, i Laghi superiori di
Rabuons (circa 2625 m., il maggiore misura ettari 4,3), il Lago Carbone
(m. 2621, ett. 3,3) ed il Lago Gelato (ett. 3).

Noto qui che in Isvizzera e nel Tirolo pare che non ci sia lago al
disopra di 2600 m., mentre sul lato italiano delle Alpi Occidentali,
coperte in minor grado da nevi e ghiacci, se ne trovano 4 o 5 perfino
oltre a 3000 m. (così il Lago Mongioia a m. 3092, nelle Alpi Cozie).

I laghi sono qui in maggior parte _situati_ sia ne' _circhi terminali_
delle valli o vallette, sia sugli _altipiani_ d'ordinario semicircolari
o conchiformi che trovansi nel fondo o sui fianchi delle vallate;
talvolta la conca è molto stretta e il lago prende una forma allungata.
Sui terrazzi inferiori delle valli, ben pochi laghi hanno perdurato
fin'oggi (tali il Lago sottano della Sella, quelli della Valletta,
dell'Ischiatour, della Ruina), ma ve n'erano molti e grandi in un'epoca
geologica assai recente, come lo dimostrano i bacini lacustri del
Vallasco, del gias del Prato (Meiris), di Casterino, di Marberga, del
Piz, ecc. Non è impossibile poi che la parte bassa delle grandi valli
settentrionali sia stata una volta occupata da estesi laghi, come quelli
della Lombardia; ma se c'erano, le tracce sono scomparse sotto le
alluvioni torrenziali.

Quanto alla loro _origine, i piccoli laghi alpestri appartengono
all'ultima delle epoche geologiche_, e sono condannati a sparire in un
tempo relativamente breve, causa i materiali che i rivi e le valanghe vi
accumulano man mano nel fondo; però, appunto i più grandi ed i più
profondi sono situati immediatamente sotto alte catene ed alimentati da
rivi molto esigui, cosicchè ci vorranno molti secoli per cambiarli
sensibilmente; dei piccoli «gourgs» invece, taluni spariscono a vista
d'occhio.

I laghi delle Alpi Marittime hanno raramente un bacino idrografico di
oltre 4 kmq. (Lago Lungo 1,2, Lago del Basto 2,2, Lago di Allos 4, Lago
Brocan 4½); e quelli che hanno bacino più grande (perchè alimentati da
rivi importanti), ricevono quasi tutti emissari di altri laghi, con
acque perciò già moderate e purificate; così il Lago sottano della Sella
e quello della Ruina, i cui bacini misurano rispettivamente circa 15 e
circa 13 kmq.; i rivi che li formano hanno già colmati larghi bacini a
monte del lago, ora ridotti a praterie, e sboccano per mezzo di un
perfetto delta che s'avanza sempre più.

Dei più piccoli laghi, taluni, di profondità molto esigua, riempiono
solo piccole ineguaglianze del suolo, tra rocce montoni od altre
formazioni glaciali: così i laghetti Brignola e Rascaira, i gourgs
morenici dei ghiacciai della Maledìa, ecc.; altri poi si sono formati in
seguito a scoscendimenti od alle alluvioni dei torrenti. Però la maggior
parte dei laghetti alpestri sono chiusi a valle da una barriera poco
elevata di rocce montoni, più raramente da antiche morene (come quelle
del Lago della Ruina e del Lago Brocan); se con ciò è evidente la loro
intima congiunzione coi fenomeni dell'epoca glaciale, non ne risulta
però che siano stati scavati dai ghiacciai, e il Freshfield nota
giustamente che, se questi avessero potuto scavare quei bacini per lo
più molto profondi, trasportando via tutto il materiale che contenevano,
non si potrebbe spiegare come quelle potenti masse di ghiaccio non
abbiano neppure potuto togliere delle sporgenze poco alte delle rocce da
loro lisciate.

_Si dovrà dunque cercare l'origine dei bacini lacustri nella stessa
struttura orografica._ La _profondità_ dei detti laghi è, infatti,
abbastanza ragguardevole, ma finora non pare che sia stata misurata
(eccetto che pel Lago d'Allos); sotto questo riguardo, è curioso che
quasi dappertutto ove tali laghetti si trovano, la loro profondità sia
considerata dai montanari quale immensurabile; le stesse fiabe circolano
sullo Scaffaiolo e su certi laghi della Foresta Nera e dei Tatra. Nei
Laghi di Valmasca, nel Lago Lungo, nel Lago soprano della Sella non
mancano tratti di 3 a 10 m. di profondità già immediatamente sotto la
riva, ma la massima, nel mezzo, difficilmente supererà i 20 o 30 m.; al
Ghigliotti i valligiani dissero che quella del Lago della Ruina era di
120 m., cifra certamente esagerata. Il fondo costituisce quasi sempre un
piano melmoso, pressochè uguale, interrotto soltanto qua e là da frane e
più spesso da blocchi rocciosi.

La maggior parte dei laghi è alimentata da rivi che ne escono poi,
d'ordinario, assai più copiosi, causa il lento scolare delle acque
accumulatesi nella bassa stagione, talvolta anche causa sorgenti
sotterranee; non mancano del resto--almeno nell'estate--i laghi che non
hanno affluente o emissario, talvolta nè l'uno nè l'altro. Già sopra
accennammo all'importantissima e felicissima influenza moderatrice e
regolatrice che quei laghetti esercitano sui rivi alpestri, formando
_magazzeni di acqua per la stagione secca_ e ritenendo gran numero di
materie terrose che aumenterebbero l'impeto devastatore dei torrenti.

La _temperatura dei laghi_ varia molto secondo la grandezza, la
profondità, l'altitudine, ecc. Trovai in un pomeriggio d'agosto quella
dei laghi della Valle dell'Inferno pressochè uguale a quella dell'aria
(però era un giorno molto mite; la temperatura del Lago Lungo superiore
vi era di + 11° C.); un po' superiore il 22 ottobre 1894 (quasi 0°
nell'aria, mentre il Lago dell'Olio ne aveva + 2°). I più grandi laghi
non si congelano che a parecchi gradi sotto zero; sopra i 2200 m. essi
rimangono liberi d'ordinario per 5 o 6 mesi; molti però ritengono il
ghiaccio sino nel maggio o nel giugno (così perfino il Lago sottano
della Sella), il Lago Lungo spesso da ottobre a luglio, e parecchi più
piccoli si congelano ogni notte e non sono mai affatto privi di
ghiaccio, quali il Lago Gelato superiore (sopra la Valmasca), il Lago di
Larè ed il piccolo Lago Bianco (m. 2328, ett. 1,4) che s'allarga dietro
una grande morena sotto il ghiacciaio del Clapier, portando molti
«icebergs» nell'agosto. Il 28 settembre 1893 esso era tutto ghiacciato.

_Soltanto nei più bassi laghi_, non molto profondi (così i Laghi Lunghi,
il Lago di Fontanalba), trovai ancora _piante di acqua_, alghe,
potamogetoni, ecc., mentre le rive ne sono talvolta paludose, con
sfagni, giunchi, eriofori, primule, ecc. In molti laghi, specialmente in
quelli settentrionali--nei quali la pesca è riservata a S. M. il Re--si
trovano numerose le trote di grandezza notevole (perfino nel Lago delle
Finestre, a 2271 m.); in altri sono numerosissime le rane (R.
esculenta), specialmente nei Laghi Lunghi dell'Inferno, mentre più in
alto alimentano ancora ditici, radiolarie ed infusori. Secondo il
Purtscheller, il Lago Lungo di Gordolasca (2572 m.) sarebbe ancora
popolato da pesci!

Circondati dalla più orrida e desolata natura alpestre, quegli specchi
così solitari e tranquilli hanno una _bellezza tutta speciale_, quasi
affascinante, dovuta specialmente al contrasto del loro piano
trasparente colle creste oltremodo frastagliate e tormentate, colle
squallide petraie tutt'all'intorno, poi alla _singolare chiarezza_ della
loro acqua che quasi vi suggerisce la voglia di precipitarvisi. Nessuno
di questi laghi rassomiglia affatto ad un altro per forma, colore,
grandezza o fisionomia; eppure se ne incontrano spesso oltre a 10 nello
spazio di un giorno, e se ne vedono in complesso da 15 a 20, da parecchi
belvederi, quali il Bego ed il Tinibras.

Il _colore_ di uno stesso lago è sottoposto a grandi variazioni secondo
il punto di vista, la profondità, la luce, la stagione, ecc.
D'ordinario, esso è _più o meno verde_, mostrando--se le acque sono poco
profonde--tinte pallide e grigiastre od il verde chiaro dei prati,
mentre i laghi più ragguardevoli hanno un bellissimo colore di smeraldo
od appaiono molto scuri; taluni sono quasi neri, come il Lago Negrè e
quello della Valletta; altri sono chiari lungo le sponde, mentre, col
rapido aumentare della profondità, diventano sempre più cupi verso il
centro, cosicchè sembrano occhi; infine ve ne ha con tinte azzurrognole
e pochi--alimentati dai nevati--appaiono biancastri, cioè con un liquido
latteo diffondentesi tra il verde puro dell'acqua, come nel Lago Bianco
di Peirabroc. La predominanza delle tinte verdi è certo meno dovuta al
colore del fondo (questo è in generale grigio e nerastro, con numerosi
massi bruni o rossastri) che alla purezza dell'acqua, la quale contiene
pochissimo acido carbonico, che in maggiore quantità le darebbe una
tinta azzurra e più fosca, e manca quasi affatto di materie organiche,
le quali la renderebbero piuttosto grigia o bruna. Naturalmente i colori
dei laghi appaiono più intensi con bel tempo e con calma perfetta;
quando il sole non batte direttamente sulla loro superficie, facendola
scintillare come oro, essi rispecchiano in modo stupendo i loro
dintorni; quando invece il vento vi solleva striscie bizzarre o piccole
onde, essi appaiono cupi ed incolori.--Sembra pure che questi laghi
guadagnino molto ad essere visitati sul cominciare dell'estate, quando
c'è ancora molta neve nei dintorni. Il Purtscheller, che ne vide
parecchi nel giugno 1890, vi trovò una varietà di colori che non hanno
più nell'agosto. Il Lago Brocan--che io vidi verdastro, in parte
intorbidito dai rivi che scendevano dai nevati--lo descrive come
brillante in tutti i riflessi, dal verde profondo della malachite al più
splendido azzurro; sulla sua acqua chiara come cristallo galleggiavano
ancora pezzi di ghiaccio. L'azzurro del Lago della Ruina (verde invece
nell'agosto) sembrava quello del vetriolo, ed il meraviglioso Lago
superiore di Rabuons era di colore celeste chiaro. Però, in ogni
stagione e con ogni tempo, queste gemme liquide e viventi costituiscono
il più bell'ornamento delle alte montagne, così meste e selvaggie.

Già il Freshfield accennò sul lato ovest della Cresta dell'Argentera,
tra le Cime di Nasta e del Baus, un bel _laghetto non segnato su alcuna
carta_; io ne trovai poi _tre_ alla sommità del Vallone di Meiris (sotto
il nevato del Matto), di cui l'inferiore (circa m. 2450) ed il superiore
(circa m. 2600) mi sembrava che misurassero almeno 1 ettaro; però essi,
come parecchi altri meno importanti, non si vedono sulla nuova carta.
Coolidge parla di una bella distesa di acqua sotto il Lago Agnel e
(sulla carta aggiunta) segna un lago di ben 15 ettari a sud del rio
dell'Agnel; ma deve essersi sbagliato, poichè un lago di qualche
estensione ivi non esiste; ve n'è invece uno non troppo piccolo fra il
lago principale ed il Colle dell'Agnel.

In molti luoghi, i laghi sono riuniti in gran numero, formando _gruppi o
lunghe schiere_, quali i 9 laghi della Valle dell'Inferno, i 6
settentrionali ed i 6 meridionali di Fremamorta, ecc.; talvolta ve ne
sono parecchi a poca distanza l'uno dall'altro, riuniti per mezzo di un
rio e formando così una catena.--Il più bel gruppo è quello dei _tre
Laghi del Basto_, distanti appena 500 m. tra loro, ma con sponde
rocciose, talvolta a picco e sempre malagevoli da percorrere; sulla
sponda est del lago inferiore crescono ancora bei larici, mentre attorno
a quello superiore non vive pianta legnosa, se non qualche piccolo
rododendro; il bacino piano a meriggio ed il terrazzo orientale sono
però coperti da erba.

Il _Lago soprano_ è veramente maestoso, specialmente visto dal detto
terrazzo; il vasto circo che esso occupa sembra un immenso cratere, e la
ripida cresta occidentale offre l'aspetto più fantastico che si possa
immaginare.

  [Illustrazione: _Lago del Basto_]

_Pochi sono i laghi dai dintorni ameni_ ed agresti, quali il Laghetto di
Fontanalba, il Lago Verde (nella stessa valle, con un isolotto coperto
di piante), il Lago di San Grato. Fra i più grandi, si potrebbe
aspettare una natura più mite e più ricca attorno al _Lago della Ruina_,
a soli 1560 m. sul mare, ma esso ha ora sponde squallide e nude, con
flora piuttosto alpestre, mentre altre volte vi crescevano boschi di
alto fusto, come ci dimostrò un grande tronco giacente nell'acqua; però,
sul lato sud s'innalza una scoscesa barriera di rocce, coperta da
fresche boscaglie ed ornata da bella cascata, rendendo così molto
pittoresco il paesaggio.--Assai più ameno è il _Lago sottano della
Sella_, il più bello nel suo genere in queste Alpi; di forma quasi
rotonda, attorniato in parte da praterie, sulle quali v'è una piccola
capanna, in parte da più erte pendici e da rocce montoni, coperte da bei
gruppi di larici, esso è dominato da ripidi e cupi monti, fra cui si
presentano imponentissime le piramidi del Matto, ricco di nevi, e del
suo contrafforte settentrionale; l'insieme costituisce un quadro affatto
placido ed idillico; visto dall'alto, il lago sembra di velluto verde
scuro.

L'impressione più indimenticabile però l'ebbi dal _Lago Lungo_, il più
grande delle Alpi a tale altezza (m. 2572), rinserrato fra due erte
creste di roccia bruna dalle forme più orride e circondato da petraie
quasi prive perfino della più umile flora. Nel fondo, specialmente dal
lato della Punta della Maledìa, piccoli nevati scendono lentamente alla
sponda spingendosi poco a poco nell'acqua, finchè dalla loro estremità
ghiacciata si staccano piccoli icebergs, la cui parte immersa mostra il
più splendido azzurro, mentre la cappa superiore è bianca o grigia, il
tutto contrastando stranamente col verde scuro delle acque profonde.
Dalle sponde si ha una estesa vista sopra i monti lontani imboschiti o
soleggiati, sino al mare: pochi saranno i punti dove si possa
contemplare nello stesso tempo il caldo Mediterraneo ed un tale oceano
polare in miniatura.

Fra tanti laghi primeggia sotto ogni rapporto il _Lago di Allos_, sul
territorio francese, nel dipartimento delle Basses-Alpes. Il Ball lo
descrive quale uno dei più grandi e profondi delle Alpi Francesi, quasi
rotondo, con una circonferenza di quasi 4 miglia inglesi; il Mont Pelat
s'innalza nel modo più superbo dal lago. Non c'è forse parte delle Alpi
più selvaggia e così chiusa come la valle ove si trova; i monti
circostanti sono coperti di neve e di parecchie conifere intristite,
accanto a grandi precipizi ed a profondi burroni. Il Coolidge dice
seccamente che il lago è povera cosa in confronto a quello che fanno
supporre le descrizioni delle guide. Tale giudizio deve risultare da
aspettative esagerate in quanto concerne la grandezza del lago e
l'altezza dei monti circostanti; infatti, il giro del lago è ben minore
di 5 a 6 chilometri; poi il Monte Pelat (m. 3053) è distante quasi 3
chilometri dalle sue sponde, essendone separato da un vallone abbastanza
profondo, e fra le cime che dominano immediatamente lo specchio, la più
alta--les Grandes Tours du Lac (m. 2745)--è distante ancora 1 km. È vero
però che il Lago d'Allos, in tutte le Alpi occidentali franco-italiane
(senza però contare le colline lungo le pianure del Rodano e del Po),
non ha per grandezza che 6 rivali, dal Lago di Ginevra a quello del
Moncenisio; in tutta la regione alpestre delle Alpi, poi, soli 6 o 7
laghi sono più grandi, nessuno dei quali però trovasi ad oltre 2000 m.
d'altezza; tutti i laghi dei Pirenei e dei Tatra sono, a quanto pare,
più piccoli. Da ciò non è da dedursi che il Lago d'Allos sia di
grandezza straordinaria; è maestoso anch'esso, ma di una maestà tutta
differente, risultando dall'attonimento di vedere, frammezzo ad erte
creste che sembra abbiano appena posto per strette chiuse, una piana
estensione di acqua, lunga una buona mezz'ora di percorso. Quanto
influisca, del resto, l'aspettativa, lo si vede dal fatto che lo stesso
Coolidge chiama magnifico il Lago Agnel, il quale non è descritto in
alcuna guida; ma, per bello che sia, è certo inferiore a quello di Allos
per grandezza, varietà delle attrattive e perfino per l'altezza relativa
dei monti circostanti.

Il Lago di Allos è dominato in parte da ripide pendici e da rocce a
picco che si ergono sino a 180 m., ed in parte (ad ovest specialmente)
da declivi più dolci, ricoperti da erbe offrenti nel giugno una
magnifica flora. Oltre a 6 o 7 sorgenti minori esso è alimentato da un
rio lungo quasi 2 km. che vi si immette dal lato sud; non ha emissario
apparente, ma a poca distanza ad ovest esce dal monte, a 60 m. sotto il
lago, la copiosissima sorgente del Chadoulin, affluente del Verdone; i
valligiani credono che anche la grande sorgente del Varo, assai più
distante, ne sia alimentata, basandosi sul fatto che il Varo, come il
Chadoulin, s'intorbidisce subitaneamente, quando frane o valanghe cadono
nel lago.

La profondità massima è di m. 42,5, la media di metri 12, ciò che
corrisponde ad un volume di acqua di quasi 83.000.000 di mc. Si ebbe il
progetto di ricolmare parte del lago per alzarne il letto, coll'intento
di aumentare la sua estensione e di procurargli un emissario visibile,
il quale avrebbe forniti 2 mc. al secondo al Verdone ogni estate,
durante un mese. Il lago è popolato da trote rinomate; sulla sponda
ovest v'è una capanna da pescatore.

5) =Vegetazione.=

Secondo la «Flore analytique du département des Alpes-Maritimes» di
ARDOINO, _il lato meridionale delle Alpi Marittime_, sopra uno spazio di
4500 kmq., _possiede non meno di 2466 specie_ di piante vascolari
selvatiche, che si ripartiscono sopra 708 generi e su oltre 120 ordini.
Detta cifra è ancora molto inferiore alla somma di tutte le specie delle
Alpi Marittime, poichè l'Ardoino seguì un metodo molto sintetico,
trascurando anche qualche specie e specialmente molte varietà
interessanti; poi il bacino della Duranza, il lato nord e le Alpi
Ligustiche possiedono un gran numero di piante che non crescono nella
regione da lui descritta; nella sola «Guida» del Dellepiane sono
menzionate, tra il Roja, il Tanaro ed il Centa, 50 specie non figuranti
nel detto libro. Neppure 45 specie citate da Ardoino sono rarissime,
mentre 35 si sono inselvatichite in un tempo piuttosto recente.

Nell'Europa, ed in genere all'infuori di qualche paese tropicale,
difficilmente si trova un altro distretto così piccolo che possieda così
gran numero di specie; tutta la Lombardia e la Sicilia, contrade vaste e
molto ricche di vegetazione, ne hanno poche di più, e la Svizzera non ne
ha che 2213.

La ragione della _straordinaria ricchezza botanica_ delle Alpi Marittime
è da cercarsi: 1º nella riunione di tutti i climi, dal subtropicale al
polare, in una zona larga appena 45 km.;--2º nella intima congiunzione
della regione tiepida o subtropicale avente due grandi divisioni del
regno florale del Mediterraneo (l'Italia e la Spagna, colla quale è
congiunta la Provenza) colla regione fredda o polare del più grande ed
alto sistema montuoso dell'Europa centrale, al quale poi ivi si unisce
altro sistema importante (quello degli Appennini);--3º nella struttura
orografica molto complicata, che favorisce sia l'isolamento che la
diffusione delle specie, mentre, unita col clima piuttosto secco, essa
produce una estrema varietà tanto di luoghi chiusi, umidi, bene
irrigati, quanto di alture aride, soleggiate ed apriche;--4º
nell'incontro dei bacini del Rodano e del Po, ricchi ambidue di specie
appartenenti schiettamente alle regioni temperate (Europa centrale);--5º
nel disboscamento, che lasciò molto spazio libero, specialmente per le
piante che amano la siccità, poi per le specie avventizie.

       *       *       *       *       *

_Le Alpi Marittime si possono suddividere in più zone vegetali:
generalmente se ne contano tre;_ quella _litorale_ o mediterranea
(sempreverde), quella _montana_, e quella _alpestre_, potendosi inoltre
distinguere una zona di collina o _submontana_, poi una _subalpina_. Sul
lato nord manca affatto una zona mediterranea, ma quella di collina è
più distinta dalla montana che sul lato sud. Inutile dire che queste
zone non sono limitate esattamente da linee altimetriche, variando
invece molto la loro estensione in verticalità secondo l'esposizione, i
venti dominanti, la topografia, ecc. Così le cifre proposte da Ardoino
non hanno che un valore approssimativo: egli limita la zona litorale con
una linea distante 12 km. dalla costa, eccettuandone i posti alti oltre
a 800 m., i quali fanno parte della zona montana, come pure tutto il
resto del paese sino ai 1600 m. di altitudine.

Tralasciando di occuparci della vera zona litorale, la cui flora poco
invade la regione montuosa che costituisce l'esclusivo argomento di
questa pubblicazione, fermiamoci a dire alcunchè del _limite superiore
della regione mediterranea_ che ci porta già a qualche centinaio di
metri sul livello del mare.

Sull'estensione di tale limite mancano dati precisi pei monti di Mentone
e San Remo, come per le valli della Nervia e della Bevera; probabilmente
questi sono i luoghi dove essa raggiunge il suo massimo di altitudine. I
cespugli delle macchie, sui monti dietro a Nizza, non salgono oltre 700
od 800 m.; fra gli alberi forestali, il Pinus pinaster sul Monte Cima
tocca 875 m., e nella sua forma più piccola e più resistente al freddo
circa i 1050 m. a nord di Grasse, mentre ivi il lauro ed il rosmarino
rimontano fino a 600; le querce sempre verdi col ginepro ossicedro e
l'ulivo sino a circa 750, il pino d'Aleppo sino a 800 m. L'ulivo, che
può sopportare un freddo sino a 15 gradi senza che il tronco perisca,
rimonterebbe sino a 780 m. vicino a Nizza, secondo Daum; è questa circa
l'altitudine che esso raggiunge a Utelle e sul lato est del Colle di
Braus.

Le lunghe _vallate_, massime quelle orientate da ovest ad est, se
sufficientemente protette dai venti del nord, sono particolarmente
favorite dal clima, così le valli della Bevera inferiore, del Varo medio
(l'ulivo giungendovi sino alla chiusa di Gueydan, a 75 chilometri dalla
costa), dello Sterone e dell'Arroscia. In genere, le vallate conservano
una flora mediterranea sino a grande altezza nei siti ben riparati,
nelle strette chiuse e sui colli che li dominano; così la Val Vesubia
sino allo stretto di Lantosca (m. 500) la Val Roja sino alla Gola di
Gaudarena, ecc. Sugli alti monti isolati che s'innalzano dietro alla
costa, specialmente sopra Mentone, e sulle pendici esposte ai venti
sopra le valli dirette a meriggio, la flora montana e perfino la
subalpina scendono molto basso, mescolandosi stranamente colla
mediterranea, cosicchè ne risulta una varietà straordinaria di vegetali.

Nella Val Roja, esposta alla tramontana verso il suo sbocco, le piante
caratteristiche della Riviera cessano ben presto, i limoni e le palme
non rimontando che sino al primo stretto dietro a Ventimiglia; l'arancio
prosegue sino a Bevera; l'eucalitto, insieme al mirto, al rosmarino, al
fico d'India, ecc., sino ad Airole (130 m., 12 km. dalla costa); il
lauro, il leandro, la quercia sempre verde sino a San Michele (140 m., 3
km. più in là); il pino nero o marittimo (P. Pinaster) quasi sino a
Giandola (380 m.), mentre quivi cresce ancora sul lato orientale una
piccola foresta di pini bianchi o d'Aleppo (a 400 m.), la quale specie,
secondo Raiberti, sarebbe stata usata per rimboscare le pendici sotto a
Venanzone (900 a 1100 m.) nella Val Vesubia, il che ci pare dubbioso.

Nel giardino ben riparato della Causica (m. 450), a Fontana (34 km. dal
mare), crescono all'aperto il lauro, il rosmarino, l'arancio (senza però
maturare), il leandro, il mespilo del Giappone, ecc. Sul lato est
trovansi qui gli ultimi ulivi della valle (600 m.), mentre a nord-ovest,
tra la gola di Gaudarena ed il villaggio di Berghe, se ne trovano
insieme a fichi sin quasi a 800 metri: vidi perfino un ulivo isolato con
frutti sul territorio di Tenda, in un seno roccioso molto riparato a
nord di Gragnile, a 809 m. sul mare.

Fra le specie mediterranee della Gola di Gaudarena, rimontando fin verso
800 m. sotto a Berghe, sarebbero ancora da menzionare l'Ostria, lo
Spartium junceum che fiorisce ancora a Briga, l'Inula viscosa, l'Erica
arborea e scoparia, l'Euforbia nicænsis, qualche cespuglio di lauro,
vari citisi e cisti (specialmente il C. salvifolius), ecc. Il cedro di
Spagna (Juniperus oxycedrus), che forma spesso un piccolo albero,
trovasi sino a 1000 metri, a nord-ovest di San Dalmazzo di Tenda, ed a
nord di Briga; dietro il piano di Tenda, su di una pendice scoscesa e
calda (850 m.) esso cresce insieme ad alcuni alberi di vita (Thuya
orientalis) ivi piantati ed a esemplari nani del Quercus ilex, di cui ne
prosperano invece due colossali, con tronchi da metri 3 a 3½ di
circonferenza e con rami molto estesi, davanti al monastero di Cimella
sopra Nizza, e trovansi alberi secolari di questa specie ancora perfino
a Courmettes sopra Vence (850 m.). Sotto le arcate della strada maestra,
a quasi 800 m., prima di giungere a Tenda, vedonsi pochi esemplari
dell'Arundo donax, la quale più in giù nella valle non vedemmo che ben
sotto Breglio (a 200 m.); sino a Briga rimonta poi l'Osyris alba; sino a
Tenda e sul lato sud della Colla di Briga il Centranthus ruber, fiorente
quasi tutto l'anno, e nell'ultima delle dette località, come anche oltre
a 1000 m. vicino a Gragnile, incontrasi un bellissimo cardo (Echinops
ritro), il quale sale ai 1200 m. dietro a Grasse. Il fico cresce a Briga
(m. 770), selvatico incontrasi fin sulla Colla di Briga e, sotto una
roccia riparata, vicino a Canaresse (m. 1017), un po' a sud di Vievola.
Pesche e mandorle maturano a Tenda (800 m.) verso la fine di ottobre.

       *       *       *       *       *

La _regione montana_, nel suo insieme, comprende circa 1450 specie di
piante. Nelle vallate, il sostituirsi della flora montana alla
mediterranea è segnalato specialmente dai prati, dalle file di alberi a
foglie caduche e dalla mancanza ormai quasi assoluta delle colture
arboree sui terrazzi costrutti lungo le scoscese pendici. Ma _non v'è,
nella parte meridionale delle Alpi Marittime, una zona continua di
foreste a foglie caduche, predominando_ invece _le conifere dalla costa
al limite della vegetazione arborea_, specialmente nei grandi ed antichi
boschi. Però tali boschi, nella regione montana, cominciano d'ordinario
a discreta altezza sopra il fondo delle vallate, caratterizzati da
gruppi di alberi verdi solo nella calda stagione, i quali con poche
eccezioni non escono dalla zona submontana, potendosi così denominare
questa la regione del castagno e della quercia, mentre l'albero più
comune della vera zona montana è il pino selvatico (sul lato nord invece
il faggio).--È notevole che il _castagno_ sul lato meridionale non
scende così basso come la maggior parte degli altri amentacei, mentre
nello stesso tempo sale più in alto che quasi tutti. Il Risso menziona
38 varietà di questo albero, tanto magnifico quanto utile, e che ivi
deve esistere dai tempi più remoti, essendosene trovati residui fossili.
Sebbene esso non cresca in generale che nei terreni primordiali o
schistosi, non è raro qui anche in parecchie regioni calcaree, mancando
però quasi affatto all'altipiano giurassico a nord di Grasse; verso
Nizza, lungo il Varo, pare che non si trovi sotto ai 350 m. Nella Val
Roja, esso non diventa comune che da Saorgio in su, colla disparizione
dell'ulivo, ed è dapprima piantato sopra terrazzi artificiali, mentre
attorno a S. Dalmazzo, e specialmente nella bassa Valle delle Miniere,
trovasi in folte foreste e cresce perfino su pendii rocciosi; nella
valle principale, esso cessa già, cogli schisti permici, a 750 m. tra
San Dalmazzo e Tenda, non incontrandosi più in alto che un piccolo
gruppo dietro a questo borgo, mentre se ne trovano nella Val Levenza
sino a Marignol (1000 m.) ed in quella della Miniera sino ai 1020 m.; a
nord-ovest di S. Dalmazzo, nella regione degli Spegi, esso albero
rimonta perfino a 1250 o 1300 m., raggiungendo un'altitudine simile
anche vicino alla Bollina (comune di Valdiblora). Spesso se ne vedono in
queste valli degli esemplari maestosi con una circonferenza di 4 a 6
metri.

Il nocciuolo, il bosso, il Rhus cotinus crescono in questi boschi,
accompagnati da felci, ginestri (Genista germanica, mantica,
sagittalis), da grandi umbellifere (Angelica silvestre, Peucedanum
cervaria), da talune piante rampicanti (il luppolo, l'edera, la
clematite, ecc.) e da fiori ed erbe più o meno comuni (Malva moschata,
Geranium silvaticum, Odontites lutea, Melampyrum nemorosum, Dantonia
provincialis, ecc.) L'edera, sulle rocce a nord-ovest di Tenda, rimonta
sino a 1050 m., e si trova anche sul lato nord a Demonte (m. 800).

Mentre il castagno è stimato pel prodotto dei suoi frutti, e perciò
raramente soccombe al disboscamento, gli altri alberi forestali della
zona submontana sono diventati ben rari. I _pochi boschi a foglie
caduche_ che ivi si trovano sono quasi tutti di origine recente, dovuti
ad un pur troppo scarso rimboscamento; se ne trovano sui due lati di Val
Roja vicino a Breglio ed a Giandola, nel bacino del Varo medio, ecc.
Molto diffuso è dappertutto l'_Ailanthus glandulosa_, albero giapponese
dalle foglie simili a quelle della robinia pseudo-acacia; esso cresce
rapidamente anche sul suolo più ingrato, per esempio sugli aridi
macereti calcarei dietro a Tenda, sino a 1000 m.

La _quercia_ (Q. pubescens Willd) forma, insieme agli stessi cespugli
che crescono nei boschi di castagni, delle folte ed estese boscaglie, di
apparenza ancora giovani, sugli aridi altipiani tra Grasse e la gola del
Loup, in Provenza; è poi comune sulle pendici superiori di Val Roja
sopra Fontana, rimontando sino ai 1100 m. dietro a Gragnile; però, gli
alberi quivi sono molto distanti tra loro ed hanno rami piccolissimi,
taluni essendone affatto privi, causa probabilmente la rapacità della
popolazione; la pianta ridiventa poi comune nelle Alpi Ligustiche, verso
Albenga. E sotto a questa quercia che s'incontrano specialmente i
tartufi. Più raramente trovansi le due altre specie o forme di quercia
dell'Europa centrale (Quercus sessiliflora Sm. e Q. pedunculata Ehrh).

Ancora più raro è il _tiglio_ (Tilia silvestris Desf.), se non piantato
sulle passeggiate; esso s'incontra selvatico nelle gole di Saorgio,
nella parte inferiore della foresta del Siruol (Val Vesubia, ad oltre
1000 m., ove se ne trovano esemplari colossali), e nella foresta del
Piné sopra Briga (1450 m.).

L'_olmo_ (Ulmus campestris) nella zona montana spesseggia sulle piazze
pubbliche dei villaggi, da Nizza a Tenda, non incontrandosi però in
istato selvatico, almeno nella Val Roja, mentre abbonda nelle vallette
nizzardi. In pochi luoghi vedonsi boscaglie di _pioppi_ (P. tremula) o
gruppi di _aceri_ (A. campestre: sopra la gola di Gaudarena, ecc., qua e
là sino ai valloni del litorale).

Il _faggio_ è abbastanza diffuso in quella zona, da Tenda in su, ma
sparso in generale nelle foreste ed abbondante solo in pochi siti, come
la valle delle sorgenti di Berthemont, sopra Roccabigliera; è invece
comunissimo nell'alta Provenza, cominciando dai monti a nord-ovest di
Grasse, poi di nuovo nelle Alpi Ligustiche, ove se ne trova un bel bosco
sul Monte Ceppo (fin verso i 1500 m.), mentre più ad oriente esso
sostituisce man mano affatto il pino selvatico, quale albero principale
delle foreste montane.

_Lungo i corsi d'acqua delle vallate più larghe_ (raramente sopra i 1000
m.) corrono _fitte_, ma semplici o tutto al più doppie _file di vari
alberi_, specialmente pioppi (P. tremula, alba, nigra), ontani (Alnus
glutinosa, incana), frassini (F. excelsior), carpini, ailanti e salici
(S. alba, fragilis, caprea), ai quali unisconsi nocciuoli, clematidi e
diverse erbe abbastanza alte; nella fresca ombra crescono talvolta anche
piante delle foreste subalpine, cosicchè trovai attorno a Tenda (800
m.), la fragola, la genziana cruciata e l'aconito napello.

Le piante che nella regione montana compongono i _prati_ o crescono
lungo i rivi, sono più o meno comuni in tutta l'Europa, e così anche le
erbe che si trovano nei luoghi coltivati o sulle macerie; ci basti dire
che in tutte queste località la flora è singolarmente svariata. I prati,
perfino nell'agosto (molto meno florido del maggio), sono smaltati di
fiori bianchi (Daucus carota, Achillea millefolium, Leucanthemun
vulgare), gialli (Ranunculus acris), rosei (Onobrychis montana,
Trifolium pratense), violacei (Medicago sativa, Campanula persicifolia,
Prunella vulgaris), ecc. Nei luoghi fangosi e sulle sponde dei rivi
crescono, tra arbusti di salici, erbe rigogliose, quali il Petasites
officinalis con foglie larghe sino a 1 metro, la Mentha aquatica,
l'Eupatorium cannabinum, grandi umbellifere (Peucedanum venetum,
Oenanthe peucedanifolia), Lythrum salicaria, Vincetoxicum officinale
(molto più grande che nei luoghi aridi), diverse Felci e l'Equisetum
ramosissimum. Mancano invece quasi affatto le piante palustri, causa la
rarità e l'esiguità dei luoghi proprii al loro sviluppo, non trovandosi
quasi piccole paludi che sugli altipiani giurassici a nord di Grasse.

Più importanti sono le _formazioni siepiformi_ lungo le sponde inferiori
delle vallate submontane, specialmente sulle pendici che separano tra
loro i terrazzi coltivati: esse si compongono di una grande varietà di
arbusti, d'ordinario strettamente intrecciati; predominano le rosacee,
quali Rosa sphærica, R. sepium, ecc., Rubus discolor, Prunus spinosa,
Cratægus monogyna, Cotoneaster vulgaris, poi i sambuchi (S. nigra, S.
ebulus), il Ligustrum vulgare, il Cornus sanguinea, il Ginepro, varj
Salici; aggiungonsi parecchie piante rampicanti (Clematis vitalba,
Aristolochia clematitis, Bryonia dioica) e varie erbe molto grandi
(Campanula, rapunculus, Galium aparine, Artemisia vulgaris, Vicia
sepium, Ægopodium podagraria, Calamintha clinopodium, Urtica dioica,
varii cardi, ecc.).

Quanto poi alle _piante coltivate_ della zona submontana, la principale
è la _vite_, allo sviluppo della quale il clima ed il suolo sono molto
propizi, eccetto nei luoghi troppo secchi. Se la viticoltura qui non ha,
a dir vero, che un'importanza puramente locale, ci sembra dipendere meno
dalla natura del paese che dall'inesperienza dei contadini e
dall'insufficienza dei loro mezzi; pure vi hanno anche qui vini
rinomati, quali il vino di Bellet (territorio di Nizza), quello di Cosio
d'Arroscia, la cui vite alligna a 760 m. sul mare, ecc. Nel dipartimento
delle Alpi Marittime si calcolò che verso il 1890 la superficie delle
terre piantate a viti era di pressochè 9700 ettari. La vite è quasi del
tutto limitata alla zona submontana; sul lato sud della Colletta di
Briga si coltiva sino a 1000 m. sul mare, e dietro a Gragnile sino a
circa 1050 m. Fra le piante che qui abitualmente l'accompagnano, talune
non escono dai colli vicino al mare; così il Phytolacca decandra, il
Melagrano ed il Mandorlo, tutti e tre inselvatichiti; il Physalis
alkekengi rimonta sino al vallone di Rio Freddo vicino a Tenda.

Fra i _cereali_ il più comune è il frumento (Triticum vulgare), che
rimonta, in luoghi riparati, sin verso i 1300 m.; ben pochi comuni però
ne fanno un raccolto bastante pel proprio consumo.

Gli _alberi fruttiferi_ più importanti sono: il _gelso bianco_ (però non
molto diffuso nelle vallate meridionali), che insieme al _pero_ nella
Val Roja rimonta sino a 850 m.; il _noce_, di cui robustissimi esemplari
trovansi tra 1000 e 1200 m., nella Val Vesubia secondo Raiberti sino a
1300 m., insieme al _melo_ che sul territorio di Tenda non si vede al
disopra di 1125 m. (nel vallone di Rio Freddo); infine il _pruno_,
abbondantissimo nelle vallate e sugli altipiani della Provenza sin oltre
a 1000 m., ed il _ciliegio_ che rimonta a 1300 m., e perfino a 1550 m.
nei valloni di Casterino e di Rio Freddo, ove però sembra che ben
raramente il frutto maturi.

_Assai più originale di quella dei luoghi umidi e coltivati è la flora
dei luoghi aridi_ in tutta la zona montana, il suo carattere essendo
ancora in gran parte meridionale, assai differente dalla flora montana
delle Alpi Settentrionali. Le formazioni di cespugli delle macchie
litorali distinguonsi specialmente perchè prevale d'ordinario una sola
specie: è sopratutto abbondante il _nocciuolo_, che, limitato nella zona
litorale ai posti più ombrosi ed umidi, quivi invece riveste le pendici
soleggiate non troppo sassose; lo si incontra spesso perfino a 1500 m.
sul mare, però al disopra di 1200 m. abita di preferenza i boschi;
eccezionalmente lo vedemmo sul lato nord del vallone di Rio Freddo,
formante boscaglie sino ai 1600 m. Nei luoghi molto aridi lo surroga un
_ginestro_ (G. cincrea) dai rami grigiastri e sfilati, con foglie
piccolissime, mentre il Sarothamnus scoparius, più grande, è assai più
raro, abbondantissimo però nella Provenza. Il _bosso_ (Buxus
sempervirens) è comune sul lato settentrionale dei monti di questa zona:
nella foresta del Siruol (Val Vesubia) se ne trovano esemplari di
straordinaria grandezza. Veramente caratteristico è questo vegetale pei
Carsi o altipiani calcarei di Caussols, a nord di Grasse, ove cresce tra
1050 e 1200 m. (nella Valle della Miniera sino a 1100 m.). Il _sommaco_
o albero a parrucche (Rhus cotinus), talvolta abbastanza elevato,
riveste specialmente pendici rocciose col suo fogliame verde-chiaro
nella primavera e rosso di fuoco nell'autunno; abbonda già nelle aride
foreste della zona litorale, ma specialmente nelle gole del Ciaudan
(Varo) e di Gaudarena, rimontando attorno a Tenda e dietro a Briga sino
ai 950 m. Similmente diffuso è il _Prunus mahaleb_, comune nei boschi
sassosi della regione di collina.

Le _erbe_, che _nei luoghi più secchi_ prendono il posto degli arbusti,
hanno qui un carattere simile a quelle crescenti nei luoghi analoghi
della zona litorale, ma costituiscono in gran parte specie differenti;
quasi tutte sono aromatiche e profumate. Le più diffuse sono: Iberis
umbellata, Anthyllis vulneraria, Laserpitium gallicum (abbondante sino
ai 1400 m.), L. siler, Pimpinella magna, Eryngium campestre, Cephalaria
leucantha, Carlina vulgaris, C. acanthifolia con fiori di 18 cm. di
diametro, simili a piccoli soli; Inula montana, Anthemis tinctoria,
Artemisia campestris, A. absinthium (abbondante sino ai 1500 m. e
ricercato per la distillazione del vermouth), A. camphorata, Linaria
striata, Globularia vulgaris, Alchemilla vulgaris, numerosi liliacei, il
graminaceo Lasiagrostis calamagrostis, e sopratutto molte labiate, quali
la Calamintha nepeta, il Timo volgare, ecc.

_Sulle scoscese rocce_ crescono specie di Rosa, Rubus e Prunus,
l'Amelanchier vulgaris, l'Acer opulifolium, ecc.; ma l'arbusto più
interessante di tali rocce è un grande ginepro (_Juniperus phoenicea_)
simile ad un cipresso e che, comunissimo sulle rupi del litorale,
abbonda sulle calde rocce calcaree attorno a Tenda, rimontando perfino a
circa 1420 m. sul lato nord del Vallone di Rio Freddo (sulla Rocca di
Turno), mentre sull'altro lato a simile altezza cresce già il _larice_,
incontrandosi dunque qui le conifere della Siria e della Siberia. Fra le
altre piante rupestri citeremo: la Pæonia peregrina con grandissimi
fiori rosei (sui caldi monti tra 900 e 1300 m.), l'Hesperis laciniata,
la Pimpinella saxifraga, il Lilium pomponium, l'Allium pulchellum,
diverse specie di Sedum e di Sassifraghe, ecc. Infine, sarebbero da
menzionare _parecchie specie che predominano specialmente nei boschi di
pini_, rimanendo _limitate_ quasi affatto _alla regione submontana_;
tali sono il Cistus salvifolius, il Cytisus hirsutus, la bella Colutea
arborescens, l'Ilex aquifolium (non comune), la Daphne laureola, la
Vinca minor, l'Asfodelo cerasifero, varie orchidee, ecc.

       *       *       *       *       *

_Nella zona montana superiore, solo i boschi e le formazioni aride
mostransi veramente distinte dalle formazioni analoghe della zona di
collina._ _Nei boschi predomina_, come già dicemmo, _il pino volgare_
(P. silvestris), specialmente nella varietà con scorza rossa. È questo
un albero di aspetto molto variabile: gli esemplari isolati assumono
d'ordinario la forma del pino parasole, il tronco ramificandosi soltanto
a discreta altezza, mentre nelle foreste gli alberi appariscono
piuttosto piramidali; i pini giovani hanno più grossi e più lunghi
ciuffi di foglie; del resto questa specie cresce anche in luoghi
aridissimi, sui macereti e perfino sulle pareti di roccia, insinuando le
sue radici nelle piccole fenditure; quivi poi si mostra in generale
quale umile arbusto, talvolta con rami depressi. Incontreremo
quest'albero ancora nella regione alpestre. Le foreste di pini sono
d'ordinario poco folte, di aspetto piuttosto severo; sui tronchi cresce
qua e là il Viscum album; tra le numerose erbe che ricoprono il suolo
citeremo l'Antriscus silvestris, l'Astrantia major, il Melampyrum
nemorosum; tra i cespugli il Rhamnus cathartica ed il caprifolio
(Lonicera Xylosteum).

La regione montana è quella nella quale il _disboscamento_ raggiunge le
più estese proporzioni: nel dipartimento delle Alpi Marittime nel 1890
si contarono ancora 90.418 ettari, in quello delle Basse Alpi 115.000
coperti da boschi, cioè rispettivamente quasi un quarto e neppure un
sesto della superficie totale. Ritenendo che nelle zone litorale e
subalpina un terzo del suolo è ancora imboschito, non rimangono--nel
primo dipartimento--che circa 40.000 ettari imboschiti nella zona
montana, cioè un quinto del totale: nelle Basse Alpi poi, le lande e le
terre incolte occupano un buon terzo di tutto il paese; infatti, questo
dipartimento, la cui popolazione diminuisce rapidamente, minacciava di
diventare uno spaventoso deserto di roccia, dimostrando su grande scala
le funeste conseguenze del disboscamento: isterilimento delle terre,
disseccamento delle sorgenti, incredibile variabilità dei corsi d'acqua,
torrenti devastatori e perfino vere «valanghe di acqua» cadenti dalle
scoscese pendici in seguito ai temporali ed al rapido sciogliersi delle
nevi. Così il governo francese si vide costretto ad istituire, con spese
molto ragguardevoli, importantissimi lavori di rimboscamento generale e
di regolamento nei corsi d'acqua. Nelle vere Alpi Marittime, il male non
è così grande, eccettuati gli altipiani rocciosi della Provenza, tra
Grasse ed il Cheirone, che sembrano paesaggi dell'Arabia, un ottavo del
suolo essendo appena coperto da alberi; ivi infatti, la popolazione dei
20 comuni diminuì di ben 1700 anime dal 1870 al 1890, e vi si contano
circa 15 comunità disertate dopo il medio evo.

Anche nel Nizzardo non mancano simili scene di orrenda desolazione, ed
in parecchi punti, dove il suolo consiste in ghiaie poco coerenti od in
conglomerati, si produssero e produconsi ancora spesso scoscendimenti
notevoli, i quali per es. più volte interruppero la strada che conduce
da Ventimiglia a Breglio. Però, qua e là sulle Alpi Marittime
incontransi ancora foreste piuttosto estese, specialmente sul lato nord,
nei bacini italiani del Gesso, della Vermenagna e del Pesio, ove tratti
di terreno abbastanza grandi furono rimboscati da parecchie decine di
anni, poi anche nelle Alpi Ligustiche, tra il Nervia e l'Arroscia; sul
lato francese, Napoleone III fece piantare grandi foreste attorno a
Nizza, ed ora si ripiantarono parecchie pendici nella Val Vesubia con
pini austriaci, ailanti, ecc.; molto però rimane da fare, massime nel
bacino della Tinea, nel territorio di Tenda, ecc.

È poi da deplorare che, a quanto pare, non ci sia (come c'è in Baviera
ed in Isvizzera) una legge che divieti il taglio dei boschi sui fianchi
scoscesi dominanti le vallate. Infatti, tali fianchi--come spesso si può
vedere--sono interamente rovinati, talvolta in pochi anni, dopo la
sparizione degli alberi. Altro inconveniente è la troppo grande libertà
che si accorda al piccolo bestiame che distrugge le giovani piante e
schiaccia la terra; vedemmo su un monte vicino a Tenda un palo
coll'iscrizione: «proibito per capre»; ma siccome non v'è guardiano
apposito, e nè le capre nè i pastorelli sanno leggere, dubito
dell'efficacia di tale divieto.

Fra gli _arbusti_ che crescono _nei luoghi aridi_ di questa zona, il più
volgare è il _ginepro_ (Juniperus communis), che talvolta forma un
piccolo albero, associandosi spesso alla Genista cinerea sino ai 1450
m. e trovandosi ancora fin verso 1600 m. nei boschi. L'_Erica_ (Calluna
vulgaris) spesseggia parimente nelle foreste e nelle boscaglie aride fin
verso 1500 m.

Le _erbe_ caratteristiche di quelle pendici crescono, tra 800 e 1400 m.,
insieme a quelle della zona submontana, ma salgono assai più alto,
trovandosene molte ancora sul culmine del Monte Corto (m. 1719), a nord
di Tenda. Primeggiano fra esse: l'Helleborus foetidus, dalle foglie
palmate, l'Helianthemum italicum, la Polygala chamæbuxus (sui monti
soleggiati delle Prealpi fino a circa 1800 m.), la Carlina acaulis,
l'Erinus alpinus, che scende fin sulle roccie vicino a Mentone, la
Chondrilla juncea, il Vincetoxicum officinale, il Thymus serpyllum, la
Lavandula officinalis, l'Hyssopus officinalis (abbondante in alcuni
punti delle rocce calcaree attorno a Tenda), l'Origanum vulgare, la
Saturcia montana, la Stachys recta, la Calamintha nepetoides e alpina,
la Nepeta nepetella, l'Euphorbia falcata, la Daphne mezereum e la felce
comune (Pteris aquilina: molto abbondante su parecchie pendici
secchissime sin verso i 1800 m.). Fra le _piante rupestri_ citeremo il
Sempervivum arachnoideum, parecchie sassifraghe (S. stellaris, S.
aizoides), l'Antennaria dioica, l'Hieracium lanatum, la Globularia
cordifolia.

_Assai spiccata_ è nelle zone montane _la differenza floristica fra il
Giura Provenzale, le vere Alpi Marittime, le Alpi Ligustiche ed il lato
nord_ (bacino del Po). Oltre a 20 specie non trovansi, a quanto pare, ad
est del Varo, tra altre un tiglio (T. platyphylla Scop.) e la
Fritillaria caussolensis, limitata agli altipiani rocciosi tra Grasse e
la Valle dello Sterone. _L'antico contado di Nizza possiede una varietà
speciale del pino nero_ (Pinus pinaster f. Hamiltonii, Pinus Escarena
del Risso) che si trovò sui monti attorno alla Valle del Paglione.
Ardoino dice poi che un pruno (vicino al P. brigantiaca) incontrato
nella foresta della Mairis, con foglie obovate e pubescenti sul lato
inferiore, potrebbe bene costituire una specie distinta. Altre
specialità interessanti sono: il Cytisus Ardoini, molto differente dai
suoi congeneri, trovato sulle rocce tra Mentone e Scarena; il Ranunculus
Canuti Coss. del Colle di Braus, la rara Asperula hexaphylla (dal Gran
Monte sopra Mentone fino alle vallette subalpine del Roja e della
Vesubia), la Micromeria piperella Benth (non rara da Tenda al Bress e
all'Aggel, a 1000 m. sopra Mentone) e la subalpina Saxifraga lantoscana;
la Saxifraga lingulata è più diffusa, dai monti di Grasse all'Appennino
genovese, e la bellissima S. cochlearis, abbondante nel bacino del Roja,
incontrasi ancora nella Liguria orientale, sul capo di Portofino. Il
Plagius Allionii L'Hérit., assai distinto dai leucantemi, trovasi dalla
bassa Valle del Varo sino a Tenda e sui monti di Genova. La Campanula
macrorrhiza, con radice legnosa, abbonda sulle rocce del Nizzardo,
passando anche su quelle dietro a Grasse; similmente diffusa è la
singolare Potentilla saxifraga Ard., bella pianta con radici legnose e
foglie argentee sul lato inferiore, trovata a 870 m. sopra Mentone, a
Saorgio, a Briga, sulle rupi del Varo, ed a Thorenc dietro a Grasse.

Tra le specie che ivi non sembrano uscire dalle _Alpi Ligustiche_,
citeremo: l'Asperula odorata, l'Inula oculus Christi (Monte Toraggio),
la Saxifraga valdensis, il Cyclamen europæum (Rocca Ferraira, sopra
Ormea, a 1300 m.), la Koniga halimifolia, l'Aquilegia Reuteri Boiss., il
Leucojum vernum.--V'è da notare poi la _mancanza di certe specie diffuse
nelle attigue regioni della Provenza e dell'Italia_, quali l'Elæagnus
angustifolia, il Juniperus sabina, l'Ephedra Villarsii (speciale delle
Bassi Alpi) e sopratutto il pino di Corsica (Pinus laricio f.
Poiretiana), che negli Appennini e nella Corsica forma magnifiche
foreste, notevoli per l'altezza e la regolarità delle piante; questa
specie molto resinosa, di cui il pino austriaco non è che una varietà,
dovrebbe introdursi qui a scopo di rimboscamento, essendo utile pel suo
legno apprezzatissimo e offrendo il vantaggio assai importante di essere
quasi affatto ribelle agli insetti che rovinano i pini selvatichi.

       *       *       *       *       *

_Della flora del lato nord delle Alpi Marittime_ non esiste, a quanto
sappiamo, un catalogo, essendosi perduta la _Flora limonese_ di G.
VIALE, che contava 1500 specie. È probabile che un numero abbastanza
grande di piante montane si trovi su quel lato, mancando su quello
meridionale, e forse v'è anche qualche specie indigena; certo è però che
un numero assai più grande di specie diffuse sul fianco sud manca a
quello nord, essendovi minore la varietà della flora. Siccome
specialmente i bacini del Gesso, della Stura e del Pesio sono affatto
chiusi ai venti marini, per cui il loro clima è assai continentale, _ben
poche_ sono le _specie mediterranee_ che ivi crescono, mancandovi
perfino molte specie che si trovano nelle Alpi Lombarde o nel Vallese.
Vedemmo nel giardino della prefettura a Cuneo palme nane, jucche ed
acacie, ma certo esse dovranno coprirsi nell'inverno. Senza contare
piante di clima meridionale, che però vegetano anche in Lombardia (quali
Pistacia lentiscus, Osyris alba, Celtis australis, Erica arborea, varii
Cisti), nè il Ginepro fenicio, essenzialmente mediterraneo, avremo da
citare, quali specie caratteristiche del lato sud che non incontrammo
su quello nord: Genista cinerea, il Bosso (allo stato selvatico), il
Rhus cotinus, il Timo, l'Issopo, la Cephalaria leucantha, il Centranthus
ruber, ecc. Del resto, la flora dei luoghi aridi è molto simile a quella
delle vallate meridionali, senonchè le formazioni di arbusti e
specialmente le siepi delle pendici inferiori sono assai meno
sviluppate; attorno a Valdieri, il Biancospino, il Pruno spinoso e la
Calluna volgare rimontano sino a 1300 m., il Nocciuolo ed il Rubus
discolor sino a 1400 m. Le piante palustri ed acquatiche, invece,
trovano le loro condizioni di esistenza in assai maggior numero di siti
che sull'altro lato dei monti.

All'intima correlazione climatica ed orografica di queste valli
settentrionali colla pianura padana, devesi un'_indole detta vegetazione
assai diversa di quella delle vallate mediterranee_, essendo anche molto
più notevole la quantità delle piogge (specialmente estive) e delle
nevi, come pure quella delle acque usate per l'irrigazione. I larghi
piani della Val Stura sino a Vinadio, della Valle del Tanaro sino ad
Ormea, della Val Gesso sotto ad Entraque, mostransi molto fertili ed
ubertosi, coi loro vasti prati, coi campi di grano turco, di fromento e
di canape (sino a circa 1100 metri nella Val Stura), colle viti (sino a
920 m. vicino a Vinadio), con numerosi e grandi alberi; il gelso
raggiunge gli 800 m. sotto ad Entraque ed a Demonte, fichi e peschi
trovansi a Valdieri (750 m.); il pero ivi (nel vallone del Colletto)
sale a 1000 m., il melo, il pruno ed il noce a 1200 m., il ciliegio
trovasi ancora a San Giacomo (m. 1250).

       *       *       *       *       *

_Come quasi tutta la penisola appenninica_ e come la pianura del Po, il
_lato nord delle Alpi Marittime distinguesi per la prevalenza assoluta
degli alberi a foglie caduche_, prevalenza dovuta forse meno a ragioni
climatiche che all'isolamento di queste vallate, aperte soltanto verso
la pianura, ed agli anteriori disboscamenti, usandosi poi quasi soltanto
castagni, faggi e simili pel rimboscamento. Le numerose vecchie foreste
isolate di conifere lungo l'Appennino e nelle Alpi Ligustiche (bacino
del Pesio, ecc.) sembrano infatti accennare ad un'antica zona continua
di foreste resinose, ora in gran parte distrutte. Il _pino selvatico_,
che del resto manca quasi affatto all'Appennino, _non incontrasi_, a
quanto io sappia, _sul lato nord che in_ pochi _esemplari coltivati_
(per esempio ai Bagni di Vinadio), e così non v'è, in quelle valli
inferiori, nessuna conifera selvatica, se non il ginepro. Anche sul lato
sud delle Alpi Ligustiche, partendo da San Remo, il pino diventa raro
nella stessa misura che cresce il numero dei faggi. Tutti quelli che
passarono il Colle di Tenda saranno certo stati colpiti da tale
cambiamento di carattere della vegetazione.

Il _castagno_ forma, sui colli che cingono la pianura, bellissime
foreste che non la cedono in maestà alle più belle che si conoscono del
genere (nella Corsica e nelle Alpi Graie). L'estensione complessiva di
quelle foreste non sarà minore di 300 kmq. tra il Gesso ed il Tanaro.
Magnifici esemplari secolari crescono specialmente nella Valle del Pesio
e di Casotto; piuttosto raro attorno ad Entraque e nella Val Vermenagna
(sino a 1000 m.), esso albero raggiunge, in esemplari spesso intristiti,
i 1200 m. sopra le Pianche nella Val Stura. Circa nella stessa zona v'è
la _quercia_ che mostra quasi sempre un fusto a mo' di colonna, simile
al pioppo di Lombardia (Quercus pedunculata f. fastigiata), e che
trovasi spesso lungo le Alpi Ligustiche, dal Colle di Melogno ad ovest,
rimontando ai 1200 m. sopra Sant'Anna di Valdieri.

La stessa _forma slanciata_ è del resto qui _particolare a molti alberi
e troppo comune per essere casuale_; la mostrano la tremula, il frassino
(di cui non incontrammo che un solo esemplare a corona rotonda, a
Valdieri), l'ontano nero, il sorbo, il biancospino arboreo, il ciliegio
e spesso il sicomoro, più raramente il faggio ed il salice. L'albero più
comune delle vallate settentrionali è il _frassino_ (F. excelsior), dal
tronco tutto rivestito da foglie nerastre e pinnate; esso rimonta fin
quasi a 1400 m. sul Colle di Tenda, e nel vallone della Trinità, a 1300
m., forma un bel bosco insieme al nocciuolo; vicino alla strada sotto ad
Entraque, si vede un frassino abbastanza grande che cresce nei detriti
accumulatisi fra la cima di un largo salice. Nella stessa zona tengonsi
poi, rimontando raramente più alto di 1200 m., l'ontano nero e bianco, i
salici (S. alba, incana ecc., sino a 1200 m.), il pioppo bianco, la
tremula (nel vallone di Vallasco a 1500 m.) e la forma arborescente del
biancospino; più rari sono il tiglio (m. 1020 a Limone), il carpino e
l'_olmo_ (a 1150 m. sul Colle di Tenda); di quest'ultimo però trovansi
esemplari secolari con una circonferenza di 5 metri sulle piazze
pubbliche di Roccavione, Robilante e Boves.

Talune _piante rampicanti_ adornano i castagni e i suddetti alberi, così
la Clematis vitalba, il Luppolo (a 1200 m. sul Colle di Tenda), la
Cuscuta major (nello stesso sito, sui sambuchi), il Convolvulus sepium.

Per la _regione montana superiore del lato nord_ è caratteristico il
_faggio_ (Fagus silvatica) che forma belle foreste sulle Alpi
Ligustiche, dal Monte Settepani al Monte Armetta sopra Ormea, poi dalla
Valle del Tanaro a quella del Gesso. Nella Val Stura, al cui lato
settentrionale sembra manchi affatto, s'incontra raramente sopra
Vinadio; gli esemplari colossali e secolari che si vedono nella foresta
bandita di Callières, dietro ai bagni di Vinadio, sono probabilmente i
più occidentali che ivi s'incontrino. Quando il faggio, per ragioni
climatiche, non può più raggiungere le proporzioni di un albero, esso
forma un cespuglio spesso disteso e depresso, costituendo grandi
boscaglie, di cui parleremo trattando della regione alpestre. Sono rari
gli alberi di faggi sopra i 1500 m.; di alto fusto ne crescono ancora
dei bellissimi sul monte l'Arp sopra Valdieri (m. 1200 a 1750) e nel
bosco della Stella ad est delle Terme di Valdieri (m. 1700), gli
esemplari più in alto essendo però assai più piccoli di quelli inferiori
e con tronchi spesso contorti.--Nella stessa zona tengonsi: il _sambuco
nero_ (in tutte queste valli, specialmente la Val Stura, e sino a 1460
m. nel vallone di Monte Colomb), formante d'ordinario un grande
cespuglio, il _sicomoro_ (Acer pseudo-platanus: val Pesio, Pianche di
Vinadio, Colle di Tenda fra 1200 e 1300 m.), molto meno grande che nelle
Alpi Settentrionali e ridotto ad arbusto nei luoghi più alti (parete di
roccia a sud del Lago di Ruina e vallone di Meiris, circa a 1700 m.) e
la _betulla_ (B. alba f. verrucosa: fra i castagni nella Val Vermenagna,
a 1300 m. a nord di Valdieri, a meriggio di Vinadio e nel vallone dei
Bagni; in quello di Vallasco a 1600 m.). I due ultimi alberi nominati
mancano quasi affatto sul lato sud, trovandosi appena in parecchie
vallate della Tinea, della Vesubia e del Roja, verso il limite superiore
della zona montana.

       *       *       *       *       *

Passiamo ora alla _regione alpestre_, dalla quale potrebbesi distinguere
la _zona subalpina_, stendentesi _sino al limite superiore degli alberi.
La superficie di tutta la regione_ (sopra i 1600 m.) _nelle Alpi
Marittime e Ligustiche_ (solo ad oriente della Tinea) è di circa 1000
kmq., che possonsi dividere approssimativamente così:

  Terre coltivate, edifizi, ecc.:                            ettari 2000
  Foreste subalpine                                            »   23000
          Boscaglie                                            »    8000
          Prati (alpi)                                         »   19000
  Rocce, detriti, acque (zona subalpina)                       »   13000
  Zona più alta del limite climatico dei boschi (creste,
                                                 nevi, ecc.)   »   18000

Da queste cifre risulta che i _boschi occupano ancora adesso circa la
metà dei terreni che dovrebbero coprire, secondo il clima naturale_;
però v'è da considerare che forse un terzo o più dei terreni scarsi di
vegetazione, al disotto del limite climatico dei boschi, sono tali in
seguito a condizioni naturali e non al disboscamento, risultandone che
la zona subalpina è relativamente la meglio imboschita di queste Alpi.
Però, le foreste vi sono diffuse molto inegualmente, e vi sono grandi
tratti affatto spogli; sul lato nord, le sole valli veramente ricche di
alberi in questa zona sono quelle del Tanarello, dell'Upega, del Pesio,
del Gesso superiore e dei bagni di Vinadio, cosicchè su quel lato gli
alberi ricoprono forse appena 2500 ettari, cioè un ventesimo circa della
superficie totale, mentre nella zona montana quivi abbondano i boschi.

Una _differenza notevole fra le Alpi Marittime e quelle settentrionali è
poi la mancanza, superiormente alle foreste, di quella zona quasi
continua di prati alpestri_ che attornia gran parte delle valli
svizzere. L'estensione dei prati è qui di poco rilievo, specialmente sul
lato sud, ove occupano appena 3000 ettari, mentre su quello nord si
estendono almeno a 16.000. Sulle catene meridionali s'incontrano poche
belle praterie (sugli altipiani di Marta, di Peirafica, del Piano
Tendasco, dell'Aution, di Prals, di Millefuons, ecc.), predominando,
sulle pendici poco inclinate, le erbe sottili, secche e giallastre. Il
lato nord vanta bei prati, specialmente lungo certi dorsi montuosi (e
sulle loro pendici superiori) quali il Colle Sestrera, la Colla Piana,
la cresta Pianard, la cui bellissima prateria (1500 a 2200 m. sul mare)
ricopre oltre a 800 ettari, il monte Merqua, ecc., poi nelle depressioni
delle catene e nei circhi delle alte vallate. Quanto alle _colture_,
esse forse in nessun punto raggiungono qui il loro limite climatico,
rimanendo talvolta molto disotto a questo, causa le condizioni
orografiche sfavorevoli; anche i campi di segala e di patate, nelle vere
Alpi Marittime, non s'incontrano mai sopra ai 1800 metri.

Passando ora alla _composizione ed al carattere della flora_, troviamo
ancora _325 specie nelle Prealpi e 274 nella zona veramente alpina_
(sopra i 2500 m.), la zona subalpina contando ancora 51 piante legnose e
16 piante annuali. _Quasi tutte queste specie sono strettamente
alpestri, mancando ben poche specie diffuse generalmente nelle Alpi_;
anzi _vi si trovano ancora quasi tutte quelle pianticelle che in
Isvizzera crescono perfino sulle più alte rocce_, contandosi qui, fra
_una trentina di specie nivali_, il Ranunculus glacialis, la Silene
acaulis, la Cherleria sedoides, la Saxifraga moschata e la bryoides, la
Gaya simplex, l'Artemisia spicata e la glacialis, il Senecio incanus,
l'Eritrichium nanum, la Gregoria Vitaliana, ecc.; e, tra le _specie
eminentemente alpestri che_ però _scendono più basso_, l'Aster alpinus
(scende a Casterino a m. 1560), la Viola tricolor e calcarata, la
Sagina glabra, il Mulgedium alpinum, la Campanula Allionii Vill., la
Linaria alpina, il Papaver alpinum, la Soldanella alpina, la Primula
viscosa e hirsuta, la Nigritella angustifolia, la Gentiana verna e la
germanica, ecc. _Poche specie mostrano un carattere generico piuttosto
mediterraneo_: così la Iberis nana, il Linum alpinum, la Nepeta nuda.

_In genere, la flora delle Alpi Marittime superiori si distingue per la
grande varietà delle specie, ma ben raramente forma un tappeto denso_,
quasi pratoide. La maggior parte delle piante fiorisce nel giugno e nel
luglio; le _epoche più splendide_ però _sono il principio di giugno_,
quando accanto alle nevi tuttora abbondantissime, sui detriti appena
scoperti, si aprono numerosi fiorellini, quando le boscaglie di
rododendri rivestonsi con miriadi di campanelle rosee, quando spuntano
gli aghi del larice e le foglie degli ontani, dal colore così vivido;
poi l'_autunno_, quando, sotto le creste già ricoperte da candido manto,
i mirtilli, che rivestono vasti tratti delle vallate settentrionali,
risplendono con una incredibile varietà di tinte verdi, brune, gialle e
rosse.

La _differenza floristica tra i due lati delle Alpi Marittime non è
molto risentita nella zona alpestre, essendo molto più notevole quella
fra le Alpi Ligustiche (o anche i monti calcarei in genere) ed il
massiccio centrale delle Marittime_. Fra le specie qui limitate, a
quanto pare, sui monti calcarei e calcescistici, citeremo: Helianthemum
italicum, Polygala alpestris e chamæbuxus, Rhamnus pumilus, Cytisus
pumilus, Astragalus aristatus, Paronychia serpyllifolia, Scabiosa
graminifolia e italica, Erica carnea (a sud-ovest del Colle di Tenda tra
1100 e 2050 m.; Val Pesio), Nepeta nepetella, Stachys alpina, Globularia
nudicaulis, Crocus vernus; di specie alpestri poi Ranunculus glacialis,
Aquilegia alpina, Iberis nana, Helianthemum oelandicus, Rhamnus
alpina, Papaver alpinum, le specie di Oxytropis e di Phaca, Dryas
octopetala, Saxifraga moschata, Ligusticum ferulaceum, Myrrhis odorata,
Campanula stenocodon, ecc. Speciali di quelle formazioni subalpine sono
il Trifolium Balbisianum Dc., le Sassifraghe già menzionate nella
regione montana e l'Iberis garrexiana, diffusa dalla Valle del Tanaro
sino al dipartimento delle Basse Alpi.--Fra le specie ligustiche non
trovate, a quanto pare, ad ovest del Colle di Tenda citeremo:
Helianthemum lunulatum, Dianthus Carthusianorum, Cerastium alpinum,
Trifolium pannonicum, Libanotis montana, Cephalaria alpina, Anthemis
Triumfetti, Hieracium Morisianum, Loiseleuria procumbens, Gentiana
tenella e germanica, Salix myrsinites, Calamagrostis arundinacea, Poa
sudetica. Speciale alle Alpi Ligustiche è forse il _Senecio Persoonii_
De Not. della catena a nord dell'alto Tanaro (Pizzo di Cornia e creste
vicine).

Le _specie_ che sembrano _limitate al massiccio centrale_, passando
tutto al più sulle roccie permiche, sono per lo più vere piante nivali;
tra le altre citeremo Dianthus deltoides, Sagina procumbens, Sibbaldia
procumbens, Sedum Rhodiola, Senecio incanus e Balbisianus, Tozzia
alpina, Scabiosa vestita, Lloydia serotina, Oreochloa pedemontana.
Originari di questo gruppo delle Alpi Marittime (però diffuse per lo più
anche sulle alte catene calcaree) sono, a quanto pare: il Cytisus
alpestris Thuret (alte vallate della Vesubia), la Viola valderia All.,
la Viola nummularifolia (abbondante attorno ai laghi di Mercantour e di
Rabuons), la Silene cordifolia All., la Potentilla valderia, la
Centaurea uniflora, l'Achillea herba rota, il Cirsium Allionii Thuret
(praterie umide del bacino della Vesubia, Sant'Anna di Vinadio), ma
sopratutto la magnifica Saxifraga florulenta Morr., specie
differentissima dai suoi congeneri e ben raramente fiorita.

Le _paludi subalpine occupano, nelle Alpi Marittime, un posto ben
modesto_, cosicchè la flora limitata ai luoghi umidi v'è abbastanza
povera; trovansi fra altri il Thalictrum alpinum, il Cirsium palustre,
l'Epilobium parviflorum e alpinum, la Primula farinosa, la Tofielda
calyculata, vari Eriofori (E. alpinum, ecc.), lo Sfagno; poi, accanto ai
rivi e nelle loro acque, la Caltha palustris, la Saxifraga aizoides,
l'Adenostyles albifrons, il Petasites albus, la Pinguicula vulgaris,
l'Umbilicus pendulinus, il Nasturtium pyrenaicum, il Myriophyllum
verticillatum; nei laghetti vegetano ancora Potamogetoni (P. alpinus, P.
marinus). E nei siti umidi che talune specie alpestri scendono più
basso, come l'Erinus alpinus, la Gentiana acaulis (insieme all'Arnica
montana ed all'Asphodelus albus sul monte Fascia dietro a Genova, ad
appena 605 m. sul mare).

_Le formazioni più degne d'interesse_, in questa regione, si possono
raggruppare così: _le foreste subalpine_, _le boscaglie_ di arbusti, _le
associazioni di grandi erbe_, ed infine _la vegetazione caratteristica
dei luoghi aridi delle Prealpi_.

I _boschi superiori delle Alpi Marittime non la cedono in maestà ai più
belli d'Europa_; sono molto meno monotoni di quelli della Foresta Nera e
della Norvegia, e, con tutto il loro aspetto severo, col silenzio
profondo che vi regna d'ordinario, mostrano pure un lusso di
vegetazione, una varietà di forme e di colori che li rende assai più
attraenti di quelle antichissime foreste bandite della Svizzera e della
Boemia. Così essi boschi portano la vita vegetale nella sua forma più
grandiosa e più svariata sino nei più selvaggi recessi montuosi; manca
loro il fogliame spesso, largo e fresco delle basse foreste, ma se
queste sono più leggiadre, quelle invece sono più nobili. Chi ha
percorsi quei boschi, d'ordinario solitari e ben lontani dai villaggi,
pensa certo con mestizia ai tempi passati, quando tutt'attorno le
pendici erano rivestite in simile modo dagli alberi. Ora il
_disboscamento_, anche nelle valli superiori (specialmente in quelle
della Gordolasca, del Borreone, di Mollières), ha fatto rapidi
progressi, essendosi perfino costrutte importanti dighe per ritenere i
rivi, nei quali accumulansi i tronchi tagliati, aprendo poi le
cataratte, cosicchè il torrente con forza raddoppiata trascina il legno
fino nelle basse valli. I Laghi dell'Inferno, che Gioffredo, due secoli
fa, chiamava «attorniati da fitta selva di larici», hanno ora sponde
squallide e nude, ed appena mostrasi nei loro dintorni qualche vecchio
larice isolato. In molti boschi i larici sono ora così radi che vedonsi
due volte tanti tronchi tagliati quanti viventi, e spesso incontransi
pendici intieramente spogliate sulle quali spuntano ancora i ceppi degli
alberi scomparsi.

Le _più belle foreste subalpine_ vedonsi _tuttora sulle alte catene
meridionali_: tra la Tinea e la Vesubia esse ricoprono almeno 4500
ettari, estendendosi da _Clanzo_, da Valdiblora e da Venanzone fino sui
monti Tournairet (m. 2085) e Siruol; ancora oggidì vi sono abbastanza
numerosi i lupi, le linci, le volpi, ecc., mentre nel medio evo
ricoveravano anche cinghiali, daini e caprioli; sin verso il 1830 la
foresta di Clanzo era una vera foresta vergine. Quella di _Saleses_, che
dal passo omonimo (m. 2020) per un'amenissima valletta scende a Ciriegia
sul Borreone, misura quasi 500 ettari, distinguendosi per le acque
chiare ed abbondanti che vi scorrono, per lo splendore della flora che
vi conta specie rarissime e talune piuttosto meridionali, per la
bellezza dei prati intercalati, poi per il fusto regolare delle piante,
la rimarchevole beltà delle essenze e la grandezza degli alberi, di cui
taluni raggiungono 40 m. di altezza. Magnifici boschi sono poi quelli di
Fremamorta, del Cavallé, di Devensè, di Clapeiruole (Val Gordolasca),
della Mairis (tra la Vesubia e la Bevera), della Valmasca; nelle Alpi
Ligustiche quelli della Bendola, del Gerbonte, di Rezzo, delle Navette,
di Sestrera (Val Pesio), ecc. La più bella foresta che incontrammo nel
bacino del Roja è quella che colle sue varie ramificazioni si stende da
Briga in Val Levenza sin sotto alla Cima di Marta (2138 m.), tra le
vallette della Madonna e del Riosecco, occupando quasi 1100 ettari e
portando, nelle sue diverse parti, i nomi di Piné, _Montneir_, _Sanson_
e Nava. La varietà della flora, stante il grande dislivello fra i suoi
estremi (800 a 1900 m.), vi è infinita, ed inoltre essa è qua e là
interrotta da belle praterie, da scoscesi burroni e da radure rocciose
dalle quali si hanno estese vedute e si può apprezzare lo strano
cambiamento di fisionomia prodotto dal disboscamento nelle catene
tutt'attorno, di pari altezza, le quali sono per lo più affatto
squallide, appena popolate da ginepri o ginestri. Nelle precipitose
vallette che scendono verso il Riosecco sonvi ancora abeti giganteschi;
sul lato del vallone di Sanson v'è un vecchio abete di circa m. 5½ di
circonferenza. La foresta è percorsa da parecchie strade orizzontali ad
uso dei boscaiuoli.

I _caratteri distintivi di tutte le precitate foreste_ sono: la varietà
abbastanza grande degli alberi, essendo però dappertutto rari quegli a
foglie caduche; lo spazio abbondante fra i tronchi, permettendo il
libero sviluppo di ciascun individuo; infine la foltezza, l'altezza e la
ricchezza dei cespugli, come delle erbe che vegetano negli spazi: si
contano ben 40 specie di _arbusti_, limitati in parte alle località più
basse, quali il Clematis vitalba che cresce ancora a 1450 m. sul Piné e
sopra le Terme di Valdieri; poi varie Rose, il Nocciuolo, il
Biancospino, il Rubus discolor, il Ribes uva crispa, il Salix nigricans,
il Faggio, il Sicomoro, il Ginepro, ecc.; in parte ai siti veramente
alpestri, quali l'Atragene alpina, il Cytisus alpinus, la Rosa alpina e
spinosissima, il Lampone (comune tra 900 e 1800 m.), il Cotoneaster
vulgaris, il Sorbus aucuparia, il Ribes alpinum, la Lonicera nigra, i
Mirtilli, l'Uva d'orso, il Rododendro, la Daphne mezereum, il Ginepro
nano, ecc.--Tra le _erbe_, trovansi, _nelle parti più secche dei
boschi_: Carlina vulgaris, Solidago virga aurea, Prenanthes purpurea,
Euphrasia officinalis, Melampyrum nemorosum; poi, più in alto, Cirsium
erisithales dai fiori gialli, Carlina acaulis, Arnica montana, varie
Orchidee (O. odoratissima, ecc.), Pteris aquilina (talvolta molto
grande). _Predominano invece nei siti più ombreggiati ed umidi_: il
Ranunculus ficaria, l'Oxalis acetosella, la Viola silvestris, la
Polygala vulgaris, il Geranium silvaticum, la Potentilla tormentilla, la
Fragola (diffusa da 800 a 1200 m.), varie umbellifere talvolta alte sino
a 2 m. (Trochiscanthes nodiflorus, Laserpitium latifolium, Molopospermum
cicutarium), il Senecio silvaticus, il Phyteuma orbicolare, l'Atropa
belladonna, la Salvia glutinosa, la Pulmonaria azurea, il Myosotis
silvatica, il Digitalis lutea, l'Euphorbia hibernica, la Paris
quadrifolia, il Polygonatum officinale, il magnifico Lilium martagon,
la Fritillaria involucrata e delphinensis, l'Asphodelus cerasifer, la
Scilla bifolia, il graminaceo Festuca gigantea (abbastanza raro, alto da
1 a 2 m.), varie felci (Polypodium dryopteris, Aspidium lonchitis, A.
filix mas, A. oreopteris, Asplenium filix foemina), la Selaginella
helvetica; poi, in simili località, ma generalmente non sotto ai 1500
m.: Anemone narcissiflora, Pirola minor, Dianthus silvestris, Sagina
Linnei, Stellaria nemorum, Epilobium spicatum (alto sino a m. 1½),
Peucedanum Ostruthium, Astrantia minor, Doronicum Pardalianches (boschi
del Borreone), Senecio aurantiacus, Leucanthemum maximum (bosco di Nava
tra 1400 e 1900 m.), Achillea tanacetifolia, Phyteuma Michelii, Ph.
Halleri, Gentiana lutea, G. cruciata, Digitalis ambigua, Urtica dioica,
Convallaria maialis (Mollières, Val Pesio), Veratrum album, Allosurus
crispus, Lycopodium selago, Selaginella spinulosa, ecc. Sulle larghe
radici degli alberi, le _muffe_ formano spessissimi tappeti verdi,
mentre dai rami pende la strana _Usnea barbata_; ricchissimi sono poi
quei boschi di _funghi_ sia mangerecci (quali Boletus edulis e fragrans,
Agaricus cæsareus, A. deliciosus, Morchella esculenta), sia velenosi,
ma molto belli (quali Agaricus phalloides, A. muscarius, ecc.).

Attorno al _limite superiore della vegetazione arborea_, v'è da notare
in genere che esso è _in media molto più basso di quanto le condizioni
climatiche dovrebbero farlo trovare_; però, tale fatto non proviene
dappertutto dal disboscamento. A che altitudine ivi fosse altre volte il
limite della vegetazione arborea, non possiamo dirlo; forse era molto
vicino alle cime. Peraltro non mancano nel basso delle vallate i luoghi
che dall'epoca glaciale in poi non portarono mai boschi: così molte
pareti scoscese, le rocce montoni così sviluppate in queste valli, certe
gole strette e cupe, i passi dell'alte creste ove si scatenano troppo
spesso forti venti, i carsi delle Alpi Ligustiche, i circhi terminali
delle valli, esposti alle valanghe e ripieni gran parte dell'anno di
ingenti masse di neve, ecc. È poi facilmente spiegabile come gli alberi
rimontino più alto sui fianchi delle valli (specialmente verso lo
sbocco) che nel loro fondo, più freddo e meno esposto al sole, come pure
che le valli longitudinali siano più favorite sotto questo aspetto che
quelle trasversali.

Assai più complicato, ma troppo generale per essere fortuito, è il fatto
che sempre su uno dei lati delle valli gli alberi salgono molto più
alto, od i boschi vi sono meglio sviluppati. Nelle valli dirette da est
ad ovest o viceversa, è quasi senza eccezione il fianco meridionale che
mostrasi più favorito, sebbene sia mena esposto al sole ed ai venti del
sud, più esposto invece a quelli del nord. Su grande scala questo si
osserva nelle Valli della Stura e del Tanaro (di questa il lato nord è
spoglio di alberi fin da Carnino, da 1500 m. sul mare!), inoltre
specialmente nelle Valli del Rio Freddo di Tenda, della Levenza, della
Valmasca, del Cairos, di Ceva, del Borreone, di Mollières, di
Ciastiglione, di Meiris, di Vallasco, ecc. È da osservare qui che i
fianchi meridionali di queste valli sono d'ordinario più irregolari, più
solcati da vallette secondarie che i fianchi opposti, offrendo quindi
una maggiore varietà di luoghi propizi agli alberi ed essendo inoltre
meno facilmente percorribili. Infatti, in parecchi casi dove ha luogo il
contrario (così per brevi tratti nei valloni di Ciastiglione, di
Valmasca, di Fontanalba, ecc.), il lato nord è anche favorito sotto il
detto riguardo. Inoltre, lo spartiacque principale, quale limite nord di
molte vallate trasversali, riceve assai più precipitazioni (specialmente
sotto forma di neve) che non le catene meridionali, ed il suo clima, in
ragione dell'altezza, è sensibilmente più freddo. Nelle valli
settentrionali è da ritenersi che pendici favorevoli alla formazione di
valanghe o all'accumulo delle nevi non potranno nutrire alberi, stante
le ingenti quantità di neve che vi cadono e perdurano talvolta da 5 a 8
mesi ben sotto ai 2000 m. A tale fatto (non meno spesso che alla
difficoltà di accesso che allontana gli uomini e le capre) sarà in parte
dovuto il curioso fenomeno che in molte valli le sponde dei torrenti e
le pendici inferiori sono prive di alberi, mentre ne crescono assai più
in alto, sugli stretti terrazzi lungo le pareti a picco, e perfino sulle
creste rocciose. Nelle valli longitudinali, il fianco orientale è più
spesso il favorito, così nelle Valli della Gordolasca, del Pesio, della
Vermenagna, dei Bagni, ecc.

Da una _comparazione del limite superiore approssimativo degli alberi_
avemmo per 14 valli _sul lato sud_ di queste Alpi (dalla Levenza al
Ciastiglione) la _media generale di soli m. 2095_ per il punto
culminante (media nel fondo della valle 1893, sui fianchi meridionali
2230, sui settentrionali 2186, sugli occidentali 2200, sugli orientali
2116); per 10 valli _a nord del grande spartiacque_, dal Pesio al
Vallasco ed al Meiris, la _media è di circa m. 1895_ (nel fondo delle
valli m. 1805, sui fianchi meridionali m. 2520, su quelli settentrionali
2016, su quelli occidentali 1950, sugli orientali 1750); ne risulta,
quale media generale sui due lati, un'altitudine di m. 2035. Si deve
però notare che in alcune valli, il detto limite degli alberi
(specialmente laddove mancano le conifere) è enormemente abbassato; sul
lato nord, le valli della Ruina, della Barra, di Monte Colomb, del
Sabbione, della Vermenagna, dell'Ellero, e forse anche del Corsaglia,
sono affatto prive di foreste al disopra di 1500 m.; trovansi però degli
alberi isolati superiormente a questa quota nei tre primi dei suddetti
valloni.

Trattandosi ora degli alberi che rimontano nella zona alpestre,
comincieremo col _pino selvatico_, abbastanza diffuso nelle foreste
superiori di Val Vesubia, del Tournairet, dell'Aution e di Val Roja, e
spesso limitato ad uno dei fianchi, mentre sull'altro primeggiano abeti
o larici. In generale, il pino si mostra nei siti più secchi,
contentandosi di un suolo piuttosto ingrato. Laddove esso forma il
limite arboreo (così sul Monte Tavan, a nord di Tenda, tra 1700 e 1900
m., sul Colle di Tenda a 1709, nel vallone di Caramagna a 2050, a nord
della Valmasca a 1900 e sul lato est del vallone di Casterino, a circa
2120 m. sul mare), esso raramente è ridotto ad arbusto, mostrandosi però
molto differente dagli esemplari della zona montana, di cui taluni
scendono fin verso Mentone. La forma più comune è quella di un piccolo
albero, con cima depressa, simile ad una cappa, con rami brevi e
contorti; spesso due o più alberi escono da una sola radice, formando
tronchi di oltre 3 m. di circonferenza, mentre la loro altezza non
eccede i 10 m. Nel vallone delle Finestre, dove grandi pini crescono
sino ai 2000 m., il Reclus ne menziona uno, il cui tronco mostra
protuberanze anulari e semi-anulari tra loro divise da spazi regolari;
quivi anche, nel bellissimo anfiteatro della Poncia (1678 m.), trovansi,
secondo Broilliart, parecchi begli esemplari giovani di una forma tanto
eccezionale che maestosa, il pino di alberatura, dritto, con forti
radici, terminantesi con una cima sagittiforme dai rami brevi e sottili.

L'_abete bianco_ (Abies pectinata) è quivi diffuso dalle foreste
dell'Esterel e dalla vallata di Thorenc, dietro a Grasse, sino al Bric
dell'Agnellino, tra Finale e Bardineto, scendendo però appena più basso
di 800 m. ed in generale meno comune del pino e del larice; però, esso
forma gran parte delle folte foreste subalpine nelle Alpi Ligustiche,
specialmente a sud di Briga, ove sale sino ai 1900 m., e perfino nel
bacino del Nervia, ove ne crescono esemplari colossali sul Monte Frasce
(territorio di Apricale); spesseggia poi nelle foreste della Valmasca,
dell'Urno (sino ai 1950 m., e un esemplare isolato trovasi a 2000 m.),
dell'Aution, di Venanzone, di Mollières, ecc. Sul lato nord, se ne
trovano dei secolari, insieme a faggi ed a larici, nella foresta del
vallone di Sauma, che protegge dalle valanghe il villaggio di Callieri,
poi sopra le Terme di Vinadio, e in tutte le vallate attorno a questo
ultimo paese. Nel bacino del Gesso, pare che non si trovi se non attorno
alle Terme di Valdieri, ove ne crescono bellissime e numerose piante
sino ai 1800 m. (sulla Rocca di San Giovanni); infine è comune nel
bacino del Pesio.

L'_abete rosso_ (Picea vulgaris Lk.), l'albero più comune delle Alpi
Svizzere e Bavaresi, ed anche della Norvegia, non si trova, a sud delle
Alpi Marittime, che nei Pirenei, e pare manchi affatto alle Alpi
Ligustiche. Nel bacino del Roja non vedemmo che un solo esemplare, a
1400 m., nella foresta di Maima, e in Val Gordolasca soli due; però non
è rara questa specie nelle foreste di Mollières, Clanzo, Meiris,
Salèses, Cavallé e delle Finestre (a 2000 m.), raggiungendovi talvolta
una grandezza ed una bellezza rimarchevoli; taluni esemplari scendono
fin vicino a Mentone. Sul lato nord, non trovammo quest'abete che
attorno alle Terme di Valdieri. Giovani alberi di questa specie
trasportansi nel dicembre sulla Riviera, ad uso dei tedeschi che
conservano la bella usanza dell'albero di Natale.

Il _larice_ (Larix europea), il prossimo parente del cedro nell'Europa e
nello stesso tempo l'albero più ribelle al freddo che si conosca, non
cresce selvatico che nella Siberia (ove una sua varietà poco distinta
dalla nostrana forma il limite settentrionale della vegetazione
arborea), nelle Alpi e, a quanto si dice, nella Corsica. È l'albero più
comune della regione alpestre, dalle Basse Alpi e dai monti di Val Stura
sino ai bacini del Roja, del Tanarello e dell'Upega. Sugli altipiani
provenzali cresce forse vicino a Thorenc, sopra Grasse; manca, a quanto
pare, ai monti di Mentone, in Val Nervia e ad oriente del Colle di Nava;
nel bacino del Gesso è limitato ai valloni di Valletta, Vallasco,
Lourousa e Meiris; trovansi inoltre pochi esemplari isolati sulla parete
a sud del Lago della Ruina. Ben raramente scende sotto ai 1200 m. (nel
vallone della Miniera a 1160 m., nella Val Stura a 1100 m.); prospera
però ancora nel giardino dell'albergo di San Dalmazzo di Tenda (m. 690).

Il larice, che offre un aspetto così ridente nell'estate coi suoi aghi
verde-smeraldo, così strano nell'autunno col fogliame tutto color
d'arancio, così triste nell'inverno quando i suoi sottili rami sono
tutti nudi, si compiace di un clima piuttosto secco e sereno, soffrendo
molto meno dai freddi venti, dalle nevi invernali o dalla povertà del
suolo che dall'umidità del terreno o da nebbie continue. Vale a dire che
esso deve trovarsi benissimo nelle Alpi Marittime, le quali perciò, su
tutte le altre catene montuose attorno al Mediterraneo, hanno il
notevole vantaggio di contenere l'albero che, anche nel resto delle
Alpi, sale più alto di tutti, ed inoltre di offrirgli condizioni di
esistenza molto favorevoli, ciocchè dimostrano bene i bellissimi
esemplari che s'incontrano in tutte queste valli; e sono appunto i
larici dei siti più elevati che hanno d'ordinario un fusto superbo, se
anche sono vecchi e talvolta danneggiati dai fulmini. Però, sul lato sud
del grande spartiacque, anche laddove forma da sè solo estesi boschi, il
larice non raggiunge un'altitudine molto grande; è vero che supera
sempre d'assai, sotto questo riguardo, il pino e gli abeti, formando
spesso, nelle foreste ove questi predominano più o meno, una zona
superiore speciale.

Nei valloni del Borreone, di Mollières e di Ciastiglione, il larice
oltrepassa appena i 2350 m., altitudine che non sembra raggiunga nel
bacino della Stura, avvicinandosi però ai 2300 m., attorno alle Terme di
Vinadio e nel Bosco Bandito a sud di Argentera. I larici più alti del
lato sud sembrano essere quelli sulla ripidissima parete del monte (m.
2751) che separa il vallone dell'Agnel dal Lago sottano di Valmasca; ivi
gli alberi crescono, crediamo, sino ai 2450 m., mentre sull'altro lato
della comba dell'Agnel salgono solo a circa 2350 m.; mancano invece
quasi affatto alla parte più orientale della sponda nord della Valmasca.
Anche sopra la Val Gordolasca (senza tener conto della foresta di
Clapeiruole) i larici rimontano più alto sulle creste inaccessibili,
specialmente su una torre di roccia (m. 2361) a sud del valloncino di
Mairis, il cui fondo non contiene alberi sopra i 2000 m.; il fianco
ovest della valle è quasi privo di alberi sopra San Grato (m. 1505), ed
ogni vegetazione arborea cessa al grandissimo muro di rocce montoni che
chiude la valle sotto alla Vastera Streit, essendo aridi in simile modo
i recessi rocciosi terminali di tutte queste valli, per esempio i circhi
del Lago del Basto, del Lago Agnel, delle Meraviglie, ecc. A nord del
grande spartiacque, il larice manca sui fianchi settentrionali della
Valle del Tanaro (da Ormea al Colle dei Signori) e del vallone di
Meiris, affatto spoglio di alberi (a nord della strada) partendo da 1400
m.; manca poi anche a tutta la Valle del Pesio. Del resto, laddove
incontrasi nelle vallate settentrionali, esso sale a singolare altezza:
a circa m. 2300 nel vallone Balma di Ghiliè e sotto alla Cima di
Mercantour, a circa 2400 nel vallone dell'Argentera (il cui fianco sud
ne porta ad un'altezza di almeno 2440 m., secondo Freshfield) e sul
fianco ovest della Stella, ove il bosco continuo cessa a 2300 m.;
infine a forse m. 2450, sul Becco di San Giovanni. Sulla parete quasi
verticale del contrafforte nord del Matto (m. 2803), il quale domina il
Lago sottano della Sella, i larici salgono dal vallone di Latous ad
incredibile altezza, non inferiore a 2500 m.

_In nessun luogo però trovammo il limite della vegetazione arborea
spinto così in alto come nel vallone di Lourousa_, ad est delle Terme di
Valdieri. Ivi i pendii dei terrazzi morenici sono quasi i soli luoghi
rivestiti da alberi, sino a m. 2300 circa; un grandissimo larice cresce
vicino al gias inferiore. Sul fianco nord però vedonsene gruppi più o
meno folti fin sul dorso dell'Asta (m. 2520: chiamato Cresta della
Marzarea sulla Carta Sarda), e se ne hanno altri ancora assai più in
alto sul fianco della Cima Dragonet; almeno, i luoghi dove crescono sono
visibilmente più alti del Colle Chiapous (m. 2520), dal quale ebbi
occasione di osservarli. Il fianco sud della valle è affatto privo di
alberi tra il detto colle ed il burrone che dal ghiacciaio di Lourousa
scende al gias Lacarot (m. 1980), la roccia essendovi troppo ripida e
liscia per portare altri vegetali che non siano licheni e fiorellini
minuscoli. Più sotto invece, il folto _bosco della Stella_ sale almeno a
2500 m., e, a quanto ci parve, gruppi di larici rimontano ancora sino
alla cima del monte omonimo (m. 2612); nel burrone più ad est, essi
rimontano fino sulla morena del ghiacciaio di Lourousa, salendo poi a
ragguardevolissima altezza (forse più alto ancora della Cima Stella) sul
ripidissimo fianco della cresta meridionale (m. 2820).

Ad ogni, modo, ci pare quasi certo che _i larici della Stella_ siano
_gli alberi viventi più in alto non solo dell'Europa, ma anche di tutte
le catene attorno al Mediterraneo_ e sino alle isole Canarie,
eccettuando forse il Caucaso. Nelle Alpi settentrionali non vi sono
alberi sopra i 2450 m.; nel Delfinato, secondo Schlagintweit, crescono
larici ed arole sino ai 2500 m., e nei Pirenei, sul Canigou, abeti rossi
a 2410 m.; perfino il Juniperus foetidissima, nel Tauro, non sembra
superi i 2600 m. È vero che non sappiamo niente di sicuro sul limite
degli alberi nelle Alpi Marittime ad ovest della Tinea; ma, stante la
denudazione molto avanzata di quelle montagne, è molto improbabile che
abbiano alberi sopra i 2500 m., tranne forse nel vecchio e bandito bosco
della Sylve, sul fianco meridionale della Valle dell'Ubayette.

Rileviamo qui il fatto che la _cresta della Stella_ si trova _sul lato
nord delle Alpi Marittime_, quindi essa _non ha più alcun rapporto col
clima mediterraneo_; inoltre è degna di nota (sebbene fortuita) la sua
_vicinanza alla più alta montagna delle Alpi Marittime_, di cui non è
che un contrafforte. Non è però difficile spiegare la straordinaria
estensione in altitudine degli alberi sopra il vallone Lourousa: i
fianchi della Stella formano un dorso diretto a nord-ovest, dai fianchi
ripidi, ma non troppo precipitosi per impedire lo sviluppo di un bosco,
e sempre più dolci man mano che si scende; vi mancano i burroni sassosi,
le frane ed i canali di valanghe; i monti a settentrione ritengono i
venti del nord, e densi vapori caldi salgono, quasi ogni sera, dalle
sorgenti solforose verso oriente. Più importante ancora è il fatto, che
il bosco della Stella è molto distante dall'abitato di Valdieri e poche
decine di anni fa era accessibile con difficoltà; ora, da oltre trenta
anni, esso fu lasciato e perfino ingrandito, affine di proteggere lo
stabilimento delle Terme contro possibili valanghe e per offrire
piacevole passeggio ai villeggianti. Esso occupa circa cento ettari,
cominciando immediatamente dietro lo Stabilimento, dal quale un
delizioso sentiero conduce per esso nel vallone Lourousa. Le radure
prative, i solchi che servono allo scolo delle acque nella primavera, ed
i dirupi che ne interrompono qua e là la continuità, aumentano il
pittoresco del paesaggio, e permettono di gettare lo sguardo sui monti
veramente colossali che s'innalzano d'attorno. Nella parte più bassa
abbondano i faggi, tra i quali vedonsi esemplari di magnifico fusto,
slanciati e diritti: uno dei più grossi porta sulla corteccia le parole
«Dio grande» incise da un ammiratore. Più in alto cominciano a
predominare gli abeti bianchi, generalmente molto regolari ed eleganti.
Sopra i 1500 m. mostransi poi magnifici abeti rossi, e quindi i larici
si fanno sempre più numerosi, finchè rimangono i soli rappresentanti.

Oltre al pino, ai due abeti ed al larice, le Alpi Marittime superiori
vantano ancora tre conifere assai meno comuni.--Il _tasso_ (taxus
baccata), albero diffuso dalla Siberia orientale sino all'Algeria ed
alle isole Azzorre e di cui nell'Inghilterra trovansi esemplari la cui
età venne calcolata a circa 4000 anni, oggidì è dappertutto raro,
cosicchè sparirà tosto o tardi dalle foreste. Nelle Alpi Marittime si
trova sparso qua e là, tra 1000 e 1800 m. nei boschi di Mairis, di
Libarè vicino a Venanzone, di Beuil tra il Varo e la Tinea, di Courmes
(circondario di Grasse), ecc.; secondo il dott. Henry se ne
incontrerebbero parecchi grandi tronchi nel basso vallone di Fontanalba,
sopra Casterino, in mezzo ai larici, ed uno di essi misura 5 m. di
circonferenza, ciò che corrisponderebbe ad una età molto ragguardevole
tenuto conto del lentissimo sviluppo di questa specie, di cui ivi
mancano affatto gli esemplari giovani.

Il _pinus montana_ Mill., limitato ai sistemi montuosi centrali
dell'Europa, con numerose e svariate forme, si distingue dal pino
selvatico per il suo fusto più compatto, i suoi aghi pronunziatamente
verdi, i coni ottusi e talvolta curvati, ecc. La sua forma arborea (f.
uncinata) predomina sul versante spagnuolo dei Pirenei, mentre nelle
Alpi è diffusa dal Ventoux all'Engadina. Nelle Alpi Marittime viene
menzionata nelle foreste di Mollières, di Fremamorta, di Salèses, di
Cavallé, delle Finestre e dell'Aution; trovasi anche, secondo l'Ardoino,
sul Colle di Tenda, mentre noi non lo trovammo nel bacino del Roja, ma
nella Valmasca (da m. 1750 sul fianco sud a 2150 m. nel vallone
dell'Agnel) e su ambidue i fianchi del Monte Urno, ove cresce a 2100 m.
insieme agli ultimi larici. V'è una delle varietà arbustiformi di questa
specie, probabilmente la f. pumilio, la quale dalle Alpi, in cui non fu
finora menzionata a sud del Delfinato, passa ai Carpazi, al sistema
Sudetico ed ai Balcani settentrionali, mentre sull'Appennino, dalla
Majella all'Aspromonte, cresce un'altra forma (f. magellensis, da taluni
però considerata quale varietà nana del pino di Corsica). Gli esemplari
che trovai sono arbusti alti da 1 a 3 m., con tronchi in parte
abbastanza larghi e lunghi, però curvati in forma di S, con rami
drizzati all'estremità, gli aghi mostranti un verde vivo, e coi coni
radunati tre per tre (due orizzontali ed uno verticale). Il Dellepiane
menziona foreste di Pinus montana sui fianchi meridionali dei Pizzi di
Cornia e d'Ormea, sopra la Valle del Tanaro, quasi sino a 2400 m.

L'_arola_ (Pinus cembra) è, come il larice, un'albero di Siberia
confinato, nell'Europa, alle Alpi ed ai Tatra, e facentesi sempre più
raro. Però, nelle Alpi Marittime non è così raro come lo fa credere
Ardoino, che lo menziona solo in pochi luoghi isolati, tra il vallone di
Jallorgues sopra San Dalmazzo Selvatico e la Cima di Nauca sopra
Fontana; sul fianco sud delle Alpi Ligustiche pare manchi affatto,
eccettuati gli esemplari recentemente piantati a sud-est del Colle di
Tenda; non credo poi che si trovi nelle valli di Vinadio. Quest'albero
si trova qui ben raramente sotto a 1750 m. (in Val Gordolasca forse già
a 1600 m.); è comune nei boschi di larici della Valmasca, ove rimonta
quasi tanto alto che il larice, sul Monte Peiracuerta e sopra il vallone
dell'Agnel (forse ad oltre 2300 m.), nella Valle dell'Inferno (sino a
2350 m. a sud-est del Lago Carbone) e sul fianco orientale della Val
Gordolasca; trovasi poi nelle foreste del Borreone, del Cavallé, di
Saléses e di Fremamorta (quivi sino a 2350 m.). Ma specialmente
_rimarchevole è la sua diffusione sul lato nord delle Alpi Marittime_.
Già nel 1892 notammo, nel vallone della Barra, dietro a San Giacomo, ad
oltre 2000 m. sulle ripide creste laterali, alberi nerastri molto
distinti dalle boscaglie di faggi ed ontani, che soli crescono sui
fianchi inferiori; negli anni seguenti, ritrovammo lo stesso fenomeno
nelle valli attigue, e riconoscemmo che tali alberi erano arole. Nel
vallone di Monte Colomb, ove trovansi giovani boscaglie di faggi, al di
sopra di questi da 1850 m. in su, vedonsi in molti siti le arole, sempre
separate tra loro da spazi abbastanza grandi e spesso affatto isolate,
raramente riunite in piccoli gruppi; sulle scoscese creste che dominano
il gias Murajon, se ne vedono sino a 2350 m.; sulla cresta del Tor sino
a circa 2400 m., ed a simile altitudine ne crescono numerose tra le
balze sotto il Lago della Roccia, mentre mancano affatto nel vallone del
Vej del Bouc. Nel vallone della Ruina, oggidì affatto privo di boschi,
le prime arole si mostrano tra 1700 e 1800 m. sulla parete a sud del
lago e sulla cresta orientale; sopra il bacino del Monighet soprano
rimontano molto alto su ambidue i lati, specialmente sulla Rocca Barbis,
sotto il Colle Chiapous, ove ve n'è una a 2400 m. Nei boschi di conifere
attorno alle Terme di Valdieri non incontrammo arole, ma se ne trovano
nel vallone di Meiris, insieme a larici, a sud del Lago Sottano (1850
m.) ed a 2000 m. sulle rocce vicino alla strada. Da questa diffusione
dell'arola si potrà argomentare che in queste valli v'erano un tempo
grandi foreste di tali alberi, rivestenti le pendici forse da 1600 m. in
su; ora non ne sono rimaste che poche traccie nei siti più favorevoli od
inaccessibili all'uomo.

Le _boscaglie_ della regione alpestre si possono suddividere in quelle
dei _luoghi freschi_ e bene irrigati, ove predomina una _grande varietà
di cespugli a foglie caduche_ e in quelle delle _secche pendici_,
costituite per lo più da una specie sola.--Le prime trovansi
specialmente nei burroni umidi, lungo i rivi e su pendii non troppo
ripidi, esposti verso nord; le più estese sono nelle vallate
settentrionali, specialmente dietro al gias Murajon, nel vallone della
Barra sotto il Prajet, sulla parete a sud del Lago della Ruina, sul
fianco ovest di Val Pesio, ecc., mentre a meriggio della grande catena
le trovammo meglio sviluppate nella Valmasca. La loro fisonomia è molto
differente da quella delle foreste subalpine, rassomigliando esse
piuttosto alle boscaglie di betulle nane della Lapponia. Scendendo dalle
tristissime petraie dei circhi superiori, si giunge quasi
all'improvviso in quei folti e freschi recessi di grandi arbusti verdi,
il cui fogliame molto svariato, ma sempre abbastanza largo, mantiene
l'umidità del suolo, cosicchè tra le muffe e lungo i ruscelli crescono
alte erbe e felci, che mancano quasi affatto ai radi e secchi boschi di
larici; gli animali vi trovano un sicuro riparo, le farfalle, gli
insetti e gli uccellini animano questa vegetazione attraente, che
nell'autunno brilla dei più vivi colori, mentre nell'inverno sparisce
affatto sotto le nevi.

Nelle valli settentrionali è specialmente comune il _faggio_, che, sotto
forma di arbusto, riveste pendici abbastanza ripide, nel vallone di
Meiris (lungo la strada fino a pressochè m. 1850), sul Matto dietro le
Terme di Valdieri, nel vallone di Monte Colomb (a m. 1700 sul fianco
orientale, a quasi m. 1800 sulla Cucetta e vicino al gias Murajon), nei
burroni ad ovest della Val Pesio (tra 1400 e 1800 m.), ecc.

L'_ontano verde_ (Alnus viridis), che comincia in generale laddove cessa
il nocciuolo, accompagna spesso gli arbusti di faggi, mentre più in alto
forma talvolta per sè solo boscaglie abbastanza estese, lungo le balze
rocciose; sul lato sud, scende a 1200 m. ad ovest di Tenda e a 1300 m.
sul Monte Mulacier dietro a Mentone. Nel vallone di Meiris trovasi fra
1500 e 2250 m.; ad est del Lago Brocan e a sud del gias Murajon sino a
2150; sul fianco del Colle Chiapous, come sulle creste della Mourionera
e della Cucetta, sino a circa 2300 m.

Il _sorbo_ (S. aucuparia) non è raro già lungo i rivi delle vallate
montane, scendendo fino a Robilante (m. 700) sulla Vermenagna, a
Demonte, ecc.; nelle valli superiori trovasi specialmente sotto forma di
arbusto bellissimo, col suo fogliame pinnato, verde chiaro, dentellato e
colle ombrelle di frutti simili a coralli; però non è raro incontrarlo,
sino ai più alti siti dove cresce, sotto forma di albero alto parecchi
metri; trovasi in tutte queste valli, a 1750 m. nel vallone di Vallasco,
a 1800 m. nella Valmasca, nel bosco della Stella, a sud del Lago della
Ruina, e perfino a 2000 m. tra le arole a sud del gias Murajon.

Il _Cotoneaster vulgaris_ ed il _Prunus brigantiaca_ non sembrano
oltrepassare i 1800 m., essendo questo anche pressochè il limite
superiore di diverse _rose_ (R. alpina a m. 1850, sopra il vallone Vej
del Bouc) e del Rhamnus alpinus. Il _lampone_ (Rubus idæus) rimonta
talvolta più alto di 2000 m. (a 2300 m. sul fianco est del Colle
Chiapous). Il _Salix nigricans_ (sugli schisti umidi) a 2050 m. (vallone
di Caramagna, ecc.). Il _Cytisus alpinus_, sotto forma di piccolo
albero, è comune tra 1400 e 1700 m. nelle boscaglie e nelle foreste
attorno alle Terme di Valdieri, poi nella Val Gordolasca, ecc., mentre
il _Sambucus racemosa_ si tiene circa nella stessa zona. A tutti questi
cespugli aggiungesi poi il _rododendro_, che nelle boscaglie a sud del
Lago della Ruina vedesi in esemplari molto cospicui, con foglie
abbastanza lunghe; più raramente il Ginepro nano e la Dafne alpina.

Assai più bassi sono i _vaccinii_, che specialmente nelle valli
settentrionali rivestono da loro soli gran parte delle pendici
superiori; predomina il _mirtillo_ (V. myrtillus), che scende raramente
sotto ai 1600 m. (a 1500 m. nei valloni di Meiris e Desertetto),
rimontando a 2300 m. sopra il Lago sottano di Valmasca e quello
dell'Olio come anche ad est del Colle Chiapous, a 2350 m. dietro il Lago
Vej del Bouc, ecc. Il _V. uliginosum_, più piccolo, non si trova quasi
sotto a 1800 m. (nel bosco della Stella a 1700 m.), ma cresce ancora tra
aride rocce, perfino sulle cime del Diavolo e della Valletta Grande, e
sul Passo di Valmiana (circa m. 2920). Il _V. vitis idæa_, dal fogliame
sempre verde, sembra sia limitato qui alle alte vallate della Stura e
della Tinea. Nella stessa zona trovansi l'Arctostaphylos uva-ursi (Cima
del Diavolo, ecc.) e l'Empetrum nigrum, abbastanza raro, mentre _tre
piccolissimi salici_ (S. reticulata, S. retusa, S. herbacea) sono
limitati alle alte cime, quest'ultima trovandosi per esempio sulla Cima
del Diavolo (m. 2687).

_Sulle pendici più aride, formano a loro soli grandi boscaglie il
rododendro ed il ginepro nano_, quasi mai riuniti, ma dividendosi
talvolta i due fianchi di una valletta. Il _rododendro_ (R.
ferrugineum), alto sino ad un metro, è il più comune fra tutti gli
arbusti delle Alpi Marittime, tra 1500 e 2200 m.; però non abbiamo
particolari sulla sua diffusione nel territorio francese, ove manca
almeno, a quanto pare, alle calde montagne calcaree dei circondari di
Grasse e di Nizza, mentre nelle Alpi Ligustiche trovasi ancora sul lato
nord del Bric dell'Agnellino tra Finale e Bardineto, ad appena m. 1300
sul mare, la cui costa rivestita da palme ed aranci è ivi distante
appena 10 chilometri. Nella Val Roja, vedonsi rododendri a 1400 m. nella
foresta di Maima a nord-ovest di Tenda. Il magnifico aspetto di quei
cespugli fioriti si può avere qui nel giugno e sino alla metà di luglio;
sul lato nord non raramente ancora verso la fine d'agosto, mentre trovai
perfino un'esemplare fiorito il 15 settembre 1892 nella Val Gordolasca;
sui rami trovansi escrescenze simili a piccole pesche e che hanno un
gusto dolcigno, alquanto resinoso.

Il rododendro, come anche tutti i cespugli robusti, manca affatto ai
carsi che attorniano la Cima di Marguareis, ma si trova però nelle Alpi
Ligustiche, sulle rocce marmoree del Colle della Boaira, sulla Cima di
Velega, nei rami terminali di Val Pesio, sul Monte Armetta sopra Ormea,
ecc. Nel gruppo centrale delle Alpi Marittime esso forma invece spesso
boscaglie fittissime, quasi impenetrabili all'uomo, cosicchè
costituiscono il rifugio preferito dai fagiani e da altra selvaggina.
Nella Valmasca, piccoli esemplari vedonsi ancora sopra il Lago del Basto
e poco sotto al Lago Agnel (m. 2426), mentre sui fianchi dei valloni
della Gordolasca e di Peirabroc trovansi sino a 2500 m.; i più
alto-viventi li vedemmo sulla Cima del Diavolo (m. 2687), nelle fessure
ad oriente del Colletto Ciaminejas (m. 2770), sul Colle Chiapous (a
quasi m. 2520) ed attraverso i massi sul fianco nord del Passo di
Valmiana, a circa 2700 m.

Il _Juniperus nana_, che pare non scenda sotto ai 1600 m., è
specialmente diffuso nei burroni laterali di Val Gordolasca, sui colli
Chiapous e Vej del Bouc (sino a 2300 m.), ecc.

_Accanto alle boscaglie crescono spesso grandi e fittissime erbe_, che
ricoprono, per es., gran parte dei valloncini ad ovest della Val Pesio,
del vallone della Barra, delle balze a sud del Lago della Ruina, ecc.,
distinguendosi pel loro fogliame largo ed elegante, come per la varietà
dei loro vistosissimi fiori. Primeggiano fra essi: Delphinium elatum
(talvolta alto da 1 a 2 metri), Aconitum napellus e lycoctonum, Anemone
alpina, Aquilegia alpina (lungo i rivi nel bacino del Roja, ecc.),
Polygala alpestris, Fragaria vesca, Athamanta cretensis, Eryngium
alpinum (la «regina delle Alpi», abbastanza rara: vallone di Finestre,
del Piz, ecc.), Valeriana montana e saliunca, Cirsium eriophorum e
spinosissimum, Carlina acaulis, Solidago virgo aurea, Petasites albus,
Aster alpinus, Arnica montana, Phyteuma orbiculare e Halleri, Campanula
spicata, diverse genziane (così la G. asclepiadea, coi fiori d'un
bell'azzurro), Digitalis ambigua, Nepeta nepetella (nei luoghi piuttosto
secchi, così sul Colle di Tenda), Plantago alpina, Polygonum bistorta
(attorno ai gias), Chenopodium Bonus Henricus, Thesium alpinum, Urtica
dioica, Alchemilla alpina, Veratrum album, Fritillaria involucrata,
Allium Schoenoprasum, Pteris aquilina, Lycopodium selago, ecc.

Fra i _tratti aridi della zona subalpina_ i più tristi forse, sotto il
riguardo della flora, sono gli _altipiani calcarei del Marguareis_, ove
non cresce altra pianta legnosa tranne la Daphne cneorum, mentre
primeggiano erbe grigie e spinose che ricordano i monti della Siria;
numerosi sono i cardi. Poco più ricca è la flora delle _clapere_,
comprendendo oltre ai licheni (Lecidea geographica, ecc.), parecchie
delle grandi erbe già citate. Spesseggiano l'Aconitum lycoctonum, la
Scabiosa vestita, l'Adenostyles leucophylla (Lago Agnel ecc.) e alpina
(ancora oltre i 2900 m. sul Passo di Valmiana), l'Arnica montana,
l'Aronicum doronicum, l'Armeria alpina, il Myosotis alpestris, il
Verbascum nigrum, il Thymus serpyllum (a quasi 2620 m. sul lato ovest
del Colle Vej del Bouc, ecc.), la Stipa pennata e parecchie felci
(Pteris aquilina, sui fianchi del Passo di Valmiana a quasi m. 2500;
Allosurus crispus, sulla Cima del Diavolo e su quella della Valletta
Grande m. 2812).

Fra le _specie che crescono nelle anfrattuosità delle rocce_ meritano
speciale menzione: Paronychia serpyllifolia (rocce calcaree), Dianthus
neglectus, Sedum anacampseros, Sempervivum piliferum e arachnoideum,
Saxifraga aspera, S. aizoon, S. cæsia, Hieracium villosum, Gentiana
verna, Allium narcissiflorum, ecc.; _in una zona più elevata_ tengonsi
Viola calcarata, Lychnis flos Jovis, Arenaria recurva, Meum
athamanticum, Erigeron alpinus, Phyteuma pauciflorum, Veronica Allionii
e alpina, Pedicularis Allionii, Carex sempervirens, ecc.

L'_edelweiss_ (Leontopodium alpinum) non fu trovato da noi nel massiccio
di gneiss; però, a quanto si dice, esiste sui monti attorno al Lago
Agnel. Sulle alture di Peirafica è forse più comune che in nessun altro
luogo delle Alpi, e sulle rupi scoscese calcaree delle Alpi Ligustiche
se ne trovano bellissimi esemplari (sin oltre a 4 centim. di diametro).
Il più basso punto ove cresce questo celebre fiore è forse la cresta di
Monte Armetta (m. 1700), il più alto invece il Capelet di Raus (m.
2627).

       *       *       *       *       *

Ponendo qui termine a questo nostro saggio, certamente incompleto per
quanto risulti esteso, non esitiamo a soggiungere che ben altro di
notevole vi è da dire sulle Alpi Marittime. Chi volesse descrivere la
loro fauna, avrebbe da menzionare specie affatto meridionali, quali il
gecco, la lacerta ocellata (lunga quasi un metro), la genetta, il
fiammingo, la tarantola, non mancando per contro gli animali
strettamente alpini.

Dai tempi più remoti poi, questo paese, limitrofo tra Gallia e Italia,
offrendo i passi alpestri più vicini al mare, fu attraversato e
disputato dai popoli più diversi, occupandolo in parte i Fenici, gli
Etruschi, i Greci, i Celti, i Romani, i Longobardi, i Saraceni, ecc.
Delle epoche storiche più diverse rimangono traccie: le imponenti
fortezze neolitiche, costrutte con enormi massi sulle alture di Grasse e
del Varo; le rozze incisioni delle Meraviglie, i dolmen, le tombe
celtiche e romane, la strada militare che anticamente conduceva dalla
Valle della Tinea alle Alpi Cozie, l'altare romano sul Monte Tournairet,
le antiche escavazioni della Miniera di Valauria, attribuite ai
Saraceni, le numerose e ben conservate rovine medioevali, come il borgo
abbandonato di Castelnuovo sopra Nizza, e mille altre vestigia di più
civiltà.

Quanto varie sono poi anche oggidì le condizioni della popolazione e
dell'incivilimento: a Nizza il lusso più raffinato, la vita parigina, le
splendide feste, e poco lungi contrade selvaggie, poveri villaggi
piantati su rocce a picco;--a Monaco, giardini affascinanti, nei quali
pur troppo spesso giacciono le salme degli infelici che v'hanno perduto
la loro fortuna, ed in fondo alla Val Tinea i casolari di Prat, i cui
abitanti non poterono trovare finora le seicento lire necessarie per
acquistare un terreno ad uso di cimitero, cosicchè devono seppellire i
loro morti in un'orribile sentina!

Ma lasciamo le miserie umane, e torniamo fra la semplice e cordiale
popolazione alpestre, la più naturale forse che ora esiste. Facciamo di
meglio, saliamo sulle alte cime ove spira quella vivida aria che
ritempra il corpo e l'anima. Ed allora vedremo con uno sguardo, distesa
sotto di noi, tutta questa ricchezza e varietà degli incanti, dal mare
alla pianura, dai sempreverdi giardini alle cupe foreste, ai prati
alpestri ed ai fiorellini che crescono sull'orlo dei nevati. E se allora
non sentiamo in noi qualche riflesso dell'eterna forza e virtù della
natura, avremo perduto il sentimento che dà il maggior pregio alla vita
umana ed a cui si deve ogni progresso: l'amore dell'alto!

  FRITZ MADER
  (Sezione di Torino).

NOTE:

    [83] Il rifugio della Barma fu trovato da noi, l'anno scorso 1895,
    completamente devastato, la porta della camera riservata agli
    alpinisti aperta e mancante perfino di serratura.

    [84] Di questa cima, poichè ebbi occasione di ritornarvi e di fare
    uno speciale e minuto studio della regione in cui sorge, mi riservo
    di trattarne in apposito articolo.

    [85] Vedi «Riv. Mens. C. A. I.» 1892, pag. 82.

    [86] Vedi l'articolo di A. VIGLINO: _Quattro giorni fra le Alpi
    Marittime_, nella «Rivista Mensile», vol. XIV (1895), pag. 460-469.

    [87] Vedi «Boll. C. A. I.» vol. XXVI, pag. 310.

    [88] Nel settembre del 1895, dopo una stagione molto nevosa,
    trovammo il ghiacciaio assai più esteso, coperto da neve molle e
    mancante della bergsrunde. La morena era più larga e ferma.

    [89] Quest'ultima, alta 35 m., è in un sito molto romantico;
    l'abisso largo 5 m., che essa forma, fu saltato dal sig. tenente
    Cornaro, presenti parecchi signori di Nizza.




INDICE


  =Vigna Nicola=          R. H. Budden (biografia)            _Pag._   1

  =Brocherel Giulio=      Emilio Rey (biografia)                »     23

  =Giacosa Piero=         Spedizione scientifica al Monte Rosa
                          (1894 e 1895). Indagini sulle acque
                          e sulle nevi delle alte regioni       »     45

  =Sinigaglia Leone=      Nelle Dolomiti d'Ampezzo              »     73

  =De Marchi Luigi=       Il problema glaciale                  »     93

  =Abbate Enrico=         Il Gruppo del Terminillo              »    131

  =Porro F. e Druetti A.= Osservazioni sui ghiacciai del
                          Gruppo del Gran Paradiso              »    145

  =Mader Fritz=           Escursioni e studi nelle Alpi
                                                   Marittime    »    181


ILLUSTRAZIONI.

   1. Ritratto di R. H. Budden (acquaforte di C. Chessa)      _Pag._   1

   2. Ritratto della guida Emilio Rey (disegno a penna di
                                               C. Chessa)        »    32

VEDUTE (fotografie e disegni).

   3. Piz Popena e Monte Cristallo (versante Nord)               »    80

   4. Croda da Lago (versante Sud-Ovest)                         »    80

   5. Parete Ovest della Croda da Lago da Val Formin             »    81

   6. Versante Sud-Ovest dalla Croda da Lago (disegno
                                              con itinerari)     »    83

   7. Torrione di roccia sulla Grosse Zinne                      »    87

   8. Ghiacciai di Valletta, di Patrì e ramo nord di Money,
      fra la Punta Vermiana e il Grand St.-Pierre                »   144

   9. Ghiacciaio di Money fra la Punta Cisseta e la Roccia Viva  »   160

  10. Piede del Ghiacciaio di Grand Croux con veduta del
      Ghiacciaio della Tribolazione                              »   160

  11. Scarpa terminale del Ghiacciaio dell'Herbetet              »   176

  12. Piede del ramo ovest del Ghiacciaio della Tribolazione     »   176

  13. La testata di Val Vallasco dal Colle di Valmiana           »   192

  14. Baissa di Valmasca, crestone del Monte Capelet e monti ad
      ovest del Lago del Basto                                   »   192

  15. Il Gruppo del Clapier e dei Gelas dal Monte Bego           »   195

  16. Punta della Maledìa e Cima del Murajon dal Passo del
      Pagarì                                                     »   197

  17. La gola di Gaudarena                                       »   205

  18. Il versante Nord del Gruppo dei Gelas dalla Cima della
      Valletta Grande                                            »   208

  19. Lago del Basto                                             »   222


CARTE.

  20. Il Gruppo del Terminillo. Schizzo topografico ricavato
      dalle pubblicazioni dell'Istituto Geografico Militare   _Pag._ 144


ERRATA-CORRIGE

  _Pag._   1  _lin._ 18    _invece di_ 1816     _leggere_ 1826

    »      31   »   23        »     Talêfre        »    Talèfre

    »      42   »   31        »     marina         »    marinai

    »     146   »   17        »     _gneis_        »    _gneiss_

    »     146   »   36        »     Baltea         »    Baltea e



  +--------------------------------------------------------------------+
  |                                                                    |
  |                       Nota del Trascrittore                        |
  |                                                                    |
  | L'ortografia originale è stata mantenuta. Minimi errori di stampa  |
  | sono stati corretti senza annotazione. La legatura [oe] è stata    |
  | resa con "oe" Inoltre sono stati corretti i seguenti refusi:       |
  |                                                                    |
  | d'una soda ed ampia coltura. Ne[Nè] con ciò intendeva di vedere    |
  |                                                                    |
  | accostarsi ad una guida conosciuta e di fama, resiamo[restiamo]    |
  |                                                                    |
  | marcia delli[del] 5 gennaio, nella quale, partiti dal rifugio      |
  |                                                                    |
  | m. 4175 per la cresta del Tienfenmattenjoch[Tiefenmattenjoch]      |
  |                                                                    |
  | 26. Monte Scersen[Scerscen] m. 3966 dal versante italiano 22       |
  |                                                                    |
  | misurare la portata del torrente; ma ho determiminato[determinato] |
  |                                                                    |
  | è[manca] di grammi 0,00011.                                        |
  |                                                                    |
  | alla[allo] stadio di passaggio fra il nevato delle vette e il      |
  |                                                                    |
  | HNO_3[HNO_3]     NH_3                                              |
  |                                                                    |
  | ocre e svaporato, si acidificò con H^2SO^4[H_2SO_4] e si distillò; |
  |                                                                    |
  | in un piccolo palloncino e distillato con H^2SO^4[H_2SO_4], diede  |
  |                                                                    |
  | periodiche che evidententemente[evidentemente] si verificarono     |
  |                                                                    |
  | BRÜCKNER[BRÜKNER]: _Klimaschwankungen seit 1700_. Wien 1890.]      |
  |                                                                    |
  | K (t_{s} - t_{c}) = aQ cos[xi] p^{sec[xi]}[aQ cos[xi]-p^{sec[xi]}  |
  |                                                                    |
  | mr (t-t_{c}) + nr(t-t_{s}) = S + V                                 |
  |    [mn(t-t_{c}) + nr(t-t_{s}) = S + V]                             |
  |                                                                    |
  | assai maggiore, oppure basterebbe una vaziazione[variazione] di _p_|
  |                                                                    |
  | sono mantenuti vicini alla sorgente pricipale[principale] di calore|
  |                                                                    |
  | dà agio di scorgere lunga distesa del Meterraneo[Mediterraneo]     |
  |                                                                    |
  | Milimètres[Millimètres] d'eau de pluie ou de neige                 |
  |                                                                    |
  | bel bagno, cio[ciò] che del resto facevamo quasi ogni giorno in    |
  |                                                                    |
  | quali Rosa sphoerica[sphærica], R. sepium, ecc., Rubus discolor,   |
  |                                                                    |
  | Cratoegus[Cratægus] monogyna, Cotoneaster vulgaris, poi i sambuchi |
  |                                                                    |
  | rupestri citeremo: la Poeonia[Pæonia] peregrina con grandissimi    |
  |                                                                    |
  | l'Helianthemum italicum, la Polygala chamoebuxus[chamæbuxus]       |
  |                                                                    |
  | la Saxifraga valdensis, il Cyclamen europoeum[europæum]            |
  |                                                                    |
  | Polygala alpestris e chamoebuxus[chamæbuxus], Rhamnus pumilus,     |
  |                                                                    |
  | Agaricus coesareus[cæsareus], A. deliciosus, Morchella esculenta), |
  |                                                                    |
  | Poncia (1678 m.), trovansi, secondo Broilliart, pareccchi[parecchi]|
  |                                                                    |
  | che corrisponderebbe ad una età molto ragguardevele[ragguardevole] |
  |                                                                    |
  +--------------------------------------------------------------------+





End of the Project Gutenberg EBook of Bollettino del Club Alpino Italiano
1895-96, by Various

*** END OF THIS PROJECT GUTENBERG EBOOK CLUB ALPINO ITALIANO 1895-96 ***

***** This file should be named 27608-8.txt or 27608-8.zip *****
This and all associated files of various formats will be found in:
        http://www.gutenberg.org/2/7/6/0/27608/

Produced by Juliet Sutherland, Emanuela Piasentini and the
Online Distributed Proofreading Team at http://www.pgdp.net


Updated editions will replace the previous one--the old editions
will be renamed.

Creating the works from public domain print editions means that no
one owns a United States copyright in these works, so the Foundation
(and you!) can copy and distribute it in the United States without
permission and without paying copyright royalties.  Special rules,
set forth in the General Terms of Use part of this license, apply to
copying and distributing Project Gutenberg-tm electronic works to
protect the PROJECT GUTENBERG-tm concept and trademark.  Project
Gutenberg is a registered trademark, and may not be used if you
charge for the eBooks, unless you receive specific permission.  If you
do not charge anything for copies of this eBook, complying with the
rules is very easy.  You may use this eBook for nearly any purpose
such as creation of derivative works, reports, performances and
research.  They may be modified and printed and given away--you may do
practically ANYTHING with public domain eBooks.  Redistribution is
subject to the trademark license, especially commercial
redistribution.



*** START: FULL LICENSE ***

THE FULL PROJECT GUTENBERG LICENSE
PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg-tm mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase "Project
Gutenberg"), you agree to comply with all the terms of the Full Project
Gutenberg-tm License (available with this file or online at
http://gutenberg.net/license).


Section 1.  General Terms of Use and Redistributing Project Gutenberg-tm
electronic works

1.A.  By reading or using any part of this Project Gutenberg-tm
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement.  If you do not agree to abide by all
the terms of this agreement, you must cease using and return or destroy
all copies of Project Gutenberg-tm electronic works in your possession.
If you paid a fee for obtaining a copy of or access to a Project
Gutenberg-tm electronic work and you do not agree to be bound by the
terms of this agreement, you may obtain a refund from the person or
entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B.  "Project Gutenberg" is a registered trademark.  It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement.  There are a few
things that you can do with most Project Gutenberg-tm electronic works
even without complying with the full terms of this agreement.  See
paragraph 1.C below.  There are a lot of things you can do with Project
Gutenberg-tm electronic works if you follow the terms of this agreement
and help preserve free future access to Project Gutenberg-tm electronic
works.  See paragraph 1.E below.

1.C.  The Project Gutenberg Literary Archive Foundation ("the Foundation"
or PGLAF), owns a compilation copyright in the collection of Project
Gutenberg-tm electronic works.  Nearly all the individual works in the
collection are in the public domain in the United States.  If an
individual work is in the public domain in the United States and you are
located in the United States, we do not claim a right to prevent you from
copying, distributing, performing, displaying or creating derivative
works based on the work as long as all references to Project Gutenberg
are removed.  Of course, we hope that you will support the Project
Gutenberg-tm mission of promoting free access to electronic works by
freely sharing Project Gutenberg-tm works in compliance with the terms of
this agreement for keeping the Project Gutenberg-tm name associated with
the work.  You can easily comply with the terms of this agreement by
keeping this work in the same format with its attached full Project
Gutenberg-tm License when you share it without charge with others.

1.D.  The copyright laws of the place where you are located also govern
what you can do with this work.  Copyright laws in most countries are in
a constant state of change.  If you are outside the United States, check
the laws of your country in addition to the terms of this agreement
before downloading, copying, displaying, performing, distributing or
creating derivative works based on this work or any other Project
Gutenberg-tm work.  The Foundation makes no representations concerning
the copyright status of any work in any country outside the United
States.

1.E.  Unless you have removed all references to Project Gutenberg:

1.E.1.  The following sentence, with active links to, or other immediate
access to, the full Project Gutenberg-tm License must appear prominently
whenever any copy of a Project Gutenberg-tm work (any work on which the
phrase "Project Gutenberg" appears, or with which the phrase "Project
Gutenberg" is associated) is accessed, displayed, performed, viewed,
copied or distributed:

This eBook is for the use of anyone anywhere at no cost and with
almost no restrictions whatsoever.  You may copy it, give it away or
re-use it under the terms of the Project Gutenberg License included
with this eBook or online at www.gutenberg.net

1.E.2.  If an individual Project Gutenberg-tm electronic work is derived
from the public domain (does not contain a notice indicating that it is
posted with permission of the copyright holder), the work can be copied
and distributed to anyone in the United States without paying any fees
or charges.  If you are redistributing or providing access to a work
with the phrase "Project Gutenberg" associated with or appearing on the
work, you must comply either with the requirements of paragraphs 1.E.1
through 1.E.7 or obtain permission for the use of the work and the
Project Gutenberg-tm trademark as set forth in paragraphs 1.E.8 or
1.E.9.

1.E.3.  If an individual Project Gutenberg-tm electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any additional
terms imposed by the copyright holder.  Additional terms will be linked
to the Project Gutenberg-tm License for all works posted with the
permission of the copyright holder found at the beginning of this work.

1.E.4.  Do not unlink or detach or remove the full Project Gutenberg-tm
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg-tm.

1.E.5.  Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg-tm License.

1.E.6.  You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including any
word processing or hypertext form.  However, if you provide access to or
distribute copies of a Project Gutenberg-tm work in a format other than
"Plain Vanilla ASCII" or other format used in the official version
posted on the official Project Gutenberg-tm web site (www.gutenberg.net),
you must, at no additional cost, fee or expense to the user, provide a
copy, a means of exporting a copy, or a means of obtaining a copy upon
request, of the work in its original "Plain Vanilla ASCII" or other
form.  Any alternate format must include the full Project Gutenberg-tm
License as specified in paragraph 1.E.1.

1.E.7.  Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg-tm works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8.  You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg-tm electronic works provided
that

- You pay a royalty fee of 20% of the gross profits you derive from
     the use of Project Gutenberg-tm works calculated using the method
     you already use to calculate your applicable taxes.  The fee is
     owed to the owner of the Project Gutenberg-tm trademark, but he
     has agreed to donate royalties under this paragraph to the
     Project Gutenberg Literary Archive Foundation.  Royalty payments
     must be paid within 60 days following each date on which you
     prepare (or are legally required to prepare) your periodic tax
     returns.  Royalty payments should be clearly marked as such and
     sent to the Project Gutenberg Literary Archive Foundation at the
     address specified in Section 4, "Information about donations to
     the Project Gutenberg Literary Archive Foundation."

- You provide a full refund of any money paid by a user who notifies
     you in writing (or by e-mail) within 30 days of receipt that s/he
     does not agree to the terms of the full Project Gutenberg-tm
     License.  You must require such a user to return or
     destroy all copies of the works possessed in a physical medium
     and discontinue all use of and all access to other copies of
     Project Gutenberg-tm works.

- You provide, in accordance with paragraph 1.F.3, a full refund of any
     money paid for a work or a replacement copy, if a defect in the
     electronic work is discovered and reported to you within 90 days
     of receipt of the work.

- You comply with all other terms of this agreement for free
     distribution of Project Gutenberg-tm works.

1.E.9.  If you wish to charge a fee or distribute a Project Gutenberg-tm
electronic work or group of works on different terms than are set
forth in this agreement, you must obtain permission in writing from
both the Project Gutenberg Literary Archive Foundation and Michael
Hart, the owner of the Project Gutenberg-tm trademark.  Contact the
Foundation as set forth in Section 3 below.

1.F.

1.F.1.  Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
public domain works in creating the Project Gutenberg-tm
collection.  Despite these efforts, Project Gutenberg-tm electronic
works, and the medium on which they may be stored, may contain
"Defects," such as, but not limited to, incomplete, inaccurate or
corrupt data, transcription errors, a copyright or other intellectual
property infringement, a defective or damaged disk or other medium, a
computer virus, or computer codes that damage or cannot be read by
your equipment.

1.F.2.  LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the "Right
of Replacement or Refund" described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg-tm trademark, and any other party distributing a Project
Gutenberg-tm electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees.  YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH F3.  YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3.  LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from.  If you
received the work on a physical medium, you must return the medium with
your written explanation.  The person or entity that provided you with
the defective work may elect to provide a replacement copy in lieu of a
refund.  If you received the work electronically, the person or entity
providing it to you may choose to give you a second opportunity to
receive the work electronically in lieu of a refund.  If the second copy
is also defective, you may demand a refund in writing without further
opportunities to fix the problem.

1.F.4.  Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you 'AS-IS' WITH NO OTHER
WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO
WARRANTIES OF MERCHANTIBILITY OR FITNESS FOR ANY PURPOSE.

1.F.5.  Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of damages.
If any disclaimer or limitation set forth in this agreement violates the
law of the state applicable to this agreement, the agreement shall be
interpreted to make the maximum disclaimer or limitation permitted by
the applicable state law.  The invalidity or unenforceability of any
provision of this agreement shall not void the remaining provisions.

1.F.6.  INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg-tm electronic works in accordance
with this agreement, and any volunteers associated with the production,
promotion and distribution of Project Gutenberg-tm electronic works,
harmless from all liability, costs and expenses, including legal fees,
that arise directly or indirectly from any of the following which you do
or cause to occur: (a) distribution of this or any Project Gutenberg-tm
work, (b) alteration, modification, or additions or deletions to any
Project Gutenberg-tm work, and (c) any Defect you cause.


Section  2.  Information about the Mission of Project Gutenberg-tm

Project Gutenberg-tm is synonymous with the free distribution of
electronic works in formats readable by the widest variety of computers
including obsolete, old, middle-aged and new computers.  It exists
because of the efforts of hundreds of volunteers and donations from
people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need, is critical to reaching Project Gutenberg-tm's
goals and ensuring that the Project Gutenberg-tm collection will
remain freely available for generations to come.  In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg-tm and future generations.
To learn more about the Project Gutenberg Literary Archive Foundation
and how your efforts and donations can help, see Sections 3 and 4
and the Foundation web page at http://www.pglaf.org.


Section 3.  Information about the Project Gutenberg Literary Archive
Foundation

The Project Gutenberg Literary Archive Foundation is a non profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service.  The Foundation's EIN or federal tax identification
number is 64-6221541.  Its 501(c)(3) letter is posted at
http://pglaf.org/fundraising.  Contributions to the Project Gutenberg
Literary Archive Foundation are tax deductible to the full extent
permitted by U.S. federal laws and your state's laws.

The Foundation's principal office is located at 4557 Melan Dr. S.
Fairbanks, AK, 99712., but its volunteers and employees are scattered
throughout numerous locations.  Its business office is located at
809 North 1500 West, Salt Lake City, UT 84116, (801) 596-1887, email
business@pglaf.org.  Email contact links and up to date contact
information can be found at the Foundation's web site and official
page at http://pglaf.org

For additional contact information:
     Dr. Gregory B. Newby
     Chief Executive and Director
     gbnewby@pglaf.org


Section 4.  Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg-tm depends upon and cannot survive without wide
spread public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine readable form accessible by the widest
array of equipment including outdated equipment.  Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States.  Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements.  We do not solicit donations in locations
where we have not received written confirmation of compliance.  To
SEND DONATIONS or determine the status of compliance for any
particular state visit http://pglaf.org

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States.  U.S. laws alone swamp our small staff.

Please check the Project Gutenberg Web pages for current donation
methods and addresses.  Donations are accepted in a number of other
ways including including checks, online payments and credit card
donations.  To donate, please visit: http://pglaf.org/donate


Section 5.  General Information About Project Gutenberg-tm electronic
works.

Professor Michael S. Hart is the originator of the Project Gutenberg-tm
concept of a library of electronic works that could be freely shared
with anyone.  For thirty years, he produced and distributed Project
Gutenberg-tm eBooks with only a loose network of volunteer support.


Project Gutenberg-tm eBooks are often created from several printed
editions, all of which are confirmed as Public Domain in the U.S.
unless a copyright notice is included.  Thus, we do not necessarily
keep eBooks in compliance with any particular paper edition.


Most people start at our Web site which has the main PG search facility:

     http://www.gutenberg.net

This Web site includes information about Project Gutenberg-tm,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.


==> anc/data/voynich-units/latin/caesar.de_bello_gallico.part.1.tess <==
<caes. gal. 1.1.1> Gallia est omnis divisa in partes tres, quarum unam incolunt Belgae, aliam Aquitani, tertiam qui ipsorum lingua Celtae, nostra Galli appellantur.
<caes. gal. 1.1.2> Hi omnes lingua, institutis, legibus inter se differunt. Gallos ab Aquitanis Garumna flumen, a Belgis Matrona et Sequana dividit.
<caes. gal. 1.1.3> Horum omnium fortissimi sunt Belgae, propterea quod a cultu atque humanitate provinciae longissime absunt, minimeque ad eos mercatores saepe commeant atque ea quae ad effeminandos animos pertinent important,
<caes. gal. 1.1.4> proximique sunt Germanis, qui trans Rhenum incolunt, quibuscum continenter bellum gerunt. Qua de causa Helvetii quoque reliquos Gallos virtute praecedunt, quod fere cotidianis proeliis cum Germanis contendunt, cum aut suis finibus eos prohibent aut ipsi in eorum finibus bellum gerunt.
<caes. gal. 1.1.5> [Eorum una, pars, quam Gallos obtinere dictum est, initium capit a flumine Rhodano, continetur Garumna flumine, Oceano, finibus Belgarum, attingit etiam ab Sequanis et Helvetiis flumen Rhenum, vergit ad septentriones.
<caes. gal. 1.1.6> Belgae ab extremis Galliae finibus oriuntur, pertinent ad inferiorem partem fluminis Rheni, spectant in septentrionem et orientem solem.
<caes. gal. 1.1.7> Aquitania a Garumna flumine ad Pyrenaeos montes et eam partem Oceani quae est ad Hispaniam pertinet; spectat inter occasum solis et septentriones.]
<caes. gal. 1.2.1> Apud Helvetios longe nobilissimus fuit et ditissimus Orgetorix. Is M. Messala, [et P.] M. Pisone consulibus regni cupiditate inductus coniurationem nobilitatis fecit et civitati persuasit ut de finibus suis cum omnibus copiis exirent:
<caes. gal. 1.2.2> perfacile esse, cum virtute omnibus praestarent, totius Galliae imperio potiri.
<caes. gal. 1.2.3> Id hoc facilius iis persuasit, quod undique loci natura Helvetii continentur: una ex parte flumine Rheno latissimo atque altissimo, qui agrum Helvetium a Germanis dividit; altera ex parte monte Iura altissimo, qui est inter Sequanos et Helvetios; tertia lacu Lemanno et flumine Rhodano, qui provinciam nostram ab Helvetiis dividit.
<caes. gal. 1.2.4> His rebus fiebat ut et minus late vagarentur et minus facile finitimis bellum inferre possent;
<caes. gal. 1.2.5> qua ex parte homines bellandi cupidi magno dolore adficiebantur.
<caes. gal. 1.2.6> Pro multitudine autem hominum et pro gloria belli atque fortitudinis angustos se fines habere arbitrabantur, qui in longitudinem milia passuum CCXL, in latitudinem CLXXX patebant.
<caes. gal. 1.3.1> His rebus adducti et auctoritate Orgetorigis permoti constituerunt ea quae ad proficiscendum pertinerent comparare, iumentorum et carrorum quam maximum numerum coemere, sementes quam maximas facere, ut in itinere copia frumenti suppeteret, cum proximis civitatibus pacem et amicitiam confirmare.
<caes. gal. 1.3.2> Ad eas res conficiendas biennium sibi satis esse duxerunt; in tertium annum profectionem lege confirmant.
<caes. gal. 1.3.3> Ad eas res conficiendas Orgetorix deligitur. Is sibi legationem ad civitates suscipit. In eo itinere persuadet Castico, Catamantaloedis filio, Sequano, cuius pater regnum in Sequanis multos annos obtinuerat et a senatu populi Romani amicus appellatus erat, ut regnum in civitate sua occuparet, quod pater ante habuerit;
<caes. gal. 1.3.4> itemque Dumnorigi Haeduo, fratri Diviciaci, qui eo tempore principatum in civitate obtinebat ac maxime plebi acceptus erat, ut idem conaretur persuadet eique filiam suam in matrimonium dat.
<caes. gal. 1.3.5> Perfacile factu esse illis probat conata perficere, propterea quod ipse suae civitatis imperium obtenturus esset:
<caes. gal. 1.3.6> non esse dubium quin totius Galliae plurimum Helvetii possent; se suis copiis suoque exercitu illis regna conciliaturum confirmat.
<caes. gal. 1.3.7> Hac oratione adducti inter se fidem et ius iurandum dant et regno occupato per tres potentissimos ac firmissimos populos totius Galliae sese potiri posse sperant.
<caes. gal. 1.4.1> Ea res est Helvetiis per indicium enuntiata. Moribus suis Orgetoricem ex vinculis causam dicere coegerunt; damnatum poenam sequi oportebat, ut igni cremaretur.
<caes. gal. 1.4.2> Die constituta causae dictionis Orgetorix ad iudicium omnem suam familiam, ad hominum milia decem, undique coegit, et omnes clientes obaeratosque suos, quorum magnum numerum habebat, eodem conduxit; per eos ne causam diceret se eripuit.
<caes. gal. 1.4.3> Cum civitas ob eam rem incitata armis ius suum exequi conaretur multitudinemque hominum ex agris magistratus cogerent, Orgetorix mortuus est;
<caes. gal. 1.4.4> neque abest suspicio, ut Helvetii arbitrantur, quin ipse sibi mortem consciverit.
<caes. gal. 1.5.1> Post eius mortem nihilo minus Helvetii id quod constituerant facere conantur, ut e finibus suis exeant.
<caes. gal. 1.5.2> Ubi iam se ad eam rem paratos esse arbitrati sunt, oppida sua omnia, numero ad duodecim, vicos ad quadringentos, reliqua privata aedificia incendunt;
<caes. gal. 1.5.3> frumentum omne, praeter quod secum portaturi erant, comburunt, ut domum reditionis spe sublata paratiores ad omnia pericula subeunda essent; trium mensum molita cibaria sibi quemque domo efferre iubent. Persuadent Rauracis et Tulingis et Latobrigis finitimis, uti eodem usi consilio oppidis suis vicisque exustis una cum iis proficiscantur, Boiosque, qui trans Rhenum incoluerant et in agrum Noricum transierant Noreiamque oppugnabant, receptos ad se socios sibi adsciscunt.
<caes. gal. 1.6.1> Erant omnino itinera duo, quibus itineribus domo exire possent: unum per Sequanos, angustum et difficile, inter montem Iuram et flumen Rhodanum, vix qua singuli carri ducerentur, mons autem altissimus impendebat, ut facile perpauci prohibere possent;
<caes. gal. 1.6.2> alterum per provinciam nostram, multo facilius atque expeditius, propterea quod inter fines Helvetiorum et Allobrogum, qui nuper pacati erant, Rhodanus fluit isque non nullis locis vado transitur.
<caes. gal. 1.6.3> Extremum oppidum Allobrogum est proximumque Helvetiorum finibus Genava. Ex eo oppido pons ad Helvetios pertinet. Allobrogibus sese vel persuasuros, quod nondum bono animo in populum Romanum viderentur, existimabant vel vi coacturos ut per suos fines eos ire paterentur. Omnibus rebus ad profectionem comparatis diem dicunt, qua die ad ripam Rhodani omnes conveniant. is dies erat a. d. V. Kal. Apr. L. Pisone, A. Gabinio consulibus.
<caes. gal. 1.7.1> Caesari cum id nuntiatum esset, eos per provinciam nostram iter facere conari, maturat ab urbe proficisci et quam maximis potest itineribus in Galliam ulteriorem contendit et ad Genavam pervenit.
<caes. gal. 1.7.2> Provinciae toti quam maximum potest militum numerum imperat (erat omnino in Gallia ulteriore legio una), pontem, qui erat ad Genavam, iubet rescindi.
<caes. gal. 1.7.3> Ubi de eius aventu Helvetii certiores facti sunt, legatos ad eum mittunt nobilissimos civitatis, cuius legationis Nammeius et Verucloetius principem locum obtinebant, qui dicerent sibi esse in animo sine ullo maleficio iter per provinciam facere, propterea quod aliud iter haberent nullum: rogare ut eius voluntate id sibi facere liceat. Caesar, quod memoria tenebat L. Cassium consulem occisum exercitumque eius ab Helvetiis pulsum et sub iugum missum, concedendum non putabat;
<caes. gal. 1.7.4> neque homines inimico animo, data facultate per provinciam itineris faciundi, temperaturos ab iniuria et maleficio existimabat.
<caes. gal. 1.7.5> Tamen, ut spatium intercedere posset dum milites quos imperaverat convenirent, legatis respondit diem se ad deliberandum sumpturum: si quid vellent, ad Id. April. reverterentur.
<caes. gal. 1.8.1> Interea ea legione quam secum habebat militibusque, qui ex provincia convenerant, a lacu Lemanno, qui in flumen Rhodanum influit, ad montem Iuram, qui fines Sequanorum ab Helvetiis dividit, milia passuum XVIIII murum in altitudinem pedum sedecim fossamque perducit.
<caes. gal. 1.8.2> Eo opere perfecto praesidia disponit, castella communit, quo facilius, si se invito transire conentur, prohibere possit.
<caes. gal. 1.8.3> Ubi ea dies quam constituerat cum legatis venit et legati ad eum reverterunt, negat se more et exemplo populi Romani posse iter ulli per provinciam dare et, si vim lacere conentur, prohibiturum ostendit.
<caes. gal. 1.8.4> Helvetii ea spe deiecti navibus iunctis ratibusque compluribus factis, alii vadis Rhodani, qua minima altitudo fluminis erat, non numquam interdiu, saepius noctu si perrumpere possent conati, operis munitione et militum concursu et telis repulsi, hoc conatu destiterunt.
<caes. gal. 1.9.1> Relinquebatur una per Sequanos via, qua Sequanis invitis propter angustias ire non poterant.
<caes. gal. 1.9.2> His cum sua sponte persuadere non possent, legatos ad Dumnorigem Haeduum mittunt, ut eo deprecatore a Sequanis impetrarent.
<caes. gal. 1.9.3> Dumnorix gratia et largitione apud Sequanos plurimum poterat et Helvetiis erat amicus, quod ex ea civitate Orgetorigis filiam in matrimonium duxerat, et cupiditate regni adductus novis rebus studebat et quam plurimas civitates suo beneficio habere obstrictas volebat.
<caes. gal. 1.9.4> Itaque rem suscipit et a Sequanis impetrat ut per fines suos Helvetios ire patiantur, obsidesque uti inter sese dent perficit: Sequani, ne itinere Helvetios prohibeant, Helvetii, ut sine maleficio et iniuria transeant.
<caes. gal. 1.10.1> Caesari renuntiatur Helvetiis esse in animo per agrum Sequanorum et Haeduorum iter in Santonum fines facere, qui non longe a Tolosatium finibus absunt, quae civitas est in provincia.
<caes. gal. 1.10.2> Id si fieret, intellegebat magno cum periculo provinciae futurum ut homines bellicosos, populi Romani inimicos, locis patentibus maximeque frumentariis finitimos haberet.
<caes. gal. 1.10.3> Ob eas causas ei munitioni quam fecerat T. Labienum legatum praeficit; ipse in Italiam magnis itineribus contendit duasque ibi legiones conscribit et tres, quae circum Aquileiam hiemabant, ex hibernis educit et, qua proximum iter in ulteriorem Galliam per Alpes erat, cum his quinque legionibus ire contendit.
<caes. gal. 1.10.4> Ibi Ceutrones et Graioceli et Caturiges locis superioribus occupatis itinere exercitum prohibere conantur. Compluribus his proeliis pulsis ab Ocelo, quod est oppidum citerioris provinciae extremum, in fines Vocontiorum ulterioris provinciae die septimo pervenit; inde in Allobrogum fines, ab Allobrogibus in Segusiavos exercitum ducit. Hi sunt extra provinciam trans Rhodanum primi.
<caes. gal. 1.11.1> Helvetii iam per angustias et fines Sequanorum suas copias traduxerant et in Haeduorum fines pervenerant eorumque agros populabantur.
<caes. gal. 1.11.2> Haedui, cum se suaque ab iis defendere non possent, legatos ad Caesarem mittunt rogatum auxilium:
<caes. gal. 1.11.3> ita se omni tempore de populo Romano meritos esse ut paene in conspectu exercitus nostri agri vastari, liberi [eorum] in servitutem abduci, oppida expugnari non debuerint. Eodem tempore quo Haedui Ambarri, necessarii et consanguinei Haeduorum, Caesarem certiorem faciunt sese depopulatis agris non facile ab oppidis vim hostium prohibere.
<caes. gal. 1.11.4> Item Allobroges, qui trans Rhodanum vicos possessionesque habebant, fuga se ad Caesarem recipiunt et demonstrant sibi praeter agri solum nihil esse reliqui.
<caes. gal. 1.11.5> Quibus rebus adductus Caesar non expectandum sibi statuit dum, omnibus, fortunis sociorum consumptis, in Santonos Helvetii pervenirent.
<caes. gal. 1.12.1> Flumen est Arar, quod per fines Haeduorum et Sequanorum in Rhodanum influit, incredibili lenitate, ita ut oculis in utram partem fluat iudicari non possit. Id Helvetii ratibus ac lintribus iunctis transibant.
<caes. gal. 1.12.2> Ubi per exploratores Caesar certior factus est tres iam partes copiarum Helvetios id flumen traduxisse, quartam vero partem citra flumen Ararim reliquam esse, de tertia vigilia cum legionibus tribus e castris profectus ad eam partem pervenit quae nondum flumen transierat.
<caes. gal. 1.12.3> Eos impeditos et inopinantes adgressus magnam partem eorum concidit; reliqui sese fugae mandarunt atque in proximas silvas abdiderunt.
<caes. gal. 1.12.4> Is pagus appellabatur Tigurinus; nam omnis civitas Helvetia in quattuor pagos divisa est.
<caes. gal. 1.12.5> Hic pagus unus, cum domo exisset, patrum nostrorum memoria L. Cassium consulem interfecerat et eius exercitum sub iugum miserat.
<caes. gal. 1.12.6> Ita sive casu sive consilio deorum immortalium quae pars civitatis Helvetiae insignem calamitatem populo Romano intulerat, ea princeps poenam persolvit.
<caes. gal. 1.12.7> Qua in re Caesar non solum publicas, sed etiam privatas iniurias ultus est, quod eius soceri L. Pisonis avum, L. Pisonem legatum, Tigurini eodem proelio quo Cassium interfecerant.
<caes. gal. 1.13.1> Hoc proelio facto, reliquas copias Helvetiorum ut consequi posset, pontem in Arari faciendum curat atque ita exercitum traducit.
<caes. gal. 1.13.2> Helvetii repentino eius adventu commoti cum id quod ipsi diebus XX aegerrime confecerant, ut flumen transirent, illum uno die fecisse intellegerent, legatos ad eum mittunt; cuius legationis Divico princeps fuit, qui bello Cassiano dux Helvetiorum fuerat.
<caes. gal. 1.13.3> Is ita cum Caesare egit: si pacem populus Romanus cum Helvetiis faceret, in eam partem ituros atque ibi futuros Helvetios ubi eos Caesar constituisset atque esse voluisset;
<caes. gal. 1.13.4> sin bello persequi perseveraret, reminisceretur et veteris incommodi populi Romani et pristinae virtutis Helvetiorum. Quod improviso unum pagum adortus esset, cum ii qui flumen transissent suis auxilium ferre non possent, ne ob eam rem aut suae magnopere virtuti tribueret aut ipsos despiceret. Se ita a patribus maioribusque suis didicisse, ut magis virtute contenderent quam dolo aut insidiis niterentur.
<caes. gal. 1.13.5> Quare ne committeret ut is locus ubi constitissent ex calamitate populi Romani et internecione exercitus nomen caperet aut memoriam proderet.
<caes. gal. 1.14.1> His Caesar ita respondit: eo sibi minus dubitationis dari, quod eas res quas legati Helvetii commemorassent memoria teneret, atque eo gravius ferre quo minus merito populi Romani accidissent;
<caes. gal. 1.14.2> qui si alicuius iniuriae sibi conscius fuisset, non fuisse difficile cavere; sed eo deceptum, quod neque commissum a se intellegeret quare timeret neque sine causa timendum putaret.
<caes. gal. 1.14.3> Quod si veteris contumeliae oblivisci vellet, num etiam recentium iniuriarum, quod eo invito iter per provinciam per vim temptassent, quod Haeduos, quod Ambarros, quod Allobrogas vexassent, memoriam deponere posse?
<caes. gal. 1.14.4> Quod sua victoria tam insolenter gloriarentur quodque tam diu se impune iniurias tulisse admirarentur, eodem pertinere.
<caes. gal. 1.14.5> Consuesse enim deos immortales, quo gravius homines ex commutatione rerum doleant, quos pro scelere eorum ulcisci velint, his secundiores interdum res et diuturniorem impunitatem concedere.
<caes. gal. 1.14.6> Cum ea ita sint, tamen, si obsides ab iis sibi dentur, uti ea quae polliceantur facturos intellegat, et si Haeduis de iniuriis quas ipsis sociisque eorum intulerint, item si Allobrogibus satis faciunt, sese cum iis pacem esse facturum.
<caes. gal. 1.14.7> Divico respondit: ita Helvetios a maioribus suis institutos esse uti obsides accipere, non dare, consuerint; eius rem populum Romanum esse testem. Hoc responso dato discessit.
<caes. gal. 1.15.1> Postero die castra ex eo loco movent. Idem facit Caesar equitatumque omnem, ad numerum quattuor milium, quem ex omni provincia et Haeduis atque eorum sociis coactum habebat, praemittit, qui videant quas in partes hostes iter faciant. Qui cupidius novissimum agmen insecuti alieno loco cum equitatu Helvetiorum proelium committunt; et pauci de nostris cadunt.
<caes. gal. 1.15.2> Quo proelio sublati Helvetii, quod quingentis equitibus tantam multitudinem equitum propulerant, audacius subsistere non numquam et novissimo agmine proelio nostros lacessere coeperunt. Caesar suos a proelio continebat, ac satis habebat in praesentia hostem rapinis, pabulationibus populationibusque prohibere.
<caes. gal. 1.15.3> Ita dies circiter XV iter fecerunt uti inter novissimum hostium agmen et nostrum primum non amplius quinis aut senis milibus passuum interesset.
<caes. gal. 1.16.1> Interim cotidie Caesar Haeduos frumentum, quod essent publice polliciti, flagitare.
<caes. gal. 1.16.2> Nam propter frigora [quod Gallia sub septentrionibus, ut ante dictum est, posita est,] non modo frumenta in agris matura non erant, sed ne pabuli quidem satis magna copia suppetebat;
<caes. gal. 1.16.3> eo autem frumento quod flumine Arari navibus subvexerat propterea uti minus poterat quod iter ab Arari Helvetii averterant, a quibus discedere nolebat.
<caes. gal. 1.16.4> Diem ex die ducere Haedui: conferri, comportari, adesse dicere.
<caes. gal. 1.16.5> Ubi se diutius duci intellexit et diem instare quo die frumentum militibus metiri oporteret, convocatis eorum principibus, quorum magnam copiam in castris habebat, in his Diviciaco et Lisco, qui summo magistratui praeerat, quem vergobretum appellant Haedui, qui creatur annuus et vitae necisque in suos habet potestatem, graviter eos accusat,
<caes. gal. 1.16.6> quod, cum neque emi neque ex agris sumi possit, tam necessario tempore, tam propinquis hostibus ab iis non sublevetur, praesertim cum magna ex parte eorum precibus adductus bellum susceperit[; multo etiam gravius quod sit destitutus queritur].
<caes. gal. 1.17.1> Tum demum Liscus oratione Caesaris adductus quod antea tacuerat proponit: esse non nullos, quorum auctoritas apud plebem plurimum valeat, qui privatim plus possint quam ipsi magistratus.
<caes. gal. 1.17.2> Hos seditiosa atque improba oratione multitudinem deterrere, ne frumentum conferant quod debeant:
<caes. gal. 1.17.3> praestare, si iam principatum Galliae obtinere non possint, Gallorum quam Romanorum imperia perferre,
<caes. gal. 1.17.4> neque dubitare [debeant] quin, si Helvetios superaverint Romani, una cum reliqua Gallia Haeduis libertatem sint erepturi.
<caes. gal. 1.17.5> Ab isdem nostra consilia quaeque in castris gerantur hostibus enuntiari; hos a se coerceri non posse.
<caes. gal. 1.17.6> Quin etiam, quod necessariam rem coactus Caesari enuntiarit, intellegere sese quanto id cum periculo fecerit, et ob eam causam quam diu potuerit tacuisse.
<caes. gal. 1.18.1> Caesar hac oratione Lisci Dumnorigem, Diviciaci fratrem, designari sentiebat, sed, quod pluribus praesentibus eas res iactari nolebat, celeriter concilium dimittit, Liscum retinet.
<caes. gal. 1.18.2> Quaerit ex solo ea quae in conventu dixerat. Dicit liberius atque audacius. Eadem secreto ab aliis quaerit; reperit esse vera:
<caes. gal. 1.18.3> ipsum esse Dumnorigem, summa audacia, magna apud plebem propter liberalitatem gratia, cupidum rerum novarum. Complures annos portoria reliquaque omnia Haeduorum vectigalia parvo pretio redempta habere, propterea quod illo licente contra liceri audeat nemo.
<caes. gal. 1.18.4> His rebus et suam rem familiarem auxisse et facultates ad largiendum magnas comparasse;
<caes. gal. 1.18.5> magnum numerum equitatus suo sumptu semper alere et circum se habere,
<caes. gal. 1.18.6> neque solum domi, sed etiam apud finitimas civitates largiter posse, atque huius potentiae causa matrem in Biturigibus homini illic nobilissimo ac potentissimo conlocasse;
<caes. gal. 1.18.7> ipsum ex Helvetiis uxorem habere, sororum ex matre et propinquas suas nuptum in alias civitates conlocasse.
<caes. gal. 1.18.8> Favere et cupere Helvetiis propter eam adfinitatem, odisse etiam suo nomine Caesarem et Romanos, quod eorum adventu potentia eius deminuta et Diviciacus frater in antiquum locum gratiae atque honoris sit restitutus.
<caes. gal. 1.18.9> Si quid accidat Romanis, summam in spem per Helvetios regni obtinendi venire; imperio populi Romani non modo de regno, sed etiam de ea quam habeat gratia desperare.
<caes. gal. 1.18.10> Reperiebat etiam in quaerendo Caesar, quod proelium equestre adversum paucis ante diebus esset factum, initium eius fugae factum a Dumnorige atque eius equitibus (nam equitatui, quem auxilio Caesari Haedui miserant, Dumnorix praeerat): eorum fuga reliquum esse equitatum perterritum.
<caes. gal. 1.19.1> Quibus rebus cognitis, cum ad has suspiciones certissimae res accederent, quod per fines Sequanorum Helvetios traduxisset, quod obsides inter eos dandos curasset, quod ea omnia non modo iniussu suo et civitatis sed etiam inscientibus ipsis fecisset, quod a magistratu Haeduorum accusaretur, satis esse causae arbitrabatur quare in eum aut ipse animadverteret aut civitatem animadvertere iuberet.
<caes. gal. 1.19.2> His omnibus rebus unum repugnabat, quod Diviciaci fratris summum in populum Romanum studium, summum in se voluntatem, egregiam fidem, iustitiam, temperantiam cognoverat; nam ne eius supplicio Diviciaci animum offenderet verebatur.
<caes. gal. 1.19.3> Itaque prius quam quicquam conaretur, Diviciacum ad se vocari iubet et, cotidianis interpretibus remotis, per C. Valerium Troucillum, principem Galliae provinciae, familiarem suum, cui summam omnium rerum fidem habebat, cum eo conloquitur;
<caes. gal. 1.19.4> simul commonefacit quae ipso praesente in concilio [Gallorum] de Dumnorige sint dicta, et ostendit quae separatim quisque de eo apud se dixerit.
<caes. gal. 1.19.5> Petit atque hortatur ut sine eius offensione animi vel ipse de eo causa cognita statuat vel civitatem statuere iubeat.
<caes. gal. 1.20.1> Diviciacus multis cum lacrimis Caesarem complexus obsecrare coepit ne quid gravius in fratrem statueret:
<caes. gal. 1.20.2> scire se illa esse vera, nec quemquam ex eo plus quam se doloris capere, propterea quod, cum ipse gratia plurimum domi atque in reliqua Gallia, ille minimum propter adulescentiam posset, per se crevisset;
<caes. gal. 1.20.3> quibus opibus ac nervis non solum ad minuendam gratiam, sed paene ad perniciem suam uteretur. Sese tamen et amore fraterno et existimatione vulgi commoveri.
<caes. gal. 1.20.4> Quod si quid ei a Caesare gravius accidisset, cum ipse eum locum amicitiae apud eum teneret, neminem existimaturum non sua voluntate factum; qua ex re futurum uti totius Galliae animi a se averterentur.
<caes. gal. 1.20.5> Haec cum pluribus verbis flens a Caesare peteret, Caesar eius dextram prendit; consolatus rogat finem orandi faciat; tanti eius apud se gratiam esse ostendit uti et rei publicae iniuriam et suum dolorem eius voluntati ac precibus condonet. Dumnorigem ad se vocat, fratrem adhibet; quae in eo reprehendat ostendit; quae ipse intellegat, quae civitas queratur proponit; monet ut in reliquum tempus omnes suspiciones vitet; praeterita se Diviciaco fratri condonare dicit. Dumnorigi custodes ponit, ut quae agat, quibuscum loquatur scire possit.
<caes. gal. 1.21.1> Eodem die ab exploratoribus certior factus hostes sub monte consedisse milia passuum ab ipsius castris octo, qualis esset natura montis et qualis in circuitu ascensus qui cognoscerent misit.
<caes. gal. 1.21.2> Renuntiatum est facilem esse. De tertia vigilia T. Labienum, legatum pro praetore, cum duabus legionibus et iis ducibus qui iter cognoverant summum iugum montis ascendere iubet; quid sui consilii sit ostendit.
<caes. gal. 1.21.3> Ipse de quarta vigilia eodem itinere quo hostes ierant ad eos contendit equitatumque omnem ante se mittit.
<caes. gal. 1.21.4> P. Considius, qui rei militaris peritissimus habebatur et in exercitu L. Sullae et postea in M. Crassi fuerat, cum exploratoribus praemittitur.
<caes. gal. 1.22.1> Prima luce, cum summus mons a [Lucio] Labieno teneretur, ipse ab hostium castris non longius mille et quingentis passibus abesset neque, ut postea ex captivis comperit, aut ipsius adventus aut Labieni cognitus esset,
<caes. gal. 1.22.2> Considius equo admisso ad eum accurrit, dicit montem, quem a Labieno occupari voluerit, ab hostibus teneri: id se a Gallicis armis atque insignibus cognovisse.
<caes. gal. 1.22.3> Caesar suas copias in proximum collem subducit, aciem instruit. Labienus, ut erat ei praeceptum a Caesare ne proelium committeret, nisi ipsius copiae prope hostium castra visae essent, ut undique uno tempore in hostes impetus fieret, monte occupato nostros expectabat proelioque abstinebat.
<caes. gal. 1.22.4> Multo denique die per exploratores Caesar cognovit et montem a suis teneri et Helvetios castra, movisse et Considium timore perterritum quod non vidisset pro viso sibi renuntiavisse. Eo die quo consuerat intervallo hostes sequitur et milia passuum tria ab eorum castris castra ponit.
<caes. gal. 1.23.1> Postridie eius diei, quod omnino biduum supererat, cum exercitui frumentum metiri oporteret, et quod a Bibracte, oppido Haeduorum longe maximo et copiosissimo, non amplius milibus passuum XVIII aberat, rei frumentariae prospiciendum existimavit; itaque iter ab Helvetiis avertit ac Bibracte ire contendit.
<caes. gal. 1.23.2> Ea res per fugitivos L. Aemilii, decurionis equitum Gallorum, hostibus nuntiatur.
<caes. gal. 1.23.3> Helvetii, seu quod timore perterritos Romanos discedere a se existimarent, eo magis quod pridie superioribus locis occupatis proelium non commisissent, sive eo quod re frumentaria intercludi posse confiderent, commutato consilio atque itinere converso nostros a novissimo agmine insequi ac lacessere coeperunt.
<caes. gal. 1.24.1> Postquam id animum advertit, copias suas Caesar in proximum collem subduxit equitatumque, qui sustineret hostium petum, misit.
<caes. gal. 1.24.2> Ipse interim in colle medio triplicem aciem instruxit legionum quattuor veteranarum; in summo iugo duas legiones quas in Gallia citeriore proxime conscripserat et omnia auxilia conlocavit,
<caes. gal. 1.24.3> ita ut supra se totum montem hominibus compleret; impedimenta sarcinasque in unum locum conferri et eum ab iis qui in superiore acie constiterant muniri iussit.
<caes. gal. 1.24.4> Helvetii cum omnibus suis carris secuti impedimenta in unum locum contulerunt; ipsi confertissima acie, reiecto nostro equitatu, phalange facta sub primam nostram aciem successerunt.
<caes. gal. 1.25.1> Caesar primum suo, deinde omnium ex conspectu remotis equis, ut aequato omnium periculo spem fugae tolleret, cohortatus suos proelium commisit.
<caes. gal. 1.25.2> Milites loco superiore pilis missis facile hostium phalangem perfregerunt. Ea disiecta gladiis destrictis in eos impetum fecerunt.
<caes. gal. 1.25.3> Gallis magno ad pugnam erat impedimento quod pluribus eorum scutis uno ictu pilorum transfixis et conligatis, cum ferrum se inflexisset, neque evellere neque sinistra impedita satis commode pugnare poterant,
<caes. gal. 1.25.4> multi ut diu iactato bracchio praeoptarent scutum manu emittere et nudo corpore pugnare.
<caes. gal. 1.25.5> Tandem vulneribus defessi et pedem referre et, quod mons suberit circiter mille passuum spatio, eo se recipere coeperunt.
<caes. gal. 1.25.6> Capto monte et succedentibus nostris, Boi et Tulingi, qui hominum milibus circiter XV agmen hostium claudebant et novissimis praesidio erant, ex itinere nostros ab latere aperto adgressi circumvenire, et id conspicati Helvetii, qui in montem sese receperant, rursus instare et proelium redintegrare coeperunt.
<caes. gal. 1.25.7> Romani [conversa] signa bipertito intulerunt: prima et secunda acies, ut victis ac submotis resisteret, tertia, ut venientes sustineret.
<caes. gal. 1.26.1> Ita ancipiti proelio diu atque acriter pugnatum est. Diutius cum sustinere nostrorum impetus non possent, alteri se, ut coeperant, in montem receperunt, alteri ad impedimenta et carros suos se contulerunt.
<caes. gal. 1.26.2> Nam hoc toto proelio, cum ab hora septima ad vesperum pugnatum sit, aversum hostem videre nemo potuit.
<caes. gal. 1.26.3> Ad multam noctem etiam ad impedimenta pugnatum est, propterea quod pro vallo carros obiecerunt et e loco superiore in nostros venientes tela coiciebant et non nulli inter carros rotasque mataras ac tragulas subiciebant nostrosque vulnerabant.
<caes. gal. 1.26.4> Diu cum esset pugnatum, impedimentis castrisque nostri potiti sunt. Ibi Orgetorigis filia atque unus e filiis captus est.
<caes. gal. 1.26.5> Ex eo proelio circiter hominum milia CXXX superfuerunt eaque tota nocte continenter ierunt [nullam partem noctis itinere intermisso]; in fines Lingonum die quarto pervenerunt, cum et propter vulnera militum et propter sepulturam occisorum nostri [triduum morati] eos sequi non potuissent.
<caes. gal. 1.26.6> Caesar ad Lingonas litteras nuntiosque misit, ne eos frumento neve alia re iuvarent: qui si iuvissent, se eodem loco quo Helvetios habiturum. Ipse triduo intermisso cum omnibus copiis eos sequi coepit.
<caes. gal. 1.27.1> Helvetii omnium rerum inopia adducti legatos de deditione ad eum miserunt.
<caes. gal. 1.27.2> Qui cum eum in itinere convenissent seque ad pedes proiecissent suppliciterque locuti flentes pacem petissent, atque eos in eo loco quo tum essent suum adventum expectare iussisset, paruerunt.
<caes. gal. 1.27.3> Eo postquam Caesar pervenit, obsides, arma, servos qui ad eos perfugissent, poposcit.
<caes. gal. 1.27.4> Dum ea conquiruntur et conferuntur, [nocte intermissa] circiter hominum milia VI eius pagi qui Verbigenus appellatur, sive timore perterriti, ne armis traditis supplicio adficerentur, sive spe salutis inducti, quod in tanta multitudine dediticiorum suam fugam aut occultari aut omnino ignorari posse existimarent, prima nocte e castris Helvetiorum egressi ad Rhenum finesque Germanorum contenderunt.
<caes. gal. 1.28.1> Quod ubi Caesar resciit, quorum per fines ierant his uti conquirerent et reducerent, si sibi purgati esse vellent, imperavit; reductos in hostium numero habuit;
<caes. gal. 1.28.2> reliquos omnes obsidibus, armis, perfugis traditis in deditionem accepit.
<caes. gal. 1.28.3> Helvetios, Tulingos, Latobrigos in fines suos, unde erant profecti, reverti iussit, et, quod omnibus frugibus amissis domi nihil erat quo famem tolerarent, Allobrogibus imperavit ut iis frumenti copiam facerent; ipsos oppida vicosque, quos incenderant, restituere iussit. Id ea maxime ratione fecit, quod noluit eum locum unde Helvetii discesserant vacare, ne propter bonitatem agrorum Germani, qui trans Rhenum incolunt, ex suis finibus in Helvetiorum fines transirent et finitimi Galliae provinciae Allobrogibusque essent.
<caes. gal. 1.28.4> Boios petentibus Haeduis, quod egregia virtute erant cogniti, ut in finibus suis conlocarent, concessit; quibus illi agros dederunt quosque postea in parem iuris libertatisque condicionem atque ipsi erant receperunt.
<caes. gal. 1.29.1> In castris Helvetiorum tabulae repertae sunt litteris Graecis confectae et ad Caesarem relatae, quibus in tabulis nominatim ratio confecta erat, qui numerus domo exisset eorum qui arma ferre possent, et item separatim, quot pueri, senes mulieresque.
<caes. gal. 1.29.2> [Quarum omnium rerum] summa erat capitum Helvetiorum milium CCLXIII, Tulingorum milium XXXVI, Latobrigorum XIIII, Rauracorum XXIII, Boiorum XXXII; ex his qui arma ferre possent ad milia nonaginta duo.
<caes. gal. 1.29.3> Summa omnium fuerunt ad milia CCCLXVIII. Eorum qui domum redierunt censu habito, ut Caesar imperaverat, repertus est numerus milium C et X.
<caes. gal. 1.30.1> Bello Helvetiorum confecto totius fere Galliae legati, principes civitatum, ad Caesarem gratulatum convenerunt:
<caes. gal. 1.30.2> intellegere sese, tametsi pro veteribus Helvetiorum iniuriis populi Romani ab his poenas bello repetisset, tamen eam rem non minus ex usu [terrae] Galliae quam populi Romani accidisse,
<caes. gal. 1.30.3> propterea quod eo consilio florentissimis rebus domos suas Helvetii reliquissent uti toti Galliae bellum inferrent imperioque potirentur, locumque domicilio ex magna copia deligerent quem ex omni Gallia oportunissimum ac fructuosissimum iudicassent, reliquasque civitates stipendiarias haberent.
<caes. gal. 1.30.4> Petierunt uti sibi concilium totius Galliae in diem certam indicere idque Caesaris facere voluntate liceret: sese habere quasdam res quas ex communi consensu ab eo petere vellent.
<caes. gal. 1.30.5> Ea re permissa diem concilio constituerunt et iure iurando ne quis enuntiaret, nisi quibus communi consilio mandatum esset, inter se sanxerunt.
<caes. gal. 1.31.1> Eo concilio dimisso, idem princeps civitatum qui ante fuerant ad Caesarem reverterunt petieruntque uti sibi secreto in occulto de sua omniumque salute cum eo agere liceret.
<caes. gal. 1.31.2> Ea re impetrata sese omnes flentes Caesari ad pedes proiecerunt: non minus se id contendere et laborare ne ea quae dixissent enuntiarentur quam uti ea quae vellent impetrarent, propterea quod, si enuntiatum esset, summum in cruciatum se venturos viderent.
<caes. gal. 1.31.3> Locutus est pro his Diviciacus Haeduus: Galliae totius factiones esse duas; harum alterius principatum tenere Haeduos, alterius Arvernos.
<caes. gal. 1.31.4> Hi cum tantopere de potentatu inter se multos annos contenderent, factum esse uti ab Arvernis Sequanisque Germani mercede arcesserentur.
<caes. gal. 1.31.5> Horum primo circiter milia XV Rhenum transisse; postea quam agros et cultum et copias Gallorum homines feri ac barbari adamassent, traductos plures; nunc esse in Gallia ad C et XX milium numerum.
<caes. gal. 1.31.6> Cum his Haeduos eorumque clientes semel atque iterum armis contendisse; magnam calamitatem pulsos accepisse, omnem nobilitatem, omnem senatum, omnem equitatum amisisse.
<caes. gal. 1.31.7> Quibus proeliis calamitatibusque fractos, qui et sua virtute et populi Romani hospitio atque amicitia plurimum ante in Gallia potuissent, coactos esse Sequanis obsides dare nobilissimos civitatis et iure iurando civitatem obstringere sese neque obsides repetituros neque auxilium a populo Romano imploraturos neque recusaturos quo minus perpetuo sub illorum dicione atque imperio essent.
<caes. gal. 1.31.8> Unum se esse ex omni civitate Haeduorum qui adduci non potuerit ut iuraret aut liberos suos obsides daret.
<caes. gal. 1.31.9> Ob eam rem se ex civitate profugisse et Romam ad senatum venisse auxilium postulatum, quod solus neque iure iurando neque obsidibus teneretur.
<caes. gal. 1.31.10> Sed peius victoribus Sequanis quam Haeduis victis accidisse, propterea quod Ariovistus, rex Germanorum, in eorum finibus consedisset tertiamque partem agri Sequani, qui esset optimus totius Galliae, occupavisset et nunc de altera parte tertia Sequanos decedere iuberet, propterea quod paucis mensibus ante Harudum milia hominum XXIIII ad eum venissent, quibus locus ac sedes pararentur.
<caes. gal. 1.31.11> Futurum esse paucis annis uti omnes ex Galliae finibus pellerentur atque omnes Germani Rhenum transirent; neque enim conferendum esse Gallicum cum Germanorum agro neque hanc consuetudinem victus cum illa comparandam.
<caes. gal. 1.31.12> Ariovistum autem, ut semel Gallorum copias proelio vicerit, quod proelium factum sit ad Magetobrigam, superbe et crudeliter imperare, obsides nobilissimi cuiusque liberos poscere et in eos omnia exempla cruciatusque edere, si qua res non ad nutum aut ad voluntatem eius facta sit.
<caes. gal. 1.31.13> Hominem esse barbarum, iracundum, temerarium: non posse eius imperia, diutius sustineri.
<caes. gal. 1.31.14> Nisi quid in Caesare populoque Romano sit auxilii, omnibus Gallis idem esse faciendum quod Helvetii fecerint, ut domo emigrent, aliud domicilium, alias sedes, remotas a Germanis, petant fortunamque, quaecumque accidat, experiantur. Haec si enuntiata Ariovisto sint, non dubitare quin de omnibus obsidibus qui apud eum sint gravissimum supplicium sumat.
<caes. gal. 1.31.15> Caesarem vel auctoritate sua atque exercitus vel recenti victoria vel nomine populi Romani deterrere posse ne maior multitudo Germanorum Rhenum traducatur, Galliamque omnem ab Ariovisti iniuria posse defendere.
<caes. gal. 1.32.1> Hac oratione ab Diviciaco habita omnes qui aderant magno fletu auxilium a Caesare petere coeperunt.
<caes. gal. 1.32.2> Animadvertit Caesar unos ex omnibus Sequanos nihil earum rerum facere quas ceteri facerent sed tristes capite demisso terram intueri. Eius rei quae causa esset miratus ex ipsis quaesiit.
<caes. gal. 1.32.3> Nihil Sequani respondere, sed in eadem tristitia taciti permanere. Cum ab his saepius quaereret neque ullam omnino vocem exprimere posset, idem Diviacus Haeduus respondit:
<caes. gal. 1.32.4> hoc esse miseriorem et graviorem fortunam Sequanorum quam reliquorum, quod soli ne in occulto quidem queri neque auxilium implorare auderent absentisque Ariovisti crudelitatem,
<caes. gal. 1.32.5> velut si cora adesset, horrerent, propterea quod reliquis tamen fugae facultas daretur, Sequanis vero, qui intra fines suos Ariovistum recepissent, quorum oppida omnia in potestate eius essent, omnes cruciatus essent perferendi.
<caes. gal. 1.33.1> His rebus cognitis Caesar Gallorum animos verbis confirmavit pollicitusque est sibi eam rem curae futuram; magnam se habere spem et beneficio suo et auctoritate adductum Ariovistum finem iniuriis facturum. Hac oratione habita, concilium dimisit.
<caes. gal. 1.33.2> Et secundum ea multae res eum hortabantur quare sibi eam rem cogitandam et suscipiendam putaret, in primis quod Haeduos, fratres consanguineosque saepe numero a senatu appellatos, in servitute atque [in] dicione videbat Germanorum teneri eorumque obsides esse apud Ariovistum ac Sequanos intellegebat; quod in tanto imperio populi Romani turpissimum sibi et rei publicae esse arbitrabatur.
<caes. gal. 1.33.3> Paulatim autem Germanos consuescere Rhenum transire et in Galliam magnam eorum multitudinem venire populo Romano periculosum videbat, neque sibi homines feros ac barbaros temperaturos existimabat quin, cum omnem Galliam occupavissent, ut ante Cimbri Teutonique fecissent, in provinciam exirent atque inde in Italiam contenderent [, praesertim cum Sequanos a provincia nostra Rhodanus divideret]; quibus rebus quam maturrime occurrendum putabat.
<caes. gal. 1.33.4> Ipse autem Ariovistus tantos sibi spiritus, tantam arrogantiam sumpserat, ut ferendus non videretur.
<caes. gal. 1.34.1> Quam ob rem placuit ei ut ad Ariovistum legatos mitteret, qui ab eo postularent uti aliquem locum medium utrisque conloquio deligeret: velle sese de re publica et summis utriusque rebus cum eo agere.
<caes. gal. 1.34.2> Ei legationi Ariovistus respondit: si quid ipsi a Caesare opus esset, sese ad eum venturum fuisse; si quid ille se velit, illum ad se venire oportere.
<caes. gal. 1.34.3> Praeterea se neque sine exercitu in eas partes Galliae venire audere quas Caesar possideret, neque exercitum sine magno commeatu atque molimento in unum locum contrahere posse.
<caes. gal. 1.34.4> Sibi autem mirum videri quid in sua Gallia, quam bello vicisset, aut Caesari aut omnino populo Romano negotii esset.
<caes. gal. 1.35.1> His responsis ad Caesarem relatis, iterum ad eum Caesar legatos cum his mandatis mittit:
<caes. gal. 1.35.2> quoniam tanto suo populique Romani beneficio adfectus, cum in consulatu suo rex atque amicus a senatu appellatus esset, hanc sibi populoque Romano gratiam referret ut in conloquium venire invitatus gravaretur neque de communi re dicendum sibi et cognoscendum putaret, haec esse quae ab eo postularet:
<caes. gal. 1.35.3> primum ne quam multitudinem hominum amplius trans Rhenum in Galliam traduceret; deinde obsides quos haberet ab Haeduis redderet Sequanisque permitteret ut quos illi haberent voluntate eius reddere illis liceret; neve Haeduos iniuria lacesseret neve his sociisque eorum bellum inferret.
<caes. gal. 1.35.4> Si [id] ita fecisset, sibi populoque Romano perpetuam gratiam atque amicitiam cum eo futuram; si non impetraret, sese, quoniam M. Messala, M. Pisone consulibus senatus censuisset uti quicumque Galliam provinciam obtineret, quod commodo rei publicae lacere posset, Haeduos ceterosque amicos populi Romani defenderet, se Haeduorum iniurias non neglecturum.
<caes. gal. 1.36.1> Ad haec Ariovistus respondit: ius esse belli ut qui vicissent iis quos vicissent quem ad modum vellent imperarent. Item populum Romanum victis non ad alterius praescriptum, sed ad suum arbitrium imperare consuesse.
<caes. gal. 1.36.2> Si ipse populo Romano non praescriberet quem ad modum suo iure uteretur, non oportere se a populo Romano in suo iure impediri.
<caes. gal. 1.36.3> Haeduos sibi, quoniam belli fortunam temptassent et armis congressi ac superati essent, stipendiarios esse factos.
<caes. gal. 1.36.4> Magnam Caesarem iniuriam facere, qui suo adventu vectigalia sibi deteriora faceret.
<caes. gal. 1.36.5> Haeduis se obsides redditurum non esse neque his neque eorum sociis iniuria bellum inlaturum, si in eo manerent quod convenisset stipendiumque quotannis penderent; si id non fecissent, longe iis fraternum nomen populi Romani afuturum.
<caes. gal. 1.36.6> Quod sibi Caesar denuntiaret se Haeduorum iniurias non neglecturum, neminem secum sine sua pernicie contendisse.
<caes. gal. 1.36.7> Cum vellet, congrederetur: intellecturum quid invicti Germani, exercitatissimi in armis, qui inter annos XIIII tectum non subissent, virtute possent.
<caes. gal. 1.37.1> Haec eodem tempore Caesari mandata referebantur et legati ab Haeduis et a Treveris veniebant:
<caes. gal. 1.37.2> Haedui questum quod Harudes, qui nuper in Galliam transportati essent, fines eorum popularentur: sese ne obsidibus quidem datis pacem Ariovisti redimere potuisse;
<caes. gal. 1.37.3> Treveri autem, pagos centum Sueborum ad ripas Rheni consedisse, qui Rhemum transire conarentur; his praeesse Nasuam et Cimberium fratres. Quibus rebus Caesar vehementer commotus maturandum sibi existimavit, ne, si nova manus Sueborum cum veteribus copiis Ariovisti sese coniunxisset, minus facile resisti posset.
<caes. gal. 1.37.4> Itaque re frumentaria quam celerrime potuit comparata magnis itineribus ad Ariovistum contendit.
<caes. gal. 1.38.1> Cum tridui viam processisset, nuntiatum est ei Ariovistum cum suis omnibus copiis ad occupandum Vesontionem, quod est oppidum maximum Sequanorum, contendere [triduique viam a suis finibus processisse]. Id ne accideret, magnopere sibi praecavendum Caesar existimabat. Namque omnium rerum quae ad bellum usui erant summa erat in eo oppido facultas,
<caes. gal. 1.38.2> idque natura loci sic muniebatur ut magnam ad ducendum bellum daret facultatem, propterea quod flumen [alduas] Dubis ut circino circumductum paene totum oppidum cingit,
<caes. gal. 1.38.3> reliquum spatium, quod est non amplius pedum MDC, qua flumen intermittit, mons continet magna altitudine, ita ut radices eius montis ex utraque parte ripae fluminis contingant,
<caes. gal. 1.38.4> hunc murus circumdatus arcem efficit et cum oppido coniungit.
<caes. gal. 1.38.5> Huc Caesar magnis nocturnis diurnisque itineribus contendit occupatoque oppido ibi praesidium conlocat.
<caes. gal. 1.39.1> Dum paucos dies ad Vesontionem rei frumentariae commeatusque causa moratur, ex percontatione nostrorum vocibusque Gallorum ac mercatorum, qui ingenti magnitudine corporum Germanos, incredibili virtute atque exercitatione in armis esse praedicabant (saepe numero sese cum his congressos ne vultum quidem atque aciem oculorum dicebant ferre potuisse), tantus subito timor omnem exercitum occupavit ut non mediocriter omnium mentes animosque perturbaret.
<caes. gal. 1.39.2> Hic primum ortus est a tribunis militum, praefectis, reliquisque qui ex urbe amicitiae causa Caesarem secuti non magnum in re militari usum habebant:
<caes. gal. 1.39.3> quorum alius alia causa inlata, quam sibi ad proficiscendum necessariam esse diceret, petebat ut eius voluntate discedere liceret; non nulli pudore adducti, ut timoris suspicionem vitarent, remanebant.
<caes. gal. 1.39.4> Hi neque vultum fingere neque interdum lacrimas tenere poterant: abditi in tabernaculis aut suum fatum querebantur aut cum familiaribus suis commune periculum miserabantur. Vulgo totis castris testamenta obsignabantur.
<caes. gal. 1.39.5> Horum vocibus ac timore paulatim etiam ii qui magnum in castris usum habebant, milites centurionesque quique equitatui praeerant, perturbabantur.
<caes. gal. 1.39.6> Qui se ex his minus timidos existimari volebant, non se hostem vereri, sed angustias itineris et magnitudinem silvarum quae intercederent inter ipsos atque Ariovistum, aut rem frumentariam, ut satis commode supportari posset, timere dicebant.
<caes. gal. 1.39.7> Non nulli etiam Caesari nuntiabant, cum castra moveri ac signa ferri iussisset, non fore dicto audientes milites neque propter timorem signa laturos.
<caes. gal. 1.40.1> Haec cum animadvertisset, convocato consilio omniumque ordinum ad id consilium adhibitis centurionibus, vehementer eos incusavit: primum, quod aut quam in partem aut quo consilio ducerentur sibi quaerendum aut cogitandum putarent.
<caes. gal. 1.40.2> Ariovistum se consule cupidissime populi Romani amicitiam adpetisse; cur hunc tam temere quisquam ab officio discessurum iudicaret?
<caes. gal. 1.40.3> Sibi quidem persuaderi cognitis suis postulatis atque aequitate condicionum perspecta eum neque suam neque populi Romani gratiam repudiaturum.
<caes. gal. 1.40.4> Quod si furore atque amentia impulsum bellum intulisset, quid tandem vererentur? Aut cur de sua virtute aut de ipsius diligentia desperarent?
<caes. gal. 1.40.5> Factum eius hostis periculum patrum nostrorum memoria Cimbris et Teutonis a C. Mario pulsis [cum non minorem laudem exercitus quam ipse imperator meritus videbatur]; factum etiam nuper in Italia servili tumultu, quos tamen aliquid usus ac disciplina, quam a nobis accepissent, sublevarint.
<caes. gal. 1.40.6> Ex quo iudicari posse quantum haberet in se boni constantia, propterea quod quos aliquam diu inermes sine causa timuissent hos postea armatos ac victores superassent.
<caes. gal. 1.40.7> Denique hos esse eosdem Germanos quibuscum saepe numero Helvetii congressi non solum in suis sed etiam in illorum finibus plerumque superarint, qui tamen pares esse nostro exercitui non potuerint.
<caes. gal. 1.40.8> Si quos adversum proelium et fuga Gallorum commoveret, hos, si quaererent, reperire posse diuturnitate belli defatigatis Gallis Ariovistum, cum multos menses castris se ac paludibus tenuisset neque sui potestatem fecisset, desperantes iam de pugna et dispersos subito adortum magis ratione et consilio quam virtute vicisse.
<caes. gal. 1.40.9> Cui rationi contra homines barbaros atque imperitos locus fuisset, hac ne ipsum quidem sperare nostros exercitus capi posse.
<caes. gal. 1.40.10> Qui suum timorem in rei frumentariae simulationem angustiasque itineris conferrent, facere arroganter, cum aut de officio imperatoris desperare aut praescribere viderentur.
<caes. gal. 1.40.11> Haec sibi esse curae; frumentum Sequanos, Leucos, Lingones subministrare, iamque esse in agris frumenta matura; de itinere ipsos brevi tempore iudicaturos.
<caes. gal. 1.40.12> Quod non fore dicto audientes neque signa laturi dicantur, nihil se ea re commoveri: scire enim, quibuscumque exercitus dicto audiens non fuerit, aut male re gesta fortunam defuisse aut aliquo facinore comperto avaritiam esse convictam.
<caes. gal. 1.40.13> Suam innocentiam perpetua vita, felicitatem Helvetiorum bello esse perspectam.
<caes. gal. 1.40.14> Itaque se quod in longiorem diem conlaturus fuisset repraesentaturum et proxima nocte de quarta, vigilia castra moturum, ut quam primum intellegere posset utrum apud eos pudor atque officium an timor plus valeret.
<caes. gal. 1.40.15> Quod si praeterea nemo sequatur, tamen se cum sola decima legione iturum, de qua non dubitet, sibique eam praetoriam cohortem futuram. Huic legioni Caesar et indulserat praecipue et propter virtutem confidebat maxime.
<caes. gal. 1.41.1> Hac oratione habita mirum in modum conversae sunt omnium mentes summaque alacritas et cupiditas belli gerendi innata est,
<caes. gal. 1.41.2> princepsque X. legio per tribunos militum ei gratias egit quod de se optimum iudicium fecisset, seque esse ad bellum gerendum paratissimam confirmavit.
<caes. gal. 1.41.3> Deinde reliquae legiones cum tribunis militum et primorum ordinum centurionibus egerunt uti Caesari satis facerent: se neque umquam dubitasse neque timuisse neque de summa belli suum iudicium sed imperatoris esse existimavisse.
<caes. gal. 1.41.4> Eorum satisfactione accepta et itinere exquisito per Diviciacum, quod ex Gallis ei maximam fidem habebat, ut milium amplius quinquaginta circuitu locis apertis exercitum duceret, de quarta vigilia, ut dixerat, profectus est.
<caes. gal. 1.41.5> Septimo die, cum iter non intermitteret, ab exploratoribus certior factus est Ariovisti copias a nostris milia passuum IIII et XX abesse.
<caes. gal. 1.42.1> Cognito Caesaris adventu Ariovistus legatos ad eum mittit: quod antea de conloquio postulasset, id per se fieri licere, quoniam propius accessisset seque id sine periculo facere posse existimaret.
<caes. gal. 1.42.2> Non respuit condicionem Caesar iamque eum ad sanitatem reverti arbitrabatur, cum id quod antea petenti denegasset ultro polliceretur,
<caes. gal. 1.42.3> magnamque in spem veniebat pro suis tantis populique Romani in eum beneficiis cognitis suis postulatis fore uti pertinacia desisteret.
<caes. gal. 1.42.4> Dies conloquio dictus est ex eo die quintus.
<caes. gal. 1.42.5> Interim saepe cum legati ultro citroque inter eos mitterentur, Ariovistus postulavit ne quem peditem ad conloquium Caesar adduceret: vereri se ne per insidias ab eo circumveniretur; uterque cum equitatu veniret: alia ratione sese non esse venturum.
<caes. gal. 1.42.6> Caesar, quod neque conloquium interposita causa tolli volebat neque salutem suam Gallorum equitatui committere audebat, commodissimum esse statuit omnibus equis Gallis equitibus detractis eo legionarios milites legionis X., cui quam maxime confidebat, imponere, ut praesidium quam amicissimum, si quid opus facto esset, haberet.
<caes. gal. 1.42.7> Quod cum fieret, non inridicule quidam ex militibus X. legionis dixit: plus quam pollicitus esset Caesarem facere; pollicitum se in cohortis praetoriae loco X. legionem habiturum ad equum rescribere.
<caes. gal. 1.43.1> Planities erat magna et in ea tumulus terrenus satis grandis. Hic locus aequum fere spatium a castris Ariovisti et Caesaris aberat. Eo, ut erat dictum, ad conloquium venerunt.
<caes. gal. 1.43.2> Legionem Caesar, quam equis devexerat, passibus CC ab eo tumulo constituit. Item equites Ariovisti pari intervallo constiterunt.
<caes. gal. 1.43.3> Ariovistus ex equis ut conloquerentur et praeter se denos ad conloquium adducerent postulavit.
<caes. gal. 1.43.4> Ubi eo ventum est, Caesar initio orationis sua senatusque in eum beneficia commemoravit, quod rex appellatus esset a senatu, quod amicus, quod munera amplissime missa; quam rem et paucis contigisse et pro magnis hominum officiis consuesse tribui docebat;
<caes. gal. 1.43.5> illum, cum neque aditum neque causam postulandi iustam haberet, beneficio ac liberalitate sua ac senatus ea praemia consecutum.
<caes. gal. 1.43.6> Docebat etiam quam veteres quamque iustae causae necessitudinis ipsis cum Haeduis intercederent,
<caes. gal. 1.43.7> quae senatus consulta quotiens quamque honorifica in eos facta essent, ut omni tempore totius Galliae principatum Haedui tenuissent, prius etiam quam nostram amicitiam adpetissent.
<caes. gal. 1.43.8> Populi Romani hanc esse consuetudinem, ut socios atque amicos non modo sui nihil deperdere, sed gratia, dignitate, honore auctiores velit esse; quod vero ad amicitiam populi Romani attulissent, id iis eripi quis pati posset?
<caes. gal. 1.43.9> Postulavit deinde eadem quae legatis in mandatis dederat: ne aut Haeduis aut eorum sociis bellum inferret, obsides redderet, si nullam partem Germanorum domum remittere posset, at ne quos amplius Rhenum transire pateretur.
<caes. gal. 1.44.1> Ariovistus ad postulata Caesaris pauca respondit, de suis virtutibus multa praedicavit:
<caes. gal. 1.44.2> transisse Rhenum sese non sua sponte, sed rogatum et arcessitum a Gallis; non sine magna spe magnisque praemiis domum propinquosque reliquisse; sedes habere in Gallia ab ipsis concessas, obsides ipsorum voluntate datos; stipendium capere iure belli, quod victores victis imponere consuerint.
<caes. gal. 1.44.3> Non sese Gallis sed Gallos sibi bellum intulisse: omnes Galliae civitates ad se oppugnandum venisse ac contra se castra habuisse; eas omnes copias a se uno proelio pulsas ac superatas esse.
<caes. gal. 1.44.4> Si iterum experiri velint, se iterum paratum esse decertare; si pace uti velint, iniquum esse de stipendio recusare, quod sua voluntate ad id tempus pependerint.
<caes. gal. 1.44.5> Amicitiam populi Romani sibi ornamento et praesidio, non detrimento esse oportere, atque se hac spe petisse. Si per populum Romanum stipendium remittatur et dediticii subtrahantur, non minus libenter sese recusaturum populi Romani amicitiam quam adpetierit.
<caes. gal. 1.44.6> Quod multitudinem Germanorum in Galliam traducat, id se sui muniendi, non Galliae oppugnandae causa facere; eius rei testimonium esse quod nisi rogatus non venerit et quod bellum non intulerit sed defenderit.
<caes. gal. 1.44.7> Se prius in Galliam venisse quam populum Romanum. Numquam ante hoc tempus exercitum populi Romani Galliae provinciae finibus egressum.
<caes. gal. 1.44.8> Quid sibi vellet? Cur in suas possessiones veniret? Provinciam suam hanc esse Galliam, sicut illam nostram. Ut ipsi concedi non oporteret, si in nostros fines impetum faceret, sic item nos esse iniquos, quod in suo iure se interpellaremus.
<caes. gal. 1.44.9> Quod fratres a senatu Haeduos appellatos diceret, non se tam barbarum neque tam imperitum esse rerum ut non sciret neque bello Allobrogum proximo Haeduos Romanis auxilium tulisse neque ipsos in iis contentionibus quas Haedui secum et cum Sequanis habuissent auxilio populi Romani usos esse.
<caes. gal. 1.44.10> Debere se suspicari simulata Caesarem amicitia, quod exercitum in Gallia habeat, sui opprimendi causa habere.
<caes. gal. 1.44.11> Qui nisi decedat atque exercitum deducat ex his regionibus, sese illum non pro amico sed pro hoste habiturum.
<caes. gal. 1.44.12> Quod si eum interfecerit, multis sese nobilibus principibusque populi Romani gratum esse facturum (id se ab ipsis per eorum nuntios compertum habere), quorum omnium gratiam atque amicitiam eius morte redimere posset.
<caes. gal. 1.44.13> Quod si decessisset et liberam possessionem Galliae sibi tradidisset, magno se illum praemio remuneraturum et quaecumque bella geri vellet sine ullo eius labore et periculo confecturum.
<caes. gal. 1.45.1> Multa a Caesare in eam sententiam dicta sunt quare negotio desistere non posset: neque suam neque populi Romani consuetudinem pati ut optime meritos socios desereret, neque se iudicare Galliam potius esse Ariovisti quam populi Romani.
<caes. gal. 1.45.2> Bello superatos esse Arvernos et Rutenos a Q. Fabio Maximo, quibus populus Romanus ignovisset neque in provinciam redegisset neque stipendium posuisset.
<caes. gal. 1.45.3> Quod si antiquissimum quodque tempus spectari oporteret, populi Romani iustissimum esse in Gallia imperium; si iudicium senatus observari oporteret, liberam debere esse Galliam, quam bello victam suis legibus uti voluisset.
<caes. gal. 1.46.1> Dum haec in conloquio geruntur, Caesari nuntiatum est equites Ariovisti propius tumulum accedere et ad nostros adequitare, lapides telaque in nostros coicere.
<caes. gal. 1.46.2> Caesar loquendi finem fecit seque ad suos recepit suisque imperavit ne quod omnino telum in hostes reicerent.
<caes. gal. 1.46.3> Nam etsi sine ullo periculo legionis delectae cum equitatu proelium fore videbat, tamen committendum non putabat ut, pulsis hostibus, dici posset eos ab se per fidem in conloquio circumventos.
<caes. gal. 1.46.4> Postea quam in vulgus militum elatum est qua arrogantia in conloquio Ariovistus usus omni Gallia Romanis interdixisset, impetumque in nostros eius equites fecissent, eaque res conloquium ut diremisset, multo maior alacritas studiumque pugnandi maius exercitui iniectum est.
<caes. gal. 1.47.1> Biduo post Ariovistus ad Caesarem legatos misit: velle se de iis rebus quae inter eos egi coeptae neque perfectae essent agere cum eo: uti aut iterum conloquio diem constitueret aut, si id minus vellet, ex suis legatis aliquem ad se mitteret.
<caes. gal. 1.47.2> Conloquendi Caesari causa visa non est, et eo magis quod pridie eius diei Germani retineri non potuerant quin tela in nostros coicerent.
<caes. gal. 1.47.3> Legatum ex suis sese magno cum periculo ad eum missurum et hominibus feris obiecturum existimabat.
<caes. gal. 1.47.4> Commodissimum visum est C. Valerium Procillum, C. Valerii Caburi filium, summa virtute et humanitate adulescentem, cuius pater a C. Valerio Flacco civitate donatus erat, et propter fidem et propter linguae Gallicae scientiam, qua multa iam Ariovistus longinqua consuetudine utebatur, et quod in eo peccandi Germanis causa non esset, ad eum mittere, et una M. Metium, qui hospitio Ariovisti utebatur.
<caes. gal. 1.47.5> His mandavit quae diceret Ariovistus cognoscerent et ad se referrent. Quos cum apud se in castris Ariovistus conspexisset, exercitu suo praesente conclamavit: quid ad se venirent? an speculandi causa? Conantes dicere prohibuit et in catenas coniecit.
<caes. gal. 1.48.1> Eodem die castra promovit et milibus passuum VI a Caesaris castris sub monte consedit.
<caes. gal. 1.48.2> Postridie eius diei praeter castra Caesaris suas copias traduxit et milibus passuum duobus ultra eum castra fecit eo consilio uti frumento commeatuque qui ex Sequanis et Haeduis supportaretur Caesarem intercluderet.
<caes. gal. 1.48.3> Ex eo die dies continuos V Caesar pro castris suas copias produxit et aciem instructam habuit, ut, si vellet Ariovistus proelio contendere, ei potestas non deesset.
<caes. gal. 1.48.4> Ariovistus his omnibus diebus exercitum castris continuit, equestri proelio cotidie contendit. Genus hoc erat pugnae, quo se Germani exercuerant:
<caes. gal. 1.48.5> equitum milia erant VI, totidem numero pedites velocissimi ac fortissimi, quos ex omni copia singuli singulos suae salutis causa delegerant:
<caes. gal. 1.48.6> cum his in proeliis versabantur, ad eos se equites recipiebant; hi, si quid erat durius, concurrebant, si qui graviore vulnere accepto equo deciderat, circumsistebant;
<caes. gal. 1.48.7> si quo erat longius prodeundum aut celerius recipiendum, tanta erat horum exercitatione celeritas ut iubis sublevati equorum cursum adaequarent.
<caes. gal. 1.49.1> Ubi eum castris se tenere Caesar intellexit, ne diutius commeatu prohiberetur, ultra eum locum, quo in loco Germani consederant, circiter passus DC ab his, castris idoneum locum delegit acieque triplici instructa ad eum locum venit.
<caes. gal. 1.49.2> Primam et secundam aciem in armis esse, tertiam castra munire iussit.
<caes. gal. 1.49.3> [Hic locus ab hoste circiter passus DC, uti dictum est, aberat.] Eo circiter hominum XVI milia expedita cum omni equitatu Ariovistus misit, quae copiae nostros terrerent et munitione prohiberent.
<caes. gal. 1.49.4> Nihilo setius Caesar, ut ante constituerat, duas acies hostem propulsare, tertiam opus perficere iussit. Munitis castris duas ibi legiones reliquit et partem auxiliorum, quattuor reliquas legiones in castra maiora reduxit.
<caes. gal. 1.50.1> Proximo die instituto suo Caesar ex castris utrisque copias suas eduxit paulumque a maioribus castris progressus aciem instruxit hostibusque pugnandi potestatem fecit.
<caes. gal. 1.50.2> Ubi ne tum quidem eos prodire intellexit, circiter meridiem exercitum in castra reduxit. Tum demum Ariovistus partem suarum copiarum, quae castra minora oppugnaret, misit. Acriter utrimque usque ad vesperum pugnatum est. Solis occasu suas copias Ariovistus multis et inlatis et acceptis vulneribus in castra reduxit.
<caes. gal. 1.50.3> Cum ex captivis quaereret Caesar quam ob rem Ariovistus proelio non decertaret, hanc reperiebat causam, quod apud Germanos ea consuetudo esset ut matres familiae eorum sortibus et vaticinationibus declararent utrum proelium committi ex usu esset necne; eas ita dicere:
<caes. gal. 1.50.4> non esse fas Germanos superare, si ante novam lunam proelio contendissent.
<caes. gal. 1.51.1> Postridie eius diei Caesar praesidio utrisque castris quod satis esse visum est reliquit, alarios omnes in conspectu hostium pro castris minoribus constituit, quod minus multitudine militum legionariorum pro hostium numero valebat, ut ad speciem alariis uteretur; ipse triplici instructa acie usque ad castra hostium accessit.
<caes. gal. 1.51.2> Tum demum necessario Germani suas copias castris eduxerunt generatimque constituerunt paribus intervallis, Harudes, Marcomanos, Tribocos, Vangiones, Nemetes, Sedusios, Suebos, omnemque aciem suam raedis et carris circumdederunt, ne qua spes in fuga relinqueretur.
<caes. gal. 1.51.3> Eo mulieres imposuerunt, quae ad proelium proficiscentes milites passis manibus flentes implorabant ne se in servitutem Romanis traderent.
<caes. gal. 1.52.1> Caesar singulis legionibus singulos legatos et quaestorem praefecit, uti eos testes suae quisque virtutis haberet;
<caes. gal. 1.52.2> ipse a dextro cornu, quod eam partem minime firmam hostium esse animadverterat, proelium commisit.
<caes. gal. 1.52.3> Ita nostri acriter in hostes signo dato impetum fecerunt itaque hostes repente celeriterque procurrerunt, ut spatium pila in hostes coiciendi non daretur.
<caes. gal. 1.52.4> Relictis pilis comminus gladiis pugnatum est. At Germani celeriter ex consuetudine sua phalange facta impetus gladiorum exceperunt.
<caes. gal. 1.52.5> Reperti sunt complures nostri qui in phalanga insilirent et scuta manibus revellerent et desuper vulnerarent.
<caes. gal. 1.52.6> Cum hostium acies a sinistro cornu pulsa atque in fugam coniecta esset, a dextro cornu vehementer multitudine suorum nostram aciem premebant.
<caes. gal. 1.52.7> Id cum animadvertisset P. Crassus adulescens, qui equitatui praeerat, quod expeditior erat quam ii qui inter aciem versabantur, tertiam aciem laborantibus nostris subsidio misit.
<caes. gal. 1.53.1> Ita proelium restitutum est, atque omnes hostes terga verterunt nec prius fugere destiterunt quam ad flumen Rhenum milia passuum ex eo loco circiter L pervenerunt.
<caes. gal. 1.53.2> Ibi perpauci aut viribus confisi tranare contenderunt aut lintribus inventis sibi salutem reppererunt.
<caes. gal. 1.53.3> In his fuit Ariovistus, qui naviculam deligatam ad ripam nactus ea profugit; reliquos omnes consecuti equites nostri interfecerunt.
<caes. gal. 1.53.4> Duae fuerunt Ariovisti uxores, una Sueba natione, quam domo secum eduxerat, altera Norica, regis Voccionis soror, quam in Gallia duxerat a fratre missam: utraque in ea fuga periit; duae filiae: harum altera occisa, altera capta est.
<caes. gal. 1.53.5> C. Valerius Procillus, cum a custodibus in fuga trinis catenis vinctus traheretur, in ipsum Caesarem hostes equitatu insequentem incidit.
<caes. gal. 1.53.6> Quae quidem res Caesari non minorem quam ipsa victoria voluptatem attulit, quod hominem honestissimum provinciae Galliae, suum familiarem et hospitem, ereptum ex manibus hostium sibi restitutum videbat neque eius calamitate de tanta voluptate et gratulatione quicquam fortuna deminuerat.
<caes. gal. 1.53.7> Is se praesente de se ter sortibus consultum dicebat, utrum igni statim necaretur an in aliud tempus reservaretur: sortium beneficio se esse incolumem.
<caes. gal. 1.53.8> Item M. Metius repertus et ad eum reductus est.
<caes. gal. 1.54.1> Hoc proelio trans Rhenum nuntiato, Suebi, qui ad ripas Rheni venerant, domum reverti coeperunt; quos ubi qui proximi Rhenum incolunt perterritos senserunt, insecuti magnum ex iis numerum occiderunt.
<caes. gal. 1.54.2> Caesar una aestate duobus maximis bellis confectis maturius paulo quam tempus anni postulabat in hiberna in Sequanos exercitum deduxit; hibernis Labienum praeposuit;
<caes. gal. 1.54.3> ipse in citeriorem Galliam ad conventus agendos profectus est.


==> anc/data/voynich-units/latin/caesar.de_bello_gallico.part.2.tess <==
<caes. gal. 2.1.1> Cum esset Caesar in citeriore Gallia [in hibernis], ita uti supra demonstravimus, crebri ad eum rumores adferebantur litterisque item Labieni certior fiebat omnes Belgas, quam tertiam esse Galliae partem dixeramus, contra populum Romanum coniurare obsidesque inter se dare.
<caes. gal. 2.1.2> Coniurandi has esse causas: primum quod vererentur ne, omni pacata Gallia, ad eos exercitus noster adduceretur;
<caes. gal. 2.1.3> deinde quod ab non nullis Gallis sollicitarentur, partim qui, ut Germanos diutius in Gallia versari noluerant, ita populi Romani exercitum hiemare atque inveterascere in Gallia moleste ferebant, partim qui mobilitate et levitate animi novis imperiis studebant;
<caes. gal. 2.1.4> ab non nullis etiam quod in Gallia a potentioribus atque iis qui ad conducendos homines facultates habebant vulgo regna occupabantur; qui minus facile eam rem imperio nostro consequi poterant.
<caes. gal. 2.2.1> His nuntiis litterisque commotus Caesar duas legiones in citeriore Gallia novas conscripsit et inita aestate in ulteriorem Galliam qui deduceret Q. Pedium legatum misit.
<caes. gal. 2.2.2> Ipse, cum primum pabuli copia esse inciperet, ad exercitum venit.
<caes. gal. 2.2.3> Dat negotium Senonibus reliquisque Gallis qui finitimi Belgis erant uti ea quae apud eos gerantur cognoscant seque de his rebus certiorem faciant.
<caes. gal. 2.2.4> Hi constanter omnes nuntiaverunt manus cogi, exercitum in unum locum conduci. Tum vero dubitandum non existimavit quin ad eos proficisceretur. Re frumentaria provisa castra movet diebusque circiter XV ad fines Belgarum pervenit.
<caes. gal. 2.3.1> Eo cum de improviso celeriusque omnium opinione venisset, Remi, qui proximi Galliae ex Belgis sunt, ad eum legatos Iccium et Andebrogium, primos civitatis, miserunt,
<caes. gal. 2.3.2> qui dicerent se suaque omnia in fidem atque potestatem populi Romani permittere, neque se cum reliquis Belgis consensisse neque contra populum Romanum coniurasse,
<caes. gal. 2.3.3> paratosque esse et obsides dare et imperata facere et oppidis recipere et frumento ceterisque rebus iuvare;
<caes. gal. 2.3.4> reliquos omnes Belgas in armis esse, Germanosque qui cis Rhenum incolant sese cum his coniunxisse,
<caes. gal. 2.3.5> tantumque esse eorum omnium furorem ut ne Suessiones quidem, fratres consanguineosque suos, qui eodem iure et isdem legibus utantur, unum imperium unumque magistratum cum ipsis habeant, deterrere potuerint quin cum iis consentirent.
<caes. gal. 2.4.1> Cum ab iis quaereret quae civitates quantaeque in armis essent et quid in bello possent, sic reperiebat: plerosque Belgas esse ortos a Germanis Rhenumque antiquitus traductos propter loci fertilitatem ibi consedisse Gallosque qui ea loca incolerent expulisse, solosque esse qui,
<caes. gal. 2.4.2> patrum nostrorum memoria omni Gallia vexata, Teutonos Cimbrosque intra suos fines ingredi prohibuerint;
<caes. gal. 2.4.3> qua ex re fieri uti earum rerum memoria magnam sibi auctoritatem magnosque spiritus in re militari sumerent.
<caes. gal. 2.4.4> De numero eorum omnia se habere explorata Remi dicebant, propterea quod propinquitatibus adfinitatibus quo coniuncti quantam quisque multitudinem in communi Belgarum concilio ad id bellum pollicitus sit cognoverint.
<caes. gal. 2.4.5> Plurimum inter eos Bellovacos et virtute et auctoritate et hominum numero valere: hos posse conficere armata milia centum, pollicitos ex eo numero electa milia LX totiusque belli imperium sibi postulare.
<caes. gal. 2.4.6> Suessiones suos esse finitimos; fines latissimos feracissimosque agros possidere.
<caes. gal. 2.4.7> Apud eos fuisse regem nostra etiam memoria Diviciacum, totius Galliae potentissimum, qui cum magnae partis harum regionum, tum etiam Britanniae imperium obtinuerit; nunc esse regem Galbam: ad hunc propter iustitiam prudentiamque summam totius belli omnium voluntate deferri; oppida habere numero XII, polliceri milia armata L; totidem Nervios,
<caes. gal. 2.4.8> qui maxime feri inter ipsos habeantur longissimeque absint;
<caes. gal. 2.4.9> XV milia Atrebates, Ambianos X milia, Morinos XXV milia, Menapios VII milia, Caletos X milia, Veliocasses et Viromanduos totidem, Atuatucos XVIIII milia;
<caes. gal. 2.4.10> Condrusos, Eburones, Caerosos, Paemanos, qui uno nomine Germani appellantur, arbitrari ad XL milia.
<caes. gal. 2.5.1> Caesar Remos cohortatus liberaliterque oratione prosecutus omnem senatum ad se convenire principumque liberos obsides ad se adduci iussit. Quae omnia ab his diligenter ad diem facta sunt.
<caes. gal. 2.5.2> Ipse Diviciacum Haeduum magnopere cohortatus docet quanto opere rei publicae communisque salutis intersit manus hostium distineri, ne cum tanta multitudine uno tempore confligendum sit.
<caes. gal. 2.5.3> Id fieri posse, si suas copias Haedui in fines Bellovacorum introduxerint et eorum agros populari coeperint.
<caes. gal. 2.5.4> His datis mandatis eum a se dimittit. Postquam omnes Belgarum copias in unum locum coactas ad se venire vidit neque iam longe abesse ab iis quos miserat exploratoribus et ab Remis cognovit, flumen Axonam, quod est in extremis Remorum finibus, exercitum traducere maturavit atque ibi castra posuit.
<caes. gal. 2.5.5> Quae res et latus unum castrorum ripis fluminis muniebat et post eum quae erant tuta ab hostibus reddebat et commeatus ab Remis reliquisque civitatibus ut sine periculo ad eum portari possent efficiebat.
<caes. gal. 2.5.6> In eo flumine pons erat. Ibi praesidium ponit et in altera parte fluminis Q. Titurium Sabinum legatum cum sex cohortibus relinquit; castra in altitudinem pedum XII vallo fossaque duodeviginti pedum muniri iubet.
<caes. gal. 2.6.1> Ab his castris oppidum Remorum nomine Bibrax aberat milia passuum VIII. Id ex itinere magno impetu Belgae oppugnare coeperunt. Aegre eo die sustentatum est.
<caes. gal. 2.6.2> Gallorum eadem atque Belgarum oppugnatio est haec: ubi circumiecta multitudine hominum totis moenibus undique in murum lapides iaci coepti sunt murusque defensoribus nudatus est, testudine facta portas succedunt murumque subruunt. Quod tum facile fiebat.
<caes. gal. 2.6.3> Nam cum tanta multitudo lapides ac tela †coicerent†, in muro consistendi potestas erat nulli.
<caes. gal. 2.6.4> Cum finem oppugnandi nox fecisset, Iccius Remus, summa nobilitate et gratia inter suos, qui tum oppido praeerat, unus ex iis qui legati de pace ad Caesarem venerant, nuntium ad eum mittit, nisi subsidium sibi submittatur, sese diutius sustinere non posse.
<caes. gal. 2.7.1> Eo de media nocte Caesar isdem ducibus usus qui nuntii ab Iccio venerant, Numidas et Cretas sagittarios et funditores Baleares subsidio oppidanis mittit;
<caes. gal. 2.7.2> quorum adventu et Remis cum spe defensionis studium propugnandi accessit et hostibus eadem de causa spes potiundi oppidi discessit.
<caes. gal. 2.7.3> Itaque paulisper apud oppidum morati agrosque Remorum depopulati, omnibus vicis aedificiisque quo adire potuerant incensis, ad castra Caesaris omnibus copiis contenderunt et a milibus passuum minus duobus castra posuerunt;
<caes. gal. 2.7.4> quae castra, ut fumo atque ignibus significabatur, amplius milibus passuum VIII latitudinem patebant.
<caes. gal. 2.8.1> Caesar primo et propter multitudinem hostium et propter eximiam opinionem virtutis proelio supersedere statuit;
<caes. gal. 2.8.2> cotidie tamen equestribus proeliis quid hostis virtute posset et quid nostri auderent periclitabatur.
<caes. gal. 2.8.3> Ubi nostros non esse inferiores intellexit, loco pro castris ad aciem instruendam natura oportuno atque idoneo, quod is collis ubi castra posita erant paululum ex planitie editus tantum adversus in latitudinem patebat quantum loci acies instructa occupare poterat, atque ex utraque parte lateris deiectus habebat et in fronte leniter fastigatus paulatim ad planitiem redibat, ab utroque latere eius collis transversam fossam obduxit circiter passuum CCCC
<caes. gal. 2.8.4> et ad extremas fossas castella constituit ibique tormenta conlocavit, ne, cum aciem instruxisset, hostes, quod tantum multitudine poterant, ab lateribus pugnantes suos circumvenire possent.
<caes. gal. 2.8.5> Hoc facto, duabus legionibus quas proxime conscripserat in castris relictis ut, si quo opus esset, subsidio duci possent, reliquas VI legiones pro castris in acie constituit. Hostes item suas copias ex castris eductas instruxerunt.
<caes. gal. 2.9.1> Palus erat non magna inter nostrum atque hostium exercitum. Hanc si nostri transirent hostes expectabant; nostri autem, si ab illis initium transeundi fieret, ut impeditos adgrederentur parati in armis erant.
<caes. gal. 2.9.2> Interim proelio equestri inter duas acies contendebatur. Ubi neutri transeundi initium faciunt, secundiore equitum proelio nostris Caesar suos in castra reduxit.
<caes. gal. 2.9.3> Hostes protinus ex eo loco ad flumen Axonam contenderunt, quod esse post nostra castra demonstratum est.
<caes. gal. 2.9.4> Ibi vadis repertis partem suarum copiarum traducere conati sunt eo consilio ut, si possent, castellum, cui praeerat Q. Titurius legatus, expugnarent pontemque interscinderent,
<caes. gal. 2.9.5> si minus potuissent, agros Remorum popularentur, qui magno nobis usui ad bellum gerendum erant, commeatuque nostros prohiberent.
<caes. gal. 2.10.1> Caesar certior factus ab Titurio onlnem equitatum et levis armaturae Numidas, funditores sagittariosque pontem traducit atque ad eos contendit. Acriter in eo loco pugnatum est.
<caes. gal. 2.10.2> Hostes impeditos nostri in flumine adgressi magnum eorum numerum occiderunt;
<caes. gal. 2.10.3> per eorum corpora reliquos audacissime transire conantes multitudine telorum reppulerunt primosque, qui transierant, equitatu circumventos interfecerunt.
<caes. gal. 2.10.4> Hostes, ubi et de expugnando oppido et de flumine transeundo spem se fefellisse intellexerunt neque nostros in locum iniquiorum progredi pugnandi causa viderunt atque ipsos res frumentaria deficere coepit, concilio convocato constituerunt optimum esse domum suam quemque reverti, et quorum in fines primum Romani exercitum introduxissent, ad eos defendendos undique convenirent, ut potius in suis quam in alienis finibus decertarent et domesticis copiis rei frumentariae uterentur.
<caes. gal. 2.10.5> Ad eam sententiam cum reliquis causis haec quoque ratio eos deduxit, quod Diviciacum atque Haeduos finibus Bellovacorum adpropinquare cognoverant. His persuaderi ut diutius morarentur neque suis auxilium terrent non poterat.
<caes. gal. 2.11.1> Ea re constituta, secunda vigilia magno cum, strepitu ac tumultu castris egressi nullo certo ordine neque imperio, cum sibi quisque primum itineris locum peteret et domum pervenire properaret, fecerunt ut consimilis fugae profectio videretur.
<caes. gal. 2.11.2> Hac re statim Caesar per speculatores cognita insidias veritus, quod qua de causa discederent nondum perspexerat, exercitum equitatumque castris continuit.
<caes. gal. 2.11.3> Prima luce, confirmata re ab exploratoribus, omnem equitatum, qui novissimum agmen moraretur, praemisit. His Q. Pedium et L. Aurunculeium Cottam legatos praefecit; T. Labienum legatum cum legionibus tribus subsequi iussit.
<caes. gal. 2.11.4> Hi novissimos adorti et multa milia passuum prosecuti magnam multitudinem eorum fugientium conciderunt, cum ab extremo agmine, ad quos ventum erat, consisterent fortiterque impetum nostrorum militum sustinerent,
<caes. gal. 2.11.5> priores, quod abesse a periculo viderentur neque ulla necessitate neque imperio continerentur, exaudito clamore perturbatis ordinibus omnes in fuga sibi praesidium ponerent.
<caes. gal. 2.11.6> Ita sine ullo periculo tantam eorum multitudinem nostri interfecerunt quantum fuit diei spatium; sub occasum solis sequi destiterunt seque in castra, ut erat imperatum, receperunt.
<caes. gal. 2.12.1> Postridie eius diei Caesar, prius quam se hostes ex terrore ac fuga reciperent, in fines Suessionum, qui proximi Remis erant, exercitum duxit et magno itinere [confecto] ad oppidum Noviodunum contendit.
<caes. gal. 2.12.2> Id ex itinere oppugnare conatus, quod vacuum ab defensoribus esse audiebat, propter latitudinem fossae murique altitudinem paucis defendentihus expugnare non potuit.
<caes. gal. 2.12.3> Castris munitis vineas agere quaeque ad oppugnandum usui erant comparare coepit.
<caes. gal. 2.12.4> Interim omnis ex fuga Suessionum multitudo in oppidum proxima nocte convenit.
<caes. gal. 2.12.5> Celeriter vineis ad oppidum actis, aggere iacto turribusque constitutis, magnitudine operum, quae neque viderant ante Galli neque audierant, et celeritate Romanorum permoti legatos ad Caesarem de deditione mittunt et petentibus Remis ut conservarentur impetrant.
<caes. gal. 2.12.6> Caesar, obsidibus acceptis primis civitatis atque ipsius Galbae regis duobus filiis armisque omnibus ex oppido traditis, in deditionem Suessiones accipit exercitumque in Bellovacos ducit.
<caes. gal. 2.12.7> Qui cum se suaque omnia in oppidum Bratuspantium contulissent atque ab eo oppido Caesar cum exercitu circiter milia passuum V abesset, omnes maiores natu ex oppido egressi manus ad Caesarem tendere et voce significare coeperunt sese in eius fidem ac potestatem venire neque contra populum Romanum armis contendere.
<caes. gal. 2.12.8> Item, cum ad oppidum accessisset castraque ibi poneret, pueri mulieresque ex muro passis mallibus suo more pacem ab Romanis petierunt.
<caes. gal. 2.13.1> Pro his Diviciacus (nam post discessum Belgarum dimissis Haeduorum copiis ad Cum reverterat) facit verba:
<caes. gal. 2.13.2> Bellovacos omni tempore in fide atque amicitia civitatis Haeduae fuisse;
<caes. gal. 2.13.3> impulsos ab suis principibus, qui dicerent Haeduos a Caesare in servitutem redacto. omnes indignitates contumeliasque perferre, et ab Haeduis defecisse et populo Romano bellum intulisse.
<caes. gal. 2.13.4> Qui eius consilii principes fuissent, quod intellegerent quantam calamitatem civitati intulissent, in Britanniam profugisse.
<caes. gal. 2.13.5> Petere non solum Bellovacos, sed etiam pro his Haeduos, ut sua clementia ac mansuetudine in eos utatur.
<caes. gal. 2.13.6> Quod si fecerit, Haeduorum auctoritatem apud omnes Belgas amplificaturum, quorum auxiliis atque opibus, si qua bella inciderint, sustentare consuerint.
<caes. gal. 2.14.1> Caesar honoris Diviciaci atque Haeduorum causa sese eos in fidem recepturum et conservaturum dixit, et quod erat civitas magna inter Belgas auctoritate atque hominum multitudine praestabat, DC obsides poposcit.
<caes. gal. 2.14.2> His traditis omnibusque armis ex oppido conlatis, ab eo loco in fines Ambianorum pervenit; qui se suaque omnia sine mora dediderunt.
<caes. gal. 2.14.3> Eorum fines Nervii attingebant. Quorum de natura moribusque Caesar cum quaereret, sic reperiebat:
<caes. gal. 2.14.4> nullum esse aditum ad eos mercatoribus; nihil pati vini reliquarumque rerum ad luxuriam pertinentium inferri, quod his rebus relanguescere animos eorum et remitti virtutem existimarent;
<caes. gal. 2.14.5> esse homines feros magnaeque virtutis; increpitare atque incusare reliquos Belgas, qui se populo Romano dedidissent patriamque virtutem proiecissent;
<caes. gal. 2.14.6> confirmare sese neque legatos missuros neque ullam condicionem pacis accepturos.
<caes. gal. 2.15.1> Cum per eorum fines triduum iter fecisset, inveniebat ex captivis Sabim flumen a castris suis non amplius milibus passuum X abesse;
<caes. gal. 2.15.2> trans id flumen omnes Nervios consedisse adventumque ibi Romanorum expectare una cum Atrebatibus et Viromanduis, finitimis suis
<caes. gal. 2.15.3> (nam his utrisque persuaserant uti eandem belli fortunam experirentur);
<caes. gal. 2.15.4> expectari etiam ab iis Atuatucorum copias atque esse in itinere;
<caes. gal. 2.15.5> mulieres quique per aetatem ad pugnam inutiles viderentur in eum locum coniecisse quo propter paludes exercitui aditus non esset.
<caes. gal. 2.16.1> His rebus cognitis, exploratores centurionesque praemittit qui locum castris idoneum deligant.
<caes. gal. 2.16.2> Cum ex dediticiis Belgis reliquisque Gallis complures Caesarem secuti una iter facerent, quidam ex his, ut postea ex captivis cognitum est, eorum dierum consuetudine itineris nostri exercitus perspecta, nocte ad Nervios pervenerunt atque his demonstrarunt inter singulas legiones impedimentorum magnum numerum intercedere, neque esse quicquam negotii, cum prima legio in castra venisset reliquaeque legiones magnum spatium abessent, hanc sub sarcinis adoriri;
<caes. gal. 2.16.3> qua pulsa impedimentisque direptis, futurum ut reliquae contra consistere non auderent.
<caes. gal. 2.16.4> Adiuvabat etiam eorum consilium qui rem deferebant quod Nervii antiquitus, cum equitatu nihil possent (neque enim ad hoc tempus ei rei student, sed quicquid possunt, pedestribus valent copiis), quo facilius finitimorum equitatum, si praedandi causa ad eos venissent, impedirent, teneris arboribus incisis atque inflexis crebrisque in latitudinem ramis enatis [et] rubis sentibusque interiectis effecerant ut instar muri hae saepes munimentum praeberent, quo non modo non intrari sed ne perspici quidem posset.
<caes. gal. 2.16.5> His rebus cum iter agminis nostri impediretur, non omittendum sibi consilium Nervii existimaverunt.
<caes. gal. 2.17.1> Loci natura erat haec, quem locum nostri castris delegerant. Collis ab summo aequaliter declivis ad flumen Sabim, quod supra nominavimus, vergebat.
<caes. gal. 2.17.2> Ab eo flumine pari acclivitate collis nascebatur adversus huic et contrarius, passus circiter CC infimus apertus, ab superiore parte silvestris, ut non facile introrsus perspici posset.
<caes. gal. 2.17.3> Intra eas silvas hostes in occulto sese continebant; in aperto loco secundum flumen paucae stationes equitum videbantur. Fluminis erat altitudo pedum circiter trium.
<caes. gal. 2.18.1> Caesar equitatu praemisso subsequebatur omnibus copiis; sed ratio ordoque agminis aliter se habebat ac Belgae ad Nervios detulerant.
<caes. gal. 2.18.2> Nam quod hostibus adpropinquabat, consuetudine sua Caesar VI legiones expeditas ducebat;
<caes. gal. 2.18.3> post eas totius exercitus impedimenta conlocarat; inde duae legiones quae proxime conscriptae erant totum agmen claudebant praesidioque impedimentis erant.
<caes. gal. 2.18.4> Equites nostri cum funditoribus sagittariisque flumen transgressi cum hostium equitatu proelium commiserunt.
<caes. gal. 2.18.5> Cum se illi identidem in silvis ad suos reciperent ac rursus ex silva in nostros impetum facerent, neque nostri longius quam quem ad finem porrecta [ac] loca aperta pertinebant cedentes insequi auderent, interim legiones VI quae primae venerant, opere dimenso, castra munire coeperunt.
<caes. gal. 2.18.6> Ubi prima impedimenta nostri exercitus ab iis qui in silvis abditi latebant visa sunt, quod tempus inter eos committendi proelii convenerat, ut intra silvas aciem ordinesque constituerant atque ipsi sese confirmaverant, subito omnibus copiis provolaverunt impetumque in nostros equites fecerunt.
<caes. gal. 2.18.7> His facile pulsis ac proturbatis, incredibili celeritate ad flumen decucurrerunt, ut paene uno tempore et ad silvas et in flumine [et iam in manibus nostris] hostes viderentur.
<caes. gal. 2.18.8> Eadem autem celeritate adverso colle ad nostra castra atque eos qui in opere occupati erant contenderunt.
<caes. gal. 2.19.1> Caesari omnia uno tempore erant agenda: vexillum proponendum, quod erat insigne, cum ad arma concurri oporteret; signum tuba dandum; ab opere revocandi milites; qui paulo longius aggeris petendi causa processerant arcessendi; acies instruenda; milites cohortandi; signum dandum. Quarum rerum magnam partem temporis brevitas et incursus hostium impediebat.
<caes. gal. 2.19.2> His difficultatibus duae res erant subsidio, scientia atque usus militum, quod superioribus proeliis exercitati quid fieri oporteret non minus commode ipsi sibi praescribere quam ab aliis doceri poterant, et quod ab opere singulisque legionibus singulos legatos Caesar discedere nisi munitis castris vetuerat.
<caes. gal. 2.19.3> Hi propter propinquitatem et celeritatem hostium nihil iam Caesaris imperium expectabant, sed per se quae videbantur administrabant.
<caes. gal. 2.20.1> Caesar, necessariis rebus imperatis, ad cohortandos milites, quam [in] partem fors obtulit, decucurrit et ad legionem decimam devenit.
<caes. gal. 2.20.2> Milites non longiore oratione cohortatus quam uti suae pristinae virtutis memoriam retinerent neu perturbarentur animo hostiumque impetum fortiter sustinerent,
<caes. gal. 2.20.3> quod non longius hostes aberant quam quo telum adigi posset, proelii committendi signum dedit.
<caes. gal. 2.20.4> Atque in alteram item cohortandi causa profectus pugnantibus occurrit.
<caes. gal. 2.20.5> Temporis tanta fuit exiguitas hostiumque tam paratus ad dimicandum animus ut non modo ad insignia accommodanda sed etiam ad galeas induendas scutisque tegimenta detrahenda tempus defuerit.
<caes. gal. 2.20.6> Quam quisque ab opere in partem casu devenit quaeque prima signa conspexit, ad haec constitit, ne in quaerendis suis pugnandi tempus dimitteret.
<caes. gal. 2.21.1> Instructo exercitu magis ut loci natura [delectusque collis] et necessitas temporis quam ut rei militaris ratio atque ordo postulabat, cum diversae legiones aliae alia in parte hostibus resisterent saepibusque densissimis, ut ante demonstravimus, interiectis prospectus impediretur, neque certa subsidia conlocari neque quid in quaque parte opus esset provideri neque ab uno omnia imperia administrari poterant.
<caes. gal. 2.21.2> Itaque in tanta rerum iniquitate fortunae quoque eventus varii sequebantur.
<caes. gal. 2.22.1> Legionis VIIII. et X. milites, ut in sinistra parte aciei constiterant, pilis emissis cursu ac lassitudine exanimatos vulneribusque confectos Atrebates (nam his ea pars obvenerat) celeriter ex loco superiore in flumen compulerunt et transire conantes insecuti gladiis magnam partem eorum impeditam interfecerunt.
<caes. gal. 2.22.2> Ipsi transire flumen non dubitaverunt et in locum iniquum progressi rursus resistentes hostes redintegrato proelio in fugam coniecerunt.
<caes. gal. 2.22.3> Item alia in parte diversae duae legiones, XI. et VIII., profligatis Viromanduis, quibuscum erant congressae, ex loco superiore in ipsis fluminis ripis proeliabantur.
<caes. gal. 2.22.4> At totis fere castris a fronte et a sinistra parte nudatis, cum in dextro cornu legio XII. et non magno ab ea intervallo VII. constitisset, omnes Nervii confertissimo agmine duce Boduognato, qui summam imperii tenebat, ad eum locum contenderunt; quorum pars ab aperto latere legiones circumvenire, pars summum castrorum locum petere coepit.
<caes. gal. 2.23.1> Eodem tempore equites nostri levisque armaturae pedites, qui cum iis una fuerant, quos primo hostium impetu pulsos dixeram, cum se in castra reciperent, adversis hostibus occurrebant ac rursus aliam in partem fugam petebant;
<caes. gal. 2.23.2> et calones, qui ab decumana porta ac summo iugo collis nostros victores flumen transire conspexerant, praedandi causa egressi, cum respexissent et hostes in nostris castris versari vidissent, praecipites fugae sese mandabant.
<caes. gal. 2.23.3> Simul eorum qui cum impedimentis veniebant clamor fremitusque oriebatur, aliique aliam in partem perterriti ferebantur.
<caes. gal. 2.23.4> Quibus omnibus rebus permoti equites Treveri, quorum inter Gallos virtutis opinio est singularis, qui auxilii causa a civitate missi ad Caesarem venerant, cum multitudine hostium castra [nostra] compleri, legiones premi et paene circumventas teneri, calones, equites, tunditores, Numidas diversos dissipatosque in omnes partes fugere vidissent, desperatis nostris rebus domum contenderunt:
<caes. gal. 2.23.5> Romanos pulsos superatosque, castris impedimentisque eorum hostes potitos civitati renuntiaverunt.
<caes. gal. 2.24.1> Caesar ab X. legionis cohortatione ad dextrum cornu prolectus, ubi suos urgeri signisque in unum locum conlatis XII. legionis confertos milites sibi ipsos ad pugnam esse impedimento vidit, quartae cohortis omnibus centurionibus occisis signiferoque interfecto, signo amisso, reliquarum cohortium omnibus fere centurionibus aut vulneratis aut occisis, in his primipilo P. Sextio Baculo, fortissimo viro, multis gravibusque vulneribus confecto, ut iam se sustinere non posset, reliquos esse tardiores et non nullos ab novissimis deserto loco proelio excedere ac tela vitare, hostes neque a fronte ex inferiore loco subeuntes intermittere et ab utroque latere instare et rem esse in angusto vidit, neque ullum esse subsidium quod submitti posset,
<caes. gal. 2.24.2> scuto ab novissimis [uni] militi detracto, quod ipse eo sine scuto venerat, in primam aciem processit centurionibusque nominatim appellatis reliquos cohortatus milites signa inferre et manipulos laxare iussit, quo facilius gladiis uti possent.
<caes. gal. 2.24.3> Cuius adventu spe inlata militibus ac redintegrato animo, cum pro se quisque in conspectu imperatoris etiam in extremis suis rebus operam navare cuperet, paulum hostium impetus tardatus est.
<caes. gal. 2.25.1> Caesar, cum VII. legionem, quae iuxta constiterat, item urgeri ab hoste vidisset, tribunos militum monuit ut paulatim sese legiones coniungerent et conversa signa in hostes inferrent.
<caes. gal. 2.25.2> Quo facto cum aliis alii subsidium ferrent neque timerent ne aversi ab hoste circumvenirentur, audacius resistere ac fortius pugnare coeperunt.
<caes. gal. 2.25.3> Interim milites legionum duarum quae in novissimo agmine praesidio impedimentis fuerant, proelio nuntiato, cursu incitato in summo colle ab hostibus conspiciebantur,
<caes. gal. 2.25.4> et T. Labienus castris hostium potitus et ex loco superiore quae res in nostris castris gererentur conspicatus X. legionem subsidio nostris misit.
<caes. gal. 2.25.5> Qui cum ex equitum et calonum fuga quo in loco res esset quantoque in periculo et castra et legiones et imperator versaretur cognovissent, nihil ad celeritatem sibi reliqui fecerunt.
<caes. gal. 2.26.1> Horum adventu tanta rerum commutatio est facta ut nostri, etiam qui vulneribus confecti procubuissent, scutis innixi proelium redintegrarent, calones perterritos hostes conspicati etiam inermes armatis occurrerent,
<caes. gal. 2.26.2> equites vero, ut turpitudinem fugae virtute delerent, omnibus in locis pugnae se legionariis militibus praeferrent.
<caes. gal. 2.26.3> At hostes, etiam in extrema spe salutis, tantam virtutem praestiterunt ut, cum primi eorum cecidissent, proximi iacentibus insisterent atque ex eorum corporibus pugnarent,
<caes. gal. 2.26.4> his deiectis et coacervatis cadaveribus qui superessent ut ex tumulo tela in nostros coicerent et pila intercepta remitterent:
<caes. gal. 2.26.5> ut non nequiquam tantae virtutis homines iudicari deberet ausos esse transire latissimum flumen, ascendere altissimas ripas, subire iniquissimum locum; quae facilia ex difficillimis animi magnitudo redegerat.
<caes. gal. 2.27.1> Hoc proelio facto et prope ad internecionem gente ac nomine Nerviorum redacto, maiores natu, quos una cum pueris mulieribusque in aestuaria ac paludes coniectos dixeramus, hac pugna nuntiata, cum victoribus nihil impeditum, victis nihil tutum arbitrarentur,
<caes. gal. 2.27.2> omnium qui supererant consensu legatos ad Caesarem miserunt seque ei dediderunt; et in commemoranda civitatis calamitate ex DC ad tres senatores, ex hominum milibus LX vix ad D, qui arma ferre possent, sese redactos esse dixerunt.
<caes. gal. 2.27.3> Quos Caesar, ut in miseros ac supplices usus misericordia videretur, diligentissime conservavit suisque finibus atque oppidis uti iussit et finitimis imperavit ut ab iniuria et maleficio se suosque prohiberent.
<caes. gal. 2.28.1> Atuatuci, de quibus supra diximus, cum omnibus copiis auxilio Nerviis venirent, hac pugna nuntiata ex itinere domum reverterunt;
<caes. gal. 2.28.2> cunctis oppidis castellisque desertis sua omnia in unum oppidum egregie natura munitum contulerunt.
<caes. gal. 2.28.3> Quod cum ex omnibus in circuitu partibus altissimas rupes deiectusque haberet, una ex parte leniter acclivis aditus in latitudinem non amplius pedum CC relinquebatur; quem locum duplici altissimo muro munierant; tum magni ponderis saxa et praeacutas trabes in muro conlocabant.
<caes. gal. 2.28.4> Ipsi erant ex Cimbris Teutonisque prognati, qui, cum iter in provinciam nostram atque Italiam; facerent, iis impedimentis quae secum agere ac portare non poterant citra flumen Rhenum depositis custodiae [ex suis] ac praesidio VI milia hominum una reliquerant.
<caes. gal. 2.28.5> Hi post eorum obitum multos annos a finitimis exagitati, cum alias bellum inferrent, alias inlatum defenderent, consensu eorum omnium pace facta hunc sibi domicilio locum delegerant.
<caes. gal. 2.29.1> Ac primo adventu exercitus nostri crebras ex oppido excursiones faciebant parvulisque proeliis cum nostris contendebant;
<caes. gal. 2.29.2> postea vallo pedum XII in circuitu †XV† milium crebrisque castellis circummuniti oppido sese continebant.
<caes. gal. 2.29.3> Ubi vineis actis aggere extructo turrim procul constitui viderunt, primum inridere ex muro atque increpitare vocibus, quod tanta machinatio a tanto spatio institueretur:
<caes. gal. 2.29.4> quibusnam mallibus aut quibus viribus praesertim homines tantulae staturae (nam plerumque omnibus Gallis prae magnitudine corporum quorum brevitas nostra contemptui est) tanti oneris turrim in muro sese posse conlocare confiderent?
<caes. gal. 2.30.1> Ubi vero moveri et adpropinquare muris viderunt, nova atque inusitata specie commoti legatos ad Caesarem de pace miserunt, qui ad hunc modum locuti,
<caes. gal. 2.30.2> non se existimare Romanos sine ope divina bellum gerere, qui tantae altitudinis machinationes tanta celeritate promovere possent,
<caes. gal. 2.30.3> se suaque omnia eorum potestati permittere dixerunt.
<caes. gal. 2.30.4> Unum petere ac deprecari: si forte pro sua clementia ac mansuetudine, quam ipsi ab aliis audirent, statuisset Atuatucos esse conservandos, ne se armis despoliaret.
<caes. gal. 2.30.5> Sibi omnes fere finitimos esse inimicos ac suae virtuti invidere; a quibus se defelldere traditis armis non possent.
<caes. gal. 2.30.6> Sibi praestare, si in eum casum deducerentur, quamvis fortunam a populo Romano pati quam ab his per cruciatum interfici inter quos dominari consuessent.
<caes. gal. 2.31.1> Ad haec Caesar respondit: se magis consuetudine sua quam merito eorum civitatem conservaturum, si prius quam murum aries attigisset se dedidissent;
<caes. gal. 2.31.2> sed deditionis nullam esse condicionem nisi armis traditis. Se id quod in Nerviis fecisset facturum finitimisque imperaturum ne quam dediticiis populi Romani iniuriam inferrent.
<caes. gal. 2.31.3> Re renuntiata ad suos illi se quae imperarentur facere dixerunt.
<caes. gal. 2.31.4> Armorum magna multitudine de muro in fossam, quae erat ante oppidum, iacta, sic ut prope summam muri aggerisque altitudinem acervi armorum adaequarent, et tamen circiter parte tertia, ut postea perspectum est, celata atque in oppido retenta, portis patefactis eo die pace sunt usi.
<caes. gal. 2.32.1> Sub vesperum Caesar portas claudi militesque ex oppido exire iussit, ne quam noctu oppidani a militibus iniuriam acciperent.
<caes. gal. 2.32.2> Illi ante inito, ut intellectum est, consilio, quod deditione facta nostros praesidia deducturos aut denique indiligentius servaturos crediderant, partim cum iis quae retinuerant et celaverant armis, partim scutis ex cortice factis aut viminibus intextis, quae subito, ut temporis exiguitas postulabat, pellibus induxerant, tertia vigilia, qua minime arduus ad nostras munitiones accensus videbatur, omnibus copiis repente ex oppido eruptionem fecerunt.
<caes. gal. 2.32.3> Celeriter, ut ante Caesar imperaverat, ignibus significatione facta, ex proximis castellis eo concursum est,
<caes. gal. 2.32.4> pugnatumque ab hostibus ita acriter est ut a viris fortibus in extrema spe salutis iniquo loco contra eos qui ex vallo turribusque tela iacerent pugnari debuit, cum in una virtute omnis spes consisteret.
<caes. gal. 2.32.5> Occisis ad hominum milibus IIII reliqui in oppidum reiecti sunt.
<caes. gal. 2.32.6> Postridie eius diei refractis portis, cum iam defenderet nemo, atque intromissis militibus nostris, sectionem eius oppidi universa Caesar vendidit.
<caes. gal. 2.32.7> Ab iis qui emerant capitum numerus ad eum relatus est milium LIII.
<caes. gal. 2.33.1> Eodem tempore a P. Crasso, quem cum legione una miserat ad Venetos, Venellos, Osismos, Coriosolitas, Esuvios, Aulercos, Redones, quae sunt maritimae civitates Oceanumque attingunt, certior factus est omnes eas civitates in dicionem potestatemque populi Romani esse redactas.
<caes. gal. 2.34.1> His rebus gestis omni Gallia pacata, tanta huius belli ad barbaros opinio perlata est uti ab iis nationibus quae trans Rhenum incolerent legationes ad Caesarem mitterentur, quae se obsides daturas, imperata facturas pollicerentur.
<caes. gal. 2.34.2> Quas legationes Caesar, quod in Italiam Illyricumque properabat, inita proxima aestate ad se reverti iussit.
<caes. gal. 2.34.3> Ipse in Carnutes, Andes, Turonos quaeque civitates propinquae iis locis erant ubi bellum gesserat, legionibus in hiberna deductis, in Italiam profectus est.
<caes. gal. 2.34.4> Ob easque res ex litteris Caesaris dierum XV supplicatio decreta est, quod ante id tempus accidit nulli.


==> anc/data/voynich-units/latin/caesar.de_bello_gallico.part.3.tess <==
<caes. gal. 3.1.1> Cum in Italiam proficisceretur Caesar, Ser. Galbam cum legione XII. et parte equitatus in Nantuates, Veragros Sedunosque misit, qui a finibus Allobrogum et lacu Lemanno et flumine Rhodano ad summas Alpes pertinent.
<caes. gal. 3.1.2> Causa mittendi fuit quod iter per Alpes, quo magno cum periculo magnisque cum portoriis mercatores ire consuerant, patefieri volebat.
<caes. gal. 3.1.3> Huic permisit, si opus esse arbitraretur, uti in his locis legionem hiemandi causa conlocaret.
<caes. gal. 3.1.4> Galba secundis aliquot proeliis factis castellisque compluribus eorum expugnatis, missis ad eum undique legatis obsidibusque datis et pace facta, constituit cohortes duas in Nantuatibus conlocare et ipse cum reliquis eius legionis cohortibus in vico Veragrorum, qui appellatur Octodurus hiemare;
<caes. gal. 3.1.5> qui vicus positus in valle non magna adiecta planitie altissimis montibus undique continetur.
<caes. gal. 3.1.6> Cum hic in duas partes flumine divideretur, alteram partem eius vici Gallis [ad hiemandum] concessit, alteram vacuam ab his relictam cohortibus attribuit. Eum locum vallo fossaque munivit.
<caes. gal. 3.2.1> Cum dies hibernorum complures transissent frumentumque eo comportari iussisset, subito per exploratores certior factus est ex ea parte vici, quam Gallis concesserat, omnes noctu discessisse montesque qui impenderent a maxima multitudine Sedunorum et Veragrorum teneri.
<caes. gal. 3.2.2> Id aliquot de causis acciderat, ut subito Galli belli renovandi legionisque opprimendae consilium caperent:
<caes. gal. 3.2.3> primum, quod legionem neque eam plenissimam detractis cohortibus duabus et compluribus singillatim, qui commeatus petendi causa missi erant, absentibus propter paucitatem despiciebant;
<caes. gal. 3.2.4> tum etiam, quod propter iniquitatem loci, cum ipsi ex montibus in vallem decurrerent et tela coicerent, ne primum quidem impetum suum posse sustineri existimabant.
<caes. gal. 3.2.5> Accedebat quod suos ab se liberos abstractos obsidum nomine dolebant, et Romanos non solum itinerum causa sed etiam perpetuae possessionis culmina Alpium occupare conari et ea loca finitimae provinciae adiungere sibi persuasum habebant.
<caes. gal. 3.3.1> His nuntiis acceptis Galba, cum neque opus hibernorum munitionesque plene essent perfectae neque de frumento reliquoque commeatu satis esset provisum quod deditione facta obsidibusque acceptis nihil de bello timendum existimaverat, consilio celeriter convocato sententias exquirere coepit.
<caes. gal. 3.3.2> Quo in consilio, cum tantum repentini periculi praeter opinionem accidisset ac iam omnia fere superiora loca multitudine armatorum completa conspicerentur neque subsidio veniri neque commeatus supportari interclusis itineribus possent,
<caes. gal. 3.3.3> prope iam desperata salute non nullae eius modi sententiae dicebantur, ut impedimentis relictis eruptione facta isdem itineribus quibus eo pervenissent ad salutem contenderent.
<caes. gal. 3.3.4> Maiori tamen parti placuit, hoc reservato ad extremum casum consilio interim rei eventum experiri et castra defendere.
<caes. gal. 3.4.1> Brevi spatio interiecto, vix ut iis rebus quas constituissent conlocandis atque administrandis tempus daretur, hostes ex omnibus partibus signo dato decurrere, lapides gaesaque in vallum coicere.
<caes. gal. 3.4.2> Nostri primo integris viribus fortiter propugnare neque ullum flustra telum ex loco superiore mittere, et quaecumque pars castrorum nudata defensoribus premi videbatur, eo occurrere et auxilium ferre,
<caes. gal. 3.4.3> sed hoc superari quod diuturnitate pugnae hostes defessi proelio excedebant, alii integris viribus succedebant;
<caes. gal. 3.4.4> quarum rerum a nostris propter paucitatem fieri nihil poterat, ac non modo defesso ex pugna excedendi, sed ne saucio quidem eius loci ubi constiterat relinquendi ac sui recipiendi facultas dabatur.
<caes. gal. 3.5.1> Cum iam amplius horis sex continenter pugnaretur, ac non solum vires sed etiam tela nostros deficerent, atque hostes acrius instarent languidioribusque nostris vallum scindere et fossas complere coepissent, resque esset iam ad extremum perducta casum,
<caes. gal. 3.5.2> P. Sextius Baculus, primi pili centurio, quem Nervico proelio compluribus confectum vulneribus diximus, et item C. Volusenus, tribunus militum, vir et consilii magni et virtutis, ad Galbam accurrunt atque unam esse spem salutis docent, si eruptione facta extremum auxilium experirentur.
<caes. gal. 3.5.3> Itaque convocatis centurionibus celeriter milites certiores facit, paulisper intermitterent proelium ac tantum modo tela missa exciperent seque ex labore reficerent, post dato signo ex castris erumperent, atque omnem spem salutis in virtute ponerent.
<caes. gal. 3.6.1> Quod iussi sunt faciunt, ac subito omnibus portis eruptione facta neque cognoscendi quid fieret neque sui colligendi hostibus facultatem relinquunt.
<caes. gal. 3.6.2> Ita commutata fortuna eos qui in spem potiundorum castrorum venerant undique circumventos intercipiunt, et ex hominum milibus amplius XXX, quem numerum barbarorum ad castra venisse constabat, plus tertia parte interfecta reliquos perterritos in fugam coiciunt ac ne in locis quidem superioribus consistere patiuntur.
<caes. gal. 3.6.3> Sic omnibus hostium copiis fusis armisque exutis se intra munitiones suas recipiunt.
<caes. gal. 3.6.4> Quo proelio facto, quod saepius fortunam temptare Galba nolebat atque alio se in hiberna consilio venisse meminerat, aliis occurrisse rebus videbat, maxime frumenti [commeatusque] inopia permotus postero die omnibus eius vici aedificiis incensis in provinciam reverti contendit,
<caes. gal. 3.6.5> ac nullo hoste prohibente aut iter demorante incolumem legionem in Nantuates, inde in Allobroges perduxit ibique hiemavit.
<caes. gal. 3.7.1> His rebus gestis cum omnibus de causis Caesar pacatam Galliam existimaret, [superatis Belgis, expulsis Germanis, victis in Alpibus Sedunis,] atque ita inita hieme in Illyricum profectus esset, quod eas quoque nationes adire et regiones cognoscere volebat, subitum bellum in Gallia coortum est.
<caes. gal. 3.7.2> Eius belli haec fuit causa. P. Crassus adulescens cum legione VII. proximus mare Oceanum in Andibus hiemabat.
<caes. gal. 3.7.3> Is, quod in his locis inopia frumenti erat, praefectos tribunosque militum complures in finitimas civitates frumenti causa dimisit;
<caes. gal. 3.7.4> quo in numero est T. Terrasidius missus in Esuvios, M. Trebius Gallus in Coriosolites, Q. Velanius eum T. Silio in Venetos.
<caes. gal. 3.8.1> Huius est civitatis longe amplissima auctoritas omnis orae maritimae regionum earum, quod et naves habent Veneti plurimas, quibus in Britanniam navigare consuerunt, et scientia atque usu rerum nauticarum ceteros antecedunt et in magno impetu maris atque aperto paucis portibus interiectis, quos tenent ipsi, omnes fere qui eo mari uti consuerunt habent vectigales.
<caes. gal. 3.8.2> Ab his fit initium retinendi Silii atque Velanii, quod per eos suos se obsides, quos Crasso dedissent, recuperaturos existimabant.
<caes. gal. 3.8.3> Horum auctoritate finitimi adducti, ut sunt Gallorum subita et repentina consilia, eadem de causa Trebium Terrasidiumque retinent et celeriter missis legatis per suos principes inter se coniurant nihil nisi communi consilio acturos eundemque omnes fortunae exitum esse laturos,
<caes. gal. 3.8.4> reliquasque civitates sollicitant, ut in ea libertate quam a maioribus acceperint permanere quam Romanorum servitutem perferre malint.
<caes. gal. 3.8.5> Omni ora maritima celeriter ad suam sententiam perducta communem legationem ad P. Crassum mittunt, si velit suos recuperare, obsides sibi remittat.
<caes. gal. 3.9.1> Quibus de rebus Caesar a Crasso certior factus, quod ipse aberat longius, naves interim longas aedificari in flumine Ligeri, quod influit in Oceanum, remiges ex provincia institui, nautas gubernatoresque comparari iubet.
<caes. gal. 3.9.2> His rebus celeriter administratis ipse, cum primum per anni tempus potuit, ad exercitum contendit.
<caes. gal. 3.9.3> Veneti reliquaeque item civitates cognito Caesaris adventu [certiores facti], simul quod quantum in se facinus admisissent intellegebant, [legatos, quod nomen ad omnes nationes sanctum inviolatumque semper fuisset, retentos ab se et in vincula coniectos,] pro magnitudine periculi bellum parare et maxime ea quae ad usum navium pertinent providere instituunt, hoc maiore spe quod multum natura loci confidebant.
<caes. gal. 3.9.4> Pedestria esse itinera concisa aestuariis, navigationem impeditam propter inscientiam locorum paucitatemque portuum sciebant,
<caes. gal. 3.9.5> neque nostros exercitus propter inopiam frumenti diutius apud se morari posse confidebant;
<caes. gal. 3.9.6> ac iam ut omnia contra opinionem acciderent, tamen se plurimum navibus posse, [quam] Romanos neque ullam facultatem habere navium, neque eorum locorum ubi bellum gesturi essent vada, portus, insulas novisse;
<caes. gal. 3.9.7> ac longe aliam esse navigationem in concluso mari atque in vastissimo atque apertissimo Oceano perspiciebant.
<caes. gal. 3.9.8> His initis consiliis oppida muniunt,
<caes. gal. 3.9.9> frumenta ex agris in oppida comportant, naves in Venetiam, ubi Caesarem primum bellum gesturum
<caes. gal. 3.9.10> constabat, quam plurimas possunt cogunt. Socios sibi ad id bellum Osismos, Lexovios, Namnetes, Ambiliatos, Morinos, Diablintes, Menapios adsciscunt; auxilia ex Britannia, quae contra eas regiones posita est, arcessunt.
<caes. gal. 3.10.1> Erant hae difficultates belli gerendi quas supra ostendimus, sed tamen multa Caesarem ad id bellum incitabant:
<caes. gal. 3.10.2> iniuria retentorum equitum Romanorum, rebellio facta post deditionem, defectio datis obsidibus, tot civitatum coniuratio, in primis ne hac parte neglecta reliquae nationes sibi idem licere arbitrarentur.
<caes. gal. 3.10.3> Itaque cum intellegeret omnes fere Gallos novis rebus studere et ad bellum mobiliter celeriterque excitari, omnes autem homines natura libertati studere et condicionem servitutis odisse, prius quam plures civitates conspirarent, partiendum sibi ac latius distribuendum exercitum putavit.
<caes. gal. 3.11.1> Itaque T. Labienum legatum in Treveros, qui proximi flumini Rheno sunt, cum equitatu mittit.
<caes. gal. 3.11.2> Huic mandat, Remos reliquosque Belgas adeat atque in officio contineat Germanosque, qui auxilio a Belgis arcessiti dicebantur, si per vim navibus flumen transire conentur, prohibeat.
<caes. gal. 3.11.3> P. Crassum cum cohortibus legionariis XII et magno numero equitatus in Aquitaniam proficisci iubet, ne ex his nationibus auxilia in Galliam mittantur ac tantae nationes coniungantur.
<caes. gal. 3.11.4> Q. Titurium Sabinum legatum cum legionibus tribus in Venellos, Coriosolites Lexoviosque mittit, qui eam manum distinendam curet.
<caes. gal. 3.11.5> D. Brutum adulescentem classi Gallicisque navibus, quas ex Pictonibus et Santonis reliquisque pacatis regionibus convenire iusserat, praeficit et, cum primum possit, in Venetos proficisci iubet. Ipse eo pedestribus copiis contendit.
<caes. gal. 3.12.1> Erant eius modi fere situs oppidorum ut posita in extremis lingulis promunturiisque neque pedibus aditum haberent, cum ex alto se aestus incitavisset, quod [bis] accidit semper horarum XII spatio, neque navibus, quod rursus minuente aestu naves in vadis adflictarentur.
<caes. gal. 3.12.2> Ita utraque re oppidorum oppugnatio impediebatur.
<caes. gal. 3.12.3> Ac si quando magnitudine operis forte superati, extruso mari aggere ac molibus atque his oppidi moenibus adaequatis, suis fortunis desperare coeperant, magno numero navium adpulso, cuius rei summam facultatem habebant, omnia sua deportabant seque in proxima oppida recipiebant:
<caes. gal. 3.12.4> ibi se rursus isdem oportunitatibus loci defendebant.
<caes. gal. 3.12.5> Haec eo facilius magnam partem aestatis faciebant quod nostrae naves tempestatibus detinebantur summaque erat vasto atque aperto mari, magnis aestibus, raris ac prope nullis portibus difficultas navigandi.
<caes. gal. 3.13.1> Namque ipsorum naves ad hunc modum factae armataeque erant: carinae aliquanto planiores quam nostrarum navium, quo facilius vada ac decessum aestus excipere possent;
<caes. gal. 3.13.2> prorae admodum erectae atque item puppes, ad magnitudinem fluctuum tempestatumque accommodatae;
<caes. gal. 3.13.3> naves totae factae ex robore ad quamvis vim et contumeliam perferendam;
<caes. gal. 3.13.4> transtra ex pedalibus in altitudinem trabibus, confixa clavis ferreis digiti pollicis crassitudine;
<caes. gal. 3.13.5> ancorae pro funibus ferreis catenis revinctae;
<caes. gal. 3.13.6> pelles pro velis alutaeque tenuiter confectae, [hae] sive propter inopiam lini atque eius usus inscientiam, sive eo, quod est magis veri simile, quod tantas tempestates Oceani tantosque impetus ventorum sustineri ac tanta onera navium regi velis non satis commode posse arbitrabantur.
<caes. gal. 3.13.7> Cum his navibus nostrae classi eius modi congressus erat ut una celeritate et pulsu remorum praestaret, reliqua pro loci natura, pro vi tempestatum illis essent aptiora et accommodatiora.
<caes. gal. 3.13.8> Neque enim iis nostrae rostro nocere poterant (tanta in iis erat firmitudo), neque propter altitudinem facile telum adigebatur, et eadem de causa minus commode copulis continebantur.
<caes. gal. 3.13.9> Accedebat ut, cum [saevire ventus coepisset et] se vento dedissent, et tempestatem ferrent facilius et in vadis consisterent tutius et ab aestu relictae nihil saxa et cotes timerent; quarum rerum omnium nostris navibus casus erat extimescendus.
<caes. gal. 3.14.1> Compluribus expugnatis oppidis Caesar, ubi intellexit frustra tantum laborem sumi neque hostium fugam captis oppidis reprimi neque iis noceri posse, statuit expectandam classem.
<caes. gal. 3.14.2> Quae ubi convenit ac primum ab hostibus visa est, circiter CCXX naves eorum paratissimae atque omni genere armorum ornatissimae profectae ex portu nostris adversae constiterunt;
<caes. gal. 3.14.3> neque satis Bruto, qui classi praeerat, vel tribunis militum centurionibusque, quibus singulae naves erant attributae, constabat quid agerent aut quam rationem pugnae insisterent.
<caes. gal. 3.14.4> Rostro enim noceri non posse cognoverant; turribus autem excitatis tamen has altitudo puppium ex barbaris navibus superabat, ut neque ex inferiore loco satis commode tela adigi possent et missa a Gallis gravius acciderent.
<caes. gal. 3.14.5> Una erat magno usui res praeparata a nostris, falces praeacutae insertae adfixaeque longuriis, non absimili forma muralium falcium.
<caes. gal. 3.14.6> His cum funes qui antemnas ad malos destinabant comprehensi adductique erant, navigio remis incitato praerumpebantur.
<caes. gal. 3.14.7> Quibus abscisis antemnae necessario concidebant, ut, cum omnis Gallicis navibus spes in velis armamentisque consisteret, his ereptis omnis usus navium uno tempore eriperetur.
<caes. gal. 3.14.8> Reliquum erat certamen positum in virtute, qua nostri milites facile superabant, atque eo magis quod in conspectu Caesaris atque omnis exercitus res gerebatur, ut nullum paulo fortius factum latere posset;
<caes. gal. 3.14.9> omnes enim colles ac loca superiora, unde erat propinquus despectus in mare, ab exercitu tenebantur.
<caes. gal. 3.14.10> Deiectis, ut diximus, antemnis, cum singulas binae ac ternae naves circumsteterant, milites summa vi transcendere in hostium naves contendebant.
<caes. gal. 3.14.11> Quod postquam barbari fieri animadverterunt, expugnatis compluribus navibus, cum ei rei nullum reperiretur auxilium, fuga salutem petere contenderunt.
<caes. gal. 3.14.12> Ac iam conversis in eam partem navibus quo ventus ferebat, tanta subito malacia ac tranquillitas extitit ut se ex loco movere non possent.
<caes. gal. 3.14.13> Quae quidem res ad negotium conficiendum maximae fuit oportunitati:
<caes. gal. 3.14.14> nam singulas nostri consectati expugnaverunt, ut perpaucae ex omni numero noctis interventu ad terram per venirent, cum ab hora fere IIII usque ad solis occasum pugnaretur.
<caes. gal. 3.15.1> Quo proelio bellum Venetorum totiusque orae maritimae confectum est.
<caes. gal. 3.15.2> Nam cum omnis iuventus, omnes etiam gravioris aetatis in quibus aliquid consilii aut dignitatis fuit eo convenerant, tum navium quod ubique fuerat in unum locum coegerant;
<caes. gal. 3.15.3> quibus amissis reliqui neque quo se reciperent neque quem ad modum oppida defenderent habebant.
<caes. gal. 3.15.4> Itaque se suaque omnia Caesari dediderunt. In quos eo gravius Caesar vindicandum statuit quo diligentius in reliquum tempus a barbaris ius legatorum conservaretur. Itaque omni senatu necato reliquos sub corona vendidit.
<caes. gal. 3.15.5> Dum haec in Venetis geruntur, Q. Titurius Sabinus cum iis copiis quas a Caesare acceperat in fines Venellorum pervenit.
<caes. gal. 3.15.6> His praeerat Viridovix ac summam imperii tenebat earum omnium civitatum quae defecerant, ex quibus exercitum [magnasque copias] coegerat;
<caes. gal. 3.15.7> atque his paucis diebus Aulerci Eburovices Lexoviique, senatu suo interfecto quod auctores belli esse nolebant, portas clauserunt seque cum Viridovice coniunxerunt;
<caes. gal. 3.15.8> magnaque praeterea multitudo undique ex Gallia perditorum hominum latronumque convenerat, quos spes praedandi studiumque bellandi ab agri cultura et cotidiano labore revocabat.
<caes. gal. 3.15.9> Sabinus idoneo omnibus rebus loco castris sese tenebat, cum Viridovix contra eum duorum milium spatio consedisset cotidieque productis copiis pugnandi potestatem faceret, ut iam non solum hostibus in contemptionem Sabinus veniret, sed etiam nostrorum militum vocibus non nihil carperetur;
<caes. gal. 3.15.10> tantamque opinionem timoris praebuit ut iam ad vallum castrorum hostes accedere auderent.
<caes. gal. 3.15.11> Id ea de causa faciebat quod cum tanta multitudine hostium, praesertim eo absente qui summam imperii teneret, nisi aequo loco aut oportunitate aliqua data legato dimicandum non existimabat.
<caes. gal. 3.16.1> Hac confirmata opinione timoris idoneum quendam hominem et callidum deligit, Gallum, ex iis quos auxilii causa secum habebat.
<caes. gal. 3.16.2> Huic magnis praemiis pollicitationibusque persuadet uti ad hostes transeat, et quid fieri velit edocet.
<caes. gal. 3.16.3> Qui ubi pro perfuga ad eos venit, timorem Romanorum proponit, quibus angustiis ipse Caesar a Venetis prematur docet,
<caes. gal. 3.16.4> neque longius abesse quin proxima nocte Sabinus clam ex castris exercitum educat et ad Caesarem auxilii ferendi causa proficiscatur.
<caes. gal. 3.16.5> Quod ubi auditum est, conclamant omnes occasionem negotii bene gerendi amittendam non esse:
<caes. gal. 3.16.6> ad castra iri oportere. Multae res ad hoc consilium Gallos hortabantur: superiorum dierum Sabini cunctatio, perfugae confirmatio, inopia cibariorum, cui rei parum diligenter ab iis erat provisum, spes Venetici belli, et quod fere libenter homines id quod volunt credunt.
<caes. gal. 3.16.7> His rebus adducti non prius Viridovicem reliquosque duces ex concilio dimittunt quam ab iis sit concessum arma uti capiant et ad castra contendant.
<caes. gal. 3.16.8> Qua re concessa laeti, ut explorata victoria, sarmentis virgultisque collectis, quibus fossas Romanorum compleant, ad castra pergunt.
<caes. gal. 3.17.1> Locus erat castrorum editus et paulatim ab imo acclivis circiter passus mille. Huc magno cursu contenderunt, ut quam minimum spatii ad se colligendos armandosque Romanis daretur, exanimatique pervenerunt.
<caes. gal. 3.17.2> Sabinus suos hortatus cupientibus signum dat. Impeditis hostibus propter ea quae ferebant onera subito duabus portis eruptionem fieri iubet.
<caes. gal. 3.17.3> Factum est oportunitate loci, hostium inscientia ac defatigatione, virtute militum et superiorum pugnarum exercitatione, ut ne unum quidem nostrorum impetum ferrent ac statim terga verterent.
<caes. gal. 3.17.4> Quos impeditos integris viribus milites nostri consecuti magnum numerum eorum occiderunt; reliquos equites consectati paucos, qui ex fuga evaserant, reliquerunt.
<caes. gal. 3.17.5> Sic uno tempore et de navali pugna Sabinus et de Sabini victoria Caesar est certior factus, civitatesque omnes se statim Titurio dediderunt.
<caes. gal. 3.17.6> Nam ut ad bella suscipienda Gallorum alacer ac promptus est animus, sic mollis ac minime resistens ad calamitates ferendas mens eorum est.
<caes. gal. 3.18.1> Eodem fere tempore P. Crassus., cum in Aquitaniam pervenisset, quae [pars], ut ante dictum est, [et regionum latitudine et multitudine hominum] tertia pars Galliae est [aestimanda], cum intellegeret in iis locis sibi bellum gerendum ubi paucis ante annis L. Valerius Praeconinus legatus exercitu pulso interfectus esset atque unde L. Manlius proconsul impedimentis amissis profugisset, non mediocrem sibi diligentiam adhibendam intellegebat.
<caes. gal. 3.18.2> Itaque re frumentaria provisa, auxiliis equitatuque comparato, multis praeterea viris fortibus Tolosa et Carcasone et Narbone, quae sunt civitates Galliae provinciae finitimae, ex his regionibus nominatim evocatis, in Sotiatium fines exercitum introduxit.
<caes. gal. 3.18.3> Cuius adventu cognito Sotiates magnis copiis coactis, equitatuque, quo plurimum valebant, in itinere agmen nostrum adorti primum equestre proelium commiserunt,
<caes. gal. 3.18.4> deinde equitatu suo pulso atque insequentibus nostris subito pedestres copias, quas in convalle in insidiis conlocaverant, ostenderunt. Hi nostros disiectos adorti proelium renovarunt.
<caes. gal. 3.19.1> Pugnatum est diu atque acriter, cum Sotiates superioribus victoriis freti in sua virtute totius Aquitaniae salutem positam putarent, nostri autem quid sine imperatore et sine reliquis legionibus adulescentulo duce efficere possent perspici cuperent; tandem confecti vulneribus hostes terga verterunt.
<caes. gal. 3.19.2> Quorum magno numero interfecto Crassus ex itinere oppidum Sotiatium oppugnare coepit. Quibus fortiter resistentibus vineas turresque egit.
<caes. gal. 3.19.3> Illi alias eruptione temptata, alias cuniculis ad aggerem vineasque actis (cuius rei sunt longe peritissimi Aquitani, propterea quod multis locis apud eos aerariae secturaeque sunt), ubi diligentia nostrorum nihil his rebus profici posse intellexerunt, legatos ad Crassum mittunt seque in deditionem ut recipiat petunt. Qua re impetrata arma tradere iussi faciunt.
<caes. gal. 3.20.1> Atque in eam rem omnium nostrorum intentis animis alia ex parte oppidi Adiatunnus, qui summam imperii tenebat, cum DC devotis, quos illi soldurios appellant,
<caes. gal. 3.20.2> quorum haec est condicio, ut omnibus in vita commodis una cum iis fruantur quorum se amicitiae dediderint, si quid his per vim accidat, aut eundem casum una ferant aut sibi mortem consciscant;
<caes. gal. 3.20.3> neque adhuc hominum memoria repertus est quisquam qui, eo interfecto cuius se amicitiae devovisset, mortem recusaret---
<caes. gal. 3.20.4> cum his Adiatunnus eruptionem facere conatus clamore ab ea parte munitionis sublato cum ad arma milites concurrissent vehementerque ibi pugnatum esset, repulsus in oppidum tamen uti eadem deditionis condicione uteretur a Crasso impetravit.
<caes. gal. 3.21.1> Armis obsidibusque acceptis, Crassus in fines Vocatium et Tarusatium profectus est.
<caes. gal. 3.21.2> Tum vero barbari commoti, quod oppidum et natura loci et manu munitum paucis diebus quibus eo ventum erat expugnatum cognoverant, legatos quoque versus dimittere, coniurare, obsides inter se dare, copias parare coeperunt.
<caes. gal. 3.21.3> Mittuntur etiam ad eas civitates legati quae sunt citerioris Hispaniae finitimae Aquitaniae: inde auxilia ducesque arcessuntur.
<caes. gal. 3.21.4> Quorum adventu magna cum auctoritate et magna [cum] hominum multitudine bellum gerere conantur.
<caes. gal. 3.21.5> Duces vero ii deliguntur qui una cum Q. Sertorio omnes annos fuerant summamque scientiam rei militaris habere existimabantur.
<caes. gal. 3.21.6> Hi consuetudine populi Romani loca capere, castra munire, commeatibus nostros intercludere instituunt.
<caes. gal. 3.21.7> Quod ubi Crassus animadvertit, suas copias propter exiguitatem non facile diduci, hostem et vagari et vias obsidere et castris satis praesidii relinquere, ob eam causam minus commode frumentum commeatumque sibi supportari, in dies hostium numerum augeri, non cunctandum existimavit quin pugna decertaret.
<caes. gal. 3.21.8> Hac re ad consilium delata, ubi omnes idem sentire intellexit, posterum diem pugnae constituit.
<caes. gal. 3.22.1> Prima luce productis omnibus copiis duplici acie instituta, auxiliis in mediam aciem coniectis, quid hostes consilii caperent expectabat.
<caes. gal. 3.22.2> Illi, etsi propter multitudinem et veterem belli gloriam paucitatemque nostrorum se tuto dimicaturos existimabant, tamen tutius esse arbitrabantur obsessis viis commeatu intercluso sine vulnere victoria potiri,
<caes. gal. 3.22.3> et si propter inopiam rei frumentariae Romani se recipere coepissent, impeditos in agmine et sub sarcinis infirmiores animo adoriri cogitabant.
<caes. gal. 3.22.4> Hoc consilio probato ab ducibus, productis Romanorum copiis, sese castris tenebant.
<caes. gal. 3.22.5> Hac re perspecta Crassus, cum sua cunctatione atque opinione timoris hostes nostros milites alacriores ad pugnandum effecissent atque omnium voces audirentur expectari diutius non oportere quin ad castra iretur, cohortatus suos omnibus cupientibus ad hostium castra contendit.
<caes. gal. 3.23.1> Ibi cum alii fossas complerent, alii multis telis coniectis defensores vallo munitionibusque depellerent, auxiliaresque, quibus ad pugnam non multum Crassus confidebat, lapidibus telisque subministrandis et ad aggerem caespitibus comportandis speciem atque opinionem pugnantium praeberent, cum item ab hostibus constanter ac non timide pugnaretur telaque ex loco superiore missa non frustra acciderent,
<caes. gal. 3.23.2> equites circumitis hostium castris Crasso renuntiaverunt non eadem esse diligentia ab decumana porta castra munita facilemque aditum habere.
<caes. gal. 3.24.1> Crassus equitum praefectos cohortatus, ut magnis praemiis pollicitationibusque suos excitarent, quid fieri vellet ostendit.
<caes. gal. 3.24.2> Illi, ut erat imperatum, eductis iis cohortibus quae praesidio castris relictae intritae ab labore erant, et longiore itinere circumductis, ne ex hostium castris conspici possent, omnium oculis mentibusque ad pugnam intentis celeriter ad eas quas diximus munitiones pervenerunt
<caes. gal. 3.24.3> atque his prorutis prius in hostium castris constiterunt quam plane ab his videri aut quid rei gereretur cognosci posset.
<caes. gal. 3.24.4> Tum vero clamore ab ea parte audito nostri redintegratis viribus, quod plerumque in spe victoriae accidere consuevit, acrius impugnare coeperunt.
<caes. gal. 3.24.5> Hostes undique circumventi desperatis omnibus rebus se per munitiones deicere et fuga salutem petere contenderunt.
<caes. gal. 3.24.6> Quos equitatus apertissimis campis consectatus ex milium L numero, quae ex Aquitania Cantabrisque convenisse constabat, vix quarta parte relicta, multa nocte se in castra recepit.
<caes. gal. 3.25.1> Hac audita pugna maxima pars Aquitaniae sese Crasso dedidit obsidesque ultro misit; quo in numero fuerunt Tarbelli, Bigerriones, Ptianii, Vocates, Tarusates, Elusates, Gates, Ausci, Garumni, Sibusates, Cocosates:
<caes. gal. 3.25.2> paucae ultimae nationes anni tempore confisae, quod hiems suberat, id facere neglexerunt.
<caes. gal. 3.26.1> Eodem fere tempore Caesar, etsi prope exacta iam aestas erat, tamen, quod omni Gallia pacata Morini Menapiique supererant, qui in armis essent neque ad eum umquam legatos de pace misissent, arbitratus id bellum celeriter confici posse eo exercitum duxit; qui longe alia ratione ac reliqui Galli bellum gerere coeperunt.
<caes. gal. 3.26.2> Nam quod intellegebant maximas nationes, quae proelio contendissent, pulsas superatasque esse, continentesque silvas ac paludes habebant, eo se suaque omnia contulerunt.
<caes. gal. 3.26.3> Ad quarum initium silvarum cum Caesar pervenisset castraque munire instituisset neque hostis interim visus esset, dispersis in opere nostris subito ex omnibus partibus silvae evolaverunt et in nostros impetum fecerunt.
<caes. gal. 3.26.4> Nostri celeriter arma ceperunt eosque in silvas repulerunt et compluribus interfectis longius impeditioribus locis secuti paucos ex suis deperdiderunt.
<caes. gal. 3.27.1> Reliquis deinceps diebus Caesar silvas caedere instituit, et ne quis inermibus imprudentibusque militibus ab latere impetus fieri posset, omnem eam materiam quae erat caesa conversam ad hostem conlocabat et pro vallo ad utrumque latus extruebat.
<caes. gal. 3.27.2> Incredibili celeritate magno spatio paucis diebus confecto, cum iam pecus atque extrema impedimenta a nostris tenerentur, ipsi densiores silvas peterent, eius modi sunt tempestates consecutae uti opus necessario intermitteretur et continuatione imbrium diutius sub pellibus milites contineri non possent.
<caes. gal. 3.27.3> Itaque vastatis omnibus eorum agris, vicis aedificiisque incensis, Caesar exercitum reduxit et in Aulercis Lexoviisque, reliquis item civitatibus quae proxime bellum fecerant, in hibernis conlocavit.


==> anc/data/voynich-units/latin/celsus.de_medicina.part.1.tess <==
<cels. med. 1.pr> Ut alimenta sanis corporibus agricultura, sic sanitatem aegris Medicina promittit. Haec nusquam quidem non est siquidem etiam inperitissimae gentes herbas aliaque promta in auxilium vulnerum morborumque noverunt. Verum tamen apud Graecos aliquanto magis quam in ceteris nationibus exculta est, ac ne apud hos quidem a prima origine, sed paucis ante nos saeculis. Ut pote cum vetustissimus auctor Aesculapius celebretur, qui quoniam adhuc rudem et vulgarem hanc scientiam paulo subtilius excoluit, in deorum numerum receptus est. Huius deinde duo filii Podalirius et Machaon bello Troiano ducem Agamemnonem secuti non mediocrem opem commilitonibus suis attulerunt; quos tamen Homerus non in pestilentia neque in variis generibus morborum aliquid adtulisse auxilii, sed tantummodo ferro et medicamentis mederi solitos esse proposuit. Ex quo apparet has partes medicinae solas ab iis esse tentatas, easque esse vetustissimas.  Eodem vero auctore disci potest morbos tum ad iram deorum inmortalium relatos esse, et ab iisdem opem posci solitam verique simile est inter nulla auxilia adversae valetudinis, plerumque tamen eam bonam contigisse ob bonos mores, quos neque desidia neque luxuria vitiarant; siquidem haec duo corpora prius in Graecia, deinde apud nos adflixerunt ideoque multiplex ista medicina, neque olim neque apud alias gentes necessaria, vix aliquos ex nobis ad senectutis principia perducit. Ergo etiam post eos, de quibus rettuli, nulli clari viri medicinam exercuerunt, donec maiore studio litterarum disciplina agitari coepit; quae ut animo praecipue omnium necessaria, sic corpori inimica est. Primoque medendi scientia sapientiae pars habebatur, ut et morborum curatio et rerum naturae contemplatio sub iisdem auctoribus nata sit: scilicet iis hanc maxime requirentibus, qui corporum suorum robora inquieta cogitatione nocturnaque vigilia minuerant. Ideoque multos ex sapientiae professoribus peritos eius fuisse accipimus, clarissimos vero ex iis Pythagoran et Enpedoclen et Democritum. Huius autem, ut quidam crediderunt, discipulus Hippocrates Cous, primus ex omnibus memoria dignus, a studio sapientiae disciplinam hanc separavit, vir et arte et facundia insignis. Post quem Diocles  Carystius, deinde Praxagoras et Chrysippus, tum Herophilus et Erasistratus sic artem hanc exercuerunt, ut etiam in diversas curandi vias processerint. Iisdemque temporibus in tres partes medicina diducta est, ut una esset quae victu, altera quae medicamentis, tertia quae manu mederetur. Primam διαιτητικήν*secundam φαρμακευτικήν* tertiam χειρουργίαν* Graeci nominarunt. Eius autem, quae victu morbos curat, longe clarissimi auctores etiam altius quaedam agitare conati, rerum quoque naturae sibi cognitionem vindicarunt, tamquam sine ea trunca et debilis medicina esset. Post quos Serapion, primus omnium nihil hanc rationalem disciplinam pertinere ad medicinam professus, in usu tantum et experimentis eam posuit. Quem Apollonius et Glaucias et aliquanto post Heraclides Tarentinus et aliqui non mediocres viri secuti ex ipsa professione se empiricos appellaverunt. Sic in duas partes ea quoque, quae victu curat, medicina divisa est, aliis rationalem artem, aliis usum tantum sibi vindicantibus, nullo vero quicquam post eos, qui supra comprehensi sunt, agitante, nisi quod acceperat, donec Asclepiades medendi rationem ex magna parte mutavit. Ex cuius successoribus Themison nuper ipse quoque quaedam in senectute deflexit. Et per hos quidem maxime viros salutaris ista nobis professio increvit. Quoniam autem ex tribus medicinae partibus ut  difficillima, sic etiam clarissima est ea, quae morbis medetur, ante omnia de hac dicendum est. Et quia prima in eo dissensio est, quod alii sibi experimentorum tantummodo notitiam necessariam esse contendunt, alii nisi corporum rerumque ratione comperta non satis potentem usum esse proponunt, indicandum est, quae maxime ex utraque parte dicantur, quo facilius nostra quoque opinio interponi possit.  Igitur ii, qui rationalem medicinam profitentur, haec necessaria esse proponunt: abditarum et morbos continentium causarum notitiam, deinde evidentium; post haec etiam naturalium actionum, novissime partium interiorum. Abditas causas vocant, in quibus requiritur, ex quibus principis nostra corpora sint, quid secundam, quid adversam valetudinem faciat. Neque enim credunt posse eum scire, quomodo morbos curare conveniat, qui unde sint ignoret; neque esse dubium quin alia curatione opus sit, si ex quattuor principiis vel superans aliquod vel deficiens adversam valetudinem creat, ut quidam ex sapientiae professoribus dixerunt: alia, si in umidis omne vitium est, ut Herophilo visum est; alia, si in spiritu, ut Hippocrati; alia, si sanguis in eas venas, quae spiritui accommodatae sunt, transfunditur et inflammationem, quam  Graeci φλεγμόνην vocant, excitat, eaque inflammatio talem motum efficit, qualis in febre est, ut Erasistrato placuit; alia, si manantia corpuscula per invisibilia foramina subsistendo iter claudunt, ut Asclepiades contendit: eum vero recte curaturum, quem prima origo causae non fefellerit. Neque vero infitiantur experimenta quoque esse necessaria, sed ne ad haec quidem aditum fieri potuisse nisi ab aliqua ratione contendunt: non enim quidlibet antiquiores viros aegris inculcasse, sed cogitasse quid maxime conveniret, et id usu explorasse, ad quod ante coniectura aliqua duxisset. Neque interesse, an nunc iam pleraque explorata sint si a consilio tamen coeperunt. Et id quidem in multis ita se habere. Saepe vero etiam nova incidere genera morborum, in quibus nihil adhuc usus ostenderit et ideo necessarium sit animadvertere, unde ea coeperint; sine quo nemo reperire mortalium possit, cur hoc quam illo potius utatur. Et ob haec quidem in obscuro positas causas persecuntur. Evidentes vero has appellant, in quibus quaerunt, initium morbi calor attulerit an frigus, fames an satietas, et quae similia sunt: occursurum enim vitio dicunt eum, qui originem non ignorarit. Naturales vero corporis actiones appellant, per quas spiritum trahimus et emittimus, cibum  potionemque et adsumimus et concoquimus, itemque per quas eadem haec in omnes membrorum partes digeruntur. Tum requirunt etiam, quare venae nostrae modo summittant se, modo attollant; quae ratio somni, quae vigiliae sit; sine quorum notitia neminem putant vel occurrere vel mederi morbis inter haec nascentibus posse. Ex quibus quia maxime pertinere ad rem concoctio videtur, huic potissimum insistunt; et duce alii Erasistrato teri cibum in ventre contendunt, alii Plistonico Praxagorae discipulo putrescere; alii credunt Hippocrati per calorem cibos concoqui; acceduntque Asclepiadis aemuli, qui omnia ista vana et supervacua esse proponunt: nihil enim concoqui, sed crudam materiam, sicut adsumpta est, in corpus omne diduci. Et haec quidem inter eos parum constant: illud vero convenit, alium dandum cibum laborantibus, si hoc, alium, si illud verum est: nam si teritur intus, eum quaerendum esse, qui facillime teri possit; si putrescit, eum, in quo hoc expeditissimum est; si calor concoquit, eum, qui maxime calorem movet: at nihil ex his esse quaerendum, si nihil concoquitur, ea vero sumenda, quae maxime manent, qualia adsumpta sunt. Eademque ratione, cum spiritus gravis est, cum somnus aut vigilia urguet, eum mederi posse arbitrantur, qui prius illa ipsa qualiter eveniant perceperit. Praeter haec, cum in interioribus partibus et  dolores et morborum varia genera nascantur, neminem putant his adhibere posse remedia, qui ipsas ignoret. Ergo necessarium esse incidere corpora mortuorum, eorumque viscera atque intestina scrutari; longeque optime fecisse Herophilum et Erasistratum, qui nocentes homines a regibus ex carcere acceptos vivos inciderint, considerarintque etiamnum spiritu remanente ea, quae natura ante clausisset, eorumque positum, colorem, figuram, magnitudinem, ordinem, duritiem, mollitiem, levorem, contactum, processus deinde singulorum et recessus, et sive quid inseritur alteri, sive quid partem alterius in se recipit: neque enim, cum dolor intus incidit, scire quid doleat eum, qui, qua parte quodque viscus intestinumve sit, non cognoverit neque curari id, quod aegrum est, posse ab eo, qui quid sit ignoret; et cum per volnus alicuius viscera patefacta sunt, eum, qui sanae cuiusque colorem partis ignoret, nescire quid integrum, quid corruptum sit; ita ne succurrere quidem posse corruptis. Aptiusque extrinsecus inponi remedia conpertis interiorum et sedibus et figuris cognitaque eorum magnitudine; similesque omnia, quae posita supra sunt, rationes habere. Neque esse crudele, sicut plerique proponunt, hominum nocentium et horum quoque paucorum suppliciis remedia populis innocentibus saeculorum omnium quaeri. Contra ii, qui se Empiricos ab experientia nominant, evidentes quidem causas ut necessarias  amplectuntur: obscurarum vero causarum et naturalium actionum quaestionem ideo supervacuam esse contendunt, quoniam non conprehensibilis natura sit. Non posse vero conprehendi patere ex eorum, qui de his disputarunt, discordia, cum de ista re neque inter sapientiae professores, neque inter ipsos medicos conveniat. Cur enim potius aliquis Hippocrati credat quam Herophilo? cur huic potius quam Asclepiadi? Si rationes sequi velit, omnium posse videri non inprobabiles; si curationes, ab omnibus his aegros perductos esse ad sanitatem. Ita neque disputationi neque auctoritati cuiusquam fidem derogari oportuisse. Etiam sapientiae studiosos maximos medicos esse, si ratiocinatio hoc faceret: nunc illis verba superesse, deesse medendi scientiam. Differre quoque pro natura locorum genera medicinae, et aliud opus esse Romae, aliud in Aegypto, aliud in Gallia. Quod si morbos haec causae facerent, quae ubique eadem essent, eadem remedia quoque ubique esse debuisse. Saepe etiam causas apparere, ut puta lippitudinis, vulneris, neque ex his patere medicinam. Quod si scientiam hanc non subiciat evidens causa, multo minus eam posse subicere, quae in dubio est. Cum igitur illa incerta, inconprehensibilis sit, a certis potius et exploratis petendum esse praesidium, id est is, quae experientia in ipsis curationibus docuerit, sicut in ceteris omnibus  artibus. Nam ne agricolam quidem aut gubernatorem disputatione sed usu fieri. Ac nihil istas cogitationes ad medicinam pertinere eo quoque disci, quod qui diversa de his senserint, ad eandem tamen sanitatem homines perduxerint: id enim fecisse, quia non ab obscuris causis neque a naturalibus actionibus, quae apud eos diversae erant, sed ab experimentis, prout cuique responderant, medendi vias traxerint. Ne inter initia quidem ab istis quaestionibus deductam esse medicinam, sed ab experimentis: aegrorum enim, qui sine medicis erant, alios propter aviditatem primis diebus protinus cibum adsumpsisse, alios propter fastidium abstinuisse; levatumque magis eorum morbum esse, qui abstinuerant. Itemque alios in ipsa febre aliquid edisse, alios paulo ante eam, alios post remissionem eius; optime deinde iis cessisse, qui post finem febris id fecerant; eademque ratione alios inter principia protinus usos esse cibo pleniore, alios exiguo; gravioresque eos factos, qui se implerant. Haec similiaque cum cottidie inciderent, diligentes homines notasse quae plerumque melius responderent; deinde aegrotantibus ea praecipere coepisse. Sic medicinam ortam, subinde aliorum salute, aliorum interitu perniciosa discernentem a salutaribus. Repertis deinde iam remediis, homines de rationibus eorum disserere coepisse; nec post rationem medicinam esse inventam, sed post inventam medicinam rationem esse quaesitam. Requirere etiam  se, ratio idem doceat quod experientia an aliud: si idem, supervacuam esse; si aliud, etiam contrariam. Primo tamen remedia exploranda summa cura fuisse; nunc vero iam explorata esse; neque aut nova genera morborum reperiri, aut novam desiderari medicinam. Quod si iam incidat mali genus aliquod ignotum, non ideo tamen fore medico de rebus cogitandum obscuris, sed eum protinus visurum cui morbo id proximum sit, temptaturumque remedia similia illis, quae vicino malo saepe succurrerint, et per eius similitudines opem reperturum. Neque enim se dicere medicum consilio non egere et irrationale animal hanc artem posse praestare; sed has latentium rerum coniecturas ad rem non pertinere, quia non intersit, quid morbum faciat, sed quid tollat; neque ad rem pertineat, quomodo, sed quid optime digeratur, sive hac de causa concoctio incidat sive illa, et sive concoctio sit illa sive tantum digestio. Neque quaerendum esse quomodo spiremus, sed quid gravem et tardum spiritum expediat; neque quid venas moveat, sed quid quaeque motus genera significent. Haec autem cognosci experimentis. Et in omnibus eiusmodi cogitationibus in utramque partem disseri posse; itaque ingenium et facundiam vincere, morbos autem non eloquentia sed remediis curari. Quae si quis elinguis usu discreta bene norit, hunc aliquanto maiorem medicum futurum, quam si sine usu linguam suam excoluerit.  Atque ea quidem, de quibus est dictum, supervacua esse tantummodo: id vero, quod restat, etiam crudele, vivorum hominum alvu atque praecordia incidi, et salutis humanae praesidem artem non solum pestem alicui, sed hanc etiam atrocissimam inferre; cum praesertim ex his, quae tanta violentia quaerantur, alia non possint omnino cognosci, alia possint etiam sine scelere. Nam colorem, levorem, mollitiem, duritiem, similiaque omnia non esse talia inciso corpore, qualia integro fuerint, quia, cum corpora inviolata sint, haec tamen metu, dolore, inedia, cruditate, lassitudine, mille aliis mediocribus adfectibus saepe mutentur; multo magis veri simile esse interiora, quibus maior mollities, lux ipsa nova sit, sub gravissimis vulneribus et ipsa trucidatione mutari. Neque quicquam esse stultius, quam quale quidque vivo homine est, tale existimare esse moriente, immo iam mortuo. Nam uterum quidem, qui minus ad rem pertineat, spirante homine posse diduci: simul atque vero ferrum ad praecordia accessit et discissum transversum saeptum est, quod membrana quaedam est quae superiores partes ab inferioribus diducit (διάφραγμα Graeci vocant), hominem animam protinus amittere: ita mortui demum praecordia et viscus omne in conspectum latrocinantis medici dari utique necesse est tale, quale mortui sit, non quale vivi fuit. Itaque consequi medicum, ut hominem crudeliter iugulet,  non ut sciat, qualia vivi viscera habeamus. Si quid tamen sit, quod adhuc spirante homine conspectu subiciatur, id saepe casum offerre curantibus. Interdum enim gladiatorem in harena vel militem in acie vel viatorem a latronibus exceptum sic vulnerari, ut eius interior aliqua pars aperiatur, et in alio alia; ita sedem, positum, ordinem, figuram, similiaque alia cognoscere prudentem medicum, non caedem sed sanitatem molientem, idque per misericordiam discere, quod alii dira crudelitate cognorint. Ob haec ne mortuorum quidem lacerationem necessariam esse (quae etsi non crudelis, tamen foeda sit), cum aliter pleraque in mortuis se habeant; quantum vero in vivis cognosci potest, ipsa curatio ostendat. Cum haec per multa volumine perque magnas contentionis disputationes a medicis saepe tractata sint atque tractentur, subiciendum est, quae proxima vero videri possint. Ea neque addicta alterutri opinioni sunt, neque ab utraque nimium abhorrentia, sed media quodammodo inter diversas sententias; quod in plurimis contentionibus deprehendere licet sine ambitione verum scrutantibus: ut in hac ipsa re. Nam quae demum causae vel secundam valetudinem praestent, vel morbos excitent, quo modo spiritus aut cibus vel trahatur vel digeratur, ne sapientiae quidem professores scientia conprehendunt, sed coniectura persecuntur. Cuius autem rei non est certa notitia, eius opinio certum reperire remedium  non potest. Verumque est ad ipsam curandi rationem nihil plus conferre quam experientiam. Quamquam igitur multa sint ad ipsas artes proprie non pertinentia, tamen eas adiuvant excitando artificis ingenium: itaque ista quoque naturae rerum contemplatio, quamvis non faciat medicum, aptiorem tamen medicinae reddit perfectumque. Verique simile est et Hippocraten et Erasistratum, et quicumque alii non contenti sint febres et ulcera agitare rerum quoque naturam aliqua parte scrutati sunt, non ideo quidem medicos fuisse, verum ideo quoque maiores medicos extitisse. Ratione vero opus est ipsi medicinae, etsi non inter obscuras causas neque inter naturales actiones, tamen saepe : est enim haec ars coniecturalis. Neque respondet ei plerumque non solum coniectura sed etiam experientia et interdum non febris, non cibus, non somnus subsequitur, sicut adsuevit. Rarius sed aliquando morbus quoque ipse novus est: quem non incidere manifeste falsum est, cum aetate nostra quae ex naturalibus partibus carne prolapsa et arente intra paucas horas exspiraverit, sit ut nobilissimi medici neque genus mali neque remedium invenerint. Quos ego nihil temptasse iudico, quia nemo in splendida persona periclitari coniectura sua voluerit, ne occidisse, nisi servasset, videretur: veri tamen simile est potuisse aliquid  cogitare, detracta tali verecundia, et fortasse responsurum fuisse id, quod aliquis esset expertus. Ad quod medicinae genus neque semper similitudo aliquid confert, et si quando confert, tamen id ipsum rationale est, inter similia genera et morborum et remediorum cogitare, quo potissimum medicamento sit utendum. Cum igitur talis res incidit, medicus aliquid oportet inveniat, quod non utique fortasse sed saepius tamen etiam respondeat. Petet autem novum quodque consilium non ab rebus latentibus (istae enim dubiae et incertae sunt), sed ab iis, quae explorari possunt, id est evidentibus causis. Interest enim fatigatio morbum an sitis, an frigus an calor, an vigilia an fames fecerit, an cibi vinique abundantia, an intemperentia libidinis. Neque ignorare hunc oportet, quae sit aegri natura, umidum magis an magis siccum corpus eius sit, validi nervi an infirmi, frequens adversa valetudo an rara, eaque, cum est, vehemens esse soleat an levis, brevis an longa; quod is vitae genus sit secutus, laboriosum an quietum, cum luxu an cum frugalitate: ex his enim similibusque saepe curandi nova ratio ducenda est.  Quamvis ne haec quidem sic praeteriri debent, quasi nullam controversiam recipiant. Nam et Erasistratus non ex illis causis fieri morbos dixit, quoniam et alii et idem alias post istas non febricitarent;  et quidam medici saeculi nostri sub auctore, ut ipsi videri volunt, Themisone contendunt nullius causae notitiam quicquam ad curationes pertinere; satisque esse quaedam communia morborum intueri. Siquidem horum tria genera esse, unum adstrictum, alterum fluens, tertium mixtum. Nam modo parum excernere agros, modo nimium, modo alia parte parum, alia nimium: haec autem genera morborum modo acuta esse, modo longa, et modo increscere, modo consistere, modo minui. Cognito igitur eo, quod ex his est, si corpus adstrictum est, digerendum esse; si profluvio laborat, continendum; si mixtum vitium habet, occurrendum subinde vehementiori malo. Et aliter acutis morbis medendum, aliter vetustis, aliter increscentibus, aliter subsistentibus, aliter iam ad sanitatem inclinatis. Horum observationem medicinam esse; quam ita finiunt, ut quasi viam quandam quam μέθοδον nominant, eorumque, quis in morbis communia sunt, contemplatricem esse contendant. Ac neque rationalibus se neque experimenta tantum spectantibus adnumerari volunt, cum ab illis eo nomine dissentiant, quod in coniectura rerum latentium nolunt esse medicinam; ab his eo, quod parum artis esse in observatione experimentorum credunt.  Quod ad Erasistratum pertinet, primum ipsa  evidentia eius opinioni repugnat quia raro nisi post horum aliquid morbus venit; deinde non sequitur, ut, quod alium non adficit aut eundem alias, id ne alteri quidem aut eidem tempore alio noceat. Possunt enim quaedam subesse corpori vel ex infirmitate eius vel ex aliquo adfectu, quae vel in alio non sunt, vel in hoc alias non fuerunt eaque per se non tanta, ut concitent morbum, tamen obnoxium magis aliis iniuriis corpus efficiant. Quod si contemplationem rerum naturae, quam temere medici isti sibi vindicant, satis conprehendisset, etiam illud scisset, nihil omnino ob unam causam fieri, sed id pro causa adprehendi, quod contulisse plurimum videtur. Potest autem id, dum solum est, non movere, quod iunctum aliis maxime moveat. Accedit ad haec, quod ne ipse quidem Erasistratus, qui transfuso in arterias sanguine febrem fieri dicit idque nimis repleto corpore incidere, repperit, cur ex duobus aeque repletis alter in morbum incideret, alter omni periculo vacaret; quod cotidie fieri apparet. Ex quo disci potest, ut vera sit illa transfusio, tamen illam non per se, cum plenum corpus est, fieri, sed cum horum aliquid accesserit.  Themisonis vero aemuli, si perpetua quae  promittunt habent, magis etiam quam rationales sunt. Neque enim, si quis non omnia tenet, quae rationalis alius probat, protinus alio novo nomine artis indiget, si modo (quod primum est) non memoriae soli sed rationi quoque insistit. Si, vero quod propius est, vix ulla perpetua praecepta medicinalis ars recipit, idem sunt quod ii, quos experimenta sola sustinent; eo magis quoniam, conpresserit aliquem morbus an fuderit, quilibet etiam inperitissimus videt: quid autem conpressum corpus resolvat, quid solutum teneat, si a ratione tractum est, rationalis est medicus; si, ut ei, qui se rationalem negat, confiteri necesse est, ab experientia, empiricus. Ita apud eum morbi cognitio extra artem, medicina intra usum est; neque adiectum quicquam empiricorum professioni, sed demptum est, quoniam illi multa circumspiciunt, hi tantum facillima, et non plus quam vulgaria. Nam et ii, qui pecoribus ac iumentis medentur, cum propria cuiusque ex mutis animalibus nosse non possint, communibus tantummodo insistunt; et exterae gentes, cum subtilem medicinae rationem non noverint, communia tantum vident; et qui ampla valetudinaria nutriunt, quia singulis summa cura consulere non sustinent, ad communia ista  confugiunt. Neque Hercules istud antiqui medici nescierunt, sed his contenti non fuerunt. Ergo etiam vetustissimus auctor Hippocrates dixit mederi oportere et communia et propria intuentem. Ac ne isti quidem ipsi instra suam professionem consistere ullo modo possunt: siquidem et conpressorum et fluentium morborum genera diversa sunt; faciliusque id in iis, quae fluunt, inspici potest. Aliud est enim sanguinem, aliud bilem, aliud cibum vomere; aliud deiectionibus, aliud torminibus laborare; aliud sudore digeri, aliud tabe consumi. Atque in partes quoque umor erumpit, ut oculos aurisque; quo periculo nullum humanum membrum vacat. Nihil autem horum sic ut aliud curatur.  Ita protinus in his a communi fluentis morbi contemplatione ad propriam medicina descendit. Atque in hac quoque rursus alia proprietatis notitia saepe necessaria est; quia non eadem omnibus etiam in similibus casibus opitulantur: siquidem certae quaedam res sunt, quae in pluribus ventrem aut adstringunt aut resolvunt. Inveniuntur tamen, in quibus aliter atque in ceteris idem eveniat: in his ergo communium inspectio contraria est, propriorum tantum salutaris. Et causae quoque aestimatio saepe morbum solvit. Ergo etiam ingeniosissimus saeculi nostri medicus, quem nuper vidimus, Cassius febricitanti cuidam et magna siti adfecto, cum post ebrietatem eum premi  coepisse cognosset, aquam frigidam ingessit; qua ille epota cum vini vim miscendo fregisset, protinus febrem somno et sudore discussit. Quod auxilium medicus opportune providit non ex eo, quod aut adstrictrum corpus erat aut fluebat, sed ex ea causa, quae ante praecesserat. Estque etiam proprium aliquid et loci et temporis istis quoque auctoribus: qui, cum disputant, quemadmodum sanis hominibus agendum sit, praecipiunt, ut gravibus aut locis aut temporibus magis vitetur frigus, aestus, satietas, labor, libido; magisque ut conquiescat isdem locis aut temporibus, si quis gravitatem corporis sensit, ac neque vomitu stomachum neque purgatione alvum sollicitet. Quae vera quidem sunt; a communibus tamen ad quaedam propria descendunt, nisi persuadere nobis volunt sanis quidem considerandum esse, quod caelum, quod tempus anni sit, aegris vero non esse; quibus tanto magis omnis observatio necessaria est, quanto magis obnoxia offensis infirmitas est. Quin etiam morborum in isdem hominibus aliae atque aliae proprietates sunt; et qui secundis aliquando frustra curatus est, contrariis saepe restituitur. Plurimaque in dando cibo discrimina reperiuntur, ex quibus contentus uno ero. Nam famem facilius adulescens quam puer, facilius in denso caelo quam in tenui, facilius hieme quam aestate, facilus uno cibo quam prandio quoque  adsuetus, facilius inexercitatus quam exercitatus homo sustinet: saepe autem in eo magis necessaria cibi festinatio est, qui minus inediam tolerat. Ob quae conicio eum, qui propria non novit, communia tantum debere intueri; eumque, qui nosse proprietates potest, non illas quidem oportere neglegere, sed his quoque insistere; ideoque, cum par scientia sit, utiliorem tamen medicum esse amicum quam extraneum.  Igitur, ut ad propositum meum redeam, rationalem quidem puto medicinam esse debere, instrui vero ab evidentibus causis, obscuris omnibus non ab cogitatione artificis sed ab ipsa arte reiectis. Incidere autem vivorum corpora et crudele et supervacuum est, mortuorum discentibus necessarium: nam positum et ordinem nosse debent, quae cadaver melius quam vivus et vulneratus homo repraesentat. Sed et cetera, quae modo in vivis cognosci possunt, in ipsis curationibus vulneratorum paulo tardius sed aliquanto mitius usus ipse monstrabit. His propositis, primum (lib. I) dicam, quemadmodum sanos agere conveniat, tum ad ea transibo (lib. II, 1-8), quae ad morbos curationesque eorum (lib. II, 9-33) pertinebunt.
<cels. med. 1.1> Sanus homo, qui et bene valet et suae spontis est, nullis obligare se legibus debet, ac neque medico neque iatroalipta egere. Hunc oportet varium habere vitae genus: modo ruri esse, modo in urbe, saepiusque in agro; navigare, venari, quiescere interdum, sed frequentius se exercere; siquidem ignavia corpus hebetat, labor firmat, illa maturam senectutem, hic longam adulescentiam reddit. Prodest etiam interdum balineo, interdum aquis frigidis uti; modo ungui, modo id ipsum neglegere; nullum genus cibi fugere, quo populus utatur; interdum in convictu esse, interdum ab eo se retrahere; modo plus iusto, modo non amplius adsumere; bis die potius quam semel cibum capere, et semper quam plurimum, dummodo hunc concoquat. Sed ut huius generis exercitationes cibique necessariae sunt, sic athletici supervacui: nam et intermissus propter civiles aliquas necessitates ordo exercitationis corpus adfligit, et ea corpora, quae more eorum repleta sunt, celerrime et senescunt et aegrotant. Concubitus vero neque nimis concupiscendus, neque nimis pertimescendus est. Rarus corpus  excitat, frequens solvit. Cum autem frequens non numero sit sed natura , ratione aetatis et temporis, scire licet eum non inutilem esse, quem corporis neque languor neque dolor sequitur. Idem interdiu peior est, noctu tutior, ita tamen, si neque illum cibus, neque hunc cum vigilia labor statim sequitur. Haec firmis servanda sunt, cavendumque ne in secunda valetudine adversae praesidia consumantur.
<cels. med. 1.2> At imbecillis, quo in numero magna pars urbanorum omnesque paene cupidi litterarum sunt, observatio maior necessaria est, ut, quod vel corporis vel loci vel studii ratio detrahit, cura restituat. Ex his igitur qui bene concoxit, mane tuto surget; qui parum, quiescere debet, et si mane surgendi necessitas fuit, redormire; qui non concoxit, ex toto conquiescere ac neque labori se neque exercitationi neque negotiis credere. Qui crudum sine praecordiorum dolore ructat, is ex intervallo aquam frigidam bibere, et se nihilo minus continere. Habitare vero aedificio lucido, perflatum aestivum, hibernum solem habente; cavere meridianum solem, matutinum et vespertinum frigus, itemque auras fluminum atque stagnorum; minimeque nubilo caelo soli aperienti se committere, ne modo frigus, modo calor moveat; quae res maxime gravidines  destillationesque concitat. Magis vero gravibus locis ista servanda sunt, in quibus etiam pestilentiam faciunt.  Scire autem licet integrum corpus esse, quo die mane urina alba, dein rufa est: illud concoquere, hoc concoxisse significat. Ubi experrectus est aliquis, paulum intermittere; deinde, nisi hiemps est, fovere os multa aqua frigida debet; longis diebus meridiari potius ante cibum; si minus, post eum. Per hiemem potissimum totis noctibus conquiescere; sin lucubrandum est, non post cibum id facere, sed post concoctionem. Quem interdiu vel domestica vel civilia officia tenuerunt, huic tempus aliquod servandum curationi corporis sui est. Prima autem eius curatio exercitatio est, quae semper antecedere cibum debet, in eo, qui minus laboravit et bene concoxit, amplior; in eo, qui fatigatus est et minus concoxit, remissior. Commode vero exercent clara lectio, arma, pila, cursus, ambulatio, atque haec non utique plana commodior est, siquidem melius ascensus quoque et descensus cum quadam varietate corpus moveat, nisi tamen id perquam inbecillum est: melior autem est sub divo quam in porticu; melior, si caput patitur, in sole quam in umbra, melior in umbra quam paries aut viridia efficiunt, quam quae tecto subest; melior recta quam flexuosa. Exercitationis autem plerumque finis esse debet sudor aut certe  lassitudo, quae citra fatigationem sit, idque ipsum modo minus, modo magis faciendum est. Ac ne his quidem athletarum exemplo vel certa esse lex vel inmodicus labor debet. Exercitationem recte sequitur modo unctio, vel in sole vel ad ignem; modo balineum, sed conclavi quam maxime et alto et lucido et spatioso. Ex his vero neutrum semper fieri oportet, sed saepius alterutrum pro corporis natura. Post haec paulum conquiescere opus est. Ubi ad cibum ventum est, numquam utilis est nimia satietas, saepe inutilis nimia abstinentia: si qua intemperantia subest, tutior est in potione quam in esca. Cibus a salsamentis, holeribus similibusque rebus melius incipit; tum caro adsumenda est, quae assa optima aut elixa est. Condita omnia duabus causis inutilia sunt, quoniam et plus propter dulcedinem adsumitur, et quod modo par est, tamen aegrius concoquitur. Secunda mensa bono stomacho nihil nocet, in inbecillo coacescit. Si quis itaque hoc parum valet, palmulas pomaque et similia melius primo cibo adsumit. Post multas potiones, quae aliquantum sitim excesserunt, nihil edendum est, post satietatem nihil agendum. Ubi expletus est aliquis, facilius concoquit, si, quicquid adsumpsit, potione aquae frigidae includit, tum paulisper invigilat, deinde bene dormit. Si quis interdiu se  inplevit, post cibum neque frigori neque aestui neque labori se debet committere: neque enim tam facile haec inani corpore quam repleto nocent. Si quibus de causis futura inedia est, labor omnis vitandus est.
<cels. med. 1.3> Atque haec quidem paene perpetua sunt. Quasdam autem observationes desiderant et novae res et corporum genera et sexus et aetates et tempora anni. Nam neque ex salubri loco in gravem, neque ex gravi in salubrem transitus satis tutus est. Ex salubri in gravem prima hieme, ex gravi in eum, qui salubris est, prima aestate transire melius est. Neque ex multa vero fame nimia satietas neque ex nimia satietate fames idonea est. Perclitaturque et qui semel et qui bis die cibum incontinenter contra consuetudinem adsumit. Item neque ex nimio labore subitum otium neque ex nimio otio subitus labore sine gravi noxa est. Ergo cum quis mutare aliquid volet, paulatim debebit adsuescere. Omnem etiam laborem facilius vel puer vel senex quam insuetus homo sustinet. Atque ideo quoque nimis otiosa vita utilis non est, quia potest incidere laboris necessitas. Si quando tamen insuetus aliquis laboravit, aut si multo plus quam solet etiam si qui adsuevit, huic ieiuno dormiendum est, multo magis etiam si os amarum est vel oculi caligant, aut venter perturbatur: tum enim non dormiendum tantummodo ieiuno est, sed etiam in posterum diem permanendum, nisi cito id quies sustulit. Quod si  factum est, surgere oportet et lente paulum ambulare. At si somni necessitas non fuit, quia modice magis aliquis laboravit, tamen ingredi aliquid eodem modo debet. Communia deinde omnibus sunt post fatigationem cibum sumpturis: ubi paulum ambulaverunt, si balneum non est, calido loco vel in sole vel ad ignem ungui atque sudare; si est, ante omnia in tepidario sedere, deinde ubi paululum conquierunt, intrare et descendere in solium; tum multo oleo ungui leniter perfricari, iterum in solium descendere, post haec os aqua calida, deinde frigida fovere. Balneum his fervens idoneum non est. Ergo si nimium alicui fatigato paene febris est, huic abunde est loco tepido demittere se inguinibus tenus in aquam calidam, cui paulum olei sit adiectum, deinde totum quidem corpus, maxime tamen eas partes, quae in aqua fuerunt, leviter perfricare ex oleo, cui vinum et paulum contriti salis sit adiectum. Post haec omnibus fatigatis aptum est cibum sumere, eoque umido uti, aqua vel certe diluta potione esse contentos, maximeque ea, quae moveat urinam. Illud quoque nosse oportet, quod ex labore sudanti frigida potio perniciosissima est atque etiam, cum sudor se remisit, itinere fatigatis inutilis. A balineo quoque venientibus Asclepiades inutilem eam iudicavit; quod in iis verum est, quibus alvus facile nec tuto resolvitur quique facile inhorrescunt; perpetuum  in omnibus non est, cum potius naturale sit potione aestuantem stomachum refrigerari, frigentem calefieri. Quod ita praecipio, ut tamen fatear, ne ex hac quidem causa sudanti adhuc frigidum bibendum esse. Solet etiam prodesse post varium cibum frequentesque dilutas potiones vomitus, et postero die longa quies, deinde modica exercitatio. Si adsidua fatigatio urguet, in vicem modo aquam, modo vinum bibendum est, raro balineo utendum. Levatque lassitudinem etiam laboris mutatio; eumque, quem novum genus eiusdem laboris pressit, id quod in consuetudine est, reficit. Fatigato cotidianum cubile tutissimum est: lassat enim quod contra consuetudinem, seu molle seu durum est. Proprie quaedam ad eum pertinent, qui ambulando fatigatur. Hunc reficit in ipso quoque itinere frequens frictio, post iter primum sedile, deinde unctio; tum calida aqua in balineo magis superiores partes quam inferiores foveat. Si quis vero exustus in sole est, huic in balneum protinus eundum perfundendumque oleo corpus et caput; deinde in solium bene calidum descendendum est; tum multa aqua per caput infundenda, prius calida, deinde frigida. At ei, qui perfrixit, opus est in balineo primum involuto sedere, donec insudet; tum ungui, deinde lavari; cibum modicum, deinde potiones meracas adsumere. Is vero, qui navigavit et nausea pressus est, si multam bilem evomuit, vel abstinere a cibo debet vel paulum aliquid adsumere. Si pituitam acidam effudit, utique sumere cibum, sed adsueto leviorem: si sine vomitu nausea fuerit, vel abstinere vel post cibum vomere. Qui vero toto die vel in vehiculo vel in spectaculis sedit, huic nihil currendum sed lente ambulandum est. Lenta quoque in balineo mora, deinde cena exigua prodesse consuerunt. Si quis in balineo aestuat, reficit hunc ore exceptum et in eo retentum acetum; si id non est, eodem modo frigida aqua sumpta. Ante omnia autem norit quisque naturam sui corporis, quoniam alii graciles, ali obessi sunt, alii calidi, alii frigidiores, alii umidi, alii sicci; alios adstricta, alios resoluta alvus exercet. Raro quisquam non aliquam partem corporis inbecillam habet. Tenuis vero homo inplere se debet, plenus extenuare; calidus refrigerare, frigidus calefacere; madens siccare, siccus madefacere; itemque alvum firmare is, cui fusa, solvere is, cui adstricta est: succurrendumque semper parti maxime laboranti est. Implet autem corpus modica exercitatio, frequentior quies, unctio et, si post prandium est, balineum; contracta alvus, modicum frigus hieme, somnus et plenus et non nimis longus, molle cubile, animi securitas, adsumpta per cibos et potiones maxime dulcia et pinguia; cibus et frequentior et quantus plenissimus potest concoqui. Extenuat corpus aqua calida, si quis in ea descendit, magisque si salsa est; ieiuno balineum, inurens sol ut omnis calor, cura, vigilia; somnus nimium vel brevis vel longus, per aestatem durum cubile; cursus, multa ambulatio, omnisque vehemens exercitatio; vomitus, deiectio, acidae res et austerae; et semel die adsumptae epulae; et vini non praefrigidi ieiuno potio in consuetudinem adducta. Cum vero inter extenuantia posuerim vomitum et deiectionem, de his quoque proprie quaedam dicenda sunt. Reiectum esse ab Asclepiade vomitum in eo volumine, quod De tuenda sanitate composuit, video; neque reprehendo, si offensus eorum est consuetudine, qui cotidie eiciendo vorandi facultatem moliuntur. Paulo etiam longius processit; idem purgationes quoque eodem volumine expulit: et sunt eae perniciosae, si nimis valentius medicamentis fiunt. 18 Sed haec tamen summovenda esse non est perpetuum, quia corporum temporumque ratio potest ea facere necessaria, dum et modo et non nisi cum opus est adhibeantur. Ergo ille quoque ipse, si quid iam corruptum esset, expelli debere confessus est: ita non ex toto res condemnanda est. Sed esse eius etiam plures causae possunt; estque in ea quaedam paulo subtilior observatio adhibenda.  Vomitus utilior est hieme quam aestate: nam tunc et pituitae et capitis gravitas maior subest. Inutilis est gracilibus et inbecillum stomachum habentibus: utilis plenis, biliosis omnibus, si vel nimium se replerunt, vel parum concoxerunt. Nam sive plus est quam quod concoqui possit, periclitari ne conrumpatur non oportet: si vero corruptum est, nihil commodius est quam id, qua via primum expelli potest, eicere. Itaque ubi amari ructus cum dolore et gravitate praecordiorum sunt, ad hunc protinus confugiendum est. Item prodest ei, cui pectus aestuat et frequens saliva vel nausea est, aut sonant aures, aut madent oculi, aut os amarum est; similiterque ei, qui vel caelum vel locum mutat; isque, quibus, si per plures dies non vomuerunt, dolor praecordia infestat. Neque ignoro inter haec praecipi quietem, quae non semper contingere potest agendi necessitatem habentibus, nec in omnibus idem facit. Itaque istud luxuriae causa fieri non oportere confiteor: interdum valetudinis causa recte fieri experimentis credo cum eo tamen, ne quis, qui valere et senescere volet, hoc cottidianum habeat. Qui vomere post cibum volt, si ex facili facit, aquam tantum tepidam ante debet adsumere; si difficilius, aquae vel salis vel mellis paulum adicere. At qui mane vomiturus est, ante bibere mulsum vel hysopum, aut esse radiculam debet, deinde aquam tepidam, ut supra scriptum est, bibere. Cetera, quae antiqui medici praeceperunt, stomachum omnia infestant. Post vomitum, si stomachus infirmus est, paulum cibi, sed huius idonei, gustandum, et aquae frigidae cyathi tres bibendi sunt, nisi tamen fauces vomitus exasperarint. Qui vomuit, si mane id fecit, ambulare debet, tum ungi, dein cenare; si post cenam, postero die lavari et in balneo sudare. Inde proximus cibus mediocris utilior est isque esse debet cum pane hesterno, vino austero meraco et carne assa cibisque omnibus quam siccissimis. Qui vomere bis in mense vult, melius consulet, si biduo continuarit, quam si post quintum decimum diem vomuerit, nisi haec mora gravitatem pectori faciet.  Deiectio autem medicamento quoque petenda est, ubi venter suppressus parum reddit, ex eoque inflationes, caligines, capitis dolores, aliaque superioris partis mala increscunt. Quid enim inter haec adiuvare possunt quies et inedia quae per illas maxime eveniunt? Qui deicere volet, primum cibis vinisque utetur iis, qui hoc praestant; dein, si parum illa proficient, aloen sumat. Sed purgationes quoque, ut interdum necessariae sunt, sic, ubi frequentes sunt, periculum adferunt: adsuescit enim non ali corpus, cum omnibus morbis obnoxia maxime infirmitas sit.  Calefacit autem unctio, aqua salsa, magisque si calida est, omnia salsa, amara, carnosa; si post cibum est, balneum, vinum austerum. Refrigerant in ieiunio et balneum et somnus, nisi nimis longus est, omnia acida, aqua quam frigidissima, oleum, si aqua miscetur.  Umidum autem corpus efficit labor maior quam ex consuetudine, frequens balineum, cibus plenior, multa potio, post hanc ambulatio et vigilia; per se quoque ambulatio multa et matutina et vehemens, exercitationi non protinus cibus adiectus; ea genera escae, quae veniunt ex locis frigidis et pluviis et inriguis. Contra siccat modica exercitatio, fames, unctio sine aqua, calor, sol modicus, frigida aqua, cibus exercitationi statim subiectus, et is ipse ex siccis et aestuosis locis veniens. Alvum adstringit labor, sedile, creta figularis corpori inlita, cibus inminutus, et is ipse semel die adsumptus ab eo, qui bis solet; exigua potio neque adhibita, nisi cum cibi quis, quantum adsumpturus est, cepit, post cibum quies. Contra solvit aucta ambulatio atque esca potusque, motus, qui post cibum est, subinde potiones cibo inmixtae. Illud quoque scire oportet, quod ventrem vomitus solutum conprimit, compressum solvit; itemque conprimit is vomitus, qui statim post cibum est, solvit is, qui tarde supervenit.  Quod ad aetates vero pertinet, inediam facillime sustinent mediae aetates, minus iuvenes, minime pueri et senectute confecti. Quo minus fert facile quisque, eo saepius debet cibum adsumere, maximeque eo eget, qui increscit. Calida lavatio et pueris et senibus apta est. Vinum dilutius pueris, senibus meracius: neutri aetati, quae inflationes movent. Iuvenum minus quae adsumant et quomodo curentur,  interest. Quibus iuvenibus fluxit alvus, plerumque in senectute contrahitur: quibus in adulescentia fuit adstricta, saepe in senectute solvitur. Melior est autem in iuvene fusior, in sene adstrictior.  Tempus quoque anni considerare oportet. Hieme plus esse convenit, minus sed meracius bibere; multo pane uti, carne potius elixa, modice holeribus; semel die cibum capere, nisi si nimis venter adstrictus est. Si prandet aliquis, utilius est exiguum aliquid, et ipsum siccum sine carne, sine potione sumere. Eo tempore anni calidis omnibus potius utendum est vel calorem moventibus. Venus tum non aeque perniciosa est. At vere paulum cibo demendum, adiciendum potioni, sed dilutius tamen bibendum est; magis carne utendum, magis holeribus; transeundum paulatim ad assa ab elixis. Venus eo tempore anni tutissima est. Aestate vero et potione et cibo saepius corpus eget; ideo prandere quoque commodum est. Ei tempori aptissima sunt et caro et holus, potio quam dilutissima, ut et sitim tollat nec corpus incendat; frigida lavatio, caro assa, frigidi cibi vel qui refrigerent. Ut saepius autem cibo utendum, sic exiguo est. Per autumnum propter caeli varietatem periculum maximum est. Itaque neque sine veste neque sine calceamentis prodire oportet, praecipueque diebus frigidioribus, neque sub divo nocte dormire, aut certe bene operiri. Cibo vero iam paulo pleniore uti licet, minus sed meracius bibere. Poma nocere quidam putant, quae inmodice toto die plerumque sic adsumuntur, ne quid ex densiore cibo remittatur. Ita non haec sed consummato omnium nocet; ex quibus in nullo tamen minus quam in his noxae est. Sed his uti non saepius quam alio cibo convenit. Denique aliquid densiori cibo, cum hic accedit, necessarium est demi. Neque aestate vero neque autumno utilis venus est, tolerabilior tamen per autumnum: aestate in totum, si fieri potest, abstinendum est.
<cels. med. 1.4> Proximum est, ut de iis dicam, qui partes aliquas corporis inbecillas habent. Cui caput infirmum est, is si bene concoxit, leniter perfricare id mane manibus suis debet; numquam id, si fieri potest, veste velare; ad cutem tonderi. Utileque lunam vitare, maximeque ante ipsum lunae solisque concursum; sed nusquam post cibum Si cui capilli sunt, cotidie pectere, multum ambulare, sed, si licet, neque sub tecto neque in sole; ubique autem vitare solis ardorem, maximeque post cibum et vinum; potius ungui quam lavari, numquam ad flammam ungui, interdum ad prunam. Si in balineum venit, sub veste primum paulum in tepidario insudare, ibi ungui; tum transire in caldarium; ubi sudavit, in solium non descendere, sed multa calida aqua per caput se totum perfundere, tum tepida, deinde frigida, diutiusque ea caput quam ceteras partes perfundere; deinde id aliquamdiu perfricare, novissime detergere et unguere. Capiti nihil aeque prodest atque aqua frigida: itaque is, cui hoc infirmum est, per aestatem id bene largo canali cotidie debet aliquamdiu subicere. Semper autem, etiamsi sine balineo unctus est neque totum corpus refrigerare sustinet, caput tamen aqua frigida perfundere: sed cum ceteras partes adtingi nolit, demittere id, ne ad cervices aqua descendat; eamque, ne quid oculis aliisve partibus noceat, defluentem subinde manibus ad os regerere. Huic modicus cibus necessarius est, quem facile concoquat; isque, si ieiuno caput laeditur, adsumendus etiam medio die est; si non laeditur, semel potius. Bibere huic adsidue vinum dilutum leve quam aquam magis expedit, ut, cum caput gravius esse coeperit, sit quo confugiat. Eique ex toto neque vinum neque aqua semper utilia sunt: medicamentum utrumque est, cum in vicem adsumitur. Scribere, legere, voce contendere huic opus non est, utique post cenam; post quam ne cogitatio quidem ei satis tuta est; maxime tamen vomitus alienus est.
<cels. med. 1.5> Neque vero iis solis, quos capitis inbecillitas torquet, usus aquae frigidae prodest, sed iis etiam, quos adsiduae lippitudines, gravidines, destillationes tonsillaeque male habent. His autem non caput tantum cottidie perfundendum est, sed os quoque multa frigida aqua fovendum est; praecipueque omnibus, quibus hoc utile auxilium est, eo utendum est, ubi gravius caelum austri reddiderunt. Cumque omnibus inutilis sit post cibum aut contentio aut agitatio animi, tum iis praecipue, qui vel capitis vel arteriae dolores habere consuerunt, vel quoslibet alios oris adfectus. Vitari etiam gravidines destillationesque possunt, si quam minime qui his opportunus est loca aquasque mutet; si caput in sole protegit, ne incendatur, neu subito ex repentino nubilo frigus id moveat; si post concoctionem ieiunus caput radit; si post cibum neque legit neque scribit.
<cels. med. 1.6> Quem vero frequenter cita alvus exercet, huic opus est pila similibusque superiores partes exercere; dum ieiunus est, ambulare; vitare solem, continua balinea; ungi citra sudorem; non uti cibis variis, minimeque iurulentis, aut leguminibus holeribusque, iisque, quae celeriter descendunt; omnia denique fugere, quae tarde concocuntur. Venatio durique pisces et ex domesticis animalibus assa caro maxime iuvant. Numquam vinum salsum bibere expedit, ne tenue quidem aut dulce, sed austerum et plenius, neque id ipsum pervetus. Si mulso uti volet, id ex decocto melle faciendum est. Si frigidae potiones ventrem eius non turbant, his utendum potissimum est. Si quid offensae in cena sensit, vomere debet, idque postero quoque die facere; tertio modici ponderis panem ex vino esse, adiecta uva ex olla vel ex defruto similibusque aliis; deinde ad consuetudinem redire. Semper autem post cibum conquiescere, ac neque intendere animum, neque ambulatione quamvis levi dimoveri.
<cels. med. 1.7> At si laxius intestinum dolore consuevit, quod colum nominant, cum id nihil nisi genus inflationis sit, id agendum est, ut concoquat aliquis; ut lectione aliisque generibus exerceatur; utatur balineo calido, cibis quoque et potionibus calidis, denique omni modo frigus vitet, item dulcia omnia leguminaque et quicquid inflare consuevit.
<cels. med. 1.8> Si quis vero stomacho laborat, legere clare debet et post lectionem ambulare; tum pila et armis aliove quo genere, quo superior pars movetur, exerceri; non aquam sed vinum calidum bibere ieiunus; cibum bis die adsumere, sic tamen ut facile concoquat; uti vino tenui et austero, et si post cibum, frigidis potius potionibus. Stomachum autem infirmum indicant pallor, macies, praecordiorum dolor, nausea, et nolentium vomitus, ieiuno dolor capitis; quae in quo non sunt, is firmi stomachi est. Neque credendum utique nostris est, qui cum in adversa valetudine vinum aut frigidam aquam concupiverunt, deliciarum patrocinium in accusationem non merentis stomachi habet. At qui tarde concocunt, et quorum ideo praecordia inflantur, quive propter ardorem aliquem noctu sitire consuerunt, ante quam conquiescant duos tresve cyathos per tenuem fistulam bibant. Prodest etiam adversus tardam concoctionem clare legere, deinde ambulare, tum vel ungui vel lavari; adsidue vinum frigidum bibere, et post cibum magnam potionem, sed, ut supra dixi, per siphonem; deinde omnes potiones aqua frigida includere. Cui vero cibus acescit, is ante eum bibere aquam egelidam debet et vomere: at si cui ex hoc frequens deiectio incidit, quotiens alvus ei constiterit, frigida potione potissimum utatur.
<cels. med. 1.9> Si cui vero dolere nervi solent, quod in podagra cheiragrave esse consuevit, huic, quantum fieri potest, exercendum id est, quod adfectum est, obiciendumque labori et frigori, nisi cum dolor increvit. Sub divo quies optima est. Venus semper inimica est; concoctio, sicut in omnibus corporis adfectibus, necessaria: cruditas enim id maxime laedit, et quotiens offensum corpus est, vitiosa pars maxime sentit.  Ut concoctio autem omnibus vitiis occurrit, sic rursus aliis frigus, aliis calor; quae sequi quisque pro habitu corporis sui debet. Frigus inimicum est seni, tenui, vulneri, praecordiis, intestinis, vesicae, auribus, coxis, scapulis, naturalibus, ossibus, dentibus, nervis, vulvae, cerebro. Idem summam cutem facit pallidam, aridam, duram, nigram; ex hoc horrores tremores nascuntur. At prodest iuvenibus et omnibus plenis; erectiorque mens est, et melius concoquitur, ubi frigus quidem est sed cavetur. Aqua vero frigida infusa, praeterquam capiti, etiam stomacho prodest, etiam articulis doloribusque, qui sunt sine ulceribus, item rubicundis nimis hominibus, si dolore vacant. Calor autem adiuvat omnia, quae frigus infestat, item lippientis, si nec dolor nec lacrimae sunt, nervos quoque, qui contrahuntur, praecipueque ea ulcera, quae ex frigore sunt. Idem corporis colorem bonum facit, urinam movet. Si nimius est, corpus effeminat, nervos emollit, stomachum solvit. Minime vero frigus et calor tuta sunt, ubi subita insuetis sunt: nam frigus lateris dolores aliaque vitia, frigida aqua strumas excitat. Calor concoctionem prohibet, somnum aufert, sudorem digerit, obnoxium morbis pestilentibus corpus efficit.
<cels. med. 1.10> Est etiam observatio necessaria, qua quis in petilentia utatur adhuc integer, cum tamen securus esse non possit. Tum igitur oportet peregrinari, navigare, ubi id non licet, gestari, ambulare sub diu ante aestum leniter eodemque modo ungui; et, ut supra (9.1-3, 6) comprensum est, vitare fatigationem, cruditatem, frigus, calorem, libidinem, multoque magis se continere, si qua gravitas in corpore est. Tum neque mane surgendum neque pedibus nudis ambulandum est, minime post cibum aut balineum; neque ieiuno neque cenato vomendum est, neque movenda alvus; atque etiam, si per se mota est, conprimenda est. Abstinendum potius, si plenius corpus est, itemque vitandum balneum, sudor, somnus meridianus, utique si cibus quoque antecessit; qui tamen semel die tum commodius adsumitur, insuper etiam modicus, ne cruditatem moveat. Alternis diebus in vicem modo aqua modo vinum bibendum est. Quibus servatis ex reliqua victus consuetudine quam minimum mutari debet. Cum vero haec in omni pestilentia facienda sint, tum in ea maxime, quam austri excitarint. Atque etiam peregrinantibus eadem necessaria sunt, ubi gravi tempore anni discesserunt ex suis sedibus, vel ubi in graves regiones venerunt. Ac si cetera res aliqua prohibebit, utique retineri debebit a vino ad aquam, ab hac ad vinum qui supra positus est transitus.


==> anc/data/voynich-units/latin/celsus.de_medicina.part.2.tess <==
<cels. med. 2.pr> Instantis autem adversae valetudinis signa conplura sunt. In quibus explicandis non dubitabo auctoritate antiquorum virorum uti, maximeque Hippocratis, cum recentiores medici, quamvis quaedam in curationibus mutarint, tamen haec illos optime praesagisse fateantur. Sed antequam dico (capp. 2 seqq.), quibus praecedentibus morborum timor subsit, non alienum videtur exponere, quae tempora anni (1, 1-2), quae tempestatum genera (1, 3-4), quae partes aetatis, qualia corpora maxime tuta vel periculis oportuna sint (1, 5), quod genus adversae valetudinis in quo timeri maxime possit (1, 6-23), non quo non omni tempore, in omni tempestatum genere omnis aetatis, omnis habitus homines per omnia genera morborum et aegrotent et moriantur, sed quo minus frequentius tamen quaedam eveniant, ideoque utile sit scire unumquemque, quid et quando maxime caveat.
<cels. med. 2.1> Igitur saluberrimum ver est, proxime deinde ab hoc hiemps; periculosior quam salubrior aestas, autumnus longe periculosissimus. Ex tempestatibus vero optimae aequales sunt, sive frigidae sive calidae; pessimae, quae maxime variant; quo fit, ut autumnus plurimos opprimat. Nam fere meridianis temporibus calor, nocturnis atque matutinis simulque etiam vespertinis frigus est. Corpus ergo, et aestate et subinde meridianis caloribus relaxatum, subito frigore excipitur. Sed ut eo tempore id maxime fit, sic, quandocumque evenit, noxium est.  Ubi aequalitas autem est, tamen saluberrimi sunt sereni dies; meliores pluvii quam tantum nebulosi nubilive, optimique hieme qui omni vento vacant, aestate quibus favonii perflant. Si genus aliud ventorum est, salubriores septentrionales quam subsolani vel austri sunt, sic tamen haec, ut interdum regionum sorte mutentur. Nam fere ventus ubique a mediterraneis regionibus veniens salubris, a mari gravis est. Neque solum in bono tempestatium habitu certior valetudo est, sed priores morbi quoque, si qui inciderunt, leviores sunt et promptius finiuntur. Pessimum aegro caelum est, quod aegrum fecit, adeo ut in id quoque genus, quod natura peius est, in hoc statu salubris mutatio sit.  At aetas media tutissima est, quae neque iuventae calore, neque senectutis frigore infestatur. Longis morbis senectus, acutis adulescentia magis patet. Corpus autem habilissimum quadratum est, neque gracile neque obesum. Nam longa statura, ut in iuventa decora est, sic matura senectute conficitur, gracile corpus infirmum, obesum hebes est.  Vere tamen maxime, quae cum umoris motu novantur, in metu esse consuerunt. Ergo tum lippitudines, pustulae, profusio sanguinis, abscessus corporis, quae ἀποστήματαGraeci nominant, bilis atra, quam μελανχολίαν appellant, insania, morbus comitialis, angina, gravidines, destillationes oriri solent. I quoque morbi, qui in articulis nervisque modo urguent modo quiescunt, tum maxime et inchoantur et repetunt.  At aestas non quidem vacat plerisque his morbis sed adicit febres vel continuas vel ardentes vel tertianas, vomitus, alvi deiectiones, auricularum dolores, ulcera oris, cancros et in ceteris quidem partibus, sed maxime obscenis, et quicquid sudore hominem resolvit.  Vix quicquam ex his in autumnum non incidit: sed oriuntur quoque eo tempore febres incertae, lienis dolor, aqua inter cutem, tabes, quam Graeci φθίσινnominant, urinae difficultas, quam στραγγουρίανappellant, tenuioris intestini morbus quem ileon nominant, levitas intestinorum, qui lienteria vocatur, coxae dolores, morbi comitiales. Idemque tempus et diutinis malis fatigatos, et ab aestate tantum proxima pressos interemit, et alios novis morbis conficit; et quosdam longissimis inplicat, maximeque quartanis, quae per hiemem quoque exerceant. Nec aliud magis tempus pestilentiae patet, cuiuscumque ea generis est; quamvis variis rationibus nocet. Hiemps autem capitis dolores, tussim et quicquid in faucibus in lateribus in visceribus mali contrahitur, inritat.  Ex tempestatibus aquilo tussim movet, fauces exasperat, ventrem adstringit, urinam supprimit, horrores excitat, item dolores lateris et pectoris. Sanum tamen corpus spissat et mobilius atque expeditius reddit. Auster aures hebetat, sensum tardat, capitis dolores movet, alvum solvit, totum corpus efficit hebes, umidum, languidum. Ceteri venti, quo vel huic vel illi propiores sunt, eo magis vicinos his illisve affectus faciunt. Denique omnis calor iecur et lienem inflat, mentem hebetat; ut anima deficiat, ut sanguis prorumpat, efficit. Frigus modo nervorum distentionem, modo rigorem infert; illud spasmos, hoc tetanos Graece nominatur; nigritiem in ulceribus, horrores in febribus excitat. In siccitatibus acutae febres, lippitudines, tormina, urinae difficultas, articulorum dolores oriuntur; per imbres longae febres, alvi deiectiones, angina, cancri,  morbi comitiales, resolutio nervorum (paralysin Graeci nominant). Neque solum interest, quales dies sint, sed etiam, quales ante praecesserint. Si hiemps sicca septentrionales ventos habuit, ver autem austros et pluvias exhibet, fere subeunt lippitudines, tormina, febres, maximeque in mollioribus corporibus, ideoque praecipue in muliebribus. Si vero austri pluviaeque hiemem occuparunt, ver autem frigidum et siccum est, gravidae quidem feminae, quibus tum adest partus, abortu periclitantur; eae vero, quae gignunt, inbecillos vixque vitales edunt. Ceteros lippitudo arida et, si seniores sunt, gravedines atque destillationes male habent. At si a prima hieme austri ad ultimum ver continuarint, laterum dolores et insania febricitantium, quam phrenesin appellant, celerrime rapiunt. Ubi vero calor a primo vere orsus aestatem quoque similem exhibet, necesse est multum sudorem in febribus subsequi. At si sicca aestas aquilones habuit, autumno vero imbres austrique sunt, tota hieme, quae proxima est, tussis, destillatio, raucitas, in quibusdam etiam tabes oritur. Sin autem autumnus quoque aeque siccus iisdem aquilonibus perflatur, omnibus quidem mollioribus corporibus, inter quae muliebria esse proposui, secunda valetudo contingit: durioribus vero instare possunt et aridae lippitudines, et febres partim acutae partim longae, et ii morbii, qui ex atra bile nascuntur.  Quod ad aetates vero pertinet, pueri proximique  his vero optime valent, et aestate prima tutissimi sunt, senes aestate et autumni prima parte, iuvenes hieme quique inter iuventam senectutemque sunt. Inimicior senibus hiemps, aestas adulescentibus est. Tum sique inbecillitas oritur, proximum est, ut infantes tenerosque adhuc pueros serpentia ulcera oris, quae ἄφθας Graeci nominant, vomitus, nocturnae vigiliae, aurium umor, circa umbilicum inflammationes exerceant. Propriae etiam dentientium gingivarum exulcerationes, febriculae, interdum nervorum distentiones, alvi deiectiones; maximeque caninis dentibus orientibus male habent; quae pericula plenissimi cuiusque sunt, et cui maxime venter adstrictus est. At ubi aetas paulum processit, glandulae, et vertebrarum, quae in spina sunt, aliquae inclinationes, struma, verrucarum quaedam genera dolentia ἀκροχορδόνας Graeci appellant) et plura alia tubercula oriuntur. Incipiente vero iam pube, et ex iisdem multa, et longae febres, sanguinis ex naribus cursus. Maximeque omnis pueritia, primum circa quadragesimum diem, deinde septimo mense, tum septimo anno, postea circa pubertatem periclitatur. Si qua etiam genera morborum in infantem inciderunt, ac neque pubertate neque primis coitibus neque in femina primis menstruis finita sunt, fere longa sunt: saepius tamen morbi pueriles, qui diutius manserunt, terminantur. Adulescentia morbis acutis item comitialibus tabique maxime obiecta est; fereque iuvenes sunt, qui sanguinem expuunt. Post hanc aetatem laterum et pulmonis dolores, lethargus, cholera, insania, sanguinis per quaedam velut ora venarum ἁιμοῤῥοιδιας* Graeci appellant) profusio. In senectute spiritus et urinae difficultas, gravedo, articulorum et renum dolores, nervorum resolutiones, malus corporis habitus (καχεξίαν Graeci appellant), nocturnae vigiliae, vitia longiora aurium, oculorum, etiam narium, praecipueque soluta alvus, et quae secuntur hanc, tormina vel levitas intestinorum ceteraque ventris fusi mala. Praeter haec graciles tabes, deiectiones, destillationes, item viscerum et laterum dolores fatigant. Obesi plerumque acutis morbis et difficultate spirandi strangulantur, subitoque saepe moriuntur; quod in corpore tenuiore vix evenit.
<cels. med. 2.2> Ante adversam autem valetudinem, ut supra (II prooem. 1) dixi, quaedam notae oriuntur, quarum omnium commune est aliter se corpus habere atque consuevit, neque in peius tantum sed etiam in melius. Ergo si plenior aliquis et speciosior et coloratior factus est, suspecta habere bona sua debet; quae quia neque in eodem habitu subsistere neque ultra progredi possunt, fere retro quasi ruina quadam revolvuntur. Peius tamen signum est, ubi aliquis contra consuetudinem emacuit et colorem decoremque amisit, quoniam in iis, quae superant, est quod morbus demat; in iis, quae desunt, non est quod ipsum morbum ferat. Praeter haec protinus timeri debet, si graviora membra sunt, si crebra ulcera oriuntur, si corpus supra consuetudinem inca luit; si gravior somnus pressit, si tumultuosa somnia fuerunt, si saepius expergiscitur aliquis quam adsuevit, deinde iterum soporatur; si corpus dormientis circa partes aliquas contra consuetudinem insudat, maximeque si circa pectus, aut cervices, aut crura vel genua vel coxas. Item si marcet animus, si loqui et moveri piget, si corpus torpet; si dolor praecordiorum est aut totius pectoris aut, qui in plurimis evenit, capitis; si salivae plenum os est, si oculi cum dolore vertuntur, si tempora adstricta sunt, si membra inhorrescunt, si spiritus gravior est; si circa frontem intentae venae moventur, si frequentes oscitationes; si genua quasi fatigata sunt, totumve corpus lassitudinem sentit. Ex quibus saepe plura, numquam non aliqua febrem antecedunt. In primis tamen illud considerandum est, num cui saepius horum aliquid eveniat neque ideo corporis ulla difficultas subsequatur. Sunt enim quaedam proprietates hominum, sine quarum notitia non facile quicquam in futurum praesagiri potest. Facile itaque securus est in iis aliquis, quae saepe sine periculo evasit: ille sollicitari debet, cui haec nova sunt, aut qui ista numquam sine custodia sui tuta habuit.
<cels. med. 2.3> Ubi vero febris aliquem occupavit, scire licet non periclitari, si in latus aut dextrum aut sinistrum, ut ipsi visum est, cubat, cruribus paulum reductis, qui fere sani quoque iacentis habitus est; si facile convertitur, si noctu dormit, interdiu vigilat; si ex facili spirat, si non conflictatur; si circa umbilicum et pubem cutis plena est; si praecordia eius sine ullo sensu doloris aequaliter mollia in utraque parte sunt: quod si paulo tumidiora sunt, sed tamen digitis cedunt et non dolent, haec valetudo, ut spatium aliquod habebit, sic tuta erit. Corpus quoque, quod aequaliter molle et calidum est, quodque aequaliter totum insudat, et cuius febricula eo sudore finitur, securitatem pollicetur. Sternumentum etiam inter bona indicia est, et cupiditas cibi vel a primo servata, vel etiam post fastidium orta. Neque terrere debet ea febris, quae eodem die finita est, ac ne ea quidem, quae, quamvis longiore tempore evanuit, tamen ante alteram accessionem ex toto quievit, sic ut corpus integrum, quod εἰλικρινές Graeci vocant, fieret. Si quis autem incidit vomitus, mixtus esse et bile et pituita debet, et in urina subsidere album, leve, aequale, sic ut etiam, si quae quasi nubeculae innatarint, in imum deferantur. At venter ei, qui a periculo tutus est, reddit mollia, figurata, eodem fere tempore, quo secunda valetudine adsuevit, modo convenientia iis, quae adsumuntur. Peior cita alvus est: sed ne haec quidem terrere protinus debet, si matutinis temporibus coacta magis est, aut si procedente tempore paulatim contrahitur et rufa est neque foeditate odoris similem alvum sani hominis excedit. Ac lumbricos quoque aliquos sub finem morbi descendisse nihil nocet. Si inflatio in superioribus partibus dolorem tumoremque fecit, bonum signum est sonus ventris inde ad inferiores partes evolutus, magisque etiam, si sine difficultate cum stercore excessit.
<cels. med. 2.4> Contra gravis morbi periculum est, ubi supinus aeger iacet porrectis manibus et cruribus; ubi residere volt in ipso acuti morbi impetu, praecipueque pulmonibus laborantibus; ubi nocturna vigilia premitur, etiamsi interdiu somnus accedit; ex quo tamen peior est, qui inter quartam horam et noctem est, quam qui matutino tempore ad quartam. Pessimum tamen est, si somnus neque noctu neque interdiu accedit: id enim fere sine continuo dolore esse non potest. Neque vero signum bonum est etiam somno ultra debitum urgueri, peiusque, quo magis se sopor interdiu noctuque continuat. Mali etiam morbi testimonium est vehementer et crebro spirare, a sexto die coepisse inhorrescere, pus expuere, vix excreare, dolorem habere continuum, difficulter morbum ferre, iactare bracchia et crura, sine voluntate lacrimare; habere umorem glutinosum dentibus inhaerentem, cutem circa umbilicum et pubem macram, praecordia inflammata, dolentia, dura, tumida, intenta, magisque si haec dextra parte quam sinistra sunt; periculosissimum tamen est, si  venae quoque ibi vehementer agitantur. Mali etiam morbi signum est nimis celeriter emacrescere; caput et pedes manusque calidas habere ventre et lateribus frigentibus, aut frigidas extremas partes acuto morbo urguente, aut post sudorem inhorrescere; aut post vomitum singultum esse vel rubere oculos; aut post cupiditatem cibi postve longas febres hunc fastidire; aut multum sudare, maximeque frigido sudore, aut habere sudores non per totum corpus aequales, quique febrem non finiant, et febres eas, quae cotidie tempore eodem revertantur, quaeve semper pares accessiones habeant neque tertio quoque die leventur quaeque continuent, ut per accessiones increscant, tantum per decessiones molliantur, neque umquam integrum corpus dimittant. Pessimum est, si ne levatur quidem febris, sed aeque concitata continuat. Periculosum etiam est post arcuatum morbum febrem oriri, utique si praecordia dextra parte dura manserunt. Ac dolentibus his nulla acuta febris leviter terrere nos debet; neque umquam in acuta febre aut a somno non est terribilis nervorum distentio. Timere etiam ex somno mali morbi est, itemque in prima protinus febre mentem esse turbatam membrumve aliquod esse resolutum; ex quo casu quamvis vita redditur, tamen id fere membrum debilitatur. Vomitus etiam periculosus est si sincerus est nec ei pituita vel bilis est mixta, peiorque, si viridis aut niger. At mala urina est, in qua subsidunt subrubra et levia; deterior, in qua quasi folia quaedam tenuia atque alba; pessima ex his, si tamquam ex furfuribus  factas nubeculas repraesentat. Diluta quoque atque alba vitiosa est, sed in phreneticis maxime. Alvus autem mala est ex toto suppressa; periculosa etiam, quae inter febres fluens conquiescere hominem in cubili non patitur, utique, si quod descendit est perliquidum aut albidum aut pallidum aut spumans. Praeter haec periculum ostendit id quod excernitur, si est exiguum, glutinosum, leve, album, idemque subpallidum; vel si est aut lividum aut biliosum aut cruentum aut peioris odoris quam ex consuetudine. Malum est etiam, quod post longas febres sincerum est.
<cels. med. 2.5> Post haec indicia votum est longum morbum fieri: sic enim necesse est, nisi occidit. Neque vitae alia spes in magnis malis est, quam ut impetum morbi trahendo aliquis effugiat porrigaturque in id tempus, quod curationi locum praestet. Protinus tamen signa quaedam sunt, ex quibus colligere possimus morbum, etsi non interemit, longius tamen tempus habiturum: ubi frigidus sudor inter febres non acutas circa caput tantum aut cervices oritur, aut ubi febre non quiescente corpus insudat, aut ubi corpus modo frigidum modo calidum est et color alius ex alio fit, aut ubi, quod inter febres aliqua parte abscessit, ad sanitatem non pervenit, aut ubi aeger pro spatio parum emacrescit; item si urina modo pura et liquida est, modo habet quaedam subsidentia, aut si levia atque alba rubrave sunt, quae in ea subsidunt, aut si quasdam quasi miculas repraesentat, aut si bullulas excitat.
<cels. med. 2.6> Sed inter haec quidem proposito metu spes tamen superest: ad ultima vero iam ventum esse testantur nares acutae, conlapsa tempora, oculi concavi, frigidae languidaeque aures et imis partibus leviter aversae, cutis circa frontem dura et intenta: color aut niger aut perpallidus, multoque magis, si ita haec sunt, ut neque vigilia praecesserit neque ventris resolutio neque inedia. Ex quibus causis interdum haec species oritur, sed uno die finitur: itaque diutius durans mortis index est. Si vero in morbo vetere iam triduo talis est, in propinquo mors est, magisque, si praeter haec oculi quoque lumen refugiunt et inlacrimant, quaeque in iis alba esse debent, rubescunt, atque in iisdem venulae pallent, pituitaque in iis innatans novissime angulis inhaerescit, alterque ex his minor est, iique aut vehementer subsederunt, aut facti tumidiores sunt, perque somnum palpebrae non committuntur, sed inter has ex albo oculorum aliquid apparet, neque id fluens alvus expressit; eaedemque palpebrae pallent, et idem pallor labra et nares decolorat; eademque labra et nares oculique et palpebrae et supercilia aliquave ex his pervertuntur; isque propter inbecillitatem iam non audit, aut non videt. Eadem mors denuntiatur, ubi aegri supini cubantis genua contracta sunt; ubi is deorsum ad pedes subinde delabitur; ubi brachia et crura nudat et inaequaliter dispergit, neque iis calor subest; ubi hiat, ubi adsidue dormit; ubi is, qui mentis suae non est, neque id facere sanus solet, dentibus stridet; ubi ulcus, quod aut ante in ipso morbo natum est, aridum et aut pallidum aut lividum factum est. Illa quoque mortis indicia sunt: ungues digitique pallidi, frigidus spiritus; aut si manibus quis in febre et acuto morbo vel insania pulmonisve dolore vel capitis in veste floccos legit fimbriasve deducit, vel in adiuncto pariete, si qua minuta eminent, carpit. Dolores etiam circa coxas et inferiores partes orti, si ad viscera transierunt, subitoque desierunt, mortem subesse testantur, magisque si alia quoque signa accesserunt. 7 Neque is servari potest, qui sine ullo tumore febricitans subito strangulatur, aut devorare salivam suam non potest; cuive in eodem febris corporisque habitu cervix convertitur sic, ut devorare aeque nihil possit; aut cui simul et continua febris et ultima corporis infirmitas est; aut cui febre non quiescente exterior pars friget, interior sic calet, ut etiam sitim faciat; aut qui febre aeque non quiescente simul et delirio et spirandi difficultate vexatur; aut qui epoto veratro exceptus distentione nervorum est; aut qui ebrius ommutuit: is enim fere nervorum distentione consumitur, nisi aut febris accessit, aut eo tempore, quo ebrietas solvi debet, loqui coepit. Mulier quoque gravida acuto morbo facile consumitur; et is, cui somnus dolorem auget; et cui protinus in recenti morbo bilis atra vel infra vel supra se ostendit; cuive alterutro modo se prompsit, cum iam longo morbo corpus eius esset extenuatum et adfectum. Sputum etiam biliosum et purulentum, sive separatim ista sive mixta proveniunt, interitus periculum ostendunt. Ac si circa septimum diem tale esse coepit, in proximum est, ut is circa quartum decimum diem decedat, nisi alia signa mitiora peiorave accesserint; quae quo leviora graviorave subsecuta sunt, eo vel seriorem mortem vel maturiorem denuntiant. Frigidus quoque sudor in acuta febre pestifer est, atque in omni morbo vomitus, qui varius et multorum colorum est, praecipueque si malus in hoc odor est. Ac sanguinem quoque in febre vomuisse pestiferum est. Urina vero rubra et tenuis in magna cruditate esse consuevit, et saepe, antequam spatio maturescat, hominem rapit: itaque si talis diutius permanet, periculum mortis ostendit. Pessima tamen est praecipueque mortifera nigra, crassa, mali odoris; atque in viris quidem et mulieribus talis deterrima est: in pueris vero quae tenuis et diluta est. Alvus quoque varia pestifera est, quae strigmentum, sanguinem, bilem, viride aliquid, modo diversis temporibus, modo simul, et in mixtura quadam, discreta tamen repraesentat. Sed haec quidem potest paulo diutius trahere: in praecipiti vero iam esse denuntiat, quae livida eademque vel nigra vel pallida vel pinguis est, utique si magna foeditas odoris accessit.  Illud interrogari me posse ab aliquo scio: si certa futurae mortis indicia sunt, quomodo interdum deserti a medicis convalescant? quosdamque fama prodiderit in ipsis funeribus revixisse. Quin etiam vir iure magni nominis Democritus ne finitae quidem vitae satis certas notas esse proposuit, quibus medici credidissent: adeo illud non reliquit, ut certa aliqua signa futurae mortis essent. Adversus quos ne dicam illud quidem, quod in vicino saepe quaedam notae positae non bonos sed inperitos medicos decipiunt, quod Asclepiades funeri obvius intellexit quendam vivere qui efferebatur; nec protinus crimen artis esse, si quod professoris sit. Illa tamen moderatius subiciam, coniecturalem artem esse medicinam, rationemque coniecturae talem esse, ut, cum saepius aliquando responderit, interdum tamen fallat. Non si quid itaque vix in millensimo corpore aliquando decipit, id notam non habet, cum per innumerabiles homines respondeat. Idque non in iis tantum, quae pestifera sunt, dico, sed in iis quoque, quae salutaria; siquidem etiam spes interdum frustratur, et moritur aliquis, de quo medicus securus primo fuit: quaeque medendi causa reperta sunt, nonnumquam in peius aliquid convertunt. Neque id evitare humana inbecillitas in tanta varietate cor porum potest. Sed tamen medicinae fides est, quae multo saepius perque multo plures aegros prodest. Neque tamen ignorare oportet in acutis morbis fallaces magis notas esse et salutis et mortis.
<cels. med. 2.7> Sed cum proposuerim signa, quae in omni adversa valetudine communia esse consuerunt, eo quoque transibo, ut, quas aliquis in singulis morborum generibus habere possit notas, indicem. Quaedam autem sunt quae ante febres, quaedam quae inter eas, quid aut intus sit aut venturum sit, ostendunt. Ante febres, si caput grave est, aut ex somno oculi caligant, aut frequentia sternumenta sunt, circa caput aliquis pituitae impetus timeri potest. Si sanguis aut calor abundat, proxumum est, ut aliqua parte profluvium sanguinis fiat. Si sine causa quis emacrescit, ne in malum habitum corpus eius recidat, metus est. Si praecordia dolent, aut inflatio gravis est, aut toto die non concocta fertur urina, cruditatem esse manifestum est. Quibus diu color sine morbo regio malus est, ii vel capitis doloribus conflictantur, vel terram edunt. Qui diu habent faciem pallidam et tumidam, aut capite aut visceribus aut alvo laborant. Si in continua febre puero venter nihil reddidit, mutaturque ei color, neque somnus accedit, ploratque is adsidue, metuenda nervorum distentio est. Frequens autem destillatio in corpore tenui longoque tabem timendam esse testatur. Ubi pluribus diebus non descendit alvus, docet aut subitam deiectionem aut febriculam instare. Ubi pedes turgent, longae deiectiones sunt; ubi dolor in imo ventre et coxis est, aqua inter cutem instat: sed hoc morbi genus ab ilibus oriri solet. Idem propositum periculum est iis, quibus voluntas desidendi est, venter nihil reddit nisi et aegre et durum, tumor in pedibus est, idemque modo dextra modo sinistra parte ventris invicem oritur atque finitur: sed a iocinere id malum proficisci videtur. Eiusdem morbi nota est, ubi circa umbilicum intestina torquentur (στρόφους Graeci nominant), coxaeque dolores manent, eaque neque tempore neque remediis solvuntur. Calor autem articulorum prout in pedibus manibusve aut alia qualibet parte sic est ut eo loco nervi contrahantur, aut si id membrum ex levi causa fatigatum aeque frigido calidoque offenditur, podagram cheiragramve, vel eius articuli, in quo id sentitur, morbum futurum esse denuntiat. Quibus in pueritia sanguis ex naribus fluxit, deinde fluere desiit, vel capitis doloribus conflictentur necesse est, vel in articulis aliquas exulcerationes gravis habeant, vel aliquo morbo etiam debilitentur. Quibus feminis menstrua non proveniunt, necesse est capitis acerbissimi dolores sint, vel quaelibet alia pars morbo infestetur. Eademque iis pericula sunt, quibus articulorum vitia, dolores tumoresque, sine podagra similibusque morbis, oriuntur et desinunt, utique, si saepe tempora iisdem dolent noctuque corpora insudant. Si frons prurit, lippitudinis metus est. Si mulier a partu vehementes dolores habet, neque alia praeterea signa mala sunt, circa vicensimum diem aut sanguis per nares erumpet, aut in inferioribus partibus aliquid abscedet. Quicumque etiam dolorem ingentem circa tempora et frontem habebit, is alterutra ratione eum finiet, magisque si iuvenis erit, per sanguinis profusionem, si senior, per suppurationem. Febris autem, quae subito sine ratione, sine bonis signis finita est, fere revertitur. Cui sanguine fauces et interdiu et noctu replentur, sic ut neque capitis dolores neque praecordiorum neque tussis neque vomitus neque febricula praecesserit, huius aut in naribus aut in faucibus ulcus reperietur. Si mulieri inguen et febricula orta est, neque causa apparet, ulcus in vulva est. Urina autem crassa, ex qua quod desidet album est, significat circa articulos aut circa viscera dolorem metumque morbi esse. Eadem viridis aut viscerum dolorem tumoremque cum aliquo periculo subesse, aut certe corpus integrum non esse testatur. At si sanguis aut pus in urina est, vel vesica vel renes exulcerati sunt. Si haec crassa carunculas quasdam exiguas quasi capillos habet, aut si bullat et male olet, et interdum quasi harenam, interdum quasi sanguinem trahit, dolent autem coxae et quae inter has superque pubem sunt, et accedunt frequentes ructus, interdum vomitus biliosus, extremaeque partes frigescunt, urinae crebra cupiditas sed magna difficultas est, et quod inde excretum est, aquae simile vel rufum vel pallidum est, paulum tamen in eo levamenti est, alvus vero cum multo spiritu redditur, utique in renibus vitium est. At si paulatim destillat, vel si sanguis per hanc editur, et in eo quaedam cruenta concreta sunt, idque ipsum cum difficultate redditur, et circa pubem inferiores partes dolent, in eadem vesica vitium est. Calculosi vero his indiciis cognoscuntur: difficulter urina redditur paulatimque; interdum etiam sine voluntate destillat; eadem harenosa est; nonnumquam sanguis aut cruentum aut purulentum aliquid cum ea excernitur; eamque quidam promptius recti, quidam resupinati, maximeque ii, qui grandes calculos habent, quidam etiam inclinati reddunt, colemque extendendo dolorem levant. Gravitatis quoque cuiusdam in ea parte sensus est; atque ea cursu omnique motu agentur. Quidam etiam, cum torquentur, pedes inter se, subinde mutatis vicibus, inplicant. Feminae vero oras naturalium suorum manibus admotis scabere coguntur: nonnumquam, si digitum admoverunt, ubi vesicae cervicem is urguet, calculum sentiunt. At qui spumantem sanguinem excreant, iis in pulmone vitium est. Mulieri gravidae sine modo fusa alvus excutere partum potest. Eidem si lac ex mammis profluit, inbecillum est quod intus gerit: durae mammae sanum illud esse testantur. Frequens singultus et praeter consuetudinem continuus iecur inflammatum esse significat. Si tumores super ulcera subito esse desierunt, idque a tergo incidit, vel distentio nervorum vel rigor timeri potest: at si a priore parte id evenit, vel lateris acutus dolor vel insania expectanda est: interdum etiam eiusmodi casum, quae tutissima inter haec est, profusio alvi sequitur. Si ora venarum, sanguinem solita fundere, subito suppressa sunt, aut aqua inter cutem aut tabes sequitur. Eadem tabes subit, si in lateris dolore orta suppuratio intra quadraginta dies purgari non potuit. At si longa tristitia cum longo timore et vigilia est, atrae bilis morbus subest. Quibus saepe ex naribus fluit sanguis, iis aut lienis tumet, aut capitis dolores sunt, quos sequitur, ut quaedam ante oculos tamquam imagines obversentur. At quibus magni lienes sunt, iis gingivae malae sunt, et os olet, aut sanguinis aliqua parte prorumpit; quorum si nihil evenit, necesse est in cruribus mala ulcera, et ex his nigrae cicatrices fiant. Quibus causa doloris neque sensus eius est, his mens labat. Si in ventrem sanguis confluxit, ibi in pus vertitur. Si a coxis et inferioribus partibus dolor in pectus transit, neque ullum signum malum accessit, suppurationis eo loco periculum est. Quibus sine febre aliqua parte dolor aut prurigo cum rubore et calore est, ibi aliquid suppurat. Urina quoque, quae in homine sano parum liquida est, circa aures futuram aliquam suppurationem esse denuntiat. Haec vero, cum sine febre quoque vel latentium vel futurarum rerum notas habeant, multo certiora sunt, ubi febris accessit, atque etiam aliorum morborum tum signa nascuntur. Ergo protinus insania timenda est, ubi expeditior alicuius, quam sani fuit, sermo subitaque loquacitas orta est, et haec ipsa solito audacior; aut ubi raro quis et vehementer spirat, venasque concitatas habet praecordiis duris et tumentibus. Oculorum quoque frequens motus, et in capitis dolore offusae oculis tenebrae, vel nullo dolore substante somnus ereptus, continuataque nocte et die vigilia, vel prostratum contra consuetudinem corpus in ventrem, sic ut ipsius alvi dolor id non coegerit, item robusto adhuc corpore insolitus dentium stridor insaniae signa sunt. Si quid etiam abscessit, et antequam suppuraret manente adhuc febre subsedit, periculum adfert primum furoris, deinde interitus. Auris quoque dolor acutus cum febre continua vehementique saepe mentem turbat; ex eo casu iuveniores interdum intra septimum diem moriuntur, seniores tardius, quoniam neque aeque magnas febres experiuntur, neque aeque insaniunt: ita sustinent, dum is adfectus in pus vertatur. Suffusae quoque sanguine mulieris mammae furorem venturum esse testantur. Quibus autem longae febres sunt, iis aut abscessus aliqui aut articulorum dolores erunt. Quorum faucibus in febre inliditur spiritus, instat his nervorum distentio. Si angina subito finita est, in pulmonem id malum transit; idque saepe intra septimum diem occidit. Quod nisi incidat, sequitur, ut aliqua parte suppuret. Deinde post alvi longam resolutionem tormina, post haec intestinorum levitas oritur; post nimias destillationes tabes, post lateris dolorem vitia pulmonum, post haec insania; post magnos fervores corporis nervorum rigor aut distentio; ubi caput vulneratum est, delirium; ubi vigilia torsit, nervorum distentio; ubi vehementer venae super ulcera moventur, sanguinis profluvium. Suppuratio vero pluribus morbis excitatur: nam si longae febres sine dolore, sine manifesta causa remanent, in aliquam partem id malum incumbit, in iuvenioribus tamen: nam senioribus ex eiusmodi morbo quartana fere nascitur. Eadem suppuratio fit, si praecordia dura, dolentia ante vicensimum diem hominem non sustulerunt, neque sanguis ex naribus fluxit, maximeque in adulescentibus, utique si inter principia aut oculorum caligo aut capitis dolores fuerunt: sed tum in inferioribus partibus aliquid abscedit. Aut si praecordia tumorem mollem habent, neque habere intra sexaginta dies desinunt, haeretque per omne id tempus febris; sed tum in superioribus partibus fit abscessus; ac si inter ipsa viscera non fit, circa aures erumpit. Quomque omnis longus tumor ad suppurationem fere spectet, magis eo tendit is, qui in praecordiis quam is, qui in ventre est; is, qui supra umbilicum quam is, qui infra est. Si lassitudinis etiam sensus in febre est, vel in maxillis vel in articulis aliquid abscedit. Interdum quoque urina tenuis et cruda sic diu fertur, ut alia salutaria signa sint, exque eo casu plerumque infra transversum septum, quod διάφραγμα* Graeci vocant, fit abcessus. Dolor etiam pulmonis, si neque etiam per sputa neque per sanguinis detractionem neque per victus rationem finitus est, vomicas aliquas intus excitat aut circa vicesimum diem aut circa tricesimum aut circa quadragesimum, nonnumquam etiam circa sexagensimum. Numerabimus autem ab eo die, quo primum febricitavit aliquis aut inhorruit aut gravitatem eius partis sensit. Sed hae vomicae modo a pulmone modo a contraria parte nascuntur. Quod suppurat, ab ea parte, quam adficit, dolorem inflammationemque concitat: ipsum calidius est et, si in partem sanam aliquis decubuit, onerare eam ex pondere aliquo videtur. Omnis etiam suppuratio, quae nondum oculis patet, sic deprehendi potest: si febris non dimittit, eaque interdiu levior est, noctu increscit, multus sudor oritur, cupiditas tussiendi est, et paene nihil in tussi excreatur, oculi cavi sunt, malae rubent, venae sub lingua inalbescunt, in manibus fiunt adunci ungues, digiti maximeque summi calent, in pedibus tumores sunt, spiritus difficilius trahitur, cibi fastidium est, pustulae toto corpore oriuntur. Quod si protinus initio dolor et tussis fuit et spiritus difficultas, vomica vel ante vel circa vicesimum diem erumpet: si serius ista coeperint, necesse est quidem increscant, sed quo minus cito adfecerint, eo tardius solventur. Solent etiam in gravi morbo pedes cum digitis unguibusque nigrescere: quod si non est mors consecuta et reliquum corpus invaluit, pedes tamen decidunt.
<cels. med. 2.8> Sequitur, ut in quoque morbi genere proprias notas explicem, quae vel spem vel periculum ostendant. Ex vesica dolenti si purulenta urina processit, inque ea leve et album subsedit, metum detrahit.  In pulmonis morbo si sputo ipso levatur dolor, quamvis id purulentum est tamen aeger facile spirat, facile excreat, morbum ipsum non difficulter fert, potest ei secunda valetudo contingere. Neque inter initia terreri convenit, si protinus sputum mixtum est rufo quodam et sanguine, dummodo statim edatur.  Laterum dolores suppuratione facta, deinde intra quadragesimum diem purgata, finiuntur. Si in iocinere vomica est, et ex ea fertur pus purum et album, salus facilis est: id enim malum in tunica est. Ex suppurationibus vero eae tolerabiles sunt, quae in exteriorem partem feruntur et acuuntur. At ex iis, quae intus procedunt, eae leviores, quae contra se cutem non adficiunt, eamque et sine dolore esse et eiusdem coloris, cuius reliquae partes sunt, sinunt esse. Pus quoque, quacumque parte erumpit, si est leve, album, unius coloris, sine ullo metu est, et quo effuso febris protinus conquievit desieruntque urguere cibi fastidium et potionis desiderium. Si quando etiam suppuratio descendit in crura, sputumque eiusdem factum pro rufo purulentum est, periculi minus est.  At in tabe eius, qui salvus futurus est, sputum esse debet album, aequale totum, eiusdemque coloris, sine pituita; eique etiam simile esse oportet, si quid in nares a capite destillat. Longe optimum est febrem omnino non esse; secundum est tantulam esse, ut neque cibum inpendiat neque crebram sitim faciat. Alvus in hac valetudine ea tuta est, quae cotidie, quae coacta, quae convenientia iis, quae adsumuntur, reddit; corpus id, quod minime tenue maximeque lati pectoris atque saetosi est, cuiusque cartilago exigua et carnosa est. Super tabem si mulieri suppressa quoque menstrua fuerunt, et circa pectus atque scapulas dolor mansit subitoque sanguis erupit, levari morbus solet: nam et tussis minuitur, et sitis atque febricula desinunt. Sed iisdem fere, nisi redit sanguis, vomica erumpit; quae quo cruentior, eo melior est. Aqua autem inter cutem minime terribilis est, quae nullo antecedente morbo coepit; deinde, quae longo morbo supervenit, utique si firma viscera sunt, si spiritus facilis, si nullus dolor, si sine calore corpus est, aequaliterque in extremis partibus macrum est, si mollis venter, si nulla tussis, nulla sitis, si lingua ne super somnum quidem inarescit; si cibi cupiditas est, si venter medicamentis movetur, si per se excernit mollia et figurata, si extenuatur; si urina  et vini mutatione et epotis aliquibus medicamentis mutatur; si corpus sine lassitudine est et morbum facile sustinet: siquidem in quo omnia haec sunt, is ex toto tutus est; in quo plura ex his sunt, is in bona spe est. Articulorum vero vitia, ut podagrae cheiragraeque, si iuvenes temptarunt neque callum induxerunt, solvi possunt; maximeque torminibus leniuntur et quocumque modo venter fluit.  Idem morbus comitialis ante pubertatem ortus non aegre finitur; et in quo ab una parte corporis venientis accessionis sensus incipit, optimum est a manibus pedibusve initium fieri, deinde a lateribus; pessimum inter haec a capite.  Atque in his quoque ea maxime prosunt, quae per deiectiones excernuntur. Ipsa autem deiectio sine ulla noxa est, quae sine febre est, si celeriter desinit, si contacto ventre nullus motus eius sentitur, si extremam alvum spiritus sequitur. Ac ne tormina quidem periculosa sunt, si sanguis et strigmenta descendunt, dum febris ceteraeque accessiones huius morbi absint, adeo ut etiam gravida mulier non solum reservari possit, sed etiam partum reservare; prodestque in hoc morbo, si iam aetate aliquis processit.  Contra intestinorum levitas facilius a teneris aetatibus depellitur, utique si ferri urina et ali cibo corpus incipit. Eadem aetas prodest et in coxae dolore et umerorum et omni resolutione nervorum; ex quibus  coxa, si sine torpore est, si leviter friget, quamvis magnos dolores habet, tamen et mature sanatur, resolutumque membrum, si nihilo minus alitur, fieri sanum potest. Oris resolutio etiam alvo cita finitur; omnisque deiectio lippienti prodest. At varis ortus vel per ora venarum subita profusio sanguinis vel tormina insaniam tollunt. Umerorum dolores, qui ad scapulas vel manus tendunt, vomitu atrae bilis solvuntur; et quisquis dolor deorsum tendit, sanabilior est. Singultus sternumento finitur.  Longas deiectiones supprimit vomitus. Mulier sanguinem vomens profusis menstruis liberatur. Quae menstruis non purgatur, si sanguinem ex naribus fudit, omni periculo vacat. Quae locis laborat aut difficulter partum edit, sternumento levatur. Aestiva quartana fere brevis est. Cui calor et tremor est, saluti delirium est. Lienosis bono tormina sunt.  Denique ipsa febris, quod maxime mirum videri potest, saepe praesidio est. Nam et praecordiorum dolores, si sine inflammatione sunt, finit; et iocineris dolori succurrit; et nervorum distentionem rigoremque, si postea coepit, ex toto tollit; et ex difficultate urinae morbum tenuioris intestini ortum, si urinam per calorem movet, levat.  At dolores capitis, quibus oculorum caligo et rubor cum quadam frontis prurigine accedunt, san guinis profusione vel fortuita vel etiam petita summoventur. Si capitis ac frontis dolores ex vento vel frigore aut aestu sunt, gravedine et sternumentis finiuntur.  Febrem autem ardentem, quam Graeci causoden vocant, subitus horror exsolvit. Si in febre aures obtunsae sunt, si sanguis naribus fluxit, aut venter resolutus est, illud malum desinit ex toto. Nihil plus adversus surditatem quam biliosa alvus potest. Quibus in fistula urinae veluti minutiores abscessus, quos φύματα vocant, esse coeperunt, iis, ubi pus ea parte profluxit, sanitas redditur.  Ex quibus cum pleraque per se proveniant, scire licet inter ea quoque, quae ars adhibet, naturam plurimum posse.  Contra si vesica cum febre continenti dolet, neque venter quicquam reddit, malum atque mortiferum est; maximeque id periculum est pueris a septimo anno ad quartum decimum.  In pulmonis morbo, si sputum primis diebus non fuit, deinde a septimo die coepit et ultra septimum mansit, periculosum est; quantoque magis mixtos neque inter se diductos colores habet, tanto deterius. Et tamen nihil peius est quam sincerum id edi, sive rufum est sive cruentum sive album sive glutinosum sive pallidum sive spumans; nigrum tamen pessimum est. In eodem morbo periculosa sunt tussis, destillatio, etiam quod alias salutare habetur, sternumentum; periculosissimumque est, si haec secuta subita deiectio est. Fere vero quae in pulmonis, eadem in lateris dolore et mitiore signa et asperiora esse consuerunt. Ex iocinere si pus cruentum exit, mortiferum est.  At ex suppurationibus eae pessimae sunt, quae intus tendunt, sic ut exteriorem quoque cutem decolorent: ex iis deinde, quae in exteriorem partem prorumpunt, eae pessimae, quae maximae quaeque planissimae sunt. Quod si, ne rupta quidem vomica vel pure extrinsecus emisso, febris quievit, aut quamvis quierit, tamen repetit, item si sitis est, si cibi fastidium, si venter liquidus, si pus est lividum et pallidum, si nihil aeger excreat nisi pituitam spumantem, periculum certum est. Atque ex iis quidem suppurationibus, quas pulmonum morbi concitarunt, fere senes moriuntur: ex ceteris iuniores.  At in tabe sputum mixtum, purulentum, febris adsidua, quae et cibi tempora eripit et siti adfligit, in corpore tenui subesse periculum testantur. Si quis etiam in eo morbo diutius traxit, ubi capilli fluunt, ubi urina quaedam araneis similia subsidentia ostendit, atque in iis odor foedus est, maximeque ubi post haec orta deiectio est, protinus moritur, utique si tempus autumni est, quo fere qui cetera parte anni traxerunt, resolvuntur. Item pus ex puisse in hoc morbo, deinde ex toto spuere desisse mortiferum est. Solent etiam in adulescentibus ex eo morbo vomicae fistulaeque oriri; quae non facile sanescunt, nisi si multa signa bonae valetudinis subsecuta sunt. Ex reliquis vero minime facile sanantur virgines aut eae mulieres, quibus super tabem menstrua suppressa sunt. Cui vero sano subitus dolor capitis ortus est, dein somnus oppressit, sic ut stertat neque expergiscatur, intra septimum diem pereundum est; magis si eum alvus cita non antecesserit, si palpebrae dormientis non coeunt, si album oculorum apparet. Quos tamen ita mors sequitur, si id malum non est febre discussum.  At aqua inter cutem, si ex acuto morbo coepit, ad sanitatem raro perducitur, utique si contraria iis, quae supra (Section: Section: 8, 9) posita sunt, subsecuntur. Aeque in ea quoque tussis spem tollit, item, si sanguis sursum deorsumque erupit et aqua medium corpus inplevit. Quibusdam etiam in hoc morbo tumores oriuntur, deinde desinunt, deinde rursus adsurgunt: hi tutiores quidem sunt, quam qui supra conprehensi sunt, si adtendunt; sed fere fiducia secundae valetudinis opprimuntur. Illud iure aliquis mirabitur, quomodo quaedam simul et adfligant nostra corpora, et parte aliqua tueantur: nam sive aqua inter cutem quem implevit, sive in magno abscessu multum puris coit, simul id omne effudisse aeque mortiferum est, ac si quis sani corporis vulnere factus exsanguis est.  Articulis vero qui sic dolent, ut super eos ex callo quaedam tubercula innata sint, numquam liberantur: quaeque eorum vitia vel in senectute coeperunt, vel ad senectutem ab adulescentia pervenerunt, ut aliquando leniri possunt, sic numquam ex toto finiuntur.  Morbus quoque comitialis post annum XXV ortus aegre curatur, multoque aegrius is, qui post XL annum coepit, adeo ut in ea aetate aliquid in natura spei, vix quicquam in medicina est. In eodem morbo si simul totum corpus adficitur, neque ante in partibus aliquis venientis mali sensus est, sed homo inproviso concidit, cuiuscumque is aetatis est, vix sanescit: si vero aut mens laesa est, aut nervorum facta resolutio, medicinae locus non est.  Deiectionibus quoque si febris accessit, si inflammatio iocineris aut praecordiorum aut ventris, si inmodica sitis, si longius tempus, si alvus varia, si cum dolore est, etiam periculum mortis subest, maximeque si inter haec tormina vera esse coeperunt; isque morbus maxime pueros absumit usque ad annum decimum: ceterae aetates facilius sustinent. Mulier quoque gravida eiusmodi casu rapi potest; atque, etiamsi ipsa convaluit, tamen partum perdit. Quin etiam tormina ab atra bile orsa mortifera sunt, aut si sub his extenuato iam corpore subito nigra alvus profluxit.  At intestinorum levitas periculosior est, si frequens deiectio est, si venter omnibus horis et cum  sono et sine hoc profluit; si similiter noctu et interdiu, si, quod excernitur, aut crudum est aut nigrum et praeter id etiam leve et mali odoris; si sitis urget, si post potionem urina non redditur (quod evenit, quia tunc liquor omnis non in vesicam sed intestina descendit); si os exulceratur, rubet facies et quasi maculis quibusdam colorum omnium distinguitur; si venter est quasi fermentatus, pinguis atque rugosus, si cibi et cupiditas non est; inter quae cum evidens mors sit, multo evidentior est, si iam longum quoque id vitium est, id maxime etiam, si in corpore senili est.  Si vero in tenuiore intestino morbus est, vomitus, singultus, nervorum distentio, delirium mala sunt. At in morbo arquato durum fieri iecur perniciosissimum est. Quos lienis male habet, si tormina prenderunt, deinde inversa sunt vel in aquam inter cutem vel intestinorum levitatem, vix ulla medicina periculo subtrahit. Morbus intestini tenuioris nisi resolutus est, intra septimum diem occidit. Mulier ex partu si cum febre vehementibus etiam et adsiduis capitis doloribus premitur, in periculo mortis est. Si dolor atque inflammatio est in iis partibus, quibus viscera continentur, frequenter spirare signum malum est. Si sine causa longus dolor capitis est, et in cervices ac scapulas transit, rursusque in caput revertitur, aut a capite ad cervices scapulasque pervenit, perniciosus est, nisi vomicam aliquam excitavit, sic ut pus extussiretur, aut nisi sanguis aliqua parte prorupit, aut nisi in capite multa porrigo totove corpore pustulae ortae sunt. Aeque magnum malum est, ubi torpor atque prurigo pervagantur, modo per totum caput, modo in parte, aut sensus alicuius ibi quasi frigoris est, eaque ad summam quoque linguam perveniunt. Et cum in iisdem abscessibus auxilium sit, eo difficilior sanitas est, quo minus saepe sub his malis illi subsecuntur. In coxae vero doloribus si vehemens torpor est, frigescitque crus et coxa, alvus nisi coacta non reddit, idque quod excernitur muccosum est, iamque aetas eius hominis XL annum excessit, is morbus erit longissimus minimeque annuus, neque finiri poterit nisi aut vere aut autumno. Difficilis aeque curatio est in eadem aetate, ubi umerorum dolor vel ad manus pervenit vel ad scapulas tendit torporemque est dolorem creat, neque bilis vomitu levatur. Quacumque vero corporis parte membrum aliquod resolutum est, si neque movetur et emacrescit, in pristinum habitum non revertitur, eoque minus, quo vetustius id vitium est, et quo magis in corpore senili est. Omnique resolutioni nervorum ad medicinam non idonea tempora sunt hiemps et autumnus: aliquid sperari potest vere et aestate; is morbus mediocris vix sanatur, vehemens sanari non potest. Omnis etiam dolor minus medicinae patet, qui sursum procedit. Mulieri gravidae si subito mammae emacuerunt, abortus periculum est. Quae neque peperit neque gravida est, si lac habet, a menstruis defecta est.  Quartana aestiva brevis, autumnalis fere longa est maximeque quae coepit hieme adpropinquante. Si sanguis profluit, dein secuta est dementia cum distentio nervorum, periculum mortis est, itemque si medicamentis purgatum et adhuc inanem nervorum distentio oppressit, item si in magno alvi dolore extremae partes frigent.  Neque is ad vitam redit, qui ex suspendio spumante ore detractus. Alvus nigra, sanguini atro similis, repentina, sive cum febre sive etiam sine haec est, perniciosa est.
<cels. med. 2.9> Cognitis indiciis, quae nos vel spe consolentur vel metu terreant, ad curationes morborum transeundum est. Ex his quaedam communes sunt, quaedam propriae. Communes, quae pluribus opitulantur morbis; propriae, quae singulis. Ante de communibus dicam (X-XXXIII): ex quibus tamen quaedam non aegros solum sed sanos quoque sustinent, quaedam in adversa tantum valetudine adhibentur.  Omne vero auxilium corporis aut demit aliquam materiam aut adicit, aut evocat aut reprimit, aut refrigerat aut calefacit, simulque aut durat aut mollit: quaedam non uno modo tantum sed etiam duobus inter se non contrariis adiuvant. Demitur materia sanguinis detractione, cucurbitula, deiectione, vomitu, frictione, gestatione omnique exercitatione corporis, abstinentia, sud ore; de quibus protinus dicam. (X-XVII.)
<cels. med. 2.10> Sanguinem incisa vena mitti novum non est: sed nul paene esse morbum, in quo non mittatur, novum est. Item mitti iunioribus feminis uterum non gerentibus vetus est: in pueris vero idem experiri et in senioribus et in gravidis quoque mulieribus vetus non est: siquidem antiqui primam ultimamque aetatem sustinere non posse hoc auxilii genus iudicabant, persuaserantque sibi mulierem gravidam, quae ita curata esset, abortum esse facturam. Postea vero usus ostendit nihil in his esse perpetuum, aliasque potius observationes adhibendas esse, ad quas derigi curantis consilium debeat. Interest enim, non quae aetas sit, neque quid in corpore intus geratur, sed quae vires sint. Ergo si iuvenis inbecillus est, aut si mulier, quae gravida non est, parum valet, male sanguis emittitur: emoritur enim vis, si qua supererat, hoc modo erepta. At firmus puer et robustus senex et gravida mulier valens tutuo curatur. Maxime tamen in his medicus inperitus falli potest, quia fere minus roboris illis aetatibus subest; mulierique praegnati, post curationem quoque, viribus opus est, non tantum ad se, sed etiam ad partum sustinendum. Non quicquid autem intentionem animi et prudentiam exigit protinus faciendum est, cum praecipua in hoc ars sit, quae non annos numeret, neque conceptionem solam videat, sed vires aestimet, et eo colligat, possit necne superesse, quod vel puerum vel senem vel in una muliere duo corpora simul sustineat. Interest etiam inter valens corpus et obesum, inter tenue et infirmum: tenuioribus magis sanguis, plenioribus magis caro abundat. Facilius itaque illi detractionem eiusmodi sustinent: celeriusque ea, si nimium est pinguis, aliquis adfligitur; ideoque vis corporis melius ex venis quam ex ipsa specie aestimatur. Neque solum haec consideranda sunt, sed etiam morbi genus quod sit, utrum superans an deficiens materia laeserit, corruptum corpus sit an integrum. Nam si materia vel deest vel integra est, istud alienum est: at si vel copia sui male habet, vel corrupta est, nullo modo melius succurritur. Ergo vehemens febris, ubi rubet corpus, venaeque plenae tument, sanguinis detractionem requirit; item viscerum morbi, nervorum et resolutio et rigor et distentio, quicquid denique fauces difficultate spiritus strangulat, quicquid supprimit subito vocem, quisquis intolerabilis dolor est, et quacumque de causa ruptum aliquid intus atque collisum est; item malus corporis habitus omnesque acuti morbi, qui modo, ut supra dixi, non infirmitate sed onere nocent. Fieri tamen potest, ut morbus quidem id desideret, corpus autem vix pati posse videatur: sed si nullum tamen appareat aliud auxilium, periturusque sit qui laborat, nisi temeraria quoque via fuerit adiutus, in hoc statu boni medici est ostendere, quam nulla spes sit sine sanguinis detractione, faterique, quantus in hac ipsa metus sit, et tum demum, si exigetur, sanguinem mittere. De quo dubitari in eiusmodi re non oportet: satius est enim anceps auxilium ubi experiri quam nullum; idque maxime fieri debet, ubi nervi resoluti sunt; ubi subito aliquis ommutuit; ubi angina strangulatur; ubi prioris febris accessio paene conecit, paremque subsequi verisimile est neque eam videntur sustinere aegri vires posse. Cum sit autem minime crudo sanguinis mittendus, tamen ne id quidem perpetuum est: neque enim semper concoctionem res expectat. Ergo si ex superiore parte aliquis decidit, si contusus est, si ex aliquo subito casu sanguinem vomit, quamvis paulo ante sumpsit cibum, tamen protinus ei demenda materia est, ne, si subsederit, corpus adfligat; idemque etiam in aliis casibus repentinis, qui strangulabunt, dictum erit. At si morbi ratio patietur, tum demum nulla cruditatis suspicione remanente id fiet; ideoque ei rei videtur aptissimus adversae valetudinis dies secundus aut tertius. Sed ut aliquando etiam primo die sanguinem mittere necesse est, sic numquam utile post diem quartum est, cum iam spatio ipsa materia et exhausta est et corpus conrupit, ut detractio inbecillum id facere possit, non possit integrum. Quod si vehemens febris urget, in ipso impetu eius sanguinem mittere hominem iugulare est; expectanda ergo remissio est: si non decrescit, sed crescere desiit, neque speratur remissio, tum quoque, quamvis peior, sola tamen tamen occasio non omittenda est. Fere etiam ista medicina, ubi necessaria est, in biduum dividenda est: satius est enim in primo levare aegrum, deinde perpurgare, quam simul omni vi effusa fortasse praecipitare. Quod si in pure quoque aquaque, quae inter cutem est, ita respondet, quanto magis necesse est in sanguine respondeat. Mitti vero is debet, si totius corporis causa fit, ex brachio; si partis alicuius, ex ea ipsa parte aut certe quam proxima, quia non ubique mitti potest, sed in temporibus, in brachiis, iuxta talos. Neque ignoro quosdam dicere quam longissime sanguinem inde, ubi laedit, esse mittendum: sic enim averti materiae cursum: at illo modo in id ipsum, quod gravat, evocari. Sed id falsum est: proximum enim locum primum exhaurit, ex ulterioribus autem eatenus sanguis sequitur, quatenus emittitur; ubi is suppressus est, quia non trahitur, ne venit quidem. Videtur tamen usus ipse docuisse, si caput fractum est, ex brachio potius sanguinem esse mittendum; si quod in umero vitium est, ex altero brachio: credo quia, si quod parum cesserit, opportuniores hic eae partes iniuriae sunt, quae iam male habent. Avertitur quoque interdum sanguis, ubi alia parte prorumpens alia emittitur. Desinit enim fluere qua nolumus, inde obiectis quae prohibeant, alia dato itinere. Mittere autem sanguinem cum sit expeditissimum usum habenti, tum ignaro difficillimum est: iuncta enim est venae arteria, his nervi. Ita, si nervum scalpellus attingit, sequitur nervorum distentio, eaque hominem crudeliter consumit. At arteria incisa neque coit neque sanescit; interdum etiam, ut sanguis vehementer erumpat, efficit. Ipsius quoque venae, si forte praecisa est, capita comprimuntur, neque sanguinem emittunt. At si timide scalpellus demittitur, summam cutem lacerat neque venam incidit: nonnumquam etiam ea latet neque facile reperitur. Ita multae res id difficile inscio faciunt, quod perito facillimum est. Incidenda ad medium vena est. Ex qua cum sanguis erumpit, colorem eius habitumque oportet attendere. Nam si is crassus et niger est, vitiosus est, ideoque utiliter effunditur: si rubet et perlucet, integer est; eaque missio sanguinis adeo non prodest, ut etiam noceat; protinusque is supprimendus est. Sed id evenire non potest sub eo medico, qui scit, ex quali corpore sanguis mittendus sit. Illud magis fieri solet, ut aeque niger adsidue ac primo die profluat; quod quamvis ita est, tamen si iam satis fluxit, supprimendus est, semperque ante finis faciendus est, quam anima deficiat, deligandumque brachium superinposisto expresso ex aqua frigida penicillo, et postero die averso medio digito vena ferienda, ut recens coitus eius resolvatur iterumque sanguinem fundat. Sive autem primo sive secundo die sanguis, qui crassus et niger initio fluxerat, et rubere et perlucere coepit, satis materiae detractum est, atque quod superest sincerum est; ideoque protinus brachium deligandum habendumque ita est, donec valens cicatricula sit; quae celerrime in vena confirmatur.
<cels. med. 2.11> Cucurbitularum duo vero genera sunt, aeneum et corneum. Aenea altera parte patet, altera clausa est: altera cornea parte aeque patens altera foramen habet exiguum. In aeneam linamentum ardens coicitur, ac sic os eius corpori aptatur inprimiturque, donec inhaereat. Cornea corpori per se inponitur, deinde, ubi ea parte, qua exiguum foramen est, ore spiritus adductus est, superque cera cavum id clausum est, aeque inhaerescit. Utraque non ex his tantum materiae generibus, sed etiam ex quolibet alio recte fit: ac si cetera defecerunt, caliculus quoque aut pultarius oris compressioris ei rei commode aptatur. Ubi inhaesit, si concisa ante scalpello cutis est, sanguinem extrahit, si integra est, spiritum. Ergo ubi materia, quae intus est, laedit, illo modo, ubi inflatio, hoc inponi solet. Usus autem cucurbitulae praecipuus est, ubi non in toto corpore sed in parte aliqua vitium est, quam exhauriri ad confirmandam valetudinem satis est. Idque ipsum testimonium est etiam scalpello sanguinem, ubi membro succurritur, ab ea potissimum parte, quae iam laesa est, esse mittendum, quod nemo cucurbitulam diversae parti inponit, nisi cum profusionem sanguinis eo avertit, sed ei ipsi, quae dolet quaeque liberanda est. Opus etiam esse cucurbitula potest in morbis longis, quamvis iam eis spatium aliquod accessit, sive corrupta materia sive spiritum male habente: in acutis quoque quibusdam, si et levari corpus debet et ex vena sanguinem mitti vires non patiuntur; idque auxilium ut minus vehemens, ita magis tutum neque umquam pericu losum est, etiamsi in medio febris impetu, etiamsi in cruditate adhibetur. Ideoque ubi sanguinem mitti opus est, si incisa vena praeceps periculum est, aut si in parte corporis etiamnum vitium est, huc potius confugiendum est, cum eo tamen, ut sciamus hic ut nullum periculum, ita levius praesidium esse, nec posse vehementi malo nisi aeque vehemens auxilium succurrere.
<cels. med. 2.12> Deiectionem autem antiqui variis medicamentis crebraque alvi ductione in omnibus paene morbis moliebantur; dabantque aut nigrum veratrum aut filiculam aut squamam aeris, quam λεπίδα χαλκοῦ Graeci vocant, aut lactucae marinae lac, cuius gutta pani adiecta abunde purgat, aut lac vel asininum aut bubulum, vel caprinum, eique salis paulum adiciebant, decoquebantque id et sublatis is, quae coierant, quod quasi serum supererat, bibere cogebant. Sed medicamenta stomachum fere laedunt: alvus si vehementius fluit aut saepius ducitur, hominem infirmat. Ergo numquam in adversa valetudine medicamentum eius rei causa recte datur, nisi ubi is morbus sine febre est, ut cum veratrum nigrum aut atra bile vexatis aut cum tristitia insanientibus aut iis, quorum nervi parte aliqua resoluti sunt, datur. At ubi febres sunt, satius est eius rei causa cibos potionesque adsumere, qui simul et alant et ventrem molliant; suntque valetudinis genera, quibus ex lacte purgatio convenit.  Plerumque vero alvus potius ducenda est; quod ab Asclepiade quoque sic temperatum, ut tamen servatum sit, video plerumque saeculo nostro praeteriri. Est autem ea moderatio, quam is secutus videtur, aptissima, ut neque saepe ea medicina temptetur, et tamen semel, summum vel bis non omittatur: si caput grave est; si oculi caligant; si morbus maioris intestini est, quod Graeci colum nominant; si in imo ventre aut si in coxa dolores sunt; si in stomachum quaedam biliosa concurrunt, vel etiam pituita eo se umorve aliquis aquae similis confert; si spiritus difficilius redditur; si nihil per se venter excernit, utique si iuxta quoque stercus est et intus remanet, aut si stercoris odorem nihil deiciens aeger ex spiritu suo sentit, aut si corruptum est quod excernitur; aut si prima inedia febrem non sustulit; aut si sanguinem mitti, cum opus sit, vires non patiuntur tempusve eius rei praeterit, aut si multum ante morbum aliquis potavit; aut si is, qui saepe vel sponte vel casu purgatus est, subito habet alvum suppressam. Servanda vero illa sunt, ne ante tertium diem ducatur; ne ulla cruditate substante; ne in corpore infirmo diuque in adversa valetudine exhausto, neve in eo, cui satis alvus cottidie reddit quive eam liquidam habebit; ne in ipso accessionis impetu, quia quod tum infusum est, alvo continetur, regestumque in caput multo gravius periculum efficit. Pridie vero abstineri debet aeger, ut aptus tali curationi sit, eodem die ante aliquot horas aquam  calidam bibere, ut superiores eius partes madescant; tum inmittenda in alvum est, si levi medicina contenti sumus, pura aqua, si paulo valentiore, mulsa; si leni, ea, in qua faenum Graecum vel tisana vel malva decocta sit, si reprimendi causa, ex verbenis acris autem est marina aqua vel alia sale adiecto; atque utraque decocta commodior est. Acrior fit adiecto vel oleo vel nitro vel melle: quoque acrior est, eo plus extrahit, sed minus facile sustinetur. Idque, quod infunditur, neque frigidum esse oportet neque calidum, ne alterutro modo laedat. Cum infusum est, quantum fieri potest, continere se in lecticulo debet aeger, nec primae cupiditati deiectionis protinus cedere: ubi necesse est, tum demum desidere. Fereque eo modo dempta materia, superioribus partibus levatis, morbum ipsum mollit. Cum vero, quotiens res coegit, desidendo aliquis se exhausit, paulisper debet conquiescere; et ne viris deficiant, utique eo die cibum adsumere; qui plenior an exiguus sit, ex ratione eius accessionis, quae expectabitur aut in metu non erit, aestimari oportebit.
<cels. med. 2.13> At vomitus ut in secunda quoque valetudine saepe necessarius biliosis est, sic etiam in iis morbis, quos bilis concitavit. Ergo omnibus, qui ante febres horrore et tremore vexantur, omnibus, qui cholera laborant, omnibus etiam cum quadam hilaritate insanientibus, et comitiali quoque morbo oppressis necessarius est. Sed si acutus morbus est, sicut in cholera, si febris est, ut inter horrores, asperioribus medicamentis opus non est, sicut in deiectionibus quoque supra (I.2, 1 C) dictum est; satisque est ea vomitus causa sumi, quae sanis quoque sumenda esse proposui (I.3, 22). At ubi longi valentesque morbi sine febre sunt, ut comitialis, ut insania, veratro quoque albo utendum est. Id neque hieme neque aestate recte datur, optime vere, tolerabiliter autumno. Quisquis daturus erit, id agere ante debebit, ut accepturi corpus umidius sit. Illud scire oportet, omne eiusmodi medicamentum, quod potui datur, non semper aegris prodesse, semper sanis nocere.
<cels. med. 2.14> De frictione vero adeo multa Asclepiades tamquam inventor eius posuit in eo volumine, quod communium auxiliorum inscripsit, ut, cum trium faceret tantum mentionem, huius et aquae et gestationis, tamen maximam partem in hac consumpserit. Oportet autem neque recentiores viros in iis fraudare, quae vel reppererunt vel recte secuti sunt, et tamen ea, quae apud antiquiores aliquos posita sunt, auctoribus suis reddere. Neque dubitari potest, quin latius quidem et dilucidius, ubi et quomodo frictione utendum esset, Asclepiades praeceperit, nihil tamen reppererit, quod non a vetustissimo auctore Hippocrate paucis verbis comprehensum sit, qui dixit frictione, si vehemens sit, durari corpus, si lenis, molliri: si multa, minui, si modica, inpleri. Sequitur ergo, ut tum utendum sit, cum aut adstringendum corpus sit, quod hebes est, aut molliendum, quod induruit, aut digerendum in eo, quod copia nocet, aut alendum id, quod tenue et infirmum est. Quas tamen species si quis curiosius aestimet (quod iam ad medicum non pertinet), facile intelleget omnes ex una causa pendere, quae demit. Nam et adstringitur aliquid eo dempto, quod interpositum, ut id laxaretur, effecerat, et mollitur eo detracto, quod duritiem creabat, et inpletur non ipsa frictione sed eo cibo, qui postea usque ad cutem digestione quadam relaxatam penetrat. Diversarum vero rerum in modo causa est. Inter unctionem autem et frictionem multum interest. Ungui enim leviterque pertractari corpus etiam in acutis et recentibus morbis oportet, in remissione tamen et ante cibum. Longa vero frictione uti neque in acutis morbis neque increscentibus convenit, praeterquam cum phreneticis somnus ea quaeritur. Amat autem hoc auxilium valetudo longa et iam a primo inpetu inclinata. Neque ignoro quosdam dicere omne auxilium necessarium esse increscentibus morbis, non cum iam per se finiuntur. Quod non ita se habet. Potest enim morbus, etiam qui per se finem habiturus est, celerius tamen adhibito auxilio pelli. Quod duabus de causis necessarium est, et ut quam primum bona  valetudo contingat, et ne morbus, qui remanet, iterum, quamvis levi de causa, exasperetur. Potest morbus minus gravis esse quam fuerit, neque ideo tamen solvi, sed reliquiis quibusdam inhaerere, quas admotum aliquod auxilium discutit. Sed ut levata quoque adversa valetudine recte frictio adhibetur, sic numquam adhibenda est febre increscente: verum, si fieri potest, cum ex toto corpus ea vacabit; si minus, certe cum ea remiserit. Eadem autem modo in totis corporibus esse debet, ut cum infirmus aliquis implendus est, modo in partibus, aut quia ipsius eius membri inbecillitas id requirit aut quia alterius. Nam et capitis longos dolores ipsius frictio levat, non in inpetu tamen doloris, et membrum aliquod resolutum ipsius frictione confirmatur. Longe tamen saepius aliud perfricandum est, cum aliud dolet; maximeque cum a summis aut a mediis partibus corporis evocare materiam volumus, ideoque extremas partes perfricamus. Neque audiendi sunt qui numero finiunt, quotiens aliquis perfricandus sit: id enim ex viribus hominis colligendum est; et si is perinfirmus est, potest satis esse quinquagies, si robustior, potest ducenties esse faciendum; inter utrumque deinde, prout vires sunt. Quo fit, ut etiam minus saepe in muliere quam in viro, minus saepe in puero vel sene quam iuvene manus dimovendae sint. Denique si certa membra perfricantur, multa valentique frictione opus est: nam neque totum corpus infirmari cito per partem potest, et opus est quam plurimum materiae digeri, sive id ipsum membrum sive per id aliud levamus. At ubi totius corporis inbecillitas hanc curationem per totum id exigit, brevior esse debet et lenior, ut tantummodo summam cutem emolliat, quo facilius capax ex recenti cibo novae materiae fiat. In malis iam aegrum esse, ubi exterior pars corporis friget, interior cum siti calet, supra (II. 6, 7) posui. Sed tunc quoque unicum in frictione praesidium est; quae si calorem in cutem evocavit, potest alicui medicinae locum facere.
<cels. med. 2.15> Gestatio quoque longis et iam inclinatis morbis aptissima est; utilisque est et iis corporibus, quae iam ex toto febre carent sed adhuc exerceri per se non possunt, et iis, quibus lentae morborum reliquiae remanent neque aliter eliduntur. Asclepiades etiam in recenti vehementique praecipueque ardente febre ad discutiendam eam gestatione dixit utendum. Sed id periculose fit, meliusque quiete eiusmodi impetus sustinetur. Si quis tamen experiri volet, sic experiatur: si lingua non erit aspera, si nullus tumor, nulla durities, nullus dolor visceribus aut capiti aut praecordiis suberit. Et ex toto numquam gestari corpus dolens debet, sive id in toto sive in parte est, nisi tamen solis nervis dolentibus, neque umquam increscente febre sed in remissione eius. Genera autem gestationis plura sunt adhibendaque sunt et pro viribus cuiusque et pro opibus, ne aut inbecillum hominem nimis digerant, aut humili desint. Lenissima est navi vel in portu vel in flumine, vehementior vel in alto mari navi vel lectica, etiamnum acrior vehiculo: atque haec ipsa et intendi et leniri possunt. Si nihil eorum est, suspendi lectus debet et moveri: si ne id quidemst, at certe uni pedi subiciendum fulmentum est, atque ita lectus huc et illuc manu inpellendus. Et levia quidem genera exercitationis infirmis conveniunt, valentiora vero iis, qui iam pluribus diebus febre liberati sunt, aut iis, qui gravium morborum initia sic sentiunt, ut adhuc febre vacent (quod et in tabe et in stomachi vitiis, et cum aqua cutem subit, et interdum in regio fit), aut ubi quidam morbi, qualis comitialis, qualis insania est, sine febre quamvis diu manent. In quibus adfectibus ea quoque genera exercitationum necessaria sunt, quae conprendimus eo loco (I. 2, 6), quo, quemadmodum sani neque firmi homines se gererent, praecepimus.
<cels. med. 2.16> Abstinentiae vero duo genera sunt, alterum ubi nihil adsumit aeger, alterum ubi non nisi quod oportet. Initia morborum primum famem sitimque desiderant, ipsi deinde morbi moderationem, ut neque aliud quam expedit neque eius ipsius nimium sumatur: neque enim convenit iuxta inediam protinus satietatem esse. Quod si sanis quoque corporibus inutile est, ubi aliqua necessitas famem fecit, quanto inutilius est etiam in corpore aegro? Neque ulla res magis adiuvat laborantem quam tempestiva abstinentia. Intemperantes homines apud nos ipsi cibi tempora curantibus dantur: rursus alii tempora medicis pro dono remittunt, sibi ipsi modum vindicant. Liberaliter agere se credunt, qui cetera illorum arbitrio relinquant, in genere cibi liberi sunt: quasi quaeratur quid medico liceat, non quid aegro salutare sit, cui vehementer nocet, quotiens in eius, quod adsumitur, vel tempore vel modo vel genere peccatur.
<cels. med. 2.17> Sudor etiam duobus modis elicitur, aut sicco calore aut balneo. Siccus calor est et harenae calidae et Laconici et clibani et quarundam naturalium sudationum, ubi terra profusus calidus vapor aedificio includitur, sicut super Baias in murtetis habemus. Praeter haec sole quoque et exercitatione movetur. Utiliaque haec genera sunt, quotiens umor intus nocet, isque digerendus est. Ac nervorum quoque quaedam vitia sic optime curantur. Sed cetera infirmis possunt convenire: sol et exercitatio tantum robustioribus, qui tamen sine febre vel inter initia morborum vel etiam gravibus morbis tenentur. Cavendum autem est, ne quid horum vel in febre vel in cruditate temptetur. At balnei duplex usus est: nam modo discussis febribus initium cibi plenioris vinique firmioris valetudinis facit, modo ipsam febrem tollit; fereque adhibetur, ubi summam cutem relaxari evocarique corruptum umorem et habitum corporis mutari expedit. Antiqui timidius eo utebantur, Asclepiades audacius. Neque terrere autem ea res, si tempestiva est, debet: ante tempus nocet. Quisquis febre liberatus est, simulatque ea uno die non accessit, eo, qui proximus est post tempus accessionis, tuto lavari potest. At si circumitum habere ea febris solita est, sic ut tertio quartove die revertatur, quandocumque non accessit, balneum tutum est. Manentibus vero adhuc febribus, si eae sunt quae lentae lenesque iam diu male habent, recte medicina ista temptatur, cum eo tamen, ne praecordia dura sint neve ea tumeant, neve lingua aspera sit, neve aut in medio corpore aut in capite dolor ullus sit, neve tum febris increscat. Atque in iis quidem febribus, quae certum circuitum habent, duo balnei tempora sunt, alterum ante horrorem, alterum febre finita: in iis vero, qui lentis febriculis diu detinentur, cum aut ex toto recessit accessio, aut si id non solet, certe lenita est, iamque corpus tam integrum est, quam maxime esse in eo genere valetudinis solet. Inbecillus homo iturus in balneum vitare debet, ne ante frigus aliquod experiatur. Ubi in balneum venit, paulisper resistere experirique, num tempora adstringantur, et an sudor aliqui oriatur: si illud incidit, hoc non secutum est, inutile est eo die balineum perunguendusque is leniter et auferendus est, vitandumque omni modo frigus, et abstinentia utendum. At si temporibus integris primum ibi, deinde alibi sudor incipit, fovendum os aqua calida; tum in solio descendendum est, atque ibi quoque videndum est, num sub primo contactu aquae calidae summa cutis inhorrescat, quod vix fieri potest, si priora recte cesserunt: certum autem signum inutilis balinei est. Ante vero an postea quam in aquam calidam se demittat aliquis perungui debeat, ex ratione valetudinis suae cognoscat. Fere tamen, nisi ubi nominatim ut postea fiat praecipietur, moto sudore leviter corpus perunguendum, deinde in aquam calidam demittendum est. Atque hic quoque habenda virium ratio est; neque committendum, ut per aestum anima deficiat; sed maturius is auferendus curioseque vestimentis involvendus est, ut neque ad eum frigus adspiret, et ibi quoque, antequam aliquid adsumat, insudet. Fomenta quoque calida sunt milium, sal, harena, quidlibet eorum calfactum et in linteum coniectum: si minore vi opus est, etiam solum linteum, at si maiore, exstincti titiones involutique paniculis et sic circumdati. Quin etiam calido oleo replenitur utriculi, et in vasa fictilia a similitudine quas lenticulas vocant, aqua coicitur; et sal sacco linteo excipitur, demittiturque in aquam bene calidam, tum super id membrum, quod fovendum est, conlocatur iuxtaque ignem ferramenta duo sunt, capitibus paulo latioribus, alterumque ex iis demittitur in eum salem, et super aqua leviter aspergitur: ubi frigere coepit, ad ignem refertur, et idem in altero fit, deinde invicem in utroque: inter quae descendit salsus et calidus sucus, qui contractis aliquo morbo nervis opitulatur. His omnibus commune est digerere id, quod vel praecordia onerat, vel fauces strangulat, vel in aliquo membro nocet. Quando autem quoque utendum sit, in ipsis morborum generibus dicetur (III, IV).
<cels. med. 2.18> Cum de iis dictum sit, quae detrahendo iuvant, ad ea veniendum est, quae alunt, id est, cibum et potionem. Haec autem non omnium tantum morborum sed etiam secundae valetudinis communia praesidia sunt; pertinetque ad rem omnium proprietates nosse, primum ut sani sciant, quomodo his utantur, deinde ut exsequentibus nobis morborum curationes (III, IV) liceat species rerum, quae adsumendae erunt, subicere, neque necesse sit subinde singulas eas nominare.  Scire igitur oportet omnia legumina, quaeque ex frumentis panificia sunt, generis valentissimi esse  (valentissimum voco, in quo plurimum alimenti est); item omne animal quadrupes domi natum; omnem grandem feram, quales sunt caprea, cervus, aper, onager; omnem grandem avem, quales sunt anser et pavo et grus; omnes beluas marinas, ex quibus cetus est quaeque his pares sunt; item mel et caseum. Quo minus mirum est opus pistorium valentissimum esse, quod ex frumento, adipe, melle, caseo constat. In media vero materia numerari ex holeribus debere ea, quorum radices vel bulbos adsumimus; ex quadrupedibus leporem; aves omnes a minimis ad phoenicopterum; item pisces omnes, qui salem non patiuntur solidive saliuntur. Inbecillissimam vero materiam esse omnem caulem holeris et quicquid in caule nascitur, qualis est cucurbita et cucumis et capparis, omnia poma, oleas, cochleas, itemque conculia. Sed quamvis haec ita discreta sunt, tamen etiam quae sub eadem specie sunt, magna discrimina recipiunt, aliaque res alia vel valentior est vel infirmior: siquidem plus alimenti est in pane quam in ullo alio, firmius est triticum quam milium, id ipsum quam hordeum; et ex tritico firmissima siligo, deinde simila, deinde cui nihil demptum est, quem αὐτόπυρον Graeci vocant: infirmior est ex polline, infirmissimus cibarius panis.  Ex leguminibus vero valentior faba vel lenticula quam pisum. Ex holeribus valentior rapa napique et omnes bulbi, in quibus cepam quoque et alium numero, quam pastinaca vel quae specialiter  radicula appellatur. Item firmior brassica et beta et porrum quam lactuca vel cucurbita vel asparagus. At ex fructibus surculorum valentiores uvae, ficus, nuces, pamulae quam quae poma proprie nominantur; atque ex his ipsis firmiora quae sucosa quam quae fragilia sunt. Itemque ex iis avibus, quae in media specie sunt, valentior ea, quae pedibus quam quae volatu magis nititur: et ex iis, quae volatu fidunt, firmiores quae grandiores aves quam quae minutae sunt, ut ficedula et turdus. Atque eae quoque, quae in aqua degunt, leviorem cibum praestant, quam quae natandi scientiam non habent.  Inter domesticas vero quadrupedes levissima suilla est, gravissima bubula. Itemque ex feris, quo maius quodque animal, eo robustior ex eo cibus est. Pisciumque eorum, qui ex media materia sunt, quibus maxime utimur, tamen gravissimi sunt, ex quibus salsamenta quoque fieri possunt, qualis lacertus est; deinde ii qui, quamvis teneriores, tamen duri sunt, ut aurata, corvus, sparus, oculata, tunc plani, post quos etiamnum leviores lupi mullique, et post hos omnes saxatiles.  Neque vero in generibus rerum tantummodo discrimen est, sed etiam in ipsis; quod et aetate fit et membro et solo et caelo et habitu. Nam quadrupes omne animal, si lactens est, minus alimenti praestat, itemque quo tenerior pullus cohortalis est; in piscibus quoque media aetas, quae non summam magnitudinem inplevit. Deinde ex eodem sue ungulae, rostrum, aures, cerebellum, ex agno haedove cum petiolis totum caput aliquanto quam cetera membra leviora sunt, adeo ut in media materia poni possint. Ex avibus colla alaeve recte infirmis adnumerantur. Quod ad solum vero pertinet, frumentum quoque valentius est collinum quam campestre; levior piscis inter saxa editus quam in harena, levior in harena quam in limo. Quo fit, ut ex stagno vel lacu vel flumine eadem genera graviora sint, leviorque qui in alto quam qui in vado vixit. Omne etiam ferum animal domestico levius, et quodcumque umido caelo quam quod sicco natum est. Deinde etiam omnia pinguia quam macra, recentia quam salsa, nova quam vetusta plus alimenti habent. Tum res eadem magis alit iurulenta quam assa, magis assa quam elixa. Ovum durum valentissimae materiae est, molle vel sorbile inbecillissimae. Cumque panificia omnia firmissima sint, elota tamen quaedam genera frumenti, ut halica, oryza, tisana, vel ex isdem facta sorbitio aut pulticula, et aqua quoque madens panis inbecillissimis adnumerari potest.  Ex potionibus vero quaecumque ex frumento facta est, itemque lac, mulsum, defrutum, passum, vinum aut dulce aut vehemens aut mustum aut magnae vetustatis valentissimi generis est. At acetum et id vinum, quod paucorum annorum vel austerum vel pingue est, in media materia est; ideoque infirmis numquam generis alterius dari debet.  Aqua omnium inbecillissima est; firmiorque ex frumento potio est, quo firmius est ipsum frumentum; firmior ex eo vino, quod bono solo quam quod tenui, quodque temperato caelo quam quod nimis aut umido aut nimis sicco nimiumque aut frigido aut calido natum est. Mulsum, quo plus mellis habet, defrutum, quo magis incoctum est, passum, ex quo sicciore uva est, eo valentius est. Aqua levissima pluvialis est, deinde fontana, tum ex flumine, tum ex puteo, post haec ex nive aut glacie: gravior his ex lacu, gravissima ex palude. Facilis etiam et necessaria cognitio est naturam eius requirentibus. Nam levis pondere apparet, et ex is, quae pondere pares sunt, eo melior quaeque est, quo celerius et calfit et frigescit, quoque celerius in ea legumina percoquuntur. Fere vero sequitur, ut, quo valentior quaeque materia est, eo minus facile concoquatur, sed, si concocta est, plus alat. Itaque utendum est materiae genere pro viribus, modusque omnium pro genere sumendus. Ergo inbecillis hominibus rebus infirmissimis opus est: mediocriter firmos media materia optime sustinet, et robustis apta validissima est. Plus deinde aliquis adsumere ex levioribus potest: magis in iis, quae valentissima sunt, temperare sibi debet.
<cels. med. 2.19> Neque haec sola discrimina sunt; sed etiam aliae res boni suci sunt, aliae mali, quas  εὐχύλους vel κακοχύλουςGraeci vocant; aliae lenes, aliae acres; aliae crassiorem pituitam in nobis faciunt, aliae tenuiorem; aliae idoneae stomacho, aliae alienae sunt; itemque aliae inflant, aliae ab hoc absunt; aliae calfaciunt, aliae refrigerant; aliae facile in stomacho acescunt, aliae non facile intus corrumpuntur; aliae movent alvum, aliae supprimunt; aliae citant urinam, aliae tardant; quaedam somnum movent, quaedam sensum excitant. Quae omnia ideo noscenda sunt, quoniam aliud alii vel corpori vel valetudini convenit.
<cels. med. 2.20> Boni suci sunt triticum, siligo, halica, oryza, amulum, tragum, tisana, lac, caseus mollis, omnis venatio, omnes aves, quae ex media materia sunt, ex maioribus quoque eae, quas supra (18, 2) nominavi; medii inter teneros durosque pisces, ut mullus, ut lupus; verna lactuca, urtica, malva, cucumis, cucurbita, ovum sorbile, portulaca, cocleae, palmulae; ex pomis quodcumque neque acerbum neque acidum est; vinum dulce vel lene, passum, defrutum; oleae, quae ex his duobus in altero utro servatae sunt; vulvae, rostra, trunculique suum, omnis pinguis caro, omnis glutinosa, omne iecur.
<cels. med. 2.21> Mali vero suci sunt milium, panicium, hordeum, legumina; caro domestica permacra omnisque caro salsa, omne salsamentum, garum, vetus caseus; siser, radicula, rapa, napi, bulbi; brassica magisque etiam cyma eius, asparagus, beta, cucumis, porrus, eruca, nasturcium, thymum, nepeta, satureia, hysopum, ruta, anetum, feniculum, cuminum, anesum, lapatium, sinapi, alium, cepe;  lienes, renes, intestina; pomum quodcumque acidum vel acerbum est; acetum, omnia acria, acida, acerba, oleum; pisces quoque saxatiles, omnesque, qui ex tenerrimo genere sunt, aut qui rursus nimium duri virosique sunt, ut fere quos stagna, lacus limosique rivi ferunt, quique in nimiam magnitudinem excesserunt.
<cels. med. 2.22> Lenes autem sunt sorbitio, pulticula, laganus, amylum, tisana, pinguis caro et quaecumque glutinosa est; quod fere quidem in omni domestica fit, praecipue tamen in ungulis trunculisque suum, in petiolis capitulisque haedorum et vitulorum et agnorum, omnibusque cerebellis; item qui proprie bulbi nominantur, lac, defrutum, passum, nuclei pinei. Acria sunt omnia nimis austera, omnia acida, omnia salsa, et mel quidem, quo melius est, eo magis. Item alium, cepa, eruca, ruta, nasturcium, cucumis, beta, brassica, asparagus, sinapi, radicula, intubus, ocimum, lactuca, maximaque holerum pars.
<cels. med. 2.23> Crassiorem autem pituitam faciunt ova sorbilia, halica, oriza, amulum, tisana, lac, bulbi, omniaque fere glutinosa. Extenuant eandem omnia salsa, atque acria atque acida.
<cels. med. 2.24> Stomacho autem aptissima sunt, quaecumque austera sunt; etiam quae acida sunt, quaeque contacta sale modice sunt; item panis sine fermento, et elota halica, vel oriza vel tisana; omnis avis, omnis venatio; atque utraque vel assa vel elixa: ex domesticis animalibus bubula: si quid ex ceteris sumitur, macrum potius quam pingue; ex sue ungulae, rostra, aures, volvae sterilesque; ex holeribus intubus, lactuca, pastinaca, cucurbita elixa, siser; ex pomis cerasium, morum, sorbum, pirum fragile, quale Crustuminum vel Mevianum est; item pira, quae reponuntur, Tarentina atque Signina, malum orbiculatum aut Scandianum vel Amerinum vel Cotoneum vel Punicum, uvae ex olla; molle ovum, palmulae, nuclei pinei, oleae albae ex dura muria, eaedem aceto intinctae, vel nigrae, quae in arbore bene permaturuerunt, vel quae in passo defrutove servatae sunt; vinum austerum, licet etiam asperum sit, item resinatum; duri ex media materia pisces, ostrea, pectines, murices, purpurae, cocleae, cibi potionesque vel frigidae vel ferventes, apsinthium.
<cels. med. 2.25> Aliena vero stomacho sunt omnia tepida, omnia salsa, omnia iurulenta, omnia praedulcia, omnia pinguia, sorbitio, panis fermentatus, itemque vel ex milio vel ex hordeo, radices holerum, et quodcumque holus ex oleo garove estur, mel, mulsum, defrutum, passum, lac, omnis caseus, uva recens, ficus et virides et aridae, legumina omnia, quaeque inflare consuerunt; item thymum, nepeta, satureia, hysopum, nasturcium, lapatium, lapsanum, iuglandes. Ex his autem intellegi potest non, quicquid boni suci est, protinus stomacho convenire, neque, quicquid stomacho convenit, protinus boni suci esse.
<cels. med. 2.26> Inflant autem omnia fere legumina, omnia pinguia, omnia dulcia, omnia iurulenta, mustum,  atque etiam id vinum, cui nihil adhuc aetatis accessit; ex holeribus alium, cepa, brassica, omnesque radices, excepto sisere et pastinaca; bulbi, ficus etiam aridae sed magis virides, uvae recentes, nuces omnes, exceptis nucleis pineis, lac, omnisque caseus; quicquid deinde subcrudum aliquis adsumpsit. Minima inflatio fit ex venatione, aucupio, piscibus, pomis, oleis, conchyliisve, ovis vel mollibus vel sorbilibus, vino vetere. Feniculum vero et anetum inflationes etiam levant.
<cels. med. 2.27> At calfaciunt piper, sal, caro omnis iurulenta, alium, cepa, ficus aridae, salsamentum, vinum, et quo meracius est, eo magis. Refrigerant holera, quorum crudi caules adsumuntur, ut intubus et lactuca, et item coriandrum, cucumis, elixa curcurbita, beta, mora, cerasia, mala austera, pira fragilia, caro elixa, praecipueque acetum, sive cibus ex eo sive potio adsumitur.
<cels. med. 2.28> Facile autem intus corrumpuntur panis fermentatus, et quisquis alius quam ex tritico est, lac, mel; ideoque etiam lactentia atque omne pistorium opus, teneri pisces, ostrea, holera, caseus et recens et vetus, crassa vel tenera caro, vinum dulce, mulsum, defrutum, passum; quicquid deinde vel iurulentum est vel nimis dulce vel nimis tenue. At minime intus vitiantur panis sine fermento, aves et eae potius duriores, duri pisces: neque solum aurata tuta aut sparus sed etiam lolligo, lucusta, polypus; item bubula omnisque dura caro; eademque aptior est, si macra, si salsa est; omniaque salsamenta, cocleae, murices, purpurae; vinum austerum vel resinatum.
<cels. med. 2.29> At alvum movent panis fermentatus, magisque si cibarius vel hordiacius est, brassica, si subcruda est, lactuca, anteum, nasturcium, ocimum, urtica, portulaca, radicula, capparis, alium, cepa, malva, lapatium, beta, asparagus, cucurbita, cerasia, mora, uva ex olla, omnia mitia, ficus etiam arida, sed magis viridis, uvae recentes; pingues minutae aves, cocleae, garum, salsamentum, ostrea, pelorides, echini, musculi, et omnes fere conchulae, maximeque ius earum, saxatiles et omnes teneri pisces, sepiarum atramentum; si qua caro adsumitur, pinguis, eadem vel iurulenta vel elixa, aves quae natant, mel crudum, lac, lactentia omnia, mulsum, vinum dulce vel salsum, aqua tenera; omnia dulcia, tepida, pinguia, elixa, iurulenta, salsa vel diluta.
<cels. med. 2.30> Contra astringunt panis ex siligine vel ex simila, magis si sine fermento est, magis etiam si ustus est, intenditurque vis eius etiam, si bis coquitur, pulticula vel ex halica vel ex panicio vel ex milio, itemque ex isdem sorbitio, et magis si haec ante fricta sunt; lenticula, cui vel beta vel intubus vel ambubeia vel plantago adiecta est, magisque etiam si illa ante fricta est, per se etiam intubus vel ex plantagine vel ambubeia fricta, minuta holera, brassica bis decocta; dura ova, magisque si assa sunt; minutae aves, merula, palumbus, magisque in posca si decoctus est, grues, omnes aves, quae magis currunt quam volant; lepus, caprea, iecur ex eis, quae sebum habent, maximeque bubulum, ac sebum ipsum; caseus, qui vehementior vetustate fit vel ea mutatione, quam in eo transmarino videmus, aut si recens est, ex melle mulsove decoctus; item mel coctum, pira inmatura, sorva, magisque ea, quae torminalia nominantur, mala Cotonea et Punica, oleae vel albae vel permaturae, murta, palmulae, purpurae, murices, vinum resinatum vel asperum, item meracum, acetum, mulsum quod infervuit, item defrutum, passum, aqua vel tepida vel praefrigida, dura, id est ea, quae tarde putrescit, ideoque pluvia potissimum; omnia dura, macra, austera, aspera, tosta, et in eadem carne assa potius quam elixa.
<cels. med. 2.31> Urinam autem movent quaecumque in horto nascentia boni odoris sunt, ut apium, ruta, anetum, ocimum, menta, hysopum, anesum, coriandrum, nasturcium, eruca, feniculum; praeter haec asparagus, capparis, nepeta, thymum, satureia, lapsanum, pastinaca, magisque agrestis, radicula, siser, cepa; ex venatione maxime lepus; vinum tenue, piper et rotundum et longum, sinapi, absinthium, nuclei pinei.
<cels. med. 2.32> Somno vero aptum est papaver, lactuca, maximeque aestiva, cuius coliculus iam lacte repletus est, morum, porrus. Sensus excitat nepeta, thymum, satureia, hysopum, praecipueque puleium, ruta et cepe.
<cels. med. 2.33> Evocare vero materiam multa admodum  possunt, sed ea cum ex peregrinis medicamentis maxime constent, aliisque magis, quam quibus ratione victus succuritur (V. Proem., 1, 2), opitulentur, in praesentia differam: ponam vero ea, quae prompta et iis morbis, de quibus protinus (III, IV) dicturus sum, apta corpus erodunt, et sic eo quod mali est extrahunt. Habent autem hanc facultatem semen erucae, nasturcii, radiculae, praecipue tamen omnium sinapi. Salis quoque et fici eadem vis est. Leniter vero simul et reprimunt et molliunt lana sucida quo cum aceto vel vino oleum adiectum est, contritae palmulae, furfures in salsa aqua vel aceto decoctae. At simul et reprimunt et refrigerant herba muralis (παρθένιον vel περδείκιον appellant), serpullum, puleium, ocimum, herba sanguinalis, quam Graeci πολύγονον vocant, portulaca, papaveris folium, capriolique vitium, coriandrum, folia hyocimum, muscus, siser, apium, solanum (quam strychnon Graeci vocant), brassicae folia, intubus, plantago, feniculi semen; contrita pira vel mala, praecipueque Cotonea, lenticula; aqua frigida, maximeque pluvialis, vinum, acetum, et horum aliquo madens vel panis vel farina vel spongia vel cinis vel lana sucida vel etiam linteolum; creta Cimolia, gypsum; melinum, murteum, rosa, acerbum oleum; verbenarum contusa cum teneris colibus folia; cuius generis sunt olea, cupressus, myrtus, lentiscus, tamarix, ligustrum, rosa, rubus, laurus, hedera, Punicum malum. Sine frigore autem reprimunt cocta mala Cotonea,  malicorium, aqua calida, in qua verbenae coctae sunt, quas supra (Section: 3, 4) posui, pulvis vel ex faece vini vel ex murti foliis, amarae nuces.  Calfacit vero ex qualibet farina cataplasma sive ex tritici sive farris sive hordei sive ervi sive lolii sive milii vel panicii vel lenticulae vel fabae vel lupini vel lini vel feni Graeci, ubi ea defervuit calidaque inposita est. Valentior tamen ad id omnis farina est ex mulso quam ex aqua cocta. Praeterea cyprinum, irinum, medulla, adeps ex fele, oleum, magisque si vetus est, iunctaque oleo sal, nitrum, git, piper, quinquefolium. Fereque quae vehementer reprimunt et refrigerant, durant: quae calfaciunt, digerunt et emolliunt, praecipueque ad emolliendum potest cataplasma ex lini vel feni Graeci semine. His autem omnibus, et simplicibus et permixtis, varie medici utuntur, ut magis quid quisque persuaserit sibi appareat, quam quid evidenter compererit.


==> anc/data/voynich-units/latin/celsus.de_medicina.part.3.tess <==
<cels. med. 3.1> 1. Provisis omnibus, quae pertinent ad universa genera morborum, ad singulorum curationes veniam. Hos autem in duas species Graeci diviserunt, aliosque ex his acutos, alios longos esse dixerunt. Idemque quoniam non semper eodem modo respondebant, eosdem alii inter acutos, alii inter longos rettulerunt; ex quo plura eorum genera esse manifestum est. Quidam enim breves utique sunt, qui cito vel tollunt hominem, vel ipsi cito finiuntur; quidam longi, sub quibus neque sanitas in propinquo neque exitium est; tertiumque genus eorum est, qui modo acuti, modo longi sunt, idque non in febribus tantummodo, in quibus frequentissimum est, sed in aliis quoque fit. Atque etiam praeter hos quartum est, quod neque acutum dici potest, quia non peremit, quod neque utique longum, quia, si occurritur, facile sanatur. Ego cum de singulis dicam, cuius quisque generis sit indicabo. Dividam autem omnes in eos, qui in totis corporibus consistere videntur, et eos, qui oriuntur in partibus. Incipiam a prioribus, pauca de omnibus praefatus.  In nullo quidem morbo minus fortuna sibi vindicare quam ars potuisset: ut pote quom repugnante natura  nihil medicina proficiat. Magis tamen ignoscendum medico est parum proficienti in acutis morbis quam in longis: hic enim breve spatium est, intra quod, si auxilium non profuit, aeger extinguitur: ibi et deliberationi et mutationi remediorum tempus patet, adeo ut raro, si inter initia medicus accessit, obsequens aeger sine illius vitio pereat. Longus tamen morbus cum penitus insedit, quod ad difficultatem pertinet, acuto par est. Et acutus quidem quo vetustior est, longus autem quo recentior, eo facilius curatur. Alterum illud ignorari non oportet, quod non omnibus aegris eadem auxilia conveniunt. Ex quo incidit, ut alia atque alia summi auctores quasi sola vindicarint, prout cuique cesserat. Oportet itaque, ubi aliquid non respondet, non tanti putari auctorem quanti aegrum, et experiri aliud atque aliud, sic tamen ut in acutis morbis cito mutetur quod nihil prodest, in longis, quos tempus ut facit sic etiam solvit, non statim condemnetur, si quid non statim profuit, minus vero removeatur, si quid paulum saltem iuvat, quia profectus tempore expletur.
<cels. med. 3.2> Protinus autem inter initia scire facile est, quis acutus morbus, quis longus sit, non in iis solis, in quibus semper ita se habet, sed in iis quoque, in quibus variat. Nam ubi sine intermissionibus accessiones  et dolores graves urgent, acutus est morbus: ubi lenti dolores lentaeve febres sunt et spatia inter accessiones porrigunt, acceduntque ea signa, quae priore volumine (II. 5, 2, 3) exposita sunt, longum hunc futurum esse manifestum est. Videndum etiam est, morbus an increscat, an consistat, an minuatur, quia quaedam remedia increscentibus morbis, plura inclinatis conveniunt; eaque, quod descrescentibus apta sunt, ubi acutus increscens urget, in remissionibus potius experienda sunt. Increscit autem morbus, dum graviores dolores accessionesque veniunt, eaeque et ante, quam proximae, revertuntur et postea desinunt. Atque in longis quoque morbis etiam tales notas non habentibus scire licet increscere, si somnus incertus est, si deterior concoctio, si foediores deiectiones, si tardior sensus, si pigrior mens, si percurrit corpus frigus aut calor, si id magis pallet. Ea vero, quae contraria his sunt, decedentis eius notae sunt Praeter haec in acutis morbis serius aeger alendus est, nec nisi iam iis inclinatis, ut primo dempta materia impetum frangat, in longis maturius, ut sustinere spatium adfecturi mali possit. Ac si quando is non in toto corpore sed in parte est, magis tamen ad rem pertinet vim totius corporis moliri quam proprie partis aegrae sanitatem. Multum etiam interest, ab initio quis recte curatus sit an perperam, quia curatio minus iis prodest, in quibus adsidue frustra fuit. Si qui temere habitus adhuc integris viribus vivit, admota curatione momento restituitur.  Sed cum ab iis coeperim (lib. II. 2), quae notas quasdam futurae adversae valetudinis exhibent, curationum quoque principium ab animadversione eiusdem temporis faciam. Igitur si quid ex is, quae proposita sunt (lib. II. 2), incidit, omnium optima sunt quies et abstinentia: si quid bibendum est, aqua, idque interdum uno die fieri satis est, interdum, si terrentia manent, biduo; proximeque abstinentiam sumendus est cibus exiguus, bibenda aqua, postero die etiam vinum, deinde invicem alternis diebus modo aqua modo vinum, donec omnis causae metus finiatur. Per haec enim saepe instans gravis morbus discutitur. Plurimique falluntur, dum se primo die protinus sublaturos languorem aut exercitatione aut balneo aut coacta deiectione aut vomitu aut sudationibus aut vino sperant; non quo non interdum incidat aut non deceperit sed quo saepius fallat, solaque abstinentia sine ullo periculo medeatur: cum praesertim etiam pro modo terroris moderari liceat, et, si leviora indicia fuerunt, satis sit a vino tantum abstinere, quod subtractum plus, quam si cibo quid dematur, adiuvat; si paulo graviora, facile sit non aquam tantum bibere sed etiam cibo  carnem subtrahere, interdum panis quoque minus quam pro consuetudine adsumere, umidoque cibo esse contentos et holere potissimum, satisque sit tum ex toto a cibo, a vino, ab omni motu corporis abstinere, cum vehementes notae terruerunt. Neque dubium est, quin vix quisquam, qui non dissimulavit sed per haec mature morbo occurrit, aegrotet.
<cels. med. 3.3> Atque haec quidem sanis facienda sunt tantum cum causa metuentibus. Sequitur vero curatio febrium quod et in toto corpore et vulgare maxime morbi genus est. Ex his una cotidiana, altera tertiana, altera quartana est. Interdum etiam longiore circuitu quaedam redeunt, sed id raro fit. In prioribus et morbi sunt et medicina. Et quartanae quidem simpliciores sunt. Incipiunt febres ab horrore, deinde calor erumpit, finitaque febre biduum integrum est: ita quarto die revertitur. Tertianarum vero duo genera sunt. Alterum eodem modo, quo quartana, et incipiens et desinens, illo tantum interposito discrimine, quod unum diem praestat integrum, tertio redit. Alterum longe perniciosius, quod tertio quidem die revertitur, ex quadraginta autem et octo horis fere triginta et sex per accessionem occupat (interdum etiam vel minus vel plus), neque ex toto in remissione desistit, sed tantum levius est. Id genus plerique medici ἡμιτριταῖον appellant. Cottidianae vero variae sunt et multiplices.  Aliae enim protinus a calore incipiunt, aliae a frigore, aliae ab horrore. Frigus vero, ubi extremae partes membrorum inalgescunt, horrorem, ubi corpus totum intremit. Rursus aliae sic desinunt, ut ex toto sequitur integritas; aliae sic, ut aliquantum quidem minuatur ex febre, nihilo minus tamen quaedam reliquiae remaneant, donec altera accessio accedat; ac saepe aliae vix quicquam aut nihil remittant sed continuent. Deinde aliae fervorem ingentem habent, aliae tolerabilem: aliae cotidie pares sunt, aliae inpares, atque invicem altero die lenior, altero vehementior : aliae tempore eodem postridie revertuntur, aliae vel serius vel celerius: aliae diem noctemque accessione et decessione implent, aliae minus, aliae plus: aliae cum decedunt, sudorem movent, aliae non movent; atque alias per sudorem ad integritatem venitur, alias tantum corpus inbecillius redditur. At accessiones etiam modo singulae singulis diebus fiunt, modo binae pluresve concurrunt. Ex quo saepe evenit, ut cotidie plures accessiones remissionesque sint, sic tamen, ut unaquaque alicui priori respondeat. Interdum vero accessiones remissionesque sint, sic ut notari neque tempora earum neque spatia possint. Neque verum est, quod dicitur a quibusdam, nullam febrem inordinatam esse, nisi aut ex vomica aut ex inflammatione aut ex ulcere: facilior enim semper curatio foret, si hoc verum esset: sed quod evidentes causae faciunt, facere etiam abditae possunt. Neque de re sed de verbo controversiam movent, qui, cum  aliter aliterque in eodem morbo febres accedunt, non easdem inordinate redire, sed alias aliasque subinde oriri dicunt; quod tamen ad curandi rationem nihil pertineret, etiamsi vere diceretur. Tempora quoque remissionum modo liberalia, modo vix ulla sunt.
<cels. med. 3.4> Et febrium quidem ratio maxime talis est: curationum vero diversa genera sunt, prout auctores aliquos habent. Asclepiades officium esse medici dicit, ut tuto, ut celeriter, ut iucunde curet. Id votum est, sed fere periculosa esse nimia et festinatio et voluptas solet. Qua vero moderatione utendum sit, ut, quantum fieri potest, omnia ista contingant prima semper habita salute, in ipsis partibus curationum considerandum erit.  Et ante omnia quaeritur, primis diebus aeger qua ratione continendus sit. Antiqui medicamentis quibusdam datis concoctionem moliebantur, eo quod cruditatem maxime horrebant: deinde eam materiem, quae laedere videbatur, ducendo saepius alvum subtrahebant. Asclepiades medicamenta sustulit; alvum non totiens sed fere tamen in omni morbo eius uti professus est: convellendas enim vires aegri putavit luce, vigilia, siti ingenti, sic ut ne os quidem primis diebus elui sineret. Quo magis  falluntur, qui per omnia iucundam eius disciplinam esse concipiunt: is enim ulterioribus quidem diebus cubantis etiam luxuriae subscripsit, primis vero tortoris vicem exhibuit. Ego autem medicamentorum dari potiones et alvum duci non nisi raro debere concedo: non ideo tamen id agendum, ut aegri vires convellantur, existimo, quoniam ex inbecillitate summum periculum est. Minui ergo tantum materiam superantem oportet, quae naturaliter digeritur, ubi nihil novi accedit. Itaque abstinendus a cibo primis diebus est; in luce habendus aeger, nisi infirmus, interdiu est, quoniam corpus ista quoque digerit, isque cubare quam maxime conclavi debet. Quod ad sitim vero somnumque pertinet, moderandum est, ut vigilet interdiu. Noctu, si fieri potest, conquiescat: ac neque potet, neque nimium siti crucietur; os etiam eius elui potest, ubi et siccum est, et ipsi faetet, quamvis id tempus potioni aptum non est. Commodeque Erasistratus dixit saepe interiore parte umorem non requirente os et fauces requirere, neque ad rem male haberi aegrum pertinere. Ac pro quidem sic tenendus est.  Optimum vero medicamentum eius est oportune cibus datus; qui quando primum dari debeat, quaeritur. Plerique ex antiquis tarde dabant, saepe quinto die, saepe sexto; et id fortasse vel in Asia vel in Aegypto caeli ratio patitur. Asclepiades ubi aegrum triduo per omnia fatigarat, quartum diem cibum destinabat. At Themison nuper, non  quando cepisset febris, sed quando desisset, aut certe levata esset, considerabat; et ab illo tempore expectato die tertio, si non accesserit febris, statim; si accesserat, ubi ea vel desierat, vel si adsidue inhaerebat, certe si se inclinaverat, cibum dabat. Nihil autem horum utique perpetuum est. Nam potest primo die primus cibus dandus esse, potest secundo, potest tertio, potest non nisi quarto aut quinto, potest post unam accessionem, potest post duas, potest post plures. Refert enim qualis morbus sit, quale corpus, quale caelum, quae aetas, quod tempus anni; minimeque in rebus inter se multum differentibus perpetuum esse praeceptum temporis potest. Ex morbo, qui plus virium aufert, celerius cibus dandus est, itemque eo caelo, quo magis digerit. Ob quam causam in Africa nulla die aeger abstineri recte videtur. Maturius etiam puero quam iuveni, aestate quam hieme dari debet. Unum illud est, quod semper, quod ubique servandum est, ut aegri vires subinde adsidens medicus inspiciat; et quamdiu supererunt, abstinentia pugnet; si inbecillitatem vereri coeperit, cibo subveniat. Id enim eius officium est, ut aegrum neque supervacua materia oneret, neque inbecillitatem fame prodat. Idque apud Erasistratumque invenio; qui quamvis parum docuit, quando venter, quando corpus ipsum exinaniretur, dicendo tamen haec esse visenda et tum cibum dandum, cum corpori  deberetur, satis ostendit, dum vires superessent, dari non oportere: ne deficerent, consulendum esse. Ex his autem intellegi potest ab uno medico multos non posse curari, eumque, si artifex sit, idoneum esse, qui non militum ab aegro recedit. Sed qui quaestui serviunt, quoniam is maior ex populo est, libenter amplectuntur ea praecepta, quae sedulitatem non exigunt, ut in hac ipsa re. Facile est enim dies vel accessiones numerare is quoque, qui aegrum raro vident: ille adsideat necesse est, qui quod solum opus est visurus est, quando nimis inbecillus futurus sit, nisi cibum acceperit. In pluribus tamen ad initium cibi dies quartus aptissimus esse consuevit.  Est autem alia etiam de diebus ipsis dubitatio, quoniam antiqui potissimum impares sequebantur, eosque, tamquam tum de aegris iudicaretur, κρίσμουςnominabant. Hi erant dies tertius, quintus, septimus, nonus, undecimus, quartus decimus, unus et vicesimus, ita ut summa potentia septimo, deinde quarto decimo, deinde uni et vicensimo daretur. Igitur sic aegros nutriebant, ut dierum inparium accessiones expectarent, deinde postea cibum quasi levioribus accessionibus instantibus darent, adeo ut Hippocrates, si alio dei febris desisset recidivam timere sit solitus. Id Asclepiades iure ut vanum repudiavit, atque in nullo die, qua par inparve esset, iis vel maius vel minus periculum esse dixit. Interdum enim peiores dies pars fiunt, et oportunius post eorum accessiones cibus datur. Nonnumquam etiam in ipso morbo dierum ratio mutatur, fitque gravior, qui remissior esse consuerat; atque ipse quartus decimus par est, in quo magnam vim esse antiqui fatebantur. Qui cum octavum primi die naturam habere contenderent, ut ab eo secundus septenarius numerus inciperet, ipsi sibi repugnabant non octavum, neque decimum, neque duodecimum diem sumendo quasi potentiorem: plus enim tribuebant nono et undecimo. Quod cum fecissent sine ulla probabili ratione, ab undecimo non ad tertium decimum sed ad quartum decimum transibant. Est etiam apud Hippocraten eis, quos septimus dies liberaturus sit, quartum esse gravissimum. Ita illo quoque auctore in die pari et gravior febris esse potest et certa futuri nota. Atque idem alio loco quartum quemque diem ut in utrumque efficacissimum adprehendit, id est quartum, septimum, undecimum, quartum decimum, septimum decimum. In quo et ab inparis ad paris numeri rationem transit et ne hoc quidem propositum conservavit, cum a septimo die undecimus non quartus sed quintus sit. Adeo apparet, quacumque ratione ad numerum respeximus, nihil rationis sub illo quidem auctore reperiri. Verum in his quidem antiquos tum celebres admodum Pythagorici numeri fefellerunt, cum hic quoque medicus non numerare dies debeat, sed ipsas accessiones intueri, et ex his coniectare, quando dandus cibus sit.  Illud autem magis ad rem pertinet scire, tum oporteat dari, cum iam bene nevae conquieverunt, an etiamnum manentibus reliquiis febris. Antiqui enim quam integerrimis corporibus alimentum offerebant: Asclepiades inclinate quidem febre sed etiamnum tamen inhaerente. In quo vanam rationem secutus est, non quo non sit interdum maturius cibus dandus, si mature timetur altera accessio, sed quo scilicet quam sanissimo dari debeat: minus enim conrumpitur quod integro corpori infertur. Neque tamen verum est, quod Themisoni videbatur, si duabus horis integer futurus esset aeger, satius esse tum dare, ut ab integro potissimum corpore diduceretur. Nam si diduci tam celeriter posset, id esset optimum: sed cum id breve tempus non praestet, satius est principia cibi a decedente febre quam reliquias ab incipiente excipi. Ita si longius tempus secundum est, quam integerrimo dandum est; si breve, etiam antequam ex toto integer fiat. Quo loco vero integritas est, eodem est remissio, quae maxime in febre continua potest esse.  Atque hoc quoque quaeritur, utrum tot horae expectandae sint, quot febrem habuerunt, an satis sit primam partem earum praeteriri, quod aegris iucundius insidat si interdum non vacat. Tutissimum est autem ante totius accessionis tempus praeterire, quamvis, ubi longa febris fuit, potest indulgeri aegro maturius, dum tamen ante minime pars dimidia praetereatur. Idque non in ea sola febre, de qua proxime dictum est, sed in omnibus ita servandum est.
<cels. med. 3.5> Haec magis per omnia febrium genera perpetua sunt: nunc ad singulas earum species descendam. Igitur si semel tantum accessit, deinde desiit, eaque vel ex inguine vel ex lassitudine vel ex aestu aliave re simili fuit, sic ut interior nulla causa metum fecerit, postero die, cum tempus accessionis ita transiit, ut nihil moverit, cibus dari potest. At si ex alto calor venit et gravitas vel capitis vel praecordiorum secuta est neque apparet quid corpus confuderit, quamvis unam accessionem secuta integritas est, tamen quia tertiana timeri potest, expectandus est  dies tertius; et ubi accessionis tempus praeteriit, cibus dandus est, sed exiguus, quia quartana quoque timeri potest; et die quarto demum, si corpus integrum est, eo cum fiducia utendum. Si vero postero tertiove aut quarto die secuta febris est, scire licet morbus esse. Sed tertianarum vel quartanarum, quarum et certus circumitus est et finis in integritate et liberaliter quieta tempora sunt, expeditior ratio est; de quibus suo loco dicam (III. 14, 15). Nunc vero eas explicabo, quae cotidie urgent. Igitur tertio quoque die cibus aegro commodissime datur, ut alter febrem minuat, alter viribus subveniat. Sed is dari debet, si cotidiana febris est, quae ex toto desinat, simul atque corpus integrum factum est: si quamvis non accessiones, febres tamen iunguntur et cotidie quidem increscunt sed sine integritate tamen remittunt, cum corpus ita se habet, ut maior remissio non expectetur; si altero die gravior, altero levior accessio est, post graviorem. Fere vero graviorem accessionem levior nox sequitur; quo fit, ut graviorem accessionem nox quoque tristior antecedat. At si continuatur febris neque levior umquam fit et dari cibum necesse est, quando dari debeat, magna dissensio est. Quidam, quia fere remissius matutinum tempus aegris est, tum putant dandum. Quod si respondet, non quia  mane est, sed quia remissior aeger est, dari debet. Si vero ne tum quidem ulla requies aegris est, hoc ipso peius id tempus est, quod, cum sua natura melius esse debeat, morbi vitio non est; simulque insequitur tempus meridianum, a quo cum o aeger fere peior fiat, timeri potest, ne ille magis etiam quam ex consuetudine urgeatur. Igitur alii vespere tali aegro cibum dant: sed cum eo tempore fere pessimi sint qui aegrotant, verendum est, ne, si quid tunc moverimus, fiat aliquid asperius. Ob haec ad mediam noctem decurro, id est, finito iam gravissimo tempore eodemque longissime distante, secuturis vero antelucanis horis, quibus omnes fere maxime dormiunt, deinde matutino tempore, quod natura sua levissimum est. Si vero febres vagae sunt, qui verendum est, ne cibum statim subsequantur, quandocumque quis ex accessione levatus est, tunc debet adsumere. At si plures accessiones eodem die veniunt, considerare oportet, paresne per omnia sint, quod vix fieri potest, an inpares. Si per omnia pares sunt, post eam potius accessionem cibus dari debet, quae ne inter meridiem et vesperum desinit. Si inpares sunt, considerandum est, quo distent: nam si gravior altera, altera levior est, post graviorem dari debet; si altera longior, altera brevior, post longiorem: si altera gravior, altera longior est, considerandum est, utra magis adfligat, illa vi, an haec tempore, et post eam dandum. Sed paene plurimum interest, quantae qualesque inter eas remissiones sint: nam si post alteram febrem motio manet, post alteram integrum corpus est, integro corpore cibo tempus aptius est. Si semper febricula manet, sed alterum tamen longius tempus remissionis est, id potius eligendum est, adeo ut, ubi accessiones continuantur, protinus inclinata priore dandus cibus sit. Etenim perpetuum est, ad quod omne consilium derigi potest, cibum quam maxime semper ab accessione futura reducere, et hoc salvo, dare quam integerrimo corpore. Quod non inter duas tantum sed etiam inter plures accessiones servabitur. Sed cum sit aptissimum tertio quoque die cibum dare, tamen si corpus infirmum est, cotidie dandus est; multoque magis, si continentes febres sine remissione sunt, quanto magis corpus adfligunt; aut si duae pluresve accessiones eodem die veniunt. Quae res efficit, ut et a primo die protinus civ dari cotidie debeat, si protinus venae conciderunt; et saepius eodem die, si inter plures accessiones subinde vis corpori deest. Illud tamen in his servandum est, ut post eas febres minus cibi detur, post quas, si per corpus liceret, omnino non daretur. Cum vero febris instet, incipiat, augeatur, consistat, decedat, deinde  in decessione consistat aut finiatur, scire licet optimum bibo tempus esse febre finita; deinde, cum decessio eius consistit; tertium, si necesse est, quandocumque decedit: cetera omnia periculosa esse. Si tamen propter infirmitatem necessitas urget, satius esse consistente iam incremento febris aliquid offerre quam increscente, satius esse instante quam incipiente, cum eo tamen, ut nullo tempore is, qui deficit, non sit sustinendus. Neque hec satis est ipsas tantum febres medicum intueri, sed etiam totius corporis habitum et ad eum derigere curationem, sive supersunt vires seu desunt seu quidam alii affectus interveniunt. Cum vero semper aegros securos agere conveniat, ut corpore tantum, non etiam animo laborent, tum praecipue, ubi cibum sumpserunt. Itaque si qua sunt, quae exasperatura eorum animos sunt, optimum est ea, dum aegrotant, eorum notitiae subtrahere: si id fieri non potest, sustinere tamen post cibum usque somni tempus, et cum experrecti sunt, tum exponere.
<cels. med. 3.6> Sed de cibo quidem facilior cum aegris ratio est, quorum saepe stomachus hunc respuit, etiamsi mens concupiscit: de potione vero ingens pugna est, eoque magis, quo maior febris est. Haec enim sitim accendit, et tum maxime aquam exigit, cum illa periculosissima est. Sed docendus aeger est, ubi febris quierit, protinus sitim quoque quieturam, longioremque accessionem fore, si quod ei datum fuerit alimentum: ita celerius eum desinere sitire, qui non bibit. Necesse est tamen, quanto facilius etiam sani famem quam sitim sustinent, tanto magis aegris in potione quam in cibo indulgere. Sed primo quidem die nullus umor dari debet, nisi subito sic venae ceciderunt, ut cibus quoque dari debeat, secundo vero ceterisque etiam, quibus cibus non dabitur, tamen si magna sitis urgebit, potio dari debet. Ac ne illud quidem ab Heraclida Tarentino dictum ratione caret: ubi aut bilis aegrum aut cruditas male habet, expedire quoque per modicas potiones misceri novam materiam corruptae. Illud videndum est, ut qualia tempora cibo leguntur, talia potioni quoque, ubi sine illo datur, deligantur , aut cum aegrum dormire cupiemus, quod fere sitis prohibet. Satis autem convenit, cum omnibus febricitantibus nimius umor alienus sit, tum praecipue esse feminis, quae ex partu in febres inciderunt.  Sed cum tempora cibo potionique febris et remissionis ratio det, non est expeditissimum scire, quando aeger febricitet, quando melior sit, quando deficiat; sine quibus dispensari illa non possunt. Venis enim maxime credimus, fallacissimae rei, quia saepe istae leniores celerioresve sunt et aetate et sexu et corporum natura. Et plerumque satis sano corpore, si stomachus infirmus est, nonnumquam  etiam incipiente febre, subeunt et quiescunt, ut inbecillus is videri possit, cui facile laturo gravis instat accessio. Contra saepe eas concitare solet balneum et exercitatio et metus et ira et quilibet alius animi adfectus, adeo ut, cum primum medicus venit, sollicitudo aegri dubitantis, quomodo illi se habere videatur, eas moveat. Ob quam causam periti medici est non protinus ut venit adprehendere manu brachium, sed primum desidere hilari vultu percontarique, quemadmodum se habeat, et si quis eius metus est, eum probabili sermone lenire, tum deinde eius corpori manum admovere. Quas venas autem conspectus medici movet, quam facile mille res turbant. Altera res est, cui credimus, calor, aeque fallax: nam hic quoque excitatur aestu, labore, somno, metu, sollicitudine. Intueri quidem etiam ista oportet, sed eis non omnia credere. Ac protinus quidem scire est, non febricitare eum, cuius venae naturaliter ordinatae sunt, teporque talis est, qualis esse sani solet: non protinus autem sub calore motuque febrem esse concipere, sed ita: si summa quoque aria inaequaliter cutis est; si calor et in fronte est et ex imis praecordiis oritur; si spiritus ex naribus cum fervore prorumpit; si color aut rubore aut pallore novo mutatus est; si oculi graves et aut persicci aut subumidi sunt; si sudor, cum sit, inaequalis est; si venae non  aequalibus intervallis moventur. Ob quam causam medicus neque in tenebris neque a capite aegri debet residere, sed inlustri loco adversus, ut omnes notas ex voltu quoque cubantis percipiat. Ubi vero febris fuit ac decrevit, expectare oportet, num tempora partesve corporis aliae paulum madescant, quae sudorem venturum esse testentur; ac si qua nota est, tum demum dare potui aquam calidam, cuius salubris effectus est, si sudorem per omnia membra diffundit. Huius autem rei causa continere aeger sub veste satis multa manus debet, eademque crura pedesque contegere; qua male plerique aegros in ipso febris impetu, pessimeque, ubi ardens ea est, male habent. Si sudare corpus coepit, linteum tepefacere oportet paulatimque singula membra detergere. At ubi sudor omnis finitus est, aut si is non venit, ubi quam maxime potuit idoneus esse cibo aeger videtur, leviter sub veste ungendus est, tum detergendus, deinde ei cibus dandus. Cibus autem febricitantibus umidus est aptissimus aut umori certe quam proximus, utique ex materia quam levissima maximeque sorbitio; eaque, si magnae febres fuerint, quam tenuissima esse debet. Mel quoque despumatum huic recte adicitur, quo corpus magis nutriatur: sed id si stomachum offendit, supervacuum est, sicut ipsa quoque sorbitio. Dari vero in vicem eius potest vel intrita ex aqua calida vel halica elota; si firmus est stomachus et  compressa alvus, ex aqua mulsa; si vel ille languet vel haec profluit, ex posca. Et primo quidem cibo id satis est: secundo vero aliquid adici potest, ex eodem tamen genere materiae, vel holus vel conchylium vel pomum. Et dum febres quidem increscunt, hic solus cibus idoneus est: ubi vero aut desinunt aut levantur, semper quidem incipiendum est ab aliquo ex materia levissima, adiciendum vero aliquid ex media, ratione habita subinde et virium hominis et morbi. Ponendi vero aegro varii cibi, sicut Asclepiades praecepit, tum demum sunt, ubi fastidio urgetur neque satis vires sufficiunt, ut paulum ex singulis degustando famem vitet. At si neque vis neque cupiditas deest, nulla varietate sollicitandus aeger est, ne plus adsumat quam concoquat. Neque verum est, quod ab eo dicitur, facilius concoqui cibos varios: eduntur enim facilius, ad concoctionem autem materiae genus et modus pertinent. Neque inter magnos dolores neque increscente morbo tutum est aegrum cibo impleri, sed ubi inclinata iam in melius valetudo est.  Sunt aliae quoque in febribus observationes necessariae. Atque id quoque videndum est, quod quidam (prohoem. 55) solum praecipiunt, adstrictum corpus sit an profluat; quorum alterum strangulat, alterum digerit. Nam si adstrictum est, ducenda alvus est, movenda urina, eliciendus omni modo sudor. In hoc genere morborum emisisse sanguinem, concussisse vehementibus festationibus corpus, in lumine habuisse, imperasse famem, sitim, vigiliam prodest. Utile est etiam ducere in balneum, prius demittere in solium, tum ungere, iterum ad solium redire multaque aqua fovere inguina; interdum etiam oleum in solio cum aqua calida miscere; uti cibo serius sunt rarius, tenui, simplici, molli, calido, exiguo, maximeque holeribus, qualia sunt lapatium, urtica, malva, vel iure etiam concharum musculorumve aut lucustarum: neque danda caro nisi elixa est. At potio esse debet magis liberalis, et ante cibum et post hunc et cum hoc ultra quam sitis coget. Poteritque a balineo etiam pinguius aut dulcius dari vinum; poterit semel aut bis interponi Graecum salsum.  Contra vero si corpus profluit, sudor coercendus, requies habenda erit, tenebris somnoque, quandoque volet, utendum, non nisi leni gestatione corpus agitandum, et pro genere mali subveniendum. Nam si venter fluit, aut si stomachus non continet, ubi febris decrevit, liberaliter oportet aquam tepidam potui dare, et vomere cogere, nisi aut fauces aut praecordia aut latus dolet, aut vetus morbus est. Si vero sudor exercet, duranda cutis est nitro vel sale, quae cum oleo miscentur; ac si levius id vitium est, oleo corpus ungendum; si vehementius, rosa vel melino vel murteo, cui vinum austerum sit adiectum. Quisquis autem fluore aeger est, cum venit in balineum, prius ungendus, deinde in solium  demittendus est. Si in cute vitium est, frigida quoque quam calida aqua melius utetur. Ubi ad cibum ventum est, dari debet is valens, frigidus, siccus, simplex, qui quam minime corrumpi possit, panis tostus, caro assa, vinum austerum vel certe subausterum;si venter profluit, calidum, si sudores nocent vomitusve sunt, frigidum.
<cels. med. 3.7> Desiderat quoque propriam animadversionem in febribus pestilentiae casus. In hac utile minime est aut fame aut medicamentis uti, aut ducere alvum. Si vires sinunt, sanguinem mittere optimum est, praecipueque si cum dolore febris est: si id parum tutum est, ubi febris aut tenuate est aut levata est, vomitu pectus purgare. Sed in hoc maturius quam in aliis morbis ducere in balineum opus est, vinum calidum et meracius dare, et omnia glutinosa; inter quae carnem quoque generis eiusdem. Nam quo celerius eiusmodi tempestates corripiunt, eo maturius auxilia etiam cum quod temeritate rapienda sunt. Quod si puer est qui laborat, neque tantum robur eius est, ut ei sanguis mitti possit, siti ei utendum est, ducenda alvus vel aqua vel tisanae cremore, tum denique is levibus cibis nutriendus. Et ex toto non sic pueri ut viri curari debent. Ergo, ut in alio quoque genere morborum, parcius in his agendum est: non facile sanguinem mittere, non facile ducere alvum, non cruciare vigilia fameque aut nimia siti, non vino curare satis convenit. Vomitus post febrem eli-ciendus est, deinde dandus cibus ex levissimis, tum is dormiat; posteroque die, si febris manet, abstineatur; 30 ad similem cibum redeat. Dandaque opera est, quantum fieri potest, ut inter oportunam abstinentiam cibosque oportunos, omissis ceteris, nutriatur. 2 Si vero febris ardens extorret, nulla medicamenti danda potio est, sed in ipsis accessionibus oleo et aqua refrigerandus est; quae miscenda manu sunt, donec albescant. Eo conclavi tenendus, quo multum et purum aerem trahere possit; neque multis vestimentis strangulandus, sed admodum levibus tantum velandus est. Possunt etiam super stomachum inponi folia vitis in aqua frigida tincta. Ac ne siti quidem nimia vexandus est. Alendus maturius est, id est a tertio die, et ante cibum idem perungendus. Si pituita in stomachum coit, inclinata iam accessione vomere cogendus est; tum dandum frigidum holus, aut pomum ex iis, quis stomacho conveniunt. Si siccus manet stomachus, protinus vel tisanae vel halicae vel orizae cremor dandus est, cum quo recens adeps cocta sit. Cum vero in summo incremento morbus est, utique non ante quartum diem, magna siti antecedente, frigida aqua copiose praestanda est, ut bibat etiam ultra satietatem. Cum iam venter et praecordia ultra modum repleta satisque refrigerata sunt, vomere debet. Quidam ne vomitum quidem exigunt, sed ipsa aqua frigida tantum ad satietatem data pro medicamento utuntur. Ubi utrumlibet factum est, multa veste  operiendus est, et collocandus ut dormiat; fereque post longam sitim et vigiliam, post multam satietatem, post infractum calorem plenus somnus venit; per quem ingens sudor effunditur, idque praesentissimum auxilium est, sed in iis tamen, in quibus praeter ardorem nulli dolores, nullus praecordiorum tumor, nihil prohibens vel in thorace vel in pulmone vel in faucibus, non ulcera, non deiectio, non profluvium alvi fuit. Si quis autem in huiusmodi febre leviter tussit, is neque vehementi siti conflictatur, neque bibere aquam frigidam debet, sed eo modo curandus est, quo in ceteris febribus praecipitur.
<cels. med. 3.8> At ubi id genus tertianae est, quod emitritaeon medici appellant, magna cura opus est, ne id fallat: habet eius plerumque frequentes accessiones decessionesque, ut aliud genus morbi videri possit porrigique febris inter horas XXIIII et XXXVI, ut quod idem est, non idem esse videatur. Et magnopere necessarium est neque dari cibum nisi in ea remissione, quae vera est, et ubi ea venit, protinus dari. Plurimique sub alterutro curantis error subito moriuntur. Ac nisi magnopere res aliqua prohibet, inter initia sanguis mitti debet, tum dari cibus, qui neque incitet febrem, et tamen longum eius spatium sustineat.
<cels. med. 3.9> Nonnumquam etiam lentae febres sine ulla remissione corpus tenent, ac neque cibo neque remedio locus est. In hoc casu medici cura esse  debet, ut morbum mutet; fortasse enim curationi oportunior fiet. Saepe igitur ex aqua frigida, cui oleum sit adiectum, corpus eius pertractandum est, quoniam interdum sic evenit, ut horror oriatur et fiat initium quoddam novi motus exque eo, cum magis corpus incaluit, sequatur etiam remissio. In his frictio quoque ex oleo et sale salubris videtur. At si diu frigus est et torpor et iactatio corporis, non alienum est in ipsa febre mulsi dare tres aut quattuor cyathos, vel cum cibo vinum bene dilutum. Intenditur enim saepe ex eo febris, et maior ortus calor simul et priora mala tollit et spem remissionis inque ea curationis ostendit. Neque Hercules ista curatio nova est, qua nunc quidem traditos sibi aegros, qui sub cautioribus medicis trahebantur, interdum contrariis remediis sanant. Siquidem apud antiquos quoque ante Herophilum et Erasistratum maximeque post Hippocratem fuit Petro quidam, qui febricitantem hominem ubi acceperat, multis vestimentis operiebat, ut simul calorem ingentem sitimque excitaret. Deinde ubi paulum remitti coeperat febris, aquam frigidam potui dabat, ac si moverat sudorem, explicuisse se aegrum iudicabat; si non moverat, plus etiam aquae frigidae ingerebat et tum vomere cogebat. Si alterutro modo febre liberaverat, protinus suillam assam et vinum homini dabat; si non liberaverat, decoquebat aquam sale  adiecto eamque bibere cogebat, ut movendo ventrem purgaret. Et intra haec omnis eius medicina erat: eaque non minus grata fuit is, quos Hippocratis successores non refecerant, quam nunc est is, quos Herophili vel Erasistrati aemuli diu tractos non adiuverunt. Neque ideo tamen non est temeraria ista medicina, quia, si plures protinus a principiis excepit, interemit. Sed, cum eadem omnibus convenire non possint, fere quos ratio non restituit, temeritas adiuvat; ideoque eiusmodi medici melius alienos aegros quam suos nutriunt. Sed est circumspecti quoque hominis et novare interdum et augere morbum et febres accendere, quia curationem ubi id quod est non recipit, potest recipere id quod futurum est.
<cels. med. 3.10> Considerandum est etiam, febresne solae sint, an alia quoque his mala accedant, id est, num caput doleat, num lingua aspera, num praecordia intenta sint. Si capitis dolores sint, rosam cum aceto miscere oportet et in id ingerere; deinde habere duo pittacia, quae frontis latitudinem longitudinemque aequent, ex his invicem alterum in aceto et rosa habere, alterum in fronte; aut intinctam iisdem lanam sucidam inponere. Si acetum offendit, pura rosa utendum est; si rosa ipsa laedit, oleo acerbo. Si ista parum iuvant, teri potest vel iris arida vel nuces amarae vel quaelibet herba ex refrigerantibus; quorum quidlibet ex aceto inpositum dolorem minuit, sed magis aliud in alio. Iuvat etiam panis cum papavere iniectus, vel cum rosa, cerussa spumave argenti. Olfacere quoque vel serpullum vel anethum non alienum est. At si in praecordiis inflammatio et dolor est, primo superimponenda sunt cataplasmata reprimentia, ne, si calidiora fuerint, plus eo materiae concurrat; deinde si prima inflammatio se remisit, tum demum ad calida et umida veniendum est, ut ea, quae remanserunt, discutiant. Notae vero inflammationis sunt quattuor: rubor et tumor cum calore et dolore. Quo magis erravit Erasistratus, cum febrem nullam esse sine hac dixit. Ergo si sine inflammatione dolor est, nihil imponendum est: hunc eius statim ipsa febris solvet. At si neque inflammatio neque febris sed tantum praecordiorum dolor est, protinus calidis et siccis fomentis uti licet.  Si vero lingua sicca et scabra est, detergenda primum penicillo est ex aqua calida, deinde unguenda mixtis inter se rosa et melle. Mel purgat, rosa reprimit simulque siccescere non sinit. At si scabra non est sed arida, ubi penicillo detersa est, ungi rosa debet, cui cerae paulum sit adiectum.
<cels. med. 3.11> Solet etiam ante febres esse frigus idque vel molestissimum morbi genus est. Ubi id expectatur,  omni potione prohibendus est aeger: haec enim paulo ante data multum malo adicit. Item maturius veste multa tegendus est; admovenda partibus iis, pro quibus metuimus, sicca et calida fomenta sic, ne statim vehementissimi calores incipiant, sed paulatim increscant. Perfricandae quoque eae partes manibus unctis ex vetere oleo sunt eique adiciendum aliquid ex calefacientibus. Contentique medici quidam una frictione etiam ex quolibet oleo sunt. In harum febrium remissionibus nonnulli tres aut quattuor cyathos sorbitionis etiamnum manente febre dant, deinde ea bene finita reficiunt stomachum cibo frigido et levi. Tum hoc ego puto temptandum, quom parum cibus semel et post febrem datus prodest. Sed curiose prospiciendum, ne tempus remissionis decipiat: saepe enim in hoc quoque genere valetudinis iam minui febris videtur, et rursus intenditur. Aliqua ei remissioni credendum est, quae etiam moratur et iactationem foetoremque quendam oris, quem ozenam Graeci vocant, minuit. Illud satis convenit, si cottidie pares accessiones sunt, cotidie parvum cibum dandum: si inpares, post graviorem, cibum; post leviorem, aquam mulsam.
<cels. med. 3.12> Horror autem eas fere febres antecedit, quae certum habent circuitum et ex toto remittuntur; ideoque tutissimae sunt maximeque curationes admittunt. Nam ubi incerta tempora sunt, neque  alvi ductio neque balineum neque vinum neque medicamentum aliud recte datur: incertum est enim, quando febris ventura sit: ita fieri potest, ut, si subito venerit, summa in eo pernicies sit, quod auxilii causa sit inventum. Nihilque aliud fieri potest, quam ut primis diebus bene abstineatur aeger, deinde sub decessu febris eius, quae gravissima est, cibum sumat. At ubi certus circumitus est, facilius illa omnia temptantur, quia magis proponere nobis accessionum et decessionum vices possumus. In his autem, cum inveteraverunt, utilis fames non est: primis tantummodo diebus ea pugnandum est; deinde dividienda curatio est, et ante horror, tum febris discutienda. Igitur cum primum aliquis inhorruit, et ex horrore incaluit, dare oportet ei potui tepidam aquam subsalsam et vomere eum cogere: nam fere talis horror ab iis oritur, quae biliosa in stomacho resederunt. Idem faciendum est, si proximo quoque circuitu aeque accessit: saepe enim sic discutitur, iamque, quod genus febris sit, scire licet. Itaque sub expectatione proximae accessionis, quae instare tertia potest, deducendus in balineum est, dandaque opera, ut per tempus horroris in solio sit. Si ibi quoque senserit, nihilo minus idem sub expectatione quartae accessionis faciat: siquidem eo quoque modo saepe id discutitur. Si ne balneum quidem profuit, ante accessionem alium edat, aut bibat aquam calidam cum pipere:  siquidem ea quoque adsumpta calorem movent, qui horrorem non admittit. Deinde eodem modo, quo in frigore praeceptum est (11, 1), antequam inhorrescere possit, operiatur, fomentisque, sed protinus validioribus, totum corpus circumdet maximeque involutis extinctis testis et titionibus. Si nihilo minus horror perruperit, multo oleo calefacto inter ipsa vestimenta perfundatur, cui aeque ex calfacientibus aliquid sit adiectum; adhibeaturque frictio, quantam is sustinere poterit, maximeque in manibus et cruribus; et spiritum ipse contineat. Neque desistendum est, etiamsi horret: saepe enim pertinacia iuvantis malum corporis vincit. Si quid evomuit, danda aqua tepida, iterumque vomere cogendus est; utendumque eisdem est, donec horror finiatur. Sed praeter haec ducenda alvus est, si tardius horror quiescit: siquidem id quoque exonerato corpori prodest. Ultimaque post haec auxilia sunt gestatio et fricatio. Cibus autem in eiusmodi morbis maxime dandus est, qui mollem alvum praestet, caro glutinosa: vinum, cum dabitur, austerum.
<cels. med. 3.13> Haec ad omnes circuitus febrium pertinent: discernendae tamen singulae sunt, sicut rationem habent dissimilem. Si cottidiana est, triduo primo magnopere abstineri oportet, tum cibis altero quoque die uti: si res inveteraverit, post febrem experiri balneum et vinum, magisque si horrore sublato haec superest.
<cels. med. 3.14> Si vero tertiana, quae ex toto intermittit, aut quartana est, mediis diebus et ambulationibus uti oportet aliisque exercitationibus et unctionibus. Quidam ex antiquis medicis Cleophantus in hoc genere morborum multo ante accessionem per caput aegrum multa calida aqua perfundebat, deinde vinum dabat. Quod, quamvis pleraque praecepta eius viri secutus est Asclepiades, recte tamen praeteriit: est enim anceps. Ipse, si tertiana febris est, tertio die post accessionem dicit alvum duci oportere, quinto post horrorem vomitum elicere, deinde post febrem, sicut illi mos erat, adhuc calidis dari cibum et vinum, sexto die in lectulo detineri: sic enim fore, ne septimo die febr accedat. Id saepe posse fieri verisimile est. Tutius tamen est, ut hoc ipso ordine utamur, tria remedia, vomitus, alvi ductionis, vini per triduum, ne vinum nisi post accessionem die septimi bibat. Si vero primis diebus discussus morbus non est, inciditque in vetustatem, quo die febris expectabitur, in lectulo se contineat, post febrem confricetur, tum cibo adsumpto bibat aquam: postero die, qui vacat, ab exercitatione unctioneque aqua tantum contentus conquiescat. Et id quidem optimum est: si vero inbecillitas urgebit, et post febrem vinum et medio die paulum cibi debebit adsumere.
<cels. med. 3.15> Eadem in quartana facienda sunt. Sed cum haec tarde admodum finiatur nisi primis diebus discussa est, diligentius ab initio praecipiendum est, quid in ea fieri debeat. Igitur si cui cum horrore febris accessit eaque desiit, eodem die et postero tertioque continere se debebit, et aquam tantummodo calidam primo die post febrem sumere; biduo proximo, quantum fieri potest, ne hanc quidem: si quarto die cum horrore febris revertitur, vomere, sicut ante (12, 3) praeceptum est; deinde post febrem modicum cibum sumere, vini quadrantem. Postero tertioque die abstineri, aqua tantummodo calida, si sitiet, adsumpta. Septimo die balineo frigus praevenire; si febris redierit, ducere alvum; ubi ex eo corpus conquieverit, in unctione vehementer perfricari; eodem modo sumere cibum et vinum; biduo proximo se abstinere, frictione servata. Decimo die rursus balneum experiri; et si postea febris accessit, aeque perfricari, vinum copiosius bibere. Ac proximum est, tot dierum ut abstinentia cum ceteris, quae praecipiuntur, febrem tollant. Si vero nihilo minus remanet, aliud ex toto sequendum est curationis genus, idque agendum, ut id, quod diu sustinendum est, corpus facile sustineat. Quo minus etiam probari curatio Heraclidis Tarentini debet, qui primis diebus ducendam alvum, deinde abstinendum in septimum diem dixit. Quod ut sustinere aliquis possit, tamen etiam febre liberatus vix refectioni valebit: adeo, si febris saepius accesserit, concidet. Igitur, si tertio decimo die morbus manebit, balineum neque ante febrem neque postea temptandum erit, nisi interdum iam horrore discusso. Horror ipse per ea, quae supra (12) scripta sunt expugnandus; deinde post febrem oportebit ungui et vehementer perfricari, cibum et validum et fortiter adsumere, vino uti quantum libebit; postero die, cum satis quieverit, ambulare, exerceri, ungui, perfricari fortiter, cibum capere sine secundo, tertio die abstinere. Quo die vero febrem expectabit, ante surgere, exerceri dareque operam, ut in ipsa exercitatione febris tempus incurrat: sic enim saepe illa discutitur. At si in opere occupavit, tum demum se recipere. In eiusmodi valetudine medicamenta sunt oleum, frictio, exercitatio, cibus, vinum. Si venter adstrictus est, solvendus est. Sed haec facile validiores faciunt: si inbecillitas occupavit, pro exercitatione gestatio est; si ne hanc quidem sustinet, adhibenda tamen frictio est. Si haec quoque vehemens onerat, intra quietem et unctionem et cibum sistendum est; dandaque opera est, ne qua  cruditas in cotidianam id malum vertat. Nam quartana neminem iugulat: sed si ex ea cotidiana facta est, in malis aeger est; quod tamen nisi culpa vel aegri vel curantis numquam fit.
<cels. med. 3.16> At si duae quartanae sunt, neque eae, quas proposui (15, 4-6), exercitationes adhiberi possunt, aut ex toto quiescere opus est, aut, si id difficile est, leviter ambulare, considere diligenter involutis pedibus et capite; quotiens febris accessit et desiit, cibum modicum sumere et vinum, reliquo tempore, nisi inbecillitas urguet, abstinere. At si duae febres paene iunguntur, post utramque cibum sumere, deinde vacuo tempore et moveri aliquid et post unctionem cibo uti. Cum vero vetus quartana raro nisi vere solvatur, utique eo tempore attendendum est, ne quid fiat, quod valetudinem impediat. Prodestque in vetere quartana subinde mutare victus genus, a vino ad aquam, ab aqua ad vinum, a lenibus cibis ad acres, ab acribus ad lenes transire; esse radicem, deinde vomere; iure vel pulli gallinacei ventrem resolvere; oleo ad frictiones adicere calfacientia; ante accessionem sorbere vel aceti cyathos duos, vel unum sinapis cum tribus Graeci vini salsi, vel misti paribus portionibus et in aqua diluta piper, castoreum, laser, murram. Per haec enim similiaque corpus agitandum est, ut moveatur ex eo statu, quo detinetur. Si febris quievit, diu meminisse eius diei convenit, eoque vitiare frigus, calorem, cruditatem,  lassitudinem: facile enim revertitur, nisi a sano quoque aliquamdiu timetur.
<cels. med. 3.17> At si ex quartana facta cotidiana est, cum id vitio inciderit, per biduum abstinere oportet, et frictione uti, vespere tantummodo aquam potui dare: tertio die saepe fit, ne febris accedat. Sed sive fuit sive non fuit, cibus post accessionis tempus est dandus. At si manet, per biduum abstinentia, quanta maxime imperari corpori potest, frictione cotidie utendum est.
<cels. med. 3.18> Et febrium quidem ratio exposita est. Supersunt vero alii corporis adfectus, qui huic superveniunt, ex quibus eos, qui certis partibus adsignari non possunt, protinus iungam. Incipiam ab insania, primamque huius ipsius partem adgrediar, quae et acuta et in febre est: φρένησιν Graeci appellant. Illud ante omnia scire oportet, interdum in accessione aegros desipere et loqui aliena. Quod non quidem leve est neque incidere potest nisi in febre vehementi; non tamen aeque pestiferum est: nam plerumque breve esse consuevit levatoque accessionis impetu protinus mens redit. Neque id genus morbi remedium aliud desiderat, quam quod in curanda febre praeceptum est. Phrenesis vero tum demum est, cum continua dementia esse incipit, cum aeger, quamvis adhuc sapiat, tamen quasdam vanas imagines accipit:  perfecta est, ubi mens illis imaginibus addicta est. Eius autem plura genera sunt: siquidem ex phreneticis alii tristes sunt; alii hilares; alii facilius continentur et intra verba desipiunt; alii consurgunt et violenter quaedam manu faciunt; atque ex his ipsis alii nihil nisi impetu peccant, alii etiam artes adhibent summamque speciem sanitatis in captandis malorum operum occasionibus praebent, sed exitu deprenduntur.— Ex his autem eos, qui intra verba desipiunt, aut leviter etiam manu peccant, onerare asperioribus coercitionibus supervacuum est: eos, qui violentius se gerunt, vincire convenit, ne vel sibi vel alteri noceant. Neque credendum est, si vinctus aliqui, dum levari vinculis cupit, quamvis prudenter et miserabiliter loquitur, quoniam is dolus insanientis est. Fere vero antiqui tales aegros in tenebris habebant, eo quod iis contrarium esset exterriri, et ad quietem animi tenebras ipsas conferre aliquid iudicabant. At Asclepiades, tamquam tenebris ipsis terrentibus, in lumine habendos eos dixit. Neutrum autem perpetuum est: alium enim lux, alium tenebrae magis turbant; reperiunturque, in quibus nullum discrimen deprehendi vel hoc vel illo modo possit. Optimum itaque est utrumque experiri, et habere eum, qui tenebras horret, in luce, eum qui lucem, in tenebris. At ubi nullum tale discrimen est, aeger, si vires habet, loco lucido; si non habet, obscuro continendus est. Remedia vero adhibere, ubi maxime furor urget, supervacuum est: simul enim febris quoque increscit. Itaque tum nihil nisi continendus aeger est: ubi vero res patitur, festinanter subveniendum est. Asclepiades perinde esse dixit his sanguinem mitti ac si trucidentur: rationem hanc secutus, quod neque insania esset, nisi febre intenta, neque sanguis nisi in remissione eius recte mitteretur. Sed ipse in his somnum multa frictione quaesivit, cum et intentio febris somnum impediat et frictio non nisi in remissione eius utilis sit. Itaque hoc quoque auxilium debuit praeterire. Quid igitur est? Multa in praecipiti periculo recte fiunt alias omittenda. Et continuata quoque febris habet tempora, quibus, etsi non remittit, non tamen crescit, estque hoc ut non optimum, sic tamen secundum remediis tempus, quo, si vires aegri patiuntur, sanguis quoque mitti debet. Minus deliberari potest, an alvus ducenda sit. Tum interposito die convenit caput ad cutem tondere, aqua deinde fovere, in qua verbenae aliquae decoctae sint vel ex reprimentibus; aut prius fovere, deinde radere, et iterum fovere; ac novissime rosa caput naresque implere, offerre etiam naribus rutam ex aceto contritam, movere sternumenta medicamentis in id efficacibus. Quae tamen facienda sunt in iis, quibus vires non desunt: si vero inbecillitas est, rosa tantum caput adiecto serpullo similique aliquo madefaciendum est. Utiles etiam in quibuscumque viribus duae herbae sunt, solanum et muralis, si simul ex utraque suco expresso caput impletur. Cum febris remisit, frictione utendum est, parcius tamen in iis, qui minus hilares quam in iis, qui nimis tristes sunt. Adversus autem omnium sic insanientium animos gerere se pro cuiusque natura necessarium est. Quorundam enim vani metus levandi sunt, sicut in homine praedivite famem timente incidit, cui subinde falsae hereditates nuntiabantur. Quorundam audacia coercenda est, sicut in iis fit, in quibus continendis plagae quoque adhibentur. Quorundam etiam intempestivus risus obiurgatione et minis finiendus: quorundam discutiendae tristes cogitationes; ad quod symphoniae et cymbala strepitusque proficiunt. Saepius tamen adsentiendum quam repugnandum et paulatim et non evidenter ab iis, quae stulte dicentur, ad meliora mens eius adducenda. Interdum etiam elicienda ipsius intentio; ut fieri in hominibus studiosis litterarum, quibus liber legitur aut recte, si delectantur, aut perperam, si id ipsum eos offendit: emendando enim convertere animum incipiunt. Quin etiam recitare, si qua meminerunt, cogendi sunt. Ad cibum quoque quosdam non desiderantes reduxerunt ii, qui inter epulantes eos conlocarunt. Omnibus vero sic adfectis somnus et difficilis et praecipue necessarius est: sub hoc enim plerique sanescunt. Prodest ad id atque etiam ad mentem ipsam con-ponendam crocinum unguentum cum irino in caput additum. Si nihilo minus vigilant, quidam somnum moliuntur potui dando aquam, in qua papaver aut hyoscyamos decocta sint, alii mandragorae mala pulvino subiciunt, alii vel amomum vel sycamini lacrimam fronti inducunt. Hoc nomen apud medicos reperio. Sed cum Graeci morum sycaminon appellant, mori nulla lacrima est. Sic vero significatur lacrima arboris in Aegypto nascentis, quam ibi sycomoron appellant. Plurimi, decoctis papaveris corticibus, ex ea aqua spongia os et caput subinde fovent. Asclepiades ea supervacua esse dixit, quoniam in lethargum saepe converterent: praecepit autem, ut primo dei a cibo, potione, somno abstineretur, vespere ei daretur potui aqua, tum frictio admoveretur lenis, ut ne manum quidem qui perfricaret vehementer inprimeret; postero deinde die isdem omnibus factis vespere ei daretur sorbitio et aqua, rursusque frictio adhiberetur; per hanc enim nos consecuturos, ut somnus accedat. Id interdum fit, et quidem adeo, ut illo confitente nimia frictio etiam lethargi periculum adferat. Sed si sic somnus non accessit, tum demum illis medicamentis arcessendus est, habita scilicet eadem moderatione, quae hic quoque necessaria est, ne, quem obdormire volumus, excitare postea non possimus. Confert etiam aliquid ad somnum silanus iuxta cadens, vel gestatio post cibum et noctu, maximeque suspensi lecti motus. Neque alienum est, si neque sanguis  ante missus est, neque mens constat, neque somnus accedit, occipitio inciso cucurbitulam admovere; quae quia levat morbum, potest etiam somnum facere. Moderatio autem in cibo quoque adhibenda est: nam neque aeger implendus est, ne insaniat, neque ieiunio utique vexandus, ne inbecillitate in cardiacum incidat. Opus est cibo infirmo maximeque sorbitione, potione aquae mulsae, cuius ternos cyathos bis hieme, quater aestate dedisse satis est.  Alterum insaniae genus est, quod spatium longius recipit, quia fere sine febre incipit, leves deinde febriculas excitat. Consistit in tristitia, quam videtur bilis atra contrahere.— In hac utilis detractio sanguinis est: si quid hanc poterit prohibere, prima est abstinentia, secunda per album veratrum vomitumque purgatio, post utrumlibet adhibenda bis die frictio est; si magis valet, frequens etiam exercitatio: in ieiuno vomitus. Cibus sine vino dandus ex media materia est; quam quotiens posuero, scire licebit etiam ex infirmissima dari posse, dum ne illa sola quis utatur: valentissima tantummodo esse removenda. Praeter haec servanda alvus est quam tenerrima, removendi terrores, et potius bona spes offerenda; quaerenda delectatio ex fabulis ludisque, maxime quibus capi sanus adsuerat; laudanda, si qua sunt, ipsius opera et ante oculos eius ponenda; leviter obiurganda vana tristitia; subinde admonendus, in iis ipsis rebus, quae sollicitant, cur potius laetitiae quam sollicitudinis causa sit. Si febris quoque accessit, sicut aliae febres curanda est. Territum genus insaniae est ex his longissimum, adeo ut vitam ipsam non impediat; quod robusti corporis esse consuevit. Huius autem ipsius species duae sunt: nam quidam imaginibus, non mente falluntur, quales insanientem Aiacem vel Orestem percepisse poetae ferunt: quidam animo desipiunt.  Si imagines fallunt, ante omnia videndum est, tristes an hilares sint. In tristitia nigrum veratrum deiectionis causa, in hilaritate album ad vomitum excitandum dari debet; idque si in potione non accepit, in pane adiciendum est, quo facilius fallat: nam si bene se purgaverit, ex magna parte morbum levabit. Ergo etiamsi semel datum veratrum parum profecerit, interposito tempore iterum dari debet. Neque ignorare oportet leviorem esse morbum cum risu quam cum serio insanientium. Illud quoque perpetuum est in omnibus morbis, ubi ab inferiore parte purgandus aliquis est, ventrem eius ante solvendum esse; ubi a superiore, comprimendum. Si vero consilium insanientem fallit, tormentis quibusdam optime curatur. Ubi perperam aliquid dixit aut fecit, fame, vinculis, plagis coercendus est. Cogendus est et attendere et ediscere aliquid et meminisse: sic enim fiet, ut paulatim metu cogatur considerare quid faciat. Subito etiam terreri et expavescere in hoc morbo prodest, et fere quicquid animum vehementer turbat. Potius enim quaedam fieri mutatio, cum ab eo statu mens, in quo fuerat, abducta est. Interest etiam, ipse sine causa subinde rideat, an maestus demissusque sit: nam demens hilaritas terroribus iis, de quibus supra (Section: 21) dixi melius curatur. Si nimia tristitia, prodest lenis sed multa bis die frictio, item per caput aqua frigida infusa, demissumque corpus in aquam et oleum. Illa communia sunt, insanientes vehementer exerceri debere, multa frictione uti, neque pinguem carnem neque vinum adsumere; cibis uti post purgationem ex media materia quam levissimis; non oportere esse vel solos vel inter ignotos, vel inter eos, quos aut contemnant aut neglegant; mutare debere regiones et, si mens redit, annua peregrinatione esse iactandos.  Raro sed aliquando tamen ex metu delirium nascitur. Quod genus insanientium specie similique victus genere solo curandum est, praeterquam quod in hoc insaniae genere solo recte vinum datur.
<cels. med. 3.19> His morbis praecipue contrarium est id genus, quod cardiacum a Graecis nominatur, quamvis  saepe ad eum phrenetici transeunt: siquidem mens in illis labat, in hoc constat. Id autem nihil aliud est quam nimia inbecillitas corporis, quod stomacho languente inmodico sudore digeritur. Licetque protinus scire id esse, ubi venarum exigui inbecillique pulsus sunt, sudor autem et supra consuetudinem et modo et tempore ex toto thorace et cervicibus atque etiam capite prorumpit, pedibus tantummodo et cruribus siccioribus atque frigentibus; acutique id morbi genus est.  Curatio prima est supra praecordia imponere quae reprimant cataplasmata, secunda sudorem prohibere. Id praestat acerbum oleum vel rosa vel melinum aut myrteum, quorum aliquo corpus leviter perunguendum, ceratumque ex aliquo horum tum inponendum est. Si sudor vincit, delinendus homo est vel gypso vel spuma argentea vel Cimolia creta, vel etiam subinde horum pulvere respergendus. Idem praestat pulvis ex contritis aridi myrti vel rubi foliis, aut ex austeri et boni vini arida faece; pleraque similia sunt, quae si desunt, satis utilis est quilibet ex via pulvis iniectus. Super haec vero, quo minus corpus insudet, levi veste debet esse contectus, loco non calido, fenestris patentibus, sic ut perflatus quoque aliquis accedat. Tertium auxilium est inbecillitati iacentis cibo vinoque succurrere. Cibus non multus quidem, sed saepe tamen noce ac die dandus est, ut nutriat,  neque oneret. Is esse debet ex infirmissima materia et stomacho aptus. Nisi si necesse est ad vinum festinare non oportet. Si verendum est, ne deficiat, tum et intrita ex hoc, et hoc ipsum austerum quidem, sed tamen tenue, meraculum, egelidum subinde et liberaliter dandum est, adiecta polenta, si modo is aeger parum cibi adsumit; idque vinum esse debet neque nullarum virium, neque ingentium: recteque toto die ac nocte vel tres heminas aeger bibet; si vastius corpus est, plus etiam: si cibum non accipit, perunctum perfundere aqua frigida ante conveniet, et tunc dare. Quod si stomachus resolutus parum continet, et ante cibum et post eum sponte vomere oportet, rursusque post vomitum cibum sumere. Si ne id quidem manserit, sorbere vini cyathum, interpositaque hora sumere alterum. Si id quoque stomachus reddiderit, totum corpus bulbis contritis superlinendum est; qui ubi inaruerunt, efficiunt, ut vinum in stomacho contineatur, exque eo toti corpori calor, venisque vis redeat. Ultimum auxilium est in alvum tisanae vel halicae cremorem ex inferioribus indere, siquidem id quoque vires tuetur. Neque alienum est naribus quoque aestuantis admovere quod reficiat id est rosa et vinum: si qua in extremis partibus frigent, unctis et calidis manibus fovere. Per quae si consequi potuimus, ut et sudoris impetus minuatur, et vita prorogetur, incipit iam tempus ipsum esse praesidio. Ubi esse  in tuto videtur, verendum tamen, ne in eandem infirmitatem cito recidat; itaque vino tantummodo remoto cotidie validiorem cibum debet adsumere, donec satis virium corpori redeat.
<cels. med. 3.20> Alter quoque morbus est aliter phrenetico contrarius. In eo difficilior somnus, prompta ad omnem audacem mens est: in hoc marcor et inexpugnabilis paene dormiendi necessitas. Lethargum Graeci nominarunt. Atque id quoque genus acutum est, et nisi succurritur, celeriter iugulat.— Hos aegros quidam subinde excitare nituntur admotis iis, per quae sternutamenta evocentur, et iis, quae odore foedo movent, qualis est pix cruda, lana sucida, piper, veratrum, castoreum, acetum, alium, cepa. Iuxta etiam galbanum incendunt, aut pilos aut cornu cervinum; si id non est, quodlibet aliud: haec enim cum conburuntur, odorem foedum movent. Tharrias vero quidam accessionis id malum esse dixit, levarique, cum ea decessit; itaque eos, qui subinde excitant, sine usu male habere. Interest autem, in decessione expergiscatur aeger, an aut febris non levetur aut levata quoque ea somnus urgueat. Nam si expergiscitur, adhibere eum sopito supervacuum est: neque enim vigilando melior fit, sed per se, si melior est, vigilat. Si vero continens ei somnus est, utique excitandus est, sed iis temporibus, quibus febris  levissima est, ut et excernat aliquid et sumat. Excitat autem validissime repente aqua frigida infusa. Post remissionem itaque perunctum multo oleo corpus tribus aut quattuor amphoris totum per caput perfundendum est. Sed hoc utemur, si aequalis aegro spiritus erit, si mollia praecordia: sin aliter haec erunt, ea potiora, quae supra (2, 3) comprehensa sunt. Et quod ad somnum quidem pertinet, commodissima haec ratio est.  Medendi autem causa caput radendum, deinde posca fovendum est, in qua laurus aut ruta decocta sit. Altero die inponendum castoreum, aut ruta ex aceto contrita aut lauri bacae aut hedera cum rosa et aceto; praecipueque proficit et ad excitandum hominem naribus admotum et ad morbum ipsum depellendum capiti frontive inpositum sinapi. Gestatio etiam in hoc morbo prodest, maximeque oportune cibus datus, id est in remissione, quanta maxime inveniri poterit. Aptissima autem sorbitio est, donec morbus decrescere incipiat, sic ut, si cotidie gravis accessio est, haec cotidie detur; si alternis, post graviorem sorbitio, post leviorem mulsa aqua. Vinum quoque cum tempestivo cibo datum non mediocriter adiuvat. Quod si post longas febres eiusmodi torpor corpori accessit, cetera eadem servanda sunt: ante accessionem autem tribus quattuorve horis castoreum, si venter adstrictus est, mixtum cum scamonea; si non est, per se ipsum cum aqua dandum est. Si praecordia mollia sunt, cibis utendum plenioribus; si dura, in isdem sorbi-tionibus subsistendum, inponendumque praecordiis quod simul et reprimat et molliat.
<cels. med. 3.21> Sed hic quidem acutus est morbus. Longus vero fieri potest eorum, quos aqua inter cutem male habet, nisi primis diebus discussus est: hydropa Graeci vocant. Atque eius tres species sunt. Nam modo ventre vehementer intento creber intus ex motu spiritus sonus est; modo corpus inaequale est tumoribus aliter aliterque per totum id orientibus; modo intus in unum aqua contrahitur et moto corpore ita movetur, ut impetus eius conspici possit. Primum τυμπανείτην, secundum λευκοφλεγματιάν vel ὑπὸ σάρκα, tertium ἀσκέιτην Graeci nominarunt. Communis tamen omnium est umoris nimia abundantia, ob quam ne ulcera quidem in his aegris facile sanescunt. Saepe vero hoc malum per se incipit, saepe alteri vetusto morbo maximeque quartanae supervenit. Facilius in servis quam in liberis tollitur, quia, cum desideret famem, sitim, mille alia taedia longamque patientiam, promptius iis succurritur, qui facile coguntur, quam quibus inutilis libertas est. Sed ne ii quidem, qui sub alio sunt, si ex toto sibi temperare non possunt, ad salutem perducuntur. Ideoque non ignobilis medicus, Chrysippi discipulus, apud Antigonum regem, amicum quendam eius, notae intemperantiae, mediocriter eo morbo inplicitum, negavit posse  sanari; cumque alter medicus Epirotes Philippus se sanaturum polliceretur, respondit illum ad morbum aegri respicere, se ad animum. Neque eum res fefellit. Ille enim cum summa diligentia non medici tantummodo, sed etiam regis custodiretur, tamen malagmata sua devorando bibendoque suam urinam in exitium se praecipitavit. Inter initia tamen non difficilis curatio est, si inperata sunt corpori sitis, requies, inedia: at si malum inveteravit, non nisi magna mole discutitur. Metrodorum tamen Epicuri discipulum ferunt, cum hoc morbo temptaretur, nec aequo animo necessariam sitim sustineret, ubi diu abstinuerat, bibere solitum, deinde evomere. Quod si redditur quicquid receptum est, multum taedio demit; si a stomacho retentum est, morbum auget; ideoque in quolibet temptandum non est. Sed si febris quoque est, haec in primis summovenda est per eas rationes, per quas huic succurri posse propositum est (capp. IV-XVII). Si sine febre aeger est, tum demum ad ea veniendum est, quae ipsi morbo mederi solent. Atque hic quoque, quaecumque species est, si nondum nimis occupavit, iisdem auxiliis opus est. Multum ambulandum, currendum aliquid est, superiores maxime partes sic perfricandae, ut spiritum ipsum contineat. Evocandus est sudor non per exercitationem tantum, sed etiam in harena calida vel Laconico vel clibano similibusque aliis; maximeque utiles naturales et siccae sudationes  sunt, quales super Baias in murtetis habemus. Balineum atque omnis umor alienus est. Ieiuno recte catapotia dantur, facta ex apsinthi duabus, murrae tertia parte. Cibus esse debet ex media quidem materia, sed tamen generis durioris: potio non ultra danda est quam ut vitam sustineat, optimaque est, quae urinam movet. Sed id ipsum tamen moliri cibo quam medicamento melius est. Si tamen res coget, ex iis aliquid, quae id praestant, erit decoquendum, eaque aqua potui danda. Videntur autem hanc facultatem habere iris, nardum, crocum, cinnamomum, casia, murra, balsamum, galbanum, ladanum, oenanthe, panaces, cardamomum, hebenus, cupressi semen, uva taminia quam σταφίδα ἀγρίαν Graeci nominant, habrotonum, rosae folia, acorum, amarae nuces, tragoriganum, styrax, costum, iunci quadrati et rotundi semen: illud cyperon, hoc σχοίνονnon Graeci vocant; quae quotiens posuero, non quae hi nascuntur, sed quae inter aromata adferuntur, significabo. Primo tamen quae levissima ex his sunt id est rosae folia vel nardi spica temptanda est. Vinum quoque utile est austerum, sed quam tenuissimum. Commodum est etiam lino cotidie ventrem metiri et, qua conprehendit alvum, notam imponere, posteroque die videre, plenius corpus sit an extenuetur: id enim, quod extenuatur, medicinam sentit. Neque alienum est metiri et potionem eius et urinam: nam si plus umoris excernitur quam insumitur, ita demum secundae valetudinis spes est. Asclepiades in eo, qui ex quartana in hydropa deciderat, se abstinentia bidui et frictione usum, tertio die iam et febre et aqua liberato cibum et vinum dedisse memoriae prodidit.  Hactenus communiter de omni specie praecipi potest: si vehementius malum est, diducenda ratio curandi est. Ergo si inflatio et ex ea dolor creber est, utilis cotidianus aut altero quoque die post cibum vomitus est; fomentis siccis calidisque utendum est. Si per haec dolor non finitur necessariae sunt sine ferro cucurbitulae: si ne per has quidem tormentum tollitur, incidenda cutis est; tum his utendum est. Ultimum auxilium est, si cucurbitulae nihil profuerunt, per alvum infundere copiosam aquam calidam eamque recipere. Quin etiam cotidie ter quaterque opus est uti frictione vehementi, cum oleo et quibusdam calefacientibus. Sed in hac frictione a ventre abstinendum est: inponendum vero in eum crebrius sinapi, donec cutem erodat; ferramentisque candentibus pluribus locis venter exulcerandus est; servanda ulcera diutius. Utiliter etiam scilla cocta delinguitur; sed diu post has inflationes abstinendum est ab omnibus inflantibus.  At si id vitium est, cui leukoflegmati/a nomen est, eas partes, quae tument, subicere soli oportet, sed non nimium, ne febricula incidat. Si is vehementior est, caput velandum est, utendumque frictione, madefactis tantum manibus aqua, cui sal et nitrum et olei paululum sit adiectum, sic ut aut pueriles aut muliebres manus adhibeantur, quo mollior earum tactus sit; idque, si vires patiuntur, ante meridiem tota hora, post meridiem semihora fieri oportet. Utilia etiam sunt cataplasmata, quae reprimunt, maximeque si corpora teneriora sunt. Incidendum quoque super talum quattuor fere digitis ex parte interiore, qua per aliquot dies frequens umor feratur, atque ipsos tumores incidere altis plagis oportet; concutiendumque multa gestatione corpus est; atque ubi inductae vulneribus cicatrices sunt, adiciendum et exercitationibus et cibis, donec corpus ad pristinum statum revertatur. Cibus valens esse debet et glutinosus, maximeque caro. Vinum, si per stomachum licet, dulcius, sed ita ut invicem biduo triduove modo aqua, modo id bibatur. Prodest etiam lactucae marinae, quae grandis iuxta maria nascitur, semen cum aqua potui datum. Si valens est qui id accipit, et scilla cocta, sicut supra (Section: 10) dixi, delinguitur. Auctoresque multi sunt inflatis vesicis pulsandos tumores esse.  Si vero id genus morbi est, quo in uterum multa aqua contrahitur, ambulare, sed magis modice, oportet, malagma quod digerat inpositum habere, idque ipsum superimposito triplici panno fascia, non nimium tamen vehementer, adstringere; quod a Tharria profectum esse servatum a pluribus video. Si iecur aut lienem adfectum esse manifestum est, ficum pinguem contusam adiecto melle superonere: si per talia auxilia venter non siccatur, sed umor nihilo minus abundat, celeriore via succurrere, ut is per ventrem ipsum emittatur. Neque ignoro dis-plicuisse Erasistrato hanc curandi viam: morbum enim hunc iocineris putavit: ita illud esse sanandum, frustraque aquam emitti, quae vitiato illo subinde nascatur. Sed primum non huius visceris unius hoc vitium est: nam et liene adfecto et in totius corporis malo habitu fit; deinde ut inde coeperit, tamen aqua, nisi emittitur, quae contra naturam ibi subsistit, et iocineri et ceteris partibus interioribus nocet. Convenitque corpus nihilo minus esse curandum: neque enim sanat emissus umor, sed medicinae locum facit, quam intus inclusus impedit. Ac ne illud quidem in controversiam venit, quin non omnes in hoc morbo sic curari possint, sed iuvenes robusti, qui vel ex toto carent febre, vel certe satis liberales intermissiones habent. Nam quorum stomachus corruptus est, quive ex atra bile in hoc deciderunt, quive malum corporis habitum habent, idonei huic curationi non sunt. Cibus autem, quo die primum umor emissus est, supervacuus est, nisi si vires desunt. Insequentibus diebus et is et vinum meracius quidem, sed non ita multum dari debet; paulatimque evocandus aeger est ad exercitationes, frictiones, solem, sudationes, navigationes et idoneos cibos, donec ex toto convalescat. Balneum rarum res amat, frequentiorem in ieiunio vomitum. Si aestas est, in mari natare commodum est. Ubi convaluit aliquis, diu tamen alienus ei veneris usus est.
<cels. med. 3.22> Diutius saepe et periculosius tabes eos male habet, quos invasit. Atque huius quoque plures species sunt. Una est, qua corpus non alitur, et naturaliter semper aliquis decedentibus, nullius vero in eorum locum subeuntibus, summa macies oritur, et nisi occurritur, tollit: a)trofi/an Graeci vocant. Ea duabus fere de causis incidere consuevit; aut enim nimio timore aliquis minus, aut aviditate nimia plus quam debet adsumit: ita quod vel deest infirmat, vel quod superat corrumpitur. Altera species est quam Graeci kaxeci/an appellant, ubi malus corporis habitus est, ideoque omnia alimenta corrumpuntur. Quod fere fit, quom longo morbo vitiata corpora, etiamsi illo vacant, refectionem tamen non accipiunt; aut cum malis medicamentis corpus adfectum est; aut cum diu necessaria defuerunt; aut cum inusitatos aut inutiles cibos aliquis adsumpsit, aliquidve simile incidit. Hic praeter tabem illud quoque nonnumquam accidere solet, ut per adsiduas pusulas aut ulcera summa cutis exasperetur, vel aliquae corporis partes intumescant. Tertia est longeque periculosissima species, quam Graeci phthisin nominarunt. Oritur fere a capite, inde in pulmonem destillat; huic exulcerato accedit; ex hac febricula levis fit, quae etiam cum quievit, tamen repetit; frequens tussis est, pus excreatur,  interdum cruentum aliquid. Quicquid excreatum est, si in ignem impositum est, mali odoris est. Itaque qui de morbo dubitant, hac nota utuntur.  Cum haec genera tabis sint, animadvertere primum oportet, quid sit, qui laboretur; deinde, si tantum non ali corpus apparet, causam eius attendere, et si cibi minus aliquis quam debet adsumpsit, adicere, sed paulatim, ne, si corpus insuetum subita multitudine oneraverit, concoctionem impediat. Si vero plus iusto qui adsumere solitus est, abstinere uno die, deinde ab exiguo cibo incipere, cotidie adicere, donec ad iustum modum perveniat. Praeter haec convenit ambulare locis quam minime frigidis, sole vitato; per manus quoque exerceri: si infirmior est, gestari, ungui, perfricari, si potest, maxime per se ipsum, saepius eodem die, et ante cibum et post eum, sic ut interdum oleo quaedam adiciantur calfacientia, donec insudet. Prodestque in ieiuno prendere per multas partes cutem et adtrahere, ut relaxetur; aut inposita resina et abducta subinde idem facere. Utile est etiam interdum balneum, sed post cibum exiguum. Atque in ipso solio recte cibi aliquid adsumitur, aut si sine hoc frictio fuit, post eam protinus. Cibi vero esse debent ex iis, quae facile concoquantur: qui maxime alunt. Ergo vini quoque, sed austeri, necessarius usus est; movenda urina. At si malus corporis habitus est, primum abstinendum est, deinde alvus ducenda, tum paulatim cibi dandi, adiectis exercitationibus, unctionibus, frictionibus. Utilius his frequens balineum est, sed ieiunis, etiam usque sudorem. Cibis vero opus est copiosis, variis, boni suci, quique etiam si minus facile corrumpantur, vino austero. Si nihil reliqua proficiunt, sanguis mittendus est, sed paulatim cotidieque pluribus diebus, cum eo ut cetera quoque eodem modo serventur.  Quod si mali plus est et vera phthisis est, inter initia protinus occurrere necessarium est: neque enim facile is moribus, cum inveteravit, evincitur. Opus est, si vires patiuntur, longa navigatione, caeli mutatione, sic ut densius quam id est, ex quo discedit aeger, petatur: ideoque aptissime Alexandriam ex Italia itur. Fereque id posse inter principia corpus pati debet, cum hic morbus aetate firmissima maxime oriatur, id est ab anno XIIX ad annum XXXV. Si id inbecillitas non sinit, nave tamen non longe gestari commodissimum est. Si navigationem aliqua res prohibet, lectica vel alio modo corpus movendum est; tum a negotiis abstinendum est omnibusque rebus, quae sollicitare animum possunt; somno indulgendum; cavendae destillationes, ne, si quid cura levarit, exasperent; et devitanda cruditas, simulque et sol et frigus; os obtegendum; fauces  velandae; tussicula suis remediis finienda; et quamdiu quidem febricula incursat, huic interdum abstinentia, interdiu etiam tempestivis cibis medendum; eoque tempore bibenda aqua.Lac quoque, quod in capitis doloribus et in acutis febribus et per eas facta nimia siti, ac, sive praecordia tument, sine biliosa urina est, sive sanguis fluxit, pro veneno est, in pthisi tamen, sicut in omnibus longis difficilibusque febriculis recte dari potest. Quod si febris aut nondum incursat, aut iam remisit, decurrendum est ad modicas exercitationes, maximeque ambulationes, item lenes frictiones. Balineum alienum est. Cibus esse debet primo acer, ut alium, porrum, idque ipsum ex aceto, vel ex eodem intubus, ocimum, lactuca, dein lenis, ut sorbitio ex tisana vel ex halica vel ex amulo, lacte adiecto. Idem oriza quoque et, si nihil aliud est, far praestat. Tum in vicem modo his cibis, modo illis utendum est; adiciendaque quaedam ex media materia, praecipueque vel ex pruna cerebellum vel pisciculus et his similia. Farina etiam cum sebo ovillo caprinove mixta, deinde incocta pro medicamento est. Vinum adsumi debet leve, austerum. Hactenus non magna mole pugnatur. Si vehementior noxa est, ac neque febricula neque tussis quiescit, tenuarique corpus apparet, validioribus auxiliis opus est. Exulcerandum est ferro candenti, uno loco sub mento, altero in gutture, duobus ad mammam utramque, item sub imis ossibus scapularum, quas ὠμοπάταςGraeci vocant, sic, ne sanescere ulcera sinas nisi tussi finita; cui  per se quoque medendum esse manifestum est. Tum ter quaterve die vehementer extremae partes perfricandae; thorax levi manu pertractandus; post cibum intermittenda hora, et perfricanda crura brachiaque. Interpositis denis diebus demittendus aeger in solium, in quo sit aqua calida et oleum, Ceteris diebus bibenda aqua; tum vinum; si tussis non est, potui frigidum dandum; si est, egelidum. Utile est etiam cibos in remissionibus cotidie dari, frictiones gestationesque similiter adhibere, eadem acria quarto aut quinto die adsumere, interdum herbam sanguinalem ex aceto vel plantaginem esse. Medicamentum etiam est vel plantaginis sucus per se, vel marrubii cum melle incoctus, ita ut illius cyathus sorbilo sumatur huius cocleare plenum paulatim delingatur, vel inter se mixta et incocta resinae terebinthinae pars dimidia, buturi et mellis pars altera. Praecipua tamen ex his omnibus sunt victus, vehiculum et navis, sunt sorbitio. Alvus cita utique vitanda est. Vomitus in hoc morbo frequens perniciosus est, maximeque sanguinis. Qui meliusculus esse coepit, adicere debet exercitationes, frictiones, cibos, deinde ipse se suppresso spiritu perfricare, diu abstinere a vino, balineo, venere.
<cels. med. 3.23> Inter notissimos morbos est etiam is, qui comitialis vel maior nominatur. Homo subito conci-dit, ex ore spumae moventur, deinde interposito tempore ad se redit, et per se ipse consurgit. Id genus saepius viros quam feminas occupat. Ac solet quidem etiam longum esse usque mortis diem et vitae non periculosum: interdum tamen cum recens est, hominem consumit. Et saepe eum, si remedia non sustulerunt, in pueris veneris, in pullis menstruorum initium tollit. Modo cum distentione autem nervorum prolabitur aliquis, modo sine illa. Quidam hos quoque isdem quibus lethargicos excitare conantur; quod admodum supervacuum est, et quia ne lethargicus quidem his sanatur, et quia, cum possit ille numquam expergisci atque ita fame interire, hic ad se utique revertitur. Ubi concidit aliquis, si nulla nervorum distentio accessit, utique sanguis mitti non debet: si accessit, non utique mittendus est, nisi alia quoque hortantur. Necessarium autem est ducere alvum, vel nigro veratro purgare, vel utrumque facere, si vires patiuntur; tunc caput tondere oleoque et aceto perunguere; cibum post diem tertium, simul transit hora, qua concidit, dare. Neque sorbitiones autem his aliique molles et faciles cibi neque caro, minimeque suilla, convenit, sed media materia: nam et viribus opus est et cruditates cavendae sunt; cum quibus fugere oportet solem, balneum, ignem omniaque calfacientia; item frigus, vinum, venerem, loci praecipitis conspectum omniumque terrentium, vomitum, lassitudines, sollicitudines, negotia omnia. Ubi tertio die cibus datus est, intermittere quartum et invicem alterum quemque, eadem hora cibi servata, donec quattuordecim dies transeant. Quos ubi morbus excessit, acuti vim deposuit; at si manet, curandus iam ut longus est. Quod si non, quo die primum incidit, medicus accessit, sed is, qui cadere consuevit, ei traditus est, protinus eo fratre victus adhibito, qui supra (Section: 3, 4)conprehensus est, expectandus est dies, quo prolabatur; utendumque tum vel sanguinis missione vel ductione alvi vel nigro veratro, sicut praeceptum est (Section: 3). Insequentibus deinde diebus per eos cibos, quos proposui, vitatis omnibus, quae cavenda dixi (Section: 3), nutriendus. Si per haec morbus finitus non fuerit, confugiendum erit ad album veratrum, ac ter quoque aut quater eo utendum non ita multis interpositis diebus, sic tamen ne iterum umquam sumat, nisi conciderit. Mediis autem diebus vires eius erunt nutriendae, quibusdam praeter ea, quae supra (Section: 3) scripta sunt, adiectis. Ubi mane experrectus est, corpus eius leviter ex oleo vetere, cum capite, excepto ventre, permulceatur; tum ambulatione quam maxime recta et longa utatur; post ambulationem loco tepido vehementer et diu, ac non minus ducenties, nisi infirmus erit, perfricetur; deinde per caput multa aqua frigida perfundatur; paulum cibi adsumat; conquiescat; urbs ante noctem ambulatione utatur; iterum vehementer perfricetur, sic ut neque venter neque caput contingatur; post haec cenet, interpositisque tribus aut quattuor diebus uno aut altero acria adsumat. Si ne per haec quidem fuerit liberatus, caput radat; unguatur oleo veteri, adiecto aceto et nitro; perfundatur aqua salsa; bibat ieiunus ex aqua castoreum; nulla aqua nisi decocta potionis causa utatur. Quidam iugulate gladiatoris calido sanguine epoto tali morbo se liberarunt; apud quos miserum auxilium tolerabile miserius malum fecit. Quod ad medicum vero pertinet, ultimum est iuxta talum ex utroque crure paulum sanguinis mittere, occipitium incidire et cucurbitulas admovere, ferro candenti in occipitio quoque et infra, qua summa vertebra cum caput committitur, adurere duobus locis, ut per se perniciosus umor evadat. Quibus si finitum malum non fuerit, prope est, ut perpetuum sit. Ad levandum id tantum utendum erit exercitatione, multa frictione, cibisque, qui supra (Section: 3) conprehensi sunt, praecipueque vitanda omnia, quae ne fierent excepimus (Section: 3).
<cels. med. 3.24> Aeque notus est morbus, quem interdum arquatum interdum regium nominant. Quem Hippocrates ait, si post septimum diem febricitante aegro supervenit, tutum esse, mollibus tantummodo praecordiis substantibus: Diocles ex toto, si post febrem oritur, etiam prodesse; si post hunc febris, occidere. Color autem eum morbum detegit, maxime oculorum, in quibus quod album esse debet,  fit luteum. Soletque accedere et sitis et dolor capitis et frequens singultus et praecordiorum dextra parte durities et, ubi cuius corporis vehemens motus est, spiritus difficultas membrorumque resolutio; atque ubi diutius manet morbus, totum corpus cum pallore quodam inalbescit. Primo die abstinere aegrum oportet, secundo ducere alvum, tum, si febris est, eam victus genere discutere; si non est, scamoniam potui dare, vel cum aqua betam albam contritam, vel cum aqua mulsa nuces amaras, absinthium, anesum, sic ut pars huius minima sit. Asclepiades aquam quoque salsam, et quidem per biduum, purgationis causa bibere cogebat, iis quae urinam movent reiectis. Quidam superioribus omissis per haec et per eos cibos, qui extenuant, idem se consequi dicunt. Ergo ubique, si satis virium est, validiora; si parum, inbecilliora auxilia praefero. Si purgatio fit, post eam triduo primo modice cibum oportet adsumere ex media materia, et vinum bibere Graecum salsum, ut resolutio ventris maneat; tum altero triduo validiores cibos, et carnis quoque aliquid esse, intra aquam manere; deinde ad superius genus victus reverti, cum eo ut magis satietur; omisso Graeco vino bibere integrum austerum; atque ita per haec variare, ut interdum acres quoque cibos interponat, interdum ad salsum vinum redeat. Per omne vero tempus utendum est exercitatione, fricatione, si hiemps est, balineo; si aestas, frigidis natationibus;  lecto etiam et conclavi cultiore, lusu, ioco, ludis, lascivia, per quae mens exhilaretur; ob quae regius morbus dictus videtur. Malagma quoque, quod digerat, super praecordia datum, prodest, vel arida ibi ficus superimposita, si iecur aut lienis est adfectus.
<cels. med. 3.25> Ignotus autem paene in Italia, frequentissimus in quibusdam regionibus is morbus est, quem ἐλεφαντίασιν Graeci vocant; isque longis adnumeratur: signo totum corpus adficitur, ita ut ossa quoque vitiari dicantur. Summa pars corporis crebras maculas crebrosque tumores habet; rubor harum paulatim in atrum colorem convertitur. Summa cutis inaequaliter crassa, tenuis, dura mollisque, quasi squamis quibusdam exasperatur; corpus emacrescit; os, surae, pedes intumescunt. Ubi vetus morbus est, digiti in manibus ponderibusque sub tumore conduntur; febricula oritur, quae facile tot malis obrutum hominem consumit.— Protinus ergo inter initia sanguis per biduum mitti debet, aut nigro veratro venter solvi. Adhibenda tum, quanta sustineri potest, inedia; paulum deinde vires reficiendae et ducenda alvus; post haec ubi corpus levatum est, utendum exercitatione praecipueque cursu; sudor primum labore ipsius corporis, deinde etiam siccis sudationibus evocandus; frictio adhibenda, moderandumque inter haec, ut vires conserventur. Balneum rarum esse debet; cibus sine pinguibus, sine glutinosis, sine inflantibus;  vinum praeterquam primis diebus recte datur. Corpus contrita plantago et inlita optime tueri videtur.
<cels. med. 3.26> Attonitos quoque raro videmus, quorum et corpus et mens stupet. Fit interdum ictu fulminis, interdum morbo: ἀποπληξίαν hunc Graeci appellant.— His sanguis mittendus est; veratro quoque albo, vel avi ductione utendum; tunc adhibendae frictiones, et ex media materia minime pingues cibi, quidam etiam acres: a vino abstinendum.
<cels. med. 3.27> At resolutio nervorum frequens ubique morbus est: interdum tota corpora, interdum partes infestat. Veteres auctores illud ἀποπληξίαν hoc παράλυσιν nominarunt: nunc utrumque παράλυσιν appellari video. Solent autem qui per omnia membra vehementer resoluti sunt, celeriter rapi; ac si correpti non sunt, diutius quidem vivunt, sed raro tamen ad sanitatem perveniunt; plerumque miserum spiritum trahunt, memoria quoque amissa. In partibus vero numquam acutus, saepe longus, fere sanabilis morbus est. Si omnia membra vehementer resoluta sunt, sanguinis detractio vel occidit vel liberat. Aliud curationis genus vix umquam sanitatem restituit, saepe mortem tantum differt, vitam interim infestat. Post sanguinis missionem si non redit et motus et mens, nihil spei superest; si redit, sanitas quoque prospicitur. At ubi pars resoluta est, pro vi et mali et corpori vel sanguis mittendus vel alvus ducenda  est. Cetera eadem in utroque casu facienda sunt, siquidem vitare praecipue convenit frigus; paulatimque ad exercitationes revertendum est, sic ut ingrediatur ipse protinus, si potest. Si id crurum inbecillitas prohibet, vel gestetur, vel motu lecti concutiatur; tum id membrum, quod deficit, si potest, per se, si minus, per alium moveatur, et vi quadam ad consuetudinem suam redeat. Prodest etiam torpentibus membris summam cutem exasperare vel urticis caesam vel inposito sinapi, sic ut, ubi rubere coeperit corpus, haec revocantur. Scilla quoque contrita bulbique contriti cum ture recte inponuntur. Neque alienum est resina cutem tertio quoque die diutius vellere; pluribus etiam locis aliquando sine ferro cucurbitulas admovere. Unctioni vero aptissimum est vetus oleum vel nitrum aceto et oleo mixtum. Quin etiam fovere aqua calida marina, vel si ea non est, tamen salsa magnopere necessarium est. Ac si quo loco vel naturales vel etiam manu factae tales natationes sunt, iis potissimum utendum est; praecipueque in iis agitanda membra, quae maxime deficiunt; si id non est, balneum tamen prodest. Cibus esse debet ex materia media, maximeque ex venatione: potio sine vino aquae calidae. Si tamen vetus morbus est, interponi quarto vel quinto die purgationis causa vinum Graecum salsum potest. Post cenam utilis vomitus est.  Interdum vero etiam nervorum dolor oriri solet. In hoc casu non vomere, non urinam medicamentis movere, non sine exercitatione sudorem, ut quidam  praecipiunt, expedit: bibenda aqua est, bis die in lectulo leniter satis diu corpus perfricandum est, deinde retento spiritu ab ipsa exercitatione potius superiores partes movendae; balineo raro utendum; mutandum subinde peregrinationibus caelum. Si dolor est, ea ipsa pars sine oleo nitro ex aqua perunguenda est, deinde involvenda, et subicienda pruna lenis et sulpur, atque ita diu subfumigandum; idque aliquandiu faciendum, sed ieiuno, cum bene iam concoxerit. Cucurbitulae quoque saepe dolenti parti admovendae sunt, pulsandusque leviter inflatis vesicis bubulis is locus est. Utile est etiam sebum miscere cum hyoscyami et urticae contritis seminibus, sic ut omnium par modus sit, idque inponere; fovere aqua, in qua sulpur decoctum sit. Utriculi quoque recte inponuntur aqua calida repleti, aut bitumen cum hordeacia farina iactum. Atque in ipso potissimum dolore utendum gestatione vehementi est; quod in aliis doloribus pessimum est.  Tremor autem nervorum aeque vomitu medicamentisque urinam moventibus intenditur. Inimica etiam habet balinea assasque sudationes. Bibenda aqua est; acri ambulatione utendum, itemque unctionibus frictionibusque, maxime per se ipsum; pila similibusque superiores partes dimovendae; cibo quolibet utendum, dum concoctioni utique studeatur. Secundum cibum curis abstinendum; rarissima venere utendum est. Si quando quis in eam pro-lapsus est, tum oleo leviter diuque in lectulo perfricari manibus puerilibus quam virilibus debet.  Suppurationes autem, quae in aliqua interiore parte oriuntur, ubi notae fuerint, primum id agere oportet per ea cataplasmata, quae reprimunt, ne coitus inutilis materiae fiat; deinde, si hae victa sunt, per ea malagmata, quae digerunt, dissipentur. Quod si consecuti non sumus, sequitur ut evocetur, deinde, ut maturescat. Omnis tum vomicae finis est, ut rumpatur; indiciumque est pus vel alvo vel ore redditum. Sed nihil facere oportet, quo minus, quicquid est puris, excedat. Utendum maxime sorbitione est, et aqua calida. Ubi pus ferri desiit, transeundum ad faciles quidem sed tamen validiores et frigidos cibos frigidamque aquam, sic ut agmen egelidis tamen initium fiat. Primoque cum melle quaedam edenda, ut nuclei pinei vel Graecae nuces vel Abellanae; postea summovendum id ipsum, quo maturius induci cicatrix possit. Medicamentum eo tempore ulceri est sucus adsumptus vel porri vel marrubii, et omni cibo porrum ipsum adiectum. Oportebit autem uti in iis partibus, quae non adficientur, frictionibus, item ambulationibus lenibus; vitandumque erit, ne vel luctando vel currendo vel alia ratione sanescentia ulcera exasperentur: in hoc enim morbo perniciosus ideoque omni modo cavendus sanguinis vomitus est.


==> anc/data/voynich-units/latin/celsus.de_medicina.part.4.tess <==
<cels. med. 4.1> Hactenus reperiuntur ea genera morborum, quae in totis corporibus ita sunt, ut is certae sedes adsignari non possint: nunc de iis dicam, quae sunt in partibus. Facilius autem omnium interiorum morbi curationesque in notitiam venient, si prius eorum sedes breviter ostendero.  Caput igitur, eaque, quae in ore sunt, non lingua tantummodo palatoque terminantur, sed etiam quatenus oculis nostris exposita sunt. In dextra sinistraque circa guttur venae grandes, quae sphagitides nominantur, itemque arteriae, quas carotidas vocant, sursum procedentes ultra aures feruntur. At in ipsis cervicibus glandulae positae sunt, quae interdum cum dolore intumescunt.  Deinde duo itinera incipiunt: alterum asperam arteriam nominant, alterum stomachum. Arteria exterior ad pulmonem, stomachus interior ad ventriculum fertur; illa spiritum, hic cibum recipit. Quibus cum diversae viae sint, qua coeunt exigua in arteria sub ipsis faucibus lingua est; quae, cum spiramus, attollitur, cum cibum potionemque adsu-mimus, arteriam claudit. Ipsa autem arteria, dura et cartilaginosa, in gutture adsurgit, ceteris partibus residit. Constat ex circulis quibusdam, compositis ad imaginem earum vertebrarum, quae in spina sunt, ita tamen ut ex parte exteriore aspera, ex interiore stomachi modo levis sit; eaque descendens ad praecordia cum pulmone committitur. Is spongiosus, ideoque spiritus capax, et a tergo spinae ibi iunctus, in duas fibras ungulae bubulae modo dividitur. Huic cor adnexum est, natura musculosum, in pectore sub sinistriore mamma situm; duosque quasi ventriculos habet. At sub corde atque pulmone traversum ex valida membrana saeptum est, quod praecordiis uterum diducit; idque nervosum, multis etiam venis per id discurrentibus; a superiore parte non solum intestina, sed iecur quoque lienemque discernit. Haec viscera proxuma sed infra tamen posita dextra sinistraque sunt.  Iecur a dextra parte sub praecordiis ab ipso saepto orsum, intrinsecus cavum, extrinsecus gibbum; quod prominens leviter ventriculo insidet, et in quattuor fibras dividitur. Ex inferiore vero parte ei fel inhaeret: at lienis sinistra non eidem saepto sed intestino innexus est; natura mollis et rarus, longitudinis crassitudinisque modicae; isque paulum costarum regione in uterum excedens ex maxima  parte sub his conditur. Atque haec quidem iuncta sunt. Renes vero diversi; qui lumbis summis coxis inhaerent, a parte earum resimi, ab altera rotundi; qui et venosi sunt, et ventriculos habent, et tunicis super conteguntur.  Ac viscerum quidem hae sedes sunt. Stomachus vero, qui intestinorum principium est, nervosus: a septima spinae vertebra incipit, circa praecordia cum ventriculo committitur. Ventriculus autem, qui receptaculum cibi est, constat ex duobus tergoribus; isque inter lienem et iecur positus est, utroque ex his paulum super eum ingrediente. Suntque etiam membranulae tenues, per quas inter se tria ista conectuntur, iungunturque ei saepto, quod transversum esse supra (Section: 4) posui.  Inde ima ventriculi pars paulum in dexteriorem partem conversa, in summum intestinum coartatur. Hanc iuncturam πυλωρόν Graeci vocant, quoniam portae modo in inferiores partes ea, quae excreturi sumus, emittit. Ab ea ieiunium intestinum incipit, non ita inplicitum; cui tale vocabulum est, qui numquam quod accepit, continet, sed protinus in inferiores partes transmittit.  Inde tenuius intestinum est, in sinus vehementer inplicitum: orbes vero eius per membranulas singuli cum interioribus conectuntur; qui in dexteriorem partem conversi et e regione dexterioris coxae finiti, superiores tamen partes magis complent. Deinde id intestinum cum crassiore altero transverso committitur; quod a dextra parte incipiens,  in sinisteriorem pervium et longum est, in dexteriorem non est, ideoque caecum nominatur.  At id, quod pervium est, late fusum atque sinuatum, minusque quam superiora intestina nervosum, ab utraque parte huc atque illuc volutum, magis tamen in sinisteriores inferioresque partes, contingit iecur atque ventriculum; deinde cum quibusdam membranulis a sinistro rene venientibus iungitur, atque hinc dextra recurvatum in imo derigitur, qua excernit; ideoque id ibi rectum intestinum nominatur. Contegit vero universa haec omentum, ex inferiore parte leve et strictum, ex superiore mollius; cui adeps quoque innascitur, quae sensu, sicut cerebrum quoque et medulla, caret. At a renibus singulae venae, colore albae, ad vesicam feruntur: ureteras Graeci vocant, quod per eas inde descendentem urinam in vesicam destillare concipiunt.  Vesica autem in ipso sinu nervosa et duplex, cervice plena atque carnosa, iungitur per venas cum intestino eoque osse, quod pubi subest. Ipsa soluta atque liberior est, aliter in viris atque in feminis posita: nam in viris iuxta rectum intestinum est, potius in sinistram partem inclinata: in feminis super genitale earum sita est, supraque elapsa ab ipsa vulva sustinetur.  Tum in masculis iter urinae spatiosius et conpressius a cervice huius descendit ad colem: in feminis brevius et plenius super vulvae cervicem se ostendit. Vulva autem in virginibus quidem admodum exigua est; in mulieribus vero, nisi ubi gravidae sunt, non multo maior, quam ut manu conprehendatur. Ea, recte tenuataque cervice, quem canalem vocant, contra mediam alvum orsa, inde paulum ad dexteriorem coxam convertitur; deinde super rectum intestinum progressa, iliis feminae latera sua innectit. Ipsa autem ilia inter coxas et pubem imo ventre posita sunt. A quibus ac pube abdomen sursum versus ad praecordia pervenit: ab exteriore parte evidenti cute, ab interiore levi membrana inclusum, quae omento iungitur; peritonaeos autem a Graecis nominatur.
<cels. med. 4.2> His velut in conspectum quendam, quatenus scire curanti necessarium est, adductis, remedia singularum laborantium partium exsequar, orsus a capite; sub quo nomine nunc significo eam partem, quae capillis tegitur: nam oculorum, aurium, dentium dolor, et si qui similis est, alias erit explicandus (libb. VI.6-9, VII.7-12).  In capite autem interdum acutus et pestifer morbus est, quem κεφαλαίανGraeci vocant; cuius notae sunt horror calidus, nervorum resolutio, oculorum caligo, mentis alienatio, vomitus, sic ut vox supprimatur, vel sanguinis ex naribus cursus, sic ut corpus frigescat, anima deficiat. Praeter haec dolor intolerabilis, maxime circa tempora vel occipitium. Interdum autem in capite longa inbecillitas, sed neque gravis neque periculosa, per hominis aetatem est: interdum gravior dolor sed brevis, neque tamen mortiferus, qui vel vino vel cruditate  vel frigore vel igne aut sole contrahitur. Hique omnes dolores modo in febre, modo sine hac sunt; modo in toto capite, modo in parte, interdum sic ut oris quoque proximam partem excrucient. Praeter haec etiamnum invenitur genus, quod potest longum esse; ubi umor cutem inflat, eaque intumescit et prementi digito cedit: ὑδροκέφαλον Graeci appellant. Ex his id, quod secundo loco positum est, dum leve est, qua sit ratione curandum, dixi, cum persequerer ea, quae sani homines in inbecillitate partis alicuius facere deberent (I.4). Quae vero auxilia sunt capitis, ubi cum febre dolor est, eo loco explicitum est, quo febrium curatio exposita est (III.3-17). Nunc de ceteris dicendum est.  Ex quibus id, quod acutum est, idque, quod supra consuetudinem intenditur, idque, quod ex subita causa etsi non pestiferum tamen vehemens est, primam curationem habet, qua sanguis mittatur. Sed id, nisi intolerabilis dolor est, supervacuum est, satiusque est abstinere a cibo; si fieri potest, etiam potione; si non potest, aquam bibere. Si postero die dolor remanet, alvum ducere, sternumenta evocare, nihil adsumere nisi aquam. Saepe enim dies unus aut alter totum dolorem hac ratione discutit, utique si ex vino vel cruditate origo est. Si vero in his auxilii parum est, tonderi oportet ad cutem; dein considerandum est, quae causa dolorem excitarit. Si calor, aqua frigida multa perfundere caput expedit, spongiam concavam inponere subinde in aqua frigida expressam; unguere rosa et aceto, vel potius his tinctam lanam sucidam imponere aliave refrigerantia cataplasmata. At si frigus nocuit, caput oportet perfundere aqua calida marina vel certe salsa, aut in qua laurus decocta sit; tum caput vehementer perfricare; deinde calido oleo implere, veste velare. Quidam id etiam devinciunt; alii cervicalibus vestimentisque onerant, et sic levantur; alios calida cataplasmata adiuvant. Ergo etiam ubi causa incognita est, videre oportet, refrigerantia magis an calfacientia leniant, et iis uti, quae experimentum adprobarit. At si parum causa discernitur, perfundere caput, primum calida aqua, sicut supra (Section: 7) praeceptum est, vel salsa, vel ex lauro decocta, tum frigida posca. Illa in omni vetusto capitis dolore communia sunt: sternumenta excitare, inferiores partes vehementer perfricare; gargarizare iis, quae salivam movent; cucurbitulas temporibus et occipitio admovere; sanguinem ex naribus extrahere; resina subinde tempora revellere, et imposito sinapi exulcerare ea, quae male habent ante linteolo subiecto, ne vehementer adrodat; candentibus ferramentis, ubi dolor est, ulcera excitare; cibum permodicum cum aqua sumere; ubi levatus est dolor, in balineum ire, ibi multa aqua, prius calida, deinde frigida per caput perfundi: si discussus ex toto dolor est, etiam ad vinum reverti, sed postea semper antequam quicquam aliud aquam bibere. Dissimile est id genus, quod umorem in caput contrahit. In hoc tonderi ad cutem necessarium est; deinde inponere sinapi sic ut exulceret; si id parum profuit, scalpello utendum est. Illa cum hydropicis communia sunt: exerceatur, insudet, vehementer perfricetur, cibis potionibusque utatur urinam praecipue moventibus.
<cels. med. 4.3> Circa faciem vero morbus innascitur, quem Graeci κυνικὸν σπασνὸν nominant. Isque cum acuta fere febre oritur; os cum motu quodam pervertitur ideoque nihil aliud est quam distentio oris. Accedit crebra coloris in facie totoque in corpore mutatio; somnus in promptu est.— In hoc sanguinem mittere optimum est: si finitum eo malum non est, ducere alvum: si ne sic quidem discussum est, albo veratro vomitum movere. Praeter haec necessarium est vitare solem, lassitudinem, vinum. Si discussum his non est, utendum est cursu, frictione in eo, quod laesum est, leni et multa; in reliquis partibus breviore sed vehementi. Prodest etiam movere sternumenta; caput radere, idque perfundere aqua calida vel marina vel certe salsa, sic ut ei sulpur quoque adiciatur; post perfusionem iterum perfricare; sinapi manducare, eodemque tempore adfectis oris partibus ceratum, integris idem  sinapi, donec adrodat, imponere. Cibus aptissimus ex media materia est.
<cels. med. 4.4> At si lingua resoluta est, quod interdum per se, interdum ex morbo aliquo fit, sic ut sermo hominis non explicetur, oportet gargarizare ex aqua, in qua vel thymum vel hysopum vel nepeta decocta sit; aquam bibere; caput et os et ea, quae sub mento sunt, et cervicem vehementer perfricare; lasere linguam ipsam linere; manducare quae sunt acerrima, id est in sinapi alium, cepam; magna vi luctari, ut verba exprimantur; exerceri retento spiritu; caput saepe aqua frigida perfundere; nonnumquam multam esse radiculam, deinde vomere.
<cels. med. 4.5> Destillat autem de capite interdum in nares, quod leve est; interdum in fauces, quod peius est; interdum etiam in pulmonem, quod pessimum est. Si in nares destillavit, tenuis per has pituita profluit; caput leviter dolet, gravitas eius sentitur, frequentia sternumenta sunt; si in fauces, has exasperat, tussiculam movet; si in pulmonem, praeter sternumenta et tussim est etiam capitis gravitas, lassitudo, sitis, aestus, biliosa urina.  Aliud autem quamvis non multum distans malum gravedo est. Haec nares claudit, vocem obtundit, tussim siccam movet; sub eadem salsa est saliva, sonant aures, venae moventur in capite, turbida urina est. Haec omnia κόρυζας Hippocrates nominat: nunc video apud Graecos in gravedine hoc nomen servari, destillationem κατασταγμόν appellari. Haec autem et brevia et, si neglecta sunt, longa esse consuerunt. Nihil pestiferum est, nisi quod pulmonem exulceravit.  Ubi aliquid eiusmodi sensimus, protinus abstinere a sole, balineo, vino, venere debemus; inter quae unctione et adsueto cibo nihilo minus uti licet. Ambulatione tantum acri sed tecta utendum est; post eam caput atque os supra quinquagiens perfricandum. Raroque fit ut, si biduo vel certe triduo nobis temperavimus, id vitium non levetur. Quo levato, si in destillatione crassa facta pituita est, vel in gravedine nares magis patent, balineo utendum est, multaque aqua prius calida, post egelida fovendum os caputque; deinde cum cibo pleniore vinum bibendum. At si aeque tenuis 40 die pituita est, vel nares aeque clausae videntur, adsumendum est vinum Aminaeum austerum, dein rursus biduo aqua; post quae ad balneum et ad consuetudinem revertendum est. Neque tamen illis ipsis diebus, quibus aliqua omittenda sunt, expedit tamquam aegros agere, sed cetera omnia quasi sanis facienda sunt, praeterquam si diutius aliquid et vehementius ista sollicitare consuerunt: huic enim quaedam curiosior observatio necessaria est.  Igitur huic, si in nares vel in fauces destillavit, praeter ea, quae supra (Section: 3, 4) rettuli, protinus primis diebus multum ambulandum est; perfricandae vehementer inferiores partes, levior frictio adhibenda thoraci ori capiti; demenda adsueto cibo pars  dimidia; sumenda ova, amylum similiaque, quae pituitam faciunt crassiorem: siti quanta maxime sustineri potest, pugnandum. Ubi per haec idoneus aliquis balineo factus eoque usus est, adiciendus est cibo pisciculus aut caro, sic tamen ne protinus iustus modus cibi sumatur; vino mero copiosius utendum est.  At si in pulmonem quoque destillat, multo magis et ambulatione et fricatione opus est eademque acrioribus utendum est; magis somno indulgendum, abstinendumque a negotiis omnibus; aliquando sed serius balineum temptandum.  In gravedine autem primo die quiescere, neque esse neque bibere, caput velare, fauces lana circumdare; postero die surgere, abstinere a potione, aut si res coegerit, non ultra heminam aquae adsumere; tertio die panis non tam multum ex parte interiore cum pisciculo vel levi carne sumere; aquam bibere. Si quis sibi temperare non potuerit quominus pleniore victu utatur, vomere; ubi in balneum ventum est, multa calida aqua caput et os fovere usque ad sudorem; tum ad vinum redire. Post quae vix fieri potest, ut idem incommodum maneat; sed si manserit, utendum erit cibis frigidis, aridis, levibus, umore quam minimo, servatis frictionibus exercitationibus, quae in omni tali genere valetudinis necessariae sunt.
<cels. med. 4.6> A capite transitus ad cervicem est, quae gravibus admodum morbis obnoxia est. Neque tamen alius inportunior acutiorque morbus est, quam is, qui quodam rigore nervorum modo caput scapulis, modo mentum pectori adnectit, modo rectam et inmobilem cervicem intendit. Primum Graeci ὀπισθότονον, insequentem ἐμπροσθότονον, ultimum τέτανον appellant, quamvis minus subtiliter quidam indiscretis his nominibus utuntur. Ea saepe intra quartum diem tollunt: si hunc evaserunt, sine periculum sunt.— Eadem omnia ratione curantur idque convenit Sed Asclepiades utique emittendum sanguinem credidit; quod quidam utique vitandum esse dixerunt, eo quod maxime tum corpus calore egeret, isque esset in sanguine. Verum hoc quam falsum est: neque enim natura sanguinis est, ut utique caleat, sed ex iis, quae in homine sunt, hic celerrime vel calescit vel refrigescit. Mitti vero necne debeat, ex iis intellegi potest, quae de sanguinis missione praecepta sunt (II.10, 11). Utique autem recte datur castoreum, et cum hoc piper vel laser; deinde opus est fomento umido et calido. Itaque plerique aqua calida multa cervices subinde perfundunt. Id in praesentia levat, sed oportuniores nervos frigori reddit, quod utique vitandum est. Utilius igitur est cerato primum liquido cervicem perunguere; deinde admovere vesicas bubulas vel utriculos oleo calido repletos, vel ex farina calidum cataplasma, vel piper rotundum cum ficu contusum. Utilissimum tamen est umido sale fovere; quod quomodo fieret iam ostendi (II.17.9, 10; etiam.1). Ubi eo aliquid factum est, admovere ad ignem; vel si aestas est, in solem aegrum oportet; maximeque oleo veteri, si id non est, Syriaco si ne id quidem est, adipe quam vetustissima cervicem et scapulas et spinam perfricare. Frictio cum omnibus in homine vertebris utilis sit, tum is praecipue, quae in collo sunt. Ergo die nocteque, interpositis tamen quibusdam temporibus, hoc remedio utendum est. Dum intermittitur, imponendum malagma aliquod ex calfacientibus. Cavendum vero praecipue frigus; ideoque in eo conclavi, quo cubabit aeger, ignis continuus esse debebit, maximusque tempore antelucano, quo praecipue frigus intenditur. Neque inutile erit caput adtonsum habere idque irino vel cyprino calido madefacere et superinposito pilleo velare; nonnumquam etiam in calidum oleum totum descendere, vel in aquam calidam, in qua faenum Graecum decoctum sit et adiecta olei pars tertia. Alvus quoque ducta saepe superiores partes resolvit. Si vero etiam vehementius dolor crevit, admovendae cervicibus cucurbitulae sunt, sic ut cutis incidatur; eadem aut ferramentis aut sinapi adurenda. Ubi levatus est dolor moverique cervix coepit, scire licet cedere remediis morbum. Sed diu vitandus cibus, quisquis mandendus est: sorbitionibus utendum itemque ovis sorbilibus aut apalis mollibus; ius aliquod adsumendum. At si bene processerit iamque ex toto recte se habere cervices videbuntur, incipiendum erit a pulticula vel intrita bene madida. Celerius tamen etiam panis mandendus quam vinum gustandum, siquidem huius usus praecipue periculosus ideoque in longius tempus differendus est.
<cels. med. 4.7> Ut hoc autem morbi genus circa totam cervicem, sic alterum aeque pestiferum acutumque in faucibus esse consuevit. Nostri anginam vocant: apud Graecos nomen, prout species est. Interdum enim neque rubor neque tumor ullus apparet, sed corpus aridum est, vix spiritus trahitur, membra solvuntur: id συνάγχην vocant. Interdum lingua faucesque cum rubore intumescunt, vox nihil significat, oculi vertuntur, facies pallet, singultus est: id κυνάγχην vocant. Illa communia sunt: aeger non cibum devorare, non potionem potest, spiritus eius intercluditur. Levius est, ubi tumor tantummodo ruborque est, cetera non secuntur: id παρασυνάγχην appellant.— Quicquid est, si vires patiuntur, sanguis mittendus est; si non abundat, secundum est ducere alvum. Cucurbitula quoque recte sub mento et circa fauces admovetur, ut id, quod strangulat, evocet. Opus est deinde  fomentis umidis: nam sicca spiritum elidunt. Ergo admovere spongias oportet, quae melius in calidum oleum quam in calidam aquam subinde demittuntur; efficacissimumque est hic quoque salis calidus sucus. Tum commodum est hysopum vel nepetam vel thumum vel apsinthium vel etiam furfures aut ficus aridas aut mulsam aquam decoquere, eaque gargarizare; post haec palatum unguere vel felle taurino vel eo medicamento, quod ex moris est. Polline etiam si piperis id recte respergitur. Si per haec parum proficitur, ultimum est incidere satis altis plagis sub ipsis maxillis supra collum, vel in palato citra uvam, vel eas venas, quae sub lingua sunt, ut per ea vulnera morbus erumpat. Quibus si non fuerit aeger adiutus, scire licet malo victum esse. Si vero his morbus levatus est, iamque fauces et cibum et spiritum capiunt, facilis ad bonam valetudinem recursus est. Atque interdum natura quoque adiuvat, si ex angustiore sede vitium transit in praecordiis orto scire licet fauces liberari. Quicquid autem eas levavit, incipiendum est ab umidis, maximeque aqua mulsa decocta: deinde adsumendi molles et non acres cibi sunt, donec fauces ad pristinum habitum revertantur. Vulgo audio, si quis pullum hirundinum ederit, angina toto anno non periclitari; servatumque eum ex sale, cum is morbus urget, comburi, carbonemque eius contritum in aquam  mulsam, quae potui datur, infriari et prodesse. Id cum idoneos auctores ex populo habeat, neque habere quicquam periculi possit, quamvis in monumentis medicorum non legerim, tamen inserendum huic operi meo credidi.
<cels. med. 4.8> Est etiam circa fauces malum, quod apud Graecos aliud aliudque nomen habet, prout se intendit. Omne in difficultate spirandi consistit; sed haec dum modica est neque ex toto strangulat δύσπνοια appellatur; cum vehementior est, ut spirare aeger sine sono et anhelatione non possit, ἆσθμα: at cum accessit id quoque, quod aegre nisi recta cervice spiritus trahitur, ὀρθόπνοια. Ex quibus id, quod primum est, potest diu trahi: duo insequentia acuta esse consuerunt. His communia sunt, quod propter angustias, per quas spiritus evadit, sibilum exit; dolor in pectore praecordiisque est, interdum etiam scapulis, isque modo decedit, modo revertitur; ad haec tussicula accedit.— Auxilium est, nisi aliquid prohibet, in sanguinis detractione. Neque id satis est, sed lacte venter quoque solvendus est, liquanda alvus, interdum etiam ducenda; quibus extenuatum corpus incipit spiritum trahere commodius. Caput autem etiam in lecto sublime habendum est; thorax fomentis cataplasmatisque calidis aut siccis aut etiam umidis adiuvandus est, et postea vel malagma superimponendum, vel certe ceratum ex cyprino vel irino unguento. Sumenda deinde ieiuno potui mulsa aqua, cum qua vel hysopus cocta vel contrita capparis  radix sit. Delingitur etiam utiliter aut nitrum aut nasturcium album frictum, deinde contritum et cum melle mixtum; simulque coquntur mel, galbanum, resina terebenthina, et ubi coierunt, ex his quod fabae magnitudinem habet cotidie sub lingua liquatur: aut sulpuris ignem non experti P. zzz habrotoni P. zzz in vini cyatho teruntur, idque tepefactum sorbetur. Est enim non vana opinio vulpinum iecur, ubi siccum est et aridum factum, contundi oportere polentamque ex eo potioni aspergi; vel eiusdem pulmonem quam recentissimum assum, sed sine ferro coctum, edendum esse. Praeter haec sorbitionibus et lenibus cibis utendum est, interdum vino tenui, austero, nonnumquam vomitu. Prosunt etiam quaecumque urinam augent, sed nihil magis quam ambulatio lenta paene usque ad lassitudinem; frictio multa praecipue inferiorum partium, vel in sole vel ad ignem, et per se ipsum et per alios usque ad sudorem.
<cels. med. 4.9> In interiore vero faucium parte interdum exulceratio esse consuevit. In hac plerique extrinsecus cataplasmatis calidis fomentisque umidis utuntur: volunt etiam vaporem calidum ore recipi. Per quae molliores alii partes eas fieri dicunt oportunioresque vitio iam haerenti. Sed si bene vitari frigus potest, tuta illa praesidia; si metus eius est, supervacua sunt. Utique autem perfricare fauces periculosum est: exulcerat enim. Neque utilia sunt quae urinae movendae sunt, quia possunt, dum transeunt, ibi quoque pituitam extenuare quam supprimi melius est. Asclepiades multarum rerum,  quas ipsi quoque secuti sumus, auctor bonus, acetum ait quam acerrimum esse sorbendum: hoc enim sine ulla noxa comprimi ulcera. Sed id supprimere sanguinem, ulcera ipsa sanare non potest. Melius huic rei lycium est, quod idem quoque aeque probat, vel porri vel marrubii sucus, vel nuces Graecae cum tracanto contritae et cum passo mixtae, vel lini semen contritum et cum dulci vino mixtum. Exercitatio quoque ambulandi currendique necessaria est, frictio a pectore vehemens toti inferiori parti adhibenda. Cibi vero esse debent neque nimium acres neque asperi, mel, lenticula, tragum, lac tisana, pinguis caro, praecipueque porrum et quicquid cum hoc mixtum est. Potionis quam minimum esse convenit; aqua dari potest vel pura, vel in qua malum Cotoneum palmulaeve decoctae sint. Gargarizationes quoque lenes, sin hae parum proficiunt, reprimentes, utiles sunt. Hoc genus neque auctum est et potest esse non longum: curationem tamen maturam, ne vehementer et diu laedat, desiderat.
<cels. med. 4.10> Tussis vero fere propter faucium exulcerationem est. Quae multis modis contrahitur: itaque illis restitutis ipsa finitur. Solet tamen interdum per se quoque male habere, et vix, cum vetus facta est, eliditur. Et modo arida est, modo pituitam citat.— Oportet hysopum altero quoque die bibere; spiritu retento currere, sed minime in pulvere, ac lectione uti vehementi, quae primo impedita tussi, post eam vincit; tum ambulare; deinde per manus  quoque exerceri, et pectus diu perfricari; post haec quam pinguissimae ficus uncias tres super prunam incoctas esse. Praeter haec, si umida est, prosunt frictiones validae cum quibusdam calfacientibus, sic ut caput quoque siccum vehementer perfricetur; item cucurbitulae pectori admotae; sinapi ex parte exteriore faucibus inpositum, donec leviter exulceret; potio ex menta nucibusque Graecis et amylo; primoque adsumptus panis aridus, deinde aliquis cibus lenis. At si sicca tussis est, cum vehementissime urget, adiuvat vini austeri cyathus adsumptus, dum ne amplius id interposito tempore aliquo quam ter aut quater fiat; item laseris quam optimi paulum devorare opus est; porri vel marrubii sucum adsumere; scillam delingere, acetum ex ea vel certe acre sorbere; aut cum spica alii contriti duos vini cyathos. Utilis etiam in omni tussi est peregrinatio, navigatio longa, loca maritima, natationes; cibus interdum mollis, ut malva, ut urtica, interdum acer; lac cum alio coctum; sorbitiones, quibus laser sit adiectum, aut in quibus porrum incoctum tabuerit; ovum sorbile sulpure adiecto; potui primum aqua calida, deinde in vicem aliis diebus haec, aliis vinum.
<cels. med. 4.11> Magis terreri potest aliquis, cum sanguinem expuit: sed id modo minus, modo plus periculi habet. Exit modo ex gingivis, modo ex ore et quidem ex hoc interdum etiam copiose, sed sine tussi, sine ulcere, sine gingivarum ullo vitio, ita ut nihil excreetur. Verum ut ex naribus aliquando, sic ex ore prorumpit. Atque interdum sanguis profluit, interdum simile aquae quiddam, in qua caro recens lota est. Nonnumquam autem is a summis faucibus fertur, modo exulcerata ea parte, modo non exulcerata, sed aut ore venae alicuius adaperto, aut tuberculis quibusdam natis, exque his sanguine erumpente. Quod ubi incidit, neque laedit potio aut cibus neque quicquam ut ex ulcere excreatur. Aliquando vero gutture et arteriis exulceratis frequens tussis sanguinem quoque extundit: interdum etiam fieri solet, ut aut ex pulmone aut ex pectore aut ex latere aut ex iocinere feratur. Saepe feminae, quibus sanguis per menstrua non respondit, hunc expuunt. Auctoresque medici sunt vel exesa parte aliqua sanguinem exire, vel rupta, vel ore alicuius venae patefacto; primam διάβρωσιν, secundam ῥῆξιν* [σχασμόν], tertiam ἀάστόμωσιν appellant. Ultima minime nocet, prima gravissime. Ac saepe quidem evenit, uti sanguinem plus sequatur. Interdum autem qui sanguinem ipsum suppressit, satis ad valetudinem profuit: sed si secuta ulcera sunt, si pus, si tussis est, prout sedes ipsa est, ita varia et periculosa genera morborum sunt. Si vero sanguis tantum fluit, expeditius et remedium et finis est. Neque ignorari oportet eis, quibus fluere sanguis solet aut quibus dolet spina coxaeve aut post cursum vehementem vel ambulationem, dum febris absit, non esse inutile sanguinis mediocre profluvium, idque per urinam redditum quoque ipsam lassitudinem solvere; ac ne in eo quidem terribile esse, qui ex superiore loco decidit, si tamen in eius urina nihil novavit; neque vomitum huius adferre periculum, etiam cum repetit, si ante confirmare et implere corpus licuit et ex toto nullum nocere, qui in corpore robusto neque nimius est neque tussim aut calorem movet.  Haec pertinent ad universum: nunc ad ea loca, quae praeposui (Section: 1,2), veniam. Si ex gingivis exit, portulacam manducasse satis est; si ex ore, continuisse eo merum vinum; si parum id proficit, acetum. Si inter haec quoque graviter erumpit, quia consumere hominem potest, commodissimum est impetum eius admota occipitio cucurbitula, sic ut cutis quoque incidatur, avertere: si id mulieri, cui menstrua non feruntur, evenit, eandem cucurbitulam incisis inguinibus eius admovere. At si ex faucibus interioribusve partibus processit, et metus maior est et cura maior adhibenda. Sanguis mittendus est, et si nihilo minus ex ore processit, iterum tertioque, et cotidie paulum aliquid. Protinus autem debet sorbere vel acetum vel cum ture plantaginis aut porri sucum, imponendaque extrinsecus supra id, quod dolet, lana sucida ex aceto est, et id spongia subinde refrigerandum. Erasistratus horum crura quoque et femora brachiaque pluribus locis deligabat. Id Asclepiades adeo non prodesse, etiam inimicum esse proposuit. Sed id saepe commode  respondere experimenta testantur. Neque tamen pluribus locis deligari necesse est, sed satis est infra inguina et super talos, summosque umeros, etiam brachia. Tum si febris urget, danda est sorbitio, et potui aqua, in qua aliquid ex iis, quae alvum adstringunt, decoctum sit. At si abest febris, vel elota halica vel panis ex aqua frigida et molle quoque ovum dari potest, potui vel idem, quod supra scriptum est, vel vinum dulce vel aqua frigida: sed sic bibendum erit, ut sciamus huic morbo sitim prodesse. Praeter haec necessaria sunt quies, securitas, silentium. Caput huius quoque cubantis sublime esse debet, recteque tondetur; facies saepe aqua frigida fovenda est. At inimica sunt vinum, balneum, venus, in cibo oleum, acria omnia, item calida fomenta, conclave calidum et inclusum, multa vestimenta corpori iniecta. Etiam frictiones ubi bene etiam sanguis conquievit. Tum vero incipiendum est a brachiis cruribusque, a thorace abstinendum. In hoc casu per hiemem locis maritumis, per aestatem mediterraneis opus est.
<cels. med. 4.12> Faucibus subest stomachus; in quo plura longa vitia incidere consuerunt. Nam modo ingens calor, modo inflatio hunc, modo inflammatio, modo exulcerato adficit: interdum pituita, interdum bilis oritur; frequentissimumque eius malum est, quo resolvitur, neque ulla re magis aut adficitur aut corpus adficit. Diversa autem ut vitia eius, sic etiam remedia sunt. Ubi exaestuat, aceto cum rosa extrinsecus subinde fovendus inponendusque pulvis cum oleo et ea cataplasmata, quae simul et reprimunt et emolliunt. Potui, nisi quid obstat, egelida aqua praestanda.  Si inflatio est, prosunt admotae cucurbitulae neque incidire cutem necesse est: prosunt sicca et calida fomenta, sed non vehementissima. Interponenda abstinentia est; utilis in ieiunio potio est apsinthi vel hysopi vel rutae. Exercitatio primo levis, deinde maior adhibenda est, maximeque quae superiores partes moveat; quod genus in omnibus stomachi vitiis aptissimum est. Post exercitationem opus est unctione, frictione; balineo quoque nonnumquam, sed rarius; interdum alvi ductione; cibis deinde calidis neque inflantibus, eodemque modo calidis potionibus, primo aquae, post, ubi resedit inflatio, vini austeri. Illud quoque in omnibus stomachi vitiis praecipiendum est, ut quo modo se quisque aeger refecerit, eo ut sanus utatur: nam redit huic inbecillitas sua, nisi eisdem defenditur bona valetudo, quibus reddita est.  At si inflammatio aliqua est, quam fere tumor et dolor sequitur, prima sunt quies, abstinentia, lana sulpurata circumdata, in ieiuno absinthium. Si ardor stomachum urget, aceto cum rosa subinde  fovendus est: deinde cibis quidem utendum modicis; inponenda vero extrinsecus quae simul et reprimunt et emolliunt: postea deinde his detractis utendum calidis ex farina cataplasmatis, quae reliquas digerant; interdum alvus ducenda, adhibenda exercitatio et cibus plenior. At si ulcera stomachum infestant, eadem fere facienda sunt, quae in faucibus exulceratis praecepta sunt (IV.9). Exercitatio, frictio inferiorum partium adhibenda; adhibendi lenes et glutinosi cibi, sed citra satietatem: omnia acria atque acida removenda. Vino, si febris non est, dulci, aut si id inflat, certe leni utendum: sed neque praefrigido neque nimis calido. Si vero pituita stomachus impletur, necessarius modo in ieiuno, modo post cibum vomitus est: utilis exercitatio, gestatio, navigatio, frictio. Nihil edendum bibendumque nisi calidum vitatis tantum iis, quae pituitam contrahere consuerunt.  Molestius est, si stomachus bile vitiosus est. Solent autem ii, qui sic temptantur, interpositis quibusdam diebus hanc, et quidem, quod pessimum est, atram vomere.— His recte alvus ducitur, potiones ex absintho dantur: necessaria gestatio, navigatio est; si fieri potest, ex nausia vomitus vitanda cruditas, sumendi cibi faciles et stomacho non alieni, vinum austerum.  Vulgatissimum vero pessimumque stomachi vitium est resolutio est, cum cibi non tenax est, soletque  desinere ali corpus ac sic tabe consumi.— Huic generi inutilissimum balineum est: lectiones exercitationesque superioris partis necessariae, item unctiones frictionesque; his perfundi frigida atque in eadem natare, canalibus eiusdem subicere et stomachum ipsum et magis etiam a scapulis id, quod contra stomachum est, consistere in frigidis medicatisque fontibus, quales Cutiliarum Sumbruinarumque sunt, salutare est. Cibi quoque adsumendi sunt frigidi, qui potius difficulter coquuntur, quam facile vitiantur. Ergo plerique, qui nihil aliud concoquere possunt, bubulam coquunt. Ex quo colligi potest neque avem neque venationem neque piscem dari debere nisi generis durioris. Potui quidem aptissimum est vinum frigidum, vel certe bene calidum meracum, potissimum Raeticum vel Allobrogicum aliudve, quod et austerum et resina conditum est: si id non est, quam asperrimum maximeque Signinum. Si cibus non continetur, danda aqua et eliciendus plenior vomitus est, iterumque dandus cibus; et tum admovendae duobus infra stomachum digitis cucurbitulae ibique duabus aut tribus horis continendae sunt. Si simul et vomitus et dolor est, imponenda supra stomachum est lana sucida vel spongia ex aceto vel cataplasma, quod refrigeret. Perfricanda vero non diu sed vehementer brachia et crura et calfacienda. Si plus doloris est, infra praecordia quattuor digitis cucurbitula utendum est, et protinus dandus panis ex posca frigida: si non continuit, post vomitum lene aliquid ex iis, quae  non aliena stomacho sint: si ne id quidem tenuit, singuli cyathi vini singulis interpositis horis, donec stomachus consistat. Valens etiam medicamentum est radiculae sucus, valentius acidi Punici mali cum pari modo suci, qui ex dulci Punico malo est, adiecto etiam intubi suco et mentae, sed huius minima parte; quibus tantundem, quantum in his omnibus est, aquae frigidae quam optime miscetur: id enim plus quam vinum ad conprimendum stomachum potest. Supprimendus autem vomitus est, qui per se venit. Sed si nausia est aut si coacuit intus cibus aut computruit, quorum utrumlibet ructus ostendit, eiciendus est; protinusque, cibis adsumptis iisdem, quos proxime (Section: 9) posui, stomachus restituendus. Ubi sublatus est praesens metus, ad ea redeundum est, quae supra (Section: 7) praecepta sunt.
<cels. med. 4.13> Stomachus lateribus cingitur, atque in his quoque vehementes dolores esse consuerunt. Et initium vel ex frigore vel ex ictu vel ex nimio cursu vel ex morbo est. Sed interdum omne malum intra dolorem est isque modo tarde, modo celeriter solvitur: interdum ad perniciem quoque procedit oriturque acutus morbus, qui pleuriticus a Graecis nominatur. Huic dolori lateris febris et tussis accedit; et per hanc excreatur, si tolerabilis morbus est, pituita; si gravis, sanguis. Interdum sicca tussis est, quae nihil emolitur, idque primo vitio gravius, secundo tolerabilius est.— Remedium vero est magni et recentis doloris sanguis missus: at sive levior sive vetustior casus est, vel super-vacuum vel serum id auxilii est; confugiendumque ad cucurbitas est, ante summa cute incisa. Recte etiam sinapi ex aceto super pectus inponitur, donec ulcera pusulasque excitet, et tum medicamentum, quod umorem illuc citet. Praeter haec circumdare primum oportet latus abso lanae sulpuratae; deinde, cum paululum inflammatio se remisit, siccis et calidis fomentis uti. Ab his transitus ad malagmata est. Si vetustior dolor remanet, novissime resina inposita discutitur. Utendum cibis potionibusque calidis, vitandum frigus. Inter haec tamen non alienum est extremas partes oleo et sulpure perfricare; si levata tussis est, leni lectione uti, iamque et acres cibos et vinum meracius adsumere. Quae ita a medicis praecipiuntur, ut tamen sine his rusticos nostros epota ex aqua herba trixago satis adiuvet. Haec in omni lateris dolore communia sunt: plus negotii est, si acutus quoque morbus is factus est. In hoc praeter ea, quae supra posita sunt, haec animadvertenda sunt; ut cibus sit quam maxime tenuis et lenis, praecipueque sorbitio eaque ex tisana potissimum, aut ius, in quo porrus cum pullo gallinaceo coctus sit, idque non nisi tertio quoque die detur, si tamen per vires licebit: potui vero aqua mulsa, in qua hysopum aut ruta decocta sit. Quae quibus temporibus danda sint, ex ratione vel adiectae vel levatae febris apparebit, sic ut in remissione quam maxima dentur, cum eo tamen, ut sciamus non esse  eius generis tussi aridas fauces committendas: nam saepe, ubi nihil est, quod excreetur, continuatur et strangulat. Ob quam causam dixi (Section: 2) etiam peius id genus esse tussis, quod nihil quam quod pituitam moveret. Sed hic vinum sorbere, ut supra (10,3) praecepimus, morbus ipse non patitur: in vicem eius cremor tisanae sumendus est. Ut his autem in ipso morbi fervore sustinendus aeger est, sic, ubi paululum is se remisit, alimenta pleniora et vini quoque aliquid dari potest, dum nihil detur, quod aut refrigeret corpus aut fauces asperet. Si in refectione quoque manserit tussis, intermittere oportebit uno die, posteroque cum cibo vini paulo plus adsumere. Atque incipiente quoque tussi, tum non erit alienum, ut supra (10,3) quoque positum est, vini cyathos sorbere, sed id in hoc genere valetudinis dulce vel certe lene commodius est. Si malum inveteravit, athletico victu corpus firmandum est.
<cels. med. 4.14> A compagine corporis ad viscera transeundum est, et inprimis ad pulmonem veniendum; ex quo vehemens et acutus morbus oritur, quem peripleumoniacon Graeci vocant. Eius haec condicio est: pulmo totus adficitur; hunc casum eius subsequitur tussis bilem vel pus trahens, praecordiorum totiusque pectoris gravitas, spiritus difficultas, magnae febres, continua vigilia, cibi fastidium, tabes. Id genus morbi plus periculi quam doloris habet.— Oportet, si satis validae vires sunt, sanguinem mittere; si minores, cucurbitulas sine ferro praecordiis admovere. Tum si satis valet, gestando aegrum digerere; si parum, intra domum tamen dimovere: potionem autem hysopi cum quo ficus arida sit incocta, aut aquam mulsam, in qua vel hysopum vel ruta decocta sit: frictione uti diutissime in scapulis, proxime ab his in brachiis et pedibus et cruribus, leviter contra pulmonem, idque bis cottidie facere. Quod ad cibum pertinet, huic nec salsis opus est neque acribus neque amaris neque alvum adstringentibus, sed paullo lenioribus. Ergo primis diebus danda est sorbitio tisanae vel halicae vel oryzae, cum qua recens adeps cocta sit: cum hac sorbile ovum, nuclei pinei ex melle, panis vel elota halica ex aqua mulsa; potui deinde non solum pura aqua sed etiam mulsa egelida, aut si aestas est, etiam frigida, nisi quid obstat. Haec autem altero quoque die increscente morbo dare satis est. Ubi incrementum constitit, quantum res patitur, ab omnibus abstinendum est, praeterquam aqua egelida. Si vires desunt, adiuvandae sunt aqua mulsa. Prosuntque adversus dolores imposita calida fomenta vel ea, quae simul et reprimunt et emolliunt. Prodest impositus super pectus sal bene contritus cum cerato mixtus, quia leviter cutem erodit, eoque impetum materiae, quo pulmo vexatur, evocat. Utile etiam aliquod malagma est ex iis, quae materiam trahunt. Neque alienum est, dum premit morbus, clausis fenestris aegrum continere: ubi paullum levatus est, ter aut quater die fenestris aliquis apertis parvum acerem recipere. Deinde in refectione pluribus diebus a vino abstinere; gestatione, frictione uti, sorbitionibus; et prioribus cibis adicere ex holeribus porrum, ex carne ungulas et summa trunculorum, atque pisciculos, sic ut diu nihil nisi molle et lene sumitur.
<cels. med. 4.15> Alterius quoque visceris morbus, iocineris, aeque modo longus, modo acutus esse consuevit: h(patiko\n Graeci vocant. Dextra parte sub praecordiis vehemens dolor est, idemque ad latus dextrum et ad iugulum umerumque partis eiusdem pervenit: nonnumquam manus quoque dextra torquetur, horror calidus est. Ubi male est, bilis evomitur; interdum singultus prope strangulat. Et haec quidem acuti morbi sunt: longioris vero, ubi suppuratio in iocinere est, dolorque modo finitur, modo intenditur, dextra parte praecordia dura sunt et tument; post cibum maior spiritus difficultates; accedit maxillarum quaedam resolutio. Ubi inveteravit malum, venter et crura pedesque intumescunt, pectus atque umeri circaque iugulum utrumque extenuatur.— Initio sanguinem mittere optimum est: tum venter solvendus est, si non potest aliter, per nigrum veratrum. Inponenda extrinsecus cataplasmata, primum quae reprimant, deinde calida quae diducant, quibus recte iris vel apsinthium adicitur; post haec malagma. Dandae vero sorbitiones sunt, omnesque cibi et calidi et qui non multum alant, ei fere qui pulmonis quoque dolori conveniunt, praeterque eos, qui urinam movent, potionesque ad id efficaces. Utilis in hoc morbo sunt thymum, satureia, hysopum, nepeta, amulum, sesamum, lauri bacae, pini flos, herba sanguinalis, menta, ex malo Cotoneo medium, columbae iecur recens et crudum. Ex quibus quaedam per se esse, quaedam adicere vel sorbitioni vel potioni licet, sic tamen, ut parce adsumantur. Neque alienum est absinthium contritum ex melle et pipere, eiusque catapotium cotidie devorare. Abstinendum utique est ab omnibus frigidis: neque enim res ulla magis iecur laedit. Frictionibus utendum in extremis partibus: vitandus omnis labor, omnis vehementior motus; ne spiritus quidem diutius continendus est. Ira, trepidatio, pondus, ictus, cursus inimica sunt. Perfusionibus corporis multa prodest ex aqua, si hiemps est, calida, si aestas, tepida; item liberalis unctio et in balneo sudor. Si vero iecur vomica laborat, eadem facienda sunt, quae in ceteris interioribus suppurationibus. Quidam etiam contra id scalpello aperiunt et ipsam vomicam adurunt.
<cels. med. 4.16> At lienis, ubi adfectus est, intumescit, simulque cum eo pars sinistra; eaque dura est et prementi renititur: venter intentus est; aliquis etiam cruribus tumor est. Ulcera aut omnino non sanescunt, aut certe cicatricem vix recipiunt: in intenta ambulatione cursuque dolor et quaedam difficultas est.— Hoc vitium quies auget: itaque exercitatione et labore opus est, habita tamen ratione, ne febrem ista, si nimium processerint, excitent. Unctiones frictionesque et sudores neces-sarii sunt. Dulcia omnia inimica sunt, item lac et caseus: acida autem maxime conveniunt. Ergo acetum acre per se sorbere, et magis etiam quod scilla conditum est, expedit. Edenda sunt salsamenta vel oleae ex muria dura, tinctae in aceto lactucae, intubique ex eodem, betae ex sinapi, asparagus, armoracia, pastinaca, ungulae, rostra, aves macrae, eiusdem generis venatio. Potui vero ieiuno dari debet apsinthium incoctum: at post cibum aqua a ferrario fabro, in qua candens ferrum subinde tinctum sit: haec enim vel praecipue lienem coercet. Quod animadversum est in iis animalibus, quae aput hos fabros educata exiguos lienes habent. Potest etiam dari vinum tenue, austerum; omniaque in cibis et potionibus, quae urinae movendae sunt. Praecipueque ad id valet vel trifolii semen vel cuminum vel apium vel serpullum vel cytisus vel portulaca vel nepeta vel thymum vel hysopum vel satureia: haec enim inde commodissime videntur umorem deducere. Lienis quoque bubulus utiliter esui datur; praecipueque eruca et nasturcium lienem extenuant. Inponenda quoque extrinsecus sunt quae levent. Fit ex unguento et palmulis, quod myrobalanon Graeci vocant; fit ex lini et nasturci semine, quo vinum et oleum adicitur; fit ex cupresso viridi et arida ficu; fit ex sinapi, cui sebi hirquini a renibus quarta pars ponderis adicitur, teriturque in sole et protinus imponitur. Multisque modis huic rei cappari aptum est: nam et ipsum cum cibo  adsumere et muriam eius cum aceto sorbere commodum est. Quin etiam extrinsecus radicem contritam vel corticem eius cum furfuribus aut ipsum cappari cum melle contritum imponere expedit. Malagmata quoque huic rei aptantur.
<cels. med. 4.17> At renes ubi adfecti sunt, diu male habent. Peius est, si frequens biliosus vomitus accedit.— Oportet conquiescere, cubare molliter, solvere alvum, si aliter non respondet, etiam ducere; saepe desidere in aqua calida; neque cibum neque potionem frigidam adsumere; abstinere ab omnibus salsis, acidis, acribus, pomis; bibere liberaliter; adicere modo cibo modo potioni piper, porrum, ferulam, album papaver; quae maxime inde urinam movere consuerunt. Auxilio quoque his exulceratis sunt, si adhuc ulcera purganda sunt, cucumeris semina detractis corticibus sexaginta, nuclei ex pinu silvestri XII, anesi quod tribus digitis sumi possit, croci paulum, contrita et in duas mulsi potiones divisa: si vero dolor tantum levandus est, eiusdem cucumeris semina XXX, idem nuclei XX, nuces Graecae V, croci paululum, contrita et cum lacte potui data. Ac super quoque recte quaedam malagmata iniciuntur, maximeque ea, quae umori extrahendo sunt.
<cels. med. 4.18> A visceribus ad intestina veniendum est, quae sunt et acutis et longis morbis obnoxia.  Primoque facienda mentio est cholerae, quia commune id stomachi atque intestinorum vitium videri potest: nam simul et deiectio et vomitus est, praeterque haec inflatio est. Intestina torquentur, bilis supra infraque erumpit, primum aquae similis, deinde ut in ea recens caro lota esse videatur, interdum alba, nonnumquam nigra vel varia. Ergo eo nomine morbum hunc choleram Graeci nominarunt. Praeter ea vero, quae supra conprehensa sunt, saepe etiam crura manusque contrahuntur, urget sitis, anima deficit; quibus concurrentibus non mirum est, si subito quis moritur: neque tamen ulli morbo minore momento succurritur.— Protinus ergo, ubi ista coeperunt, aquae tepidae quam plurimum bibere oportet et vomere. Vix umquam fit ne vomitus sequatur: sed etiamsi incipit, miscuisse tamen novam materiam corruptae prodest; parsque sanitatis est vomitum esse subpressum. Si id incipit, protinus ab omni potione abstinendum est: si vero tormina sunt, oportet frigidis et umidis fomentis stomachum fovere, vel si venter dolet, iisdem egelidis, sic ut venter ipse mediocriter calentibus iuvetur. Quod si vehementer et vomitus et deiectio et sitis vexant, et adhuc subcruda sunt, quae vomuntur, nondum vino maturum tempus est: aqua, neque ea ipsa frigida, sed potius egelida danda est; admovendumque naribus est  puleium ex aceto, vel polenta vino adsparsa, vel menta secundum naturam est. At cum discussa cruditas est, tum magis verendum est, ne anima deficiat. Ergo tum confugiendum est ad vinum. Id esse oportet tenue, odoratum, cum aqua frigida mixtum, vel polenta adiecta vel infracto pane, quem ipsum quoque adsumere expedit quotiensque aliquid aut stomachus aut venter effudit, totiens per haec vires restituere. Erasistratus primo tribus vini guttis aut quinis aspergendam potionem esse dixit, deinde paulatim merum adiciendum. Is si et ab initio vinum dedit et metum cruditatis secutus est, non sine causa fecit: si vehementem infirmitatem adiuvari posse tribus guttis putavit, erravit. At si inanis est homo, et crura eius contrahuntur, interponenda potio apsinthi est. Si extremae partes corporis frigent, unguendae sunt calido oleo, cui cerae paulum sit adiectum, calidisque fomentis nutriendae. Si ne sub his quidem quies facta est, extrinsecus contra ventriculum ipsum cucurbitula admovenda est, aut sinapi superinponendum. Ubi is constitit, dormire oportet; postero die utique a potione abstinere, die tertio utique in balneum ire; paulatim se cibo reficere. Somno quisquis facile adquiescit itemque lassitudine et frigore. Si post suppressam choleram febricula manet, alvum duci necessarium est, tum cibis vinoque utendum est.
<cels. med. 4.19> Sed hic quidem morbus et acutus est, et inter intestina stomachumque versatur sic, ut cuius potissimum partis sit, non facile dici possit. In ipsius vero ventriculi porta consistit is, qui et longus esse consuevit; coeliacus a Graecis nominatur. Sub hoc venter indurescit, dolorque eius est; alvus nihil reddit, ac ne spiritum quidem transmittit; extremae partes frigescunt; difficulter spiritus redditur.— Commodissimum est inter initia calida et cataplasmata toto ventri imponere, ut dolorem leniant, post cibum vomere, atque ita ventrem exinanire; proxumis deinde diebus cucurbitulas sine ferro ventri et coxis admovere; ventrem ipsum liquare, dato lacte et vino salso frigida; si tempus anni patitur, etiam viridibus ficis, sic tamen, ne quis aut cibus aut umor universus detur sed paulatim. Ergo per intervalla temporis sat est cyathos binos ternosve sumere, et cibum pro portione huius; commodeque facit cyatho inflantes et acres utiliores sunt, adeo ut lacti quoque recte contritum alium adiciatur. Procedente vero tempore opus est gestari, maximeque navigare; perfricari ter aut quater die, sic ut nitrum oleo adiciatur; perfundi aqua calida post cibum; deinde sinapi imponere per omnia membra, excepto capite, donec adrodatur et rubeat maximeque si corpus durum et virile est. Paulatim deinde faciendus est transitus ad ea, quae ventrem conprimunt. Assa caro danda valens, et quae non facile corrumpatur: potui vero pluvialis aqua decocta, sed  quae per vinos ternosve cyathos bibatur. Si vetus vitium est, oportet laser quam optimum ad piperis magnitudinem devorare, altero quoque die vinum vel aquam bibere, interdum interposito cibo singulos vini cyathos sorbere: ex inferiore parte infundere pluviatilem egelidam aquam, maximeque si dolor in imis partibus remanet.
<cels. med. 4.20> Intra ipsa vero intestina consistunt duo morbi, quorum alter in tenuiore, alter in pleniore est. Prior acutus est, insequens esse longus potest. Diocles Carystius tenuioris intestini morbum xordayo/n, plenioris ei0leo/n nominavit: a plerisque video nunc illum priorem ei0leo/n, hunc koliko/n nominari. Sed prior modo supra umbilicum, modo sub umbilico dolorem movet. Fit alterutro loco inflammatio; nec alvus nec spiritus infra transmittitur. Si superior pars adfecta est, cibus, si inferior, stercus per os redditur, si utrumlibet, vetus est. Adicit periculo vomitus biliosus, mali odoris, aut varius aut niger.— Remedium est sanguinem mittere aut cucurbitulas pluribus locis admovere, non ubique cute incisa: id enim duobus aut tribus locis satis est: ex ceteris spiritum evocare abunde est. Tum animadvertere oportet quo loco malum sit: solet enim contra id tumere. Et si supra umbilicum est, alvi ductio utilis non est: si infra est, alvum ducere, ut Erasistrato placuit, optimum est, et saepe id auxilii satis est. Ducitur aut percolato tisanae cremore cum oleo et melle, sic ut praeterea nihil adiciatur. Si nihil tumet, duas manus imponere oportet supra summum ventrem, paulatimque deducere: invenietur enim mali locus, qui necesse est renitatur; et ex eo deliberari poterit, ducenda necne alvus sit. Illa communia sunt; calida cataplasmata admovere, eaque imponere a mammis usque ad inguina et spinam ac saepe mutare; brachia cruraque perfricare, demittere totum hominem in calido oleo: si dolor non quiescit, etiam in alvum ex parte inferiore tres aut quattuor cyathos calidi olei dare. Ubi per haec consecuti sumus, ut iam ex inferiore parte spiritus transmittatur, offerre potui mulsum tepidum non multum: nam ante magna cura vitandum est, ne quid bibat. Si id commode cessit, adicere sorbitionem. Ubi dolor et febricula quierunt, tum demum uti cibo pleniore, sed neque inflante neque duro neque valido, ne intestina adhuc imbecilla laedantur: potui vero nihil praeterquam puram aquam. Nam sive quid vinulentum sive acidum est, id huic morbo alienum est. Ac postea quoque vitare oportet balneum, ambulationem, gestationem, ceterosque corporis motus: nam facile id malum redire consuevit, et, sive cum frigus subit sive aliqua iactatio, nisi bene iam confirmatis intestinis revertitur.
<cels. med. 4.21> Is autem morbus, qui in intestino pleniore est, in ea maxime parte est, quam caecam esse proposui (IV.1,8). Vehemens fit inflatio, vehementes dolores, dextra magis parte; intestinum, quod verti videtur prope spiritum elidit. In plerisque post frigora cruditatesque oritur, deinde  quiescit, et per aetatem saepe repetentes sic cruciat, ut vitae spatio nihil demat.— Ubi is dolor coepit, admovere sicca et calida fomenta oportet, sed primo lenia, deinde validiora, simulque frictione ad extremas partes id est crura brachiaque materiam evocare: si discussus non est, qua dolet, cucurbitulas sine ferro defigere. Est etiam medicamentum eius rei causa comparatum, quod colicon nominatur: id se repperisse Cassius gloriabatur. Magis prodest potui datum, sed impositum quoque extrinsecus digerendo spiritum dolorem levat. Nisi finito vero tormento recte neque cibus neque potio adsumitur. Quo victu sit utendum, qui hoc genere temptantur, iam mihi dictum est (1,7). Confectio medicamenti, quod colicon nominatur: ex his constat: costi, anesi, castorei, singulorum P0 zzz III, petroselini P0 deñ III, piperis longi et rotundi, singulorum P0 zzz II, papaveris lacrimae, iunci rotundi, myrrae, nardi, singulorum P0 zzz VI; quae melle excipiuntur. Id autem et devorari potest et ex aqua calida sumi.
<cels. med. 4.22> Proxima his inter intestinorum mala tormina esse consueverunt: dysenteria Graece vocatur. Intus intestina exulcerantur; ex his cruor manat isque modo cum stercore aliquo semper liquido, modo cum quibusdam quasi muccosis excernitur, interdum simul quae carnosa descendunt; frequens deiciendi cupiditas dolorque in ano est.  Cum eodem dolore exiguum aliquid emittitur atque eo quoque tormentum intenditur; idque post tempus aliquod levatur exiguaque requies est; somnus interpellatur; febricula oritur; longoque tempore id malum cum inveteravit, aut tollit hominem, aut, etiamsi finitur, excruciat.— Oportet inprimis conquiescere, siquidem omnis agitatio exulcerat; deinde ieiunium sorbere vini cyathum, cui contrita radix quinquefolii sit adiecta; imponere cataplasmata super ventrem, quae reprimunt, quod in superioribus ventris morbis non expedit; quotiensque desidit, subluere aqua calida, in qua decoctae verbenae sint; portulacam vel coctam vel ex dura muria esse; cibos potionesque eas, quae adstringunt alvum Si vetustior morbus est, ex inferioribus partibus tepidum infundere vel tisanae cremorem vel lac vel adipem liquatam vel medullam cervinam vel oleum vel cum rosa butyrum vel cum eadem album crudum ex ovis vel aquam, in qua lini semen decoctum sit, vel si somnus non accedit, vitellos cum aqua, in qua rosae floris folia cocta sint: levant enim dolorem haec et mitiora ulcera efficiunt, maximeque utilia sunt, si cibi quoque secutum fastidium est. Themison muria dura quam asperrima hic utendum memoriae prodidit. Cibi vero esse debent, qui leniter ventrem adstringant. At ea, quae urinam movent, si ea consecuta sunt, in aliam partem umorem avertendo prosunt: si non sunt consecuta, noxam augent; itaque nisi in quibus prompte id facere consuerunt, non sunt adhibenda. Potui, si febricula est, aqua pura calida vel ea, quae ipsa quoque adstringat, dari  debet: si non est, vinum leve, austerum. Si pluribus diebus nihil remedia alia iuverunt vetusque iam vitium est, aquae bene frigidae potio adsumpta ulcera adstringit et initium secundae valetudinis facit. Sed ubi venter suppressus est, protinus ad calidam potionem revertendum est. Solet autem interdum etiam putris sanies pessimique odoris descendere, solet purus sanguis profluere. Si superius vitium est, alvus aqua mulsa duci debet, tunc deinde eadem infundi, quae supra (Section: 3) comprehensa sunt. Valensque est etiam adversus cancerem intestinorum minii gleba cum salis hemina contrita, si mixta his aqua in alvum datur. At si sanguis profluit, cibit potionesque esse debent, quae adstringant.
<cels. med. 4.23> Ex torminibus interdum intestinorum levitas oritur, quae continere nihil possunt, et, quicquid adsumptum est, imperfectum protinus reddunt. Id interdum aegros trahit, interdum praecipitat.— In hoc utique adhibere oportet comprimentia, quo facilius tenendi aliquid intestinis vis sit. Ergo et super pectus ponetur sinapi, exulcerataque cute malagma, quod umorem evocet; et ex verbenis decocta in aqua desidat; et cibos potionesque adsumat, quae alvum adstringunt; et frigidis utetur perfusionibus. Oportet tamen prospicere, ne simul his omnibus admotis vitium contrarium per  inmodicas inflationes oritur. Paulatim ergo firmari intestina debebunt aliquibus cotidie adiectis. Et cum in omni fluore ventris, tum in hoc praecipue necessarium est, non quotiens libet desidere, sed quotiens necesse est, ut haec ipsa mora in consuetudinem ferendi oneris intestina deducat. Alterum quoque, quod aeque ad omnes similes adfectus pertinet, in hoc maxime servandum est, ut, cum pleraque utilia insuavia sint, qualis est plantago et rubi et quicquid malicorio mixtum est, ea potissimum ex his dentur, quae maxime aeger volet. Deinde, si omnia ista fastidit, ad excitandam cibi cupiditatem interponatur aliquid minus utile, sed magis gratum. Exercitationes, frictiones huic quoque morbo necessariae sunt, et cum his sol, ignis, balneum; vomitus, ut Hippocrati visum est, etiam albo veratro, si cetera parum proficient, evocatus.
<cels. med. 4.24> Nonnumquam autem lumbrici quoque occupant alvum, hique modo ex inferioribus partibus, modo foedius ore redduntur; atque interdum latos eos, qui peiores sunt, interdum teretes videmus.— Si lati sunt, aqua potui dari debet, in qua lupinum aut cortex mori decoctus sit, aut cui adiectum sit contritum vel hysopum vel piperis acetabulum vel scamoniae paulum. Vel etiam pridie, cum multum alium ederit, vomat, posteroque die mali Punici tenues radiculas colligat, quantum manu comprehendet; eas contusas in aquae tribus sextariis decoquat, donec tertia pars super sit; huc adiciat nitri paulum, et ieiunus bibat. Interpositis deinde tribus horis duas potiones sumat; at aquae vel muriae durae sit adiecta; tum desidat subiecta calida aqua in pelve. Si vero teretes sunt, qui pueros maxime exercent, et eadem dari possunt et quaedam leviora, ut contritum semen urticae aut brassicae aut cumini cum aqua, vel menta cum eadem vel absinthium decoctum vel hysopum ex aqua mulsa vel nasturcii semen cum aceto contritum. Edisse etiam et lupinum et alium prodest, vel in alvum oleum subter dedisse.
<cels. med. 4.25> Est autem aliud levius omnibus proximis, de quibus supra dictum est, quod tenesmon Graeci vocant. Id neque acutis neque longis morbis adnumerari debet, cum et facile tollatur neque umquam per se iugulet. In hoc aeque atque in torminibus frequens desidendi cupiditas est, aeque dolor, ubi aliquid excernitur. Descendunt autem pituitae muccisque similia, interdum etiam leviter subcruenta: sed his interponuntur nonnumquam ex cibo quoque recte coacta.— Desidere oportet in aqua calida saepiusque ipsum anum nutrire. Cui plura medicamenta idonea sunt: butyrum cum rosa; acacia ex aceto liquata; emplastrum id, quod τετραφάρμακον Graeci vocant, rosa liquatum; alumen lana circumdatum et ita adpositum, eademque ex inferiore parte indita, quae torminum auxilia sunt; eaedem verbena decoctae, ut inferiores partes foveantur. Alternis vero diebus aqua, alternis leve et austerum vinum bibendum est. Potio esse debet egelida et frigidae propior; ratio victus talis, qualem in torminibus supra (22) praecepimus.
<cels. med. 4.26> Levior etiam, dum recens, deiectio est, ubi et liquida alvus et saepius quam ex consuetudine fertur; atque interdum tolerabilis dolor est, interdum gravissimus, idque peius est. Sed uno die alvum saepe pro valetudine est, atque etiam pluribus, dum febris absit et intra septimam diem id conquiescat. Purgatur enim corpus, et quod intus laesurum erat, utiliter effunditur. Verum spatium periculosum est: interdum enim tormina ac febriculas excitat viresque consumit.— Primo die quiescere satis est, neque impetum ventris prohibere. Si per se desiit, balneo uti, paulum cibi capere; si mansit, abstinere non solum a cibo sed etiam a potione. Postero die si nihilo minus liquida alvus est, aeque conquiescere, paulum astringentis cibi sumere. Tertio die in balneum ire; vehementer omnia praeter ventrem perfricare, ad ignem lumbos scapulasque admovere; cibis uti, sed ventrem contrahentibus, vino non multo meraco. Si postero quoque die fluet, plus edisse, sed vomere et, ex toto donec conquiescat, contra siti, fame, vomitu niti: vix enim fieri potest, ut post hanc animadversionem alvus non contrahatur. Alia via est, ubi velis subprimere, cenare, deinde vomere; postero die in lecto conquiescere, vespere ungi, sed leniter; deinde panis circa selibram ex vino Aminaeo mero sumere; tum assum aliquid, maximeque avem, et postea vinum idem bibere aqua pluviali mixtum, idque usque quintum diem facere, iterumque vomere. Frigidam autem adsidue potionem esse debere contra priores auctores Asclepiades affirmavit, et quidem quam frigidissimam. Ego experimentis quemque in se credere debere existimo, calida potius an frigida utatur. Interdum autem evenit, ut id pluribus diebus neglectum curari difficilius possit. A vomitu oportet incipere; deinde postero die vespere tepido loco ungi; cibum modicum adsumere, vinum meracum quam asperrimum; impositam super ventrem habere cum cerato rutam. In hoc autem affectu corporis neque ambulatione neque frictione opus est: vehiculo sedisse vel magis etiam equo prodest: neque enim ulla res magis intestina confirmat. Si vero etiam medicamentis utendum, aptissimum est id, quod ex pomis fit. Vindemiae tempore in grande vas coicienda sunt pira atque mala silvestria: si ea non sunt, pira Tarentina viridia vel Signina, mala Scaudiana vel Amerina, myrapia; hisque adicienda sunt Cotonea, et cum ipsis corticibus suis Punica, sorba, et, quibus magis utimur, et torminalia, sic ut haec tertiam ollae partem teneant; tum deinde ea musto implenda est, coquendumque id, donec omnia, quae indita sunt, liquata in unitatem quandam coeant. Id gustu non insuave est, quandocumque opus est, adsumptum, leniter sine ulla stomachi noxa ventrem tenet. Duo aut tria coclearia uno die sumpsisse satis est. Alterum valentius genus est: murtae bacas legere, ex his vinum exprimere, id decoquere, ut decima pars remaneat, eiusque cyathum sorbere. Tertium, quod quandocumque fieri potest: malum Punicum excavare, exemptisque omnibus seminibus, membranas, quae inter ea fuerunt, iterum coicere; tum infundere cruda ova, rudiculaque miscere; dein malum ipsum super prunam imponere, quod, dum umor intus est, non aduritur: ubi siccum esse coepit, removere oportet, extractumque cocleari quod intus est esse. Aliquibus adiectis maius momentum habet; itaque etiam in piperatum coicitur misceturque cum sale et pipere. Est quid ex his edendum est. Pulticula etiam, cum qua paulum ex favo vetere coctum sit, et lenticula cum malicorio cocta, rubique cacumina in aqua decocta, et ex oleo atque aceto adumpta, efficacia sunt, atque ea aqua, inque vel palmulae vel malum Cotoneum vel arida sorba vel rubi decocti sunt, potata. Quod genus significo, quotiens potionem dandam esse dico, quae astringat. Tritici quoque hemina in vino Aminaeo austero decoquitur, idque triticum ieiuno ac sitienti datur, superque id vinum id sorbetur; quod iure valentissimis medicamentis adnumerari potest. Atque etiam potui datur vinum Signinum vel resinatum austerum vel quodlibet austerum. Contunditurque cum corticibus seminibusque suis Punicum malum vinoque tali miscetur;  idque vel merum sorbet aliquis vel bibit mixtum. Sed medicamentis uti nisi in vehementibus malis supervacuum est.
<cels. med. 4.27> Ex vulva quoque feminis vehemens malum nascitur proximeque ab stomacho vel adficitur haec vel corpus adficit. Interdum etiam sic exanimat, ut tamquam comitiali morbo prosternat. Distat tamen hic casus eo, quod neque oculi vertuntur nec spumae profluunt nec nervi distenduntur: sopor tantum est. Idque quibusdam feminis crebro revertens perpetuum est.— Ubi incidit, si satis virium est, sanguis missus adiuvat; si parum est, cucurbitulae tamen defigendae sunt in inguinibus. Si diutius aut iacet aut alioqui iacere consuevit, admovere oportet naribus extinctum ex lucerna linamentum, vel aliud ex iis, quae foedioris odoris esse rettuli (III.20, 1), quod mulierem excitet. Idemque aquae quoque frigidae perfusio efficit. Adiuvatque ruta contrita cum melle, vel ex cyprino ceratum, vel quodlibet calidum et umidum cataplasma naturalibus pube tenus impositum. Inter haec etiam perfricare coxas et poplites oportet. Deinde ubi ad se redit, circumcidendum vinum est in totum annum, etiamsi casus idem non revertitur. Frictione cottidie utendum totius quidem corporis, praecipue vero ventris et poplitum. Cibus ex media materia dandus; sinapi super imum ventrem tertio quoque aut quarto die imponendum, donec corpus rubeat. Si durities manet, mollire commode videtur  solanum in lac demissum, deinde contritum, et cera alba atque medulla cervina cum irino, aut sebum taurinum vel caprinum cum rosa mixtum. Dandum etiam potui vel castoreum est vel git vel anetum. Si parum pura est, purgatur iunco quadrato. Si vero vulva exulcerata est, ceratum ex rosa fiet, ei recens suilla adeps et ex ovis album misceatur, idque adponatur; vel album ex ovo cum rosa mixtum, adiecto, quo facilius consistat, contritae rosae pulvere. Dolens vero ea sulpure suffumigari debet. At si purgatio nimia mulieri nocet, remedio sunt cucurbitulae cute incisa inguinibus vel etiam sub mammis admotae. Si maligna purgatio est, subicienda sunt medicamenta quae evocent sanguinem: costum, puleium, violae albae, apium, nepita et satureia et hysopum, In cibum quoque accipiat quae apta sunt: porrum, rutam, cyminum, caepas, sinapi, vel omne acrum olus. Si vero sanguis, qui ex inferiore parte erumpere solet, is ex naribus eruperit, incisis inguinibus adponenda est cucurbita idque per tres vel quattuor menses tricesimo quoque die repetieris: tunc scias hoc vitium sanasse. Si vero non se sanguis ostenderit, scias ei dolores capitis surgere. Tunc ex brachio ei sanguis emittendus est et statim curasti eam.   coeuntia. Idem faciunt etiam albae olivae, et nigrum papaver cum melle adsumptum, et cummis  cum contrito semine apii liquatum et cum cyatho passi datum. Praeter haec in omnibus vesicae doloribus idoneae potiones sunt, quae ex odoribus fiunt, id est spica nardi, croco, cinnamo, casia, similibusque. Idemque etiam decocta lentiscus praestat. Si tamen intolerabilis dolor est et sanguis profluit, etiam sanguinis detractio apta est, aut certe coxis admotae cucurbitulae cute incisa.  At cum urina super potionum modum etiam sine dolore profluens maciem et periculum facit, si tenuis est, opus est exercitatione et frictione, maximeque in sole vel ad ignem. Balneum rarum esse debet, neque longa in eo mora, cibus conprimens, vinum austerum meracum, per aestatem frigidum, per hiemem egelidum, sed tantum, quantum minimum sitim finiat. Alvus quoque vel ducenda vel lacte purganda est. Si crassa urina est, vehementior esse debet et exercitatio et frictio, longior in balneo mora; cibis opus est tenerioribus, vino eodem. In utroque modo vitanda omnia sunt, quae urinam movere consuerunt.
<cels. med. 4.28> Est etiam circa naturalia vitium, nimia profusio seminis; quod sine venere, sine nocturnis imaginibus sic fertur, ut interpositio spatio tabe hominem consumat.— In hoc adfectu salutares sunt vehementes frictiones, perfusiones natationesque quam frigidissimae, neque cibi nec potio nisi frigida adsumpta. Vitare autem oportet cruditates, omnia inflantia; nihil ex is adsumere, quae contrahere semen videntur, qualia sunt siligo, simila, ova, halica, amylum, omnis caro glutinosa, piper, eruca, bulbi, nuclei pinei. Neque alienum est fovere inferiores partes aqua decocta ex verbenis comprimentibus, ex iisdem aliqua cataplasmata imo ventri inguinibusque circumdare, praecipueque ex aceto tuam; vitare etiam, ne supinus obdormiat.
<cels. med. 4.29> Superest ut ad extremas partes corporis veniam, quae articulis inter se conseruntur. Initium a coxis faciam. Harum ingens dolor esse consuevit, isque hominem saepe debilitat et quosdam non dimittit; eoque id genus difficillime curatur, quod fere post longos morbos vis pestifera huc se inclinat; quae ut illas partes liberat, sic hanc, iam ipsam quoque adfectam, prehendit.— Fovendum primum aqua calida est, deinde utendum est calidis cataplasmatibus. Maxime prodesse videtur aut cum hordeacea farina aut cum ficu ex aqua decocta mixtus capparis cortex concisus, vel lolii farina ex vino diluto cocta et mixta cum acida faece; quae quia refrigescunt, imponere noctu malagmata commodius est. Inulae quoque radix contusa et ex vino austero postea cocta et late super coxam imposita inter valentissima auxilia est. Si ista non solverunt, sale calido et umido utendum est. Si ne sic quidem finitus dolor est, aut tumor ei accedit, incisa cute admovendae sunt cucurbitulae; movenda urina; alvos, si compressa est, ducenda. Ultimum est et in veteribus quoque morbis efficacissimum tribus aut quattuor locis super coxam cutem candentibus ferramentis exulcerare. Sed frictione quoque utendum est maxime in sole et eodem die saepius, quo facilius ea, quae coeundo nocuerunt, digerantur; eaque, si nulla exulceratio est, etiam ipsis coxis; si est, ceteris partibus adhibenda est. Cum vero saepe aliquid exulcerandum candenti ferramento sit, ut eo materia inutilis evocetur, illud perpetuum est, non, ut primum fieri potest, huius generis ulcera sanare, sed ea trahere, donec id vitium, cui per haec opitulamur, conquiescat.
<cels. med. 4.30> Coxis proxima genua sunt; in quibus ipsis non numquam dolor esse consuevit.— In iisdem autem cataplasmatis cucurbitulisque praesidium est, sicut etiam cum in umeris aliisve commissuris dolor aliquis exortus est. Equitare ei, cui genua dolent, inimicissimum omnium est. Omnes autem eiusmodi dolores, ubi inveteraverunt, vix citra ustionem finiuntur.
<cels. med. 4.31> In manibus pedibusque articulorum vitia frequentiora longioraque sunt, quae in podagris cheragrisve esse consuerunt. Ea raro vel castratos vel pueros ante femina coitum vel mulieres, nisi quibus menstrua suppressa sunt, temptant.— Ubi sentire coeperunt, sanguis mittendus est: id enim inter initia statim factum saepe annuam, nonnumquam perpetuam valetudinem tutam praestat. Quidam etiam, cum asinino lacte poto sese eluissent, in perpetuum hoc malum eva-serunt: quidam, cum toto anno a vino, mulso, venere sibi temperassent, securitatem totius vitae consecuti sunt; idque utique post primum dolorem servandum est, etiamsi quievit. Quod si iam consuetudo eius facta est, potest quidem aliquis esse securior iis temporibus, quibus dolor se remisit: maiorem vero curam adhibere debet iis, quibus id revertitur; quod fere vere autumnove fieri solet. Cum vero dolor urget, mane gestari debet; deinde ferri in ambulationem; ibi se dimovere, et, si podagra est, interpositis temporibus exiguis invicem modo sedere, modo ingredi; tum, antequam cibum capiat, sine balneo loco calido leviter perfricari, sudare, perfundi aqua egelida: deinde cibum sumere ex media materia, interpositis rebus urinam moventibus, quotiensque plenior est, vomere. Ubi dolor vehemens urget, interest sine tumore is sit, an tumor cum calore, an tumores iam etiam obcalluerint. Nam si tumor nullus est, calidis fomentis opus est. Aquam marinam vel muriam duram fervefacere oportet, deinde in pelvem coicere, et, cum iam homo pati potest, pedes demittere, superque pallam dare, et vestimento tegere; paulatim deinde iuxta labrum ipsum ex eadem aqua leviter infundere, ne calor intus destituat; ac deinde noctu cataplasmata calfacientia imponere, maximeque ibisci radicem ex vino coctam. Si vero tumor calorque est, utiliora sunt refrigerantia, recteque in aqua quam frigidissima articuli continentur sed neque cotidie neque diu, ne nervi indurescant. Inponendum vero est cataplasma, quod refrigeret, neque tamen in hoc ipso diu permanendum, sed ad ea transeundum, quae sic reprimunt, ut emolliant. Si maior est dolor, papaveris cortices in vino coquendi miscendique cum cerato sunt, quod ex rosa factum sit; vel cerae et adipis suillae tantundem una liquandum, deinde his vinum miscendum; atque ubi quod ex eo impositum est incaluit, detrahendum, et subinde aliud inponendum est. Si vero tumores etiam obcalluerunt et dolent, levat spongia inposita, quae subinde ex oleo et aceto vel aqua frigida exprimitur, aut pari potione inter se mixta pix, cera, alumen. Sunt etiam plura idonea manibus pedibusque malagmata. Quod si nihil superinponi dolor patitur, id, quod sine tumore est, fovere oportet spongia, quae in aquam calidam demittatur, in qua vel papaveris cortices vel cucumeris silvestris radix decocta sit; tum inducere articulis crocum cum suco papaveris et ovillo lacte. At si tumor est, foveri quidem debet aqua egelida, in qua lentiscus aliave verbena ex reprimentibus decocta sit, induci vero medicamentum ex nucibus amaris cum aceto tritis, aut cerussa, cui contritae herbae muralis sucus sit adiectus. Lapis etiam, qui carnem edit, quem σαρκοφάγον Graeci vocant, excisus sic ut pedes capiat, demissos eos, cum dolent, retentosque ibi levare consuevit. Ex quo in Asia lapidi Assio gratia est. Ubi dolor et inflammatio se remiserunt, quod intra dies quadraginta fit, nisi vitium hominis accessit, modicis exercitationibus, abstinentia, unctionibus  lenibus utendum est, sic ut etiam tum acopo vel liquido cerato cyprino articuli perfricentur. Equitare podagricis quoque alienum est. Quibus vero articulorum dolor certis temporibus revertitur, hos ante et curioso victu cavere oportet, ne inutilis materia corpori supersit, et crebriore vomitu; et si quis ex corpore metus, vel alvi ductione uti vel lacte purgari. Quod Erasistratus in podagricis expulit, ne in inferiores partes factus cursus pedes repleret, cum evidens si omni purgatione non superiora tantummodo sed etiam inferiora exinaniri.
<cels. med. 4.32> Ex quocumque autem morbo quis invalescit, si tarde confirmatur, vigilare prima luce debet; nihilo minus in lecto conquiescere; circa tertiam horam leviter unctis manibus corpus permulcere. Deinde delectationis causa, quantum iuvat, ambulare, circumcisa omni negotiosa actione; tum gestari diu, multa frictione uti, loca, caelum, cibos saepe mutare. Ubi triduo quadriduove vinum bibit, uno aut etiam altero die interponere aquam. Per haec enim fiet, ne in vitia tabem inferentia incidat et ut mature vires suas recipiat. Cum ex toto vero convaluerit, periculose vitae genus subito mutabit et inordinate aget. Paulatim ergo debebit omissis his legibus transire, ut arbitrio suo vivat.


==> anc/data/voynich-units/latin/celsus.de_medicina.part.5.tess <==
<cels. med. 5.0> Dixi de iis malis corporis, quibus victus ratio maxime subvenit: nunc transeundum est ad eam medicinae partem, quae magis medicamentis pugnat. His multum antiqui auctores tribuerunt, et Erasistratus et ii, qui se empiricos nominarunt, praecipue tamen Herophilus deductique ab illo viro, adeo ut nullum morbi genus sine his curarent. Multaque etiam de facultatibus medicamentorum memoriae prodiderunt, qualia sunt vel Zenonis vel Andriae vel Apolloni, qui Mys cognominatus est. Horum autem usum ex magna parte Asclepiades non sine causa sustulit; et cum omnia fere medicamenta stomachum laedant malique suci sint, ad ipsius victu rationem potius omnem curam suam transtulit. Verum ut illud in plerisque morbis utilius est, sic multa admodum corporibus nostris incidere consuerunt, quae sine medicamentis ad sanitatem pervenire non possunt. Illud ante omnia scire convenit, quod omnes medicinae partes ita innexae sunt, ut ex toto separari non possint sed ab eo nomen trahant, a quo plurimum petunt. Ergo et illa, quae victu curat, aliquando medicamentum adhibet, et illa, quae praecipue medicamentis pugnat, adhibere etiam ratione victus debet, quae multum admodum in omnibus corporis malis proficit. Sed cum omnia medicamenta propria facultates habeant, ac simplicia saepe opitulentur, saepe mixta, non alienum videtur ante proponere et nomina et vires et mixturas eorum (capp. I-XXV), qui minor ipse nobis curationes exsequentibus mora sit.
<cels. med. 5.1> Sanguinem supprimunt atramentum sutorium, quod Graeci chalcanthon appellant, chalcities, acacia, et ex aqua Lycium, tus, aloe, cummi, plumbum combustum, porrum, herba sanguinalis; creta vel Cimolia vel figularis, misy; frigida aqua, vinum, acetum; alumen Melinum, squama et ferri et aeris atque huius quoque duae species sunt, alia tantum aeris, alia rubria aeris.
<cels. med. 5.2> Glutinant vulnus murra, tus, cummi, praecipueque acanthinum; psylleum, tragacantha, cardamomon, bulbi, lini semen, nasturcium; ovi album, gluten, icthyocolla; vitis alba, contusae cum testis suis cocleae, mel coctum; spongia vel ex aqua frigida vel ex vino vel ex aceto expressa; ex iisdem lana sucida; si levis plaga est, etiam aranea. Reprimunt alumen et scissile, quod sxito/n vocatur, et liquidum; Melinum, auripigmentum, aerugo, chalcitis, atramentum sutorium.
<cels. med. 5.3> Concoqunt et movent pus nardum, murra, costus, balsamum, galbanum, propolis, sturax, turis et fuligo et cortex, bitumen, pix, sulpur, resina, sebum, adeps, oleum.
<cels. med. 5.4> Aperiunt tamquam ora in corporibus, quod stomun Graece dicitur, cinnamomum, balsamum, panaces; iuncus quadratus, puleium et flos albae violae, bdella, galbanum, resina terebenthina et pinea, propolis, oleum vetus; piper, pyrethrum, chamaepitys, uva taminia; sulpur, alumen, rutae semen.
<cels. med. 5.5> Purgant aerugo, auripigmentum, quod arsenicon a Graecis nominatur huic autem et sandaracae in omnia eadem vis, sed validior est squama aeris, pumex; iris, balsamum, sturax, tus, turis cortex, resina et pinea et terebenthina liquida, oenanthe; lacerti stercus, sanguis columbae et palumbi et hirundinis; Hammoniacum, bdellium quod in omnia idem quod Hammoniacum potest, sed valentius est habrotonum, ficus arida, coccum Cnidium, scobis eboris, omphacium, radicula; coagulum, sed maxime leporinum cui eadem quae ceteris coagulis facultas, sed ubique validior est, fel, vitellus crudus, cornu cervinum, gluten taurinum, mel crudum; misy, chalcitis; crocum, uva taminia; habrotonum, spuma argenti, galla, squama aeris, lapis haematites, minium, costum, sulpur, pix cruda; sebum, adeps, oleum; ruta, porrum, lenticula, ervum.
<cels. med. 5.6> Rodunt alumen liquidum, sed magis rotundum, aerugo, chalcitis, misy, squama aeris, sed magis rubri, aes combustum, sandaraca, minium Sinopicum; galla, balsamum, murra, tus, turis cortex, galbanum, resina terebenthina umida, piper utrumque, sed rotundum magis, cardamomum; auripigmentum, calx, nitrum et spuma eius; apii semen, narcissi radix, omphacium alcyonium, oleum ex amaris nucibus, alium, mel crudum, vinum, lentiscus, squama ferri, fel taurinum, scamonia, uva taminia, cinnamomum, styrax, cicutae semen, omphacium, apii semen, resina, narcissi semen, fel, nuces amarae oleumque earum, atramentum sutorium, chrysocolla, veratrum, cinis.
<cels. med. 5.7> Exedunt corpus acaciae sucus, hebenus, aerugo, squama aeris, chrysocolla, cinis, cinis Cyprius, nitrum, cadmia, spuma argenti, hypocistis, diphryges, sal, auripigmentum, sulpur, cicuta, sandaraca, salamandra, alcyoneum, aeris flos, chalcitis, atramentum sutorium, ochra, calx, acetum, galla, alumen, lac caprifici vel lactucae marinae, quae tithymallos a Graecis appellatur, alcyoneum, fel, turis fuligo, spodium, lenticula, mel, oleae folia, marrubium, lapis haematites et Phrygius et Assius et scissilis, misy, vinum, acetum.
<cels. med. 5.8> Adurunt auripigmentum, atramentum sutorium, chalcitis, misy, aerugo, calx, charta combusta, sal, squama aeris, faex combusta, murra, stercus et lacerti et columbae et palumbi et hirundinis, piper, coccum Cnidium, alium, diphryges, lac utrumque, quod proxime capite supra comprehensum est, veratrum et album et nigrum, cantharides, corallium, pyrethrum, tus, salamandra, eruca, sandaraca, uva taminia, chrysocolla, ochra, alumen scissile, ovillum stercus, oenanthe.
<cels. med. 5.9> Eadem fere crustas ulceribus tamquam igne adustis inducunt, sed praecipue chalcitis, utique si cocta est, flos aeris, aerugo, auripigmentum, misy, et id quoque magis coctum.
<cels. med. 5.10> crustas vero has resolvit farina triticea cum ruta vel porro, aut lenticula, cui mellis aliquid adiectum est.
<cels. med. 5.11> ad discutienda vero ea, quae in corporis parte aliqua coierunt, maxime possunt habrotonum, helenium, amaracus, alba viola, mel, lirium, sampsychus Cyprius, lac, sertula Campana, serpullum, cupressus, cedrus, iris, viola purpurea, narcissus, rosa, crocum, passum, iuncus quadratus, nardum, cinnamomum, casia, Hammoniacum, cera, resina, uva taminia, spuma argenti, styrax, ficus arida, tragoriganus, lini et narcissi semen, bitumen, sordes ex gymnasio, pyrites lapis aut molaris, crudus vitellus, amarae nuces, sulpur.
<cels. med. 5.12> Evocat et educit ladanum, alumen rotundum, hebennus, lini semen, omphacium, fel, chalcitis, bdellium, resina terebenthina et pinea, propolis, ficus arida decocta, stercus columbae, pumex, farina lolii, grossi in aqua cocti, elaterium, lauri bacae, nitrum, sal.
<cels. med. 5.13> Levat id, quod exasperatum est, spodium, hebenus, cummi, ovi album, lac, tragacanthum.
<cels. med. 5.14> Carnem alit et ulcus implet resina pinea, ochra Attice vel Scyrice, cera, buturum.
<cels. med. 5.15> Molliunt aes combustum, terra Eretria, nitrum, papaveris lacrima, Hammoniacum, bdellion, cera, sebum, adeps, oleum, ficus arida, sesamum,  sertula Campana, narcissi et radix et semen, rosae folia, coagulum, vitellus crudus, amarae nuces, medullae omnes, stibi, pix, coclea cocta, cicutae semen, plumbi recrementum σκωρίαν μολύβδου Graeci vocant), panaces, cardamomum, galbanum, resina, uva taminia, styrax, iris, balsamum, sordes ex gymnasio, sulpur, buturum, ruta.
<cels. med. 5.16> Cute purgat mel, sed magis si est cum galla vel ervo vel lenticula vel marrubio vel iride vel ruta vel nitro vel aerugine.
<cels. med. 5.17> Expositis simplicibus facultatibus dicendum est, quemadmodum misceantur, quaeque ex his fiant. Miscentur autem varie, neque huius ullus modus est, cum ex simplicibus alia demantur, alia adiciantur, iisdemque servatis ponderum ratio mutetur. Itaque cum facultatem materia non ita multiplex sit, innumerabilia mixturarum genera sunt: quae conprehendi si possent, tamen esset supervacuum. Nam et idem effectus intra paucas conpositiones sunt, et mutare eas cuilibet cognitis facultatibus facile est. Itaque contentus iis ero, quas accepi velut nobilissimas. In hoc autem volumine eas explicabo, quae vel desiderari in prioribus potuerunt, vel ad eas curationes pertinent, quas protinus hic comprehendam, sic ut tamen quae magis communia sunt, simul iungam: si qua singulis vel etiam parvis adcommodata sunt, in ipso locum differam. Sed et ante sciri volo, in uncia pondus denarium septem  esse, unius deinde denarii pondus dividi a me in sex partes, id est sextantes, ut idem in sextante denarii habeam, quod Graeci habent in eo, quem obolon appellant. Id ad nostra pondera relatum paulo plus dimidio scripulo facit.  Malagmata vero atque emplastra pastillique, quos trochiscos Graeci vocant, cum plurima eadem habeant, differunt eo, quod malagmata maxime ex odor eorumque etiam surculis, emplastra pastillique magis ex quibusdam metallicis fiunt; deinde malagmata contusa abunde mollescunt: nam super integram cutem iniciuntur: laboriose vero conteruntur ea, ex quibus emplastra pastillique fiunt, ne laedant vulnera, cum inposita sunt. Inter emplastrum autem et pastillum hoc interest, quod emplastrum utique liquati aliquid accipit, in pastillo tantum arida medica-menta aliquo umore iunguntur. Tum emplastrum hoc modo fit: arida medicamenta per se teruntur, deinde mixtis iis instillatur aut acetum aut si quis alius non pinguis umor accessurus est, et ea rursus ex eo teruntur. Ea vero, quae liquari possunt, ad ignem simul liquantur, et si quid olei misceri debet, tum infunditur. Interdum etiam aridum aliquod ex oleo prius coquitur: ubi facta sunt, quae separatim fieri debuerunt, in unum omnia miscentur. At pastilli haec ratio est: arida medicamenta contrita umore non pingui, ut vino vel aceto, coguntur, et rursus coacta inarescunt, atque ubi utendum est, eiusdem generis umore diluuntur. Tum emplastrum imponitur, pastillus inlinitur, aut alicui molliori, ut cerato, miscetur.
<cels. med. 5.18> His cognitis, primum malagmata subiciam, quae fere non sunt refrigerandi sed calfaciendi causa reperta. Est tamen, quod refrigerare possit, ad calidas podagras aptum, Habet gallae et immaturae et alterius, coriandri seminis, cicutae, lacrimae aridae, cummis, singulorum plenum acetabulum; cerati eloti, quod πεπλυμένον Graeci vocant, selibram. Reliqua fere calefaciunt. Sed quaedam digerunt materiam, quaedam extrahunt, quae ἐπισπαστικά vocantur; pleraque certis magis partibus membrorum adcommodata sunt.  Si materia extrahenda est, ut in hydropico, in lateris dolore, in incipiente abscessu, in suppurationeque mediocri, aptum est id, quod habet resinae aridae, nitri, Hammoniaci, galbani, singulorum pondo; cerae pondo. Aut in quo haec sunt: aeruginis rasae, turis, singulorum P. II; Hammoniaci salis P. VI; squamae aeris, cerae, singulorum P. VIII; resinae aridae P. XII; aceti cyathus. Idem praestat cumini farina cum struthio et melle.  Si iecur dolet, id in quo est balsami lacrimae P. XII; costi, cinnamomi, casiae corticis, murrae, croci, iunci rotundi, balsami seminis, iridis Illyricae, cardamomi, amomi, nardi, singulorum P. XVI.  Quibus adicitur nardum unguentum, donec cerati crassitudo sit. Et huius quidem recentis usus est: si vero servandum est, resinae terebenthinae P. XVI, cerae P. X ex vino leni contunduntur, tum eo miscentur.  At si lienis torquet, glandis, quam balanon μυρεψικήνGraeci vocant, cortex et nitrum paribus portionibus contunduntur, respergunturque aceto quam acerrimo. Ubi cerati crassitudinem habet, linteo ante in aqua frigida madefacto inlinitur et sic inponitur, supraque farina hordeacea inicitur: sed manere ibi non amplius sex horis debet, ne lienem consumat; satiusque est id bis aut ter fieri.  Commune autem et iocineri et lieni et abscessibus et strumae, parotidibus, articulis, calcibus quoque suppurantibus aut aliter dolentibus, etiam concoctioni ventris Lysias composuit ex his: opopanacis, styracis, galbani, resinae, singulorum P. II; Hammoniaci, bdelli, cerae, sebi taurini, iridis aridae P. IIII; cachryos acetabulo, piperis granis XL; quae contrita irino unguento temperantur.  Ad laterum autem dolores compositio est Apollophanis, in qua sunt resinae terebenthinae, turis fuliginis, singulorum P. IIII; bdelli, Hammoniaci, iridis, sebi vitulini aut caprini a renibus, visci, singulorum P. IIII. Haec autem eadem omnem dolorem levant, dura emolliunt, mediocriter calfaciunt.  A idem latus Andreae quoque malagma est, quod etiam resolvit, educit umorem, pus maturat, ubi id maturum est, cutem rumpit, ad cicatricem perducit. Prodest impositum minutis maioribusque abscessibus, item articulis ideoque et coxis et pedibus dolentibus: item, si quid in corpore conlisum est, reficit; praecordia quoque dura at inflata emollit, ossa extrahit, ad omnia denique valet, quae adiuvare calor potest. Id habet cerae P. I; visci, sycamini, quam alias sycomorum vocant, lacrimae, singulorum P. I; piperis et rotundi et longi, Hammoniaci thymiamatis, bdelli, iridis Illyricae, cardamomi, amomi, xylobalsami, turis masculi, murrae, resinae aridae, singulorum P. Z; pyrethri, cocci Cnidi, spumae nitri, salis Hammoniaci, aristolociae Creticae, radicis ex cucumere agresti, resinae terebenthinae liquidae, singulorum P. XX. Quibus adicitur unguenti irini, quantum satis est ad ea mollienda atque cogenda.  Praecipuum vero est ad resolvenda, quae astricta sunt, mollienda, quae dura sunt, digerenda, quae coeunt, id, quod ad Polyarchum auctorem refertur. Habet iunci quadrati, cardamomi, turis fuliginis, amomi, cerae, resinae liquidae pares portiones.  Aliud ad eadem nilei: croci magmatis, quod quasi recrementum eius est, P. IIII; Hammoniaci thymiamatis, cerae, singulorum P. XX. Ex quibus duo priora ex aceto teruntur, cera cum rosa liquatur, et tum omnia iunguntur. Proprie etiam dura emollit id, quod Moschi esse dicitur. Habet galbani unciam; turis fuliginis P. =; cerae, Hammoniaci thymiamatis trientes; picis aridae P. II; aceti heminas tres.  Fertur etiam ad digerenda, quae coeunt, sub auctore Medio, quod habet cerae P. =; panacis P. S.; squamae aeris, aluminis rotundi, item scissilis, singulorum P. I; plumbi combusti P. IS.  Ad eadem Pantaenus utebatur calcis P. S.; sinapis contriti, item faeni Graeci, aluminis, singulorum P. I; sebi bubuli P. IIS.  Ad strumam multa malagmata invenio. Credo qum, quo peius id malum est minusque facile discutitur, eo plura esse temptata, quae in personis varie responderunt.— Andrias auctor est, ut haec misceantur: urticae seminis P. I; piperis rotundi, bdelli, galbani, Hammoniaci thymiamatis, resinae liquidae, cerae, pyrethri, piperis longi, lactucae marinae seminis, sulpuris ignem non experti, quod apyron vocatur, pares portiones. Hoc autem quod Niconis est: faecis aridae aceti, spumae nitri, salis Hammoniaci, sinapis, cardamomi, radicis ex cucumere silvestri, resinae, singulorum P. VIII; quae ex leni vino contunduntur.  Expeditius ad idem fit, quod habet visci, simini stercoris, resinae, sulpuris ignem non experti pares portiones; et in quo est sulpuris P. I, lapidis quem pyriten vocant P. IIII, cumini acetabulum. Item in quo est lapidis eiusdem pars una, sulpuris duae partes, resinae terebenthinae partes tres.  Arabis autem cuiusdam est ad strumam et orientis tubercula, quae phymata vocantur, quod haec digerit. Habet murrae, salis Hammoniaci, turis, resinae et liquidae et aridae, croci magmatis, cerae, singulorum P. I; lapidis eius quem pyriten vocant P. IIII; quibus quidam adiciunt sulpuris P. II.  Est etiam proficiens in struma et in iis tuberibus, quae difficiliter concocuntur, et in iis, quae carcinode vocantur, quod ex his constat: sulpuris P. II; nitri P. IIII, murrae P. Vi, fuliginis turis P. zzz, salis Hammoniaci P. =, cerae P. I.  Protarchus autem ad parotidas eaque tubercula, quae melicerides favi vel phymata nominantur, item mala ulcera pumicis, resinae pineae liquidae, turis fuliginis, spumae nitri, iridis, singulorum P. VIII cum cerae P. VIIII miscebat, hisque olei cyathum et dimidium adiciebat.  At adversus panum, tum primum orientem, quod phygetron Graeci vocant, et omne tuberculum, quod phyma nominatur, miscetur ocra quae Attice nominatur cum duabus partibus similae, hisque cum tunduntur subinde mel instillatur, donec malagmatis crassitudo sit.  Discutit etiam omne tuberculum, quod phyma vocatur, id quod habet calcis, nitri spumae, piperis rotundi, singulorum P. I; galbani P. II; salis P. IIII, quae excipiuntur cerato ex rosa facto.  Supprimitque omne quod abscedit id, in quo est galbani, fabae fresae, singulorum P. I; murrae, turis, ex radice capparis corticis, singulorum P. IIII. Satisque omni abscedentia digerit murex combustus et bene contritus aceto subinde adiecto. At si satis sanguis subit, recte imponitur quod adversus phymata quoque potest. Constat ex his: bdellis, styracis, Hammoniaci, galbani, resinae aridae et liquidae pineae, item ex lentisco, turis, iridis, singulorum P. II.  Carcinode vero phymata commode his leniuntur: galbani, visci, Hammoniaci, resinae terebenthinae, † in, singulorum P. I; sebi taurini P. S.; faecis combustae quam maxima portione, dum id siccius non faciat quam esse malagma oportet.  Quod si facie contusa livor subcruentus est, haec compositio nocte et die imposita tollit: aristolochiae, Hammoniaci thymiamatis, galbani, resinae aridae et ex lentisco liquidae, turis masculi, iridis Illuricae, cerae, singulorum P. IIII. Idem faba quoque imposita proficit.  Sunt etiam quaedam malagmata, quae anastomotica Graeci vocant, quoniam aperiendi vim habent. Quale est, quod ex his constat: piperis longi, spumae nitri, singulorum P. II; erysimi P. IIII, quae cum melle miscentur. Idoneaque etiam strumae aperiendae sunt. Eius generis est vehementiusque ex his est id, quod habet calcis P. IIII; piperis grana VI; nitri, cerae, singulorum P. XII; mellis P. =; olei heminam. Niconis quoque est quod resolvit, aperit, purgat. Habet alcyoneum, sulpur, nitrum, pumicem paribus portionibus, quibus tantum picis et cerae adicitur, ut fiat cerati crassitudo.  Ad spissa autem Aristogenis fit ex his: sulpuris P. I; resinae terebenthinae, nitri spumae, et ex scilla partis interioris, plumbi eloti, singulorum P. II; turis fuliginis P. VIII; ficus aridae quam pinguissimae, sebi taurini, singulorum P. VIII; cerae P. XII; iridis Macedonicae P. VI; sesami fricti acetabulum.  Maximeque nervis et articulis malagma convenit. Igitur Euthyclei est ad articulos, et ad omnem dolorem et ad vesicae, et ad recenti cicactrice contractos articulos, quas ancylas Graeci nominant, quod habet: fuliginis turis acetabulum; resinae tantundem; galbani sine surculis sescunciam; Hammoniaci, bdelli P. III singulorum P. =; cerae P. S. Ad eosdem digitos iridis, Hammoniaci, galbani, nitri, singulorum P. XIIII; resinae liquidae P. VI; cerae P. XVI.  Ad dolores articulorum Sosagorae: plumbi combusti, papaveris lacrimae, corticis hyoscyami, styracis, peucedani, sebi, resinae, ceae, pares portiones.  Chrysippi: resinae liquidae, sandaracae, piperis, singulorum P. XII; quibus cerae paulum adicitur.  Clesiphontis: cerae Creticae, resinae terebenthinae, nitri quam ruberrumi, singulorum P. S., olei cyathi  tres. Sed id nitrum ante per triduum instillata aqua teritur, et cum sextario eius incoquitur, donec omnis umor consumatur. Potest vero ea compositio etiam ad parotidas, phymata, strumam omnemque coitum umoris emolliendum.  Ad articulos fici quoque aridi partem nepetae mixtam vel uvam taminiam sine seminibus cum puleio recte aliquis imponit.  Eadem podagrae praesidio sunt. Sed ad eam fit Aristonis quoque, quod habet: nardi, cinnamomi, casiae, chamaeleontis, iunci rotundi, singulorum P. VIII; sebi caprini ex irino liquati P. XX. iridis P. I, quae in aceto quam acerrimo iacere per XX dies debet. Idem autem etiam recentia phymata doloresque omnes discutit.  At Theoxenus ad pedum dolores sebi a renibus partem tertiam, salis partes duas miscebat, hisque membranulam inlitam imponebat, tum signum iniciebat Hammoniacum thymiama in aceto liquatum.  At Numerinus podagram ceterosque articulos induratos hoc molliebat: habrotoni, rosae aridae, papaveris lacrimae, singulorum P. III; resinae terebenthinae P. IIII; turis, spumae nitri, singulorum P. VIII; iridis, aristolochiae, singulorum P. XII; cerae P. III; quibus adicitur cedri cyathus I, olei laurei cyathi III, olei acerbi sextarius.  Si quando autem in articulis callus increvit, Dexius docuit inponere calcis P. IIII; cerussae P. VIII; resinae pineae P. XX; piperis grana XXX; cerae P. =; quibus, dum contunduntur, hemina vini lenis instillatur.
<cels. med. 5.19> Ex emplastris autem nulla maiorem usum praestant, quam quae cruentis protinus vulneribus iniciuntur: enhaema Graeci vocant. Haec enim reprimunt inflammationem, nisi magna vis eam concitat, atque illius quoque impetum minuunt; tum glutinant vulnera, quae id patiuntur, cicatricem isdem inducunt. Constant autem ex medicamentis non pinguibus, ideoque alipene nominantur.  Optimum ex his est quod barbarum vocatur. Habet aeruginis rasae P. III; spumae argenti P. XX; aluminis, picis aridae, resinae pineae aridae, singulorum P. I; quibus adiciuntur olei et aceti singulae heminae.  Alterum ad idem, quod Coacon vocant, habet spumae argenti P. C; resinae aridae tantundem: sed spuma prius ex tribus olei heminis coquitur. His duobus emplastris color niger est, qui fere talis fit ex pice atque resina: at ex bitumine nigerrimus, ex aerugine aut aeris squama viridis, ex minio ruber, ex cerussa albus.  Paucae admodum compositiones sunt, in quibus aliquid mixturae varietas novat. Ergo id quoque nigrum est, quod basilicon nominatur. Habet panacis P. I; galbani P. II; picis et resinae singulorum P. X; olei dimidium cyathum.  At, quia perviride est, zmaragdinum appellatur in quo sunt: resinae pineae P. III; cerae P. I; aeruginis P. S.; turis fuliginis P. =; olei tantundem; aceti, quo fuligo et aerugo in unum cogantur. Est etiam coloris fere rufi, quod celeriter ad cicatricem vulnera perducere videtur. Habet turis P. I; resinae P. II; squamae aeris P. IIII; spumae argenti P. XX; cerae P. C, olei heminam.  Praeterea est quam ῥάπτουσαν* a glutinando vocant. Constat ex his: bituminis, aluminis scissilis P. IIII; spumae argenti P. XL; olei veteris hemina.  Praeterea sunt quaedam generis eiusdem, quae quia capitibus fractis maxime conveniunt, cephalica a Graecis nominantur. Philotae compositio habet: terrae Eretriae, chalcitidis, singulorum P. IIII; murrae, aeris combusti, singulorum P. X; icthyocollae singulorum P. VI; aeruginis rasae, aluminis rotundi, misy crudi, aristolochiae, singulorum P. VIII; squamae aeris P. X; turis masculi P. II; cerae P. I; rosae et olei acerbi ternos cyathos; aceti quantum satis est, dum arida ex eo conteruntur.  Aliud ad idem viride: aeris combusti, squamae aeris, murrae, icthyocollae, singulorum P. VI; misy crudi, aeruginis rasae, aristolochiae, aluminis rotundi, singulorum P. VIII; cerae P. I, olei hemina, aceti quod satis sit.  Puri autem movendo non aliud melius quam quod expeditissimum est: tetrapharmacon a Graecis nominatur. Habet pares portiones cerae, picis, resinae, sebi taurini, si id non est, vitulini.  Alterum ad idem enneapharmacum nominatur quod magis purgat. Constat ex novem rebus: cera, melle, sebo, resina, murra, rosa, medulla vel cervina  vel vitulina vel bubula, oesypo, buturo. Quorum ipsorum quoque pondera paria miscentur.  Sunt autem quaedam emplastra, quibus utriusque rei facultas est, quae si singula habenda sunt, meliora sunt: sed in copia reicienda sunt, iis potius adhibitis, quae proprie id, quod eo tempore opus est, consecuntur. Exempli causa duo proponam. Est igitur ad vulnera Attalium, quod habet: squamae aeris P. XVI; turis fuliginis P. XV; Hammoniaci tantundem; resinae terebenthinae liquidae P. XXV; sebi taurini tantundem; aceti heminas tres, olei sextarium.  At inter ea, quae fracto capiti accommodantur, habent quidam id, quod ad auctorem Iudaeum refertur. Constat ex his: salis P. IIII; squamae aeris rubri, aeris combusti, singulorum P. XII; Hammoniaci thymiamatis, turis fuliginis, resinae aridae, singulorum P. XVI; resinae Colophoniacae, cerae, sebi vitulini curati, singulorum P. XX; aceti sesquicyatho, olei minus cyatho. teqerapeume/na Graeci appellant, quae curata vocant, cum ex sebo puto omnes membranulae diligenter exemptae sunt ex alio medicamento.  Sunt etiam quaedam emplastra nobilia ad extrahendum. Quae ipsa quoque ἐπισπαστικά nominantur; quale est quod, quia lauri bacas habet, dia daphnidon appellatur. In eo est resinae terebenthinae P. X; nitri, cerae, picis aridae, bacarum lauri, singulorum P. XX; olei paulum. Quotiens autem bacam aut nucem aut simile aliquid posuero, scire oportebit, antequam expendatur, ei summam pelliculam esse demendam.  Aliud eodem nomine, quod puri quoque movendo est: sebi vitulini, Hammoniaci thymiamatis, picis, cerae, nitro, bacarum lauri, resinae aridae, aristolochiae, pyrethri pares portiones.  Praeter has est Philocratis, quod habet: salis Hammoniaci P. VII; aristolochiae P. VIII; cerae, resinae terebenthinae, fuliginis turis, singulorum P. XV; spumae argenti P. XXXII, quibus, ut pus quoque moveant, iridis P. IIII et galbani P. VI adiciuntur.  Optimum tamen ad extrahendum est id, quod a similitudine sordium rhypodes Graeci appellant. Habet murrae, croci, iridis, propolis, bdelli, capitulorum Punici mali, aluminis et scissilis et rotundi, misy, chalcitis, atramenti sutorii cocti, panacis, salis Hammoniaci, visci, singulorum P. IIII; aristolochiae P. VIII; squamae aeris P. XVI; resinae terebenthinae P. LXXV; cerae et sebi vel taurini vel hircini, singulorum P. C.  Hecataeo quoque auctore emplastrum generis eiusdem fit ex his: galbani P. II; fuliginis turis P. IIII; picis P. VI; cerae et resinae terebenthinae singulorum P. VIII; quibus paululum irini unguenti miscetur.  Valensque ad idem emplastrum viride Alexandrinum est. Habet aluminis scissilis P. VIII; salis Hammoniaci P. VIII =; squamae aeris P. XVI; murrae, turis, singulorum P. XVIII; cerae P. CL; resinae Colophoniacae aut pineae P. CC; olei heminam, aceti sextarium.  Quaedam autem sunt emplastra exedentia, quae septa Graeci vocant; quale est id, quod habet resinae terebenthinae, fuliginis turis, singulorum P. =; squamae aeris P. I; ladani P. II; aluminis tantundem; spumae argenti singulorum P. IIII.  Exest etiam vehementer corpus atque ossa quoque resolvit et supercrescentem carnem coercet id, quod habet spumae argenti, squamae aeris uncias singulas; nitri ignem non experti, lapidis Assii, aristolochiae P. sextantes; cerae, resinae terebenthinae, turis, olei veteris, atramenti sutorii, salis Hammoniaci P. S.; aeruginis rasae P. bessem; aceti scilliti heminam; vini Aminaei tantundem.  Sunt etiam adversus morsus quaedam adcommodata, quale est Diogeni nigrum, quod habet: bituminis, cerae, resinae pineae aridae, singulorum P. XX; spumae argenti P. C; olei sextarium. Aut in quo sunt squamae aeris P. IIII; cerussa et aeruginis rassae, singulorum P. VIII; Hammoniaci P. XII; cerae, resinae pineae, singulorum P. XXV; spumae argenti P. C; olei sextarium. Aut in quo sunt squamae aeris P. XIIII; galbani P. VI; cerussae et aeruginis rasae, singulorum P. VIII; Hammoniaci P. XII; cerae, resinae pineae, singulorum P. XXXV spuma argenti concoquitur.  Rubrum quoque emplastrum, quod Ephesium vocatur, huc aptum est. Habet resinae terebenthinae P. II; galbani P. IIII; minii Sinopici P. VI; turis fuliginis P. VI; cerae P. VIII; spumae argenti P. XXXVI; olei veteris heminam.  Item id, quod ex his constat: squamae aeris, turis fuliginis, singulorum P. IIII; galbani P. VI; salis Hammoniaci P. XII =; cerae P. XXV; olei tribus heminis. Haec autem aliis quoque recentioribus vulneribus recte imponuntur.  Sunt etiam alba lenia (leuca Graeci vocant) fere non gravibus vulneribus accommodata, praecipueque senilibus. Quale est quod habet: cerussae P. zorkZZZ XXXII; sebi vitulini curati et cerae, singulorum P. XLVIII; olei heminas tres; ex quibus ea cerussa coquitur.  Aliud quod habet cerussae P. XX; cerae P. XXXV, olei heminam, aquae sextarium. Quae quotiens adiciuntur cerussae bl spumae argenti, scire licet illa ex his coquenda esse. Est autem ea percandida compositio quae supra posita est, ideoque elephantine nominatur.  Lenia quoque quaedam emplastra sunt, quas liparas fere Graeci nominant; ut id, quod habet mini P. IIII; spumae argenti P. XXV; cerae et adipis suillae, singulorum P. XXXVI; vitellos quattuor.  Alia compositio generis eiusdem: cerae, resinae terebenthinae, singulorum P. VI; cerussae P. VIII; spumae argenti, plumbi recrementi μολύβδουGraeci vocant), singulorum P. XX; cicini olei et murtei singulorum heminae.  Tertia, quae ad auctorem Archagathum refertur; misy cocti, aeris combusti, singulorum P. IIII; cerussae coctae P. VIII; resinae terebenthinae P. X; spumae argenti P. VI.  Etiamnum generis eiusdem: spumae argenti, cerae, adipis suillae, singulorum P. XXVII; vitelli cocti IIII; rosae hemina. Aut: cerati ex oleo myrteo facti partes tres; adipis suillae pars quarta; paulum ex plumbi recremento. Aut: spumae argenti selibra, ex olei hemina et aquae marinae altera cocta, donec bullire desierit, cui paulum cerae sit adiectum. Aut: pares portiones cerae, sebi, stibis, spumae argenti, cerussae.
<cels. med. 5.20> Pastilli quoque facultates diversas habent. Sunt enim ad recentia vulnera glutinanda sanandaque apti; qualis est qui habet chalcitis, misy, spumae nitri, floris aeris, gallae, aluminis scissilis modice cocti, singulorum P. I; aeris combusti, capitulorum mali Punici, singulorum P. III. Hunc oportet diluere aceto, ac sic, ubi vulnus glutinandum est, commodius est cerato miscere, sic ut illius VIII partes, nona huius sit.  Alius ad idem constat ex his: bituminis, aluminis scissilis, singulorum P. I; aeris combusti P. IIII; spumae argenti P. XI; olei sextario.  Sed longe Polyidi celeberrimus est, sphragis autem nominatur; qui habet aluminis scissilis P. I =; atramenti sutorii P. II; murrae P. V; aloes tantundem; capitulorum Punici mali, fellis taurini, singulorum P. VI; quae contrita vino austero excipiuntur. Ad ulcera sordida et nigritiem in auribus, naribus, obscenis partibus, inflammationesque eorum: chrysocollae P. I; atramenti sutori, aluminis scissilis, singulorum P. II; halicaccabi corticis P. IIII; mini P. VI; spumae argenti P. XII; cerussae P. XVI; quae ex aceto et coguntur et, ubi utendum est, diluuntur.  Andronis vero est ad uvam inflammatam, ad naturalia sordida, etiam cancro laborantia: gallae, atramenti sutorii, murrae, singulorum P. I; aristolochiae, aluminis scissilis, singulorum P. II; capitulorum Punici mali P. XXV; ex passo coacta, et cum usus exigit, aceto vel vino diluta, prout valentius aut lenius vitium est, cui medendum est.  Proprie autem ad ani fissa, vel ora venarum fundentia sanguinem, vel cancrum: aeruginis P. II; murrae P. IIII; cummis P. VIII; turis P. XII; stibis, lacrimae papaveris, acaciae, singulorum P. XVI. Quae ex vino et teruntur et in ipso usu deliquantur.  Expellere autem ex vesica cum urina calculum videtur haec compositio: casiae, croci, murrae, costi, nardi, cinnamomi, dulcis radicis, balsami, hyperici pares portiones conteruntur, deinde vinum lene instillatur, et pastilli fiunt, qui singuli habeant P. =, hique singuli cotidie mane ieiuno dantur.
<cels. med. 5.21> Haec tria compositionum genera id est, quae in malagmatibus, pastillis emplastrisque sunt, maximum praecipueque varium usum praestant. Sed alia quoque utilia sunt, ut ea, quae feminis subiciuntur: pessos Graeci vocant. Eorum haec proprietas est: medicamenta composita molli lana excipiuntur, ,eaque lana naturalibus conditur.  Ad sanguinem autem evocandum Cauneis duabus adicitur nitri P. S =; aut alii semen conteritur, adicitur murrae paululum, et unguento Susino miscetur; aut cucumeris silvestris pars interior ex lacte muliebri diluitur.  Ad vulvam mollienda ovi vitellus et foenum Graecum et rosa et crocum temperantur. Aut elateri P. =; salis tantundem; uvae taminiae P. VI melle excipiuntur.  Aut Boetho auctore croci, resinae terebenthinae, singulorum P. IIII; murrae P. = =; rosae P. I; sebi vitulini P. I =; cerae P. II miscentur.  Optuma autem adversus inflammationes vulvae Numenii compositio est, quae habet: croci P. = -; cerae P. I; buturi P. VIII; adipis anserini P. XII; vitellos coctos duos, rosae minus cyatho.  Si vero infans intus decessit, quo facilius eiciatur, maliciorum ex aqua terendum eoque utendum est.  Si concidere vitio locorum mulier solet, cocleae cum testis suis comburendae conterendaeque, deinde his mel adiciendum est.  Si non comprehendit, adeps leonina ex rosa mollienda est.
<cels. med. 5.22> Quaedam autem mixturae medicamentorum sunt, quibus aridis neque coactis utimur, sic ut inspergamus, aut cum aliquo liquido mixta inlinamus. Quale est ad carnem supercrescentem exedendam, quod habet: squamae aeris, fuliginis turis, singulorum P. I; aeruginis P. II. Haec qum eadem cum melle purgant ulcera, cum cera inplent. Misy quoque et galla, si paribus portionibus misceantur, corpus consumunt; eaque vel arida inspergere licet vel excepta cadmina inlinere.  Putrem vero carnem continet neque ultra serpe patitur et leniter exest mel vel cum lenticula vel cum marrubio vel cum oleae foliis ante ex vino decoctis. Item sertula Campana in mulso cocta, deinde contrita; aut calx cum cerato; aut amarae nuces cum alio, sic ut huius pars tertia sit, paulumque his croci adiciatur. Aut quod habet spumae argenti P. VI; cornu bubuli combusti P. XII; olei murtei et vini cyathos ternos. Aut quod ex his constat: floris Punici mali, atramenti sutorii, aloes, singulorum P. II; aluminis scissilis, turis, singulorum P. IIII; gallae P. VIII; aristolochiae P. X. Vehementius idem facit etiam adurendo auripigmentum cum chalcitide et aut nitro aut calce aut charta combusta: item sal cum aceto. Vel ea compositio, quae habet: chalcitidis, capitulorum Punici mali, aloes, singulorum P. II; aluminis scissilis, turis, singulorum P. IIII; gallae P. VIII; aristolochiae P. X; mellis quantum satis sit ad ea cogenda. Vel cantharidum P. I; sulpuris P. I; lolii P. III; quibus adicitur picis liquidae quantum satis est ad iungendum. Vel chalcitis quoque cum resina et ruta mixta; aut cum eadem resina diphryges; aut uva taminia cum pice liquida. Idem vero possunt et faecis vini combustae et calcis et nitri pares portiones; vel aluminis scissilis P. = =; turis, sandaracae, nitri, singulorum P. I; gallae P. VIII; aristolochia P. X; mellatque quantum satis sit.  Est etiam Herae compositio, quae habet murrae, chalcitidis, singulorum P. II; aloes, turis, aluminis scissilis, singulorum P. IIII; aristolochiae, gallae inmaturae, singulorum P. VIII; malicori contriti P. X.  Est Iudaei, in qua sunt calcis partes duae; nitri quam ruberrumi pars tertia, quae urina inpuberis pueri coguntur, donec strigmenti crassitudo sit. Sed subinde is locus, cui id inlinitur, madefaciendus est.  At Iollas chartae combustae, sandaracae, singulorum P. I; calcis P. II; auripigmenti tantundem miscebat.  Si vero ex membrana, quae super cerebrum est, profluit sanguis, vitellus combustus et contritus inspergi debet: si alio loco sanguinis profluvium est, auripigmenti, squamae aeris, singulorum P. I; sandaracae P. II; marmoris cocti P. IIII inspergi debet. Eadem cancro quoque obsistunt. Ad inducendam cicatricem: squamae aeris, turis fuliginis, singulorum P. II; calcis P. IIII. Eadem increscentem quoque carnem coercent. Timaeus autem ad ignem sacrum, ad cancrum his utebatur: murrae P. II: turis, atramenti sutori, singulorum P. III; sandaracae, auripigmenti, squamae aeris, singulorum P. IIII; gallae P. VI; cerussae combustae P. VIII. Ea vel arida inspersa vel melle excepta idem praestant.  Sternumenta vero vel albo veratro vel struthio coiecto in nares excitantur, vel his mixtis: piperis, veratri albi, singulorum P. =; castorei P. yyy; spumae nitri P. I; struthi P. IIII.  Gargarizationes autem aut levandi causa fiunt aut  reprimendi aut evocandi. Levant lac, cremor vel tisanae vel furfurum: reprimit aqua, in qua vel lenticula vel rosa vel rubus vel Cotoneum malum vel palmulae decoctae sunt. Evocant sinapi, piper.
<cels. med. 5.23> Antidota raro sed praecipue interdum necessaria sunt, quia gravissimis casibus opitulantur. Ea recte quidem dantur conlisis corporibus, vel per ictus, vel ubi ex alto deciderunt, vel in viscerum, laterum, faucium, interiorumque partium doloribus. Maxime autem desideranda sunt adversus venena, vel per morsus vel per cibos aut potiones nostris corporibus inserta.  Unum est, quod habet lacrimae papaveris P. =; acori, malabathri P. V; iridis Illyricae, cummi, singulorum P. II; anesi P. III; nardi Gallici, foliorum rosae aridorum, cardamomi, singulorum P. IIII; petroselini P. IIII = (vel folii P. V); casiae nigrae, silis, bdelli, balsami seminis, piperis albi, singulorum P. V =; styracis P. V - murrae, opopanacis, nardi Syri, turis masculi, hypocistidis suci, singulorum P. VI; castorei P. VI; costi, piperis albi, galbani, resinae terebenthinae, dulcis radicis P. VIII = -; quae vel melle vel passo excipiuntur.  Alterum, quod Zopyrus regi Ptolemaeo dicitur composuisse atque ambrosian nominasse, ex his constat: costi, turis masculi, singulorum P. = =; piperis albi P. = -; floris iunci rotundi P. II;  cinnamomi P. III; casiae nigrae P. IIII; croci Cilici P. IIII = -; murrae, quam stacten nominant, P. V; nardi Indidi P. V = -. Quae singula contrita melle cocto excipiuntur; deinde ubi utendum est, id quod Aegyptiae fabae magnitudinem impleat, in potione vini diluitur.  Nobilissimum autem est Mithridatis, quod cottidie sumendo rex ille dicitur adversus venenorum pericula tutum corpus suum reddidisse. In quo haec sunt: costi P. = = -; acroi P. V; hyperici, cummi, sagapeni, acaciae suci, iridis Illyricae, cardamomi, singulorum P. II; anesi P. III; nardi Gallici, gentianae eradj, aridorum rosae foliorum, singulorum P. IIII; papaveris lacrimae, petroselini, singulorum P. IIII = -; casiae, silis, lolii, piperis longi, singulorum P. V =; styracis P. V = -; castorei, turis, hypocistidis suci, murrae, opopanacis, floris iunci rotundi, resinae terebenthinae, galbani, dauci Cretici seminis, singulorum P. VI =; nardi, opobalsami, singulorum P. VI = -; thlaspis P. VI = -; radicis Ponticae P. VII; croci, zingiberis, cinnamomi, singulorum P. VII = -. Haec contrita melle excipiuntur, et adversus venenum, quod magnitudinem nucis Graecae impleat, ex vino datur. In ceteris autem adfectibus corporis pro modo eorum vel quod Aegyptiae fabae vel quod ervi magnitudinem impleat, satis est.
<cels. med. 5.24> Acopa quoque utilia nervis sunt. Quale est, quod habet floris iunci rotundi P. II = =; costi, iunci quadrati, lauri bacarum, Hammoniaci, cardamomi, singulorum P. IIII = -; murrae, aeris combusti, singulorum P. VII; iridis Illyricae, cerae, singulorum P. XIIII; Alexandrini calami, iunci rotundi, aspalathi, xylobalsami, singulorum P. XXVIII; sebi P. I; unguenti irini cyathum.  Alterum, quod euodes vocant, hoc modo fit: cerae P. = -; olei tantundem; resinae terebenthinae ad nucis iuglandis magnitudinem simul inconcuntur; deinde infusa in mortario teruntur, instillaturque subinde quam optumi mellis acetabulum, tum irini unguenti et rosae terni cyathi.  Enchrista autem Graeci vocant liquida, quae inlinuntur. Quale est, quod fit ad ulcera purganda et inplenda, maxime inter nervos, paribus portionibus inter se mixtis: buturi, medullae vitulinae, sebi vitulini, adipis anserinae, cerae, mellis, resinae terebenthinae, rosae, olei cicini. Quae separatim omnia liquantur, deinde liquida miscentur, et tum simul teruntur. Et hoc quidem magis purgat: magis vero emollit, si pro rosa cyprus infunditur.  Et ad sacrum ignem: spumae argenti P. VI; cornu bubuli combusti P. XII conteruntur, adiciturque invicem vinum et id quod specialiter sil vocatur, et murteum donec utriusque teni cyathi coiciantur.
<cels. med. 5.25> Catapotia quoque multa sunt, variisque de causis fiunt. Anodyna vocant, quae somno dolorem levant; quibus uti, nisi nimia necessitas urget, alienum est: sunt enim ex vehementibus medicamentis et stomacho alienis. Potest tamen etiam ad concoquendum, quod habet papaveris lacrimae, galbani, singulorum P. 1; murrae, castorei, piperis, singulorum P. II. Ex quibus, quod ervi magnitudinem habet, satis est devorasse.  Alterum stomacho peius, ad somnum valentius, ex his fit: mandragorae P. = -; apii seminis, item hyoscyami seminis, singulorum P. IIII; quae ex vino teritur. Unum autem eiusdem magnitudinis, quae supra (1) posita est, abunde est sumpsisse.  Sive autem capitis dolores sive ulcera sive lippitudo sive dentes sive spiritus difficultas sive intestinorum tormenta sive inflammatio vulvae est, sive coxa sive iecur aut lienis aut latus torquet, sive vitio locorum aliqua prolabitur et ommutescit, occurrit dolori per quietem eiusmodi catapotium: silis, acori, rutae silvestris seminis, singulorum P. 1; castorei, cinnamomi, singulorum P. II; papaveris lacrimae, panacis radicis, mandragorae malorum aridorum, iunci rotundi floris, singulorum P. II = -; piperis grana LVI. Haec per se contrita, rursus instillato subinde passo, simul omnia teruntur, donec crassitudo sordium fiat. Ex eo paululum aut devoratur, aut aqua diluitur et potui datur.  Quin etiam silvestris papaveris, cum iam ad excipiendam lacrimam maturum est, manipellus qui manu conprehendi potest, in vas demittitur, et superinfunditur aqua, quae id contegat, atque ita coquitur. Ubi iam bene manipellus is coctus est ibidem expressus proicitur; et cum eo umore passi par mensura miscetur, infervescitque, donec crassitudinem sordium habeat. Cum infrixit, catapotia ex eo fiunt ad nostrae fabae magnitudinem, habentque usum multiplicem. Nam et somnum faciunt vel per se adsumpta vel ex aqua data, et aurium dolores levant, adiectis exiguo modo rutae suco ac passo, et tormina supprimunt ex vino liquata, et inflammationem vulvae coercent mixta cerato ex rosa facto, cum paulum his croci quoque accessit; et ex aqua fronti inducta pituitam in oculos decurrentem tenent.  Item si vulva dolens somnum prohibet, croci P. = =; anesi, murrae, singulorum P. 1; papaveris lacrimae P. III; cicutae seminis P. zorkZZZ VIII miscentur excipiunturque vino vetere, et quod lupini magnitudinem habet in tribus cyathis aquae diluitur. Id tamen in febre periculose datur.  Ad iecur sanandum nitri P. = -; croci, murrae, nardi Gallici, singulorum P. 1 melle excipiuntur, daturque quod Aegyptiae fabae magnitudinem habeat.  Ad lateris dolores finiendos piperis, aristolochiae, nardi, murrae pares portiones.  Ad thoracis nardi P. 1; turis, casiae, singulorum P. III; murrae, cinnamomi, singulorum P. VI; croci P. VIII; resinae terebenthinae P. = -; mellis heminae tres.  Ad tussim Athenionis: murrae, piperis, singulorum P. zorkZZZZ =; castorei, papaveris lacrimae, singulorum P. 1. Quae separatim contusa postea iunguntur, et ad magnitudinem fabae nostrae bina catapoita mane, bina noctu dormituro dantur.  Si tussis somnum prohibet, ad utrumque Heraclidis Tarentini: croci P. =; murrae, piperis longi, costi, galbani, singulorum P. = -; cinnamomi, castorei, papaveris lacrimae, singulorum P. 1.  Quod si purganda ulcera in faucibus tussientibus sunt, panacis, murrae, resinae terebenthinae, singulorum P. uncia; galbani P. =; hysopi P. = - conterenda sunt, hisque hemina mellis adicienda, et quod digito excipi potest, devorandum est.  Colice vero Cassi ex his constat: croci, anesi, castorei, singulorum P. III; petroselini P. IIII; piperis et longi et rotundi, singulorum P. V; papaveris lacrimae, iunci rotundi, murrae, nardi, singulorum P. VI; quae melle excipiuntur. Id autem et devorari potest et ex aqua calida sumi.  Infantem vero mortuum aut secundas expellit aquae potio, cui salis Hammoniaci P. 1, aut cui dictamni Cretici P. 1 adiectum est.  Ex part laboranti erysimum ex vino tepido ieiunae dari debet.  Vocem adiuvat turis P. 1 in duobus cyathis vini datum.  Adversus urinae difficultatem piperis longi, castorei, murrae, galbani, papaveris lacrimae, croci, costi uncia singulae; styracis, resinae terebenthinae pondo sextantes, melabsinthi cyathus. Ex quibus ad magnitudinem fabae Aegyptiae et mane et cenato dari debet.  Arteriace vero hoc modo fit: casiae, iridis, cinnamomi, nardi, murrae, turis, singulorum P. 1; croci P. 1 = -; piperis grana XXX ex passi tribus sextariis decocuntur, donec mellis crassitudo his fiat. Aut croci, murrae, turis, singulorum P. 1 coiciuntur in passi eundem modum, eodemque modo decocuntur. Aut eiusdem passi heminae tres usque eo  coquuntur, donec extracta inde gutta indurescat; eo adicitur tritae casiae P. 1.
<cels. med. 5.26> Cum facultates medicamentorum proposuerim, genera, in quibus noxa corpori est, proponam. Ea quinque sunt: cum quid extrinsecus laesit, ut in vulneribus (capp. XXVI, XXVII); cum quid intra se ipsum corruptum est, ut in cancro (cap. XXVIII); cum quid innatum est, ut in vesica calculus; cum quid increvit, ut vena, quae intumescens in varicem convertitur; cum quid deest, ut cum curta pars aliqua est.  Ex his alia sunt, in quibus plus medicamenta, alia, in quibus plus manus proficit. Ego dilatis iis, quae praecipue scalpellum et manum postulant (libb. VII, VIII), nunc de iis dicam, quae maxime medicamentis egent. Didivam autem hanc quoque curandi partem sicut priorem (III.1.3; I.4.1) et ante dicam de iis, quae in quamlibet partem corporis incidunt, tum de iis, quae certas partes infestant (VI.1 seqq.). Incipiam a vulneribus.  In his autem ante omnia scire medicus debet, quae insanabilia sint, quae difficilem curationem habeant, quae promptiorem. Est enim prudentis hominis primum eum, qui servari non potest, non adtingere, nec subire speciem eius, ut occisi, quem sors ipsius interemit; deinde ubi gravis metus sine certa tamen desperatione est, indicare necessariis periclitantis in difficili spem esse, ne, si victa ars malo fuerit, vel ignorasse vel fefellisse videatur. Sed ut haec pruenti viro conveniunt, sic rursus histrionis est parvam rem adtollere, quo plus praestitisse videatur. Obligarique aecum est confessione promptae rei, quo curiosius etiam circumspiciat, ne, quod per se exiguum est, maius curantis neglegentia fiat.  Servari non potest, cui basis cerebri, cui cor, cui stomachus, cui iocineris portae, cui in spina medulla percussa est, cuique aut pulmo medius aut ieiunum aut tenuius intestinum aut ventriculus aut renes vulnerati sunt; cuive cca fauces grandes venae vel arteriae praecisae sunt.  Vix autem ad sanitatem perveniunt, quibus ulla parte aut pulmo aut iocineris crassum aut membrana, quae continet cerebrum, aut lienis aut vulva aut vesica aut ullum intestinum aut saeptum transversum vulneratum est. Ii quoque in praecipiti sunt, in quibus usque ad grandes intusque conditas venas in alis vel poplitibus mucro desedit. Periculosa etiam vulnera sunt, ubicumque venae maiores sunt, quoniam exhaurire hominem profusione sanguinis possunt. Idque evenit non in alis tantum atque poplitibus, sed etiam in iis venis, quae ad anum testiculosque perveniunt. Praeter haec malum vulnus est, quodcumque in alis vel feminibus vel inanibus locis vel in articulis vel inter digitos est; item quodcumque musculum aut nervum aut arteriam aut membranam aut os aut cartilaginem laesit. Tutissimum omnium, quod in carne est.  Et haec quidem loco vel peiora vel mitiora sunt. Modo vero periculum facit, quodcumque magnum est.  Aliquid etiam in vulneris genere figuraque est. Nam peius est, quod etiam conlisum quam quod tantum discissum est, adeo ut acuto quoque quam retunso telo vulnerari commodius sit. Peius etiam vulnus est, ex quo aliquid excisum est, exve quo caro alia parte abscisa alia dependet. Pessimaque plaga curva est: tutissima quae lineae modo recta est; quo deinde propius huic illive figurae vulnus est, eo vel deterius vel tolerabilius est.  Quinem confert aliquid et aetas et corpus et vitae propositum et anni tempus; quia facilius sanescit puer vel adulescens quam senior, valens quam infirmus; neque nimis tenuis neque nimis plenus, quam si alterum ex his est; integri habitus quam corrupti, exercitatus quam iners, sobrius et temperans quam vino venerique deditus. Oportunissimumque curationi tempus vernum est, aut certe neque fervens neque frigidum, siquidem vulnera et nimius calor et nimium frigus infestant, maxime tamen horum varietas; ideoque perniciosissimus autumnus est.  Sed pleraque ex vulneribus oculis subiecta sunt; quorundam ipsae sedes indices sunt, quas alio loco (IV.1.1 seqq.) demonstravimus, cum positus interiorum partium ostendimus. Verum tamen quia quaedam vicina sunt, interestque vulnus in summa parte sit an penitus penetraverit, necessarium est notas subicere, per quas, quid intus actum sit, scire possimus, et ex quibus vel spes vel desperatio oriatur.  Igitur corde percusso sanguis multus fertur, venae elanguescunt, color pallidissimus, sudores frigidi malique odoris tamquam inrorato corpore oriuntur, extremisque partibus frigidis matura mors sequitur.  Pulmone vero icto spirandi difficultas est; sanguis ex ore spumans, ex plaga ruber; simulque etiam spiritus cum sono fertur; in vulnus inclinari iuvat; quidam sine ratione consurgunt. Multi si in ipsum vulnus inclinati sunt, loquntur, si in aliam partem, obmutescunt.  Iocineris autem vulnerati notae sunt multus sub dextra parte praecordiorum profusus sanguis; ad spinam reducta praecordia; in ventrem cuba dulcedo; punctiones doloresque usque iugulum iunctumque ei latum scapularum os intenti; quibus nonnumquam etiam bilis vomitus accedit.  Renibus vero percussis dolor ad inguina testiculosque descendit; difficulter urina redditur, eaque aut haec cruenta aut cruror fertur.  At liene icto sanguis niger a sinistra parte prorumpit; praecordia cum ventriculo ab eadem parte indurescunt; sitis ingens oritur; dolor ad iugulum sicut iocinere vulnerato veni.  At cum vulva percussa est, dolor inguinibus et coxis et feminibus est; sanguinis pars per vulnus, pars per naturale descendit; vomitus bilis insequitur. Quaedam obmutescunt, quaedam mente labuntur, quaedam sui conpotes nervorum oculorumque dolore urgeri se confitentur, morientesque eadem, quae corde vulnerato, patiuntur.  Sin cerebrum membranave eius vulnus accepit, sanguis per nares, quibusdam etiam per aures exit; fereque bilis vomitus insequitur. Quorundam sensus obtunduntur, appellatique ignorant; quorundam trux vultus est; quorundam oculi quasi resoluti huc atque illuc moventur; fereque tertio vel quinto die delirium accedit; multorum etiam nervi distenduntur. Ante mortem autem plerique fascias, quibus caput deligatum est, lacerant ac nudum vulnus frigori obiciunt.  Ubi stomachus autem percussus est, singultus et bilis vomitus insequitur; si quid cibi vel potionis adsumptum est, ea redditur cito. Venarum motus elanguescunt, sudores tenues oriuntur, per quos extremae partes frigescunt.  Communes vero ieiuni intestini et ventriculi vulnerati notae sunt: nam cibus et potio per vulnus exeunt; praecordia indurescunt; nonnumquam bilis per os redditur. Intestino tantum sedes inferior est. Cetera intestina icta vel stercus vel odorem eius exhibent.  Medulla vero, quae in spina est, discussa nervi resolvuntur aut distenduntur; sensus intercidit; interposito tempore aliquo sine voluntate inferiores partes vel semen vel urinam vel etiam stercus excernunt.  At si saeptum transversum percussum est, praecordia susum contrahuntur; spina dolet; spiritus rarus est; sanguis spumans fertur.  Vesica vero vulnerata dolent inguina: quod super pubem est, intenditur; pro urina sanguis, at ex ipso vulnere urina descendit. Stomachus adficitur: itaque aut bilem vomunt, aut singultiunt; frigus et ex eo mors sequitur.  His cognitis etiamnum quaedam alia noscenda ad omnia vulnera ulceraque, de quibus dicturi sumus, pertinentia. Ex his autem exit sanguis, sanies, pus. Sanguis omnibus notus est: sanies est tenuior hoc, varie crassa et glutinosa et colorata. Pus crassissimum abidissimumque, glutinosius et sanguine et sanie. Exit autem sanguis ex vulnere recenti aut iam sanescente, sanies est inter utrumque tempus, pus ex ulcere iam ad sanitatem spectante. Rursus et sanies et pus quasdam species Graecis nominibus distinctas habent. Est enim quaedam sanies, quae vel hidros vel melitera nominatur; est pus, quod elaeodes appellatur. Hidros tenuis, subalbidus ex malo ulcere exit, maximeque ubi nervo laeso inflammatio secuta est. Melitera crassior et glutinosior, subalbida, mellique albo subsimilis. Fertur haec quoque ex malis ulceribus, ubi nervi circa articulos laesi sunt, et inter haec loca maxime ex genibus. Elaeodes tenue, subalbidum, quasi unctum, colore atque pinguitudine oleo albo non dis-simile; apparet in magnis ulceribus sanescentibus. Malus autem est sanguis nimium aut tenuis aut crassus, colore vel lividus vel niger, aut pituita mixtus aut varius: optimus calidus, ruber, modice crassus, non glutinosus. Itaque protinus eius vulneris expedita magis curatio est, ex quo sanguis bonus fluxit. Itemque postea spes in iis maior est, ex quibus melioris generis quaeque proveniunt. Sanies igitur mala est multa, nimis tenuis, livida aut pallida aut nigra aut glutinosa aut mali odoris, aut quae ipsum ulcus et iunctam ei cutem erodit: melior est non multa, modice crassa, subrubicunda aut subalbida. Hidros autem peior est multus, crassus, sublividus aut subpallidus, glutinosus, ater, calidus, mali odoris: tolerabilior est subalbidus, qui cetera omnia contraria prioribus habet. Melitera autem mala est multa et percrassa: melior, quae tenuior et minus copiosa est. Pus inter haec optimum est; sed id quoque peius est multum, tenue, dilutum, magisque si ab initio tale est; itemque si colore sero simile, si pallidum, si lividum, si faeculentum est; praeter haec, si male olet, nisi tamen locus hunc odorem excitat. Melius est, quo minus est, quo crassius, quo albidius; itemque si leve est, si nihil olet, si aequale est: modo tamen convenire et magnitudini vulneris et tempori debet. Nam plus ex maiore, plus nondum solutis inflammationibus naturaliter fertur. Elaeodes quoque peius sacrificium multum, et parum pingue: quo minus eius, quoque id ipsum pinguius, eo melius est.  Quibus exploratis, ubi aliquis ictus est qui servari potest, protinus prospicienda duo sunt: ne sanguinis profusio neve inflammatio interemat. Si profusionem timemus, quod ex sede vulneris et ex magnitudine eius et ex impetu ruentis sanguinis intellegi potest, siccis linamentis vulnus inplendum est, supraque imponenda spongia ex aqua frigida expressa ac manu super conprimenda. Si parum sic sanguis conquiescit, saepius linamenta mutanda sunt, et si sicca parum valent, aceto madefacienda sunt. Id vehemens ad sanguinem subprimendum est; ideoque quidam id volneri infundunt. Sed alius rursus metus subest, ne nimis valenter ibi retenta materia magnam inflammationem postea moveat. Quae res efficit, ut neque rodentibus medicamentis neque adurentibus et ob id ipsum inducentibus crustam sit utendum, quamvis pleraque ex his sanguinem supprimunt; sed, si semel ad ea decurritur, iis potius, quae mitius idem efficiunt. Quod si illa quoque profluvio vincuntur, venae quae sanguinem fundunt adprehendendae, circaque id quod ictum est duobus locis deligandae intercidendaeque sunt, ut et in se ipsae coeant, et nihilo minus ora praeclusa habeant. Ubi ne id quidem res patitur, possunt ferro candenti aduri. Sed etiam satis multo sanguine effuso ex eo loco, quo neque nervus neque musculus est, ut puta in fronte vel superiore capitis parte, commodissimum tamen est cucurbitulam admovere a diversa parte, ut illuc sanguinis cursus revocetur.  Et adversus profusionem quidem in his auxilium est: adversus inflammationem autem in ipso sanguinis cursu. Ea timeri potest, ubi laesum est vel os vel nervus vel cartilago vel musculus, aut ubi parum sanguinis pro modo vulneris fluxit. Ergo quotiens quid tale erit, sanguinem mature subprimere non oportebit, sed pati fluere, dum tutum erit; adeo ut, si parum fluxisse videbitur, mitti quoque ex brachio debeat; utique si corpus iuvenile et robustum et exercitatum est, multoque magis si id vulnus ebrietas praecessit. Quod si musculus laesus videbitur, praecidendus erit: nam percussus mortiferus est, praecisus sanitatem recipiti.  Sanguine autem vel subpresso, si nimius erumpit, vel exhausto, si per se parum fluxit, longe optimum est vulnus glutinari. Potest autem id, quod vel in vute vel etiam in carne est, si nihil ei praeterea mali accedit. Potest caro alia parte dependens, alia inhaerens, si tamen etiamnum integra est et coniunctione corporis fovetur. In iis vero, quae glutinantur, duplex curatio est. Nam si plaga in molli parte est, sui debet, maximeque si discissa auris ima est vel imus nasus vel frons vel bucca vel palpebra vel labrum vel circa guttur cutis vel venter. Si vero in carne vulnus est hiatque neque in unum ore facile adtrahuntur, sutura quidem aliena est: inponenda vero fibulae sunt (ancteras Graeci nominant), quae oras, paululum tamen, contrahunt, quo minus lata postea cicatrix est. Ex his autem colligi potest, id quoque, quod alia parte dependens ali inhaerebit, si alienatum adhuc non est, suturam an fibulam postulet. Ex quibus neutra ante debet imponi, quam intus volnus purgatum est, ne quid ibi concreti sanguinis relinquatur. Id enim et in pus vertitur, et inflammationem movet, et glutinari volnus prohibet. Ne linamentum quidem, quod subprimendi sanguinis causa inditum est, ibi relinquendum est: nam id quoque inflammat. Conprehendi vero sutura vel fibula non cutem tantum sed etiam aliquid ex carne, ubi suberit haec, oportebit, quo valentius haereat neque cutem abrumpat. Utraque optima insidat, utraque neque nimis rara neque nimis crebra inicienda est. Si nimis rara est, non continet; si nimis crebra est, vehementer adficit, quia quo saepius acus corpus transuit quoque plura loca iniectum vinculum mordet, eo maiores inflammationes oriuntur magisque aestate. Neutra etiam vim ullam desiderat, sed eatenus utilis est, qua cutis ducentem quasi sua sponte subsequitur. Fere tamen fibulae latius vulnus esse patiuntur, sutura oras iungit, quae ne ipsae quidem inter se contingere ex toto debent, ut, si quid intus umoris concreverit, sit qua emanet. Si quod vulnus neutrum horum recipit, id tamen purgari debet. Deinde omni vulneri primo inpo-nenda est spongia ex aceto expressa: si sustinere aliquis aceti vim np, vino utendum est. Levis plaga iuvatur etiam, si ex aqua frigida expressa spongia inponitur. Sed ea quocumque modo inposita est, dum madet, prodest; itaque ut inarescat, non est committendum. Licet sine peregrinis et conquisitis et compositis medicamentis vulnus curare. Sed si quis huic parum confidit, imponere medicamentum debet, quod sine sebo conpositum sit ex iis, quae cruentis vulneribus apta esse proposui 19,1): maximeque, si caro est, barbarum; si nervi vel cartilago vel aliquid ex eminentibus, quales aures vel labra sunt, Polyidi sphragidem: Alexandrinum quoque viride nervis idoneum est; eminentibusque partibus ea, quam Graeci rhaptusam vocant. Solet etiam colliso corpore exigua parte findi cutis. Quod ubi incidit, non alienum est scalpello latius aperire, nisi musculi nervique iuxta sunt; quos incidi non expedit. Ubi satis diductum est, medicamentum imponendum est. At si id, quod collisum est, quamvis parum diductum est, latius tamen aperiri propter nervos aut musculos non licet, adhibenda sunt ea, quae umorem leniter extrahant, praecipueque ex his id, quod rhypodes vocari proposui (19.15). Non alienum est etiam, ubicumque vulnus grave est, imposito quo id iuvetur, insuper circumdare lanam sucidam ex aceto et oleo; vel cataplasma, si mollis is locus est, quod leniter reprimat; si nervosus aut musculosus, quod emolliat.  Fascia vero ad vulnus deligandum lintea aptissima est eaque lata esse debet, ut semel iniecta ne vulnus tantum sed paululum utrimque etiam oras eius conprehendat. Si ab altera parte caro magis recessit, ab ea melius adtrahitur; si aeque ab utraque, transversa conprehendere oras debet; aut si id vulneris ratio non patitur, media primum inicienda est, ut tum in utramque partem ducatur. Sic autem deliganda est, ut et contineat neque adstringat. Quod non continetur, elabitur: quod nimis adstrictum est, cancro periclitabitur. Hieme saepius fascia circumire debet, aestate quotiens necesse est; tum extrema pars eius inferioribus acu adsuenda est: nam nodus ulcus laedit, nisi tamen longe est.  Illo neminem decipi decet, ut propriam viscerum curationem requiat: de quibus supra (IV.14 seqq.) posui. Nam plaga ipsa curanda extrinsecus vel sutura vel alio medicinae genere est: in visceribus nihil movendum est, nisi ut, si quid ex iocinere aut liene aut pulmone dumtaxat extremo dependet, praecidatur. Alioqui volnus interius ea victus ratio eaque medicina sanabunt, quae cuique visceri convenire superiore libro (IV.15 seqq.) posui.  His ita primo die ordinatis, homo lecto conlo-candus est; isque, si grave vulnus est, abstinere, quantum vires patiuntur, ante inflammationem cibo debet: bibere, donec sitim finiat, aquam calidam; vel, si aestas est ac neque febris neque dolor, etiam frigidam. Adeo tamen nihil perpetuum est, sed semper pro vi corporis aestimandum, ut inbecillitas etiam cibum protinus facere necessarium possit, tenuem scilicet et exiguum, qui tantum sustineat; multique etiam ex profluvio sanguinis intermorientes ante ullam curationem vino reficiendi sunt, quod alioqui inimicissimum vulneri est.  Nimis vero intumescere vulnus periculosum; nihil intumescere periculosissimum est: illud indicium est magnae inflammationis, hoc emortui corporis. Protinusque, si mens homini consistit, si nulla febris accessit, scire licet mature vulnus sanum fore. Ac ne febris quidem terrere debet, si in magno vulnere, dum inflammatio est, permanet. Ille aperniciosa est, quae vel levi vulneri supervenit, vel ultra tempus inflammationis durat, columna delirium movet; vel, si nervorum rigor aut distentio, quae ex vulnere orta est, eam non finit. Vomitus quoque bilis non voluntarius, vel protinus ut percussus est aliquis, vel dum inflammatio manet, malum signum est in iis dumtaxat, quorum vel nervi, vel etiam nervosi loci vulnerati sunt. Sponte tamen vomere non alienum est, praecipue iis, quibus in consuetudine fuit: sed neque protinus post cibum, neque iam inflammatione  orta, neque cum in superioribus partibus plaga est.  Biduo sic vulnere habito, tertio die id aperiundum, detergendaque sanies ex aqua frigida est, eademque rursus inicienda. Quinto iam die, quanta inflammatio futura est, se ostendit. Quo die rursus detecto vulnere considerandus color est. Qui si lividus aut pallidus aut varius aut niger est, scire licet malum vulnus esse; idque quandocumque animadversum est, terrere nos potest. Album aut rubicundum esse ulcus commodissimum est: item cutis dura, crassa, dolens percu ostendit. Bona signa sunt, ubi haec sine dolore tenuis et mollis est. Sed si glutinatur vulnus aut leviter intumuit, eadem sunt inponenda, quae primo fuerunt: si gravis inflammatio est neque glutinandi spes est, ea, quae pus moveant. Iamque aquae quoque calidae necessarius usus est, ut et materiam digerat et duritiam emolliat et pus citet. Ea sic temperanda est, ut manu contingenti iucunda sit, usque adeo adhibenda, donec aliquid ex tumore minuisse coloremque ulceri magis naturalem reddidisse videatur. Post id fomentum si late plaga non patet, inponi protinus emplastrum debet, maximeque si grande vulnus est, tetrapharmacum; si in articulis, digitis, locis cartilaginosis, rhypodes: et si latius hiat, idem illud emplastrum liquari ex irino unguento oportet eoque inlita linamenta disponi per plagam; deinde emplastrum supra dari, et super id sucidam lanam. Minusque etiam quam primo fasciae adstringendae sunt.  Proprie quaedam in articulis visenda sunt, in quibus, si praecisi nervi sunt, qui continebant, debilitas eius partis sequitur. Si id dubium est, et ex acuto tela plaga est, ea transversa comidior est; si retuso et gravi, nullum in figura discrimen est. Sed videndum est, pus supra articulum an infra nascatur. Si sub eo nascitur albumque et crassum diu fertur, nervum praecisum credibile est, magisque quo maiores dolores inflammationesque et quo maturius excitatae sunt. Quamvis autem non abscisus nervus est, tamen si circa tumor durus diu permanet, necesse est et diuturnum ulcus esse et sano quoque eo tumorem permanere; futurumque est ut tarde membrum id vel extendatur vel contrahatur. Maior tamen in extendendo mora est, ubi recurvato curatio adhibita est, quam in recurvando eo, quod rectum continuerimus. Conlocari quoque membrum quod ictum est ratione certa debet. Si glutinandum est, ut superius sit; si in inflammationibus est, ut in neutram partem inclinatum sit: si iam prus profluit, ut devexum sit. Optimum etiam medicamentum quies est: moveri, ambulare nisi sanis alienum est. Minus tamen is periculosum, qui in capite vel brachiis quam qui in inferioribus partibus vulnerati sunt. Minimeque ambulatio convenit femine aut crure aut pede laborante. Locus, in quo cubabit, tepidus esse debebit. Balneum quoque, dum parum vulnus purum est, inter res infestissimas est: nam id et umidum et sordidum reddit, ex quibus ad cancrum transitus esse consuevit. Levis frictio recte adhibetur, sed is partibus, quae longius absunt a vulnere.  Inflammatione finita vulnus purgandum est. Et id optime faciunt tincta in melle linamenta, supraque idem emplastrum vel enneapharmacum dandum est. Tum demum vero purum ulcus est, cum rubet, ac nimium neque siccum neque umidum est. At quodcumque sensu caret, quod non naturaliter sentit, quod nimium aut aridum aut umidum est, quod aut albidum aut pallidum aut lividum aut nigrum est, id purum non est.  Purgato, sequitur ut impleatur; iamque calida aqua eatenus necessaria est, ut sanies removeatur. Lanae sucidae supervacuus usus est: lota melius circumdatur. Ad implendum autem vulnus proficiunt quidem e medicamenta aliqua: itaque ea adhiberi non alienum est, ut buturum cum rosa et exigua mellis parte; aut cum eadem rosa tetrapharmacum; aut ex rosa linamenta. Plus tamen proficit balneum rarum, cibi noni suci, vitatis omnibus acribus, sed iam pleniores: nam et avis et venatio et suilla elixa dari potest.Vinum omnibus, dum febris, inflammatio inest, alienum est: itemque usque cicatricem, si nervi musculive vulnerati sunt; etiam, si alte caro. At si plaga in summa cute generis tutioris est, potest non pervetus, modice tamen datum, ad implendum quoque proficere. Si quod molliendum est, quod in nervosis locis musculosisve necessarium est, cerato quoque super vulnus utendum est. At si caro supercrevit, modice reprimit siccum lineamentum, vehementius squama aeris. Si plus est, quod tollis ipf, adhibenda sunt etiamnum vehementiora, quae corpus exedunt. Cicatricem post omnia haec commode inducit Lycium ex passo aut lacte dilutum, vel etiam per se impositum siccum linamentum.  Hic ordo felicis curationis est. Sed quaedam tamen periculosa incidere consuerunt: interdum enim vetustas ulcus occupat, induciturque ei callus, et circum orae crassae livent; post quae quicquid medicamentorum ingeritur, parum proficit; quod fere neglegenter curatio ulceri supervenit. Interdum vel ex nimia inflammatione, vel ob aestus inmodicos, vel ob nimia frigora, vel quia nimis vulnus adstrictum est, vel quia corpus aut senile aut mali habitus est, cancer occupat. Id genus a Graecis diductum in species est, nostris vocabulis non est. Omnis autem cancer non solum id corrumpit, quod occupavit, sed etiam serpit; deinde aliis aliisque signis discernitur. Nam modo super inflammationem rubor ulcus ambit, isque cum dolore procedit (erysipelas Graeci nominant); modo ulcus nigrum est, quia caro eius corrupta est, idque vehementius etiam putrescendo intenditur ubi vulnus umidum est et ex nigro ulcere umor pallidus fertur malique odoris est carunculaeque corruptae: interdum etiam nervi ac membranae resolvuntur, specillumque demissum descendit aut in latus aut deorsum, eoque vitio nonnumquam os quoque adficitur; modo oritur ea, quam Graeci gangrenam appellant. Prior in qualibet parte corporis fiunt: hoc in prominentibus membris, id est, inter ungues et alas vel inguina, fereque in senibus vel in is, quorum corpus mali habitus est. Caro in ulcere vel nigra vel livida est, sed sicca et arida; proxumaque cutis plerumque subnigris pustulis impletur; deinde ei proxima vel pallida vel livida, fereque rugosa, sine sensu est; ulterior in inflammatione est. Omniaque ea simul serpunt; ulcus in locum pustulosum, pustulae in eum, qui pallet aut livet, pallor aut livor in id, quod inflammatum est, inflammatio in id, quod integrum est, transit. Inter haec deinde febris acuta oritur ingensque sitis: quibusdam etiam delirium: alii, quamvis mentis suae compotes sunt, balbutiendo tamen vix sensus suos explicant; incipit adfici stomachus; fit foedi spiritus ipse odoris. Atque initium quidem eius mali recipit curationem: ubi vero penitus insedit, insanabile est; plurimique sub frigido sudore moriuntur.  Ac pericula quidem vulnerum haec sunt. Vetus autem ulcus scalpello concidendum est, excidendaeque eius orae, et, quicquid super eas livet, aeque incidendum. Si varicula intus est, quae id sanari prohibet, ea quoque excidenda. Deinde, ubi sanguis  emissus novatumque vulnus est, eadem curatio adhibenda, quae in recentibus vulneribus (Section: 23 A) exposita est. Si scalpello aliquis uti non vult, potest sanare id emplastrum, quod ex ladano fit, et cum ulcus sub eo exesum est, id, quo cicatrix induci .  Id autem, quod erysipelas vocari dixi (Section: 31 B), non solum vulneri supervenire sed sine hoc quoque oriri consuevit, atque interdum periculum maius adfert, utique si circa cervices aut caput constitit. — Oportet, si vires patiuntur, sanitatem mittere; deinde imponere simul reprimentia et refrigerantia, maximeque cerussam solani suco, aut Cimoliam creatam aqua pluviali exceptam; aut ex eadem aqua subactam farinam cupresso adiecta aut, si tenerius corpus est, lenticulam. Quicquid inpositum est, betae folio contegendum et super linteolum frigida aqua madens inponendum. Si per se refrigerantia parum proderunt, miscenda erunt hoc modo: sulpuris P. I; cerussae, croci singulorum P. XII S.; eaque cum vino conterenda sunt, et id his inlinendum: aut si durior locus est, solani folia contrita suillae adipi miscenda sunt et inlita linteolo superinicienda.  At si nigrities est nequedum serpit, imponenda sunt quae carnem putrem lenus edunt, repurgatumque ulcus sic ut cetera nutriendum est. Si magis putre est, iamque procedit ac serpit, opus est vehementius erodentibus. Si ne haec quidem evincunt, aduri  locus debet, donec ex eo nullus umor feratur: nam quod sanum est, siccum est, cum aduritur. Post ustionem putris ulceris superponenda sunt, quae crustas a vivo resolvant: eas escharas Graeci nominant. Ubi eae exciderunt, purgandum ulcus maxime melle et resina est: sed aliis quoque purgari potest, quibus purulenta curantur; eodemque modo ad sanitatem perducendum est.  Gangrenam vero, si nondum plane tentet, sed adhuc incipit, curare non difficillimum est, utique in corpore iuvenili; et magis etiam si musculi integri sunt, si nervi vel laesi non sunt vel leviter adfecti sunt, neque ullus magnus articulus nudatus est, aut carnis in eo loco paulum est, ideoque non multum, quod putresceret, fuit, consistitque eo loco vitium; quod maxime fieri in digito potest.— In eiusmodi casu primum est, si vires patiuntur, sanguinem mittere; deinde quicquid aridum est et intentione quadam proximum quoque locum male habet, usque eo sanum corpus concidere. Medicamenta vero, dum malum serpit, adhibenda nulla sunt, quae pus movere consuerunt; ideoque ne aqua quidem calida. Gravia quoque, quamvis reprimentia, aliena sunt sed his quam levissimis opus est; superque ea, quae inflammata sunt, utendum est refrigerantibus. Si nihilo magis malum constitit, uri, quod est inter integrum ac vitiatum locum, debet: praecipueque in hoc casu petendum non a medicamentis solum sed etiam a victus ratione praesidium est: neque enim id malum nisi corrupti vitiosique corporis est. Ergo primo, nisi inbecillitas prohibet, abstinentia utendum; deinde danda quae per cibum potionemque alvum ideoque etiam corpus adstringant, sed ea levia. Postea si vitium constitit, inponi super vulnus eadem debent, quae in putri ulcere praescripta sunt (Section: 33 C). Ac tum quoque ut plenioribus cibis ut licebit ex media materia, sic tamen non nisi alvum corpusque siccantibus; aqua vero pulviatili frigida. Balneum, nisi iam certa fiducita redditae sanitatis est, alienum est: siquidem emollitum in eo vulnus cito rursus eodem malo adficitur. Solent vero nonnumquam nihil omnia auxilia proficere ac nihilo minus serpere in cancer. Inter quae, miserum sed unicum auxilium est, ut cetera pars corporis tuta sit, membrum, quod paulatim emoritur, abscidere.  Hae gravissimorum vulnerum curationes sunt. Sed ne illa quidem neglegenda, ubi integra cute interior pars conlisa est; aut ubi derasum adtritumve aliquid est; aut ubi surculus corpori infixus est; aut ubi tenue sed altum vulnus insedit. In primo casu commodissimum est maliciorum ex vino coquere, interioremque eius partem conterere et cerato miscere ex rosa facto, idque superponere: deinde, ubi cutis ipsa exasperata est, inducere lene medicamentum, quale lipara est.  Derasso vero detritoque imponendum est emplastrum tetrapharmacum, minuendusque cibus et vinum subtrahendum. Neque id, quia non habebit altiores ictus, contemnendum erit: siquidem ex eiusmodi casibus saepe cancri fiunt. Quod si levius id erit et in parte exigua, contenti esse poterimus eodem leni medicamento. Surculum vero, si fieri potest, oportet vel manu vel etiam ferramento eicere. Si vel praefractus est vel altius descendit, quam ut id ita fieri possit, medicamento evocandus est. Optume autem educit superinposita harundinis radix, si tenera est, protinus contrita; si iam durior, ante in mulso decocta; cui semper mel adiciendum est aut aristolochia cum eodem melle. Pessima ex surculis harundo est, quia aspera est: eademque offensa etiam in filice est. Sed usu cognitum est utramque adversus posita est. Facit autem idem in omnibus surculis, quodcumque medicamentum extrahendi vim habet. Idem altis tenuibusque vulneribus aptissimum est. Priori rei Philocratis, huic Hecataei emplastrum maxime convenit.  Ubi vero in quolibet vulnere ventum ad inducendam cicatricem est, quod perpurgatis iam repletisque ulceribus necessarium est, primum ex aqua frigida linamentum, dum caro alitur; deinde iam, cum continenda est, siccum inponendum est, donec cicatrix inducatur. Tum deligari super album plumbum oportet quo et reprimitur cicatrix et colorem maxime corpori sano similem accipit. Idem radix silvestris cucumeris praestat, idem compositio, quae habet: elateri P. 1; spumae argenti P. II; unguenti pondo IIII. Quae excipiuntur resina terebenthina, donec emplastri crassitudo ex omnibus fiat. Ac nigras quoque cicatrices leniter purgant paribus portionibus mixta aerugo, plumbum elotum, eademque rosa coacta; sive unguitur cicatrix, quod in facie fieri potest; sive id ut emplastrum inponitur, quod in aliis partibus commodius est. At si vel excrevit cicatrix vel concava est, stultum est decoris causa rursus et dolorem et medicinam sustinere. Alioqui res utrique succurri patitur, siquidem utraque cicatrix exulcerari scalpello potest. Si medicamentum aliquis mavult, idem efficiunt compositiones eae, quae corpus exedunt. Cute exulcerata coicienda sunt, super concavam implentia, donec utrumque ulcus sanae cuti aequetur et tum cicatrix inducatur.
<cels. med. 5.27> Dixi de iis vulneribus, quae maxime per tela inferuntur. Sequitur, ut de iis dicam, quae morsu fiunt, interdum hominis, interdum simiae, saepe canis, nonnumquam ferorum animalium aut serpentium. Omnis autem fere morsus habet quoddam virus: itaque si vehemens vulnus est, cucurbitula admovenda est; si levius, protinus emplastrum iniciendum, praecipueque Diogeni. Si id non est, quodlibet ex is, quae adversus Alexandrinum: si ne id quidem est, quodlibet non pinguae ex iis, quae recentibus vulneribus accommodantur. Sal quoque his, praecipueque ei, quod canis fecit, medicamentum est, si manus vulneri inponitur superque id duobus digitis verberatur: exaniat enim; ac salsamentum quoque recte super id vulnus deligatur.  Utique autem si rabiosus canis fuit, cucurbitula virus eius extrahendum est; deinde si locus neque nervosus neque musculosus est, vulnus id adurendum est: si uri non potest, sanguinem homini mitti non alienum est. Tum usto quidem vulneri superimponenda quae ceteris ustis sunt: ei vero, quod expertum ignem non est, ea medicamenta, quae vehementer exedunt. Post quae nullo novo magisterio, sed iam supra (26, 30, 36) posito ulcus erit implendum et ad sanitatem perducendum. Quidam post rabiosi canis morsum protinus in balineum mittunt ibique patiuntur desudare, dum vires corporis sinunt, ulcere adaperto, quo magis ex eo quoque virus destillet; deinde multo meracoque vino accipiunt, quod omnibus venenis contrarium est. Idque cum ita per triduum factum est, tutus esse homo a periculo videtur.  Solet autem ex eo vulnere, ubi parum occursum est, aquae timo nasci (hydrophoas Graeci appellant), miserrimum genus morbi, in quo simul aeger et siti et aquae metu cruciatur; quo oppressis in angusto spes est. Sed unicum tamen remedium est, neque opinantem in piscinam non ante ei provisam proiecere. Et si natandi scientiam non habet, modo mersum bibere pati, modo attollere: si habet, interdum deprimere, ut invitus quoque aqua satietur; sic enim simul et sitis et aquae metus tollitur. Sed aliud periculum excipiti, ne infirmum corpus in aqua frigida vexatum nervorum distentio absumat. Id ne incidat, a piscina protinus in oleum calidum demittendus est. Antidotum autem praecipue id, quod primo loco (23, 1 B) posui, ubi id non est, aliud, si nondum aeger aquam horret, potui ex aqua dandum est; et si amaritudine offendit, mel adiciendum est: si iam is morbus occupavit, per catapotia sumi potest.  Serpentium quoque morsus non nimium distantem curationem desiderant, quamvis in ea multum antiqui variarunt, ut in singula anguium genera singula medendi genera praeciperent aliique alia: sed in omnibus eadem maxime proficiunt.— Igitur in primis super vulnus id membrum deligandum est, non tamen nimium vehementer, ne torpeat; deinde venenum extrahendum est. Id cucurbitula optume facit. Neque alienum est ante scalpello circa vulnus incidere, quo plus vitiati iam sanguinis extrahatur. Si cucurbitula non est, quod tamen vix incidere potest, tum quodlibet simile vas, quod idem possit; si ne id quidem est, homo adhibendus est, qui id vulnus exsugat. Neque hec scientiam praecipuam habent ii, qui Psylli nominantur, sed audaciam usu ipso confirmatam. Nam venenum serpentis, ut quaedam etiam venatoria venena, quibus Galil praecipue utuntur, non gustu, sed in vulnere nocent. Ideoque colubra ipsa tuto estur, ictus eius occidit; et si stupente ea, quod per quaedam medi-camenta circulatores faciunt, in os digitum quis insidit neque percussus est, nulla in ea saliva noxa est. Ergo quisquis exemplum Psylli secutus id vulnus exsuxerit, et ipse tutus erit et tutum hominem praestabit. Illud ne intereat ante debebit adtendere, ne quod in gingivis palatove aliave parte oris ulcus habeat. Post haec is homo loco calido conlocandus est, sic ut id quod percussum erit, in inferiorem partem inclinetur. Si neque qui exsugat neque cucurbitula est, sorbere oportet ius anserinum vel ovillum vel vitulinum et vomere, vivum autem gallinaceum pullum per medium dividere et protinus alidum super volnus imponere, sic ut pars interior corpori iungatur. Facit id etiam haedus agnusve discissus, et calida eius caro statim super volnus inposita. Emplastra quoque si qua supra (19, 20 seqq.) conprehensa sunt; aptissimumque est vel Ephesium vel id, quod ei subiectum est (19, 22). Praesensque in aliquo antidoto praesidium est: si id non est, necessarium est exsorbere potionem meri vini cum pipere, vel quidlibet aliud quod calori movendo est, ne umorem intus coire patiatur: nam maxima pars venenorum frigore interemit. Omnia etiam urinam moventia, quia materiam extenuant, utilia sunt.  Haec adversus omnes ictus communia sunt. Usus tamen ipse docuit eum, quem aspis percussit, acetum potius bibere debere. Quod demonstrasse dicitur casus cuiusdam pueri, qui cum ab hac ictus esset et partim ob ipsum volnus partim ob inmodicus aestus siti premeretur ac locis siccis alium umorem non reperiret, acetum, quod forte secum habebat, ebibit et liberatus est, credo, quoniam id, quamvis refrigerandi vim habet, tamen habet etiam dissupandi; quo fit, ut terra respersa eo spumet. Eadem ergo vi verisimile est spissescentem quoque intus umorem hominis ab eo discuti et sic dari sanitatem.  In quibusdam etiam aliis serpentibus quaedam auxilia certa satis nota sunt. Nam scorpio sibi ipse pulcherrimum medicamentum est. Quidam contritum cum vino bibunt: quidam eodem modo contritum super volnus imponunt: quidam super prunam eo imposito volnus suffumigant, undique veste circumdata, ne is fumus dilabatur; tum carbonem eius super volnus deligant. Bibere autem oportet herbae solaris, quam heliotropion Graeci vocant, semen vel certe folia ex vino. Super volnus vero etiam furfures ex aceto vel ruta silvatica recte imponitur vel cum melle sal tostus. Cognovi tamen medicos, qui a scorpione ictis nihil aliud quam ex bracchio sanguinem miserunt.  Et ad scorpionis autem et aranei ictum alium cum ruta recte miscentur, ex oleoque contritum superinponitur.  At si cerastes aut dipsas aut haemorrhois percussit, poli quod Aegyptiae fabae magnitudinem aequet, arfactum ut in duas potiones dividendum est, sic ut ei rutae paulum adiciatur. Trifolium quoque et mentastrum et cum aceto panaces aeque proficiunt. Costumque et casia et cinnamomum recte per potionem adsumuntur.  Adversus chelydri vero ictum panaces aut laser, quod sit scrip. III S. 1, vel porri sucus cum hemina vini sumendus est, et edenda multa satureia. Imponendum autem super vulnus stercus caprinum ex aceto coctum, aut ex eodem hordiacia farina, aut ruta vel nepeta cum sale contrita melle adiecto. Quod in eo quoque vulnere, quod cerastes fecit, aeque valet.  Ubi vero phalangium nocuit, praeter eam curationem, quae manu redditur, saepe ho demittendus in solium est; dandusque ei murrae et uvae taminia par modus ex passi hemina; vel radiculae semen aut lolii radix ex vino; et super vulnus furfures ex aceto coctae; imperandumque, ut is conquiescat.  Verum haec genera serpentium et peregrina et aliquanto magis pestifera sunt, maximeque aestuosis locis gignuntur. Italia frigidioresque regiones hac quoque parte salubritatem habent, quod minus terribiles angues edunt. Adversus quos satis proficit herba Vettonica vel Cantabrica vel centaurios vel argimonia vel trixago vel personina vel marinae pastinacae, vel singulae binaeve tritae et cum vino potui data sunt et super vulnus impositae. Illud ignorari non oportet, omnis serpentis ictum et ieiuni et ieiuno magis nocere; ideoque perniciosis-simae sunt cum incubant, utilissimumque est, ubi ex anguibus metus est, non ante procedi quam quis aliquid adsumpsit.  Non tam ex facili is opitulari est, qui venenum vel in cibo vel in potione sumpserunt, primum quia non protinus sentiunt, ut ab angue icti; ita ne succurrere quidem statim sibi possunt; deinde quia noxa non a cute sed ab interioribus partibus incipit. Commodissimum est tamen, ubi primum sensit aliquis, protinus oleo multo epoto vomere; deinde ubi praecordia exhausit, bibere antidotum: si id non est, vel merum vinum.  Sunt tamen quaedam remedia propria adversus quaedam venena, maximeque leviora. Nam si cantharidas aliquis ebibit, panaces cum contusa vel galbanum vino adiecto dari, vel lac per se debet.  Si cicutam, vinum merum calidum cum ruta quam plurimum ingerendum est; deinde is vomere cogendus; posteaque laser ex vino dandum: isque, si febre vacat, in calidum balineum mittendus; si non vacat, unguendus ex calfacientibus est. Post quae quies ei necessaria est. Si hyoscyamum, fervens mulsum bibendum est, aut quodlibet lac, maxime tamen asininum. Si cerussam, ius malvae vel ius glandis ex vino contritae maxime prosunt.  Si sanguisuga epota est, acetum cum sale bibendum est. Si lac intus coiit, aut passum aut coagulatum aut cum aceto laser. Si fungos inutiles quis adsumpsit, radicula aut †pota aut cum sale et aceto edenda est. Ipsi vero hi et specie quidem discerni possunt ab utilibus et cocturae genere idonei fieri. Nam sive ex oleo inferverunt, sive piri surculus cum his infervit, omni noxa vacant.  Adustis quoque locis extrinsecus vis infertur: itaque sequi videtur, ut de his dicam. Haec autem optime curantur folio aut lilii aut linguae caninae aut betae in vetere vino oleoque decoctis; quorum quidlibet protinus impositum ad sanitatem perducit. Sed dividi quoque curatio potest in ea, quae mediocriter exedentia reprimentiaque primo et pusulas prohibeant et sumam pelliculam exasperent; deinde ea, quae lenia ad sanitatem perducant. Ex prioribus est lenticulae cum melle farina vel myrra cum vino vel creta Cimolia cum turis cortice contrita et aqua coacta atque, ubi usus necessitas incipit, aceto diluta. Ex insequentibus quaelibet lipara: sed idonea maxime est, quae vel plumbi recrementum vel vitellos habet. Est etiam illa adustorum curatio, dum inflammatio est, impositam habere cum melle lenticulam: ubi ea declinavit, farinam cum ruta vel porro vel marrubio, donec crustae cadant; tum ervum cum melle aut irim aut resinam terebenthinam, donec ulcus purum sit; novissime siccum linamentum.
<cels. med. 5.28> Ab his, quae extrinsecus incidunt, ad ea veniendum est, quae interius corrupta aliqua corporum parte nascuntur. Ex quibus non aliud carbunculo peius est. Eius hae notae sunt: rubor est, superque eum non nimium pusulae eminent, maxime nigrae, interdum sublividae aut pallidae: in his sanies esse videtur. Infra color niger est: ipsum corpus aridum et durius quam naturaliter oportet; circaque quasi crusta est, eaque inflammatione cingitur: neque in eo loco levari cutis potest, sed inferiori carni quasi adfixa est. Somnus urguet, nonnumquam horror aut febris oritur, aut utrumque. Idque vitium subteractis quasi quibusdam radicibus serpit, interdum celerius, interdum tardius: supra quoque procedens inalbescit, dein lividum fit, circumque exiguae pustulae oriuntur; et si circa stomachum faucesve incipit, subito spiritum saepe elidit.— Nihil melius est quam protinus adurere; neque id grave est: nam non sentit, quoniam ea caro mortua est; finisque adurendi est, dum ex omni parte sensus doloris est. Tum de vulnus sicut cetera adusta curandum est: sequitur enim sub medicamentis erodentibus crusta undique a viva carne diducta, quae trahit secum quicquid corruptum erat; purusque iam sinus curari potest implentibus. At si in summa cute vitium est, possunt succurrere quaedam vel exedentia tantum vel etiam adurentia. Vis pro magnitudine adhibenda est. Quodcunque vero medicamentum impositum est, si satis proficiet, protinus a vivo corruptam partem resolvit; certaque esse fiducia potest fore, ut undique vitiosa caro excidat, qua huiusce rei medicamen exest. Si id non fit medicamentum malo vincitur, utique ad ustionem properandum est. Sed in eiusmodi casu abstinendum a cibo, a vino est: aquam liberaliter bibere expedit. Magisque ea servanda sunt, si febricula quoque accessit.  Non idem periculum carcinoma adfert, nisi imprudentia curantis agitatum est. Id vitium fit maxime in superioribus partibus, circa faciem, nares, aures, labra, mammas feminarum: † et in ulcere autem aut splene hoc nascitur. Circa locum aliqua quasi puncta sentiuntur; isque immobilis, inaequalis tumet, interdum etiam torpet. Circa eum inflatae venae quasi recurvantur, haeque pallent aut livent, nonnumquam etiam in quibusdam delitescunt; tactusque is locus aliis dolorem adfert, in aliis sensum non habet. Et nonnumquam sine ulcere durior aut mollior est quam esse naturaliter debet: nonnumquam isdem omnibus ulcus accedit. Interdumque nullam habet proprietatem, interdum simile is est, quae vocant Graeci condylomata aspritudine quadam et magnitudine; colorque eius ruber est aut lenticulae similis. Neque tuto feritur: nam protinus aut resolutio nervorum aut distentio insequitur. Saepe homo ictus ommutescit, atque eius anima deficit: quibusdam etiam, si id ipsum pressum est, quae circa sunt, intenduntur et intumescunt. Ob quae pessimum id genus est. Fereque primum id fit, quod cacoethes a Graecis nominatur; deinde ex eo id carcinoma, quod sine ulcere est; deinde ulcus, ex eo thymium. Tolli nihil nisi cacoethes potest: reliqua curationibus inritantur; et quo maior vis adhibita est, eo magis. Quidam usi sunt medicamentis adurentibus, quidam ferro adusserunt, quidam scalpello exciderunt: neque ulla unquam medicina profecit, sed adusta protinus concitata sunt et increverunt, donec occiderent. Excisa, etiam post inductam cicatricem, tamen reverterunt et causam mortis adtulerunt; cum interim plerique nullam vim adhibendo, qua tollere id malum temptent, sed imponendo tantum lenia medicina, quae quasi blandiantur, quominus ad ultimam senectutem perveniant, non prohibentur. Discernere autem cacoethes, quod curationem recipiti, a carcinomate, quod non recipit, nemo scite potest sed tempore et experimento.— Ergo ubi primum id vitium notatum est, imponi debent medicina adurentia. Si levatur malum, minuuntur eius indicia, procedere curatio potest et ad scalpellum et ad ustionem. Si potius inritatum est, scire licet iam carcinoma esse, removendaque sunt omnia acria, omnia vehementia. Sed si sine ulcere is locus durus est, imponi ficum quam pinguissimam aut rhypodes emplastrum satis sacrificium. Si ulcus aequale est, ceratum ex rosa iniciendum est, adiciendusque ei pulvis ex contrita testa, ex qua faber ferrarius tinguere candens ferrum solitus est. Si id nimium supercrevit, temptanda squama aeris est, quae lenissima ex adurentibus est, eatenus ne quid eminere patiatur; sed ita, si nihil exacerbavit: si minus, eodem cerato contenti esse debebimus.  Est etiam ulcus, quod θηρίωμα Graeci vocant. Id et per se nascitur et interdum ulceri ex alia causa facto supervenit. Color est vel lividus vel niger, odor foetus, multus et muccis similis umor. Ipsum ulcus neque tactum neque medicamentum sentit: prurigine tantum movetur. At circa dolor est et inflammatio; interdum etiam febris oritur, nonnumquam ex ulcere sanguis erumpit. Atque id quoque malum serpit. Quae omnia saepe intenduntur fitque ex his ulcus, quod phagedainam Graeci vocant, quia celeriter serpendo penetrandoque usque ossa corpus vorat. Id ulcus inaequale est, caeno simile; inest multus umor glutinosus; odor intolerabilis, maiorque quam pro modo ulceris inflammatio. Utrunque, sicut omnis cancer, fit maxime in senibus vel iis, quorum corpora mali habitus sunt.— Curatio utriusque eadem est, sed in maiore malo magis necessaria. Ac primum a victus ratione ordinandus est, ut quiescat in lectulo, ut primis diebus a cibo abstineat, aquam quam plurimam adsumat; alvus quoque ei ducatur; dein post inflammationem cibum boni suci capiat, vitatis omnibus acribus; potionis quantum volet, sic ut interdiu quidem aqua contentus sit, in cena vero etiam vini austeri aliquid bibat. Non aeque tamen fame in iis, quos φαγέδαινα urgebit, atque iis, qui therioma adhuc habebunt, utendum erit. Et victus quidem talis necessarius est. Super ulcus vero inspergenda arida aloe oenanthe est, et, si parum proficiet, chalcitis. Ac si quis nervus exesa carne nudatus est, contegendus ante linteolo est, ne sub eo medicamento aduratur. Si validioribus etiamnum remediis opus est, ad eas compositiones veniendum est, quae vehementius adurunt. Quicquid autem inspergitur, averso specillo infundi debet. Superdanda cum melle sunt vel linamenta vel oleae folia ex vino decocta vel marrubium; eaque linteolo contegenda in aqua frigida madefacto dein bene expresso; circaque, qua tumor ex inflammatione est, imponenda quae reprimant cataplasmata. Si sub his nihil proficitur, ferro locus aduri debet, diligenter nervis, si qui apparent, ante contectis. Adustum vel medicamentis vel ferro corpus primum purgandum, deinde implendum esse apparere cuilibet ex prioribus potest.  Sacer quoque ignis malis ulceribus adnumerari debet. Eius duae species sunt: alterum est subrubicundum aut mixtum rubore atque pallore exasperatumque per pusulas continuas, quarum nulla † alteri maior est, sed plurimae perexiguae: in his semper fere pus et saepe rubor cum calore est. Serpitque id nonnumquam sanescente eo, quod primum vitiatum est, nonnumquam etiam exulcerato, ubi ruptis pusulis ulcus continuatur umorque exit, qui esse inter saniem et pus videri potest. Fit maxime in pectore aut lateribus aut eminentibus partibus, praecipueque in plantis. Alterum autem est in summae cutis exulceratione, sed sine altitudine, latum, sublividum inaequaliter tamen; mediumque sanescit extremis procedentibus. Ac saepe id, quod iam sanum videbatur, iterum exulceratur. At circa proxima cutis, quae vitium receptura est, tumidior et durior est coloremque habet ex rubro subnigrum. Atque hoc quoque malo fere corpora senior temptantur aut quae mali habitus sunt, sed in cruribus maxime.— Omnis autem sacer ignis, ut minimum periculum habet ex iis, quae serpunt, sic prope difficillime tollitur. Medicamentum eius fortuitum est uno die febris, quae umorem noxium absumat. Pus quo crassius et albidius est, eo periculi minus est. Prodest etiam infra os vulnerum laedi, quo plus puris exeat et id, quod ibi corruptum corpus est, extrahatur. Sed tamen si febricula accessit, abstinentia, lectulo alvi ductione opus est. In omni vero sacro igni neque lenibus et glutinosis cibis, neque salsis et acribus utendum est, sed iis, quae inter utrunque sunt, qualis est panis sine fermento, piscis, haedus, aves, exceptoque apro omnis fere venatio. Si non est febricula, et gestatio utilis est et ambulatio et vinum austere et balneum. Atque in hoc quoque genere potio magis liberalis esse quam cibus debet. Ipsa autem ulcera si mediocriter serpunt, aqua calida, si vehementius, vino calido fovenda sunt; deinde acu pusulae, quaecunque sunt, aperiendae; tum imponenda ea, quae putrem carnem exedunt. Ubi inflammatio sublata ulcusque purgatum est, imponi lene medicamentum debet. In altero autem genere possunt proficere mala Cotonea in vino cocta atque contrita, potest emplastrum vel Herae vel tetrapharmacum, cui quinta pars turis adiecta sit, potest nigra hedera ex vino austero cocta; ac, si celeriter malum serpit, non aliud magis proficit. Purgato ulcere, quod in summa cute esse proposui (B), satis ad sanitatem eadem lenia medicamenta proficient.  Chironeum autem ulcus appellatur, quod et magnum est et habet oras duras, callosas, tumentes. Exit sanies non multa sed tenuis. Odor malus neque in ulcere neque in eius umore est; nulla inflammatio, dolor modicus est; nihil serpit, ideoque nullum periculum affet, sed non facile sanescit. Interdum tenuis cicatrix inducitur, deinde iterum rumpitur ulcusque renovatur. Fit maxime in pedibus et cruribus. Super id imponi debet, quod et lene aliquid et vehemens et reprimens habeat. Quale eius rei causa fit ex his: squamae aeris, plumbi eloti combusti, singulorum P. IIII; cadmiae, cerae, singulorum P. VIII; rosae quantum satis est ad ceram simul cum eis molliendam.  Fiunt etiam ex frigore ulcera hiberna, maxime in pueris, et praecipue pedibus digitisque eorum, nonnumquam etiam in manibus. Rubor cum inflammatione mediocri est; interdum pusulae oriuntur, deinde exulceratio: dolor autem modicus. Prurigo maior est: nonnumquam umor exit, sed non multus, qui referre vel pus vel saniem videtur.— In primis multa calida aqua fovendum est, in qua rapa decocta, aut si ea non sunt, aliquae verbenae ex reprimentibus. Si nondum adapertum ulcus, aes, quam maxime calidum quis pati potest, admovendum est. Si iam exulceratio est, imponi debet alumen aequa potione cum ture contritum vino adiecto, aut malicorium in aqua coctum deinde contritum. Si summa detracta pellicula est, hic quoque melius lenia medicamenta proficiunt.  Struma quoque est tumor, in quo subter concreta quaedam ex pure et sanguine quasi glandulae oriuntur; quae vel praecipue fatigare medicos solent, quoniam et febres movent nec unquam facile maturescunt; et sive ferro sive medicamentis curantur, plerumque iterum iuxta cicatrices ipsas resurgunt multoque post medicamenta saepius; quibus id quoque adcedit, quod longo spatio detinent. Nascuntur maxime in cervice, sed etiam in alis et inguinibus lateribus: in mammis quoque feminarum se reperisse chirurgicus Meges auctor est.Propter haec et album veratrum recte datur, atque etiam saepius, donec ea digerantur, et medicamenta imponuntur, quae umorem vel educant vel dissipent, quorum supra (cap. XVIII, 1-7 A, 13 seqq.) mentio facta est. Adurentibus quoque quidam utuntur,  quae exedunt crustaque eum locum astringant; tunc vero ut ulcus curant. Quaecunque autem ratio curandi est, corpus puro ulcere exercendum atque alendum est, donec ad cicatricem perveniat. Quae cum medici doceant, quorundam rusticorum experimento cognitum, quem struma male habet, si eum anguem edit, liberari.  Furunculus vero est tuberculum acutum cum inflammatione et dolore, maximeque ubi iam in pus vertit. Qui ubi adapertus est, et exit pus, apparet pars carnis in pus versa, pars corrupta subalbida, subrubra, quem ventriculum quidam furunculi nominant. In eo nullum periculum est, etiam ut nulla curatio adhibeatur: maturescit enim per se atque erumpit: sed dolor efficit, ut potior medicina sit, quae maturius liberet.— Proprium eius medicamentum galbanum est: sed alia quoque quae supra (cap. XVIII) comprehensa sunt. Si cetera desunt, imponi debet primum non pingue emplastrum, ut id reprimat; deinde, si non repressit, quodlibet puri movendo accommodatum; si ne id quidem est, vel resina vel fermentum. Expresso pure nulla ultra curatio necessaria est.  Phyma vero nominatur tuberculum furunculo simile, sed rotundius et planius, saepe etiam maius. Nam furunculus ovi dimidii magnitudinem raro explet, nunquam excedit: phyma etiam latius patere consuevit, sed inflammatio dolorque sub eo minores sunt. Ubi divisum est, pus eodem modo apparet; ventriculus, ut in furunculo, non invenitur,  verum omnis corrupta caro in pus vertitur. Id autem in pueris et saepius nascitur et facilius tollitur: in iuvenibus rarius oritur et difficilius curatur. Ubi aetas induravit, ne nascitur quidem. Quibus vero medicamentis discuteretur, supra (18, 16-20) propositum est.  Phygetron autem est tumor non altus, latus, in quo quiddam pusulae simile est. Dolor distentioque vehemens est, et maior quam pro magnitudinem tumoris, interdum etiam febricula. Idque tarde maturescit neque magnopere in pus convertitur. Fit maxime aut in vertice aut in alis aut inguinibus. Panum a similitudine figurae nostri vocant. Atque id ipsum quo medicamento tolleretur, supra (18, 19) demonstravi.  Sed cum omnes hi nihil nisi minuti abscessus sint, generale nomen trahit latius vitium ad suppurationem spectans; idque fere fit aut post febres aut post dolores partis alicuius maximeque eos, qui ventrem infestarunt. Saepiusque oculis expositum est, siquidem latius aliquid intumescit ad similitudinem eius, quod phyma vocari proposui (Section: 9), rubetque cum calore et paulo post etiam cum duritia, magisque † innocenter † indolescit et sitim vigiliamque exprimit: interdum tamen nihil horum in cute deprehendi potest, maximeque ubi altius pus movetur, sed cum siti vigiliaque sentitur intus aliquae punctiones. Et quod desubito durius non est, melius est et quamvis non rubet, coloris tamen aliter mutati est. Quae signa iam pure oriente nascuntur: tumor ruborque multo ante incipiunt. Sed si locus mollis est, quae simul et reprimunt et refrigerant; qualia et alias (II.33, 2; V.18, 21) et paulo ante in erysipelate (V.26, 33) proposui: si iam durior est, ad ea veniendum est, quae digerant et resolvant; qualis est ficus arida contusa, aut faex mixta cum cerato, quod ex adipe suilla coactum sit, aut cucumeris radix, cui ex farina duae partes adiectae sint ante ex mulso decoctae. Licet etiam miscere aequis portionibus Hammoniacum, galbanum, propolim, viscum, pondusque adicere myrrae dimidio minus quam in prioribus singulis erit. Atque emplastra quoque et malagmata idem efficiunt, quae supra (18, 7-20; 19, 9-17) explicui. Quod per haec discussum non est, necesse est maturescat; idque quo celerius fiat, imponenda est farina hordeacia ex aqua cocta recte miscetur. Eadem autem haec in minoribus quoque abscessibus, quorum nomina proprietatesque supra (Section: 1-10) reddidi, recte fiunt; eademque omnium curatio, tantum modo distat.  Crudum est autem, in quo magis quasi venarum motus est, et gravitas et ardor et distentio et dolor et rubor et durities et, si maior abscessus est, horror aut etiam febricula permanet; penitusque condita suppuratio est, si pro his, quae alibi cutis ostendit, punctiones sunt. Ubi ista se remiserunt, iamque is locus prurit et aut sublividus aut subalbidus est, matura suppuratio est; eaque ubi vel per ipsa medicamenta vel etiam ferro aperta est, pus debet emitti. Tum si qua in alis vel inguinibus sunt, sine linamento nutrienda sunt. In ceteris quoque partibus, si una plaga exigua est, si mediocris suppuratio fuit, si non alte penetravit, si febris non est, si valet corpus, aeque linamente supervacua sunt. In reliquis, parce tamen, nec nisi plaga est, imponi debent. Commode vero vel super linamenta vel sine his imponitur lentricula ex melle aut malicorium ex vino coctum; quae et per se et mixta idonea sunt. Si qua circa duriora sunt, ad ea mollienda vel malva contrita vel faeni Graeci linive semen ex passo coctum superdandum est. Quicquid deinde impositum est, non astringi sed modice deligari debet. Illo neminem decipi decet, ut in hoc genere cerato utatur. Cetera quae pertinent ad purgandum ulcus, ad implendum, ad cicatricem inducendam, conveniuntque, in vulneribus (26, 27) exposita sunt.  Nonnumquam autem et ex eiusmodi abscessibus et ex aliis ulcerum generibus fistulae oriuntur. Id nomen est ulceri alto, angusto, calloso. Fit in omni fere parte corporis, habetque quaedam in singulis locis propria. Prius de communibus dicam. Genera igitur plura fistularum sunt, siquidem aliae breves sunt, aliae altius penetrant; aliae rectae intus feruntur, alia multoque plures transversae; aliae simplices sunt, aliae duplices triplitesve ab uno ore intus orsae quae fiunt; aut etiam in plures sinus dividuntur; aliae rectae, aliae flexae et tortuosae sunt. Alia intra carnem desinunt, aliae ad ossa aut cartilaginem penetrant aut, ubi neutrum horum subest, ad interiora perveniunt; aliae deinde facile, aliae cum difficultate curantur; atque etiam quaedam insanabiles reperiuntur.— Expedita curatio in fistula simplici recenti intra carnem, adiuvatque ipsum corpus, si iuvenile, si firmum est: inimica contraria his sunt; itemque si fistula os vel cartilaginem vel nervum vel musculos laesit; si articulum occupavit; si vel ad vessicam vel ad pulmonem vel ad vulvam vel ad grandes venas arteriasve vel ad inania, ut guttur, stomachum, thoracem, penetravit. Ad intestina quoque eam tendere semper periculosum, saepe pestiferum est. Quibus multum mali accedit, si corpus vel aegrum vel senile vel mali habitus est. Ante omnia autem demitti specillum in fistulam convenit, ut quo tendat at quam alte perveniat, scire possumus, simul etiam protinus umida an siccior sit; quod extracto specillo patet. Si vero os in vicino est, id quoque disci potest, iam necne eo fistula pervenerit; penetravit, quatenus nocuerit. Nam si molle est, quod ultimo specillo contingitur, intra carnem adhuc vitium est: si magis id renititur, ad os ventum est. Ibi deinde si labitur specillum, nondum caries est: si non labitur, sed aequali innititur, caries quidem, verum adhuc levis est: si inaequale quoque et asperum subest vehementius os exessum est. At cartilato ubi subsit, ipsa sedes docet perventumque esse ad eam ex renisu patet. Et ex his quidem colliguntur fistularum sedes, aptatia, noxae: simplices vero esse sint, an in plures partes diducantur, cognosci potest ex modo puris; cuius si plus fertur quam quod simplici spatio convenit, plures sinus esse manifestam est; cumque fere iuxta sint caro et nervos et aliqua nervosa, quales fere tunicae membranaeque sunt, genus quoque puris docebit, num plures sinus intus diversa corporis genera perroserint. Siquidem in carne pus leve, album, copiosius fertur; at ex nervoso loco coloris quidem eiusdem, sed tenuius et minus; ex nervo pingue et oleo non dissimile. Denique etiam corporis inclinatio docet, num in plures partes fistulae penetrarint, quia saepe cum quis aliter decubuit aliterve membrum conlocavit, pus ferri quod iam desierat iterum incipit; testaturque non solium alium sinum esse ex quo descendat, sed etiam in aliam corporis partem eum tendere. Sed si et in carne et recens et simplex est, ac neque rugosa neque cava sede neque in articulo, sed in eo membro, quod per se inmobile non nisi cum toto corpore movetur, satis proficiet emplastrum, quod recentibus vulneribus inponitur, dum habeat vel sale vel alumen vel squamam aeris vel aeruginem vel ex metallicis aliquid; exque eo collyrium fieri debet altera parte tenuius, altera parte paulo plenius; idque ea parte, qua tenuius est, antecedente demitti oportet in fistulam, donec purus sanguis se ostendat. Quae in omnibus collyris fistularum perpetua sint. Idem deinde emplastrum in linteolo superinponendum, supraque inicienda spongia est in acetum ante demissa; solvique quinto die satis est. Genusque victus adhibendum est, quo carnem ali docui (V.14. 26, 30). Ac si longius a praecordiis fistula est, ex intervallo ieiunum radiculas esse, deinde vomere necessarium est. Vetustate callosa fit fistula. Callus autem neminem fallit, quia durus est et aut albus aut pallidus. Sed tum validioribus medicamentis opus est; quale est, quod habet: papaveris lacrimae P. 1; cummis P. III =; cadmiae P. IIII; atramenti sutori P. VIII; ex quibus aqua coactis collyrium fit. Aut in quo sunt: gallae P. =-; aeruginis, sandaracae, aluminis Aegypti, singulorum P. yyy I; atramenti sutori conbusti P. yyy II. Aut quod constat ex chalcitide et saxo calcis, quibus auripigmenti dimidio minus quam in singulis prioribus est adicitur; eaque melle cocto excipiuntur. Expeditissimum autem est ex praecepto Megetis aeruginis rasae P. II conterere, deinde Hammoniaci thymiamatis P. zzz I aceto liquare, eoque infuso aeruginem cogere; idque ex primis medicamentis est. Sed ut haec maximi effectus sunt, sic, cui ista non adsunt, facile tamen est callum quibuslibet adurentibus medicamentis erodere: satisque est vel papyrum intortum vel aliquid ex penicillo in modum collyri adstrictum eo inlini. Scilla quoque cocta et mixta cum calce callum exest. Si quando vero longior sed transversa fistula est, demisso specillo contra principium huius incidi commodissimum est, et collyrium utrinque demitti. At si duplicem esse fistulam aut multiplicem existimamus, sic tamen ut brevis intraque carnem sit, collyrium uti non debemus, quod unam partem curet, reliquas omittat; sed eadem medicamenta arida in calamum scriptorium coicienda sunt, isque ori fistulae aptandus, inspirandumque, ut ea medicamenta intus conpellantur: aut eadem ex vino liquanda, vel, si sordidior fistula est, ex mulso, si callosior, ex aceto sunt idque intus infundendum. Quicquid inditum est, superponenda sunt, quae refrigerent et reprimant: nam fere quae circa fistulam sunt, habent aliquid inflammationis. Neque alienum est, ubi qui solverit, antequam rursus alia medicamenta coiciat, per oricularium clysterem fistulam eluere; si plus puris fertur, vino; si callus durior est, aceto; si iam purgatur, mulso vel aqua, in qua ervum coctum sit, sic ut huic quoque mellis paulum adiciatur. Fere vero fit, ut ea tunica, quae inter foramen et integram carnem est, victa medicamentis tota exeat, infraque ulcus purum sit; quod ubi contigit, imponenda glutinantia sunt, praecipueque spongia melle cocto inlita. Neque ignoro multis placuisse linamentum in modum collyri compositum tinctum melle demitti; sed celerius id glutinat quam impletur. Neque verendum est, ne purum corpus puro corpori iunctum non coeat: adiectis quoque medicamentis ad id efficacibus cum saepe exulceratio digitorum, nisi magna cura prospeximus, sanescendo in unum eos iungat.  Est etiam ulceris genus, quod a favi similitudine κηρίον a Graecis nominatur, idque duas species habet. Alterum est subalbidum, furunculo simile, sed maius et cum dolore maiore. Quod ubi maturescit, habet foramina, per quae fertur umor glutinosus et purulentus; neque tamen ad iustam maturitatem pervenit. Si divisum est, multo plus intus corrupti quam in furunculo apparet altiusque descendit. Raro fit nisi in scapulis. Alterum est minus super corpus eminens, durum, latum, subviride, subpallidum, magis exulceratum: siquidem ad singulorum pilorum radices foramina sunt, per quae fertur umor glutinosus, subpallidus, crassitudinem mellis aut visci referens, interdum olei. Si inciditur, viridis intus caro apparet. Dolor autem et inflammatio ingens est, adeo ut acutam quoque febrem movere consuerint.— Super id, quod minus crebris foraminibus exasperatum est, recte inponitur et ficus arida et lini semen in mulso coctum et emplastra ac malagmata materiam educentia, aut quae proprie huc pertinentia supra (cap. XII) posui. Super alterum et eadem medicamenta, et farina ex mulso cocta, sic ut ei dimidium resinae terebenthinae misceatur; et ficus in mulso decocta, cui paulum hysopi contriti sit adiectum; et uvae taminiae pars quarta fico adiecta. Quod si parum in utrolibet genere medicamenta proficiunt, totum ulcus usque ad sanam carnem excidi oportebit. Ulcere ablato super plagam medicamenta danda sunt, primum quae pus citent, deinde quae purgent, tum quae impleant.  Sunt vero quaedam verrucis similia, quorum diversa nomina ut vitia sunt. Acrochordona vocant, ubi sub cute coit aliquid durius, et interdum paulo asperius, coloris eiusdem, infra tenue, ad cutem latius; idque modicum est, quia raro fabae magnitudinem excedit. Vix unum tantum eodem tempore nascitur, sed fere plura, maximeque in pueris; eaque nonnumquam subito desinunt, nonnumquam mediocrem inflammationem excitant; sub qua etiam in pus convertuntur.At thymion nominatur, quod super corpus quasi verrucula eminet, ad cutem tenue, supra latius, subdurum et in summo perasperum. Idque summum colorem floris thymi repraesentat, unde ei nomen est, ibique facile finditur et cruentatur; nonnumquam aliquantum sanguinis fundit, fereque circa magnitudinem fabae Aegyptiae est, raro maius, interdum perexiguum. Modo unum autem, modo plura nascuntur, vel in palmis vel inferioribus pedum partibus. Pessima tamen in obscenis sunt maximeque ibi sanguinem fundunt. Myrmecia autem vocantur humiliora thymio durioraque, quae radices altius exigunt maioremque dolorem movent: infra lata, super autem tenuia, minus sanguinis mittunt;  magnitudine vix umquam lupini modum excedunt. Nascuntur ea quoque aut in palmis, aut inferioribus pedum partibus. Clavus autem nonnumquam quidem alibi, sed in pedibus tamen maxime nascitur, praecipue ex contuso, quamvis interdum aliter; dolorem, etiamsi non alias, tamen ingredienti movet.  Ex his acrochordon et thymum saepe etiam per se finiuntur, et quo minora sunt, eo magis. Myrmecia et clavi sine curatione vix umquam desinunt. Acrochordon, si excissa est, nullam radiculam relinquit, ideoque ne renascitur quidem. Thymio clavoque excissis, subter rotunda radicula nascitur, quae penitus descendit ad carnem, eaque relicta idem rursus exigit. Myrmecia latissimis radicibus inhaerent, ideoque ne excidi quidem sine exulceratione magna possunt. Clavum subinde radere commodissimum est: nam sine ulla vi sic mollescit; ac si sanguinis quoque aliquid emissum est, saepe emoritur. Tollitur etiam, si quis eum circumpurgat, deinde inponit resinam, cui miscuit pulveris paulum, quem ex lapide molari contrito fecit. Cetera vero genera medicamentis adurenda sunt; aliisque id, quod ex faece vini; myrmecis id, quod ex alumine et sandaraca est, aptissimum. Sed ea, quae circa sunt, foliis contegi debent, ne ipsa quoque exulcerentur; deinde postea lenticula imponi. Tollit thymium etiam ficus in aqua cocta.  At pusulae maxime vernis temporibus oriuntur. Earum plura genera sunt. Nam modo circa totum corpus partemve aspritudo quaedam fit, similes iis pusulis, quae ex urtica vel sudore nascuntur: exanthemata Graeci vocant; eaque modo rubent, modo colorem cutis non excedunt. Nonnumquam plures similes varis oriuntur, nonnumquam maiores pusulae lividae aut pallidae aut nigrae, aut aliter naturali colore mutato; subestque his umor. Ubi eae ruptae sunt, infra quasi exulcerata caro apparet: phlyctaenae Graece nominantur. Fiunt vel ex frigore vel ex igne vel ex medicamentis. Phylacion autem paulo durior pusula est, subalbida, acuta, ex qua ipsa quod exprimitur umidum est. At ex pusulis vero nonnumquam etiam ulcuscula fiunt aut aridiora aut umidiora; et modo tantum cum prurigine, modo etiam cum inflammatione aut dolore; exitque aut pus aut sanies aut utrumque; maximeque id evenit in eminentibus partibus. Pessima pusula est, quae epinyctis vocatur: ea colore vel sublivida vel nigra vel alba esse consuevit. Circa hanc autem vehemens inflammatio est; et cum adaperta est, reperitur intus exulceratio muccosa, colore umori suo similis. Dolor ex ea supra magnitudinem eius est: neque enim ea faba maior est. Atque haec quoque oritur in eminentibus partibus et fere noctu; unde nomen quoque a Graecis ei inpositum est.— In omnium vero pusularum curatione primum est multum ambulare atque exerceri; si quid ista prohibet, gestari. Secundum est cibum minuere, abstinere ab omnibus acribus et extenuantibus: eademque nutrices facere oportet, si lactens puer ita adfectus est. Praeter haec is, qui iam robustus est, si pusulae minutae sunt, desudare in balneo debet, simulque super eas nitrum inspergere oleoque vinum miscere et sic ungui; tum descendere in solium. Si nihil sic proficitur, aut si maius pusularum genus occupavit, imponenda lenticula est, detractaque summa pellicula ad medicamenta lenia transeundum est. Epinyctis post lenticulam recte herba quoque sanguinali vel viridi coriandro curatur. Ulcera ex pusulis facta tollit spuma argenti cum semine feni Graeci mixta, sic ut his invicem rosa atque intubi sucus adiciatur, donec mellis crassitudo ei fiat. Proprie ad eas pusulas, quae infantes male habent, lapidis, quem pyriten vocant, P. yyy VIII cum quinquaginta amaris nucibus miscetur, adiciunturque olei cyathi tres. Sed prius ungui ex cerussa pusulae debent, tum hoc inlini.  Scabies vero durior: cutis rubicunda, ex qua pusulae oriuntur, quaedam umidiores, quaedam sicciores. Exit ex quibusdam sanies, fitque ex his continuata exulcerato pruriens; serpitque in quibusdam cito. Atque in aliis quidem ex toto desinit, in aliis vero certo tempore anni revertitur. Quo asperior est quoque prurit magis, eo difficilius tollitur: itaque eam, quae talis est, agrian id est feram Graeci appellant.— In hoc quoque victus ratio eadem quae supra (15 D) necessaria est: medicamentum autem ad incipientem hanc idoneum est, quod fit ex spodi, croci, aeruginis, singulorum P. yyy I; piperis albi, omphaci, singulorum P. 1; cadmiae P. yyy VIII. At ubi iam exulceratio est, id, quod fit ex sulpuris P. yyy I; cerae P. yyy IIII; picis liquidae hemina; olei sextaris duobus; quae simul incocuntur, dum crassitudo mellis sit. Est etiam quod ad Protarchum auctorem refertur. Habet farinae lupinorum S.I.; nitri cyathos IIIIS. picis liquidae heminam; resinae umidae selibram; aceti cyathos tres. Crocum quoque, Lycium, aerugo, murra, cinis aequis portionibus recte miscentur, et ex passo cocuntur; idque omnem pituitam ubique sustinet. Ac si nihil aliud est, amurca ad tertiam partem decocta vel sulpur pici liquidae mixtum, sicut in pecoribus proposui, hominibus quoque scabie laborantibus opitulantur.  Inpetiginis vero species sunt quattuor. Minime mala est, quae similitudinem scabie repraesentat: nam et rubet et durior est et exulcerata est et roditur. Distat autem ab ea, quod magis exulcerata est et varis similis pusulas habet; videnturque esse in ea quasi bullulae quaedam, ex quibus interpositio tempore squamulae resolvuntur; certioribusque hoc temporibus revertitur. Alterum genus peius est, simile papulae fere, sed asperius rubicundiusque; figuras varias habet; squamulae ex summa cute discedunt; rosio maior est; celerius et latius procedit certioribusque etiamnum quam prior temporibus et fit et desinit: rubrica cognominatur. Tertia etiamnum deterior est: nam et crassior est et durior et magis tumet; in summa cute finditur et vehementius roditur. Ipsa quoque squamosa sed nigra; proceditque et late nec tarde; et minus errat in temporibus, quibus aut oritur aut desinit neque ex toto tollitur: nigrae cognomen est. Quartum genus est, quod curationem omnino non recipit, distans colore: nam subalbidum est et recenti cicatrici simile; squamulasque habet pallidas, quasdam subalbidas, quasdam lenticulae similes, quibus demptis nonnumquam profluit sanguis. Alioqui vero umor eius albidus est, cutis dura atque fissa est; proceditque latius. Haec vero omnia genera maxime oriuntur in pedibus et manibus; atque ungues quoque infestant. Medicamentum non aliud valentius est quam quod ad scabiem quoque pertinere sub auctore Protarcho retuli (28, 16 C). Serapion autem nitri P. yyy II, sulpuris P. yyy IIII excipiebat resina copiosa, eaque utebatur.  Papularum vero duo genera sunt. Alterum est in quo per minimas pusulas cutis exasperatur et rubet leviterque roditur: medium habet pauxillo levius, tarde serpit. Idque vitium maxime rotundum incipit, eademque ratione in orbem procedit. Altera autem est, quam agrian id est feram Graeci appellant; in qua similiter quidem sed magis cutis exasperatur exulceraturque, ac vehementius et roditur et rubet et interdum etiam pilos remittit. Minus rotunda est, difficilius sanescit: nisi sublata est, in inpetiginem vertitur. Sed levis papula etiam, si ieiuna saliva cotidie defricatur, sanescit: maior commodissime murali herba tollitur, si sub ea detrita est. Ut vero ad composita medicamenta veniamus, idem illud Protarchi (28, 17 C) tanto valentius in his est, quanto minus in his viti est. Alterum ad idem Myronis: nitri rubri, turis, singulorum P. 1; cantharidum purgatarum P. II; sulpuris ignem non experti tantundem; resinae terebenthinae liquidae P. XX; farinae loli S. III; gitti cyathos IIIS.; picis crudae S.I.  Vitiligo quoque quamvis per se nullum periculum adfert, tamen et foeda est et ex malo corporis habitu fit. Eius tres species sunt. Alphos vocatur, ubi color albus est, fere subasper, et non continuus, ut quaedam quasi guttae dispersae esse videantur. Interdum etiam latius et cum quibusdam intermissionibus serpit. Melas colore ab hoc differt, quia niger est et umbrae similis: cetera eadem sunt. Leuce habet quiddam simile alpho, sed magis albida est, et altius descendit, in eaque albi pili sunt et lanugini similes. Omnia haec serpunt, sed in aliis celerius, in aliis tardius. Alphos et melas in quibusdam variis temporibus et oriuntur et desinunt: leuce quem occupavit, non facile dimittit. Priora curationem non difficillimam recipiunt, ultimum vix umquam sanescit; ac si quid ei vitio demptum est, tamen non ex toto sanus color redditur. Utrum autem aliquod horum sanabile sit, an non sit, experimento facile colligitur. Incidi enim cutis debet aut acu pungi: si sanguis exit, quod fere fit in duobus prioribus, remedio locus est; si umor albidus, sanari non potest; itaque ab hoc quidem abstinendum est. Super id vero, quod curationem recipiti, inponenda lenticula mixta cum sulpure et ture, sic ut ea contrita ex aceto sint. Aliud ad idem, quod ad Irenaeum auctorem refertur: alcyonium, nitrum, cuminum, fici folia arida paribus portionibus contunduntur adiecto aceto. His in sole vitiligo perunguitur, deinde non ita multo post, ne nimis erodatur, eluitur. Proprie quidam Myrone auctore eos, quos alphox vocari dixi, hoc medicamento perungunt: sulpur is P. =-; aluminis scissilis P. =; nitri P. ==; murti aridae contritae acetabulum miscent; deinde in balneo super vitiliginem inspergunt farinam ex faba, tum haec inducunt. Ii vero, quos melanas vocari dixi, curantur, cum simul contrita sunt alcyoneum, tus, hordeum, faba; eaque sine oleo in balineo ante sudorem insperguntur; tum genus id vitiliginis defricatur.


==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f100r.js <==
[[["chosaroshol",1,1,["f100r"]],["sochorcfhy",1,1,["f100r"]],["otear",4,4,["f72v1","f100r","f112r"]],["chofary",1,1,["f100r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["char",72,51,["f45r","f106r","f1v"]],["daiindy",3,2,["f100r","f105r"]],["osaro",1,1,["f100r"]],["chalsain",1,1,["f100r"]],["soity",1,1,["f100r"]],["sosam",1,1,["f100r"]],["dakocth",1,1,["f100r"]],["sofal",1,1,["f100r"]],["pcheol",11,9,["f100r","f113v","f106r"]],["sheod",11,11,["f111r","f7v","f66r"]],["qocpheeckhy",1,1,["f100r"]],["shodol",3,3,["f100r","f51v","f96r"]],["cthdaoto",1,1,["f100r"]],["ch",5,5,["f100r","f108r","f76r"]],["qeos",1,1,["f100r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chcthso",1,1,["f100r"]],["s",244,125,["f1r","f46r","f67r2"]],["dsheor",3,3,["f100r","f22r","f17r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["ykeeodain",1,1,["f100r"]],["sorary",1,1,["f100r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["deeamshol",1,1,["f100r"]],["shor",97,66,["f45r","f46r","f15r"]],["chkeey",13,12,["f111r","f7v","f100r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["qoteold",1,1,["f100r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["so",5,5,["f111r","f47r","f100r"]],["raiin",75,38,["f100r","f76r","f106r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["ykecho",2,2,["f67r2","f100r"]],["dcheor",4,4,["f100r","f99r","f115r"]],["shol",187,102,["f46r","f1r","f78v"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["chor",220,113,["f1r","f45v","f89r1"]],["chol",397,151,["f1r","f45r","f46r"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["dorean",1,1,["f100r"]],["okeeos",6,6,["f100r","f31v","f69v"]],["shockhey",3,3,["f102r1","f89v1","f100r"]],["orol",15,13,["f68v3","f100r","f80r"]],["olcheom",1,1,["f100r"]],["okols",2,2,["f89v2","f100r"]],["oteol",42,38,["f1r","f100r","f43r"]],["folshody",1,1,["f100r"]],["fchodycheol",1,1,["f100r"]],["cphol",15,13,["f100r","f17v","f13v"]],["qotees",4,4,["f111r","f100r","f76v"]],["shey",283,99,["f46r","f1r","f45r"]],["oreso",1,1,["f100r"]],["alcfhy",1,1,["f100r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["qockhol",7,7,["f88v","f101v2","f100r"]],["sho",130,79,["f1r","f15r","f45v"]],["keey",45,38,["f1r","f67r1","f100r"]],["cckhhy",1,1,["f100r"]],["ykeeam",1,1,["f100r"]],["saiichor",1,1,["f100r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qockhody",1,1,["f100r"]],["odeor",1,1,["f100r"]],["yksheey",1,1,["f100r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["sai",1,1,["f100r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qkeeody",1,1,["f100r"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["cheky",65,50,["f55v","f80r","f31r"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["yaiin",6,6,["f86v6","f40r","f114v"]],["chekeey",6,6,["f67r1","f66r","f100r"]],["cholody",5,5,["f100r","f39v","f20r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["olchor",3,2,["f101v2","f100r"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["cheols",3,3,["f100r","f71v","f99v"]],["al",260,82,["f89v2","f67r1","f55v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chckheody",2,2,["f100r","f41r"]],["otolchey",2,2,["f100r","f20r"]]],[[0,81,12,75,27],[1,165,3,69,33],[2,261,0,39,24],[3,390,21,54,36],[4,465,27,30,21],[5,492,30,30,18],[6,543,30,54,36],[7,33,162,3,21],[8,138,270,60,24],[9,228,261,36,30],[10,357,255,42,15],[11,465,249,51,21],[12,555,117,60,30],[13,42,324,57,39],[14,102,339,42,24],[15,150,333,87,33],[16,249,342,42,24],[17,300,324,69,39],[18,378,351,18,12],[19,396,342,30,27],[20,429,339,45,30],[21,483,339,60,27],[22,549,345,12,18],[23,54,363,42,21],[24,105,363,36,21],[25,144,363,48,21],[26,201,363,39,24],[27,249,363,69,21],[28,324,363,54,27],[29,381,366,39,15],[29,429,366,45,15],[30,483,366,81,18],[31,57,384,36,21],[32,99,381,45,27],[33,150,381,51,24],[34,207,384,60,27],[35,270,381,72,27],[36,348,381,51,27],[37,402,384,15,18],[38,420,384,42,18],[39,471,381,33,27],[40,513,381,51,24],[41,57,405,45,21],[42,108,405,30,27],[43,141,402,63,27],[44,216,408,36,18],[45,258,411,36,18],[46,297,405,69,27],[47,375,405,42,18],[48,135,528,48,27],[49,183,429,51,30],[50,195,531,36,27],[51,351,525,51,27],[52,447,513,42,27],[53,435,405,39,30],[54,48,615,75,39],[45,132,636,36,18],[29,168,630,39,21],[55,210,624,99,30],[56,312,618,57,36],[57,372,621,51,30],[58,429,624,36,24],[59,474,621,42,24],[60,519,612,48,33],[61,48,651,45,24],[45,96,663,30,15],[56,129,651,39,27],[42,174,654,33,24],[42,213,654,36,21],[62,258,651,57,24],[44,321,654,36,18],[45,363,657,36,15],[63,402,648,27,21],[64,432,645,30,27],[65,471,645,48,27],[66,525,642,51,21],[67,48,672,69,21],[68,123,675,42,21],[69,171,669,72,30],[70,255,672,39,21],[71,297,669,66,30],[45,369,675,33,15],[72,405,666,42,27],[73,456,669,30,18],[74,492,669,42,18],[38,537,660,39,21],[68,57,690,42,21],[75,105,690,57,21],[45,171,699,33,18],[29,210,696,39,18],[76,255,690,48,24],[77,309,696,54,18],[78,372,687,36,21],[74,420,690,36,21],[79,465,684,60,24],[80,528,681,48,21],[81,48,708,51,33],[82,111,708,48,33],[45,171,717,33,18],[83,210,711,60,24],[84,282,705,33,24],[85,318,708,54,27],[36,381,702,57,33],[86,447,699,45,30],[87,498,699,51,24],[88,549,705,21,15],[45,60,735,33,21],[74,99,738,39,18],[89,144,741,24,9],[90,174,729,69,24],[91,261,726,66,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f100v.js <==
[[["tolchd",1,1,["f100v"]],["chols",3,3,["f5v","f115r","f100v"]],["opchor",6,6,["f86v6","f15v","f106r"]],["rolsy",1,1,["f100v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["eesos",1,1,["f100v"]],["ykchochdy",1,1,["f100v"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["dalsy",1,1,["f100v"]],["okcheor",2,2,["f93r","f100v"]],["ytchol",6,6,["f28r","f86v3","f44r"]],["dykchal",1,1,["f100v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["cthoral",1,1,["f100v"]],["cthdeecthy",1,1,["f100v"]],["sheocphy",2,2,["f113r","f100v"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["ckhoor",1,1,["f100v"]],["ar",352,108,["f67r2","f46r","f1r"]],["chor",220,113,["f1r","f45v","f89r1"]],["oteey",140,66,["f1r","f67r1","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokomo",1,1,["f100v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qoolkeey",1,1,["f100v"]],["chol",397,151,["f1r","f45r","f46r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["chotols",3,3,["f93r","f100v","f6r"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["chey",344,118,["f46r","f1r","f46v"]],["eeoseeos",1,1,["f100v"]],["sheeo",8,8,["f108v","f105v","f113r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["ches",36,29,["f46r","f76r","f80v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["chockhey",5,5,["f108r","f51v","f100v"]],["cholkcheol",1,1,["f100v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chotor",4,3,["f42r","f100v","f56v"]],["chso",2,2,["f67v1","f100v"]],["solcthy",1,1,["f100v"]],["tocheo",2,2,["f89v1","f100v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["odaidy",1,1,["f100v"]],["ckhod",1,1,["f100v"]],["sh",15,14,["f1r","f68v1","f77r"]],["chod",9,9,["f89v2","f14r","f53r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sain",68,40,["f89v1","f76r","f106r"]],["cheokeos",1,1,["f100v"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["chocthey",6,6,["f88v","f114v","f30v"]],["kchody",6,6,["f66r","f31v","f54v"]],["chockhhor",1,1,["f100v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["dan",20,16,["f1r","f89v1","f2r"]],["ycheoky",3,3,["f51v","f41r","f100v"]],["shokeesy",1,1,["f100v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chokeol",5,5,["f108v","f113r","f72r1"]],["soraloaly",1,1,["f100v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chockhar",2,2,["f100v","f104r"]],["soral",3,3,["f77r","f107v","f100v"]],["okor",34,32,["f89v2","f15r","f3v"]],["choy",13,13,["f47r","f101v2","f17v"]],["ly",14,12,["f75r","f81r","f80r"]],["araroy",1,1,["f100v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["cheeeal",1,1,["f100v"]],["cheokeol",2,2,["f113r","f100v"]],["orey",1,1,["f100v"]],["cheky",65,50,["f55v","f80r","f31r"]],["chory",12,11,["f99r","f8v","f73v"]]],[[0,135,177,57,24],[1,291,144,48,24],[2,402,129,51,30],[3,492,135,45,30],[4,60,351,24,21],[5,87,345,42,24],[6,192,342,78,33],[7,342,342,60,36],[8,483,336,45,21],[9,609,321,27,24],[10,96,609,63,24],[11,273,594,60,36],[12,420,594,66,42],[13,567,600,30,21],[14,600,594,36,27],[15,57,663,66,54],[16,138,681,69,36],[17,216,693,69,30],[18,300,687,57,33],[19,363,696,24,27],[20,390,699,39,24],[21,441,693,48,30],[22,495,699,45,18],[23,546,693,54,27],[24,60,714,30,21],[25,96,720,39,24],[26,147,714,42,21],[27,192,726,18,15],[28,219,729,42,15],[29,276,717,81,33],[30,369,726,36,18],[25,408,729,39,15],[31,462,720,60,21],[32,537,717,66,24],[33,63,729,51,30],[30,126,744,42,15],[34,171,750,33,12],[35,222,747,75,21],[36,306,747,42,21],[37,366,741,51,30],[38,423,741,36,24],[39,477,735,51,30],[37,540,738,48,24],[40,588,741,15,21],[41,66,756,72,24],[42,150,759,90,30],[31,252,765,63,24],[43,333,762,42,27],[30,384,771,39,18],[44,438,756,57,30],[45,495,762,36,24],[46,543,759,60,27],[47,63,777,63,27],[4,138,783,42,21],[48,189,795,36,12],[49,237,786,57,21],[50,300,786,63,21],[51,378,783,51,21],[52,435,783,21,21],[53,462,783,36,21],[31,507,780,60,24],[54,576,783,27,24],[55,66,804,42,21],[56,117,801,72,21],[57,201,804,69,24],[58,279,804,69,21],[59,366,804,57,24],[60,435,798,81,27],[61,525,801,60,30],[62,588,804,18,18],[63,72,819,66,33],[64,144,819,72,24],[65,228,822,57,27],[66,300,822,63,24],[67,369,825,96,21],[68,474,822,45,21],[27,525,828,27,15],[69,558,816,57,27],[70,69,849,51,21],[71,129,843,39,24],[27,174,849,18,24],[72,198,852,39,18],[73,243,855,30,27],[74,282,843,66,39],[75,366,840,42,24],[76,414,849,66,24],[77,489,840,75,30],[78,570,843,33,18],[22,72,870,45,18],[79,126,864,45,39],[80,180,867,48,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f102r1.js <==
[[["dordod",1,1,["f102r1"]],["orolaly",1,1,["f102r1"]],["dardsh",1,1,["f102r1"]],["otodeeodor",1,1,["f102r1"]],["polaiin",8,5,["f102r1","f108v","f113v"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["loiiin",2,2,["f102r1","f89r2"]],["oteeor",4,4,["f102r1","f72r3","f58r"]],["cpheodar",1,1,["f102r1"]],["sholdaiin",1,1,["f102r1"]],["dsheody",2,2,["f102r1","f86v3"]],["okeeoy",2,2,["f102r1","f72r3"]],["kody",7,7,["f29r","f102r1","f66r"]],["chkeeody",1,1,["f102r1"]],["daraiiin",1,1,["f102r1"]],["ctheoly",1,1,["f102r1"]],["qokcheo",3,3,["f102r1","f47r","f17v"]],["lolain",2,2,["f102r1","f103v"]],["ytol",12,12,["f102r1","f43r","f15r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["she",25,24,["f1r","f46r","f102r1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["orain",27,20,["f111r","f102r1","f81r"]],["oraroekeol",1,1,["f102r1"]],["chol",397,151,["f1r","f45r","f46r"]],["ekey",2,2,["f102r1","f68r2"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dain",211,100,["f45r","f1r","f67r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["okodaiin",2,2,["f24v","f102r1"]],["pshodaiin",2,2,["f102r1","f106r"]],["qoorar",1,1,["f102r1"]],["chopy",3,3,["f102r1","f20r","f8r"]],["chofol",1,1,["f102r1"]],["oteol",42,38,["f1r","f100r","f43r"]],["doly",3,3,["f102r1","f69r","f89r2"]],["orsheoldy",1,1,["f102r1"]],["qokeol",52,35,["f100r","f48r","f106r"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["lshody",1,1,["f102r1"]],["keodal",1,1,["f102r1"]],["qokshdy",4,4,["f102r1","f75r","f103v"]],["sy",36,32,["f15r","f17v","f45v"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["doleodaiin",1,1,["f102r1"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["sol",75,49,["f67r1","f89v1","f15r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qokeodol",1,1,["f102r1"]],["shockhey",3,3,["f102r1","f89v1","f100r"]],["oleeol",2,2,["f41v","f102r1"]],["teesody",1,1,["f102r1"]],["qoeol",5,5,["f102r2","f89v2","f102r1"]],["olcheor",3,3,["f102r1","f107r","f102v1"]],["qokey",107,49,["f89v1","f45v","f80r"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["sheo",47,39,["f1r","f80r","f106r"]],["folcfhhy",1,1,["f102r1"]],["doeey",1,1,["f102r1"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["daor",1,1,["f102r1"]],["shey",283,99,["f46r","f1r","f45r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["oeeaiin",1,1,["f102r1"]],["or",366,130,["f45r","f1r","f67r2"]],["dykeor",1,1,["f102r1"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["dor",73,54,["f1r","f45r","f89v1"]],["os",29,28,["f67r2","f1r","f89v1"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["kam",9,9,["f102r1","f70r2","f39v"]],["ddor",2,2,["f102r1","f19v"]],["chordom",1,1,["f102r1"]],["soraiin",7,5,["f102r1","f116r","f106r"]],["dy",271,137,["f45r","f46r","f67r2"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["doeoeas",1,1,["f102r1"]],["saral",6,6,["f67r2","f102r1","f69v"]],["ydar",2,2,["f102r1","f101r1"]],["arody",13,12,["f88v","f102r1","f86v6"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["sody",5,5,["f102r1","f14r","f20r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["oly",57,35,["f67r2","f48v","f15r"]]],[[0,6,99,45,18],[1,9,336,51,30],[2,15,570,63,30],[3,282,54,84,27],[4,54,162,63,45],[5,129,186,60,27],[6,201,189,60,30],[7,276,195,57,21],[8,342,183,57,33],[9,408,192,90,24],[10,504,192,90,33],[11,57,204,63,18],[12,132,207,57,24],[13,192,207,42,30],[14,240,210,78,24],[15,324,216,69,21],[16,399,213,66,30],[17,471,213,63,27],[18,534,222,60,18],[19,54,219,42,30],[20,96,222,42,21],[21,141,228,33,18],[22,183,234,57,15],[23,246,231,57,18],[24,315,234,105,24],[25,429,243,36,18],[26,465,237,39,33],[27,507,237,57,24],[28,567,237,39,18],[29,57,243,48,21],[30,108,240,60,30],[31,174,249,45,30],[32,228,246,81,21],[33,75,393,87,36],[34,168,411,63,24],[35,237,405,48,30],[36,321,405,63,33],[29,390,414,45,21],[37,441,408,51,27],[6,501,408,60,30],[38,567,417,39,24],[29,69,429,42,18],[39,114,429,81,24],[40,204,429,66,30],[41,306,435,69,24],[42,384,435,57,27],[43,444,432,60,30],[44,513,435,72,24],[45,588,438,21,27],[46,69,453,57,18],[47,132,447,57,21],[25,201,456,42,15],[25,252,459,36,18],[30,294,456,60,24],[48,369,462,30,18],[49,408,459,93,18],[48,513,459,33,30],[50,552,456,60,30],[51,72,468,45,21],[52,117,465,63,42],[53,195,468,33,27],[54,231,468,45,33],[55,291,474,63,33],[56,363,474,90,33],[57,462,471,75,39],[58,552,483,54,18],[59,75,486,75,39],[60,156,510,57,21],[61,222,504,66,27],[62,297,501,51,30],[63,372,504,66,24],[40,450,507,66,33],[64,522,513,39,24],[65,558,504,78,39],[66,87,528,39,27],[67,129,522,42,33],[68,180,525,54,30],[69,240,528,45,21],[70,288,528,42,33],[6,339,525,72,30],[71,423,528,42,33],[72,471,534,39,21],[73,516,537,39,21],[74,561,540,66,18],[75,87,552,24,21],[25,117,555,39,24],[29,159,552,48,21],[76,222,546,72,27],[54,312,552,48,21],[77,372,552,78,24],[78,462,552,30,24],[79,498,552,27,21],[80,531,555,51,27],[81,585,555,42,27],[82,87,573,39,21],[83,132,573,69,21],[84,219,570,72,21],[80,306,567,48,30],[85,357,576,18,24],[86,387,573,48,21],[87,444,576,72,18],[88,525,576,57,21],[78,585,579,33,18],[89,90,591,45,36],[90,135,594,54,27],[91,222,591,69,24],[92,300,591,39,27],[93,357,588,60,30],[94,420,597,30,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f102r2.js <==
[[["lsais",1,1,["f102r2"]],["amg",2,2,["f102r2","f34r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cfhey",2,2,["f102r2","f67v2"]],["por",8,7,["f102r2","f79v","f113r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chefoly",1,1,["f102r2"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["olsho",3,3,["f102r2","f9r","f104v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["oldam",6,6,["f102r2","f22r","f54r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ckheeol",1,1,["f102r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dor",73,54,["f1r","f45r","f89v1"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cheodor",2,2,["f102r2","f87r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["airam",1,1,["f102r2"]],["tor",23,21,["f102r2","f89v1","f47r"]],["sheo",47,39,["f1r","f80r","f106r"]],["or",366,130,["f45r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["qoos",3,3,["f102r2","f29r","f7r"]],["yteor",3,3,["f102r2","f96v","f58r"]],["chol",397,151,["f1r","f45r","f46r"]],["choky",39,34,["f46r","f89v1","f65v"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["oteod",3,3,["f102r2","f72v1","f43v"]],["sossy",1,1,["f102r2"]],["kolor",1,1,["f102r2"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["shey",283,99,["f46r","f1r","f45r"]],["opolkod",1,1,["f102r2"]],["odain",18,15,["f102r2","f43r","f106r"]],["qoeol",5,5,["f102r2","f89v2","f102r1"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["sheoy",4,4,["f102r2","f68v2","f20v"]],["qoochey",1,1,["f102r2"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["seeey",2,2,["f102r2","f68v3"]],["skekyd",1,1,["f102r2"]],["shockhy",5,5,["f102r2","f28r","f106v"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["eeey",1,1,["f102r2"]],["dol",117,72,["f89v2","f67r1","f45v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["doaiin",3,3,["f102r2","f108v","f13r"]],["qkeeey",1,1,["f102r2"]],["cthey",51,43,["f89v2","f1r","f45r"]],["kockhas",1,1,["f102r2"]],["okor",34,32,["f89v2","f15r","f3v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["okey",64,42,["f67r2","f65v","f46v"]],["cthchy",2,2,["f102r2","f90v1"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["olockhy",1,1,["f102r2"]],["cheody",89,54,["f89v1","f65v","f106r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["dcthody",1,1,["f102r2"]],["soeees",1,1,["f102r2"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["soefchocphy",1,1,["f102r2"]],["ykeockhey",1,1,["f102r2"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["desey",1,1,["f102r2"]],["qyoeey",1,1,["f102r2"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["cheky",65,50,["f55v","f80r","f31r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["oky",102,78,["f1r","f45r","f45v"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["qkeody",2,2,["f102r2","f90v2"]],["ody",46,37,["f43r","f65v","f48r"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["ydeeal",1,1,["f102r2"]],["qkeeod",1,1,["f102r2"]],["olchey",29,23,["f102r2","f75r","f80r"]],["dedloy",1,1,["f102r2"]],["osal",4,4,["f102r2","f112v","f58r"]],["ralr",1,1,["f102r2"]],["koldarod",1,1,["f102r2"]],["odalydary",1,1,["f102r2"]]],[[0,63,171,48,33],[1,117,177,39,27],[2,159,186,42,15],[3,216,165,42,39],[4,264,168,36,36],[5,300,183,39,18],[6,351,168,57,39],[7,66,195,51,24],[8,126,198,60,18],[9,201,201,51,21],[10,270,201,51,24],[8,327,207,54,18],[11,393,201,51,21],[12,66,216,48,24],[13,120,213,63,30],[14,195,225,18,15],[15,216,222,30,18],[16,255,219,39,27],[17,300,222,60,24],[18,369,222,33,21],[19,411,219,60,21],[20,63,237,39,24],[21,108,237,39,24],[22,162,240,21,21],[23,189,252,42,12],[24,243,243,48,27],[25,297,240,57,27],[26,360,249,42,21],[27,408,237,51,27],[12,66,261,51,21],[28,129,255,54,36],[29,195,261,66,24],[30,279,261,51,30],[15,336,267,33,21],[31,375,261,63,24],[32,444,255,57,27],[33,507,258,57,30],[34,78,387,54,42],[8,147,408,57,21],[35,216,393,39,33],[36,261,399,45,36],[37,303,393,75,33],[38,393,399,51,21],[21,456,393,45,27],[39,507,408,60,18],[36,570,408,12,15],[15,78,429,21,21],[40,105,429,39,18],[41,153,423,63,27],[42,222,423,66,30],[43,300,423,48,30],[44,354,429,75,27],[45,441,417,60,27],[46,504,423,45,27],[47,552,423,42,24],[48,75,447,78,21],[49,168,447,69,21],[50,249,447,33,24],[51,291,456,33,21],[52,333,450,33,18],[53,372,450,54,18],[54,426,447,66,21],[55,501,447,69,24],[56,570,453,18,18],[57,78,465,63,21],[58,147,465,39,21],[59,198,465,42,24],[60,249,465,45,21],[61,303,465,60,24],[52,372,468,33,21],[14,408,471,21,21],[62,432,468,54,21],[63,492,468,39,21],[52,540,474,33,18],[64,570,480,15,21],[65,75,483,54,33],[66,138,483,78,33],[60,228,480,51,30],[67,288,486,60,27],[68,351,486,45,18],[52,399,486,30,21],[69,435,483,51,33],[41,492,486,57,24],[70,75,513,45,54],[71,126,513,72,54],[70,207,528,51,39],[72,258,534,57,30],[73,330,528,66,33],[61,405,534,66,30],[74,486,534,63,39],[75,558,531,57,39],[76,78,564,90,24],[63,177,561,39,30],[77,219,564,60,24],[78,279,561,45,27],[79,336,558,51,33],[80,396,561,42,30],[81,450,570,72,24],[52,528,570,30,24],[82,564,570,24,24],[83,585,567,30,27],[16,78,582,42,30],[36,123,588,42,24],[49,180,585,72,24],[52,267,588,30,24],[36,309,585,39,24],[52,363,588,33,21],[84,402,588,45,24],[10,459,591,60,24],[12,528,594,45,21],[85,573,591,18,21],[85,588,591,18,33],[86,72,609,63,21],[30,144,606,51,21],[30,204,606,54,21],[87,261,612,51,21],[78,315,606,42,24],[88,366,606,63,24],[79,438,612,54,24],[89,504,615,30,24],[90,537,615,42,24],[91,582,621,24,21],[59,81,627,48,27],[92,135,624,48,30],[93,192,630,45,18],[94,243,630,60,36],[67,315,627,57,33],[95,384,627,66,30],[96,453,636,63,24],[97,156,657,42,30],[98,195,657,30,30],[99,222,657,30,30],[100,186,684,72,33],[101,498,705,78,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f102v1.js <==
[[["ker",1,1,["f102v1"]],["ron",1,1,["f102v1"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["okeody",37,31,["f67r1","f65v","f55v"]],["doiisaly",1,1,["f102v1"]],["ypory",1,1,["f102v1"]],["opchytcy",1,1,["f102v1"]],["poaiin",1,1,["f102v1"]],["ockhey",7,7,["f71r","f107r","f83r"]],["pchol",8,8,["f99r","f116r","f103v"]],["doiin",19,18,["f111r","f67r2","f45v"]],["shey",283,99,["f46r","f1r","f45r"]],["shockhsy",1,1,["f102v1"]],["sheo",47,39,["f1r","f80r","f106r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["daisn",1,1,["f102v1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chey",344,118,["f46r","f1r","f46v"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["qokey",107,49,["f89v1","f45v","f80r"]],["choky",39,34,["f46r","f89v1","f65v"]],["teody",8,7,["f1r","f72v3","f116r"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["qokeol",52,35,["f100r","f48r","f106r"]],["sheky",36,27,["f46r","f1r","f80r"]],["qockheor",1,1,["f102v1"]],["os",29,28,["f67r2","f1r","f89v1"]],["cheo",65,42,["f89v2","f17v","f106r"]],["rchol",1,1,["f102v1"]],["qoteor",5,5,["f114v","f69v","f103v"]],["dar",319,139,["f46r","f45r","f1r"]],["kochor",1,1,["f102v1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["choraiin",5,5,["f72v2","f10v","f4r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["kor",26,22,["f1r","f47r","f48v"]],["dy",271,137,["f45r","f46r","f67r2"]],["sol",75,49,["f67r1","f89v1","f15r"]],["chol",397,151,["f1r","f45r","f46r"]],["qooiin",1,1,["f102v1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["kolcheey",1,1,["f102v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cheody",89,54,["f89v1","f65v","f106r"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["doiir",8,8,["f89v2","f24v","f69v"]],["shekcheor",1,1,["f102v1"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["pchodaiin",5,5,["f14r","f20r","f47v"]],["toiin",2,2,["f9r","f102v1"]],["qkol",2,2,["f89r1","f102v1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["saiim",1,1,["f102v1"]],["chor",220,113,["f1r","f45v","f89r1"]],["oteol",42,38,["f1r","f100r","f43r"]],["aikheky",1,1,["f102v1"]],["ypcholdy",1,1,["f102v1"]],["loralody",1,1,["f102v1"]],["opchdard",1,1,["f102v1"]],["fodaiin",1,1,["f102v1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["or",366,130,["f45r","f1r","f67r2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["orockhey",1,1,["f102v1"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qoeeol",2,2,["f104v","f102v1"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qoeteey",1,1,["f102v1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["dom",7,7,["f15r","f90r2","f54r"]],["qoeeody",3,3,["f105r","f114r","f102v1"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["deody",1,1,["f102v1"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["sam",10,9,["f70r1","f68v3","f103r"]],["ykchody",4,4,["f53r","f52v","f37r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["qokeos",5,5,["f90r1","f66v","f102v1"]],["qool",5,5,["f114v","f68r2","f76r"]],["chsea",1,1,["f102v1"]],["oteody",39,28,["f48v","f106v","f104r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["ksheody",5,5,["f9v","f54r","f106v"]],["sho",130,79,["f1r","f15r","f45v"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["olcheor",3,3,["f102r1","f107r","f102v1"]],["odain",18,15,["f102r2","f43r","f106r"]],["okchoda",2,2,["f68r3","f102v1"]],["ysaiin",4,4,["f93r","f87r","f102v1"]],["qoor",8,7,["f46r","f89v1","f101v2"]]],[[0,15,234,33,21],[1,48,231,27,21],[2,72,132,45,30],[3,225,90,42,24],[4,336,90,60,27],[5,465,66,36,33],[6,582,69,54,30],[7,93,303,60,33],[8,165,306,60,39],[9,231,291,48,42],[10,282,312,42,18],[11,330,303,39,30],[12,375,303,78,27],[13,465,300,33,24],[14,498,294,39,27],[15,543,291,54,27],[16,99,336,45,21],[17,153,342,18,15],[18,174,342,39,18],[19,228,330,57,27],[20,294,327,63,27],[21,369,327,60,21],[22,441,321,51,24],[23,501,318,51,24],[24,561,315,33,27],[25,93,357,48,24],[26,150,354,54,30],[27,213,354,57,30],[28,276,351,42,27],[29,327,345,66,27],[30,396,348,18,18],[31,414,348,48,18],[32,462,348,36,18],[33,507,336,54,30],[34,567,339,24,21],[35,99,381,51,24],[17,159,387,21,18],[36,186,381,54,21],[37,249,375,78,18],[38,339,372,48,24],[39,399,363,48,27],[40,459,363,30,21],[11,492,363,33,27],[23,531,354,48,30],[41,579,363,15,18],[42,96,405,33,24],[43,132,405,36,24],[44,174,399,54,24],[45,237,390,48,27],[46,294,396,42,18],[18,342,399,39,15],[47,390,387,75,21],[48,474,387,42,18],[49,522,384,54,21],[41,576,387,18,21],[50,102,426,57,24],[46,168,426,39,21],[51,216,417,39,21],[52,267,411,81,24],[53,357,411,39,21],[22,402,405,48,27],[54,456,411,51,27],[55,510,402,72,30],[56,99,447,42,24],[17,153,447,18,24],[48,180,441,45,18],[57,237,429,39,36],[46,285,438,42,15],[48,333,432,45,21],[58,387,429,54,27],[59,453,432,48,18],[38,510,435,42,15],[60,555,423,39,24],[61,105,462,42,24],[22,156,456,45,27],[54,210,453,48,27],[62,267,450,51,27],[63,327,447,60,27],[64,231,525,63,36],[65,351,531,75,30],[66,444,516,66,30],[67,123,651,78,30],[68,213,648,39,30],[69,264,654,21,24],[70,297,657,51,27],[71,360,645,54,30],[72,423,642,63,30],[73,519,633,66,30],[74,588,630,27,30],[75,120,678,48,21],[11,174,681,42,21],[76,225,678,63,30],[77,303,690,54,15],[78,363,672,69,27],[79,441,669,51,24],[80,495,660,63,30],[81,567,657,33,30],[82,600,657,24,21],[83,120,699,72,21],[84,207,708,51,15],[3,270,696,63,24],[85,345,699,51,24],[86,405,690,51,24],[31,468,699,33,15],[10,501,687,45,21],[49,555,684,42,18],[87,600,675,24,24],[88,126,717,66,30],[89,207,720,75,21],[90,294,714,63,27],[46,369,720,48,15],[91,426,714,45,27],[92,480,708,48,21],[93,537,699,48,27],[94,591,696,27,24],[95,129,744,63,30],[96,204,744,33,21],[23,243,738,51,33],[79,306,738,54,27],[97,369,732,69,30],[98,447,726,66,33],[99,522,726,48,21],[100,579,717,42,24],[101,120,771,69,42],[54,198,762,51,33],[102,258,759,51,33],[46,315,765,51,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f102v2.js <==
[[["porshols",1,1,["f102v2"]],["soe",1,1,["f102v2"]],["dy",271,137,["f45r","f46r","f67r2"]],["otolky",1,1,["f102v2"]],["oror",5,5,["f112v","f113v","f106r"]],["eeor",4,4,["f3v","f31v","f24r"]],["sachy",1,1,["f102v2"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["otol",86,69,["f89v2","f1r","f55v"]],["otory",4,4,["f88v","f68r3","f79r"]],["ok",7,7,["f48v","f72v3","f23r"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okoroeey",1,1,["f102v2"]],["opchy",15,13,["f103r","f20v","f106r"]],["sarol",4,4,["f39v","f112r","f77v"]],["olrodar",1,1,["f102v2"]],["tod",4,4,["f45v","f24r","f56v"]],["podeesho",1,1,["f102v2"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["shkeey",3,3,["f111r","f68v2","f102v2"]],["chekeod",1,1,["f102v2"]],["ocheos",2,2,["f72v1","f102v2"]],["chy",155,101,["f1r","f46r","f67r2"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["shy",104,70,["f89v2","f46r","f15r"]],["o",82,56,["f1r","f67r1","f89r2"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["qoeeor",3,3,["f90r2","f103v","f102v2"]],["oeoikhy",1,1,["f102v2"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["or",366,130,["f45r","f1r","f67r2"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["qekeor",1,1,["f102v2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["chockhey",5,5,["f108r","f51v","f100v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["sheeoy",1,1,["f102v2"]],["tody",8,8,["f38v","f86v6","f94v"]],["cheoe",1,1,["f102v2"]],["ycheey",24,20,["f111r","f1r","f17v"]],["s",244,125,["f1r","f46r","f67r2"]],["odeeeey",1,1,["f102v2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["oeees",9,9,["f72v1","f9v","f24r"]],["okear",7,7,["f70v2","f15r","f108v"]],["chey",344,118,["f46r","f1r","f46v"]],["keey",45,38,["f1r","f67r1","f100r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["doin",5,5,["f1r","f76r","f86v4"]],["soiir",1,1,["f102v2"]],["chol",397,151,["f1r","f45r","f46r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["keor",10,10,["f38v","f89v1","f71v"]],["okeody",37,31,["f67r1","f65v","f55v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["oteo",13,13,["f111r","f67r1","f51v"]],["okey",64,42,["f67r2","f65v","f46v"]],["shey",283,99,["f46r","f1r","f45r"]],["aiees",1,1,["f102v2"]],["oreey",1,1,["f102v2"]],["oran",2,2,["f67r2","f102v2"]],["oika",1,1,["f102v2"]],["okeeoraiin",1,1,["f102v2"]],["okockhy",1,1,["f102v2"]],["eddy",1,1,["f102v2"]],["pydaeey",1,1,["f102v2"]],["odey",1,1,["f102v2"]],["pcheody",7,6,["f41v","f99r","f113r"]],["qoekeey",2,2,["f90r2","f102v2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["deeor",2,2,["f101v2","f102v2"]],["oldeey",1,1,["f102v2"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["sheeody",3,3,["f70r2","f93r","f102v2"]],["eeos",1,1,["f102v2"]],["shesee",1,1,["f102v2"]],["oeor",2,2,["f24v","f102v2"]],["ykoear",1,1,["f102v2"]],["chekeey",6,6,["f67r1","f66r","f100r"]],["ykory",1,1,["f102v2"]],["dar",319,139,["f46r","f45r","f1r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["shoy",2,2,["f1r","f102v2"]],["ar",352,108,["f67r2","f46r","f1r"]],["oky",102,78,["f1r","f45r","f45v"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sy",36,32,["f15r","f17v","f45v"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["sho",130,79,["f1r","f15r","f45v"]],["keeeos",1,1,["f102v2"]],["os",29,28,["f67r2","f1r","f89v1"]],["al",260,82,["f89v2","f67r1","f55v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["sheockhey",2,2,["f101r1","f102v2"]],["qokeos",5,5,["f90r1","f66v","f102v1"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["ctheor",6,6,["f96v","f108v","f22r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["ychor",16,15,["f17v","f45v","f44r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["por",8,7,["f102r2","f79v","f113r"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["shekeey",6,5,["f111r","f68v2","f46r"]],["qoky",147,72,["f45r","f15v","f80r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["dain",211,100,["f45r","f1r","f67r2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["tchor",19,17,["f3v","f52v","f16r"]],["kor",26,22,["f1r","f47r","f48v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["okeo",14,12,["f72v2","f69r","f99r"]],["roly",3,3,["f80v","f104r","f102v2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["dor",73,54,["f1r","f45r","f89v1"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["raiin",75,38,["f100r","f76r","f106r"]],["yotaiin",1,1,["f102v2"]],["cheekey",6,6,["f68v3","f112v","f79v"]],["orain",27,20,["f111r","f102r1","f81r"]]],[[0,0,153,54,30],[1,18,276,24,15],[2,42,270,18,18],[3,51,495,42,30],[4,57,72,30,18],[5,123,69,18,18],[6,162,60,36,21],[7,246,45,39,27],[8,369,42,36,33],[9,477,42,42,30],[10,603,18,24,33],[11,99,177,39,21],[12,141,186,45,21],[13,231,186,66,30],[14,333,177,39,33],[15,417,204,48,21],[16,513,222,63,24],[17,606,198,30,21],[18,69,222,72,30],[19,144,225,36,24],[20,189,228,42,21],[21,234,228,54,24],[22,291,222,57,33],[23,351,228,60,24],[24,414,228,63,21],[25,78,249,54,18],[26,135,255,18,12],[27,150,249,39,18],[28,192,249,48,21],[28,249,249,48,21],[29,303,252,27,21],[30,330,258,12,12],[31,81,267,36,15],[32,123,264,30,18],[33,156,264,63,21],[34,228,267,42,15],[35,279,270,24,15],[36,303,270,21,15],[35,327,273,21,15],[37,354,261,54,21],[38,411,267,30,15],[39,75,279,54,27],[40,138,288,12,9],[41,147,276,39,27],[42,192,282,48,18],[43,246,279,57,21],[44,309,279,69,24],[45,384,279,51,24],[46,447,282,21,18],[35,471,282,15,18],[47,489,276,45,18],[48,531,270,39,30],[49,576,279,45,12],[50,78,303,45,15],[51,129,294,9,18],[52,141,297,24,21],[37,174,297,54,18],[53,240,303,39,15],[36,288,297,21,18],[54,309,303,33,12],[55,348,300,42,15],[56,402,294,51,24],[57,462,300,36,15],[58,498,291,33,24],[59,537,294,45,18],[60,585,288,36,21],[61,81,315,33,18],[36,120,315,18,15],[54,141,318,9,9],[53,156,318,39,15],[62,204,312,42,18],[63,255,318,36,15],[64,288,315,42,18],[65,336,312,57,24],[35,402,321,18,12],[66,423,318,36,15],[67,462,312,51,24],[27,519,309,45,21],[68,570,309,33,21],[69,93,330,30,21],[70,132,327,18,21],[71,150,333,30,18],[70,189,324,33,21],[72,231,330,42,15],[73,282,330,48,15],[74,129,453,24,18],[75,162,450,30,30],[76,306,477,72,24],[77,450,477,60,27],[78,591,477,60,21],[79,126,537,39,36],[80,171,549,30,18],[81,201,537,66,33],[82,273,543,57,27],[83,342,543,39,27],[84,387,540,57,27],[64,441,543,39,24],[85,480,537,54,27],[86,540,543,42,18],[87,126,573,30,18],[88,162,564,33,21],[89,204,567,51,21],[90,267,567,33,21],[91,309,567,45,21],[92,357,567,42,18],[93,402,564,54,27],[94,465,561,60,24],[95,534,558,45,24],[96,126,588,15,18],[12,147,582,30,21],[97,186,585,42,18],[28,234,585,45,18],[98,288,585,39,21],[51,333,585,12,15],[99,348,585,21,15],[100,378,579,30,24],[101,420,582,48,18],[35,477,585,21,12],[102,501,582,42,12],[103,549,579,24,18],[104,129,600,30,24],[105,165,600,18,21],[106,204,600,54,21],[12,267,603,45,18],[107,324,600,27,18],[108,351,606,21,12],[68,378,600,36,15],[109,417,600,42,15],[100,468,597,36,15],[110,507,588,48,21],[111,552,588,36,21],[112,129,624,21,21],[71,150,621,27,21],[37,186,621,45,18],[113,240,615,81,27],[114,330,615,57,24],[115,396,612,51,21],[116,456,609,57,24],[70,519,606,36,21],[117,555,606,30,24],[118,132,639,27,21],[119,168,639,39,18],[120,207,636,33,21],[121,243,639,48,18],[122,303,636,60,24],[123,369,633,45,24],[124,414,642,33,12],[125,447,627,45,24],[126,495,624,57,24],[127,552,627,36,18],[37,135,654,24,27],[128,168,663,39,15],[129,213,657,45,18],[112,270,657,30,18],[57,306,663,36,9],[70,354,654,45,24],[70,411,651,45,21],[129,459,648,45,21],[104,510,645,57,24],[130,135,678,24,27],[36,162,675,15,21],[57,183,684,33,15],[131,228,672,30,21],[36,261,675,18,18],[132,294,669,48,24],[133,351,678,51,15],[45,414,669,60,21],[134,486,666,33,21],[135,519,666,36,21],[136,558,660,33,24],[137,138,702,12,24],[128,150,708,33,15],[138,189,696,54,24],[104,255,690,57,27],[70,318,690,36,21],[68,360,690,36,21],[105,405,690,30,21],[139,447,687,48,30],[140,507,684,39,24],[141,549,684,39,21],[142,141,720,36,30],[12,183,714,45,21],[143,240,714,60,24],[144,312,708,51,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f103r.js <==
[[["pchedal",5,4,["f108v","f103r","f105v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["yteechypchy",1,1,["f103r"]],["otey",57,41,["f43r","f76r","f106r"]],["ylshey",1,1,["f103r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qotal",59,36,["f76r","f80r","f82v"]],["shedy",427,73,["f46r","f65v","f46v"]],["yshdal",1,1,["f103r"]],["dain",211,100,["f45r","f1r","f67r2"]],["okol",83,64,["f67r2","f1r","f89v2"]],["dal",253,114,["f67r2","f45r","f1r"]],["dy",271,137,["f45r","f46r","f67r2"]],["shek",11,8,["f73r","f39v","f116r"]],["chcphhdy",1,1,["f103r"]],["daloky",1,1,["f103r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["peshol",1,1,["f103r"]],["chep",4,4,["f29r","f76r","f103r"]],["ar",352,108,["f67r2","f46r","f1r"]],["otchy",48,40,["f76r","f15v","f17r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ok",7,7,["f48v","f72v3","f23r"]],["chedy",501,86,["f46r","f65v","f46v"]],["yshdain",1,1,["f103r"]],["sheek",3,3,["f111r","f65v","f103r"]],["cheoty",5,5,["f86v6","f68v3","f103r"]],["chokal",9,8,["f70r2","f103r","f93r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["or",366,130,["f45r","f1r","f67r2"]],["orol",15,13,["f68v3","f100r","f80r"]],["okain",144,52,["f67r2","f1r","f80r"]],["chal",48,27,["f1r","f76r","f58r"]],["ot",10,8,["f67r1","f69r","f99r"]],["kar",52,39,["f46r","f45r","f43r"]],["chym",1,1,["f103r"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okedy",118,53,["f46v","f80r","f31r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["okey",64,42,["f67r2","f65v","f46v"]],["chdarol",1,1,["f103r"]],["loty",4,3,["f111r","f113v","f103r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["aly",29,25,["f46v","f82v","f104v"]],["pocharal",1,1,["f103r"]],["okedar",6,5,["f108v","f103r","f76v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["sheeky",14,14,["f111r","f75r","f76r"]],["okalor",3,3,["f103r","f78v","f58r"]],["rkar",1,1,["f103r"]],["otan",5,5,["f116r","f80r","f103r"]],["okdy",1,1,["f103r"]],["ocheey",3,3,["f108r","f103r","f79v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokealdy",1,1,["f103r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qot",8,8,["f10v","f53r","f103r"]],["san",3,3,["f103r","f87v","f76v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["sain",68,40,["f89v1","f76r","f106r"]],["chey",344,118,["f46r","f1r","f46v"]],["she",25,24,["f1r","f46r","f102r1"]],["olshedy",23,16,["f75r","f76r","f103r"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["daroal",1,1,["f103r"]],["rain",26,17,["f67r2","f81r","f76r"]],["okechy",6,6,["f70r2","f108r","f103r"]],["qoisol",1,1,["f103r"]],["qotar",63,37,["f43r","f80r","f48r"]],["adchey",1,1,["f103r"]],["ofcho",1,1,["f103r"]],["lteody",1,1,["f103r"]],["oral",10,10,["f96v","f108v","f103r"]],["kechdy",4,4,["f103r","f34r","f104r"]],["lo",15,13,["f75r","f86v6","f103r"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["cheal",30,15,["f111r","f76r","f103r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["shey",283,99,["f46r","f1r","f45r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["lkeor",1,1,["f103r"]],["otain",96,43,["f43r","f76r","f80r"]],["l",58,32,["f45r","f67r1","f65v"]],["ledy",1,1,["f103r"]],["okeedaram",1,1,["f103r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oain",11,10,["f112v","f116r","f103r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["chety",25,25,["f46r","f48v","f43r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["teolshy",1,1,["f103r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["sarain",3,3,["f112v","f103r","f104v"]],["dar",319,139,["f46r","f45r","f1r"]],["lol",44,29,["f48v","f76r","f80r"]],["qorain",4,4,["f76r","f116r","f103r"]],["otoy",3,3,["f70r2","f103r","f42v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["key",14,13,["f111r","f68v3","f47v"]],["daikhyky",1,1,["f103r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["keedy",53,32,["f46r","f76r","f80r"]],["shar",34,29,["f45r","f1r","f3v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otedy",155,55,["f46r","f46v","f80r"]],["podar",3,3,["f95v2","f103r","f107r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qokain",279,46,["f48v","f76r","f80r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["tshdy",4,4,["f46r","f33v","f48r"]],["kasol",1,1,["f103r"]],["shekain",5,5,["f111r","f116r","f95v1"]],["qokeechy",6,6,["f111r","f68v2","f103r"]],["qoky",147,72,["f45r","f15v","f80r"]],["s",244,125,["f1r","f46r","f67r2"]],["eekain",1,1,["f103r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["shol",187,102,["f46r","f1r","f78v"]],["qotey",24,20,["f81r","f76r","f80r"]],["shkain",3,3,["f116r","f103r","f80v"]],["dshol",5,5,["f68r3","f8v","f103r"]],["sholkar",1,1,["f103r"]],["sedaiin",1,1,["f103r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["shefhedy",1,1,["f103r"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["tchey",22,19,["f1r","f46r","f86v3"]],["shky",13,12,["f46r","f65v","f39v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["oty",115,76,["f45r","f46v","f45v"]],["polchedy",6,6,["f108r","f103r","f115r"]],["checthy",28,18,["f111r","f75r","f76r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qokalshedy",1,1,["f103r"]],["oteys",1,1,["f103r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qoy",9,8,["f89v1","f2r","f53r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["oteol",42,38,["f1r","f100r","f43r"]],["okaral",5,5,["f86v6","f116r","f103r"]],["lkldy",1,1,["f103r"]],["lr",12,10,["f111r","f113v","f103r"]],["ychain",3,3,["f15r","f2r","f103r"]],["olor",31,21,["f75r","f101v2","f43r"]],["pcheam",1,1,["f103r"]],["sokedy",1,1,["f103r"]],["dalkar",3,3,["f108r","f103r","f75v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["pchedy",34,28,["f76r","f82v","f78v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["lor",43,31,["f89v2","f76r","f80r"]],["dalshy",1,1,["f103r"]],["shckhody",1,1,["f103r"]],["shdal",4,4,["f86v6","f103r","f112r"]],["chepar",4,4,["f103r","f31r","f66v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["opchy",15,13,["f103r","f20v","f106r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["tchoky",2,2,["f103r","f56r"]],["okeal",12,10,["f111r","f70v1","f108v"]],["qotain",64,31,["f76r","f80r","f80v"]],["oky",102,78,["f1r","f45r","f45v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["kain",48,30,["f76r","f80r","f15v"]],["chedal",24,18,["f103r","f105v","f104v"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["qoodain",1,1,["f103r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["olcheedar",1,1,["f103r"]],["lotos",1,1,["f103r"]],["qokechy",13,11,["f111r","f108r","f7r"]],["lkeeody",6,6,["f111r","f41v","f112v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["lkeol",5,5,["f66r","f94v","f108r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qokaly",18,11,["f66r","f103r","f77r"]],["deshedy",1,1,["f103r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["dalkain",1,1,["f103r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["qokechchy",1,1,["f103r"]],["shokeey",3,3,["f70r2","f47r","f103r"]],["qochey",6,5,["f111r","f86v3","f103r"]],["pcholkchdy",1,1,["f103r"]],["chpchy",4,4,["f86v6","f71v","f103r"]],["oteeykshy",1,1,["f103r"]],["chdaly",3,3,["f112v","f103r","f34r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["eeol",2,2,["f103r","f105r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["shchdy",1,1,["f103r"]],["chty",13,13,["f89v2","f80r","f103r"]],["shety",9,8,["f65v","f116r","f86v5"]],["oraiin",38,29,["f76r","f80r","f9r"]],["chechy",1,1,["f103r"]],["choldy",10,9,["f4v","f89v1","f47r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["qotail",1,1,["f103r"]],["seedy",1,1,["f103r"]],["sheod",11,11,["f111r","f7v","f66r"]],["oshey",7,7,["f67r1","f103r","f81v"]],["cheedalaiin",1,1,["f103r"]],["qokeear",2,2,["f112v","f103r"]],["chain",18,16,["f45r","f42r","f49v"]],["olain",13,10,["f111r","f86v6","f76r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["shedain",11,8,["f111r","f114v","f112v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["lcheg",1,1,["f103r"]],["okool",1,1,["f103r"]],["qokeodair",1,1,["f103r"]],["qokshy",10,10,["f4v","f66r","f23r"]],["chsky",2,2,["f86v5","f103r"]],["shalky",1,1,["f103r"]],["otechedy",1,1,["f103r"]],["lokeedy",3,3,["f111r","f103r","f78r"]],["lokain",1,1,["f103r"]],["lsheey",8,7,["f108v","f103r","f77r"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["shody",55,38,["f1r","f43r","f48v"]],["lotar",1,1,["f103r"]],["otam",47,38,["f48v","f43r","f55v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["sheeey",6,6,["f70r2","f86v5","f103r"]],["oteeal",2,2,["f69v","f103r"]],["shetsho",1,1,["f103r"]],["keeos",4,4,["f103r","f90v1","f113r"]],["tshey",9,8,["f70r1","f114v","f108r"]],["cheolshy",1,1,["f103r"]],["chalal",1,1,["f103r"]],["tar",43,35,["f46v","f80r","f82v"]],["sheal",19,16,["f111r","f80r","f77r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["okeshedy",1,1,["f103r"]],["shokey",5,5,["f70v1","f32v","f103r"]],["odeeey",2,2,["f86v3","f103r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["shedar",7,7,["f95v1","f103r","f77r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["olkeol",7,6,["f66r","f112v","f103r"]],["ltary",2,2,["f103r","f81v"]],["chol",397,151,["f1r","f45r","f46r"]],["keey",45,38,["f1r","f67r1","f100r"]],["chorol",3,3,["f103r","f104v","f56v"]],["laiin",13,11,["f108r","f116r","f103r"]],["chedan",1,1,["f103r"]],["ssheey",2,1,["f103r"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["lchey",45,31,["f76r","f80r","f82v"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["oloraiin",1,1,["f103r"]],["polarar",2,2,["f103r","f76v"]],["qotolaiin",1,1,["f103r"]],["shkchy",2,2,["f103r","f13r"]],["opchealol",1,1,["f103r"]],["kchy",30,26,["f1r","f15r","f31r"]],["sam",10,9,["f70r1","f68v3","f103r"]],["sheed",6,6,["f108v","f116r","f103r"]],["leeesain",1,1,["f103r"]],["lshey",18,13,["f111r","f75r","f76r"]],["qol",151,37,["f89v2","f76r","f55v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chekeey",6,6,["f67r1","f66r","f100r"]],["cheosaiin",1,1,["f103r"]],["qoty",87,55,["f46v","f80r","f106r"]],["chepchy",4,4,["f72v1","f68v3","f103r"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["otalsy",2,2,["f103r","f89r2"]],["sshey",6,6,["f67r2","f75r","f24r"]],["dshey",14,12,["f111r","f25v","f95v1"]],["qoteeey",4,4,["f103r","f112r","f56v"]],["darchedy",2,2,["f103r","f115r"]]],[[0,42,0,51,36],[1,93,15,33,21],[2,132,0,84,30],[3,225,6,33,27],[4,264,15,42,18],[5,315,12,48,24],[6,372,12,42,27],[7,414,18,36,27],[8,453,21,54,24],[9,507,24,33,15],[10,540,24,36,18],[11,582,30,24,18],[12,606,30,18,21],[9,48,36,30,12],[13,78,33,33,18],[14,114,27,54,27],[15,174,30,48,21],[16,228,30,48,24],[17,273,30,45,24],[18,324,33,33,21],[19,351,36,21,21],[20,375,36,39,21],[21,414,42,30,18],[22,444,42,42,27],[23,486,42,36,18],[24,522,48,24,15],[25,549,39,24,21],[26,585,48,36,15],[27,45,48,57,15],[28,108,51,36,15],[29,147,48,48,18],[30,198,51,48,15],[26,249,54,36,15],[31,291,48,42,24],[32,342,54,18,18],[33,363,54,36,21],[34,405,57,39,18],[35,447,66,33,15],[36,480,60,24,18],[37,516,60,27,15],[36,546,60,33,15],[38,582,60,27,12],[39,48,63,48,12],[40,102,63,42,18],[41,150,63,36,21],[42,189,63,42,21],[43,237,66,30,21],[44,270,69,54,18],[45,327,69,36,18],[46,369,72,39,12],[47,405,75,27,15],[48,42,72,66,27],[49,117,78,42,18],[7,162,81,33,18],[50,204,81,39,18],[51,246,84,36,18],[52,288,84,33,18],[53,327,84,39,21],[54,375,84,48,18],[7,423,84,36,21],[55,501,75,42,24],[56,546,75,36,21],[57,582,72,39,24],[58,54,96,42,9],[9,102,93,27,15],[13,138,96,33,15],[59,171,96,42,21],[43,219,96,33,21],[7,255,99,33,18],[60,294,99,60,21],[61,360,102,39,18],[62,402,102,48,18],[63,453,102,27,18],[64,567,96,30,15],[65,597,93,21,24],[66,51,102,33,15],[67,84,111,30,12],[68,120,108,21,15],[69,144,111,48,18],[42,198,111,48,21],[70,255,114,54,18],[71,312,117,42,15],[69,360,117,57,12],[72,54,117,45,18],[43,105,120,30,18],[26,138,126,36,21],[43,180,123,27,18],[73,207,129,33,12],[74,252,126,39,18],[75,297,129,42,18],[76,342,126,45,21],[77,384,129,42,15],[78,432,120,33,21],[79,468,117,51,24],[80,525,126,30,18],[81,555,117,45,24],[82,597,126,18,12],[83,54,129,51,21],[19,108,135,18,15],[84,135,144,36,9],[85,180,138,33,18],[86,222,141,30,18],[87,258,141,45,21],[86,306,144,30,21],[88,339,144,39,18],[89,384,141,39,18],[7,423,141,36,15],[3,465,138,33,21],[90,501,144,9,12],[91,513,141,27,15],[92,543,138,72,18],[93,57,147,36,15],[94,93,153,15,12],[95,114,156,30,9],[96,150,150,36,15],[35,192,156,24,18],[97,225,156,33,18],[98,264,159,39,15],[7,306,162,33,21],[99,348,159,45,18],[7,396,159,36,18],[100,435,153,54,21],[101,498,153,42,15],[102,540,153,63,15],[103,60,162,30,15],[50,87,162,42,21],[89,135,162,45,18],[104,186,171,27,15],[7,213,171,39,24],[34,261,171,42,15],[67,309,177,30,18],[105,345,177,48,15],[86,399,174,30,18],[106,441,171,30,24],[107,471,168,45,27],[108,519,165,24,27],[109,543,165,63,27],[95,60,180,30,12],[86,96,180,30,21],[110,132,180,45,21],[50,186,183,42,21],[107,234,189,51,15],[111,282,186,36,21],[112,324,189,36,18],[113,360,195,30,9],[114,396,189,42,18],[115,54,189,45,24],[116,96,198,39,18],[62,141,198,54,24],[85,204,201,36,18],[117,246,201,45,27],[118,303,204,51,24],[119,357,201,51,24],[26,414,204,39,18],[120,450,192,42,27],[121,492,195,45,21],[11,543,201,24,15],[122,567,189,42,24],[34,60,210,39,15],[123,108,213,48,18],[26,162,219,36,15],[124,204,216,60,18],[125,270,219,30,18],[86,303,225,33,18],[104,345,225,30,12],[126,381,222,12,12],[113,396,222,27,12],[67,432,219,33,18],[127,474,213,42,18],[128,522,213,48,24],[125,570,210,36,27],[62,60,225,48,18],[42,111,228,45,15],[129,162,231,30,18],[130,198,231,45,21],[131,252,234,48,15],[132,60,240,39,21],[133,102,240,60,24],[134,162,246,51,15],[135,222,252,39,9],[136,267,246,33,15],[85,303,240,36,24],[137,348,234,60,27],[138,411,234,51,27],[101,471,237,48,27],[139,519,234,45,24],[140,567,237,36,27],[23,60,258,30,15],[86,90,258,33,24],[51,129,261,42,21],[111,171,258,33,21],[42,213,258,45,24],[31,270,255,48,21],[141,321,258,45,21],[142,369,258,30,21],[32,402,258,21,18],[113,423,261,24,15],[143,54,270,60,21],[107,117,279,48,21],[34,174,276,39,18],[144,216,279,51,18],[50,273,273,39,27],[145,309,276,45,21],[34,363,276,45,18],[119,408,273,51,18],[146,462,264,81,27],[147,549,273,48,24],[148,63,288,42,15],[67,111,297,30,12],[149,147,297,27,15],[86,177,291,30,18],[150,216,291,57,21],[26,279,297,42,15],[119,324,291,54,24],[151,384,291,42,21],[52,432,288,36,21],[152,471,288,54,27],[153,531,291,45,36],[154,576,294,24,24],[155,63,306,45,15],[110,111,306,45,21],[150,162,306,54,21],[86,225,309,33,21],[119,264,309,51,24],[7,321,312,45,18],[156,369,309,33,15],[157,54,318,51,24],[158,105,324,48,21],[159,159,324,54,24],[160,216,327,36,27],[141,255,330,45,21],[161,306,327,33,27],[41,345,330,42,24],[125,387,333,33,24],[162,420,330,51,27],[163,477,333,42,24],[164,519,333,54,21],[165,576,336,27,21],[166,60,339,42,18],[34,108,339,36,18],[167,153,345,60,21],[168,219,351,39,15],[164,261,348,54,24],[7,321,351,33,21],[76,354,351,48,24],[128,408,354,45,27],[169,459,354,45,24],[170,507,357,39,21],[171,549,351,42,27],[93,63,354,30,12],[172,99,354,51,18],[173,153,363,39,12],[31,198,363,42,18],[129,249,363,30,18],[174,57,363,48,24],[175,111,369,39,24],[7,153,372,33,18],[141,192,378,42,15],[142,240,378,30,24],[16,276,372,54,21],[176,336,372,54,27],[61,396,378,54,24],[3,453,378,36,24],[9,492,384,30,12],[50,525,375,45,21],[177,573,372,30,27],[103,63,384,30,15],[86,90,384,33,21],[119,126,387,54,18],[178,189,390,51,21],[67,249,399,30,15],[179,282,390,33,18],[180,321,399,48,12],[181,378,390,39,24],[182,423,399,60,24],[34,489,393,42,18],[50,537,393,45,30],[94,585,396,21,15],[101,63,396,42,21],[85,111,399,42,24],[183,156,402,51,24],[86,213,408,30,15],[184,252,408,69,18],[86,324,408,30,18],[185,360,411,48,15],[186,63,414,48,18],[85,120,420,39,18],[42,162,423,45,21],[187,210,420,60,21],[188,273,423,36,18],[42,318,423,60,21],[189,378,423,30,24],[139,411,420,42,24],[190,450,423,48,27],[85,504,420,42,36],[191,549,426,57,21],[192,63,429,51,18],[193,120,435,57,21],[194,183,438,60,24],[148,252,438,48,21],[26,303,447,42,18],[42,348,441,51,27],[89,405,441,42,21],[24,450,447,27,18],[94,480,450,21,15],[135,507,453,39,21],[195,549,444,51,30],[196,60,444,63,21],[197,126,450,48,21],[198,180,459,48,12],[42,234,456,48,18],[35,288,462,33,15],[26,321,462,36,18],[199,57,459,81,24],[172,144,468,51,18],[51,198,468,45,24],[148,246,471,51,18],[7,300,474,36,18],[200,345,471,45,24],[16,393,468,54,30],[201,456,471,75,30],[202,537,486,51,21],[203,63,480,39,18],[204,105,486,33,15],[205,141,483,39,18],[35,183,489,33,18],[148,228,486,51,18],[110,282,486,48,24],[141,336,489,48,24],[206,390,495,45,18],[207,438,498,48,21],[148,495,498,48,24],[208,543,504,33,27],[85,63,498,39,18],[7,105,498,39,24],[40,147,501,54,18],[141,207,504,48,21],[209,255,504,45,30],[114,306,507,45,24],[61,354,510,54,21],[210,411,513,48,15],[42,60,513,54,18],[211,120,522,45,12],[51,168,516,42,24],[110,219,522,48,21],[212,276,528,48,18],[191,327,525,54,27],[7,384,528,39,27],[213,426,525,51,27],[214,486,525,51,30],[215,537,528,36,30],[216,66,528,45,15],[217,114,531,42,21],[218,162,537,84,15],[219,60,540,60,18],[220,123,546,42,15],[221,177,549,48,12],[67,231,555,33,15],[179,267,543,33,24],[222,306,555,39,18],[223,351,549,57,21],[164,411,549,63,24],[224,483,549,51,36],[225,534,558,39,24],[226,66,552,42,21],[26,114,561,36,18],[59,159,558,54,24],[164,219,567,60,21],[42,285,570,48,21],[1,339,570,36,21],[3,381,567,30,24],[42,414,570,48,24],[162,57,570,51,24],[42,114,576,51,24],[227,171,579,75,24],[228,249,585,51,21],[164,306,591,60,18],[164,372,591,60,21],[229,438,588,51,24],[86,492,591,30,24],[230,528,585,54,24],[231,63,591,63,18],[119,129,597,51,18],[61,189,597,51,21],[31,246,603,45,21],[232,294,606,63,21],[118,366,609,54,24],[233,423,609,57,24],[7,486,609,45,27],[85,534,606,45,33],[224,63,606,54,18],[42,120,612,51,18],[234,168,615,51,21],[6,222,621,48,21],[7,276,621,39,21],[50,321,624,42,24],[42,60,621,54,21],[235,123,627,48,24],[110,177,633,48,21],[222,234,639,42,21],[236,282,639,42,21],[94,327,645,18,15],[113,348,642,33,15],[114,387,633,48,27],[5,438,633,51,27],[237,486,636,57,24],[238,546,636,42,24],[239,63,639,42,18],[240,108,642,39,21],[130,150,648,45,27],[241,204,651,54,21],[101,261,657,51,18],[242,321,654,60,21],[243,384,657,36,18],[86,420,657,30,24],[164,456,657,63,24],[141,519,657,42,24],[11,564,660,30,15],[244,60,648,48,24],[222,114,660,39,21],[245,162,666,57,18],[246,225,672,48,15],[247,63,669,33,24],[84,99,681,42,15],[94,144,684,18,18],[188,162,681,36,21],[6,204,684,51,21],[248,255,684,42,18],[141,300,681,45,27],[249,348,681,45,21],[250,402,681,69,30],[251,477,681,54,30],[150,537,684,54,27],[252,66,690,45,18],[42,114,693,51,21],[86,171,699,33,21],[248,213,699,39,24],[253,258,699,60,24],[164,63,705,63,18],[164,129,711,60,21],[129,195,720,33,21],[254,237,720,48,15],[26,291,720,42,21],[255,333,717,69,24],[101,411,717,54,24],[256,471,711,57,30],[257,534,717,48,21],[258,66,726,33,15],[259,99,720,30,30],[42,138,729,48,24],[239,195,738,39,15],[260,243,735,51,21],[7,297,735,39,24],[42,342,735,51,24],[42,399,738,54,27],[94,459,741,21,15],[261,483,738,36,18],[262,525,735,48,15],[263,69,738,45,21],[264,120,744,45,24],[265,162,753,39,21],[191,207,747,57,24],[266,270,756,51,18],[267,327,756,69,18],[268,60,756,75,24],[145,135,768,54,24],[269,192,768,81,21],[42,279,771,54,21],[42,336,771,51,21],[270,396,768,51,27],[271,456,765,75,30],[272,534,765,33,27],[273,564,768,36,24],[85,66,777,42,21],[154,111,777,21,24],[24,135,789,27,12],[90,162,792,12,12],[94,180,789,18,18],[274,198,786,39,18],[42,243,786,54,27],[222,306,789,42,18],[164,351,789,63,21],[7,417,789,45,24],[125,462,789,45,27],[275,510,792,66,18],[65,576,789,21,21],[263,60,795,60,21],[276,120,798,51,18],[277,180,804,33,18],[135,213,807,39,18],[67,258,810,36,15],[42,300,804,51,27],[85,360,807,48,24],[119,414,810,63,24],[135,483,813,45,21],[176,531,807,60,27],[278,66,813,42,12],[279,114,816,54,15],[86,174,819,33,21],[280,216,819,69,15],[0,54,822,66,27],[50,123,828,45,21],[277,174,837,33,12],[111,204,828,42,21],[42,249,831,54,21],[281,306,828,42,33],[282,360,828,60,24],[283,423,831,63,24],[87,489,834,54,27],[284,543,837,57,24],[285,57,843,42,18],[40,102,846,57,18],[150,165,846,54,24],[1,225,846,36,30],[42,264,849,51,21],[26,324,852,42,18],[42,366,849,48,30],[42,420,852,51,27],[173,477,861,48,24],[45,528,858,39,21],[286,63,858,42,27],[287,111,861,60,30],[288,180,867,69,30],[51,252,867,48,27],[281,303,867,42,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f103v.js <==
[[["pol",24,16,["f86v6","f77r","f86v4"]],["dar",319,139,["f46r","f45r","f1r"]],["olfchey",2,2,["f86v3","f103v"]],["qoky",147,72,["f45r","f15v","f80r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokeey",308,79,["f80r","f106r","f31r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeedaky",1,1,["f103v"]],["qotear",2,2,["f108r","f103v"]],["shedy",427,73,["f46r","f65v","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qoteor",5,5,["f114v","f69v","f103v"]],["shey",283,99,["f46r","f1r","f45r"]],["qoty",87,55,["f46v","f80r","f106r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qotain",64,31,["f76r","f80r","f80v"]],["chalr",1,1,["f103v"]],["qok",9,8,["f111r","f101v2","f23r"]],["or",366,130,["f45r","f1r","f67r2"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["chor",220,113,["f1r","f45v","f89r1"]],["shdy",46,33,["f46r","f67r1","f48v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokain",279,46,["f48v","f76r","f80r"]],["y",151,87,["f67r2","f1r","f45r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lkees",1,1,["f103v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["pcheor",5,5,["f108v","f90v1","f104v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["cheky",65,50,["f55v","f80r","f31r"]],["qokshdy",4,4,["f102r1","f75r","f103v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["okechdy",4,4,["f79v","f103v","f66v"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["oly",57,35,["f67r2","f48v","f15r"]],["doin",5,5,["f1r","f76r","f86v4"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qoeeor",3,3,["f90r2","f103v","f102v2"]],["lshor",1,1,["f103v"]],["qokam",25,20,["f46r","f75r","f86v3"]],["chol",397,151,["f1r","f45r","f46r"]],["chey",344,118,["f46r","f1r","f46v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["lkeeor",2,2,["f86v6","f103v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chedydy",1,1,["f103v"]],["sain",68,40,["f89v1","f76r","f106r"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chekeeal",1,1,["f103v"]],["pchal",3,3,["f111r","f55v","f103v"]],["shal",15,12,["f111r","f75r","f70v2"]],["shorchdy",1,1,["f103v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["qotar",63,37,["f43r","f80r","f48r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["qokeeshy",1,1,["f103v"]],["loiin",4,4,["f116r","f80r","f103v"]],["oithy",2,2,["f80v","f103v"]],["otedy",155,55,["f46r","f46v","f80r"]],["lor",43,31,["f89v2","f76r","f80r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["sheor",51,40,["f89v1","f100r","f17v"]],["olldy",1,1,["f103v"]],["olkeeshy",1,1,["f103v"]],["shed",18,16,["f111r","f43r","f48v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sheal",19,16,["f111r","f80r","f77r"]],["lol",44,29,["f48v","f76r","f80r"]],["pchor",12,12,["f45r","f9v","f21r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["opalam",1,1,["f103v"]],["dain",211,100,["f45r","f1r","f67r2"]],["cseey",2,2,["f80r","f103v"]],["olshy",3,3,["f22r","f103v","f99v"]],["otey",57,41,["f43r","f76r","f106r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["qotshdy",3,3,["f103v","f79r","f106v"]],["lr",12,10,["f111r","f113v","f103r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["okan",5,4,["f1r","f86v6","f103v"]],["olshey",11,8,["f81r","f79v","f76v"]],["teeol",5,5,["f82v","f101r1","f103v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["sho",130,79,["f1r","f15r","f45v"]],["oshedy",3,3,["f81v","f103v","f105r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otam",47,38,["f48v","f43r","f55v"]],["tchedal",1,1,["f103v"]],["lcheey",13,11,["f76r","f113v","f105v"]],["lchdy",18,14,["f111r","f106r","f78v"]],["char",72,51,["f45r","f106r","f1v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["lcheody",3,3,["f101v2","f86v4","f103v"]],["tedy",42,31,["f46r","f48v","f43r"]],["otain",96,43,["f43r","f76r","f80r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["doiin",19,18,["f111r","f67r2","f45v"]],["sheekchy",3,3,["f103v","f85r1","f83r"]],["okeeshy",2,2,["f112v","f103v"]],["qol",151,37,["f89v2","f76r","f55v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["lkedy",29,18,["f111r","f76r","f82v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["yshear",1,1,["f103v"]],["oqaiin",1,1,["f103v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["qokeedal",3,3,["f81v","f103v","f106v"]],["larorol",1,1,["f103v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["chalkar",2,2,["f86v3","f103v"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["lchealaiin",1,1,["f103v"]],["shaikhy",2,2,["f45r","f103v"]],["oteal",6,4,["f111r","f108r","f113v"]],["qotal",59,36,["f76r","f80r","f82v"]],["lolain",2,2,["f102r1","f103v"]],["tokain",2,2,["f116r","f103v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["sheoky",6,6,["f108r","f77r","f113r"]],["shaikhhy",1,1,["f103v"]],["tar",43,35,["f46v","f80r","f82v"]],["teor",4,4,["f32v","f14r","f103v"]],["oll",3,3,["f82v","f34r","f103v"]],["qokshy",10,10,["f4v","f66r","f23r"]],["oloiin",5,5,["f113v","f54v","f80v"]],["oleeedy",2,2,["f76v","f103v"]],["ycheody",3,3,["f67r2","f113v","f103v"]],["l",58,32,["f45r","f67r1","f65v"]],["ar",352,108,["f67r2","f46r","f1r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["otear",4,4,["f72v1","f100r","f112r"]],["keey",45,38,["f1r","f67r1","f100r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["lchey",45,31,["f76r","f80r","f82v"]],["ror",17,15,["f111r","f75r","f79v"]],["olan",1,1,["f103v"]],["otan",5,5,["f116r","f80r","f103r"]],["kain",48,30,["f76r","f80r","f15v"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["qokan",8,8,["f75r","f116r","f95v2"]],["oty",115,76,["f45r","f46v","f45v"]],["opar",10,10,["f96v","f70r1","f73r"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["oteeam",2,2,["f111r","f103v"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["sheety",8,6,["f89v2","f75r","f77r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["oteaiin",2,2,["f103v","f111v"]],["pcheody",7,6,["f41v","f99r","f113r"]],["arar",7,7,["f112v","f31v","f86v4"]],["okeeylchedy",1,1,["f103v"]],["lpar",1,1,["f103v"]],["otaryly",1,1,["f103v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["por",8,7,["f102r2","f79v","f113r"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["lkchdy",5,3,["f113v","f103v","f115v"]],["araiin",10,10,["f86v6","f114v","f108v"]],["pchear",2,2,["f42r","f103v"]],["pchol",8,8,["f99r","f116r","f103v"]],["fchedy",11,11,["f48v","f76r","f113v"]],["poly",2,2,["f112v","f103v"]],["fchedey",1,1,["f103v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["oqokeey",1,1,["f103v"]],["qckhhy",1,1,["f103v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["olainy",1,1,["f103v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["qotey",24,20,["f81r","f76r","f80r"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["yshey",12,11,["f67r2","f1r","f114v"]],["okey",64,42,["f67r2","f65v","f46v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["shdpchy",1,1,["f103v"]],["opchey",29,25,["f76r","f80r","f48r"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["lshey",18,13,["f111r","f75r","f76r"]],["lsheey",8,7,["f108v","f103r","f77r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["chtain",3,3,["f116r","f103v","f36v"]],["okedy",118,53,["f46v","f80r","f31r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["oshey",7,7,["f67r1","f103r","f81v"]],["qokeshe",1,1,["f103v"]],["lsheok",1,1,["f103v"]],["qcphhy",1,1,["f103v"]],["chety",25,25,["f46r","f48v","f43r"]],["lchees",2,2,["f81r","f103v"]],["keechy",3,3,["f113v","f47v","f103v"]],["polshor",1,1,["f103v"]],["keeolshey",1,1,["f103v"]],["lcharar",1,1,["f103v"]],["shol",187,102,["f46r","f1r","f78v"]],["okeedar",2,2,["f108r","f103v"]],["sher",3,3,["f103v","f57v","f58v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["qoain",7,7,["f111r","f17v","f116r"]],["rain",26,17,["f67r2","f81r","f76r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["shar",34,29,["f45r","f1r","f3v"]],["al",260,82,["f89v2","f67r1","f55v"]],["ithy",1,1,["f103v"]],["ras",1,1,["f103v"]],["arol",12,11,["f81r","f71v","f113v"]],["chsaly",1,1,["f103v"]],["orain",27,20,["f111r","f102r1","f81r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["shtal",3,3,["f76v","f103v","f84v"]],["opchy",15,13,["f103r","f20v","f106r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qkain",2,2,["f108v","f103v"]],["oky",102,78,["f1r","f45r","f45v"]],["qokeory",1,1,["f103v"]],["lteedy",5,5,["f76v","f103v","f111v"]],["ro",10,9,["f1r","f113v","f90r2"]],["lkain",35,15,["f76r","f80r","f107r"]],["tain",16,12,["f86v6","f114v","f80r"]],["rorol",3,3,["f76r","f115r","f103v"]],["raly",2,2,["f103v","f83r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["chary",6,6,["f42r","f8v","f27r"]]],[[0,75,0,36,33],[1,111,15,30,15],[2,144,3,54,33],[3,207,9,39,27],[4,252,12,21,18],[5,285,9,51,24],[5,351,6,54,27],[6,405,9,42,18],[7,450,3,66,27],[8,525,9,48,24],[9,576,15,24,27],[10,600,24,15,18],[6,81,30,42,15],[11,129,30,33,18],[12,168,30,54,24],[9,225,33,42,18],[13,273,30,66,21],[14,345,30,60,18],[15,408,27,36,18],[16,447,27,39,21],[17,495,27,48,21],[18,549,30,42,21],[19,591,42,21,15],[20,81,45,36,24],[21,123,45,24,18],[22,153,48,45,18],[23,201,48,48,21],[1,258,48,27,18],[24,288,45,57,27],[25,354,45,39,18],[16,393,42,42,21],[26,441,42,33,24],[27,480,45,51,27],[5,534,48,45,27],[28,582,51,30,24],[29,87,66,9,9],[30,99,66,36,9],[5,147,63,51,21],[31,210,66,42,21],[32,258,63,48,21],[33,306,69,21,15],[34,333,63,60,24],[35,399,60,60,27],[36,78,72,60,27],[37,141,81,48,27],[38,195,84,42,21],[39,246,84,66,27],[40,318,84,60,24],[41,387,81,57,27],[42,450,75,63,33],[43,516,81,51,21],[28,570,84,36,24],[44,606,93,12,18],[45,84,96,39,15],[15,129,96,33,21],[13,168,102,63,24],[46,243,108,39,15],[47,300,105,54,18],[48,360,105,42,21],[3,408,105,39,21],[9,456,105,39,21],[40,501,99,57,21],[22,558,105,36,24],[49,594,108,27,21],[6,84,114,42,15],[15,132,114,33,21],[50,174,123,36,15],[51,216,126,33,18],[52,258,120,42,21],[53,303,120,57,21],[54,372,123,45,15],[9,423,123,45,24],[9,474,123,36,21],[40,516,117,57,30],[33,573,126,18,18],[55,591,126,30,27],[56,78,129,42,15],[15,120,129,33,24],[57,168,135,54,21],[58,225,138,36,18],[59,261,138,66,18],[31,333,138,42,18],[60,78,141,48,30],[61,123,150,33,24],[62,165,153,66,21],[63,240,153,45,21],[64,285,153,45,18],[9,336,153,48,21],[65,387,144,57,27],[66,447,147,75,30],[67,525,147,51,24],[33,579,156,15,15],[68,591,153,27,24],[21,84,168,18,15],[30,105,174,39,12],[69,147,171,72,18],[31,228,171,45,24],[70,276,174,45,18],[71,330,168,48,30],[72,384,168,51,30],[73,438,174,33,18],[74,477,171,30,15],[75,513,168,36,18],[18,552,168,45,27],[76,597,174,27,21],[13,78,183,63,21],[77,150,183,69,24],[3,228,192,39,18],[12,279,189,48,24],[78,330,195,33,21],[79,84,195,27,18],[80,111,201,39,21],[9,159,204,42,24],[27,213,204,54,24],[5,273,210,54,21],[81,327,213,33,21],[9,363,204,45,24],[82,411,198,48,27],[65,456,195,54,33],[0,507,195,33,33],[83,540,204,39,27],[84,585,201,36,24],[85,81,213,33,18],[86,123,219,36,21],[87,165,225,45,18],[88,219,225,42,18],[89,273,225,60,21],[90,336,225,69,21],[31,411,222,45,24],[91,456,225,27,21],[92,486,228,24,15],[93,513,228,45,15],[94,561,225,42,18],[95,78,225,45,24],[96,129,237,39,21],[97,177,240,27,18],[13,207,240,57,24],[9,273,243,45,27],[23,324,243,51,24],[98,381,246,51,21],[99,441,243,51,21],[28,495,240,51,18],[100,549,240,33,18],[74,579,246,24,12],[101,600,237,27,21],[102,78,243,66,27],[15,150,255,36,21],[103,186,261,51,15],[104,240,261,45,15],[105,294,258,39,18],[106,339,264,54,18],[107,396,264,60,21],[108,459,258,42,21],[109,510,255,39,21],[109,549,255,39,21],[110,591,255,33,30],[111,84,267,3,18],[112,126,270,72,24],[113,207,270,63,27],[114,279,279,33,15],[9,318,276,45,21],[109,369,279,54,15],[115,432,276,57,24],[13,81,282,69,21],[22,156,294,42,21],[116,207,294,51,18],[99,267,291,51,27],[117,324,294,45,24],[9,375,297,42,21],[12,423,297,51,18],[33,477,300,18,15],[105,495,282,33,30],[118,534,294,33,24],[119,570,291,42,30],[120,75,300,63,21],[33,138,309,21,15],[121,165,312,51,15],[17,222,309,54,24],[122,276,315,57,18],[22,339,315,39,24],[123,384,315,51,15],[99,441,312,54,24],[124,498,315,60,24],[125,558,318,51,18],[6,84,318,42,21],[51,135,330,36,15],[126,171,324,45,24],[127,225,330,60,21],[128,288,336,42,15],[129,330,330,78,15],[21,408,327,21,15],[0,81,333,33,27],[105,111,342,39,18],[100,156,345,42,21],[64,201,345,51,24],[130,258,348,63,21],[131,330,345,42,24],[64,375,342,45,21],[132,423,333,57,24],[9,489,339,39,18],[5,534,336,45,21],[133,576,342,39,18],[134,81,354,75,27],[61,165,366,39,21],[135,210,366,57,21],[99,273,366,57,24],[136,333,363,57,21],[137,393,354,63,27],[138,459,357,36,18],[139,498,354,42,21],[101,540,354,39,24],[140,579,360,21,15],[94,87,381,63,21],[141,162,384,66,27],[132,234,384,48,21],[11,282,387,36,21],[142,327,381,54,15],[143,393,378,57,15],[28,453,372,60,27],[9,516,375,42,21],[23,561,372,39,24],[144,93,402,63,15],[145,162,405,12,18],[146,177,405,21,15],[30,204,411,39,12],[21,252,402,24,18],[147,276,405,39,12],[52,321,393,45,30],[118,375,390,45,24],[148,423,393,57,21],[146,480,396,24,15],[146,504,399,21,15],[149,531,393,30,27],[16,564,393,36,24],[150,90,414,48,24],[151,141,423,45,18],[5,189,420,57,21],[152,252,420,33,18],[74,291,420,33,15],[153,333,417,42,18],[154,381,411,45,21],[109,435,411,51,21],[109,492,414,45,18],[146,543,417,18,15],[29,561,423,9,15],[155,570,414,30,18],[56,84,435,51,15],[156,144,438,60,18],[157,213,438,51,18],[99,273,435,57,21],[18,336,432,57,24],[118,396,435,48,21],[158,453,432,30,33],[159,486,432,39,21],[160,531,435,36,30],[161,570,432,45,33],[162,93,450,51,24],[5,147,453,60,27],[163,219,453,57,24],[52,285,453,42,24],[164,327,453,57,24],[165,393,453,63,18],[166,87,465,63,36],[167,159,477,39,18],[168,258,474,93,21],[131,360,474,45,21],[169,411,468,39,27],[72,453,471,45,27],[67,504,468,51,24],[170,558,465,54,24],[6,90,498,45,18],[171,141,495,57,27],[150,207,495,48,21],[172,264,495,45,21],[131,318,495,45,21],[15,363,492,33,27],[64,408,492,48,21],[51,462,498,33,15],[27,504,489,51,27],[173,555,486,30,21],[74,582,492,24,15],[29,606,498,9,15],[174,93,519,60,15],[51,162,519,36,18],[175,201,513,63,24],[97,276,513,24,18],[24,309,513,51,24],[79,366,516,30,18],[176,399,513,54,18],[5,459,510,54,24],[177,84,531,60,30],[64,147,534,48,24],[119,204,534,63,30],[178,267,531,48,36],[179,312,534,51,39],[72,369,540,51,27],[180,423,528,48,42],[122,477,546,51,18],[181,525,531,54,33],[182,582,543,21,18],[31,93,558,42,18],[145,135,561,15,21],[51,156,567,33,18],[5,195,561,57,21],[183,261,564,69,18],[22,336,567,42,18],[184,381,564,51,24],[6,438,567,42,15],[17,483,561,51,27],[185,534,561,33,21],[186,567,564,42,27],[187,93,573,60,24],[51,162,585,39,15],[188,207,579,51,21],[189,264,579,66,18],[61,336,582,33,21],[22,372,585,42,24],[190,420,582,54,21],[191,93,594,51,24],[126,150,597,45,21],[28,198,597,63,24],[192,273,600,45,24],[54,327,600,51,21],[193,381,606,51,18],[88,441,600,39,24],[194,486,591,57,30],[195,549,594,39,30],[44,588,603,18,24],[6,96,615,39,18],[11,141,615,39,27],[33,189,621,24,15],[51,222,627,33,12],[196,264,621,78,30],[40,348,621,72,27],[171,426,621,60,27],[72,495,618,45,27],[197,546,621,39,21],[104,585,624,30,24],[114,93,633,36,18],[15,129,633,36,21],[150,174,633,51,27],[31,240,639,48,30],[198,288,648,54,24],[199,351,645,57,24],[200,411,645,54,24],[158,471,645,36,27],[201,513,642,42,30],[110,561,639,42,39],[202,87,648,51,21],[15,147,651,36,27],[5,189,657,63,27],[203,264,666,48,18],[89,324,666,60,18],[33,96,672,21,15],[15,120,666,36,21],[28,162,675,66,21],[33,237,684,18,18],[15,264,678,33,27],[204,309,681,66,24],[205,381,675,63,27],[26,447,684,36,24],[206,492,675,48,36],[207,543,678,36,33],[1,579,678,24,21],[52,102,684,48,27],[208,153,693,57,24],[33,219,699,24,15],[51,252,702,42,18],[51,312,705,39,18],[50,363,702,36,18],[209,402,696,51,30],[210,96,708,78,33],[211,183,714,81,36],[192,270,723,42,30],[212,309,726,72,24],[213,390,726,36,24],[214,438,717,60,30],[215,498,723,33,21],[216,531,723,27,18],[158,561,714,27,33],[104,588,723,27,27],[162,102,735,48,27],[80,156,744,45,18],[15,204,747,36,21],[217,246,750,51,18],[33,309,753,24,21],[149,336,747,39,24],[28,381,747,63,18],[172,450,744,51,21],[122,504,747,45,15],[218,555,741,33,18],[6,105,759,42,15],[15,153,759,39,24],[197,198,765,48,18],[197,249,765,48,24],[219,303,768,48,18],[220,357,765,45,18],[221,405,768,21,18],[100,429,759,45,21],[9,474,762,45,30],[222,525,759,30,27],[104,558,765,36,21],[223,597,759,15,21],[191,108,774,48,21],[15,168,780,39,21],[155,210,780,39,18],[51,258,786,36,18],[182,303,783,36,18],[224,348,786,39,21],[225,390,783,51,21],[226,105,792,51,21],[227,162,798,66,24],[40,237,801,69,21],[172,315,804,57,24],[228,384,801,51,27],[229,435,795,48,39],[230,486,795,54,30],[231,543,798,33,18],[122,573,792,36,27],[232,105,813,51,21],[15,162,819,39,24],[146,210,822,24,18],[146,237,822,27,18],[233,270,819,33,33],[218,312,825,39,21],[17,360,825,54,24],[9,420,825,48,24],[234,474,822,66,30],[235,540,813,48,30],[236,588,816,15,18],[192,108,831,39,24],[33,156,840,21,21],[30,180,846,45,24],[103,231,843,51,18],[237,294,840,51,24],[172,357,846,48,24],[199,414,846,60,30],[226,474,849,51,21],[100,537,840,36,24],[44,576,846,24,21],[238,105,852,51,27],[213,162,861,42,27],[28,207,858,63,33],[17,285,861,63,33],[239,351,867,51,27],[231,411,873,42,27],[240,462,873,36,30],[241,510,867,48,21],[242,561,864,36,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f104r.js <==
[[["pchdar",5,5,["f86v6","f105v","f104r"]],["chedy",501,86,["f46r","f65v","f46v"]],["char",72,51,["f45r","f106r","f1v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["ocphedy",1,1,["f104r"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["chey",344,118,["f46r","f1r","f46v"]],["sain",68,40,["f89v1","f76r","f106r"]],["oar",16,12,["f70r2","f112v","f94r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["cheodar",4,4,["f108r","f51v","f93v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["tair",13,11,["f111r","f113v","f86v5"]],["osaiiin",1,1,["f104r"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["teedaram",1,1,["f104r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["octhedy",2,2,["f86v4","f104r"]],["otech",1,1,["f104r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["otedy",155,55,["f46r","f46v","f80r"]],["otody",14,14,["f73v","f95v1","f16r"]],["qoteeos",3,3,["f86v6","f115r","f104r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["oky",102,78,["f1r","f45r","f45v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["daram",7,7,["f67r1","f40r","f17r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chedal",24,18,["f103r","f105v","f104v"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["qodaiiin",2,2,["f105r","f104r"]],["chry",1,1,["f104r"]],["kchdal",2,2,["f47r","f104r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["qoshedy",1,1,["f104r"]],["chl",26,20,["f111r","f15r","f79v"]],["chedacphy",1,1,["f104r"]],["al",260,82,["f89v2","f67r1","f55v"]],["lod",2,2,["f77r","f104r"]],["pchdair",4,4,["f46r","f114v","f115v"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["qod",8,8,["f111r","f24r","f25r"]],["ycheeody",2,2,["f86v3","f104r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ockhedy",6,6,["f39v","f108r","f31v"]],["qotain",64,31,["f76r","f80r","f80v"]],["otchdy",30,25,["f48v","f43r","f46v"]],["tain",16,12,["f86v6","f114v","f80r"]],["chedam",6,6,["f108v","f112r","f113r"]],["dchodees",1,1,["f104r"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["qodain",11,6,["f95v1","f112r","f85r2"]],["shedy",427,73,["f46r","f65v","f46v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["okaim",1,1,["f104r"]],["olsheedy",1,1,["f104r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["lkeody",4,3,["f113r","f107v","f104r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["odar",24,21,["f1r","f67r2","f75r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okor",34,32,["f89v2","f15r","f3v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ycheeoy",1,1,["f104r"]],["qokecho",1,1,["f104r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["tol",48,36,["f67r2","f48v","f15r"]],["cheockay",1,1,["f104r"]],["otyd",1,1,["f104r"]],["os",29,28,["f67r2","f1r","f89v1"]],["l",58,32,["f45r","f67r1","f65v"]],["air",74,49,["f67r2","f67r1","f65v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qokchd",6,5,["f40r","f11v","f113r"]],["octheody",2,2,["f90v1","f104r"]],["cholfor",1,1,["f104r"]],["otalr",1,1,["f104r"]],["otodchy",1,1,["f104r"]],["qokair",17,11,["f113v","f94r","f80r"]],["otoly",11,9,["f73r","f48v","f72v3"]],["shodor",1,1,["f104r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["tshdol",2,2,["f95v1","f104r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["qokoeey",1,1,["f104r"]],["qoteode",1,1,["f104r"]],["lo",15,13,["f75r","f86v6","f103r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["qotor",29,24,["f15r","f42r","f80r"]],["opchey",29,25,["f76r","f80r","f48r"]],["qotam",12,10,["f89v1","f69r","f112v"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["okcho",9,9,["f45r","f24v","f66r"]],["lkain",35,15,["f76r","f80r","f107r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["qodam",3,3,["f89v2","f17r","f104r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["qokechy",13,11,["f111r","f108r","f7r"]],["qotal",59,36,["f76r","f80r","f82v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["lor",43,31,["f89v2","f76r","f80r"]],["olkeechey",1,1,["f104r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["oeeal",2,2,["f112v","f104r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["otol",86,69,["f89v2","f1r","f55v"]],["keechdy",1,1,["f104r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["ocheoithey",1,1,["f104r"]],["qoctheody",1,1,["f104r"]],["ykeeodey",1,1,["f104r"]],["qoepchy",1,1,["f104r"]],["qoty",87,55,["f46v","f80r","f106r"]],["shtey",1,1,["f104r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["shody",55,38,["f1r","f43r","f48v"]],["ykeeshedy",1,1,["f104r"]],["olkeeody",7,7,["f86v5","f71r","f85r1"]],["qotey",24,20,["f81r","f76r","f80r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["oteechy",1,1,["f104r"]],["chyteody",1,1,["f104r"]],["otarody",1,1,["f104r"]],["dcheeokeody",1,1,["f104r"]],["qokain",279,46,["f48v","f76r","f80r"]],["qolar",2,2,["f79v","f104r"]],["or",366,130,["f45r","f1r","f67r2"]],["chockhar",2,2,["f100v","f104r"]],["kshedy",6,6,["f95v1","f85r1","f79r"]],["toaiin",2,2,["f96r","f104r"]],["chdar",20,16,["f67r1","f73r","f75r"]],["shd",7,7,["f46r","f43r","f33v"]],["qotar",63,37,["f43r","f80r","f48r"]],["olkchedy",6,5,["f86v6","f107r","f50r"]],["cheokeey",5,5,["f111r","f108r","f27r"]],["kary",5,5,["f75r","f42r","f95r2"]],["opair",4,4,["f105v","f105r","f114r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["airod",2,2,["f105r","f104r"]],["lshd",1,1,["f104r"]],["dsheoy",1,1,["f104r"]],["qocthey",5,5,["f21r","f81v","f85r2"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["chol",397,151,["f1r","f45r","f46r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["cheekan",1,1,["f104r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["alam",8,8,["f111r","f108r","f107r"]],["dsheedy",4,4,["f111r","f94r","f77v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["charaiin",1,1,["f104r"]],["tshedar",2,2,["f46r","f104r"]],["chllo",1,1,["f104r"]],["rl",2,2,["f108v","f104r"]],["shed",18,16,["f111r","f43r","f48v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["chokor",6,5,["f43r","f113v","f56r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["opchar",2,2,["f24r","f104r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chckhey",30,26,["f76r","f17v","f53v"]],["taiin",42,31,["f48v","f5v","f106r"]],["sheo",47,39,["f1r","f80r","f106r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["kechdy",4,4,["f103r","f34r","f104r"]],["okeedal",3,3,["f108v","f76r","f104r"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["otchor",18,16,["f15r","f15v","f16v"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["kar",52,39,["f46r","f45r","f43r"]],["alol",9,8,["f111r","f76r","f105v"]],["okechol",1,1,["f104r"]],["olkeeor",2,2,["f107v","f104r"]],["olkeeodal",1,1,["f104r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["chalkeeedy",1,1,["f104r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["okair",22,18,["f105v","f50v","f107r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["checkhd",1,1,["f104r"]],["raiin",75,38,["f100r","f76r","f106r"]],["otain",96,43,["f43r","f76r","f80r"]],["aisam",1,1,["f104r"]],["shar",34,29,["f45r","f1r","f3v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["pchedar",11,10,["f111r","f75r","f48v"]],["dl",20,16,["f111r","f86v6","f81v"]],["ral",17,16,["f76r","f80r","f81v"]],["cheodl",1,1,["f104r"]],["cphaiin",7,6,["f8r","f44v","f37v"]],["qekeeey",1,1,["f104r"]],["qoparaiin",1,1,["f104r"]],["olcheear",1,1,["f104r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["arorsheey",1,1,["f104r"]],["olkeechy",3,3,["f114v","f55v","f104r"]],["cheeol",9,9,["f88v","f112v","f17v"]],["otam",47,38,["f48v","f43r","f55v"]],["ysheo",2,2,["f115v","f104r"]],["cheedar",5,5,["f114v","f108r","f115r"]],["cheoltar",1,1,["f104r"]],["arodly",1,1,["f104r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["lkeeo",4,4,["f113r","f107r","f111v"]],["lkeodaiin",1,1,["f104r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["lkechey",2,2,["f111r","f104r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["otechdy",5,5,["f82v","f85r1","f107v"]],["opcheocf",1,1,["f104r"]],["qopaiin",6,6,["f86v6","f66r","f114v"]],["oksheey",1,1,["f104r"]],["okolchey",2,2,["f68v3","f104r"]],["lcheeey",1,1,["f104r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["lkechedy",3,3,["f111r","f115v","f104r"]],["cholcham",1,1,["f104r"]],["ysheeody",2,2,["f105r","f104r"]],["qoete",1,1,["f104r"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["otechshy",1,1,["f104r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["shoda",1,1,["f104r"]],["cheodain",8,8,["f115r","f51v","f111v"]],["alchd",1,1,["f104r"]],["okchechy",1,1,["f104r"]],["qokcheedy",2,2,["f115r","f104r"]],["okchdal",2,2,["f66v","f104r"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["olcheo",2,2,["f106v","f104r"]],["roly",3,3,["f80v","f104r","f102v2"]],["pchol",8,8,["f99r","f116r","f103v"]],["ksheody",5,5,["f9v","f54r","f106v"]],["qokeshedy",1,1,["f104r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["cholxy",1,1,["f104r"]],["yshoiin",1,1,["f104r"]],["qocheeol",1,1,["f104r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["qodal",7,6,["f54v","f52r","f53v"]],["olaly",3,2,["f104r","f58v"]],["psheody",5,5,["f68v2","f66r","f115r"]],["chopar",1,1,["f104r"]],["qotaly",5,5,["f43r","f76r","f113r"]],["qotsheod",2,2,["f46r","f104r"]],["qotechy",2,2,["f104v","f104r"]],["qopchar",2,2,["f30r","f104r"]],["opam",4,4,["f116r","f113v","f104r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["cheodal",7,6,["f99r","f39v","f106r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["oraiin",38,29,["f76r","f80r","f9r"]],["oteody",39,28,["f48v","f106v","f104r"]],["qotir",1,1,["f104r"]],["orcheol",1,1,["f104r"]],["qokchol",18,14,["f14r","f22v","f10r"]],["kcheody",5,5,["f66r","f113r","f115r"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["pcholor",1,1,["f104r"]],["alkchdy",1,1,["f104r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["qopcheedy",2,2,["f85r1","f104r"]],["qotair",6,5,["f80r","f69v","f104v"]],["ofaiino",1,1,["f104r"]],["olkeeos",1,1,["f104r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["oair",3,3,["f44r","f105v","f104r"]],["qcthy",2,2,["f80v","f104r"]],["oiinol",1,1,["f104r"]],["ly",14,12,["f75r","f81r","f80r"]],["oeear",3,3,["f7v","f104r","f58v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["olched",3,3,["f81r","f106r","f104r"]],["qotaiiin",2,2,["f115r","f104r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["saiir",6,6,["f68v3","f66r","f101v2"]],["qokl",9,6,["f80r","f107r","f115r"]],["oqockhy",1,1,["f104r"]],["dar",319,139,["f46r","f45r","f1r"]],["y",151,87,["f67r2","f1r","f45r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["cholkar",3,3,["f86v6","f58r","f104r"]],["tsheodl",1,1,["f104r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["oteol",42,38,["f1r","f100r","f43r"]],["dal",253,114,["f67r2","f45r","f1r"]],["okcheochy",1,1,["f104r"]],["qoeedaiin",2,2,["f114r","f104r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["olkair",4,4,["f79v","f106r","f82v"]],["qokoiin",6,6,["f21r","f35r","f29v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["olcheeo",1,1,["f104r"]],["s",244,125,["f1r","f46r","f67r2"]]],[[0,42,12,57,33],[1,102,27,39,15],[2,147,24,39,18],[3,189,18,63,30],[4,252,15,54,30],[3,312,9,60,36],[5,378,18,57,18],[6,441,12,39,21],[7,477,21,30,12],[3,516,9,66,24],[8,582,15,33,15],[9,51,45,30,15],[10,78,45,30,15],[11,108,39,57,24],[12,171,45,60,12],[13,237,42,54,15],[14,300,42,42,15],[7,339,42,33,15],[15,369,33,39,21],[16,414,36,60,18],[17,480,30,66,18],[18,549,30,78,21],[19,51,63,39,15],[20,90,60,54,24],[21,150,60,36,18],[22,189,57,39,24],[23,228,57,45,24],[24,276,54,45,24],[25,327,54,60,21],[11,393,51,57,21],[26,459,45,48,30],[27,513,45,24,24],[28,546,48,39,18],[29,591,45,48,36],[30,51,81,21,12],[31,72,78,51,27],[32,126,78,60,18],[33,195,78,45,15],[34,246,75,54,21],[35,306,72,66,24],[36,375,69,33,15],[37,51,90,51,24],[38,108,93,60,27],[39,174,93,63,27],[30,246,96,18,18],[40,276,99,24,12],[30,306,96,18,18],[41,336,78,69,30],[42,414,93,18,15],[43,435,90,30,18],[44,465,75,66,30],[45,537,78,51,30],[46,591,90,30,21],[47,33,117,81,18],[10,120,117,33,15],[48,156,111,39,24],[49,198,117,36,12],[50,234,108,33,18],[51,270,108,57,21],[32,330,105,60,18],[52,393,105,51,21],[53,456,102,51,24],[54,519,102,48,21],[55,570,105,57,15],[56,51,132,63,18],[57,123,129,48,21],[58,174,132,48,15],[59,231,123,57,21],[60,291,126,54,21],[61,348,120,42,21],[1,399,123,39,18],[60,441,123,51,15],[62,507,117,45,21],[63,558,120,21,15],[64,579,117,48,21],[65,51,150,60,24],[66,120,147,45,21],[67,171,141,54,24],[68,231,141,57,18],[33,297,144,51,18],[69,351,138,54,27],[70,411,138,39,18],[71,456,135,48,27],[72,513,132,39,21],[73,555,132,45,18],[74,51,171,57,12],[75,114,165,57,24],[76,177,159,45,18],[49,225,162,36,12],[77,264,156,36,18],[78,48,180,33,21],[33,84,183,48,21],[79,141,174,66,24],[80,216,171,39,24],[81,258,171,21,18],[82,276,177,12,15],[83,294,171,24,18],[84,321,168,36,24],[85,366,162,54,24],[86,426,162,66,21],[87,501,156,60,33],[88,567,165,57,30],[89,51,198,66,18],[67,117,195,60,24],[90,183,189,54,30],[91,243,189,45,33],[92,294,189,57,18],[93,351,195,39,24],[62,396,183,39,21],[94,435,180,57,36],[95,48,213,57,33],[96,108,216,66,30],[97,180,216,63,27],[98,249,219,66,21],[99,315,225,24,15],[100,336,216,33,21],[42,372,228,21,18],[101,399,213,45,36],[102,450,216,51,24],[103,501,210,51,42],[104,561,222,54,27],[105,54,243,57,18],[60,120,243,57,18],[106,189,240,54,18],[107,252,237,42,21],[108,294,237,48,24],[62,351,237,39,21],[109,393,246,51,18],[110,450,237,57,33],[111,513,246,51,15],[112,573,246,39,21],[113,54,255,42,18],[114,105,258,54,15],[115,162,255,63,27],[116,231,255,48,24],[117,285,264,30,9],[118,318,258,30,18],[14,360,261,51,15],[119,417,258,75,18],[120,504,258,39,27],[30,552,267,18,18],[121,570,264,42,15],[122,45,276,36,15],[123,84,279,69,15],[124,162,279,45,18],[62,219,276,39,18],[125,264,273,42,24],[126,306,273,57,27],[28,372,276,39,24],[127,417,273,42,24],[12,465,282,75,12],[128,54,294,78,18],[129,141,294,78,24],[130,228,297,60,21],[131,294,297,51,30],[103,354,300,42,21],[132,396,306,39,18],[133,444,300,51,27],[134,504,306,54,27],[135,561,309,39,24],[136,54,309,66,21],[137,132,315,60,18],[138,195,315,42,27],[69,246,315,48,24],[1,294,324,39,18],[139,336,318,54,24],[140,396,321,51,21],[141,450,324,69,36],[142,525,327,69,36],[143,57,324,84,21],[144,147,330,51,18],[145,204,336,48,18],[146,258,339,18,15],[147,282,339,66,21],[120,354,339,36,24],[148,390,339,45,24],[149,54,339,51,24],[150,105,348,42,18],[73,153,345,39,21],[151,192,354,24,15],[152,222,348,51,27],[153,273,354,63,27],[154,339,360,57,21],[155,399,360,36,30],[156,441,357,42,27],[157,486,366,36,21],[158,525,375,42,15],[159,567,375,33,21],[160,57,360,45,21],[161,108,366,54,21],[162,171,366,57,27],[68,234,372,57,21],[163,294,384,30,12],[164,333,378,24,18],[109,363,381,45,27],[165,420,381,60,21],[63,486,387,21,15],[166,507,390,24,15],[63,534,390,24,15],[167,558,390,39,21],[168,57,378,51,18],[68,117,384,54,27],[169,180,390,36,15],[153,225,387,60,21],[170,291,393,63,18],[171,51,393,63,33],[172,114,417,39,12],[173,159,414,18,21],[174,189,411,30,18],[175,225,405,45,27],[176,279,408,45,27],[177,333,420,45,18],[178,387,405,48,27],[179,432,417,42,18],[180,483,411,54,27],[181,534,408,45,24],[77,579,417,30,21],[30,54,429,18,15],[182,78,426,27,15],[183,105,423,33,24],[163,147,432,33,12],[184,180,426,45,18],[185,231,426,51,24],[108,282,426,45,21],[163,339,432,30,18],[186,372,432,45,24],[187,426,429,51,21],[188,480,435,27,15],[163,510,438,33,15],[189,546,432,30,18],[190,576,435,33,15],[113,54,441,36,18],[2,99,444,36,15],[116,141,441,45,18],[191,198,441,57,24],[192,258,444,57,21],[193,321,444,78,24],[194,399,450,51,18],[195,459,447,81,21],[196,543,447,48,24],[100,42,459,39,15],[197,87,456,45,18],[180,141,456,57,21],[34,204,465,57,18],[198,273,462,51,33],[199,333,462,54,21],[82,393,471,12,15],[200,402,468,42,15],[201,459,465,51,21],[63,516,468,24,15],[202,540,468,45,21],[203,54,474,33,18],[204,96,471,36,27],[189,135,471,33,21],[205,168,477,48,21],[206,48,489,60,24],[68,114,492,60,24],[38,177,495,57,24],[207,243,498,15,18],[208,264,498,24,21],[209,294,504,45,12],[210,339,492,63,27],[113,408,504,42,15],[63,456,504,21,15],[211,480,489,51,30],[212,534,486,66,30],[213,57,507,60,21],[214,120,513,51,15],[146,177,516,15,15],[215,201,513,69,18],[216,276,513,60,24],[146,345,516,21,18],[2,372,519,36,18],[217,411,522,51,15],[122,465,519,39,15],[146,510,516,24,18],[10,534,519,33,15],[218,567,513,42,33],[219,60,525,33,18],[113,93,528,42,15],[135,144,528,39,21],[134,192,528,48,21],[220,246,534,57,15],[146,309,534,18,15],[83,327,534,27,18],[221,363,534,72,18],[222,444,537,48,15],[223,57,540,36,18],[224,93,540,42,21],[50,135,546,33,15],[225,177,546,78,18],[226,261,546,48,24],[227,315,546,48,21],[228,375,549,45,21],[229,429,549,51,21],[230,489,549,60,24],[231,543,552,51,27],[226,57,555,39,21],[10,99,564,27,12],[232,135,558,51,18],[233,198,561,69,18],[234,270,567,57,15],[235,336,564,36,18],[236,372,567,57,21],[68,438,567,54,18],[214,495,573,42,15],[237,540,576,60,12],[238,63,573,57,15],[239,129,573,42,18],[240,177,573,48,21],[241,237,576,57,24],[242,297,585,36,12],[127,336,579,39,18],[243,381,585,42,12],[194,426,582,45,18],[244,471,588,57,12],[69,531,585,45,18],[245,576,588,36,18],[246,63,582,57,18],[247,129,588,69,18],[248,213,585,57,24],[71,276,591,45,24],[2,327,597,30,15],[249,363,594,51,18],[250,423,603,45,15],[194,468,600,48,18],[7,522,606,33,12],[251,558,600,27,24],[252,54,600,45,21],[253,99,600,54,27],[254,162,600,69,27],[71,231,606,42,21],[1,273,612,36,18],[68,318,609,57,27],[255,381,609,48,21],[109,429,618,45,18],[71,480,612,39,33],[181,522,615,39,18],[256,564,618,54,21],[257,60,615,54,24],[258,117,624,66,18],[259,189,624,57,15],[260,255,627,39,24],[7,300,630,27,15],[163,339,633,33,12],[242,372,633,36,12],[261,423,633,42,15],[262,51,636,57,21],[152,120,639,45,24],[263,174,636,42,24],[264,222,639,57,27],[265,288,642,69,24],[266,363,645,57,21],[127,423,645,42,21],[62,471,642,36,21],[267,516,636,57,30],[268,576,639,33,27],[269,60,654,42,18],[270,114,660,54,18],[271,174,663,48,18],[62,234,660,33,21],[272,276,663,45,18],[62,330,663,39,21],[273,378,660,51,33],[68,438,660,60,30],[28,504,660,42,27],[274,549,663,45,30],[269,60,669,45,18],[275,114,675,54,21],[276,177,678,60,21],[277,246,678,54,21],[278,309,681,60,30],[279,51,687,60,24],[63,117,693,18,18],[10,141,696,33,18],[280,183,696,60,24],[116,252,696,48,24],[163,306,705,33,18],[281,342,702,39,24],[10,381,705,30,15],[282,420,690,63,27],[283,492,693,54,27],[284,552,690,57,30],[285,60,708,57,18],[286,123,711,51,18],[287,186,717,30,15],[288,225,711,45,24],[289,279,717,45,18],[42,327,723,18,15],[290,345,723,24,18],[291,378,717,42,18],[292,426,714,48,21],[293,483,717,45,18],[294,531,714,66,21],[295,57,720,51,24],[296,114,726,54,21],[297,180,732,39,18],[132,225,732,42,33],[298,276,732,33,24],[194,327,735,45,21],[134,381,732,54,27],[144,441,729,54,30],[299,507,732,63,27],[300,573,732,30,18],[301,60,744,9,12],[302,72,741,45,21],[303,123,741,60,21],[304,54,753,63,24],[68,120,759,60,27],[305,189,756,60,27],[306,255,750,51,33],[307,303,753,51,30],[32,360,756,57,24],[235,426,756,36,24],[144,468,756,51,24],[308,525,756,48,27],[309,576,768,24,15],[310,57,771,66,21],[93,135,783,33,18],[311,177,780,66,21],[312,258,780,45,21],[63,312,780,21,18],[242,333,783,36,18],[313,378,777,48,18],[314,432,777,60,18],[255,498,774,48,21],[315,552,780,45,30],[113,60,789,39,18],[316,108,795,54,18],[82,165,798,12,15],[317,186,795,15,18],[10,201,798,30,15],[201,240,792,45,21],[63,300,795,24,18],[1,330,798,42,21],[68,378,792,54,33],[255,441,792,51,18],[201,498,795,54,15]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f104v.js <==
[[["pchdoiin",1,1,["f104v"]],["opcheedy",3,3,["f104v","f111v","f105r"]],["orar",10,9,["f101v2","f99r","f81r"]],["oltcheey",1,1,["f104v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ear",2,2,["f55v","f104v"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["aly",29,25,["f46v","f82v","f104v"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["cheekain",3,3,["f111r","f112v","f104v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["ychedaiin",2,2,["f108r","f104v"]],["qoteed",3,3,["f76v","f104v","f84v"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["qokamdy",1,1,["f104v"]],["otarar",5,5,["f108r","f116r","f104v"]],["alched",1,1,["f104v"]],["otair",21,15,["f89v2","f86v3","f80r"]],["oram",10,9,["f33v","f68r2","f108v"]],["shod",11,10,["f24v","f1r","f28r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["ockhhy",2,2,["f105v","f104v"]],["chol",397,151,["f1r","f45r","f46r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qotair",6,5,["f80r","f69v","f104v"]],["oeedaiin",2,2,["f104v","f114r"]],["dl",20,16,["f111r","f86v6","f81v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["qotol",47,34,["f45v","f48r","f80r"]],["qotched",5,3,["f114v","f104v","f115v"]],["chey",344,118,["f46r","f1r","f46v"]],["qol",151,37,["f89v2","f76r","f55v"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["dcheol",8,7,["f66r","f108r","f80r"]],["chdeey",1,1,["f104v"]],["oeeodain",1,1,["f104v"]],["sairol",2,2,["f116r","f104v"]],["chedal",24,18,["f103r","f105v","f104v"]],["solchd",1,1,["f104v"]],["shol",187,102,["f46r","f1r","f78v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["l",58,32,["f45r","f67r1","f65v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokain",279,46,["f48v","f76r","f80r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["cpheo",2,2,["f104v","f42v"]],["qotody",11,10,["f88v","f114v","f43r"]],["o",82,56,["f1r","f67r1","f89r2"]],["scheo",2,2,["f30r","f104v"]],["lchody",3,3,["f86v5","f104v","f1v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qocky",2,2,["f13v","f104v"]],["cheoain",1,1,["f104v"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["sol",75,49,["f67r1","f89v1","f15r"]],["cheodalol",1,1,["f104v"]],["tchodls",1,1,["f104v"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["cheeool",1,1,["f104v"]],["ls",10,10,["f68r3","f108v","f81v"]],["air",74,49,["f67r2","f67r1","f65v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chotedy",2,2,["f68v1","f104v"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["qoeky",1,1,["f104v"]],["qoteeo",3,3,["f114v","f104v","f93v"]],["lo",15,13,["f75r","f86v6","f103r"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["lcheod",2,2,["f115r","f104v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["qotar",63,37,["f43r","f80r","f48r"]],["ched",23,19,["f46v","f73v","f48r"]],["qoty",87,55,["f46v","f80r","f106r"]],["dal",253,114,["f67r2","f45r","f1r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotedor",2,2,["f104v","f82r"]],["okain",144,52,["f67r2","f1r","f80r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["lchey",45,31,["f76r","f80r","f82v"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["qocthey",5,5,["f21r","f81v","f85r2"]],["ykchedor",1,1,["f104v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["qokchd",6,5,["f40r","f11v","f113r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["polchechy",1,1,["f104v"]],["oteoy",1,1,["f104v"]],["chotchs",1,1,["f104v"]],["cheeta",1,1,["f104v"]],["oteeey",8,6,["f111r","f114v","f112v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["par",5,5,["f86v6","f94v","f81v"]],["oltedy",5,5,["f33v","f81r","f77v"]],["chedam",6,6,["f108v","f112r","f113r"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qoeechdy",1,1,["f104v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["cheetar",1,1,["f104v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chataiin",1,1,["f104v"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["lcheolshedy",1,1,["f104v"]],["s",244,125,["f1r","f46r","f67r2"]],["cheky",65,50,["f55v","f80r","f31r"]],["daindl",1,1,["f104v"]],["tolkshey",1,1,["f104v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["qokeochy",2,2,["f67r2","f104v"]],["qotcheo",4,3,["f114v","f104v","f5r"]],["dlchd",2,2,["f115r","f104v"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["ram",14,14,["f75r","f80r","f9r"]],["dcheedy",4,4,["f68v2","f76r","f104v"]],["qockheey",4,3,["f101v2","f86v4","f104v"]],["chdor",8,7,["f114v","f48v","f105v"]],["as",5,5,["f72r3","f72r1","f115r"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["dchdar",2,2,["f104v","f39r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["olkchy",4,4,["f80v","f104v","f75v"]],["dadam",1,1,["f104v"]],["ycheechy",1,1,["f104v"]],["otkchedy",1,1,["f104v"]],["cholkchy",1,1,["f104v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["orain",27,20,["f111r","f102r1","f81r"]],["dcheeoy",1,1,["f104v"]],["qokaiiin",2,2,["f29r","f104v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["otcheochy",1,1,["f104v"]],["sarain",3,3,["f112v","f103r","f104v"]],["pcheor",5,5,["f108v","f90v1","f104v"]],["chpcheor",1,1,["f104v"]],["cholkshedy",1,1,["f104v"]],["sho",130,79,["f1r","f15r","f45v"]],["fchor",3,3,["f39v","f77v","f104v"]],["ols",18,17,["f46r","f67r2","f89v1"]],["chekal",12,10,["f46r","f89v1","f81v"]],["or",366,130,["f45r","f1r","f67r2"]],["sheeo",8,8,["f108v","f105v","f113r"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qochey",6,5,["f111r","f86v3","f103r"]],["qotcheedy",4,4,["f114v","f115r","f104v"]],["chor",220,113,["f1r","f45v","f89r1"]],["chorol",3,3,["f103r","f104v","f56v"]],["chdar",20,16,["f67r1","f73r","f75r"]],["otam",47,38,["f48v","f43r","f55v"]],["yshor",2,2,["f104v","f89r1"]],["shokchey",1,1,["f104v"]],["chodain",9,9,["f4v","f1r","f86v3"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["lsaiin",2,2,["f108v","f104v"]],["qchor",1,1,["f104v"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["cheytal",1,1,["f104v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["qodeey",2,2,["f76v","f104v"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["dairar",2,2,["f104v","f85r1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ykoiin",4,4,["f37v","f5v","f104v"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["dalaiin",3,3,["f67r1","f76r","f104v"]],["chockhedy",1,1,["f104v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["ary",26,22,["f67r1","f48v","f86v3"]],["dsheey",8,8,["f108v","f116r","f47v"]],["qoykeey",1,1,["f104v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokedaiin",3,3,["f112v","f104v","f114r"]],["orchcthy",2,2,["f86v6","f104v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["ysheor",4,4,["f75r","f106r","f104v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["chochs",1,1,["f104v"]],["pchoror",1,1,["f104v"]],["shor",97,66,["f45r","f46r","f15r"]],["r",98,62,["f46r","f15r","f15v"]],["chpchs",1,1,["f104v"]],["al",260,82,["f89v2","f67r1","f55v"]],["olsho",3,3,["f102r2","f9r","f104v"]],["lsair",1,1,["f104v"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["qokeechy",6,6,["f111r","f68v2","f103r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["kche",1,1,["f104v"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["cheokcheo",1,1,["f104v"]],["lol",44,29,["f48v","f76r","f80r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["lcheo",4,4,["f89v2","f113r","f104v"]],["lcheed",1,1,["f104v"]],["chaim",1,1,["f104v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["qoeeol",2,2,["f104v","f102v1"]],["otairor",3,3,["f68v3","f106r","f104v"]],["okcheey",7,6,["f112r","f107r","f104v"]],["lkair",4,4,["f111r","f108r","f105v"]],["ar",352,108,["f67r2","f46r","f1r"]],["adam",2,2,["f104v","f105r"]],["ycheoraiin",1,1,["f104v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qokair",17,11,["f113v","f94r","f80r"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["cheocphy",1,1,["f104v"]],["cheeos",7,6,["f70r2","f114v","f113r"]],["aiiinro",1,1,["f104v"]],["qosaiin",2,2,["f104v","f3r"]],["cfheo",1,1,["f104v"]],["arals",1,1,["f104v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["yteeey",3,3,["f114v","f112r","f104v"]],["cheeod",2,2,["f70r2","f104v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["odar",24,21,["f1r","f67r2","f75r"]],["chedain",19,13,["f111r","f73r","f76r"]],["etar",1,1,["f104v"]],["arair",1,1,["f104v"]],["lkeed",3,3,["f108v","f104v","f83r"]],["qotain",64,31,["f76r","f80r","f80v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["olcho",1,1,["f104v"]],["psheodar",1,1,["f104v"]],["qotchedar",2,2,["f86v3","f104v"]],["okaifhhy",1,1,["f104v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["topaiin",1,1,["f104v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["qoiiin",4,4,["f43r","f112r","f104v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokcheodaiin",1,1,["f104v"]],["posairy",1,1,["f104v"]],["ytedar",3,3,["f73v","f85r2","f104v"]],["shoefcheey",1,1,["f104v"]],["kechy",4,4,["f32v","f104v","f111v"]],["odl",4,4,["f105v","f104v","f106v"]],["shey",283,99,["f46r","f1r","f45r"]],["qopcheey",4,3,["f112v","f86v5","f104v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["orodam",1,1,["f104v"]],["okechey",2,2,["f67v1","f104v"]],["chchy",2,2,["f101r1","f104v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["akain",1,1,["f104v"]],["char",72,51,["f45r","f106r","f1v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["roiir",1,1,["f104v"]],["kas",4,4,["f94r","f80r","f104v"]],["lkchs",1,1,["f104v"]],["y",151,87,["f67r2","f1r","f45r"]],["rais",1,1,["f104v"]],["alod",2,2,["f104v","f95r1"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["odain",18,15,["f102r2","f43r","f106r"]],["orchedy",2,2,["f86v4","f104v"]],["qoky",147,72,["f45r","f15v","f80r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["qotechy",2,2,["f104v","f104r"]],["otcheeo",1,1,["f104v"]],["lkeeda",1,1,["f104v"]],["raiin",75,38,["f100r","f76r","f106r"]],["oteedchey",1,1,["f104v"]],["qoeeda",1,1,["f104v"]],["lchal",6,5,["f111r","f113v","f35r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["tcheo",7,7,["f66r","f106r","f34r"]],["dar",319,139,["f46r","f45r","f1r"]],["cheed",2,2,["f104v","f114r"]],["keeey",11,10,["f111r","f38v","f40r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["qoteodaiin",1,1,["f104v"]],["orom",5,5,["f86v6","f73r","f71v"]],["ycheeo",8,7,["f68v3","f94v","f105v"]]],[[0,36,0,66,33],[1,111,3,57,27],[2,174,9,42,18],[3,225,0,63,27],[4,297,3,51,27],[5,360,15,18,15],[6,381,9,30,15],[7,414,9,33,15],[8,444,15,30,15],[9,489,12,72,18],[10,567,12,45,24],[11,612,24,12,21],[12,45,33,75,21],[13,129,27,57,24],[14,192,24,57,27],[15,258,27,51,18],[16,318,24,48,15],[17,372,21,75,30],[18,456,27,60,18],[19,525,33,54,15],[20,582,30,33,21],[21,612,42,15,18],[22,48,51,36,21],[23,93,54,42,21],[24,144,48,63,24],[25,216,48,45,15],[26,273,42,45,21],[27,321,36,45,24],[28,384,48,36,18],[29,429,42,60,27],[30,495,42,60,27],[31,561,54,48,12],[5,609,57,12,15],[32,618,57,6,15],[33,45,66,60,27],[34,111,69,66,18],[35,189,63,60,21],[36,252,60,54,24],[37,312,57,63,27],[28,387,66,33,15],[38,429,69,30,24],[39,462,66,30,21],[23,504,66,42,27],[40,549,66,42,27],[29,594,63,33,36],[41,48,90,45,21],[42,105,87,45,21],[43,162,81,72,21],[44,240,78,60,24],[45,306,81,51,21],[46,36,108,63,18],[47,102,105,36,27],[48,144,105,42,24],[49,189,99,57,24],[50,249,99,39,30],[51,291,111,12,15],[23,306,105,39,21],[52,351,99,42,27],[53,402,90,57,33],[54,465,99,51,21],[55,522,90,39,24],[4,567,90,39,33],[56,609,99,21,33],[57,48,129,9,12],[58,54,126,48,18],[59,108,129,51,18],[60,165,129,36,24],[61,204,117,48,30],[62,258,123,63,15],[63,327,123,57,21],[54,390,120,45,15],[23,441,120,39,12],[64,483,117,30,21],[65,522,117,69,18],[66,42,141,72,27],[67,117,147,57,15],[68,183,144,54,21],[69,240,138,24,18],[70,267,138,27,18],[71,297,132,54,24],[72,360,132,66,27],[73,432,129,69,27],[23,507,135,39,15],[74,549,132,42,24],[75,594,129,27,24],[76,621,138,6,18],[77,51,171,39,15],[78,93,162,54,24],[15,153,159,51,24],[29,213,156,60,21],[79,276,153,66,27],[80,351,156,45,18],[5,405,156,18,18],[34,426,153,66,15],[81,498,147,51,24],[82,555,153,33,24],[83,591,150,27,24],[84,618,156,9,18],[47,54,183,33,24],[54,93,180,51,21],[79,150,180,57,18],[33,213,174,66,27],[15,288,177,54,18],[85,351,171,51,30],[86,408,168,60,21],[87,474,168,39,21],[88,519,168,39,18],[89,567,171,30,12],[90,594,171,27,21],[91,54,201,57,18],[92,114,195,60,27],[93,186,195,69,24],[94,261,192,51,30],[95,321,192,57,27],[36,384,189,51,27],[96,441,186,45,36],[96,492,186,45,30],[97,543,186,36,15],[98,45,216,72,33],[99,123,219,48,27],[100,177,216,60,24],[101,237,219,48,21],[102,288,219,45,21],[85,339,213,48,27],[83,393,213,42,24],[82,441,222,33,12],[51,471,225,12,18],[103,489,222,36,15],[104,522,210,36,27],[105,558,213,45,30],[106,603,222,24,18],[107,54,246,48,15],[108,108,243,48,18],[109,162,243,63,21],[110,228,237,54,24],[24,285,237,57,27],[111,348,234,51,21],[112,405,243,30,9],[113,432,231,54,30],[114,492,234,57,18],[115,552,240,30,12],[116,582,237,45,18],[117,54,258,63,24],[118,123,258,48,24],[119,168,258,90,24],[120,264,258,12,18],[115,279,261,33,12],[121,318,252,42,27],[122,363,252,48,21],[123,51,279,72,27],[124,126,279,54,24],[125,186,279,63,27],[49,258,279,48,30],[126,312,276,57,21],[126,375,273,60,30],[127,438,279,42,15],[23,489,282,39,21],[128,525,270,45,27],[129,570,273,45,24],[130,615,276,15,21],[131,57,303,51,21],[132,114,300,66,27],[133,186,303,39,15],[134,231,303,21,18],[115,255,306,27,12],[135,291,294,51,24],[136,351,297,48,18],[137,402,300,33,18],[138,438,291,66,24],[139,513,294,48,21],[53,564,291,42,24],[140,606,294,24,18],[141,45,321,72,21],[60,135,324,36,12],[88,183,321,39,18],[70,231,321,30,18],[142,264,312,60,27],[143,333,312,66,27],[129,402,312,66,27],[36,471,312,48,33],[144,525,312,39,27],[145,573,312,33,18],[103,609,309,18,24],[146,60,339,54,15],[147,123,333,63,24],[79,192,336,57,27],[148,255,336,36,24],[149,294,336,48,27],[150,348,336,69,21],[151,417,336,54,15],[152,48,351,54,27],[28,108,369,27,18],[153,144,354,54,27],[154,201,360,69,24],[36,279,360,48,24],[144,333,363,42,27],[49,384,354,51,30],[37,438,354,60,27],[155,504,357,27,18],[156,531,339,42,36],[157,576,354,24,21],[115,600,360,18,15],[158,618,351,15,24],[159,60,375,18,21],[160,84,378,33,18],[161,120,384,54,21],[162,180,381,51,21],[163,234,387,51,12],[164,291,381,75,21],[73,372,381,69,24],[96,447,378,42,30],[165,492,378,33,18],[166,531,375,42,24],[167,579,375,33,18],[168,612,372,18,33],[169,63,393,42,18],[144,111,396,42,27],[79,159,396,60,27],[170,225,396,69,24],[162,303,399,54,33],[171,366,402,60,15],[117,63,408,60,27],[138,126,417,69,21],[172,204,417,57,33],[138,267,423,63,27],[95,336,423,54,30],[173,393,426,54,21],[174,453,423,45,24],[175,507,420,42,18],[149,558,414,42,27],[176,603,411,27,27],[177,63,432,45,18],[178,117,435,57,24],[163,180,447,51,18],[179,240,447,51,18],[180,297,450,60,15],[181,363,447,60,15],[182,432,444,54,27],[183,492,441,57,18],[184,549,438,36,21],[30,588,435,36,24],[5,624,438,6,15],[185,66,447,48,24],[80,123,453,45,18],[186,174,462,48,21],[187,225,459,51,15],[112,285,468,33,9],[188,318,462,60,21],[189,387,459,78,24],[34,471,465,63,15],[190,543,456,36,21],[191,579,456,39,24],[192,618,459,12,18],[193,66,468,51,24],[194,123,465,66,33],[195,198,477,60,21],[196,267,477,81,21],[197,360,480,66,33],[97,432,483,45,15],[60,480,486,39,21],[198,525,480,42,15],[5,567,480,18,18],[115,585,477,24,15],[23,609,474,21,27],[199,69,489,54,18],[60,129,495,42,15],[180,177,495,60,21],[200,249,495,57,15],[201,315,495,48,18],[202,51,504,78,27],[203,132,507,39,21],[48,186,513,42,24],[48,231,516,45,21],[48,285,516,45,27],[138,336,516,66,24],[133,414,519,42,18],[155,462,522,24,15],[204,489,519,9,21],[115,504,525,33,12],[205,546,507,45,27],[115,594,516,24,15],[206,618,516,9,18],[207,66,531,45,15],[208,114,528,51,24],[209,174,537,57,15],[210,240,534,69,18],[49,318,534,54,24],[97,384,540,39,15],[211,429,540,42,21],[180,480,540,51,24],[108,534,540,45,21],[212,69,543,39,21],[213,114,549,66,18],[162,186,549,48,24],[214,246,549,72,24],[215,315,561,33,15],[216,354,552,39,24],[129,399,552,63,27],[217,468,561,42,12],[195,513,561,51,15],[218,570,555,39,21],[219,609,552,21,18],[107,66,570,54,15],[216,123,564,42,18],[108,168,570,51,15],[220,225,570,48,15],[221,282,576,51,15],[222,336,573,60,18],[67,399,576,54,18],[223,462,570,54,21],[224,519,573,45,21],[225,567,573,21,15],[225,588,573,18,15],[226,606,567,21,24],[227,72,579,84,21],[228,159,582,42,27],[28,210,588,33,15],[229,246,585,51,24],[230,303,588,60,21],[231,363,594,39,18],[60,405,594,36,15],[232,441,588,57,21],[233,66,594,54,27],[234,120,597,42,33],[235,168,600,66,21],[145,240,606,45,15],[236,291,606,45,18],[237,339,609,42,18],[161,384,609,60,18],[161,447,606,60,21],[238,513,600,54,18],[239,570,588,33,27],[240,603,588,27,24],[241,627,588,9,24],[242,72,618,54,30],[243,126,624,51,15],[244,180,618,39,21],[216,222,621,39,21],[79,267,621,57,24],[60,330,630,36,15],[159,369,627,21,15],[5,390,630,18,18],[225,411,624,24,18],[245,438,624,39,18],[246,483,621,60,21],[247,552,615,36,18],[248,591,609,30,21],[192,621,606,12,24],[77,81,645,39,12],[249,123,636,45,24],[250,171,636,60,27],[251,240,639,48,18],[252,294,642,60,15],[87,366,642,45,18],[103,417,645,42,12],[253,465,642,42,15],[254,69,654,75,24],[144,150,663,45,21],[255,204,657,78,27],[85,288,660,48,27],[24,342,660,60,24],[256,411,654,60,33],[229,477,657,51,27],[257,531,648,54,33],[258,585,645,42,27],[241,627,651,12,27],[259,72,681,39,18],[7,111,681,33,18],[175,153,681,45,18],[260,201,684,48,27],[261,258,681,54,24],[262,324,681,105,27],[263,69,693,63,27],[264,144,699,57,27],[23,198,711,39,21],[265,243,702,72,24],[266,315,705,36,21],[259,360,708,30,18],[267,390,711,27,18],[70,420,708,30,18],[268,447,708,36,27],[269,486,699,66,27],[64,549,705,30,24],[270,579,705,24,12],[271,606,696,30,18],[272,81,717,54,27],[23,144,726,42,18],[273,186,729,42,12],[250,231,720,60,24],[53,294,723,54,21],[38,351,729,36,15],[159,393,726,21,18],[115,414,729,33,12],[112,453,732,36,9],[159,498,723,24,15],[115,522,726,30,12],[246,558,714,51,21],[274,615,708,21,21],[275,84,738,48,18],[276,135,738,33,21],[277,171,735,48,24],[278,225,741,39,18],[279,273,741,42,27],[280,324,741,39,18],[268,369,744,36,24],[60,411,747,39,15],[281,453,741,33,18],[225,492,738,21,18],[282,516,738,45,21],[225,561,735,18,18],[283,576,741,15,24],[284,588,732,30,21],[285,615,726,21,33],[286,81,753,54,24],[287,141,756,57,24],[162,201,756,57,24],[115,267,765,33,12],[288,300,762,45,15],[289,351,762,57,27],[290,408,759,39,30],[291,78,774,57,27],[292,138,777,57,30],[293,204,777,51,24],[294,255,777,54,27],[83,315,777,39,30],[295,363,786,45,21],[54,417,789,51,18],[24,471,777,63,30],[85,537,771,51,27],[250,591,768,36,27],[296,87,798,75,18],[297,165,804,48,18],[298,216,807,45,18],[54,264,810,48,24],[299,315,804,54,24],[300,378,807,39,18],[301,426,804,45,18],[302,474,804,27,18],[303,507,804,42,15],[250,552,795,45,21],[23,600,792,30,21],[38,87,819,30,18],[304,120,813,42,30],[132,168,819,69,24],[305,240,819,45,27],[306,297,816,60,27],[162,363,822,51,21],[307,420,819,51,21],[308,477,816,81,36],[87,561,813,36,18],[309,600,810,24,24],[97,87,834,42,15],[310,129,840,57,24],[38,186,840,33,24],[307,231,843,51,27],[286,285,840,57,30],[305,360,840,45,24],[305,411,837,42,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f105r.js <==
[[["paiin",8,7,["f86v6","f10v","f39v"]],["dar",319,139,["f46r","f45r","f1r"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qopaiin",6,6,["f86v6","f66r","f114v"]],["ypcheeey",1,1,["f105r"]],["saraisl",1,1,["f105r"]],["in",2,2,["f72r2","f105r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["arody",13,12,["f88v","f102r1","f86v6"]],["dshees",2,2,["f81r","f105r"]],["yey",1,1,["f105r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["raiin",75,38,["f100r","f76r","f106r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["qodos",1,1,["f105r"]],["ches",36,29,["f46r","f76r","f80v"]],["or",366,130,["f45r","f1r","f67r2"]],["okees",16,14,["f67r1","f73r","f76r"]],["odar",24,21,["f1r","f67r2","f75r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["olshey",11,8,["f81r","f79v","f76v"]],["qodan",1,1,["f105r"]],["odeey",2,2,["f105r","f42v"]],["kcheody",5,5,["f66r","f113r","f115r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["ar",352,108,["f67r2","f46r","f1r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["otedy",155,55,["f46r","f46v","f80r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["rol",20,15,["f75r","f81v","f79v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["eeeodaiin",1,1,["f105r"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["oy",6,6,["f68v3","f112v","f17v"]],["teedy",13,11,["f111r","f94v","f108r"]],["qotam",12,10,["f89v1","f69r","f112v"]],["doiin",19,18,["f111r","f67r2","f45v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["yteeeody",1,1,["f105r"]],["yl",3,3,["f34r","f105r","f89r2"]],["cheod",5,5,["f38v","f29r","f31r"]],["aiisockhy",1,1,["f105r"]],["otey",57,41,["f43r","f76r","f106r"]],["por",8,7,["f102r2","f79v","f113r"]],["shedeeey",1,1,["f105r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["olpshedy",1,1,["f105r"]],["ysheeody",2,2,["f105r","f104r"]],["ykeeos",3,3,["f70v2","f69r","f105r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["shey",283,99,["f46r","f1r","f45r"]],["qodaiiin",2,2,["f105r","f104r"]],["qokeed",15,14,["f76r","f81v","f83v"]],["aiirody",1,1,["f105r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["oleeey",3,3,["f114v","f58r","f105r"]],["air",74,49,["f67r2","f67r1","f65v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["oesal",1,1,["f105r"]],["oeeolchy",1,1,["f105r"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["okchey",32,28,["f1r","f80r","f78v"]],["sairy",3,3,["f105v","f113r","f105r"]],["ore",1,1,["f105r"]],["daiindy",3,2,["f100r","f105r"]],["ytam",13,11,["f48v","f43r","f33v"]],["pdar",2,2,["f85r1","f105r"]],["oshedy",3,3,["f81v","f103v","f105r"]],["otcheos",1,1,["f105r"]],["oiiin",11,11,["f81v","f105v","f113r"]],["al",260,82,["f89v2","f67r1","f55v"]],["tchedar",2,2,["f77v","f105r"]],["chy",155,101,["f1r","f46r","f67r2"]],["fchosaiin",1,1,["f105r"]],["polaiin",8,5,["f102r1","f108v","f113v"]],["polkeeey",1,1,["f105r"]],["dyaiin",1,1,["f105r"]],["yaiir",2,2,["f105r","f6r"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["qoeeody",3,3,["f105r","f114r","f102v1"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["kchedy",22,17,["f75r","f43r","f104v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["otcheey",3,3,["f42r","f107r","f105r"]],["teeor",1,1,["f105r"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["ry",13,12,["f75r","f81r","f8v"]],["dyteey",2,1,["f105r"]],["qokdy",4,4,["f46r","f48r","f78v"]],["chedy",501,86,["f46r","f65v","f46v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qoked",7,6,["f75r","f108r","f76r"]],["shedy",427,73,["f46r","f65v","f46v"]],["ot",10,8,["f67r1","f69r","f99r"]],["kesoar",1,1,["f105r"]],["qoeeedy",3,2,["f76v","f105r"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["dlls",1,1,["f105r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["oekeody",2,2,["f58r","f105r"]],["oeey",6,6,["f86v6","f72v1","f86v5"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["sheolkeey",1,1,["f105r"]],["lksheey",1,1,["f105r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["r",98,62,["f46r","f15r","f15v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["olkeeody",7,7,["f86v5","f71r","f85r1"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["oteeol",9,8,["f111r","f38v","f71r"]],["shod",11,10,["f24v","f1r","f28r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["aral",16,14,["f86v5","f80v","f105r"]],["oteeeos",1,1,["f105r"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["oiir",3,3,["f89v1","f105r","f96r"]],["oral",10,10,["f96v","f108v","f103r"]],["lteedy",5,5,["f76v","f103v","f111v"]],["okeeddl",1,1,["f105r"]],["sheoked",1,1,["f105r"]],["shol",187,102,["f46r","f1r","f78v"]],["kol",37,35,["f45r","f1r","f45v"]],["aiirol",1,1,["f105r"]],["okedy",118,53,["f46v","f80r","f31r"]],["qlky",1,1,["f105r"]],["sheoy",4,4,["f102r2","f68v2","f20v"]],["oleedy",3,2,["f116r","f105r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["cheoty",5,5,["f86v6","f68v3","f103r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dsechey",1,1,["f105r"]],["oteol",42,38,["f1r","f100r","f43r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["laiin",13,11,["f108r","f116r","f103r"]],["okeeyteedy",1,1,["f105r"]],["aiiral",1,1,["f105r"]],["teol",15,14,["f101v2","f48r","f80r"]],["ykair",8,7,["f55v","f52r","f112r"]],["paiir",2,2,["f113v","f105r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["olfaiin",1,1,["f105r"]],["airody",3,3,["f86v3","f113r","f105r"]],["teedar",2,2,["f108v","f105r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["lkedy",29,18,["f111r","f76r","f82v"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["qokedal",3,3,["f82v","f105r","f83r"]],["otol",86,69,["f89v2","f1r","f55v"]],["shody",55,38,["f1r","f43r","f48v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chekaim",1,1,["f105r"]],["olkchokeedy",1,1,["f105r"]],["ypair",3,3,["f67r2","f48v","f105r"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["opail",1,1,["f105r"]],["oteodl",1,1,["f105r"]],["eeol",2,2,["f103r","f105r"]],["keey",45,38,["f1r","f67r1","f100r"]],["ylkaiin",2,2,["f105r","f107v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ols",18,17,["f46r","f67r2","f89v1"]],["dchees",1,1,["f105r"]],["opchey",29,25,["f76r","f80r","f48r"]],["aeeodeey",1,1,["f105r"]],["chefchey",1,1,["f105r"]],["pcheor",5,5,["f108v","f90v1","f104v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["chpaiikey",1,1,["f105r"]],["sheo",47,39,["f1r","f80r","f106r"]],["pcheey",4,4,["f10v","f87v","f8r"]],["dal",253,114,["f67r2","f45r","f1r"]],["deeedy",2,2,["f105r","f82r"]],["cheodkedy",1,1,["f105r"]],["decthdy",1,1,["f105r"]],["daiiils",1,1,["f105r"]],["airols",1,1,["f105r"]],["pdal",2,2,["f105r","f83r"]],["yqopchy",1,1,["f105r"]],["airal",2,2,["f107r","f105r"]],["fchdy",4,4,["f46r","f113r","f106r"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["raiis",1,1,["f105r"]],["oky",102,78,["f1r","f45r","f45v"]],["chdedy",2,2,["f105r","f114r"]],["qodeedy",3,3,["f114v","f77r","f105r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cho",69,50,["f89v2","f67r1","f106r"]],["lal",7,7,["f70r2","f108v","f83v"]],["cheesy",3,3,["f73r","f72v3","f105r"]],["cphedy",8,7,["f66r","f94v","f113v"]],["pchsed",1,1,["f105r"]],["sheefy",1,1,["f105r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["laiiin",2,2,["f106r","f105r"]],["odeaiin",1,1,["f105r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["opair",4,4,["f105v","f105r","f114r"]],["kechedy",3,3,["f111r","f115r","f105r"]],["oees",9,7,["f72v1","f86v3","f24r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["chol",397,151,["f1r","f45r","f46r"]],["okair",22,18,["f105v","f50v","f107r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["ykam",5,5,["f89v2","f43r","f18v"]],["oleedar",1,1,["f105r"]],["aiildy",1,1,["f105r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["tair",13,11,["f111r","f113v","f86v5"]],["qokolky",1,1,["f105r"]],["cheolkary",1,1,["f105r"]],["kodeey",1,1,["f105r"]],["lchl",2,2,["f81r","f105r"]],["shx",1,1,["f105r"]],["aiidy",2,2,["f105v","f105r"]],["cpheesy",1,1,["f105r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["lkor",4,4,["f86v6","f85r1","f105r"]],["fchoky",1,1,["f105r"]],["ycheochy",1,1,["f105r"]],["lkeol",5,5,["f66r","f94v","f108r"]],["olkchey",4,3,["f86v6","f48v","f105r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["adam",2,2,["f104v","f105r"]],["okeeodair",1,1,["f105r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["teeolteedy",1,1,["f105r"]],["otokal",1,1,["f105r"]],["oraiiin",4,4,["f81r","f86v5","f84r"]],["airod",2,2,["f105r","f104r"]],["dor",73,54,["f1r","f45r","f89v1"]],["ail",5,5,["f108r","f105v","f105r"]],["cheky",65,50,["f55v","f80r","f31r"]],["kar",52,39,["f46r","f45r","f43r"]],["ykl",1,1,["f105r"]],["alkam",6,6,["f86v5","f72r3","f85r1"]],["okaiir",6,6,["f89v2","f1r","f23r"]],["opcheedy",3,3,["f104v","f111v","f105r"]],["qokair",17,11,["f113v","f94r","f80r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["kor",26,22,["f1r","f47r","f48v"]],["orol",15,13,["f68v3","f100r","f80r"]],["pchey",12,11,["f86v6","f75r","f40r"]],["ofory",1,1,["f105r"]],["otedaiin",3,3,["f86v4","f84r","f105r"]],["ted",1,1,["f105r"]],["qotar",63,37,["f43r","f80r","f48r"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["otam",47,38,["f48v","f43r","f55v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["otoiis",1,1,["f105r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["otair",21,15,["f89v2","f86v3","f80r"]],["otaly",19,17,["f73r","f71v","f72v3"]]],[[0,33,45,39,42],[1,72,72,27,18],[2,108,63,42,36],[3,162,69,51,30],[4,222,60,51,36],[5,279,60,63,39],[6,357,75,63,24],[7,426,75,33,18],[8,468,75,45,21],[9,519,75,42,21],[10,570,69,45,30],[11,33,87,48,18],[12,87,96,27,21],[13,117,99,36,15],[14,156,93,48,21],[15,210,93,57,30],[16,270,96,51,24],[17,327,99,36,15],[18,366,96,24,18],[13,405,105,42,21],[19,447,90,45,21],[20,495,96,42,15],[21,540,96,51,15],[22,591,90,42,21],[23,33,105,48,18],[24,84,111,54,18],[25,138,114,42,18],[26,189,111,54,24],[27,255,123,39,12],[28,300,117,21,18],[29,327,111,45,21],[30,378,108,42,33],[31,432,108,45,30],[32,483,108,60,33],[3,546,108,51,21],[33,603,108,27,18],[34,36,120,48,24],[35,93,126,54,21],[36,153,129,48,18],[37,210,132,42,18],[38,261,135,69,18],[29,339,129,45,21],[39,396,135,51,15],[40,453,129,54,21],[41,516,138,21,18],[42,540,126,42,27],[43,582,123,54,30],[44,36,141,45,21],[45,87,141,54,30],[46,150,144,63,30],[47,219,153,18,18],[48,240,153,45,12],[18,288,150,21,18],[49,309,147,78,27],[15,393,147,63,27],[50,459,147,36,30],[51,30,156,36,33],[10,66,171,45,27],[52,120,168,60,24],[53,189,168,66,27],[22,261,180,45,18],[54,315,171,66,30],[55,390,180,36,15],[56,429,171,57,27],[57,498,174,51,30],[58,552,171,69,33],[59,36,189,66,21],[60,108,189,57,27],[18,177,192,21,21],[61,204,198,39,15],[62,252,195,39,30],[63,294,198,72,18],[64,372,192,57,21],[3,435,195,54,21],[14,507,201,45,18],[65,558,201,57,21],[66,39,207,45,27],[67,93,216,51,21],[18,147,210,21,21],[68,168,210,24,21],[69,198,210,57,24],[70,264,222,39,12],[32,306,210,66,33],[71,375,210,63,36],[72,447,210,57,42],[73,507,222,57,30],[74,570,219,42,27],[75,42,231,72,15],[76,135,228,60,27],[77,204,228,42,27],[78,252,231,54,24],[79,390,255,36,24],[80,450,261,21,18],[81,522,258,54,18],[82,582,249,42,27],[83,30,240,48,33],[84,75,252,51,24],[85,132,252,60,30],[86,198,267,36,12],[87,234,270,18,18],[88,252,252,69,30],[89,318,273,21,21],[90,342,252,78,39],[91,423,261,63,36],[92,480,252,63,39],[93,546,273,51,18],[94,42,270,42,21],[95,87,273,60,21],[96,150,282,63,21],[97,213,285,54,18],[98,273,276,48,27],[99,327,282,63,27],[100,396,288,60,24],[70,462,300,33,18],[101,495,288,48,24],[102,546,288,45,30],[103,594,291,21,30],[104,45,288,48,24],[105,96,291,48,36],[106,153,300,36,21],[106,195,300,45,30],[107,243,303,24,18],[108,273,300,51,30],[109,327,303,45,24],[54,375,306,63,30],[8,444,315,51,21],[110,501,306,21,21],[111,48,309,48,27],[112,99,324,51,15],[113,156,318,48,24],[114,213,330,36,18],[68,246,330,27,15],[115,273,327,45,27],[116,327,324,57,27],[21,390,333,45,15],[117,444,336,30,9],[118,480,330,63,21],[119,552,324,69,24],[120,42,330,51,24],[121,99,342,18,12],[122,120,336,12,18],[55,135,345,33,9],[123,177,339,51,24],[124,237,345,66,21],[125,309,345,54,18],[126,369,345,51,18],[127,423,339,57,27],[128,486,345,39,18],[129,531,348,42,12],[130,576,345,42,18],[56,42,351,57,21],[131,105,351,57,18],[55,171,360,33,12],[132,207,360,39,18],[133,252,363,33,15],[72,288,360,54,30],[134,348,360,36,18],[135,42,369,54,27],[136,102,369,57,27],[137,165,369,63,30],[71,240,375,60,24],[138,309,387,36,15],[139,348,375,27,27],[140,384,381,48,18],[53,435,372,66,27],[129,507,381,39,15],[141,549,372,45,24],[142,594,369,36,30],[143,45,393,45,21],[144,99,396,51,15],[129,156,396,42,12],[87,201,399,21,15],[106,222,399,45,18],[145,270,396,45,21],[146,324,399,57,15],[31,384,396,42,24],[147,432,396,48,18],[72,489,393,54,24],[148,546,393,39,24],[149,588,396,36,18],[150,45,411,57,24],[151,111,408,42,18],[81,153,411,63,18],[152,216,414,42,12],[106,261,414,42,15],[153,306,414,42,15],[76,351,411,57,15],[154,414,411,87,24],[36,507,414,57,15],[155,567,411,51,21],[152,27,432,63,15],[70,93,435,33,12],[156,126,423,42,27],[157,183,426,42,18],[158,222,423,45,21],[159,267,426,57,18],[160,330,423,51,24],[20,387,432,39,15],[87,429,435,21,15],[161,453,432,51,21],[87,510,435,21,12],[162,531,423,57,24],[163,594,432,30,24],[164,42,453,42,12],[165,84,444,48,21],[166,138,450,42,15],[71,186,441,54,21],[167,249,444,63,18],[152,309,447,51,15],[168,366,441,36,27],[169,402,447,42,15],[106,453,450,42,15],[170,501,444,51,18],[171,558,444,63,21],[172,42,462,99,24],[173,150,462,45,27],[174,201,459,51,21],[175,255,459,42,24],[176,309,459,54,33],[177,369,465,36,27],[178,411,459,33,27],[14,450,462,48,15],[179,501,459,66,33],[180,573,468,24,24],[181,600,462,30,21],[182,42,486,48,18],[183,93,483,51,27],[184,150,489,63,18],[185,222,480,63,24],[186,33,501,57,30],[187,93,516,33,15],[188,132,504,48,27],[145,186,507,48,30],[0,231,501,42,27],[28,282,510,24,18],[61,306,516,36,12],[189,342,498,72,33],[190,423,504,33,24],[191,462,492,54,42],[192,525,513,30,15],[129,558,513,36,15],[163,591,516,30,27],[193,42,531,48,18],[194,96,525,72,27],[106,174,534,42,27],[195,222,525,54,30],[196,282,528,54,18],[197,345,528,54,24],[198,30,546,45,30],[66,81,552,36,30],[199,120,549,60,27],[200,186,558,45,18],[66,237,552,36,18],[201,270,546,48,27],[202,321,549,54,39],[203,378,549,36,21],[204,414,546,21,33],[205,447,555,45,27],[206,492,546,57,33],[71,558,546,54,36],[207,42,573,36,18],[208,87,579,27,12],[87,114,576,18,15],[122,144,573,15,18],[209,165,579,30,15],[210,201,573,48,21],[211,255,567,48,33],[212,36,588,51,27],[213,87,588,45,24],[183,141,588,48,30],[214,192,588,66,33],[166,261,597,45,18],[32,315,588,54,24],[215,369,597,51,15],[216,429,597,51,15],[217,483,588,30,21],[218,519,582,42,27],[219,564,579,57,33],[220,45,618,33,15],[35,81,609,57,24],[221,141,615,54,21],[14,198,618,42,12],[222,243,618,33,12],[223,285,612,42,18],[72,333,609,48,27],[53,387,609,66,21],[36,462,612,51,18],[224,513,609,57,27],[225,570,609,42,24],[226,45,630,63,18],[227,108,636,51,18],[1,162,633,36,15],[228,207,636,30,9],[29,240,627,51,18],[229,291,627,39,21],[21,330,633,48,15],[230,381,627,66,21],[231,453,627,78,21],[232,42,645,48,30],[233,87,651,42,21],[234,135,651,30,18],[28,168,654,24,12],[235,195,651,39,18],[236,243,642,57,24],[237,306,648,33,27],[165,345,645,45,30],[238,390,645,45,24],[106,435,654,39,21],[69,474,645,60,24],[18,537,645,21,18],[239,555,630,57,39],[240,45,675,66,9],[241,117,666,45,18],[129,171,669,42,18],[157,222,660,45,27],[242,270,663,60,24],[1,339,672,36,15],[202,378,666,57,27],[207,441,672,36,15],[243,480,666,45,21],[28,525,672,24,15],[244,552,672,48,18],[245,48,681,81,21],[148,132,681,42,24],[246,177,684,45,24],[247,222,684,90,21],[248,321,684,66,27],[249,393,690,57,18],[69,459,687,60,33],[28,528,687,24,18],[250,552,690,42,15],[251,48,705,30,15],[252,78,708,27,15],[253,105,702,42,21],[254,153,702,30,18],[36,189,705,51,15],[255,246,702,30,21],[87,285,711,18,15],[220,312,708,36,15],[87,345,714,24,15],[28,366,711,24,15],[256,387,705,51,27],[224,45,717,54,27],[257,105,720,51,24],[258,153,714,72,30],[259,231,720,51,27],[1,285,726,33,21],[139,321,723,30,24],[243,360,723,39,21],[121,399,732,18,15],[260,417,723,51,24],[261,474,723,30,24],[262,504,729,39,18],[263,534,717,42,30],[264,576,720,45,30],[104,39,741,54,39],[265,96,741,66,24],[243,168,741,39,18],[121,207,747,21,12],[106,231,747,39,18],[266,270,741,33,21],[267,306,744,57,21],[268,366,744,66,21],[269,432,744,45,27],[270,477,744,54,27],[271,537,744,54,18],[272,204,756,48,21],[273,258,765,63,15],[274,330,762,48,18],[275,381,759,48,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f105v.js <==
[[["polairy",1,1,["f105v"]],["oair",3,3,["f44r","f105v","f104r"]],["olpcheey",1,1,["f105v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["olpchedy",4,2,["f81r","f105v"]],["opchedaiin",4,3,["f108v","f105v","f114r"]],["dairody",3,3,["f86v6","f66r","f105v"]],["ypcheddy",1,1,["f105v"]],["sairy",3,3,["f105v","f113r","f105r"]],["ysheod",2,2,["f88v","f105v"]],["ykeeedy",4,4,["f86v6","f48v","f86v3"]],["keshed",1,1,["f105v"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["oteodair",1,1,["f105v"]],["or",366,130,["f45r","f1r","f67r2"]],["chkas",1,1,["f105v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chpor",2,2,["f105v","f68r1"]],["otchy",48,40,["f76r","f15v","f17r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qoedaiin",3,2,["f105v","f114r"]],["ytoiin",4,4,["f105v","f37v","f38r"]],["okair",22,18,["f105v","f50v","f107r"]],["qotol",47,34,["f45v","f48r","f80r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["okoldy",8,8,["f75r","f40r","f99r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["opched",2,2,["f105v","f106v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["olkeeol",1,1,["f105v"]],["orchsey",1,1,["f105v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chdor",8,7,["f114v","f48v","f105v"]],["olar",11,9,["f46v","f116r","f113v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["pchedal",5,4,["f108v","f103r","f105v"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chedy",501,86,["f46r","f65v","f46v"]],["okaildy",1,1,["f105v"]],["opcheo",1,1,["f105v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["sairom",1,1,["f105v"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["fcheeody",1,1,["f105v"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["dar",319,139,["f46r","f45r","f1r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["al",260,82,["f89v2","f67r1","f55v"]],["ar",352,108,["f67r2","f46r","f1r"]],["daiiidy",1,1,["f105v"]],["otedy",155,55,["f46r","f46v","f80r"]],["oteody",39,28,["f48v","f106v","f104r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["g",11,8,["f86v6","f67r1","f23r"]],["ycheeo",8,7,["f68v3","f94v","f105v"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["otair",21,15,["f89v2","f86v3","f80r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["okairody",1,1,["f105v"]],["lchedr",1,1,["f105v"]],["fodal",1,1,["f105v"]],["kedar",3,3,["f43r","f108v","f105v"]],["olpchesd",1,1,["f105v"]],["araiin",10,10,["f86v6","f114v","f108v"]],["ksheeol",2,2,["f113v","f105v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["opcheddl",1,1,["f105v"]],["pchdar",5,5,["f86v6","f105v","f104r"]],["air",74,49,["f67r2","f67r1","f65v"]],["odar",24,21,["f1r","f67r2","f75r"]],["lcheey",13,11,["f76r","f113v","f105v"]],["qoeees",3,3,["f113v","f105v","f18v"]],["y",151,87,["f67r2","f1r","f45r"]],["okairy",2,2,["f105v","f72r2"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["ockhedy",6,6,["f39v","f108r","f31v"]],["otchey",31,27,["f106r","f78v","f84r"]],["r",98,62,["f46r","f15r","f15v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ookam",1,1,["f105v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["ky",25,23,["f14r","f76r","f45v"]],["che",2,2,["f105v","f67v1"]],["oiiin",11,11,["f81v","f105v","f113r"]],["dal",253,114,["f67r2","f45r","f1r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["okairo",1,1,["f105v"]],["lkair",4,4,["f111r","f108r","f105v"]],["sodar",6,6,["f67r2","f53r","f77r"]],["oral",10,10,["f96v","f108v","f103r"]],["odam",6,6,["f105v","f53v","f67v2"]],["roees",1,1,["f105v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["os",29,28,["f67r2","f1r","f89v1"]],["chckhoda",1,1,["f105v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["ckhddl",1,1,["f105v"]],["aiis",3,3,["f70r2","f40r","f105v"]],["opar",10,10,["f96v","f70r1","f73r"]],["kaiishdy",1,1,["f105v"]],["ysheedy",6,6,["f108v","f76r","f86v5"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["ykedor",1,1,["f105v"]],["alkair",1,1,["f105v"]],["otos",4,4,["f53r","f105v","f72r1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["tair",13,11,["f111r","f113v","f86v5"]],["am",88,55,["f67r2","f89v2","f89v1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["kair",14,11,["f72v2","f45r","f1r"]],["okees",16,14,["f67r1","f73r","f76r"]],["lkeedal",1,1,["f105v"]],["pchedaiin",4,4,["f94v","f108v","f86v3"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["qokaiir",3,3,["f66r","f105v","f82v"]],["olord",1,1,["f105v"]],["kail",1,1,["f105v"]],["kard",1,1,["f105v"]],["chtchy",2,2,["f105v","f42v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["kar",52,39,["f46r","f45r","f43r"]],["chdos",1,1,["f105v"]],["kalchedy",1,1,["f105v"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["chl",26,20,["f111r","f15r","f79v"]],["cpheor",4,4,["f88v","f17v","f105v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["opaiim",1,1,["f105v"]],["olr",6,5,["f116r","f105v","f111v"]],["chey",344,118,["f46r","f1r","f46v"]],["lraiin",1,1,["f105v"]],["lkl",9,7,["f76r","f113v","f80r"]],["dl",20,16,["f111r","f86v6","f81v"]],["lklor",1,1,["f105v"]],["daiiiolkaiin",1,1,["f105v"]],["pchor",12,12,["f45r","f9v","f21r"]],["cholkal",3,3,["f70v2","f105v","f39r"]],["qolkaiin",2,2,["f112r","f105v"]],["oltchdy",1,1,["f105v"]],["qopchsd",1,1,["f105v"]],["opair",4,4,["f105v","f105r","f114r"]],["orair",5,5,["f105v","f115r","f84r"]],["karaim",1,1,["f105v"]],["otleey",1,1,["f105v"]],["lkaiir",2,2,["f105v","f106v"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["taiin",42,31,["f48v","f5v","f106r"]],["okeed",3,3,["f76r","f105v","f78r"]],["ail",5,5,["f108r","f105v","f105r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["rokaix",1,1,["f105v"]],["porair",1,1,["f105v"]],["chopchdy",1,1,["f105v"]],["chedain",19,13,["f111r","f73r","f76r"]],["otchod",3,3,["f105v","f113r","f57r"]],["alol",9,8,["f111r","f76r","f105v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["odl",4,4,["f105v","f104v","f106v"]],["lpaim",1,1,["f105v"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["daiim",5,5,["f3v","f105v","f87r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["cheotdaiin",1,1,["f105v"]],["qoekeeykeody",1,1,["f105v"]],["qopaiin",6,6,["f86v6","f66r","f114v"]],["aiikam",1,1,["f105v"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["chedal",24,18,["f103r","f105v","f104v"]],["tcholkaiin",1,1,["f105v"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["kl",2,2,["f105v","f107r"]],["chees",33,28,["f106r","f41r","f88r"]],["shees",9,9,["f68v3","f67r1","f47v"]],["qopdaiin",1,1,["f105v"]],["chodr",2,2,["f105v","f49r"]],["alkeey",1,1,["f105v"]],["paradam",1,1,["f105v"]],["alcheey",1,1,["f105v"]],["oto",10,9,["f72v1","f101v2","f69r"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["lkol",5,5,["f41v","f105v","f80v"]],["fchedypaiin",1,1,["f105v"]],["kchdaldy",1,1,["f105v"]],["alfo",1,1,["f105v"]],["lfcheedy",1,1,["f105v"]],["ofaiis",1,1,["f105v"]],["opchey",29,25,["f76r","f80r","f48r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["qotor",29,24,["f15r","f42r","f80r"]],["oeeeodr",1,1,["f105v"]],["qopar",5,3,["f86v6","f105v","f85r1"]],["aifhhy",1,1,["f105v"]],["sheeodees",1,1,["f105v"]],["chedor",2,2,["f76r","f105v"]],["alkaiin",5,3,["f86v5","f105v","f107v"]],["chs",19,17,["f101v2","f71r","f105v"]],["ry",13,12,["f75r","f81r","f8v"]],["sheoe",1,1,["f105v"]],["arxor",1,1,["f105v"]],["eesy",1,1,["f105v"]],["qopcheoain",1,1,["f105v"]],["orkchdy",1,1,["f105v"]],["kol",37,35,["f45r","f1r","f45v"]],["otaiilody",1,1,["f105v"]],["oeoar",1,1,["f105v"]],["odor",8,8,["f89v2","f46r","f24v"]],["aiil",1,1,["f105v"]],["tdol",1,1,["f105v"]],["tor",23,21,["f102r2","f89v1","f47r"]],["oaldar",1,1,["f105v"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["otokeedy",1,1,["f105v"]],["karody",2,2,["f105v","f57v"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["sho",130,79,["f1r","f15r","f45v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["opairam",1,1,["f105v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["s",244,125,["f1r","f46r","f67r2"]],["sy",36,32,["f15r","f17v","f45v"]],["ychtaiis",1,1,["f105v"]],["aiichy",1,1,["f105v"]],["aiidy",2,2,["f105v","f105r"]],["okchd",6,6,["f108r","f55v","f112r"]],["poar",2,2,["f112r","f105v"]],["keeo",9,8,["f7v","f113v","f87v"]],["qoair",4,4,["f105v","f6v","f111v"]],["aiphhey",1,1,["f105v"]],["qoeedeody",1,1,["f105v"]],["qotedais",1,1,["f105v"]],["aporair",1,1,["f105v"]],["apy",1,1,["f105v"]],["lsheody",3,3,["f66r","f105v","f34v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["sheeo",8,8,["f108v","f105v","f113r"]],["chsd",1,1,["f105v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["dair",106,71,["f89v2","f1r","f67r1"]],["olkal",11,10,["f111r","f86v6","f81r"]],["dain",211,100,["f45r","f1r","f67r2"]],["doee",1,1,["f105v"]],["okcheeo",1,1,["f105v"]],["otcheedy",1,1,["f105v"]],["chor",220,113,["f1r","f45v","f89r1"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["kaishd",1,1,["f105v"]],["laiin",13,11,["f108r","f116r","f103r"]],["sheod",11,11,["f111r","f7v","f66r"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["dydaim",1,1,["f105v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["ockhhy",2,2,["f105v","f104v"]],["yshey",12,11,["f67r2","f1r","f114v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["sheo",47,39,["f1r","f80r","f106r"]],["qoeeo",2,2,["f105v","f83v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["sheeey",6,6,["f70r2","f86v5","f103r"]],["aildy",3,3,["f70v2","f105v","f106v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["oaiir",4,4,["f114v","f45v","f7r"]],["okshey",9,8,["f102r1","f95v1","f105v"]]],[[0,39,12,66,42],[1,111,33,36,18],[2,153,15,66,30],[3,234,12,51,36],[4,291,9,63,33],[5,366,6,87,30],[6,465,12,63,18],[7,534,0,57,30],[8,594,9,30,24],[9,51,51,51,24],[10,102,48,60,30],[11,165,42,48,21],[12,216,45,60,15],[13,282,39,69,18],[14,351,39,21,18],[15,375,33,48,24],[16,429,30,51,21],[17,486,27,42,21],[14,528,33,15,15],[18,549,24,36,24],[19,594,27,24,21],[20,51,72,51,18],[21,105,72,69,18],[22,180,60,48,27],[23,237,57,45,21],[24,288,57,42,27],[25,336,60,24,21],[26,366,54,54,21],[27,426,51,54,27],[28,480,45,51,24],[29,540,45,45,33],[30,585,45,39,30],[31,54,87,57,21],[32,120,87,60,18],[33,186,84,57,27],[34,252,81,42,18],[35,300,78,42,18],[36,348,81,21,15],[37,372,69,42,24],[38,423,72,72,18],[39,42,102,66,33],[40,117,102,60,30],[41,177,108,45,15],[42,225,105,45,24],[41,279,102,39,15],[43,321,93,63,27],[5,396,90,75,21],[44,477,84,48,24],[45,534,78,57,30],[46,591,87,36,18],[47,54,132,39,15],[48,96,120,78,24],[49,177,120,54,24],[50,240,123,33,18],[51,276,123,33,15],[52,315,120,21,15],[50,345,117,33,15],[53,381,114,21,18],[54,408,117,57,21],[55,477,108,42,39],[56,531,105,48,33],[57,585,102,39,30],[58,624,108,3,24],[59,54,150,48,15],[60,105,141,54,24],[61,168,141,51,21],[36,222,144,21,18],[62,252,135,60,24],[63,318,132,72,24],[64,393,135,57,15],[65,45,162,54,33],[66,105,162,45,30],[67,159,162,63,30],[68,225,168,57,18],[69,291,156,60,27],[70,360,153,54,33],[71,417,150,57,30],[72,483,147,63,39],[73,543,141,54,36],[74,597,153,18,21],[75,615,153,18,21],[76,57,198,48,15],[77,108,192,57,18],[78,168,198,12,21],[41,183,195,45,12],[79,234,183,57,24],[80,300,180,60,24],[81,366,183,63,21],[82,438,177,54,24],[41,504,183,42,12],[14,552,177,21,12],[83,573,174,12,15],[84,588,177,21,15],[85,609,171,27,24],[86,57,207,45,24],[87,102,204,24,33],[88,129,219,27,9],[89,165,210,42,15],[90,213,207,30,21],[91,246,201,42,24],[92,291,201,57,21],[93,357,201,54,24],[42,411,204,45,18],[94,462,195,57,18],[74,525,192,27,18],[52,555,195,21,15],[95,582,189,27,18],[96,609,192,21,12],[97,54,228,42,18],[98,102,228,42,15],[36,153,231,18,12],[99,177,219,54,24],[100,237,225,24,18],[51,264,225,33,15],[101,303,222,78,21],[102,384,219,69,21],[103,459,210,57,27],[104,525,210,30,18],[105,561,201,36,24],[106,597,201,36,24],[107,57,246,60,21],[51,126,249,39,12],[108,177,240,45,21],[109,231,240,63,21],[53,300,243,24,18],[53,330,243,21,15],[110,351,237,57,21],[111,414,237,45,21],[16,468,234,57,21],[112,534,225,42,27],[113,582,222,33,21],[114,615,222,15,21],[115,54,267,48,18],[70,105,255,60,39],[116,168,258,69,24],[117,243,255,48,21],[52,288,264,21,15],[118,315,255,39,21],[119,360,255,45,21],[120,411,252,66,24],[121,48,282,81,27],[122,135,282,60,24],[123,201,279,69,24],[4,273,276,66,27],[124,348,282,51,18],[98,405,282,39,15],[125,456,270,33,24],[75,498,273,42,18],[126,549,255,39,36],[127,588,255,36,39],[128,57,312,48,18],[129,108,303,33,21],[86,144,303,42,27],[16,198,300,57,24],[112,261,297,39,27],[50,300,306,33,15],[130,339,300,45,18],[131,390,294,75,24],[132,468,288,54,33],[41,534,294,39,18],[133,579,291,36,18],[83,615,288,12,15],[41,57,327,36,15],[134,102,330,42,15],[90,153,327,30,21],[135,189,330,33,15],[23,225,318,48,24],[51,276,321,39,18],[136,312,315,57,24],[51,375,321,36,15],[137,417,315,42,21],[138,465,318,69,18],[16,534,309,51,24],[139,585,306,36,30],[140,57,339,30,18],[51,90,342,33,12],[141,129,345,36,18],[142,174,342,57,18],[143,240,336,30,24],[144,276,342,24,15],[145,306,336,45,21],[146,354,330,96,24],[147,51,354,48,24],[38,102,357,60,18],[99,177,354,48,21],[148,234,354,60,24],[149,297,354,69,21],[150,375,351,57,24],[151,435,348,63,27],[152,495,339,48,33],[153,540,351,42,21],[154,582,333,39,45],[128,57,378,54,12],[51,117,375,33,12],[155,150,366,57,36],[156,213,369,57,24],[157,270,384,45,9],[158,312,372,51,21],[159,369,372,54,21],[160,423,378,24,21],[161,450,372,42,30],[162,498,369,63,21],[114,567,375,21,27],[163,48,384,57,30],[164,102,387,66,33],[165,177,399,60,18],[61,243,390,48,27],[166,297,390,57,24],[51,360,399,36,15],[167,399,402,39,18],[168,444,405,36,12],[169,483,387,60,30],[118,549,390,33,27],[170,582,402,24,18],[171,606,390,24,30],[172,57,411,42,24],[173,102,417,42,27],[174,150,417,48,24],[175,204,414,63,24],[176,273,411,93,24],[177,375,414,111,30],[178,498,414,57,39],[14,564,420,18,21],[179,582,417,42,27],[41,60,432,42,15],[180,114,438,84,15],[181,207,435,54,18],[74,270,432,27,18],[99,306,432,57,21],[134,363,441,42,18],[182,54,444,96,33],[183,162,456,39,21],[184,204,450,21,27],[185,234,453,48,21],[98,291,450,45,18],[186,348,453,45,21],[187,402,444,69,33],[188,477,456,51,21],[189,531,453,51,30],[190,579,441,51,39],[191,60,480,57,15],[99,129,474,51,21],[117,189,474,42,21],[192,231,471,24,24],[41,258,477,45,18],[193,306,468,51,27],[194,363,471,42,30],[195,405,474,96,27],[196,63,492,72,30],[197,141,495,30,27],[198,168,498,69,27],[199,240,489,51,30],[200,288,492,54,30],[201,339,495,57,30],[202,402,498,54,27],[203,462,501,57,21],[204,525,486,48,36],[205,576,477,42,42],[144,621,504,9,18],[143,60,516,30,27],[206,93,522,78,21],[16,180,522,54,21],[117,240,516,42,24],[112,291,516,42,30],[14,336,522,24,18],[51,360,528,36,12],[207,402,522,57,21],[208,465,519,66,21],[209,540,519,27,21],[208,567,516,48,24],[210,615,519,12,24],[211,60,537,42,24],[212,111,543,57,21],[213,174,546,33,27],[214,216,534,90,33],[215,309,537,69,33],[41,381,546,45,15],[29,435,537,60,30],[216,495,534,36,36],[118,531,534,39,27],[217,570,534,60,30],[218,57,561,51,21],[53,120,564,24,18],[52,147,570,21,27],[219,180,564,42,21],[220,228,570,30,15],[16,264,561,60,24],[221,54,576,42,33],[222,99,576,33,30],[223,135,591,57,21],[224,201,591,33,18],[225,243,579,75,30],[226,324,570,63,36],[227,387,585,54,18],[228,453,576,24,24],[229,480,570,66,33],[41,552,579,39,21],[230,588,561,51,39],[231,63,606,51,18],[134,120,615,45,15],[232,171,606,57,30],[16,234,606,57,24],[61,306,606,54,27],[61,366,600,54,30],[233,426,600,57,27],[158,489,600,48,24],[51,540,603,33,18],[234,573,600,15,18],[51,591,597,30,21],[235,621,597,12,27],[236,66,621,63,27],[237,132,636,48,21],[25,183,633,30,21],[51,219,633,36,15],[16,261,624,54,24],[238,321,633,42,30],[239,369,624,54,24],[19,429,624,42,21],[41,480,624,42,18],[240,51,642,48,30],[241,102,645,36,24],[41,138,654,45,18],[242,183,651,48,24],[53,234,654,24,21],[243,255,645,60,33],[244,321,657,84,18],[175,411,648,69,24],[245,486,642,72,27],[246,558,630,54,36],[247,609,630,21,42],[248,60,672,63,27],[113,123,669,45,24],[249,177,672,48,27],[250,237,675,48,24],[36,288,681,24,18],[16,321,672,60,24],[251,390,666,51,27],[175,444,666,72,27],[53,519,666,27,21],[224,546,669,30,15],[52,576,672,21,18],[90,600,666,24,18],[252,63,696,48,18],[41,117,696,48,18],[253,174,696,36,18],[254,216,693,63,24],[255,285,696,39,18],[99,333,693,54,21],[16,393,687,57,24],[38,456,687,69,21],[256,537,684,45,24],[143,585,681,27,24],[257,612,681,24,21],[258,66,720,33,15],[259,105,711,63,24],[60,171,711,54,27],[260,231,714,69,30],[261,309,714,42,21],[51,357,714,42,21],[262,408,717,54,15],[42,468,714,48,27],[16,528,705,51,24],[52,579,711,21,21],[263,603,702,33,24],[264,63,741,42,18],[265,111,735,45,21],[266,165,732,66,27],[267,240,741,57,15],[57,306,732,57,27],[61,372,732,45,21],[268,420,738,45,18],[269,468,738,57,18],[270,531,729,60,21],[271,594,723,36,24],[272,54,759,51,36],[273,108,756,42,33],[274,162,756,36,21],[275,204,768,48,12],[60,252,753,57,30],[209,315,756,36,21],[276,348,753,39,30],[277,393,753,54,36],[278,459,753,48,24],[99,519,747,51,24],[53,579,744,21,21],[279,600,747,33,33],[280,66,792,51,27],[281,126,783,45,24],[51,177,783,27,24],[282,216,774,63,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f106r.js <==
[[["pshdar",2,2,["f43r","f106r"]],["shoefy",1,1,["f106r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["shol",187,102,["f46r","f1r","f78v"]],["korchy",2,2,["f80r","f106r"]],["sheky",36,27,["f46r","f1r","f80r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["okshed",1,1,["f106r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qoted",4,4,["f114v","f106r","f75v"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["shedchy",1,1,["f106r"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["chees",33,28,["f106r","f41r","f88r"]],["otshes",1,1,["f106r"]],["okcho",9,9,["f45r","f24v","f66r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["ched",23,19,["f46v","f73v","f48r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qotar",63,37,["f43r","f80r","f48r"]],["rod",1,1,["f106r"]],["dshes",1,1,["f106r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["orcheos",1,1,["f106r"]],["pcheo",3,2,["f106r","f115v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["olkeeedy",3,3,["f111r","f108v","f106r"]],["or",366,130,["f45r","f1r","f67r2"]],["arody",13,12,["f88v","f102r1","f86v6"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["fchdy",4,4,["f46r","f113r","f106r"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["ysheor",4,4,["f75r","f106r","f104v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["char",72,51,["f45r","f106r","f1v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qokeechy",6,6,["f111r","f68v2","f103r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["ar",352,108,["f67r2","f46r","f1r"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["lkeo",3,3,["f88v","f106r","f43v"]],["leeo",1,1,["f106r"]],["ram",14,14,["f75r","f80r","f9r"]],["shor",97,66,["f45r","f46r","f15r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["orkchsd",1,1,["f106r"]],["otairor",3,3,["f68v3","f106r","f104v"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["raiin",75,38,["f100r","f76r","f106r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["qoky",147,72,["f45r","f15v","f80r"]],["olched",3,3,["f81r","f106r","f104r"]],["qoiin",3,3,["f112v","f112r","f106r"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["cheees",1,1,["f106r"]],["porarchy",1,1,["f106r"]],["oror",5,5,["f112v","f113v","f106r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["shedy",427,73,["f46r","f65v","f46v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotor",29,24,["f15r","f42r","f80r"]],["qoteedo",1,1,["f106r"]],["okeedaim",1,1,["f106r"]],["ychor",16,15,["f17v","f45v","f44r"]],["chol",397,151,["f1r","f45r","f46r"]],["qokain",279,46,["f48v","f76r","f80r"]],["chocphol",1,1,["f106r"]],["qocheo",1,1,["f106r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["pshoair",1,1,["f106r"]],["lkeeshedy",1,1,["f106r"]],["cheoly",5,4,["f73r","f80r","f106r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otedy",155,55,["f46r","f46v","f80r"]],["qotoky",1,1,["f106r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cheokey",3,3,["f72v3","f112r","f106r"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["cholky",4,4,["f94r","f106r","f34v"]],["okeees",1,1,["f106r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lchg",2,2,["f108v","f106r"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["pcheol",11,9,["f100r","f113v","f106r"]],["sheokaiin",2,2,["f86v5","f106r"]],["otey",57,41,["f43r","f76r","f106r"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["sheo",47,39,["f1r","f80r","f106r"]],["otchey",31,27,["f106r","f78v","f84r"]],["ror",17,15,["f111r","f75r","f79v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["opal",9,8,["f89v1","f112v","f31v"]],["ychol",12,11,["f24v","f14r","f17v"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["dolchedy",3,3,["f106r","f82v","f68r1"]],["otais",4,4,["f86v3","f106r","f115r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["podaroar",1,1,["f106r"]],["oteeolchor",1,1,["f106r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["opches",2,2,["f40r","f106r"]],["okchdam",1,1,["f106r"]],["sain",68,40,["f89v1","f76r","f106r"]],["oin",5,5,["f111r","f77r","f112r"]],["okain",144,52,["f67r2","f1r","f80r"]],["arol",12,11,["f81r","f71v","f113v"]],["ocheedy",1,1,["f106r"]],["lkeeeody",1,1,["f106r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chdam",10,8,["f46r","f112v","f76r"]],["yochor",1,1,["f106r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["qokedain",4,4,["f114v","f108v","f112r"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["kshed",2,2,["f95v1","f106r"]],["dsheol",9,9,["f46r","f66r","f99r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["otol",86,69,["f89v2","f1r","f55v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["lkeedar",1,1,["f106r"]],["sheopchy",1,1,["f106r"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["qotolchy",1,1,["f106r"]],["qoty",87,55,["f46v","f80r","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["shosaiin",5,5,["f20r","f30v","f113r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["cholkeeey",2,2,["f106r","f76v"]],["ltal",3,3,["f108v","f113v","f106r"]],["qotchoraiin",1,1,["f106r"]],["y",151,87,["f67r2","f1r","f45r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["shaiin",20,18,["f1r","f4v","f2r"]],["sail",1,1,["f106r"]],["cheodal",7,6,["f99r","f39v","f106r"]],["qochedy",2,2,["f111r","f106r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["chearaiin",1,1,["f106r"]],["tshodair",1,1,["f106r"]],["olkeees",1,1,["f106r"]],["odain",18,15,["f102r2","f43r","f106r"]],["opchor",6,6,["f86v6","f15v","f106r"]],["aror",6,4,["f79v","f106r","f84r"]],["pcheeody",2,2,["f31v","f106r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["opchody",2,2,["f106r","f93v"]],["qckhedy",2,2,["f106r","f78r"]],["al",260,82,["f89v2","f67r1","f55v"]],["shecphy",3,3,["f81r","f106r","f76v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["dar",319,139,["f46r","f45r","f1r"]],["podshedy",1,1,["f106r"]],["lkechor",1,1,["f106r"]],["otchodar",2,2,["f49v","f106r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["lky",17,12,["f112v","f108v","f116r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chkchedaram",1,1,["f106r"]],["soraiin",7,5,["f102r1","f116r","f106r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["lo",15,13,["f75r","f86v6","f103r"]],["lchey",45,31,["f76r","f80r","f82v"]],["shear",21,16,["f1r","f46r","f111r"]],["ykarain",1,1,["f106r"]],["ycheeo",8,7,["f68v3","f94v","f105v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["tcheoko",1,1,["f106r"]],["lkshedy",4,4,["f113r","f106r","f107v"]],["chy",155,101,["f1r","f46r","f67r2"]],["rody",2,2,["f106r","f106v"]],["chlar",2,2,["f108r","f106r"]],["cheeorfor",1,1,["f106r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["lcho",3,2,["f106r","f115v"]],["rcheo",1,1,["f106r"]],["chey",344,118,["f46r","f1r","f46v"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["rarolchl",1,1,["f106r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["kain",48,30,["f76r","f80r","f15v"]],["aiiry",1,1,["f106r"]],["kairam",2,2,["f106r","f107r"]],["yshar",1,1,["f106r"]],["chkar",12,11,["f75r","f2r","f116r"]],["aiiiky",1,1,["f106r"]],["ral",17,16,["f76r","f80r","f81v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["poral",1,1,["f106r"]],["sho",130,79,["f1r","f15r","f45v"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["olteeedy",1,1,["f106r"]],["qopches",1,1,["f106r"]],["karchy",1,1,["f106r"]],["qotedary",1,1,["f106r"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["akair",1,1,["f106r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["tcheorsho",1,1,["f106r"]],["lkshey",2,2,["f106r","f115r"]],["lpcheo",1,1,["f106r"]],["ro",10,9,["f1r","f113v","f90r2"]],["lpchey",1,1,["f106r"]],["oporaiin",2,2,["f113v","f106r"]],["chpchy",4,4,["f86v6","f71v","f103r"]],["qopcheody",2,2,["f21r","f106r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["choky",39,34,["f46r","f89v1","f65v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["psheodalo",1,1,["f106r"]],["sheodal",4,4,["f96v","f66r","f106r"]],["qotes",2,2,["f76r","f106r"]],["okalal",6,5,["f70v1","f113r","f106r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["tchodaiin",3,3,["f106r","f93v","f51r"]],["tcheo",7,7,["f66r","f106r","f34r"]],["dlchy",1,1,["f106r"]],["pshodaiin",2,2,["f102r1","f106r"]],["opchy",15,13,["f103r","f20v","f106r"]],["shoteeody",2,2,["f70v1","f106r"]],["shotchey",1,1,["f106r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["sholfaiin",1,1,["f106r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ycheool",1,1,["f106r"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["laiiin",2,2,["f106r","f105r"]],["chekol",3,3,["f88v","f106r","f87r"]],["okchar",4,4,["f45r","f45v","f52r"]],["aloal",1,1,["f106r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chdaldy",1,1,["f106r"]],["sheod",11,11,["f111r","f7v","f66r"]],["shory",6,6,["f1r","f16v","f106r"]],["pcheodar",3,3,["f54v","f86v4","f106r"]],["okshchedy",1,1,["f106r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["shotchy",3,3,["f106r","f34r","f16r"]],["lpaiin",1,1,["f106r"]],["lar",6,6,["f108v","f116r","f106r"]],["daiiral",2,2,["f106r","f114r"]],["akar",2,2,["f66r","f106r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["taiin",42,31,["f48v","f5v","f106r"]],["chekal",12,10,["f46r","f89v1","f81v"]],["otaras",1,1,["f106r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["chealol",1,1,["f106r"]],["chlchd",1,1,["f106r"]],["oty",115,76,["f45r","f46v","f45v"]],["otair",21,15,["f89v2","f86v3","f80r"]],["otaiikam",1,1,["f106r"]],["ysheedal",1,1,["f106r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chdalkair",1,1,["f106r"]],["olkair",4,4,["f79v","f106r","f82v"]],["alkeedy",4,4,["f108v","f108r","f113v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["sotchdaiin",1,1,["f106r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["lol",44,29,["f48v","f76r","f80r"]],["ycheoar",1,1,["f106r"]],["oky",102,78,["f1r","f45r","f45v"]],["cheokam",2,2,["f88v","f106r"]]],[[0,48,0,45,30],[1,96,6,48,27],[2,150,9,42,27],[3,201,12,27,21],[4,234,3,42,30],[5,285,12,33,30],[6,324,9,54,27],[7,393,12,45,21],[8,444,15,54,27],[9,504,15,42,30],[10,552,12,54,27],[11,54,30,42,18],[12,105,30,54,27],[13,165,33,33,15],[14,204,30,42,21],[15,255,27,42,21],[16,303,36,30,18],[17,339,33,57,30],[18,408,36,33,15],[19,441,39,39,21],[19,489,39,42,21],[20,534,36,51,27],[21,585,39,27,18],[22,54,45,36,18],[23,90,51,48,18],[24,141,45,54,30],[25,204,48,48,21],[26,258,48,63,18],[27,45,60,42,24],[28,84,69,30,15],[29,120,66,51,24],[30,180,66,60,21],[31,249,66,21,18],[32,273,66,48,21],[33,327,60,57,30],[3,393,69,33,21],[34,423,60,42,33],[35,471,66,42,27],[23,516,78,54,15],[36,576,72,51,30],[37,51,84,48,21],[38,102,90,30,15],[39,141,90,39,15],[40,186,84,57,21],[41,249,84,66,24],[42,327,87,54,24],[43,393,87,54,27],[44,447,93,21,15],[45,471,90,48,27],[46,516,90,42,24],[47,564,99,36,15],[48,603,99,30,18],[49,51,102,36,18],[50,87,105,39,21],[51,132,105,60,21],[52,198,99,60,24],[53,264,105,45,21],[54,312,108,36,15],[53,354,105,54,24],[23,408,111,45,21],[55,465,114,63,21],[56,531,108,57,30],[57,591,114,36,24],[58,51,120,51,18],[59,108,126,39,21],[60,156,129,48,18],[36,213,123,48,27],[61,267,123,39,24],[62,309,123,45,30],[63,357,126,48,18],[64,39,135,72,30],[65,120,147,36,18],[66,165,144,63,21],[67,237,147,42,27],[68,288,147,48,27],[69,342,144,48,24],[70,396,144,57,30],[17,462,144,57,36],[28,528,150,30,15],[71,561,144,60,30],[72,48,162,45,18],[73,99,165,33,15],[74,135,162,51,24],[75,192,159,60,27],[23,252,171,51,21],[76,306,171,42,21],[77,354,165,45,21],[78,36,177,72,24],[79,114,180,72,27],[74,198,183,51,24],[80,258,192,45,15],[81,312,189,54,18],[23,366,195,54,15],[81,420,186,54,24],[82,486,186,45,27],[83,537,183,54,24],[84,42,201,36,15],[38,84,204,33,15],[85,120,207,42,15],[38,171,207,30,15],[86,207,201,54,21],[54,270,204,39,18],[87,315,204,54,18],[88,372,207,51,27],[89,429,207,48,21],[38,477,210,36,15],[90,516,204,45,24],[91,564,207,33,18],[90,51,213,36,18],[92,90,219,54,15],[93,156,219,51,18],[53,207,219,48,24],[94,258,222,51,21],[95,42,228,54,33],[96,102,234,72,21],[97,180,234,36,33],[98,228,240,51,24],[99,288,243,30,15],[38,318,246,33,12],[100,360,231,48,30],[27,414,228,39,27],[101,456,240,24,18],[38,483,240,33,18],[102,525,240,36,15],[103,561,231,33,30],[104,51,258,42,12],[40,102,255,48,18],[105,156,261,48,24],[106,213,261,54,21],[107,276,255,39,18],[108,321,255,33,24],[19,360,258,39,18],[109,402,252,48,21],[110,42,267,78,27],[111,126,270,84,24],[3,225,279,36,24],[112,267,273,57,27],[113,339,273,51,24],[114,393,273,54,27],[115,453,273,45,21],[38,498,279,27,15],[116,528,270,66,27],[117,45,294,39,15],[118,90,297,24,12],[119,120,291,45,18],[38,177,297,27,12],[120,210,294,33,18],[121,252,300,51,18],[122,309,291,60,27],[102,384,297,33,15],[123,423,300,48,12],[124,480,297,33,18],[125,519,294,36,21],[126,561,300,42,24],[127,48,309,48,15],[128,96,309,54,21],[129,156,306,57,24],[130,222,309,63,24],[31,294,312,18,15],[38,315,315,27,12],[131,342,312,51,15],[132,51,321,39,24],[133,93,327,45,21],[134,141,327,51,21],[135,201,327,33,21],[136,243,330,45,21],[137,294,327,51,27],[138,357,327,54,24],[139,417,330,42,24],[140,462,333,63,24],[141,528,333,36,27],[16,570,342,30,18],[6,48,342,54,18],[142,105,345,45,24],[143,159,345,60,18],[144,222,348,57,24],[119,285,348,45,18],[145,333,348,63,27],[146,399,351,42,27],[105,444,360,45,21],[147,492,354,90,24],[148,582,366,12,15],[149,48,357,48,21],[150,102,369,39,12],[144,144,363,60,24],[151,207,366,45,18],[134,255,363,60,24],[152,321,366,33,21],[19,354,372,42,15],[153,405,375,57,15],[154,471,378,54,24],[144,528,375,57,24],[155,48,375,57,18],[156,108,378,63,24],[157,180,387,30,9],[158,210,381,48,24],[159,264,384,66,18],[119,339,384,48,15],[160,48,390,66,27],[161,117,399,48,21],[162,174,408,33,12],[134,216,402,51,24],[163,279,402,39,24],[164,321,411,39,18],[165,357,399,63,36],[166,429,417,36,15],[114,465,411,48,27],[167,522,408,54,39],[60,48,417,48,15],[168,99,417,51,24],[28,156,423,30,15],[169,186,429,18,12],[81,210,423,48,24],[170,264,420,48,27],[171,321,429,48,24],[82,381,432,39,27],[172,426,435,27,15],[164,456,435,33,15],[173,42,429,69,27],[156,117,438,63,27],[174,180,438,60,27],[175,246,444,69,24],[176,318,462,24,9],[177,342,450,33,27],[123,384,456,48,18],[178,444,453,45,21],[179,498,450,90,27],[180,42,453,60,18],[181,111,462,39,12],[182,153,462,24,15],[183,177,465,39,24],[144,225,465,57,27],[67,288,468,42,33],[119,339,474,42,18],[184,384,474,39,18],[74,423,474,51,30],[13,480,477,36,15],[185,525,474,57,24],[186,48,471,42,12],[187,93,468,42,18],[188,45,480,63,24],[189,114,483,66,30],[144,186,492,60,24],[177,249,495,36,27],[54,288,501,39,21],[190,330,513,27,21],[191,366,507,36,21],[192,408,516,45,18],[193,462,501,66,30],[80,534,513,48,21],[40,51,501,45,18],[194,105,510,18,15],[195,123,510,33,18],[196,159,510,42,21],[54,207,513,42,21],[144,255,519,60,24],[197,321,528,30,12],[198,357,525,63,21],[199,426,531,39,18],[44,465,531,21,15],[194,489,537,18,18],[200,516,531,72,21],[186,54,540,51,15],[201,102,537,60,21],[176,171,549,30,12],[101,207,549,27,18],[61,240,555,45,27],[202,285,552,42,24],[49,336,558,36,24],[84,381,564,33,18],[203,414,564,42,24],[99,462,564,33,18],[169,498,570,18,12],[204,522,564,57,33],[205,54,552,48,21],[206,114,558,51,18],[207,177,564,45,24],[208,228,570,30,21],[85,264,582,39,15],[209,309,576,51,18],[210,48,570,45,30],[211,99,576,27,24],[212,129,573,51,30],[74,186,585,54,24],[213,246,591,51,27],[214,300,591,69,24],[215,378,594,57,24],[169,438,606,18,21],[216,459,597,54,27],[217,519,600,72,36],[218,51,600,51,15],[198,114,597,63,24],[219,183,606,51,21],[220,243,615,42,21],[144,291,612,60,24],[44,357,615,21,18],[221,387,615,48,24],[222,432,627,30,15],[223,468,621,42,21],[224,48,606,87,30],[225,144,618,54,27],[226,204,624,48,27],[227,255,633,18,21],[228,270,633,45,27],[229,318,633,63,27],[230,387,633,48,36],[231,441,639,69,36],[20,513,639,54,33],[232,564,645,30,15],[40,54,630,48,21],[233,114,633,45,27],[234,162,642,42,21],[16,204,651,36,24],[23,243,654,48,18],[235,45,645,81,27],[172,135,660,30,18],[236,165,663,57,21],[8,228,669,54,30],[237,285,669,45,30],[38,330,678,33,15],[238,375,669,51,33],[239,435,675,33,30],[178,474,672,51,24],[67,528,678,42,30],[240,48,666,81,30],[241,129,672,48,24],[242,177,681,42,21],[243,45,687,81,30],[244,126,696,45,30],[245,177,699,87,30],[246,273,696,63,33],[247,345,702,39,24],[248,387,705,66,27],[249,462,705,45,30],[250,507,720,45,18],[251,555,720,21,12],[252,51,714,60,15],[253,117,723,42,15],[194,171,726,21,15],[38,192,726,33,12],[254,231,723,48,18],[255,282,726,48,15],[256,336,723,51,21],[150,387,732,36,15],[257,429,729,57,21],[38,489,735,33,15],[258,522,738,48,18],[151,48,726,48,18],[44,102,729,21,18],[38,126,738,33,12],[259,165,738,45,18],[201,213,735,54,21],[260,273,738,48,24],[67,333,738,39,24],[261,378,741,42,24],[197,423,750,33,21],[40,465,747,45,18],[262,513,753,57,21],[28,48,744,33,18],[169,81,750,18,15],[263,96,744,45,21],[67,147,750,42,21],[73,195,756,36,15],[19,231,756,39,18],[85,273,759,42,12],[264,324,756,39,24],[265,42,762,75,24],[3,120,771,36,21],[202,156,768,42,24],[266,204,768,78,24],[267,285,768,51,24],[268,348,765,63,33],[141,417,768,39,27],[269,456,771,48,27],[67,510,780,39,24],[270,546,780,33,24],[271,48,786,51,21],[61,105,789,39,21],[102,150,795,39,15],[82,195,786,45,21],[74,246,789,57,27],[272,303,789,42,21],[273,348,795,42,18],[169,393,804,21,15],[274,414,792,48,24],[275,468,798,48,21],[276,522,801,57,18],[277,51,804,57,21],[267,111,807,57,21],[178,177,804,48,21],[190,231,813,27,15],[278,270,813,57,15],[279,333,816,48,21],[38,381,819,33,12],[280,426,813,30,21],[281,465,813,48,21],[282,516,816,66,21],[283,48,822,66,21],[119,126,822,45,21],[119,177,825,51,21],[125,237,822,42,24],[284,282,825,39,21],[285,330,831,81,21],[286,420,831,51,21],[287,474,834,63,27],[288,540,834,39,21],[289,33,837,102,24],[290,144,843,63,18],[82,213,840,42,24],[134,261,843,63,21],[144,333,846,57,18],[291,390,846,48,36],[74,444,849,51,33],[292,504,855,45,27],[293,552,858,27,15],[294,36,858,78,30],[119,126,858,42,21],[74,174,855,57,36],[39,237,861,39,18],[295,276,861,33,30],[296,318,861,66,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f106v.js <==
[[["fsheda",1,1,["f106v"]],["loain",1,1,["f106v"]],["opaiiral",1,1,["f106v"]],["oteo",13,13,["f111r","f67r1","f51v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chopchy",5,4,["f72v2","f4v","f47v"]],["otair",21,15,["f89v2","f86v3","f80r"]],["kar",52,39,["f46r","f45r","f43r"]],["alalor",1,1,["f106v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["aly",29,25,["f46v","f82v","f104v"]],["al",260,82,["f89v2","f67r1","f55v"]],["sheeodar",2,2,["f111r","f106v"]],["ychtain",1,1,["f106v"]],["chor",220,113,["f1r","f45v","f89r1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["shed",18,16,["f111r","f43r","f48v"]],["sheo",47,39,["f1r","f80r","f106r"]],["keor",10,10,["f38v","f89v1","f71v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["amchy",1,1,["f106v"]],["yshedaiin",1,1,["f106v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["cheokchy",1,1,["f106v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["cholchedy",2,2,["f34r","f106v"]],["ytain",13,11,["f1r","f86v6","f75r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chdy",152,73,["f1r","f46r","f89v1"]],["daly",30,23,["f46r","f75r","f68v3"]],["lody",3,3,["f112v","f8r","f106v"]],["ycheoto",1,1,["f106v"]],["lsheo",1,1,["f106v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["okain",144,52,["f67r2","f1r","f80r"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["chdam",10,8,["f46r","f112v","f76r"]],["charam",4,4,["f112v","f108r","f72r1"]],["tshoar",1,1,["f106v"]],["oeey",6,6,["f86v6","f72v1","f86v5"]],["qokain",279,46,["f48v","f76r","f80r"]],["shypchedy",1,1,["f106v"]],["opched",2,2,["f105v","f106v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chepar",4,4,["f103r","f31r","f66v"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ry",13,12,["f75r","f81r","f8v"]],["shody",55,38,["f1r","f43r","f48v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["shkar",2,2,["f112r","f106v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["talshdy",1,1,["f106v"]],["kararo",1,1,["f106v"]],["soy",4,4,["f96v","f67r2","f17r"]],["sheolshody",1,1,["f106v"]],["chain",18,16,["f45r","f42r","f49v"]],["shol",187,102,["f46r","f1r","f78v"]],["kain",48,30,["f76r","f80r","f15v"]],["shokaiin",3,3,["f76v","f20v","f106v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["ail",5,5,["f108r","f105v","f105r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dar",319,139,["f46r","f45r","f1r"]],["loror",1,1,["f106v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["rol",20,15,["f75r","f81v","f79v"]],["tshodaiin",1,1,["f106v"]],["sholkair",1,1,["f106v"]],["orain",27,20,["f111r","f102r1","f81r"]],["shtchy",3,3,["f49r","f4r","f106v"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["lolkair",1,1,["f106v"]],["sheas",1,1,["f106v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ysheody",1,1,["f106v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["ychdy",2,2,["f106v","f41r"]],["oltydy",2,2,["f80v","f106v"]],["tchdys",1,1,["f106v"]],["ar",352,108,["f67r2","f46r","f1r"]],["chedo",2,2,["f101v2","f106v"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["kshedy",6,6,["f95v1","f85r1","f79r"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["qotar",63,37,["f43r","f80r","f48r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["opchy",15,13,["f103r","f20v","f106r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["sham",7,6,["f24r","f116r","f85r1"]],["ycheey",24,20,["f111r","f1r","f17v"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["chodain",9,9,["f4v","f1r","f86v3"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["otam",47,38,["f48v","f43r","f55v"]],["olkeeal",1,1,["f106v"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["ral",17,16,["f76r","f80r","f81v"]],["ches",36,29,["f46r","f76r","f80v"]],["ytar",26,20,["f86v6","f48v","f81r"]],["shsy",1,1,["f106v"]],["lchey",45,31,["f76r","f80r","f82v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["shy",104,70,["f89v2","f46r","f15r"]],["lkam",7,7,["f111r","f108v","f86v3"]],["schedy",7,7,["f40v","f81v","f80v"]],["raiin",75,38,["f100r","f76r","f106r"]],["char",72,51,["f45r","f106r","f1v"]],["arshey",1,1,["f106v"]],["chedy",501,86,["f46r","f65v","f46v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["alkam",6,6,["f86v5","f72r3","f85r1"]],["kcheo",4,4,["f40r","f107r","f106v"]],["qofchdy",3,3,["f108r","f85r1","f106v"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qotshdy",3,3,["f103v","f79r","f106v"]],["kair",14,11,["f72v2","f45r","f1r"]],["alo",3,3,["f72r1","f111v","f106v"]],["dy",271,137,["f45r","f46r","f67r2"]],["sarar",4,4,["f86v6","f69v","f106v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["chodal",7,6,["f70r1","f68r3","f39v"]],["qotam",12,10,["f89v1","f69r","f112v"]],["salar",2,2,["f68v2","f106v"]],["sheodar",1,1,["f106v"]],["qedaiin",1,1,["f106v"]],["pshodalos",1,1,["f106v"]],["qokshdy",4,4,["f102r1","f75r","f103v"]],["qokshy",10,10,["f4v","f66r","f23r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["qokshd",3,3,["f66r","f94v","f106v"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["oeedy",7,6,["f72v2","f86v3","f79v"]],["qotaly",5,5,["f43r","f76r","f113r"]],["dairy",4,4,["f89v2","f114v","f30v"]],["rain",26,17,["f67r2","f81r","f76r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["sain",68,40,["f89v1","f76r","f106r"]],["polchs",1,1,["f106v"]],["lkaiir",2,2,["f105v","f106v"]],["shokar",3,3,["f58r","f111v","f106v"]],["choefy",1,1,["f106v"]],["shor",97,66,["f45r","f46r","f15r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["sheeo",8,8,["f108v","f105v","f113r"]],["kolshes",1,1,["f106v"]],["okcharaiin",1,1,["f106v"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["cheolchdaiin",1,1,["f106v"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["okal",138,81,["f89v2","f46r","f67r2"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["tshod",2,2,["f106v","f95r2"]],["qokchy",69,55,["f45r","f45v","f55v"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["shey",283,99,["f46r","f1r","f45r"]],["qopshedy",4,3,["f80v","f77v","f106v"]],["shdykairy",1,1,["f106v"]],["lam",6,6,["f111r","f116r","f73v"]],["olkalol",1,1,["f106v"]],["chol",397,151,["f1r","f45r","f46r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["saraiin",4,4,["f72v2","f116r","f113v"]],["solshedy",3,3,["f82v","f106v","f82r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["air",74,49,["f67r2","f67r1","f65v"]],["odl",4,4,["f105v","f104v","f106v"]],["charain",3,3,["f108v","f108r","f106v"]],["okaifhy",1,1,["f106v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["shar",34,29,["f45r","f1r","f3v"]],["okarol",2,2,["f106v","f114r"]],["tar",43,35,["f46v","f80r","f82v"]],["kshdain",1,1,["f106v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["kshar",4,4,["f101v2","f58r","f111v"]],["otches",3,3,["f113v","f86v5","f106v"]],["olcheo",2,2,["f106v","f104r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["sheotal",1,1,["f106v"]],["shoor",1,1,["f106v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["o",82,56,["f1r","f67r1","f89r2"]],["arar",7,7,["f112v","f31v","f86v4"]],["psheody",5,5,["f68v2","f66r","f115r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["choty",37,28,["f1r","f15v","f13v"]],["oteody",39,28,["f48v","f106v","f104r"]],["oty",115,76,["f45r","f46v","f45v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["otain",96,43,["f43r","f76r","f80r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["olos",2,2,["f106v","f43v"]],["cheom",10,8,["f111r","f99r","f31v"]],["okochey",2,2,["f72r1","f106v"]],["qody",17,15,["f86v6","f42r","f86v4"]],["oinysarx",1,1,["f106v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["oteedy",100,43,["f76r","f106r","f82v"]],["ksheody",5,5,["f9v","f54r","f106v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qotokody",1,1,["f106v"]],["sheeey",6,6,["f70r2","f86v5","f103r"]],["ko",2,1,["f106v"]],["chosaiin",4,4,["f113r","f101r1","f106v"]],["olcham",1,1,["f106v"]],["tolos",1,1,["f106v"]],["shdair",2,2,["f85r1","f106v"]],["sheky",36,27,["f46r","f1r","f80r"]],["keedy",53,32,["f46r","f76r","f80r"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["pchedy",34,28,["f76r","f82v","f78v"]],["ypodaiin",1,1,["f106v"]],["saram",1,1,["f106v"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["ody",46,37,["f43r","f65v","f48r"]],["chey",344,118,["f46r","f1r","f46v"]],["dychy",1,1,["f106v"]],["pchodaiin",5,5,["f14r","f20r","f47v"]],["kcheeor",2,2,["f113r","f106v"]],["ky",25,23,["f14r","f76r","f45v"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["otos",4,4,["f53r","f105v","f72r1"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["pcheody",7,6,["f41v","f99r","f113r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["alodam",1,1,["f106v"]],["shockhy",5,5,["f102r2","f28r","f106v"]],["qokchol",18,14,["f14r","f22v","f10r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["sol",75,49,["f67r1","f89v1","f15r"]],["cholkaiin",4,4,["f86v6","f113v","f82v"]],["pyoaly",1,1,["f106v"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["kcheodar",1,1,["f106v"]],["shcphoor",1,1,["f106v"]],["otedar",11,9,["f111r","f72v3","f112v"]],["opol",4,4,["f89v1","f81r","f90v2"]],["fchedy",11,11,["f48v","f76r","f113v"]],["odr",1,1,["f106v"]],["okcheody",3,3,["f68r2","f93r","f106v"]],["otchey",31,27,["f106r","f78v","f84r"]],["qokeedal",3,3,["f81v","f103v","f106v"]],["qokchkeey",1,1,["f106v"]],["qol",151,37,["f89v2","f76r","f55v"]],["rody",2,2,["f106r","f106v"]],["oteol",42,38,["f1r","f100r","f43r"]],["dairair",2,2,["f89v2","f106v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["pchdy",11,11,["f43r","f40v","f103r"]],["kolchedy",1,1,["f106v"]],["tcheodar",1,1,["f106v"]],["podkor",1,1,["f106v"]],["otedy",155,55,["f46r","f46v","f80r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qoteeody",6,6,["f68v2","f114v","f86v3"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["pychal",1,1,["f106v"]],["cheyky",3,3,["f80r","f69v","f106v"]],["okedaiin",3,3,["f114v","f108r","f106v"]],["chy",155,101,["f1r","f46r","f67r2"]],["lkey",7,7,["f111r","f86v6","f76r"]],["kalos",1,1,["f106v"]],["dkain",2,2,["f81v","f106v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["keey",45,38,["f1r","f67r1","f100r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["otol",86,69,["f89v2","f1r","f55v"]],["ysoir",1,1,["f106v"]],["cheodain",8,8,["f115r","f51v","f111v"]],["tchar",4,4,["f24v","f108v","f80v"]],["oqotaiin",1,1,["f106v"]],["raral",2,2,["f66r","f106v"]],["aildy",3,3,["f70v2","f105v","f106v"]],["cheokaiin",2,2,["f106v","f114r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["oky",102,78,["f1r","f45r","f45v"]],["cheoar",5,3,["f55v","f113r","f106v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["dcheoain",1,1,["f106v"]],["shky",13,12,["f46r","f65v","f39v"]]],[[0,54,0,51,45],[1,105,30,45,15],[2,153,9,72,36],[3,240,9,36,30],[4,276,21,42,15],[5,324,6,60,30],[6,399,3,45,30],[7,450,0,33,33],[8,486,18,54,21],[9,543,24,30,12],[10,576,27,18,24],[7,594,21,9,24],[4,60,48,36,18],[11,99,48,21,21],[12,123,42,69,21],[13,204,36,66,24],[14,273,39,36,15],[15,309,33,42,21],[16,354,30,51,30],[17,405,30,36,24],[18,447,33,33,21],[19,483,36,33,18],[20,519,36,39,24],[21,555,45,24,12],[22,579,45,24,18],[23,60,63,75,18],[24,141,57,48,27],[25,198,57,63,21],[26,264,57,33,15],[11,300,57,18,21],[27,321,57,81,18],[28,405,51,45,24],[15,459,51,39,21],[29,501,57,18,18],[30,519,57,30,24],[31,552,60,30,24],[32,579,60,24,24],[33,60,75,60,30],[34,126,78,39,21],[9,165,81,30,15],[35,201,75,51,21],[36,258,69,42,21],[37,309,72,42,18],[38,354,75,42,21],[39,402,75,57,21],[40,57,102,63,24],[41,123,108,33,18],[42,171,99,48,27],[43,222,93,69,30],[44,297,93,45,27],[45,351,93,66,27],[46,426,93,45,21],[47,474,87,45,27],[9,519,99,27,12],[48,546,87,33,27],[49,582,96,18,18],[50,600,99,6,30],[4,66,123,36,18],[51,105,123,45,21],[52,159,114,45,33],[53,213,120,48,21],[54,273,117,57,24],[55,333,117,51,24],[56,390,123,45,18],[57,435,114,69,27],[42,507,111,51,33],[58,564,111,36,24],[59,48,141,42,24],[60,90,138,90,24],[61,186,138,39,21],[62,231,138,36,21],[63,273,138,33,18],[64,315,138,63,18],[65,384,138,60,27],[66,450,138,48,15],[67,501,141,24,18],[68,525,141,24,18],[69,552,138,24,18],[70,573,138,30,24],[71,66,159,45,18],[72,117,165,33,12],[73,150,159,33,24],[9,186,162,30,15],[46,225,156,48,18],[74,63,174,78,24],[75,147,174,75,24],[76,225,177,45,18],[7,267,165,30,27],[9,297,171,27,18],[77,333,168,51,27],[78,390,162,54,30],[79,453,159,48,39],[80,504,162,60,27],[81,567,168,30,21],[82,594,174,12,27],[83,69,195,60,21],[84,138,198,39,18],[85,189,195,42,21],[86,237,186,57,27],[28,300,186,51,27],[87,354,192,45,18],[88,405,189,57,24],[89,66,213,54,30],[90,123,219,18,18],[91,141,219,36,21],[92,186,213,54,24],[93,240,210,51,24],[94,294,210,57,21],[95,363,207,42,27],[96,411,210,42,21],[97,459,201,51,30],[98,516,198,36,27],[99,552,195,30,30],[100,582,204,21,21],[101,72,237,48,15],[102,123,237,48,12],[103,180,234,54,15],[104,240,231,39,21],[30,279,234,33,18],[105,315,228,57,18],[106,378,225,57,21],[56,444,228,42,21],[107,492,222,48,21],[104,543,225,33,21],[108,576,222,27,18],[109,72,246,63,27],[52,135,246,51,24],[110,189,255,45,15],[111,240,246,30,21],[112,273,249,33,18],[11,318,252,21,15],[113,348,243,42,24],[114,393,246,39,15],[115,438,246,45,21],[116,495,240,51,27],[117,552,240,24,30],[118,576,237,27,33],[119,63,270,63,15],[120,132,267,39,18],[121,177,267,39,18],[122,222,267,51,15],[123,285,264,39,18],[124,330,264,33,15],[125,366,258,51,24],[126,75,282,42,24],[17,114,282,39,24],[96,159,285,42,24],[127,207,279,63,27],[128,279,279,60,27],[129,345,279,57,27],[130,405,273,63,27],[129,477,276,60,27],[131,540,282,30,21],[132,573,285,21,18],[133,594,285,9,15],[134,63,306,57,18],[135,129,303,42,21],[9,174,306,24,15],[136,204,303,57,21],[51,270,300,42,27],[94,315,300,63,24],[95,387,297,48,36],[96,435,300,39,27],[137,486,300,48,18],[123,537,300,36,30],[138,576,300,30,33],[139,69,321,54,21],[140,126,321,66,21],[36,195,321,48,18],[141,246,324,60,21],[137,315,321,51,18],[142,63,339,87,27],[143,159,339,66,24],[144,228,342,54,30],[145,294,342,48,27],[146,345,339,57,24],[90,408,342,21,21],[147,435,339,45,24],[148,486,345,39,24],[149,528,336,48,33],[150,579,342,24,24],[69,78,363,30,18],[117,105,363,27,18],[46,141,357,51,24],[104,198,360,36,27],[123,240,369,42,21],[151,288,366,39,18],[152,330,369,48,18],[46,384,360,54,21],[153,438,363,39,15],[154,69,378,63,30],[155,138,381,51,24],[156,195,384,57,24],[157,261,384,51,27],[158,321,390,33,21],[159,366,384,45,27],[160,420,384,42,24],[161,468,381,57,30],[162,534,384,66,24],[163,78,408,42,12],[164,120,402,51,21],[165,174,405,99,21],[166,282,411,51,15],[167,339,405,39,27],[168,381,408,45,30],[169,432,408,69,21],[170,75,417,48,24],[171,129,423,57,21],[105,195,423,54,21],[172,258,426,45,27],[16,309,429,48,30],[96,363,435,42,24],[173,414,435,33,18],[174,450,426,63,30],[175,519,426,66,24],[176,582,435,21,18],[177,78,438,60,18],[158,144,438,39,21],[14,192,441,33,18],[167,234,441,36,21],[30,273,450,33,18],[178,318,456,33,18],[123,357,456,42,21],[65,402,450,60,27],[71,468,453,42,18],[179,516,450,42,24],[42,558,450,42,21],[180,66,453,63,21],[181,132,456,72,27],[129,210,459,66,21],[182,279,459,48,24],[183,333,471,54,18],[37,399,474,42,21],[184,450,471,27,18],[185,480,474,24,24],[186,510,471,60,18],[187,573,462,36,33],[26,69,468,33,21],[188,108,471,45,21],[178,162,480,39,18],[189,207,477,36,21],[178,252,486,33,18],[190,288,480,57,24],[191,72,483,36,24],[184,111,489,30,21],[192,147,489,60,24],[167,219,495,33,21],[30,261,501,33,15],[193,300,504,54,15],[194,357,489,48,30],[5,411,492,54,33],[195,471,495,51,24],[90,525,498,18,21],[11,543,504,18,24],[145,567,489,36,30],[196,75,507,51,18],[197,135,513,45,15],[198,183,510,60,24],[199,255,513,45,21],[200,300,513,51,21],[201,357,525,9,9],[202,366,519,42,15],[203,69,519,69,30],[204,141,525,54,27],[159,201,531,45,24],[205,255,534,39,18],[206,303,531,42,24],[65,348,531,60,21],[207,420,522,51,27],[46,480,522,48,24],[16,534,516,45,30],[208,582,516,18,27],[133,600,522,9,15],[101,78,546,54,15],[209,138,549,51,15],[123,198,552,42,21],[65,243,549,63,18],[210,312,549,39,18],[46,360,546,48,21],[211,411,546,42,21],[212,459,543,54,21],[213,516,543,39,18],[9,555,540,27,15],[214,585,534,24,18],[46,81,558,54,21],[215,144,561,63,21],[216,213,567,42,18],[217,261,564,72,24],[218,336,564,39,27],[219,381,564,48,27],[220,438,561,57,30],[221,498,558,57,30],[222,558,549,51,36],[223,84,576,39,18],[224,123,576,21,18],[51,147,576,42,27],[225,198,582,66,18],[226,270,585,51,24],[227,78,591,69,30],[228,156,600,48,21],[229,210,597,39,24],[230,255,597,36,30],[102,291,603,48,21],[231,342,591,63,27],[232,408,597,36,18],[11,444,603,18,15],[233,459,588,51,39],[234,516,585,57,39],[235,570,591,39,24],[236,84,618,57,15],[237,147,621,27,15],[95,180,615,51,27],[238,237,624,33,15],[29,279,624,21,15],[9,300,621,30,12],[238,333,621,36,15],[239,372,615,39,24],[240,72,627,78,27],[241,150,633,60,24],[11,207,645,21,15],[242,234,636,21,30],[243,258,639,48,21],[244,315,633,36,24],[90,354,633,21,21],[245,381,639,36,15],[246,414,624,66,30],[65,483,630,54,27],[247,543,624,36,24],[248,576,627,36,24],[51,84,651,45,21],[249,135,654,54,24],[200,195,657,54,24],[250,255,654,63,27],[52,318,654,48,30],[251,372,654,33,33],[52,411,648,45,36],[123,462,654,42,27],[252,507,645,57,33],[253,567,648,36,18],[11,600,648,12,21],[254,75,669,33,18],[168,111,672,48,18],[105,165,675,60,24],[255,231,672,75,21],[256,72,684,57,27],[72,138,702,33,9],[257,171,696,30,18],[11,201,702,18,21],[258,222,690,66,27],[86,294,696,60,18],[259,357,684,60,27],[96,426,690,39,18],[260,474,684,48,21],[261,525,675,30,33],[262,555,672,42,33],[263,594,675,18,21],[264,84,708,66,21],[200,156,711,54,24],[265,219,714,54,21],[200,282,711,51,36],[266,339,708,63,33],[267,408,705,78,30],[268,489,711,30,27],[269,525,705,36,27],[120,564,702,33,18],[208,597,693,15,27],[105,81,726,63,18],[238,150,735,36,18],[7,186,732,36,18],[270,228,732,45,24],[224,81,738,21,24],[53,105,744,54,24],[216,165,750,39,27],[112,213,753,33,15],[9,249,753,36,15],[271,291,747,57,21],[272,351,738,51,33],[273,399,732,45,36],[274,447,732,57,36],[275,507,732,63,33],[276,567,726,39,36],[277,84,759,45,21],[278,129,765,42,24],[279,177,774,39,18],[99,219,765,39,21],[280,264,765,66,24],[253,339,765,45,21],[85,393,765,42,21],[281,438,765,57,27],[206,504,759,42,30],[282,81,777,57,27],[96,144,783,39,21],[281,189,786,63,21],[283,258,786,51,21],[284,318,783,57,24],[277,381,783,39,30],[197,429,789,48,15],[30,480,789,30,18],[285,519,786,21,18],[230,546,768,33,30],[286,576,768,30,27],[123,84,801,39,15],[218,132,801,39,27],[221,174,804,63,21],[218,246,801,42,24],[279,300,807,36,24],[105,339,804,54,21],[11,402,810,21,15],[11,426,810,15,12],[287,444,801,45,24],[123,495,804,42,18],[288,537,795,39,21],[35,576,792,30,21],[289,84,813,42,24],[238,129,825,30,12],[167,168,822,42,24],[238,210,828,36,15],[290,246,822,33,27],[151,279,822,36,21],[291,330,822,39,21],[46,369,822,45,18],[292,417,822,54,15],[219,477,819,54,18],[293,537,810,33,21],[208,573,810,24,24],[294,84,834,45,18],[218,129,834,42,18],[295,177,840,66,15],[238,249,846,33,18],[296,285,840,51,21],[297,342,840,66,21],[208,411,840,30,24],[298,441,840,48,18],[85,498,834,42,24],[26,543,831,33,18],[299,576,831,30,18],[113,81,849,54,27],[36,132,849,42,21],[300,180,855,72,18],[123,255,861,36,24],[301,300,858,48,27],[302,357,858,48,18],[29,411,864,18,15],[303,447,855,27,27],[120,477,855,39,18],[304,522,849,45,21],[305,570,846,27,18],[306,93,873,75,15],[307,177,873,39,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f107r.js <==
[[["pchdlar",1,1,["f107r"]],["sheolor",1,1,["f107r"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["qokchy",69,55,["f45r","f45v","f55v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["okeesodar",1,1,["f107r"]],["tarair",1,1,["f107r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["qoteos",1,1,["f107r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shedy",427,73,["f46r","f65v","f46v"]],["oteed",8,7,["f111r","f48v","f86v4"]],["qor",23,19,["f45r","f75r","f86v3"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["qotain",64,31,["f76r","f80r","f80v"]],["chey",344,118,["f46r","f1r","f46v"]],["qeeey",3,3,["f108r","f76r","f107r"]],["lor",43,31,["f89v2","f76r","f80r"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["raiin",75,38,["f100r","f76r","f106r"]],["teeody",4,4,["f68v2","f108v","f86v3"]],["chedain",19,13,["f111r","f73r","f76r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["deeo",2,2,["f1r","f107r"]],["ltedy",7,7,["f111r","f75r","f108v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["chady",1,1,["f107r"]],["otokcho",1,1,["f107r"]],["qoked",7,6,["f75r","f108r","f76r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["olkchedy",6,5,["f86v6","f107r","f50r"]],["tedy",42,31,["f46r","f48v","f43r"]],["oteeey",8,6,["f111r","f114v","f112v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["qokear",6,5,["f111r","f86v6","f77r"]],["chedy",501,86,["f46r","f65v","f46v"]],["chokchedy",2,2,["f114v","f107r"]],["qokain",279,46,["f48v","f76r","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["okcheey",7,6,["f112r","f107r","f104v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chotchedy",1,1,["f107r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["lteey",2,2,["f80r","f107r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["okchey",32,28,["f1r","f80r","f78v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["cheotchey",1,1,["f107r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["otcheey",3,3,["f42r","f107r","f105r"]],["torshor",2,2,["f107r","f13r"]],["sheeey",6,6,["f70r2","f86v5","f103r"]],["oteeol",9,8,["f111r","f38v","f71r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qokor",36,30,["f89v2","f80r","f15v"]],["al",260,82,["f89v2","f67r1","f55v"]],["okirolcy",1,1,["f107r"]],["okoiin",9,8,["f90r2","f20v","f9r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["tcheol",6,5,["f107r","f80v","f49r"]],["kain",48,30,["f76r","f80r","f15v"]],["chdykchedy",1,1,["f107r"]],["an",7,7,["f72v3","f2r","f86v5"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["sheal",19,16,["f111r","f80r","f77r"]],["cheedaiin",4,3,["f112v","f86v3","f107r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["alom",6,6,["f111r","f116r","f80r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["cheeol",9,9,["f88v","f112v","f17v"]],["ytain",13,11,["f1r","f86v6","f75r"]],["l",58,32,["f45r","f67r1","f65v"]],["or",366,130,["f45r","f1r","f67r2"]],["ekar",1,1,["f107r"]],["otaram",4,3,["f89v2","f79v","f107r"]],["ychol",12,11,["f24v","f14r","f17v"]],["chal",48,27,["f1r","f76r","f58r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["aiinal",1,1,["f107r"]],["polchls",1,1,["f107r"]],["sheky",36,27,["f46r","f1r","f80r"]],["opchal",3,3,["f45r","f107r","f58v"]],["pshedaiin",1,1,["f107r"]],["otodal",2,2,["f70v1","f107r"]],["otaral",3,3,["f111r","f70v2","f107r"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["alam",8,8,["f111r","f108r","f107r"]],["chtaiin",4,4,["f1r","f48r","f107r"]],["otain",96,43,["f43r","f76r","f80r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["qockhal",1,1,["f107r"]],["shal",15,12,["f111r","f75r","f70v2"]],["otaraiin",1,1,["f107r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["airal",2,2,["f107r","f105r"]],["tolshosor",1,1,["f107r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["otalar",3,3,["f70v2","f107r","f58r"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["qeeoy",1,1,["f107r"]],["shey",283,99,["f46r","f1r","f45r"]],["kais",2,2,["f107r","f114r"]],["losaiin",1,1,["f107r"]],["poalosy",1,1,["f107r"]],["tar",43,35,["f46v","f80r","f82v"]],["aiphy",1,1,["f107r"]],["farsheey",1,1,["f107r"]],["fol",3,3,["f101v2","f65v","f107r"]],["rolchy",2,2,["f107r","f82r"]],["opalkaiin",2,2,["f107r","f84r"]],["ypaiin",3,3,["f73v","f72r3","f107r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["ylar",1,1,["f107r"]],["cholal",4,4,["f72v3","f8r","f107r"]],["dy",271,137,["f45r","f46r","f67r2"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["kcheedy",1,1,["f107r"]],["taror",1,1,["f107r"]],["olal",7,6,["f72v2","f108r","f113v"]],["okain",144,52,["f67r2","f1r","f80r"]],["qotal",59,36,["f76r","f80r","f82v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["yksheol",2,2,["f76r","f107r"]],["okaiiin",4,4,["f113v","f80r","f112r"]],["shoikhy",4,4,["f88v","f107r","f79r"]],["qotalal",1,1,["f107r"]],["r",98,62,["f46r","f15r","f15v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["okair",22,18,["f105v","f50v","f107r"]],["lldy",2,2,["f107r","f111v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["shar",34,29,["f45r","f1r","f3v"]],["pal",2,1,["f107r"]],["alchky",1,1,["f107r"]],["okilcheol",1,1,["f107r"]],["kair",14,11,["f72v2","f45r","f1r"]],["lkain",35,15,["f76r","f80r","f107r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["dar",319,139,["f46r","f45r","f1r"]],["pchod",1,1,["f107r"]],["lkaiiin",1,1,["f107r"]],["olfy",1,1,["f107r"]],["ycheain",2,2,["f108v","f107r"]],["kal",23,18,["f111r","f75r","f86v6"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["char",72,51,["f45r","f106r","f1v"]],["chdalal",1,1,["f107r"]],["om",22,20,["f111r","f45r","f67r2"]],["olcheor",3,3,["f102r1","f107r","f102v1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["otair",21,15,["f89v2","f86v3","f80r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["cheody",89,54,["f89v1","f65v","f106r"]],["podar",3,3,["f95v2","f103r","f107r"]],["aiisod",1,1,["f107r"]],["qokiir",2,2,["f107r","f58v"]],["otiir",1,1,["f107r"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["qofchol",2,2,["f90r1","f107r"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["chpaiin",1,1,["f107r"]],["orol",15,13,["f68v3","f100r","f80r"]],["kar",52,39,["f46r","f45r","f43r"]],["chl",26,20,["f111r","f15r","f79v"]],["cholor",5,5,["f107r","f115r","f79r"]],["sheees",2,2,["f67r1","f107r"]],["otchy",48,40,["f76r","f15v","f17r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["ykal",16,14,["f1r","f46r","f48v"]],["olkeeo",4,4,["f111r","f41v","f107r"]],["lkeeo",4,4,["f113r","f107r","f111v"]],["shol",187,102,["f46r","f1r","f78v"]],["pair",2,2,["f107r","f33r"]],["aiiikhedy",1,1,["f107r"]],["shalkaiin",1,1,["f107r"]],["kairy",1,1,["f107r"]],["okaral",5,5,["f86v6","f116r","f103r"]],["opaichy",1,1,["f107r"]],["opal",9,8,["f89v1","f112v","f31v"]],["rary",4,4,["f66r","f107r","f82r"]],["ky",25,23,["f14r","f76r","f45v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["sheykal",1,1,["f107r"]],["shy",104,70,["f89v2","f46r","f15r"]],["kl",2,2,["f105v","f107r"]],["chain",18,16,["f45r","f42r","f49v"]],["yols",1,1,["f107r"]],["salxar",1,1,["f107r"]],["qockhedy",4,4,["f111r","f76v","f107r"]],["okraiin",1,1,["f107r"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["ralky",1,1,["f107r"]],["yaiin",6,6,["f86v6","f40r","f114v"]],["chekain",7,5,["f112v","f76r","f107r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["qol",151,37,["f89v2","f76r","f55v"]],["kaiiin",3,3,["f86v6","f107r","f10r"]],["chky",18,16,["f46r","f67r2","f43r"]],["lcheel",1,1,["f107r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["pairar",2,2,["f112r","f107r"]],["aro",1,1,["f107r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["cheotain",1,1,["f107r"]],["opaim",1,1,["f107r"]],["shl",3,3,["f80r","f76v","f107r"]],["lkeeol",4,4,["f111r","f113r","f107r"]],["kaldaim",1,1,["f107r"]],["alchor",2,2,["f112r","f107r"]],["kcheo",4,4,["f40r","f107r","f106v"]],["rkeey",1,1,["f107r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["dal",253,114,["f67r2","f45r","f1r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["qokl",9,6,["f80r","f107r","f115r"]],["ychkl",1,1,["f107r"]],["chol",397,151,["f1r","f45r","f46r"]],["alkain",7,6,["f114v","f113v","f95v2"]],["poaral",1,1,["f107r"]],["orar",10,9,["f101v2","f99r","f81r"]],["ofchey",5,5,["f44r","f8r","f107r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["otlchdain",1,1,["f107r"]],["aly",29,25,["f46v","f82v","f104v"]],["tair",13,11,["f111r","f113v","f86v5"]],["kchekain",1,1,["f107r"]],["cheear",1,1,["f107r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["oeedy",7,6,["f72v2","f86v3","f79v"]],["lolkaiin",2,2,["f75r","f107r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["ockhey",7,7,["f71r","f107r","f83r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["otam",47,38,["f48v","f43r","f55v"]],["pcholky",2,2,["f113v","f107r"]],["sokeey",2,2,["f90r2","f107r"]],["ykchey",6,5,["f88v","f67r2","f40r"]],["paichy",1,1,["f107r"]],["tain",16,12,["f86v6","f114v","f80r"]],["arodl",2,2,["f107r","f43v"]],["kairam",2,2,["f106r","f107r"]],["okeear",4,3,["f70r2","f112v","f107r"]],["aithy",5,5,["f40v","f86v5","f82v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["chykaiin",1,1,["f107r"]],["taiin",42,31,["f48v","f5v","f106r"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["ycheodain",1,1,["f107r"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["todky",1,1,["f107r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["qokokil",1,1,["f107r"]],["y",151,87,["f67r2","f1r","f45r"]],["chees",33,28,["f106r","f41r","f88r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["alkal",1,1,["f107r"]],["lol",44,29,["f48v","f76r","f80r"]],["loeey",3,3,["f112r","f107r","f78v"]],["oiinal",1,1,["f107r"]],["faiiral",1,1,["f107r"]],["chkal",13,11,["f111r","f70r1","f46r"]],["lky",17,12,["f112v","f108v","f116r"]],["kalkal",2,2,["f107r","f107v"]],["oty",115,76,["f45r","f46v","f45v"]],["o",82,56,["f1r","f67r1","f89r2"]],["alain",4,4,["f70v2","f112v","f112r"]],["aifhy",1,1,["f107r"]],["chkain",12,12,["f113v","f25r","f80r"]],["chtl",2,1,["f107r"]],["raithty",1,1,["f107r"]],["taidy",1,1,["f107r"]],["lkl",9,7,["f76r","f113v","f80r"]],["lfchal",1,1,["f107r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["qoky",147,72,["f45r","f15v","f80r"]],["otaily",1,1,["f107r"]]],[[0,36,0,51,39],[1,96,18,54,18],[2,156,18,45,24],[3,207,18,45,21],[4,258,12,39,27],[5,303,15,72,24],[6,381,3,60,30],[7,444,12,39,24],[8,495,12,51,24],[9,549,9,42,30],[10,39,39,39,21],[11,81,33,51,21],[12,132,39,24,12],[13,162,39,39,15],[14,210,36,39,18],[15,255,36,27,21],[12,282,36,30,15],[16,321,33,63,18],[17,396,33,48,21],[18,450,33,51,27],[19,504,36,30,18],[20,537,36,36,21],[21,573,27,33,24],[22,42,57,48,15],[23,93,51,42,18],[24,135,51,51,18],[25,195,54,54,15],[18,252,51,51,18],[26,306,51,33,21],[27,345,48,36,21],[28,384,51,33,15],[29,39,69,48,18],[30,90,72,54,15],[31,144,66,48,18],[32,195,66,45,18],[33,243,72,30,12],[34,270,66,39,21],[35,315,66,39,18],[36,351,69,24,12],[37,378,63,39,21],[38,423,57,60,24],[39,486,54,48,27],[40,540,54,57,27],[41,42,84,63,21],[42,105,84,39,21],[43,150,81,45,24],[40,207,81,60,27],[44,276,84,54,18],[45,333,78,51,21],[46,387,84,36,21],[47,429,78,72,21],[48,504,78,57,21],[49,564,78,24,18],[50,42,99,57,21],[51,102,102,60,21],[52,168,99,72,21],[53,246,105,33,15],[49,279,102,18,15],[7,306,99,36,21],[54,342,96,42,21],[55,390,99,63,15],[56,462,96,45,27],[8,516,96,54,18],[57,570,96,24,33],[58,48,117,51,18],[59,102,120,69,21],[60,177,117,51,21],[61,234,117,51,21],[62,297,117,48,21],[63,351,114,57,24],[64,42,132,69,21],[65,117,138,42,18],[66,168,135,51,21],[67,225,135,48,21],[68,279,135,51,21],[69,333,135,45,21],[70,381,132,60,18],[71,450,123,48,33],[72,495,138,18,12],[73,522,123,66,33],[74,48,150,42,18],[75,99,156,36,18],[76,135,153,54,18],[77,192,153,36,21],[27,237,150,39,24],[46,285,153,39,18],[62,330,150,48,21],[78,387,147,78,27],[19,471,156,33,15],[77,501,144,39,21],[79,540,153,21,12],[80,45,162,51,27],[51,102,171,60,21],[81,168,168,42,21],[82,213,171,42,15],[83,261,168,45,18],[21,312,168,27,21],[84,348,168,36,24],[85,390,171,66,15],[19,468,171,30,12],[86,504,165,42,15],[87,546,159,42,21],[88,48,186,39,9],[89,90,189,45,12],[70,141,183,54,21],[90,201,183,48,24],[2,258,183,51,27],[91,306,192,12,18],[92,324,186,21,15],[12,342,186,30,15],[60,384,183,51,18],[93,441,180,33,18],[60,480,177,51,24],[94,537,177,54,27],[95,48,198,42,12],[96,93,204,33,12],[21,129,204,33,15],[97,159,201,33,18],[98,195,204,48,15],[99,42,204,66,30],[12,108,222,33,12],[100,141,216,39,33],[70,186,216,63,27],[101,252,210,45,27],[13,300,213,36,24],[102,333,204,72,30],[103,417,210,57,24],[13,477,216,42,21],[104,528,210,57,27],[105,51,225,48,27],[106,96,234,54,21],[107,153,243,36,15],[108,192,240,42,15],[92,240,234,21,21],[109,261,240,39,15],[110,303,234,57,18],[35,363,231,42,18],[12,402,234,24,15],[19,429,240,30,12],[70,459,234,63,24],[111,528,234,42,15],[95,54,249,42,12],[112,99,252,30,12],[19,141,258,33,12],[113,180,252,60,21],[114,246,252,36,21],[115,288,249,69,21],[100,360,246,45,33],[116,420,249,48,27],[28,477,255,42,18],[117,528,252,48,21],[118,48,258,78,24],[119,126,267,57,21],[120,189,267,57,24],[121,252,270,51,24],[122,312,267,51,30],[123,369,282,45,21],[124,420,276,36,30],[125,465,270,33,24],[8,504,270,57,27],[57,561,279,24,27],[86,48,273,42,21],[19,96,288,36,18],[126,132,285,57,15],[19,195,291,33,12],[127,42,288,72,36],[124,123,303,33,24],[128,162,294,33,27],[129,195,300,42,33],[130,234,294,69,39],[131,306,294,30,42],[132,345,309,42,27],[75,393,306,45,27],[133,450,300,72,27],[134,528,297,48,33],[72,579,309,15,21],[135,54,321,39,15],[136,102,327,18,12],[137,126,324,27,18],[75,156,324,42,21],[138,213,330,42,18],[12,255,333,33,12],[139,297,333,51,15],[140,354,333,18,18],[141,378,330,54,18],[116,438,324,45,21],[142,489,327,69,15],[143,561,327,36,24],[76,51,333,51,18],[144,108,333,57,27],[145,51,348,54,18],[146,111,357,39,12],[147,162,342,54,27],[60,222,342,48,27],[148,276,342,45,24],[149,321,348,42,18],[150,372,345,48,27],[69,423,342,48,21],[151,480,342,39,21],[69,522,342,48,21],[12,567,348,33,15],[152,54,363,63,24],[153,123,366,51,18],[154,177,366,57,24],[53,237,372,42,15],[155,282,363,63,30],[106,348,363,51,30],[83,405,360,51,30],[156,462,363,15,21],[157,477,363,36,18],[158,516,360,51,21],[159,570,369,36,24],[160,57,384,60,15],[161,129,381,39,21],[160,171,387,66,15],[162,48,396,36,27],[163,81,399,54,24],[164,141,399,72,21],[165,216,402,33,21],[166,255,396,42,27],[167,300,396,48,27],[165,351,390,33,27],[168,396,399,30,18],[12,426,402,33,15],[169,456,390,45,30],[170,498,393,57,30],[171,567,393,33,27],[172,54,420,57,18],[96,120,423,33,15],[173,156,417,30,30],[46,192,423,39,24],[70,234,420,63,18],[174,303,420,45,18],[175,351,417,57,18],[83,414,414,45,27],[176,465,420,39,15],[177,513,420,57,18],[178,573,417,21,24],[179,57,435,54,18],[124,120,435,33,24],[180,165,444,39,15],[181,213,444,54,15],[182,273,435,42,21],[183,318,435,45,21],[184,369,432,36,24],[185,408,438,45,18],[186,51,450,54,24],[187,108,456,48,21],[188,159,456,48,30],[189,213,456,39,27],[190,249,456,63,30],[191,324,453,57,36],[192,390,453,54,27],[193,453,453,54,24],[194,513,444,51,30],[195,567,453,33,18],[196,57,468,30,18],[12,90,477,36,12],[197,135,480,27,18],[198,165,480,51,18],[199,225,480,51,21],[12,279,486,30,15],[180,318,486,45,18],[200,372,474,42,30],[69,414,477,63,24],[201,483,474,54,21],[202,537,468,36,33],[173,576,468,27,27],[203,54,489,48,18],[204,102,489,39,21],[49,144,495,21,15],[205,171,495,36,21],[206,48,504,42,27],[207,93,507,66,24],[208,165,507,84,24],[209,252,501,45,27],[210,306,501,60,27],[70,378,501,60,21],[211,444,498,57,27],[212,507,492,36,33],[213,546,498,39,24],[214,588,495,21,27],[53,57,531,36,15],[215,96,528,42,21],[216,150,534,33,15],[60,192,528,48,21],[217,246,525,60,21],[218,312,525,24,24],[219,339,522,18,21],[72,363,528,18,15],[173,387,519,27,30],[216,417,528,36,15],[28,459,522,42,18],[220,507,519,48,15],[221,558,519,39,15],[222,48,546,69,24],[218,117,546,24,18],[70,150,546,63,21],[184,219,543,39,21],[223,261,543,66,24],[224,339,537,60,24],[35,405,540,42,18],[225,453,534,57,21],[226,552,531,51,24],[227,57,564,42,18],[228,108,561,54,18],[229,168,570,36,9],[182,207,558,42,21],[19,255,567,36,24],[230,297,564,30,15],[231,330,555,48,24],[232,381,555,39,24],[233,426,561,48,18],[234,477,552,45,27],[184,555,552,39,24],[235,51,576,57,21],[72,108,585,18,15],[236,129,582,27,18],[237,153,579,48,27],[148,207,576,51,30],[238,264,576,72,21],[168,345,582,33,15],[60,384,576,48,21],[8,438,576,51,21],[35,495,576,42,21],[239,543,570,42,36],[53,60,597,36,15],[240,99,597,30,21],[241,132,597,48,21],[82,186,603,57,15],[71,249,594,48,30],[69,297,594,54,27],[46,357,600,42,15],[120,405,594,66,21],[72,477,600,18,24],[136,501,600,21,18],[242,525,594,66,24],[168,57,612,30,18],[243,87,615,54,18],[244,147,615,39,21],[245,192,615,45,24],[246,246,621,51,12],[72,300,621,21,18],[247,327,618,27,21],[248,360,612,63,30],[249,426,609,39,30],[19,468,618,30,21],[69,498,612,57,24],[234,552,615,48,27],[250,60,627,48,18],[182,108,627,39,18],[61,156,633,48,18],[251,210,636,33,15],[252,243,630,51,21],[253,54,642,57,24],[254,108,651,39,18],[255,153,648,51,24],[256,207,645,63,24],[120,276,642,63,27],[257,342,636,60,30],[248,408,636,60,24],[258,477,636,81,30],[259,564,648,33,18],[260,54,663,39,18],[107,99,672,42,15],[107,147,672,39,15],[261,192,666,72,21],[262,270,666,51,18],[136,330,666,18,18],[112,357,663,30,15],[263,390,669,27,9],[166,420,657,51,24],[72,477,663,21,15],[264,501,663,39,12],[19,546,663,30,15],[265,57,678,72,21],[19,135,687,33,15],[70,174,681,66,21],[96,246,690,36,12],[12,288,681,33,18],[60,330,678,54,21],[266,390,678,51,24],[183,447,675,45,21],[184,495,672,39,24],[184,540,672,39,21],[48,54,696,54,21],[49,111,696,27,18],[267,141,696,51,21],[83,195,699,45,21],[268,246,699,39,21],[269,291,696,39,24],[270,51,711,60,27],[271,117,714,57,21],[12,177,720,33,15],[7,219,717,42,24],[272,267,714,54,21],[273,324,705,48,30],[27,381,711,39,24],[274,417,705,39,27],[49,459,714,24,15],[275,489,711,45,18],[276,540,702,48,24],[277,60,735,48,18],[278,114,732,42,24],[53,162,735,39,18],[279,207,735,45,18],[280,261,732,57,18],[281,321,729,63,27],[268,390,729,36,24],[282,426,732,42,15],[283,474,726,63,18],[284,543,723,42,21],[285,63,750,78,15],[27,153,750,39,21],[286,195,750,72,18],[70,279,747,57,18],[287,57,762,48,24],[46,111,771,39,21],[288,156,768,45,21],[51,207,765,54,21],[289,264,762,63,24],[290,327,768,12,21],[291,342,762,39,18],[212,384,750,36,27],[182,420,753,39,24],[8,468,750,48,21],[94,525,741,57,24],[292,54,783,36,18],[180,93,789,36,15],[293,135,786,60,21],[70,201,783,57,21],[136,261,786,21,18],[294,282,783,42,18],[12,321,783,30,15],[268,354,777,39,21],[282,390,774,42,21],[70,435,768,60,27],[268,498,765,39,21],[295,540,759,48,24],[147,63,798,45,18],[180,111,804,36,15],[296,150,801,30,18],[297,186,801,39,18],[298,231,801,45,15],[299,57,810,57,33],[300,120,813,42,24],[301,168,816,27,30],[111,204,816,45,21],[49,252,813,24,18],[302,276,798,63,30],[18,342,801,54,21],[303,402,798,24,24],[301,426,792,33,27],[8,468,792,48,21],[58,519,783,48,21],[178,570,780,24,18],[304,66,840,9,9],[305,78,840,42,15],[306,135,834,48,21],[307,192,834,60,21],[158,258,825,51,21],[308,318,825,30,24],[69,354,819,57,24],[158,417,816,51,21],[308,477,804,36,30],[309,516,795,69,33],[220,69,852,42,15],[72,117,855,21,18],[237,138,849,42,27],[251,189,858,33,18],[310,222,849,51,18],[120,279,840,60,24],[58,345,840,51,21],[311,402,837,30,27],[312,429,837,54,24],[313,480,831,51,36],[162,525,825,33,27],[128,558,822,36,24],[292,54,864,48,18],[36,105,870,24,12],[251,138,873,33,12],[22,180,873,60,18],[268,246,864,39,21],[268,291,861,39,21],[136,327,867,21,15],[200,354,858,42,30],[314,402,861,39,27],[315,450,858,51,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f107v.js <==
[[["kaisar",1,1,["f107v"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["otalkchy",1,1,["f107v"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["otedy",155,55,["f46r","f46v","f80r"]],["qokair",17,11,["f113v","f94r","f80r"]],["lkal",5,3,["f111r","f108r","f107v"]],["chey",344,118,["f46r","f1r","f46v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dckhy",1,1,["f107v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chkal",13,11,["f111r","f70r1","f46r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chedy",501,86,["f46r","f65v","f46v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["alkain",7,6,["f114v","f113v","f95v2"]],["sain",68,40,["f89v1","f76r","f106r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["aiiin",41,26,["f80r","f78v","f106v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["shol",187,102,["f46r","f1r","f78v"]],["kal",23,18,["f111r","f75r","f86v6"]],["qokar",152,64,["f46r","f89v1","f46v"]],["al",260,82,["f89v2","f67r1","f55v"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["olkiir",1,1,["f107v"]],["alody",6,6,["f70v2","f71v","f86v5"]],["dain",211,100,["f45r","f1r","f67r2"]],["cheky",65,50,["f55v","f80r","f31r"]],["okechy",6,6,["f70r2","f108r","f103r"]],["qokain",279,46,["f48v","f76r","f80r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["alkaiin",5,3,["f86v5","f105v","f107v"]],["tol",48,36,["f67r2","f48v","f15r"]],["sheockhedy",1,1,["f107v"]],["qotol",47,34,["f45v","f48r","f80r"]],["chdor",8,7,["f114v","f48v","f105v"]],["otechdy",5,5,["f82v","f85r1","f107v"]],["teol",15,14,["f101v2","f48r","f80r"]],["tedaiin",3,3,["f114v","f50v","f107v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["aiim",3,3,["f86v3","f87v","f107v"]],["paiin",8,7,["f86v6","f10v","f39v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qokaiy",1,1,["f107v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["oky",102,78,["f1r","f45r","f45v"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["taiin",42,31,["f48v","f5v","f106r"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["chain",18,16,["f45r","f42r","f49v"]],["polcheolkain",1,1,["f107v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["ltedy",7,7,["f111r","f75r","f108v"]],["otedam",3,3,["f108r","f85r1","f107v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["shey",283,99,["f46r","f1r","f45r"]],["kedy",44,26,["f43r","f46v","f48r"]],["ylkaiin",2,2,["f105r","f107v"]],["qoky",147,72,["f45r","f15v","f80r"]],["tar",43,35,["f46v","f80r","f82v"]],["aty",3,3,["f108v","f116r","f107v"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["chokedy",3,3,["f108r","f107v","f115v"]],["tain",16,12,["f86v6","f114v","f80r"]],["shedy",427,73,["f46r","f65v","f46v"]],["tshedy",8,7,["f94v","f113v","f113r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["chky",18,16,["f46r","f67r2","f43r"]],["otol",86,69,["f89v2","f1r","f55v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qopchcfhy",1,1,["f107v"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["chol",397,151,["f1r","f45r","f46r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["olkal",11,10,["f111r","f86v6","f81r"]],["qokaly",18,11,["f66r","f103r","f77r"]],["odar",24,21,["f1r","f67r2","f75r"]],["choty",37,28,["f1r","f15v","f13v"]],["otam",47,38,["f48v","f43r","f55v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["ockheody",1,1,["f107v"]],["shoeky",1,1,["f107v"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["dlkal",1,1,["f107v"]],["solain",1,1,["f107v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["okain",144,52,["f67r2","f1r","f80r"]],["otain",96,43,["f43r","f76r","f80r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["tarairy",1,1,["f107v"]],["parair",1,1,["f107v"]],["opchol",6,6,["f28r","f22r","f23v"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["tolkal",1,1,["f107v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["aiiraly",1,1,["f107v"]],["or",366,130,["f45r","f1r","f67r2"]],["ykeear",2,2,["f73v","f107v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qoklaiin",1,1,["f107v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["lkam",7,7,["f111r","f108v","f86v3"]],["qekchdy",3,3,["f76v","f41r","f107v"]],["lkl",9,7,["f76r","f113v","f80r"]],["raiin",75,38,["f100r","f76r","f106r"]],["dal",253,114,["f67r2","f45r","f1r"]],["soral",3,3,["f77r","f107v","f100v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chkain",12,12,["f113v","f25r","f80r"]],["palar",1,1,["f107v"]],["air",74,49,["f67r2","f67r1","f65v"]],["kalkal",2,2,["f107r","f107v"]],["chpal",2,2,["f54v","f107v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["pcholkal",1,1,["f107v"]],["opalkam",1,1,["f107v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["dor",73,54,["f1r","f45r","f89v1"]],["alol",9,8,["f111r","f76r","f105v"]],["chdar",20,16,["f67r1","f73r","f75r"]],["palchar",1,1,["f107v"]],["ar",352,108,["f67r2","f46r","f1r"]],["akaiiky",1,1,["f107v"]],["char",72,51,["f45r","f106r","f1v"]],["raikchy",1,1,["f107v"]],["ofchain",1,1,["f107v"]],["opalkar",1,1,["f107v"]],["otas",4,4,["f31v","f72r1","f107v"]],["alky",3,3,["f86v6","f111v","f107v"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["kaolkar",1,1,["f107v"]],["kolkar",1,1,["f107v"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["tody",8,8,["f38v","f86v6","f94v"]],["opchey",29,25,["f76r","f80r","f48r"]],["oty",115,76,["f45r","f46v","f45v"]],["ky",25,23,["f14r","f76r","f45v"]],["pchey",12,11,["f86v6","f75r","f40r"]],["ram",14,14,["f75r","f80r","f9r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["olkeeor",2,2,["f107v","f104r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["okchey",32,28,["f1r","f80r","f78v"]],["qokshy",10,10,["f4v","f66r","f23r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["lkshedy",4,4,["f113r","f106r","f107v"]],["taraiin",2,2,["f40v","f107v"]],["sho",130,79,["f1r","f15r","f45v"]],["qokam",25,20,["f46r","f75r","f86v3"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["raraiin",6,5,["f108v","f108r","f116r"]],["tolkeeedy",1,1,["f107v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qotyshey",2,2,["f58r","f107v"]],["qcthey",2,2,["f82r","f107v"]],["lty",2,2,["f116r","f107v"]],["ltam",1,1,["f107v"]],["lkeody",4,3,["f113r","f107v","f104r"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["sokod",1,1,["f107v"]],["qeokeody",1,1,["f107v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["rary",4,4,["f66r","f107r","f82r"]],["toy",5,5,["f20r","f44r","f19v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["otchey",31,27,["f106r","f78v","f84r"]],["okedy",118,53,["f46v","f80r","f31r"]],["orain",27,20,["f111r","f102r1","f81r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["odain",18,15,["f102r2","f43r","f106r"]],["chkaly",2,2,["f107v","f35v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["dyair",1,1,["f107v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["polchedy",6,6,["f108r","f103r","f115r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["lkey",7,7,["f111r","f86v6","f76r"]],["lol",44,29,["f48v","f76r","f80r"]],["lcheor",2,2,["f116r","f107v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["poraiin",3,3,["f29r","f113v","f107v"]],["qolkeey",6,6,["f68v3","f82v","f84r"]],["lpcheedy",1,1,["f107v"]],["rol",20,15,["f75r","f81v","f79v"]],["keedy",53,32,["f46r","f76r","f80r"]],["otary",5,5,["f43r","f113v","f76v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["lkain",35,15,["f76r","f80r","f107r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["oain",11,10,["f112v","f116r","f103r"]],["cheary",1,1,["f107v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["y",151,87,["f67r2","f1r","f45r"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qokaiii",1,1,["f107v"]],["lor",43,31,["f89v2","f76r","f80r"]],["aiily",1,1,["f107v"]],["pokar",1,1,["f107v"]],["keey",45,38,["f1r","f67r1","f100r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["lcheey",13,11,["f76r","f113v","f105v"]],["lkeeol",4,4,["f111r","f113r","f107r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["oloeeey",1,1,["f107v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["keeeo",1,1,["f107v"]],["kaiis",1,1,["f107v"]],["lkchaly",1,1,["f107v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["cheokaly",1,1,["f107v"]],["kaiech",1,1,["f107v"]],["arody",13,12,["f88v","f102r1","f86v6"]],["porain",2,2,["f107v","f78r"]],["okechdy",4,4,["f79v","f103v","f66v"]],["keeedal",1,1,["f107v"]],["okeeolkcheey",1,1,["f107v"]],["soain",1,1,["f107v"]],["qol",151,37,["f89v2","f76r","f55v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["okeoteey",1,1,["f107v"]],["okoey",2,2,["f72r3","f107v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["oekey",3,3,["f99r","f67v1","f107v"]],["dy",271,137,["f45r","f46r","f67r2"]],["qoy",9,8,["f89v1","f2r","f53r"]]],[[0,84,0,48,27],[1,141,0,54,27],[2,204,0,69,27],[3,279,3,48,24],[4,330,0,42,27],[5,384,3,48,24],[6,432,3,36,21],[7,474,9,33,15],[8,516,6,39,15],[9,564,0,33,24],[10,594,12,21,21],[11,84,27,33,15],[12,123,24,42,21],[13,174,30,18,15],[11,192,30,42,12],[14,240,24,42,18],[15,288,24,54,18],[9,348,24,36,15],[16,390,24,39,21],[17,435,18,45,21],[18,483,24,27,12],[19,516,18,36,21],[20,555,21,42,18],[13,600,33,12,18],[21,78,42,39,15],[22,120,42,27,12],[23,150,45,36,15],[24,189,42,63,21],[25,258,42,36,21],[26,303,39,30,21],[27,336,39,48,18],[28,381,42,21,18],[29,408,42,51,15],[3,459,36,51,18],[9,516,36,36,24],[30,558,36,42,21],[31,597,48,27,24],[32,87,57,33,15],[33,123,54,36,21],[34,168,54,51,30],[35,222,57,54,21],[36,282,57,60,24],[37,348,54,51,21],[38,408,54,60,18],[39,84,69,27,21],[40,111,72,78,24],[41,201,75,48,21],[42,252,78,45,18],[43,303,78,57,21],[44,363,72,36,24],[45,402,69,57,24],[46,459,63,54,27],[47,519,60,51,33],[48,570,63,33,21],[49,603,72,18,18],[50,81,87,39,24],[51,126,93,45,18],[52,177,93,54,18],[53,240,96,57,18],[54,303,96,48,24],[55,357,93,63,27],[56,423,90,30,27],[6,456,87,39,27],[51,501,84,45,18],[18,546,90,27,12],[57,576,81,42,33],[58,81,105,45,18],[59,132,108,63,21],[60,198,114,45,12],[35,246,108,51,21],[61,78,120,102,27],[5,186,126,57,21],[62,249,126,39,24],[63,291,120,48,27],[24,342,117,60,24],[64,405,117,51,27],[65,462,114,57,24],[66,519,111,45,27],[67,567,111,45,27],[68,78,144,45,15],[69,129,147,36,18],[70,165,144,36,30],[35,207,144,60,24],[15,273,144,57,21],[24,333,138,63,24],[71,405,141,60,21],[72,474,135,39,33],[6,519,135,39,27],[73,558,135,33,24],[74,591,138,24,30],[75,84,159,66,18],[69,156,165,33,15],[5,195,165,60,18],[24,255,162,63,21],[76,324,162,57,18],[77,381,159,39,21],[78,423,159,42,18],[79,81,174,54,18],[80,141,177,36,24],[78,183,183,39,21],[81,225,177,60,24],[82,291,177,39,24],[54,330,177,51,27],[55,384,177,57,18],[83,450,171,36,24],[84,489,168,60,27],[85,555,165,60,30],[54,84,189,51,27],[86,141,198,48,15],[87,195,201,30,15],[88,228,198,39,18],[89,273,198,48,21],[78,324,201,45,15],[90,375,192,54,27],[91,435,192,39,21],[92,480,189,45,21],[24,531,192,57,24],[93,588,195,30,27],[94,87,213,48,12],[35,144,210,54,21],[95,204,213,63,18],[5,273,216,57,18],[9,330,213,39,24],[24,369,213,60,21],[9,435,210,39,27],[96,480,204,51,27],[24,531,210,54,21],[97,588,219,33,21],[11,90,222,39,18],[98,138,225,48,21],[51,192,228,48,21],[27,246,231,54,21],[99,303,231,48,24],[99,360,231,48,21],[100,414,234,48,18],[35,465,228,57,24],[101,531,228,51,24],[102,582,237,36,18],[103,78,240,66,18],[99,150,240,51,21],[104,210,243,36,27],[3,258,249,51,18],[105,315,252,48,18],[14,372,249,42,24],[106,423,249,48,18],[107,477,249,48,24],[108,528,249,57,27],[109,81,252,57,24],[80,138,255,42,27],[110,189,258,42,27],[80,240,264,39,21],[111,291,267,45,24],[4,345,270,48,24],[112,402,270,60,30],[113,468,270,63,30],[114,534,273,39,30],[115,576,285,42,21],[68,81,273,39,18],[116,126,279,21,15],[117,150,282,54,18],[118,207,282,51,24],[51,264,282,48,24],[80,321,291,36,21],[119,363,291,69,21],[120,438,303,45,18],[27,486,297,57,21],[7,546,306,30,15],[121,576,303,36,24],[35,81,285,60,21],[81,150,297,60,21],[122,216,303,63,21],[51,288,303,51,18],[123,348,309,27,18],[87,381,318,36,15],[124,426,315,42,18],[37,471,312,51,21],[38,531,318,54,18],[125,588,324,21,18],[126,72,303,57,21],[127,135,315,48,15],[128,189,321,36,15],[51,234,318,48,21],[129,288,321,51,21],[51,351,324,51,18],[130,75,321,54,24],[116,132,330,24,21],[131,156,333,24,18],[132,186,330,63,30],[51,261,336,45,24],[133,309,339,42,24],[100,357,351,45,18],[134,408,339,66,27],[135,477,339,69,30],[136,555,345,54,27],[58,78,342,45,21],[13,129,354,21,15],[88,153,348,39,24],[87,198,363,36,12],[137,240,354,48,24],[63,297,360,51,27],[22,354,366,27,15],[131,384,366,27,15],[88,420,363,39,18],[80,468,363,39,24],[19,513,366,36,21],[9,555,366,36,24],[28,591,375,15,15],[138,84,363,27,18],[139,114,369,39,21],[127,162,372,48,12],[89,219,375,48,21],[87,273,384,33,15],[140,312,384,48,15],[141,75,378,66,27],[142,144,390,27,18],[143,171,387,60,33],[144,240,396,36,18],[145,285,396,60,21],[146,354,390,60,30],[147,423,396,66,24],[9,492,399,42,33],[148,540,396,42,27],[149,579,399,30,33],[32,81,399,36,15],[127,123,405,48,15],[87,180,417,33,12],[150,228,411,51,18],[3,285,414,51,18],[151,81,414,72,27],[152,159,420,57,27],[62,222,429,42,21],[153,270,429,57,24],[28,327,435,18,15],[154,348,423,45,27],[155,399,423,48,27],[156,456,429,30,30],[28,492,441,21,18],[157,519,432,21,30],[158,546,429,42,33],[159,591,438,24,27],[160,84,435,48,21],[161,144,441,45,21],[35,195,441,54,33],[100,255,450,54,18],[35,315,447,57,24],[9,378,447,39,21],[51,426,447,51,21],[162,483,453,63,24],[142,546,459,21,15],[28,567,462,15,15],[163,582,462,30,18],[125,84,456,27,18],[105,114,453,45,21],[164,165,459,54,27],[165,225,462,57,21],[166,291,462,39,27],[167,333,468,57,24],[168,390,465,66,24],[169,459,471,27,18],[27,492,474,45,27],[10,537,483,36,15],[170,573,474,45,30],[171,84,474,57,15],[120,144,480,42,18],[172,189,486,57,15],[173,249,480,63,21],[174,81,486,84,24],[62,174,495,48,24],[100,228,507,48,15],[54,279,501,54,21],[175,336,495,69,27],[176,411,501,78,27],[177,492,501,54,27],[178,543,507,33,33],[179,579,513,33,24],[105,81,507,48,18],[13,135,519,21,12],[51,162,513,54,21],[180,222,519,57,24],[37,285,519,48,21],[87,342,528,36,12],[3,378,519,54,24],[181,435,525,48,21],[24,486,525,60,30],[7,549,537,30,21],[72,579,534,30,27],[182,75,525,54,21],[7,138,537,33,18],[3,171,531,48,24],[16,225,540,42,21],[183,273,537,75,21],[184,354,540,60,21],[185,420,543,39,24],[186,81,540,33,24],[187,150,558,42,12],[188,201,555,63,24],[51,270,555,54,21],[37,327,555,48,21],[189,381,558,54,24],[24,441,558,63,24],[190,507,558,48,27],[170,555,558,54,27],[191,87,561,51,21],[87,156,576,36,15],[192,201,576,63,18],[193,279,576,48,15],[18,333,579,33,12],[105,369,576,51,18],[194,429,579,63,24],[124,495,582,39,15],[195,537,582,51,24],[196,588,582,30,24],[197,87,582,51,18],[7,141,591,39,21],[198,180,588,51,21],[199,231,594,54,18],[124,288,591,45,21],[200,339,591,39,21],[201,78,594,75,30],[202,162,606,51,27],[203,216,609,42,27],[107,264,609,51,27],[114,312,609,48,27],[78,366,615,45,24],[24,417,612,57,24],[16,483,618,42,18],[184,531,612,60,24],[204,588,618,24,18],[39,78,615,36,21],[7,117,630,30,18],[205,150,630,54,18],[206,210,630,45,24],[24,255,630,66,24],[53,333,633,60,21],[207,402,633,39,21],[142,444,636,24,18],[150,474,633,54,27],[193,534,633,48,18],[208,75,633,66,27],[80,147,645,45,21],[16,192,651,45,18],[209,240,651,66,21],[210,312,651,66,24],[63,384,654,48,30],[211,438,657,30,21],[212,468,657,45,21],[51,519,657,51,18],[213,573,654,45,24],[32,81,657,39,15],[164,129,657,57,30],[81,195,666,60,21],[24,261,669,69,27],[202,339,672,60,24],[63,408,675,57,24],[214,474,675,51,27],[214,531,675,42,30],[215,573,675,45,24],[105,84,669,51,21],[216,141,681,48,18],[217,201,684,69,24],[218,276,693,42,12],[219,324,693,57,24],[124,387,696,45,18],[51,438,696,57,18],[220,498,702,54,15],[51,558,696,54,21],[221,609,705,12,15],[222,87,687,54,21],[223,147,693,45,27],[224,201,705,57,18],[225,255,711,42,21],[18,306,714,33,15],[226,342,714,39,18],[227,81,702,60,33],[142,141,723,24,15],[228,168,717,36,24],[229,210,720,39,21],[230,252,729,54,15],[81,312,726,60,30],[214,378,720,45,30],[231,423,729,57,27],[232,486,729,54,33],[54,546,735,45,27],[215,588,732,39,24],[191,90,729,48,15],[233,153,738,54,15],[35,216,738,54,21],[234,78,741,39,27],[235,117,753,36,24],[236,159,750,42,24],[54,204,756,54,24],[118,264,753,48,24],[237,312,756,66,21],[198,375,759,48,27],[155,432,753,48,36],[238,486,765,30,21],[18,519,771,33,15],[239,558,759,66,30],[240,84,759,42,24],[13,132,774,21,15],[131,153,771,30,15],[241,186,774,48,24],[54,240,774,57,27],[54,303,774,54,27],[242,75,777,54,30],[105,138,789,51,24],[243,195,795,60,27],[125,267,801,30,21],[244,303,798,57,27],[78,366,795,48,24],[245,423,792,99,27],[114,525,801,45,24],[18,573,810,30,15],[28,603,810,18,18],[246,78,807,48,15],[18,129,813,36,12],[7,171,819,39,18],[247,216,819,33,15],[18,252,819,33,12],[28,294,822,21,21],[16,318,819,45,18],[70,366,816,42,21],[248,417,816,54,21],[214,480,816,45,24],[54,531,822,51,18],[215,579,822,39,21],[94,81,825,54,15],[54,138,825,57,21],[249,207,828,81,24],[223,297,834,51,24],[223,351,834,51,24],[54,405,834,57,21],[11,471,837,42,15],[221,519,843,12,18],[250,534,837,45,24],[193,585,837,39,18],[251,81,837,60,27],[223,147,843,48,24],[184,195,849,66,18],[8,273,855,48,15],[7,327,861,39,15],[72,366,855,42,21],[214,420,852,45,27],[106,474,852,48,18],[7,528,858,30,15],[18,564,852,30,15],[28,594,852,18,15],[252,81,861,63,18],[68,141,858,33,18],[253,183,864,48,24],[7,234,873,36,15],[54,276,867,57,30],[94,339,876,48,27],[254,390,873,24,18],[255,417,876,33,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f108r.js <==
[[["teodeear",1,1,["f108r"]],["qopchety",1,1,["f108r"]],["okeeoly",2,2,["f72v1","f108r"]],["okchdpchy",1,1,["f108r"]],["todashx",1,1,["f108r"]],["opasy",1,1,["f108r"]],["olpair",1,1,["f108r"]],["ody",46,37,["f43r","f65v","f48r"]],["otedy",155,55,["f46r","f46v","f80r"]],["kedydy",1,1,["f108r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chokody",3,3,["f4v","f108r","f1v"]],["chockhed",1,1,["f108r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["shedy",427,73,["f46r","f65v","f46v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qokechy",13,11,["f111r","f108r","f7r"]],["ofchdy",5,5,["f41v","f108r","f95v2"]],["qody",17,15,["f86v6","f42r","f86v4"]],["cheodchy",1,1,["f108r"]],["qotear",2,2,["f108r","f103v"]],["okedy",118,53,["f46v","f80r","f31r"]],["oteal",6,4,["f111r","f108r","f113v"]],["lkedal",2,2,["f108r","f113v"]],["okedal",7,7,["f111r","f73r","f112v"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["choked",1,1,["f108r"]],["al",260,82,["f89v2","f67r1","f55v"]],["ychedaiin",2,2,["f108r","f104v"]],["shky",13,12,["f46r","f65v","f39v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["ched",23,19,["f46v","f73v","f48r"]],["or",366,130,["f45r","f1r","f67r2"]],["sheeky",14,14,["f111r","f75r","f76r"]],["tchokedy",1,1,["f108r"]],["chey",344,118,["f46r","f1r","f46v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lkedshedy",1,1,["f108r"]],["okcheefy",1,1,["f108r"]],["pchofar",1,1,["f108r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["otol",86,69,["f89v2","f1r","f55v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qo",29,20,["f45r","f65v","f76r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["sheoky",6,6,["f108r","f77r","f113r"]],["qotey",24,20,["f81r","f76r","f80r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["chdar",20,16,["f67r1","f73r","f75r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["y",151,87,["f67r2","f1r","f45r"]],["okchey",32,28,["f1r","f80r","f78v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["char",72,51,["f45r","f106r","f1v"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["chsy",1,1,["f108r"]],["pochedy",2,2,["f108r","f50v"]],["shy",104,70,["f89v2","f46r","f15r"]],["shokeedar",1,1,["f108r"]],["kedal",1,1,["f108r"]],["chokchy",16,14,["f42r","f14v","f16v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["ch",5,5,["f100r","f108r","f76r"]],["qaiin",2,2,["f112v","f108r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qetam",1,1,["f108r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chedain",19,13,["f111r","f73r","f76r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["raraiin",6,5,["f108v","f108r","f116r"]],["qotar",63,37,["f43r","f80r","f48r"]],["kedy",44,26,["f43r","f46v","f48r"]],["ar",352,108,["f67r2","f46r","f1r"]],["air",74,49,["f67r2","f67r1","f65v"]],["ockhedy",6,6,["f39v","f108r","f31v"]],["taiin",42,31,["f48v","f5v","f106r"]],["shkeedy",1,1,["f108r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["yteol",6,6,["f28r","f101v2","f108r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chekar",8,8,["f75r","f108r","f94r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeyty",1,1,["f108r"]],["teodeey",1,1,["f108r"]],["qetchdy",1,1,["f108r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["dain",211,100,["f45r","f1r","f67r2"]],["oly",57,35,["f67r2","f48v","f15r"]],["tshey",9,8,["f70r1","f114v","f108r"]],["aloiin",2,2,["f67r2","f108r"]],["ocheey",3,3,["f108r","f103r","f79v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chlam",1,1,["f108r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["kain",48,30,["f76r","f80r","f15v"]],["alam",8,8,["f111r","f108r","f107r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["raiin",75,38,["f100r","f76r","f106r"]],["ail",5,5,["f108r","f105v","f105r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["polchal",1,1,["f108r"]],["shol",187,102,["f46r","f1r","f78v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["pcholy",2,2,["f101v2","f108r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["ofal",3,3,["f108r","f81v","f88r"]],["shor",97,66,["f45r","f46r","f15r"]],["otalod",1,1,["f108r"]],["orain",27,20,["f111r","f102r1","f81r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["diir",1,1,["f108r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["saithy",1,1,["f108r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dal",253,114,["f67r2","f45r","f1r"]],["fcheokair",1,1,["f108r"]],["okedaiin",3,3,["f114v","f108r","f106v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["laiin",13,11,["f108r","f116r","f103r"]],["ofar",4,4,["f108r","f50v","f85r1"]],["tedam",3,3,["f111r","f108v","f108r"]],["lkal",5,3,["f111r","f108r","f107v"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["okalol",3,3,["f75r","f108r","f80r"]],["csedly",1,1,["f108r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["okeedar",2,2,["f108r","f103v"]],["shchy",5,5,["f68v3","f68r2","f112v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chal",48,27,["f1r","f76r","f58r"]],["chtal",6,5,["f112v","f108r","f95v1"]],["om",22,20,["f111r","f45r","f67r2"]],["chol",397,151,["f1r","f45r","f46r"]],["dalkar",3,3,["f108r","f103r","f75v"]],["qolshy",2,2,["f108r","f79r"]],["lkeal",2,2,["f108r","f116r"]],["shokal",4,4,["f108r","f80v","f72r2"]],["keedy",53,32,["f46r","f76r","f80r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["dkedam",1,1,["f108r"]],["dcheol",8,7,["f66r","f108r","f80r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["lor",43,31,["f89v2","f76r","f80r"]],["okeeam",2,2,["f108r","f58v"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["charain",3,3,["f108v","f108r","f106v"]],["folaiin",1,1,["f108r"]],["shkhy",1,1,["f108r"]],["qoked",7,6,["f75r","f108r","f76r"]],["ycheeor",1,1,["f108r"]],["opchsd",2,2,["f108r","f85r1"]],["opchedy",50,34,["f46r","f76r","f46v"]],["alkedy",2,2,["f108r","f84r"]],["allkeam",1,1,["f108r"]],["rain",26,17,["f67r2","f81r","f76r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["otedar",11,9,["f111r","f72v3","f112v"]],["chalkeedy",1,1,["f108r"]],["ychedain",1,1,["f108r"]],["orcheory",1,1,["f108r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["okedam",3,3,["f108r","f31r","f84v"]],["sain",68,40,["f89v1","f76r","f106r"]],["arolkeey",1,1,["f108r"]],["qoal",4,4,["f108r","f83v","f114r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["polchedy",6,6,["f108r","f103r","f115r"]],["okeolkey",1,1,["f108r"]],["teedy",13,11,["f111r","f94v","f108r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["otedam",3,3,["f108r","f85r1","f107v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["chedal",24,18,["f103r","f105v","f104v"]],["chokedy",3,3,["f108r","f107v","f115v"]],["o",82,56,["f1r","f67r1","f89r2"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["alkan",1,1,["f108r"]],["keol",20,18,["f68v2","f2r","f80r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qokoy",2,2,["f4v","f108r"]],["ykedar",1,1,["f108r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["alodar",1,1,["f108r"]],["alold",1,1,["f108r"]],["solkedy",3,3,["f75r","f108r","f75v"]],["okchd",6,6,["f108r","f55v","f112r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["chlar",2,2,["f108r","f106r"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["pychory",1,1,["f108r"]],["opchey",29,25,["f76r","f80r","f48r"]],["lkeol",5,5,["f66r","f94v","f108r"]],["qofchdy",3,3,["f108r","f85r1","f106v"]],["opalal",2,2,["f108r","f72r3"]],["cheedy",59,32,["f76r","f106r","f104v"]],["qokalchdy",2,2,["f108r","f39r"]],["okechy",6,6,["f70r2","f108r","f103r"]],["cheedar",5,5,["f114v","f108r","f115r"]],["qotal",59,36,["f76r","f80r","f82v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["cheokeey",5,5,["f111r","f108r","f27r"]],["chedl",1,1,["f108r"]],["lkair",4,4,["f111r","f108r","f105v"]],["alkeedy",4,4,["f108v","f108r","f113v"]],["ram",14,14,["f75r","f80r","f9r"]],["dcheeody",2,2,["f68r3","f108r"]],["qeeey",3,3,["f108r","f76r","f107r"]],["porol",1,1,["f108r"]],["tedo",2,2,["f108r","f39r"]],["lchdain",2,2,["f114v","f108r"]],["otarar",5,5,["f108r","f116r","f104v"]],["yty",24,21,["f46r","f86v6","f68v3"]],["sho",130,79,["f1r","f15r","f45v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["okeeom",3,3,["f72v2","f108r","f90v2"]],["cheykeeed",1,1,["f108r"]],["qekeey",2,2,["f94v","f108r"]],["chckhom",1,1,["f108r"]],["sheedain",1,1,["f108r"]],["chokeedy",3,3,["f72v2","f108r","f115v"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["keesho",1,1,["f108r"]],["keedal",3,3,["f48v","f112v","f108r"]],["keodky",1,1,["f108r"]],["okeedain",2,2,["f108r","f115r"]],["otain",96,43,["f43r","f76r","f80r"]],["oolals",1,1,["f108r"]],["olkeoy",1,1,["f108r"]],["okey",64,42,["f67r2","f65v","f46v"]],["lokeey",2,2,["f108v","f108r"]],["olkechy",2,2,["f108r","f86v3"]],["olal",7,6,["f72v2","f108r","f113v"]],["oedy",2,2,["f108r","f86v4"]],["qckhy",2,2,["f86v6","f108r"]],["cseam",1,1,["f108r"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["charam",4,4,["f112v","f108r","f72r1"]],["otam",47,38,["f48v","f43r","f55v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["keey",45,38,["f1r","f67r1","f100r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["dalkedy",2,2,["f112v","f108r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["cheodar",4,4,["f108r","f51v","f93v"]],["yched",3,3,["f89v2","f108r","f78r"]],["chockhey",5,5,["f108r","f51v","f100v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["keam",1,1,["f108r"]],["pcheedy",2,2,["f108r","f80v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["okaram",3,3,["f70v2","f108r","f72r2"]],["okam",26,24,["f89v2","f86v6","f72v3"]]],[[0,69,0,63,33],[1,138,6,60,27],[2,207,15,51,24],[3,267,12,63,27],[4,336,9,66,27],[5,399,12,57,24],[6,456,15,39,21],[7,492,21,24,18],[8,525,15,39,33],[9,567,15,51,24],[10,69,30,54,21],[11,129,30,54,21],[12,189,36,60,18],[13,255,36,48,21],[14,309,42,39,21],[15,357,33,30,21],[16,393,33,45,21],[8,447,33,36,24],[17,486,36,60,21],[18,555,36,48,24],[19,603,48,36,18],[20,72,48,57,18],[21,135,48,54,21],[22,195,54,39,21],[23,237,54,39,21],[24,282,54,51,27],[22,339,51,45,24],[8,390,51,45,30],[25,441,54,45,27],[26,492,54,60,30],[27,558,57,51,18],[28,609,63,18,18],[29,69,63,72,15],[30,147,66,36,24],[31,189,72,33,15],[32,228,72,54,18],[33,288,78,33,12],[34,321,72,18,18],[35,339,72,39,21],[36,72,75,60,24],[37,141,87,27,18],[38,180,84,42,21],[39,225,87,42,18],[40,270,87,69,24],[41,345,87,54,27],[42,399,90,54,24],[43,456,102,33,12],[44,489,87,48,27],[45,540,96,51,24],[46,597,96,33,24],[47,72,96,18,15],[48,96,99,33,18],[49,138,102,21,15],[50,165,102,48,21],[50,219,102,51,27],[10,276,105,54,21],[51,336,108,48,21],[8,390,111,45,21],[52,432,114,45,24],[53,480,111,54,24],[54,540,117,48,15],[55,585,120,27,12],[56,609,123,15,18],[57,72,105,48,21],[22,132,114,39,24],[58,174,120,54,21],[59,234,126,36,18],[60,273,123,48,24],[61,330,126,33,21],[31,366,135,30,15],[61,402,129,33,21],[62,435,135,36,15],[63,471,132,54,21],[64,531,138,30,18],[65,66,123,57,27],[66,129,135,24,24],[67,159,138,72,24],[28,237,147,15,15],[68,255,141,42,21],[69,300,144,57,27],[70,360,147,45,21],[71,408,156,18,9],[39,426,150,39,21],[72,468,156,42,18],[73,513,153,51,24],[74,567,153,48,24],[75,69,141,42,21],[76,123,156,51,15],[59,177,162,42,15],[22,225,159,39,21],[77,261,159,48,24],[78,315,168,54,15],[79,375,165,45,21],[15,426,168,36,21],[80,462,171,33,21],[81,501,174,21,15],[82,525,177,24,12],[83,549,174,60,21],[84,66,156,45,24],[85,114,165,60,24],[86,174,174,54,21],[38,234,177,39,21],[87,273,180,48,21],[88,327,180,48,21],[89,384,183,51,21],[90,441,189,48,18],[91,489,192,36,15],[92,537,192,57,24],[7,597,195,27,21],[93,63,171,66,24],[81,138,186,21,12],[55,159,192,36,9],[39,201,192,39,21],[94,243,195,57,21],[32,309,195,57,21],[95,378,198,45,21],[96,429,201,42,24],[97,474,210,36,15],[15,516,207,42,21],[55,558,213,33,12],[98,594,213,27,18],[99,66,189,48,24],[57,117,195,54,24],[97,180,207,36,15],[100,222,213,45,15],[101,273,219,51,21],[102,327,213,57,24],[103,393,219,48,27],[95,447,219,54,21],[104,504,225,42,24],[105,549,225,36,18],[106,588,231,45,24],[107,69,207,39,21],[108,111,216,45,18],[81,162,225,24,15],[109,183,231,27,15],[110,210,228,51,18],[111,60,222,66,30],[112,129,234,36,24],[113,171,243,51,24],[14,228,246,45,18],[114,273,237,48,33],[115,330,246,45,24],[116,381,246,48,30],[117,441,246,30,33],[118,474,255,33,21],[102,513,255,63,24],[119,576,252,57,27],[120,66,246,42,15],[121,117,255,39,21],[37,165,264,33,18],[50,201,261,51,21],[59,261,267,39,18],[122,312,261,57,24],[123,375,273,54,30],[124,438,270,60,30],[125,504,276,36,15],[126,540,279,30,12],[127,573,276,48,18],[128,57,258,66,24],[129,132,267,60,24],[130,195,279,54,21],[91,252,279,39,15],[131,297,282,27,15],[91,324,282,39,15],[132,57,276,81,27],[133,144,285,66,24],[59,219,297,42,18],[134,270,294,54,21],[127,330,297,42,21],[31,378,300,36,21],[135,411,306,48,18],[136,471,297,42,24],[59,519,303,42,21],[137,564,297,48,27],[73,63,294,48,24],[138,120,300,39,21],[91,168,309,39,15],[139,210,309,60,21],[140,279,312,42,18],[59,324,318,42,12],[60,369,318,54,24],[77,429,321,54,21],[141,489,318,57,21],[142,549,321,54,18],[143,63,315,48,18],[144,123,315,60,24],[145,186,324,42,24],[146,237,327,39,24],[80,279,327,36,27],[73,324,327,54,21],[147,387,342,39,15],[108,426,339,45,18],[8,477,336,48,33],[148,531,336,48,24],[149,582,339,24,27],[97,60,330,33,15],[37,96,336,36,18],[10,138,336,60,21],[150,219,348,33,15],[121,252,351,39,15],[151,303,345,54,21],[22,366,348,42,21],[152,57,342,51,18],[123,111,351,51,18],[153,165,357,51,24],[14,216,360,39,21],[154,261,360,54,24],[155,321,363,39,24],[45,366,366,57,21],[156,429,363,63,36],[15,501,369,39,30],[157,543,375,57,24],[158,57,357,48,21],[112,111,363,39,27],[131,159,375,30,18],[102,192,378,54,18],[15,255,381,36,21],[47,300,387,18,18],[14,321,384,42,27],[159,372,384,48,30],[37,429,396,36,21],[160,462,396,36,21],[55,501,402,30,12],[161,537,396,60,30],[162,60,372,48,21],[37,117,387,30,15],[127,156,384,42,21],[163,207,396,69,15],[164,48,390,60,30],[165,117,399,48,30],[115,171,405,48,27],[77,219,408,42,24],[45,264,405,57,24],[166,327,408,48,21],[45,381,411,51,24],[104,441,414,36,21],[54,477,423,42,15],[28,516,429,21,18],[62,534,426,42,15],[55,573,429,36,15],[167,54,417,54,18],[55,117,426,30,12],[39,153,423,36,24],[48,192,429,39,15],[59,237,432,36,15],[168,282,426,48,24],[169,336,426,51,24],[170,390,432,57,18],[171,453,435,63,18],[47,522,444,21,15],[172,546,441,36,15],[28,582,447,21,12],[173,54,429,33,18],[104,93,432,36,24],[59,132,444,39,15],[10,174,441,60,21],[174,243,444,48,21],[28,291,453,18,15],[60,312,447,45,21],[60,363,450,48,24],[16,417,450,45,18],[175,471,450,51,21],[176,522,453,75,18],[177,36,450,81,15],[178,129,456,66,18],[179,201,462,54,15],[39,258,462,39,18],[50,300,465,54,21],[180,360,471,42,18],[22,405,468,42,24],[60,450,468,54,30],[181,507,468,57,30],[31,567,474,30,21],[182,48,468,42,15],[183,93,465,69,24],[184,168,480,33,18],[185,210,474,54,27],[95,270,477,51,18],[186,48,480,75,24],[22,129,486,45,27],[156,180,492,63,21],[187,252,492,63,24],[188,315,489,48,27],[189,369,492,60,27],[8,435,495,42,30],[73,480,492,51,33],[190,540,498,51,33],[191,54,501,42,18],[192,99,507,51,18],[193,162,510,63,18],[194,234,522,9,9],[60,246,513,51,27],[122,303,513,54,27],[195,360,519,42,15],[196,405,513,48,24],[197,51,516,36,24],[198,90,519,42,24],[60,138,525,51,24],[10,192,531,60,21],[199,255,537,51,21],[45,315,537,51,24],[8,375,537,42,21],[60,420,534,54,24],[60,477,540,51,30],[115,531,540,48,30],[200,51,537,48,18],[59,105,546,39,18],[159,150,546,45,21],[201,204,549,51,21],[8,261,552,42,24],[22,312,555,45,21],[8,363,555,42,24],[15,411,555,42,24],[112,459,558,33,24],[202,495,567,57,15],[34,552,567,24,15],[203,573,570,45,18],[204,51,552,66,27],[205,126,558,51,21],[60,183,564,54,21],[22,246,570,42,18],[206,300,573,45,21],[31,348,579,33,24],[61,387,573,42,21],[22,432,573,48,36],[22,486,579,42,30],[207,534,585,48,18],[208,54,576,48,15],[130,114,576,48,18],[60,165,579,60,21],[127,231,585,45,15],[209,45,585,66,33],[210,120,591,45,27],[211,174,597,45,24],[54,225,603,39,18],[14,267,603,39,21],[212,312,597,60,30],[213,378,603,51,33],[214,432,615,51,18],[215,489,606,81,27],[116,576,606,48,36],[216,51,609,48,21],[206,114,612,42,24],[73,159,618,48,18],[217,213,621,60,18],[22,279,621,45,27],[218,327,624,48,21],[31,375,633,39,15],[192,420,630,48,21],[59,477,630,39,15],[219,48,627,54,24],[159,105,633,45,24],[39,156,633,39,24],[220,198,636,42,21],[59,243,639,42,15],[221,291,639,63,24],[50,357,645,51,21],[222,417,648,39,18],[28,456,648,18,21],[223,477,642,48,27],[224,528,639,60,30],[225,594,645,30,24],[226,48,648,66,15],[214,120,654,45,21],[10,171,654,60,18],[8,237,651,45,21],[227,288,660,36,18],[37,330,663,33,15],[228,45,660,54,24],[229,99,666,39,21],[230,135,675,63,15],[70,204,669,51,21],[8,255,669,45,21],[231,312,672,60,18],[232,378,669,33,24],[233,420,672,27,18],[45,450,666,54,24],[234,513,669,48,21],[22,567,666,45,21],[61,54,681,39,18],[55,96,690,30,12],[73,135,687,51,18],[10,192,687,63,21],[235,264,687,48,18],[236,318,687,75,21],[150,408,693,36,15],[237,447,687,42,21],[34,501,690,18,15],[55,522,687,30,18],[238,558,684,60,18],[239,54,696,66,21],[10,126,702,66,18],[240,204,702,57,21],[241,270,702,63,27],[242,336,705,51,24],[91,393,711,39,18],[59,441,714,39,15],[243,480,702,51,27],[81,531,708,24,18],[244,558,702,57,30],[39,54,711,39,18],[50,96,711,51,21],[10,150,717,57,21],[50,216,720,51,21],[192,276,726,45,15],[59,327,729,39,18],[50,369,726,48,18],[245,423,726,72,18],[246,498,726,48,18],[247,549,729,63,15],[248,57,726,54,27],[249,117,729,36,27],[250,165,735,51,21],[60,219,738,60,18],[251,282,738,63,18],[33,351,744,36,12],[81,384,741,21,15],[252,411,747,39,18],[253,453,747,45,21],[254,498,738,48,30],[255,552,744,45,21],[256,57,750,45,18],[37,108,753,33,15],[61,147,750,42,21],[257,189,753,60,21],[258,258,753,39,27],[259,303,753,51,18],[97,57,765,36,15],[260,99,765,57,21],[39,168,768,42,24],[261,213,771,33,27],[262,246,774,54,18],[39,312,768,42,27],[60,357,762,54,24],[59,417,771,48,18],[263,474,765,69,27],[60,546,765,48,21],[131,600,771,24,18],[264,57,777,51,27],[10,111,783,66,24],[159,183,789,45,27],[8,237,789,45,27],[22,291,786,39,27],[102,333,783,66,21],[265,411,786,66,15],[121,483,789,39,18],[60,528,783,57,21],[28,591,786,21,15],[266,57,801,42,15],[267,102,801,66,21],[97,174,813,36,15],[268,216,807,45,24],[22,270,804,45,30],[201,321,804,54,21],[234,384,798,51,21],[10,438,801,63,21],[33,507,807,33,15],[28,543,807,21,15],[269,567,801,42,21],[270,42,813,69,27],[271,117,819,60,30],[206,183,828,45,21],[197,231,828,33,21],[97,267,831,36,15],[81,309,828,21,15],[8,339,819,45,27],[60,387,816,63,21],[10,453,819,66,18],[10,522,819,63,18],[272,585,819,42,15],[234,54,837,48,18],[262,105,846,57,18],[10,165,846,63,15],[10,234,843,66,24],[273,306,840,45,21],[262,351,840,51,18],[159,408,834,48,21],[50,465,834,57,24],[77,528,834,48,18],[77,576,831,48,24],[10,48,852,72,33],[262,117,864,57,18],[274,183,858,57,24],[31,246,864,39,18],[159,291,858,48,27],[22,351,855,45,24],[275,405,852,60,27],[54,471,852,51,18],[34,519,852,24,18],[276,543,849,42,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f108v.js <==
[[["pchedal",5,4,["f108v","f103r","f105v"]],["qokeedar",6,3,["f66r","f108v","f39r"]],["otedy",155,55,["f46r","f46v","f80r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["lky",17,12,["f112v","f108v","f116r"]],["ltal",3,3,["f108v","f113v","f106r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["oteo",13,13,["f111r","f67r1","f51v"]],["fcheey",4,4,["f114v","f108v","f95v2"]],["otedar",11,9,["f111r","f72v3","f112v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shal",15,12,["f111r","f75r","f70v2"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qoeechy",1,1,["f108v"]],["okain",144,52,["f67r2","f1r","f80r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["araiin",10,10,["f86v6","f114v","f108v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["ssheedal",1,1,["f108v"]],["lkedy",29,18,["f111r","f76r","f82v"]],["chedalkedy",1,1,["f108v"]],["qokechedy",4,4,["f111r","f81r","f108v"]],["otedain",2,2,["f108v","f115v"]],["lol",44,29,["f48v","f76r","f80r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["arain",2,2,["f108v","f114r"]],["al",260,82,["f89v2","f67r1","f55v"]],["keedy",53,32,["f46r","f76r","f80r"]],["polaiin",8,5,["f102r1","f108v","f113v"]],["okedain",3,2,["f111r","f108v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["raraiin",6,5,["f108v","f108r","f116r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["oeeedain",1,1,["f108v"]],["chey",344,118,["f46r","f1r","f46v"]],["lokeey",2,2,["f108v","f108r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["loety",1,1,["f108v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["kedarxy",1,1,["f108v"]],["pchedaiin",4,4,["f94v","f108v","f86v3"]],["okedy",118,53,["f46v","f80r","f31r"]],["otedal",4,4,["f114v","f108v","f116r"]],["lkedeed",1,1,["f108v"]],["okedar",6,5,["f108v","f103r","f76v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["otey",57,41,["f43r","f76r","f106r"]],["raiin",75,38,["f100r","f76r","f106r"]],["ysheedy",6,6,["f108v","f76r","f86v5"]],["oteedy",100,43,["f76r","f106r","f82v"]],["chedal",24,18,["f103r","f105v","f104v"]],["okair",22,18,["f105v","f50v","f107r"]],["qoteedar",3,3,["f108v","f113v","f26r"]],["aty",3,3,["f108v","f116r","f107v"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["dal",253,114,["f67r2","f45r","f1r"]],["chedam",6,6,["f108v","f112r","f113r"]],["chlal",1,1,["f108v"]],["okaldain",1,1,["f108v"]],["sheed",6,6,["f108v","f116r","f103r"]],["chedkel",1,1,["f108v"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["leedaiin",1,1,["f108v"]],["shckhaiin",1,1,["f108v"]],["okeal",12,10,["f111r","f70v1","f108v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["aral",16,14,["f86v5","f80v","f105r"]],["or",366,130,["f45r","f1r","f67r2"]],["om",22,20,["f111r","f45r","f67r2"]],["shee",13,9,["f46r","f70r2","f101v2"]],["kaithy",1,1,["f108v"]],["chectham",1,1,["f108v"]],["sain",68,40,["f89v1","f76r","f106r"]],["keedain",2,2,["f112v","f108v"]],["olkeeed",1,1,["f108v"]],["cholkain",2,2,["f108v","f86v3"]],["oteshy",1,1,["f108v"]],["dady",5,5,["f67r1","f108v","f86v3"]],["tshedky",1,1,["f108v"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["akey",1,1,["f108v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["teeody",4,4,["f68v2","f108v","f86v3"]],["shok",5,5,["f111r","f1r","f108v"]],["ar",352,108,["f67r2","f46r","f1r"]],["tedam",3,3,["f111r","f108v","f108r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["aldar",3,3,["f108v","f58r","f43v"]],["lor",43,31,["f89v2","f76r","f80r"]],["keear",3,2,["f86v6","f108v"]],["oral",10,10,["f96v","f108v","f103r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chedy",501,86,["f46r","f65v","f46v"]],["pcheor",5,5,["f108v","f90v1","f104v"]],["okear",7,7,["f70v2","f15r","f108v"]],["ykeealkey",1,1,["f108v"]],["opsholal",1,1,["f108v"]],["ofaramoty",1,1,["f108v"]],["lshey",18,13,["f111r","f75r","f76r"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["lkeey",41,20,["f111r","f48v","f103r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["qotal",59,36,["f76r","f80r","f82v"]],["sholkeedy",2,1,["f108v"]],["qokain",279,46,["f48v","f76r","f80r"]],["teedan",1,1,["f108v"]],["lkeed",3,3,["f108v","f104v","f83r"]],["qokeeos",4,4,["f111r","f108v","f90r2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["tedy",42,31,["f46r","f48v","f43r"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["qokeshdy",1,1,["f108v"]],["kedar",3,3,["f43r","f108v","f105v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["raram",3,3,["f112v","f108v","f115v"]],["okey",64,42,["f67r2","f65v","f46v"]],["cheykedy",1,1,["f108v"]],["qeeedy",2,2,["f108v","f83r"]],["lo",15,13,["f75r","f86v6","f103r"]],["rair",6,5,["f66r","f108v","f112r"]],["lsaiin",2,2,["f108v","f104v"]],["olcheeey",1,1,["f108v"]],["lcheam",3,3,["f108v","f79v","f111v"]],["polkeedal",1,1,["f108v"]],["sheo",47,39,["f1r","f80r","f106r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["lotedaiin",1,1,["f108v"]],["opchedaiin",4,3,["f108v","f105v","f114r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["qotey",24,20,["f81r","f76r","f80r"]],["shol",187,102,["f46r","f1r","f78v"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["cheykechey",1,1,["f108v"]],["oteedain",2,2,["f111r","f108v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["llod",1,1,["f108v"]],["shey",283,99,["f46r","f1r","f45r"]],["dain",211,100,["f45r","f1r","f67r2"]],["olsar",2,2,["f108v","f23v"]],["sheeo",8,8,["f108v","f105v","f113r"]],["lkain",35,15,["f76r","f80r","f107r"]],["cheeedaiin",1,1,["f108v"]],["oloeeedy",1,1,["f108v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["deeal",1,1,["f108v"]],["checthal",1,1,["f108v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ltedy",7,7,["f111r","f75r","f108v"]],["chekeek",1,1,["f108v"]],["r",98,62,["f46r","f15r","f15v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["odar",24,21,["f1r","f67r2","f75r"]],["tchar",4,4,["f24v","f108v","f80v"]],["okeedaiin",1,1,["f108v"]],["oram",10,9,["f33v","f68r2","f108v"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["kaiin",65,43,["f45r","f1r","f43r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["lchey",45,31,["f76r","f80r","f82v"]],["ctheor",6,6,["f96v","f108v","f22r"]],["qokeeaiin",2,2,["f108v","f35r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["okeaiin",2,2,["f38v","f108v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["doaiin",3,3,["f102r2","f108v","f13r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["char",72,51,["f45r","f106r","f1v"]],["ldyr",1,1,["f108v"]],["ls",10,10,["f68r3","f108v","f81v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["lcheal",2,1,["f108v"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["olcheees",1,1,["f108v"]],["cheal",30,15,["f111r","f76r","f103r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["okalam",2,2,["f108v","f72r1"]],["pororaiin",1,1,["f108v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qol",151,37,["f89v2","f76r","f55v"]],["eees",9,9,["f111r","f112v","f108v"]],["lal",7,7,["f70r2","f108v","f83v"]],["lkeeedy",4,4,["f111r","f112v","f108v"]],["otain",96,43,["f43r","f76r","f80r"]],["chol",397,151,["f1r","f45r","f46r"]],["kan",3,3,["f108v","f15v","f76v"]],["dar",319,139,["f46r","f45r","f1r"]],["o",82,56,["f1r","f67r1","f89r2"]],["chedeey",1,1,["f108v"]],["cheam",5,5,["f111r","f42r","f108v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["qokeoy",1,1,["f108v"]],["keol",20,18,["f68v2","f2r","f80r"]],["chokeol",5,5,["f108v","f113r","f72r1"]],["qotain",64,31,["f76r","f80r","f80v"]],["shed",18,16,["f111r","f43r","f48v"]],["qokedain",4,4,["f114v","f108v","f112r"]],["checkhed",2,2,["f111r","f108v"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["lkam",7,7,["f111r","f108v","f86v3"]],["shedain",11,8,["f111r","f114v","f112v"]],["qokedar",8,8,["f112v","f108v","f76r"]],["olkeeedy",3,3,["f111r","f108v","f106r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["lchs",2,2,["f108v","f83r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["tol",48,36,["f67r2","f48v","f15r"]],["ochey",8,8,["f111r","f68v3","f71v"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["lchedam",2,2,["f108v","f82v"]],["shechy",2,2,["f108v","f83r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chal",48,27,["f1r","f76r","f58r"]],["ys",2,2,["f108v","f58r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["sheckhey",4,4,["f108v","f76r","f77r"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["dsheol",9,9,["f46r","f66r","f99r"]],["otam",47,38,["f48v","f43r","f55v"]],["lkedain",2,2,["f108v","f115v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["chear",51,33,["f1r","f89v2","f89v1"]],["olor",31,21,["f75r","f101v2","f43r"]],["ched",23,19,["f46v","f73v","f48r"]],["rl",2,2,["f108v","f104r"]],["sheeal",1,1,["f108v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["checkhey",10,9,["f111r","f96v","f99r"]],["sheeky",14,14,["f111r","f75r","f76r"]],["lsheedain",1,1,["f108v"]],["shear",21,16,["f1r","f46r","f111r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["chl",26,20,["f111r","f15r","f79v"]],["kar",52,39,["f46r","f45r","f43r"]],["tar",43,35,["f46v","f80r","f82v"]],["ycheain",2,2,["f108v","f107r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["qolcheedy",2,2,["f108v","f77r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["shodain",5,5,["f1r","f89v1","f108v"]],["rcheetey",1,1,["f108v"]],["cheolkeedy",2,2,["f108v","f85r1"]],["chedytey",1,1,["f108v"]],["okeearam",1,1,["f108v"]],["yshey",12,11,["f67r2","f1r","f114v"]],["leeey",1,1,["f108v"]],["lsheey",8,7,["f108v","f103r","f77r"]],["cheekeey",1,1,["f108v"]],["lchg",2,2,["f108v","f106r"]],["sheal",19,16,["f111r","f80r","f77r"]],["qokeal",4,4,["f94v","f108v","f83r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["sheeain",1,1,["f108v"]],["qkain",2,2,["f108v","f103v"]],["ral",17,16,["f76r","f80r","f81v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["okeedal",3,3,["f108v","f76r","f104r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["checthy",28,18,["f111r","f75r","f76r"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["alkeedy",4,4,["f108v","f108r","f113v"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["checkhedy",1,1,["f108v"]],["oam",1,1,["f108v"]],["dsheey",8,8,["f108v","f116r","f47v"]],["teedar",2,2,["f108v","f105r"]],["ssheodain",1,1,["f108v"]],["qok",9,8,["f111r","f101v2","f23r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["charain",3,3,["f108v","f108r","f106v"]],["qokeeolchey",1,1,["f108v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["lar",6,6,["f108v","f116r","f106r"]],["llchey",1,1,["f108v"]],["olchar",2,2,["f23r","f108v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["lshy",3,3,["f108v","f35r","f2v"]]],[[0,63,9,63,36],[1,132,21,72,18],[2,210,18,42,27],[3,258,12,60,21],[4,321,6,27,27],[5,354,6,42,30],[6,399,12,33,15],[7,447,6,33,21],[8,477,0,51,30],[9,534,3,48,24],[10,582,15,18,21],[11,597,18,12,15],[12,72,45,36,15],[13,111,42,33,21],[14,150,36,54,21],[15,213,39,54,15],[16,273,30,39,18],[17,318,30,39,18],[18,366,27,51,21],[19,420,27,51,21],[1,477,27,66,18],[20,549,27,45,18],[21,594,30,24,21],[22,63,60,72,18],[11,138,60,18,21],[23,162,54,48,21],[19,213,51,54,18],[24,276,45,78,24],[19,357,45,51,21],[25,414,45,75,21],[26,498,42,60,21],[17,564,42,33,27],[27,597,48,18,18],[28,72,78,45,15],[29,123,75,45,18],[30,174,72,48,18],[31,225,66,57,21],[32,288,66,60,21],[33,354,63,45,18],[34,402,69,18,18],[35,423,63,39,24],[36,69,90,57,24],[37,132,90,57,18],[38,195,87,39,21],[39,243,84,63,27],[3,312,84,57,21],[40,375,84,60,15],[41,444,72,57,24],[42,504,66,48,24],[43,555,66,45,21],[44,597,72,24,21],[45,75,111,66,15],[46,147,114,33,15],[47,192,105,54,21],[48,252,108,51,18],[49,306,102,48,21],[3,357,99,57,21],[50,420,96,51,21],[42,471,93,48,18],[41,522,87,48,21],[51,576,84,45,24],[52,75,123,72,24],[53,153,126,48,24],[54,207,123,51,24],[55,261,123,57,21],[56,324,120,54,21],[57,384,117,45,21],[58,435,114,54,24],[23,492,108,42,24],[59,540,105,33,24],[60,573,105,30,18],[10,606,105,15,21],[61,81,147,57,15],[41,147,144,48,24],[62,195,144,51,24],[3,255,141,60,18],[41,321,138,45,24],[41,375,135,48,21],[63,429,135,48,18],[64,483,129,42,18],[65,525,123,72,21],[66,600,123,18,18],[67,78,159,51,24],[68,129,162,30,24],[69,168,162,54,21],[70,234,162,42,18],[71,294,153,72,24],[72,369,153,42,18],[48,414,150,54,21],[19,471,144,57,21],[73,534,141,54,21],[74,591,138,30,24],[11,84,180,18,18],[75,105,183,39,15],[76,150,180,63,18],[77,222,177,75,18],[78,309,174,45,18],[79,363,171,39,18],[80,408,171,36,18],[81,444,168,21,18],[82,465,168,21,24],[83,492,162,30,18],[84,525,159,48,27],[85,579,159,45,27],[86,69,195,51,18],[34,126,201,18,15],[87,147,192,60,24],[88,216,192,63,24],[14,282,189,57,24],[19,345,186,51,24],[89,405,183,69,21],[90,483,180,48,24],[29,537,183,39,18],[91,582,183,27,18],[92,78,210,60,27],[93,147,213,51,24],[94,207,213,33,27],[95,243,213,36,21],[96,276,210,57,18],[14,339,207,51,21],[3,393,201,54,24],[97,453,201,33,18],[98,483,201,24,18],[6,507,204,30,15],[57,543,198,36,21],[99,579,195,36,27],[12,84,234,36,15],[100,126,237,42,18],[50,177,231,48,24],[3,234,231,54,18],[50,291,225,45,24],[60,342,225,39,18],[101,384,222,51,24],[57,438,219,42,27],[3,480,219,54,27],[37,540,216,48,18],[102,588,219,30,18],[50,81,246,57,18],[103,141,249,39,21],[6,183,252,27,12],[46,219,252,36,24],[104,261,246,45,18],[105,312,246,42,21],[106,360,246,48,15],[107,417,243,45,21],[108,75,261,60,27],[109,138,264,45,24],[95,189,270,39,24],[50,237,270,54,24],[110,300,264,75,24],[40,387,270,63,18],[111,462,261,60,30],[29,528,267,36,24],[112,570,258,54,27],[57,84,282,42,21],[113,129,285,39,21],[114,171,291,54,21],[115,228,291,42,21],[116,276,291,42,21],[53,327,285,42,21],[117,372,285,48,24],[118,426,288,69,24],[107,501,294,36,15],[119,540,288,45,21],[120,585,282,33,24],[50,84,297,48,21],[121,135,303,42,21],[107,183,309,39,15],[122,228,309,54,18],[123,285,309,42,24],[124,327,303,39,24],[125,369,306,60,30],[126,435,309,69,27],[127,507,306,45,24],[128,552,306,30,30],[129,585,306,33,27],[57,87,315,42,18],[19,126,318,57,21],[78,189,321,48,24],[130,243,324,39,27],[131,288,324,69,30],[132,363,333,45,24],[133,417,336,21,15],[134,441,333,36,18],[75,480,339,39,15],[11,525,336,21,18],[135,549,333,45,21],[10,600,333,15,18],[114,87,330,63,21],[136,159,339,66,18],[137,231,342,60,18],[138,81,345,87,30],[139,171,354,36,18],[140,210,354,42,27],[141,255,357,78,24],[2,339,357,48,24],[142,396,354,66,27],[143,474,351,57,30],[144,534,357,39,27],[60,573,360,30,18],[11,606,363,12,18],[12,90,372,36,15],[145,129,372,33,18],[146,168,372,45,21],[4,222,378,27,18],[147,258,381,51,15],[148,312,378,75,21],[31,393,381,51,18],[2,450,378,42,24],[149,495,378,57,18],[150,555,378,39,18],[151,594,378,27,18],[12,90,387,36,15],[152,132,387,33,15],[95,177,390,42,21],[153,225,393,36,15],[154,258,396,51,18],[155,315,396,33,15],[156,348,396,45,18],[152,396,396,33,18],[157,438,396,72,18],[158,513,396,51,18],[159,570,393,36,15],[34,609,393,12,15],[160,90,396,60,24],[57,162,399,39,21],[161,207,411,42,12],[162,258,417,27,9],[163,285,411,36,18],[12,330,414,39,12],[164,375,411,60,18],[165,438,411,39,21],[166,486,408,36,21],[6,519,417,27,9],[101,546,408,42,18],[167,591,405,30,21],[12,96,417,36,15],[168,135,417,66,18],[18,201,420,57,24],[11,267,426,15,18],[169,285,426,15,15],[170,306,426,27,15],[171,336,426,42,15],[95,387,426,36,21],[12,432,429,42,15],[172,477,423,48,21],[173,531,423,60,18],[174,594,423,24,18],[175,96,429,48,21],[57,150,432,42,24],[176,195,435,42,18],[177,249,432,48,21],[11,300,444,15,18],[178,318,444,39,18],[179,369,438,57,24],[6,426,447,30,12],[75,465,447,39,12],[50,510,435,42,24],[180,555,435,54,18],[34,609,438,12,18],[181,84,447,45,18],[182,129,447,54,18],[100,189,456,33,12],[29,228,453,36,18],[183,270,453,51,21],[184,330,459,48,21],[98,384,459,24,15],[81,408,459,21,15],[185,432,456,36,21],[186,474,456,33,18],[6,510,456,27,15],[38,543,450,36,21],[187,582,453,27,18],[188,609,453,12,21],[189,90,468,36,15],[190,126,468,54,18],[191,183,465,51,21],[79,243,468,39,18],[98,285,471,21,15],[170,309,474,24,15],[192,336,474,60,18],[11,405,477,18,12],[193,426,477,39,15],[177,471,471,51,18],[194,525,468,39,24],[34,561,474,18,18],[195,582,468,39,18],[196,90,477,81,21],[29,180,483,45,24],[197,234,483,42,24],[198,279,492,30,12],[199,309,489,30,15],[6,342,492,33,12],[200,378,492,33,21],[201,411,489,63,21],[202,483,486,42,18],[95,531,489,33,21],[203,567,489,24,15],[204,591,483,24,18],[34,612,486,12,18],[205,102,495,27,18],[46,132,501,30,18],[206,171,504,9,9],[100,186,504,33,12],[207,225,504,51,15],[3,279,501,51,18],[208,333,501,42,15],[209,96,510,33,27],[210,126,516,51,18],[211,186,513,51,21],[212,240,516,33,18],[213,279,516,48,21],[31,333,513,54,24],[32,387,507,54,27],[205,441,513,27,15],[60,474,510,33,18],[29,507,507,36,21],[214,546,501,42,24],[62,594,498,30,24],[11,102,534,15,15],[100,120,534,36,18],[215,168,531,33,18],[14,201,528,54,24],[216,258,534,60,18],[217,321,534,63,15],[32,387,531,60,21],[2,453,525,42,24],[14,498,525,48,21],[218,549,522,45,21],[219,591,519,30,24],[153,105,546,33,15],[220,141,546,54,18],[221,198,546,66,21],[222,267,549,57,18],[3,333,546,51,18],[29,393,549,39,18],[147,435,546,48,18],[107,483,549,33,18],[62,522,540,48,27],[223,576,537,36,24],[86,90,564,48,12],[170,141,564,24,12],[46,168,567,33,18],[224,210,567,36,15],[215,252,564,33,18],[3,291,564,54,18],[17,354,558,39,24],[14,393,561,48,21],[3,444,561,51,18],[225,501,564,45,15],[1,552,555,54,24],[226,603,558,21,18],[227,99,570,39,21],[152,135,576,33,21],[228,174,582,39,18],[50,216,579,42,21],[31,267,579,51,18],[229,327,579,48,18],[197,381,579,42,24],[203,426,582,33,18],[35,459,576,33,24],[23,495,576,42,21],[48,540,579,42,15],[50,582,573,36,24],[12,105,588,36,18],[107,144,591,36,15],[48,186,597,51,15],[118,246,594,69,18],[3,321,594,57,21],[46,387,600,27,18],[50,420,597,45,18],[3,468,594,54,24],[62,528,591,45,18],[230,576,591,45,15],[12,105,606,33,15],[231,144,603,48,21],[14,198,609,54,21],[119,258,609,51,18],[232,315,612,36,18],[233,357,615,33,12],[233,396,615,36,12],[107,435,612,39,15],[153,480,612,33,15],[34,513,612,18,18],[34,531,615,18,12],[35,549,606,33,24],[128,585,603,27,21],[234,612,603,12,24],[86,96,621,39,15],[235,138,621,39,18],[95,180,624,39,18],[236,228,624,63,18],[197,294,627,48,18],[130,345,624,36,24],[152,390,624,33,18],[156,426,624,42,21],[29,474,627,42,18],[119,522,624,51,18],[237,576,621,39,18],[238,105,636,45,21],[3,153,636,54,21],[3,213,639,54,21],[46,273,645,30,12],[3,306,639,57,21],[14,369,639,48,24],[93,429,642,51,21],[23,486,642,42,24],[32,534,639,54,18],[239,588,636,30,21],[86,90,654,48,15],[46,144,657,36,15],[240,186,654,57,18],[46,252,657,27,18],[241,285,654,27,15],[170,321,657,24,12],[34,348,657,18,18],[242,372,660,42,12],[243,417,660,36,21],[244,456,663,33,12],[6,486,663,30,12],[17,522,654,39,18],[107,567,657,33,15],[245,600,654,12,21],[12,105,669,36,15],[246,144,669,51,18],[3,198,669,57,18],[3,264,669,54,21],[3,324,672,51,21],[144,381,672,42,18],[50,429,672,51,21],[50,483,672,48,18],[2,537,669,42,21],[247,576,666,45,21],[248,105,684,45,24],[124,150,684,39,24],[249,198,684,57,27],[250,264,687,42,21],[251,309,690,69,18],[252,387,687,42,21],[253,429,690,48,18],[254,483,699,24,9],[255,510,687,30,21],[256,546,687,33,18],[159,582,684,36,18],[257,102,702,54,18],[46,162,708,30,21],[190,195,708,51,15],[258,249,702,39,24],[259,291,705,69,18],[3,366,705,51,24],[260,423,702,48,21],[197,471,705,39,24],[3,513,705,54,18],[32,570,699,45,21],[261,105,717,60,18],[193,168,723,39,18],[29,213,720,36,18],[262,255,720,60,18],[50,321,720,51,18],[263,381,720,72,18],[100,456,726,45,12],[264,504,720,57,18],[265,564,717,51,21],[266,105,732,48,24],[198,156,738,27,15],[267,183,738,39,21],[152,231,735,30,24],[160,267,735,51,24],[152,324,735,30,27],[50,363,735,45,18],[268,411,735,42,21],[17,459,735,39,24],[95,501,735,36,18],[198,534,738,24,21],[269,561,735,42,18],[270,603,732,21,18],[123,108,747,39,21],[29,156,750,39,21],[50,201,753,48,21],[147,255,756,48,18],[271,309,756,36,18],[3,348,750,60,24],[3,414,753,54,18],[197,474,750,45,24],[95,525,750,33,18],[272,561,750,39,18],[80,603,747,24,18],[273,105,765,36,15],[274,147,768,54,15],[275,216,771,48,24],[57,270,771,42,21],[43,321,768,45,24],[81,366,771,18,15],[100,390,774,39,15],[212,435,768,33,27],[107,474,771,39,18],[50,516,765,48,21],[50,570,762,39,24],[276,609,762,18,18],[277,105,786,48,15],[183,156,783,54,21],[220,219,792,54,15],[3,279,789,57,18],[50,342,789,51,21],[278,399,786,54,21],[116,456,786,42,21],[115,510,783,36,21],[48,546,786,42,15],[48,591,780,33,15],[279,108,798,33,18],[34,138,804,18,15],[280,165,801,51,21],[198,219,810,27,18],[281,252,810,33,18],[282,294,804,51,21],[283,357,807,45,15],[95,411,804,36,18],[183,450,801,54,18],[1,510,798,63,21],[284,576,792,45,24],[273,96,816,48,15],[16,147,813,39,18],[75,195,825,33,12],[285,234,819,42,21],[193,282,822,42,15],[100,330,825,36,15],[104,372,819,36,18],[3,408,819,54,18],[50,465,816,45,21],[286,516,816,57,18],[43,576,813,33,21],[287,609,810,18,15],[288,105,828,45,18],[17,156,834,39,21],[100,204,840,36,15],[289,243,834,51,21],[41,303,834,48,18],[3,360,834,54,21],[18,420,834,45,18],[17,471,834,39,15],[6,516,834,27,12],[57,549,825,33,21],[46,588,831,21,12],[197,609,822,24,18],[290,105,843,69,21],[67,177,852,48,18],[57,231,852,42,18],[291,276,846,30,21],[292,303,849,45,21],[293,354,852,60,15],[57,420,849,33,24],[294,459,846,78,24],[295,546,843,45,18],[57,594,840,30,18],[296,621,831,18,24],[273,102,864,45,15],[100,150,870,39,15],[3,192,867,63,27],[3,261,864,57,30],[107,324,867,36,24],[50,363,864,48,18],[193,420,867,36,15],[297,459,867,45,18],[12,510,867,33,12],[57,552,858,36,21],[50,591,852,33,30],[298,387,879,48,15],[299,441,882,60,21],[300,504,876,36,24],[2,549,876,36,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f10r.js <==
[[["pchocthy",3,3,["f20r","f16v","f10r"]],["shor",97,66,["f45r","f46r","f15r"]],["octhody",4,4,["f89v1","f57r","f85r2"]],["chorchy",1,1,["f10r"]],["pchodol",2,2,["f17v","f10r"]],["chopchal",1,1,["f10r"]],["ypch",1,1,["f10r"]],["kom",2,2,["f52r","f10r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["cthoor",1,1,["f10r"]],["char",72,51,["f45r","f106r","f1v"]],["chty",13,13,["f89v2","f80r","f103r"]],["os",29,28,["f67r2","f1r","f89v1"]],["chair",1,1,["f10r"]],["otytchol",1,1,["f10r"]],["oky",102,78,["f1r","f45r","f45v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["etyd",1,1,["f10r"]],["qotor",29,24,["f15r","f42r","f80r"]],["otchy",48,40,["f76r","f15v","f17r"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chol",397,151,["f1r","f45r","f46r"]],["or",366,130,["f45r","f1r","f67r2"]],["yty",24,21,["f46r","f86v6","f68v3"]],["dy",271,137,["f45r","f46r","f67r2"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chaiin",45,34,["f45r","f15r","f55v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["ctho",15,14,["f42r","f45v","f21v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chtchor",1,1,["f10r"]],["doiir",8,8,["f89v2","f24v","f69v"]],["ody",46,37,["f43r","f65v","f48r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotchol",13,11,["f45r","f53r","f20r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["chor",220,113,["f1r","f45v","f89r1"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["qoctholy",1,1,["f10r"]],["chy",155,101,["f1r","f46r","f67r2"]],["taiin",42,31,["f48v","f5v","f106r"]],["shy",104,70,["f89v2","f46r","f15r"]],["dchy",30,25,["f15r","f13v","f9r"]],["qokchol",18,14,["f14r","f22v","f10r"]],["ykchaiin",1,1,["f10r"]],["cth",5,4,["f96v","f2r","f29v"]],["dain",211,100,["f45r","f1r","f67r2"]],["dair",106,71,["f89v2","f1r","f67r1"]],["am",88,55,["f67r2","f89v2","f89v1"]],["qotchor",14,13,["f14r","f15r","f42r"]],["otol",86,69,["f89v2","f1r","f55v"]],["cholor",5,5,["f107r","f115r","f79r"]],["dar",319,139,["f46r","f45r","f1r"]],["oykchor",1,1,["f10r"]],["kaiiin",3,3,["f86v6","f107r","f10r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["oqotar",1,1,["f10r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["cfhy",6,6,["f32v","f53r","f22r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["osain",3,3,["f116r","f94r","f10r"]],["ytoiin",4,4,["f105v","f37v","f38r"]],["rotcho",1,1,["f10r"]],["qoty",87,55,["f46v","f80r","f106r"]],["d",51,27,["f1r","f17v","f45v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["rodaiin",3,3,["f46r","f115r","f10r"]]],[[0,24,24,90,63],[1,111,60,39,18],[2,156,51,66,30],[3,228,54,63,24],[4,291,27,72,45],[5,369,36,66,36],[6,438,21,42,54],[7,477,27,39,39],[8,39,93,45,18],[9,90,81,60,24],[10,156,84,42,18],[11,198,78,39,30],[12,240,81,24,21],[13,264,78,45,21],[14,315,69,78,39],[15,393,69,30,33],[16,426,72,48,18],[17,474,63,42,30],[18,36,105,57,30],[19,96,99,54,36],[16,156,108,45,18],[20,207,99,69,27],[21,279,96,69,36],[22,354,105,36,18],[23,393,99,24,21],[24,423,90,39,33],[25,465,96,24,21],[25,495,93,21,27],[26,39,132,36,24],[27,78,132,51,18],[28,135,123,60,27],[29,198,123,42,24],[30,240,117,42,30],[23,297,123,24,21],[31,324,126,36,18],[32,366,120,69,21],[33,441,114,48,24],[34,492,117,30,21],[35,42,150,57,36],[36,108,144,72,33],[22,189,153,36,24],[37,228,141,42,36],[38,39,180,66,33],[37,108,174,51,30],[39,165,183,39,18],[40,210,174,66,27],[41,282,168,81,39],[25,366,180,18,18],[42,396,186,27,21],[43,423,168,51,27],[44,474,165,30,33],[45,51,213,39,15],[46,93,201,72,30],[47,168,198,81,33],[24,258,195,36,36],[16,300,201,45,21],[48,348,195,27,27],[49,387,204,42,18],[50,438,195,45,24],[51,483,198,27,24],[52,51,225,78,30],[39,135,228,42,21],[53,186,219,48,30],[22,240,228,42,18],[54,294,225,63,18],[22,387,231,39,21],[16,432,225,48,21],[55,480,219,36,21],[56,48,249,72,33],[1,129,249,45,21],[39,180,249,45,21],[42,234,255,30,15],[57,273,240,60,27],[25,339,246,24,30],[58,390,249,87,18],[59,48,279,69,33],[60,129,267,51,33],[61,177,264,54,36],[62,240,264,63,33],[63,309,270,57,24],[64,390,264,60,42],[65,51,306,72,27],[1,123,303,48,24],[66,177,294,54,33],[18,237,291,66,39],[37,303,291,45,33],[67,348,303,15,18],[68,423,288,48,24],[69,48,330,66,27],[16,123,330,51,21],[21,177,324,69,36],[18,249,318,72,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f10v.js <==
[[["paiin",8,7,["f86v6","f10v","f39v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sheo",47,39,["f1r","f80r","f106r"]],["pcheey",4,4,["f10v","f87v","f8r"]],["qoty",87,55,["f46v","f80r","f106r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["otydy",3,3,["f10v","f68r1","f51r"]],["sain",68,40,["f89v1","f76r","f106r"]],["dain",211,100,["f45r","f1r","f67r2"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["chcthor",1,1,["f10v"]],["choiin",13,11,["f38v","f10v","f45v"]],["qot",8,8,["f10v","f53r","f103r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dsho",9,8,["f47r","f32v","f28r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["kchol",21,18,["f45r","f17v","f45v"]],["olty",1,1,["f10v"]],["chol",397,151,["f1r","f45r","f46r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qotchytor",1,1,["f10v"]],["shoiin",6,5,["f14r","f10v","f20r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["sho",130,79,["f1r","f15r","f45v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qotor",29,24,["f15r","f42r","f80r"]],["qokchyky",1,1,["f10v"]],["chor",220,113,["f1r","f45v","f89r1"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["qotoiin",3,3,["f10v","f37v","f58v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["choraiin",5,5,["f72v2","f10v","f4r"]],["chyky",6,6,["f10v","f69r","f11v"]],["cheky",65,50,["f55v","f80r","f31r"]],["chckhan",1,1,["f10v"]]],[[0,48,3,81,57],[1,114,33,51,24],[2,183,30,45,27],[3,225,21,75,48],[4,303,27,51,39],[1,360,36,48,21],[5,414,30,63,30],[6,483,33,60,33],[7,543,39,45,24],[8,57,66,42,21],[1,105,66,45,18],[9,159,60,42,33],[10,210,51,72,33],[11,288,63,63,21],[12,357,54,48,36],[13,402,63,78,24],[14,489,60,42,36],[1,537,69,51,18],[15,60,84,42,27],[16,108,81,45,33],[17,159,81,54,33],[18,216,81,51,39],[19,273,90,48,27],[20,327,81,21,27],[21,54,108,117,33],[22,174,111,60,27],[1,240,114,57,21],[23,306,105,81,36],[24,399,99,78,42],[25,483,99,54,36],[8,543,111,45,24],[26,60,135,36,27],[27,99,138,51,30],[1,153,144,51,21],[28,213,132,78,30],[29,294,132,66,30],[19,369,144,42,15],[1,420,138,54,21],[30,483,132,99,45],[22,63,162,60,24],[31,132,168,45,18],[32,183,159,69,36],[4,261,159,60,39],[33,327,159,81,39],[34,417,162,60,27],[35,483,168,90,21],[34,60,186,54,33],[36,120,183,54,42],[19,177,198,42,27],[37,216,186,54,36],[1,279,195,51,21],[8,351,195,42,21],[38,396,189,78,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f111r.js <==
[[["kcholchdar",1,1,["f111r"]],["shar",34,29,["f45r","f1r","f3v"]],["aiip",1,1,["f111r"]],["chepchedy",2,2,["f111r","f83v"]],["chetalshy",1,1,["f111r"]],["sheek",3,3,["f111r","f65v","f103r"]],["shear",21,16,["f1r","f46r","f111r"]],["shey",283,99,["f46r","f1r","f45r"]],["ror",17,15,["f111r","f75r","f79v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["doiin",19,18,["f111r","f67r2","f45v"]],["sheeky",14,14,["f111r","f75r","f76r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qeeal",1,1,["f111r"]],["shedy",427,73,["f46r","f65v","f46v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["oteeam",2,2,["f111r","f103v"]],["dsheedy",4,4,["f111r","f94r","f77v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokear",6,5,["f111r","f86v6","f77r"]],["chal",48,27,["f1r","f76r","f58r"]],["qokeeas",1,1,["f111r"]],["cheokedy",2,2,["f111r","f113r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["lokam",2,2,["f111r","f82v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okedal",7,7,["f111r","f73r","f112v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["lor",43,31,["f89v2","f76r","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["sheekshy",1,1,["f111r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chokchey",3,3,["f111r","f101r1","f56r"]],["lkey",7,7,["f111r","f86v6","f76r"]],["otain",96,43,["f43r","f76r","f80r"]],["dain",211,100,["f45r","f1r","f67r2"]],["qoky",147,72,["f45r","f15v","f80r"]],["qok",9,8,["f111r","f101v2","f23r"]],["shed",18,16,["f111r","f43r","f48v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["teedy",13,11,["f111r","f94v","f108r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["keedy",53,32,["f46r","f76r","f80r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["dary",24,21,["f111r","f45r","f48v"]],["sshedy",5,5,["f111r","f75r","f66r"]],["checthey",4,4,["f111r","f76r","f76v"]],["chol",397,151,["f1r","f45r","f46r"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["raiin",75,38,["f100r","f76r","f106r"]],["otedy",155,55,["f46r","f46v","f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["om",22,20,["f111r","f45r","f67r2"]],["o",82,56,["f1r","f67r1","f89r2"]],["chedain",19,13,["f111r","f73r","f76r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["lkeeol",4,4,["f111r","f113r","f107r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["ycheeodain",1,1,["f111r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["okain",144,52,["f67r2","f1r","f80r"]],["teey",20,14,["f111r","f71v","f72v3"]],["dal",253,114,["f67r2","f45r","f1r"]],["lam",6,6,["f111r","f116r","f73v"]],["ykeedaiin",1,1,["f111r"]],["shekain",5,5,["f111r","f116r","f95v1"]],["ochey",8,8,["f111r","f68v3","f71v"]],["reeey",1,1,["f111r"]],["olaiiin",1,1,["f111r"]],["lkeeody",6,6,["f111r","f41v","f112v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["oty",115,76,["f45r","f46v","f45v"]],["dshey",14,12,["f111r","f25v","f95v1"]],["oteedain",2,2,["f111r","f108v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["aikhy",2,2,["f111r","f34r"]],["shkaiin",4,4,["f111r","f15r","f3v"]],["chey",344,118,["f46r","f1r","f46v"]],["dar",319,139,["f46r","f45r","f1r"]],["dsheeo",1,1,["f111r"]],["otchedey",1,1,["f111r"]],["lshey",18,13,["f111r","f75r","f76r"]],["oteolair",1,1,["f111r"]],["shedam",2,2,["f111r","f76v"]],["cheam",5,5,["f111r","f42r","f108v"]],["qosheo",1,1,["f111r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["olkeeedy",3,3,["f111r","f108v","f106r"]],["lr",12,10,["f111r","f113v","f103r"]],["chr",9,8,["f111r","f32v","f72v3"]],["or",366,130,["f45r","f1r","f67r2"]],["orain",27,20,["f111r","f102r1","f81r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["dchedar",1,1,["f111r"]],["lchey",45,31,["f76r","f80r","f82v"]],["ykeeeos",1,1,["f111r"]],["tedam",3,3,["f111r","f108v","f108r"]],["pchedey",1,1,["f111r"]],["sheeodar",2,2,["f111r","f106v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["oteodo",1,1,["f111r"]],["oteol",42,38,["f1r","f100r","f43r"]],["otedar",11,9,["f111r","f72v3","f112v"]],["tar",43,35,["f46v","f80r","f82v"]],["pchdam",2,2,["f111r","f115v"]],["dched",3,2,["f111r","f81v"]],["okeodain",1,1,["f111r"]],["shet",1,1,["f111r"]],["sheotam",1,1,["f111r"]],["oteal",6,4,["f111r","f108r","f113v"]],["tey",11,10,["f111r","f38v","f7v"]],["shtar",1,1,["f111r"]],["otes",5,5,["f111r","f72v2","f70r2"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["olcheody",2,2,["f111r","f88v"]],["kal",23,18,["f111r","f75r","f86v6"]],["chekeedy",4,4,["f111r","f75r","f41r"]],["oteed",8,7,["f111r","f48v","f86v4"]],["otam",47,38,["f48v","f43r","f55v"]],["shecthey",1,1,["f111r"]],["oteody",39,28,["f48v","f106v","f104r"]],["qochey",6,5,["f111r","f86v3","f103r"]],["cheal",30,15,["f111r","f76r","f103r"]],["lokeedy",3,3,["f111r","f103r","f78r"]],["lched",6,5,["f111r","f116r","f83v"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["lcheoekam",1,1,["f111r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["qokeeodor",1,1,["f111r"]],["checthdy",1,1,["f111r"]],["qotedl",1,1,["f111r"]],["loty",4,3,["f111r","f113v","f103r"]],["loedy",1,1,["f111r"]],["checthy",28,18,["f111r","f75r","f76r"]],["chedey",1,1,["f111r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["lkaim",1,1,["f111r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["oxor",1,1,["f111r"]],["kydeedy",1,1,["f111r"]],["sheet",3,3,["f111r","f115v","f43v"]],["l",58,32,["f45r","f67r1","f65v"]],["cheotydy",1,1,["f111r"]],["ssheo",2,2,["f111r","f101r1"]],["tched",1,1,["f111r"]],["checkhey",10,9,["f111r","f96v","f99r"]],["okey",64,42,["f67r2","f65v","f46v"]],["qoain",7,7,["f111r","f17v","f116r"]],["qochedy",2,2,["f111r","f106r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["keocthedy",1,1,["f111r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["sheeckhy",2,2,["f111r","f83v"]],["qokeshey",1,1,["f111r"]],["keeshody",1,1,["f111r"]],["shekal",4,4,["f111r","f73r","f81v"]],["okechedy",4,3,["f111r","f112r","f111v"]],["qokechedy",4,4,["f111r","f81r","f108v"]],["sain",68,40,["f89v1","f76r","f106r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["lchal",6,5,["f111r","f113v","f35r"]],["lkechey",2,2,["f111r","f104r"]],["lkechedy",3,3,["f111r","f115v","f104r"]],["oteo",13,13,["f111r","f67r1","f51v"]],["char",72,51,["f45r","f106r","f1v"]],["lko",3,3,["f111r","f79v","f115v"]],["lchr",1,1,["f111r"]],["aim",7,7,["f111r","f86v6","f70r2"]],["so",5,5,["f111r","f47r","f100r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["oteeey",8,6,["f111r","f114v","f112v"]],["qokeeos",4,4,["f111r","f108v","f90r2"]],["chedar",30,21,["f111r","f67r1","f73r"]],["alal",5,5,["f111r","f70r1","f72v1"]],["oikhy",2,2,["f111r","f79r"]],["oxar",1,1,["f111r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chody",94,66,["f46r","f89v2","f89v1"]],["soaiin",4,4,["f111r","f112v","f20v"]],["shecthy",20,12,["f111r","f75r","f66r"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["air",74,49,["f67r2","f67r1","f65v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["shedain",11,8,["f111r","f114v","f112v"]],["qoteedaiin",1,1,["f111r"]],["sheod",11,11,["f111r","f7v","f66r"]],["otey",57,41,["f43r","f76r","f106r"]],["chl",26,20,["f111r","f15r","f79v"]],["teedain",1,1,["f111r"]],["olkal",11,10,["f111r","f86v6","f81r"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["cheokeey",5,5,["f111r","f108r","f27r"]],["sheokar",1,1,["f111r"]],["shekeey",6,5,["f111r","f68v2","f46r"]],["qotees",4,4,["f111r","f100r","f76v"]],["qotain",64,31,["f76r","f80r","f80v"]],["alam",8,8,["f111r","f108r","f107r"]],["salkeedy",2,2,["f111r","f76v"]],["rky",1,1,["f111r"]],["qod",8,8,["f111r","f24r","f25r"]],["qockhedy",4,4,["f111r","f76v","f107r"]],["qokeechy",6,6,["f111r","f68v2","f103r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["chtar",3,3,["f111r","f24r","f115r"]],["chkeey",13,12,["f111r","f7v","f100r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["qoirain",1,1,["f111r"]],["sheotchedy",1,1,["f111r"]],["shkey",1,1,["f111r"]],["qokeain",3,2,["f111r","f111v"]],["shkeody",2,2,["f111r","f87r"]],["chkal",13,11,["f111r","f70r1","f46r"]],["dsheeoteey",1,1,["f111r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["tear",2,2,["f111r","f72v1"]],["qoteey",42,31,["f100r","f106r","f104v"]],["cholkeeedy",1,1,["f111r"]],["lchechdy",1,1,["f111r"]],["qokechy",13,11,["f111r","f108r","f7r"]],["qoeeeo",1,1,["f111r"]],["s",244,125,["f1r","f46r","f67r2"]],["oin",5,5,["f111r","f77r","f112r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["lkair",4,4,["f111r","f108r","f105v"]],["cheda",1,1,["f111r"]],["keeodal",2,2,["f111r","f67r1"]],["eees",9,9,["f111r","f112v","f108v"]],["dl",20,16,["f111r","f86v6","f81v"]],["teo",2,2,["f111r","f96v"]],["olkeeo",4,4,["f111r","f41v","f107r"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["olain",13,10,["f111r","f86v6","f76r"]],["okeom",6,6,["f111r","f89v2","f17v"]],["qokain",279,46,["f48v","f76r","f80r"]],["qokeeod",2,2,["f111r","f95v1"]],["lkedlkey",1,1,["f111r"]],["teed",2,1,["f111r"]],["ychedl",1,1,["f111r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["polal",2,2,["f111r","f58v"]],["shedal",11,8,["f111r","f76r","f31v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["pykeor",1,1,["f111r"]],["cheefy",1,1,["f111r"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["opchedal",1,1,["f111r"]],["lfchedy",2,2,["f111r","f113r"]],["pchal",3,3,["f111r","f55v","f103v"]],["lcheeol",1,1,["f111r"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["lkeeedy",4,4,["f111r","f112v","f108v"]],["lkedy",29,18,["f111r","f76r","f82v"]],["okeal",12,10,["f111r","f70v1","f108v"]],["kain",48,30,["f76r","f80r","f15v"]],["ltedy",7,7,["f111r","f75r","f108v"]],["kechedy",3,3,["f111r","f115r","f105r"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["key",14,13,["f111r","f68v3","f47v"]],["ltain",2,2,["f111r","f75r"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["oteoin",1,1,["f111r"]],["shok",5,5,["f111r","f1r","f108v"]],["qokechdy",3,3,["f111r","f75r","f115r"]],["cheamar",1,1,["f111r"]],["keey",45,38,["f1r","f67r1","f100r"]],["okedain",3,2,["f111r","f108v"]],["qokeokedy",1,1,["f111r"]],["oteeolkeey",1,1,["f111r"]],["lain",5,5,["f111r","f46r","f116r"]],["ycheey",24,20,["f111r","f1r","f17v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["okedy",118,53,["f46v","f80r","f31r"]],["qokeeal",1,1,["f111r"]],["otaral",3,3,["f111r","f70v2","f107r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["qokeel",1,1,["f111r"]],["chedyteokain",1,1,["f111r"]],["lkam",7,7,["f111r","f108v","f86v3"]],["lkedar",1,1,["f111r"]],["pchedar",11,10,["f111r","f75r","f48v"]],["oteeol",9,8,["f111r","f38v","f71r"]],["lkeedain",1,1,["f111r"]],["okeam",2,2,["f111r","f90v1"]],["sheo",47,39,["f1r","f80r","f106r"]],["teolkedain",1,1,["f111r"]],["shal",15,12,["f111r","f75r","f70v2"]],["lteeal",1,1,["f111r"]],["keeey",11,10,["f111r","f38v","f40r"]],["checkhed",2,2,["f111r","f108v"]],["iir",2,2,["f111r","f39r"]],["y",151,87,["f67r2","f1r","f45r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["okeeesey",1,1,["f111r"]],["olchal",1,1,["f111r"]],["cheom",10,8,["f111r","f99r","f31v"]],["qeear",1,1,["f111r"]],["poeokeey",1,1,["f111r"]],["tedain",4,4,["f111r","f94v","f48r"]],["lfchy",2,2,["f111r","f86v5"]],["chepcham",1,1,["f111r"]],["daim",11,10,["f111r","f9v","f86v3"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["keeor",8,7,["f111r","f75r","f99r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["cheekain",3,3,["f111r","f112v","f104v"]],["qokeeokain",1,1,["f111r"]],["keel",1,1,["f111r"]],["chckhal",5,5,["f111r","f111v","f83r"]],["lkal",5,3,["f111r","f108r","f107v"]],["polkeeo",1,1,["f111r"]],["cheokeain",1,1,["f111r"]],["kar",52,39,["f46r","f45r","f43r"]],["r",98,62,["f46r","f15r","f15v"]],["ihar",1,1,["f111r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["sheal",19,16,["f111r","f80r","f77r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["alom",6,6,["f111r","f116r","f80r"]],["yshe",1,1,["f111r"]],["okshdy",1,1,["f111r"]],["shkeey",3,3,["f111r","f68v2","f102v2"]],["chaiin",45,34,["f45r","f15r","f55v"]],["alol",9,8,["f111r","f76r","f105v"]],["tair",13,11,["f111r","f113v","f86v5"]],["chckhaiin",3,3,["f111r","f113v","f94r"]],["okal",138,81,["f89v2","f46r","f67r2"]]],[[0,45,3,72,30],[1,120,9,36,18],[2,159,3,36,27],[3,198,6,66,27],[4,270,9,63,24],[5,345,6,36,24],[6,390,6,42,21],[7,438,6,33,21],[8,477,0,27,21],[9,504,3,24,27],[7,537,0,36,21],[10,48,33,33,12],[11,81,30,42,15],[12,129,27,42,24],[12,180,27,39,21],[13,222,33,33,18],[14,258,30,39,18],[12,303,30,33,18],[15,342,30,39,18],[14,387,27,39,21],[16,432,24,45,21],[17,480,27,42,15],[18,528,15,51,27],[19,51,48,48,21],[20,99,42,48,21],[21,153,45,45,18],[22,198,48,51,21],[23,252,45,45,18],[24,303,45,51,21],[25,357,48,36,18],[26,396,42,60,21],[27,459,36,60,21],[28,522,39,30,18],[29,552,30,54,24],[30,48,66,45,12],[31,96,60,48,18],[23,150,60,45,24],[32,201,66,33,12],[33,240,60,45,18],[34,291,63,33,18],[35,327,60,48,21],[36,375,66,45,21],[37,426,57,54,27],[12,483,54,42,21],[38,528,54,30,24],[39,561,51,24,15],[40,585,51,24,15],[30,48,78,39,15],[41,93,75,63,18],[42,165,81,21,15],[14,186,78,39,21],[43,231,75,57,18],[44,288,78,39,21],[45,333,78,39,18],[46,54,93,33,12],[14,90,90,42,21],[47,138,90,36,27],[34,174,96,36,18],[48,213,90,30,21],[49,246,93,30,18],[50,279,99,51,21],[51,333,93,54,21],[52,384,87,39,24],[53,426,96,33,18],[54,465,81,39,27],[55,510,75,66,27],[56,579,81,33,24],[57,48,108,51,21],[23,102,108,48,24],[58,156,111,57,21],[31,219,108,45,27],[22,264,117,42,15],[59,312,117,30,15],[60,348,111,42,21],[61,396,108,54,21],[62,453,108,36,18],[63,489,102,39,24],[64,534,99,36,21],[65,570,102,24,15],[66,594,102,21,21],[32,54,126,33,12],[67,90,132,9,9],[68,99,129,51,12],[32,159,129,36,15],[69,201,132,42,18],[23,243,129,45,24],[35,297,129,48,18],[70,351,126,45,21],[71,399,126,54,21],[72,456,123,54,24],[73,510,120,42,24],[74,555,117,60,24],[75,54,144,78,15],[76,138,144,36,18],[50,180,147,54,18],[22,237,147,48,18],[23,288,144,48,24],[77,342,144,45,21],[78,396,144,39,18],[34,438,147,36,15],[34,477,144,39,15],[79,513,141,36,21],[80,552,144,30,15],[81,582,138,30,18],[82,57,153,57,21],[83,117,159,54,18],[14,174,162,39,21],[24,216,162,48,21],[84,264,168,39,15],[85,306,165,30,15],[23,339,162,42,21],[86,390,162,48,15],[34,438,159,36,15],[87,474,156,54,21],[88,531,156,48,18],[89,579,153,27,21],[90,57,171,36,21],[20,96,171,51,21],[20,150,174,45,18],[69,201,180,45,18],[91,252,180,60,15],[92,315,177,45,18],[39,369,177,21,15],[93,390,174,39,18],[94,435,171,48,18],[95,489,177,30,12],[32,522,171,39,15],[96,564,171,30,15],[9,591,171,24,18],[97,57,189,45,15],[51,105,189,54,21],[98,165,189,60,21],[99,228,192,42,24],[20,270,195,48,18],[15,327,192,36,18],[51,366,189,57,18],[100,429,186,60,18],[39,489,186,18,15],[101,507,186,51,15],[102,558,186,39,15],[103,54,204,48,18],[104,102,207,42,15],[36,144,204,51,24],[105,201,207,54,18],[106,258,210,21,18],[40,279,210,18,21],[107,300,210,27,15],[108,330,207,18,15],[46,348,207,30,15],[7,384,204,33,18],[109,423,201,45,15],[95,471,204,30,9],[79,501,198,36,21],[110,540,201,33,12],[32,573,198,36,12],[111,57,219,51,15],[15,108,219,39,18],[112,147,225,39,12],[113,195,222,51,21],[65,252,228,27,12],[6,282,225,45,12],[31,330,222,48,21],[114,381,219,48,21],[15,432,213,39,21],[115,471,210,51,21],[34,525,213,36,15],[22,564,210,42,15],[116,60,234,60,15],[65,120,237,36,12],[117,159,234,36,21],[7,201,240,33,12],[118,240,237,51,18],[31,297,237,45,21],[95,348,243,33,12],[32,387,237,36,15],[119,426,231,45,18],[120,474,228,54,21],[121,531,225,33,21],[122,561,222,51,24],[123,60,249,36,12],[7,93,246,30,21],[51,132,246,51,21],[124,189,249,57,21],[125,249,252,36,18],[126,285,255,66,15],[127,354,252,39,21],[128,393,249,27,18],[73,423,246,39,21],[92,465,249,45,18],[129,516,243,48,21],[54,564,243,42,21],[130,57,258,39,18],[112,93,264,39,15],[36,132,264,48,15],[131,186,267,54,18],[132,243,270,57,12],[23,306,267,48,18],[95,357,273,30,15],[133,390,264,30,21],[134,423,264,63,18],[135,492,264,39,18],[54,531,261,42,21],[136,576,261,36,21],[32,60,279,33,12],[137,99,276,54,18],[138,156,276,51,18],[139,213,282,45,18],[23,264,279,42,18],[95,312,288,30,15],[79,342,282,33,15],[51,381,282,51,15],[51,435,279,48,21],[140,489,285,33,12],[141,525,276,51,21],[142,573,279,36,15],[30,54,294,39,12],[143,99,291,45,18],[51,147,291,54,21],[112,204,291,3,21],[144,240,294,69,18],[145,312,294,36,18],[146,348,294,39,18],[147,396,294,69,18],[148,465,294,54,18],[149,522,294,54,18],[150,576,291,36,18],[23,54,303,48,21],[23,102,306,45,21],[151,153,309,39,15],[152,198,303,45,18],[153,249,309,39,18],[154,291,312,39,15],[52,333,306,39,18],[155,375,303,45,24],[51,420,309,48,15],[12,474,309,36,15],[156,516,312,21,12],[42,537,309,21,15],[157,564,306,45,15],[32,57,321,36,15],[158,93,324,39,15],[159,132,327,24,12],[79,159,321,33,18],[15,198,318,33,24],[160,237,324,39,12],[7,273,321,33,15],[95,309,327,30,15],[161,339,321,54,18],[110,396,327,30,9],[46,426,321,33,15],[162,462,321,36,15],[39,501,324,24,12],[40,525,324,15,12],[163,537,324,15,18],[164,552,318,69,18],[165,51,339,42,15],[20,93,336,48,21],[80,147,342,24,18],[166,171,336,42,18],[167,216,333,54,21],[168,276,333,30,18],[169,309,336,45,12],[170,360,336,48,12],[171,411,333,51,18],[12,465,336,36,15],[172,501,333,63,18],[173,564,333,42,24],[90,57,354,33,21],[174,93,354,54,18],[175,150,351,51,21],[176,207,348,54,21],[23,267,348,45,18],[35,315,345,45,21],[78,366,345,42,18],[177,414,348,45,21],[178,465,348,54,18],[179,522,348,63,21],[180,51,372,39,15],[181,90,369,48,21],[182,141,369,39,15],[183,183,372,33,12],[184,222,366,48,18],[12,276,363,36,21],[185,312,363,54,21],[186,375,363,33,18],[46,408,366,30,12],[187,444,366,33,15],[188,477,363,30,24],[189,507,366,36,21],[65,540,369,27,12],[190,564,369,24,15],[191,48,390,24,15],[192,72,387,42,18],[155,120,387,42,18],[193,168,381,45,21],[23,216,381,45,24],[194,264,381,60,18],[195,327,378,48,18],[196,378,381,33,18],[197,414,375,39,24],[198,459,381,42,15],[65,504,384,27,12],[199,531,381,42,12],[200,573,381,39,15],[201,54,405,48,15],[202,108,402,54,15],[203,165,396,66,21],[34,234,399,36,15],[120,276,396,48,15],[204,327,396,21,12],[205,345,393,33,18],[206,384,396,39,12],[22,429,396,45,18],[51,477,396,51,15],[207,528,393,75,18],[96,54,417,30,18],[208,87,420,36,15],[23,126,414,45,21],[61,174,414,51,21],[209,231,411,33,18],[20,264,411,45,18],[210,315,414,24,18],[73,339,408,39,24],[32,387,411,36,15],[195,423,411,48,15],[34,474,411,42,18],[211,513,408,51,15],[212,567,405,42,21],[213,51,432,51,18],[14,108,432,36,18],[214,147,429,51,24],[215,204,426,54,21],[216,261,426,54,18],[217,318,429,48,21],[218,372,426,54,21],[40,429,432,15,12],[46,444,426,33,15],[34,477,426,36,15],[219,516,423,48,15],[220,564,423,39,15],[221,48,447,75,18],[20,126,447,48,21],[21,180,444,42,21],[222,228,441,30,27],[95,261,450,27,15],[76,300,441,39,18],[107,339,447,21,15],[40,366,447,18,21],[39,384,444,21,18],[51,408,441,54,24],[35,465,435,51,24],[131,519,435,57,18],[223,579,435,27,15],[224,54,462,69,18],[225,126,465,60,21],[226,192,462,57,18],[227,255,462,45,18],[39,300,465,21,12],[228,324,459,45,18],[229,375,459,39,24],[65,414,465,30,12],[34,447,459,36,18],[23,486,453,48,21],[230,537,447,57,21],[231,63,477,75,24],[206,144,483,57,15],[232,210,477,42,24],[233,249,477,69,24],[234,324,474,57,24],[23,390,477,51,21],[51,444,474,54,24],[235,504,468,45,24],[152,549,465,51,21],[236,60,498,78,21],[237,141,498,48,21],[73,186,498,48,21],[238,237,498,45,21],[239,285,498,51,21],[219,342,495,48,18],[240,399,492,75,18],[241,477,489,63,21],[242,543,483,51,18],[243,57,516,45,12],[244,105,516,15,12],[245,120,519,24,12],[39,153,516,24,15],[246,180,516,51,24],[247,234,516,45,18],[248,285,516,45,15],[235,336,510,42,21],[249,381,510,54,18],[250,441,507,30,18],[200,474,507,39,15],[51,519,498,60,21],[251,579,501,21,12],[252,54,525,36,18],[253,93,525,42,21],[42,135,534,18,18],[254,153,531,45,21],[255,210,534,42,18],[39,252,531,24,18],[256,276,528,45,27],[257,327,528,48,24],[40,378,531,18,18],[258,399,525,63,24],[259,462,519,72,24],[260,534,516,39,18],[244,582,513,12,18],[261,60,543,42,18],[39,111,546,21,15],[65,129,549,36,12],[159,165,549,24,12],[262,189,546,30,27],[263,51,555,48,24],[264,102,564,51,24],[265,150,558,51,27],[266,210,558,60,24],[267,270,555,54,27],[268,327,558,42,24],[269,378,561,57,24],[270,447,561,54,24],[271,501,561,57,30],[272,555,558,42,30],[46,54,576,30,18],[59,90,585,30,15],[273,126,585,54,15],[274,180,582,36,18],[275,222,579,51,21],[23,279,579,42,21],[20,318,579,54,24],[276,375,582,42,21],[277,426,579,42,27],[278,468,582,33,21],[21,501,588,48,18],[279,552,585,48,21],[123,54,597,42,15],[32,102,597,39,15],[40,147,600,21,18],[12,171,597,39,18],[280,213,594,51,24],[281,276,597,63,18],[68,348,600,45,15],[31,399,600,48,18],[51,450,600,57,21],[282,507,603,24,18],[163,531,606,15,18],[283,543,603,39,18],[30,54,612,42,15],[284,105,612,63,18],[78,174,612,42,18],[285,222,615,45,15],[286,276,612,36,18],[287,315,615,63,15],[178,387,615,60,21],[34,453,618,39,18],[23,495,618,48,18],[288,546,615,60,24],[30,54,627,45,15],[40,102,633,21,15],[289,123,627,30,24],[290,162,630,60,18],[63,225,630,42,18],[291,270,627,78,18],[51,354,630,54,18],[292,417,633,72,18],[76,498,633,39,18],[163,537,639,12,18],[293,549,636,33,18],[40,582,636,18,18],[294,48,648,60,15],[62,111,645,45,15],[295,162,648,48,15],[242,216,645,63,18],[23,288,642,48,24],[296,348,645,42,24],[22,390,648,48,21],[297,447,648,54,21],[32,504,654,36,15],[298,543,651,57,21],[299,57,657,54,18],[300,120,657,48,21],[213,171,660,54,21],[156,228,669,24,9],[276,252,660,45,18],[22,294,663,57,21],[34,357,666,36,21],[301,399,663,96,24],[34,495,672,42,24],[302,537,669,45,21],[9,582,672,24,21],[155,60,672,51,18],[20,114,675,54,21],[303,174,678,60,21],[155,237,675,48,21],[34,288,681,39,12],[304,54,687,63,27],[305,120,693,48,24],[306,168,696,66,21],[307,243,693,45,21],[308,294,690,30,18],[309,327,687,87,27],[310,423,696,33,21],[289,459,693,33,27],[311,495,693,51,27],[140,549,702,36,15],[89,588,693,27,27],[67,60,720,9,9],[159,69,717,27,15],[159,99,717,24,15],[312,129,714,39,21],[260,168,714,39,18],[313,210,711,66,18],[314,276,714,21,15],[12,303,708,45,30],[254,348,714,48,21],[76,405,711,39,24],[73,441,714,42,27],[73,489,717,39,24],[20,528,717,51,27],[47,576,717,42,24],[315,45,735,24,21],[316,72,735,36,12],[73,108,732,42,21],[135,156,729,48,21],[20,204,732,54,21],[317,261,726,60,30],[95,327,738,33,12],[229,360,732,42,21],[40,405,738,21,21],[318,438,738,57,18],[108,498,738,21,18],[65,519,741,36,15],[319,558,738,45,24],[92,60,744,48,21],[23,114,750,54,21],[117,174,750,45,18],[131,219,750,66,24],[320,291,747,45,27],[40,336,756,21,21],[34,363,753,39,21],[12,411,747,42,27],[34,456,753,45,21],[321,51,759,72,30],[20,126,768,57,33],[322,183,765,54,24],[202,240,771,54,21],[51,297,771,63,21],[21,366,771,51,21],[323,420,771,42,24],[140,465,780,39,12],[324,507,768,66,24],[325,579,771,39,18],[326,54,786,54,15],[312,108,786,39,27],[327,150,792,66,18],[23,222,789,51,18],[22,279,792,51,15],[328,330,789,42,18],[12,381,789,42,24],[20,429,792,54,15],[73,483,789,51,18],[329,540,786,57,18],[42,600,789,18,12],[12,54,798,42,18],[22,102,810,51,12],[330,165,807,69,18],[331,237,804,84,18],[21,327,807,48,24],[140,384,810,42,18],[332,426,804,36,24],[257,462,804,57,18],[333,528,801,54,21],[334,585,798,39,24],[335,48,813,66,27],[7,114,819,39,21],[336,159,822,75,15],[210,237,828,30,12],[337,267,819,36,21],[338,309,825,12,18],[65,324,828,33,15],[339,360,825,39,18],[159,405,825,33,15],[40,441,828,21,21],[20,471,822,54,21],[340,531,819,45,21],[341,582,819,39,21],[342,54,837,39,15],[40,93,840,18,18],[23,117,834,51,27],[329,171,837,60,21],[343,234,837,39,21],[233,282,840,60,24],[344,351,840,48,27],[180,399,843,39,15],[21,441,840,54,18],[187,501,837,36,18],[65,543,840,33,12],[345,579,837,39,18],[346,45,852,48,24],[65,102,858,33,12],[347,141,855,54,30],[348,201,855,51,21],[278,255,855,36,18],[349,297,861,51,15],[350,357,864,42,18],[7,399,858,36,27],[329,441,855,63,30],[16,513,852,54,30],[46,567,855,39,15],[351,48,873,45,18],[352,96,873,78,21],[342,180,876,36,21],[340,219,873,45,27],[45,267,873,48,21],[353,321,873,39,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f111v.js <==
[[["koshey",2,2,["f1r","f111v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chckheal",1,1,["f111v"]],["opcheodair",1,1,["f111v"]],["alkain",7,6,["f114v","f113v","f95v2"]],["sheokain",1,1,["f111v"]],["cheok",2,2,["f111v","f89r2"]],["okeal",12,10,["f111r","f70v1","f108v"]],["shedy",427,73,["f46r","f65v","f46v"]],["ralchy",1,1,["f111v"]],["sheekeey",2,2,["f111v","f79r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["keedy",53,32,["f46r","f76r","f80r"]],["qokair",17,11,["f113v","f94r","f80r"]],["shecthy",20,12,["f111r","f75r","f66r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okechedy",4,3,["f111r","f112r","f111v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qokedam",2,2,["f57r","f111v"]],["chy",155,101,["f1r","f46r","f67r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["chedy",501,86,["f46r","f65v","f46v"]],["shedal",11,8,["f111r","f76r","f31v"]],["otedy",155,55,["f46r","f46v","f80r"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chcthar",1,1,["f111v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["qotain",64,31,["f76r","f80r","f80v"]],["otaim",2,2,["f111v","f65r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["chokedair",1,1,["f111v"]],["air",74,49,["f67r2","f67r1","f65v"]],["alolshedy",1,1,["f111v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qokedar",8,8,["f112v","f108v","f76r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["okedy",118,53,["f46v","f80r","f31r"]],["lkam",7,7,["f111r","f108v","f86v3"]],["qokeed",15,14,["f76r","f81v","f83v"]],["o",82,56,["f1r","f67r1","f89r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qotedal",3,3,["f66r","f114v","f111v"]],["lol",44,29,["f48v","f76r","f80r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["cheal",30,15,["f111r","f76r","f103r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["chol",397,151,["f1r","f45r","f46r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["oteed",8,7,["f111r","f48v","f86v4"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["m",11,10,["f46r","f45r","f48v"]],["qokeechey",1,1,["f111v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["oteaiin",2,2,["f103v","f111v"]],["fcheeol",1,1,["f111v"]],["kain",48,30,["f76r","f80r","f15v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["l",58,32,["f45r","f67r1","f65v"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chedain",19,13,["f111r","f73r","f76r"]],["sho",130,79,["f1r","f15r","f45v"]],["otchey",31,27,["f106r","f78v","f84r"]],["kechy",4,4,["f32v","f104v","f111v"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["okain",144,52,["f67r2","f1r","f80r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["qokain",279,46,["f48v","f76r","f80r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["lshey",18,13,["f111r","f75r","f76r"]],["okear",7,7,["f70v2","f15r","f108v"]],["lkedy",29,18,["f111r","f76r","f82v"]],["cheolkeey",1,1,["f111v"]],["lkey",7,7,["f111r","f86v6","f76r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["shed",18,16,["f111r","f43r","f48v"]],["qoksheo",1,1,["f111v"]],["lor",43,31,["f89v2","f76r","f80r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["shey",283,99,["f46r","f1r","f45r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["ylcheey",1,1,["f111v"]],["shear",21,16,["f1r","f46r","f111r"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["otain",96,43,["f43r","f76r","f80r"]],["chedkain",1,1,["f111v"]],["shedaitain",1,1,["f111v"]],["chalg",1,1,["f111v"]],["qear",1,1,["f111v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["lchal",6,5,["f111r","f113v","f35r"]],["sheeay",1,1,["f111v"]],["shckhey",12,12,["f1r","f80r","f71r"]],["kshar",4,4,["f101v2","f58r","f111v"]],["tar",43,35,["f46v","f80r","f82v"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["kedy",44,26,["f43r","f46v","f48r"]],["chetar",6,6,["f69r","f42r","f116r"]],["shal",15,12,["f111r","f75r","f70v2"]],["lchdal",2,2,["f55r","f111v"]],["tedy",42,31,["f46r","f48v","f43r"]],["amd",1,1,["f111v"]],["qocheol",1,1,["f111v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["qokeechy",6,6,["f111r","f68v2","f103r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["lkain",35,15,["f76r","f80r","f107r"]],["lal",7,7,["f70r2","f108v","f83v"]],["gm",1,1,["f111v"]],["rain",26,17,["f67r2","f81r","f76r"]],["sheo",47,39,["f1r","f80r","f106r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["chtal",6,5,["f112v","f108r","f95v1"]],["ls",10,10,["f68r3","f108v","f81v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["qotal",59,36,["f76r","f80r","f82v"]],["far",3,3,["f1r","f111v","f33r"]],["solkain",3,3,["f80r","f80v","f111v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chkal",13,11,["f111r","f70r1","f46r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["she",25,24,["f1r","f46r","f102r1"]],["tair",13,11,["f111r","f113v","f86v5"]],["qochdaiin",1,1,["f111v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["r",98,62,["f46r","f15r","f15v"]],["tain",16,12,["f86v6","f114v","f80r"]],["char",72,51,["f45r","f106r","f1v"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["qoky",147,72,["f45r","f15v","f80r"]],["shain",8,7,["f112v","f22r","f20v"]],["shar",34,29,["f45r","f1r","f3v"]],["qoteal",2,2,["f113v","f111v"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["qol",151,37,["f89v2","f76r","f55v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cheokain",4,4,["f113v","f79v","f85r1"]],["qo",29,20,["f45r","f65v","f76r"]],["alam",8,8,["f111r","f108r","f107r"]],["ychear",2,2,["f6v","f111v"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["chetain",5,5,["f112v","f116r","f80r"]],["chan",11,10,["f2r","f25r","f21r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chalkain",1,1,["f111v"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["lom",5,5,["f116r","f80r","f77r"]],["cheodain",8,8,["f115r","f51v","f111v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qokl",9,6,["f80r","f107r","f115r"]],["chctham",2,2,["f111v","f95r2"]],["alchedar",1,1,["f111v"]],["shykaiin",1,1,["f111v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["polanar",1,1,["f111v"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["kal",23,18,["f111r","f75r","f86v6"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["ltchs",1,1,["f111v"]],["alpchdar",1,1,["f111v"]],["tsheey",1,1,["f111v"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["ches",36,29,["f46r","f76r","f80v"]],["shy",104,70,["f89v2","f46r","f15r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["ldar",5,5,["f50v","f111v","f83r"]],["llo",1,1,["f111v"]],["qorchain",1,1,["f111v"]],["polkiin",1,1,["f111v"]],["cheopaiin",1,1,["f111v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["opcheedy",3,3,["f104v","f111v","f105r"]],["chcfhey",1,1,["f111v"]],["lldy",2,2,["f107r","f111v"]],["shokar",3,3,["f58r","f111v","f106v"]],["okeokain",1,1,["f111v"]],["sheekain",1,1,["f111v"]],["chechey",2,2,["f111v","f34v"]],["qetain",1,1,["f111v"]],["lky",17,12,["f112v","f108v","f116r"]],["pochey",1,1,["f111v"]],["oteain",1,1,["f111v"]],["chekain",7,5,["f112v","f76r","f107r"]],["lain",5,5,["f111r","f46r","f116r"]],["chal",48,27,["f1r","f76r","f58r"]],["llm",1,1,["f111v"]],["chkar",12,11,["f75r","f2r","f116r"]],["alkar",4,4,["f86v6","f113r","f58r"]],["lcheey",13,11,["f76r","f113v","f105v"]],["an",7,7,["f72v3","f2r","f86v5"]],["ysheal",1,1,["f111v"]],["qoair",4,4,["f105v","f6v","f111v"]],["okan",5,4,["f1r","f86v6","f103v"]],["sheainy",1,1,["f111v"]],["qokan",8,8,["f75r","f116r","f95v2"]],["aman",1,1,["f111v"]],["polar",2,2,["f112r","f111v"]],["teody",8,7,["f1r","f72v3","f116r"]],["talol",1,1,["f111v"]],["tarol",2,2,["f113v","f111v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qotar",63,37,["f43r","f80r","f48r"]],["sam",10,9,["f70r1","f68v3","f103r"]],["oain",11,10,["f112v","f116r","f103r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["lchey",45,31,["f76r","f80r","f82v"]],["lshekain",1,1,["f111v"]],["chkeey",13,12,["f111r","f7v","f100r"]],["lkeeed",1,1,["f111v"]],["y",151,87,["f67r2","f1r","f45r"]],["olr",6,5,["f116r","f105v","f111v"]],["olor",31,21,["f75r","f101v2","f43r"]],["polchey",2,2,["f81r","f111v"]],["lkarshar",1,1,["f111v"]],["shalkl",1,1,["f111v"]],["dy",271,137,["f45r","f46r","f67r2"]],["tor",23,21,["f102r2","f89v1","f47r"]],["lteedy",5,5,["f76v","f103v","f111v"]],["raldl",1,1,["f111v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["checkhey",10,9,["f111r","f96v","f99r"]],["qotl",2,2,["f80r","f111v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["dsheey",8,8,["f108v","f116r","f47v"]],["lchdy",18,14,["f111r","f106r","f78v"]],["ykeeey",6,6,["f79v","f50v","f67v1"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["chckhal",5,5,["f111r","f111v","f83r"]],["sheckhedy",4,4,["f81r","f77r","f78v"]],["lchsl",1,1,["f111v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["teeedy",4,4,["f114v","f112v","f111v"]],["checthy",28,18,["f111r","f75r","f76r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["lkeeo",4,4,["f113r","f107r","f111v"]],["qokeain",3,2,["f111r","f111v"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["teedy",13,11,["f111r","f94v","f108r"]],["lcheam",3,3,["f108v","f79v","f111v"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["sheeky",14,14,["f111r","f75r","f76r"]],["chokeal",1,1,["f111v"]],["sheekar",2,2,["f111v","f50r"]],["alo",3,3,["f72r1","f111v","f106v"]],["laiin",13,11,["f108r","f116r","f103r"]],["chotam",5,5,["f88v","f72r1","f58r"]],["teeodain",1,1,["f111v"]],["cheeal",2,2,["f111v","f51r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["or",366,130,["f45r","f1r","f67r2"]],["pol",24,16,["f86v6","f77r","f86v4"]],["sheal",19,16,["f111r","f80r","f77r"]],["pchedain",2,2,["f40v","f111v"]],["opchey",29,25,["f76r","f80r","f48r"]],["polshy",3,3,["f75r","f81v","f111v"]],["qopchais",1,1,["f111v"]],["alky",3,3,["f86v6","f111v","f107v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["rolkeey",1,1,["f111v"]],["lkeain",1,1,["f111v"]],["aly",29,25,["f46v","f82v","f104v"]],["sain",68,40,["f89v1","f76r","f106r"]],["olain",13,10,["f111r","f86v6","f76r"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["lchar",3,3,["f45r","f76r","f111v"]],["psalar",1,1,["f111v"]],["qekal",1,1,["f111v"]],["cheykaiin",1,1,["f111v"]],["skaiin",3,3,["f114v","f58r","f111v"]],["akchedy",1,1,["f111v"]],["opchdal",1,1,["f111v"]],["opchy",15,13,["f103r","f20v","f106r"]],["sory",5,5,["f68v2","f1r","f67v2"]],["chkain",12,12,["f113v","f25r","f80r"]],["shaiin",20,18,["f1r","f4v","f2r"]],["qoiiin",4,4,["f43r","f112r","f104v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["chees",33,28,["f106r","f41r","f88r"]],["loeees",2,2,["f111v","f2v"]],["okalaiin",2,2,["f72r2","f111v"]],["choty",37,28,["f1r","f15v","f13v"]]],[[0,54,3,51,33],[1,111,15,51,27],[2,168,9,57,24],[3,237,6,75,21],[4,312,3,54,24],[5,369,0,69,21],[6,441,0,45,18],[7,492,0,42,18],[8,531,0,42,21],[9,576,3,36,24],[10,54,30,57,27],[11,117,39,36,12],[12,159,30,36,24],[13,201,27,48,21],[14,252,27,51,21],[15,306,24,48,21],[16,363,21,60,24],[17,426,18,51,24],[18,480,18,60,21],[19,543,18,54,21],[20,597,27,21,15],[21,54,54,30,15],[22,87,54,42,18],[23,135,48,48,18],[24,186,48,48,21],[25,237,45,42,18],[22,282,45,39,21],[26,324,42,51,24],[21,378,42,36,15],[27,417,39,60,15],[28,477,36,42,18],[29,519,36,51,21],[30,570,36,36,18],[31,54,69,39,15],[32,96,75,30,15],[33,132,63,69,18],[34,201,66,24,15],[35,225,60,75,18],[36,303,60,51,18],[37,354,57,63,21],[38,420,54,57,21],[39,480,54,39,21],[22,525,54,36,18],[40,564,51,36,27],[41,51,81,51,21],[42,108,90,12,9],[43,123,84,30,15],[24,159,78,45,21],[17,207,75,54,27],[22,267,78,42,15],[26,315,75,45,21],[44,366,75,54,18],[15,426,72,51,21],[8,477,72,39,24],[45,522,69,57,21],[46,582,75,21,15],[47,60,99,36,18],[48,102,99,57,15],[38,159,96,48,21],[49,213,99,39,15],[26,258,90,48,18],[50,309,93,39,21],[51,357,99,33,12],[52,396,90,48,24],[53,450,90,42,15],[43,489,93,27,12],[54,522,87,18,18],[55,543,93,15,18],[12,558,87,39,21],[56,597,87,9,21],[57,51,114,69,18],[58,123,114,60,21],[59,192,114,57,18],[60,246,105,57,27],[61,303,111,33,18],[62,342,108,42,24],[63,384,114,12,15],[64,396,111,54,15],[65,456,105,39,24],[61,501,102,36,21],[66,543,105,48,18],[55,594,108,15,18],[67,54,132,24,18],[68,84,129,48,21],[11,138,138,39,12],[69,180,129,45,24],[70,234,129,60,21],[71,300,126,42,18],[72,348,129,21,18],[50,372,126,42,21],[73,420,123,54,21],[74,480,123,57,18],[75,543,120,51,18],[76,591,123,18,18],[77,51,150,48,18],[23,102,147,54,24],[78,162,150,51,18],[79,210,147,54,27],[80,270,141,72,24],[81,351,141,36,24],[62,393,141,39,18],[26,438,138,54,21],[82,495,135,45,21],[73,543,135,45,18],[76,591,138,21,18],[83,51,165,42,18],[84,96,168,33,18],[85,135,165,63,24],[86,204,171,36,15],[87,246,171,33,12],[46,279,165,30,21],[43,309,165,33,15],[88,348,162,33,21],[73,387,156,54,24],[89,447,156,42,18],[90,492,153,54,24],[91,555,150,42,18],[92,594,150,27,18],[93,54,186,57,15],[94,120,183,45,18],[43,165,189,33,15],[95,201,186,48,15],[96,258,180,48,21],[24,309,177,45,21],[73,360,177,57,24],[97,420,174,66,18],[98,495,165,84,27],[99,585,165,39,18],[100,54,198,42,21],[101,96,204,30,12],[88,132,201,33,18],[102,174,201,48,21],[58,222,198,63,18],[74,288,195,57,18],[67,354,195,27,15],[103,384,198,45,15],[104,432,192,39,21],[105,483,189,60,21],[106,549,186,45,24],[107,588,183,33,24],[108,57,216,57,15],[109,120,216,54,18],[110,174,219,48,21],[11,234,222,39,15],[111,276,210,30,24],[112,312,210,57,21],[109,375,210,51,21],[113,429,213,36,21],[114,465,216,54,15],[115,516,207,39,24],[107,555,210,33,18],[116,588,213,27,18],[117,54,234,60,15],[73,120,231,51,21],[89,177,237,45,15],[72,228,237,18,15],[101,252,237,24,12],[8,279,231,39,18],[118,327,231,60,21],[119,396,225,60,27],[120,468,228,51,18],[121,519,228,48,18],[122,567,234,27,15],[123,591,228,24,24],[124,54,246,36,18],[125,93,246,30,15],[63,123,252,12,15],[96,141,249,45,15],[58,189,249,57,21],[55,252,255,21,12],[61,279,246,33,21],[22,315,252,42,18],[65,363,246,39,24],[126,408,249,45,18],[73,453,243,57,24],[127,513,243,42,21],[96,558,246,36,15],[63,597,249,9,15],[128,603,243,18,21],[73,57,258,57,18],[129,117,264,42,18],[73,165,264,57,18],[130,228,264,51,21],[126,282,267,51,18],[131,342,264,39,18],[55,378,273,21,18],[132,399,264,54,18],[8,456,264,39,21],[96,501,261,48,18],[133,549,258,27,21],[43,576,264,30,15],[76,606,264,18,15],[134,60,273,63,21],[88,126,279,33,21],[109,171,279,51,21],[135,225,282,39,18],[73,267,282,60,21],[136,330,282,45,24],[110,381,279,54,21],[137,447,282,36,15],[54,486,279,18,18],[103,501,282,45,18],[138,546,276,24,18],[96,573,276,42,18],[139,60,291,45,18],[8,105,294,42,21],[140,150,300,78,15],[71,234,297,42,18],[135,279,300,36,18],[141,318,297,42,21],[88,369,300,33,24],[96,408,297,45,18],[4,456,294,57,21],[42,522,300,9,12],[63,531,300,12,21],[142,546,294,15,21],[72,564,297,18,18],[21,585,291,30,18],[58,60,306,60,21],[49,123,315,42,12],[143,168,312,39,18],[73,210,315,57,18],[88,273,315,36,21],[73,315,315,57,27],[144,375,315,39,21],[145,423,312,57,24],[146,480,312,39,21],[20,525,318,27,18],[58,558,309,51,27],[147,66,324,45,18],[1,114,324,48,21],[148,171,327,36,18],[149,210,330,54,21],[29,267,333,51,18],[22,324,339,45,12],[29,372,333,51,21],[91,426,333,45,24],[150,474,330,66,24],[29,543,333,54,24],[54,597,339,18,15],[151,66,342,33,15],[34,99,342,24,12],[101,123,342,24,12],[152,150,348,30,12],[153,180,345,30,15],[101,210,348,24,15],[154,234,354,36,12],[50,273,348,42,21],[121,315,348,39,18],[155,363,351,57,18],[125,426,351,30,18],[156,462,360,18,15],[73,483,351,54,18],[89,540,354,42,15],[157,582,354,33,15],[137,60,354,48,15],[158,111,357,51,15],[159,165,360,54,15],[160,225,363,54,15],[22,285,366,39,18],[73,327,363,54,21],[71,390,366,48,15],[55,441,372,18,15],[161,462,372,33,12],[162,501,366,39,24],[32,540,375,27,15],[163,570,366,39,21],[58,69,366,51,21],[164,120,369,51,18],[165,174,372,51,18],[166,225,375,66,21],[167,297,378,63,24],[168,366,384,42,12],[109,414,378,45,18],[73,465,381,51,24],[11,519,387,39,15],[31,558,384,36,15],[169,597,381,27,24],[170,72,384,63,15],[165,138,384,42,21],[96,186,387,45,18],[22,231,396,42,15],[121,273,393,48,21],[32,324,399,30,18],[171,360,393,48,27],[172,414,396,39,27],[22,453,402,39,24],[165,498,396,51,30],[173,549,399,60,24],[139,72,396,36,21],[174,111,402,63,18],[175,174,402,63,21],[176,240,408,36,18],[177,66,411,69,24],[178,138,417,54,18],[73,198,420,54,18],[32,255,426,33,21],[179,291,411,33,33],[12,324,414,48,36],[18,375,420,63,27],[180,444,429,54,30],[181,498,429,48,27],[182,546,423,60,33],[72,72,438,18,12],[135,93,432,33,18],[183,129,432,54,21],[184,189,435,51,21],[135,243,438,39,18],[96,288,441,48,18],[185,336,447,36,15],[186,375,444,27,27],[172,405,444,36,30],[32,450,456,30,18],[172,483,453,33,27],[187,516,456,42,18],[188,561,456,39,21],[189,594,462,24,18],[190,66,447,72,18],[71,147,450,45,18],[89,198,456,42,15],[121,243,453,45,18],[191,63,459,60,24],[192,126,465,72,24],[96,204,468,45,24],[8,255,474,42,24],[193,297,468,54,33],[194,360,471,60,30],[73,423,483,54,21],[195,480,483,54,27],[68,543,486,48,24],[196,591,489,27,21],[197,69,480,54,21],[198,123,486,69,21],[199,201,492,60,18],[73,261,495,54,18],[200,318,501,54,18],[26,375,498,51,18],[201,426,501,54,21],[96,489,507,42,18],[54,537,507,21,18],[121,555,507,39,18],[202,594,507,27,21],[203,63,498,54,27],[204,126,504,54,21],[205,183,507,54,18],[49,240,513,42,12],[206,285,510,36,15],[32,327,516,33,15],[73,363,513,60,21],[32,429,522,36,9],[121,462,513,54,24],[207,522,528,36,15],[92,558,525,30,15],[208,588,525,27,15],[107,66,519,39,21],[32,105,531,39,18],[143,144,525,39,18],[209,186,522,45,18],[210,234,522,54,21],[32,288,528,36,15],[152,324,525,33,15],[22,369,531,39,18],[71,414,528,48,21],[32,465,537,36,18],[211,498,534,45,18],[144,549,537,39,15],[212,585,537,18,12],[213,66,537,54,21],[214,123,543,42,18],[101,165,546,27,15],[215,198,540,45,21],[216,249,540,60,21],[217,315,537,54,24],[161,372,546,36,12],[218,411,546,45,18],[49,456,552,42,12],[144,498,549,36,15],[219,66,555,48,30],[131,117,558,42,24],[220,162,561,54,27],[73,219,558,57,27],[221,279,558,51,33],[222,336,558,54,27],[223,396,561,57,30],[224,456,567,54,24],[28,513,573,39,18],[127,558,567,42,21],[225,597,567,27,18],[226,69,582,33,15],[109,105,579,51,21],[227,159,585,48,21],[121,213,582,48,21],[228,264,588,42,18],[229,309,582,72,24],[132,384,588,51,24],[8,435,591,42,30],[230,483,588,45,24],[231,531,588,51,27],[121,582,582,33,21],[232,612,588,15,18],[147,69,594,51,21],[109,126,597,45,21],[32,177,609,33,15],[165,213,600,54,24],[54,267,603,21,21],[54,294,603,27,18],[101,318,606,27,18],[233,345,606,33,21],[54,375,609,24,15],[234,399,612,39,15],[235,63,609,57,33],[236,117,615,81,27],[71,201,621,51,21],[73,258,624,57,21],[237,318,624,57,24],[238,378,630,21,21],[239,399,627,36,21],[32,435,633,27,18],[12,468,618,42,27],[240,516,621,54,24],[241,573,624,42,21],[242,69,639,48,15],[243,126,642,45,12],[244,174,642,66,21],[96,246,642,51,18],[245,300,642,45,21],[89,348,648,45,15],[22,396,648,42,18],[26,444,642,54,24],[246,504,642,48,18],[50,555,642,39,21],[247,66,651,48,21],[1,123,654,51,18],[22,177,660,42,15],[227,228,660,54,21],[73,288,660,57,24],[22,348,669,42,21],[50,393,663,45,21],[88,447,663,36,18],[73,486,657,54,24],[22,543,660,39,18],[248,582,657,36,18],[249,69,666,45,24],[121,117,669,45,21],[110,171,672,54,21],[250,234,678,66,21],[251,306,681,63,21],[252,378,681,75,21],[26,456,678,54,18],[44,513,672,57,21],[253,573,672,39,18],[254,72,687,45,24],[126,120,690,54,15],[255,180,690,57,21],[50,237,696,48,21],[38,294,693,54,21],[39,357,693,48,21],[22,408,699,42,21],[26,453,693,54,24],[256,516,690,54,21],[132,573,687,42,21],[257,72,708,36,12],[258,111,702,45,24],[89,156,708,42,18],[259,201,711,69,21],[260,279,711,51,18],[261,333,717,45,12],[71,387,711,45,18],[22,435,714,42,18],[22,483,711,42,18],[262,525,708,48,18],[263,579,699,42,21],[264,72,723,42,18],[31,117,723,39,18],[265,162,726,48,24],[266,222,729,57,21],[267,282,729,60,21],[109,345,726,51,21],[96,399,723,42,21],[89,444,726,42,15],[268,489,729,27,15],[269,516,723,39,21],[270,561,714,48,24],[21,72,738,36,15],[271,108,738,66,21],[272,177,747,42,18],[273,228,747,48,15],[274,279,747,21,12],[275,66,750,36,27],[269,99,765,36,12],[71,141,756,48,24],[276,192,762,45,24],[277,237,759,69,24],[278,309,759,45,27],[279,354,750,57,39],[178,420,756,51,33],[223,477,753,51,30],[280,537,747,60,30],[281,594,747,33,30],[282,69,774,30,21],[32,102,783,33,12],[50,138,777,45,27],[283,186,780,63,21],[110,255,783,51,18],[102,312,783,51,24],[126,366,786,51,18],[284,423,786,54,18],[256,483,780,60,21],[29,546,774,57,27],[285,603,777,24,21],[286,66,792,42,15],[154,117,801,42,24],[26,162,798,60,21],[32,225,804,33,21],[143,258,798,42,18],[287,303,804,48,15],[288,357,801,57,27],[205,420,801,63,21],[130,492,795,57,27],[289,549,798,48,21],[290,66,804,51,30],[154,120,825,39,18],[291,165,816,45,24],[292,216,822,75,27],[143,297,816,45,24],[207,348,828,33,18],[55,384,831,18,18],[293,402,819,51,27],[294,459,822,63,30],[295,528,816,57,30],[296,585,819,36,33],[297,63,831,45,18],[154,114,840,39,18],[298,162,834,54,21],[207,225,846,36,15],[86,264,840,36,24],[135,300,840,39,21],[73,345,843,57,18],[71,408,843,42,15],[32,456,849,36,15],[73,498,846,57,21],[62,561,843,42,21],[299,69,846,48,21],[300,123,855,51,21],[71,189,852,45,24],[32,237,867,33,12],[301,276,858,60,21],[71,348,858,42,18],[302,396,858,42,18],[54,441,858,21,18],[72,468,864,21,18],[303,489,861,54,21],[96,546,861,45,18],[274,591,858,21,18],[286,63,861,42,21],[49,111,873,42,12],[110,156,867,51,30],[71,216,873,45,21],[304,270,873,72,30],[305,348,873,45,27],[110,399,876,45,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f112r.js <==
[[["folchey",1,1,["f112r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["ykair",8,7,["f55v","f52r","f112r"]],["xar",2,2,["f112r","f55r"]],["ally",1,1,["f112r"]],["oteedal",2,2,["f112r","f115v"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["oar",16,12,["f70r2","f112v","f94r"]],["qolkaiin",2,2,["f112r","f105v"]],["otail",1,1,["f112r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chol",397,151,["f1r","f45r","f46r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chedar",30,21,["f111r","f67r1","f73r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["oty",115,76,["f45r","f46v","f45v"]],["odys",1,1,["f112r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["otain",96,43,["f43r","f76r","f80r"]],["chedy",501,86,["f46r","f65v","f46v"]],["taim",1,1,["f112r"]],["oram",10,9,["f33v","f68r2","f108v"]],["otair",21,15,["f89v2","f86v3","f80r"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["otody",14,14,["f73v","f95v1","f16r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["am",88,55,["f67r2","f89v2","f89v1"]],["oain",11,10,["f112v","f116r","f103r"]],["oy",6,6,["f68v3","f112v","f17v"]],["chedal",24,18,["f103r","f105v","f104v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["taiin",42,31,["f48v","f5v","f106r"]],["qoteo",5,5,["f88v","f112v","f48r"]],["loeey",3,3,["f112r","f107r","f78v"]],["keey",45,38,["f1r","f67r1","f100r"]],["ram",14,14,["f75r","f80r","f9r"]],["sairor",1,1,["f112r"]],["eteedy",1,1,["f112r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["dody",7,7,["f38v","f52r","f112r"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ag",1,1,["f112r"]],["o",82,56,["f1r","f67r1","f89r2"]],["teedy",13,11,["f111r","f94v","f108r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qokary",1,1,["f112r"]],["al",260,82,["f89v2","f67r1","f55v"]],["qodain",11,6,["f95v1","f112r","f85r2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["tchedy",33,26,["f80r","f82v","f106r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qeol",1,1,["f112r"]],["otey",57,41,["f43r","f76r","f106r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chotyr",1,1,["f112r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qo",29,20,["f45r","f65v","f76r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qotain",64,31,["f76r","f80r","f80v"]],["ror",17,15,["f111r","f75r","f79v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["ches",36,29,["f46r","f76r","f80v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["dy",271,137,["f45r","f46r","f67r2"]],["soar",2,2,["f67r1","f112r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chey",344,118,["f46r","f1r","f46v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["poar",2,2,["f112r","f105v"]],["alchor",2,2,["f112r","f107r"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["otedy",155,55,["f46r","f46v","f80r"]],["okedy",118,53,["f46v","f80r","f31r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["opomdy",1,1,["f112r"]],["solol",1,1,["f112r"]],["shedy",427,73,["f46r","f65v","f46v"]],["shol",187,102,["f46r","f1r","f78v"]],["qokedain",4,4,["f114v","f108v","f112r"]],["amchd",1,1,["f112r"]],["qoeeean",1,1,["f112r"]],["she",25,24,["f1r","f46r","f102r1"]],["olkeear",2,1,["f112r"]],["qor",23,19,["f45r","f75r","f86v3"]],["cheo",65,42,["f89v2","f17v","f106r"]],["ral",17,16,["f76r","f80r","f81v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["teey",20,14,["f111r","f71v","f72v3"]],["key",14,13,["f111r","f68v3","f47v"]],["dalchd",1,1,["f112r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cham",20,17,["f45r","f42r","f46v"]],["polchdy",2,2,["f81r","f112r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["sheky",36,27,["f46r","f1r","f80r"]],["qeey",3,2,["f77r","f112r"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["cheol",173,88,["f89v2","f46r","f45r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["qol",151,37,["f89v2","f76r","f55v"]],["keol",20,18,["f68v2","f2r","f80r"]],["dal",253,114,["f67r2","f45r","f1r"]],["ody",46,37,["f43r","f65v","f48r"]],["solkeedy",5,4,["f112r","f83v","f83r"]],["raiin",75,38,["f100r","f76r","f106r"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["rair",6,5,["f66r","f108v","f112r"]],["sy",36,32,["f15r","f17v","f45v"]],["daichy",1,1,["f112r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qairal",1,1,["f112r"]],["qoain",7,7,["f111r","f17v","f116r"]],["qoiin",3,3,["f112v","f112r","f106r"]],["olcheedy",3,3,["f80r","f77r","f112r"]],["dairiy",1,1,["f112r"]],["qopol",6,6,["f89v1","f112r","f115r"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["octhdy",2,2,["f112r","f114r"]],["otychey",1,1,["f112r"]],["cheeteey",4,4,["f116r","f112r","f85r1"]],["qoteeey",4,4,["f103r","f112r","f56v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["lo",15,13,["f75r","f86v6","f103r"]],["tedain",4,4,["f111r","f94v","f48r"]],["ochor",6,6,["f3v","f49v","f112r"]],["okchd",6,6,["f108r","f55v","f112r"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["kedy",44,26,["f43r","f46v","f48r"]],["chor",220,113,["f1r","f45v","f89r1"]],["cheety",3,3,["f80r","f77r","f112r"]],["okey",64,42,["f67r2","f65v","f46v"]],["tockhy",3,3,["f96v","f112r","f87r"]],["chedam",6,6,["f108v","f112r","f113r"]],["pcholkeedy",1,1,["f112r"]],["okchoiiin",1,1,["f112r"]],["aky",1,1,["f112r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["kolfchdy",1,1,["f112r"]],["lky",17,12,["f112v","f108v","f116r"]],["shty",4,4,["f112r","f82v","f85r1"]],["ysheedy",6,6,["f108v","f76r","f86v5"]],["sheokeedy",1,1,["f112r"]],["qokain",279,46,["f48v","f76r","f80r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["sharam",2,2,["f112r","f58r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["olshedy",23,16,["f75r","f76r","f103r"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["sal",55,41,["f89v1","f67r1","f15r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["olor",31,21,["f75r","f101v2","f43r"]],["chealy",3,3,["f77r","f112r","f75v"]],["tar",43,35,["f46v","f80r","f82v"]],["cheokey",3,3,["f72v3","f112r","f106r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["cheom",10,8,["f111r","f99r","f31v"]],["poir",1,1,["f112r"]],["keolor",1,1,["f112r"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["karainy",1,1,["f112r"]],["s",244,125,["f1r","f46r","f67r2"]],["alkeear",1,1,["f112r"]],["alshedy",1,1,["f112r"]],["okeechy",1,1,["f112r"]],["qoiiin",4,4,["f43r","f112r","f104v"]],["ched",23,19,["f46v","f73v","f48r"]],["sarol",4,4,["f39v","f112r","f77v"]],["okcheey",7,6,["f112r","f107r","f104v"]],["cphedy",8,7,["f66r","f94v","f113v"]],["shckhhy",2,2,["f112r","f115v"]],["shdal",4,4,["f86v6","f103r","f112r"]],["pairar",2,2,["f112r","f107r"]],["lshdar",1,1,["f112r"]],["okechedy",4,3,["f111r","f112r","f111v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["qotedy",91,42,["f46r","f43r","f76r"]],["araiin",10,10,["f86v6","f114v","f108v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["opary",3,3,["f112v","f94r","f112r"]],["sain",68,40,["f89v1","f76r","f106r"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["qoky",147,72,["f45r","f15v","f80r"]],["okeal",12,10,["f111r","f70v1","f108v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["olchain",1,1,["f112r"]],["olam",6,6,["f81r","f116r","f113v"]],["pom",1,1,["f112r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["keedas",1,1,["f112r"]],["otear",4,4,["f72v1","f100r","f112r"]],["shkeor",1,1,["f112r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["qokeeiin",1,1,["f112r"]],["palkeedy",1,1,["f112r"]],["qopal",2,2,["f112r","f3r"]],["opal",9,8,["f89v1","f112v","f31v"]],["okaiiin",4,4,["f113v","f80r","f112r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["yteokar",1,1,["f112r"]],["ogom",1,1,["f112r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["keedy",53,32,["f46r","f76r","f80r"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["oto",10,9,["f72v1","f101v2","f69r"]],["aral",16,14,["f86v5","f80v","f105r"]],["yshesy",1,1,["f112r"]],["alain",4,4,["f70v2","f112v","f112r"]],["okchey",32,28,["f1r","f80r","f78v"]],["okchaiin",2,2,["f94v","f112r"]],["okeeos",6,6,["f100r","f31v","f69v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["ory",17,15,["f89v1","f101v2","f80r"]],["polar",2,2,["f112r","f111v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["y",151,87,["f67r2","f1r","f45r"]],["qotal",59,36,["f76r","f80r","f82v"]],["oteody",39,28,["f48v","f106v","f104r"]],["oraryteop",1,1,["f112r"]],["yteeo",3,3,["f86v3","f69v","f112r"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["qeedar",2,2,["f112r","f78r"]],["yteeey",3,3,["f114v","f112r","f104v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["oteeg",1,1,["f112r"]],["qokaekeeey",1,1,["f112r"]],["yk",5,5,["f31v","f112r","f34r"]],["okaeechey",1,1,["f112r"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["alair",1,1,["f112r"]],["arody",13,12,["f88v","f102r1","f86v6"]],["yar",2,2,["f81v","f112r"]],["shkar",2,2,["f112r","f106v"]],["oteeedy",3,3,["f116r","f112r","f79r"]],["okary",11,10,["f73r","f33v","f99r"]],["oin",5,5,["f111r","f77r","f112r"]],["yky",18,16,["f45r","f2r","f16v"]]],[[0,33,6,69,42],[1,114,18,57,27],[2,186,9,54,33],[3,261,18,39,18],[4,297,24,42,21],[5,348,6,66,39],[6,420,15,24,21],[7,447,18,33,15],[8,489,0,54,36],[9,39,42,51,21],[10,99,42,39,15],[11,141,39,78,21],[12,228,33,51,27],[13,285,42,18,18],[14,318,45,51,18],[15,378,42,36,15],[16,423,36,45,18],[6,48,60,21,18],[17,69,60,54,18],[18,129,66,45,15],[19,183,57,63,24],[19,252,57,60,24],[20,324,57,57,21],[21,384,54,33,24],[22,423,57,42,21],[23,42,78,66,24],[24,117,78,66,18],[25,189,78,54,18],[16,252,78,45,18],[26,303,81,45,18],[27,345,75,48,24],[28,399,75,45,24],[29,48,99,48,24],[30,93,99,54,24],[31,150,99,60,24],[32,213,99,42,24],[33,264,96,51,27],[16,324,96,48,18],[34,375,99,24,15],[35,399,96,42,15],[36,441,99,21,15],[37,48,126,57,18],[19,108,120,60,21],[38,174,120,45,21],[23,219,120,69,24],[39,294,114,72,24],[40,372,111,48,18],[28,420,108,51,24],[41,45,141,54,18],[39,102,138,72,24],[42,180,138,51,27],[43,234,141,51,15],[44,288,135,42,21],[1,330,135,57,24],[19,393,126,57,27],[45,447,129,39,24],[46,42,162,69,15],[47,114,159,63,24],[15,180,165,42,18],[48,234,156,84,30],[49,321,159,42,18],[50,366,150,66,21],[51,435,150,42,15],[52,474,147,30,18],[9,33,183,57,15],[13,96,186,21,18],[38,126,180,48,27],[1,183,180,60,24],[53,255,186,12,12],[26,270,183,45,18],[54,312,174,51,21],[55,366,168,60,27],[56,429,165,63,30],[51,51,198,39,18],[57,96,204,24,18],[26,126,204,48,15],[58,177,201,66,21],[59,246,198,36,18],[60,45,213,60,33],[61,111,216,57,24],[62,177,222,42,24],[1,219,213,57,24],[63,285,204,36,30],[1,324,207,54,27],[64,384,201,54,27],[65,447,198,60,24],[66,48,243,54,18],[67,105,243,24,21],[68,132,237,66,24],[69,204,240,39,18],[1,246,231,54,21],[70,303,231,57,18],[19,369,225,57,18],[40,432,219,45,21],[71,480,222,33,18],[72,42,258,42,18],[7,81,261,33,18],[69,123,261,39,24],[73,165,258,39,15],[1,204,255,57,21],[38,264,246,42,24],[20,315,246,54,21],[74,372,240,60,24],[40,441,237,51,30],[75,492,240,21,21],[76,36,276,54,18],[77,87,279,27,15],[57,114,282,21,15],[78,141,282,33,15],[20,180,270,60,21],[79,249,267,60,21],[1,309,261,54,24],[80,45,291,48,24],[81,90,294,63,27],[82,159,291,60,27],[83,225,285,48,30],[23,273,285,60,27],[84,345,276,48,30],[85,387,267,60,30],[86,456,267,63,30],[87,39,318,63,21],[88,108,318,54,18],[89,162,315,39,21],[1,204,312,54,24],[50,264,309,54,24],[90,324,303,75,24],[25,405,294,48,21],[6,456,294,24,15],[91,480,285,57,27],[92,45,333,66,21],[93,117,333,27,15],[94,150,333,66,18],[18,216,336,42,15],[95,261,330,33,21],[96,297,330,33,12],[97,333,327,30,21],[18,366,324,36,21],[98,408,312,48,33],[99,456,306,39,27],[34,498,312,27,18],[9,42,351,51,15],[57,99,354,21,18],[100,123,348,30,27],[78,162,357,36,15],[101,204,351,51,18],[7,258,348,33,15],[102,294,342,39,27],[103,339,342,45,21],[26,387,342,45,18],[104,438,336,39,15],[105,45,366,69,30],[13,123,375,24,18],[106,153,369,54,30],[9,207,372,45,18],[107,258,369,45,24],[108,303,372,39,15],[98,342,360,45,21],[1,390,357,51,24],[109,447,354,42,27],[34,489,357,24,21],[110,48,393,54,18],[6,105,390,30,18],[7,138,396,33,12],[111,177,393,42,21],[112,225,387,48,24],[113,276,393,30,15],[114,309,384,39,18],[33,351,378,48,24],[115,405,378,30,18],[7,435,378,33,15],[116,474,375,30,15],[117,39,408,93,21],[118,141,408,45,18],[119,195,408,60,21],[79,261,405,57,21],[120,324,399,66,21],[108,393,399,33,21],[121,429,390,39,21],[13,474,390,24,15],[122,498,384,21,21],[123,54,426,60,18],[124,117,429,54,18],[125,174,426,63,18],[126,54,441,45,18],[127,105,444,45,24],[128,159,441,63,18],[129,231,435,54,24],[54,285,423,51,24],[130,342,417,48,27],[69,393,423,36,21],[131,438,408,51,27],[132,492,402,51,24],[133,543,396,66,27],[134,60,456,63,18],[135,129,456,60,24],[136,198,456,39,24],[79,249,453,57,21],[100,306,444,27,27],[137,339,441,54,24],[64,399,435,69,27],[83,477,423,48,27],[83,531,420,48,21],[138,582,423,18,12],[139,54,471,60,21],[88,120,477,42,27],[140,171,477,48,18],[141,228,468,48,24],[142,285,468,45,24],[143,336,462,33,24],[144,375,459,36,21],[7,417,459,27,15],[145,453,447,51,24],[74,513,441,45,24],[146,564,435,39,24],[147,57,489,69,24],[26,132,498,42,21],[148,180,492,60,18],[149,51,507,105,27],[150,171,507,81,21],[151,258,498,36,27],[152,297,489,69,30],[153,378,477,78,36],[152,462,477,63,27],[154,528,471,39,30],[155,573,468,39,30],[156,60,534,66,18],[157,135,528,81,27],[23,225,522,66,24],[158,300,516,54,30],[19,363,510,60,27],[159,426,504,54,27],[160,489,498,60,27],[161,558,501,66,21],[162,33,549,63,24],[7,96,555,33,15],[163,144,552,63,18],[164,216,543,60,24],[165,282,546,36,24],[166,324,543,54,21],[40,390,534,48,24],[1,438,528,54,27],[167,504,522,42,24],[57,546,528,18,15],[168,570,525,57,15],[169,60,570,36,21],[77,99,567,21,24],[170,126,567,69,21],[171,201,564,60,24],[15,267,567,33,15],[13,306,570,21,18],[26,330,567,45,15],[64,381,555,60,27],[172,450,552,45,18],[173,57,588,39,21],[57,93,597,21,18],[174,117,585,57,24],[166,186,585,51,21],[25,249,579,57,24],[40,315,579,51,24],[124,375,579,54,21],[175,438,567,54,24],[131,492,552,51,30],[176,552,543,75,30],[72,51,612,39,18],[77,96,606,24,21],[57,120,612,24,15],[77,153,606,24,18],[177,189,603,18,18],[178,219,597,69,24],[179,300,600,69,21],[180,378,594,66,21],[181,444,585,45,24],[40,495,576,51,24],[182,549,573,36,18],[57,585,576,24,12],[34,609,573,24,21],[183,48,630,63,18],[184,120,624,60,24],[185,189,615,51,27],[186,249,612,60,30],[175,321,618,48,21],[26,372,618,42,21],[187,423,609,51,21],[188,54,645,63,24],[189,117,645,66,27],[190,192,639,69,24],[191,267,639,54,21],[192,321,639,42,24],[193,372,636,60,21],[194,438,630,54,21],[195,498,618,69,24],[196,570,609,51,30],[197,54,663,45,21],[14,108,669,51,18],[198,162,660,66,27],[199,234,657,48,30],[200,294,657,42,24],[26,342,657,42,24],[38,396,654,42,24],[83,450,645,51,24],[77,510,645,21,18],[77,534,639,24,21],[79,564,636,51,21],[197,54,687,45,15],[13,108,690,21,15],[201,135,684,60,18],[202,207,684,63,18],[38,279,678,42,18],[203,327,678,42,15],[204,57,699,45,27],[166,102,702,51,21],[205,159,699,60,24],[84,231,696,51,27],[38,288,693,48,24],[79,345,690,51,21],[206,402,675,57,30],[207,465,675,48,27],[208,519,672,54,24],[199,579,663,39,36],[162,57,723,39,18],[209,96,726,30,15],[94,138,720,60,21],[171,210,714,57,27],[210,276,711,72,27],[19,357,705,54,27],[98,420,699,51,33],[102,480,696,42,21],[84,522,696,45,18],[211,57,738,81,30],[212,144,741,51,30],[83,204,741,45,24],[213,258,735,39,30],[7,300,747,33,12],[214,345,729,60,27],[215,411,729,51,21],[216,474,714,66,27],[217,543,708,45,24],[197,54,771,48,15],[102,111,765,39,27],[218,156,768,60,24],[219,228,762,42,21],[220,276,759,63,24],[221,345,750,51,27],[222,399,747,48,24],[223,456,741,45,24],[224,510,732,27,24],[225,543,732,42,21],[226,63,783,57,21],[227,129,792,48,18],[18,183,792,45,18],[228,237,780,57,27],[55,300,777,63,24],[229,375,771,72,21],[230,459,762,63,30],[231,528,753,48,27],[232,579,750,30,24],[233,60,801,57,30],[88,126,813,42,30],[234,177,807,66,24],[235,252,813,12,18],[79,267,804,54,24],[236,330,792,54,33],[103,390,795,48,21],[237,453,789,60,24],[238,522,771,96,33],[239,60,828,45,27],[118,108,831,42,24],[219,159,831,42,24],[240,213,828,42,24],[7,267,828,36,21],[241,315,825,69,21],[242,390,816,63,33],[243,462,813,54,24],[244,522,807,45,21],[245,573,798,54,24],[162,48,852,51,18],[209,99,855,27,15],[246,138,852,90,21],[247,234,849,27,27],[248,264,846,69,24],[249,351,843,63,27],[250,423,843,48,21],[184,483,834,54,24],[77,543,831,24,18],[251,567,825,51,24],[252,57,870,36,27],[7,93,873,33,15],[33,141,873,48,27],[99,186,870,39,27],[253,234,870,51,21],[254,291,867,54,30],[1,345,867,51,30],[38,405,861,45,27],[255,459,861,48,24],[256,513,861,30,15],[257,543,852,30,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f112v.js <==
[[["keeoal",1,1,["f112v"]],["chool",2,2,["f89v2","f112v"]],["opal",9,8,["f89v1","f112v","f31v"]],["otalair",1,1,["f112v"]],["y",151,87,["f67r2","f1r","f45r"]],["fcheol",1,1,["f112v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qor",23,19,["f45r","f75r","f86v3"]],["eees",9,9,["f111r","f112v","f108v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["oar",16,12,["f70r2","f112v","f94r"]],["osal",4,4,["f102r2","f112v","f58r"]],["okeeshy",2,2,["f112v","f103v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["okain",144,52,["f67r2","f1r","f80r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["oty",115,76,["f45r","f46v","f45v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["ar",352,108,["f67r2","f46r","f1r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["or",366,130,["f45r","f1r","f67r2"]],["aiiin",41,26,["f80r","f78v","f106v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lkeeody",6,6,["f111r","f41v","f112v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qotam",12,10,["f89v1","f69r","f112v"]],["shody",55,38,["f1r","f43r","f48v"]],["qo",29,20,["f45r","f65v","f76r"]],["oeeeody",1,1,["f112v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qoky",147,72,["f45r","f15v","f80r"]],["sain",68,40,["f89v1","f76r","f106r"]],["okey",64,42,["f67r2","f65v","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["okedy",118,53,["f46v","f80r","f31r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["cheeoldy",1,1,["f112v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["cheaikhy",1,1,["f112v"]],["pcheokeey",1,1,["f112v"]],["oeeeky",1,1,["f112v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["oeesaiin",1,1,["f112v"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["opchdar",1,1,["f112v"]],["opary",3,3,["f112v","f94r","f112r"]],["ocheor",1,1,["f112v"]],["okor",34,32,["f89v2","f15r","f3v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["kedy",44,26,["f43r","f46v","f48r"]],["chekaiiin",1,1,["f112v"]],["soaiin",4,4,["f111r","f112v","f20v"]],["iiin",1,1,["f112v"]],["cheekain",3,3,["f111r","f112v","f104v"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["dain",211,100,["f45r","f1r","f67r2"]],["oror",5,5,["f112v","f113v","f106r"]],["tchor",19,17,["f3v","f52v","f16r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["odeedy",2,2,["f43r","f112v"]],["oteeey",8,6,["f111r","f114v","f112v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["lody",3,3,["f112v","f8r","f106v"]],["chcfhy",2,2,["f112v","f115r"]],["ochos",1,1,["f112v"]],["olky",22,15,["f75r","f86v6","f43r"]],["al",260,82,["f89v2","f67r1","f55v"]],["olkeedain",1,1,["f112v"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["qochaiin",1,1,["f112v"]],["qoty",87,55,["f46v","f80r","f106r"]],["dcheoty",1,1,["f112v"]],["oy",6,6,["f68v3","f112v","f17v"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["chedy",501,86,["f46r","f65v","f46v"]],["chedal",24,18,["f103r","f105v","f104v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["otam",47,38,["f48v","f43r","f55v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ykeedain",2,1,["f112v"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["alain",4,4,["f70v2","f112v","f112r"]],["pchodain",3,2,["f112v","f115v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qokain",279,46,["f48v","f76r","f80r"]],["qokedar",8,8,["f112v","f108v","f76r"]],["chdaly",3,3,["f112v","f103r","f34r"]],["cheeir",1,1,["f112v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["chykeedy",1,1,["f112v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["otaldal",2,2,["f112v","f69v"]],["chey",344,118,["f46r","f1r","f46v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["sarain",3,3,["f112v","f103r","f104v"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["qoteo",5,5,["f88v","f112v","f48r"]],["chalor",1,1,["f112v"]],["pchoraiin",1,1,["f112v"]],["alchedy",4,3,["f114v","f112v","f76v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chocthedy",1,1,["f112v"]],["sairal",1,1,["f112v"]],["chekain",7,5,["f112v","f76r","f107r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["chol",397,151,["f1r","f45r","f46r"]],["keedy",53,32,["f46r","f76r","f80r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["kain",48,30,["f76r","f80r","f15v"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["chetain",5,5,["f112v","f116r","f80r"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["keeor",8,7,["f111r","f75r","f99r"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["chedain",19,13,["f111r","f73r","f76r"]],["cheedaiin",4,3,["f112v","f86v3","f107r"]],["qotain",64,31,["f76r","f80r","f80v"]],["eeedeed",1,1,["f112v"]],["ckhedy",4,4,["f112v","f85r2","f84r"]],["pchdaiin",3,3,["f112v","f85r1","f39r"]],["lkeeedy",4,4,["f111r","f112v","f108v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["lor",43,31,["f89v2","f76r","f80r"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["ychedal",2,2,["f112v","f115v"]],["checkhey",10,9,["f111r","f96v","f99r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["cheeol",9,9,["f88v","f112v","f17v"]],["qoteosam",1,1,["f112v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["teeedy",4,4,["f114v","f112v","f111v"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["qokeear",2,2,["f112v","f103r"]],["okedal",7,7,["f111r","f73r","f112v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["shey",283,99,["f46r","f1r","f45r"]],["keedal",3,3,["f48v","f112v","f108r"]],["keeeody",1,1,["f112v"]],["qoiin",3,3,["f112v","f112r","f106r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["qokaim",2,2,["f112v","f40v"]],["qoeekain",1,1,["f112v"]],["alor",7,5,["f73r","f112v","f86v3"]],["chedol",6,6,["f114v","f112v","f83v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["polor",2,2,["f112v","f115v"]],["okeedey",1,1,["f112v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sheedar",1,1,["f112v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["dalkedy",2,2,["f112v","f108r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["tar",43,35,["f46v","f80r","f82v"]],["okeear",4,3,["f70r2","f112v","f107r"]],["oteody",39,28,["f48v","f106v","f104r"]],["arar",7,7,["f112v","f31v","f86v4"]],["tchedor",3,3,["f112v","f55r","f115v"]],["shee",13,9,["f46r","f70r2","f101v2"]],["otedar",11,9,["f111r","f72v3","f112v"]],["checphey",2,2,["f112v","f85r1"]],["qopcheey",4,3,["f112v","f86v5","f104v"]],["kar",52,39,["f46r","f45r","f43r"]],["opcheeo",1,1,["f112v"]],["raify",1,1,["f112v"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["cheekey",6,6,["f68v3","f112v","f79v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["checkhol",2,2,["f112v","f113v"]],["chdam",10,8,["f46r","f112v","f76r"]],["pched",1,1,["f112v"]],["shedain",11,8,["f111r","f114v","f112v"]],["tchede",1,1,["f112v"]],["lky",17,12,["f112v","f108v","f116r"]],["shedaiiin",1,1,["f112v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["cheky",65,50,["f55v","f80r","f31r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["raram",3,3,["f112v","f108v","f115v"]],["teedal",2,2,["f94v","f112v"]],["qokedaiin",3,3,["f112v","f104v","f114r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["sa",4,4,["f1r","f112v","f45v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["okchey",32,28,["f1r","f80r","f78v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["lkain",35,15,["f76r","f80r","f107r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["teodarody",1,1,["f112v"]],["opcheed",1,1,["f112v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["chcthd",1,1,["f112v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["cheolchal",1,1,["f112v"]],["shchy",5,5,["f68v3","f68r2","f112v"]],["cheolor",2,2,["f112v","f72r1"]],["oain",11,10,["f112v","f116r","f103r"]],["poly",2,2,["f112v","f103v"]],["keedain",2,2,["f112v","f108v"]],["she",25,24,["f1r","f46r","f102r1"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["chotshe",1,1,["f112v"]],["otechy",4,4,["f114v","f112v","f101r1"]],["otaray",1,1,["f112v"]],["shain",8,7,["f112v","f22r","f20v"]],["ooeeor",1,1,["f112v"]],["oeeal",2,2,["f112v","f104r"]],["olkeol",7,6,["f66r","f112v","f103r"]],["chl",26,20,["f111r","f15r","f79v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chtal",6,5,["f112v","f108r","f95v1"]],["opchy",15,13,["f103r","f20v","f106r"]],["famom",1,1,["f112v"]],["qokchal",1,1,["f112v"]],["qaiin",2,2,["f112v","f108r"]],["otol",86,69,["f89v2","f1r","f55v"]],["teol",15,14,["f101v2","f48r","f80r"]],["opalchdy",1,1,["f112v"]],["alpchdy",1,1,["f112v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["tchedy",33,26,["f80r","f82v","f106r"]],["oteol",42,38,["f1r","f100r","f43r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["alaiin",4,4,["f39v","f112v","f31v"]],["char",72,51,["f45r","f106r","f1v"]],["kamdam",1,1,["f112v"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["charam",4,4,["f112v","f108r","f72r1"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["eotar",1,1,["f112v"]],["aim",7,7,["f111r","f86v6","f70r2"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["ary",26,22,["f67r1","f48v","f86v3"]]],[[0,192,6,48,27],[1,243,15,42,15],[2,285,3,39,30],[3,333,3,66,27],[4,399,21,9,12],[5,408,0,57,36],[6,474,12,42,24],[7,519,15,30,21],[8,549,15,27,18],[9,576,21,18,18],[10,189,30,27,18],[11,225,30,36,15],[12,267,27,54,27],[13,324,30,54,24],[14,384,30,42,21],[15,432,33,48,21],[16,486,33,39,21],[17,534,33,24,21],[18,564,36,39,15],[19,186,45,57,24],[20,246,51,18,15],[21,270,51,42,27],[22,327,51,24,18],[20,357,54,18,18],[23,381,57,36,15],[24,423,51,39,24],[25,465,54,57,21],[26,528,51,45,27],[27,576,48,36,24],[28,192,66,45,24],[29,240,72,21,21],[30,267,69,57,15],[6,333,69,39,27],[31,381,69,57,21],[24,444,72,42,21],[31,492,72,57,18],[32,552,69,36,27],[9,591,69,15,24],[33,180,87,45,12],[23,228,84,42,18],[34,282,81,33,30],[35,321,90,39,15],[36,363,87,36,27],[37,402,93,45,18],[38,456,90,42,30],[39,504,87,45,18],[40,555,90,54,21],[41,186,99,45,18],[42,237,108,18,15],[43,261,108,42,15],[44,309,105,54,24],[45,369,108,66,24],[46,183,114,69,27],[47,267,120,45,24],[48,315,126,57,21],[49,384,129,60,18],[50,453,126,45,24],[51,507,126,54,24],[52,564,126,36,30],[53,183,138,48,18],[54,237,138,39,21],[23,276,147,36,15],[55,321,144,48,21],[56,381,144,36,21],[57,420,147,39,21],[36,468,147,36,24],[58,507,150,33,27],[59,543,150,66,21],[60,171,156,57,15],[20,231,159,21,15],[61,252,162,30,12],[39,291,153,57,24],[55,354,159,51,24],[62,408,165,72,21],[63,486,165,60,30],[64,549,168,54,33],[65,183,171,33,18],[21,219,171,39,30],[63,267,171,66,24],[66,336,183,39,15],[67,138,183,48,24],[68,189,198,36,12],[69,228,198,51,15],[70,285,192,48,27],[71,336,198,42,24],[72,378,204,42,27],[73,429,195,48,36],[74,486,210,45,15],[68,537,213,27,12],[75,570,207,30,24],[35,141,210,36,15],[76,183,213,21,15],[77,213,210,72,21],[6,291,216,42,27],[78,342,219,48,24],[31,396,222,57,27],[79,459,234,60,18],[6,528,228,39,21],[80,567,228,33,24],[81,138,222,63,27],[82,213,237,21,18],[83,246,228,54,24],[84,309,243,42,18],[35,360,246,36,15],[85,408,246,48,21],[84,462,252,36,21],[86,504,246,57,24],[87,564,249,36,30],[33,126,246,51,15],[88,177,246,33,15],[9,213,252,27,12],[89,246,249,72,21],[31,327,255,57,21],[90,390,264,66,15],[91,465,267,48,21],[92,126,255,69,24],[93,204,261,48,24],[31,252,267,57,21],[94,321,273,60,18],[95,384,276,60,24],[21,447,279,39,18],[96,489,273,69,24],[68,558,285,27,12],[9,585,285,18,21],[41,129,282,42,12],[24,171,279,45,24],[21,219,282,39,27],[48,264,285,63,24],[71,333,288,45,27],[84,393,297,39,21],[13,438,294,54,27],[13,495,294,54,21],[97,555,300,45,18],[35,132,294,36,18],[98,171,300,48,18],[99,222,309,48,18],[100,276,306,72,21],[101,357,312,60,15],[99,420,318,48,15],[95,477,312,60,24],[102,546,315,54,24],[41,126,315,48,18],[22,174,318,21,15],[68,192,321,33,15],[103,228,330,36,18],[31,273,324,69,27],[104,348,327,57,27],[105,411,330,69,30],[27,486,333,51,27],[106,549,336,39,15],[9,591,336,18,24],[107,129,333,60,18],[88,192,339,27,15],[76,222,345,21,15],[108,249,348,48,24],[109,306,348,45,21],[22,354,351,24,15],[23,384,357,39,15],[42,420,363,21,12],[110,444,357,57,15],[111,120,348,75,24],[20,201,354,24,21],[112,225,369,57,21],[94,291,366,66,24],[113,360,369,57,21],[114,417,369,63,24],[115,483,369,75,30],[116,561,378,48,21],[41,120,372,39,15],[117,159,375,60,21],[118,225,387,36,18],[119,267,387,51,21],[120,330,393,36,15],[121,372,387,39,24],[86,420,390,57,30],[122,486,396,45,30],[123,537,396,48,33],[124,585,399,27,21],[125,108,393,60,15],[42,174,399,18,18],[118,204,402,39,15],[84,255,405,42,21],[13,306,402,54,27],[126,366,408,57,18],[127,102,411,54,18],[128,156,405,42,21],[129,207,414,57,21],[130,270,420,57,15],[42,333,429,18,18],[131,354,426,72,18],[26,435,423,51,30],[31,495,423,60,30],[132,558,429,48,27],[125,99,429,48,15],[22,153,429,21,18],[14,177,423,42,27],[83,228,432,60,24],[31,288,435,57,33],[133,354,444,51,18],[134,411,438,51,24],[131,468,447,66,15],[84,537,453,45,18],[135,102,444,66,24],[122,174,450,39,24],[55,219,450,54,24],[99,279,465,48,24],[104,330,459,57,21],[136,393,456,57,24],[137,459,468,42,18],[138,498,465,39,18],[139,537,468,36,30],[13,573,462,45,33],[140,99,468,57,18],[141,165,471,54,24],[142,225,471,54,30],[143,288,483,42,15],[31,339,477,60,21],[144,399,477,75,21],[145,480,480,33,18],[92,99,480,66,27],[68,165,492,33,18],[146,198,492,51,27],[147,252,501,39,12],[93,300,495,45,24],[148,351,495,60,21],[76,411,504,18,21],[149,438,495,51,24],[94,495,495,51,24],[150,552,495,48,24],[151,99,504,33,18],[152,135,504,48,27],[68,183,516,33,12],[118,222,519,42,15],[153,267,510,57,27],[154,327,519,45,21],[155,378,513,42,27],[104,420,516,54,24],[155,480,513,45,33],[147,525,522,39,24],[156,564,513,48,30],[21,99,516,36,21],[157,141,528,72,18],[42,219,534,21,12],[124,243,531,36,18],[158,288,534,39,21],[159,333,537,51,21],[160,387,537,51,15],[161,93,534,48,27],[26,141,540,48,27],[162,198,543,66,24],[163,276,549,30,27],[68,306,561,33,12],[164,345,555,60,21],[38,405,549,42,39],[165,453,543,66,36],[166,528,543,54,33],[167,588,543,30,30],[168,93,555,39,24],[68,129,567,33,15],[169,168,564,57,21],[170,228,564,54,21],[171,291,573,36,15],[172,93,573,60,27],[173,156,582,30,21],[121,189,582,39,27],[174,237,582,54,24],[175,300,585,57,24],[165,363,582,63,33],[176,438,579,66,33],[177,510,573,30,39],[178,540,579,48,33],[179,588,576,33,42],[22,93,594,21,18],[180,114,600,48,18],[93,168,600,51,24],[113,225,603,54,24],[31,285,606,60,21],[90,351,612,63,15],[44,417,609,57,21],[55,480,609,54,21],[181,534,612,54,24],[120,588,615,27,15],[41,81,615,54,18],[90,144,621,66,15],[142,216,624,60,18],[182,279,624,63,24],[31,351,624,63,24],[183,420,627,60,21],[184,483,624,66,27],[185,558,630,39,24],[186,84,630,45,24],[187,132,636,60,27],[86,195,639,66,27],[57,270,645,36,21],[84,309,651,39,21],[142,360,645,54,27],[188,84,651,60,27],[24,153,660,39,24],[189,192,663,30,27],[190,225,669,66,21],[191,300,675,36,21],[31,342,669,60,21],[192,411,666,42,27],[193,459,666,45,24],[150,513,666,48,24],[194,567,669,39,21],[195,81,675,57,24],[33,144,681,36,21],[20,186,687,24,18],[55,219,687,54,18],[122,279,687,45,27],[196,330,687,81,21],[20,414,690,18,18],[86,438,684,60,24],[120,507,690,33,21],[58,543,684,33,24],[197,573,687,39,24],[198,87,696,18,18],[20,111,699,21,18],[199,129,699,36,18],[200,171,702,54,18],[76,234,708,21,21],[84,261,711,39,18],[120,309,711,36,21],[55,354,705,48,18],[201,408,705,54,18],[202,462,705,48,21],[203,519,711,33,12],[65,555,705,33,18],[204,81,711,90,30],[205,177,717,54,27],[39,240,723,51,21],[206,294,729,51,15],[87,351,726,42,21],[207,402,723,51,27],[208,456,723,57,24],[132,516,720,54,24],[209,573,714,42,24],[4,84,738,15,18],[118,102,741,39,12],[210,150,744,54,18],[211,213,741,45,27],[212,264,747,75,21],[213,345,744,42,27],[35,399,747,42,18],[214,444,744,60,24],[14,510,741,45,21],[84,555,741,36,24],[35,591,735,30,18],[89,81,747,72,24],[141,162,759,66,24],[215,231,762,36,15],[120,267,765,30,15],[216,78,765,45,33],[217,132,771,57,24],[218,195,780,24,18],[219,222,777,42,27],[220,270,771,66,27],[221,345,768,54,30],[64,405,765,60,27],[222,474,765,60,21],[223,537,762,39,21],[113,579,756,42,21],[224,84,792,48,18],[225,135,801,39,15],[226,180,795,57,24],[42,243,801,21,15],[120,270,798,33,15],[227,306,798,30,15],[112,336,795,60,18],[228,405,789,54,27],[229,468,786,45,27],[177,513,783,33,24],[230,543,777,39,30],[231,579,774,42,33],[232,81,804,60,24],[71,147,810,48,21],[233,201,816,42,18],[234,264,810,39,24],[235,306,810,39,27],[56,357,810,36,30],[174,405,813,54,24],[236,468,810,69,33],[237,543,804,51,27],[238,78,825,48,18],[239,129,828,69,21],[57,210,831,39,21],[76,249,840,21,15],[240,273,831,48,21],[241,336,831,45,27],[242,387,834,48,27],[243,447,840,51,15],[244,501,837,39,15],[76,540,837,18,15],[245,561,828,57,27],[155,78,840,45,21],[138,120,846,39,18],[206,165,849,51,18],[192,219,852,45,24],[246,273,849,63,21],[247,342,858,63,18],[103,411,861,36,12],[124,450,852,33,24],[248,486,858,42,21],[39,534,849,42,21],[249,582,852,33,24],[250,84,858,54,24],[251,141,867,30,18],[10,177,867,36,15],[76,210,873,24,15],[158,243,873,42,18],[23,288,876,42,15],[252,336,873,60,21],[17,405,870,30,30],[253,438,876,27,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f113r.js <==
[[["pchesfchy",1,1,["f113r"]],["ypcheedy",1,1,["f113r"]],["fchdy",4,4,["f46r","f113r","f106r"]],["chetar",6,6,["f69r","f42r","f116r"]],["qopchedaiin",1,1,["f113r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oty",115,76,["f45r","f46v","f45v"]],["lkchy",1,1,["f113r"]],["chodain",9,9,["f4v","f1r","f86v3"]],["alar",6,6,["f73r","f72v1","f73v"]],["chedy",501,86,["f46r","f65v","f46v"]],["dar",319,139,["f46r","f45r","f1r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otchechy",1,1,["f113r"]],["okeorl",1,1,["f113r"]],["al",260,82,["f89v2","f67r1","f55v"]],["keeos",4,4,["f103r","f90v1","f113r"]],["ched",23,19,["f46v","f73v","f48r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["ykol",14,13,["f89v1","f44r","f81v"]],["air",74,49,["f67r2","f67r1","f65v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shchs",1,1,["f113r"]],["oal",3,3,["f17v","f86v5","f113r"]],["chs",19,17,["f101v2","f71r","f105v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["oteeosy",2,2,["f73r","f113r"]],["kcheeos",1,1,["f113r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["shoaiin",4,4,["f1r","f70r2","f113r"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["chckhody",1,1,["f113r"]],["qotaly",5,5,["f43r","f76r","f113r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["alog",1,1,["f113r"]],["ycheeckhy",1,1,["f113r"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["cheoar",5,3,["f55v","f113r","f106v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chekal",12,10,["f46r","f89v1","f81v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["shosaiin",5,5,["f20r","f30v","f113r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chdo",1,1,["f113r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["cheo",65,42,["f89v2","f17v","f106r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["otain",96,43,["f43r","f76r","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["ches",36,29,["f46r","f76r","f80v"]],["alchl",1,1,["f113r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["kchol",21,18,["f45r","f17v","f45v"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["l",58,32,["f45r","f67r1","f65v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["sokal",1,1,["f113r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["char",72,51,["f45r","f106r","f1v"]],["laiin",13,11,["f108r","f116r","f103r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["pchosos",1,1,["f113r"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["lkchey",8,4,["f113v","f113r","f77v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["shey",283,99,["f46r","f1r","f45r"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["rchsy",1,1,["f113r"]],["chykeor",1,1,["f113r"]],["dchos",3,3,["f113r","f57r","f93v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chky",18,16,["f46r","f67r2","f43r"]],["le",1,1,["f113r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["pcheody",7,6,["f41v","f99r","f113r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["kcheeor",2,2,["f113r","f106v"]],["ety",7,7,["f42r","f95v1","f113r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["sheodaiin",5,5,["f7v","f70r2","f66r"]],["qoteoor",1,1,["f113r"]],["otom",1,1,["f113r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["qoty",87,55,["f46v","f80r","f106r"]],["cholchey",2,2,["f113r","f79r"]],["okecheey",1,1,["f113r"]],["chokeol",5,5,["f108v","f113r","f72r1"]],["sheo",47,39,["f1r","f80r","f106r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["shoo",1,1,["f113r"]],["keeeol",2,2,["f90v1","f113r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["chor",220,113,["f1r","f45v","f89r1"]],["kal",23,18,["f111r","f75r","f86v6"]],["liiram",1,1,["f113r"]],["yshoain",1,1,["f113r"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["shol",187,102,["f46r","f1r","f78v"]],["lkeeoar",1,1,["f113r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["otam",47,38,["f48v","f43r","f55v"]],["chosaiin",4,4,["f113r","f101r1","f106v"]],["folchor",1,1,["f113r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["lkeches",1,1,["f113r"]],["lkeeol",4,4,["f111r","f113r","f107r"]],["lkcheol",1,1,["f113r"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["kotchy",1,1,["f113r"]],["lpchedy",6,5,["f86v4","f113r","f115r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["ro",10,9,["f1r","f113v","f90r2"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["lkcheo",3,3,["f114v","f113r","f115r"]],["lchol",4,4,["f80r","f21v","f113r"]],["oiiin",11,11,["f81v","f105v","f113r"]],["qoksheoy",1,1,["f113r"]],["qokcheody",3,3,["f113r","f51v","f89r2"]],["lcheo",4,4,["f89v2","f113r","f104v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["okchdar",3,3,["f113r","f115r","f114r"]],["chol",397,151,["f1r","f45r","f46r"]],["chr",9,8,["f111r","f32v","f72v3"]],["s",244,125,["f1r","f46r","f67r2"]],["chaiiin",1,1,["f113r"]],["pcheoor",1,1,["f113r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["chcfhor",1,1,["f113r"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["por",8,7,["f102r2","f79v","f113r"]],["chepchar",1,1,["f113r"]],["dor",73,54,["f1r","f45r","f89v1"]],["shar",34,29,["f45r","f1r","f3v"]],["qokchol",18,14,["f14r","f22v","f10r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["qoky",147,72,["f45r","f15v","f80r"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["alom",6,6,["f111r","f116r","f80r"]],["ycheod",2,2,["f113r","f114r"]],["cheoaiin",2,2,["f114v","f113r"]],["chal",48,27,["f1r","f76r","f58r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["lkeeo",4,4,["f113r","f107r","f111v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["qokcheey",2,2,["f113r","f56r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["yhal",1,1,["f113r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["rlaiin",1,1,["f113r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["kshoraiin",1,1,["f113r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["shoteol",1,1,["f113r"]],["lklcheol",1,1,["f113r"]],["chdain",9,9,["f42r","f116r","f113v"]],["cphoithy",1,1,["f113r"]],["ckhydy",1,1,["f113r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["shedair",1,1,["f113r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["shokchy",9,8,["f29r","f4v","f8r"]],["shaiiin",1,1,["f113r"]],["shckhey",12,12,["f1r","f80r","f71r"]],["lohor",1,1,["f113r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["tchoar",1,1,["f113r"]],["sheeodaiin",1,1,["f113r"]],["otchod",3,3,["f105v","f113r","f57r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qopam",1,1,["f113r"]],["ykeoeshy",1,1,["f113r"]],["kiin",1,1,["f113r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["lkchor",1,1,["f113r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chopchey",2,2,["f72v3","f113r"]],["araiin",10,10,["f86v6","f114v","f108v"]],["or",366,130,["f45r","f1r","f67r2"]],["sal",55,41,["f89v1","f67r1","f15r"]],["arody",13,12,["f88v","f102r1","f86v6"]],["pchodair",1,1,["f113r"]],["shotedy",1,1,["f113r"]],["qopchody",1,1,["f113r"]],["chfchol",1,1,["f113r"]],["kchdaiin",1,1,["f113r"]],["chpchshdy",1,1,["f113r"]],["rair",6,5,["f66r","f108v","f112r"]],["shedy",427,73,["f46r","f65v","f46v"]],["sairy",3,3,["f105v","f113r","f105r"]],["tol",48,36,["f67r2","f48v","f15r"]],["cheshy",1,1,["f113r"]],["lchod",1,1,["f113r"]],["lkeeody",6,6,["f111r","f41v","f112v"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["loaiin",1,1,["f113r"]],["tchol",13,12,["f45r","f47r","f86v3"]],["lsheol",2,2,["f80r","f113r"]],["shor",97,66,["f45r","f46r","f15r"]],["kcheey",5,3,["f113r","f56r","f56v"]],["yraiin",1,1,["f113r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["tcheody",6,6,["f86v3","f113r","f90v2"]],["tchey",22,19,["f1r","f46r","f86v3"]],["sheoky",6,6,["f108r","f77r","f113r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["os",29,28,["f67r2","f1r","f89v1"]],["akchy",1,1,["f113r"]],["cheeeo",1,1,["f113r"]],["rain",26,17,["f67r2","f81r","f76r"]],["otiiin",1,1,["f113r"]],["lcholkaiin",1,1,["f113r"]],["cheokedy",2,2,["f111r","f113r"]],["lodar",2,2,["f113r","f115r"]],["ysheeoaiin",1,1,["f113r"]],["alkeeol",1,1,["f113r"]],["chtchol",1,1,["f113r"]],["kcheody",5,5,["f66r","f113r","f115r"]],["taiin",42,31,["f48v","f5v","f106r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["folchear",1,1,["f113r"]],["oteol",42,38,["f1r","f100r","f43r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["lkshedy",4,4,["f113r","f106r","f107v"]],["sheeeky",2,2,["f43r","f113r"]],["qchar",1,1,["f113r"]],["tar",43,35,["f46v","f80r","f82v"]],["shkchedy",2,2,["f113r","f115r"]],["qokchd",6,5,["f40r","f11v","f113r"]],["opy",7,6,["f9v","f86v5","f44v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["ckhar",3,3,["f1r","f113r","f58v"]],["shal",15,12,["f111r","f75r","f70v2"]],["shckhy",60,30,["f65v","f76r","f80r"]],["okain",144,52,["f67r2","f1r","f80r"]],["okhar",1,1,["f113r"]],["chakain",1,1,["f113r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["shkaiin",4,4,["f111r","f15r","f3v"]],["chcthal",2,2,["f18r","f113r"]],["okshedy",3,3,["f81v","f113r","f66v"]],["cphoal",2,2,["f113r","f1v"]],["qotal",59,36,["f76r","f80r","f82v"]],["ykeeor",4,4,["f88v","f87v","f90v1"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["palshsar",1,1,["f113r"]],["lshdaiin",1,1,["f113r"]],["otshsaiin",1,1,["f113r"]],["shocfhy",2,2,["f86v3","f113r"]],["qopchear",1,1,["f113r"]],["shkair",2,2,["f33v","f113r"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["yshs",1,1,["f113r"]],["sheeo",8,8,["f108v","f105v","f113r"]],["lkeeos",1,1,["f113r"]],["qokeees",3,3,["f23r","f113r","f18v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["qosain",1,1,["f113r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["shedain",11,8,["f111r","f114v","f112v"]],["tshedy",8,7,["f94v","f113v","f113r"]],["shedar",7,7,["f95v1","f103r","f77r"]],["sheocphy",2,2,["f113r","f100v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["opchear",2,2,["f113r","f51r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["lfchedy",2,2,["f111r","f113r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["pcheockhy",1,1,["f113r"]],["qofsheeey",1,1,["f113r"]],["lkeody",4,3,["f113r","f107v","f104r"]],["kcheodaiin",2,2,["f32v","f113r"]],["sheed",6,6,["f108v","f116r","f103r"]],["qopoeey",1,1,["f113r"]],["pokeey",1,1,["f113r"]],["aly",29,25,["f46v","f82v","f104v"]],["tarar",2,2,["f113r","f85r1"]],["cheokeol",2,2,["f113r","f100v"]],["chcheey",1,1,["f113r"]],["cthes",3,3,["f1r","f113r","f51r"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["ctharad",1,1,["f113r"]],["shee",13,9,["f46r","f70r2","f101v2"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["taram",1,1,["f113r"]],["dsheo",2,2,["f113r","f115r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["lkeechey",1,1,["f113r"]],["qoees",1,1,["f113r"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["pcheodaiin",1,1,["f113r"]],["sholkeechy",1,1,["f113r"]],["alkar",4,4,["f86v6","f113r","f58r"]],["tcheor",3,3,["f15r","f113r","f58v"]],["pchor",12,12,["f45r","f9v","f21r"]],["aral",16,14,["f86v5","f80v","f105r"]],["ykcheor",3,3,["f45v","f113r","f22v"]],["cseeod",1,1,["f113r"]],["lchey",45,31,["f76r","f80r","f82v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["chedam",6,6,["f108v","f112r","f113r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["tchodairos",1,1,["f113r"]],["chey",344,118,["f46r","f1r","f46v"]],["opchey",29,25,["f76r","f80r","f48r"]],["chtaiir",1,1,["f113r"]],["qotor",29,24,["f15r","f42r","f80r"]],["qotody",11,10,["f88v","f114v","f43r"]],["tedy",42,31,["f46r","f48v","f43r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["cheokeeos",1,1,["f113r"]],["chkal",13,11,["f111r","f70r1","f46r"]],["kar",52,39,["f46r","f45r","f43r"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["y",151,87,["f67r2","f1r","f45r"]],["keechey",1,1,["f113r"]],["cholkeedy",3,3,["f113r","f89r2","f115v"]],["chedal",24,18,["f103r","f105v","f104v"]],["lkches",2,2,["f113v","f113r"]],["oriim",1,1,["f113r"]],["tchoarorshy",1,1,["f113r"]],["sheolkchy",1,1,["f113r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["ralchs",1,1,["f113r"]],["sain",68,40,["f89v1","f76r","f106r"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["lchor",6,6,["f80r","f44v","f113r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["cheeos",7,6,["f70r2","f114v","f113r"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["olkal",11,10,["f111r","f86v6","f81r"]],["airody",3,3,["f86v3","f113r","f105r"]],["okalal",6,5,["f70v1","f113r","f106r"]],["loary",1,1,["f113r"]]],[[0,24,0,60,39],[1,90,6,57,30],[2,147,0,39,36],[3,192,9,51,24],[4,252,9,72,27],[5,330,12,39,24],[6,378,12,24,27],[7,405,12,42,33],[8,456,24,51,15],[9,513,24,39,18],[10,558,27,42,18],[11,27,39,24,15],[12,51,36,42,24],[13,99,33,51,24],[14,159,33,48,18],[15,216,33,57,24],[16,282,33,45,18],[17,330,39,18,15],[18,348,33,42,21],[19,393,42,33,12],[17,429,42,18,18],[20,450,42,18,12],[21,471,39,51,21],[22,522,39,42,24],[23,561,42,24,12],[24,585,45,15,15],[25,27,54,42,15],[26,69,57,30,18],[27,102,54,30,15],[28,132,54,27,12],[29,165,48,57,24],[30,27,66,54,21],[31,84,69,57,21],[32,144,66,51,18],[33,204,66,51,15],[34,264,57,60,21],[35,333,54,63,27],[14,402,57,48,27],[36,453,57,51,27],[37,507,66,39,21],[20,546,66,24,15],[38,567,66,42,21],[39,27,84,60,21],[40,90,87,45,12],[41,144,84,48,15],[42,195,78,51,21],[43,249,75,42,21],[44,297,78,36,15],[45,339,78,57,18],[46,399,81,45,18],[47,450,84,30,12],[48,489,78,33,21],[10,522,87,36,15],[10,564,84,39,18],[49,21,102,36,15],[50,54,105,30,9],[51,87,102,30,15],[52,123,96,51,18],[28,177,99,27,12],[53,210,96,39,18],[54,255,93,33,21],[55,291,96,30,15],[28,324,93,27,18],[56,354,99,42,15],[57,396,96,36,27],[58,441,93,42,24],[59,492,96,36,18],[60,534,99,12,18],[61,552,96,33,15],[24,588,99,18,15],[62,33,114,30,15],[57,69,111,33,21],[63,105,108,51,18],[64,162,111,45,21],[65,210,111,36,18],[66,252,111,33,15],[67,288,111,36,15],[68,327,108,48,21],[69,27,126,57,21],[41,90,132,48,15],[70,138,123,36,24],[71,183,126,48,21],[72,240,123,45,21],[73,291,123,45,24],[62,339,126,33,15],[74,375,123,30,24],[75,408,120,48,27],[76,462,126,42,21],[77,510,120,57,27],[54,570,120,36,24],[78,33,147,42,12],[28,72,147,30,12],[5,105,141,36,21],[42,147,141,51,21],[79,204,150,24,9],[80,231,141,45,18],[50,285,150,30,9],[81,315,144,30,15],[82,354,141,27,21],[83,381,144,21,15],[84,402,144,39,18],[85,447,141,57,21],[86,24,156,57,24],[87,84,159,60,24],[41,153,159,42,18],[88,192,168,24,15],[89,219,156,48,21],[90,270,156,21,27],[91,294,159,42,21],[92,345,159,57,18],[93,405,159,57,18],[94,465,159,36,24],[95,507,156,51,21],[96,561,156,39,24],[81,36,177,33,12],[97,72,180,57,15],[98,138,174,54,21],[99,201,174,48,18],[100,249,174,30,15],[101,285,180,48,21],[102,336,177,30,15],[103,369,174,39,21],[104,417,174,36,24],[105,459,180,30,15],[105,492,180,33,15],[106,525,174,24,24],[107,555,177,45,27],[108,36,186,57,18],[109,99,192,39,18],[101,147,192,42,15],[110,195,189,30,18],[111,231,189,51,18],[112,282,198,54,12],[113,342,192,36,24],[114,387,195,54,15],[115,33,198,51,27],[116,90,207,45,15],[117,141,204,51,24],[118,198,204,48,21],[119,246,204,48,21],[120,300,207,51,21],[121,357,213,54,21],[122,414,207,45,24],[123,459,204,54,30],[124,516,207,63,27],[125,579,216,15,18],[126,24,225,48,15],[127,75,219,45,18],[128,123,225,42,18],[129,174,225,30,15],[130,213,219,63,30],[131,282,222,69,27],[132,354,231,3,15],[60,399,234,9,18],[133,414,228,39,30],[134,459,231,48,24],[135,516,231,54,21],[17,573,240,18,15],[136,39,240,30,12],[137,75,234,27,18],[138,111,237,12,15],[28,123,240,27,12],[139,153,243,51,12],[140,33,249,57,24],[31,96,252,51,27],[141,156,255,51,27],[142,216,258,33,24],[143,255,252,57,33],[144,318,252,48,27],[10,369,267,36,15],[145,414,258,51,24],[146,465,252,27,30],[28,495,270,30,12],[147,531,261,54,24],[148,39,273,21,15],[149,63,273,33,18],[110,102,276,30,24],[71,135,279,48,21],[150,189,276,60,18],[151,258,282,57,12],[152,318,279,36,24],[153,363,279,54,18],[154,423,279,45,18],[155,471,282,51,18],[66,525,285,33,18],[156,558,288,30,18],[157,36,291,51,18],[158,90,297,57,12],[159,156,294,33,15],[160,198,291,51,18],[161,255,294,48,18],[162,312,300,39,18],[163,354,294,36,24],[164,393,303,27,12],[12,429,297,45,21],[165,477,297,54,30],[166,537,303,45,21],[167,36,306,36,15],[168,75,309,36,12],[169,114,306,45,18],[170,168,306,48,18],[171,222,312,39,15],[172,33,315,69,24],[173,111,321,45,21],[20,156,324,18,18],[174,177,321,54,27],[175,234,324,63,21],[73,306,324,45,24],[176,357,333,45,15],[177,402,315,63,39],[105,471,333,30,18],[28,507,336,27,15],[178,537,324,48,36],[179,36,336,27,15],[110,66,336,27,18],[180,102,339,48,18],[181,153,339,51,21],[182,213,342,51,21],[183,270,345,45,18],[184,318,345,54,21],[185,375,348,42,18],[23,417,351,24,15],[186,444,351,51,18],[187,33,348,51,21],[188,87,354,63,18],[161,162,360,48,15],[189,219,360,51,18],[190,279,360,51,21],[42,333,363,57,18],[153,393,366,54,18],[191,453,366,39,18],[192,495,363,45,24],[193,546,366,39,27],[194,36,363,60,24],[42,102,369,54,21],[136,165,375,30,15],[195,198,372,27,21],[170,231,375,48,21],[72,279,375,48,27],[196,336,378,42,27],[197,384,381,51,30],[198,441,384,48,21],[121,489,384,54,33],[199,543,390,48,21],[200,36,381,30,18],[105,66,387,30,15],[201,102,384,54,24],[202,162,390,45,18],[203,210,393,18,15],[204,231,393,24,18],[205,264,396,39,18],[206,33,396,63,27],[207,99,405,54,21],[208,159,408,63,27],[209,228,408,45,30],[210,279,411,60,24],[211,348,411,63,30],[212,414,420,36,18],[213,447,420,39,24],[63,489,417,54,24],[214,543,423,42,21],[215,36,417,30,18],[216,69,420,39,24],[121,111,423,54,21],[217,171,432,39,12],[159,213,435,30,15],[66,243,435,33,15],[218,273,432,51,18],[219,327,429,39,18],[220,366,438,42,12],[12,414,435,42,18],[221,33,432,45,21],[136,81,441,27,18],[222,114,441,48,18],[223,168,441,30,18],[224,204,438,42,24],[225,249,447,45,18],[226,300,447,39,18],[227,339,444,51,21],[228,393,453,42,21],[229,441,444,45,24],[123,489,438,51,30],[230,540,444,45,30],[231,33,450,30,15],[17,69,453,18,21],[159,93,459,30,15],[232,129,456,21,15],[233,153,453,39,24],[81,198,456,33,15],[234,246,462,39,12],[235,285,462,30,15],[236,321,462,42,18],[136,369,471,30,12],[237,405,465,72,18],[238,486,465,57,21],[239,546,465,48,21],[240,39,462,69,21],[241,117,468,57,21],[242,180,468,54,24],[243,234,468,54,27],[121,291,474,57,21],[80,357,477,42,21],[159,405,489,33,12],[244,441,480,42,21],[245,489,483,48,18],[246,33,477,63,27],[247,105,486,39,18],[248,144,489,48,21],[249,195,489,54,18],[250,258,492,51,21],[44,321,495,39,18],[251,363,501,42,15],[252,408,498,30,21],[253,438,498,60,21],[254,504,498,54,21],[255,561,498,24,24],[256,36,498,51,18],[80,90,501,45,18],[257,144,507,36,15],[258,186,504,42,21],[259,234,507,33,21],[260,270,510,45,18],[261,324,510,39,18],[262,372,513,48,21],[105,426,519,33,15],[82,465,516,27,24],[263,501,516,51,18],[152,552,516,39,21],[264,39,513,57,21],[265,102,519,48,18],[266,153,516,51,27],[267,207,522,51,21],[54,267,525,30,21],[80,306,528,39,18],[268,351,525,45,27],[53,405,531,39,18],[80,447,531,42,18],[10,492,537,36,18],[269,531,531,45,24],[270,39,528,48,18],[257,93,537,39,15],[261,138,537,39,18],[257,183,540,36,18],[271,228,540,51,24],[272,33,543,69,27],[273,105,555,63,21],[274,177,555,63,24],[275,249,558,45,21],[276,303,555,57,27],[277,363,555,45,24],[278,414,552,48,27],[279,468,558,51,24],[166,525,564,39,24],[280,564,570,27,18],[281,39,567,36,21],[282,72,567,33,21],[283,102,573,57,21],[28,165,579,30,15],[284,201,576,54,27],[190,258,576,48,24],[285,309,579,54,24],[44,366,579,39,21],[286,408,576,39,21],[287,447,579,39,27],[166,489,582,45,27],[288,540,585,51,24],[289,39,585,42,15],[91,90,588,45,21],[290,144,591,57,18],[291,39,597,51,27],[42,96,606,57,21],[292,156,609,48,18],[293,207,606,60,24],[294,273,597,48,33],[86,324,600,57,30],[295,387,603,48,27],[296,444,606,48,33],[297,498,606,48,33],[54,555,606,36,27],[81,42,621,33,18],[191,84,621,39,24],[298,129,624,51,24],[81,186,633,36,15],[190,228,627,57,27],[299,291,627,39,18],[28,333,630,27,15],[300,33,636,75,30],[72,114,645,51,27],[301,168,648,66,27],[302,243,648,51,24],[303,300,642,75,27],[146,375,639,30,24],[304,402,645,36,18],[305,435,639,48,27],[306,486,639,48,27],[212,537,642,30,18],[307,567,645,27,21],[308,39,657,51,24],[51,90,672,36,15],[309,132,666,60,18],[310,198,675,45,9],[311,252,669,39,18],[28,291,675,24,12],[312,321,663,48,24],[313,378,663,60,21],[314,441,663,27,18],[315,468,663,66,24],[316,534,657,57,30],[317,42,675,39,21],[318,90,684,24,12],[80,117,681,45,18],[51,165,687,39,21],[244,201,681,42,18],[319,249,684,57,18],[261,312,684,42,18],[57,360,684,36,15],[320,399,681,42,18],[321,441,678,57,21],[322,36,687,72,27],[323,114,699,72,21],[203,192,702,21,18],[324,216,699,42,21],[95,261,699,60,24],[171,330,708,42,15],[325,378,696,51,24],[34,435,696,66,21],[326,501,687,48,30],[327,552,699,36,21],[328,39,708,57,24],[329,99,714,48,18],[37,153,717,39,18],[20,192,717,21,18],[17,219,723,18,15],[138,240,720,15,15],[28,258,720,27,15],[162,288,720,45,21],[24,342,720,18,15],[10,360,720,39,24],[330,402,720,39,24],[37,444,714,42,21],[331,486,717,24,24],[332,516,714,51,24],[333,45,726,45,21],[334,96,729,42,24],[10,144,738,39,18],[199,189,732,45,21],[335,39,744,87,27],[20,132,750,18,21],[336,153,759,30,12],[285,189,750,57,18],[337,255,738,42,30],[338,303,741,48,24],[213,354,747,36,21],[339,399,741,51,27],[226,453,741,36,24],[340,495,741,57,24],[341,552,735,42,24],[342,45,768,36,12],[343,87,765,72,21],[199,165,768,45,21],[344,216,765,45,27],[345,261,765,33,21],[33,300,765,54,21],[346,363,762,66,21],[71,435,762,48,18],[62,495,765,33,15],[20,528,762,18,18],[28,546,765,27,12],[24,573,765,18,15],[347,45,786,12,12],[226,60,780,39,21],[348,105,780,48,21],[349,165,786,72,18],[42,243,783,57,21],[350,306,786,48,18],[351,360,780,51,21],[20,417,780,18,18],[261,447,777,45,21],[42,498,777,60,21],[352,561,777,39,24],[353,45,792,102,27],[42,150,801,54,21],[74,204,801,30,27],[21,246,801,57,18],[354,306,798,75,21],[355,387,798,51,24],[61,444,795,42,24],[356,492,795,54,24],[357,552,798,51,21],[358,42,816,42,15],[162,87,822,39,12],[50,135,828,33,9],[224,168,816,45,21],[71,225,816,48,27],[359,282,819,48,18],[360,336,816,42,24],[72,378,819,54,24],[361,435,822,51,21],[28,483,828,30,15],[53,516,816,48,24],[17,567,822,21,15],[362,45,828,57,18],[65,108,831,36,18],[363,150,834,45,18],[199,201,834,48,21],[336,255,843,33,15],[53,300,834,45,21],[33,348,840,51,21],[346,405,837,66,21],[80,480,840,48,15],[245,534,834,51,27],[364,42,843,60,30],[42,105,846,60,27],[365,171,846,42,27],[366,216,852,48,21],[80,276,846,48,27],[367,324,855,54,24],[368,378,855,48,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f113v.js <==
[[["folorarom",1,1,["f113v"]],["otchey",31,27,["f106r","f78v","f84r"]],["qotar",63,37,["f43r","f80r","f48r"]],["air",74,49,["f67r2","f67r1","f65v"]],["otair",21,15,["f89v2","f86v3","f80r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qokeedody",1,1,["f113v"]],["cheykeeoy",1,1,["f113v"]],["rol",20,15,["f75r","f81v","f79v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["chsamoky",1,1,["f113v"]],["teoar",1,1,["f113v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ycheey",24,20,["f111r","f1r","f17v"]],["otaiir",4,4,["f24v","f70v2","f113v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["lkchdy",5,3,["f113v","f103v","f115v"]],["oteol",42,38,["f1r","f100r","f43r"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["araiin",10,10,["f86v6","f114v","f108v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["cheyor",1,1,["f113v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["okeeodar",1,1,["f113v"]],["qokain",279,46,["f48v","f76r","f80r"]],["olol",18,16,["f67r2","f14r","f17v"]],["olam",6,6,["f81r","f116r","f113v"]],["fchoctheody",1,1,["f113v"]],["keeodar",1,1,["f113v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["rchedy",11,9,["f113v","f80r","f83v"]],["qokechy",13,11,["f111r","f108r","f7r"]],["otches",3,3,["f113v","f86v5","f106v"]],["oporaiin",2,2,["f113v","f106r"]],["oteody",39,28,["f48v","f106v","f104r"]],["otl",1,1,["f113v"]],["aroshy",1,1,["f113v"]],["dcheos",2,2,["f113v","f87v"]],["otedy",155,55,["f46r","f46v","f80r"]],["otodaiin",5,5,["f67r1","f86v3","f113v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["rchchy",1,1,["f113v"]],["qeeeear",1,1,["f113v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["otedar",11,9,["f111r","f72v3","f112v"]],["t",8,3,["f66r","f113v","f57v"]],["oteesal",1,1,["f113v"]],["tcheolchy",1,1,["f113v"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["cheodoiidaiin",1,1,["f113v"]],["fcheshd",1,1,["f113v"]],["teody",8,7,["f1r","f72v3","f116r"]],["lkeeody",6,6,["f111r","f41v","f112v"]],["lchealaim",1,1,["f113v"]],["shockhol",1,1,["f113v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["oteal",6,4,["f111r","f108r","f113v"]],["ycheody",3,3,["f67r2","f113v","f103v"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["choltar",1,1,["f113v"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["chokam",4,4,["f89v2","f113v","f52r"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["toky",2,2,["f94v","f113v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["checkhol",2,2,["f112v","f113v"]],["cholkaiin",4,4,["f86v6","f113v","f82v"]],["olchy",8,8,["f14r","f76r","f113v"]],["polaiin",8,5,["f102r1","f108v","f113v"]],["kedy",44,26,["f43r","f46v","f48r"]],["olar",11,9,["f46v","f116r","f113v"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["dal",253,114,["f67r2","f45r","f1r"]],["opchey",29,25,["f76r","f80r","f48r"]],["ro",10,9,["f1r","f113v","f90r2"]],["or",366,130,["f45r","f1r","f67r2"]],["sheor",51,40,["f89v1","f100r","f17v"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["otol",86,69,["f89v2","f1r","f55v"]],["chotair",1,1,["f113v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["lkedal",2,2,["f108r","f113v"]],["ram",14,14,["f75r","f80r","f9r"]],["solchedy",8,7,["f76r","f113v","f80r"]],["otsheody",1,1,["f113v"]],["arl",4,4,["f70r2","f33v","f113v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["oror",5,5,["f112v","f113v","f106r"]],["poraiin",3,3,["f29r","f113v","f107v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["shedy",427,73,["f46r","f65v","f46v"]],["otchdy",30,25,["f48v","f43r","f46v"]],["qotor",29,24,["f15r","f42r","f80r"]],["qoteedar",3,3,["f108v","f113v","f26r"]],["roral",1,1,["f113v"]],["fchee",1,1,["f113v"]],["llor",1,1,["f113v"]],["dar",319,139,["f46r","f45r","f1r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chor",220,113,["f1r","f45v","f89r1"]],["cthol",61,41,["f1r","f89v1","f17v"]],["okeshos",1,1,["f113v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["olo",5,5,["f17v","f113v","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["oeky",1,1,["f113v"]],["otcheedaiin",1,1,["f113v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["pcheol",11,9,["f100r","f113v","f106r"]],["kcheor",4,4,["f4v","f113v","f54r"]],["raiin",75,38,["f100r","f76r","f106r"]],["qokaram",2,2,["f113v","f115r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chl",26,20,["f111r","f15r","f79v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["chdain",9,9,["f42r","f116r","f113v"]],["okalchedy",2,2,["f66r","f113v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["saraiin",4,4,["f72v2","f116r","f113v"]],["lcheey",13,11,["f76r","f113v","f105v"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["cthor",45,35,["f89v1","f17v","f15v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["yteeeor",1,1,["f113v"]],["pychdar",1,1,["f113v"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["tcheepchey",1,1,["f113v"]],["lky",17,12,["f112v","f108v","f116r"]],["lkches",2,2,["f113v","f113r"]],["qokody",9,9,["f88v","f43r","f86v3"]],["lkeshdy",1,1,["f113v"]],["fchocthar",1,1,["f113v"]],["opam",4,4,["f116r","f113v","f104r"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["checthy",28,18,["f111r","f75r","f76r"]],["okalched",1,1,["f113v"]],["lchal",6,5,["f111r","f113v","f35r"]],["qckham",1,1,["f113v"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["otchar",6,5,["f45r","f89v1","f8v"]],["otary",5,5,["f43r","f113v","f76v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["qotain",64,31,["f76r","f80r","f80v"]],["chtol",5,5,["f28r","f48v","f113v"]],["tarol",2,2,["f113v","f111v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chpkcheos",1,1,["f113v"]],["aithchr",1,1,["f113v"]],["lo",15,13,["f75r","f86v6","f103r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["olal",7,6,["f72v2","f108r","f113v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["aly",29,25,["f46v","f82v","f104v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["kar",52,39,["f46r","f45r","f43r"]],["okain",144,52,["f67r2","f1r","f80r"]],["chokair",1,1,["f113v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["lkl",9,7,["f76r","f113v","f80r"]],["lol",44,29,["f48v","f76r","f80r"]],["loar",1,1,["f113v"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["tokary",1,1,["f113v"]],["lkchey",8,4,["f113v","f113r","f77v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["otey",57,41,["f43r","f76r","f106r"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["keeor",8,7,["f111r","f75r","f99r"]],["opshedy",2,2,["f113v","f83r"]],["qotam",12,10,["f89v1","f69r","f112v"]],["okiin",2,2,["f113v","f80v"]],["keechy",3,3,["f113v","f47v","f103v"]],["qoteeol",5,5,["f3v","f113v","f21r"]],["qotody",11,10,["f88v","f114v","f43r"]],["loty",4,3,["f111r","f113v","f103r"]],["ycheeol",1,1,["f113v"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["alkeedy",4,4,["f108v","f108r","f113v"]],["paiir",2,2,["f113v","f105r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oshox",1,1,["f113v"]],["ash",1,1,["f113v"]],["opheey",1,1,["f113v"]],["cphedy",8,7,["f66r","f94v","f113v"]],["opcheody",3,3,["f70r1","f68r3","f113v"]],["okalchdy",1,1,["f113v"]],["qotol",47,34,["f45v","f48r","f80r"]],["oky",102,78,["f1r","f45r","f45v"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["chedy",501,86,["f46r","f65v","f46v"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["lor",43,31,["f89v2","f76r","f80r"]],["arald",1,1,["f113v"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["aiiin",41,26,["f80r","f78v","f106v"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["otain",96,43,["f43r","f76r","f80r"]],["okaiiin",4,4,["f113v","f80r","f112r"]],["shody",55,38,["f1r","f43r","f48v"]],["otcham",6,5,["f70v2","f3v","f113v"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["teeoar",1,1,["f113v"]],["shek",11,8,["f73r","f39v","f116r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["chckhaiin",3,3,["f111r","f113v","f94r"]],["araral",1,1,["f113v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["keey",45,38,["f1r","f67r1","f100r"]],["char",72,51,["f45r","f106r","f1v"]],["polsaisy",1,1,["f113v"]],["oteo",13,13,["f111r","f67r1","f51v"]],["qofcheol",3,3,["f113v","f78v","f58v"]],["opalor",2,2,["f71v","f113v"]],["lkch",1,1,["f113v"]],["ofchr",1,1,["f113v"]],["cheaiin",3,3,["f113v","f42v","f2v"]],["okchey",32,28,["f1r","f80r","f78v"]],["cheky",65,50,["f55v","f80r","f31r"]],["otecheedy",1,1,["f113v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["cheoram",1,1,["f113v"]],["ofaral",1,1,["f113v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["tshedy",8,7,["f94v","f113v","f113r"]],["otcheypchedy",1,1,["f113v"]],["tsho",5,5,["f113v","f44v","f21v"]],["lteam",1,1,["f113v"]],["qol",151,37,["f89v2","f76r","f55v"]],["oteeey",8,6,["f111r","f114v","f112v"]],["qokair",17,11,["f113v","f94r","f80r"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["pcholky",2,2,["f113v","f107r"]],["airol",1,1,["f113v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["chokor",6,5,["f43r","f113v","f56r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["teear",1,1,["f113v"]],["otorsheey",1,1,["f113v"]],["qoteal",2,2,["f113v","f111v"]],["osheol",1,1,["f113v"]],["aloiiin",1,1,["f113v"]],["chekey",7,7,["f70v1","f66r","f69r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["lr",12,10,["f111r","f113v","f103r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["alkain",7,6,["f114v","f113v","f95v2"]],["lkeeedy",4,4,["f111r","f112v","f108v"]],["qoeeeey",1,1,["f113v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["keeo",9,8,["f7v","f113v","f87v"]],["dy",271,137,["f45r","f46r","f67r2"]],["qoeees",3,3,["f113v","f105v","f18v"]],["fchedy",11,11,["f48v","f76r","f113v"]],["otakeol",1,1,["f113v"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["lkeees",1,1,["f113v"]],["chkain",12,12,["f113v","f25r","f80r"]],["qok",9,8,["f111r","f101v2","f23r"]],["os",29,28,["f67r2","f1r","f89v1"]],["cheal",30,15,["f111r","f76r","f103r"]],["oloiin",5,5,["f113v","f54v","f80v"]],["arol",12,11,["f81r","f71v","f113v"]],["shear",21,16,["f1r","f46r","f111r"]],["okeeeody",1,1,["f113v"]],["lsar",1,1,["f113v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["ota",2,2,["f113v","f69v"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["lain",5,5,["f111r","f46r","f116r"]],["ksheeol",2,2,["f113v","f105v"]],["tair",13,11,["f111r","f113v","f86v5"]],["shey",283,99,["f46r","f1r","f45r"]],["akal",1,1,["f113v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["lsheedy",6,5,["f76r","f113v","f77r"]],["kain",48,30,["f76r","f80r","f15v"]],["qokeeedy",5,5,["f114v","f113v","f68r1"]],["yshey",12,11,["f67r2","f1r","f114v"]],["teeo",1,1,["f113v"]],["cheokain",4,4,["f113v","f79v","f85r1"]],["ltal",3,3,["f108v","f113v","f106r"]],["keedy",53,32,["f46r","f76r","f80r"]]],[[0,33,9,75,36],[1,120,18,45,21],[2,174,15,42,30],[3,219,18,21,18],[4,243,9,39,27],[5,285,6,51,30],[6,342,9,69,24],[7,423,0,66,27],[8,498,6,24,21],[9,528,0,39,27],[10,567,3,60,27],[11,39,42,45,15],[12,87,42,24,12],[2,117,33,42,21],[13,165,42,42,12],[14,213,33,45,18],[15,258,33,48,18],[16,312,33,39,18],[17,357,27,45,24],[18,411,24,42,21],[19,456,24,18,18],[20,477,30,18,15],[21,498,24,54,18],[22,555,21,36,21],[23,594,30,39,18],[24,39,57,33,12],[25,72,54,30,15],[26,105,51,54,15],[27,165,51,69,18],[28,240,48,48,24],[29,294,51,39,15],[30,333,51,33,18],[31,36,66,96,24],[32,138,66,54,21],[33,198,69,45,18],[34,249,69,45,18],[35,297,66,54,21],[36,360,57,45,24],[37,411,51,54,27],[38,471,51,48,21],[15,525,45,45,21],[39,573,45,24,24],[40,600,48,36,24],[41,45,87,42,18],[15,93,87,39,18],[42,138,87,42,21],[43,186,84,57,18],[44,249,84,39,18],[45,291,84,39,18],[46,333,81,48,21],[33,381,78,48,21],[47,432,72,54,24],[48,492,69,51,21],[19,543,69,18,15],[49,564,66,21,18],[50,585,69,42,18],[51,42,102,72,15],[52,120,102,48,15],[53,177,96,54,18],[54,234,99,87,15],[55,39,111,57,24],[56,93,114,42,21],[57,141,114,54,21],[33,204,111,45,18],[58,252,111,69,15],[59,327,99,63,27],[5,399,96,51,27],[60,453,93,57,27],[61,516,90,36,21],[19,552,90,18,18],[20,570,93,18,15],[62,591,84,33,24],[63,45,132,57,18],[64,105,132,57,18],[65,168,126,60,21],[66,231,123,45,24],[67,279,123,57,21],[68,342,123,36,21],[69,387,120,51,27],[70,444,117,60,27],[71,510,111,36,21],[61,549,108,39,24],[72,588,105,33,33],[73,48,147,33,18],[19,81,147,18,18],[74,102,144,48,21],[75,159,144,57,18],[76,222,144,60,15],[77,288,141,66,18],[78,360,144,36,12],[79,42,159,63,30],[18,111,162,42,24],[42,156,159,45,27],[19,198,162,21,18],[19,222,162,21,18],[20,240,165,18,15],[80,258,156,39,24],[47,300,156,57,21],[81,360,153,39,18],[25,399,150,27,18],[82,432,141,39,27],[83,477,150,30,15],[71,510,141,39,21],[19,549,147,21,15],[84,570,135,39,30],[85,612,144,12,18],[86,51,189,18,15],[87,69,186,42,18],[88,114,183,39,18],[89,156,186,33,15],[90,198,177,51,21],[91,255,177,39,21],[92,306,171,54,21],[61,363,168,39,21],[2,402,165,57,24],[93,462,162,39,21],[94,507,159,21,21],[95,531,159,51,21],[96,588,162,30,24],[97,48,201,66,15],[98,123,195,63,21],[99,195,195,27,24],[100,228,198,45,18],[101,285,192,33,15],[102,45,213,57,21],[61,108,213,42,18],[19,150,213,18,18],[103,177,207,33,24],[104,213,207,39,30],[70,258,204,66,21],[105,333,192,51,27],[106,387,192,54,30],[107,444,189,66,30],[108,513,195,42,21],[109,552,186,39,30],[110,591,195,33,24],[111,57,234,27,15],[20,90,237,18,12],[112,111,231,42,21],[60,159,228,60,24],[113,225,228,36,18],[114,267,222,42,21],[115,321,216,54,21],[116,381,219,54,15],[117,438,216,57,21],[22,504,213,33,27],[74,543,213,45,21],[118,591,219,24,18],[19,51,249,33,18],[19,84,252,24,15],[119,114,249,36,18],[120,159,249,39,18],[121,210,246,75,18],[122,291,249,18,15],[123,306,234,48,24],[124,351,231,54,27],[125,408,231,48,21],[126,465,237,36,24],[89,504,240,39,15],[127,543,234,63,21],[128,54,267,36,15],[129,96,267,24,21],[130,120,264,48,24],[131,171,264,54,21],[132,234,264,51,15],[28,294,255,57,18],[87,357,255,42,18],[133,408,249,72,24],[134,486,252,51,33],[66,543,252,54,30],[19,597,249,18,18],[135,45,282,66,18],[104,120,285,42,18],[136,168,285,48,18],[137,225,276,45,21],[74,273,273,48,21],[138,327,270,45,21],[139,372,276,45,15],[140,423,270,54,24],[141,48,297,63,27],[142,114,300,60,24],[143,180,300,60,21],[144,240,294,75,27],[145,318,294,30,27],[146,354,294,42,24],[147,399,294,51,24],[148,453,291,57,24],[149,513,285,72,27],[150,585,285,33,27],[128,60,324,36,15],[151,102,321,63,18],[134,174,318,51,24],[74,231,318,48,18],[117,282,315,60,18],[93,351,312,36,21],[152,390,315,57,21],[153,453,309,69,24],[154,525,315,45,18],[155,570,309,48,27],[131,57,333,48,21],[156,111,336,51,21],[157,171,339,45,18],[158,225,333,45,18],[86,270,333,21,18],[159,300,330,48,27],[160,354,333,51,15],[79,54,348,60,30],[61,117,354,39,21],[161,159,354,54,24],[162,222,351,42,24],[163,270,351,48,27],[164,327,354,42,15],[165,375,345,36,21],[166,423,336,78,27],[93,507,336,39,24],[167,552,336,54,21],[168,603,339,18,21],[74,60,375,48,18],[74,114,372,51,18],[169,177,372,48,21],[126,231,372,45,18],[170,285,375,42,12],[74,333,363,51,21],[171,387,366,54,21],[74,447,360,51,18],[74,504,357,48,18],[61,561,354,39,21],[172,603,357,21,24],[173,63,390,45,15],[20,114,393,18,15],[174,135,387,30,21],[175,168,390,42,18],[117,216,387,63,21],[176,285,384,60,21],[93,354,384,39,18],[20,399,387,18,18],[171,426,381,54,15],[134,483,375,51,30],[177,534,375,36,24],[178,570,372,30,27],[179,600,378,24,21],[90,66,402,51,18],[136,120,408,45,12],[180,168,408,39,15],[181,210,405,45,15],[182,57,417,60,24],[183,123,417,45,24],[184,168,420,48,21],[185,225,417,36,24],[124,261,408,45,33],[186,312,408,54,30],[114,375,411,36,27],[187,417,408,42,27],[122,462,420,18,18],[188,483,402,39,30],[189,528,405,51,30],[190,582,408,42,21],[191,63,438,36,18],[20,105,447,18,15],[192,123,438,45,27],[193,174,438,63,21],[61,246,438,42,21],[19,288,438,24,18],[1,312,435,48,30],[15,366,435,45,21],[20,414,441,18,18],[15,435,435,51,21],[91,492,432,36,21],[194,531,429,60,33],[195,591,426,33,27],[196,63,459,60,12],[197,126,462,36,12],[198,174,456,57,18],[199,60,468,45,21],[200,105,471,39,24],[131,147,468,51,24],[201,204,471,57,21],[19,261,471,24,15],[202,282,471,27,18],[203,312,462,48,33],[204,372,462,42,27],[205,420,465,60,21],[206,489,459,69,27],[207,561,462,42,27],[208,606,459,21,27],[209,66,486,51,21],[210,123,492,36,21],[44,165,489,51,21],[211,225,486,57,18],[74,285,486,54,18],[19,342,489,24,18],[212,372,486,45,24],[74,426,483,54,21],[20,486,492,24,21],[213,513,483,33,24],[3,552,486,27,18],[214,582,486,45,18],[215,69,504,51,24],[216,129,510,42,15],[86,177,507,18,15],[217,204,507,36,15],[218,252,501,57,24],[219,318,504,48,18],[19,372,507,21,15],[20,396,510,21,18],[220,426,504,57,21],[25,492,507,30,18],[221,528,507,42,18],[222,576,501,51,21],[223,69,525,45,18],[164,123,528,42,15],[224,165,522,60,21],[225,234,519,39,18],[226,276,525,54,18],[74,342,522,45,18],[227,390,519,72,24],[15,468,522,54,18],[15,528,522,45,15],[228,576,519,48,21],[229,75,540,45,18],[230,123,537,30,30],[28,156,540,60,24],[231,222,537,39,21],[19,261,540,24,15],[81,288,540,45,18],[217,339,543,39,15],[93,387,540,42,18],[232,60,555,81,27],[233,147,561,39,21],[47,192,561,57,30],[117,258,561,54,21],[22,321,561,36,24],[234,366,561,60,27],[117,426,558,57,27],[235,489,552,57,30],[236,546,555,36,27],[237,588,555,33,24],[128,69,579,36,15],[238,108,582,54,15],[239,168,576,54,27],[240,231,579,42,21],[28,285,579,51,24],[241,345,582,72,27],[117,423,582,63,27],[242,492,579,57,30],[243,555,579,63,27],[117,69,594,63,18],[3,138,597,27,18],[213,165,600,30,21],[210,201,606,42,12],[219,246,597,48,18],[244,69,606,54,24],[245,129,612,54,21],[93,189,612,42,21],[246,234,615,57,24],[247,297,603,54,27],[47,354,612,57,21],[248,423,606,102,36],[249,528,612,42,24],[250,567,612,48,30],[251,66,627,30,15],[25,102,633,33,12],[160,144,633,48,15],[252,201,630,54,21],[226,258,633,51,24],[253,318,627,60,21],[254,375,633,51,18],[255,63,639,63,27],[61,135,648,39,18],[256,183,654,39,18],[257,231,651,57,24],[258,297,645,54,24],[259,354,651,48,21],[200,408,648,42,24],[260,453,642,45,24],[261,504,639,66,30],[262,573,639,45,27],[263,69,663,51,18],[164,123,672,36,18],[19,168,669,24,18],[264,201,675,51,15],[252,261,672,48,21],[219,321,666,48,21],[265,378,666,45,21],[28,426,669,57,21],[266,492,666,51,21],[190,546,663,54,24],[267,600,666,21,18],[139,72,678,48,21],[268,126,684,45,15],[269,177,684,60,21],[200,246,687,51,21],[19,303,684,21,18],[25,324,687,36,18],[15,366,684,51,21],[119,423,687,45,24],[270,474,684,57,27],[271,537,684,48,24],[25,585,681,30,15],[73,72,696,39,18],[25,114,702,36,15],[175,156,699,48,21],[19,210,702,24,18],[25,234,705,33,15],[171,273,705,51,15],[272,66,711,33,27],[273,102,714,33,21],[274,135,720,21,15],[275,156,720,51,18],[25,213,726,36,12],[139,258,723,48,18],[18,318,717,45,24],[276,360,711,51,30],[252,426,717,51,27],[111,483,720,30,18],[277,519,711,66,27],[122,591,720,18,18],[278,69,735,57,21],[230,132,732,33,30],[279,171,735,51,21],[86,228,738,24,15],[25,249,744,33,12],[15,291,738,51,18],[280,348,738,51,18],[81,411,741,39,18],[116,453,741,57,21],[281,516,735,39,30],[25,555,741,27,15],[282,582,735,18,18],[128,78,753,42,15],[283,126,759,45,18],[219,177,753,54,18],[93,240,753,45,18],[15,294,756,48,18],[284,348,759,51,18],[79,69,765,63,30],[285,135,774,36,24],[286,174,774,45,24],[287,225,771,69,30],[288,303,777,42,21],[130,345,774,45,27],[5,399,765,57,36],[289,462,768,60,33],[290,531,768,36,21],[291,570,768,39,33],[245,81,789,63,18],[89,150,801,42,12],[292,192,798,39,18],[20,234,798,21,18],[89,261,798,39,18],[79,69,804,69,36],[293,138,810,60,27],[131,207,813,54,27],[294,267,813,42,24],[295,315,813,33,27],[161,354,813,60,24],[19,417,813,24,21],[296,441,804,45,30],[295,492,807,36,24],[297,531,801,66,24],[298,597,807,21,24],[278,81,837,48,12],[89,135,837,39,15],[251,177,840,33,12],[299,216,837,57,18],[117,279,837,63,18],[210,354,840,42,24],[300,399,834,39,18],[301,438,831,69,21],[131,510,828,48,24],[22,567,822,33,24],[274,603,828,15,24],[302,66,843,54,33],[303,123,846,39,24],[33,171,846,48,33],[44,225,852,48,30],[15,285,852,54,21],[160,342,861,48,18],[304,396,852,66,21],[130,468,849,42,33],[305,516,846,42,30],[306,558,843,42,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f114r.js <==
[[["tchedol",1,1,["f114r"]],["doiros",1,1,["f114r"]],["pcheos",2,1,["f114r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["yteeed",1,1,["f114r"]],["oteeodl",1,1,["f114r"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["okarol",2,2,["f106v","f114r"]],["deedar",1,1,["f114r"]],["qoteeddy",1,1,["f114r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["okedy",118,53,["f46v","f80r","f31r"]],["okoeey",1,1,["f114r"]],["raiin",75,38,["f100r","f76r","f106r"]],["oor",3,3,["f33v","f52v","f114r"]],["cheed",2,2,["f104v","f114r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["keeed",1,1,["f114r"]],["lkeeedam",1,1,["f114r"]],["ycheod",2,2,["f113r","f114r"]],["fdeechdy",1,1,["f114r"]],["opchedaiin",4,3,["f108v","f105v","f114r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["odaly",2,2,["f95r2","f114r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qop",5,5,["f45r","f65v","f31v"]],["cheokaiin",2,2,["f106v","f114r"]],["shedy",427,73,["f46r","f65v","f46v"]],["podair",2,2,["f31v","f114r"]],["ochedal",1,1,["f114r"]],["laiin",13,11,["f108r","f116r","f103r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chdy",152,73,["f1r","f46r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dchdas",1,1,["f114r"]],["eedol",1,1,["f114r"]],["chdol",2,2,["f76r","f114r"]],["kchedy",22,17,["f75r","f43r","f104v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["chedol",6,6,["f114v","f112v","f83v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["dary",24,21,["f111r","f45r","f48v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["dkchs",1,1,["f114r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chdedy",2,2,["f105r","f114r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["okchedaiin",1,1,["f114r"]],["chain",18,16,["f45r","f42r","f49v"]],["fchey",2,2,["f114r","f58v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okchedam",2,2,["f114r","f115v"]],["qokeedaiin",1,1,["f114r"]],["otairar",1,1,["f114r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["ofchedaiis",1,1,["f114r"]],["ocphy",3,3,["f22r","f68r1","f114r"]],["dcheod",1,1,["f114r"]],["chey",344,118,["f46r","f1r","f46v"]],["kal",23,18,["f111r","f75r","f86v6"]],["dody",7,7,["f38v","f52r","f112r"]],["chdairod",1,1,["f114r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["dar",319,139,["f46r","f45r","f1r"]],["oar",16,12,["f70r2","f112v","f94r"]],["orold",1,1,["f114r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chdodaiin",1,1,["f114r"]],["qoedeey",1,1,["f114r"]],["chedalos",1,1,["f114r"]],["dalchy",3,3,["f58r","f16r","f114r"]],["kolky",1,1,["f114r"]],["qoedaiin",3,2,["f105v","f114r"]],["dolor",2,2,["f114r","f84v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["tolpchy",1,1,["f114r"]],["doiiin",3,3,["f22r","f20v","f114r"]],["chocfhdy",1,1,["f114r"]],["opailo",1,1,["f114r"]],["ykcheshd",1,1,["f114r"]],["air",74,49,["f67r2","f67r1","f65v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otedy",155,55,["f46r","f46v","f80r"]],["ykeeey",6,6,["f79v","f50v","f67v1"]],["teos",1,1,["f114r"]],["lair",1,1,["f114r"]],["sheod",11,11,["f111r","f7v","f66r"]],["otchedair",1,1,["f114r"]],["okom",7,7,["f38v","f39v","f3v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["octhdy",2,2,["f112r","f114r"]],["solpchd",1,1,["f114r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["qodair",3,3,["f115r","f114r","f3r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["qopdain",1,1,["f114r"]],["opdaiin",3,2,["f86v6","f114r"]],["opdairody",1,1,["f114r"]],["opdaildo",1,1,["f114r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["qoedy",4,3,["f86v6","f86v3","f114r"]],["otair",21,15,["f89v2","f86v3","f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["okod",3,2,["f53r","f114r"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["y",151,87,["f67r2","f1r","f45r"]],["dal",253,114,["f67r2","f45r","f1r"]],["oeedy",7,6,["f72v2","f86v3","f79v"]],["qokolkchdy",1,1,["f114r"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["ched",23,19,["f46v","f73v","f48r"]],["al",260,82,["f89v2","f67r1","f55v"]],["cheoal",2,2,["f68r2","f114r"]],["sheedo",2,2,["f46r","f114r"]],["lkol",5,5,["f41v","f105v","f80v"]],["chdair",2,2,["f86v4","f114r"]],["cheoty",5,5,["f86v6","f68v3","f103r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["chekor",1,1,["f114r"]],["otol",86,69,["f89v2","f1r","f55v"]],["qokeedain",3,2,["f115r","f114r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qokeeodaiin",1,1,["f114r"]],["octhd",1,1,["f114r"]],["akaiin",1,1,["f114r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["chckhd",4,4,["f40r","f66v","f114r"]],["lcheos",1,1,["f114r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["cheodeeey",1,1,["f114r"]],["qoeeody",3,3,["f105r","f114r","f102v1"]],["daildain",1,1,["f114r"]],["pairody",1,1,["f114r"]],["shedar",7,7,["f95v1","f103r","f77r"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["ofchedaiin",1,1,["f114r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["opair",4,4,["f105v","f105r","f114r"]],["oty",115,76,["f45r","f46v","f45v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["dalchdy",5,5,["f72r2","f58r","f83r"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qoted",4,4,["f114v","f106r","f75v"]],["do",16,13,["f101v2","f3v","f50v"]],["rol",20,15,["f75r","f81v","f79v"]],["lcheey",13,11,["f76r","f113v","f105v"]],["lchedo",1,1,["f114r"]],["lcheo",4,4,["f89v2","f113r","f104v"]],["dkair",1,1,["f114r"]],["tchedair",1,1,["f114r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qopeedy",1,1,["f114r"]],["chdypdaiin",1,1,["f114r"]],["qokairolchdy",1,1,["f114r"]],["rodeedy",1,1,["f114r"]],["qcphhedy",1,1,["f114r"]],["orcheo",1,1,["f114r"]],["taiin",42,31,["f48v","f5v","f106r"]],["qokedaiin",3,3,["f112v","f104v","f114r"]],["oeain",1,1,["f114r"]],["s",244,125,["f1r","f46r","f67r2"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ches",36,29,["f46r","f76r","f80v"]],["tchedaiin",1,1,["f114r"]],["oldal",3,3,["f23v","f88r","f114r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chpeeeey",1,1,["f114r"]],["chcphey",3,3,["f81r","f77r","f114r"]],["cphochy",1,1,["f114r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["chty",13,13,["f89v2","f80r","f103r"]],["chopo",1,1,["f114r"]],["cphy",16,15,["f1r","f86v6","f47r"]],["oaiil",1,1,["f114r"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["qokodaiin",1,1,["f114r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["kais",2,2,["f107r","f114r"]],["aiy",1,1,["f114r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["or",366,130,["f45r","f1r","f67r2"]],["airy",1,1,["f114r"]],["ycheeodaiin",1,1,["f114r"]],["olkaiir",1,1,["f114r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["airoy",1,1,["f114r"]],["olam",6,6,["f81r","f116r","f113v"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["ksam",1,1,["f114r"]],["chodal",7,6,["f70r1","f68r3","f39v"]],["pchedairs",1,1,["f114r"]],["oeail",1,1,["f114r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["qokeedair",1,1,["f114r"]],["tedair",2,2,["f85r1","f114r"]],["aiisaim",1,1,["f114r"]],["chol",397,151,["f1r","f45r","f46r"]],["keedy",53,32,["f46r","f76r","f80r"]],["chcheky",1,1,["f114r"]],["cheodeey",1,1,["f114r"]],["keedeedy",1,1,["f114r"]],["ald",3,3,["f39v","f71r","f114r"]],["ar",352,108,["f67r2","f46r","f1r"]],["shol",187,102,["f46r","f1r","f78v"]],["qoty",87,55,["f46v","f80r","f106r"]],["ychedar",4,3,["f114v","f79r","f114r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["lkeede",1,1,["f114r"]],["oeedaiin",2,2,["f104v","f114r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["okair",22,18,["f105v","f50v","f107r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qoain",7,7,["f111r","f17v","f116r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["ram",14,14,["f75r","f80r","f9r"]],["sain",68,40,["f89v1","f76r","f106r"]],["cheedain",2,2,["f114v","f114r"]],["orain",27,20,["f111r","f102r1","f81r"]],["tcheodaiin",1,1,["f114r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["otalkain",1,1,["f114r"]],["otchedain",1,1,["f114r"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["qotar",63,37,["f43r","f80r","f48r"]],["oteed",8,7,["f111r","f48v","f86v4"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chedal",24,18,["f103r","f105v","f104v"]],["odain",18,15,["f102r2","f43r","f106r"]],["ytain",13,11,["f1r","f86v6","f75r"]],["chdar",20,16,["f67r1","f73r","f75r"]],["alkam",6,6,["f86v5","f72r3","f85r1"]],["oy",6,6,["f68v3","f112v","f17v"]],["sheo",47,39,["f1r","f80r","f106r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["sheekas",1,1,["f114r"]],["ytched",1,1,["f114r"]],["lked",1,1,["f114r"]],["okchdar",3,3,["f113r","f115r","f114r"]],["kar",52,39,["f46r","f45r","f43r"]],["aikhdy",1,1,["f114r"]],["otarain",1,1,["f114r"]],["ykeodaiin",1,1,["f114r"]],["qoeedaiin",2,2,["f114r","f104r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["odar",24,21,["f1r","f67r2","f75r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["yky",18,16,["f45r","f2r","f16v"]],["ols",18,17,["f46r","f67r2","f89v1"]],["chees",33,28,["f106r","f41r","f88r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chedaiiin",2,2,["f114v","f114r"]],["arain",2,2,["f108v","f114r"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["cheoltchedaiin",1,1,["f114r"]],["qoeedain",1,1,["f114r"]],["ycho",5,5,["f1r","f23v","f19v"]],["oedair",1,1,["f114r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qetchar",1,1,["f114r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["qotey",24,20,["f81r","f76r","f80r"]],["teedy",13,11,["f111r","f94v","f108r"]],["qoteeedy",3,3,["f77r","f115r","f114r"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["otchdy",30,25,["f48v","f43r","f46v"]],["oshey",7,7,["f67r1","f103r","f81v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qokeeedy",5,5,["f114v","f113v","f68r1"]],["oqotoiiin",1,1,["f114r"]],["oqoeeosain",1,1,["f114r"]],["poedair",1,1,["f114r"]],["qotol",47,34,["f45v","f48r","f80r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["cheopy",1,1,["f114r"]],["qopoiin",1,1,["f114r"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["qeoodaiin",1,1,["f114r"]],["daiiral",2,2,["f106r","f114r"]],["oral",10,10,["f96v","f108v","f103r"]],["tedy",42,31,["f46r","f48v","f43r"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["dain",211,100,["f45r","f1r","f67r2"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["qoal",4,4,["f108r","f83v","f114r"]],["qokair",17,11,["f113v","f94r","f80r"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["okain",144,52,["f67r2","f1r","f80r"]],["dor",73,54,["f1r","f45r","f89v1"]],["otain",96,43,["f43r","f76r","f80r"]],["chocthy",18,17,["f1r","f86v6","f86v4"]]],[[0,33,9,57,36],[1,102,18,51,21],[2,150,0,60,36],[3,225,3,54,33],[4,288,6,48,36],[5,348,9,54,33],[6,414,12,60,33],[7,477,12,54,24],[8,543,9,54,30],[9,30,45,54,18],[10,84,39,75,36],[11,165,39,39,18],[12,210,33,51,33],[13,267,30,48,36],[14,327,39,48,15],[15,381,39,36,18],[16,420,42,39,15],[17,468,39,21,15],[18,495,36,39,18],[19,531,36,81,27],[20,30,66,57,15],[21,21,78,66,36],[22,96,78,81,30],[23,180,75,63,36],[24,255,90,48,24],[25,309,93,36,21],[26,360,81,39,33],[27,393,84,72,27],[28,474,87,42,24],[29,519,75,54,30],[30,576,90,54,18],[31,33,111,39,15],[25,84,108,42,18],[32,132,105,63,24],[33,204,108,36,24],[34,249,111,39,15],[35,297,111,54,15],[36,354,114,39,15],[37,402,114,42,18],[38,447,105,45,30],[39,501,117,24,9],[40,534,105,39,21],[33,585,111,33,15],[41,27,126,57,21],[42,90,123,57,24],[43,162,123,42,18],[25,207,126,42,21],[34,258,126,39,15],[44,306,123,42,24],[45,360,126,57,21],[46,426,132,48,18],[47,486,129,51,15],[48,543,123,42,27],[49,585,123,36,30],[50,33,144,39,12],[51,87,144,48,15],[52,141,135,39,24],[53,186,144,30,12],[54,219,144,45,18],[55,270,144,60,15],[56,339,135,72,24],[57,420,144,42,15],[58,24,153,42,24],[59,66,159,30,21],[60,105,156,69,21],[61,186,156,81,18],[62,276,156,63,18],[42,348,153,51,21],[63,408,153,51,21],[64,456,144,57,33],[65,522,147,72,27],[66,594,147,39,27],[67,30,174,51,15],[55,84,174,60,21],[34,153,174,39,15],[68,195,177,33,18],[69,234,171,27,24],[70,261,177,33,18],[71,303,174,63,18],[72,372,171,48,27],[73,426,180,42,15],[34,474,174,36,15],[74,513,174,33,15],[75,552,174,33,15],[76,582,171,51,24],[77,27,186,57,30],[78,87,192,66,15],[79,162,192,63,21],[47,231,192,57,15],[80,297,192,66,18],[81,30,213,45,15],[82,81,201,45,27],[83,132,210,69,15],[84,210,204,45,21],[28,261,204,39,21],[85,306,207,57,18],[86,366,195,45,30],[87,414,192,57,36],[88,477,204,39,18],[89,522,189,60,30],[90,585,192,45,27],[91,33,225,63,21],[17,105,228,18,18],[92,123,228,27,15],[93,156,222,48,21],[94,216,222,42,33],[95,264,222,51,24],[96,315,222,42,21],[97,363,222,33,18],[98,393,222,45,18],[73,447,222,42,24],[99,498,216,72,21],[100,576,216,42,36],[101,30,240,69,24],[34,102,246,36,12],[102,144,240,45,24],[103,33,258,57,33],[104,93,270,36,15],[105,138,261,57,24],[106,204,261,51,21],[17,261,270,18,18],[107,282,267,42,24],[108,330,246,60,36],[109,399,252,54,27],[110,459,246,66,33],[111,531,249,60,30],[112,597,258,24,24],[113,33,291,45,21],[114,81,285,45,21],[115,123,279,42,27],[116,162,282,39,24],[117,207,279,54,24],[118,258,288,12,24],[119,276,285,24,18],[120,306,285,39,21],[121,351,273,81,24],[122,435,279,45,21],[118,480,282,12,15],[32,492,276,51,18],[123,546,279,33,12],[124,579,279,24,15],[125,36,309,48,12],[126,87,303,48,18],[127,135,303,45,21],[11,180,303,39,18],[11,219,303,36,18],[128,264,303,51,15],[129,315,294,54,27],[130,381,294,36,18],[131,417,300,33,12],[11,456,294,33,15],[132,495,288,54,21],[133,552,288,39,21],[25,594,291,39,15],[134,36,315,78,21],[135,126,321,48,21],[136,174,318,45,18],[137,228,315,87,24],[34,321,318,39,15],[138,363,309,39,21],[139,408,306,51,18],[140,465,309,57,24],[101,525,306,63,33],[141,591,303,48,18],[142,39,336,39,15],[143,87,333,39,18],[118,126,339,12,18],[144,141,333,69,18],[145,213,336,60,24],[55,279,336,54,18],[146,339,327,66,21],[147,21,348,72,33],[148,96,354,51,21],[149,153,348,51,36],[51,210,360,45,21],[150,261,363,27,15],[151,291,351,57,27],[34,351,357,39,15],[152,387,342,78,27],[153,468,348,57,15],[154,525,336,48,24],[74,573,339,24,18],[155,600,336,24,27],[156,39,378,39,15],[157,75,378,60,15],[158,141,378,54,21],[159,201,378,45,15],[160,249,381,51,21],[157,306,375,54,15],[161,366,369,48,24],[162,417,366,45,30],[53,462,372,30,12],[115,495,360,36,24],[94,537,357,42,33],[163,579,366,18,12],[164,597,360,30,24],[165,39,393,48,12],[166,87,393,48,12],[167,138,396,39,12],[168,183,390,45,18],[169,36,402,60,24],[170,102,411,60,15],[11,168,408,36,18],[38,207,405,48,27],[171,264,399,54,30],[172,327,390,75,36],[173,405,396,96,42],[174,504,399,54,30],[175,558,390,57,42],[176,42,426,45,18],[124,90,432,18,15],[177,108,426,45,18],[178,159,426,72,18],[179,237,429,42,12],[124,285,429,21,15],[180,312,426,12,15],[181,330,429,24,12],[182,354,423,36,15],[183,36,441,66,30],[184,108,456,42,15],[185,153,453,36,15],[186,186,441,60,33],[187,249,444,45,24],[188,300,441,57,36],[189,360,453,33,15],[190,396,447,33,21],[191,435,438,36,30],[192,480,432,42,30],[156,519,441,33,21],[193,552,429,33,36],[11,588,444,30,15],[194,42,477,36,18],[68,78,477,27,15],[77,111,468,54,21],[25,174,471,36,18],[195,213,474,39,12],[196,258,465,75,24],[197,336,477,39,9],[198,375,468,36,18],[199,411,474,24,12],[200,441,465,33,24],[190,477,465,30,21],[114,510,459,48,24],[201,558,462,18,18],[202,576,459,33,21],[203,39,489,84,21],[204,129,483,60,21],[32,186,483,63,21],[153,258,486,57,15],[143,321,483,39,21],[205,363,483,54,24],[93,420,480,45,21],[206,468,483,51,24],[207,522,480,42,18],[208,567,477,39,24],[209,39,513,36,9],[34,75,507,39,15],[210,120,501,48,33],[55,171,501,60,24],[211,234,495,42,30],[212,279,501,51,21],[160,336,504,54,18],[213,27,522,78,24],[214,102,534,42,12],[215,150,525,54,18],[216,201,519,75,24],[205,279,519,54,27],[109,330,519,57,27],[133,387,519,36,27],[11,423,522,36,18],[33,462,522,30,18],[217,489,510,51,24],[218,543,516,57,15],[219,36,549,33,15],[120,69,546,36,21],[220,111,543,33,21],[221,147,543,45,21],[222,195,546,51,21],[223,249,540,54,24],[43,309,546,39,15],[224,351,546,27,18],[92,375,543,27,18],[225,408,543,21,18],[226,432,540,30,21],[25,471,540,33,21],[140,510,528,51,21],[227,561,528,33,24],[228,30,564,57,18],[229,93,561,48,27],[230,141,561,45,18],[53,189,564,30,12],[231,222,561,57,15],[232,279,561,42,15],[233,324,558,33,21],[234,363,558,42,18],[235,405,558,48,21],[236,456,558,45,27],[181,504,552,24,15],[237,531,546,36,27],[238,570,549,27,18],[239,21,579,42,15],[53,66,579,30,15],[240,102,582,60,15],[93,165,576,45,21],[94,213,573,45,21],[134,261,573,69,21],[241,336,576,45,12],[242,30,591,78,27],[243,111,603,48,15],[32,162,594,60,27],[63,225,591,48,27],[244,282,591,66,30],[245,348,588,75,24],[246,429,585,45,30],[33,477,594,30,21],[11,513,591,33,15],[247,543,585,48,30],[34,36,624,33,15],[248,75,618,48,21],[53,120,624,33,15],[249,159,624,45,12],[250,207,618,39,24],[53,249,621,36,12],[124,288,621,21,15],[251,306,612,48,21],[252,360,612,45,15],[253,405,612,42,15],[53,450,612,27,15],[131,486,615,30,9],[119,516,609,33,18],[25,552,612,39,12],[254,345,624,42,21],[205,390,624,51,21],[48,447,624,36,18],[255,486,624,45,15],[256,537,621,51,18],[2,21,636,54,27],[92,81,642,27,18],[257,111,651,18,12],[258,147,642,30,21],[259,189,639,57,27],[260,261,648,54,21],[75,327,645,30,21],[261,363,642,48,24],[262,411,642,39,24],[263,459,639,60,21],[130,522,633,36,24],[264,558,636,30,18],[228,33,663,57,18],[265,93,657,48,30],[266,147,660,69,21],[267,219,663,75,18],[268,303,663,69,18],[269,378,663,45,24],[239,426,666,36,15],[140,471,654,54,24],[270,528,654,45,24],[271,33,678,36,21],[201,75,681,21,18],[53,96,684,30,15],[272,138,678,54,27],[93,201,681,51,18],[273,255,678,30,24],[274,288,678,30,24],[17,330,687,18,18],[40,354,681,42,18],[275,402,681,36,18],[92,438,681,24,15],[276,465,675,57,24],[277,528,669,60,21],[41,30,702,48,12],[101,87,696,63,21],[197,162,705,33,21],[14,201,696,39,21],[278,246,699,45,15],[53,300,702,30,15],[124,336,702,18,18],[219,357,702,45,15],[279,27,711,72,27],[280,102,714,114,21],[34,222,720,39,12],[143,267,714,36,18],[281,309,717,63,18],[282,375,720,36,18],[283,414,711,51,18],[284,471,696,57,30],[285,537,693,66,27],[286,33,732,51,24],[287,93,732,48,27],[83,144,741,66,15],[101,213,732,69,21],[288,285,732,45,24],[289,330,729,66,21],[247,399,726,48,21],[290,459,720,42,24],[189,504,723,42,18],[291,549,717,51,24],[292,36,753,36,21],[34,78,756,36,15],[293,120,756,51,18],[227,174,753,39,33],[197,219,762,42,18],[177,261,750,45,24],[32,309,747,57,27],[294,372,744,60,33],[295,438,741,78,27],[296,525,735,81,24],[297,24,771,75,27],[298,105,771,45,30],[55,159,783,60,18],[63,225,777,48,24],[247,282,774,54,24],[299,339,768,57,30],[276,402,774,54,21],[300,459,765,48,30],[301,507,765,57,30],[206,564,771,48,24],[302,36,798,57,18],[303,93,798,69,18],[304,171,798,57,24],[252,228,804,51,15],[189,291,795,39,21],[305,333,798,39,18],[306,372,795,36,21],[307,411,792,60,24],[247,477,792,48,24],[131,528,798,30,12],[308,561,792,33,15],[309,39,813,48,27],[25,99,816,45,27],[310,153,819,39,18],[197,192,822,39,12],[311,234,813,54,27],[229,294,813,45,30],[312,348,813,51,21],[219,405,822,36,12],[313,447,813,45,21],[225,498,813,21,21],[314,522,816,24,15],[7,549,804,48,24],[308,39,837,30,12],[123,72,837,33,12],[153,108,837,75,15],[315,189,831,42,21],[255,240,837,45,21],[25,297,840,39,21],[316,348,831,51,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f114v.js <==
[[["pchdol",2,2,["f114v","f43v"]],["dar",319,139,["f46r","f45r","f1r"]],["chedain",19,13,["f111r","f73r","f76r"]],["chodalr",1,1,["f114v"]],["fcheey",4,4,["f114v","f108v","f95v2"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qocphdy",2,2,["f114v","f85r1"]],["otdady",1,1,["f114v"]],["qotedar",3,3,["f114v","f83v","f85r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dshedal",1,1,["f114v"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["choddy",1,1,["f114v"]],["otol",86,69,["f89v2","f1r","f55v"]],["chedal",24,18,["f103r","f105v","f104v"]],["otain",96,43,["f43r","f76r","f80r"]],["chedol",6,6,["f114v","f112v","f83v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qotched",5,3,["f114v","f104v","f115v"]],["dl",20,16,["f111r","f86v6","f81v"]],["oeos",1,1,["f114v"]],["qotcheo",4,3,["f114v","f104v","f5r"]],["odain",18,15,["f102r2","f43r","f106r"]],["qotain",64,31,["f76r","f80r","f80v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["qotchd",4,4,["f114v","f93r","f85r2"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["choty",37,28,["f1r","f15v","f13v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["lchdain",2,2,["f114v","f108r"]],["dal",253,114,["f67r2","f45r","f1r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["cheocthedy",1,1,["f114v"]],["qoted",4,4,["f114v","f106r","f75v"]],["qotedol",1,1,["f114v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["qotedy",91,42,["f46r","f43r","f76r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["oky",102,78,["f1r","f45r","f45v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["cheedain",2,2,["f114v","f114r"]],["tedcheo",1,1,["f114v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qepoepy",1,1,["f114v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["dairy",4,4,["f89v2","f114v","f30v"]],["ytedshedy",1,1,["f114v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["cheedar",5,5,["f114v","f108r","f115r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["s",244,125,["f1r","f46r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chedky",1,1,["f114v"]],["chedaiiin",2,2,["f114v","f114r"]],["shod",11,10,["f24v","f1r","f28r"]],["chokchedy",2,2,["f114v","f107r"]],["pchedchdy",1,1,["f114v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokedain",4,4,["f114v","f108v","f112r"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["qotey",24,20,["f81r","f76r","f80r"]],["soes",1,1,["f114v"]],["oeeos",2,2,["f67r2","f114v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["keol",20,18,["f68v2","f2r","f80r"]],["qotcheedy",4,4,["f114v","f115r","f104v"]],["qockhed",1,1,["f114v"]],["skaiin",3,3,["f114v","f58r","f111v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qotal",59,36,["f76r","f80r","f82v"]],["olkees",3,3,["f114v","f93r","f115r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["olchedaiin",1,1,["f114v"]],["dain",211,100,["f45r","f1r","f67r2"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["tchedy",33,26,["f80r","f82v","f106r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["tedaiin",3,3,["f114v","f50v","f107v"]],["chepched",1,1,["f114v"]],["shedain",11,8,["f111r","f114v","f112v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["otam",47,38,["f48v","f43r","f55v"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["chcty",1,1,["f114v"]],["ytar",26,20,["f86v6","f48v","f81r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["yom",1,1,["f114v"]],["qoteeo",3,3,["f114v","f104v","f93v"]],["soiiin",6,6,["f14r","f114v","f37v"]],["chcthain",1,1,["f114v"]],["tsheodar",1,1,["f114v"]],["ckhor",9,9,["f24v","f114v","f99r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["shody",55,38,["f1r","f43r","f48v"]],["ofcheds",1,1,["f114v"]],["ochedain",1,1,["f114v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chaiin",45,34,["f45r","f15r","f55v"]],["qokod",7,6,["f114v","f53r","f90r1"]],["qokol",105,61,["f46r","f45r","f89v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["qotody",11,10,["f88v","f114v","f43r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["kchedy",22,17,["f75r","f43r","f104v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["qool",5,5,["f114v","f68r2","f76r"]],["chey",344,118,["f46r","f1r","f46v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["choky",39,34,["f46r","f89v1","f65v"]],["chol",397,151,["f1r","f45r","f46r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["sheoal",1,1,["f114v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["oaiir",4,4,["f114v","f45v","f7r"]],["alchedy",4,3,["f114v","f112v","f76v"]],["chcphedy",3,3,["f114v","f43r","f76r"]],["okory",3,3,["f89v2","f114v","f80r"]],["dorkcheky",1,1,["f114v"]],["otody",14,14,["f73v","f95v1","f16r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["choypshedy",1,1,["f114v"]],["qotoy",2,2,["f114v","f3v"]],["shxam",1,1,["f114v"]],["oshsodaiin",1,1,["f114v"]],["chotain",4,3,["f114v","f8v","f115v"]],["qotar",63,37,["f43r","f80r","f48r"]],["tshedain",1,1,["f114v"]],["qotchody",3,3,["f114v","f57r","f49r"]],["qofchdar",1,1,["f114v"]],["chdor",8,7,["f114v","f48v","f105v"]],["dary",24,21,["f111r","f45r","f48v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["chy",155,101,["f1r","f46r","f67r2"]],["otcheodaiin",1,1,["f114v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["otedal",4,4,["f114v","f108v","f116r"]],["aral",16,14,["f86v5","f80v","f105r"]],["ychedar",4,3,["f114v","f79r","f114r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["otechy",4,4,["f114v","f112v","f101r1"]],["ykedckhy",1,1,["f114v"]],["pshedy",3,3,["f114v","f76r","f116r"]],["qopcheos",2,1,["f114v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qotchdar",1,1,["f114v"]],["cheeos",7,6,["f70r2","f114v","f113r"]],["olteody",2,2,["f86v6","f114v"]],["otoydy",1,1,["f114v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["cheotaiin",1,1,["f114v"]],["sheoeed",1,1,["f114v"]],["qodeedy",3,3,["f114v","f77r","f105r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["alkain",7,6,["f114v","f113v","f95v2"]],["pcheodal",1,1,["f114v"]],["cheopcheod",1,1,["f114v"]],["qotos",1,1,["f114v"]],["araiin",10,10,["f86v6","f114v","f108v"]],["qotolcheo",2,2,["f114v","f31v"]],["pchdal",1,1,["f114v"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["osheeo",1,1,["f114v"]],["lkcheo",3,3,["f114v","f113r","f115r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qoteor",5,5,["f114v","f69v","f103v"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["tain",16,12,["f86v6","f114v","f80r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["shdo",1,1,["f114v"]],["chees",33,28,["f106r","f41r","f88r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chetam",1,1,["f114v"]],["pchdair",4,4,["f46r","f114v","f115v"]],["sho",130,79,["f1r","f15r","f45v"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["otcheed",1,1,["f114v"]],["ocpheody",1,1,["f114v"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["qopairam",1,1,["f114v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["qoochy",1,1,["f114v"]],["qolcheey",1,1,["f114v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["teey",20,14,["f111r","f71v","f72v3"]],["rain",26,17,["f67r2","f81r","f76r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["otcheody",2,2,["f114v","f68r1"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["oleeey",3,3,["f114v","f58r","f105r"]],["cheoaiin",2,2,["f114v","f113r"]],["chetaiin",3,3,["f114v","f94v","f42v"]],["sheeodain",1,1,["f114v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qokeeedy",5,5,["f114v","f113v","f68r1"]],["cheoctheey",1,1,["f114v"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["lkealy",1,1,["f114v"]],["olkeechy",3,3,["f114v","f55v","f104r"]],["chocthey",6,6,["f88v","f114v","f30v"]],["qotedal",3,3,["f66r","f114v","f111v"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["sotey",2,2,["f67r1","f114v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["air",74,49,["f67r2","f67r1","f65v"]],["yshey",12,11,["f67r2","f1r","f114v"]],["kair",14,11,["f72v2","f45r","f1r"]],["yteeey",3,3,["f114v","f112r","f104v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["olkaim",1,1,["f114v"]],["tshey",9,8,["f70r1","f114v","f108r"]],["oedal",1,1,["f114v"]],["op",1,1,["f114v"]],["shoko",1,1,["f114v"]],["otchey",31,27,["f106r","f78v","f84r"]],["qopchol",6,6,["f114v","f81r","f86v3"]],["qopaiin",6,6,["f86v6","f66r","f114v"]],["alkol",1,1,["f114v"]],["ram",14,14,["f75r","f80r","f9r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["cheodaiiin",1,1,["f114v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["tar",43,35,["f46v","f80r","f82v"]],["arody",13,12,["f88v","f102r1","f86v6"]],["okedaiin",3,3,["f114v","f108r","f106v"]],["qoteeody",6,6,["f68v2","f114v","f86v3"]],["dalr",2,2,["f114v","f69r"]],["qoleechedy",1,1,["f114v"]],["o",82,56,["f1r","f67r1","f89r2"]],["kecheokeo",1,1,["f114v"]],["oteo",13,13,["f111r","f67r1","f51v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["eeo",1,1,["f114v"]],["cheoy",4,4,["f88v","f114v","f69v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oteeey",8,6,["f111r","f114v","f112v"]],["teeedy",4,4,["f114v","f112v","f111v"]],["dm",2,2,["f40r","f114v"]],["yaiin",6,6,["f86v6","f40r","f114v"]],["oeeoy",1,1,["f114v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["al",260,82,["f89v2","f67r1","f55v"]],["kain",48,30,["f76r","f80r","f15v"]]],[[0,36,9,51,48],[1,102,30,27,18],[2,132,27,48,18],[3,189,15,60,30],[4,246,0,51,36],[5,306,21,51,18],[6,366,0,60,39],[7,435,0,57,33],[8,498,6,66,21],[9,570,12,39,15],[10,45,54,57,21],[11,108,45,63,21],[12,180,45,51,15],[13,240,33,39,24],[14,279,42,45,15],[15,333,36,42,18],[16,381,36,48,15],[2,432,30,54,15],[17,492,27,39,24],[18,537,24,57,27],[19,591,30,18,18],[20,48,72,33,15],[21,87,63,51,30],[22,144,63,45,15],[23,189,57,54,21],[24,246,54,39,18],[25,291,54,54,24],[26,348,57,27,18],[27,381,48,69,21],[28,459,45,42,21],[29,507,48,21,15],[30,531,48,57,18],[31,588,45,24,15],[32,45,84,54,24],[33,105,78,78,24],[34,192,75,48,27],[35,243,69,60,30],[36,309,75,54,15],[37,369,66,60,30],[38,435,63,54,21],[9,495,66,39,12],[2,540,63,54,12],[39,597,57,24,24],[40,51,105,42,15],[41,96,99,66,27],[42,165,96,48,21],[43,222,96,63,15],[17,294,90,42,18],[44,48,117,63,21],[45,114,123,33,12],[46,156,114,48,18],[27,213,108,69,21],[47,288,105,60,24],[48,351,99,57,24],[17,417,96,39,30],[49,465,84,60,36],[50,531,93,48,21],[51,582,93,33,15],[52,54,135,81,21],[53,147,126,51,24],[54,207,126,57,18],[55,273,132,33,15],[56,315,126,12,15],[57,330,126,33,12],[58,372,117,51,21],[59,432,117,69,18],[60,513,111,36,18],[61,555,105,66,21],[62,48,153,81,27],[63,132,147,72,24],[64,210,144,66,21],[65,282,147,51,15],[32,336,138,54,27],[2,396,135,60,18],[66,462,135,54,15],[67,519,126,51,21],[47,576,123,51,27],[68,60,177,39,18],[69,99,171,42,18],[57,144,168,33,18],[70,186,162,54,21],[71,246,162,30,24],[72,282,159,75,21],[73,363,156,60,21],[74,426,147,54,21],[75,483,147,48,18],[76,537,144,51,27],[40,591,147,33,15],[77,63,189,57,24],[78,123,192,66,15],[47,192,180,66,24],[79,267,177,84,18],[2,363,174,60,18],[80,432,171,36,15],[81,474,162,63,24],[82,63,210,60,27],[47,126,204,60,30],[83,192,210,33,15],[37,234,195,60,33],[84,297,192,60,24],[85,366,189,63,21],[13,441,183,42,27],[86,489,183,60,18],[87,546,171,33,30],[88,585,174,36,30],[89,69,234,51,15],[90,129,231,54,18],[91,189,222,42,27],[14,240,225,51,15],[9,297,219,42,15],[92,342,210,45,33],[93,396,207,63,27],[47,465,204,66,30],[80,534,213,36,15],[1,576,207,27,18],[94,600,207,30,27],[75,69,246,45,21],[95,120,243,54,30],[96,171,243,51,18],[97,228,237,69,21],[98,63,264,75,27],[45,141,276,33,12],[99,177,258,39,24],[100,219,255,72,30],[100,297,246,69,27],[101,375,246,75,30],[102,459,249,45,21],[47,510,246,60,21],[103,576,237,54,30],[104,66,291,63,18],[40,135,288,39,21],[105,180,276,39,27],[106,222,282,51,15],[107,279,270,51,24],[108,336,267,51,33],[109,396,273,45,24],[110,447,264,60,24],[111,513,270,42,15],[112,561,264,42,24],[113,603,267,24,24],[114,66,306,63,24],[115,135,306,36,21],[116,177,303,33,15],[29,219,303,18,15],[57,237,300,33,15],[50,273,291,54,21],[65,333,297,51,12],[117,390,294,42,15],[118,438,285,66,30],[119,510,282,45,30],[120,564,291,30,18],[121,600,288,27,18],[122,69,327,54,15],[123,129,324,36,15],[124,171,315,42,21],[125,213,318,60,18],[126,279,309,60,21],[127,348,306,45,24],[128,69,336,69,27],[45,144,348,30,9],[57,174,339,30,18],[47,207,330,63,24],[129,279,327,45,30],[130,330,327,48,33],[131,378,330,45,27],[132,429,315,81,39],[133,519,318,42,36],[134,558,321,63,30],[135,69,360,81,18],[136,153,354,60,21],[137,219,351,51,27],[138,66,372,69,24],[139,138,375,72,30],[108,216,375,45,27],[17,264,375,39,24],[101,309,372,69,24],[9,387,381,39,12],[140,432,369,75,27],[141,510,372,45,21],[83,558,378,33,18],[142,594,372,30,18],[143,72,399,33,18],[144,108,405,39,9],[145,153,402,30,18],[65,192,399,57,15],[32,261,396,57,18],[146,330,393,93,21],[147,426,393,69,18],[148,504,390,51,21],[80,558,393,30,15],[149,588,390,33,15],[150,72,417,63,21],[60,141,417,36,18],[118,183,411,63,24],[151,252,411,63,27],[152,321,411,66,24],[153,399,408,54,30],[154,462,408,51,27],[155,519,405,66,30],[156,63,435,60,27],[157,129,435,69,24],[158,201,432,57,27],[27,267,435,78,27],[159,351,432,75,30],[160,435,435,51,24],[161,501,432,66,21],[162,576,426,51,27],[163,72,459,66,21],[164,144,456,84,24],[11,234,453,69,24],[107,309,456,60,21],[165,375,459,57,15],[166,441,459,60,24],[167,510,450,54,33],[57,570,453,33,15],[168,603,450,18,24],[169,63,480,39,18],[57,105,480,33,18],[93,144,477,63,24],[53,213,474,51,21],[170,270,474,57,21],[38,333,471,54,27],[171,66,498,78,30],[172,147,498,81,27],[173,228,498,57,24],[174,288,504,54,18],[175,351,498,93,30],[176,441,498,60,24],[66,501,504,54,18],[177,561,495,48,24],[178,78,525,48,18],[179,132,522,45,24],[180,186,522,39,21],[181,231,519,63,30],[182,303,519,69,21],[83,381,525,39,24],[118,426,519,66,24],[183,498,519,60,27],[184,558,516,39,21],[185,597,516,24,30],[82,75,540,60,24],[186,144,546,36,18],[18,189,540,69,24],[187,261,540,42,18],[188,306,537,30,21],[57,345,540,36,15],[189,390,537,66,24],[190,72,561,69,27],[191,144,564,24,24],[192,174,561,63,33],[193,246,561,57,27],[40,312,567,42,18],[157,363,558,78,27],[194,441,555,69,30],[195,516,549,48,30],[196,567,549,63,27],[197,81,594,54,18],[198,135,591,57,24],[199,201,591,75,12],[200,288,582,60,30],[47,354,579,66,24],[201,426,582,42,24],[53,474,582,51,21],[202,531,576,45,24],[203,576,573,30,24],[204,609,576,27,21],[205,78,609,54,18],[45,141,609,33,15],[206,183,600,75,24],[207,264,600,69,24],[208,342,597,45,24],[158,399,594,54,24],[53,468,600,54,18],[201,534,597,39,27],[137,576,594,45,27],[209,81,624,57,18],[210,147,627,45,18],[211,207,621,69,21],[212,285,621,66,21],[213,360,618,81,18],[214,84,639,45,27],[215,129,642,42,33],[216,183,642,39,30],[217,228,642,51,21],[200,285,636,57,24],[218,351,633,75,21],[219,429,624,90,27],[220,531,621,57,30],[221,588,618,48,30],[222,81,663,69,24],[29,156,669,21,15],[216,198,660,51,18],[57,252,663,33,15],[223,300,654,72,24],[224,381,651,72,27],[225,462,648,45,24],[226,510,648,54,27],[227,570,648,36,18],[228,606,645,24,18],[229,87,687,48,21],[230,138,681,39,24],[231,192,675,48,27],[118,243,675,69,24],[232,321,675,54,27],[233,381,675,72,15],[234,462,669,60,27],[235,81,705,51,33],[236,144,714,45,15],[237,192,699,30,27],[238,216,696,51,30],[239,279,696,60,30],[240,348,696,66,33],[241,423,696,57,27],[137,489,693,57,30],[242,549,681,45,30],[243,594,687,27,24],[244,87,741,48,15],[29,147,738,21,18],[245,174,726,96,24],[246,276,723,57,33],[53,342,726,54,18],[201,408,720,42,24],[158,459,714,54,21],[116,519,717,36,21],[247,558,708,33,21],[248,591,708,33,18],[202,90,753,45,21],[249,159,747,75,24],[53,246,747,57,21],[151,315,747,66,21],[250,387,741,78,21],[53,474,732,57,21],[105,543,726,39,24],[251,585,723,36,21],[252,90,774,102,24],[253,204,777,12,12],[254,222,762,81,24],[255,309,765,45,21],[9,354,768,48,18],[158,408,759,51,21],[28,462,756,51,24],[256,522,753,57,21],[88,582,744,39,30],[257,105,801,27,12],[258,138,795,48,18],[259,198,786,45,24],[47,249,783,72,33],[111,333,789,48,15],[260,384,783,57,21],[9,447,783,45,18],[259,498,774,48,24],[261,546,771,54,21],[262,600,771,24,21],[263,90,816,54,27],[264,150,819,54,21],[180,213,807,48,33],[265,267,813,57,21],[118,330,798,69,36],[15,405,798,51,21],[266,465,804,24,21],[267,495,795,39,21],[28,546,789,48,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f115r.js <==
[[["fshdar",1,1,["f115r"]],["qopchol",6,6,["f114v","f81r","f86v3"]],["qochedain",1,1,["f115r"]],["otedy",155,55,["f46r","f46v","f80r"]],["cheopolteeedy",1,1,["f115r"]],["oroiir",1,1,["f115r"]],["oechedy",1,1,["f115r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["dcheeos",2,2,["f67v1","f115r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["rorol",3,3,["f76r","f115r","f103v"]],["kcheody",5,5,["f66r","f113r","f115r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qolcheol",2,2,["f115r","f78v"]],["chor",220,113,["f1r","f45v","f89r1"]],["od",5,5,["f48r","f115r","f49r"]],["qol",151,37,["f89v2","f76r","f55v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qockheos",1,1,["f115r"]],["cholor",5,5,["f107r","f115r","f79r"]],["daar",1,1,["f115r"]],["oraro",1,1,["f115r"]],["dchedain",1,1,["f115r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["olkeechdy",1,1,["f115r"]],["chey",344,118,["f46r","f1r","f46v"]],["kchor",20,19,["f47r","f14r","f17v"]],["orchedar",1,1,["f115r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["sheod",11,11,["f111r","f7v","f66r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["dardyr",1,1,["f115r"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["olkees",3,3,["f114v","f93r","f115r"]],["sheed",6,6,["f108v","f116r","f103r"]],["qodain",11,6,["f95v1","f112r","f85r2"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qokeed",15,14,["f76r","f81v","f83v"]],["lchedar",2,2,["f115r","f82r"]],["ro",10,9,["f1r","f113v","f90r2"]],["cheockhdy",1,1,["f115r"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okeeeosaiin",1,1,["f115r"]],["chl",26,20,["f111r","f15r","f79v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qotar",63,37,["f43r","f80r","f48r"]],["chedam",6,6,["f108v","f112r","f113r"]],["chd",8,8,["f46r","f39v","f77r"]],["darchedy",2,2,["f103r","f115r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["shey",283,99,["f46r","f1r","f45r"]],["otain",96,43,["f43r","f76r","f80r"]],["chorar",1,1,["f115r"]],["kcheor",4,4,["f4v","f113v","f54r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["orair",5,5,["f105v","f115r","f84r"]],["otchedar",1,1,["f115r"]],["lor",43,31,["f89v2","f76r","f80r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qokain",279,46,["f48v","f76r","f80r"]],["qoteeol",5,5,["f3v","f113v","f21r"]],["dar",319,139,["f46r","f45r","f1r"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["darom",3,3,["f75r","f19v","f115r"]],["dchedaiin",1,1,["f115r"]],["qoteeedy",3,3,["f77r","f115r","f114r"]],["qoteo",5,5,["f88v","f112v","f48r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["tchedy",33,26,["f80r","f82v","f106r"]],["kechedy",3,3,["f111r","f115r","f105r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["keedy",53,32,["f46r","f76r","f80r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["qotcheedy",4,4,["f114v","f115r","f104v"]],["qekor",2,2,["f89v2","f115r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chol",397,151,["f1r","f45r","f46r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qokcheedy",2,2,["f115r","f104r"]],["qototeeey",1,1,["f115r"]],["rain",26,17,["f67r2","f81r","f76r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["chkain",12,12,["f113v","f25r","f80r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["lory",2,2,["f45r","f115r"]],["dsheo",2,2,["f113r","f115r"]],["qokeedain",3,2,["f115r","f114r"]],["qokechdy",3,3,["f111r","f75r","f115r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["or",366,130,["f45r","f1r","f67r2"]],["choloro",1,1,["f115r"]],["qoolkeedy",1,1,["f115r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qotchd",4,4,["f114v","f93r","f85r2"]],["lpchedy",6,5,["f86v4","f113r","f115r"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["lar",6,6,["f108v","f116r","f106r"]],["airorlchy",1,1,["f115r"]],["cpholrory",1,1,["f115r"]],["ycheeo",8,7,["f68v3","f94v","f105v"]],["rcheeo",1,1,["f115r"]],["qo",29,20,["f45r","f65v","f76r"]],["lkain",35,15,["f76r","f80r","f107r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["tcheo",7,7,["f66r","f106r","f34r"]],["lodar",2,2,["f113r","f115r"]],["chtar",3,3,["f111r","f24r","f115r"]],["as",5,5,["f72r3","f72r1","f115r"]],["kain",48,30,["f76r","f80r","f15v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["lkeodain",1,1,["f115r"]],["chcthed",1,1,["f115r"]],["qotain",64,31,["f76r","f80r","f80v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["air",74,49,["f67r2","f67r1","f65v"]],["om",22,20,["f111r","f45r","f67r2"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qotshedy",3,3,["f82v","f115r","f79r"]],["oltedy",5,5,["f33v","f81r","f77v"]],["qotor",29,24,["f15r","f42r","f80r"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["cheocthy",5,4,["f88v","f8r","f57r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otchdy",30,25,["f48v","f43r","f46v"]],["qotolchd",1,1,["f115r"]],["dolkeedy",1,1,["f115r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["oteeedchey",1,1,["f115r"]],["okeedain",2,2,["f108r","f115r"]],["lcheey",13,11,["f76r","f113v","f105v"]],["okcho",9,9,["f45r","f24v","f66r"]],["keedor",1,1,["f115r"]],["ykechey",1,1,["f115r"]],["chchdy",1,1,["f115r"]],["pcheodain",1,1,["f115r"]],["darailchedy",1,1,["f115r"]],["polchedy",6,6,["f108r","f103r","f115r"]],["pchody",5,5,["f68r3","f40v","f115r"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["ram",14,14,["f75r","f80r","f9r"]],["lcheod",2,2,["f115r","f104v"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["alor",7,5,["f73r","f112v","f86v3"]],["keor",10,10,["f38v","f89v1","f71v"]],["yches",2,2,["f31r","f115r"]],["o",82,56,["f1r","f67r1","f89r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["rodaiin",3,3,["f46r","f115r","f10r"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["oeeady",1,1,["f115r"]],["psheody",5,5,["f68v2","f66r","f115r"]],["chsho",1,1,["f115r"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["okchdar",3,3,["f113r","f115r","f114r"]],["chdor",8,7,["f114v","f48v","f105v"]],["ykhy",1,1,["f115r"]],["qepchey",1,1,["f115r"]],["lkam",7,7,["f111r","f108v","f86v3"]],["dchey",18,18,["f81r","f86v3","f107r"]],["keey",45,38,["f1r","f67r1","f100r"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["qokchor",11,10,["f15r","f11v","f44r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["keeey",11,10,["f111r","f38v","f40r"]],["lol",44,29,["f48v","f76r","f80r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["dcheol",8,7,["f66r","f108r","f80r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okeeeo",2,2,["f115r","f89r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["otlaiin",1,1,["f115r"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["ary",26,22,["f67r1","f48v","f86v3"]],["y",151,87,["f67r2","f1r","f45r"]],["cheodain",8,8,["f115r","f51v","f111v"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["choar",3,3,["f70r2","f115r","f58v"]],["ksheoary",1,1,["f115r"]],["otchey",31,27,["f106r","f78v","f84r"]],["qoteeos",3,3,["f86v6","f115r","f104r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["chotchdy",2,1,["f115r"]],["qodair",3,3,["f115r","f114r","f3r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dalom",2,2,["f80r","f115r"]],["ysheeo",2,2,["f115r","f89r1"]],["los",5,5,["f48v","f93r","f85r2"]],["cholkched",1,1,["f115r"]],["qoetar",1,1,["f115r"]],["qokaram",2,2,["f113v","f115r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["llsan",1,1,["f115r"]],["arorochees",1,1,["f115r"]],["fshedy",2,2,["f80r","f115r"]],["shdalky",1,1,["f115r"]],["cheedar",5,5,["f114v","f108r","f115r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qopchedyd",1,1,["f115r"]],["lksho",1,1,["f115r"]],["ror",17,15,["f111r","f75r","f79v"]],["pchodar",2,2,["f28r","f115r"]],["olchedyo",1,1,["f115r"]],["dsheodar",1,1,["f115r"]],["sheo",47,39,["f1r","f80r","f106r"]],["qokecheos",1,1,["f115r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["rchar",1,1,["f115r"]],["qokchar",1,1,["f115r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["qotal",59,36,["f76r","f80r","f82v"]],["shod",11,10,["f24v","f1r","f28r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["dchol",26,26,["f5v","f51v","f58r"]],["qopol",6,6,["f89v1","f112r","f115r"]],["qokairor",3,2,["f115r","f58v"]],["lchea",1,1,["f115r"]],["raiin",75,38,["f100r","f76r","f106r"]],["dlchd",2,2,["f115r","f104v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chety",25,25,["f46r","f48v","f43r"]],["laiin",13,11,["f108r","f116r","f103r"]],["ycheey",24,20,["f111r","f1r","f17v"]],["qotaiiin",2,2,["f115r","f104r"]],["chokeeey",2,2,["f68v2","f115r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["chokchaiin",2,2,["f30r","f115r"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["posheos",1,1,["f115r"]],["aral",16,14,["f86v5","f80v","f105r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["shkchedy",2,2,["f113r","f115r"]],["otais",4,4,["f86v3","f106r","f115r"]],["chs",19,17,["f101v2","f71r","f105v"]],["chpchar",1,1,["f115r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chcfhy",2,2,["f112v","f115r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["qoek",1,1,["f115r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["oranol",1,1,["f115r"]],["sorols",1,1,["f115r"]],["lkshey",2,2,["f106r","f115r"]],["qokcho",10,9,["f25v","f9v","f7r"]],["chkshy",1,1,["f115r"]],["qos",4,4,["f7v","f87v","f115r"]],["okchey",32,28,["f1r","f80r","f78v"]],["pchar",3,3,["f8v","f115r","f6r"]],["dor",73,54,["f1r","f45r","f89v1"]],["chot",4,4,["f42r","f8r","f115r"]],["qotohy",1,1,["f115r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["kchedy",22,17,["f75r","f43r","f104v"]],["qoty",87,55,["f46v","f80r","f106r"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["paiinody",1,1,["f115r"]],["lkcheo",3,3,["f114v","f113r","f115r"]],["lchy",8,8,["f76r","f82v","f80v"]],["qokl",9,6,["f80r","f107r","f115r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["opchdain",1,1,["f115r"]],["olchy",8,8,["f14r","f76r","f113v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["qolcheor",1,1,["f115r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["tcheodl",1,1,["f115r"]],["chkar",12,11,["f75r","f2r","f116r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["lchdy",18,14,["f111r","f106r","f78v"]],["qorshy",1,1,["f115r"]],["chep",4,4,["f29r","f76r","f103r"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["orar",10,9,["f101v2","f99r","f81r"]],["olchdy",8,7,["f76r","f80r","f50v"]],["dcheor",4,4,["f100r","f99r","f115r"]],["shedar",7,7,["f95v1","f103r","f77r"]],["qoor",8,7,["f46r","f89v1","f101v2"]],["shody",55,38,["f1r","f43r","f48v"]],["ytar",26,20,["f86v6","f48v","f81r"]],["arolky",1,1,["f115r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["kody",7,7,["f29r","f102r1","f66r"]],["chols",3,3,["f5v","f115r","f100v"]]],[[0,33,0,60,30],[1,99,3,72,33],[2,165,18,72,18],[3,246,15,45,21],[4,297,6,93,36],[5,399,18,45,21],[6,447,24,57,18],[7,516,18,48,24],[8,564,21,69,27],[9,42,36,54,15],[10,99,36,39,21],[11,144,33,45,21],[12,195,33,39,27],[13,240,33,60,21],[14,306,39,45,18],[11,357,39,48,21],[15,411,39,42,21],[16,462,39,45,27],[17,516,39,57,33],[18,573,45,51,30],[19,42,51,63,18],[20,114,48,33,18],[21,156,51,18,15],[22,177,57,36,15],[23,213,57,39,21],[24,258,51,66,24],[25,333,57,54,18],[26,387,57,36,18],[27,426,60,39,18],[28,42,66,57,15],[29,108,66,57,24],[30,174,69,63,18],[20,243,72,36,18],[31,282,78,30,18],[32,315,69,39,21],[33,363,72,60,21],[34,429,75,36,21],[35,468,78,42,18],[36,510,69,60,30],[37,573,81,54,24],[38,27,84,63,18],[39,96,87,48,15],[40,147,84,51,21],[41,201,90,39,15],[42,243,90,51,18],[36,300,87,63,24],[43,369,90,51,27],[44,429,96,48,24],[45,480,96,63,21],[8,543,96,66,27],[46,612,102,18,15],[47,42,99,69,21],[48,117,99,60,24],[43,180,102,48,27],[49,228,105,48,24],[50,276,105,75,21],[51,360,114,24,15],[39,393,114,48,15],[52,450,117,42,27],[53,495,111,45,33],[54,546,120,54,24],[55,603,120,24,15],[56,42,117,66,18],[57,114,120,48,24],[23,168,126,39,15],[39,216,126,48,15],[58,270,126,30,21],[59,309,123,39,18],[60,348,123,48,18],[61,39,129,48,24],[62,93,144,39,15],[63,138,138,42,18],[64,183,138,63,21],[65,252,144,30,15],[66,285,144,27,15],[67,321,141,54,24],[68,378,141,60,27],[69,447,150,27,18],[70,477,150,21,18],[71,498,159,18,18],[72,516,150,60,42],[73,579,162,48,27],[74,45,156,63,15],[75,117,156,66,24],[29,189,156,57,21],[76,249,159,42,21],[65,294,162,30,15],[77,327,162,39,15],[70,366,162,18,15],[77,387,168,36,12],[14,426,171,45,15],[78,39,168,54,30],[79,96,171,54,27],[80,153,174,60,24],[81,219,174,39,21],[82,261,174,48,24],[83,315,180,63,18],[84,384,186,36,15],[8,426,183,66,24],[85,498,189,75,24],[86,576,192,48,27],[87,45,195,36,15],[23,81,195,42,15],[88,129,198,33,15],[23,165,195,36,15],[89,210,192,57,27],[90,270,195,78,24],[91,354,195,72,27],[92,432,204,30,18],[93,468,216,30,9],[94,504,210,48,18],[95,552,222,27,9],[96,579,216,42,27],[97,48,210,36,21],[98,93,207,75,21],[99,171,207,75,24],[100,255,216,54,18],[101,321,216,21,15],[102,348,219,60,18],[31,414,228,36,21],[78,45,228,57,27],[103,108,225,72,30],[104,189,228,63,21],[105,258,231,54,24],[106,315,231,60,30],[107,381,234,51,24],[108,435,243,30,18],[109,468,243,75,18],[110,543,240,78,24],[111,33,252,66,18],[112,99,243,48,18],[113,153,252,18,18],[114,174,243,48,24],[115,231,258,36,12],[116,270,252,45,15],[117,321,258,48,12],[118,372,255,45,18],[119,420,261,51,15],[120,474,258,48,21],[121,525,267,21,15],[122,546,261,42,21],[123,588,267,33,18],[124,39,267,57,15],[125,96,258,72,24],[126,174,264,60,15],[49,240,264,48,24],[23,291,270,39,15],[127,333,267,51,24],[52,390,276,39,15],[127,435,276,51,21],[62,492,282,39,12],[128,537,279,42,18],[129,579,282,24,15],[130,603,285,18,18],[131,51,279,48,21],[132,99,279,72,18],[69,177,285,30,15],[133,210,282,54,21],[134,267,282,48,21],[135,318,288,48,15],[136,372,288,57,21],[137,438,294,30,24],[134,471,291,45,18],[138,519,291,51,27],[139,573,294,63,18],[22,45,297,30,18],[115,75,300,36,15],[57,114,294,48,18],[87,174,300,39,15],[87,219,300,36,15],[136,261,300,57,21],[140,321,300,60,24],[141,384,306,57,24],[88,444,312,30,12],[142,480,306,72,30],[143,558,306,63,21],[62,48,312,39,9],[144,93,312,45,21],[145,144,306,42,21],[146,192,312,42,18],[147,234,312,51,27],[148,291,318,39,21],[149,45,318,66,24],[80,117,324,54,27],[8,177,327,63,21],[150,246,336,81,18],[151,330,324,60,36],[88,396,348,30,12],[152,426,336,48,30],[8,480,342,63,30],[153,549,339,57,27],[154,606,345,27,30],[155,45,348,48,18],[156,96,339,57,30],[157,162,345,54,24],[23,222,351,39,21],[104,267,351,60,21],[12,333,351,36,27],[20,375,357,33,15],[71,411,360,18,21],[158,435,363,36,18],[115,477,369,33,21],[22,513,369,27,27],[159,543,363,39,21],[58,582,363,30,27],[160,51,363,42,21],[161,96,369,12,12],[66,108,366,33,12],[101,153,366,21,15],[71,174,369,18,18],[162,198,375,27,21],[14,234,372,48,27],[163,291,369,54,18],[164,348,369,66,27],[165,420,378,48,18],[166,42,378,63,30],[167,111,387,39,18],[168,150,381,51,27],[69,207,393,24,15],[23,234,396,39,15],[169,282,384,60,27],[170,351,393,39,18],[117,393,399,45,15],[171,444,393,33,33],[117,480,402,42,27],[172,528,396,54,27],[173,585,402,42,27],[174,48,408,36,24],[175,84,405,33,30],[176,123,405,54,24],[52,186,414,39,15],[177,231,408,60,27],[178,294,411,48,21],[179,348,411,60,24],[180,411,411,36,30],[181,453,423,33,21],[23,492,426,39,15],[104,537,420,63,27],[182,600,426,27,24],[183,48,429,39,21],[184,96,423,51,27],[101,159,429,21,18],[70,186,426,21,21],[66,219,432,33,15],[115,264,435,36,15],[185,312,429,45,18],[70,357,432,18,18],[51,381,441,27,21],[65,411,438,36,18],[186,456,444,21,18],[187,489,438,57,24],[188,555,444,48,18],[189,603,447,30,24],[190,45,450,12,15],[191,60,444,66,18],[115,135,450,45,12],[8,186,444,69,24],[192,264,447,72,27],[193,342,450,42,18],[115,390,462,39,18],[194,48,456,66,33],[195,120,459,51,30],[196,177,465,66,24],[70,249,471,21,18],[197,282,471,36,15],[198,324,465,66,24],[199,402,474,51,21],[200,462,471,39,27],[201,498,465,57,36],[202,558,483,30,18],[203,594,483,45,18],[204,42,483,51,30],[205,93,486,33,21],[70,132,486,24,18],[31,165,495,33,15],[12,201,486,45,30],[206,255,486,75,21],[10,330,486,39,27],[67,378,492,51,24],[58,438,495,33,30],[207,477,498,54,27],[88,534,504,33,15],[208,570,495,69,33],[93,45,510,33,9],[209,81,504,36,15],[71,129,510,24,15],[116,156,507,45,15],[14,216,507,54,21],[210,279,504,45,24],[211,330,510,87,18],[212,39,516,57,33],[213,102,519,66,27],[214,174,528,60,21],[215,243,522,63,33],[216,315,528,66,30],[217,390,531,45,24],[218,441,537,30,21],[219,471,531,66,27],[220,543,546,66,21],[221,45,543,69,21],[222,120,546,39,18],[223,165,546,75,24],[224,249,552,45,15],[225,303,552,57,21],[226,372,552,66,21],[22,441,561,30,21],[115,471,564,42,15],[227,513,561,45,21],[228,561,564,48,24],[229,45,564,36,18],[230,87,564,54,21],[137,144,573,33,21],[8,183,567,72,21],[231,264,573,42,18],[87,312,576,45,18],[232,363,567,45,33],[233,411,573,69,21],[234,483,579,48,18],[235,540,579,39,21],[236,582,588,39,15],[237,33,585,39,18],[31,81,591,30,18],[238,120,582,51,21],[239,177,585,51,24],[29,231,585,63,24],[240,306,597,54,12],[23,363,597,42,21],[141,414,591,63,24],[241,486,597,42,24],[242,531,606,45,15],[23,582,606,45,15],[243,45,606,54,21],[244,102,600,72,24],[245,183,606,66,21],[246,255,606,57,21],[12,315,606,39,30],[66,357,615,30,15],[115,393,621,42,24],[247,435,612,57,33],[248,501,618,42,30],[249,549,618,78,21],[250,45,630,39,9],[251,84,621,48,24],[252,141,621,39,30],[235,186,624,42,18],[253,240,624,42,30],[254,33,636,66,27],[255,105,645,39,30],[256,153,651,45,18],[257,207,645,66,30],[258,288,645,48,27],[259,339,654,33,18],[260,375,645,60,36],[70,432,663,24,24],[71,459,672,21,18],[261,480,672,54,18],[262,534,660,48,36],[263,588,675,18,27],[264,45,666,30,15],[115,87,672,39,12],[265,132,669,42,21],[52,174,669,42,18],[42,225,672,54,21],[266,288,672,42,27],[69,339,672,27,18],[267,372,675,57,24],[268,45,681,51,27],[224,102,690,48,18],[269,159,684,51,24],[270,219,690,57,24],[235,279,693,48,21],[271,333,693,60,27],[272,396,696,33,21],[66,435,699,33,15],[273,477,690,57,33],[274,534,693,54,27],[275,45,702,24,18],[62,75,711,42,15],[276,123,705,45,21],[277,165,705,54,30],[18,222,711,57,24],[278,285,714,30,21],[235,321,717,42,18],[58,366,720,39,24],[279,411,714,48,36],[87,471,720,39,18],[266,516,720,45,33],[280,561,717,42,39],[281,45,726,45,12],[175,90,720,33,30],[42,129,729,60,18],[14,198,732,48,21],[82,255,729,54,24],[282,30,735,84,30],[283,120,744,57,24],[284,177,753,42,24],[104,225,750,75,24],[285,306,747,42,33],[286,354,753,48,36],[49,414,753,54,33],[287,468,759,39,21],[70,507,762,27,21],[288,534,756,72,24],[69,45,762,30,18],[289,81,768,48,21],[290,135,771,54,24],[291,198,771,78,21],[292,282,771,57,24],[293,42,777,63,30],[235,114,786,45,21],[294,168,789,48,21],[295,222,789,48,27],[296,273,798,48,15],[297,324,795,54,21],[67,384,789,57,21],[67,444,789,51,27],[298,498,783,39,24],[198,531,789,63,27],[299,45,804,42,15],[264,87,804,39,18],[200,132,804,45,24],[8,183,807,69,27],[104,261,810,63,24],[104,330,813,63,21],[300,399,807,51,21],[301,459,813,42,15],[66,504,810,30,18],[302,540,813,48,15],[303,45,825,51,15],[304,96,822,51,21],[305,153,831,39,15],[77,195,831,45,18],[306,243,828,45,24],[67,291,831,60,24],[34,360,831,42,18],[70,402,831,21,15],[34,426,828,42,18],[307,474,828,48,27],[308,522,825,72,33],[190,42,846,15,21],[309,60,840,51,30],[310,117,840,39,33],[29,162,846,60,33],[311,231,849,42,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f115v.js <==
[[["tchedor",3,3,["f112v","f55r","f115v"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["qotees",4,4,["f111r","f100r","f76v"]],["ytain",13,11,["f1r","f86v6","f75r"]],["qoty",87,55,["f46v","f80r","f106r"]],["qotad",1,1,["f115v"]],["opoloiin",1,1,["f115v"]],["qetdain",1,1,["f115v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["roiin",4,3,["f76v","f115v","f78r"]],["om",22,20,["f111r","f45r","f67r2"]],["ykeeochody",1,1,["f115v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qor",23,19,["f45r","f75r","f86v3"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["chdar",20,16,["f67r1","f73r","f75r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["qokam",25,20,["f46r","f75r","f86v3"]],["dsheol",9,9,["f46r","f66r","f99r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["otoiin",3,3,["f4v","f37v","f115v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["lkedain",2,2,["f108v","f115v"]],["dalchdy",5,5,["f72r2","f58r","f83r"]],["okchedam",2,2,["f114r","f115v"]],["ykcheodain",1,1,["f115v"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["otechdy",5,5,["f82v","f85r1","f107v"]],["qotar",63,37,["f43r","f80r","f48r"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["lched",6,5,["f111r","f116r","f83v"]],["otchd",1,1,["f115v"]],["chokeedy",3,3,["f72v2","f108r","f115v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chl",26,20,["f111r","f15r","f79v"]],["oleed",1,1,["f115v"]],["pchody",5,5,["f68r3","f40v","f115r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["qokchdain",1,1,["f115v"]],["qotain",64,31,["f76r","f80r","f80v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["shed",18,16,["f111r","f43r","f48v"]],["oteody",39,28,["f48v","f106v","f104r"]],["solkaiin",3,3,["f50r","f82r","f115v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["tedy",42,31,["f46r","f48v","f43r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["shedy",427,73,["f46r","f65v","f46v"]],["okor",34,32,["f89v2","f15r","f3v"]],["air",74,49,["f67r2","f67r1","f65v"]],["cheoor",1,1,["f115v"]],["olkchedy",6,5,["f86v6","f107r","f50r"]],["chotam",5,5,["f88v","f72r1","f58r"]],["tchosos",1,1,["f115v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qotchs",1,1,["f115v"]],["olchees",1,1,["f115v"]],["otchdy",30,25,["f48v","f43r","f46v"]],["qotol",47,34,["f45v","f48r","f80r"]],["lpchedy",6,5,["f86v4","f113r","f115r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["lkechedy",3,3,["f111r","f115v","f104r"]],["pchdam",2,2,["f111r","f115v"]],["ychees",2,2,["f76v","f115v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["chotain",4,3,["f114v","f8v","f115v"]],["cholkeedy",3,3,["f113r","f89r2","f115v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["lkchey",8,4,["f113v","f113r","f77v"]],["lchey",45,31,["f76r","f80r","f82v"]],["ror",17,15,["f111r","f75r","f79v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["sho",130,79,["f1r","f15r","f45v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dalchedy",4,3,["f77r","f26r","f115v"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["chedy",501,86,["f46r","f65v","f46v"]],["tchdor",2,2,["f95r1","f115v"]],["shor",97,66,["f45r","f46r","f15r"]],["ail",5,5,["f108r","f105v","f105r"]],["chkol",3,3,["f30v","f37r","f115v"]],["chkchol",3,3,["f101r1","f96r","f115v"]],["qotched",5,3,["f114v","f104v","f115v"]],["dpchedy",1,1,["f115v"]],["qtam",1,1,["f115v"]],["ysheed",1,1,["f115v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["soraiin",7,5,["f102r1","f116r","f106r"]],["pchdarody",1,1,["f115v"]],["pcheed",1,1,["f115v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["tcheody",6,6,["f86v3","f113r","f90v2"]],["polched",2,2,["f82r","f115v"]],["lpchdy",2,2,["f75v","f115v"]],["tol",48,36,["f67r2","f48v","f15r"]],["rchees",1,1,["f115v"]],["cphor",6,6,["f32v","f3v","f45v"]],["orair",5,5,["f105v","f115r","f84r"]],["kol",37,35,["f45r","f1r","f45v"]],["okeeokain",1,1,["f115v"]],["lkeeey",8,7,["f111r","f108v","f113r"]],["lkor",4,4,["f86v6","f85r1","f105r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["qockheedy",1,1,["f115v"]],["qokechy",13,11,["f111r","f108r","f7r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["ldain",2,2,["f89r1","f115v"]],["chol",397,151,["f1r","f45r","f46r"]],["qokain",279,46,["f48v","f76r","f80r"]],["lr",12,10,["f111r","f113v","f103r"]],["chdain",9,9,["f42r","f116r","f113v"]],["rcheey",4,3,["f49v","f82v","f115v"]],["rodam",2,1,["f115v"]],["dain",211,100,["f45r","f1r","f67r2"]],["aroteey",1,1,["f115v"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["kar",52,39,["f46r","f45r","f43r"]],["y",151,87,["f67r2","f1r","f45r"]],["sheo",47,39,["f1r","f80r","f106r"]],["lkechdy",1,1,["f115v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["lko",3,3,["f111r","f79v","f115v"]],["rokeedy",1,1,["f115v"]],["ld",4,4,["f86v6","f66r","f75v"]],["okain",144,52,["f67r2","f1r","f80r"]],["chey",344,118,["f46r","f1r","f46v"]],["keey",45,38,["f1r","f67r1","f100r"]],["lcho",3,2,["f106r","f115v"]],["raithy",1,1,["f115v"]],["pchodain",3,2,["f112v","f115v"]],["choky",39,34,["f46r","f89v1","f65v"]],["lchain",1,1,["f115v"]],["lpchdain",1,1,["f115v"]],["qotalchedy",1,1,["f115v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["yshedy",10,9,["f75r","f94v","f79v"]],["lxor",1,1,["f115v"]],["xoiin",1,1,["f115v"]],["choto",3,3,["f89v2","f8r","f115v"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["ralom",1,1,["f115v"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["raiin",75,38,["f100r","f76r","f106r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["lor",43,31,["f89v2","f76r","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["tshedy",8,7,["f94v","f113v","f113r"]],["sheolkeedy",1,1,["f115v"]],["lkeeshdy",1,1,["f115v"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["eees",9,9,["f111r","f112v","f108v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["qopcheddy",1,1,["f115v"]],["lky",17,12,["f112v","f108v","f116r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["shedain",11,8,["f111r","f114v","f112v"]],["chodain",9,9,["f4v","f1r","f86v3"]],["otedain",2,2,["f108v","f115v"]],["rosy",1,1,["f115v"]],["lshes",1,1,["f115v"]],["sheet",3,3,["f111r","f115v","f43v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otedy",155,55,["f46r","f46v","f80r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["pcheo",3,2,["f106r","f115v"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["qoteeotchy",1,1,["f115v"]],["opchees",1,1,["f115v"]],["chpcheod",1,1,["f115v"]],["rchl",1,1,["f115v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["qopcham",1,1,["f115v"]],["ykees",4,4,["f70r2","f71r","f79v"]],["olkeeody",7,7,["f86v5","f71r","f85r1"]],["qos",4,4,["f7v","f87v","f115r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["cheodain",8,8,["f115r","f51v","f111v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["lkeedor",1,1,["f115v"]],["dcheedy",4,4,["f68v2","f76r","f104v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["lcheey",13,11,["f76r","f113v","f105v"]],["chokedy",3,3,["f108r","f107v","f115v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qokeeeos",1,1,["f115v"]],["qolkeedy",7,6,["f83v","f79v","f76v"]],["olain",13,10,["f111r","f86v6","f76r"]],["lkain",35,15,["f76r","f80r","f107r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qot",8,8,["f10v","f53r","f103r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["oteed",8,7,["f111r","f48v","f86v4"]],["chkal",13,11,["f111r","f70r1","f46r"]],["kchetam",1,1,["f115v"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["polor",2,2,["f112v","f115v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["lraly",1,1,["f115v"]],["lshey",18,13,["f111r","f75r","f76r"]],["sheot",2,2,["f72v2","f115v"]],["chteey",3,3,["f68v1","f68r1","f115v"]],["raram",3,3,["f112v","f108v","f115v"]],["ycheedaiin",1,1,["f115v"]],["chlor",1,1,["f115v"]],["rchedar",1,1,["f115v"]],["oteedal",2,2,["f112r","f115v"]],["pchdair",4,4,["f46r","f114v","f115v"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["qopor",4,4,["f42r","f86v5","f84r"]],["iirchal",1,1,["f115v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chety",25,25,["f46r","f48v","f43r"]],["rodain",1,1,["f115v"]],["opchepy",1,1,["f115v"]],["shokchy",9,8,["f29r","f4v","f8r"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["rolsheedy",1,1,["f115v"]],["lkchdy",5,3,["f113v","f103v","f115v"]],["chddy",1,1,["f115v"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["teeodaiin",2,2,["f67r1","f115v"]],["ychedal",2,2,["f112v","f115v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["taiin",42,31,["f48v","f5v","f106r"]],["sheckeey",1,1,["f115v"]],["lchckhy",1,1,["f115v"]],["ldar",5,5,["f50v","f111v","f83r"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["qoky",147,72,["f45r","f15v","f80r"]],["shos",10,9,["f29r","f1r","f72v3"]],["shee",13,9,["f46r","f70r2","f101v2"]],["oky",102,78,["f1r","f45r","f45v"]],["cheeos",7,6,["f70r2","f114v","f113r"]],["alches",1,1,["f115v"]],["kcheo",4,4,["f40r","f107r","f106v"]],["rain",26,17,["f67r2","f81r","f76r"]],["checthey",4,4,["f111r","f76r","f76v"]],["lcham",1,1,["f115v"]],["ytar",26,20,["f86v6","f48v","f81r"]],["tshar",1,1,["f115v"]],["shckhhy",2,2,["f112r","f115v"]],["olkeeo",4,4,["f111r","f41v","f107r"]],["lkeedol",1,1,["f115v"]],["ltchdy",1,1,["f115v"]],["chkaidararal",1,1,["f115v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["oiiin",11,11,["f81v","f105v","f113r"]],["chees",33,28,["f106r","f41r","f88r"]],["otainos",1,1,["f115v"]],["losdy",1,1,["f115v"]],["cheokeeo",2,2,["f70v1","f115v"]],["llchs",1,1,["f115v"]],["olr",6,5,["f116r","f105v","f111v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["chkain",12,12,["f113v","f25r","f80r"]],["sham",7,6,["f24r","f116r","f85r1"]],["dairal",5,5,["f86v6","f66r","f67v1"]],["chain",18,16,["f45r","f42r","f49v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["lror",1,1,["f115v"]],["ycheealkaiin",1,1,["f115v"]],["or",366,130,["f45r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["okas",2,2,["f46v","f115v"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["qokchy",69,55,["f45r","f45v","f55v"]],["dcheodl",1,1,["f115v"]],["kolchey",1,1,["f115v"]],["fchedol",1,1,["f115v"]],["qotoeetchy",1,1,["f115v"]],["choiphy",1,1,["f115v"]],["qopchyr",1,1,["f115v"]],["yair",2,2,["f54v","f115v"]],["oteeol",9,8,["f111r","f38v","f71r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["lkl",9,7,["f76r","f113v","f80r"]],["ysheo",2,2,["f115v","f104r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["qotchdal",1,1,["f115v"]],["lkshedy",4,4,["f113r","f106r","f107v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ototar",1,1,["f115v"]],["ral",17,16,["f76r","f80r","f81v"]],["rchos",1,1,["f115v"]],["oty",115,76,["f45r","f46v","f45v"]],["ykchedain",1,1,["f115v"]],["dary",24,21,["f111r","f45r","f48v"]],["cholaiim",1,1,["f115v"]]],[[0,33,15,66,27],[1,108,15,57,24],[2,177,12,51,21],[3,231,9,45,21],[4,288,6,39,30],[5,336,6,45,30],[6,378,0,69,27],[7,453,0,60,27],[8,519,6,18,12],[9,543,0,36,18],[10,579,3,21,18],[11,39,39,81,21],[12,123,36,63,21],[13,192,30,48,21],[14,243,24,51,21],[15,300,33,27,15],[16,327,30,63,18],[17,399,24,60,18],[18,468,24,39,18],[19,513,15,48,21],[20,564,18,45,24],[21,42,57,45,18],[22,93,51,72,21],[23,168,48,66,21],[24,243,42,57,24],[25,309,45,45,21],[26,360,39,51,24],[27,420,39,60,21],[28,486,39,60,15],[29,552,33,63,21],[30,45,69,81,18],[31,132,66,54,18],[32,195,63,57,18],[33,258,63,48,21],[34,315,63,21,15],[35,336,66,18,12],[36,363,60,63,24],[37,432,57,45,18],[38,480,51,48,18],[39,534,48,63,21],[40,48,87,27,18],[41,78,84,45,24],[42,126,81,54,24],[43,186,78,42,21],[44,231,84,24,12],[45,267,81,42,18],[46,36,99,63,30],[47,102,105,48,18],[48,156,99,45,21],[49,210,93,84,24],[50,300,87,54,24],[51,360,84,48,27],[52,420,84,36,18],[53,465,72,54,27],[54,525,69,66,24],[35,594,81,18,15],[55,51,129,45,15],[56,96,120,39,24],[57,138,117,51,24],[9,195,117,39,18],[58,237,114,45,18],[59,285,108,39,18],[60,330,108,24,18],[61,357,102,57,21],[62,420,99,69,21],[63,498,90,57,24],[64,45,141,72,21],[65,123,141,39,18],[66,168,135,51,21],[67,225,132,54,21],[68,285,126,54,24],[69,348,123,48,27],[70,402,114,51,27],[71,462,111,39,21],[72,507,111,63,18],[73,567,105,54,24],[74,51,159,51,21],[75,105,159,57,15],[76,171,153,57,18],[77,237,147,69,21],[78,309,144,57,18],[79,369,141,48,18],[50,423,132,54,30],[80,483,126,57,24],[81,540,132,45,18],[82,591,129,27,18],[83,42,177,48,18],[84,99,171,24,18],[85,126,171,51,18],[86,189,165,51,21],[87,249,165,69,18],[88,324,159,42,18],[89,369,156,42,18],[90,51,189,60,21],[91,120,186,36,18],[92,156,189,24,15],[16,189,183,66,18],[93,264,180,42,18],[94,318,171,57,24],[95,381,165,63,30],[24,450,156,63,39],[96,519,147,54,33],[97,576,147,45,36],[98,60,207,48,15],[99,108,204,45,15],[31,162,201,60,24],[100,225,198,57,15],[101,39,219,99,27],[102,135,216,45,27],[103,186,222,30,18],[104,219,210,63,27],[105,276,204,66,30],[106,345,198,54,36],[107,405,201,30,30],[108,438,207,51,24],[109,495,189,54,36],[110,549,201,42,21],[111,594,189,24,36],[112,63,243,78,18],[113,150,240,51,21],[114,204,234,36,24],[115,246,234,51,21],[116,306,231,63,27],[117,372,228,75,21],[118,453,228,60,21],[119,513,222,45,21],[120,564,225,45,21],[83,54,261,51,18],[121,111,264,36,12],[50,156,258,60,18],[122,222,252,57,18],[44,288,258,30,15],[123,324,255,21,18],[124,354,252,54,18],[42,414,246,54,21],[125,474,243,51,21],[103,528,240,39,18],[126,567,240,48,21],[127,66,279,39,15],[128,105,273,66,21],[129,177,270,57,24],[130,237,267,33,21],[131,270,276,12,12],[132,294,270,30,18],[133,327,267,63,27],[14,396,261,51,33],[134,450,261,45,27],[135,501,261,33,21],[136,537,258,60,24],[137,597,258,18,15],[138,69,291,45,18],[139,123,294,33,18],[140,162,288,33,18],[141,201,291,33,15],[142,237,285,57,21],[143,60,306,75,27],[76,141,303,63,24],[144,216,303,45,21],[145,267,303,48,18],[146,321,291,66,27],[87,396,297,63,15],[147,474,282,84,27],[148,564,279,57,27],[149,72,330,54,21],[12,132,324,57,21],[150,195,321,45,18],[151,243,324,42,15],[152,294,315,48,21],[153,345,315,51,21],[154,402,309,66,21],[127,474,309,33,15],[22,513,303,66,30],[155,585,303,39,30],[156,78,348,48,18],[42,132,342,57,27],[119,195,336,45,24],[157,249,336,42,18],[158,294,342,33,12],[159,324,333,33,21],[160,366,330,39,21],[1,417,324,60,24],[161,72,363,66,24],[162,147,354,81,27],[163,231,354,69,24],[164,312,354,39,15],[159,354,351,33,15],[165,390,345,33,18],[166,426,345,33,15],[167,465,330,69,27],[168,540,330,72,24],[169,615,330,24,24],[170,66,387,57,18],[171,123,381,63,21],[12,192,378,69,18],[172,270,369,57,21],[173,336,363,60,21],[12,399,360,66,30],[12,468,354,63,27],[26,534,351,54,30],[174,591,354,33,21],[175,78,402,42,21],[176,126,396,45,21],[177,174,396,39,21],[178,222,390,48,21],[179,279,387,33,21],[99,318,384,48,15],[180,72,414,51,30],[181,123,420,60,21],[182,186,405,90,27],[83,282,405,39,21],[183,321,396,63,27],[184,390,390,60,27],[185,456,393,36,18],[186,495,399,27,12],[187,519,378,45,30],[188,567,378,54,27],[189,75,438,51,24],[166,126,438,36,15],[190,171,429,72,24],[191,246,429,33,18],[192,282,426,30,15],[193,321,420,72,21],[194,402,414,51,24],[195,453,408,60,24],[12,519,405,60,21],[196,582,396,48,24],[197,81,459,60,18],[198,147,450,51,21],[199,201,450,48,18],[82,258,444,30,18],[35,300,444,18,15],[200,327,432,63,27],[201,396,435,27,18],[202,429,429,66,18],[203,501,423,69,21],[14,573,417,45,18],[34,615,417,18,15],[204,84,471,45,24],[158,135,474,36,12],[205,171,465,45,21],[206,225,465,42,18],[207,273,453,36,27],[208,312,456,51,21],[159,372,453,36,18],[166,411,453,33,15],[209,453,441,48,27],[210,510,441,48,24],[211,567,429,60,33],[212,87,492,45,12],[141,135,489,36,15],[159,174,480,36,21],[89,213,480,42,18],[121,258,477,33,15],[89,294,474,36,18],[177,339,474,33,24],[213,81,501,54,24],[115,138,504,48,21],[214,192,495,60,24],[118,258,492,57,24],[215,315,492,45,21],[216,360,486,42,24],[217,411,477,45,27],[58,459,483,42,18],[218,507,474,48,24],[169,561,471,24,33],[219,588,474,42,33],[220,90,522,75,21],[8,171,525,21,15],[221,195,516,42,21],[31,240,513,66,24],[222,309,510,57,18],[223,375,504,66,21],[34,444,504,24,15],[169,471,498,33,30],[224,78,534,69,36],[225,153,540,54,27],[226,216,534,42,30],[227,264,540,51,21],[228,321,537,42,21],[50,366,528,54,30],[229,426,528,42,30],[230,474,528,57,21],[231,537,513,51,30],[232,594,510,39,30],[233,90,567,60,21],[71,156,564,39,21],[234,198,561,51,21],[235,255,558,75,21],[236,336,555,57,21],[237,399,555,42,27],[238,450,546,60,27],[206,516,549,42,21],[239,561,537,66,24],[240,93,585,60,18],[78,162,579,51,21],[194,219,576,48,21],[241,270,576,42,18],[99,309,573,54,21],[242,90,600,51,24],[243,141,600,63,21],[244,210,594,63,27],[245,276,597,42,21],[246,321,591,48,21],[247,372,585,66,24],[248,441,582,42,33],[58,489,582,39,24],[14,534,573,51,24],[41,591,570,33,30],[249,96,624,39,18],[250,138,621,30,18],[251,174,615,33,24],[158,213,624,33,12],[205,249,615,51,21],[252,306,609,57,21],[253,363,606,57,27],[254,432,600,45,24],[255,483,603,36,21],[256,525,594,69,30],[257,594,591,39,27],[258,99,639,42,24],[166,144,639,39,15],[42,192,633,63,24],[31,264,630,66,21],[259,99,660,54,24],[91,159,657,36,21],[260,207,654,66,24],[261,279,648,54,27],[262,342,639,66,30],[263,408,639,57,33],[264,477,642,108,24],[265,588,639,39,24],[266,102,687,39,12],[267,144,681,42,18],[268,192,675,66,21],[269,264,678,45,18],[270,312,666,69,24],[271,381,669,45,21],[272,435,663,42,24],[273,483,666,45,18],[274,534,663,51,18],[275,591,660,33,21],[276,105,702,48,18],[277,159,699,48,18],[278,222,693,54,24],[279,279,690,63,24],[122,345,684,63,21],[280,411,684,57,24],[80,471,681,57,24],[205,531,678,51,27],[281,585,678,36,21],[282,105,714,105,30],[171,225,714,63,21],[283,291,711,18,18],[284,306,708,42,21],[285,354,702,48,24],[286,408,705,48,18],[287,468,702,54,27],[288,105,741,60,18],[132,171,735,36,18],[289,210,729,60,24],[290,273,723,72,27],[58,345,729,42,21],[291,399,714,90,30],[292,501,708,57,36],[293,564,708,54,36],[294,105,756,42,21],[35,147,759,21,15],[228,171,756,39,21],[295,219,750,51,21],[296,270,747,42,24],[125,318,750,45,21],[236,369,747,54,21],[297,429,741,63,27],[298,498,741,45,24],[299,546,741,30,27],[126,582,744,45,24],[300,108,774,48,21],[301,156,771,48,18],[302,213,768,72,24],[236,294,768,54,21],[303,354,765,57,21],[14,420,762,48,24],[286,477,765,42,18],[304,528,765,60,18],[251,594,762,24,24],[305,108,792,66,24],[228,177,792,42,24],[134,225,789,45,27],[297,279,786,60,18],[297,348,783,60,21],[306,414,783,36,21],[307,456,783,45,18],[308,513,777,36,33],[99,555,783,51,21],[309,111,810,81,27],[79,201,813,51,21],[304,258,801,60,30],[310,324,801,39,24],[311,375,801,66,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f116r.js <==
[[["kchdpy",1,1,["f116r"]],["shey",283,99,["f46r","f1r","f45r"]],["qokain",279,46,["f48v","f76r","f80r"]],["otalshedy",3,3,["f116r","f80r","f83v"]],["qteey",1,1,["f116r"]],["shear",21,16,["f1r","f46r","f111r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["llory",1,1,["f116r"]],["amom",1,1,["f116r"]],["oain",11,10,["f112v","f116r","f103r"]],["cheer",2,2,["f66r","f116r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["lar",6,6,["f108v","f116r","f106r"]],["ar",352,108,["f67r2","f46r","f1r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["oky",102,78,["f1r","f45r","f45v"]],["char",72,51,["f45r","f106r","f1v"]],["okain",144,52,["f67r2","f1r","f80r"]],["ykanam",1,1,["f116r"]],["dain",211,100,["f45r","f1r","f67r2"]],["chl",26,20,["f111r","f15r","f79v"]],["lshey",18,13,["f111r","f75r","f76r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["qo",29,20,["f45r","f65v","f76r"]],["saly",5,4,["f116r","f73v","f80v"]],["padar",1,1,["f116r"]],["osheeky",1,1,["f116r"]],["qol",151,37,["f89v2","f76r","f55v"]],["loiin",4,4,["f116r","f80r","f103v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["chedy",501,86,["f46r","f65v","f46v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotar",63,37,["f43r","f80r","f48r"]],["aralary",1,1,["f116r"]],["sheed",6,6,["f108v","f116r","f103r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["lkain",35,15,["f76r","f80r","f107r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["oty",115,76,["f45r","f46v","f45v"]],["lol",44,29,["f48v","f76r","f80r"]],["rol",20,15,["f75r","f81v","f79v"]],["oly",57,35,["f67r2","f48v","f15r"]],["sain",68,40,["f89v1","f76r","f106r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["lchedy",119,36,["f76r","f82v","f106r"]],["otey",57,41,["f43r","f76r","f106r"]],["ykoloin",1,1,["f116r"]],["otedy",155,55,["f46r","f46v","f80r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["pchol",8,8,["f99r","f116r","f103v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["teody",8,7,["f1r","f72v3","f116r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["tokain",2,2,["f116r","f103v"]],["totol",2,2,["f116r","f80r"]],["rotydy",1,1,["f116r"]],["dar",319,139,["f46r","f45r","f1r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qotody",11,10,["f88v","f114v","f43r"]],["oteedar",3,3,["f70v2","f116r","f86v4"]],["ldy",25,21,["f46r","f75r","f95v2"]],["lchey",45,31,["f76r","f80r","f82v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chdain",9,9,["f42r","f116r","f113v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["shedy",427,73,["f46r","f65v","f46v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["rain",26,17,["f67r2","f81r","f76r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["cphol",15,13,["f100r","f17v","f13v"]],["rteol",1,1,["f116r"]],["chcpham",1,1,["f116r"]],["shed",18,16,["f111r","f43r","f48v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["okeolshey",1,1,["f116r"]],["qotain",64,31,["f76r","f80r","f80v"]],["okedy",118,53,["f46v","f80r","f31r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["als",4,4,["f31v","f116r","f94r"]],["qoain",7,7,["f111r","f17v","f116r"]],["chol",397,151,["f1r","f45r","f46r"]],["ches",36,29,["f46r","f76r","f80v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["otain",96,43,["f43r","f76r","f80r"]],["oleedy",3,2,["f116r","f105r"]],["olam",6,6,["f81r","f116r","f113v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["tey",11,10,["f111r","f38v","f7v"]],["chetain",5,5,["f112v","f116r","f80r"]],["shtshy",2,2,["f116r","f16r"]],["okey",64,42,["f67r2","f65v","f46v"]],["shety",9,8,["f65v","f116r","f86v5"]],["okeedam",1,1,["f116r"]],["chey",344,118,["f46r","f1r","f46v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["chll",2,1,["f116r"]],["s",244,125,["f1r","f46r","f67r2"]],["pchoetal",1,1,["f116r"]],["otedal",4,4,["f114v","f108v","f116r"]],["olr",6,5,["f116r","f105v","f111v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qoky",147,72,["f45r","f15v","f80r"]],["al",260,82,["f89v2","f67r1","f55v"]],["keedy",53,32,["f46r","f76r","f80r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["qotey",24,20,["f81r","f76r","f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otarar",5,5,["f108r","f116r","f104v"]],["opam",4,4,["f116r","f113v","f104r"]],["lain",5,5,["f111r","f46r","f116r"]],["pcharalor",1,1,["f116r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["opain",2,2,["f116r","f68v1"]],["lor",43,31,["f89v2","f76r","f80r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["oteeedy",3,3,["f116r","f112r","f79r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["porchey",1,1,["f116r"]],["chetar",6,6,["f69r","f42r","f116r"]],["arody",13,12,["f88v","f102r1","f86v6"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["laiin",13,11,["f108r","f116r","f103r"]],["y",151,87,["f67r2","f1r","f45r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["olar",11,9,["f46v","f116r","f113v"]],["qoty",87,55,["f46v","f80r","f106r"]],["rfam",1,1,["f116r"]],["sairol",2,2,["f116r","f104v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chal",48,27,["f1r","f76r","f58r"]],["lrain",1,1,["f116r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["dtal",1,1,["f116r"]],["orchcthdy",1,1,["f116r"]],["lty",2,2,["f116r","f107v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shekchy",5,5,["f70r1","f67r2","f116r"]],["okalain",1,1,["f116r"]],["lg",2,2,["f116r","f57v"]],["cheeteey",4,4,["f116r","f112r","f85r1"]],["lkar",30,19,["f111r","f86v6","f76r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["aly",29,25,["f46v","f82v","f104v"]],["salo",2,2,["f99r","f116r"]],["lm",1,1,["f116r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chalkeey",1,1,["f116r"]],["kedy",44,26,["f43r","f46v","f48r"]],["lam",6,6,["f111r","f116r","f73v"]],["sheky",36,27,["f46r","f1r","f80r"]],["alom",6,6,["f111r","f116r","f80r"]],["ytchey",12,11,["f96v","f69r","f65v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chckhol",2,2,["f116r","f32r"]],["shechol",1,1,["f116r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["qotam",12,10,["f89v1","f69r","f112v"]],["orain",27,20,["f111r","f102r1","f81r"]],["chy",155,101,["f1r","f46r","f67r2"]],["pshedy",3,3,["f114v","f76r","f116r"]],["rom",4,4,["f116r","f84r","f75v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["sheal",19,16,["f111r","f80r","f77r"]],["lshalshy",1,1,["f116r"]],["qotalshy",1,1,["f116r"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["lky",17,12,["f112v","f108v","f116r"]],["lched",6,5,["f111r","f116r","f83v"]],["cthan",2,2,["f8v","f116r"]],["lkeeal",1,1,["f116r"]],["l",58,32,["f45r","f67r1","f65v"]],["raraiin",6,5,["f108v","f108r","f116r"]],["ory",17,15,["f89v1","f101v2","f80r"]],["saraiin",4,4,["f72v2","f116r","f113v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["air",74,49,["f67r2","f67r1","f65v"]],["ollain",1,1,["f116r"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["pchallarar",1,1,["f116r"]],["ckhal",4,4,["f116r","f6v","f72r2"]],["alolfchy",1,1,["f116r"]],["rpchey",1,1,["f116r"]],["shfy",1,1,["f116r"]],["opchekan",1,1,["f116r"]],["dlr",1,1,["f116r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["qor",23,19,["f45r","f75r","f86v3"]],["rshey",2,2,["f116r","f75v"]],["chtain",3,3,["f116r","f103v","f36v"]],["soraiin",7,5,["f102r1","f116r","f106r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["sheeky",14,14,["f111r","f75r","f76r"]],["cheds",1,1,["f116r"]],["r",98,62,["f46r","f15r","f15v"]],["arsheg",1,1,["f116r"]],["raiin",75,38,["f100r","f76r","f106r"]],["shek",11,8,["f73r","f39v","f116r"]],["yrshey",1,1,["f116r"]],["qolchey",11,8,["f76r","f116r","f77r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["cthar",21,15,["f1r","f15r","f76r"]],["qoear",3,3,["f31v","f24r","f116r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["qcthhy",2,2,["f116r","f57r"]],["qoklain",1,1,["f116r"]],["pairain",1,1,["f116r"]],["sheekly",1,1,["f116r"]],["cheam",5,5,["f111r","f42r","f108v"]],["sham",7,6,["f24r","f116r","f85r1"]],["chkar",12,11,["f75r","f2r","f116r"]],["keeey",11,10,["f111r","f38v","f40r"]],["lkeal",2,2,["f108r","f116r"]],["lom",5,5,["f116r","f80r","f77r"]],["dsheey",8,8,["f108v","f116r","f47v"]],["chery",1,1,["f116r"]],["lcheylchy",1,1,["f116r"]],["dlar",1,1,["f116r"]],["shar",34,29,["f45r","f1r","f3v"]],["sheain",2,2,["f116r","f58r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["shekain",5,5,["f111r","f116r","f95v1"]],["shkain",3,3,["f116r","f103r","f80v"]],["qokan",8,8,["f75r","f116r","f95v2"]],["cham",20,17,["f45r","f42r","f46v"]],["os",29,28,["f67r2","f1r","f89v1"]],["teey",20,14,["f111r","f71v","f72v3"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["cphan",1,1,["f116r"]],["odar",24,21,["f1r","f67r2","f75r"]],["aty",3,3,["f108v","f116r","f107v"]],["syokeedy",1,1,["f116r"]],["lcheor",2,2,["f116r","f107v"]],["chky",18,16,["f46r","f67r2","f43r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["qokas",3,3,["f76r","f116r","f80v"]],["aleey",1,1,["f116r"]],["oqokain",2,2,["f116r","f77v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okaral",5,5,["f86v6","f116r","f103r"]],["shcphhy",2,2,["f116r","f85r1"]],["o",82,56,["f1r","f67r1","f89r2"]],["okydy",2,2,["f70v2","f116r"]],["osain",3,3,["f116r","f94r","f10r"]],["shky",13,12,["f46r","f65v","f39v"]],["qorain",4,4,["f76r","f116r","f103r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["lkechy",1,1,["f116r"]],["chedkaly",1,1,["f116r"]],["sykar",1,1,["f116r"]],["choy",13,13,["f47r","f101v2","f17v"]],["otan",5,5,["f116r","f80r","f103r"]],["sosar",2,2,["f96v","f116r"]],["okeolan",1,1,["f116r"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["lkan",1,1,["f116r"]],["sodal",3,3,["f116r","f93r","f42v"]]],[[0,45,0,48,33],[1,93,9,36,24],[2,132,9,48,21],[3,192,9,72,21],[4,270,12,51,24],[5,333,18,39,18],[6,375,24,24,12],[7,402,18,24,18],[8,423,21,45,21],[5,474,21,48,21],[9,519,27,39,18],[10,45,30,33,12],[11,78,30,33,15],[6,111,30,24,12],[12,144,27,42,18],[12,189,27,42,21],[13,237,30,24,18],[14,264,33,30,18],[15,300,36,21,12],[16,321,36,33,15],[17,357,33,27,21],[18,393,39,36,15],[15,432,39,24,15],[19,459,39,45,15],[20,507,39,63,27],[21,45,42,33,12],[22,84,45,21,15],[23,108,42,36,21],[24,150,42,33,21],[25,183,45,51,24],[26,243,45,42,21],[1,285,48,30,18],[27,321,54,21,12],[28,345,48,30,24],[29,33,51,51,24],[1,81,57,30,21],[30,120,60,51,18],[31,177,66,30,15],[32,210,66,42,18],[33,258,63,45,18],[34,309,63,39,21],[35,351,66,42,18],[36,399,57,51,27],[37,456,57,51,24],[38,507,63,63,18],[21,42,75,33,15],[39,78,75,36,15],[40,117,72,63,24],[41,186,78,36,21],[35,231,84,36,21],[42,267,78,42,21],[36,315,81,48,21],[43,369,78,39,18],[44,408,81,33,15],[45,444,78,27,24],[46,471,84,30,15],[47,507,78,27,24],[48,537,87,27,15],[49,33,87,39,15],[50,75,93,21,15],[51,96,93,48,18],[35,150,99,42,15],[52,198,96,39,27],[35,240,99,42,15],[53,291,93,63,24],[54,363,93,42,24],[55,408,93,45,24],[56,36,102,39,27],[57,75,111,36,18],[58,108,108,51,27],[52,171,111,33,21],[27,207,120,18,18],[2,234,111,54,24],[59,294,114,54,21],[60,348,114,57,24],[54,414,114,45,18],[61,456,108,57,27],[62,513,108,60,33],[63,42,126,30,18],[64,72,126,51,27],[35,126,135,42,12],[65,171,129,48,24],[2,225,132,51,21],[66,282,132,54,18],[67,345,132,66,18],[54,420,129,48,27],[68,471,135,30,21],[51,501,138,54,21],[65,39,141,48,24],[69,87,150,45,21],[70,135,144,63,27],[2,201,150,57,24],[12,264,147,39,24],[42,303,147,45,21],[71,39,165,48,15],[72,96,165,54,21],[63,159,168,27,15],[73,186,168,39,24],[70,234,168,63,27],[74,300,171,33,21],[75,336,171,33,18],[76,372,171,48,24],[77,426,165,45,33],[78,471,162,54,30],[79,531,165,60,30],[50,42,183,18,15],[44,66,189,33,12],[80,99,183,36,18],[81,138,183,60,24],[82,204,186,69,24],[83,276,189,57,27],[84,336,189,42,27],[35,384,192,39,15],[85,432,195,54,18],[86,495,189,57,21],[87,555,192,30,18],[88,36,195,48,15],[15,84,201,24,12],[89,117,201,36,18],[90,153,201,33,15],[19,186,201,45,18],[21,237,207,33,12],[91,276,213,36,15],[12,318,204,42,21],[92,372,204,42,18],[93,423,210,51,12],[41,483,204,39,21],[21,519,207,33,12],[94,558,201,39,21],[95,39,207,33,18],[6,72,216,24,12],[96,96,210,30,24],[97,126,216,57,15],[98,189,216,57,21],[99,255,213,33,24],[35,291,222,42,21],[81,336,216,69,24],[2,411,219,51,24],[100,468,219,45,24],[101,522,216,60,21],[49,39,225,42,12],[102,87,231,30,15],[103,117,228,48,15],[6,165,231,27,12],[104,192,234,36,12],[105,228,234,15,12],[93,243,234,48,18],[106,39,231,72,30],[107,120,240,51,24],[41,174,243,36,21],[36,219,246,48,24],[108,276,243,30,21],[109,312,243,39,15],[110,360,237,48,24],[111,411,240,36,27],[63,459,243,30,15],[112,489,249,21,12],[113,513,237,39,27],[74,555,234,39,24],[63,42,258,30,18],[35,69,264,39,18],[76,117,258,51,18],[41,177,261,36,18],[112,216,267,21,18],[51,237,264,54,18],[114,294,261,51,24],[115,348,258,48,24],[21,405,264,33,15],[116,441,261,42,21],[117,489,261,60,21],[118,549,255,39,27],[21,45,276,33,15],[102,81,282,36,18],[65,126,273,54,24],[12,186,276,42,27],[119,231,279,36,18],[12,276,273,45,21],[31,324,282,30,18],[35,357,279,39,18],[120,39,288,81,27],[121,126,294,45,30],[75,174,297,36,18],[54,216,294,45,27],[122,270,291,36,24],[123,315,297,30,21],[124,348,300,30,12],[92,381,291,45,21],[116,429,282,42,24],[125,471,285,57,21],[90,534,285,33,18],[126,567,282,30,24],[127,36,309,66,24],[76,105,315,48,24],[83,156,315,57,21],[128,222,318,54,15],[37,279,315,45,18],[15,327,315,18,15],[129,348,312,42,18],[130,396,306,51,24],[75,447,309,30,15],[52,483,303,33,21],[45,525,300,36,21],[21,561,303,33,12],[89,45,333,33,12],[113,81,330,36,21],[50,123,336,21,15],[91,147,336,36,12],[131,186,333,39,15],[132,225,336,12,18],[35,240,333,39,18],[116,288,330,39,18],[133,330,327,42,21],[19,375,324,45,18],[134,426,327,39,18],[54,465,321,45,21],[135,516,321,39,21],[136,555,315,36,27],[137,36,342,60,21],[138,99,348,39,18],[2,141,345,60,18],[139,204,351,33,12],[31,237,348,30,18],[22,270,351,24,15],[140,303,348,45,18],[19,357,339,45,24],[141,405,342,45,21],[142,453,339,39,24],[143,495,339,75,27],[144,573,339,27,27],[145,48,360,24,15],[73,75,360,36,21],[146,117,360,60,21],[2,180,360,54,21],[35,240,363,39,18],[116,285,363,42,15],[147,333,360,66,21],[114,405,360,45,18],[55,456,357,42,27],[63,501,360,33,18],[35,537,366,42,21],[148,576,366,27,18],[21,45,378,36,12],[149,87,378,54,18],[150,144,378,39,18],[73,186,378,42,18],[151,234,378,45,18],[73,282,378,42,18],[81,327,378,60,21],[90,396,375,33,18],[6,429,381,24,12],[44,459,381,27,12],[152,489,384,30,18],[153,522,381,42,21],[154,567,384,24,18],[155,42,387,54,27],[19,105,393,39,18],[130,147,393,48,24],[45,201,393,33,21],[73,240,393,42,21],[65,285,393,51,21],[156,345,390,72,21],[99,423,390,36,21],[157,462,393,36,21],[102,504,402,33,12],[158,540,399,36,18],[89,45,411,36,12],[159,87,408,42,27],[73,132,411,36,18],[65,174,411,54,18],[70,231,411,63,21],[141,303,411,48,18],[2,357,408,57,24],[41,420,408,39,21],[90,459,411,27,15],[6,492,411,30,15],[6,519,414,30,12],[160,552,411,48,21],[161,45,420,54,24],[162,105,426,63,18],[163,174,426,63,21],[164,246,429,54,18],[115,303,426,48,24],[50,357,432,18,18],[165,378,429,42,27],[92,426,426,45,21],[110,477,426,51,27],[166,534,429,48,24],[109,45,441,36,15],[102,87,447,33,15],[121,123,441,45,21],[25,174,444,48,21],[167,234,444,51,21],[33,291,447,54,21],[42,351,447,45,21],[168,402,459,24,18],[169,423,447,48,24],[25,471,453,45,24],[111,519,450,42,21],[170,564,453,30,27],[171,45,456,36,15],[69,84,459,39,18],[172,126,459,39,18],[173,177,459,39,24],[174,216,465,72,24],[175,291,465,75,27],[176,372,465,48,27],[177,417,468,33,30],[35,453,477,42,15],[36,501,468,51,27],[178,555,477,39,15],[179,45,468,45,18],[91,93,477,39,15],[180,135,474,51,24],[23,189,480,42,21],[104,240,486,33,15],[42,273,483,51,21],[103,330,486,45,18],[44,375,489,36,15],[22,417,495,24,12],[181,441,495,12,18],[113,456,489,45,30],[182,504,492,63,18],[183,570,492,27,27],[184,39,486,72,21],[1,114,489,36,33],[2,156,495,57,24],[130,216,498,54,30],[185,279,501,45,15],[186,324,504,27,15],[187,351,507,51,18],[188,411,504,48,30],[189,39,504,96,48],[112,141,540,18,18],[190,165,525,48,33],[75,222,534,36,21],[191,261,528,66,36],[192,330,534,54,39],[193,393,537,36,33],[90,435,546,33,21],[15,468,546,24,21],[194,492,543,69,27],[195,561,546,33,27],[196,48,546,48,24],[75,99,552,39,18],[1,138,555,33,24],[197,177,555,33,21],[124,213,561,36,12],[1,255,561,39,18],[50,303,567,21,15],[51,327,570,48,18],[198,381,567,42,27],[70,429,567,60,24],[199,495,570,54,21],[48,555,576,27,18],[200,42,564,63,18],[201,111,567,45,21],[167,168,573,45,18],[202,216,573,51,18],[2,270,579,66,21],[138,342,585,45,24],[31,393,591,33,21],[203,429,588,48,18],[15,480,591,24,18],[204,507,591,15,18],[205,522,594,48,21],[2,45,579,60,21],[15,108,585,21,15],[206,138,588,51,15],[207,192,588,45,21],[19,240,594,48,18],[208,291,597,57,30],[209,354,606,63,18],[19,429,606,45,18],[141,477,609,54,18],[210,531,612,54,24],[73,51,597,45,18],[65,102,600,54,21],[2,159,606,60,18],[65,222,609,54,24],[69,273,618,45,18],[211,324,618,48,27],[206,378,624,39,21],[212,417,624,51,24],[141,477,624,48,24],[213,531,633,51,21],[65,48,612,51,18],[75,105,615,39,21],[1,150,621,36,21],[12,195,624,42,24],[42,243,630,45,18],[181,291,639,15,18],[21,312,636,39,15],[102,351,645,36,18],[214,399,642,60,21],[215,462,645,54,24],[216,516,651,66,24],[217,45,627,63,24],[218,114,636,60,24],[124,183,645,27,12],[91,210,648,42,15],[172,252,645,42,24],[196,303,651,54,21],[69,363,660,39,15],[111,408,660,39,21],[25,450,666,48,18],[219,501,672,42,18],[220,546,675,33,21],[109,51,651,36,15],[65,93,651,54,24],[23,150,660,45,21],[2,198,660,54,21],[221,258,666,48,21],[1,306,669,36,24],[19,348,672,48,18],[35,399,678,39,18],[70,441,681,60,21],[206,504,687,36,18],[13,540,690,27,18],[2,51,663,57,27],[102,114,675,33,21],[108,153,675,33,21],[6,186,681,27,12],[1,222,678,33,27],[2,261,684,57,21],[196,321,684,54,21],[222,375,690,42,21],[223,420,693,48,24],[7,465,699,24,15],[112,489,705,21,18],[224,513,705,36,21],[225,54,684,45,21],[1,102,687,33,24],[121,141,690,48,24],[1,195,693,36,30],[2,234,699,57,21],[141,300,702,48,18],[226,351,708,48,18],[50,411,714,21,15],[35,435,717,42,15],[227,477,720,81,18],[228,54,702,39,21],[229,99,708,36,18],[229,141,711,36,18],[75,180,711,39,21],[230,228,717,51,18],[19,285,717,48,18],[1,342,720,33,21],[231,378,726,54,24],[33,438,729,51,21],[167,495,735,51,18],[27,51,726,24,18],[2,81,723,57,21],[214,141,729,54,21],[2,201,732,60,24],[232,267,735,63,21],[233,333,738,51,24],[73,387,747,39,24],[1,429,747,33,21],[234,468,747,54,21],[235,522,750,39,18],[236,48,744,21,15],[15,90,741,24,18],[112,117,750,21,15],[5,144,747,45,21],[237,195,753,36,21],[238,240,753,54,30],[75,300,759,36,21],[239,336,759,51,27],[240,387,768,39,21],[241,429,765,33,30],[1,468,765,36,24],[210,510,765,51,18],[242,45,759,72,24],[2,123,762,54,21],[141,186,771,51,21],[50,249,780,18,18],[243,267,780,57,18],[244,327,783,39,27],[206,372,786,45,21],[102,426,792,33,18],[31,465,789,36,18],[34,504,780,42,24],[245,54,783,39,15],[1,96,780,33,24],[246,138,780,51,27],[247,189,789,42,18],[168,234,792,21,18],[248,48,795,66,24],[112,120,807,24,12],[1,144,804,36,18],[249,183,804,54,24],[250,243,801,57,27],[99,303,807,39,21],[251,348,807,51,27],[55,405,813,45,24],[252,456,819,12,12],[185,474,804,42,27],[253,519,804,51,27],[254,48,816,51,15],[255,102,816,42,21],[256,147,819,63,18],[257,219,825,57,21],[121,282,825,51,21],[258,336,831,51,24],[12,393,834,42,21],[133,441,831,42,21],[259,492,828,72,24],[260,45,828,57,21],[6,102,834,27,15],[196,138,834,54,18],[21,195,840,36,15],[261,234,849,33,15],[249,270,840,54,27],[102,327,852,36,15],[21,369,852,42,15],[132,417,855,12,18],[262,435,849,48,18],[92,486,849,48,18],[48,537,852,27,15],[263,45,846,48,18],[1,93,849,30,24],[121,129,849,54,21],[264,195,852,66,21],[102,267,864,36,18],[31,306,864,36,15],[7,345,864,24,18],[91,369,870,39,27],[197,411,867,36,27],[265,447,864,45,27],[50,498,870,21,15],[266,516,861,48,27],[267,45,864,48,18],[139,93,873,42,15],[130,138,867,54,30],[33,198,870,51,30],[31,255,879,33,21],[6,288,879,30,15],[126,318,876,30,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f11r.js <==
[[["tshol",6,6,["f99r","f23r","f23v"]],["schoal",1,1,["f11r"]],["cfhy",6,6,["f32v","f53r","f22r"]],["shfydaiin",1,1,["f11r"]],["cphy",16,15,["f1r","f86v6","f47r"]],["shey",283,99,["f46r","f1r","f45r"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["shoyty",1,1,["f11r"]],["socthody",1,1,["f11r"]],["qodor",2,2,["f41r","f11r"]],["y",151,87,["f67r2","f1r","f45r"]],["kshy",5,4,["f7v","f1r","f39v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["ytchoky",1,1,["f11r"]],["kchol",21,18,["f45r","f17v","f45v"]],["qoty",87,55,["f46v","f80r","f106r"]],["chol",397,151,["f1r","f45r","f46r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dor",73,54,["f1r","f45r","f89v1"]],["ykychy",1,1,["f11r"]],["choty",37,28,["f1r","f15v","f13v"]],["dain",211,100,["f45r","f1r","f67r2"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ded",1,1,["f11r"]],["dchol",26,26,["f5v","f51v","f58r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchy",30,26,["f1r","f15r","f31r"]],["dy",271,137,["f45r","f46r","f67r2"]],["tchol",13,12,["f45r","f47r","f86v3"]],["shor",97,66,["f45r","f46r","f15r"]],["dky",1,1,["f11r"]],["shcphy",2,2,["f11v","f11r"]],["chodl",1,1,["f11r"]],["odl",4,4,["f105v","f104v","f106v"]],["ds",2,2,["f27r","f11r"]],["otol",86,69,["f89v2","f1r","f55v"]],["ykchor",5,4,["f19r","f44v","f56v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["s",244,125,["f1r","f46r","f67r2"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["okchol",15,12,["f70r1","f89v1","f69r"]]],[[0,57,36,54,39],[1,117,51,54,30],[2,171,27,42,48],[3,222,24,84,54],[4,312,33,45,45],[5,360,42,39,33],[6,396,39,69,33],[7,468,30,63,39],[8,51,72,81,24],[9,141,75,51,21],[10,189,81,12,30],[11,207,69,36,36],[12,246,78,42,18],[13,297,69,57,30],[14,363,69,72,36],[15,438,66,51,33],[12,489,66,45,24],[16,60,93,45,36],[17,111,102,39,21],[18,150,93,39,36],[19,198,102,30,18],[20,234,96,51,33],[21,291,96,54,39],[22,348,99,39,18],[23,390,99,51,15],[12,447,96,45,15],[24,495,87,33,21],[25,69,126,42,18],[26,117,126,27,18],[27,150,114,42,30],[28,195,120,24,27],[12,219,120,45,18],[29,66,141,51,24],[30,123,138,42,24],[30,171,141,42,21],[31,219,135,33,33],[32,258,120,48,45],[12,312,138,45,15],[18,366,123,36,36],[28,405,135,27,27],[33,432,135,48,18],[12,480,129,54,18],[34,75,165,33,21],[35,111,162,27,21],[10,138,168,12,27],[36,159,156,42,33],[23,207,162,57,18],[37,270,156,63,36],[38,339,156,39,21],[39,378,159,48,30],[18,432,150,39,24],[40,474,150,15,18],[12,492,150,48,18],[41,63,183,66,33],[42,138,180,60,33],[18,201,177,39,30],[28,246,183,27,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f11v.js <==
[[["poldchody",1,1,["f11v"]],["shcphy",2,2,["f11v","f11r"]],["shordy",1,1,["f11v"]],["qoty",87,55,["f46v","f80r","f106r"]],["shol",187,102,["f46r","f1r","f78v"]],["cphar",4,4,["f1r","f11v","f78v"]],["dan",20,16,["f1r","f89v1","f2r"]],["y",151,87,["f67r2","f1r","f45r"]],["dy",271,137,["f45r","f46r","f67r2"]],["chckhy",140,76,["f46r","f46v","f55v"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["dain",211,100,["f45r","f1r","f67r2"]],["dchy",30,25,["f15r","f13v","f9r"]],["otchor",18,16,["f15r","f15v","f16v"]],["kchy",30,26,["f1r","f15r","f31r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["ar",352,108,["f67r2","f46r","f1r"]],["qokchd",6,5,["f40r","f11v","f113r"]],["oky",102,78,["f1r","f45r","f45v"]],["chol",397,151,["f1r","f45r","f46r"]],["qokchor",11,10,["f15r","f11v","f44r"]],["chololer",1,1,["f11v"]],["chyky",6,6,["f10v","f69r","f11v"]],["qoky",147,72,["f45r","f15v","f80r"]],["ctho",15,14,["f42r","f45v","f21v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["tan",1,1,["f11v"]],["soydy",1,1,["f11v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qotchor",14,13,["f14r","f15r","f42r"]],["ddy",2,2,["f11v","f18v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["shy",104,70,["f89v2","f46r","f15r"]],["arg",1,1,["f11v"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["ksho",8,8,["f24v","f32v","f11v"]],["dor",73,54,["f1r","f45r","f89v1"]],["cthey",51,43,["f89v2","f1r","f45r"]],["schold",1,1,["f11v"]]],[[0,51,564,99,45],[1,162,570,63,39],[2,237,579,69,30],[3,315,579,51,33],[4,432,567,45,30],[5,477,561,60,30],[6,537,564,36,24],[7,573,570,15,27],[4,57,606,39,27],[8,96,609,27,27],[9,132,603,57,33],[10,201,606,63,30],[11,270,612,51,21],[12,327,609,42,24],[13,432,594,60,36],[14,495,597,45,24],[15,543,597,42,27],[16,57,630,69,24],[8,129,633,27,36],[17,162,633,45,33],[18,210,627,51,36],[19,264,633,42,24],[20,312,630,69,30],[21,435,621,39,30],[22,480,627,42,18],[8,525,621,27,27],[8,552,621,24,24],[23,54,654,75,30],[24,135,660,84,24],[25,225,657,57,33],[15,288,663,42,27],[26,333,657,51,33],[27,435,648,51,27],[28,483,642,60,33],[29,540,642,42,27],[30,54,681,66,33],[31,132,681,75,33],[32,210,687,93,33],[8,309,690,24,27],[33,342,687,36,27],[34,438,675,63,27],[35,504,672,36,36],[36,543,672,42,39],[37,45,708,81,27],[38,141,705,51,33],[39,198,717,39,21],[40,243,708,54,39],[41,303,711,75,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f13r.js <==
[[["torshor",2,2,["f107r","f13r"]],["opchy",15,13,["f103r","f20v","f106r"]],["shol",187,102,["f46r","f1r","f78v"]],["dy",271,137,["f45r","f46r","f67r2"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["opchor",6,6,["f86v6","f15v","f106r"]],["dypchy",1,1,["f13r"]],["dchm",1,1,["f13r"]],["dchol",26,26,["f5v","f51v","f58r"]],["chol",397,151,["f1r","f45r","f46r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shkchy",2,2,["f103r","f13r"]],["ydal",3,3,["f24v","f72r1","f13r"]],["shy",104,70,["f89v2","f46r","f15r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["qotey",24,20,["f81r","f76r","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["s",244,125,["f1r","f46r","f67r2"]],["y",151,87,["f67r2","f1r","f45r"]],["dchor",26,22,["f6v","f30r","f78v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["oeees",9,9,["f72v1","f9v","f24r"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ytshy",3,3,["f86v6","f18v","f13r"]],["kchy",30,26,["f1r","f15r","f31r"]],["dar",319,139,["f46r","f45r","f1r"]],["qodchy",2,2,["f19r","f13r"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["otchor",18,16,["f15r","f15v","f16v"]],["shorodo",1,1,["f13r"]],["tshy",5,5,["f86v6","f14v","f44v"]],["kchol",21,18,["f45r","f17v","f45v"]],["dpchy",2,2,["f22r","f13r"]],["otchol",28,26,["f1r","f17r","f13v"]],["cfhol",6,6,["f1r","f66r","f9v"]],["tchor",19,17,["f3v","f52v","f16r"]],["dor",73,54,["f1r","f45r","f89v1"]],["qotchol",13,11,["f45r","f53r","f20r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["okchor",20,18,["f71v","f3v","f86v3"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["d",51,27,["f1r","f17v","f45v"]],["dchy",30,25,["f15r","f13v","f9r"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokhy",1,1,["f13r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["doaiin",3,3,["f102r2","f108v","f13r"]],["shochy",1,1,["f13r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["torchy",2,2,["f4v","f13r"]],["kccky",1,1,["f13r"]],["okchey",32,28,["f1r","f80r","f78v"]],["shey",283,99,["f46r","f1r","f45r"]],["doiin",19,18,["f111r","f67r2","f45v"]],["ykoly",2,2,["f72r3","f13r"]],["okchal",3,3,["f18r","f52r","f13r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["sotchy",1,1,["f13r"]],["okorory",1,1,["f13r"]]],[[0,39,12,75,39],[1,120,9,57,42],[2,186,18,36,27],[3,222,21,24,27],[4,249,6,63,42],[2,315,12,36,30],[5,360,6,57,30],[6,420,6,69,36],[7,492,9,45,33],[8,48,57,45,24],[9,99,54,36,21],[10,138,51,30,24],[11,168,42,63,33],[12,237,51,54,21],[13,294,45,30,24],[14,330,39,54,30],[15,393,39,66,30],[16,459,42,48,18],[17,510,39,15,18],[18,525,45,15,21],[17,45,78,15,18],[18,60,84,12,18],[19,72,75,45,21],[20,120,72,54,21],[21,180,72,51,21],[22,234,69,54,30],[23,294,69,39,21],[24,333,66,54,36],[14,393,66,60,39],[25,456,63,42,33],[26,501,63,33,21],[27,45,99,66,30],[28,117,90,54,33],[29,180,93,75,24],[30,51,126,69,24],[13,123,126,33,30],[31,156,117,51,36],[32,213,117,54,30],[33,267,105,54,39],[4,321,108,63,39],[34,390,111,66,33],[35,450,105,54,33],[3,501,114,27,24],[36,51,147,57,24],[37,114,153,36,18],[16,156,150,48,18],[38,213,144,75,27],[39,294,141,48,30],[40,351,144,57,21],[41,408,144,39,18],[42,450,135,63,27],[43,516,135,15,21],[44,54,177,39,24],[45,96,168,51,33],[9,156,177,39,21],[3,198,171,24,27],[46,234,168,60,30],[43,300,168,15,18],[47,315,168,36,27],[40,384,162,72,24],[48,459,162,60,21],[49,57,198,72,27],[50,138,195,69,30],[51,210,192,72,33],[52,282,192,51,36],[17,393,195,15,15],[53,411,183,66,30],[16,483,183,48,24],[47,60,225,45,24],[54,111,222,42,24],[9,162,228,42,15],[55,207,222,51,21],[56,261,216,51,33],[57,402,210,66,30],[58,471,210,54,24],[59,51,246,75,30],[25,132,243,42,27],[60,180,240,81,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f13v.js <==
[[["koair",1,1,["f13v"]],["chtoiin",1,1,["f13v"]],["otchy",48,40,["f76r","f15v","f17r"]],["kchod",3,3,["f24v","f7r","f13v"]],["otol",86,69,["f89v2","f1r","f55v"]],["octhos",2,2,["f89v2","f13v"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chodal",7,6,["f70r1","f68r3","f39v"]],["otchol",28,26,["f1r","f17r","f13v"]],["cphol",15,13,["f100r","f17v","f13v"]],["choty",37,28,["f1r","f15v","f13v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qokod",7,6,["f114v","f53r","f90r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["ols",18,17,["f46r","f67r2","f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["okos",8,8,["f68v2","f68v3","f40r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["qocky",2,2,["f13v","f104v"]],["qoky",147,72,["f45r","f15v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["foldaiin",1,1,["f13v"]],["olcphy",2,2,["f71v","f13v"]],["shol",187,102,["f46r","f1r","f78v"]],["dy",271,137,["f45r","f46r","f67r2"]],["oty",115,76,["f45r","f46v","f45v"]],["shor",97,66,["f45r","f46r","f15r"]],["qotyd",1,1,["f13v"]],["dairo",3,3,["f88v","f23r","f13v"]],["d",51,27,["f1r","f17v","f45v"]],["dain",211,100,["f45r","f1r","f67r2"]],["okal",138,81,["f89v2","f46r","f67r2"]],["qokchory",1,1,["f13v"]],["dchy",30,25,["f15r","f13v","f9r"]],["koky",1,1,["f13v"]],["shoin",1,1,["f13v"]],["y",151,87,["f67r2","f1r","f45r"]],["ykol",14,13,["f89v1","f44r","f81v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["okald",1,1,["f13v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["tchtod",1,1,["f13v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["tal",20,13,["f86v5","f77r","f79v"]],["sho",130,79,["f1r","f15r","f45v"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["kchor",20,19,["f47r","f14r","f17v"]],["dal",253,114,["f67r2","f45r","f1r"]]],[[0,78,18,54,33],[1,138,21,78,30],[2,231,15,57,45],[3,288,15,60,39],[4,360,12,57,39],[2,417,9,60,42],[5,483,12,81,33],[6,78,48,39,27],[7,123,51,60,36],[8,198,57,69,30],[9,273,54,72,30],[10,351,51,57,30],[11,408,48,54,33],[12,69,75,78,39],[13,153,78,69,30],[14,231,93,36,21],[2,276,81,63,33],[15,345,78,72,36],[16,78,111,45,24],[17,126,117,45,27],[18,183,105,60,30],[19,252,114,54,21],[20,309,108,66,36],[21,378,111,60,33],[22,75,132,57,39],[23,138,144,54,21],[24,33,588,102,54],[25,144,618,60,36],[26,213,627,45,24],[27,261,630,24,21],[28,315,612,42,45],[29,363,627,42,24],[30,417,624,66,36],[31,513,630,54,27],[32,567,633,18,21],[33,48,645,45,21],[34,102,639,48,33],[14,153,654,30,21],[35,189,648,102,30],[36,324,654,48,24],[37,381,648,51,36],[23,432,657,51,21],[38,510,654,51,24],[2,45,663,60,33],[23,114,669,54,21],[39,174,678,18,27],[33,192,675,51,21],[40,249,669,54,30],[41,345,672,57,33],[42,408,672,66,33],[32,498,675,15,21],[43,513,672,81,33],[44,45,687,87,36],[45,141,687,54,42],[46,198,690,63,33],[47,258,696,60,36],[39,363,708,15,18],[48,381,711,33,15],[49,414,699,39,33],[50,486,699,33,27],[51,519,696,75,42],[39,45,729,21,24],[52,69,729,24,21],[14,99,732,33,21],[53,138,726,63,33],[54,210,726,66,24],[55,285,729,36,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f14r.js <==
[[["pchodaiin",5,5,["f14r","f20r","f47v"]],["chopol",1,1,["f14r"]],["shoiin",6,5,["f14r","f10v","f20r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["o",82,56,["f1r","f67r1","f89r2"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["soiiin",6,6,["f14r","f114v","f37v"]],["chok",5,5,["f1r","f68v3","f14r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["da",9,9,["f32v","f14r","f24r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["olchy",8,8,["f14r","f76r","f113v"]],["kchor",20,19,["f47r","f14r","f17v"]],["olol",18,16,["f67r2","f14r","f17v"]],["ochkchar",1,1,["f14r"]],["kol",37,35,["f45r","f1r","f45v"]],["shy",104,70,["f89v2","f46r","f15r"]],["dorody",1,1,["f14r"]],["qokchol",18,14,["f14r","f22v","f10r"]],["dar",319,139,["f46r","f45r","f1r"]],["dala",1,1,["f14r"]],["qotolo",1,1,["f14r"]],["ychol",12,11,["f24v","f14r","f17v"]],["oir",2,2,["f14r","f67v2"]],["okor",34,32,["f89v2","f15r","f3v"]],["choor",2,2,["f14r","f8r"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["otcho",11,11,["f70r1","f47r","f14r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["soshy",2,2,["f14r","f25r"]],["fchol",3,3,["f14r","f17v","f16r"]],["shor",97,66,["f45r","f46r","f15r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["sody",5,5,["f102r1","f14r","f20r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["otchody",6,6,["f14r","f68r3","f48v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["koiin",5,5,["f89v2","f14r","f68r2"]],["sy",36,32,["f15r","f17v","f45v"]],["shoty",8,7,["f72v1","f14r","f15r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qotchor",14,13,["f14r","f15r","f42r"]],["chod",9,9,["f89v2","f14r","f53r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["dchokchy",3,3,["f14r","f27v","f35v"]],["schol",5,4,["f14r","f8r","f56r"]],["shey",283,99,["f46r","f1r","f45r"]],["qoty",87,55,["f46v","f80r","f106r"]],["ky",25,23,["f14r","f76r","f45v"]],["oeeen",1,1,["f14r"]],["chey",344,118,["f46r","f1r","f46v"]],["teor",4,4,["f32v","f14r","f103v"]],["tchy",24,21,["f72v2","f14r","f47v"]],["chodalg",2,2,["f67r2","f14r"]],["sodaiin",3,3,["f14r","f101v2","f35v"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchy",30,26,["f1r","f15r","f31r"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]]],[[0,39,72,105,42],[1,147,69,69,48],[2,222,81,63,27],[3,294,84,57,24],[4,357,87,45,21],[5,54,129,12,12],[6,66,114,54,30],[7,123,111,54,24],[8,183,108,54,24],[9,240,105,78,33],[10,321,111,27,21],[11,354,105,48,33],[12,54,141,60,33],[13,123,138,57,21],[14,186,129,57,27],[3,255,135,57,18],[15,318,135,45,21],[16,57,159,93,30],[17,159,156,36,30],[18,201,156,30,30],[3,240,159,51,21],[19,297,153,63,30],[20,57,186,78,33],[21,141,183,39,24],[22,192,183,51,27],[23,246,177,81,30],[24,60,216,60,24],[25,123,204,33,24],[26,162,204,51,24],[27,219,204,60,21],[28,288,201,54,33],[29,63,234,57,30],[4,126,234,48,24],[30,174,228,69,39],[31,60,675,60,45],[32,120,651,60,63],[33,183,681,42,27],[34,228,681,48,27],[35,276,672,63,39],[36,342,675,15,27],[37,57,717,51,27],[38,111,720,60,24],[39,171,708,78,36],[40,252,714,75,36],[41,327,708,45,30],[42,372,714,24,36],[43,507,702,63,33],[44,570,708,27,27],[45,60,741,81,30],[46,144,747,45,18],[43,195,741,63,33],[38,267,747,51,27],[47,324,747,36,27],[44,360,747,24,24],[44,384,750,21,21],[48,510,732,60,30],[44,570,732,24,30],[49,66,768,87,36],[50,159,771,60,24],[44,225,774,24,30],[51,255,768,42,36],[21,306,771,42,21],[52,348,768,57,30],[6,510,753,57,27],[53,567,753,27,27],[54,69,792,63,24],[55,147,798,45,30],[56,204,792,60,24],[55,270,798,45,30],[57,318,789,54,27],[53,375,789,27,36],[58,507,777,87,45],[59,63,816,87,24],[60,162,825,39,24],[61,204,813,45,36],[61,255,816,45,36],[62,306,810,78,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f14v.js <==
[[["pdychoiin",1,1,["f14v"]],["yfodain",1,1,["f14v"]],["otyshy",1,1,["f14v"]],["dy",271,137,["f45r","f46r","f67r2"]],["ypchor",2,2,["f14v","f86v5"]],["daiin",864,205,["f46r","f1r","f67r2"]],["kol",37,35,["f45r","f1r","f45v"]],["ydain",5,5,["f1r","f75r","f33v"]],["okchor",20,18,["f71v","f3v","f86v3"]],["dchy",30,25,["f15r","f13v","f9r"]],["tshy",5,5,["f86v6","f14v","f44v"]],["oky",102,78,["f1r","f45r","f45v"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otchy",48,40,["f76r","f15v","f17r"]],["ty",16,15,["f45r","f43r","f48v"]],["chol",397,151,["f1r","f45r","f46r"]],["ychy",4,4,["f14v","f18r","f22v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["ykykaiin",2,2,["f14v","f50r"]],["dytchy",2,2,["f19r","f14v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["ky",25,23,["f14r","f76r","f45v"]],["ytychy",1,1,["f14v"]],["ksho",8,8,["f24v","f32v","f11v"]],["ykshy",2,2,["f14v","f36v"]],["shokshor",1,1,["f14v"]],["yty",24,21,["f46r","f86v6","f68v3"]],["darody",1,1,["f14v"]],["dyotyds",1,1,["f14v"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["chky",18,16,["f46r","f67r2","f43r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["oty",115,76,["f45r","f46v","f45v"]],["qoty",87,55,["f46v","f80r","f106r"]],["choky",39,34,["f46r","f89v1","f65v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["dydydy",2,2,["f43r","f14v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dchyd",1,1,["f14v"]],["n",4,4,["f14v","f35r","f32r"]],["oykshy",1,1,["f14v"]],["choty",37,28,["f1r","f15v","f13v"]],["dydy",3,3,["f101v2","f14v","f39r"]],["odyd",1,1,["f14v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["dshy",8,8,["f70r2","f45v","f47v"]],["dardy",2,2,["f14v","f34r"]],["chokshor",2,2,["f14v","f72r1"]],["okshody",1,1,["f14v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["dykchy",2,2,["f7v","f14v"]],["ctholdg",1,1,["f14v"]],["dchckhy",3,3,["f44r","f25r","f14v"]]],[[0,0,6,117,66],[1,117,18,81,51],[2,204,30,72,48],[3,279,48,24,33],[4,309,27,69,42],[5,381,39,51,24],[6,444,24,39,42],[7,486,39,57,30],[8,15,69,72,24],[9,90,72,48,30],[10,138,60,57,42],[11,207,66,45,30],[12,258,78,36,18],[13,303,63,45,30],[14,360,60,54,36],[15,414,60,30,51],[16,450,75,51,18],[5,504,66,51,24],[17,6,102,57,30],[3,66,93,27,36],[5,99,99,60,18],[18,168,93,72,33],[19,252,90,99,42],[20,354,90,78,42],[21,435,90,66,42],[22,504,87,27,36],[3,531,99,27,24],[23,15,117,81,39],[24,102,120,51,30],[25,153,120,69,45],[26,234,120,102,33],[27,339,120,42,45],[28,384,129,72,27],[29,462,120,93,33],[30,15,144,72,36],[5,96,153,57,24],[8,165,150,72,27],[31,240,150,51,39],[32,297,153,72,39],[5,375,159,54,21],[33,441,153,66,30],[34,507,150,39,33],[35,15,171,63,33],[36,84,174,63,33],[13,156,174,48,39],[37,216,180,78,36],[38,306,186,75,30],[39,390,177,60,36],[40,459,186,57,27],[41,519,180,21,24],[42,24,201,78,36],[43,108,198,69,39],[44,183,210,51,30],[45,234,213,3,21],[14,285,207,60,33],[46,357,204,69,30],[47,426,210,51,30],[48,483,216,60,24],[49,27,228,93,27],[5,123,237,54,18],[50,231,228,81,33],[5,318,237,51,21],[51,432,240,36,24],[52,468,237,42,21],[53,507,237,42,27],[54,24,255,78,51],[55,105,252,84,33],[56,252,258,78,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f15r.js <==
[[["tshor",4,4,["f15r","f95v1","f90v1"]],["shey",283,99,["f46r","f1r","f45r"]],["tchaly",1,1,["f15r"]],["shy",104,70,["f89v2","f46r","f15r"]],["chtols",1,1,["f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otchor",18,16,["f15r","f15v","f16v"]],["qokchor",11,10,["f15r","f11v","f44r"]],["oly",57,35,["f67r2","f48v","f15r"]],["okor",34,32,["f89v2","f15r","f3v"]],["koly",3,3,["f15r","f72r3","f39r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["tydy",2,2,["f15r","f4r"]],["chol",397,151,["f1r","f45r","f46r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["scheaiin",2,2,["f15r","f8r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chl",26,20,["f111r","f15r","f79v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["ckhaiin",3,3,["f15r","f42r","f6r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["r",98,62,["f46r","f15r","f15v"]],["shor",97,66,["f45r","f46r","f15r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dchy",30,25,["f15r","f13v","f9r"]],["kokaiin",2,2,["f1r","f15r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okear",7,7,["f70v2","f15r","f108v"]],["shkaiin",4,4,["f111r","f15r","f3v"]],["sho",130,79,["f1r","f15r","f45v"]],["keocthy",1,1,["f15r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["tol",48,36,["f67r2","f48v","f15r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["s",244,125,["f1r","f46r","f67r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["ctholy",4,4,["f15r","f22r","f58v"]],["octhain",1,1,["f15r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["cthl",1,1,["f15r"]],["y",151,87,["f67r2","f1r","f45r"]],["ychain",3,3,["f15r","f2r","f103r"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["saiiin",1,1,["f15r"]],["dolchds",1,1,["f15r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["sy",36,32,["f15r","f17v","f45v"]],["chor",220,113,["f1r","f45v","f89r1"]],["choross",1,1,["f15r"]],["qotor",29,24,["f15r","f42r","f80r"]],["tcheor",3,3,["f15r","f113r","f58v"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["shan",5,5,["f15r","f42r","f2r"]],["ykshol",1,1,["f15r"]],["dor",73,54,["f1r","f45r","f89v1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["sky",1,1,["f15r"]],["shoty",8,7,["f72v1","f14r","f15r"]],["otcho",11,11,["f70r1","f47r","f14r"]],["kchy",30,26,["f1r","f15r","f31r"]],["cthar",21,15,["f1r","f15r","f76r"]],["ytol",12,12,["f102r1","f43r","f15r"]],["dom",7,7,["f15r","f90r2","f54r"]],["qotchor",14,13,["f14r","f15r","f42r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["koldaky",1,1,["f15r"]]],[[0,42,105,57,39],[1,105,114,45,33],[2,150,111,81,42],[3,306,123,39,30],[4,354,108,63,42],[1,417,123,3,36],[5,471,126,54,21],[6,45,135,66,27],[7,114,138,93,27],[8,207,153,33,21],[9,297,141,48,27],[3,345,147,36,33],[10,387,147,45,30],[11,45,156,72,33],[12,126,162,78,33],[13,201,165,51,33],[5,300,171,51,21],[14,357,180,45,21],[15,402,174,48,33],[16,45,186,78,21],[17,138,189,78,21],[18,219,201,33,15],[19,297,195,45,24],[20,345,192,69,27],[21,414,204,36,27],[12,42,204,75,33],[22,123,207,18,24],[23,141,210,45,24],[15,192,210,42,33],[5,312,222,51,21],[15,372,219,48,39],[24,423,231,24,24],[25,48,237,48,21],[26,105,228,87,30],[27,198,240,45,27],[28,312,243,60,18],[29,378,243,63,30],[5,45,258,54,27],[30,102,258,81,27],[15,186,255,48,36],[31,312,258,36,27],[32,351,261,84,39],[33,48,279,81,36],[34,132,282,42,33],[35,174,285,57,27],[36,231,291,15,18],[37,312,288,45,24],[38,366,288,72,33],[39,45,306,75,30],[11,129,312,81,24],[40,216,315,45,21],[41,306,318,60,24],[42,372,312,42,36],[36,414,321,15,21],[43,429,327,15,21],[44,45,342,66,24],[45,114,330,81,42],[46,201,330,57,39],[47,285,342,69,24],[48,354,345,90,27],[49,42,360,66,30],[50,120,354,69,33],[18,195,375,33,24],[51,231,369,33,30],[52,297,372,48,21],[53,348,372,87,24],[54,39,384,63,30],[23,108,384,48,30],[55,165,387,84,33],[56,252,405,36,21],[57,312,387,78,27],[58,435,387,57,27],[59,42,411,66,33],[60,120,420,36,24],[61,162,420,54,36],[15,222,414,51,42],[37,273,426,45,21],[62,327,417,39,39],[23,393,420,48,24],[63,441,411,54,36],[64,45,441,51,27],[65,102,444,45,33],[14,156,459,42,24],[5,207,453,54,21],[66,267,444,60,33],[67,375,441,51,45],[60,429,444,33,24],[68,465,444,36,27],[69,42,465,81,30],[70,129,480,63,18],[56,201,483,33,27],[71,237,471,93,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f15v.js <==
[[["poror",1,1,["f15v"]],["orshy",1,1,["f15v"]],["choiin",13,11,["f38v","f10v","f45v"]],["dtchan",1,1,["f15v"]],["opchor",6,6,["f86v6","f15v","f106r"]],["dy",271,137,["f45r","f46r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["or",366,130,["f45r","f1r","f67r2"]],["oro",5,5,["f24v","f86v6","f99r"]],["r",98,62,["f46r","f15r","f15v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cthy",111,63,["f89v2","f1r","f45r"]],["kain",48,30,["f76r","f80r","f15v"]],["dar",319,139,["f46r","f45r","f1r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["doiin",19,18,["f111r","f67r2","f45v"]],["choky",39,34,["f46r","f89v1","f65v"]],["shol",187,102,["f46r","f1r","f78v"]],["qoky",147,72,["f45r","f15v","f80r"]],["qotchod",2,2,["f15v","f30v"]],["otchor",18,16,["f15r","f15v","f16v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["s",244,125,["f1r","f46r","f67r2"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["choty",37,28,["f1r","f15v","f13v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["otchy",48,40,["f76r","f15v","f17r"]],["coy",1,1,["f15v"]],["sho",130,79,["f1r","f15r","f45v"]],["chy",155,101,["f1r","f46r","f67r2"]],["tor",23,21,["f102r2","f89v1","f47r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["oty",115,76,["f45r","f46v","f45v"]],["otcholocthol",1,1,["f15v"]],["chol",397,151,["f1r","f45r","f46r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["kan",3,3,["f108v","f15v","f76v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["cthoiin",2,2,["f22r","f15v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["soloiin",1,1,["f15v"]],["cheor",100,68,["f89v2","f46r","f67r1"]]],[[0,3,117,81,45],[1,87,129,60,36],[2,150,135,57,21],[3,216,114,75,39],[4,294,108,60,42],[5,351,126,24,27],[6,27,168,48,24],[7,78,168,27,21],[8,111,165,33,24],[9,150,162,15,24],[10,165,165,42,21],[11,213,150,48,36],[12,264,156,54,27],[13,318,156,45,21],[14,27,189,66,33],[15,96,195,54,24],[16,153,186,72,33],[17,228,183,60,27],[18,294,180,69,27],[19,33,225,48,21],[20,87,216,57,27],[21,150,216,51,33],[22,198,213,60,33],[23,264,207,87,36],[24,33,243,69,30],[6,108,243,45,24],[6,153,246,48,21],[25,207,240,84,36],[11,294,240,45,30],[26,339,240,18,21],[27,30,270,81,42],[28,117,267,63,36],[29,183,267,54,30],[30,246,264,66,36],[9,315,273,15,24],[10,333,273,45,21],[31,39,312,42,21],[2,84,300,60,27],[32,150,300,33,24],[26,183,309,27,18],[33,210,312,36,18],[26,243,306,21,21],[33,270,309,33,18],[34,303,294,48,27],[35,348,297,42,27],[25,42,324,75,36],[6,120,330,45,21],[36,171,336,24,24],[37,195,327,42,24],[38,243,324,42,36],[21,291,324,42,33],[15,336,321,51,24],[39,45,348,141,36],[40,192,360,45,21],[40,240,360,3,18],[41,285,354,57,21],[42,342,342,36,27],[43,39,387,48,27],[6,93,384,45,27],[44,147,375,75,30],[11,228,372,51,36],[45,282,372,81,30],[46,45,417,81,24],[47,129,411,54,24],[40,186,417,45,24],[15,231,405,57,27],[11,291,399,51,30],[15,48,444,54,24],[14,111,435,66,27],[40,183,441,51,24],[6,240,432,45,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f16r.js <==
[[["pocheody",1,1,["f16r"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["sykaiin",1,1,["f16r"]],["opchy",15,13,["f103r","f20v","f106r"]],["dor",73,54,["f1r","f45r","f89v1"]],["ychy",4,4,["f14v","f18r","f22v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dy",271,137,["f45r","f46r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["orom",5,5,["f86v6","f73r","f71v"]],["ychykchy",1,1,["f16r"]],["otly",1,1,["f16r"]],["kol",37,35,["f45r","f1r","f45v"]],["shor",97,66,["f45r","f46r","f15r"]],["ody",46,37,["f43r","f65v","f48r"]],["otody",14,14,["f73v","f95v1","f16r"]],["qoy",9,8,["f89v1","f2r","f53r"]],["oeesordy",1,1,["f16r"]],["ydor",1,1,["f16r"]],["sheal",19,16,["f111r","f80r","f77r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["koiin",5,5,["f89v2","f14r","f68r2"]],["choky",39,34,["f46r","f89v1","f65v"]],["ykair",8,7,["f55v","f52r","f112r"]],["dainod",1,1,["f16r"]],["ychealod",1,1,["f16r"]],["tchor",19,17,["f3v","f52v","f16r"]],["chs",19,17,["f101v2","f71r","f105v"]],["ykch",1,1,["f16r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["ty",16,15,["f45r","f43r","f48v"]],["ky",25,23,["f14r","f76r","f45v"]],["oshaiin",1,1,["f16r"]],["dyky",5,4,["f66r","f33v","f16r"]],["oeees",9,9,["f72v1","f9v","f24r"]],["deeeod",1,1,["f16r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dtoaiin",1,1,["f16r"]],["dalchy",3,3,["f58r","f16r","f114r"]],["schy",3,3,["f26r","f16r","f56v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["doal",1,1,["f16r"]],["qoky",147,72,["f45r","f15v","f80r"]],["shotchy",3,3,["f106r","f34r","f16r"]],["ydain",5,5,["f1r","f75r","f33v"]],["yky",18,16,["f45r","f2r","f16v"]],["shody",55,38,["f1r","f43r","f48v"]],["otol",86,69,["f89v2","f1r","f55v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["toror",2,2,["f86v6","f16r"]],["dalydal",1,1,["f16r"]],["fchol",3,3,["f14r","f17v","f16r"]],["ypchocfy",1,1,["f16r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["sokchy",1,1,["f16r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chotyokchy",1,1,["f16r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchy",30,26,["f1r","f15r","f31r"]],["dychokchy",1,1,["f16r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["shtshy",2,2,["f116r","f16r"]],["sho",130,79,["f1r","f15r","f45v"]],["tchokyd",1,1,["f16r"]],["qokchor",11,10,["f15r","f11v","f44r"]],["dl",20,16,["f111r","f86v6","f81v"]],["shey",283,99,["f46r","f1r","f45r"]]],[[0,27,18,87,42],[1,120,30,60,36],[2,183,33,63,36],[3,249,33,45,36],[4,294,48,30,18],[5,324,51,33,21],[6,369,48,42,18],[7,411,48,21,21],[8,495,42,33,18],[9,531,39,39,24],[10,42,54,72,30],[11,126,57,42,30],[12,168,60,36,30],[13,204,66,36,18],[14,243,69,30,24],[15,285,63,48,30],[16,336,72,30,21],[17,498,63,69,27],[18,39,81,42,24],[19,87,84,45,18],[20,141,81,45,27],[16,192,93,33,24],[21,225,84,42,24],[22,273,84,48,30],[23,327,84,45,33],[24,162,108,54,15],[25,222,108,69,21],[26,39,120,51,30],[8,93,132,39,21],[27,132,132,36,21],[28,171,126,45,30],[29,216,126,63,30],[3,285,123,45,33],[30,327,129,27,30],[31,354,135,18,30],[32,45,150,66,21],[33,117,150,45,27],[34,171,153,42,21],[35,216,156,54,18],[36,270,159,36,15],[37,312,150,63,30],[6,45,174,39,15],[38,84,174,54,21],[33,144,171,42,27],[39,192,177,42,21],[40,237,174,45,21],[41,285,177,39,21],[42,327,177,36,27],[43,45,186,60,30],[44,114,195,51,18],[45,168,192,42,33],[46,216,195,48,24],[47,273,192,39,24],[6,315,201,42,18],[40,39,213,48,18],[48,93,207,63,33],[49,39,231,57,24],[50,99,240,72,21],[3,174,231,45,33],[51,216,234,45,30],[52,264,234,63,42],[53,333,243,39,24],[54,36,255,60,24],[55,105,258,51,27],[56,162,258,105,30],[57,270,261,36,27],[58,309,273,30,15],[59,336,264,36,24],[60,42,273,90,33],[61,135,279,57,30],[62,201,282,60,30],[63,270,285,27,21],[64,297,282,72,33],[65,39,297,75,27],[66,120,309,24,21],[7,147,309,21,30],[67,174,306,39,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f16v.js <==
[[["pchraiin",1,1,["f16v"]],["otchor",18,16,["f15r","f15v","f16v"]],["chpchol",1,1,["f16v"]],["chpchey",1,1,["f16v"]],["s",244,125,["f1r","f46r","f67r2"]],["pchocty",1,1,["f16v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["y",151,87,["f67r2","f1r","f45r"]],["ky",25,23,["f14r","f76r","f45v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["qokchocthor",1,1,["f16v"]],["shory",6,6,["f1r","f16v","f106r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["dy",271,137,["f45r","f46r","f67r2"]],["choy",13,13,["f47r","f101v2","f17v"]],["qoty",87,55,["f46v","f80r","f106r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchy",30,26,["f1r","f15r","f31r"]],["koshet",1,1,["f16v"]],["dchol",26,26,["f5v","f51v","f58r"]],["chcthody",3,3,["f86v5","f16v","f87r"]],["cphod",1,1,["f16v"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["dal",253,114,["f67r2","f45r","f1r"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["chyty",4,4,["f9v","f16v","f34r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chol",397,151,["f1r","f45r","f46r"]],["dan",20,16,["f1r","f89v1","f2r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chkar",12,11,["f75r","f2r","f116r"]],["oty",115,76,["f45r","f46v","f45v"]],["dairin",3,3,["f49v","f16v","f101r1"]],["pchocthy",3,3,["f20r","f16v","f10r"]],["chypchy",1,1,["f16v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chcfhhy",3,3,["f49v","f16v","f39r"]],["sy",36,32,["f15r","f17v","f45v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qotchar",3,3,["f49v","f23v","f16v"]],["sholo",1,1,["f16v"]],["dshy",8,8,["f70r2","f45v","f47v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["cthor",45,35,["f89v1","f17v","f15v"]],["ty",16,15,["f45r","f43r","f48v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qokchy",69,55,["f45r","f45v","f55v"]],["chydy",2,2,["f68v3","f16v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["otain",96,43,["f43r","f76r","f80r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["okytaiin",1,1,["f16v"]],["chkchy",6,5,["f23r","f47v","f16v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["yky",18,16,["f45r","f2r","f16v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["sokar",1,1,["f16v"]],["oaorar",1,1,["f16v"]]],[[0,6,78,69,39],[1,84,87,60,27],[2,153,84,57,36],[3,216,87,54,39],[4,270,99,15,21],[5,276,78,69,45],[6,12,111,54,27],[7,63,120,12,15],[8,78,111,21,24],[9,99,111,69,27],[10,174,117,102,27],[11,276,120,48,30],[12,15,135,45,30],[13,66,141,18,21],[14,90,144,39,18],[15,135,135,45,30],[16,186,150,27,21],[17,213,141,39,27],[18,255,141,54,30],[19,15,165,42,18],[20,63,159,72,30],[21,135,162,54,30],[22,195,165,57,27],[23,255,174,30,18],[24,12,180,54,27],[25,72,186,51,27],[26,129,192,39,21],[27,174,198,42,15],[24,219,192,45,30],[28,270,195,30,18],[29,12,207,33,21],[30,48,207,66,24],[31,117,207,36,30],[30,159,210,54,24],[27,213,222,42,18],[32,258,213,51,24],[33,3,228,87,39],[34,102,234,60,45],[35,168,240,69,36],[36,240,234,57,42],[37,303,249,21,30],[38,12,264,45,18],[27,63,270,39,15],[7,108,276,15,18],[38,123,276,45,18],[39,174,273,63,30],[40,240,273,81,24],[26,321,276,42,18],[41,369,270,45,24],[42,15,288,36,24],[43,54,285,60,30],[43,120,291,57,24],[27,192,303,39,15],[26,237,294,39,21],[44,282,291,54,24],[45,336,291,30,27],[46,372,300,48,18],[47,9,309,63,27],[48,75,318,51,27],[12,141,312,54,36],[49,198,312,54,33],[50,264,312,48,27],[44,318,309,51,30],[51,369,312,45,27],[52,15,327,78,33],[53,102,333,57,33],[54,165,342,51,21],[38,12,360,45,21],[55,63,360,33,30],[56,99,357,51,27],[46,153,366,48,27],[57,9,378,51,27],[58,66,384,69,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f17r.js <==
[[["fshody",1,1,["f17r"]],["daram",7,7,["f67r1","f40r","f17r"]],["ydarchom",1,1,["f17r"]],["opydy",2,2,["f17r","f20v"]],["ypod",1,1,["f17r"]],["chop",2,2,["f69r","f17r"]],["otchy",48,40,["f76r","f15v","f17r"]],["dody",7,7,["f38v","f52r","f112r"]],["oldckhy",1,1,["f17r"]],["ydair",2,2,["f17r","f85r1"]],["shoky",8,8,["f4v","f89v1","f42r"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["qodar",11,9,["f86v6","f94v","f3v"]],["ckhody",4,4,["f17r","f93r","f51v"]],["dor",73,54,["f1r","f45r","f89v1"]],["otchol",28,26,["f1r","f17r","f13v"]],["qodcthy",1,1,["f17r"]],["ods",1,1,["f17r"]],["chol",397,151,["f1r","f45r","f46r"]],["or",366,130,["f45r","f1r","f67r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["qodam",3,3,["f89v2","f17r","f104r"]],["okor",34,32,["f89v2","f15r","f3v"]],["chor",220,113,["f1r","f45v","f89r1"]],["okchom",2,2,["f24v","f17r"]],["tcho",8,8,["f32v","f47v","f30v"]],["shol",187,102,["f46r","f1r","f78v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["qor",23,19,["f45r","f75r","f86v3"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["opydg",1,1,["f17r"]],["som",1,1,["f17r"]],["ypchy",4,4,["f68v2","f9v","f52r"]],["ypaim",1,1,["f17r"]],["ychekchy",2,2,["f18r","f17r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["shor",97,66,["f45r","f46r","f15r"]],["cphor",6,6,["f32v","f3v","f45v"]],["cphaldy",1,1,["f17r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cthey",51,43,["f89v2","f1r","f45r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["tsho",5,5,["f113v","f44v","f21v"]],["qofcho",1,1,["f17r"]],["qokcheor",2,2,["f17r","f67v1"]],["chekeg",1,1,["f17r"]],["ksheo",4,4,["f4v","f40r","f42r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["choldshy",1,1,["f17r"]],["zepchy",1,1,["f17r"]],["dsa",1,1,["f17r"]],["opchordy",1,1,["f17r"]],["dchchy",1,1,["f17r"]],["dychear",1,1,["f17r"]],["schar",1,1,["f17r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["soy",4,4,["f96v","f67r2","f17r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["o",82,56,["f1r","f67r1","f89r2"]],["dar",319,139,["f46r","f45r","f1r"]],["chypcham",1,1,["f17r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["dsheor",3,3,["f100r","f22r","f17r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["y",151,87,["f67r2","f1r","f45r"]],["mol",1,1,["f17r"]],["cthar",21,15,["f1r","f15r","f76r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["ychody",2,2,["f17r","f30r"]],["chotom",2,2,["f17r","f93r"]]],[[0,3,27,69,54],[1,78,60,54,24],[2,141,57,87,24],[3,237,39,51,39],[4,294,33,42,39],[5,342,36,36,36],[6,378,39,51,33],[7,438,54,42,21],[8,489,42,69,33],[9,15,87,54,18],[10,69,81,54,27],[11,132,78,57,33],[12,195,84,63,21],[13,267,75,63,30],[14,342,78,30,21],[15,378,69,60,30],[16,450,72,81,27],[17,540,75,30,21],[18,18,111,33,18],[19,54,105,24,24],[20,78,114,30,15],[21,117,111,66,18],[22,186,105,45,24],[23,240,105,36,21],[24,279,99,63,30],[25,9,135,57,30],[26,69,141,39,24],[27,117,135,54,33],[28,174,144,39,27],[29,219,138,57,21],[30,291,126,51,36],[31,450,138,33,21],[32,483,126,45,33],[33,537,123,45,36],[34,18,165,66,27],[35,90,162,39,30],[23,138,168,36,21],[36,177,165,42,27],[37,225,156,51,33],[38,282,159,66,42],[39,450,156,36,24],[40,495,156,48,24],[41,543,162,45,27],[42,12,192,48,30],[43,66,189,60,39],[44,132,192,87,27],[45,231,192,54,30],[46,21,231,45,27],[47,72,231,63,36],[48,144,234,72,30],[49,228,231,51,39],[50,363,249,30,24],[51,408,243,72,39],[52,21,264,54,24],[53,84,264,63,24],[54,156,264,51,21],[55,210,261,48,33],[56,12,285,33,27],[57,54,285,54,24],[58,111,297,12,12],[59,126,288,30,21],[60,162,279,78,36],[59,21,312,33,21],[61,51,315,54,21],[62,111,312,66,24],[63,186,315,45,24],[64,237,324,12,15],[65,249,321,33,24],[15,24,330,60,33],[66,93,333,54,24],[67,153,333,54,27],[18,216,345,39,15],[68,258,339,54,21],[69,21,360,66,24],[70,93,351,63,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f17v.js <==
[[["pchodol",2,2,["f17v","f10r"]],["chor",220,113,["f1r","f45v","f89r1"]],["fchy",1,1,["f17v"]],["opydaiin",3,3,["f8v","f17v","f58r"]],["odaldy",1,1,["f17v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["keeor",8,7,["f111r","f75r","f99r"]],["cthodal",2,2,["f17v","f87r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["okal",138,81,["f89v2","f46r","f67r2"]],["oldaim",1,1,["f17v"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["chockhol",1,1,["f17v"]],["olol",18,16,["f67r2","f14r","f17v"]],["kchor",20,19,["f47r","f14r","f17v"]],["fchol",3,3,["f14r","f17v","f16r"]],["cphol",15,13,["f100r","f17v","f13v"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["ychol",12,11,["f24v","f14r","f17v"]],["chol",397,151,["f1r","f45r","f46r"]],["dolcheey",1,1,["f17v"]],["tchol",13,12,["f45r","f47r","f86v3"]],["dar",319,139,["f46r","f45r","f1r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["oekor",1,1,["f17v"]],["or",366,130,["f45r","f1r","f67r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["d",51,27,["f1r","f17v","f45v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chkeey",13,12,["f111r","f7v","f100r"]],["poiis",1,1,["f17v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["os",29,28,["f67r2","f1r","f89v1"]],["s",244,125,["f1r","f46r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["kchar",2,2,["f17v","f56r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["choldaiin",1,1,["f17v"]],["sy",36,32,["f15r","f17v","f45v"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["shol",187,102,["f46r","f1r","f78v"]],["kchol",21,18,["f45r","f17v","f45v"]],["choltaiin",1,1,["f17v"]],["oytor",1,1,["f17v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["doiiram",1,1,["f17v"]],["qokcheo",3,3,["f102r1","f47r","f17v"]],["qokoiir",1,1,["f17v"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["oy",6,6,["f68v3","f112v","f17v"]],["choy",13,13,["f47r","f101v2","f17v"]],["koaiin",3,3,["f3v","f17v","f67v2"]],["chckhey",30,26,["f76r","f17v","f53v"]],["ykeor",8,7,["f89v2","f17v","f73v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["chkor",1,1,["f17v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["olo",5,5,["f17v","f113v","f80r"]],["r",98,62,["f46r","f15r","f15v"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["tchory",1,1,["f17v"]],["ychor",16,15,["f17v","f45v","f44r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["oteol",42,38,["f1r","f100r","f43r"]],["okcheol",1,1,["f17v"]],["otcheolom",1,1,["f17v"]],["qoain",7,7,["f111r","f17v","f116r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["she",25,24,["f1r","f46r","f102r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qopchaiin",1,1,["f17v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["dor",73,54,["f1r","f45r","f89v1"]],["chr",9,8,["f111r","f32v","f72v3"]],["eees",9,9,["f111r","f112v","f108v"]],["dain",211,100,["f45r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chom",15,10,["f89v2","f3v","f45v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["sho",130,79,["f1r","f15r","f45v"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["oal",3,3,["f17v","f86v5","f113r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["sholor",1,1,["f17v"]],["shecthy",20,12,["f111r","f75r","f66r"]],["cpheor",4,4,["f88v","f17v","f105v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokeee",1,1,["f17v"]],["cheeol",9,9,["f88v","f112v","f17v"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["char",72,51,["f45r","f106r","f1v"]],["okeom",6,6,["f111r","f89v2","f17v"]]],[[0,117,135,57,24],[1,177,135,33,18],[2,204,117,45,36],[3,252,114,63,36],[4,321,129,63,18],[5,102,168,51,15],[6,156,153,36,24],[7,198,150,60,24],[8,267,144,36,30],[9,303,150,51,21],[10,360,144,39,21],[11,108,177,54,24],[9,171,177,48,18],[10,225,168,39,24],[12,267,174,51,18],[13,324,162,69,27],[14,396,171,36,12],[15,108,198,45,21],[16,150,195,51,27],[17,207,186,42,33],[18,252,198,57,18],[19,312,183,45,27],[20,105,231,45,12],[21,153,228,33,18],[22,192,222,54,18],[23,249,213,51,24],[24,303,213,30,21],[25,333,207,33,24],[26,108,240,45,24],[27,162,243,21,18],[28,189,237,57,21],[27,255,237,24,21],[29,285,231,60,24],[30,345,234,12,18],[31,96,267,42,18],[32,147,258,51,27],[33,195,255,42,27],[34,240,261,39,21],[35,288,261,24,18],[36,312,261,12,18],[37,330,255,33,18],[38,105,279,57,33],[39,171,282,45,21],[40,219,291,18,12],[41,249,282,24,21],[42,282,276,75,21],[43,363,276,24,24],[44,111,309,51,21],[45,168,306,36,18],[46,207,300,48,24],[47,264,294,84,27],[40,351,300,21,18],[48,114,321,54,27],[49,174,321,51,21],[50,234,315,51,21],[8,291,315,45,21],[51,339,315,60,21],[52,111,342,72,30],[53,189,336,66,27],[54,264,333,51,27],[21,324,339,36,15],[55,114,372,18,18],[56,144,372,39,18],[57,183,360,51,24],[58,243,357,60,24],[40,312,363,18,21],[1,333,360,36,15],[59,108,387,48,27],[21,165,393,42,12],[21,216,390,36,18],[60,258,375,48,30],[61,315,375,54,27],[62,372,378,48,30],[63,108,411,27,27],[64,138,411,12,21],[65,156,402,51,27],[66,213,408,69,18],[67,288,396,45,30],[68,336,396,66,30],[69,108,435,51,27],[70,165,426,42,33],[71,213,423,57,30],[72,276,438,36,12],[73,318,420,48,27],[74,369,423,51,24],[75,105,453,72,27],[21,183,462,36,21],[67,228,450,48,30],[60,285,447,48,27],[76,342,441,90,27],[77,102,489,45,21],[78,156,483,33,24],[79,198,486,24,18],[80,228,489,30,24],[81,264,468,81,42],[82,348,465,54,36],[73,105,504,39,24],[83,153,507,48,18],[40,207,513,21,21],[21,234,516,36,15],[84,273,507,30,21],[85,309,504,33,21],[27,345,507,24,18],[86,366,501,36,24],[87,105,528,36,21],[88,153,534,33,15],[89,195,531,60,27],[82,264,525,51,24],[21,324,528,39,18],[90,360,525,39,21],[91,105,546,45,27],[92,165,546,45,27],[34,222,549,51,21],[21,282,552,33,18],[93,321,543,27,21],[94,357,543,57,21],[95,108,582,27,12],[96,138,570,42,24],[97,189,570,57,27],[27,252,570,21,21],[98,273,564,72,30],[99,345,558,69,33],[100,420,564,42,24],[101,102,591,57,36],[24,168,594,30,21],[88,210,600,39,15],[6,252,588,48,24],[102,306,597,57,15],[103,369,585,51,30],[70,426,585,3,27],[32,105,612,54,30],[49,168,609,57,24],[104,234,609,45,24],[105,291,606,54,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f18r.js <==
[[["pdrairdy",1,1,["f18r"]],["darodsf",1,1,["f18r"]],["yoar",1,1,["f18r"]],["ykchol",6,5,["f89v1","f18r","f50v"]],["dar",319,139,["f46r","f45r","f1r"]],["o",82,56,["f1r","f67r1","f89r2"]],["m",11,10,["f46r","f45r","f48v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["ockhor",1,1,["f18r"]],["dal",253,114,["f67r2","f45r","f1r"]],["otshol",2,2,["f7v","f18r"]],["qokchol",18,14,["f14r","f22v","f10r"]],["chykchy",3,3,["f68r2","f8v","f18r"]],["okchal",3,3,["f18r","f52r","f13r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dy",271,137,["f45r","f46r","f67r2"]],["chol",397,151,["f1r","f45r","f46r"]],["diiin",1,1,["f18r"]],["qokchor",11,10,["f15r","f11v","f44r"]],["chor",220,113,["f1r","f45v","f89r1"]],["orchey",6,5,["f86v6","f75r","f80r"]],["ytchar",1,1,["f18r"]],["g",11,8,["f86v6","f67r1","f23r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["tchor",19,17,["f3v","f52v","f16r"]],["shor",97,66,["f45r","f46r","f15r"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["chlol",1,1,["f18r"]],["chom",15,10,["f89v2","f3v","f45v"]],["ychy",4,4,["f14v","f18r","f22v"]],["kchor",20,19,["f47r","f14r","f17v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ytol",12,12,["f102r1","f43r","f15r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["oshor",2,2,["f18r","f58v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["doldy",2,2,["f18r","f83v"]],["doldaiin",2,2,["f45r","f18r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["olody",1,1,["f18r"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["dary",24,21,["f111r","f45r","f48v"]],["chcthal",2,2,["f18r","f113r"]],["okshal",1,1,["f18r"]],["chykald",1,1,["f18r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["sotchaiin",1,1,["f18r"]],["chokchy",16,14,["f42r","f14v","f16v"]],["chekhol",1,1,["f18r"]],["ychair",1,1,["f18r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["or",366,130,["f45r","f1r","f67r2"]],["cthar",21,15,["f1r","f15r","f76r"]],["cthal",7,6,["f1r","f3v","f24r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["ychekchy",2,2,["f18r","f17r"]],["kchaiin",3,3,["f29r","f42r","f18r"]]],[[0,0,6,99,57],[1,84,24,75,36],[2,153,36,45,27],[3,201,33,60,33],[4,261,39,36,21],[5,294,48,12,12],[6,303,42,15,27],[7,318,33,48,39],[8,534,36,60,30],[9,597,51,27,21],[10,15,60,57,24],[11,75,57,72,27],[12,147,63,69,27],[13,225,63,63,30],[14,291,69,45,18],[15,339,69,24,21],[16,543,72,36,15],[17,579,69,45,18],[18,12,81,72,27],[19,90,84,42,18],[7,138,81,57,27],[20,201,84,60,27],[11,267,84,72,24],[15,342,87,21,24],[21,537,84,72,36],[22,606,87,18,27],[19,21,105,39,21],[23,66,96,54,27],[24,126,102,57,24],[3,183,102,63,30],[25,249,105,57,21],[26,18,123,54,30],[27,78,126,42,24],[28,126,123,72,27],[29,207,126,54,27],[30,267,132,54,21],[31,324,129,51,24],[32,27,156,39,21],[33,66,144,51,27],[34,123,150,42,21],[35,171,147,48,30],[36,225,147,54,27],[4,288,150,36,21],[4,330,150,39,21],[9,369,150,30,27],[37,27,171,48,24],[38,75,171,51,21],[39,132,171,45,33],[40,180,180,60,21],[41,243,177,54,27],[42,354,171,72,24],[18,24,198,72,24],[43,102,192,48,27],[44,159,201,57,21],[45,231,192,60,27],[46,384,195,36,33],[16,30,225,36,18],[47,72,213,66,27],[48,141,213,63,27],[49,210,216,78,30],[4,33,243,30,21],[27,69,237,39,24],[11,114,237,75,36],[50,195,246,24,21],[51,219,243,60,21],[52,24,258,84,27],[53,120,258,69,27],[54,201,261,69,24],[19,270,261,42,21],[22,309,267,15,24],[55,24,285,66,27],[29,93,279,54,30],[14,156,288,51,18],[56,213,282,66,24],[39,285,282,39,24],[57,27,309,24,24],[38,57,312,51,21],[58,117,306,51,24],[59,177,306,57,30],[60,243,303,42,27],[4,285,309,39,18],[61,108,327,84,36],[62,192,327,75,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f18v.js <==
[[["told",1,1,["f18v"]],["shar",34,29,["f45r","f1r","f3v"]],["ytshy",3,3,["f86v6","f18v","f13r"]],["otchdal",3,3,["f72r1","f18v","f93v"]],["dchal",2,2,["f70r1","f18v"]],["dchy",30,25,["f15r","f13v","f9r"]],["ytdg",1,1,["f18v"]],["qoeees",3,3,["f113v","f105v","f18v"]],["or",366,130,["f45r","f1r","f67r2"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["qokchy",69,55,["f45r","f45v","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["g",11,8,["f86v6","f67r1","f23r"]],["qoky",147,72,["f45r","f15v","f80r"]],["chkchy",6,5,["f23r","f47v","f16v"]],["qokshy",10,10,["f4v","f66r","f23r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qokay",1,1,["f18v"]],["ykcho",6,6,["f86v3","f21v","f56r"]],["ydl",1,1,["f18v"]],["dar",319,139,["f46r","f45r","f1r"]],["r",98,62,["f46r","f15r","f15v"]],["ychoees",1,1,["f18v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["qol",151,37,["f89v2","f76r","f55v"]],["kchy",30,26,["f1r","f15r","f31r"]],["qotchol",13,11,["f45r","f53r","f20r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["om",22,20,["f111r","f45r","f67r2"]],["qotor",29,24,["f15r","f42r","f80r"]],["chor",220,113,["f1r","f45v","f89r1"]],["otchy",48,40,["f76r","f15v","f17r"]],["qokeees",3,3,["f23r","f113r","f18v"]],["chy",155,101,["f1r","f46r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["ychol",12,11,["f24v","f14r","f17v"]],["dor",73,54,["f1r","f45r","f89v1"]],["chod",9,9,["f89v2","f14r","f53r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dy",271,137,["f45r","f46r","f67r2"]],["tolol",1,1,["f18v"]],["sh",15,14,["f1r","f68v1","f77r"]],["cphoy",2,2,["f1r","f18v"]],["daror",3,3,["f77r","f18v","f85r1"]],["ddy",2,2,["f11v","f18v"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["ykam",5,5,["f89v2","f43r","f18v"]],["okchor",20,18,["f71v","f3v","f86v3"]],["ytol",12,12,["f102r1","f43r","f15r"]],["doky",1,1,["f18v"]],["yka",1,1,["f18v"]],["dshy",8,8,["f70r2","f45v","f47v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ykol",14,13,["f89v1","f44r","f81v"]],["dom",7,7,["f15r","f90r2","f54r"]]],[[0,249,15,51,36],[1,303,18,36,24],[2,345,6,54,42],[3,408,6,66,33],[4,483,15,48,21],[5,534,15,39,24],[6,576,6,42,36],[7,255,45,51,24],[8,306,45,21,18],[9,327,45,45,18],[10,375,39,36,27],[11,414,36,51,27],[12,471,33,60,27],[12,534,36,57,27],[13,591,42,12,12],[14,603,39,12,21],[8,261,69,21,18],[10,282,66,30,24],[15,318,63,42,27],[15,369,63,48,30],[16,426,57,57,36],[17,489,57,63,33],[18,555,60,54,30],[19,258,87,60,27],[20,327,84,57,33],[12,396,84,63,27],[21,468,78,51,30],[22,528,90,30,21],[23,564,87,30,18],[24,582,87,12,18],[25,264,108,66,30],[26,336,108,48,27],[27,393,114,30,21],[28,429,108,39,27],[29,474,102,69,30],[30,546,108,42,18],[31,585,105,24,24],[32,261,135,51,33],[33,315,135,36,21],[34,354,129,51,33],[35,408,132,63,33],[36,474,138,30,24],[13,513,132,12,18],[37,528,132,21,18],[38,552,129,42,33],[39,264,168,51,21],[40,321,159,30,21],[41,357,159,39,21],[42,402,156,57,30],[43,465,156,45,21],[42,516,153,48,27],[23,564,153,33,21],[44,597,153,18,24],[45,261,186,63,27],[46,330,186,18,21],[47,354,180,54,36],[48,417,180,48,21],[49,480,180,30,24],[50,519,177,42,30],[51,567,174,45,27],[52,267,207,57,24],[19,330,204,66,30],[12,408,204,57,24],[53,474,201,48,27],[54,528,195,42,33],[44,576,201,21,27],[55,300,222,36,33],[56,342,228,39,27],[57,390,228,39,21],[58,438,225,48,33],[59,492,231,3,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f19r.js <==
[[["pchor",12,12,["f45r","f9v","f21r"]],["qodchy",2,2,["f19r","f13r"]],["qotshy",5,5,["f44r","f25r","f19r"]],["dy",271,137,["f45r","f46r","f67r2"]],["tchy",24,21,["f72v2","f14r","f47v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qoky",147,72,["f45r","f15v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dchydy",1,1,["f19r"]],["dshy",8,8,["f70r2","f45v","f47v"]],["chor",220,113,["f1r","f45v","f89r1"]],["y",151,87,["f67r2","f1r","f45r"]],["chol",397,151,["f1r","f45r","f46r"]],["dytchy",2,2,["f19r","f14v"]],["chordy",2,1,["f19r"]],["dyty",2,2,["f19r","f79r"]],["s",244,125,["f1r","f46r","f67r2"]],["choy",13,13,["f47r","f101v2","f17v"]],["oscheor",1,1,["f19r"]],["shy",104,70,["f89v2","f46r","f15r"]],["tdaiin",1,1,["f19r"]],["dor",73,54,["f1r","f45r","f89v1"]],["yky",18,16,["f45r","f2r","f16v"]],["qokorar",2,2,["f89v2","f19r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["kchor",20,19,["f47r","f14r","f17v"]],["otchy",48,40,["f76r","f15v","f17r"]],["r",98,62,["f46r","f15r","f15v"]],["shor",97,66,["f45r","f46r","f15r"]],["otytchy",1,1,["f19r"]],["qokcho",10,9,["f25v","f9v","f7r"]],["ky",25,23,["f14r","f76r","f45v"]],["cthar",21,15,["f1r","f15r","f76r"]],["chan",11,10,["f2r","f25r","f21r"]],["dar",319,139,["f46r","f45r","f1r"]],["or",366,130,["f45r","f1r","f67r2"]],["daky",1,1,["f19r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dorl",1,1,["f19r"]],["qotchor",14,13,["f14r","f15r","f42r"]],["tchykchy",1,1,["f19r"]],["shdaiin",3,3,["f86v6","f19r","f39r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["ykchor",5,4,["f19r","f44v","f56v"]],["qolody",1,1,["f19r"]],["choldy",10,9,["f4v","f89v1","f47r"]],["cthyd",2,2,["f68r3","f19r"]],["daiinol",1,1,["f19r"]],["osocthor",1,1,["f19r"]],["ytchor",13,12,["f45v","f19r","f15v"]]],[[0,15,6,48,30],[1,69,18,63,21],[2,135,9,72,30],[3,210,21,21,24],[4,231,9,45,30],[5,279,6,66,33],[6,354,9,45,36],[7,402,12,45,21],[8,453,12,60,24],[9,24,36,36,27],[10,69,36,39,21],[11,111,45,12,21],[4,126,36,45,30],[12,183,48,42,21],[13,228,36,66,30],[14,297,36,57,27],[7,360,42,45,18],[15,411,30,54,36],[16,465,33,15,24],[17,480,36,33,21],[18,27,60,75,18],[19,102,57,30,30],[20,132,57,63,24],[12,201,69,36,24],[21,240,63,33,21],[22,273,60,36,27],[23,24,75,72,27],[7,102,84,48,18],[24,159,78,60,33],[19,228,81,30,27],[25,258,81,54,21],[26,27,99,57,27],[4,84,99,51,33],[6,135,102,51,27],[7,195,108,48,18],[27,249,105,15,21],[11,30,132,12,15],[28,42,120,36,24],[19,81,123,33,27],[7,120,129,48,18],[29,174,126,75,30],[7,255,135,48,18],[30,30,144,72,33],[31,105,144,27,33],[32,138,147,54,27],[21,198,156,33,21],[33,234,153,48,24],[34,285,153,36,24],[35,30,174,18,21],[10,51,174,42,18],[36,99,174,48,27],[37,153,180,33,24],[10,189,180,42,21],[38,237,180,45,30],[19,288,180,30,24],[39,27,189,72,36],[3,105,198,24,27],[21,138,201,33,18],[11,174,210,15,18],[40,186,198,84,30],[41,273,198,63,21],[7,33,219,48,21],[42,87,213,57,27],[12,153,228,39,18],[43,198,219,63,30],[14,270,222,60,24],[5,30,237,69,33],[44,108,246,66,24],[45,180,246,63,24],[46,249,240,57,27],[43,36,261,60,30],[10,105,267,39,21],[7,150,267,48,18],[47,204,267,60,21],[48,30,285,84,27],[49,120,282,66,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f19v.js <==
[[["pochaiin",1,1,["f19v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["chpcheos",1,1,["f19v"]],["opchey",29,25,["f76r","f80r","f48r"]],["py",2,2,["f45v","f19v"]],["kchy",30,26,["f1r","f15r","f31r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["kchol",21,18,["f45r","f17v","f45v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["qokchos",1,1,["f19v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["darom",3,3,["f75r","f19v","f115r"]],["otchy",48,40,["f76r","f15v","f17r"]],["chol",397,151,["f1r","f45r","f46r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotol",47,34,["f45v","f48r","f80r"]],["ytol",12,12,["f102r1","f43r","f15r"]],["ytch",1,1,["f19v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["doty",1,1,["f19v"]],["qot",8,8,["f10v","f53r","f103r"]],["ychoy",1,1,["f19v"]],["kchor",20,19,["f47r","f14r","f17v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["s",244,125,["f1r","f46r","f67r2"]],["ycho",5,5,["f1r","f23v","f19v"]],["r",98,62,["f46r","f15r","f15v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["toy",5,5,["f20r","f44r","f19v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["qo",29,20,["f45r","f65v","f76r"]],["dchol",26,26,["f5v","f51v","f58r"]],["qokchs",1,1,["f19v"]],["dom",7,7,["f15r","f90r2","f54r"]],["ychor",16,15,["f17v","f45v","f44r"]],["oky",102,78,["f1r","f45r","f45v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["ddor",2,2,["f102r1","f19v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["y",151,87,["f67r2","f1r","f45r"]],["okchan",2,2,["f32v","f19v"]],["dar",319,139,["f46r","f45r","f1r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["otam",47,38,["f48v","f43r","f55v"]],["otch",2,2,["f19v","f67v1"]],["okchodshy",1,1,["f19v"]],["or",366,130,["f45r","f1r","f67r2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["dais",4,4,["f38v","f7v","f68v3"]],["yees",1,1,["f19v"]],["ykchol",6,5,["f89v1","f18r","f50v"]],["oty",115,76,["f45r","f46v","f45v"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["ytar",26,20,["f86v6","f48v","f81r"]],["ytchor",13,12,["f45v","f19r","f15v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["otcholcheaiin",1,1,["f19v"]]],[[0,57,60,75,48],[1,138,84,48,27],[2,192,78,72,33],[3,270,78,54,36],[4,315,75,30,39],[5,345,78,42,39],[6,60,108,66,27],[7,129,108,48,27],[8,186,111,33,21],[9,222,111,75,24],[10,303,111,54,24],[11,360,114,57,24],[12,66,132,57,24],[13,129,138,39,18],[14,168,132,51,21],[15,225,132,63,30],[16,288,132,48,27],[14,345,135,54,18],[17,72,153,45,27],[18,126,153,57,24],[15,189,153,63,30],[14,255,159,51,15],[14,312,159,51,15],[19,69,174,66,27],[20,138,174,63,27],[14,207,180,48,15],[21,261,174,48,27],[22,312,174,42,27],[23,75,204,54,21],[24,132,198,54,24],[25,195,192,54,30],[26,255,195,63,36],[27,321,198,15,18],[28,69,228,48,18],[29,117,222,15,18],[30,132,222,51,18],[1,189,219,57,18],[31,72,249,39,33],[32,114,246,48,33],[33,165,261,21,21],[34,192,255,48,21],[35,246,252,66,39],[36,312,255,33,30],[37,72,282,54,24],[38,132,276,30,30],[39,168,282,36,18],[40,207,276,42,24],[13,252,285,36,15],[38,288,276,27,27],[41,315,276,45,24],[14,75,306,45,15],[39,123,303,39,18],[14,165,303,51,18],[42,222,294,51,33],[43,273,306,12,24],[44,291,300,57,18],[15,72,327,48,21],[45,123,321,33,24],[46,159,321,57,24],[14,228,324,48,21],[1,282,318,45,21],[47,333,315,48,33],[48,78,345,39,27],[49,123,345,90,24],[14,222,348,48,18],[50,273,345,21,21],[51,297,339,60,27],[52,360,342,42,18],[53,75,369,39,33],[54,117,366,51,36],[55,174,363,30,36],[56,207,363,45,33],[57,258,363,45,33],[58,303,363,63,30],[59,372,357,63,33],[60,234,381,114,33],[25,351,378,45,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f1r.js <==
[[["fachys",1,1,["f1r"]],["ykal",16,14,["f1r","f46r","f48v"]],["ar",352,108,["f67r2","f46r","f1r"]],["ataiin",1,1,["f1r"]],["shol",187,102,["f46r","f1r","f78v"]],["shory",6,6,["f1r","f16v","f106r"]],["cthres",1,1,["f1r"]],["y",151,87,["f67r2","f1r","f45r"]],["kor",26,22,["f1r","f47r","f48v"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["sory",5,5,["f68v2","f1r","f67v2"]],["ckhar",3,3,["f1r","f113r","f58v"]],["or",366,130,["f45r","f1r","f67r2"]],["kair",14,11,["f72v2","f45r","f1r"]],["chtaiin",4,4,["f1r","f48r","f107r"]],["shar",34,29,["f45r","f1r","f3v"]],["are",1,1,["f1r"]],["cthar",21,15,["f1r","f15r","f76r"]],["dan",20,16,["f1r","f89v1","f2r"]],["syaiir",1,1,["f1r"]],["sheky",36,27,["f46r","f1r","f80r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["shod",11,10,["f24v","f1r","f28r"]],["cthoary",1,1,["f1r"]],["cthes",3,3,["f1r","f113r","f51r"]],["daraiin",2,2,["f1r","f95r2"]],["sa",4,4,["f1r","f112v","f45v"]],["ooiin",1,1,["f1r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["roloty",1,1,["f1r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okan",5,4,["f1r","f86v6","f103v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chear",51,33,["f1r","f89v2","f89v1"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["cphar",4,4,["f1r","f11v","f78v"]],["cfhaiin",1,1,["f1r"]],["ydaraishy",1,1,["f1r"]],["odar",24,21,["f1r","f67r2","f75r"]],["o",82,56,["f1r","f67r1","f89r2"]],["cphoy",2,2,["f1r","f18v"]],["oydar",1,1,["f1r"]],["sh",15,14,["f1r","f68v1","f77r"]],["s",244,125,["f1r","f46r","f67r2"]],["cfhoaiin",1,1,["f1r"]],["shodary",1,1,["f1r"]],["yshey",12,11,["f67r2","f1r","f114v"]],["shody",55,38,["f1r","f43r","f48v"]],["okchoy",2,2,["f1r","f57v"]],["otchol",28,26,["f1r","f17r","f13v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["oschy",1,1,["f1r"]],["dain",211,100,["f45r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["kos",3,3,["f1r","f90v1","f38r"]],["shos",10,9,["f29r","f1r","f72v3"]],["cfhol",6,6,["f1r","f66r","f9v"]],["os",29,28,["f67r2","f1r","f89v1"]],["teody",8,7,["f1r","f72v3","f116r"]],["ydain",5,5,["f1r","f75r","f33v"]],["cphesaiin",1,1,["f1r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cphey",6,6,["f1r","f89v1","f7r"]],["ytain",13,11,["f1r","f86v6","f75r"]],["shoshy",2,2,["f1r","f1v"]],["cphodales",1,1,["f1r"]],["oksho",4,4,["f1r","f28r","f27v"]],["kshoy",1,1,["f1r"]],["otairin",1,1,["f1r"]],["oteol",42,38,["f1r","f100r","f43r"]],["shodain",5,5,["f1r","f89v1","f108v"]],["sckhey",1,1,["f1r"]],["shoy",2,2,["f1r","f102v2"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["kodaiin",3,3,["f1r","f99r","f52v"]],["cphy",16,15,["f1r","f86v6","f47r"]],["cphodaiils",1,1,["f1r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["she",25,24,["f1r","f46r","f102r1"]],["oldain",2,2,["f1r","f89r1"]],["d",51,27,["f1r","f17v","f45v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["chol",397,151,["f1r","f45r","f46r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chodain",9,9,["f4v","f1r","f86v3"]],["chdy",152,73,["f1r","f46r","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["kod",2,2,["f1r","f27v"]],["shckhey",12,12,["f1r","f80r","f71r"]],["ckeor",1,1,["f1r"]],["shey",283,99,["f46r","f1r","f45r"]],["kol",37,35,["f45r","f1r","f45v"]],["chal",48,27,["f1r","f76r","f58r"]],["sho",130,79,["f1r","f15r","f45v"]],["shodan",1,1,["f1r"]],["kshy",5,4,["f7v","f1r","f39v"]],["kchy",30,26,["f1r","f15r","f31r"]],["dor",73,54,["f1r","f45r","f89v1"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["kchom",2,2,["f1r","f3v"]],["ycho",5,5,["f1r","f23v","f19v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["sheo",47,39,["f1r","f80r","f106r"]],["pshol",5,5,["f1r","f8r","f80v"]],["dydyd",1,1,["f1r"]],["daicthy",1,1,["f1r"]],["yto",5,5,["f67r2","f1r","f67r1"]],["kodshey",1,1,["f1r"]],["cphealy",1,1,["f1r"]],["dasain",1,1,["f1r"]],["ckhyds",1,1,["f1r"]],["dchar",4,4,["f24v","f1r","f28r"]],["shcthaiin",1,1,["f1r"]],["okaiir",6,6,["f89v2","f1r","f23r"]],["chey",344,118,["f46r","f1r","f46v"]],["rchy",4,4,["f1r","f80r","f77v"]],["potol",1,1,["f1r"]],["cthols",2,2,["f1r","f37v"]],["dlocta",1,1,["f1r"]],["shok",5,5,["f111r","f1r","f108v"]],["otol",86,69,["f89v2","f1r","f55v"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["cpho",2,2,["f1r","f53v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["shokcheey",1,1,["f1r"]],["tshodeesy",1,1,["f1r"]],["pydeey",1,1,["f1r"]],["chy",155,101,["f1r","f46r","f67r2"]],["ro",10,9,["f1r","f113v","f90r2"]],["doin",5,5,["f1r","f76r","f86v4"]],["cthal",7,6,["f1r","f3v","f24r"]],["dar",319,139,["f46r","f45r","f1r"]],["shear",21,16,["f1r","f46r","f111r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["choo",1,1,["f1r"]],["shoaiin",4,4,["f1r","f70r2","f113r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["far",3,3,["f1r","f111v","f33r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["ctholdar",1,1,["f1r"]],["ycheey",24,20,["f111r","f1r","f17v"]],["okay",2,2,["f1r","f72v3"]],["oky",102,78,["f1r","f45r","f45v"]],["okchey",32,28,["f1r","f80r","f78v"]],["kokaiin",2,2,["f1r","f15r"]],["dal",253,114,["f67r2","f45r","f1r"]],["deeo",2,2,["f1r","f107r"]],["koshey",2,2,["f1r","f111v"]],["keey",45,38,["f1r","f67r1","f100r"]],["chtor",2,2,["f1r","f53r"]],["eo",1,1,["f1r"]],["chok",5,5,["f1r","f68v3","f14r"]],["choty",37,28,["f1r","f15v","f13v"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["dchaiin",5,5,["f68v2","f1r","f20r"]]],[[0,12,24,81,75],[1,108,51,48,51],[2,165,66,21,21],[3,192,48,63,42],[4,267,60,45,27],[5,321,54,45,30],[6,387,48,69,39],[7,459,75,15,24],[8,477,45,33,42],[9,516,54,72,42],[10,21,99,54,27],[11,84,93,54,27],[12,144,99,27,21],[7,171,108,15,21],[13,192,87,39,27],[14,240,84,78,30],[15,324,84,48,24],[16,375,90,33,24],[17,414,84,66,30],[17,483,84,66,30],[18,549,96,39,18],[19,6,123,87,24],[20,96,117,57,33],[12,162,126,24,18],[21,189,111,66,39],[22,264,111,51,30],[23,321,111,84,36],[24,417,111,51,27],[25,477,120,81,21],[26,561,120,21,30],[27,21,153,54,21],[28,81,141,54,42],[29,144,141,57,27],[30,204,138,78,30],[17,291,135,72,33],[31,366,144,60,24],[32,429,135,66,30],[12,501,147,27,18],[33,534,141,51,24],[34,27,177,39,24],[7,63,189,15,24],[35,87,174,54,24],[36,147,165,75,36],[37,225,165,63,30],[38,297,165,72,27],[39,477,168,99,33],[40,87,225,39,30],[41,138,231,18,24],[7,153,243,12,15],[4,171,228,42,27],[42,216,210,66,48],[43,291,231,54,24],[44,357,228,21,27],[45,390,231,15,24],[46,405,210,84,48],[47,498,231,75,27],[48,24,264,48,36],[49,84,258,51,30],[50,144,252,63,33],[51,213,252,63,33],[52,282,252,75,36],[53,363,261,57,36],[54,426,264,51,21],[55,483,261,51,24],[56,540,252,39,30],[31,21,297,48,18],[57,75,285,51,27],[58,132,276,60,45],[49,198,285,51,36],[54,414,291,45,18],[59,462,285,27,24],[60,489,282,63,33],[61,51,363,54,30],[62,111,342,93,45],[63,216,369,21,21],[45,234,366,15,21],[64,255,348,51,39],[65,318,351,66,39],[66,390,363,72,36],[67,459,357,120,33],[68,21,393,60,33],[69,90,384,54,39],[70,150,384,78,30],[71,237,384,60,33],[33,312,384,51,30],[72,366,387,84,30],[73,459,387,60,42],[31,525,396,48,18],[74,21,423,51,30],[75,81,414,60,39],[76,150,414,75,27],[77,234,414,45,36],[78,276,414,108,33],[79,387,417,48,36],[80,444,420,39,24],[81,492,423,72,21],[82,570,423,12,15],[54,21,450,39,21],[83,66,450,42,18],[84,117,453,45,15],[85,171,450,63,18],[86,243,450,75,18],[87,327,450,42,24],[88,381,444,57,27],[18,444,450,42,21],[89,492,444,51,36],[90,552,438,36,30],[31,21,474,48,21],[91,75,465,66,36],[92,153,465,63,27],[55,219,471,51,24],[93,276,471,48,39],[94,336,465,39,33],[84,378,480,39,15],[84,426,483,42,18],[8,471,465,39,30],[95,513,483,42,12],[96,21,492,33,24],[84,57,498,45,15],[97,108,495,75,18],[98,195,489,51,36],[99,252,492,45,30],[100,309,495,42,21],[101,357,495,90,21],[96,462,492,30,24],[102,498,492,69,27],[103,21,522,51,24],[104,72,510,63,30],[105,144,510,84,30],[106,237,513,45,24],[107,279,510,72,33],[108,360,522,60,21],[89,435,513,45,36],[109,486,513,75,36],[110,21,537,39,39],[4,66,534,48,30],[80,123,534,36,30],[111,165,537,87,33],[112,261,534,87,42],[113,363,543,72,27],[54,447,549,45,21],[114,498,543,78,33],[115,21,567,54,24],[116,81,558,96,33],[117,186,564,63,27],[118,246,573,42,24],[119,297,573,48,39],[120,345,564,75,39],[121,426,564,75,36],[122,504,573,72,30],[123,24,588,48,27],[55,72,591,48,24],[118,129,603,3,18],[54,183,594,42,24],[75,234,588,54,45],[124,447,600,48,30],[125,504,609,60,27],[126,12,630,117,63],[127,54,669,63,30],[128,123,660,78,39],[84,210,684,3,24],[129,255,657,96,51],[93,360,678,39,33],[130,396,666,69,51],[131,471,696,30,24],[132,504,690,24,21],[82,531,687,33,27],[133,15,699,51,27],[84,72,708,42,18],[54,123,708,42,18],[134,171,696,54,30],[135,231,708,39,21],[136,276,705,57,24],[137,342,702,51,33],[135,399,714,36,24],[93,441,714,42,30],[17,489,708,57,27],[138,15,732,54,15],[137,75,723,42,27],[139,123,729,66,21],[140,201,723,51,30],[31,255,735,54,24],[141,312,729,39,30],[142,357,732,60,33],[31,423,744,45,21],[143,477,735,84,33],[144,12,762,54,21],[145,69,747,48,30],[146,132,747,33,30],[31,171,756,48,21],[147,228,750,66,36],[148,300,753,78,36],[84,384,774,72,18],[99,459,765,57,30],[149,522,777,33,15],[150,15,780,42,21],[49,69,780,60,30],[151,138,774,60,30],[89,207,777,48,33],[147,267,783,72,27],[152,345,786,45,36],[152,396,789,45,36],[149,441,801,39,24],[153,486,792,63,30],[154,12,807,36,15],[84,69,810,48,21],[155,123,801,54,27],[156,177,804,63,36],[157,249,807,63,36],[158,459,825,66,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f1v.js <==
[[["kchsy",1,1,["f1v"]],["chadaiin",1,1,["f1v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oltchey",2,2,["f86v6","f1v"]],["char",72,51,["f45r","f106r","f1v"]],["cfhar",2,2,["f24r","f1v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["yteeay",1,1,["f1v"]],["or",366,130,["f45r","f1r","f67r2"]],["ochy",5,5,["f70v1","f89v1","f25v"]],["dcho",5,4,["f32v","f49v","f1v"]],["lkody",1,1,["f1v"]],["okodar",1,1,["f1v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["do",16,13,["f101v2","f3v","f50v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["ckho",4,4,["f70v2","f54r","f1v"]],["shy",104,70,["f89v2","f46r","f15r"]],["dksheey",1,1,["f1v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["kotchody",1,1,["f1v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["chokeo",2,2,["f49v","f1v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["sochey",1,1,["f1v"]],["chokody",3,3,["f4v","f108r","f1v"]],["potoy",1,1,["f1v"]],["shol",187,102,["f46r","f1r","f78v"]],["cphoal",2,2,["f113r","f1v"]],["dar",319,139,["f46r","f45r","f1r"]],["chey",344,118,["f46r","f1r","f46v"]],["tody",8,8,["f38v","f86v6","f94v"]],["otoaiin",2,2,["f70v2","f1v"]],["shoshy",2,2,["f1r","f1v"]],["choky",39,34,["f46r","f89v1","f65v"]],["chol",397,151,["f1r","f45r","f46r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dolchey",2,2,["f99r","f1v"]],["chodo",2,2,["f68v3","f1v"]],["lol",44,29,["f48v","f76r","f80r"]],["chy",155,101,["f1r","f46r","f67r2"]],["qo",29,20,["f45r","f65v","f76r"]],["choeee",1,1,["f1v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["ykol",14,13,["f89v1","f44r","f81v"]],["dolo",1,1,["f1v"]],["lchody",3,3,["f86v5","f104v","f1v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["kol",37,35,["f45r","f1r","f45v"]],["kechy",4,4,["f32v","f104v","f111v"]],["ky",25,23,["f14r","f76r","f45v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shor",97,66,["f45r","f46r","f15r"]],["dchor",26,22,["f6v","f30r","f78v"]],["otcho",11,11,["f70r1","f47r","f14r"]],["shody",55,38,["f1r","f43r","f48v"]],["taor",1,1,["f1v"]],["chotchey",3,3,["f1v","f56v","f2v"]],["schody",2,2,["f87r","f1v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["chodar",14,14,["f89v1","f90v1","f9r"]]],[[0,21,438,51,45],[1,78,468,84,24],[2,162,474,24,27],[3,399,462,81,48],[4,486,489,48,24],[5,531,477,66,39],[6,597,495,30,30],[7,15,480,54,27],[4,75,489,48,21],[8,126,492,24,18],[9,153,498,45,18],[10,378,510,42,21],[11,426,507,63,27],[12,492,510,63,27],[13,561,522,51,27],[14,15,513,21,18],[15,36,504,42,33],[16,87,507,39,24],[15,126,507,42,27],[17,174,513,36,33],[18,348,525,75,36],[19,429,531,48,27],[20,483,534,93,36],[21,582,546,33,27],[22,12,534,30,30],[23,45,528,60,27],[24,117,531,45,27],[25,165,540,39,27],[26,333,549,60,36],[27,399,555,81,30],[28,0,561,72,60],[29,81,597,45,33],[24,135,603,48,24],[30,186,588,66,45],[31,324,615,36,21],[32,363,627,45,27],[33,408,600,60,51],[34,474,606,72,42],[35,549,621,69,27],[36,9,618,54,36],[37,69,630,45,24],[38,120,621,54,36],[29,177,630,45,24],[39,225,630,51,27],[40,324,642,84,24],[41,420,648,54,21],[42,480,654,36,18],[43,525,660,36,18],[19,570,642,51,36],[44,9,651,24,18],[2,42,654,21,21],[45,66,651,54,24],[46,129,657,57,18],[22,192,654,33,24],[47,234,654,48,21],[48,321,657,48,36],[22,378,666,33,24],[49,420,669,39,24],[48,468,669,51,27],[14,525,675,24,18],[50,552,675,69,21],[51,12,663,45,36],[29,57,675,45,24],[52,111,672,39,33],[53,150,672,57,36],[37,216,687,42,15],[54,261,672,27,39],[37,321,693,45,18],[38,375,687,57,27],[13,438,693,57,21],[37,504,702,3,21],[55,552,699,51,21],[56,15,696,51,24],[51,78,693,51,33],[37,135,711,48,21],[22,189,705,36,30],[54,228,699,27,36],[31,258,708,39,24],[29,321,708,45,33],[57,384,711,54,24],[58,450,711,57,27],[31,516,720,39,18],[59,558,720,60,27],[60,15,717,51,27],[61,72,723,99,36],[21,180,729,39,27],[13,228,735,57,30],[62,324,738,69,42],[63,390,732,42,39],[64,438,744,66,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f20r.js <==
[[["kdchody",1,1,["f20r"]],["chopy",3,3,["f102r1","f20r","f8r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qotchol",13,11,["f45r","f53r","f20r"]],["qotoeey",2,2,["f20r","f5r"]],["dchor",26,22,["f6v","f30r","f78v"]],["choiin",13,11,["f38v","f10v","f45v"]],["chodey",2,2,["f8v","f20r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["odaiir",2,2,["f20r","f26r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["chodchy",4,4,["f69r","f68r2","f20r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["sho",130,79,["f1r","f15r","f45v"]],["qochy",2,2,["f76r","f20r"]],["chey",344,118,["f46r","f1r","f46v"]],["tcheodal",1,1,["f20r"]],["daral",2,2,["f43r","f20r"]],["ochol",5,5,["f67r2","f20r","f93r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["teey",20,14,["f111r","f71v","f72v3"]],["otolchey",2,2,["f100r","f20r"]],["pchocthy",3,3,["f20r","f16v","f10r"]],["chokoaiin",1,1,["f20r"]],["cpy",1,1,["f20r"]],["cheeen",1,1,["f20r"]],["opchey",29,25,["f76r","f80r","f48r"]],["shosaiin",5,5,["f20r","f30v","f113r"]],["r",98,62,["f46r","f15r","f15v"]],["choees",1,1,["f20r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["qotol",47,34,["f45v","f48r","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["ocholshod",1,1,["f20r"]],["choteol",3,3,["f4v","f68v3","f20r"]],["chol",397,151,["f1r","f45r","f46r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["schodain",1,1,["f20r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["fchodees",1,1,["f20r"]],["shody",55,38,["f1r","f43r","f48v"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["qocphy",2,2,["f20r","f51v"]],["chokoldy",1,1,["f20r"]],["ochoaiin",1,1,["f20r"]],["chor",220,113,["f1r","f45v","f89r1"]],["sody",5,5,["f102r1","f14r","f20r"]],["pchodaiin",5,5,["f14r","f20r","f47v"]],["chetody",2,2,["f20r","f69v"]],["choky",39,34,["f46r","f89v1","f65v"]],["dchy",30,25,["f15r","f13v","f9r"]],["toy",5,5,["f20r","f44r","f19v"]],["dchod",1,1,["f20r"]],["qoteeody",6,6,["f68v2","f114v","f86v3"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["qotshey",3,3,["f20r","f80v","f28v"]],["dchaiin",5,5,["f68v2","f1r","f20r"]],["cholody",5,5,["f100r","f39v","f20r"]],["shoiin",6,5,["f14r","f10v","f20r"]],["otchey",31,27,["f106r","f78v","f84r"]],["otchy",48,40,["f76r","f15v","f17r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["dar",319,139,["f46r","f45r","f1r"]],["ochaiin",1,1,["f20r"]],["tchey",22,19,["f1r","f46r","f86v3"]]],[[0,90,3,66,45],[1,168,6,48,42],[2,222,30,48,15],[3,276,15,75,33],[4,357,12,69,33],[5,435,24,51,18],[6,486,24,51,18],[7,90,51,57,18],[8,150,39,48,30],[9,204,42,60,30],[10,267,45,54,18],[11,324,42,60,33],[12,387,42,63,27],[13,459,51,63,18],[14,87,63,63,30],[15,162,75,24,12],[16,186,69,72,18],[17,264,66,33,21],[18,303,72,51,21],[19,363,75,33,15],[20,402,66,78,24],[21,483,69,51,21],[22,93,90,45,15],[23,147,93,21,15],[24,165,84,45,33],[25,219,84,72,27],[26,87,102,84,33],[27,180,108,87,27],[28,279,96,39,39],[29,315,108,51,24],[30,375,102,57,36],[31,441,111,75,21],[32,516,108,15,24],[33,93,132,54,21],[34,156,129,60,24],[35,228,132,60,24],[2,297,141,42,12],[36,345,132,45,21],[37,396,141,33,15],[6,438,135,54,18],[36,492,129,48,18],[38,93,153,99,21],[36,201,159,48,15],[39,255,150,75,27],[40,339,159,39,15],[41,384,156,36,24],[42,423,153,42,24],[43,468,147,63,27],[44,93,174,84,21],[45,180,180,42,12],[32,222,177,15,18],[46,237,174,66,21],[47,87,192,84,33],[48,174,201,54,24],[49,231,192,81,30],[50,315,189,75,36],[51,393,192,60,36],[52,459,198,84,30],[53,93,225,72,21],[54,168,228,39,18],[55,213,225,42,24],[56,252,219,81,27],[57,336,222,63,27],[58,408,225,54,24],[59,468,231,36,21],[60,504,225,36,21],[61,93,249,48,18],[62,147,243,87,30],[63,240,243,60,33],[64,303,246,84,27],[65,396,249,66,18],[66,468,246,69,27],[67,93,270,54,21],[46,156,273,63,21],[68,225,264,63,33],[69,297,270,51,24],[70,345,267,45,33],[14,396,264,60,45],[36,462,273,42,18],[71,507,270,36,21],[72,93,294,60,18],[54,156,291,39,21],[54,201,294,45,18],[2,243,300,42,18],[73,288,291,54,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f20v.js <==
[[["faiis",1,1,["f20v"]],["ar",352,108,["f67r2","f46r","f1r"]],["okoy",4,4,["f28r","f20v","f38r"]],["shy",104,70,["f89v2","f46r","f15r"]],["pofochey",1,1,["f20v"]],["opchy",15,13,["f103r","f20v","f106r"]],["qopy",6,6,["f86v6","f65v","f20v"]],["choldy",10,9,["f4v","f89v1","f47r"]],["opydy",2,2,["f17r","f20v"]],["cphy",16,15,["f1r","f86v6","f47r"]],["sos",8,7,["f70v2","f25v","f42r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chol",397,151,["f1r","f45r","f46r"]],["choiin",13,11,["f38v","f10v","f45v"]],["checthy",28,18,["f111r","f75r","f76r"]],["otol",86,69,["f89v2","f1r","f55v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["oty",115,76,["f45r","f46v","f45v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["sho",130,79,["f1r","f15r","f45v"]],["kchol",21,18,["f45r","f17v","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qoty",87,55,["f46v","f80r","f106r"]],["chy",155,101,["f1r","f46r","f67r2"]],["tol",48,36,["f67r2","f48v","f15r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["tshol",6,6,["f99r","f23r","f23v"]],["folchol",1,1,["f20v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["shos",10,9,["f29r","f1r","f72v3"]],["fshodchy",1,1,["f20v"]],["otchy",48,40,["f76r","f15v","f17r"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["dy",271,137,["f45r","f46r","f67r2"]],["doiiin",3,3,["f22r","f20v","f114r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["dar",319,139,["f46r","f45r","f1r"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["char",72,51,["f45r","f106r","f1v"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["cthy",111,63,["f89v2","f1r","f45r"]],["sheoy",4,4,["f102r2","f68v2","f20v"]],["tey",11,10,["f111r","f38v","f7v"]],["s",244,125,["f1r","f46r","f67r2"]],["soaiin",4,4,["f111r","f112v","f20v"]],["shain",8,7,["f112v","f22r","f20v"]],["choraly",1,1,["f20v"]],["d",51,27,["f1r","f17v","f45v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["shd",7,7,["f46r","f43r","f33v"]],["shokaiin",3,3,["f76v","f20v","f106v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["chor",220,113,["f1r","f45v","f89r1"]],["ety",7,7,["f42r","f95v1","f113r"]],["okoiin",9,8,["f90r2","f20v","f9r"]],["chey",344,118,["f46r","f1r","f46v"]],["cphol",15,13,["f100r","f17v","f13v"]],["y",151,87,["f67r2","f1r","f45r"]]],[[0,51,3,87,63],[1,102,45,27,21],[2,132,33,45,33],[3,183,45,36,24],[4,213,30,78,42],[5,297,36,42,33],[6,348,33,45,33],[7,396,48,57,27],[8,459,39,51,30],[9,510,30,36,36],[10,63,66,27,21],[11,90,63,54,27],[12,147,72,45,15],[13,195,72,39,15],[14,234,69,51,18],[15,294,66,63,24],[16,363,60,45,30],[13,411,75,33,12],[17,447,72,72,18],[18,522,63,33,27],[19,63,84,54,27],[20,123,87,30,24],[21,153,84,51,24],[22,213,87,39,24],[23,258,84,54,33],[24,318,87,48,27],[25,372,96,30,18],[26,402,84,42,30],[3,441,87,36,30],[27,477,90,66,36],[20,66,105,30,24],[28,99,108,24,21],[29,126,111,30,18],[22,162,105,39,24],[30,204,111,45,18],[31,63,135,51,27],[32,117,129,75,33],[33,195,132,45,27],[22,240,135,39,30],[34,279,132,42,27],[35,321,123,84,42],[36,411,132,57,33],[37,471,129,54,33],[38,525,141,24,21],[39,69,162,45,21],[40,123,156,63,30],[41,198,162,42,21],[42,243,159,78,30],[34,324,162,45,24],[43,375,165,51,21],[44,438,162,45,24],[45,480,156,69,30],[46,69,177,69,33],[20,141,183,33,24],[47,174,180,48,36],[30,228,189,48,18],[48,282,183,54,36],[49,336,186,39,33],[50,378,189,15,18],[51,474,186,54,21],[52,69,207,54,21],[53,138,210,72,24],[20,219,201,30,27],[1,255,204,24,27],[25,285,219,33,18],[30,321,216,45,18],[54,372,219,15,15],[50,384,216,15,18],[55,69,225,54,30],[56,123,225,51,27],[57,183,237,33,12],[47,219,225,39,33],[13,264,243,39,15],[58,303,234,30,24],[24,333,234,48,33],[54,381,240,15,18],[50,396,237,18,24],[59,69,246,78,27],[60,153,246,66,30],[13,228,261,39,15],[30,273,258,48,18],[25,330,264,33,18],[61,375,258,39,21],[62,411,255,30,30],[63,69,270,54,24],[64,129,279,36,18],[65,174,264,48,33],[61,228,276,45,18],[66,273,282,12,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f21r.js <==
[[["pchor",12,12,["f45r","f9v","f21r"]],["oeeockhy",1,1,["f21r"]],["ofychey",1,1,["f21r"]],["ypchey",5,4,["f86v3","f21r","f101r1"]],["qopcheody",2,2,["f21r","f106r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chan",11,10,["f2r","f25r","f21r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["oky",102,78,["f1r","f45r","f45v"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["qotchol",13,11,["f45r","f53r","f20r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotol",47,34,["f45v","f48r","f80r"]],["shy",104,70,["f89v2","f46r","f15r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["chey",344,118,["f46r","f1r","f46v"]],["keey",45,38,["f1r","f67r1","f100r"]],["dy",271,137,["f45r","f46r","f67r2"]],["pchofychy",1,1,["f21r"]],["cthain",4,3,["f25r","f21r","f44v"]],["otolosheey",1,1,["f21r"]],["qocthey",5,5,["f21r","f81v","f85r2"]],["tolchory",1,1,["f21r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["chosy",1,1,["f21r"]],["qokoiin",6,6,["f21r","f35r","f29v"]],["otol",86,69,["f89v2","f1r","f55v"]],["chol",397,151,["f1r","f45r","f46r"]],["qotcheol",3,3,["f21r","f49v","f56v"]],["okeoaiin",1,1,["f21r"]],["dchor",26,22,["f6v","f30r","f78v"]],["y",151,87,["f67r2","f1r","f45r"]],["kolyky",1,1,["f21r"]],["kol",37,35,["f45r","f1r","f45v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["cholol",2,2,["f47r","f21r"]],["qoteeol",5,5,["f3v","f113v","f21r"]],["dady",5,5,["f67r1","f108v","f86v3"]],["shoeor",1,1,["f21r"]],["chokeody",5,5,["f4v","f67r1","f65v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["fchokshy",1,1,["f21r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["ocphal",1,1,["f21r"]],["opcheas",1,1,["f21r"]],["cthodaiin",1,1,["f21r"]],["oty",115,76,["f45r","f46v","f45v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["sho",130,79,["f1r","f15r","f45v"]],["tshaiin",1,1,["f21r"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["s",244,125,["f1r","f46r","f67r2"]],["totchy",1,1,["f21r"]],["keor",10,10,["f38v","f89v1","f71v"]],["ky",25,23,["f14r","f76r","f45v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["ty",16,15,["f45r","f43r","f48v"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["shol",187,102,["f46r","f1r","f78v"]],["tchol",13,12,["f45r","f47r","f86v3"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["otyky",1,1,["f21r"]],["shey",283,99,["f46r","f1r","f45r"]],["yteol",6,6,["f28r","f101v2","f108r"]],["shody",55,38,["f1r","f43r","f48v"]],["ykeea",1,1,["f21r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ysheol",1,1,["f21r"]]],[[0,48,6,75,54],[1,114,30,78,33],[2,201,21,72,48],[3,276,27,54,39],[4,339,30,93,42],[5,438,36,63,30],[6,501,42,45,21],[7,57,63,45,21],[8,105,54,60,36],[9,171,60,36,33],[10,210,66,63,21],[11,279,60,75,36],[12,354,69,45,21],[13,399,69,42,33],[14,444,66,51,30],[15,495,72,48,18],[16,60,84,51,30],[17,111,87,33,24],[18,144,93,27,21],[19,171,87,51,21],[20,222,99,30,15],[21,258,87,72,36],[22,336,102,33,18],[23,369,93,33,33],[24,402,99,21,24],[25,54,111,87,42],[15,144,129,48,18],[26,198,117,63,30],[27,267,117,96,36],[28,369,123,75,36],[29,450,129,87,27],[30,66,144,42,27],[15,111,147,39,18],[31,156,147,48,27],[32,210,147,63,24],[33,279,147,42,27],[34,318,159,36,21],[35,357,150,87,27],[36,447,153,84,24],[37,66,168,45,21],[38,111,177,15,18],[39,129,162,60,36],[34,195,180,33,15],[40,231,168,30,27],[41,267,171,57,24],[42,330,183,60,15],[43,396,174,72,27],[44,471,177,51,27],[45,66,192,63,21],[19,135,195,51,21],[46,192,189,78,30],[47,273,204,33,12],[48,306,192,51,27],[17,357,195,33,30],[49,57,213,84,39],[50,153,216,45,30],[51,198,231,51,21],[52,252,219,60,33],[53,318,222,69,30],[54,393,225,90,24],[55,489,219,39,33],[56,66,243,54,24],[57,126,249,33,21],[58,156,240,75,30],[59,240,246,69,24],[60,315,249,69,24],[61,390,246,66,30],[14,462,246,42,24],[62,501,249,18,18],[63,63,264,72,36],[64,138,267,42,30],[20,180,279,33,15],[65,216,267,24,30],[66,243,267,72,27],[11,318,270,69,30],[67,387,270,30,27],[68,417,267,57,30],[5,477,267,60,24],[69,69,297,39,15],[34,111,300,36,18],[69,150,300,42,15],[70,192,291,63,27],[71,258,291,57,27],[72,321,291,57,33],[73,384,294,36,27],[74,429,291,60,30],[75,489,291,48,27],[76,69,309,45,30],[77,123,318,42,18],[13,165,315,42,27],[78,219,315,60,27],[77,288,318,42,24],[34,333,327,39,21],[15,375,324,45,18],[59,426,315,66,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f21v.js <==
[[["toldshy",1,1,["f21v"]],["chofchy",2,2,["f8r","f21v"]],["qofshey",1,1,["f21v"]],["shckhol",1,1,["f21v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["shey",283,99,["f46r","f1r","f45r"]],["ckholy",1,1,["f21v"]],["oeeesoy",1,1,["f21v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["choty",37,28,["f1r","f15v","f13v"]],["tchol",13,12,["f45r","f47r","f86v3"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotol",47,34,["f45v","f48r","f80r"]],["keeees",1,1,["f21v"]],["chotchy",12,9,["f73r","f28r","f7r"]],["tcho",8,8,["f32v","f47v","f30v"]],["chor",220,113,["f1r","f45v","f89r1"]],["dal",253,114,["f67r2","f45r","f1r"]],["sho",130,79,["f1r","f15r","f45v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chol",397,151,["f1r","f45r","f46r"]],["chty",13,13,["f89v2","f80r","f103r"]],["chtol",5,5,["f28r","f48v","f113v"]],["osho",1,1,["f21v"]],["deey",7,7,["f28r","f21v","f76v"]],["ctho",15,14,["f42r","f45v","f21v"]],["l",58,32,["f45r","f67r1","f65v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dait",1,1,["f21v"]],["oky",102,78,["f1r","f45r","f45v"]],["tsho",5,5,["f113v","f44v","f21v"]],["chotshol",2,2,["f49v","f21v"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["ykcho",6,6,["f86v3","f21v","f56r"]],["lchol",4,4,["f80r","f21v","f113r"]],["cholchaiin",1,1,["f21v"]],["otchy",48,40,["f76r","f15v","f17r"]],["s",244,125,["f1r","f46r","f67r2"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["kchochaiin",1,1,["f21v"]]],[[0,54,15,81,36],[1,141,3,75,45],[2,222,6,81,45],[3,309,6,81,39],[4,399,21,60,21],[5,468,15,39,30],[6,510,3,66,48],[7,60,51,66,24],[8,132,45,63,33],[9,201,54,48,15],[10,255,48,69,27],[8,330,42,66,30],[11,405,45,57,30],[12,462,42,60,27],[13,528,48,48,15],[14,57,69,60,36],[15,123,75,51,27],[16,180,66,81,36],[17,264,72,51,27],[11,315,66,54,39],[18,381,81,36,18],[14,423,72,57,27],[13,489,75,45,18],[19,540,72,33,18],[20,66,102,33,24],[21,108,108,75,18],[11,192,99,60,33],[22,261,111,45,18],[13,312,105,48,21],[13,372,105,57,15],[23,432,96,51,30],[24,504,93,60,24],[25,66,129,48,24],[26,126,135,42,21],[27,174,123,45,30],[28,222,138,12,15],[20,237,135,30,18],[29,267,126,45,30],[13,324,129,51,21],[30,384,120,51,27],[31,432,123,30,33],[20,69,150,33,24],[32,108,147,51,27],[33,168,147,90,36],[22,270,162,45,21],[34,315,150,87,24],[13,408,153,54,15],[35,72,174,60,30],[36,144,186,54,18],[37,204,183,105,18],[38,321,177,57,36],[39,378,183,15,21],[40,396,177,69,24],[41,72,216,33,9],[28,108,213,12,21],[42,126,198,105,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f22r.js <==
[[["pol",24,16,["f86v6","f77r","f86v4"]],["olshy",3,3,["f22r","f103v","f99v"]],["fcholy",1,1,["f22r"]],["shol",187,102,["f46r","f1r","f78v"]],["dpchy",2,2,["f22r","f13r"]],["oty",115,76,["f45r","f46v","f45v"]],["okoly",5,5,["f70v1","f99r","f72v3"]],["daiin",864,205,["f46r","f1r","f67r2"]],["opchy",15,13,["f103r","f20v","f106r"]],["s",244,125,["f1r","f46r","f67r2"]],["ocphy",3,3,["f22r","f68r1","f114r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["o",82,56,["f1r","f67r1","f89r2"]],["kor",26,22,["f1r","f47r","f48v"]],["qokchol",18,14,["f14r","f22v","f10r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ckhydom",1,1,["f22r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dykaiin",3,3,["f22r","f79v","f51v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["ctholo",1,1,["f22r"]],["dar",319,139,["f46r","f45r","f1r"]],["shain",8,7,["f112v","f22r","f20v"]],["pchaiin",1,1,["f22r"]],["ofchy",3,3,["f39v","f22r","f26v"]],["cfhy",6,6,["f32v","f53r","f22r"]],["doroiin",2,2,["f22r","f23v"]],["ypchol",3,3,["f99r","f2r","f22r"]],["sy",36,32,["f15r","f17v","f45v"]],["schor",3,3,["f22r","f32r","f42v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["chor",220,113,["f1r","f45v","f89r1"]],["oldor",2,2,["f22r","f33r"]],["oky",102,78,["f1r","f45r","f45v"]],["y",151,87,["f67r2","f1r","f45r"]],["choldchy",1,1,["f22r"]],["chokshchy",1,1,["f22r"]],["ctheen",1,1,["f22r"]],["kchol",21,18,["f45r","f17v","f45v"]],["dsheor",3,3,["f100r","f22r","f17r"]],["ska",1,1,["f22r"]],["chdoly",1,1,["f22r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["otchy",48,40,["f76r","f15v","f17r"]],["cphal",2,2,["f22r","f82r"]],["dchor",26,22,["f6v","f30r","f78v"]],["ctholy",4,4,["f15r","f22r","f58v"]],["qoky",147,72,["f45r","f15v","f80r"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["doiiin",3,3,["f22r","f20v","f114r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["ctheor",6,6,["f96v","f108v","f22r"]],["oraiino",1,1,["f22r"]],["cthoiin",2,2,["f22r","f15v"]],["chey",344,118,["f46r","f1r","f46v"]],["dy",271,137,["f45r","f46r","f67r2"]],["opchol",6,6,["f28r","f22r","f23v"]],["oldam",6,6,["f102r2","f22r","f54r"]],["doiin",19,18,["f111r","f67r2","f45v"]],["yckhody",1,1,["f22r"]],["otoldy",11,11,["f28r","f48v","f99r"]],["yty",24,21,["f46r","f86v6","f68v3"]],["dol",117,72,["f89v2","f67r1","f45v"]],["or",366,130,["f45r","f1r","f67r2"]],["dachy",1,1,["f22r"]],["odchaiin",1,1,["f22r"]],["kchy",30,26,["f1r","f15r","f31r"]],["dchol",26,26,["f5v","f51v","f58r"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["dydain",1,1,["f22r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["ykalokain",1,1,["f22r"]]],[[0,45,0,33,45],[1,78,18,45,24],[2,126,3,60,39],[3,195,18,33,24],[4,228,6,45,42],[5,282,9,33,39],[6,321,12,51,36],[7,378,30,42,18],[8,429,15,48,36],[9,477,27,12,18],[10,489,21,42,33],[11,51,45,21,15],[12,72,42,27,15],[3,102,39,36,18],[13,138,45,12,12],[14,153,33,30,24],[15,189,39,66,30],[7,261,45,45,18],[16,318,39,51,24],[17,375,42,42,24],[18,420,48,45,18],[19,471,42,66,42],[20,48,57,42,30],[21,93,54,60,30],[22,159,54,51,33],[7,213,66,45,15],[23,267,60,45,24],[24,318,63,51,27],[25,372,69,30,21],[26,405,69,48,21],[27,45,84,57,33],[28,108,87,42,33],[7,156,99,45,18],[29,201,87,45,36],[30,252,96,60,21],[31,321,90,54,39],[32,375,99,21,27],[33,441,96,54,27],[7,492,96,42,24],[11,51,123,18,24],[7,72,117,42,21],[34,123,114,60,27],[25,192,120,33,18],[7,228,123,45,18],[35,276,123,39,18],[36,318,126,48,18],[37,366,123,30,30],[38,441,129,15,21],[39,459,123,66,24],[38,45,147,15,18],[40,63,135,84,42],[41,153,135,57,24],[42,54,348,42,42],[3,96,363,36,21],[43,135,366,54,21],[44,195,345,36,42],[45,228,369,57,24],[46,294,366,54,30],[11,354,381,21,21],[47,474,372,48,30],[48,522,366,48,33],[49,54,390,42,18],[5,99,381,30,30],[7,135,390,39,18],[50,183,384,57,30],[51,249,390,42,30],[52,297,393,72,21],[53,372,396,60,27],[54,462,399,48,18],[49,516,399,48,18],[55,54,408,45,18],[18,105,408,39,18],[56,150,405,36,33],[57,195,408,54,24],[58,258,414,75,21],[42,54,426,45,30],[35,102,432,39,18],[7,147,435,45,18],[59,198,432,66,21],[49,273,435,48,18],[60,324,441,36,18],[20,366,420,57,42],[61,420,435,21,24],[62,462,420,51,36],[63,516,429,51,24],[64,54,453,39,18],[65,96,453,69,33],[34,171,456,60,33],[37,240,453,30,30],[66,282,453,60,36],[67,348,453,33,36],[68,381,459,30,24],[69,411,456,24,21],[70,459,456,54,15],[7,519,450,51,18],[71,54,480,69,18],[56,129,474,42,33],[22,183,477,48,30],[72,237,480,39,33],[73,285,486,45,21],[7,336,486,42,18],[74,522,468,57,27],[49,54,501,42,18],[75,102,504,60,27],[76,168,498,60,30],[77,237,498,93,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f22v.js <==
[[["pysaiinor",1,1,["f22v"]],["ofchar",2,2,["f45r","f22v"]],["oky",102,78,["f1r","f45r","f45v"]],["tchy",24,21,["f72v2","f14r","f47v"]],["otdy",2,2,["f22v","f84v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["qod",8,8,["f111r","f24r","f25r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["kchy",30,26,["f1r","f15r","f31r"]],["ytchyd",1,1,["f22v"]],["dshor",14,12,["f88v","f86v6","f75r"]],["ychy",4,4,["f14v","f18r","f22v"]],["qoky",147,72,["f45r","f15v","f80r"]],["kchorl",1,1,["f22v"]],["otchy",48,40,["f76r","f15v","f17r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otchyky",1,1,["f22v"]],["ytchol",6,6,["f28r","f86v3","f44r"]],["otam",47,38,["f48v","f43r","f55v"]],["otchaiin",2,2,["f36v","f22v"]],["shoty",8,7,["f72v1","f14r","f15r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["dor",73,54,["f1r","f45r","f89v1"]],["ykcheor",3,3,["f45v","f113r","f22v"]],["fshor",1,1,["f22v"]],["tchor",19,17,["f3v","f52v","f16r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ychor",16,15,["f17v","f45v","f44r"]],["chor",220,113,["f1r","f45v","f89r1"]],["qokchol",18,14,["f14r","f22v","f10r"]],["chory",12,11,["f99r","f8v","f73v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okshor",2,2,["f22v","f68r1"]],["shody",55,38,["f1r","f43r","f48v"]],["chol",397,151,["f1r","f45r","f46r"]],["teeol",5,5,["f82v","f101r1","f103v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["sokaiin",1,1,["f22v"]],["oty",115,76,["f45r","f46v","f45v"]],["dy",271,137,["f45r","f46r","f67r2"]],["ychky",1,1,["f22v"]],["okchain",1,1,["f22v"]],["chkoldy",2,2,["f7r","f22v"]],["shotoly",1,1,["f22v"]],["olshly",1,1,["f22v"]],["shol",187,102,["f46r","f1r","f78v"]],["sho",130,79,["f1r","f15r","f45v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["dory",4,4,["f22v","f96r","f88r"]],["saiinchy",1,1,["f22v"]],["daldalol",1,1,["f22v"]]],[[0,33,54,90,48],[1,126,51,66,42],[2,198,63,36,33],[3,234,63,48,36],[4,285,69,45,36],[5,471,60,33,27],[6,504,60,30,30],[7,534,63,33,30],[8,39,99,42,18],[9,87,90,54,30],[10,147,90,69,30],[11,216,93,39,30],[12,264,93,60,27],[13,471,87,51,18],[14,525,90,39,18],[15,36,117,45,24],[16,87,117,54,30],[17,147,114,60,30],[18,210,117,33,27],[19,255,117,81,27],[20,465,105,63,30],[21,531,105,45,24],[22,36,138,75,27],[23,120,138,51,36],[15,177,147,42,30],[24,297,147,57,18],[25,462,129,57,24],[26,522,126,57,30],[27,36,165,30,18],[28,66,165,75,27],[8,147,174,45,18],[29,27,189,57,33],[6,84,204,30,30],[30,111,198,57,27],[31,165,195,60,30],[32,33,225,51,24],[33,87,225,36,21],[34,126,228,75,21],[35,201,228,51,30],[10,30,246,72,33],[18,108,249,42,36],[36,153,246,63,30],[8,219,255,51,21],[37,276,255,36,21],[38,33,267,63,30],[39,105,279,51,27],[40,159,285,39,21],[41,198,270,63,27],[31,267,273,60,30],[8,324,282,48,24],[42,30,291,63,30],[8,99,303,45,21],[43,147,303,18,21],[44,324,306,21,18],[45,345,303,45,30],[46,21,318,81,24],[47,111,321,39,30],[48,147,324,24,24],[49,33,339,54,27],[8,93,348,45,21],[18,141,345,48,27],[50,33,363,72,27],[51,114,369,81,30],[52,198,366,69,33],[10,33,390,66,33],[53,108,396,66,30],[54,183,396,36,27],[8,225,396,48,21],[55,36,420,36,24],[18,81,420,48,30],[56,138,417,66,30],[42,210,414,60,33],[57,273,420,36,24],[58,99,450,84,24],[59,189,447,81,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f23r.js <==
[[["pydchdom",1,1,["f23r"]],["chy",155,101,["f1r","f46r","f67r2"]],["fcholdy",2,2,["f23r","f25r"]],["oty",115,76,["f45r","f46v","f45v"]],["otchol",28,26,["f1r","f17r","f13v"]],["shy",104,70,["f89v2","f46r","f15r"]],["opyaiin",1,1,["f23r"]],["y",151,87,["f67r2","f1r","f45r"]],["yfchy",1,1,["f23r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ololdy",2,2,["f23r","f34r"]],["dal",253,114,["f67r2","f45r","f1r"]],["to",2,2,["f69r","f23r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chkdain",1,1,["f23r"]],["otchy",48,40,["f76r","f15v","f17r"]],["lolchor",1,1,["f23r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["daing",1,1,["f23r"]],["dchar",4,4,["f24v","f1r","f28r"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["ctho",15,14,["f42r","f45v","f21v"]],["g",11,8,["f86v6","f67r1","f23r"]],["qokoldy",3,3,["f66r","f23r","f82v"]],["okaiir",6,6,["f89v2","f1r","f23r"]],["ykaiil",1,1,["f23r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["ofchol",1,1,["f23r"]],["dain",211,100,["f45r","f1r","f67r2"]],["yfchor",1,1,["f23r"]],["olfchor",1,1,["f23r"]],["otchald",1,1,["f23r"]],["ychor",16,15,["f17v","f45v","f44r"]],["qokchol",18,14,["f14r","f22v","f10r"]],["ytom",1,1,["f23r"]],["chol",397,151,["f1r","f45r","f46r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["tshol",6,6,["f99r","f23r","f23v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["yky",18,16,["f45r","f2r","f16v"]],["dar",319,139,["f46r","f45r","f1r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["dchey",18,18,["f81r","f86v3","f107r"]],["daiidal",1,1,["f23r"]],["ytcho",2,2,["f23r","f6v"]],["ldals",1,1,["f23r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["olchar",2,2,["f23r","f108v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["dairo",3,3,["f88v","f23r","f13v"]],["r",98,62,["f46r","f15r","f15v"]],["alg",2,2,["f69r","f23r"]],["qokshy",10,10,["f4v","f66r","f23r"]],["char",72,51,["f45r","f106r","f1v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["olol",18,16,["f67r2","f14r","f17v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["s",244,125,["f1r","f46r","f67r2"]],["diil",1,1,["f23r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["ok",7,7,["f48v","f72v3","f23r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["dshe",2,2,["f29r","f23r"]],["qokeees",3,3,["f23r","f113r","f18v"]],["oly",57,35,["f67r2","f48v","f15r"]],["qok",9,8,["f111r","f101v2","f23r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chkchy",6,5,["f23r","f47v","f16v"]],["yteair",1,1,["f23r"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["chal",48,27,["f1r","f76r","f58r"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["ykyka",1,1,["f23r"]],["dalory",1,1,["f23r"]]],[[0,18,3,69,39],[1,90,21,24,18],[2,117,0,63,45],[3,183,9,33,30],[4,228,6,54,33],[5,282,15,27,30],[6,312,9,57,33],[7,369,24,18,27],[8,384,12,45,42],[9,432,27,39,18],[10,474,30,51,24],[11,525,27,30,24],[12,24,39,21,21],[13,45,42,21,18],[14,66,39,36,21],[9,111,39,42,21],[15,156,36,69,27],[16,228,36,51,27],[17,285,45,60,21],[9,351,45,39,21],[18,396,51,36,27],[19,438,45,54,33],[20,498,51,48,27],[21,27,60,39,21],[22,66,57,39,27],[23,117,57,57,24],[9,189,63,42,21],[24,237,60,39,24],[25,276,66,15,21],[26,24,75,63,27],[27,93,78,54,21],[28,147,78,51,21],[25,198,81,12,24],[29,216,81,60,24],[30,282,72,48,33],[31,333,87,30,18],[32,366,78,54,33],[33,426,78,60,33],[34,489,84,57,30],[35,27,99,45,21],[36,75,96,72,24],[37,150,96,48,27],[38,204,105,36,15],[39,243,102,33,18],[38,282,105,36,18],[13,321,105,21,18],[40,339,111,18,18],[40,357,111,18,24],[41,375,108,27,24],[31,405,108,33,18],[42,27,117,42,24],[22,69,117,39,27],[43,114,117,63,24],[44,183,117,33,30],[45,222,120,30,21],[46,258,117,45,27],[47,306,126,39,21],[48,351,126,54,24],[18,408,126,30,24],[49,444,117,51,39],[50,489,126,57,24],[51,30,138,39,24],[52,75,141,57,21],[53,135,138,57,21],[36,195,138,75,24],[45,273,141,33,21],[36,312,141,69,27],[54,384,147,42,21],[55,429,150,15,18],[40,447,153,18,18],[9,471,150,42,18],[56,513,150,36,27],[57,27,156,57,27],[58,87,159,36,21],[59,132,159,45,18],[43,180,156,72,27],[60,252,165,42,21],[61,297,168,48,21],[62,345,165,48,27],[63,393,168,12,18],[64,459,168,33,21],[65,495,168,42,24],[46,27,177,42,24],[66,69,174,24,24],[5,90,180,27,21],[67,123,177,51,27],[68,174,183,18,24],[11,222,183,33,24],[69,258,183,39,21],[70,303,186,60,21],[7,363,195,12,21],[71,378,195,27,21],[9,468,189,39,18],[11,510,189,30,18],[72,27,198,30,18],[73,57,195,51,21],[74,114,195,51,27],[63,165,201,12,15],[75,243,201,57,30],[76,309,207,36,24],[77,345,216,33,18],[68,378,213,18,30],[45,465,204,30,18],[78,495,204,48,27],[79,21,213,57,36],[80,84,219,57,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f23v.js <==
[[["podairol",1,1,["f23v"]],["odaiiily",1,1,["f23v"]],["shoaldy",1,1,["f23v"]],["opchol",6,6,["f28r","f22r","f23v"]],["otol",86,69,["f89v2","f1r","f55v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["qotchar",3,3,["f49v","f23v","f16v"]],["s",244,125,["f1r","f46r","f67r2"]],["qoteotor",1,1,["f23v"]],["chy",155,101,["f1r","f46r","f67r2"]],["okchafdy",1,1,["f23v"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["otchol",28,26,["f1r","f17r","f13v"]],["chal",48,27,["f1r","f76r","f58r"]],["otchm",1,1,["f23v"]],["ycho",5,5,["f1r","f23v","f19v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["eees",9,9,["f111r","f112v","f108v"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotcholm",1,1,["f23v"]],["okchey",32,28,["f1r","f80r","f78v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["sholol",1,1,["f23v"]],["oldal",3,3,["f23v","f88r","f114r"]],["otchor",18,16,["f15r","f15v","f16v"]],["mar",1,1,["f23v"]],["dor",73,54,["f1r","f45r","f89v1"]],["chear",51,33,["f1r","f89v2","f89v1"]],["shor",97,66,["f45r","f46r","f15r"]],["oaldary",1,1,["f23v"]],["tshol",6,6,["f99r","f23r","f23v"]],["shkshy",1,1,["f23v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["otshor",1,1,["f23v"]],["olsar",2,2,["f108v","f23v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["sho",130,79,["f1r","f15r","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["sol",75,49,["f67r1","f89v1","f15r"]],["ylg",1,1,["f23v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["dain",211,100,["f45r","f1r","f67r2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["g",11,8,["f86v6","f67r1","f23r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chor",220,113,["f1r","f45v","f89r1"]],["olol",18,16,["f67r2","f14r","f17v"]],["otshy",4,4,["f45r","f45v","f23v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dar",319,139,["f46r","f45r","f1r"]],["oldar",6,5,["f87v","f23v","f85r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["or",366,130,["f45r","f1r","f67r2"]],["qoto",3,3,["f44r","f23v","f37r"]],["l",58,32,["f45r","f67r1","f65v"]],["chees",33,28,["f106r","f41r","f88r"]],["kshol",3,3,["f95v1","f23v","f28v"]],["chol",397,151,["f1r","f45r","f46r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["oloiir",1,1,["f23v"]],["y",151,87,["f67r2","f1r","f45r"]],["doroiin",2,2,["f22r","f23v"]],["olols",2,2,["f23v","f90v2"]],["cheen",3,3,["f8v","f23v","f83r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["olaiior",1,1,["f23v"]],["oloro",1,1,["f23v"]],["eeeoly",1,1,["f23v"]]],[[0,30,0,72,48],[1,108,24,72,27],[2,186,12,69,30],[3,261,6,57,36],[4,324,9,42,36],[5,375,21,21,18],[6,399,6,54,30],[7,459,6,78,30],[8,537,12,15,21],[9,36,42,87,30],[10,132,51,30,15],[11,168,39,87,30],[12,261,39,72,27],[13,342,42,27,21],[14,399,33,60,27],[15,465,42,39,18],[16,504,33,51,27],[17,39,72,39,24],[18,81,63,51,24],[19,138,63,48,24],[20,192,66,33,21],[21,231,66,72,21],[22,312,60,60,24],[23,396,60,54,21],[24,456,57,93,27],[25,42,84,51,30],[26,99,84,42,21],[27,150,87,66,24],[28,225,90,60,24],[29,453,81,66,24],[30,516,84,36,18],[31,42,108,30,21],[32,72,105,54,21],[33,135,105,45,21],[13,186,108,36,21],[34,228,108,75,24],[35,39,132,60,27],[33,99,132,45,24],[36,150,129,63,30],[37,219,129,48,30],[23,267,138,54,21],[38,423,120,72,30],[39,498,120,60,30],[40,45,156,45,27],[41,96,162,36,18],[42,132,156,33,24],[43,174,159,45,21],[44,222,156,60,24],[23,288,159,42,21],[45,426,153,36,21],[23,465,150,48,18],[46,519,147,39,27],[47,45,180,72,24],[48,126,180,45,18],[49,177,177,57,30],[50,240,177,45,27],[51,285,183,15,24],[52,303,183,36,21],[53,429,171,42,21],[54,480,174,45,21],[52,528,165,36,27],[55,48,201,63,33],[56,117,204,33,24],[57,162,204,33,21],[58,195,201,60,24],[59,258,204,30,18],[60,294,201,24,21],[61,438,189,45,24],[62,486,198,12,18],[63,498,189,45,21],[51,543,189,18,21],[31,51,231,33,21],[10,87,234,30,18],[64,123,225,54,30],[65,183,231,45,24],[66,234,222,54,27],[4,444,210,45,27],[67,495,207,57,27],[68,45,261,21,24],[18,66,249,57,24],[69,129,252,69,18],[70,204,246,57,27],[41,261,249,36,18],[5,444,240,24,24],[71,471,237,45,18],[72,522,231,39,30],[73,48,273,66,30],[74,114,273,54,27],[75,171,273,57,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f24r.js <==
[[["porory",1,1,["f24r"]],["chor",220,113,["f1r","f45v","f89r1"]],["opchar",2,2,["f24r","f104r"]],["she",25,24,["f1r","f46r","f102r1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["char",72,51,["f45r","f106r","f1v"]],["odain",18,15,["f102r2","f43r","f106r"]],["okaiikhal",1,1,["f24r"]],["oky",102,78,["f1r","f45r","f45v"]],["y",151,87,["f67r2","f1r","f45r"]],["cthar",21,15,["f1r","f15r","f76r"]],["cthal",7,6,["f1r","f3v","f24r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["qotar",63,37,["f43r","f80r","f48r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["chckhaly",1,1,["f24r"]],["eeor",4,4,["f3v","f31v","f24r"]],["chees",33,28,["f106r","f41r","f88r"]],["da",9,9,["f32v","f14r","f24r"]],["qodar",11,9,["f86v6","f94v","f3v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["r",98,62,["f46r","f15r","f15v"]],["chey",344,118,["f46r","f1r","f46v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["cthckeom",1,1,["f24r"]],["oeeeos",2,2,["f31v","f24r"]],["eteor",1,1,["f24r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qocthol",2,2,["f24r","f6r"]],["qoky",147,72,["f45r","f15v","f80r"]],["qekar",2,2,["f24r","f66v"]],["chtar",3,3,["f111r","f24r","f115r"]],["s",244,125,["f1r","f46r","f67r2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["cthol",61,41,["f1r","f89v1","f17v"]],["qodol",1,1,["f24r"]],["ychor",16,15,["f17v","f45v","f44r"]],["om",22,20,["f111r","f45r","f67r2"]],["qoear",3,3,["f31v","f24r","f116r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["ckham",3,3,["f8v","f24r","f6r"]],["qodaiikhy",1,1,["f24r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dal",253,114,["f67r2","f45r","f1r"]],["qor",23,19,["f45r","f75r","f86v3"]],["cfhar",2,2,["f24r","f1v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["dy",271,137,["f45r","f46r","f67r2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["cheoiees",1,1,["f24r"]],["okeer",1,1,["f24r"]],["qokain",279,46,["f48v","f76r","f80r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["tol",48,36,["f67r2","f48v","f15r"]],["tod",4,4,["f45v","f24r","f56v"]],["oees",9,7,["f72v1","f86v3","f24r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chcth",3,3,["f24v","f24r","f29v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qod",8,8,["f111r","f24r","f25r"]],["ockhoees",1,1,["f24r"]],["oeees",9,9,["f72v1","f9v","f24r"]],["sham",7,6,["f24r","f116r","f85r1"]],["okeal",12,10,["f111r","f70v1","f108v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["sshey",6,6,["f67r2","f75r","f24r"]],["otam",47,38,["f48v","f43r","f55v"]],["cthom",9,7,["f45r","f24r","f90r1"]],["chol",397,151,["f1r","f45r","f46r"]],["yol",2,2,["f70r2","f24r"]],["shom",4,4,["f24r","f53v","f58r"]],["otaiphy",1,1,["f24r"]],["samchorly",1,1,["f24r"]]],[[0,9,3,78,66],[1,90,42,36,24],[2,129,30,66,39],[3,201,36,30,33],[4,234,54,45,15],[5,279,48,42,18],[6,324,48,21,21],[7,15,66,66,30],[8,93,69,42,18],[9,141,72,54,18],[10,207,63,90,27],[11,300,63,30,27],[12,6,102,27,24],[13,33,87,57,27],[14,96,84,60,27],[15,168,87,42,24],[16,219,87,60,30],[17,282,87,39,30],[6,21,120,21,21],[18,45,111,81,27],[13,135,108,57,27],[19,201,114,39,15],[20,246,108,48,21],[21,297,114,27,18],[22,18,135,60,24],[23,84,147,33,9],[24,120,135,15,21],[25,135,141,42,15],[26,183,126,42,33],[27,234,123,87,30],[28,24,156,54,24],[29,87,156,57,24],[30,153,150,51,30],[31,210,150,78,24],[32,294,147,45,36],[33,24,177,60,33],[34,87,177,60,24],[35,150,180,18,18],[36,174,174,51,24],[37,231,171,54,27],[38,291,180,48,21],[39,33,204,51,27],[35,90,204,15,21],[40,105,207,27,21],[41,141,198,60,30],[5,207,195,54,21],[42,270,195,63,30],[43,30,228,57,21],[44,96,225,54,21],[45,159,216,93,30],[46,261,222,33,18],[47,297,222,30,21],[48,27,249,42,30],[49,66,240,63,30],[1,132,249,42,18],[35,180,246,15,18],[50,201,243,27,27],[51,237,237,78,24],[52,318,240,24,24],[53,12,276,54,21],[54,78,267,69,24],[55,150,261,63,27],[36,222,261,54,18],[56,276,255,69,24],[57,27,294,69,27],[58,105,285,72,36],[59,180,282,45,30],[60,225,276,39,30],[17,264,276,39,30],[61,33,315,39,21],[62,78,321,27,24],[35,108,318,18,18],[25,135,324,45,18],[63,192,303,54,30],[53,243,306,39,24],[48,30,336,39,21],[64,75,342,51,18],[65,132,339,42,21],[8,177,336,42,21],[14,222,333,57,24],[66,33,354,87,24],[67,129,357,54,21],[62,186,363,24,21],[47,219,360,36,24],[35,261,354,18,21],[68,33,375,51,30],[69,96,369,63,30],[47,171,378,36,24],[70,210,381,45,18],[47,255,381,39,21],[71,24,399,60,33],[72,93,393,54,39],[68,153,399,45,30],[73,204,396,57,24],[11,264,399,36,24],[12,27,426,24,27],[4,54,429,48,15],[74,108,429,39,15],[5,162,426,48,18],[74,219,426,42,15],[35,267,420,15,18],[75,24,450,45,24],[59,72,435,36,30],[74,114,450,42,21],[76,162,441,48,39],[77,219,435,69,42],[78,72,465,105,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f24v.js <==
[[["tchodar",2,2,["f24v","f28r"]],["chocfhhg",1,1,["f24v"]],["opom",1,1,["f24v"]],["shod",11,10,["f24v","f1r","f28r"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["opshody",1,1,["f24v"]],["ocphoraiin",1,1,["f24v"]],["okokom",1,1,["f24v"]],["ydals",1,1,["f24v"]],["ckhor",9,9,["f24v","f114v","f99r"]],["shy",104,70,["f89v2","f46r","f15r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["dchar",4,4,["f24v","f1r","f28r"]],["otol",86,69,["f89v2","f1r","f55v"]],["otaiir",4,4,["f24v","f70v2","f113v"]],["otchos",4,4,["f72v2","f68v2","f24v"]],["okchom",2,2,["f24v","f17r"]],["okcho",9,9,["f45r","f24v","f66r"]],["octhol",1,1,["f24v"]],["odchees",1,1,["f24v"]],["oesearees",1,1,["f24v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["chcth",3,3,["f24v","f24r","f29v"]],["ydal",3,3,["f24v","f72r1","f13r"]],["sh",15,14,["f1r","f68v1","f77r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["dlos",1,1,["f24v"]],["oeor",2,2,["f24v","f102v2"]],["oraiin",38,29,["f76r","f80r","f9r"]],["tchar",4,4,["f24v","f108v","f80v"]],["oro",5,5,["f24v","f86v6","f99r"]],["tochol",1,1,["f24v"]],["chor",220,113,["f1r","f45v","f89r1"]],["cfarasr",1,1,["f24v"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["daid",1,1,["f24v"]],["dar",319,139,["f46r","f45r","f1r"]],["olom",3,3,["f24v","f75r","f80r"]],["kochky",1,1,["f24v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["shol",187,102,["f46r","f1r","f78v"]],["sain",68,40,["f89v1","f76r","f106r"]],["ychol",12,11,["f24v","f14r","f17v"]],["chol",397,151,["f1r","f45r","f46r"]],["or",366,130,["f45r","f1r","f67r2"]],["chorom",1,1,["f24v"]],["okoeos",1,1,["f24v"]],["ckheod",1,1,["f24v"]],["choy",13,13,["f47r","f101v2","f17v"]],["keol",20,18,["f68v2","f2r","f80r"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["qodom",1,1,["f24v"]],["okodaiin",2,2,["f24v","f102r1"]],["ksho",8,8,["f24v","f32v","f11v"]],["foar",2,2,["f24v","f6r"]],["cto",4,4,["f24v","f4v","f53r"]],["sho",130,79,["f1r","f15r","f45v"]],["qokch",1,1,["f24v"]],["okokchal",1,1,["f24v"]],["oeeey",4,4,["f24v","f86v4","f50v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["odor",8,8,["f89v2","f46r","f24v"]],["do",16,13,["f101v2","f3v","f50v"]],["otolodal",1,1,["f24v"]],["doiir",8,8,["f89v2","f24v","f69v"]],["cheekdam",1,1,["f24v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dchey",18,18,["f81r","f86v3","f107r"]],["kchod",3,3,["f24v","f7r","f13v"]],["dchol",26,26,["f5v","f51v","f58r"]],["ochdy",1,1,["f24v"]],["otchol",28,26,["f1r","f17r","f13v"]],["odaiim",1,1,["f24v"]]],[[0,6,21,72,36],[1,81,24,66,36],[2,156,21,36,39],[3,204,30,42,24],[4,246,27,54,27],[5,306,15,66,39],[6,387,12,87,36],[7,480,3,66,45],[8,15,63,45,21],[9,66,54,45,27],[10,114,57,30,27],[11,156,66,27,12],[12,186,57,51,21],[13,243,48,45,30],[14,291,48,57,27],[15,360,45,63,30],[16,432,48,60,30],[17,501,45,48,24],[18,12,81,57,30],[19,72,81,60,24],[20,144,78,75,24],[21,222,72,48,27],[22,276,75,42,24],[23,12,108,42,24],[24,60,102,21,24],[25,84,102,48,24],[26,138,99,57,27],[27,201,105,60,18],[28,267,102,39,21],[29,12,129,39,21],[30,57,132,60,21],[31,123,126,60,27],[32,186,126,30,24],[33,9,159,66,36],[34,81,171,42,24],[35,129,156,66,39],[36,12,201,57,18],[37,75,198,42,21],[38,126,198,33,21],[39,162,198,48,27],[40,12,216,63,42],[41,81,216,57,33],[42,147,222,42,30],[43,189,225,45,21],[44,15,255,51,18],[45,72,255,42,18],[46,120,246,24,24],[47,147,246,69,24],[48,12,267,60,30],[49,81,270,57,24],[50,144,279,39,18],[51,183,267,39,27],[52,15,300,57,24],[53,75,297,48,24],[54,129,300,60,21],[55,201,291,78,27],[56,15,321,39,30],[57,51,318,51,33],[58,105,318,39,33],[59,147,324,36,27],[60,186,315,51,33],[61,246,312,96,30],[62,15,360,45,15],[63,69,354,42,18],[45,114,354,39,21],[64,159,351,39,21],[59,207,345,33,24],[65,240,348,24,18],[66,264,339,84,30],[67,18,375,42,27],[68,66,372,78,21],[59,153,369,27,24],[59,189,369,30,24],[69,219,372,21,24],[70,18,405,48,18],[71,69,390,54,27],[72,129,393,54,27],[73,192,396,42,30],[74,21,420,60,30],[75,87,417,63,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f25r.js <==
[[["fcholdy",2,2,["f23r","f25r"]],["soshy",2,2,["f14r","f25r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cky",2,2,["f25r","f8r"]],["shody",55,38,["f1r","f43r","f48v"]],["ocholdy",1,1,["f25r"]],["cpholdy",2,2,["f25r","f4r"]],["sy",36,32,["f15r","f17v","f45v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["chor",220,113,["f1r","f45v","f89r1"]],["chrky",1,1,["f25r"]],["chotchy",12,9,["f73r","f28r","f7r"]],["shair",1,1,["f25r"]],["qod",8,8,["f111r","f24r","f25r"]],["sho",130,79,["f1r","f15r","f45v"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchy",30,26,["f1r","f15r","f31r"]],["chkain",12,12,["f113v","f25r","f80r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qotshy",5,5,["f44r","f25r","f19r"]],["cheesees",1,1,["f25r"]],["sheear",2,2,["f25r","f58r"]],["s",244,125,["f1r","f46r","f67r2"]],["chain",18,16,["f45r","f42r","f49v"]],["dein",1,1,["f25r"]],["dchckhy",3,3,["f44r","f25r","f14v"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["ytchey",12,11,["f96v","f69r","f65v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["chan",11,10,["f2r","f25r","f21r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["qotchain",1,1,["f25r"]],["qotcheaiin",2,2,["f25r","f29v"]],["dchain",1,1,["f25r"]],["cthain",4,3,["f25r","f21r","f44v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["otaiir",4,4,["f24v","f70v2","f113v"]],["otosy",1,1,["f25r"]]],[[0,12,24,75,33],[1,96,30,54,27],[2,159,27,51,24],[3,222,12,33,39],[4,258,24,51,27],[2,318,27,48,21],[5,366,30,66,21],[6,438,6,75,45],[7,516,24,27,30],[8,21,51,48,30],[9,75,60,39,18],[10,123,48,54,33],[11,183,48,75,33],[12,264,48,51,24],[13,321,51,39,24],[14,366,48,30,24],[15,396,60,33,21],[16,435,48,45,30],[17,483,51,69,24],[18,15,78,69,33],[19,90,75,75,33],[20,174,78,75,24],[21,255,75,60,24],[22,321,78,15,18],[23,342,78,48,18],[2,399,78,51,21],[23,462,75,54,21],[24,519,72,39,18],[25,21,108,69,30],[26,99,99,69,39],[27,174,99,63,33],[28,249,96,57,30],[22,315,105,15,18],[29,333,105,42,18],[30,384,105,63,18],[31,459,93,87,27],[32,18,129,108,33],[33,138,138,63,21],[34,210,129,60,24],[2,279,129,51,18],[2,339,126,51,18],[34,399,120,63,24],[35,474,117,75,27],[36,21,159,45,27],[37,75,153,75,30],[38,363,144,39,24],[39,408,141,69,24],[40,489,141,60,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f25v.js <==
[[["poeeaiin",1,1,["f25v"]],["qoky",147,72,["f45r","f15v","f80r"]],["shy",104,70,["f89v2","f46r","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["otchey",31,27,["f106r","f78v","f84r"]],["qofchor",1,1,["f25v"]],["sos",8,7,["f70v2","f25v","f42r"]],["dchor",26,22,["f6v","f30r","f78v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["chor",220,113,["f1r","f45v","f89r1"]],["s",244,125,["f1r","f46r","f67r2"]],["okeeaiin",1,1,["f25v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["orcho",1,1,["f25v"]],["kchor",20,19,["f47r","f14r","f17v"]],["chol",397,151,["f1r","f45r","f46r"]],["shcfhor",1,1,["f25v"]],["dshey",14,12,["f111r","f25v","f95v1"]],["daiity",1,1,["f25v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qokcho",10,9,["f25v","f9v","f7r"]],["shol",187,102,["f46r","f1r","f78v"]],["ckhear",1,1,["f25v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["chkear",1,1,["f25v"]],["dar",319,139,["f46r","f45r","f1r"]],["chakeey",1,1,["f25v"]],["dshor",14,12,["f88v","f86v6","f75r"]],["qochol",2,2,["f25v","f9v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["r",98,62,["f46r","f15r","f15v"]],["ochy",5,5,["f70v1","f89v1","f25v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qokoral",1,1,["f25v"]],["chain",18,16,["f45r","f42r","f49v"]],["deeaiir",1,1,["f25v"]],["oso",1,1,["f25v"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["daiiol",1,1,["f25v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["orchaiin",1,1,["f25v"]]],[[0,33,3,78,48],[1,117,21,54,36],[2,174,27,33,27],[3,216,33,48,21],[4,273,18,75,36],[5,363,21,66,36],[6,438,15,75,42],[7,516,33,33,24],[8,39,54,36,24],[9,84,45,54,27],[10,144,51,45,18],[3,198,54,48,18],[11,255,51,15,21],[12,276,51,78,27],[3,363,54,51,24],[13,423,54,57,30],[3,489,63,51,18],[14,36,81,48,21],[15,93,69,54,33],[16,156,81,42,21],[3,210,78,54,21],[17,276,75,75,27],[3,354,81,54,21],[18,417,81,51,30],[19,477,78,66,30],[20,33,99,66,30],[21,108,96,66,30],[22,183,99,42,30],[3,234,102,48,21],[23,294,99,63,30],[24,363,99,57,33],[3,420,105,54,21],[25,477,99,66,27],[26,30,126,33,24],[27,69,120,69,30],[28,147,123,51,24],[18,207,120,57,27],[29,273,132,69,18],[30,348,126,33,27],[31,384,138,33,12],[3,420,129,57,21],[3,483,126,54,24],[21,27,147,63,27],[32,90,147,15,24],[33,108,156,39,15],[34,150,141,69,36],[35,228,144,84,27],[31,342,150,48,24],[36,393,153,51,21],[37,453,153,63,21],[11,516,150,12,21],[38,33,171,39,27],[39,75,168,54,33],[40,144,174,60,27],[3,213,174,48,21],[41,270,168,42,24],[42,363,174,84,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f26r.js <==
[[["psheoky",1,1,["f26r"]],["odaiir",2,2,["f20r","f26r"]],["qoy",9,8,["f89v1","f2r","f53r"]],["ofseod",1,1,["f26r"]],["chypchey",1,1,["f26r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["chofochcphdy",1,1,["f26r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["adeeody",1,1,["f26r"]],["ykecthhy",1,1,["f26r"]],["chedy",501,86,["f46r","f65v","f46v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["dy",271,137,["f45r","f46r","f67r2"]],["checthedy",2,2,["f83v","f26r"]],["lr",12,10,["f111r","f113v","f103r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["eteeda",1,1,["f26r"]],["oloy",2,2,["f84r","f26r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["gal",1,1,["f26r"]],["y",151,87,["f67r2","f1r","f45r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["s",244,125,["f1r","f46r","f67r2"]],["qokedy",272,62,["f46v","f80r","f31r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["chekedy",4,3,["f26r","f41r","f26v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["odam",6,6,["f105v","f53v","f67v2"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["haiin",1,1,["f26r"]],["shedy",427,73,["f46r","f65v","f46v"]],["eedy",6,4,["f94v","f72r3","f84r"]],["schy",3,3,["f26r","f16r","f56v"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["cthhy",3,3,["f46v","f87v","f26r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["pcho",2,2,["f42r","f26r"]],["dar",319,139,["f46r","f45r","f1r"]],["sheo",47,39,["f1r","f80r","f106r"]],["ypchseds",1,1,["f26r"]],["shapchedyfeey",1,1,["f26r"]],["dalchedy",4,3,["f77r","f26r","f115v"]],["sas",2,2,["f86v6","f26r"]],["qoteedar",3,3,["f108v","f113v","f26r"]],["ok",7,7,["f48v","f72v3","f23r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["otedy",155,55,["f46r","f46v","f80r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["tcheo",7,7,["f66r","f106r","f34r"]],["shy",104,70,["f89v2","f46r","f15r"]],["geedy",1,1,["f26r"]],["okedy",118,53,["f46v","f80r","f31r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["ykeechy",3,3,["f68r2","f26r","f75v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["cheky",65,50,["f55v","f80r","f31r"]],["shese",2,2,["f90v2","f26r"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["cheody",89,54,["f89v1","f65v","f106r"]],["otal",143,69,["f89v2","f89v1","f80r"]]],[[0,24,57,60,36],[1,90,66,51,21],[2,144,78,36,18],[3,234,63,51,30],[4,294,66,63,36],[5,366,69,51,33],[6,420,81,30,18],[7,501,72,96,33],[8,27,90,39,21],[9,75,87,51,21],[10,129,93,60,21],[11,243,87,72,27],[12,324,99,42,21],[13,375,93,48,27],[14,426,99,18,27],[15,486,102,78,27],[16,567,105,33,21],[17,24,111,48,15],[18,78,105,54,27],[19,144,105,51,30],[20,201,117,45,18],[21,264,108,63,30],[22,336,117,66,21],[23,405,123,33,18],[24,456,129,12,18],[25,474,123,42,24],[26,525,126,45,15],[27,576,123,15,15],[28,21,123,60,36],[29,87,126,54,21],[13,144,126,54,27],[28,204,132,60,24],[13,282,126,48,30],[30,339,129,60,24],[31,444,141,45,18],[32,495,144,48,18],[27,546,141,21,18],[33,561,144,39,15],[34,12,156,66,15],[35,84,147,48,21],[36,141,156,39,21],[36,186,156,39,30],[37,228,153,42,30],[31,291,153,45,18],[38,342,150,51,21],[39,423,156,66,30],[28,495,159,54,36],[40,552,156,48,30],[41,30,171,60,24],[28,96,165,60,36],[42,21,192,39,33],[28,63,198,63,30],[43,135,207,33,18],[44,168,204,42,21],[45,216,192,72,33],[27,285,207,12,18],[9,315,207,33,18],[46,369,195,126,42],[47,507,219,69,21],[48,570,219,42,21],[31,30,228,42,18],[35,78,225,48,24],[39,135,222,66,27],[49,207,219,84,27],[27,288,228,18,18],[50,318,225,27,21],[51,354,231,24,12],[52,420,228,48,24],[53,471,234,69,24],[28,540,234,60,24],[54,27,243,51,21],[55,78,243,27,30],[56,117,249,48,21],[57,174,243,51,27],[58,234,240,51,27],[27,288,243,18,21],[14,318,249,21,21],[14,345,249,21,27],[59,435,246,60,36],[60,504,252,54,36],[61,561,255,45,27],[62,33,261,39,24],[9,78,270,39,15],[63,126,267,51,18],[64,180,264,57,18],[65,273,261,42,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f26v.js <==
[[["pchedar",11,10,["f111r","f75r","f48v"]],["qodary",1,1,["f26v"]],["oiiin",11,11,["f81v","f105v","f113r"]],["pcheety",1,1,["f26v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["shedy",427,73,["f46r","f65v","f46v"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["ypchdy",6,5,["f86v6","f48r","f85r1"]],["qopy",6,6,["f86v6","f65v","f20v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["saraiir",1,1,["f26v"]],["chekedy",4,3,["f26r","f41r","f26v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otedy",155,55,["f46r","f46v","f80r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["y",151,87,["f67r2","f1r","f45r"]],["etedy",1,1,["f26v"]],["or",366,130,["f45r","f1r","f67r2"]],["aree",1,1,["f26v"]],["alys",2,2,["f69v","f26v"]],["chedy",501,86,["f46r","f65v","f46v"]],["pchdar",5,5,["f86v6","f105v","f104r"]],["opar",10,10,["f96v","f70r1","f73r"]],["dar",319,139,["f46r","f45r","f1r"]],["cheeol",9,9,["f88v","f112v","f17v"]],["ofchdy",5,5,["f41v","f108r","f95v2"]],["ckhdy",4,4,["f41v","f33v","f78r"]],["odar",24,21,["f1r","f67r2","f75r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["g",11,8,["f86v6","f67r1","f23r"]],["yckheody",1,1,["f26v"]],["deey",7,7,["f28r","f21v","f76v"]],["saldy",2,2,["f75r","f26v"]],["okedor",3,3,["f76r","f82v","f26v"]],["eeeos",1,1,["f26v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["okeo",14,12,["f72v2","f69r","f99r"]],["chekaiin",8,6,["f89v1","f40r","f72r2"]],["deeol",1,1,["f26v"]],["eeeody",1,1,["f26v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokody",9,9,["f88v","f43r","f86v3"]],["qotedy",91,42,["f46r","f43r","f76r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["ofchy",3,3,["f39v","f22r","f26v"]],["chs",19,17,["f101v2","f71r","f105v"]],["ar",352,108,["f67r2","f46r","f1r"]],["toeedy",2,2,["f65v","f26v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["sches",2,2,["f83r","f26v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["chey",344,118,["f46r","f1r","f46v"]],["cheky",65,50,["f55v","f80r","f31r"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["pchedy",34,28,["f76r","f82v","f78v"]],["cheoet",1,1,["f26v"]],["chy",155,101,["f1r","f46r","f67r2"]],["chees",33,28,["f106r","f41r","f88r"]],["odaiiin",4,4,["f67r2","f86v6","f85r1"]],["chkeeey",1,1,["f26v"]],["ykey",8,7,["f46r","f9v","f73v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["teeedy",4,4,["f114v","f112v","f111v"]],["okeeos",6,6,["f100r","f31v","f69v"]],["cheeos",7,6,["f70r2","f114v","f113r"]],["ysaiin",4,4,["f93r","f87r","f102v1"]],["okcheey",7,6,["f112r","f107r","f104v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["qokes",1,1,["f26v"]],["ory",17,15,["f89v1","f101v2","f80r"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["okeshy",3,3,["f78v","f84v","f26v"]],["shodypshey",1,1,["f26v"]],["todydy",1,1,["f26v"]]],[[0,27,33,66,30],[1,108,33,57,30],[2,177,33,48,24],[3,228,6,69,45],[4,300,27,45,21],[5,348,21,45,24],[6,402,9,63,33],[7,471,3,57,36],[8,534,6,39,42],[9,576,12,36,39],[10,21,60,81,24],[11,108,51,63,30],[12,180,51,57,36],[13,249,48,48,27],[14,306,51,33,21],[15,339,60,15,27],[16,354,42,45,27],[12,402,39,66,33],[17,477,36,24,27],[18,501,39,33,24],[19,540,48,45,18],[20,585,48,39,24],[21,27,84,66,27],[22,90,78,45,27],[23,138,84,33,18],[24,177,84,51,24],[25,231,72,54,36],[13,297,69,48,27],[26,354,63,45,36],[27,408,69,42,21],[20,447,72,39,21],[28,495,60,51,30],[29,552,63,60,27],[30,615,66,18,24],[31,39,105,69,30],[12,114,102,60,30],[32,180,108,36,18],[33,219,102,51,21],[34,285,93,57,27],[17,348,96,27,21],[35,378,93,48,21],[36,435,90,57,21],[37,501,81,42,27],[38,546,84,78,24],[39,45,135,39,21],[40,93,129,60,21],[41,168,123,66,30],[42,243,117,69,33],[43,318,111,57,36],[43,381,114,60,27],[44,441,108,69,27],[45,513,105,57,27],[46,573,108,27,21],[47,603,105,21,21],[48,39,153,60,24],[49,105,144,48,33],[5,156,150,48,21],[23,210,150,30,18],[20,243,147,48,27],[50,300,147,48,21],[17,345,144,24,21],[51,369,135,51,33],[23,432,135,33,21],[52,468,138,42,27],[53,519,129,51,21],[54,576,123,57,33],[55,36,174,66,30],[23,108,174,33,21],[56,144,168,60,27],[57,207,177,30,18],[4,246,171,45,18],[58,294,165,51,21],[59,354,165,69,18],[60,435,153,69,27],[61,516,147,39,30],[62,561,150,48,24],[63,42,201,57,24],[64,111,192,54,24],[65,168,192,51,21],[66,228,192,66,27],[67,300,183,66,36],[49,375,180,48,33],[68,423,180,63,21],[65,492,174,60,21],[69,552,171,54,39],[70,606,177,27,36],[71,24,219,72,39],[72,102,213,51,45],[73,159,210,87,39],[74,246,207,54,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f27r.js <==
[[["ksor",1,1,["f27r"]],["shey",283,99,["f46r","f1r","f45r"]],["shoteo",1,1,["f27r"]],["chforaiin",1,1,["f27r"]],["shy",104,70,["f89v2","f46r","f15r"]],["shod",11,10,["f24v","f1r","f28r"]],["chary",6,6,["f42r","f8v","f27r"]],["dy",271,137,["f45r","f46r","f67r2"]],["coain",1,1,["f27r"]],["shol",187,102,["f46r","f1r","f78v"]],["dain",211,100,["f45r","f1r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["shokyd",1,1,["f27r"]],["dchol",26,26,["f5v","f51v","f58r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["ds",2,2,["f27r","f11r"]],["chol",397,151,["f1r","f45r","f46r"]],["keol",20,18,["f68v2","f2r","f80r"]],["chy",155,101,["f1r","f46r","f67r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qokey",107,49,["f89v1","f45v","f80r"]],["chor",220,113,["f1r","f45v","f89r1"]],["char",72,51,["f45r","f106r","f1v"]],["dchy",30,25,["f15r","f13v","f9r"]],["keey",45,38,["f1r","f67r1","f100r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["dor",73,54,["f1r","f45r","f89v1"]],["chees",33,28,["f106r","f41r","f88r"]],["ctho",15,14,["f42r","f45v","f21v"]],["cphary",1,1,["f27r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["tchols",2,2,["f72v2","f27r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["kchaldy",1,1,["f27r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["kcheol",5,5,["f29r","f101v2","f3v"]],["pchy",2,2,["f8v","f27r"]],["schey",5,5,["f27r","f87v","f56r"]],["ly",14,12,["f75r","f81r","f80r"]],["chals",2,2,["f95v2","f27r"]],["cham",20,17,["f45r","f42r","f46v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["tchol",13,12,["f45r","f47r","f86v3"]],["tchey",22,19,["f1r","f46r","f86v3"]],["dal",253,114,["f67r2","f45r","f1r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["keeod",2,2,["f27r","f86v4"]],["sho",130,79,["f1r","f15r","f45v"]],["oty",115,76,["f45r","f46v","f45v"]],["tolm",1,1,["f27r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["shes",13,10,["f70v1","f66r","f27r"]],["s",244,125,["f1r","f46r","f67r2"]],["y",151,87,["f67r2","f1r","f45r"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["ctey",1,1,["f27r"]],["dan",20,16,["f1r","f89v1","f2r"]],["cheokeey",5,5,["f111r","f108r","f27r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["okchodeey",1,1,["f27r"]]],[[0,72,66,54,54],[1,132,96,42,30],[2,180,84,69,36],[3,255,72,96,51],[4,354,96,33,27],[5,432,105,51,24],[6,489,102,54,24],[7,72,123,24,33],[8,102,123,54,21],[9,168,120,45,24],[10,216,123,45,21],[11,270,117,39,21],[12,318,120,75,27],[13,417,129,54,24],[14,474,123,51,27],[15,525,120,30,24],[16,72,150,42,18],[4,120,144,33,30],[17,159,138,48,30],[16,219,144,42,21],[4,270,147,33,21],[9,312,141,45,21],[18,360,153,30,24],[19,417,150,51,21],[20,474,156,36,15],[21,516,147,39,24],[22,66,165,60,33],[23,135,168,42,21],[24,186,165,45,24],[18,237,174,30,18],[25,276,165,48,18],[26,330,159,45,33],[27,435,168,45,21],[28,486,168,63,24],[29,75,195,33,24],[30,117,189,54,24],[31,183,186,45,30],[4,228,189,39,33],[32,267,180,90,42],[19,444,192,48,21],[33,501,189,45,24],[18,75,231,36,27],[34,111,213,75,33],[23,195,219,51,21],[16,258,219,45,27],[35,303,222,60,15],[4,444,213,36,33],[36,483,204,78,45],[37,87,555,57,42],[20,150,582,42,18],[38,198,564,69,33],[39,264,558,54,42],[40,321,579,57,27],[41,378,588,27,18],[42,420,576,57,36],[43,480,582,42,27],[44,87,594,60,36],[18,153,609,36,15],[45,186,594,63,33],[7,258,600,30,21],[46,285,594,66,39],[10,354,603,51,18],[16,423,609,48,15],[47,474,606,39,18],[48,90,627,51,21],[49,150,621,60,27],[50,222,624,36,21],[46,252,618,63,30],[16,321,630,45,15],[51,369,618,33,33],[18,423,633,33,18],[52,453,621,54,33],[53,84,645,87,39],[54,177,648,45,24],[55,231,651,15,21],[56,246,660,15,30],[18,267,660,36,21],[46,303,642,66,30],[7,372,648,27,30],[16,84,684,45,21],[57,132,681,54,24],[30,192,675,54,27],[27,249,678,51,24],[58,309,666,57,33],[59,366,675,39,21],[10,87,702,45,24],[60,138,702,87,33],[20,234,714,42,12],[14,279,696,57,33],[61,342,696,51,33],[62,237,723,96,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f27v.js <==
[[["fochof",1,1,["f27v"]],["chof",1,1,["f27v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["sho",130,79,["f1r","f15r","f45v"]],["soly",3,3,["f70r1","f27v","f84v"]],["shol",187,102,["f46r","f1r","f78v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["ofchory",1,1,["f27v"]],["kchorchor",1,1,["f27v"]],["dchy",30,25,["f15r","f13v","f9r"]],["chkar",12,11,["f75r","f2r","f116r"]],["otchy",48,40,["f76r","f15v","f17r"]],["shy",104,70,["f89v2","f46r","f15r"]],["dshy",8,8,["f70r2","f45v","f47v"]],["kchy",30,26,["f1r","f15r","f31r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["da",9,9,["f32v","f14r","f24r"]],["dy",271,137,["f45r","f46r","f67r2"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["dchokchy",3,3,["f14r","f27v","f35v"]],["dsho",9,8,["f47r","f32v","f28r"]],["dchir",1,1,["f27v"]],["chodchy",4,4,["f69r","f68r2","f20r"]],["etcheody",1,1,["f27v"]],["shld",1,1,["f27v"]],["okcho",9,9,["f45r","f24v","f66r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kcheed",1,1,["f27v"]],["chl",26,20,["f111r","f15r","f79v"]],["chol",397,151,["f1r","f45r","f46r"]],["kod",2,2,["f1r","f27v"]],["o",82,56,["f1r","f67r1","f89r2"]],["oksho",4,4,["f1r","f28r","f27v"]],["doeeeesm",1,1,["f27v"]],["qoky",147,72,["f45r","f15v","f80r"]],["shkeeo",3,3,["f90r1","f101r1","f27v"]],["schodar",1,1,["f27v"]],["shkol",2,2,["f27v","f84v"]],["chotchy",12,9,["f73r","f28r","f7r"]],["cthodol",2,2,["f87v","f27v"]],["kchrrr",1,1,["f27v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["dchschy",1,1,["f27v"]],["sotchdy",1,1,["f27v"]],["ykcho",6,6,["f86v3","f21v","f56r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["dchd",1,1,["f27v"]],["chschsa",1,1,["f27v"]],["otchdy",30,25,["f48v","f43r","f46v"]],["okshes",1,1,["f27v"]],["okchokshy",1,1,["f27v"]]],[[0,90,0,63,51],[1,156,15,42,36],[2,201,36,27,12],[3,228,24,36,24],[4,273,27,39,27],[5,321,27,39,27],[6,369,15,63,36],[7,441,18,66,42],[8,519,12,78,45],[9,99,54,33,18],[10,141,48,51,24],[11,201,48,45,24],[12,252,51,27,21],[12,291,51,33,27],[9,330,57,36,24],[13,372,51,36,21],[14,417,48,39,27],[15,459,60,36,12],[16,504,57,24,15],[17,525,60,30,24],[9,558,63,39,18],[18,99,69,45,24],[14,147,69,39,24],[19,192,69,78,24],[20,279,75,45,18],[21,327,75,51,18],[22,384,72,81,21],[23,474,69,81,30],[24,561,78,42,21],[25,99,90,48,21],[26,156,102,27,12],[27,189,90,57,24],[28,249,102,30,18],[29,285,102,39,15],[30,327,90,36,24],[31,444,105,9,12],[32,459,96,48,21],[33,516,99,90,21],[34,93,108,48,36],[35,147,111,63,24],[36,213,114,75,24],[37,294,114,51,27],[38,447,117,72,33],[39,525,117,69,27],[20,96,141,42,21],[40,141,138,57,24],[41,204,138,63,33],[42,438,150,69,21],[43,534,141,72,30],[3,99,162,30,24],[3,138,165,30,21],[44,171,162,51,27],[45,231,168,39,30],[46,351,174,42,21],[47,420,177,66,27],[48,555,168,60,33],[49,99,186,60,24],[50,165,186,93,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f28r.js <==
[[["pchodar",2,2,["f28r","f115r"]],["shod",11,10,["f24v","f1r","f28r"]],["chocphy",3,3,["f28r","f54r","f68r1"]],["opchol",6,6,["f28r","f22r","f23v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otchol",28,26,["f1r","f17r","f13v"]],["chyqo",1,1,["f28r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["otchor",18,16,["f15r","f15v","f16v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["cty",5,5,["f28r","f42r","f8v"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dchar",4,4,["f24v","f1r","f28r"]],["chakod",1,1,["f28r"]],["dly",2,2,["f28r","f75v"]],["qotchaiin",2,2,["f28r","f30r"]],["shor",97,66,["f45r","f46r","f15r"]],["chotchy",12,9,["f73r","f28r","f7r"]],["tchodar",2,2,["f24v","f28r"]],["choty",37,28,["f1r","f15v","f13v"]],["chtol",5,5,["f28r","f48v","f113v"]],["otol",86,69,["f89v2","f1r","f55v"]],["choky",39,34,["f46r","f89v1","f65v"]],["qoty",87,55,["f46v","f80r","f106r"]],["oksho",4,4,["f1r","f28r","f27v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchoror",1,1,["f28r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["sho",130,79,["f1r","f15r","f45v"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["okoy",4,4,["f28r","f20v","f38r"]],["qokchol",18,14,["f14r","f22v","f10r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["otcholchy",1,1,["f28r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["shockhy",5,5,["f102r2","f28r","f106v"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["otoldy",11,11,["f28r","f48v","f99r"]],["dshor",14,12,["f88v","f86v6","f75r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dar",319,139,["f46r","f45r","f1r"]],["oschotshl",1,1,["f28r"]],["okchey",32,28,["f1r","f80r","f78v"]],["kol",37,35,["f45r","f1r","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["dsho",9,8,["f47r","f32v","f28r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ytchol",6,6,["f28r","f86v3","f44r"]],["deey",7,7,["f28r","f21v","f76v"]],["yteol",6,6,["f28r","f101v2","f108r"]],["deaiin",1,1,["f28r"]]],[[0,60,39,72,42],[1,135,57,45,21],[2,186,51,63,30],[3,252,48,54,30],[4,312,60,45,18],[5,411,54,57,36],[6,471,69,51,15],[7,522,69,36,24],[8,69,81,60,24],[8,138,78,60,24],[9,204,78,48,24],[10,258,75,36,27],[11,297,75,51,30],[12,351,84,24,24],[13,405,87,51,18],[14,459,81,63,24],[15,525,90,36,24],[16,63,102,87,24],[17,159,102,45,21],[9,210,99,48,24],[9,270,99,54,24],[17,327,102,42,21],[18,402,102,69,30],[19,474,105,78,24],[20,69,120,57,27],[21,132,120,57,27],[22,195,120,45,27],[18,246,117,69,27],[9,321,120,51,24],[22,411,129,42,24],[23,456,129,48,27],[24,507,132,48,27],[25,72,144,51,27],[26,129,144,48,24],[27,177,159,30,21],[28,210,144,75,24],[29,288,147,72,24],[30,414,156,27,21],[31,444,153,63,24],[32,513,156,42,24],[33,69,168,72,30],[34,147,174,72,21],[35,228,168,78,30],[4,312,177,48,15],[36,417,186,27,12],[37,447,174,54,30],[38,507,177,45,27],[30,75,198,30,21],[26,117,192,48,27],[39,168,192,69,33],[40,243,195,66,24],[41,318,192,54,30],[42,414,201,48,21],[43,462,204,30,21],[44,495,201,36,18],[45,75,216,105,27],[4,189,222,48,18],[46,246,216,57,27],[47,309,219,33,27],[4,345,228,39,18],[48,405,225,39,21],[49,450,225,36,21],[50,489,216,57,24],[51,81,240,60,39],[52,144,246,39,15],[53,189,237,54,33],[54,246,240,60,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f28v.js <==
[[["kshol",3,3,["f95v1","f23v","f28v"]],["qooiiin",1,1,["f28v"]],["shor",97,66,["f45r","f46r","f15r"]],["pchoiiin",1,1,["f28v"]],["shepchy",3,3,["f75r","f80r","f28v"]],["qoty",87,55,["f46v","f80r","f106r"]],["dy",271,137,["f45r","f46r","f67r2"]],["shory",6,6,["f1r","f16v","f106r"]],["ykcholy",1,1,["f28v"]],["chy",155,101,["f1r","f46r","f67r2"]],["qokchol",18,14,["f14r","f22v","f10r"]],["chor",220,113,["f1r","f45v","f89r1"]],["tchy",24,21,["f72v2","f14r","f47v"]],["qokchody",2,2,["f28v","f93v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["o",82,56,["f1r","f67r1","f89r2"]],["chol",397,151,["f1r","f45r","f46r"]],["choiin",13,11,["f38v","f10v","f45v"]],["tshoiin",1,1,["f28v"]],["chty",13,13,["f89v2","f80r","f103r"]],["qotol",47,34,["f45v","f48r","f80r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otol",86,69,["f89v2","f1r","f55v"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["shoiin",6,5,["f14r","f10v","f20r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["qotshey",3,3,["f20r","f80v","f28v"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["pchol",8,8,["f99r","f116r","f103v"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["tsho",5,5,["f113v","f44v","f21v"]],["sho",130,79,["f1r","f15r","f45v"]],["tco",1,1,["f28v"]],["chtshy",1,1,["f28v"]],["daiis",5,5,["f86v3","f94r","f57r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["chan",11,10,["f2r","f25r","f21r"]],["chain",18,16,["f45r","f42r","f49v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["dain",211,100,["f45r","f1r","f67r2"]],["yk",5,5,["f31v","f112r","f34r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chear",51,33,["f1r","f89v2","f89v1"]],["chl",26,20,["f111r","f15r","f79v"]],["s",244,125,["f1r","f46r","f67r2"]],["choly",15,15,["f101v2","f76r","f71r"]],["dar",319,139,["f46r","f45r","f1r"]]],[[0,69,6,54,42],[1,129,18,60,27],[2,198,18,45,27],[3,246,9,87,36],[4,342,3,81,45],[5,429,18,63,36],[6,495,36,21,24],[7,522,24,54,36],[8,72,45,63,27],[5,141,39,45,39],[9,189,54,30,27],[6,219,48,24,27],[10,246,45,72,39],[11,321,51,36,21],[12,363,45,45,30],[13,414,51,87,33],[14,507,57,51,21],[15,558,69,12,12],[11,72,69,39,24],[16,114,75,45,21],[9,162,78,30,21],[17,195,72,54,21],[18,72,99,69,27],[14,147,96,51,27],[11,201,99,42,21],[15,249,108,12,12],[19,264,96,42,30],[20,309,96,60,36],[21,375,102,45,27],[2,426,105,45,21],[22,477,105,51,21],[5,528,102,45,39],[23,78,123,39,30],[16,123,132,33,18],[22,165,129,45,21],[24,216,120,63,30],[25,291,126,54,24],[26,357,126,72,30],[27,435,129,78,33],[28,519,138,57,21],[22,438,159,45,18],[24,486,156,81,24],[29,66,150,63,45],[30,132,171,30,21],[16,168,180,42,18],[31,207,165,48,30],[22,258,177,48,18],[32,318,174,33,24],[33,360,171,42,33],[9,414,192,30,18],[34,450,180,69,30],[35,522,186,45,21],[36,564,186,27,33],[37,78,189,51,27],[38,138,195,39,18],[39,189,198,51,18],[40,249,192,60,27],[41,315,201,42,18],[42,369,201,30,36],[9,414,213,33,18],[22,483,213,48,15],[43,534,207,54,33],[44,75,219,36,21],[45,117,216,45,24],[46,168,225,33,18],[47,204,219,21,21],[48,228,228,54,24],[49,288,222,39,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f29r.js <==
[[["poraiin",3,3,["f29r","f113v","f107v"]],["she",25,24,["f1r","f46r","f102r1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chep",4,4,["f29r","f76r","f103r"]],["oty",115,76,["f45r","f46v","f45v"]],["chy",155,101,["f1r","f46r","f67r2"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qoty",87,55,["f46v","f80r","f106r"]],["cheecthy",1,1,["f29r"]],["dshe",2,2,["f29r","f23r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["choty",37,28,["f1r","f15v","f13v"]],["oky",102,78,["f1r","f45r","f45v"]],["chol",397,151,["f1r","f45r","f46r"]],["chchoty",1,1,["f29r"]],["choky",39,34,["f46r","f89v1","f65v"]],["ty",16,15,["f45r","f43r","f48v"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokchy",69,55,["f45r","f45v","f55v"]],["kchaiin",3,3,["f29r","f42r","f18r"]],["shear",21,16,["f1r","f46r","f111r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["dchor",26,22,["f6v","f30r","f78v"]],["choly",15,15,["f101v2","f76r","f71r"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["qoos",3,3,["f102r2","f29r","f7r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["kcheol",5,5,["f29r","f101v2","f3v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["teey",20,14,["f111r","f71v","f72v3"]],["do",16,13,["f101v2","f3v","f50v"]],["shos",10,9,["f29r","f1r","f72v3"]],["octy",1,1,["f29r"]],["chokshy",1,1,["f29r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["shor",97,66,["f45r","f46r","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokaiiin",2,2,["f29r","f104v"]],["shokchy",9,8,["f29r","f4v","f8r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["choety",1,1,["f29r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chor",220,113,["f1r","f45v","f89r1"]],["sho",130,79,["f1r","f15r","f45v"]],["sheky",36,27,["f46r","f1r","f80r"]],["shy",104,70,["f89v2","f46r","f15r"]],["kody",7,7,["f29r","f102r1","f66r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["qokshe",1,1,["f29r"]],["qor",23,19,["f45r","f75r","f86v3"]],["chey",344,118,["f46r","f1r","f46v"]],["kor",26,22,["f1r","f47r","f48v"]],["cheod",5,5,["f38v","f29r","f31r"]],["ychom",1,1,["f29r"]]],[[0,33,3,66,45],[1,108,18,30,30],[2,141,27,33,21],[3,186,12,48,36],[4,225,21,42,27],[5,270,36,30,24],[6,309,15,75,33],[7,387,18,51,33],[8,447,24,69,27],[9,42,51,33,21],[10,81,42,48,39],[11,141,45,54,24],[12,204,45,33,30],[13,243,57,48,15],[14,300,45,72,24],[15,384,48,48,21],[5,438,57,30,18],[16,465,45,27,33],[17,495,51,21,18],[18,39,66,63,30],[7,105,66,57,27],[19,168,66,63,24],[20,240,66,54,24],[21,300,66,54,27],[22,426,75,51,21],[23,477,78,45,33],[24,45,87,72,33],[25,123,90,45,33],[26,174,90,48,24],[27,45,120,63,33],[28,111,126,54,24],[29,174,123,51,24],[30,231,126,54,24],[31,282,114,48,36],[32,336,126,24,21],[33,423,126,48,21],[34,477,120,48,33],[35,48,150,75,30],[36,135,144,81,30],[37,228,147,48,24],[37,285,147,39,21],[38,330,150,42,18],[39,417,147,75,21],[18,45,177,63,30],[13,117,180,39,18],[40,159,165,69,27],[41,234,168,72,21],[42,318,168,57,21],[11,411,168,54,27],[43,468,165,51,24],[37,48,204,42,21],[44,99,195,42,24],[45,147,195,30,21],[46,180,186,51,27],[47,240,186,33,33],[7,282,186,48,33],[48,333,186,42,36],[38,405,195,51,18],[49,465,186,48,42],[50,48,219,66,33],[51,117,219,36,30],[52,159,225,36,21],[53,201,207,36,27],[54,240,216,48,18],[55,294,219,54,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f29v.js <==
[[["kooiin",2,2,["f29v","f2v"]],["shor",97,66,["f45r","f46r","f15r"]],["chetchy",4,4,["f37v","f87r","f29v"]],["olals",1,1,["f29v"]],["shytchy",2,2,["f29v","f4r"]],["cth",5,4,["f96v","f2r","f29v"]],["y",151,87,["f67r2","f1r","f45r"]],["shy",104,70,["f89v2","f46r","f15r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotcheaiin",2,2,["f25r","f29v"]],["schol",5,4,["f14r","f8r","f56r"]],["chol",397,151,["f1r","f45r","f46r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["chey",344,118,["f46r","f1r","f46v"]],["cthold",1,1,["f29v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["dary",24,21,["f111r","f45r","f48v"]],["kor",26,22,["f1r","f47r","f48v"]],["shey",283,99,["f46r","f1r","f45r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["taiin",42,31,["f48v","f5v","f106r"]],["s",244,125,["f1r","f46r","f67r2"]],["she",25,24,["f1r","f46r","f102r1"]],["otey",57,41,["f43r","f76r","f106r"]],["sy",36,32,["f15r","f17v","f45v"]],["ysho",3,3,["f38r","f29v","f6r"]],["otshy",4,4,["f45r","f45v","f23v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["oltchy",2,2,["f55v","f29v"]],["ctos",2,2,["f87v","f29v"]],["shot",3,3,["f68v2","f42r","f29v"]],["sho",130,79,["f1r","f15r","f45v"]],["tochon",1,1,["f29v"]],["chain",18,16,["f45r","f42r","f49v"]],["shan",5,5,["f15r","f42r","f2r"]],["shoty",8,7,["f72v1","f14r","f15r"]],["chshy",2,2,["f77v","f29v"]],["dchor",26,22,["f6v","f30r","f78v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["cthod",4,4,["f9v","f8v","f9r"]],["dar",319,139,["f46r","f45r","f1r"]],["chs",19,17,["f101v2","f71r","f105v"]],["shody",55,38,["f1r","f43r","f48v"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["kchor",20,19,["f47r","f14r","f17v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["dy",271,137,["f45r","f46r","f67r2"]],["shdy",46,33,["f46r","f67r1","f48v"]],["sheky",36,27,["f46r","f1r","f80r"]],["otol",86,69,["f89v2","f1r","f55v"]],["tchos",4,4,["f90v2","f93r","f87r"]],["cholody",5,5,["f100r","f39v","f20r"]],["dain",211,100,["f45r","f1r","f67r2"]],["chcth",3,3,["f24v","f24r","f29v"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["chokor",6,5,["f43r","f113v","f56r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["ykchn",1,1,["f29v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["qokoiin",6,6,["f21r","f35r","f29v"]],["chyd",1,1,["f29v"]],["chykar",2,2,["f69v","f29v"]],["chteor",1,1,["f29v"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["chyt",1,1,["f29v"]],["otody",14,14,["f73v","f95v1","f16r"]],["qekeochor",1,1,["f29v"]],["otchey",31,27,["f106r","f78v","f84r"]]],[[0,51,72,48,39],[1,102,87,42,24],[2,150,81,66,39],[3,225,93,51,27],[4,282,90,69,33],[5,354,84,30,36],[6,384,108,12,21],[7,396,96,30,30],[8,477,108,30,12],[7,510,99,27,24],[9,537,93,42,27],[10,45,111,84,33],[11,138,117,51,21],[12,195,126,42,18],[13,243,117,45,27],[14,300,132,39,12],[15,348,120,72,24],[16,471,120,66,27],[17,543,126,39,24],[12,48,141,36,18],[12,90,141,36,18],[18,129,135,33,21],[19,168,135,42,24],[20,222,141,60,21],[21,288,141,66,24],[22,351,141,54,24],[23,453,150,15,18],[24,468,150,30,18],[25,501,144,45,27],[26,546,147,24,24],[27,48,156,42,33],[28,99,156,54,33],[29,159,156,54,24],[13,222,159,42,33],[30,273,162,63,33],[31,348,162,54,30],[32,429,165,45,27],[33,477,168,36,21],[29,519,168,57,21],[34,42,189,78,48],[35,126,222,54,21],[36,189,219,48,27],[37,246,210,63,39],[38,354,222,45,33],[7,423,219,30,30],[39,51,240,51,21],[12,102,249,39,15],[40,147,246,48,18],[41,204,246,57,21],[42,267,246,54,24],[43,360,252,39,21],[44,417,249,27,21],[45,513,249,51,21],[46,48,258,66,24],[47,117,261,48,24],[9,168,267,45,18],[48,222,264,60,33],[49,285,273,24,18],[50,360,276,39,24],[8,438,285,33,12],[13,474,264,39,36],[51,519,270,51,27],[52,51,279,48,33],[33,105,282,30,27],[53,132,282,63,30],[54,201,294,72,24],[55,282,297,42,21],[56,354,300,45,24],[57,417,312,33,12],[58,456,294,72,30],[59,531,303,33,21],[33,51,306,33,21],[60,90,306,60,24],[61,156,312,42,21],[57,201,321,30,18],[62,234,315,60,18],[8,303,324,27,12],[63,345,318,48,30],[64,417,324,54,18],[65,48,330,69,33],[29,126,336,60,27],[8,195,351,33,12],[5,294,345,30,30],[66,342,360,48,21],[67,444,360,66,24],[9,54,369,42,15],[68,99,360,66,24],[69,171,360,51,27],[43,300,375,30,18],[70,345,378,51,24],[71,447,381,51,24],[72,48,381,96,36],[73,153,381,66,36],[23,222,390,15,15],[6,234,396,15,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f2r.js <==
[[["kydainy",1,1,["f2r"]],["ypchol",3,3,["f99r","f2r","f22r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otchal",4,4,["f68r3","f3v","f2r"]],["ypchaiin",1,1,["f2r"]],["ckholsy",1,1,["f2r"]],["dorchory",1,1,["f2r"]],["chkar",12,11,["f75r","f2r","f116r"]],["s",244,125,["f1r","f46r","f67r2"]],["shor",97,66,["f45r","f46r","f15r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["cth",5,4,["f96v","f2r","f29v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["y",151,87,["f67r2","f1r","f45r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["ydy",8,8,["f86v6","f2r","f69v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["chaindy",1,1,["f2r"]],["chtod",1,1,["f2r"]],["dy",271,137,["f45r","f46r","f67r2"]],["cphy",16,15,["f1r","f86v6","f47r"]],["dals",6,6,["f72v1","f2r","f52r"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["d",51,27,["f1r","f17v","f45v"]],["otochor",1,1,["f2r"]],["al",260,82,["f89v2","f67r1","f55v"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["chol",397,151,["f1r","f45r","f46r"]],["dan",20,16,["f1r","f89v1","f2r"]],["ytchaiin",1,1,["f2r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["daind",1,1,["f2r"]],["dkol",1,1,["f2r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["ytoldy",5,4,["f9v","f2r","f52r"]],["dchol",26,26,["f5v","f51v","f58r"]],["dchy",30,25,["f15r","f13v","f9r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["daiiny",1,1,["f2r"]],["kydain",1,1,["f2r"]],["shaiin",20,18,["f1r","f4v","f2r"]],["qoy",9,8,["f89v1","f2r","f53r"]],["shol",187,102,["f46r","f1r","f78v"]],["fodan",1,1,["f2r"]],["yksh",1,1,["f2r"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["daiildy",1,1,["f2r"]],["dlssho",1,1,["f2r"]],["kol",37,35,["f45r","f1r","f45v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["ykody",2,2,["f2r","f53r"]],["so",5,5,["f111r","f47r","f100r"]],["yky",18,16,["f45r","f2r","f16v"]],["dain",211,100,["f45r","f1r","f67r2"]],["daiirol",1,1,["f2r"]],["qoky",147,72,["f45r","f15v","f80r"]],["cholaiin",4,4,["f70v2","f101v2","f2r"]],["sheky",36,27,["f46r","f1r","f80r"]],["keol",20,18,["f68v2","f2r","f80r"]],["ychain",3,3,["f15r","f2r","f103r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dalor",8,7,["f45r","f86v6","f39v"]],["shan",5,5,["f15r","f42r","f2r"]],["olsaiin",2,2,["f2r","f83r"]],["ckhor",9,9,["f24v","f114v","f99r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cthor",45,35,["f89v1","f17v","f15v"]],["yor",2,2,["f2r","f54r"]],["an",7,7,["f72v3","f2r","f86v5"]],["chan",11,10,["f2r","f25r","f21r"]],["chety",25,25,["f46r","f48v","f43r"]],["chyky",6,6,["f10v","f69r","f11v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sho",130,79,["f1r","f15r","f45v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["chey",344,118,["f46r","f1r","f46v"]],["chcthy",79,54,["f45r","f89v2","f46v"]]],[[0,54,72,66,39],[1,123,69,54,36],[2,180,84,36,18],[3,219,72,60,30],[4,315,72,66,36],[5,387,66,57,39],[6,51,108,66,24],[7,219,99,42,21],[8,264,102,9,18],[9,312,105,39,21],[10,357,105,39,30],[11,399,102,27,24],[12,51,129,63,27],[13,225,123,39,24],[14,267,132,12,21],[15,309,126,39,18],[16,351,135,27,18],[17,387,129,30,24],[18,456,129,54,18],[19,54,153,57,21],[20,213,144,48,24],[21,261,150,21,27],[22,303,141,42,39],[23,348,150,42,24],[24,429,147,72,24],[25,504,150,12,18],[26,54,171,72,24],[27,129,177,24,18],[28,198,171,78,21],[29,306,177,3,12],[30,348,174,30,15],[31,408,168,81,27],[30,489,171,33,18],[32,51,198,45,15],[33,105,195,54,15],[34,210,189,39,30],[35,252,192,27,21],[36,300,186,57,36],[37,387,195,45,21],[38,441,195,33,24],[10,480,189,39,33],[9,54,216,33,21],[39,93,210,42,33],[40,138,219,54,30],[29,213,219,36,21],[30,249,219,30,18],[41,63,615,63,45],[42,135,627,57,24],[43,195,639,36,30],[8,240,636,12,18],[44,255,636,39,24],[45,294,624,57,33],[46,411,624,39,36],[47,459,624,60,30],[48,525,624,66,21],[49,66,657,54,21],[50,126,654,30,33],[51,162,657,42,27],[52,210,657,51,33],[53,273,657,54,27],[54,330,663,18,18],[29,405,660,39,18],[55,447,651,36,24],[56,489,651,42,18],[57,534,642,60,24],[58,63,678,42,30],[59,117,681,69,18],[44,198,678,42,27],[60,249,681,51,24],[2,303,684,45,18],[13,402,675,51,27],[61,456,672,42,24],[32,504,672,51,18],[32,558,663,45,21],[62,69,705,60,21],[63,135,699,33,27],[16,171,708,27,21],[64,207,705,51,21],[65,264,702,48,21],[30,318,705,39,18],[66,399,699,72,27],[51,480,693,48,21],[67,537,687,45,24],[68,72,723,39,27],[16,117,732,30,15],[15,150,726,36,18],[69,198,723,51,24],[70,255,729,33,30],[71,294,729,27,21],[72,324,726,36,21],[32,396,723,48,18],[73,453,711,48,39],[74,510,711,45,36],[75,552,711,42,21],[76,72,747,30,21],[77,108,744,48,39],[78,165,759,39,21],[2,210,753,45,18],[79,267,750,54,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f2v.js <==
[[["kooiin",2,2,["f29v","f2v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["pchor",12,12,["f45r","f9v","f21r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["o",82,56,["f1r","f67r1","f89r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["shty",4,4,["f112r","f82v","f85r1"]],["kcho",6,6,["f101v2","f30v","f49r"]],["kchy",30,26,["f1r","f15r","f31r"]],["sho",130,79,["f1r","f15r","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["loeees",2,2,["f111v","f2v"]],["qoty",87,55,["f46v","f80r","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otchy",48,40,["f76r","f15v","f17r"]],["lshy",3,3,["f108v","f35r","f2v"]],["chol",397,151,["f1r","f45r","f46r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["chodain",9,9,["f4v","f1r","f86v3"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["cholo",3,3,["f72r1","f79r","f2v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["kchor",20,19,["f47r","f14r","f17v"]],["shy",104,70,["f89v2","f46r","f15r"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["chckhoy",1,1,["f2v"]],["s",244,125,["f1r","f46r","f67r2"]],["shey",283,99,["f46r","f1r","f45r"]],["dor",73,54,["f1r","f45r","f89v1"]],["keol",20,18,["f68v2","f2r","f80r"]],["chy",155,101,["f1r","f46r","f67r2"]],["chty",13,13,["f89v2","f80r","f103r"]],["otchor",18,16,["f15r","f15v","f16v"]],["chan",11,10,["f2r","f25r","f21r"]],["chotchey",3,3,["f1v","f56v","f2v"]],["qoteeey",4,4,["f103r","f112r","f56v"]],["chokeos",1,1,["f2v"]],["chees",33,28,["f106r","f41r","f88r"]],["chr",9,8,["f111r","f32v","f72v3"]],["cheaiin",3,3,["f113v","f42v","f2v"]],["chokoishe",1,1,["f2v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["dolody",1,1,["f2v"]]],[[0,57,135,51,42],[1,117,165,42,12],[2,150,132,66,45],[3,228,150,66,30],[4,294,168,12,12],[5,309,156,45,21],[6,363,156,45,21],[7,480,162,48,18],[8,528,150,51,39],[9,57,174,42,30],[10,99,171,45,33],[11,153,183,33,21],[12,189,180,42,30],[13,237,177,69,33],[14,309,177,63,33],[15,378,174,48,33],[6,474,186,51,18],[16,531,186,48,18],[17,57,201,60,39],[6,129,207,51,21],[18,186,207,48,27],[19,249,213,42,18],[20,297,207,51,33],[21,357,204,72,18],[22,462,201,69,33],[16,534,207,51,18],[11,57,228,42,24],[23,102,234,48,18],[24,156,228,51,21],[25,222,225,81,24],[26,36,612,57,48],[27,102,636,36,36],[28,147,645,60,18],[29,213,639,63,33],[30,402,645,15,24],[31,417,645,45,33],[32,474,642,33,21],[19,507,642,39,24],[16,546,636,48,21],[32,36,663,33,21],[19,75,669,42,18],[6,129,666,42,24],[19,177,672,42,21],[33,228,663,45,30],[34,276,678,36,27],[35,318,663,45,39],[16,393,672,54,24],[36,459,663,72,27],[37,537,663,42,24],[16,36,690,48,21],[38,90,684,93,42],[39,189,687,87,39],[40,285,690,81,24],[41,393,693,57,21],[42,465,690,36,24],[43,510,690,69,21],[44,33,708,93,27],[6,141,717,45,21],[45,201,723,51,24],[19,261,723,45,21],[46,312,720,66,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f30r.js <==
[[["okchesy",1,1,["f30r"]],["chey",344,118,["f46r","f1r","f46v"]],["shorchey",1,1,["f30r"]],["fcheody",2,2,["f89v1","f30r"]],["shey",283,99,["f46r","f1r","f45r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["cher",5,5,["f86v6","f72v3","f86v4"]],["d",51,27,["f1r","f17v","f45v"]],["o",82,56,["f1r","f67r1","f89r2"]],["ychody",2,2,["f17r","f30r"]],["chkeey",13,12,["f111r","f7v","f100r"]],["ksho",8,8,["f24v","f32v","f11v"]],["keeor",8,7,["f111r","f75r","f99r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["she",25,24,["f1r","f46r","f102r1"]],["keeodol",1,1,["f30r"]],["sy",36,32,["f15r","f17v","f45v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chory",12,11,["f99r","f8v","f73v"]],["doiin",19,18,["f111r","f67r2","f45v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chorain",2,2,["f72r3","f30r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["keem",1,1,["f30r"]],["qokechy",13,11,["f111r","f108r","f7r"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["qopchar",2,2,["f30r","f104r"]],["soin",4,4,["f76r","f80v","f30r"]],["chan",11,10,["f2r","f25r","f21r"]],["qotchaiin",2,2,["f28r","f30r"]],["choko",2,2,["f101r1","f30r"]],["qokochy",1,1,["f30r"]],["deeey",1,1,["f30r"]],["dkeeor",1,1,["f30r"]],["cheoldain",1,1,["f30r"]],["dchorol",1,1,["f30r"]],["sho",130,79,["f1r","f15r","f45v"]],["chor",220,113,["f1r","f45v","f89r1"]],["cho",69,50,["f89v2","f67r1","f106r"]],["ro",10,9,["f1r","f113v","f90r2"]],["raiin",75,38,["f100r","f76r","f106r"]],["dor",73,54,["f1r","f45r","f89v1"]],["chseeor",1,1,["f30r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qor",23,19,["f45r","f75r","f86v3"]],["chain",18,16,["f45r","f42r","f49v"]],["cthorchy",1,1,["f30r"]],["opchol",6,6,["f28r","f22r","f23v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chesey",1,1,["f30r"]],["scheo",2,2,["f30r","f104v"]],["rchey",9,6,["f99r","f80r","f79v"]],["okeal",12,10,["f111r","f70v1","f108v"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["qochar",1,1,["f30r"]],["chol",397,151,["f1r","f45r","f46r"]],["keeaiin",1,1,["f30r"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["cheky",65,50,["f55v","f80r","f31r"]],["chokchaiin",2,2,["f30r","f115r"]],["dchor",26,22,["f6v","f30r","f78v"]],["chkchean",1,1,["f30r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chctho",3,3,["f66r","f49v","f30r"]],["rchody",1,1,["f30r"]],["qotchor",14,13,["f14r","f15r","f42r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["ydey",1,1,["f30r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["chkeaiin",1,1,["f30r"]],["dar",319,139,["f46r","f45r","f1r"]],["ychdain",1,1,["f30r"]],["chtchey",1,1,["f30r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["shy",104,70,["f89v2","f46r","f15r"]],["keey",45,38,["f1r","f67r1","f100r"]]],[[0,57,3,66,39],[1,129,21,42,24],[2,180,15,81,24],[3,264,3,81,36],[4,354,21,42,30],[5,399,3,54,48],[6,465,30,39,21],[7,510,39,12,15],[8,525,39,9,15],[4,537,36,42,27],[9,60,42,63,27],[1,126,48,36,21],[10,168,36,63,33],[11,237,36,42,27],[12,285,36,51,27],[13,339,48,48,24],[4,393,48,42,30],[14,444,48,30,24],[15,477,48,66,33],[16,546,60,21,21],[17,60,63,72,21],[18,141,66,60,18],[1,210,72,39,15],[19,258,66,48,18],[20,315,69,48,18],[21,375,75,75,18],[22,459,81,48,18],[23,507,75,45,21],[24,57,81,69,27],[25,135,81,51,27],[26,198,84,87,36],[27,297,90,45,21],[28,354,96,45,18],[29,402,90,111,36],[30,63,102,51,27],[31,120,105,84,27],[32,219,117,54,21],[33,282,108,75,27],[34,363,123,87,21],[18,462,123,57,21],[35,63,129,72,30],[36,141,129,33,24],[37,183,135,45,21],[38,234,144,36,12],[39,273,135,21,21],[40,303,138,45,24],[41,360,144,33,18],[42,402,141,78,24],[43,483,147,24,21],[44,60,159,39,30],[45,108,159,57,21],[46,174,153,93,33],[47,63,435,75,54],[48,129,471,24,21],[49,156,462,57,33],[50,222,465,57,27],[51,282,471,57,27],[52,348,474,57,24],[53,462,483,54,18],[51,516,483,51,24],[54,69,489,51,24],[55,123,492,72,27],[56,204,498,42,15],[57,249,486,66,27],[58,327,495,75,27],[37,450,504,48,21],[59,501,504,54,27],[60,69,510,99,24],[61,177,516,60,24],[62,240,513,84,27],[63,327,516,72,33],[64,435,525,63,24],[65,504,531,72,24],[66,63,534,84,30],[13,156,537,54,24],[1,216,549,39,21],[13,264,543,51,18],[1,318,552,45,12],[67,366,546,48,21],[68,432,552,45,24],[69,504,552,39,24],[70,546,555,48,21],[71,69,570,57,24],[72,126,561,51,36],[72,183,561,54,30],[70,243,570,45,24],[73,297,561,81,30],[74,381,570,30,21],[37,429,573,42,21],[75,510,579,75,24],[17,69,594,87,21],[76,171,588,69,36],[77,246,594,51,24],[78,309,591,36,30],[79,345,588,42,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f30v.js <==
[[["cthscthain",1,1,["f30v"]],["shosaiin",5,5,["f20r","f30v","f113r"]],["chocthey",6,6,["f88v","f114v","f30v"]],["sho",130,79,["f1r","f15r","f45v"]],["chepchy",4,4,["f72v1","f68v3","f103r"]],["shor",97,66,["f45r","f46r","f15r"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["qotchor",14,13,["f14r","f15r","f42r"]],["chy",155,101,["f1r","f46r","f67r2"]],["she",25,24,["f1r","f46r","f102r1"]],["kchor",20,19,["f47r","f14r","f17v"]],["chory",12,11,["f99r","f8v","f73v"]],["keor",10,10,["f38v","f89v1","f71v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ctholdy",1,1,["f30v"]],["chotchol",1,1,["f30v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["doiin",19,18,["f111r","f67r2","f45v"]],["chokeor",1,1,["f30v"]],["dal",253,114,["f67r2","f45r","f1r"]],["chtoithy",1,1,["f30v"]],["otchey",31,27,["f106r","f78v","f84r"]],["chor",220,113,["f1r","f45v","f89r1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qotchod",2,2,["f15v","f30v"]],["dain",211,100,["f45r","f1r","f67r2"]],["shoty",8,7,["f72v1","f14r","f15r"]],["chkol",3,3,["f30v","f37r","f115v"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["cheoldy",5,5,["f30v","f80v","f58r"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["chokol",4,4,["f68r3","f30v","f88r"]],["chokeody",5,5,["f4v","f67r1","f65v"]],["dairy",4,4,["f89v2","f114v","f30v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["kcho",6,6,["f101v2","f30v","f49r"]],["tcho",8,8,["f32v","f47v","f30v"]],["ctho",15,14,["f42r","f45v","f21v"]],["sos",8,7,["f70v2","f25v","f42r"]],["oyshy",1,1,["f30v"]],["cheotol",2,2,["f30v","f5v"]],["cphoaiin",1,1,["f30v"]],["cphey",6,6,["f1r","f89v1","f7r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["sheoldy",2,2,["f30v","f83v"]],["otcheor",4,4,["f70v2","f30v","f44v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["chokcheey",1,1,["f30v"]],["kchydy",1,1,["f30v"]]],[[0,15,9,84,63],[1,108,27,84,27],[2,201,9,93,45],[3,306,15,30,27],[4,345,6,78,42],[5,435,6,48,30],[6,492,6,69,27],[7,15,63,75,33],[8,96,66,39,30],[9,141,54,30,24],[10,177,48,63,27],[11,249,51,57,30],[12,312,42,48,27],[13,363,51,21,24],[8,396,54,36,15],[14,441,45,51,21],[15,498,33,72,33],[16,21,90,87,33],[14,114,87,51,27],[17,177,72,60,33],[18,240,75,51,24],[14,306,75,57,21],[19,375,66,72,27],[20,456,72,39,24],[21,504,63,87,33],[22,24,117,66,36],[14,99,120,51,21],[23,159,105,48,27],[24,216,96,72,33],[25,294,93,81,33],[14,384,93,51,24],[26,27,150,39,21],[27,75,138,66,36],[28,150,129,66,33],[29,219,123,54,33],[30,282,132,78,24],[31,24,168,87,30],[32,120,162,69,30],[33,198,153,93,30],[34,300,159,57,21],[35,30,195,78,33],[3,117,195,30,21],[36,150,189,48,24],[37,198,180,54,27],[38,258,177,45,27],[39,312,180,42,21],[40,36,228,63,27],[41,111,213,84,36],[42,204,207,90,33],[43,300,201,57,36],[7,36,252,84,36],[23,126,249,45,27],[44,180,243,57,24],[45,249,243,54,21],[39,303,234,39,24],[3,45,288,36,24],[46,93,279,78,27],[47,183,264,87,30],[14,273,261,51,27],[48,39,315,33,27],[49,78,303,90,36],[14,180,303,51,21],[50,240,291,54,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f31r.js <==
[[["keedey",1,1,["f31r"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["shees",9,9,["f68v3","f67r1","f47v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qokeefcy",1,1,["f31r"]],["chepakeo",1,1,["f31r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokees",8,8,["f66r","f40v","f86v5"]],["s",244,125,["f1r","f46r","f67r2"]],["shckhey",12,12,["f1r","f80r","f71r"]],["qef",1,1,["f31r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chey",344,118,["f46r","f1r","f46v"]],["rair",6,5,["f66r","f108v","f112r"]],["chekey",7,7,["f70v1","f66r","f69r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["da",9,9,["f32v","f14r","f24r"]],["qotar",63,37,["f43r","f80r","f48r"]],["chy",155,101,["f1r","f46r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["lk",1,1,["f31r"]],["r",98,62,["f46r","f15r","f15v"]],["ar",352,108,["f67r2","f46r","f1r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["chd",8,8,["f46r","f39v","f77r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["sheoody",1,1,["f31r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["tshokeody",1,1,["f31r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chepar",4,4,["f103r","f31r","f66v"]],["chedy",501,86,["f46r","f65v","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["ykeedar",1,1,["f31r"]],["checkhey",10,9,["f111r","f96v","f99r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["shedy",427,73,["f46r","f65v","f46v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cheod",5,5,["f38v","f29r","f31r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["checthy",28,18,["f111r","f75r","f76r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["sheeo",8,8,["f108v","f105v","f113r"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["tol",48,36,["f67r2","f48v","f15r"]],["shso",1,1,["f31r"]],["okedy",118,53,["f46v","f80r","f31r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["shedshey",1,1,["f31r"]],["olsheol",4,4,["f81r","f76r","f31r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["deey",7,7,["f28r","f21v","f76v"]],["kchy",30,26,["f1r","f15r","f31r"]],["keey",45,38,["f1r","f67r1","f100r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["yches",2,2,["f31r","f115r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["olsheor",2,2,["f31r","f77v"]],["qoekedy",2,2,["f31r","f85r2"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["dals",6,6,["f72v1","f2r","f52r"]],["saiir",6,6,["f68v3","f66r","f101v2"]],["or",366,130,["f45r","f1r","f67r2"]],["yshedair",1,1,["f31r"]],["cheky",65,50,["f55v","f80r","f31r"]],["okedam",3,3,["f108r","f31r","f84v"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["aiicthy",1,1,["f31r"]]],[[0,24,18,36,39],[1,63,27,72,33],[2,150,33,45,21],[3,195,42,36,15],[4,246,36,66,27],[5,327,36,63,30],[6,21,54,39,15],[7,75,54,45,15],[8,129,51,51,21],[9,189,54,57,24],[10,249,60,18,15],[3,267,63,39,12],[11,315,60,57,21],[12,372,60,39,21],[13,21,66,33,21],[14,60,72,27,24],[7,93,72,45,15],[13,144,69,63,27],[15,216,75,39,18],[16,258,72,54,24],[17,312,78,54,18],[18,372,81,30,18],[19,21,84,39,30],[20,63,93,27,15],[21,99,87,33,18],[22,129,93,27,21],[23,159,93,15,15],[24,174,96,21,15],[25,207,99,45,15],[26,267,93,42,27],[27,309,96,45,24],[28,354,96,48,33],[7,24,111,30,18],[29,60,105,54,24],[30,123,105,69,24],[31,24,123,72,27],[32,108,126,63,33],[33,180,126,60,30],[34,249,129,54,27],[35,309,141,39,18],[23,351,141,12,18],[3,363,147,39,15],[36,402,144,33,21],[37,24,147,54,27],[17,87,153,48,21],[38,141,153,66,24],[39,219,156,45,18],[32,273,153,57,30],[40,336,156,45,33],[35,387,162,39,21],[41,423,162,33,24],[42,27,171,36,24],[32,66,168,54,30],[43,126,174,45,15],[44,174,177,48,15],[45,228,168,69,36],[43,309,186,42,21],[46,354,180,57,24],[47,24,192,39,21],[48,72,195,42,18],[49,117,186,60,21],[50,186,186,51,24],[51,21,207,27,27],[52,48,213,33,18],[53,90,204,42,27],[53,144,204,45,27],[32,201,207,57,27],[54,264,204,63,24],[21,333,210,33,18],[55,369,210,66,21],[56,21,231,51,21],[57,78,225,54,27],[36,141,228,30,18],[14,171,237,36,12],[58,216,231,36,18],[59,252,225,42,24],[60,294,225,36,24],[61,336,225,57,21],[62,399,225,42,27],[63,18,249,51,18],[64,75,249,42,15],[53,123,243,42,21],[65,174,246,39,21],[66,222,246,66,15],[21,291,246,30,15],[67,21,264,48,24],[68,75,261,63,24],[53,150,258,45,27],[69,207,258,42,24],[70,255,264,39,21],[71,9,285,42,21],[72,60,282,18,15],[35,81,282,42,18],[7,138,282,48,12],[8,204,276,57,24],[73,15,297,63,33],[39,90,297,45,15],[74,135,291,42,27],[75,189,291,60,21],[76,102,309,45,24],[77,153,306,63,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f31v.js <==
[[["podair",2,2,["f31v","f114r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["otedy",155,55,["f46r","f46v","f80r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotolcheo",2,2,["f114v","f31v"]],["s",244,125,["f1r","f46r","f67r2"]],["arar",7,7,["f112v","f31v","f86v4"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dkarar",1,1,["f31v"]],["als",4,4,["f31v","f116r","f94r"]],["ytchos",2,2,["f31v","f6v"]],["octhey",6,6,["f99r","f31v","f86v5"]],["okeeos",6,6,["f100r","f31v","f69v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["kchody",6,6,["f66r","f31v","f54v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["keedy",53,32,["f46r","f76r","f80r"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["shedal",11,8,["f111r","f76r","f31v"]],["okedy",118,53,["f46v","f80r","f31r"]],["okey",64,42,["f67r2","f65v","f46v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["okchey",32,28,["f1r","f80r","f78v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["okees",16,14,["f67r1","f73r","f76r"]],["o",82,56,["f1r","f67r1","f89r2"]],["lkedy",29,18,["f111r","f76r","f82v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["oked",2,2,["f31v","f41r"]],["al",260,82,["f89v2","f67r1","f55v"]],["ockhedy",6,6,["f39v","f108r","f31v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["otas",4,4,["f31v","f72r1","f107v"]],["ykeos",3,3,["f67r1","f31v","f57r"]],["cheeoy",1,1,["f31v"]],["ar",352,108,["f67r2","f46r","f1r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["pcheeody",2,2,["f31v","f106r"]],["qop",5,5,["f45r","f65v","f31v"]],["chedal",24,18,["f103r","f105v","f104v"]],["eeecfhy",1,1,["f31v"]],["chefchol",1,1,["f31v"]],["or",366,130,["f45r","f1r","f67r2"]],["cheef",2,2,["f31v","f78v"]],["alaiin",4,4,["f39v","f112v","f31v"]],["opal",9,8,["f89v1","f112v","f31v"]],["sheo",47,39,["f1r","f80r","f106r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["olteedam",1,1,["f31v"]],["ches",36,29,["f46r","f76r","f80v"]],["chol",397,151,["f1r","f45r","f46r"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["oky",102,78,["f1r","f45r","f45v"]],["cheokar",1,1,["f31v"]],["okor",34,32,["f89v2","f15r","f3v"]],["ary",26,22,["f67r1","f48v","f86v3"]],["yk",5,5,["f31v","f112r","f34r"]],["chee",1,1,["f31v"]],["ksheey",2,2,["f31v","f85r1"]],["ychek",1,1,["f31v"]],["eeor",4,4,["f3v","f31v","f24r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["checthy",28,18,["f111r","f75r","f76r"]],["okechoked",1,1,["f31v"]],["lchey",45,31,["f76r","f80r","f82v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["ytecheol",1,1,["f31v"]],["sheoeky",2,2,["f72v2","f31v"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["acthedy",1,1,["f31v"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["chetchey",1,1,["f31v"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["okear",7,7,["f70v2","f15r","f108v"]],["dar",319,139,["f46r","f45r","f1r"]],["seoar",1,1,["f31v"]],["kar",52,39,["f46r","f45r","f43r"]],["oeeeos",2,2,["f31v","f24r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["ekeey",1,1,["f31v"]],["okeo",14,12,["f72v2","f69r","f99r"]],["kor",26,22,["f1r","f47r","f48v"]],["oteol",42,38,["f1r","f100r","f43r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ckheos",3,3,["f31v","f87v","f96r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qoear",3,3,["f31v","f24r","f116r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["cheom",10,8,["f111r","f99r","f31v"]]],[[0,27,15,51,33],[1,78,21,48,21],[2,132,15,48,24],[3,189,9,57,33],[4,252,12,87,27],[5,336,15,21,21],[6,360,18,48,18],[7,411,6,48,36],[8,468,3,75,30],[9,543,9,33,21],[10,33,45,51,21],[11,90,39,54,27],[12,156,36,63,24],[13,225,42,60,18],[14,297,36,42,24],[15,345,36,60,21],[16,414,39,48,15],[13,471,33,66,21],[17,543,27,42,24],[18,33,63,42,27],[16,78,63,48,18],[19,138,60,57,21],[20,204,57,51,21],[21,261,54,39,33],[22,306,54,51,27],[23,363,51,54,21],[24,423,54,45,18],[25,468,51,42,18],[26,510,57,12,12],[27,525,45,51,21],[28,36,87,30,18],[29,78,78,57,27],[30,141,75,63,27],[31,213,75,60,30],[32,282,78,57,15],[33,345,69,42,24],[34,393,78,24,15],[35,420,66,60,27],[36,489,66,54,24],[37,549,60,42,21],[38,36,96,45,24],[39,87,102,51,15],[40,150,99,24,15],[41,171,96,39,15],[42,30,117,72,24],[43,105,111,39,36],[44,147,120,54,18],[45,204,102,57,30],[46,273,99,69,30],[47,348,108,18,18],[48,375,93,48,33],[49,417,105,54,21],[50,483,90,36,30],[51,522,102,39,18],[52,567,87,36,24],[53,39,138,69,24],[54,117,138,39,21],[55,162,138,36,18],[56,201,129,42,24],[57,243,126,63,30],[58,315,126,48,24],[59,366,123,39,21],[60,414,123,30,21],[61,450,117,72,21],[62,531,114,39,21],[63,573,111,30,18],[64,39,156,21,24],[41,60,162,33,15],[65,99,162,27,12],[66,126,150,45,24],[67,183,147,54,24],[68,231,153,36,15],[69,270,147,51,21],[47,327,144,24,18],[70,354,141,60,18],[71,420,132,90,27],[72,513,138,39,15],[73,558,123,42,24],[74,42,171,63,24],[75,108,165,57,27],[76,180,165,45,21],[41,234,168,36,12],[77,276,162,69,18],[78,357,156,60,21],[79,423,153,69,21],[80,501,150,48,18],[81,555,144,42,24],[82,42,192,30,21],[83,75,189,48,18],[34,135,189,21,12],[84,165,180,36,24],[85,213,177,60,21],[86,285,177,45,18],[41,333,177,36,15],[26,381,180,9,9],[87,393,171,42,27],[88,441,168,36,24],[89,480,165,30,24],[90,519,162,48,24],[91,570,165,24,18],[92,39,210,48,21],[40,93,204,24,21],[93,123,198,51,24],[94,180,198,48,24],[14,237,192,42,30],[95,288,192,51,27],[96,342,192,54,15],[97,402,189,48,15]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f32r.js <==
[[["fchoiin",1,1,["f32r"]],["shykeody",1,1,["f32r"]],["daiiody",1,1,["f32r"]],["dain",211,100,["f45r","f1r","f67r2"]],["sho",130,79,["f1r","f15r","f45v"]],["tchy",24,21,["f72v2","f14r","f47v"]],["oty",115,76,["f45r","f46v","f45v"]],["qopy",6,6,["f86v6","f65v","f20v"]],["okor",34,32,["f89v2","f15r","f3v"]],["okchor",20,18,["f71v","f3v","f86v3"]],["sheor",51,40,["f89v1","f100r","f17v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dshodar",1,1,["f32r"]],["qotchol",13,11,["f45r","f53r","f20r"]],["qokchor",11,10,["f15r","f11v","f44r"]],["chor",220,113,["f1r","f45v","f89r1"]],["cthol",61,41,["f1r","f89v1","f17v"]],["chol",397,151,["f1r","f45r","f46r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dcheodain",1,1,["f32r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["schor",3,3,["f22r","f32r","f42v"]],["dshor",14,12,["f88v","f86v6","f75r"]],["ytsho",2,2,["f44r","f32r"]],["choddal",1,1,["f32r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["fcho",1,1,["f32r"]],["tchey",22,19,["f1r","f46r","f86v3"]],["chedy",501,86,["f46r","f65v","f46v"]],["otol",86,69,["f89v2","f1r","f55v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["dytchor",1,1,["f32r"]],["dary",24,21,["f111r","f45r","f48v"]],["dchor",26,22,["f6v","f30r","f78v"]],["ctho",15,14,["f42r","f45v","f21v"]],["shos",10,9,["f29r","f1r","f72v3"]],["chckhol",2,2,["f116r","f32r"]],["n",4,4,["f14v","f35r","f32r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["ctol",2,2,["f96v","f32r"]],["otcho",11,11,["f70r1","f47r","f14r"]],["r",98,62,["f46r","f15r","f15v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["schea",1,1,["f32r"]],["qot",8,8,["f10v","f53r","f103r"]],["shey",283,99,["f46r","f1r","f45r"]],["cths",2,2,["f72v2","f32r"]],["qotol",47,34,["f45v","f48r","f80r"]],["doiir",8,8,["f89v2","f24v","f69v"]],["otchol",28,26,["f1r","f17r","f13v"]],["chey",344,118,["f46r","f1r","f46v"]],["soty",1,1,["f32r"]],["chokeol",5,5,["f108v","f113r","f72r1"]],["dchoty",1,1,["f32r"]],["doiin",19,18,["f111r","f67r2","f45v"]],["shy",104,70,["f89v2","f46r","f15r"]],["dchol",26,26,["f5v","f51v","f58r"]],["dan",20,16,["f1r","f89v1","f2r"]]],[[0,78,45,60,27],[1,147,42,75,33],[2,234,48,57,18],[3,297,51,36,15],[4,384,51,30,21],[5,411,39,45,33],[6,465,42,30,30],[7,498,39,42,36],[8,84,69,39,24],[9,129,66,60,24],[10,192,72,48,18],[11,246,63,42,30],[12,294,72,30,18],[13,384,72,69,21],[14,456,75,69,27],[15,84,90,75,33],[16,165,96,36,18],[17,210,87,48,24],[18,261,96,39,21],[19,303,96,27,15],[20,375,93,87,21],[21,471,99,48,15],[22,78,120,54,18],[23,138,114,51,21],[24,198,111,57,30],[3,261,120,36,15],[21,411,117,48,18],[25,468,117,72,18],[26,84,135,57,33],[27,147,132,66,30],[21,225,138,45,18],[28,81,192,36,42],[29,114,201,54,39],[30,168,216,45,21],[31,87,231,39,24],[19,129,237,27,18],[32,159,240,24,15],[33,183,237,39,15],[34,84,255,48,21],[21,135,258,45,15],[35,180,255,36,18],[36,87,273,72,24],[37,165,276,45,24],[38,87,300,51,18],[39,141,294,36,21],[21,177,300,48,12],[40,87,315,45,21],[41,141,312,66,21],[42,210,315,15,18],[43,84,339,81,18],[44,171,330,48,27],[45,84,357,48,24],[46,132,363,12,18],[32,144,369,21,15],[3,171,363,42,18],[21,216,363,51,18],[47,273,351,42,30],[48,84,387,45,21],[49,135,384,42,36],[50,177,384,39,24],[21,222,387,48,18],[51,276,378,39,24],[27,84,405,63,24],[52,153,405,57,27],[53,213,408,42,21],[32,258,414,21,18],[54,90,426,57,27],[55,153,438,36,18],[56,195,426,45,24],[57,90,450,63,27],[58,156,447,60,27],[59,90,474,39,15],[4,135,474,30,18],[60,168,471,27,27],[19,90,495,27,24],[61,120,495,48,21],[62,168,495,33,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f32v.js <==
[[["kcheodaiin",2,2,["f32v","f113r"]],["chol",397,151,["f1r","f45r","f46r"]],["kechy",4,4,["f32v","f104v","f111v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["daiioam",1,1,["f32v"]],["o",82,56,["f1r","f67r1","f89r2"]],["chofchody",1,1,["f32v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["odar",24,21,["f1r","f67r2","f75r"]],["chy",155,101,["f1r","f46r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["tcho",8,8,["f32v","f47v","f30v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["dain",211,100,["f45r","f1r","f67r2"]],["teor",4,4,["f32v","f14r","f103v"]],["shor",97,66,["f45r","f46r","f15r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dsho",9,8,["f47r","f32v","f28r"]],["s",244,125,["f1r","f46r","f67r2"]],["shokey",5,5,["f70v1","f32v","f103r"]],["ka",1,1,["f32v"]],["or",366,130,["f45r","f1r","f67r2"]],["chr",9,8,["f111r","f32v","f72v3"]],["chor",220,113,["f1r","f45v","f89r1"]],["dor",73,54,["f1r","f45r","f89v1"]],["chaiin",45,34,["f45r","f15r","f55v"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["r",98,62,["f46r","f15r","f15v"]],["dcho",5,4,["f32v","f49v","f1v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["shy",104,70,["f89v2","f46r","f15r"]],["qo",29,20,["f45r","f65v","f76r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["dchol",26,26,["f5v","f51v","f58r"]],["dorg",1,1,["f32v"]],["okchan",2,2,["f32v","f19v"]],["shal",15,12,["f111r","f75r","f70v2"]],["dchcthy",1,1,["f32v"]],["ksho",8,8,["f24v","f32v","f11v"]],["cphor",6,6,["f32v","f3v","f45v"]],["she",25,24,["f1r","f46r","f102r1"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["otshchor",1,1,["f32v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["odan",2,2,["f32v","f42r"]],["otchol",28,26,["f1r","f17r","f13v"]],["ctho",15,14,["f42r","f45v","f21v"]],["otchy",48,40,["f76r","f15v","f17r"]],["d",51,27,["f1r","f17v","f45v"]],["shar",34,29,["f45r","f1r","f3v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["cfhy",6,6,["f32v","f53r","f22r"]],["skey",1,1,["f32v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["sho",130,79,["f1r","f15r","f45v"]],["keol",20,18,["f68v2","f2r","f80r"]],["cphol",15,13,["f100r","f17v","f13v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["da",9,9,["f32v","f14r","f24r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ol",538,130,["f67r2","f1r","f67r1"]]],[[0,12,78,81,33],[1,99,87,42,24],[2,144,66,45,39],[3,198,72,72,33],[4,279,81,72,24],[5,423,87,9,12],[6,435,63,90,36],[7,15,114,39,24],[8,60,108,39,21],[9,111,114,30,21],[7,153,108,48,18],[10,210,114,42,15],[11,255,99,54,27],[12,312,105,39,24],[13,426,105,39,18],[14,471,99,51,27],[15,15,135,36,27],[7,66,132,48,24],[16,123,126,63,30],[17,195,126,42,24],[13,243,129,42,18],[7,294,129,45,18],[18,342,129,12,15],[19,423,120,63,30],[20,489,120,27,24],[21,15,168,21,18],[22,39,159,30,24],[23,78,159,45,24],[24,135,159,33,24],[25,168,156,60,21],[26,234,144,75,30],[27,312,153,12,18],[9,327,153,30,21],[28,423,147,42,18],[7,468,147,48,18],[29,15,180,63,27],[7,93,189,45,18],[30,150,183,33,27],[23,198,183,42,21],[31,249,189,27,27],[32,282,171,48,27],[13,336,174,42,18],[33,414,171,60,18],[34,477,171,48,30],[35,15,204,69,27],[1,96,216,39,18],[36,135,207,48,36],[37,189,201,75,33],[38,21,372,42,36],[39,66,378,54,27],[40,129,381,33,24],[41,168,378,72,27],[42,249,372,96,30],[13,351,384,45,18],[43,438,372,60,30],[18,504,378,12,21],[44,519,381,42,18],[45,18,402,63,27],[7,87,408,51,18],[7,150,408,57,18],[46,219,399,42,27],[7,264,405,51,21],[3,321,402,75,24],[47,438,399,57,33],[48,498,408,12,18],[49,522,402,39,21],[50,18,429,69,30],[51,96,423,36,42],[52,135,426,51,36],[53,195,426,78,39],[7,282,429,48,21],[54,342,423,69,27],[7,438,435,45,18],[55,24,459,30,21],[56,57,456,42,27],[23,108,462,45,21],[1,162,468,42,18],[7,213,462,48,21],[57,267,450,60,33],[58,333,450,54,30],[59,387,459,30,18],[60,438,453,24,21],[61,24,489,21,18],[55,48,483,30,21],[9,84,492,33,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f33r.js <==
[[["tshdar",1,1,["f33r"]],["shdor",1,1,["f33r"]],["shepchdy",1,1,["f33r"]],["cphody",2,2,["f4v","f33r"]],["yfoldy",1,1,["f33r"]],["qofockhdy",1,1,["f33r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["lfchdy",1,1,["f33r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["cheky",65,50,["f55v","f80r","f31r"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["oldor",2,2,["f22r","f33r"]],["qotor",29,24,["f15r","f42r","f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otardam",1,1,["f33r"]],["loiin",4,4,["f116r","f80r","f103v"]],["y",151,87,["f67r2","f1r","f45r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["shedy",427,73,["f46r","f65v","f46v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["chechdaiin",1,1,["f33r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["ody",46,37,["f43r","f65v","f48r"]],["chekeedy",4,4,["f111r","f75r","f41r"]],["ykam",5,5,["f89v2","f43r","f18v"]],["taiin",42,31,["f48v","f5v","f106r"]],["chekey",7,7,["f70v1","f66r","f69r"]],["or",366,130,["f45r","f1r","f67r2"]],["alaiiin",2,2,["f72r3","f33r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dar",319,139,["f46r","f45r","f1r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["chkeey",13,12,["f111r","f7v","f100r"]],["far",3,3,["f1r","f111v","f33r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["pair",2,2,["f107r","f33r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["kor",26,22,["f1r","f47r","f48v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["otal",143,69,["f89v2","f89v1","f80r"]],["shekal",4,4,["f111r","f73r","f81v"]],["qakar",1,1,["f33r"]],["otam",47,38,["f48v","f43r","f55v"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["shody",55,38,["f1r","f43r","f48v"]],["tchedydy",1,1,["f33r"]],["chekar",8,8,["f75r","f108r","f94r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["cheekaiin",2,2,["f71v","f33r"]],["okain",144,52,["f67r2","f1r","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]]],[[0,48,9,48,30],[1,99,21,39,18],[2,144,15,57,24],[3,210,15,51,27],[4,267,3,51,39],[5,327,12,72,30],[6,408,18,63,24],[7,474,12,45,27],[8,522,18,42,18],[9,48,36,51,24],[10,105,36,48,18],[11,156,36,42,21],[12,207,39,51,21],[13,261,39,63,24],[14,339,39,36,18],[15,375,42,45,18],[16,423,39,51,27],[17,477,36,36,21],[18,516,33,63,24],[19,48,57,36,18],[20,87,60,9,21],[11,99,51,39,21],[21,144,54,51,21],[22,201,57,42,24],[23,255,63,45,15],[24,300,60,75,15],[25,381,60,54,24],[26,444,63,27,18],[27,477,54,60,21],[28,543,51,42,21],[29,45,72,45,18],[30,93,69,48,21],[31,150,72,21,18],[32,177,78,54,15],[33,240,75,42,18],[34,291,72,48,21],[35,351,78,27,15],[36,384,81,45,21],[37,438,78,51,18],[38,489,69,36,24],[39,528,75,36,15],[40,561,69,15,18],[41,39,87,39,21],[31,84,87,18,18],[39,105,90,27,15],[42,138,87,54,21],[43,198,99,21,12],[44,219,90,30,21],[39,252,96,30,15],[45,285,87,42,24],[46,330,90,42,24],[23,378,99,42,15],[47,426,93,57,21],[48,486,90,48,30],[49,534,87,48,30],[50,48,102,39,24],[51,93,105,39,21],[52,138,102,69,24],[53,213,108,54,18],[34,273,108,51,18],[34,336,111,51,21],[8,390,117,42,15],[45,435,111,39,21],[35,48,123,24,18],[54,75,123,33,18],[39,111,126,27,15],[31,138,123,21,18],[39,162,126,30,15],[55,198,126,72,21],[56,276,123,48,24],[57,330,129,21,18],[58,354,129,51,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f33v.js <==
[[["tar",43,35,["f46v","f80r","f82v"]],["ar",352,108,["f67r2","f46r","f1r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ydain",5,5,["f1r","f75r","f33v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["dolr",1,1,["f33v"]],["sheky",36,27,["f46r","f1r","f80r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cs",4,4,["f33v","f55v","f86v4"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["oky",102,78,["f1r","f45r","f45v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dain",211,100,["f45r","f1r","f67r2"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ytam",13,11,["f48v","f43r","f33v"]],["otam",47,38,["f48v","f43r","f55v"]],["cham",20,17,["f45r","f42r","f46v"]],["dar",319,139,["f46r","f45r","f1r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dyky",5,4,["f66r","f33v","f16r"]],["ckhdy",4,4,["f41v","f33v","f78r"]],["okardy",2,2,["f33v","f68r1"]],["komdy",1,1,["f33v"]],["tokar",2,2,["f48v","f33v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["dal",253,114,["f67r2","f45r","f1r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["shd",7,7,["f46r","f43r","f33v"]],["otody",14,14,["f73v","f95v1","f16r"]],["chedy",501,86,["f46r","f65v","f46v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["dodl",1,1,["f33v"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["chody",94,66,["f46r","f89v2","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dor",73,54,["f1r","f45r","f89v1"]],["arl",4,4,["f70r2","f33v","f113v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["ty",16,15,["f45r","f43r","f48v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["cheky",65,50,["f55v","f80r","f31r"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["tshdy",4,4,["f46r","f33v","f48r"]],["shefchdy",2,2,["f33v","f85r1"]],["shckhdy",2,2,["f65v","f33v"]],["oltedy",5,5,["f33v","f81r","f77v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["orain",27,20,["f111r","f102r1","f81r"]],["chdyshdy",1,1,["f33v"]],["porar",1,1,["f33v"]],["darar",3,3,["f33v","f99r","f58r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["keedy",53,32,["f46r","f76r","f80r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["okedy",118,53,["f46v","f80r","f31r"]],["chy",155,101,["f1r","f46r","f67r2"]],["okary",11,10,["f73r","f33v","f99r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["shkair",2,2,["f33v","f113r"]],["shol",187,102,["f46r","f1r","f78v"]],["okain",144,52,["f67r2","f1r","f80r"]],["lchoar",1,1,["f33v"]],["chey",344,118,["f46r","f1r","f46v"]],["lodaiin",3,3,["f66r","f33v","f46v"]],["oor",3,3,["f33v","f52v","f114r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["al",260,82,["f89v2","f67r1","f55v"]],["keey",45,38,["f1r","f67r1","f100r"]],["oram",10,9,["f33v","f68r2","f108v"]]],[[0,9,165,33,27],[1,42,171,21,21],[2,60,174,42,18],[3,336,177,42,18],[4,387,168,48,33],[5,441,177,33,18],[6,504,171,48,24],[1,555,174,21,18],[7,573,174,33,18],[8,606,171,21,21],[9,12,189,36,27],[10,51,195,30,18],[11,81,195,21,24],[12,291,198,27,21],[13,339,192,42,24],[14,381,198,39,18],[15,426,201,42,21],[16,498,192,45,24],[17,546,189,42,24],[18,591,195,36,24],[19,12,213,27,18],[20,42,210,48,27],[11,93,216,21,27],[21,273,216,42,21],[22,342,213,48,24],[12,399,213,33,33],[10,438,219,33,24],[23,492,213,60,21],[24,558,210,54,30],[25,6,228,51,27],[26,57,237,39,21],[27,102,240,33,21],[28,249,234,51,30],[29,303,237,30,18],[30,348,234,51,21],[31,405,240,45,15],[32,489,231,51,21],[33,546,237,39,18],[14,588,237,30,18],[34,6,252,45,24],[35,60,255,48,18],[36,120,252,51,24],[20,201,252,60,27],[37,270,258,30,21],[38,300,261,30,21],[39,354,252,39,24],[11,396,261,18,18],[40,411,252,27,30],[11,441,261,21,24],[41,480,249,51,33],[42,531,249,48,39],[11,582,261,21,27],[43,6,273,51,15],[37,60,270,36,18],[44,102,273,48,18],[45,162,270,42,24],[15,207,276,36,24],[15,252,282,39,24],[46,297,282,42,27],[45,360,270,42,21],[15,405,279,42,30],[47,9,285,54,30],[48,72,288,63,33],[49,147,297,57,24],[50,216,294,54,27],[2,276,309,42,15],[12,321,306,27,27],[51,363,312,45,18],[52,411,309,45,18],[53,471,309,66,27],[54,540,285,51,45],[55,12,312,45,18],[56,63,312,42,21],[57,117,318,45,21],[58,168,315,48,21],[45,228,318,45,21],[59,273,321,48,24],[60,327,333,21,12],[2,366,327,39,15],[11,408,327,21,24],[11,429,330,18,21],[19,468,333,30,15],[7,501,333,33,15],[61,537,330,48,24],[62,9,330,33,18],[63,48,330,18,18],[7,66,333,30,15],[64,102,336,36,15],[63,141,336,21,18],[65,162,333,54,24],[66,228,339,42,18],[63,282,342,21,18],[20,303,342,45,18],[1,369,345,21,15],[7,387,348,30,15],[67,489,345,42,21],[27,534,354,30,18],[11,564,351,21,24],[68,6,345,60,21],[63,72,348,21,18],[69,93,357,30,15],[70,126,354,66,18],[71,198,357,36,15],[72,237,354,57,33],[73,303,357,45,36],[0,9,360,36,21],[74,45,369,18,18],[75,66,363,39,33],[76,108,363,36,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f34r.js <==
[[["pcheoepchy",1,1,["f34r"]],["olar",11,9,["f46v","f116r","f113v"]],["yl",3,3,["f34r","f105r","f89r2"]],["yfody",1,1,["f34r"]],["okedody",1,1,["f34r"]],["shod",11,10,["f24v","f1r","f28r"]],["ololdy",2,2,["f23r","f34r"]],["dar",319,139,["f46r","f45r","f1r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["ytar",26,20,["f86v6","f48v","f81r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["olam",6,6,["f81r","f116r","f113v"]],["octhede",1,1,["f34r"]],["otedy",155,55,["f46r","f46v","f80r"]],["chdain",9,9,["f42r","f116r","f113v"]],["oltey",1,1,["f34r"]],["kchy",30,26,["f1r","f15r","f31r"]],["ty",16,15,["f45r","f43r","f48v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chyty",4,4,["f9v","f16v","f34r"]],["chdaly",3,3,["f112v","f103r","f34r"]],["chd",8,8,["f46r","f39v","f77r"]],["qotol",47,34,["f45v","f48r","f80r"]],["okedy",118,53,["f46v","f80r","f31r"]],["dody",7,7,["f38v","f52r","f112r"]],["ody",46,37,["f43r","f65v","f48r"]],["kam",9,9,["f102r1","f70r2","f39v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["oltchedy",1,1,["f34r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["checthy",28,18,["f111r","f75r","f76r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["shedy",427,73,["f46r","f65v","f46v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["okes",3,3,["f70r1","f53r","f34r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ykeedl",1,1,["f34r"]],["chedy",501,86,["f46r","f65v","f46v"]],["otey",57,41,["f43r","f76r","f106r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["oteol",42,38,["f1r","f100r","f43r"]],["chekey",7,7,["f70v1","f66r","f69r"]],["chetey",5,5,["f68v2","f77r","f34r"]],["oll",3,3,["f82v","f34r","f103v"]],["chesy",3,3,["f68r2","f34r","f75v"]],["cheky",65,50,["f55v","f80r","f31r"]],["fchs",1,1,["f34r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["amg",2,2,["f102r2","f34r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["dal",253,114,["f67r2","f45r","f1r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["olchy",8,8,["f14r","f76r","f113v"]],["ykcheg",1,1,["f34r"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["s",244,125,["f1r","f46r","f67r2"]],["oldam",6,6,["f102r2","f22r","f54r"]],["shotchy",3,3,["f106r","f34r","f16r"]],["qoky",147,72,["f45r","f15v","f80r"]],["olk",1,1,["f34r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["ysair",1,1,["f34r"]],["air",74,49,["f67r2","f67r1","f65v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["tam",5,4,["f94v","f86v3","f54v"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["qod",8,8,["f111r","f24r","f25r"]],["chct",1,1,["f34r"]],["aikhy",2,2,["f111r","f34r"]],["orlchey",1,1,["f34r"]],["todaly",1,1,["f34r"]],["dardy",2,2,["f14v","f34r"]],["tcheo",7,7,["f66r","f106r","f34r"]],["olchckhy",1,1,["f34r"]],["oly",57,35,["f67r2","f48v","f15r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["chefalas",1,1,["f34r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["sh",15,14,["f1r","f68v1","f77r"]],["kaldaiin",1,1,["f34r"]],["cthdaly",1,1,["f34r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["chty",13,13,["f89v2","f80r","f103r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["char",72,51,["f45r","f106r","f1v"]],["okor",34,32,["f89v2","f15r","f3v"]],["tol",48,36,["f67r2","f48v","f15r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["ked",1,1,["f34r"]],["ykeo",3,3,["f41v","f34r","f89r2"]],["lor",43,31,["f89v2","f76r","f80r"]],["ochey",8,8,["f111r","f68v3","f71v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["kechdy",4,4,["f103r","f34r","f104r"]],["chor",220,113,["f1r","f45v","f89r1"]],["aiiin",41,26,["f80r","f78v","f106v"]],["daly",30,23,["f46r","f75r","f68v3"]],["or",366,130,["f45r","f1r","f67r2"]],["y",151,87,["f67r2","f1r","f45r"]],["kar",52,39,["f46r","f45r","f43r"]],["al",260,82,["f89v2","f67r1","f55v"]],["oky",102,78,["f1r","f45r","f45v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["daram",7,7,["f67r1","f40r","f17r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["chekar",8,8,["f75r","f108r","f94r"]],["shek",11,8,["f73r","f39v","f116r"]],["cholchedy",2,2,["f34r","f106v"]],["yk",5,5,["f31v","f112r","f34r"]],["cheolchcthy",1,1,["f34r"]]],[[0,39,36,75,24],[1,120,42,36,18],[2,156,45,21,18],[3,267,24,45,36],[4,321,27,63,30],[5,393,39,39,21],[6,435,48,48,15],[7,489,39,33,21],[8,522,30,39,30],[9,45,57,39,18],[10,87,57,51,18],[11,144,60,45,18],[12,261,57,63,18],[13,330,54,51,21],[14,390,63,54,15],[15,450,60,45,24],[16,501,60,36,27],[17,534,57,27,21],[18,45,72,51,21],[19,102,69,45,24],[20,153,75,48,21],[7,246,72,33,21],[21,276,75,30,15],[13,315,72,51,24],[22,372,75,51,27],[23,423,75,42,27],[24,471,81,36,21],[25,510,81,30,21],[26,540,75,36,21],[27,48,87,45,21],[28,96,90,45,15],[29,144,93,36,15],[30,183,90,33,18],[31,231,90,24,15],[32,258,87,48,18],[33,369,99,69,21],[13,444,102,42,24],[34,489,102,30,15],[35,522,93,51,24],[36,45,105,57,21],[37,105,105,42,21],[37,153,105,42,18],[38,198,111,21,12],[39,231,102,39,18],[40,267,102,24,15],[41,381,117,51,24],[42,432,123,39,15],[43,480,114,39,21],[44,522,111,48,21],[45,48,123,39,21],[46,90,123,42,18],[47,138,120,45,21],[48,186,126,27,18],[49,237,123,39,18],[28,387,138,42,15],[50,435,132,45,24],[51,480,129,36,18],[52,519,129,30,18],[53,549,126,33,18],[54,48,138,48,18],[55,96,135,24,21],[56,123,138,33,18],[57,180,141,39,15],[58,231,135,39,18],[59,384,150,45,27],[60,432,153,63,21],[61,495,150,21,15],[40,516,147,24,18],[62,540,138,51,27],[63,51,153,54,21],[64,105,150,36,24],[65,186,153,33,18],[66,228,147,48,21],[67,372,174,51,24],[68,429,168,33,21],[69,471,165,66,24],[70,540,162,39,24],[71,48,171,51,33],[72,102,171,30,27],[40,147,171,24,15],[73,189,168,33,18],[74,228,165,39,24],[75,354,198,66,27],[76,420,189,66,24],[44,492,183,54,21],[77,549,180,48,24],[78,36,642,39,21],[79,81,648,57,21],[80,141,657,24,15],[81,450,642,48,21],[82,501,636,69,27],[83,33,663,54,18],[84,93,666,15,15],[85,114,663,66,21],[50,237,669,42,21],[86,285,666,60,21],[87,432,660,57,24],[88,492,660,36,27],[89,531,666,42,15],[90,36,678,33,15],[30,72,684,33,12],[91,114,681,36,18],[40,150,681,24,18],[92,171,681,27,24],[93,228,687,48,21],[32,276,684,51,21],[94,339,690,48,18],[95,390,681,27,24],[93,426,681,48,27],[40,477,684,21,18],[28,501,684,36,18],[34,543,684,33,24],[96,36,690,33,21],[97,69,696,36,21],[98,108,702,48,15],[80,165,705,30,15],[99,240,705,45,24],[100,288,702,51,21],[60,348,705,66,21],[101,420,705,36,21],[40,462,702,21,18],[102,486,705,39,15],[103,528,705,39,18],[104,33,708,18,18],[40,54,711,18,15],[105,75,717,9,21],[106,87,711,36,21],[38,126,720,21,18],[107,147,723,21,15],[108,171,717,27,21],[109,246,723,45,21],[110,300,720,48,21],[42,348,723,42,18],[111,399,720,72,21],[50,477,717,45,21],[112,525,720,54,27],[113,27,726,39,18],[114,66,729,51,18],[50,120,735,42,27],[115,168,735,33,18],[116,255,738,72,27],[54,333,738,57,30],[117,396,738,24,21],[118,417,735,90,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f34v.js <==
[[["kschdy",1,1,["f34v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chefchy",3,3,["f86v6","f66r","f34v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["shdydy",1,1,["f34v"]],["chdalchdy",1,1,["f34v"]],["ypchdy",6,5,["f86v6","f48r","f85r1"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["spaiin",1,1,["f34v"]],["tol",48,36,["f67r2","f48v","f15r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["dychedy",2,2,["f77v","f34v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["loees",1,1,["f34v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["oldam",6,6,["f102r2","f22r","f54r"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["seor",2,2,["f72r3","f34v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["olchdy",8,7,["f76r","f80r","f50v"]],["char",72,51,["f45r","f106r","f1v"]],["or",366,130,["f45r","f1r","f67r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["kedaiiin",1,1,["f34v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dasam",1,1,["f34v"]],["tchdaiin",2,2,["f95v1","f34v"]],["chekal",12,10,["f46r","f89v1","f81v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokedar",8,8,["f112v","f108v","f76r"]],["oldar",6,5,["f87v","f23v","f85r2"]],["qoldar",1,1,["f34v"]],["chedy",501,86,["f46r","f65v","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otam",47,38,["f48v","f43r","f55v"]],["lshaiir",1,1,["f34v"]],["orair",5,5,["f105v","f115r","f84r"]],["chechey",2,2,["f111v","f34v"]],["dykey",1,1,["f34v"]],["kair",14,11,["f72v2","f45r","f1r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chekaly",1,1,["f34v"]],["cholky",4,4,["f94r","f106r","f34v"]],["pchedar",11,10,["f111r","f75r","f48v"]],["seear",1,1,["f34v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qokees",8,8,["f66r","f40v","f86v5"]],["cheol",173,88,["f89v2","f46r","f45r"]],["ypchdaiin",1,1,["f34v"]],["lr",12,10,["f111r","f113v","f103r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chedain",19,13,["f111r","f73r","f76r"]],["olchdaiin",2,1,["f34v"]],["chey",344,118,["f46r","f1r","f46v"]],["keedy",53,32,["f46r","f76r","f80r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kedy",44,26,["f43r","f46v","f48r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okey",64,42,["f67r2","f65v","f46v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["chkain",12,12,["f113v","f25r","f80r"]],["otain",96,43,["f43r","f76r","f80r"]],["ysheos",1,1,["f34v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["choraiin",5,5,["f72v2","f10v","f4r"]],["cheky",65,50,["f55v","f80r","f31r"]],["chdar",20,16,["f67r1","f73r","f75r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["lsheody",3,3,["f66r","f105v","f34v"]],["cphy",16,15,["f1r","f86v6","f47r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["kal",23,18,["f111r","f75r","f86v6"]],["shs",5,5,["f72v2","f86v4","f71r"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["tedy",42,31,["f46r","f48v","f43r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["kain",48,30,["f76r","f80r","f15v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okedy",118,53,["f46v","f80r","f31r"]],["yshos",1,1,["f34v"]],["ody",46,37,["f43r","f65v","f48r"]],["s",244,125,["f1r","f46r","f67r2"]],["okoy",4,4,["f28r","f20v","f38r"]],["okal",138,81,["f89v2","f46r","f67r2"]]],[[0,51,6,45,30],[1,105,18,27,18],[2,141,6,48,33],[3,204,12,33,24],[4,246,15,63,27],[5,315,24,51,21],[6,372,24,75,15],[7,453,9,48,33],[8,507,12,57,24],[9,564,0,51,30],[10,45,33,33,21],[11,81,33,54,21],[12,141,36,57,21],[13,207,33,45,24],[14,261,39,63,21],[15,327,39,57,18],[16,393,36,36,24],[17,435,39,45,18],[18,486,33,45,27],[19,531,36,36,15],[20,570,33,48,18],[21,48,48,36,24],[22,87,51,36,18],[23,129,54,45,15],[24,180,54,54,18],[25,246,57,36,15],[26,282,57,21,18],[27,312,60,18,18],[28,336,54,60,24],[29,405,54,51,18],[30,465,48,48,27],[31,519,45,51,30],[32,573,48,48,18],[33,45,69,63,18],[34,120,66,54,21],[35,177,69,45,21],[36,231,69,66,21],[15,303,72,60,18],[37,372,69,48,21],[38,423,72,60,18],[39,489,72,42,21],[40,534,72,42,12],[41,582,63,39,24],[42,48,84,54,18],[43,105,84,48,18],[35,153,84,39,24],[44,198,90,57,24],[45,258,87,45,27],[46,303,84,36,24],[39,342,90,39,27],[47,387,84,51,33],[48,441,87,63,33],[49,510,84,57,30],[50,36,99,75,30],[51,114,111,45,21],[52,168,111,63,21],[53,243,120,60,18],[54,303,126,45,15],[55,348,111,93,27],[39,450,120,48,24],[56,504,117,27,24],[57,528,120,24,18],[58,552,120,63,18],[59,48,132,72,21],[39,126,132,39,18],[60,171,135,30,18],[61,201,129,39,24],[62,252,141,27,15],[63,282,135,36,21],[64,324,141,18,21],[65,348,138,60,24],[66,411,135,39,21],[67,450,141,42,15],[68,498,135,57,21],[69,564,135,48,21],[70,48,150,54,27],[71,108,147,48,21],[57,156,150,24,18],[72,192,150,78,15],[73,276,153,51,21],[59,336,159,84,15],[26,429,153,21,18],[37,456,156,54,15],[74,513,153,54,18],[75,570,153,39,21],[76,51,171,60,24],[77,111,168,39,24],[78,156,165,54,21],[61,216,165,45,24],[79,264,165,51,24],[39,324,171,45,21],[65,375,171,60,18],[1,444,174,36,18],[80,486,168,30,24],[81,516,171,30,18],[82,552,171,60,18],[40,57,192,39,18],[1,99,192,36,24],[83,135,189,42,24],[79,183,183,48,27],[84,240,186,48,24],[85,291,186,57,21],[1,354,192,36,24],[86,393,186,39,21],[87,441,189,42,15],[26,489,189,24,15],[88,522,183,51,27],[75,576,180,39,27],[89,51,210,51,27],[90,108,213,33,27],[91,147,210,18,15],[19,165,207,36,18],[92,213,204,39,30],[93,258,204,42,24],[35,300,204,42,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f35r.js <==
[[["cthoo",1,1,["f35r"]],["r",98,62,["f46r","f15r","f15v"]],["choly",15,15,["f101v2","f76r","f71r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["choty",37,28,["f1r","f15v","f13v"]],["char",72,51,["f45r","f106r","f1v"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokeeaiin",2,2,["f108v","f35r"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dchaiin",5,5,["f68v2","f1r","f20r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["taiin",42,31,["f48v","f5v","f106r"]],["cthory",2,2,["f4v","f35r"]],["shetchy",2,2,["f86v4","f35r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["dainl",1,1,["f35r"]],["otchor",18,16,["f15r","f15v","f16v"]],["sho",130,79,["f1r","f15r","f45v"]],["tcheey",6,6,["f7v","f86v3","f77v"]],["scheey",2,2,["f73r","f35r"]],["dainor",1,1,["f35r"]],["schaiin",1,1,["f35r"]],["chan",11,10,["f2r","f25r","f21r"]],["shosaiin",5,5,["f20r","f30v","f113r"]],["tchor",19,17,["f3v","f52v","f16r"]],["choky",39,34,["f46r","f89v1","f65v"]],["ky",25,23,["f14r","f76r","f45v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["paiin",8,7,["f86v6","f10v","f39v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shor",97,66,["f45r","f46r","f15r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["rn",1,1,["f35r"]],["o",82,56,["f1r","f67r1","f89r2"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["chl",26,20,["f111r","f15r","f79v"]],["s",244,125,["f1r","f46r","f67r2"]],["chochy",4,4,["f7v","f7r","f47v"]],["shcheaiin",1,1,["f35r"]],["chol",397,151,["f1r","f45r","f46r"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["lchaiin",1,1,["f35r"]],["lchal",6,5,["f111r","f113v","f35r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["n",4,4,["f14v","f35r","f32r"]],["olor",31,21,["f75r","f101v2","f43r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["koldy",7,7,["f75r","f54r","f80v"]],["chetchaiin",1,1,["f35r"]],["qokoiin",6,6,["f21r","f35r","f29v"]],["qokchaiin",2,2,["f35r","f35v"]],["lshy",3,3,["f108v","f35r","f2v"]],["lodaly",1,1,["f35r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["shol",187,102,["f46r","f1r","f78v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["ochor",6,6,["f3v","f49v","f112r"]],["chiin",1,1,["f35r"]],["ytain",13,11,["f1r","f86v6","f75r"]]],[[0,69,6,42,87],[1,114,72,15,21],[2,129,75,51,21],[3,180,75,39,18],[4,228,54,51,33],[5,285,63,45,21],[6,333,66,24,33],[7,66,93,84,27],[8,156,90,84,24],[9,246,81,75,36],[10,324,93,51,18],[11,72,123,63,21],[12,144,114,54,27],[13,201,114,78,27],[14,279,114,54,24],[15,336,114,66,30],[9,75,138,63,33],[16,144,138,72,30],[17,222,138,45,30],[18,270,150,42,18],[10,315,141,45,18],[19,363,138,54,21],[20,75,168,69,24],[21,150,165,27,24],[22,180,165,57,27],[23,243,171,60,24],[10,306,168,48,18],[24,357,162,69,21],[25,78,195,60,18],[5,144,192,45,18],[26,195,195,45,18],[10,246,192,48,18],[27,81,213,72,24],[28,156,210,60,24],[29,225,210,54,30],[9,75,234,69,36],[30,147,231,24,30],[31,171,231,48,24],[10,219,237,51,18],[32,75,510,54,36],[33,135,528,54,21],[34,195,531,39,21],[33,240,531,48,24],[35,294,531,48,27],[36,339,537,54,21],[37,390,537,18,21],[38,72,552,12,15],[34,87,549,30,18],[36,126,552,57,18],[39,192,549,39,27],[1,237,555,15,18],[40,255,561,30,24],[41,297,558,12,18],[42,312,567,63,21],[10,381,558,48,21],[43,72,570,84,27],[44,162,582,42,21],[45,210,573,63,27],[46,276,585,66,18],[47,345,585,54,21],[48,402,585,30,18],[49,453,582,39,21],[50,492,588,39,21],[51,531,582,21,24],[52,75,594,42,18],[53,117,603,30,18],[36,153,600,60,18],[53,222,609,36,15],[14,264,600,60,24],[54,327,600,45,39],[55,378,603,51,30],[56,450,603,102,24],[57,66,609,72,27],[36,144,621,57,18],[58,207,621,90,24],[59,306,627,39,21],[60,345,633,69,24],[61,450,624,51,21],[14,501,624,54,21],[62,78,633,48,33],[44,132,645,42,18],[34,180,645,39,18],[9,225,642,72,24],[20,306,645,63,27],[10,372,654,51,18],[63,450,642,39,27],[64,495,642,69,33],[65,78,663,54,18],[41,135,663,15,21],[66,150,666,45,18],[10,204,666,51,21],[67,264,663,63,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f35v.js <==
[[["par",5,5,["f86v6","f94v","f81v"]],["chor",220,113,["f1r","f45v","f89r1"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["roaiin",1,1,["f35v"]],["ar",352,108,["f67r2","f46r","f1r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["otchey",31,27,["f106r","f78v","f84r"]],["kchor",20,19,["f47r","f14r","f17v"]],["yty",24,21,["f46r","f86v6","f68v3"]],["dchor",26,22,["f6v","f30r","f78v"]],["choty",37,28,["f1r","f15v","f13v"]],["chyty",4,4,["f9v","f16v","f34r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["dchy",30,25,["f15r","f13v","f9r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dchokchy",3,3,["f14r","f27v","f35v"]],["chckhor",2,2,["f35v","f84v"]],["shol",187,102,["f46r","f1r","f78v"]],["tcheey",6,6,["f7v","f86v3","f77v"]],["chkcheean",1,1,["f35v"]],["chcthaiin",1,1,["f35v"]],["tchotchor",1,1,["f35v"]],["sho",130,79,["f1r","f15r","f45v"]],["co",1,1,["f35v"]],["kol",37,35,["f45r","f1r","f45v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["tchor",19,17,["f3v","f52v","f16r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chotchy",12,9,["f73r","f28r","f7r"]],["dchol",26,26,["f5v","f51v","f58r"]],["d",51,27,["f1r","f17v","f45v"]],["qokchaiin",2,2,["f35r","f35v"]],["ksho",8,8,["f24v","f32v","f11v"]],["l",58,32,["f45r","f67r1","f65v"]],["choiin",13,11,["f38v","f10v","f45v"]],["okcheey",7,6,["f112r","f107r","f104v"]],["chosar",2,2,["f72r2","f35v"]],["shory",6,6,["f1r","f16v","f106r"]],["qotcheeaiin",1,1,["f35v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["dchaiin",5,5,["f68v2","f1r","f20r"]],["dal",253,114,["f67r2","f45r","f1r"]],["s",244,125,["f1r","f46r","f67r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["char",72,51,["f45r","f106r","f1v"]],["od",5,5,["f48r","f115r","f49r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["tcheain",1,1,["f35v"]],["shy",104,70,["f89v2","f46r","f15r"]],["tar",43,35,["f46v","f80r","f82v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ykol",14,13,["f89v1","f44r","f81v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["tch",1,1,["f35v"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["chkaly",2,2,["f107v","f35v"]],["choly",15,15,["f101v2","f76r","f71r"]],["qokeeen",1,1,["f35v"]],["chokeeo",1,1,["f35v"]],["r",98,62,["f46r","f15r","f15v"]],["schokey",1,1,["f35v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["chol",397,151,["f1r","f45r","f46r"]],["sodaiin",3,3,["f14r","f101v2","f35v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["dan",20,16,["f1r","f89v1","f2r"]],["doiin",19,18,["f111r","f67r2","f45v"]]],[[0,60,105,42,45],[1,99,132,39,21],[2,138,120,69,30],[3,213,132,60,21],[4,276,129,27,24],[5,66,147,66,30],[6,138,147,66,24],[7,204,147,63,27],[8,267,150,33,30],[9,69,174,51,24],[10,123,168,57,27],[11,186,171,60,30],[12,249,177,54,21],[13,72,192,57,33],[5,132,192,81,30],[14,216,198,45,21],[15,261,195,48,24],[16,69,216,90,30],[2,168,216,84,30],[17,258,216,75,27],[18,69,246,48,24],[19,120,240,63,30],[20,189,243,87,24],[21,285,240,96,27],[22,66,267,117,27],[18,189,270,45,27],[23,243,267,33,21],[24,285,276,24,12],[25,312,258,39,33],[12,354,261,48,24],[26,75,297,45,21],[27,123,285,63,30],[28,189,300,30,12],[29,228,285,78,39],[30,312,288,54,30],[31,369,285,12,24],[32,69,315,87,24],[28,162,327,30,12],[33,198,309,45,30],[34,246,324,12,18],[35,258,321,51,18],[36,75,336,72,30],[37,156,339,72,27],[38,231,342,60,30],[39,72,363,114,36],[40,198,369,81,21],[41,72,396,66,18],[12,144,396,57,18],[12,207,396,48,24],[42,258,399,33,30],[43,288,396,18,27],[44,72,426,24,15],[45,102,420,48,21],[46,159,426,27,18],[4,192,426,27,21],[47,231,426,60,21],[48,66,438,87,33],[49,156,450,39,33],[50,195,447,51,24],[51,252,444,54,27],[52,78,465,48,33],[53,132,480,54,15],[54,195,468,63,33],[55,255,468,45,27],[56,81,495,72,30],[57,159,492,57,27],[12,219,498,60,18],[12,78,522,48,24],[51,132,525,45,21],[58,180,516,69,36],[59,252,525,54,21],[12,78,546,45,24],[60,129,543,81,30],[61,219,543,87,30],[62,312,543,15,24],[63,72,570,87,39],[64,165,570,63,39],[65,240,579,42,18],[12,285,570,51,24],[66,69,606,78,24],[49,156,606,42,27],[14,210,606,45,27],[67,264,591,48,45],[68,315,594,36,24],[69,75,633,42,21],[1,123,630,45,24],[1,171,627,45,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f36r.js <==
[[["pchafdan",1,1,["f36r"]],["qorain",4,4,["f76r","f116r","f103r"]],["chcfhal",1,1,["f36r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["cphor",6,6,["f32v","f3v","f45v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["oral",10,10,["f96v","f108v","f103r"]],["shor",97,66,["f45r","f46r","f15r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["qooldy",1,1,["f36r"]],["chty",13,13,["f89v2","f80r","f103r"]],["chol",397,151,["f1r","f45r","f46r"]],["dy",271,137,["f45r","f46r","f67r2"]],["tor",23,21,["f102r2","f89v1","f47r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["gaiin",1,1,["f36r"]],["dolsain",1,1,["f36r"]],["podaiir",2,2,["f58r","f36r"]],["cphy",16,15,["f1r","f86v6","f47r"]],["qoypchol",1,1,["f36r"]],["rom",4,4,["f116r","f84r","f75v"]],["cy",2,2,["f70r1","f36r"]],["chy",155,101,["f1r","f46r","f67r2"]],["dchy",30,25,["f15r","f13v","f9r"]],["fchom",1,1,["f36r"]],["dar",319,139,["f46r","f45r","f1r"]],["qor",23,19,["f45r","f75r","f86v3"]],["ctholy",4,4,["f15r","f22r","f58v"]],["s",244,125,["f1r","f46r","f67r2"]],["o",82,56,["f1r","f67r1","f89r2"]],["r",98,62,["f46r","f15r","f15v"]],["sy",36,32,["f15r","f17v","f45v"]],["chytaroiin",1,1,["f36r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["cthor",45,35,["f89v1","f17v","f15v"]],["ykaiiin",1,1,["f36r"]],["dain",211,100,["f45r","f1r","f67r2"]],["an",7,7,["f72v3","f2r","f86v5"]],["dan",20,16,["f1r","f89v1","f2r"]],["qotol",47,34,["f45v","f48r","f80r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["okchy",39,34,["f67r2","f76r","f45v"]],["ytorory",1,1,["f36r"]],["sold",1,1,["f36r"]],["ytchor",13,12,["f45v","f19r","f15v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["yd",3,3,["f45v","f37r","f36r"]],["ytodaly",1,1,["f36r"]],["otaro",1,1,["f36r"]]],[[0,48,3,84,48],[1,147,30,66,24],[2,219,12,66,36],[3,282,27,60,21],[4,345,3,60,45],[5,408,24,57,27],[6,474,21,45,36],[7,522,21,39,27],[8,57,51,39,24],[9,102,51,39,24],[10,153,51,72,33],[11,228,45,81,33],[12,315,54,69,27],[13,396,48,48,36],[14,450,60,42,24],[15,492,57,27,21],[16,519,48,45,27],[17,54,72,63,45],[18,114,72,54,42],[19,177,78,51,18],[20,234,75,57,21],[21,300,78,75,27],[22,36,117,87,39],[23,123,111,45,45],[24,177,114,84,39],[25,261,126,33,27],[26,324,123,21,33],[27,375,132,33,21],[28,414,123,42,30],[29,453,108,60,36],[30,513,111,36,27],[19,60,153,45,18],[31,105,153,39,21],[14,144,159,39,15],[32,186,150,66,27],[33,255,153,15,21],[34,300,165,12,12],[35,324,153,15,21],[27,351,162,33,21],[36,387,150,27,30],[37,444,141,105,30],[38,63,171,51,27],[39,123,168,57,27],[40,186,174,72,27],[33,255,177,18,21],[41,339,180,45,18],[42,384,177,27,21],[43,516,165,39,21],[44,60,195,54,27],[45,120,195,51,27],[46,177,198,48,27],[15,228,204,21,27],[47,255,195,54,24],[48,339,195,75,30],[49,510,189,42,27],[50,66,219,57,33],[45,126,219,51,30],[51,177,222,57,18],[52,237,225,24,24],[53,60,249,84,36],[19,147,246,54,21],[54,204,240,60,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f36v.js <==
[[["pcharasy",1,1,["f36v"]],["qoforom",1,1,["f36v"]],["shoaiin",4,4,["f1r","f70r2","f113r"]],["tchey",22,19,["f1r","f46r","f86v3"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["cphar",4,4,["f1r","f11v","f78v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotar",63,37,["f43r","f80r","f48r"]],["chol",397,151,["f1r","f45r","f46r"]],["qotor",29,24,["f15r","f42r","f80r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["ochor",6,6,["f3v","f49v","f112r"]],["chety",25,25,["f46r","f48v","f43r"]],["ckhor",9,9,["f24v","f114v","f99r"]],["dom",7,7,["f15r","f90r2","f54r"]],["dchytchy",1,1,["f36v"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["s",244,125,["f1r","f46r","f67r2"]],["qopchor",3,3,["f49r","f36v","f3r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otchaiin",2,2,["f36v","f22v"]],["qotchor",14,13,["f14r","f15r","f42r"]],["yky",18,16,["f45r","f2r","f16v"]],["ty",16,15,["f45r","f43r","f48v"]],["dy",271,137,["f45r","f46r","f67r2"]],["cthor",45,35,["f89v1","f17v","f15v"]],["tchor",19,17,["f3v","f52v","f16r"]],["ckhoiin",1,1,["f36v"]],["cphchar",1,1,["f36v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dys",2,2,["f36v","f84v"]],["qoky",147,72,["f45r","f15v","f80r"]],["keol",20,18,["f68v2","f2r","f80r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["os",29,28,["f67r2","f1r","f89v1"]],["cho",69,50,["f89v2","f67r1","f106r"]],["shan",5,5,["f15r","f42r","f2r"]],["ykshy",2,2,["f14v","f36v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ytydy",1,1,["f36v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ykcholqod",1,1,["f36v"]],["chory",12,11,["f99r","f8v","f73v"]],["ykchotchy",1,1,["f36v"]],["daiild",1,1,["f36v"]],["oty",115,76,["f45r","f46v","f45v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["ytoryd",1,1,["f36v"]],["ytol",12,12,["f102r1","f43r","f15r"]],["kchy",30,26,["f1r","f15r","f31r"]],["chd",8,8,["f46r","f39v","f77r"]],["oky",102,78,["f1r","f45r","f45v"]],["she",25,24,["f1r","f46r","f102r1"]],["cthol",61,41,["f1r","f89v1","f17v"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["chtain",3,3,["f116r","f103v","f36v"]]],[[0,39,21,84,42],[1,123,6,72,60],[2,207,30,63,24],[3,273,12,54,42],[4,339,12,63,42],[5,408,15,60,33],[6,474,15,57,30],[7,531,24,48,24],[8,42,60,57,30],[9,105,72,39,21],[7,147,66,45,18],[5,204,57,63,24],[10,273,51,60,30],[11,333,48,51,27],[12,387,54,51,21],[13,438,48,54,27],[14,498,45,54,30],[15,552,54,33,21],[16,48,87,84,30],[17,135,87,54,27],[18,189,90,15,21],[5,276,81,63,27],[19,345,72,72,33],[20,420,72,48,27],[21,474,72,84,27],[18,561,75,18,18],[22,45,114,75,27],[23,123,114,39,33],[24,159,111,27,33],[25,189,120,21,24],[7,276,111,45,21],[26,327,102,54,27],[27,300,138,54,36],[28,363,129,69,39],[7,444,141,54,21],[29,501,126,72,33],[7,306,180,48,18],[26,363,165,60,27],[7,432,171,54,18],[30,492,171,39,24],[31,534,162,33,30],[32,300,195,51,27],[33,351,189,45,27],[34,399,186,69,27],[35,474,192,30,21],[36,504,198,33,12],[37,537,189,42,21],[38,303,219,60,30],[39,366,213,60,30],[40,435,219,33,21],[41,471,210,63,33],[23,537,207,36,33],[42,306,246,66,24],[43,384,240,111,33],[44,501,240,63,33],[45,306,264,111,30],[7,435,270,57,18],[46,501,270,66,18],[47,363,285,39,33],[48,405,288,66,27],[49,483,285,78,27],[50,384,315,48,30],[51,438,312,45,27],[47,492,309,39,33],[52,534,315,27,18],[53,387,342,36,30],[54,426,339,30,27],[55,465,336,54,30],[47,525,333,33,39],[56,378,369,54,24],[57,438,363,72,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f37r.js <==
[[["tocphol",1,1,["f37r"]],["shaiin",20,18,["f1r","f4v","f2r"]],["qotor",29,24,["f15r","f42r","f80r"]],["ofchor",2,2,["f70r1","f37r"]],["oty",115,76,["f45r","f46v","f45v"]],["chory",12,11,["f99r","f8v","f73v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otod",1,1,["f37r"]],["or",366,130,["f45r","f1r","f67r2"]],["ykoiin",4,4,["f37v","f5v","f104v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["sho",130,79,["f1r","f15r","f45v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["qoshy",1,1,["f37r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["dy",271,137,["f45r","f46r","f67r2"]],["ckhor",9,9,["f24v","f114v","f99r"]],["oky",102,78,["f1r","f45r","f45v"]],["pchotchy",1,1,["f37r"]],["cfhol",6,6,["f1r","f66r","f9v"]],["dar",319,139,["f46r","f45r","f1r"]],["chol",397,151,["f1r","f45r","f46r"]],["yd",3,3,["f45v","f37r","f36r"]],["yky",18,16,["f45r","f2r","f16v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotchor",14,13,["f14r","f15r","f42r"]],["chkol",3,3,["f30v","f37r","f115v"]],["otoly",11,9,["f73r","f48v","f72v3"]],["shor",97,66,["f45r","f46r","f15r"]],["shol",187,102,["f46r","f1r","f78v"]],["qotomody",1,1,["f37r"]],["dchol",26,26,["f5v","f51v","f58r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chey",344,118,["f46r","f1r","f46v"]],["kor",26,22,["f1r","f47r","f48v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["koiin",5,5,["f89v2","f14r","f68r2"]],["chorody",1,1,["f37r"]],["shory",6,6,["f1r","f16v","f106r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["ykchody",4,4,["f53r","f52v","f37r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["chy",155,101,["f1r","f46r","f67r2"]],["otcho",11,11,["f70r1","f47r","f14r"]],["lol",44,29,["f48v","f76r","f80r"]],["qoto",3,3,["f44r","f23v","f37r"]],["okchochor",1,1,["f37r"]],["dchor",26,22,["f6v","f30r","f78v"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["kol",37,35,["f45r","f1r","f45v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["okchor",20,18,["f71v","f3v","f86v3"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["dain",211,100,["f45r","f1r","f67r2"]],["diiiin",1,1,["f37r"]]],[[0,48,18,63,42],[1,114,33,54,18],[2,177,21,60,30],[3,252,9,54,39],[4,315,9,33,36],[5,354,18,51,27],[6,411,18,48,24],[7,474,6,51,30],[8,525,6,21,24],[9,54,57,51,33],[10,114,51,51,24],[11,174,48,60,27],[12,243,48,72,30],[13,324,42,57,36],[14,390,45,72,24],[15,465,39,33,21],[16,501,33,57,30],[17,54,87,51,33],[14,114,84,75,30],[18,201,75,54,30],[19,255,84,21,21],[20,288,75,48,24],[21,336,75,33,27],[19,369,78,21,24],[22,45,117,81,33],[6,135,123,48,21],[23,183,105,51,42],[24,234,120,30,21],[25,267,123,42,18],[6,312,117,51,21],[26,429,108,24,27],[27,54,147,27,33],[28,87,147,63,30],[29,162,147,84,30],[30,255,147,57,27],[31,315,144,57,30],[32,54,174,36,24],[33,93,174,36,27],[28,141,174,75,30],[34,225,171,96,33],[35,474,174,48,24],[6,525,171,42,18],[36,51,204,33,21],[37,90,213,36,18],[38,129,201,33,24],[39,168,201,63,30],[6,240,204,48,18],[40,60,231,42,30],[41,111,240,69,27],[14,192,234,81,30],[42,288,234,57,30],[43,351,228,51,33],[32,447,225,51,21],[44,501,216,48,27],[24,552,210,33,27],[45,60,261,69,27],[12,138,264,69,24],[46,216,261,63,33],[47,288,270,27,18],[2,321,258,63,30],[19,384,264,21,24],[48,456,243,54,27],[49,510,246,33,21],[6,543,243,45,18],[50,60,285,45,30],[51,117,285,90,27],[52,219,291,57,18],[47,288,294,30,21],[6,360,288,48,15],[53,456,276,51,21],[54,510,264,30,27],[55,540,261,45,24],[56,66,312,66,24],[6,138,315,45,18],[57,198,306,39,30],[58,246,312,45,18],[59,300,312,51,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f37v.js <==
[[["kshody",4,4,["f70r2","f37v","f53v"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["qotoldy",1,1,["f37v"]],["chopdain",1,1,["f37v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["dor",73,54,["f1r","f45r","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["oscho",1,1,["f37v"]],["chor",220,113,["f1r","f45v","f89r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokchon",1,1,["f37v"]],["shy",104,70,["f89v2","f46r","f15r"]],["chon",1,1,["f37v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dshor",14,12,["f88v","f86v6","f75r"]],["dytory",1,1,["f37v"]],["dchor",26,22,["f6v","f30r","f78v"]],["qotol",47,34,["f45v","f48r","f80r"]],["ykchon",1,1,["f37v"]],["dain",211,100,["f45r","f1r","f67r2"]],["yokor",1,1,["f37v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["oty",115,76,["f45r","f46v","f45v"]],["qotchor",14,13,["f14r","f15r","f42r"]],["qotor",29,24,["f15r","f42r","f80r"]],["choiin",13,11,["f38v","f10v","f45v"]],["chetchy",4,4,["f37v","f87r","f29v"]],["sho",130,79,["f1r","f15r","f45v"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["shey",283,99,["f46r","f1r","f45r"]],["otoiin",3,3,["f4v","f37v","f115v"]],["chey",344,118,["f46r","f1r","f46v"]],["tom",1,1,["f37v"]],["qotoiin",3,3,["f10v","f37v","f58v"]],["choror",3,3,["f101v2","f37v","f56v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["sholy",4,4,["f42r","f37v","f58r"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["dotody",1,1,["f37v"]],["sotoiiin",1,1,["f37v"]],["todain",2,2,["f37v","f95r1"]],["cphaiin",7,6,["f8r","f44v","f37v"]],["cphorods",1,1,["f37v"]],["soiiin",6,6,["f14r","f114v","f37v"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["sokchor",1,1,["f37v"]],["qokoiiin",2,2,["f89v1","f37v"]],["ykeeols",1,1,["f37v"]],["oyteey",1,1,["f37v"]],["ody",46,37,["f43r","f65v","f48r"]],["ykoiin",4,4,["f37v","f5v","f104v"]],["qotal",59,36,["f76r","f80r","f82v"]],["ychockaey",1,1,["f37v"]],["ykol",14,13,["f89v1","f44r","f81v"]],["s",244,125,["f1r","f46r","f67r2"]],["oshctho",1,1,["f37v"]],["do",16,13,["f101v2","f3v","f50v"]],["cthols",2,2,["f1r","f37v"]],["ytoiin",4,4,["f105v","f37v","f38r"]],["chocthey",6,6,["f88v","f114v","f30v"]],["yto",5,5,["f67r2","f1r","f67r1"]]],[[0,81,69,54,48],[1,141,90,57,27],[2,207,99,72,30],[3,285,99,78,30],[4,369,105,33,27],[5,78,111,30,21],[6,111,123,33,12],[7,147,114,48,24],[8,204,126,54,21],[9,258,129,39,21],[10,300,132,54,15],[11,72,129,81,30],[12,156,138,36,24],[13,195,150,42,15],[10,243,153,54,18],[14,303,156,18,21],[15,72,156,48,24],[16,126,159,66,27],[15,192,168,57,24],[10,252,177,48,18],[17,72,180,48,21],[18,126,183,63,27],[19,198,189,63,27],[20,264,198,42,15],[21,60,198,69,30],[22,132,204,69,27],[23,207,213,45,18],[24,258,210,33,30],[25,60,225,78,36],[10,141,231,48,21],[26,60,261,51,36],[27,117,273,51,18],[28,174,273,75,33],[10,252,282,45,18],[5,60,294,30,21],[9,90,300,39,18],[29,132,294,30,27],[30,168,303,51,18],[10,225,306,51,18],[31,51,318,48,15],[32,102,315,36,33],[33,144,318,60,24],[34,204,330,39,18],[35,246,321,36,30],[36,48,336,66,33],[37,120,351,66,21],[38,189,342,54,36],[10,249,357,42,15],[9,51,372,36,18],[39,90,366,48,33],[40,144,369,69,27],[41,216,372,66,42],[42,45,387,81,30],[43,42,414,69,33],[44,108,420,72,33],[45,183,426,84,36],[46,36,444,57,24],[47,96,450,63,30],[10,168,456,48,24],[20,219,459,42,21],[26,30,465,57,30],[10,93,477,54,21],[48,153,477,81,27],[49,18,492,81,24],[50,105,498,72,33],[51,180,501,75,42],[52,30,513,66,39],[10,108,528,48,21],[10,159,534,57,21],[53,213,540,33,27],[10,24,549,45,18],[54,75,549,60,27],[55,141,552,54,27],[10,192,558,48,24],[56,24,570,96,27],[57,129,576,45,33],[10,177,585,48,21],[58,225,585,15,18],[59,24,594,66,24],[60,96,606,21,18],[10,126,606,48,24],[61,183,603,60,30],[18,21,615,54,36],[62,78,621,57,33],[63,144,630,78,30],[64,21,648,36,33],[6,60,660,42,18],[10,108,657,51,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f38r.js <==
[[["tolor",1,1,["f38r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["oky",102,78,["f1r","f45r","f45v"]],["choiin",13,11,["f38v","f10v","f45v"]],["okshol",1,1,["f38r"]],["oly",57,35,["f67r2","f48v","f15r"]],["okseey",1,1,["f38r"]],["chodys",1,1,["f38r"]],["ytoiin",4,4,["f105v","f37v","f38r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["cthar",21,15,["f1r","f15r","f76r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qokchol",18,14,["f14r","f22v","f10r"]],["chokokor",1,1,["f38r"]],["ychok",1,1,["f38r"]],["chey",344,118,["f46r","f1r","f46v"]],["chckh",3,3,["f76r","f38r","f6r"]],["chy",155,101,["f1r","f46r","f67r2"]],["chka",1,1,["f38r"]],["r",98,62,["f46r","f15r","f15v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sy",36,32,["f15r","f17v","f45v"]],["okor",34,32,["f89v2","f15r","f3v"]],["kain",48,30,["f76r","f80r","f15v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ctho",15,14,["f42r","f45v","f21v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ckholdy",1,1,["f38r"]],["ysho",3,3,["f38r","f29v","f6r"]],["sho",130,79,["f1r","f15r","f45v"]],["kos",3,3,["f1r","f90v1","f38r"]],["okoy",4,4,["f28r","f20v","f38r"]],["chochor",2,2,["f56r","f38r"]]],[[0,42,639,57,42],[1,108,654,72,39],[2,234,651,42,33],[3,285,657,60,27],[4,357,645,69,39],[5,432,663,36,27],[2,477,642,45,39],[6,45,675,60,30],[7,114,690,72,21],[8,228,681,72,33],[9,312,678,69,33],[9,393,684,75,27],[10,474,681,66,30],[11,42,702,66,30],[12,120,708,69,30],[9,228,711,75,27],[13,312,708,93,27],[14,414,708,108,27],[15,45,726,60,30],[16,102,741,42,30],[17,150,735,42,24],[18,225,750,39,30],[19,270,732,54,30],[20,327,732,15,27],[21,345,735,75,24],[22,429,741,63,21],[23,495,738,33,30],[24,42,753,54,27],[16,102,768,45,21],[25,150,759,45,27],[26,228,768,54,24],[27,297,756,54,33],[28,360,765,60,24],[29,429,759,99,36],[30,45,777,51,36],[31,102,786,33,21],[32,147,783,39,27],[22,225,795,54,24],[33,291,786,51,39],[34,357,792,81,24],[22,447,792,57,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f38v.js <==
[[["okchop",1,1,["f38v"]],["chol",397,151,["f1r","f45r","f46r"]],["shotol",3,3,["f38v","f42r","f93r"]],["oteol",42,38,["f1r","f100r","f43r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["d",51,27,["f1r","f17v","f45v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["choiin",13,11,["f38v","f10v","f45v"]],["shey",283,99,["f46r","f1r","f45r"]],["keo",4,4,["f38v","f67r1","f101v2"]],["sho",130,79,["f1r","f15r","f45v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["ldy",25,21,["f46r","f75r","f95v2"]],["okeaiin",2,2,["f38v","f108v"]],["okom",7,7,["f38v","f39v","f3v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["keor",10,10,["f38v","f89v1","f71v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okey",64,42,["f67r2","f65v","f46v"]],["keey",45,38,["f1r","f67r1","f100r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["tody",8,8,["f38v","f86v6","f94v"]],["oky",102,78,["f1r","f45r","f45v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["qoty",87,55,["f46v","f80r","f106r"]],["oteeol",9,8,["f111r","f38v","f71r"]],["dody",7,7,["f38v","f52r","f112r"]],["cheod",5,5,["f38v","f29r","f31r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["keeey",11,10,["f111r","f38v","f40r"]],["key",14,13,["f111r","f68v3","f47v"]],["tey",11,10,["f111r","f38v","f7v"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["dain",211,100,["f45r","f1r","f67r2"]],["qol",151,37,["f89v2","f76r","f55v"]],["chy",155,101,["f1r","f46r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["dais",4,4,["f38v","f7v","f68v3"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["o",82,56,["f1r","f67r1","f89r2"]],["char",72,51,["f45r","f106r","f1v"]],["chshol",1,1,["f38v"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]]],[[0,51,654,78,39],[1,120,681,45,18],[2,168,663,78,33],[3,255,657,57,39],[4,318,663,57,30],[5,372,669,18,21],[6,435,666,48,24],[7,489,666,15,18],[8,507,660,42,24],[7,549,660,12,21],[9,51,696,57,24],[10,117,699,45,24],[11,168,696,36,24],[12,213,696,36,21],[13,255,696,45,21],[5,306,696,15,18],[1,324,702,45,21],[14,366,693,36,30],[15,444,687,69,24],[16,519,678,48,27],[17,48,717,69,24],[18,120,720,51,24],[19,174,723,51,18],[20,237,714,48,39],[21,288,714,45,24],[19,342,720,54,18],[22,441,711,42,21],[19,492,711,54,18],[5,546,705,15,21],[4,51,738,54,30],[19,114,744,63,21],[17,186,738,78,39],[23,273,735,78,30],[24,354,735,51,39],[25,441,729,42,36],[26,489,732,51,21],[7,543,726,15,18],[27,48,765,63,27],[19,123,771,54,18],[1,198,774,45,18],[28,258,762,72,33],[29,336,771,54,24],[30,444,759,60,21],[31,507,750,57,24],[12,54,795,36,21],[32,96,789,63,33],[33,165,786,42,39],[34,210,789,45,27],[19,264,792,63,21],[35,333,792,72,18],[36,444,780,51,21],[36,507,771,51,24],[19,54,819,54,21],[37,117,822,42,27],[38,165,825,36,21],[36,207,816,54,27],[39,276,816,57,21],[19,345,813,60,24],[40,447,798,51,27],[41,507,795,66,30],[42,57,852,12,12],[8,72,843,39,21],[43,120,843,51,21],[44,180,840,66,30],[45,258,834,87,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f39r.js <==
[[["tedo",2,2,["f108r","f39r"]],["chshd",1,1,["f39r"]],["cphhofy",1,1,["f39r"]],["chdain",9,9,["f42r","f116r","f113v"]],["shey",283,99,["f46r","f1r","f45r"]],["fsey",1,1,["f39r"]],["dy",271,137,["f45r","f46r","f67r2"]],["orain",27,20,["f111r","f102r1","f81r"]],["cheepaiin",1,1,["f39r"]],["ofy",2,2,["f86v6","f39r"]],["koly",3,3,["f15r","f72r3","f39r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["cheky",65,50,["f55v","f80r","f31r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["shekshey",2,2,["f95v1","f39r"]],["qolain",3,2,["f76r","f39r"]],["chckshy",1,1,["f39r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["shckhey",12,12,["f1r","f80r","f71r"]],["dold",2,2,["f7r","f39r"]],["qokalchdy",2,2,["f108r","f39r"]],["chekaiin",8,6,["f89v1","f40r","f72r2"]],["checkhy",47,34,["f43r","f76r","f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["shed",18,16,["f111r","f43r","f48v"]],["qokeedar",6,3,["f66r","f108v","f39r"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["or",366,130,["f45r","f1r","f67r2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["tohedy",1,1,["f39r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chedy",501,86,["f46r","f65v","f46v"]],["shckhdchy",1,1,["f39r"]],["chol",397,151,["f1r","f45r","f46r"]],["ordy",1,1,["f39r"]],["chees",33,28,["f106r","f41r","f88r"]],["aly",29,25,["f46v","f82v","f104v"]],["okalcheg",1,1,["f39r"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["pchdaiin",3,3,["f112v","f85r1","f39r"]],["she",25,24,["f1r","f46r","f102r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["shedy",427,73,["f46r","f65v","f46v"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["dydy",3,3,["f101v2","f14v","f39r"]],["opchekaiin",1,1,["f39r"]],["shockhchy",1,1,["f39r"]],["shdalo",1,1,["f39r"]],["ry",13,12,["f75r","f81r","f8v"]],["dchdar",2,2,["f104v","f39r"]],["cholal",4,4,["f72v3","f8r","f107r"]],["qokedar",8,8,["f112v","f108v","f76r"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["ydy",8,8,["f86v6","f2r","f69v"]],["eeesaiin",1,1,["f39r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chkeey",13,12,["f111r","f7v","f100r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["chcfhhy",3,3,["f49v","f16v","f39r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["dairom",1,1,["f39r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["shol",187,102,["f46r","f1r","f78v"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["shdaiin",3,3,["f86v6","f19r","f39r"]],["pchdar",5,5,["f86v6","f105v","f104r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["okair",22,18,["f105v","f50v","f107r"]],["ykeols",2,2,["f72v1","f39r"]],["qockhdy",1,1,["f39r"]],["laiin",13,11,["f108r","f116r","f103r"]],["syky",1,1,["f39r"]],["dshdy",2,2,["f79r","f39r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["y",151,87,["f67r2","f1r","f45r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["ykal",16,14,["f1r","f46r","f48v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["qokaldar",1,1,["f39r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["tolchdaiin",1,1,["f39r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["olor",31,21,["f75r","f101v2","f43r"]],["chls",3,3,["f82v","f101r1","f39r"]],["oky",102,78,["f1r","f45r","f45v"]],["ches",36,29,["f46r","f76r","f80v"]],["dal",253,114,["f67r2","f45r","f1r"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["chdar",20,16,["f67r1","f73r","f75r"]],["chor",220,113,["f1r","f45v","f89r1"]],["kar",52,39,["f46r","f45r","f43r"]],["sheolkedy",1,1,["f39r"]],["otedy",155,55,["f46r","f46v","f80r"]],["tedy",42,31,["f46r","f48v","f43r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shckhy",60,30,["f65v","f76r","f80r"]],["chekl",1,1,["f39r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chdam",10,8,["f46r","f112v","f76r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["qolkain",5,5,["f77r","f82v","f80v"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["dld",1,1,["f39r"]],["iir",2,2,["f111r","f39r"]],["ador",1,1,["f39r"]],["ofcheefar",1,1,["f39r"]],["oteol",42,38,["f1r","f100r","f43r"]],["cholkal",3,3,["f70v2","f105v","f39r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["ykdy",1,1,["f39r"]]],[[0,42,27,36,27],[1,78,24,36,27],[2,123,12,51,36],[3,195,27,45,15],[4,252,18,33,24],[5,285,6,39,39],[6,324,18,18,27],[7,354,18,42,18],[8,402,9,60,30],[9,468,6,30,36],[4,504,15,30,21],[10,537,9,36,33],[6,573,18,18,24],[11,45,54,42,15],[12,96,45,39,27],[13,141,42,66,24],[14,213,39,63,27],[15,282,45,63,21],[16,351,39,60,24],[17,423,42,36,24],[18,462,39,39,18],[19,504,33,54,27],[20,558,39,39,18],[21,42,66,75,21],[22,123,63,66,21],[23,198,63,60,27],[24,264,63,33,21],[25,294,66,36,15],[26,333,60,69,24],[27,408,63,42,21],[24,459,57,30,21],[28,489,57,24,18],[29,516,60,42,12],[6,564,54,18,27],[30,582,51,33,24],[31,42,84,51,24],[17,99,84,36,27],[32,141,87,54,15],[33,201,87,45,27],[34,255,78,66,33],[35,330,84,39,18],[28,378,81,21,18],[36,405,78,36,30],[37,444,78,42,18],[38,492,78,27,24],[39,525,69,66,24],[40,51,108,39,18],[17,96,108,33,18],[41,135,102,54,27],[42,36,123,66,24],[43,105,123,21,21],[44,129,126,33,24],[45,165,117,69,30],[46,237,117,42,27],[47,285,117,45,27],[48,336,120,39,18],[49,384,111,72,24],[50,465,105,69,36],[51,537,117,51,18],[52,588,114,21,24],[53,48,147,45,18],[33,99,147,39,18],[54,144,147,54,15],[55,204,138,63,24],[17,270,141,36,18],[56,312,135,57,24],[24,378,138,30,18],[57,417,138,24,18],[58,444,141,24,21],[59,474,138,33,27],[60,516,135,72,18],[61,48,165,42,18],[46,93,162,48,21],[62,144,159,66,21],[63,222,159,48,21],[64,267,153,57,30],[65,333,156,42,27],[66,378,150,51,30],[67,432,156,45,18],[68,486,150,54,27],[69,546,147,60,27],[70,42,180,45,18],[71,87,180,36,21],[72,129,183,42,18],[62,174,174,63,27],[73,243,177,54,18],[74,39,195,51,24],[46,90,198,48,27],[57,147,204,21,18],[75,171,201,36,21],[76,210,198,48,27],[77,267,195,57,27],[46,327,201,48,21],[78,381,195,75,21],[79,459,201,42,21],[80,510,186,42,33],[81,45,225,39,18],[57,93,222,21,18],[82,114,222,30,18],[83,147,228,15,21],[84,165,219,39,24],[17,207,222,39,21],[85,249,216,39,27],[86,291,219,57,21],[87,351,213,78,21],[88,432,222,39,15],[24,477,216,30,18],[82,510,216,33,15],[89,45,240,87,21],[90,144,237,60,21],[67,201,240,57,18],[91,267,237,39,21],[92,309,237,39,18],[82,351,240,39,12],[93,399,231,30,27],[94,435,234,39,15],[82,474,234,36,12],[95,516,231,33,21],[96,48,258,36,27],[97,84,258,48,15],[4,138,255,33,30],[62,180,255,66,24],[98,252,258,39,18],[99,294,252,33,21],[100,333,249,87,21],[101,429,246,48,24],[102,477,246,42,27],[67,519,243,51,21],[103,48,282,36,15],[104,90,270,51,27],[105,150,273,45,24],[106,204,279,18,21],[103,225,279,42,15],[33,270,276,45,21],[107,324,267,45,30],[103,372,273,45,15],[108,423,267,39,21],[109,468,267,48,18],[110,519,258,51,30],[111,48,291,63,27],[112,120,294,63,21],[103,186,294,45,15],[24,237,291,30,18],[106,270,297,24,12],[113,297,294,30,18],[114,333,294,18,15],[115,357,291,39,18],[82,402,291,36,15],[116,447,279,81,24],[117,195,306,48,24],[118,249,306,63,24],[119,324,306,51,33],[24,378,306,33,18],[120,411,303,39,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f39v.js <==
[[["pdair",1,1,["f39v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["fdykain",1,1,["f39v"]],["or",366,130,["f45r","f1r","f67r2"]],["air",74,49,["f67r2","f67r1","f65v"]],["sheykaiiin",1,1,["f39v"]],["ofchy",3,3,["f39v","f22r","f26v"]],["kar",52,39,["f46r","f45r","f43r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ky",25,23,["f14r","f76r","f45v"]],["oshdy",1,1,["f39v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["kor",26,22,["f1r","f47r","f48v"]],["chol",397,151,["f1r","f45r","f46r"]],["qoty",87,55,["f46v","f80r","f106r"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["olky",22,15,["f75r","f86v6","f43r"]],["dor",73,54,["f1r","f45r","f89v1"]],["ykar",36,27,["f46r","f67r2","f46v"]],["olkedaiin",2,2,["f39v","f85r1"]],["ody",46,37,["f43r","f65v","f48r"]],["dy",271,137,["f45r","f46r","f67r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["okain",144,52,["f67r2","f1r","f80r"]],["okaiifchody",1,1,["f39v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ytodaiin",3,3,["f89v2","f39v","f54r"]],["okom",7,7,["f38v","f39v","f3v"]],["y",151,87,["f67r2","f1r","f45r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["chodal",7,6,["f70r1","f68r3","f39v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["dal",253,114,["f67r2","f45r","f1r"]],["shky",13,12,["f46r","f65v","f39v"]],["ytedykor",1,1,["f39v"]],["sheky",36,27,["f46r","f1r","f80r"]],["kain",48,30,["f76r","f80r","f15v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ckhol",22,17,["f3v","f53v","f52v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["opchy",15,13,["f103r","f20v","f106r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["okchey",32,28,["f1r","f80r","f78v"]],["shorqoy",1,1,["f39v"]],["kam",9,9,["f102r1","f70r2","f39v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["ckhcfhhy",1,1,["f39v"]],["aly",29,25,["f46v","f82v","f104v"]],["shody",55,38,["f1r","f43r","f48v"]],["pardy",1,1,["f39v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["oraly",2,2,["f67r2","f39v"]],["olaiir",3,3,["f46r","f99r","f39v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["oekar",1,1,["f39v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["dar",319,139,["f46r","f45r","f1r"]],["ald",3,3,["f39v","f71r","f114r"]],["shek",11,8,["f73r","f39v","f116r"]],["chek",3,3,["f39v","f76v","f55r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["tar",43,35,["f46v","f80r","f82v"]],["ydam",1,1,["f39v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["shdy",46,33,["f46r","f67r1","f48v"]],["kshy",5,4,["f7v","f1r","f39v"]],["yky",18,16,["f45r","f2r","f16v"]],["fchor",3,3,["f39v","f77v","f104v"]],["qokain",279,46,["f48v","f76r","f80r"]],["olchef",1,1,["f39v"]],["sarol",4,4,["f39v","f112r","f77v"]],["chedy",501,86,["f46r","f65v","f46v"]],["shekam",2,2,["f39v","f84r"]],["chl",26,20,["f111r","f15r","f79v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dalor",8,7,["f45r","f86v6","f39v"]],["paiin",8,7,["f86v6","f10v","f39v"]],["alaiin",4,4,["f39v","f112v","f31v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chd",8,8,["f46r","f39v","f77r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["cheodal",7,6,["f99r","f39v","f106r"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["dain",211,100,["f45r","f1r","f67r2"]],["ockhedy",6,6,["f39v","f108r","f31v"]],["otedy",155,55,["f46r","f46v","f80r"]],["okedy",118,53,["f46v","f80r","f31r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["daiiiny",1,1,["f39v"]],["cholody",5,5,["f100r","f39v","f20r"]]],[[0,6,15,45,36],[1,57,30,33,18],[2,87,9,69,39],[3,162,18,21,18],[4,186,18,24,18],[5,210,9,81,30],[6,303,6,42,36],[7,345,6,36,30],[3,384,15,21,21],[8,408,18,33,15],[9,447,18,30,21],[10,477,9,18,33],[11,501,9,54,27],[12,3,51,36,18],[13,39,51,27,21],[14,69,45,27,21],[15,108,45,33,15],[16,144,33,45,27],[17,192,33,45,21],[18,243,36,39,24],[19,288,39,27,18],[1,318,42,36,18],[20,363,33,42,21],[21,411,33,78,21],[22,498,36,30,21],[23,528,36,21,18],[24,9,69,45,18],[25,57,63,33,21],[26,93,60,45,21],[27,147,51,99,27],[28,258,57,45,18],[3,309,57,21,18],[8,330,57,36,18],[29,375,51,60,24],[30,441,51,75,30],[31,519,51,45,21],[32,0,93,21,21],[33,21,84,36,21],[34,63,84,42,18],[35,114,78,45,18],[8,168,75,36,18],[36,210,72,45,21],[37,264,75,54,18],[38,324,72,39,21],[39,372,72,54,21],[40,435,78,30,18],[3,465,78,24,15],[8,489,75,30,18],[41,525,69,39,21],[42,15,99,66,27],[3,81,99,21,18],[43,105,93,45,24],[44,153,93,33,21],[45,198,90,39,21],[3,243,93,21,18],[8,270,93,33,15],[46,315,90,45,21],[47,369,90,48,24],[48,420,99,21,15],[14,441,93,33,21],[49,477,90,45,24],[50,525,87,42,36],[51,18,120,42,27],[52,63,114,51,24],[53,123,114,75,24],[54,198,105,30,30],[55,240,117,27,9],[56,270,102,60,33],[3,339,111,21,18],[57,360,114,27,21],[58,390,111,48,24],[59,33,615,57,36],[60,96,630,45,27],[61,153,630,51,24],[62,207,633,51,21],[63,267,636,42,21],[64,399,627,48,24],[65,453,624,36,21],[66,492,624,21,18],[67,42,648,45,21],[8,90,654,33,15],[68,132,651,63,21],[18,201,648,42,30],[69,246,654,30,18],[70,279,657,27,18],[71,372,648,36,21],[72,411,642,36,21],[73,447,642,63,24],[69,516,642,33,18],[74,552,639,27,18],[75,36,666,36,18],[8,78,672,30,12],[40,117,669,30,15],[66,153,669,21,18],[74,177,669,27,18],[35,213,669,45,18],[76,264,672,42,18],[58,372,669,48,15],[77,426,657,39,24],[78,465,663,39,18],[79,507,657,39,30],[3,552,660,21,18],[69,42,684,30,18],[66,75,684,21,18],[20,99,681,48,27],[3,150,684,24,18],[80,177,684,33,18],[1,210,687,39,18],[81,246,678,45,27],[82,366,681,57,24],[66,429,681,21,18],[62,456,678,51,18],[83,516,669,60,30],[84,33,705,57,18],[85,93,705,48,21],[86,150,699,54,21],[61,210,699,51,24],[87,264,708,27,15],[88,381,696,54,21],[89,441,693,54,27],[90,504,693,48,24],[23,555,696,21,24],[91,33,720,48,21],[92,87,723,48,18],[93,147,717,39,21],[94,186,720,27,18],[65,222,717,42,18],[95,264,720,24,30],[65,396,711,39,21],[96,441,717,66,18],[97,510,714,45,24],[98,45,741,33,15],[99,81,735,66,24],[100,159,735,48,27],[101,210,735,45,27],[102,399,735,48,27],[46,459,732,54,21],[103,519,732,60,24],[75,39,753,36,21],[8,75,762,33,12],[46,117,756,54,21],[104,180,756,63,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f3r.js <==
[[["tsheos",1,1,["f3r"]],["qopal",2,2,["f112r","f3r"]],["chol",397,151,["f1r","f45r","f46r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["daimm",1,1,["f3r"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["chor",220,113,["f1r","f45v","f89r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qotcham",1,1,["f3r"]],["cham",20,17,["f45r","f42r","f46v"]],["ochor",6,6,["f3v","f49v","f112r"]],["qocheor",1,1,["f3r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["schey",5,5,["f27r","f87v","f56r"]],["chal",48,27,["f1r","f76r","f58r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chololy",1,1,["f3r"]],["s",244,125,["f1r","f46r","f67r2"]],["ychtaiin",1,1,["f3r"]],["cthom",9,7,["f45r","f24r","f90r1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["otchol",28,26,["f1r","f17r","f13v"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["chom",15,10,["f89v2","f3v","f45v"]],["shom",4,4,["f24r","f53v","f58r"]],["damo",3,2,["f93v","f3r"]],["ysheor",4,4,["f75r","f106r","f104v"]],["oky",102,78,["f1r","f45r","f45v"]],["sho",130,79,["f1r","f15r","f45v"]],["or",366,130,["f45r","f1r","f67r2"]],["sheoldam",1,1,["f3r"]],["otchody",6,6,["f14r","f68r3","f48v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ydas",1,1,["f3r"]],["pcheol",11,9,["f100r","f113v","f106r"]],["shol",187,102,["f46r","f1r","f78v"]],["sols",3,3,["f75r","f52v","f3r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["shey",283,99,["f46r","f1r","f45r"]],["okadaiin",1,1,["f3r"]],["qokchor",11,10,["f15r","f11v","f44r"]],["qoschodam",1,1,["f3r"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qot",8,8,["f10v","f53r","f103r"]],["qokody",9,9,["f88v","f43r","f86v3"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qodair",3,3,["f115r","f114r","f3r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["tsheoarom",1,1,["f3r"]],["shor",97,66,["f45r","f46r","f15r"]],["olchsy",1,1,["f3r"]],["otchom",1,1,["f3r"]],["oporar",1,1,["f3r"]],["oteol",42,38,["f1r","f100r","f43r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["ekshy",1,1,["f3r"]],["qokeom",2,2,["f88v","f3r"]],["soleeg",1,1,["f3r"]],["soeom",1,1,["f3r"]],["okeom",6,6,["f111r","f89v2","f17v"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["dal",253,114,["f67r2","f45r","f1r"]],["sam",10,9,["f70r1","f68v3","f103r"]],["pcheoldom",1,1,["f3r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qopchor",3,3,["f49r","f36v","f3r"]],["qopol",6,6,["f89v1","f112r","f115r"]],["opchol",6,6,["f28r","f22r","f23v"]],["qoty",87,55,["f46v","f80r","f106r"]],["otolom",1,1,["f3r"]],["otchor",18,16,["f15r","f15v","f16v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["qoeor",2,2,["f5r","f3r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["qosaiin",2,2,["f104v","f3r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okolor",2,2,["f45v","f3r"]],["am",88,55,["f67r2","f89v2","f89v1"]]],[[0,36,99,63,33],[1,102,93,51,45],[2,162,108,3,18],[3,204,90,51,33],[4,258,99,51,30],[5,39,129,54,33],[6,96,126,42,21],[7,141,129,36,21],[8,186,120,75,33],[9,270,126,39,24],[10,42,150,51,27],[11,99,150,69,30],[2,177,150,39,27],[12,225,144,45,21],[13,276,138,36,30],[14,36,180,54,15],[6,102,171,36,21],[15,144,174,39,18],[9,189,168,39,27],[9,231,165,45,21],[16,282,168,33,12],[17,42,189,51,36],[18,105,195,69,21],[19,180,189,12,18],[9,198,186,45,24],[3,246,183,54,21],[20,45,210,72,36],[6,126,213,42,21],[21,171,204,57,30],[22,234,204,39,27],[7,273,204,33,27],[23,48,234,51,27],[24,99,237,69,30],[25,174,237,39,24],[26,216,228,39,33],[27,261,228,42,27],[28,42,261,60,30],[6,108,255,42,21],[2,156,258,42,21],[29,213,246,33,33],[27,255,252,39,27],[30,48,288,33,12],[31,90,276,27,24],[32,123,276,81,24],[33,207,270,66,24],[34,276,279,21,21],[35,39,297,51,30],[2,93,306,36,21],[21,129,297,48,33],[36,27,396,69,39],[37,99,411,39,27],[38,147,408,42,27],[39,198,411,48,24],[40,246,411,42,30],[41,42,432,72,24],[42,123,432,75,27],[43,204,435,87,27],[44,297,432,48,33],[45,42,453,51,24],[46,96,453,42,27],[40,135,456,36,18],[47,174,450,66,30],[48,240,450,78,33],[49,324,456,57,27],[6,45,474,39,21],[50,84,477,54,27],[51,144,471,48,27],[45,195,471,60,39],[52,39,495,99,45],[53,150,510,39,21],[31,192,507,27,21],[6,225,507,42,21],[54,270,504,60,27],[25,339,507,42,30],[55,390,495,63,36],[56,498,495,66,30],[57,45,528,48,30],[2,99,540,42,18],[19,144,534,15,18],[58,162,537,51,24],[59,222,528,54,24],[60,282,528,66,30],[17,354,522,60,30],[12,417,528,45,18],[61,495,525,66,24],[62,42,555,57,21],[63,102,549,54,30],[64,156,549,69,36],[65,231,549,60,30],[66,291,555,33,24],[67,333,549,42,39],[68,24,573,108,48],[69,144,591,72,24],[70,222,585,78,36],[71,306,585,51,39],[72,360,582,60,39],[73,417,591,45,36],[74,498,585,69,39],[75,48,612,60,27],[34,120,627,21,18],[76,144,621,45,21],[77,198,618,51,27],[78,258,618,39,18],[79,303,615,66,27],[80,375,621,69,27],[6,489,618,42,21],[13,531,615,42,36],[5,36,636,72,27],[2,120,645,36,24],[81,165,639,63,18],[2,234,639,39,27],[19,270,639,21,15],[82,294,639,36,18],[83,336,633,63,24],[84,399,639,27,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f3v.js <==
[[["koaiin",3,3,["f3v","f17v","f67v2"]],["cphor",6,6,["f32v","f3v","f45v"]],["qotoy",2,2,["f114v","f3v"]],["sha",1,1,["f3v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["ykoaiin",2,2,["f67r2","f3v"]],["s",244,125,["f1r","f46r","f67r2"]],["oly",57,35,["f67r2","f48v","f15r"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["qoteeol",5,5,["f3v","f113v","f21r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["okor",34,32,["f89v2","f15r","f3v"]],["olytol",1,1,["f3v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dar",319,139,["f46r","f45r","f1r"]],["okom",7,7,["f38v","f39v","f3v"]],["chol",397,151,["f1r","f45r","f46r"]],["shol",187,102,["f46r","f1r","f78v"]],["seees",1,1,["f3v"]],["chom",15,10,["f89v2","f3v","f45v"]],["cheeykam",1,1,["f3v"]],["okai",2,2,["f3v","f82v"]],["qodar",11,9,["f86v6","f94v","f3v"]],["ees",6,6,["f70r2","f68v3","f3v"]],["eey",4,4,["f89v2","f3v","f80r"]],["kcheol",5,5,["f29r","f101v2","f3v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["do",16,13,["f101v2","f3v","f50v"]],["r",98,62,["f46r","f15r","f15v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["een",1,1,["f3v"]],["yeeear",1,1,["f3v"]],["otchal",4,4,["f68r3","f3v","f2r"]],["eeor",4,4,["f3v","f31v","f24r"]],["eear",1,1,["f3v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["or",366,130,["f45r","f1r","f67r2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["kor",26,22,["f1r","f47r","f48v"]],["chodaly",3,3,["f3v","f47v","f56r"]],["tchor",19,17,["f3v","f52v","f16r"]],["otcham",6,5,["f70v2","f3v","f113v"]],["chor",220,113,["f1r","f45v","f89r1"]],["cfham",1,1,["f3v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["kchom",2,2,["f1r","f3v"]],["chekeol",2,2,["f3v","f72r1"]],["oka",1,1,["f3v"]],["ytcheear",1,1,["f3v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["cthodoaly",1,1,["f3v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["ochor",6,6,["f3v","f49v","f112r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokshol",1,1,["f3v"]],["daiim",5,5,["f3v","f105v","f87r"]],["okary",11,10,["f73r","f33v","f99r"]],["sho",130,79,["f1r","f15r","f45v"]],["shockho",1,1,["f3v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["osh",1,1,["f3v"]],["chodair",2,2,["f89v1","f3v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["kcham",1,1,["f3v"]],["shar",34,29,["f45r","f1r","f3v"]],["shkaiin",4,4,["f111r","f15r","f3v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["yty",24,21,["f46r","f86v6","f68v3"]],["cthal",7,6,["f1r","f3v","f24r"]],["chky",18,16,["f46r","f67r2","f43r"]],["dain",211,100,["f45r","f1r","f67r2"]],["sheam",2,2,["f3v","f83v"]],["yteam",1,1,["f3v"]]],[[0,39,78,51,36],[1,96,78,42,33],[2,144,69,57,45],[3,207,84,33,21],[4,243,78,48,33],[5,300,69,69,39],[6,369,81,15,21],[7,387,87,33,21],[8,39,114,51,21],[9,93,108,75,27],[10,174,108,57,24],[11,237,108,45,24],[12,285,102,66,30],[13,354,111,33,18],[14,390,108,39,21],[15,39,132,42,24],[16,93,138,36,15],[17,141,132,39,21],[18,189,132,48,18],[19,243,132,57,30],[20,300,126,78,33],[21,384,126,42,24],[22,36,153,54,24],[23,96,150,36,21],[24,138,159,33,18],[25,180,147,57,24],[26,249,147,45,27],[27,300,156,24,15],[28,327,156,18,15],[29,351,150,54,24],[30,402,150,30,21],[31,33,174,66,33],[32,108,165,66,30],[33,183,174,48,18],[34,240,174,45,18],[35,294,171,45,24],[36,39,204,24,21],[37,72,198,48,27],[38,129,189,36,30],[39,174,192,72,39],[19,252,192,48,48],[40,33,231,60,42],[41,99,237,66,33],[42,177,240,42,24],[43,222,231,60,33],[6,285,240,15,24],[44,36,270,57,36],[45,96,267,54,30],[42,159,267,42,24],[46,210,261,66,27],[47,282,264,36,24],[48,27,294,99,39],[49,141,285,54,27],[50,207,288,93,33],[42,309,282,51,27],[51,366,276,48,36],[52,39,318,51,27],[53,96,318,45,21],[54,144,309,81,27],[55,234,315,51,21],[16,291,315,45,18],[56,345,303,63,30],[57,45,345,33,21],[58,81,333,84,30],[35,171,333,42,27],[40,213,330,66,24],[59,285,330,84,21],[19,375,330,48,21],[60,42,366,42,24],[61,87,360,69,24],[62,168,354,60,36],[40,231,351,72,33],[63,318,345,60,36],[6,384,348,21,24],[64,42,387,45,21],[65,93,381,72,27],[66,171,381,72,27],[67,243,378,57,48],[68,309,378,54,33],[69,375,375,45,36],[70,42,414,39,18],[71,90,411,51,21],[72,147,408,66,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f40r.js <==
[[["pchey",12,11,["f86v6","f75r","f40r"]],["keodar",2,2,["f86v6","f40r"]],["aldydy",1,1,["f40r"]],["qoky",147,72,["f45r","f15v","f80r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["shdy",46,33,["f46r","f67r1","f48v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["opches",2,2,["f40r","f106r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ordaiin",2,2,["f40r","f68r1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["okedy",118,53,["f46v","f80r","f31r"]],["dar",319,139,["f46r","f45r","f1r"]],["ykchey",6,5,["f88v","f67r2","f40r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["okos",8,8,["f68v2","f68v3","f40r"]],["chedy",501,86,["f46r","f65v","f46v"]],["aralos",1,1,["f40r"]],["shy",104,70,["f89v2","f46r","f15r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chckhd",4,4,["f40r","f66v","f114r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["aiis",3,3,["f70r2","f40r","f105v"]],["oky",102,78,["f1r","f45r","f45v"]],["okolchy",3,3,["f40r","f68r3","f58r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chekody",3,3,["f68v2","f67r2","f40r"]],["das",5,5,["f75r","f40r","f101v2"]],["qokol",105,61,["f46r","f45r","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["okoldy",8,8,["f75r","f40r","f99r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["lokar",1,1,["f40r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["qokchd",6,5,["f40r","f11v","f113r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["tor",23,21,["f102r2","f89v1","f47r"]],["shokor",1,1,["f40r"]],["om",22,20,["f111r","f45r","f67r2"]],["olshedy",23,16,["f75r","f76r","f103r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["kar",52,39,["f46r","f45r","f43r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["yaiin",6,6,["f86v6","f40r","f114v"]],["chekaiin",8,6,["f89v1","f40r","f72r2"]],["ycheey",24,20,["f111r","f1r","f17v"]],["ksheo",4,4,["f4v","f40r","f42r"]],["keeey",11,10,["f111r","f38v","f40r"]],["aim",7,7,["f111r","f86v6","f70r2"]],["kcheo",4,4,["f40r","f107r","f106v"]],["cfhdy",1,1,["f40r"]],["orain",27,20,["f111r","f102r1","f81r"]],["chefal",1,1,["f40r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dm",2,2,["f40r","f114v"]],["taiin",42,31,["f48v","f5v","f106r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["dain",211,100,["f45r","f1r","f67r2"]],["daram",7,7,["f67r1","f40r","f17r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["karar",2,2,["f40r","f85r1"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["okair",22,18,["f105v","f50v","f107r"]],["ody",46,37,["f43r","f65v","f48r"]],["toar",3,3,["f89v2","f70v1","f40r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["ory",17,15,["f89v1","f101v2","f80r"]],["dal",253,114,["f67r2","f45r","f1r"]]],[[0,30,126,36,30],[1,66,129,54,27],[2,120,141,57,21],[3,270,129,42,30],[4,321,126,39,27],[5,363,132,30,27],[6,405,123,48,39],[7,462,129,48,30],[8,510,135,24,24],[9,534,138,51,21],[10,33,153,45,21],[11,84,153,39,21],[12,129,159,51,21],[13,183,159,33,18],[14,273,156,54,21],[15,330,150,42,24],[16,378,153,45,24],[17,423,159,45,18],[11,480,156,39,21],[18,522,159,63,18],[19,33,171,27,21],[20,63,171,48,24],[21,114,177,36,15],[22,153,174,51,21],[23,282,174,48,21],[24,330,177,33,21],[25,363,174,33,24],[26,408,174,60,24],[10,474,174,54,21],[27,531,174,42,24],[28,33,189,21,18],[29,54,192,33,15],[30,96,189,66,21],[31,165,195,33,15],[32,285,192,54,27],[33,345,195,54,21],[11,405,195,45,21],[25,459,192,30,30],[34,495,189,57,33],[35,558,195,18,21],[36,33,204,45,21],[10,84,207,54,21],[11,141,207,48,24],[37,294,210,42,24],[35,339,219,21,18],[17,363,219,42,21],[38,408,213,63,30],[8,468,219,27,18],[8,498,219,24,18],[28,522,219,21,18],[39,546,216,30,24],[40,33,222,30,21],[28,63,225,21,18],[8,81,225,21,18],[41,108,225,57,24],[42,165,231,21,27],[43,297,234,63,24],[44,369,237,60,30],[21,432,237,3,30],[45,471,234,39,21],[46,510,237,57,18],[47,36,243,39,15],[48,78,243,66,18],[25,144,246,30,24],[49,297,255,51,18],[50,36,255,36,24],[51,75,258,39,30],[13,120,267,33,18],[52,159,270,30,21],[53,297,270,45,24],[54,345,258,48,33],[55,405,270,54,18],[56,465,261,51,30],[57,519,273,42,18],[58,561,267,27,24],[59,33,279,45,18],[35,87,285,21,15],[60,111,285,54,15],[28,171,285,24,18],[61,291,291,39,18],[33,336,288,54,21],[33,396,285,57,24],[33,459,288,51,18],[62,516,288,51,18],[63,27,294,48,15],[64,81,300,60,15],[21,147,300,42,18],[65,279,315,57,21],[66,339,303,60,21],[25,408,306,33,27],[67,450,303,48,27],[68,507,303,48,18],[69,552,306,30,21],[70,30,306,45,21],[71,75,309,57,27],[72,138,315,30,21],[73,174,315,30,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f40v.js <==
[[["pchedain",2,2,["f40v","f111v"]],["chefaiin",1,1,["f40v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["todar",2,2,["f40v","f96r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["air",74,49,["f67r2","f67r1","f65v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["taraiin",2,2,["f40v","f107v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["solaiin",2,2,["f68v3","f40v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["oly",57,35,["f67r2","f48v","f15r"]],["qoeed",1,1,["f40v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shody",55,38,["f1r","f43r","f48v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chedy",501,86,["f46r","f65v","f46v"]],["ar",352,108,["f67r2","f46r","f1r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chkal",13,11,["f111r","f70r1","f46r"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["tchy",24,21,["f72v2","f14r","f47v"]],["pchody",5,5,["f68r3","f40v","f115r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["kor",26,22,["f1r","f47r","f48v"]],["tchkaiin",1,1,["f40v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["schedy",7,7,["f40v","f81v","f80v"]],["dalor",8,7,["f45r","f86v6","f39v"]],["aithy",5,5,["f40v","f86v5","f82v"]],["ycheekeey",1,1,["f40v"]],["toees",3,2,["f68r3","f40v"]],["kedy",44,26,["f43r","f46v","f48r"]],["olfchedy",4,4,["f40v","f82v","f78v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chefain",1,1,["f40v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["o",82,56,["f1r","f67r1","f89r2"]],["lchey",45,31,["f76r","f80r","f82v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokees",8,8,["f66r","f40v","f86v5"]],["am",88,55,["f67r2","f89v2","f89v1"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["qody",17,15,["f86v6","f42r","f86v4"]],["or",366,130,["f45r","f1r","f67r2"]],["aiiin",41,26,["f80r","f78v","f106v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["sheod",11,11,["f111r","f7v","f66r"]],["faimy",1,1,["f40v"]],["shol",187,102,["f46r","f1r","f78v"]],["lor",43,31,["f89v2","f76r","f80r"]],["qoky",147,72,["f45r","f15v","f80r"]],["r",98,62,["f46r","f15r","f15v"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["qokaim",2,2,["f112v","f40v"]],["tochey",1,1,["f40v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okees",16,14,["f67r1","f73r","f76r"]],["oky",102,78,["f1r","f45r","f45v"]],["otain",96,43,["f43r","f76r","f80r"]],["okair",22,18,["f105v","f50v","f107r"]],["arol",12,11,["f81r","f71v","f113v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["okary",11,10,["f73r","f33v","f99r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["chetar",6,6,["f69r","f42r","f116r"]],["ofair",1,1,["f40v"]],["arody",13,12,["f88v","f102r1","f86v6"]]],[[0,24,60,69,36],[1,99,63,63,27],[2,171,69,42,21],[3,21,93,51,21],[4,75,90,60,21],[5,141,90,24,21],[6,168,87,45,18],[7,24,117,15,18],[8,39,114,27,18],[9,63,114,30,15],[10,99,105,54,21],[11,159,102,48,21],[12,24,129,69,27],[10,96,120,54,24],[13,159,120,48,24],[14,30,150,57,18],[15,93,141,36,24],[16,135,147,30,21],[13,171,141,45,21],[17,30,165,42,18],[18,75,162,30,18],[5,114,162,18,18],[19,135,159,45,21],[20,183,159,42,15],[21,36,183,45,21],[22,84,174,45,21],[23,129,177,39,18],[7,177,177,12,15],[24,189,174,24,18],[25,39,198,60,18],[26,102,192,42,21],[27,144,192,45,21],[28,195,186,36,27],[29,33,213,39,30],[30,69,210,54,30],[31,123,210,54,30],[32,177,210,33,24],[5,210,222,21,15],[33,36,237,72,27],[34,111,237,54,24],[4,171,237,57,27],[35,231,240,48,18],[36,30,264,60,18],[22,96,258,48,27],[23,150,261,39,18],[37,195,261,45,18],[38,246,255,48,36],[39,39,276,66,24],[20,114,282,39,15],[10,162,276,51,18],[40,36,297,51,27],[23,90,306,42,24],[41,135,300,39,24],[42,183,294,63,27],[43,252,297,63,21],[20,513,288,42,15],[44,555,279,60,24],[45,39,324,42,15],[46,84,327,12,9],[47,93,327,45,12],[48,138,318,51,21],[15,198,318,42,18],[49,240,315,69,21],[50,312,315,18,18],[51,510,303,51,18],[52,561,303,27,15],[53,588,303,33,21],[54,39,336,60,18],[55,105,336,45,18],[56,156,336,21,15],[57,180,333,42,18],[10,228,333,57,18],[46,291,339,9,9],[58,300,330,36,21],[59,504,324,45,18],[60,549,315,54,21],[61,39,351,39,18],[41,78,348,36,24],[62,120,351,33,15],[24,156,351,24,15],[15,186,345,45,21],[63,234,345,45,21],[41,282,345,39,21],[64,330,351,12,15],[65,501,336,45,24],[66,546,333,60,21],[67,39,366,57,18],[68,102,363,69,18],[4,180,363,60,18],[69,246,363,48,18],[70,297,363,54,21],[71,501,357,48,18],[24,549,354,24,15],[72,573,351,33,21],[45,39,381,48,18],[73,96,378,48,21],[13,150,378,54,21],[28,216,378,42,21],[74,267,378,51,18],[75,315,381,39,18],[76,492,369,48,27],[77,546,366,48,24],[78,150,396,51,30],[79,210,396,57,24],[80,273,393,42,27],[81,312,402,48,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f41r.js <==
[[["pchey",12,11,["f86v6","f75r","f40r"]],["kedaleey",1,1,["f41r"]],["oked",2,2,["f31v","f41r"]],["shekchey",1,1,["f41r"]],["opshes",1,1,["f41r"]],["ypchd",1,1,["f41r"]],["qotcheedy",4,4,["f114v","f115r","f104v"]],["shkakeedy",1,1,["f41r"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["alshey",4,4,["f73r","f72v1","f48r"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["keshdy",1,1,["f41r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dor",73,54,["f1r","f45r","f89v1"]],["ycheoky",3,3,["f51v","f41r","f100v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["chpy",1,1,["f41r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qok",9,8,["f111r","f101v2","f23r"]],["ra",1,1,["f41r"]],["yekedy",1,1,["f41r"]],["ychdy",2,2,["f106v","f41r"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["shekchy",5,5,["f70r1","f67r2","f116r"]],["cheky",65,50,["f55v","f80r","f31r"]],["daly",30,23,["f46r","f75r","f68v3"]],["chdchy",1,1,["f41r"]],["ytcheeky",1,1,["f41r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["schdy",3,3,["f85r1","f84r","f41r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chees",33,28,["f106r","f41r","f88r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["dalain",1,1,["f41r"]],["shedey",1,1,["f41r"]],["polchedy",6,6,["f108r","f103r","f115r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chekedy",4,3,["f26r","f41r","f26v"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["chkchod",1,1,["f41r"]],["ypchedpy",1,1,["f41r"]],["shepy",1,1,["f41r"]],["shedy",427,73,["f46r","f65v","f46v"]],["parchdy",1,1,["f41r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["chkedy",5,5,["f50v","f84r","f83r"]],["chedy",501,86,["f46r","f65v","f46v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["qokyl",1,1,["f41r"]],["cheked",2,1,["f41r"]],["qodor",2,2,["f41r","f11r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["okedy",118,53,["f46v","f80r","f31r"]],["chckheody",2,2,["f100r","f41r"]],["chekal",12,10,["f46r","f89v1","f81v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cheo",65,42,["f89v2","f17v","f106r"]],["al",260,82,["f89v2","f67r1","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["shok",5,5,["f111r","f1r","f108v"]],["qekchdy",3,3,["f76v","f41r","f107v"]],["dchdaldy",1,1,["f41r"]],["qokeg",1,1,["f41r"]],["ykeod",1,1,["f41r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chekeedy",4,4,["f111r","f75r","f41r"]]],[[0,30,30,39,33],[1,69,27,57,36],[2,135,27,36,27],[3,177,30,54,24],[4,348,27,45,27],[5,390,27,42,27],[6,438,27,72,24],[7,519,24,72,24],[8,39,60,30,21],[9,69,60,42,18],[10,120,51,42,24],[11,168,51,45,21],[12,219,57,18,15],[13,348,51,27,18],[14,378,51,57,21],[15,438,48,51,24],[16,498,48,27,24],[17,528,45,48,24],[12,576,51,24,18],[18,39,75,27,21],[19,69,78,21,18],[20,96,72,51,18],[21,150,72,39,18],[22,189,69,39,24],[17,339,66,51,21],[17,399,69,51,18],[23,456,66,54,21],[24,516,63,36,21],[25,555,66,36,21],[26,42,93,39,15],[27,87,87,60,24],[28,153,84,54,21],[29,210,90,42,15],[30,342,84,42,21],[31,390,81,36,24],[32,432,87,36,15],[33,471,84,39,21],[34,516,81,33,24],[35,552,84,30,15],[36,39,105,45,30],[37,87,111,27,15],[38,117,105,48,27],[22,168,102,45,27],[39,372,105,42,15],[40,417,99,42,33],[39,465,105,48,18],[41,519,99,54,18],[42,39,735,36,18],[43,72,720,57,33],[44,135,732,51,21],[45,195,732,51,21],[46,252,735,30,24],[47,354,735,48,18],[48,498,726,54,30],[49,561,723,33,27],[50,597,726,36,21],[51,33,750,60,24],[52,102,750,39,24],[38,150,750,45,24],[53,201,750,57,24],[10,366,753,42,18],[54,411,750,51,21],[17,471,753,54,18],[55,534,750,39,21],[17,573,744,57,21],[56,39,771,27,18],[55,69,771,39,18],[57,117,768,45,18],[58,171,765,48,21],[59,225,771,39,15],[17,369,768,57,24],[60,432,768,45,21],[61,486,768,54,18],[62,546,762,51,24],[63,597,762,21,15],[64,36,786,51,15],[65,96,780,39,21],[45,147,780,54,21],[55,207,783,39,15],[66,372,786,66,18],[67,447,783,45,18],[68,495,786,36,15],[69,537,786,33,12],[70,573,783,18,12],[65,594,774,42,21],[71,33,804,15,15],[72,45,798,33,18],[50,75,801,39,18],[73,120,792,57,24],[74,183,798,60,18],[10,366,798,42,27],[64,417,798,63,30],[17,489,798,54,24],[75,552,792,45,24],[76,42,813,36,27],[77,78,816,51,21],[78,135,813,54,24],[61,195,813,48,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f41v.js <==
[[["keerodal",1,1,["f41v"]],["pcheody",7,6,["f41v","f99r","f113r"]],["qofcheepy",1,1,["f41v"]],["ofchdy",5,5,["f41v","f108r","f95v2"]],["cfhekchdy",1,1,["f41v"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["chepchefy",1,1,["f41v"]],["shdchdy",1,1,["f41v"]],["qotal",59,36,["f76r","f80r","f82v"]],["dar",319,139,["f46r","f45r","f1r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["tchey",22,19,["f1r","f46r","f86v3"]],["s",244,125,["f1r","f46r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shekey",5,5,["f41v","f89v1","f70r2"]],["okedy",118,53,["f46v","f80r","f31r"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["choy",13,13,["f47r","f101v2","f17v"]],["keoy",2,2,["f41v","f67v2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["okey",64,42,["f67r2","f65v","f46v"]],["oleeol",2,2,["f41v","f102r1"]],["lkedy",29,18,["f111r","f76r","f82v"]],["lkeeody",6,6,["f111r","f41v","f112v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qokol",105,61,["f46r","f45r","f89v1"]],["sheols",3,3,["f41v","f76r","f58v"]],["ycheos",1,1,["f41v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["or",366,130,["f45r","f1r","f67r2"]],["chol",397,151,["f1r","f45r","f46r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["orain",27,20,["f111r","f102r1","f81r"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["old",3,3,["f41v","f43r","f87v"]],["oteol",42,38,["f1r","f100r","f43r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["oteody",39,28,["f48v","f106v","f104r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["ckhdy",4,4,["f41v","f33v","f78r"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["ykeo",3,3,["f41v","f34r","f89r2"]],["okeody",37,31,["f67r1","f65v","f55v"]],["oly",57,35,["f67r2","f48v","f15r"]],["olkeeo",4,4,["f111r","f41v","f107r"]],["lkol",5,5,["f41v","f105v","f80v"]],["chedy",501,86,["f46r","f65v","f46v"]]],[[0,12,573,54,27],[1,3,597,60,30],[2,63,603,72,30],[3,141,612,48,24],[4,192,603,75,36],[5,321,618,54,27],[6,381,618,63,27],[7,450,630,54,18],[8,510,627,42,24],[9,555,627,27,18],[10,6,624,39,18],[11,48,624,42,24],[12,93,630,12,15],[13,105,633,30,12],[14,141,630,42,21],[15,192,633,39,27],[16,237,636,42,21],[17,318,642,36,15],[15,360,639,42,21],[18,405,642,57,18],[19,468,651,30,12],[20,501,642,33,18],[21,540,648,33,15],[22,3,639,57,21],[23,66,645,36,18],[22,102,645,60,21],[24,174,654,45,15],[25,219,651,45,24],[26,315,654,51,18],[27,372,657,57,21],[28,435,657,39,18],[29,474,657,45,21],[30,522,657,48,21],[31,6,657,48,12],[32,63,660,45,18],[17,117,663,39,12],[33,168,666,21,15],[34,195,672,33,15],[35,228,675,15,15],[13,240,675,30,15],[36,333,669,48,24],[37,387,672,54,21],[38,447,672,63,24],[39,519,675,45,18],[40,3,666,60,21],[35,72,675,18,18],[41,90,675,42,15],[42,138,672,48,21],[43,192,681,39,21],[44,234,690,27,15],[45,375,687,51,21],[46,429,693,45,21],[33,477,693,21,18],[47,501,687,57,24],[48,6,684,39,21],[23,54,684,33,21],[49,96,687,48,21],[50,156,690,42,24],[51,207,699,42,18],[52,402,705,36,27],[13,438,711,33,12],[53,480,705,60,24],[54,543,708,27,24],[17,9,699,39,18],[55,57,702,51,21],[56,111,705,39,24],[57,150,708,39,33],[28,195,708,42,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f42r.js <==
[[["sho",130,79,["f1r","f15r","f45v"]],["ofaiin",6,6,["f89v2","f72v3","f42r"]],["cthachcthy",1,1,["f42r"]],["otcheey",3,3,["f42r","f107r","f105r"]],["pchear",2,2,["f42r","f103v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["char",72,51,["f45r","f106r","f1v"]],["cheky",65,50,["f55v","f80r","f31r"]],["otshaiin",1,1,["f42r"]],["daiiry",1,1,["f42r"]],["toshy",1,1,["f42r"]],["chtshar",1,1,["f42r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["chain",18,16,["f45r","f42r","f49v"]],["dal",253,114,["f67r2","f45r","f1r"]],["shor",97,66,["f45r","f46r","f15r"]],["chetar",6,6,["f69r","f42r","f116r"]],["chotais",1,1,["f42r"]],["dar",319,139,["f46r","f45r","f1r"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["chotor",4,3,["f42r","f100v","f56v"]],["cha",2,2,["f42r","f8r"]],["kary",5,5,["f75r","f42r","f95r2"]],["dorain",1,1,["f42r"]],["pcho",2,2,["f42r","f26r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kshaiin",1,1,["f42r"]],["shotaiin",2,2,["f86v6","f42r"]],["cham",20,17,["f45r","f42r","f46v"]],["shan",5,5,["f15r","f42r","f2r"]],["yshol",2,2,["f42r","f90r1"]],["chees",33,28,["f106r","f41r","f88r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["shol",187,102,["f46r","f1r","f78v"]],["ety",7,7,["f42r","f95v1","f113r"]],["chary",6,6,["f42r","f8v","f27r"]],["qotchor",14,13,["f14r","f15r","f42r"]],["otchol",28,26,["f1r","f17r","f13v"]],["ctho",15,14,["f42r","f45v","f21v"]],["kchodan",1,1,["f42r"]],["chkchory",1,1,["f42r"]],["choty",37,28,["f1r","f15v","f13v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ksheo",4,4,["f4v","f40r","f42r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["otol",86,69,["f89v2","f1r","f55v"]],["chol",397,151,["f1r","f45r","f46r"]],["dain",211,100,["f45r","f1r","f67r2"]],["qotor",29,24,["f15r","f42r","f80r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["choeky",1,1,["f42r"]],["dcky",1,1,["f42r"]],["qopor",4,4,["f42r","f86v5","f84r"]],["shot",3,3,["f68v2","f42r","f29v"]],["s",244,125,["f1r","f46r","f67r2"]],["cheam",5,5,["f111r","f42r","f108v"]],["kshey",6,6,["f75r","f42r","f86v3"]],["chdain",9,9,["f42r","f116r","f113v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["otshey",7,6,["f86v6","f42r","f86v5"]],["dodaiin",1,1,["f42r"]],["pydaiin",2,2,["f42r","f4r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["tsh",1,1,["f42r"]],["olcha",1,1,["f42r"]],["sholy",4,4,["f42r","f37v","f58r"]],["shotol",3,3,["f38v","f42r","f93r"]],["chety",25,25,["f46r","f48v","f43r"]],["chokchy",16,14,["f42r","f14v","f16v"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["cthochy",1,1,["f42r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["shy",104,70,["f89v2","f46r","f15r"]],["kshes",1,1,["f42r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["otchoty",1,1,["f42r"]],["chot",4,4,["f42r","f8r","f115r"]],["ckhhy",5,5,["f70r2","f68v3","f47r"]],["cty",5,5,["f28r","f42r","f8v"]],["os",29,28,["f67r2","f1r","f89v1"]],["shoky",8,8,["f4v","f89v1","f42r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chal",48,27,["f1r","f76r","f58r"]],["ctoiin",1,1,["f42r"]],["sos",8,7,["f70v2","f25v","f42r"]],["odan",2,2,["f32v","f42r"]],["kchaiin",3,3,["f29r","f42r","f18r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["ckhaiin",3,3,["f15r","f42r","f6r"]],["choro",1,1,["f42r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["kolschees",1,1,["f42r"]]],[[0,48,129,30,24],[1,84,123,51,36],[2,138,132,90,33],[3,237,123,81,39],[4,315,129,72,36],[5,45,156,30,24],[6,75,150,45,30],[7,126,162,42,21],[8,177,162,54,30],[9,237,159,87,30],[10,327,168,54,27],[11,45,177,57,36],[12,111,183,87,30],[13,204,186,69,27],[14,279,189,54,24],[15,342,192,33,21],[16,51,210,39,21],[17,96,207,63,27],[18,168,207,81,27],[19,255,213,36,21],[20,300,207,75,27],[21,48,228,63,36],[22,120,228,75,36],[23,204,231,72,27],[24,282,246,36,24],[25,324,231,54,39],[26,165,258,60,24],[7,234,261,51,24],[27,33,276,63,51],[28,102,315,33,21],[29,144,285,75,45],[30,228,288,96,48],[31,330,318,45,18],[32,387,312,48,27],[33,48,327,54,30],[34,108,330,45,21],[35,156,324,60,30],[16,231,333,42,21],[36,285,333,42,27],[37,336,333,36,30],[38,378,336,60,21],[39,45,354,81,27],[40,141,348,72,33],[41,219,351,39,24],[42,264,348,81,30],[43,354,354,93,27],[44,51,378,51,27],[45,111,390,36,21],[46,156,378,51,30],[47,216,378,57,27],[48,288,375,48,36],[35,345,378,57,27],[49,408,390,42,21],[36,462,381,42,27],[50,504,372,42,24],[51,48,402,60,33],[52,120,420,30,9],[53,156,411,51,27],[54,225,411,51,21],[49,291,408,45,30],[55,345,402,63,30],[19,414,408,36,21],[28,459,411,33,21],[56,495,399,60,27],[57,54,441,57,15],[49,123,444,42,15],[36,171,438,42,21],[58,222,429,81,24],[59,315,429,69,27],[60,396,426,51,30],[50,468,426,48,18],[15,519,423,36,27],[61,54,453,57,33],[36,117,465,39,21],[62,165,453,54,30],[36,219,459,45,21],[36,276,456,42,24],[54,327,453,48,21],[50,387,453,42,21],[63,435,453,12,18],[64,468,447,54,21],[0,57,489,33,21],[65,93,486,57,33],[44,162,477,57,30],[66,228,480,66,21],[67,312,477,87,21],[54,408,477,48,21],[68,468,474,33,18],[53,204,501,78,42],[69,288,504,69,36],[70,366,516,66,18],[71,51,549,75,63],[72,135,588,54,27],[73,195,585,63,30],[74,264,567,51,48],[75,321,597,51,18],[76,378,588,54,27],[77,60,612,60,30],[36,126,618,42,24],[78,180,612,51,27],[54,240,618,54,18],[79,309,612,78,27],[80,393,609,72,27],[81,57,648,48,18],[82,114,639,72,33],[83,198,639,66,30],[84,273,639,36,30],[85,312,633,54,30],[86,378,645,51,21],[87,432,645,30,21],[88,63,663,75,33],[54,150,672,48,24],[89,210,666,54,27],[0,264,666,36,24],[90,312,660,57,33],[91,375,657,48,39],[63,420,666,15,21],[92,441,666,24,21],[36,66,693,42,27],[49,114,702,39,24],[93,162,690,54,30],[94,228,687,48,30],[0,285,687,36,21],[49,330,699,42,18],[49,378,693,36,18],[95,420,693,36,27],[36,69,720,45,21],[49,120,726,42,24],[49,171,726,42,18],[36,225,720,48,24],[96,288,708,72,30],[97,372,714,33,24],[98,411,717,45,24],[99,72,738,63,27],[100,144,741,42,21],[101,198,732,75,30],[102,285,738,63,21],[103,351,741,81,21],[104,228,759,66,30],[36,297,762,48,27],[105,363,759,93,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f42v.js <==
[[["tcho",8,8,["f32v","f47v","f30v"]],["cto",4,4,["f24v","f4v","f53r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qocho",2,2,["f49r","f42v"]],["taiin",42,31,["f48v","f5v","f106r"]],["shols",1,1,["f42v"]],["chol",397,151,["f1r","f45r","f46r"]],["chor",220,113,["f1r","f45v","f89r1"]],["dain",211,100,["f45r","f1r","f67r2"]],["dshey",14,12,["f111r","f25v","f95v1"]],["tchey",22,19,["f1r","f46r","f86v3"]],["y",151,87,["f67r2","f1r","f45r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["chtchy",2,2,["f105v","f42v"]],["cphy",16,15,["f1r","f86v6","f47r"]],["dan",20,16,["f1r","f89v1","f2r"]],["otol",86,69,["f89v2","f1r","f55v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sho",130,79,["f1r","f15r","f45v"]],["chotody",1,1,["f42v"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["oky",102,78,["f1r","f45r","f45v"]],["dl",20,16,["f111r","f86v6","f81v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["otoy",3,3,["f70r2","f103r","f42v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chkchy",6,5,["f23r","f47v","f16v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["odaiil",1,1,["f42v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["dd",1,1,["f42v"]],["chokeeor",1,1,["f42v"]],["chey",344,118,["f46r","f1r","f46v"]],["chetan",1,1,["f42v"]],["s",244,125,["f1r","f46r","f67r2"]],["ary",26,22,["f67r1","f48v","f86v3"]],["chetaiin",3,3,["f114v","f94v","f42v"]],["okeokear",1,1,["f42v"]],["cheotchar",1,1,["f42v"]],["sy",36,32,["f15r","f17v","f45v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["cthar",21,15,["f1r","f15r","f76r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chok",5,5,["f1r","f68v3","f14r"]],["sheokey",4,4,["f72v2","f55v","f85r1"]],["keeey",11,10,["f111r","f38v","f40r"]],["d",51,27,["f1r","f17v","f45v"]],["chekeesshy",1,1,["f42v"]],["sodal",3,3,["f116r","f93r","f42v"]],["posheor",1,1,["f42v"]],["char",72,51,["f45r","f106r","f1v"]],["chekchey",1,1,["f42v"]],["qokod",7,6,["f114v","f53r","f90r1"]],["cpheo",2,2,["f104v","f42v"]],["rchy",4,4,["f1r","f80r","f77v"]],["schor",3,3,["f22r","f32r","f42v"]],["okchey",32,28,["f1r","f80r","f78v"]],["chy",155,101,["f1r","f46r","f67r2"]],["shol",187,102,["f46r","f1r","f78v"]],["olor",31,21,["f75r","f101v2","f43r"]],["cheaiin",3,3,["f113v","f42v","f2v"]],["ctchy",2,2,["f9v","f42v"]],["tcheen",1,1,["f42v"]],["qo",29,20,["f45r","f65v","f76r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["kchol",21,18,["f45r","f17v","f45v"]],["cheal",30,15,["f111r","f76r","f103r"]],["oteol",42,38,["f1r","f100r","f43r"]],["shey",283,99,["f46r","f1r","f45r"]],["teaiin",1,1,["f42v"]],["chotcheey",1,1,["f42v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chaiin",45,34,["f45r","f15r","f55v"]],["oteeaiin",1,1,["f42v"]],["teor",4,4,["f32v","f14r","f103v"]],["checthhy",1,1,["f42v"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["qoteey",42,31,["f100r","f106r","f104v"]],["kchy",30,26,["f1r","f15r","f31r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["etsees",1,1,["f42v"]],["choly",15,15,["f101v2","f76r","f71r"]],["sarar",4,4,["f86v6","f69v","f106v"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["chokey",7,7,["f70r2","f101v2","f54r"]],["okey",64,42,["f67r2","f65v","f46v"]],["okor",34,32,["f89v2","f15r","f3v"]],["odeey",2,2,["f105r","f42v"]]],[[0,45,72,45,96],[1,93,132,36,36],[2,141,141,60,27],[3,207,150,72,21],[4,279,117,63,45],[5,351,135,63,30],[6,447,147,51,27],[7,504,144,42,24],[8,549,144,45,27],[9,51,171,51,30],[10,105,168,63,30],[11,171,186,18,21],[12,195,168,60,30],[13,264,165,69,33],[14,339,162,45,42],[15,390,174,36,21],[8,447,171,48,21],[16,504,165,51,27],[17,558,171,48,21],[18,51,198,36,24],[19,99,195,84,33],[20,195,195,69,27],[21,273,189,39,42],[6,324,201,42,21],[6,372,201,48,24],[22,444,198,27,18],[23,471,189,69,30],[24,546,192,54,24],[25,48,222,81,30],[26,135,225,75,33],[27,219,228,42,21],[28,267,228,27,27],[29,348,225,69,24],[30,447,213,63,33],[31,522,213,51,33],[32,573,222,24,30],[33,51,249,99,30],[34,156,267,42,24],[35,204,252,78,30],[36,360,252,15,18],[37,378,252,39,27],[31,450,240,51,33],[38,507,243,78,30],[39,51,276,96,30],[40,159,276,117,33],[41,390,279,27,27],[42,447,276,54,27],[43,507,270,66,30],[44,573,273,36,30],[45,54,303,57,30],[46,114,303,81,39],[47,198,303,60,39],[48,261,315,12,18],[49,501,300,105,39],[50,45,333,63,36],[42,120,339,57,24],[51,24,552,99,66],[18,129,594,36,30],[52,177,600,54,27],[53,240,597,96,39],[54,351,603,75,33],[18,459,606,39,30],[55,501,600,63,36],[56,561,612,48,24],[57,39,618,54,30],[58,102,618,69,39],[59,186,642,36,15],[60,228,633,48,30],[61,288,642,51,30],[62,345,645,78,24],[63,453,633,63,33],[64,519,633,66,30],[48,585,642,12,18],[65,36,657,30,21],[66,69,651,39,24],[67,111,654,78,42],[68,204,654,63,42],[69,276,672,54,27],[70,342,660,69,33],[48,414,675,12,18],[71,450,669,48,24],[72,504,663,72,30],[48,576,672,15,18],[73,42,675,99,33],[6,150,696,48,18],[74,207,696,27,21],[75,243,696,63,21],[76,321,687,96,36],[26,456,690,63,27],[4,522,687,57,30],[11,582,702,12,21],[18,45,708,33,24],[34,90,723,48,15],[77,144,711,60,27],[71,213,714,48,30],[78,273,714,84,30],[17,366,723,60,24],[79,450,714,81,36],[17,537,720,54,21],[80,42,732,75,33],[59,126,753,33,27],[81,168,735,48,36],[82,228,738,48,45],[83,288,741,66,27],[84,360,756,60,18],[85,456,747,66,21],[86,531,744,30,21],[87,561,747,24,21],[88,48,762,66,36],[6,120,777,51,24],[89,177,768,54,36],[90,462,765,57,30],[91,525,774,60,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f43r.js <==
[[["tarodaiin",1,1,["f43r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["ofchtar",1,1,["f43r"]],["chcphedy",3,3,["f114v","f43r","f76r"]],["ypar",4,4,["f43r","f86v5","f85r1"]],["shol",187,102,["f46r","f1r","f78v"]],["folor",1,1,["f43r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cphhy",1,1,["f43r"]],["dar",319,139,["f46r","f45r","f1r"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["oteol",42,38,["f1r","f100r","f43r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chety",25,25,["f46r","f48v","f43r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["daral",2,2,["f43r","f20r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dal",253,114,["f67r2","f45r","f1r"]],["s",244,125,["f1r","f46r","f67r2"]],["yty",24,21,["f46r","f86v6","f68v3"]],["oty",115,76,["f45r","f46v","f45v"]],["she",25,24,["f1r","f46r","f102r1"]],["ody",46,37,["f43r","f65v","f48r"]],["shy",104,70,["f89v2","f46r","f15r"]],["olor",31,21,["f75r","f101v2","f43r"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chky",18,16,["f46r","f67r2","f43r"]],["qotydy",1,1,["f43r"]],["ykam",5,5,["f89v2","f43r","f18v"]],["dasar",1,1,["f43r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["tedy",42,31,["f46r","f48v","f43r"]],["kar",52,39,["f46r","f45r","f43r"]],["or",366,130,["f45r","f1r","f67r2"]],["shekalchdy",1,1,["f43r"]],["cholty",1,1,["f43r"]],["qotaly",5,5,["f43r","f76r","f113r"]],["chedy",501,86,["f46r","f65v","f46v"]],["otam",47,38,["f48v","f43r","f55v"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["shekody",1,1,["f43r"]],["qotody",11,10,["f88v","f114v","f43r"]],["qotar",63,37,["f43r","f80r","f48r"]],["okedy",118,53,["f46v","f80r","f31r"]],["choetchy",1,1,["f43r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["otain",96,43,["f43r","f76r","f80r"]],["ytam",13,11,["f48v","f43r","f33v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["daly",30,23,["f46r","f75r","f68v3"]],["cheody",89,54,["f89v1","f65v","f106r"]],["cheolkeepchy",1,1,["f43r"]],["pshesy",1,1,["f43r"]],["otey",57,41,["f43r","f76r","f106r"]],["kshdy",5,5,["f86v6","f43r","f86v5"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["kedar",3,3,["f43r","f108v","f105v"]],["shocphhy",1,1,["f43r"]],["dytydy",1,1,["f43r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["kedy",44,26,["f43r","f46v","f48r"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["qoiiin",4,4,["f43r","f112r","f104v"]],["sheeeky",2,2,["f43r","f113r"]],["dain",211,100,["f45r","f1r","f67r2"]],["ykolor",1,1,["f43r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["old",3,3,["f41v","f43r","f87v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["dor",73,54,["f1r","f45r","f89v1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["odain",18,15,["f102r2","f43r","f106r"]],["pshdar",2,2,["f43r","f106r"]],["shed",18,16,["f111r","f43r","f48v"]],["yfchdy",1,1,["f43r"]],["qockhhdy",1,1,["f43r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["dydydy",2,2,["f43r","f14v"]],["ty",16,15,["f45r","f43r","f48v"]],["toldy",2,2,["f43r","f9v"]],["shody",55,38,["f1r","f43r","f48v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["otolol",1,1,["f43r"]],["shd",7,7,["f46r","f43r","f33v"]],["olky",22,15,["f75r","f86v6","f43r"]],["ytol",12,12,["f102r1","f43r","f15r"]],["otary",5,5,["f43r","f113v","f76v"]],["cheky",65,50,["f55v","f80r","f31r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokol",105,61,["f46r","f45r","f89v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokehdy",1,1,["f43r"]],["qokody",9,9,["f88v","f43r","f86v3"]],["okehdy",1,1,["f43r"]],["otedy",155,55,["f46r","f46v","f80r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["tshed",2,2,["f86v6","f43r"]],["qosheckhhy",1,1,["f43r"]],["odeedy",2,2,["f43r","f112v"]],["qeokehy",1,1,["f43r"]],["shodody",1,1,["f43r"]],["shochol",1,1,["f43r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["checkhy",47,34,["f43r","f76r","f80r"]],["chotehy",1,1,["f43r"]],["chckhhhy",1,1,["f43r"]],["chokor",6,5,["f43r","f113v","f56r"]]],[[0,54,9,69,30],[1,126,15,42,27],[2,171,27,42,15],[3,219,6,54,36],[4,279,15,63,30],[5,351,15,36,24],[6,390,18,39,24],[7,429,6,42,36],[8,474,24,33,15],[9,510,3,39,45],[10,552,21,36,18],[11,57,39,45,21],[12,105,39,45,21],[1,150,39,48,24],[13,204,42,21,18],[14,225,39,42,24],[10,273,42,30,18],[15,303,42,33,15],[16,345,36,54,24],[17,405,42,48,18],[18,456,39,48,24],[19,507,45,39,12],[20,549,42,36,15],[21,585,36,12,18],[22,54,57,27,30],[22,84,57,27,27],[23,117,57,27,21],[24,153,60,27,15],[25,183,63,30,12],[26,219,60,24,24],[27,252,63,36,15],[28,288,57,51,18],[29,351,57,39,24],[30,396,57,33,24],[31,441,60,57,21],[10,507,60,30,18],[8,537,57,30,18],[32,570,51,42,24],[33,57,81,48,18],[34,108,75,33,27],[35,138,75,45,21],[36,183,72,33,21],[37,222,81,21,15],[13,246,78,21,18],[38,273,72,87,24],[39,366,78,48,21],[40,420,78,51,21],[41,477,81,42,18],[23,528,72,24,21],[42,558,69,42,21],[43,60,96,33,18],[44,93,99,42,18],[45,141,90,63,27],[46,213,93,54,24],[47,270,93,45,18],[48,321,93,39,21],[10,366,96,30,12],[49,402,93,63,27],[50,477,96,33,21],[51,516,90,45,18],[52,564,87,48,30],[53,45,111,57,21],[41,108,114,33,18],[54,150,114,33,18],[55,189,114,51,18],[56,246,105,90,27],[57,48,129,51,27],[58,102,129,36,27],[59,138,129,45,27],[60,189,129,51,27],[61,243,132,45,24],[48,291,129,42,27],[44,339,138,33,15],[62,381,126,57,30],[63,441,129,57,24],[64,501,126,45,24],[65,549,126,33,24],[50,588,129,30,21],[66,63,150,51,21],[41,117,153,39,15],[55,162,156,42,18],[26,210,153,27,21],[67,246,156,51,18],[68,306,150,51,24],[41,363,153,42,18],[69,411,153,36,15],[26,453,150,24,27],[70,486,147,57,27],[71,546,147,54,18],[72,600,147,27,18],[73,63,168,42,21],[74,108,165,51,30],[75,165,171,21,15],[76,189,171,39,24],[77,234,171,45,15],[78,54,183,48,33],[79,102,198,30,18],[25,135,201,27,15],[74,168,192,54,24],[80,228,189,42,30],[81,282,195,63,27],[60,351,192,42,27],[19,402,201,36,15],[82,444,189,51,27],[83,501,198,57,18],[47,564,183,51,27],[66,60,213,51,24],[84,108,213,24,30],[6,135,213,33,21],[85,165,213,42,27],[86,213,213,39,21],[18,258,216,45,27],[87,309,219,33,18],[88,348,216,51,21],[89,405,216,27,18],[90,432,213,36,24],[91,474,213,33,24],[92,510,213,48,18],[93,561,207,39,27],[94,600,210,18,21],[75,60,234,24,18],[6,84,234,30,18],[95,117,231,39,24],[96,156,234,36,18],[74,195,231,51,27],[97,249,231,54,21],[98,306,234,48,18],[99,360,234,45,21],[100,414,231,42,27],[96,459,231,36,24],[23,498,228,27,27],[22,531,228,30,21],[94,561,234,18,15],[101,576,231,39,15],[102,54,249,45,18],[103,99,249,81,21],[104,186,255,45,15],[105,237,249,57,24],[74,300,249,51,24],[19,354,252,39,15],[106,396,249,54,24],[107,453,252,54,18],[108,510,246,42,24],[109,555,243,45,24],[94,600,246,18,24],[110,57,264,45,27],[111,108,267,45,24],[112,162,267,54,21],[77,222,270,42,12],[113,270,267,54,24],[114,327,264,51,18],[8,375,267,27,15]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f43v.js <==
[[["pdsairy",1,1,["f43v"]],["dalteoshy",1,1,["f43v"]],["da",9,9,["f32v","f14r","f24r"]],["ly",14,12,["f75r","f81r","f80r"]],["sheet",3,3,["f111r","f115v","f43v"]],["or",366,130,["f45r","f1r","f67r2"]],["arodl",2,2,["f107r","f43v"]],["lkeo",3,3,["f88v","f106r","f43v"]],["raraiin",6,5,["f108v","f108r","f116r"]],["otedyo",1,1,["f43v"]],["poldy",2,2,["f88r","f43v"]],["shedy",427,73,["f46r","f65v","f46v"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["otedy",155,55,["f46r","f46v","f80r"]],["chedy",501,86,["f46r","f65v","f46v"]],["dar",319,139,["f46r","f45r","f1r"]],["chesckhy",1,1,["f43v"]],["okeody",37,31,["f67r1","f65v","f55v"]],["oky",102,78,["f1r","f45r","f45v"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["tody",8,8,["f38v","f86v6","f94v"]],["teedy",13,11,["f111r","f94v","f108r"]],["qot",8,8,["f10v","f53r","f103r"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["chky",18,16,["f46r","f67r2","f43r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["okedy",118,53,["f46v","f80r","f31r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["chey",344,118,["f46r","f1r","f46v"]],["ody",46,37,["f43r","f65v","f48r"]],["dary",24,21,["f111r","f45r","f48v"]],["dshey",14,12,["f111r","f25v","f95v1"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chees",33,28,["f106r","f41r","f88r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["qocthedy",3,3,["f66r","f48v","f43v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["alody",6,6,["f70v2","f71v","f86v5"]],["otedol",3,3,["f79v","f82v","f43v"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["chtey",1,1,["f43v"]],["tolkchdy",1,1,["f43v"]],["qokedol",1,1,["f43v"]],["okedal",7,7,["f111r","f73r","f112v"]],["pchdol",2,2,["f114v","f43v"]],["otey",57,41,["f43r","f76r","f106r"]],["dalorain",1,1,["f43v"]],["ytshedy",2,2,["f95v1","f43v"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["oykeedy",1,1,["f43v"]],["tedy",42,31,["f46r","f48v","f43r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["otam",47,38,["f48v","f43r","f55v"]],["ot",10,8,["f67r1","f69r","f99r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["otas",4,4,["f31v","f72r1","f107v"]],["shetcheodchs",1,1,["f43v"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["oteody",39,28,["f48v","f106v","f104r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["chef",1,1,["f43v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["olos",2,2,["f106v","f43v"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["tar",43,35,["f46v","f80r","f82v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["aldar",3,3,["f108v","f58r","f43v"]],["daldar",1,1,["f43v"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["ypchey",5,4,["f86v3","f21r","f101r1"]],["pchedy",34,28,["f76r","f82v","f78v"]],["yfor",2,2,["f89v2","f43v"]],["y",151,87,["f67r2","f1r","f45r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["air",74,49,["f67r2","f67r1","f65v"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["sheo",47,39,["f1r","f80r","f106r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["chckhy",140,76,["f46r","f46v","f55v"]],["choty",37,28,["f1r","f15v","f13v"]],["shecthy",20,12,["f111r","f75r","f66r"]],["shee",13,9,["f46r","f70r2","f101v2"]],["kedy",44,26,["f43r","f46v","f48r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["ekaiin",1,1,["f43v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["oteol",42,38,["f1r","f100r","f43r"]],["odain",18,15,["f102r2","f43r","f106r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["ckhedy",4,4,["f112v","f85r2","f84r"]],["chekcheey",1,1,["f43v"]],["dy",271,137,["f45r","f46r","f67r2"]],["keody",22,20,["f86v6","f68v3","f48v"]],["cheetam",1,1,["f43v"]],["okedar",6,5,["f108v","f103r","f76v"]],["amam",1,1,["f43v"]],["dykeedain",1,1,["f43v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["chedal",24,18,["f103r","f105v","f104v"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["cheky",65,50,["f55v","f80r","f31r"]],["choal",1,1,["f43v"]],["oteorom",1,1,["f43v"]],["oteod",3,3,["f102r2","f72v1","f43v"]],["qolkeey",6,6,["f68v3","f82v","f84r"]],["kaldy",4,4,["f46r","f58r","f84v"]],["darod",1,1,["f43v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["kol",37,35,["f45r","f1r","f45v"]],["taros",1,1,["f43v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["eees",9,9,["f111r","f112v","f108v"]],["oloaiin",1,1,["f43v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["qoky",147,72,["f45r","f15v","f80r"]]],[[0,84,15,51,33],[1,141,9,66,33],[2,216,21,15,15],[3,228,21,18,21],[4,255,12,42,24],[5,300,18,21,18],[6,324,15,45,21],[7,372,9,33,27],[8,411,12,66,21],[9,486,12,45,24],[10,528,6,57,30],[11,87,45,36,18],[12,129,39,33,21],[13,165,36,36,18],[14,204,39,39,15],[15,246,36,30,18],[16,285,33,60,18],[17,351,27,51,24],[18,411,30,27,21],[19,444,30,51,24],[20,498,33,42,24],[21,543,33,39,21],[22,87,60,36,18],[23,120,54,39,21],[24,162,51,36,24],[25,195,51,51,24],[26,255,45,33,24],[18,300,48,27,24],[27,327,54,36,15],[28,369,45,39,27],[29,414,48,51,18],[30,471,54,36,15],[31,513,54,27,18],[32,546,51,36,18],[33,90,75,36,18],[34,132,69,51,24],[35,189,72,42,15],[36,231,69,30,12],[37,273,66,30,21],[38,315,66,66,18],[30,384,69,33,24],[39,423,63,48,27],[40,474,63,51,27],[41,531,63,42,27],[42,87,87,63,18],[5,156,87,21,18],[43,177,87,45,15],[44,231,81,48,21],[45,282,78,54,27],[46,339,78,48,24],[47,87,102,72,21],[28,165,99,45,24],[48,216,99,54,21],[11,273,102,39,24],[49,324,99,51,21],[11,375,99,42,18],[50,420,87,54,27],[51,480,87,36,24],[52,522,93,69,21],[53,90,120,57,21],[54,156,120,51,24],[55,210,117,57,27],[14,270,123,45,12],[56,315,117,39,24],[57,357,114,54,21],[58,417,111,42,24],[59,462,108,27,21],[60,489,111,51,21],[61,546,111,42,18],[62,93,135,105,27],[63,204,141,54,15],[64,267,132,51,30],[14,321,138,39,21],[65,366,132,42,21],[66,414,132,42,15],[67,459,129,54,30],[68,516,129,42,27],[69,558,126,39,18],[70,93,156,51,21],[71,147,156,33,21],[36,183,156,33,15],[72,228,153,42,24],[73,84,174,36,24],[74,117,177,39,21],[75,162,177,21,21],[76,186,174,45,21],[27,237,177,36,18],[77,279,171,57,21],[78,339,156,42,39],[70,396,159,51,27],[79,450,159,57,30],[80,504,159,51,24],[81,558,156,33,24],[82,84,201,18,18],[83,105,195,33,15],[5,144,195,21,15],[84,165,195,24,15],[85,198,192,39,21],[86,243,192,54,15],[75,303,186,21,18],[87,324,186,33,15],[88,363,186,42,18],[89,411,177,45,21],[27,465,186,33,12],[90,507,180,45,21],[91,555,177,48,21],[82,93,216,12,18],[92,105,207,30,18],[93,138,207,36,18],[15,180,210,30,15],[30,210,213,33,15],[94,246,204,57,21],[95,309,201,51,21],[14,363,201,45,18],[96,414,195,39,27],[97,456,195,42,21],[5,501,201,18,15],[36,519,198,36,15],[98,555,195,45,15],[99,96,228,45,18],[56,144,222,39,27],[100,186,222,48,21],[101,243,222,63,21],[102,312,222,21,24],[103,336,216,39,18],[13,384,213,45,21],[104,435,213,60,27],[105,498,213,54,18],[106,555,210,42,18],[107,93,243,72,24],[14,171,246,42,15],[108,222,237,45,21],[109,276,240,51,15],[110,330,231,42,27],[111,381,228,42,24],[112,432,237,45,15],[14,480,234,42,15],[113,528,225,63,21],[114,174,258,45,21],[115,225,255,63,24],[116,288,252,45,24],[37,342,255,27,12],[117,375,249,57,15],[118,435,249,51,27],[119,492,246,27,30],[32,519,252,39,33],[120,555,240,48,30],[121,177,276,18,18],[122,198,270,27,18],[36,231,273,33,15],[123,279,273,60,18],[124,345,264,45,21],[125,399,261,36,36],[30,441,273,30,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f44r.js <==
[[["tshodpy",1,1,["f44r"]],["oracphy",1,1,["f44r"]],["koees",1,1,["f44r"]],["ypsholy",1,1,["f44r"]],["shy",104,70,["f89v2","f46r","f15r"]],["otoloaiin",1,1,["f44r"]],["ydsh",1,1,["f44r"]],["dyeees",1,1,["f44r"]],["yty",24,21,["f46r","f86v6","f68v3"]],["oky",102,78,["f1r","f45r","f45v"]],["okchey",32,28,["f1r","f80r","f78v"]],["qykchey",1,1,["f44r"]],["dchy",30,25,["f15r","f13v","f9r"]],["dy",271,137,["f45r","f46r","f67r2"]],["oair",3,3,["f44r","f105v","f104r"]],["ekokeey",1,1,["f44r"]],["kshotol",1,1,["f44r"]],["otol",86,69,["f89v2","f1r","f55v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otota",1,1,["f44r"]],["ykal",16,14,["f1r","f46r","f48v"]],["ychor",16,15,["f17v","f45v","f44r"]],["ykchey",6,5,["f88v","f67r2","f40r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["toy",5,5,["f20r","f44r","f19v"]],["shysho",1,1,["f44r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["chor",220,113,["f1r","f45v","f89r1"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["dshor",14,12,["f88v","f86v6","f75r"]],["ytchol",6,6,["f28r","f86v3","f44r"]],["o",82,56,["f1r","f67r1","f89r2"]],["ocheeky",1,1,["f44r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["otchy",48,40,["f76r","f15v","f17r"]],["dar",319,139,["f46r","f45r","f1r"]],["qotsh",1,1,["f44r"]],["oyd",1,1,["f44r"]],["shol",187,102,["f46r","f1r","f78v"]],["qotshy",5,5,["f44r","f25r","f19r"]],["oyty",1,1,["f44r"]],["chom",15,10,["f89v2","f3v","f45v"]],["pshy",1,1,["f44r"]],["opchey",29,25,["f76r","f80r","f48r"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["ofchey",5,5,["f44r","f8r","f107r"]],["roiry",1,1,["f44r"]],["os",29,28,["f67r2","f1r","f89v1"]],["otchol",28,26,["f1r","f17r","f13v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dchckhy",3,3,["f44r","f25r","f14v"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["d",51,27,["f1r","f17v","f45v"]],["qokchor",11,10,["f15r","f11v","f44r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["qoto",3,3,["f44r","f23v","f37r"]],["ykol",14,13,["f89v1","f44r","f81v"]],["choky",39,34,["f46r","f89v1","f65v"]],["chol",397,151,["f1r","f45r","f46r"]],["ytsho",2,2,["f44r","f32r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["okchody",3,3,["f70r1","f44r","f9r"]]],[[0,36,21,63,45],[1,102,24,60,36],[2,177,18,39,36],[3,222,24,69,36],[4,300,33,27,30],[5,330,24,81,36],[6,42,63,36,24],[7,84,57,54,27],[8,144,54,42,30],[9,192,57,33,24],[10,234,57,48,27],[11,288,60,66,24],[12,357,66,30,21],[13,387,66,24,18],[14,45,84,33,24],[15,78,81,63,21],[16,156,78,66,30],[17,228,81,39,27],[18,270,87,42,18],[19,321,81,54,24],[20,375,81,42,30],[21,45,105,45,30],[22,93,99,60,33],[23,159,105,51,24],[24,216,108,48,24],[25,270,105,30,21],[26,45,132,33,30],[27,84,132,60,24],[28,153,126,54,30],[29,213,135,42,15],[30,258,129,54,27],[31,318,129,39,24],[32,366,123,39,30],[18,408,135,42,18],[33,51,156,39,24],[34,96,153,60,27],[4,165,153,27,27],[35,204,162,9,9],[36,219,153,78,21],[37,306,150,57,33],[38,366,150,51,27],[39,420,153,33,18],[40,48,177,45,30],[41,102,177,36,33],[42,144,174,36,21],[43,186,171,63,36],[44,261,171,42,33],[45,312,180,36,21],[46,66,429,36,39],[47,105,435,48,36],[48,162,435,57,30],[49,228,429,57,36],[50,297,438,51,24],[42,357,438,36,24],[51,390,441,24,21],[23,417,432,48,27],[52,69,465,54,21],[53,129,471,21,18],[54,150,462,66,24],[55,228,462,51,24],[37,288,459,63,27],[56,357,459,63,24],[55,423,456,45,27],[57,465,459,12,18],[58,69,480,66,24],[59,141,483,48,21],[60,198,483,48,21],[61,252,480,42,30],[62,306,483,45,27],[62,363,480,45,30],[63,414,486,36,21],[25,450,480,33,27],[64,69,501,51,30],[65,126,501,57,36],[66,192,501,66,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f44v.js <==
[[["tsho",5,5,["f113v","f44v","f21v"]],["qotshy",5,5,["f44r","f25r","f19r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["dchor",26,22,["f6v","f30r","f78v"]],["otol",86,69,["f89v2","f1r","f55v"]],["shol",187,102,["f46r","f1r","f78v"]],["tol",48,36,["f67r2","f48v","f15r"]],["qotshol",1,1,["f44v"]],["otoldy",11,11,["f28r","f48v","f99r"]],["yolkol",1,1,["f44v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qokchain",1,1,["f44v"]],["daly",30,23,["f46r","f75r","f68v3"]],["otchol",28,26,["f1r","f17r","f13v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotor",29,24,["f15r","f42r","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["yokalod",1,1,["f44v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["shor",97,66,["f45r","f46r","f15r"]],["shorody",1,1,["f44v"]],["shky",13,12,["f46r","f65v","f39v"]],["sho",130,79,["f1r","f15r","f45v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["opchod",1,1,["f44v"]],["opy",7,6,["f9v","f86v5","f44v"]],["oain",11,10,["f112v","f116r","f103r"]],["cphaiin",7,6,["f8r","f44v","f37v"]],["ykchor",5,4,["f19r","f44v","f56v"]],["otchy",48,40,["f76r","f15v","f17r"]],["qoty",87,55,["f46v","f80r","f106r"]],["otcheor",4,4,["f70v2","f30v","f44v"]],["cthain",4,3,["f25r","f21r","f44v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["y",151,87,["f67r2","f1r","f45r"]],["kchain",1,1,["f44v"]],["otykeey",1,1,["f44v"]],["dy",271,137,["f45r","f46r","f67r2"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["tchaiin",1,1,["f44v"]],["ololy",1,1,["f44v"]],["tsheody",2,2,["f44v","f53v"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["shey",283,99,["f46r","f1r","f45r"]],["cty",5,5,["f28r","f42r","f8v"]],["ytoda",1,1,["f44v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dshor",14,12,["f88v","f86v6","f75r"]],["cthees",1,1,["f44v"]],["lol",44,29,["f48v","f76r","f80r"]],["keees",1,1,["f44v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["lo",15,13,["f75r","f86v6","f103r"]],["lsho",2,2,["f81v","f44v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["tshy",5,5,["f86v6","f14v","f44v"]],["cthal",7,6,["f1r","f3v","f24r"]],["kal",23,18,["f111r","f75r","f86v6"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chol",397,151,["f1r","f45r","f46r"]],["choky",39,34,["f46r","f89v1","f65v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["teol",15,14,["f101v2","f48r","f80r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ctho",15,14,["f42r","f45v","f21v"]],["lchor",6,6,["f80r","f44v","f113r"]],["dairl",2,2,["f44v","f89r2"]]],[[0,48,3,42,36],[1,96,15,66,36],[2,168,18,54,27],[3,228,24,57,21],[4,288,21,48,33],[5,342,21,42,27],[6,387,15,39,36],[7,432,24,81,30],[8,516,24,63,30],[9,51,39,60,27],[10,123,51,48,18],[11,180,45,84,27],[12,270,54,42,24],[13,324,48,66,24],[14,396,54,48,18],[5,453,51,42,27],[15,498,51,63,27],[16,561,57,27,18],[6,48,66,36,24],[17,90,57,57,30],[18,153,69,60,24],[4,225,72,48,27],[14,279,75,48,18],[19,333,69,45,30],[19,387,66,45,27],[20,33,87,90,36],[21,135,93,57,21],[22,198,99,42,18],[23,246,99,75,21],[24,333,96,48,24],[25,393,96,33,21],[26,429,87,54,33],[27,492,84,60,33],[28,555,90,27,36],[29,48,120,39,18],[5,90,120,39,24],[19,132,114,42,24],[30,180,114,60,27],[31,249,117,66,27],[32,324,117,48,24],[33,378,114,54,27],[34,438,117,78,24],[35,522,117,60,24],[6,42,138,36,24],[36,81,141,39,21],[37,126,135,63,27],[38,195,144,33,24],[39,231,150,12,18],[40,258,141,63,24],[41,336,138,75,30],[13,420,138,69,24],[37,501,138,60,39],[42,564,144,18,27],[43,48,159,36,24],[44,81,159,75,24],[2,165,159,57,30],[42,231,165,27,27],[10,267,171,45,24],[45,318,168,54,24],[46,42,183,75,42],[47,126,189,75,30],[48,213,198,63,18],[5,288,195,51,24],[49,345,195,42,24],[50,396,189,33,36],[51,483,189,57,33],[52,555,204,24,12],[53,48,222,48,21],[54,108,219,63,24],[55,180,228,39,18],[56,219,216,51,27],[57,279,216,42,33],[58,330,216,60,27],[59,399,225,24,15],[60,45,243,42,21],[61,93,240,69,33],[62,165,243,54,33],[30,231,243,75,27],[63,318,240,57,33],[64,384,240,36,27],[65,45,261,45,27],[66,99,270,36,15],[66,147,273,39,21],[67,195,267,54,27],[68,255,267,60,24],[19,327,270,45,24],[69,381,264,48,30],[70,36,294,63,21],[71,102,282,48,27],[72,165,294,60,18],[58,234,291,66,27],[73,312,291,45,24],[2,363,291,57,24],[74,39,312,63,24],[22,111,309,45,21],[75,162,312,57,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f45r.js <==
[[["pykydal",1,1,["f45r"]],["shaikhy",2,2,["f45r","f103v"]],["oty",115,76,["f45r","f46v","f45v"]],["shey",283,99,["f46r","f1r","f45r"]],["qop",5,5,["f45r","f65v","f31v"]],["char",72,51,["f45r","f106r","f1v"]],["opchal",3,3,["f45r","f107r","f58v"]],["ypchar",1,1,["f45r"]],["ofchar",2,2,["f45r","f22v"]],["shor",97,66,["f45r","f46r","f15r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["dar",319,139,["f46r","f45r","f1r"]],["om",22,20,["f111r","f45r","f67r2"]],["qo",29,20,["f45r","f65v","f76r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["kchol",21,18,["f45r","f17v","f45v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["cthom",9,7,["f45r","f24r","f90r1"]],["lory",2,2,["f45r","f115r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["cham",20,17,["f45r","f42r","f46v"]],["kolsho",1,1,["f45r"]],["pchor",12,12,["f45r","f9v","f21r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["ty",16,15,["f45r","f43r","f48v"]],["opchaldy",1,1,["f45r"]],["otshy",4,4,["f45r","f45v","f23v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["doldaiin",2,2,["f45r","f18r"]],["otchar",6,5,["f45r","f89v1","f8v"]],["okchar",4,4,["f45r","f45v","f52r"]],["ytchody",5,5,["f45r","f8r","f58r"]],["tcholol",2,2,["f45r","f51v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["dal",253,114,["f67r2","f45r","f1r"]],["dary",24,21,["f111r","f45r","f48v"]],["lchar",3,3,["f45r","f76r","f111v"]],["qor",23,19,["f45r","f75r","f86v3"]],["y",151,87,["f67r2","f1r","f45r"]],["kar",52,39,["f46r","f45r","f43r"]],["tchol",13,12,["f45r","f47r","f86v3"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["dain",211,100,["f45r","f1r","f67r2"]],["cthey",51,43,["f89v2","f1r","f45r"]],["otydal",1,1,["f45r"]],["m",11,10,["f46r","f45r","f48v"]],["dor",73,54,["f1r","f45r","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["chain",18,16,["f45r","f42r","f49v"]],["ykolody",1,1,["f45r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["qotchol",13,11,["f45r","f53r","f20r"]],["kol",37,35,["f45r","f1r","f45v"]],["dy",271,137,["f45r","f46r","f67r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["shar",34,29,["f45r","f1r","f3v"]],["yky",18,16,["f45r","f2r","f16v"]],["oky",102,78,["f1r","f45r","f45v"]],["kair",14,11,["f72v2","f45r","f1r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["dalor",8,7,["f45r","f86v6","f39v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["l",58,32,["f45r","f67r1","f65v"]],["okcho",9,9,["f45r","f24v","f66r"]],["laldan",1,1,["f45r"]],["daldaiin",3,3,["f89v2","f45r","f89r1"]]],[[0,3,3,78,42],[1,90,12,66,30],[2,171,12,33,33],[3,207,21,36,30],[4,258,15,36,36],[5,294,30,36,21],[6,336,21,57,36],[7,396,27,54,33],[8,456,30,57,30],[9,12,48,33,21],[10,51,42,39,21],[11,99,39,51,24],[12,159,42,54,33],[13,222,42,66,30],[14,300,60,36,18],[14,342,63,33,18],[15,384,57,57,21],[16,447,60,33,18],[17,483,60,24,24],[18,9,75,18,15],[19,30,60,57,30],[20,93,60,54,27],[21,150,69,51,18],[22,207,72,66,21],[10,282,66,36,39],[23,324,81,54,15],[24,390,75,54,36],[25,450,78,54,30],[26,9,90,42,27],[27,54,87,48,21],[28,111,84,54,27],[28,174,84,51,30],[29,228,90,45,24],[30,12,114,54,24],[31,69,108,57,27],[32,138,108,48,36],[33,189,111,27,33],[34,225,111,75,36],[35,312,114,54,30],[36,372,120,63,27],[37,444,126,75,24],[38,15,135,54,24],[39,78,132,66,21],[21,153,141,51,15],[40,216,135,81,39],[41,303,141,75,36],[42,387,144,42,21],[43,441,147,30,18],[44,480,147,48,24],[45,12,153,48,30],[46,60,153,36,21],[47,99,159,15,21],[48,117,150,36,21],[16,165,156,36,18],[49,15,180,45,27],[10,66,171,45,33],[50,120,183,78,21],[10,207,171,42,30],[51,255,183,42,18],[52,306,174,54,36],[53,369,171,75,33],[21,453,180,48,21],[54,504,180,15,21],[55,15,210,24,21],[56,42,207,18,21],[57,66,204,54,21],[51,129,201,48,21],[58,189,198,75,24],[59,279,201,57,27],[60,345,201,84,30],[61,435,198,36,24],[62,471,201,24,24],[63,18,228,48,24],[64,72,225,42,21],[65,126,219,36,30],[66,171,219,39,30],[67,213,219,45,24],[68,261,225,51,24],[69,327,225,48,18],[70,393,231,42,18],[43,438,228,36,21],[71,18,255,9,18],[63,30,246,54,21],[72,93,240,51,24],[73,150,249,72,21],[74,231,246,81,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f45v.js <==
[[["korary",1,1,["f45v"]],["chko",1,1,["f45v"]],["kol",37,35,["f45r","f1r","f45v"]],["chey",344,118,["f46r","f1r","f46v"]],["fsholom",1,1,["f45v"]],["shor",97,66,["f45r","f46r","f15r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["dod",1,1,["f45v"]],["opchaiin",1,1,["f45v"]],["olald",1,1,["f45v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chor",220,113,["f1r","f45v","f89r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["chom",15,10,["f89v2","f3v","f45v"]],["okolor",2,2,["f45v","f3r"]],["dy",271,137,["f45r","f46r","f67r2"]],["s",244,125,["f1r","f46r","f67r2"]],["qokchy",69,55,["f45r","f45v","f55v"]],["l",58,32,["f45r","f67r1","f65v"]],["or",366,130,["f45r","f1r","f67r2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qotol",47,34,["f45v","f48r","f80r"]],["chy",155,101,["f1r","f46r","f67r2"]],["ky",25,23,["f14r","f76r","f45v"]],["ctho",15,14,["f42r","f45v","f21v"]],["d",51,27,["f1r","f17v","f45v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["yd",3,3,["f45v","f37r","f36r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["dain",211,100,["f45r","f1r","f67r2"]],["dail",2,2,["f45v","f77v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["choiin",13,11,["f38v","f10v","f45v"]],["okchar",4,4,["f45r","f45v","f52r"]],["dar",319,139,["f46r","f45r","f1r"]],["oty",115,76,["f45r","f46v","f45v"]],["shoto",1,1,["f45v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["py",2,2,["f45v","f19v"]],["otytam",2,2,["f86v6","f45v"]],["ss",1,1,["f45v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cphor",6,6,["f32v","f3v","f45v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["tod",4,4,["f45v","f24r","f56v"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["cheg",3,3,["f69r","f45v","f83r"]],["tchtcho",1,1,["f45v"]],["kchol",21,18,["f45r","f17v","f45v"]],["dshy",8,8,["f70r2","f45v","f47v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ytchom",1,1,["f45v"]],["ykcheor",3,3,["f45v","f113r","f22v"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["sho",130,79,["f1r","f15r","f45v"]],["pchom",1,1,["f45v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["oaiir",4,4,["f114v","f45v","f7r"]],["ychor",16,15,["f17v","f45v","f44r"]],["chol",397,151,["f1r","f45r","f46r"]],["qokom",2,2,["f45v","f6v"]],["sy",36,32,["f15r","f17v","f45v"]],["sa",4,4,["f1r","f112v","f45v"]],["ykchom",1,1,["f45v"]],["dshor",14,12,["f88v","f86v6","f75r"]],["otshy",4,4,["f45r","f45v","f23v"]],["oky",102,78,["f1r","f45r","f45v"]],["tsholol",1,1,["f45v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["doiin",19,18,["f111r","f67r2","f45v"]],["dcholdy",1,1,["f45v"]]],[[0,24,30,60,30],[1,90,33,36,24],[2,135,27,30,39],[3,165,45,36,15],[4,198,6,84,54],[5,294,36,42,21],[6,339,33,51,27],[7,399,42,30,18],[8,432,27,75,30],[9,516,39,48,18],[10,21,57,36,24],[11,66,60,36,18],[12,108,60,45,18],[13,159,57,42,27],[14,210,57,60,27],[15,276,60,39,21],[16,324,57,66,21],[17,393,63,21,27],[14,486,51,57,24],[18,546,54,12,18],[19,15,78,63,24],[20,78,87,21,21],[21,102,81,21,21],[22,126,87,42,24],[23,174,78,57,33],[23,243,78,54,33],[24,300,90,30,27],[25,336,78,18,30],[26,363,75,42,27],[27,405,87,12,15],[28,498,72,45,30],[29,543,78,21,27],[30,18,99,45,24],[31,72,102,60,30],[32,138,108,45,18],[33,198,108,42,21],[34,240,108,42,18],[35,285,105,27,30],[23,12,120,60,33],[36,81,138,48,12],[37,138,126,66,27],[38,207,129,36,24],[39,243,129,33,33],[40,294,120,57,33],[41,357,129,36,24],[42,387,114,30,42],[43,492,120,72,36],[44,18,150,24,24],[45,42,153,39,18],[46,87,147,54,30],[47,147,153,66,30],[48,213,153,45,27],[49,318,150,63,27],[17,387,153,24,27],[17,495,153,21,33],[50,522,153,36,24],[51,9,171,78,33],[52,87,174,48,39],[53,138,180,48,33],[39,195,174,39,36],[54,234,189,24,21],[55,318,174,69,30],[56,9,207,72,30],[57,87,210,42,24],[58,132,210,30,21],[17,168,216,24,30],[59,195,207,57,33],[60,312,201,48,33],[61,360,210,51,24],[62,12,234,57,30],[13,72,231,42,30],[63,120,243,39,24],[64,168,237,63,30],[65,234,243,24,27],[66,321,237,24,21],[67,348,231,69,30],[68,18,261,51,21],[69,75,258,54,30],[70,138,258,39,33],[71,183,264,72,30],[72,345,258,60,42],[27,405,264,15,18],[21,18,285,24,21],[11,42,288,42,21],[73,84,285,51,33],[74,144,291,39,21],[75,189,291,66,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f46r.js <==
[[["pcheocphy",1,1,["f46r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chety",25,25,["f46r","f48v","f43r"]],["dy",271,137,["f45r","f46r","f67r2"]],["chepchx",1,1,["f46r"]],["yfcheky",1,1,["f46r"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["shee",13,9,["f46r","f70r2","f101v2"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["daly",30,23,["f46r","f75r","f68v3"]],["rodaiin",3,3,["f46r","f115r","f10r"]],["sheeoly",1,1,["f46r"]],["qoor",8,7,["f46r","f89v1","f101v2"]],["sheoteoly",1,1,["f46r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["sheksheet",1,1,["f46r"]],["shedy",427,73,["f46r","f65v","f46v"]],["xor",1,1,["f46r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["shor",97,66,["f45r","f46r","f15r"]],["ykal",16,14,["f1r","f46r","f48v"]],["she",25,24,["f1r","f46r","f102r1"]],["dalshedo",1,1,["f46r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["s",244,125,["f1r","f46r","f67r2"]],["ykar",36,27,["f46r","f67r2","f46v"]],["tshedar",2,2,["f46r","f104r"]],["chol",397,151,["f1r","f45r","f46r"]],["kaldy",4,4,["f46r","f58r","f84v"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["chekal",12,10,["f46r","f89v1","f81v"]],["sheky",36,27,["f46r","f1r","f80r"]],["dalocthhy",1,1,["f46r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["shekeey",6,5,["f111r","f68v2","f46r"]],["ykey",8,7,["f46r","f9v","f73v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["shky",13,12,["f46r","f65v","f39v"]],["qotsheod",2,2,["f46r","f104r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["tedy",42,31,["f46r","f48v","f43r"]],["dytedy",2,2,["f46r","f84r"]],["keedy",53,32,["f46r","f76r","f80r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["chdalor",1,1,["f46r"]],["sheedo",2,2,["f46r","f114r"]],["odor",8,8,["f89v2","f46r","f24v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["dykedy",2,2,["f46r","f75v"]],["chdam",10,8,["f46r","f112v","f76r"]],["xol",1,1,["f46r"]],["shol",187,102,["f46r","f1r","f78v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["ar",352,108,["f67r2","f46r","f1r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otedy",155,55,["f46r","f46v","f80r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["m",11,10,["f46r","f45r","f48v"]],["dsheol",9,9,["f46r","f66r","f99r"]],["chy",155,101,["f1r","f46r","f67r2"]],["shy",104,70,["f89v2","f46r","f15r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["chky",18,16,["f46r","f67r2","f43r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["chey",344,118,["f46r","f1r","f46v"]],["tshdy",4,4,["f46r","f33v","f48r"]],["feeedy",1,1,["f46r"]],["dyfchdy",1,1,["f46r"]],["kchs",2,2,["f46r","f8r"]],["ytaly",5,5,["f46r","f72v1","f73v"]],["fchdy",4,4,["f46r","f113r","f106r"]],["karal",1,1,["f46r"]],["yty",24,21,["f46r","f86v6","f68v3"]],["dardam",1,1,["f46r"]],["tchey",22,19,["f1r","f46r","f86v3"]],["chkal",13,11,["f111r","f70r1","f46r"]],["chd",8,8,["f46r","f39v","f77r"]],["qokdy",4,4,["f46r","f48r","f78v"]],["aloldy",1,1,["f46r"]],["olaiir",3,3,["f46r","f99r","f39v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["pchdair",4,4,["f46r","f114v","f115v"]],["shd",7,7,["f46r","f43r","f33v"]],["shepdaiin",1,1,["f46r"]],["oifhedy",1,1,["f46r"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["shear",21,16,["f1r","f46r","f111r"]],["opdarshdy",1,1,["f46r"]],["sayfchedy",1,1,["f46r"]],["techy",1,1,["f46r"]],["sheockhy",2,2,["f46r","f96r"]],["choky",39,34,["f46r","f89v1","f65v"]],["r",98,62,["f46r","f15r","f15v"]],["ches",36,29,["f46r","f76r","f80v"]],["shey",283,99,["f46r","f1r","f45r"]],["kar",52,39,["f46r","f45r","f43r"]],["chckham",1,1,["f46r"]],["arakaiin",1,1,["f46r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["dar",319,139,["f46r","f45r","f1r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["lain",5,5,["f111r","f46r","f116r"]],["y",151,87,["f67r2","f1r","f45r"]],["otshealkar",1,1,["f46r"]],["sholkshy",1,1,["f46r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qokam",25,20,["f46r","f75r","f86v3"]],["sholkal",1,1,["f46r"]],["olkeody",2,2,["f46r","f94r"]]],[[0,6,9,57,39],[1,72,15,54,24],[2,132,12,42,27],[3,177,18,18,21],[4,198,9,60,27],[5,264,3,54,36],[6,324,18,39,24],[7,366,21,30,21],[8,405,24,54,24],[9,459,36,39,15],[7,507,24,30,24],[3,540,33,18,21],[10,561,33,36,15],[11,9,39,48,27],[12,63,36,51,21],[13,123,39,42,15],[14,165,33,75,30],[15,246,36,48,24],[9,300,42,42,15],[16,345,42,69,21],[17,411,45,42,24],[18,462,51,30,18],[19,492,54,33,15],[20,531,45,60,27],[9,12,60,30,21],[21,48,54,36,21],[22,84,54,42,21],[15,129,51,51,30],[9,186,60,45,15],[23,237,57,27,18],[24,270,57,66,21],[25,339,60,42,27],[26,390,66,15,18],[19,405,66,33,18],[7,447,66,33,21],[27,489,69,48,24],[9,543,72,48,15],[28,9,75,54,21],[29,66,78,36,15],[30,105,72,48,21],[15,159,72,54,24],[31,219,72,66,24],[32,288,75,51,24],[15,345,84,48,18],[33,402,81,45,24],[33,450,84,42,21],[34,498,84,84,24],[35,12,93,33,24],[36,51,90,48,24],[37,108,90,36,24],[17,150,93,42,21],[38,195,96,33,21],[39,231,93,33,27],[40,267,93,63,33],[41,336,99,42,24],[42,387,96,33,27],[43,426,102,42,18],[44,9,111,30,30],[45,42,111,48,27],[7,90,114,33,18],[46,126,111,39,24],[47,177,114,54,24],[48,234,126,60,18],[49,300,123,42,27],[50,348,132,33,15],[19,381,132,30,15],[51,420,123,54,30],[52,483,120,57,30],[53,546,132,51,18],[54,12,138,24,18],[55,36,135,27,18],[56,69,129,57,24],[57,132,132,51,24],[58,189,135,63,21],[26,255,141,21,18],[59,276,144,21,15],[38,300,147,33,15],[60,339,144,33,24],[61,378,144,42,24],[62,423,150,39,24],[63,468,147,48,27],[64,522,147,54,30],[65,582,144,15,24],[66,12,153,42,18],[67,57,159,21,15],[15,81,147,45,21],[68,135,153,30,18],[69,168,153,36,21],[70,210,153,39,30],[71,255,162,42,18],[72,303,159,42,24],[26,342,165,15,15],[73,357,165,48,15],[74,405,171,36,15],[75,12,168,36,27],[69,51,171,33,24],[76,84,165,51,27],[77,141,171,66,27],[55,219,180,36,18],[78,261,177,36,21],[79,294,180,45,27],[80,336,177,48,33],[3,387,192,21,18],[81,414,183,51,30],[39,468,180,36,33],[82,510,183,33,33],[83,546,183,60,30],[84,12,192,39,21],[68,57,192,24,27],[85,87,189,45,27],[86,138,195,27,15],[87,171,192,57,36],[69,234,195,36,27],[88,285,204,39,27],[89,330,207,51,18],[90,381,207,39,24],[91,9,210,51,30],[92,60,219,27,21],[93,99,213,69,30],[69,174,225,36,27],[94,219,219,57,30],[95,285,228,57,27],[96,345,243,27,15],[97,375,234,48,24],[98,432,234,72,27],[99,504,231,84,27],[100,15,237,36,21],[9,54,240,39,15],[101,102,240,69,18],[102,180,240,51,30],[103,240,246,18,18],[19,258,252,36,12],[104,297,252,36,15],[105,339,255,33,21],[106,378,258,30,18],[20,414,255,57,21],[38,480,261,33,18],[107,519,255,63,18],[108,18,249,63,24],[55,87,255,39,18],[109,132,255,42,21],[29,180,267,39,12],[110,222,264,33,18],[111,258,267,30,18],[112,288,267,39,15],[113,330,273,15,15],[114,21,267,78,24],[115,102,270,75,24],[63,180,276,51,24],[116,231,285,42,21],[117,279,279,36,24],[118,318,285,33,24],[53,354,279,45,24],[119,405,273,54,24],[63,18,288,39,30],[120,57,288,69,30],[121,132,291,63,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f46v.js <==
[[["pody",2,2,["f46v","f66v"]],["lshed",3,3,["f76r","f46v","f82r"]],["ypdy",1,1,["f46v"]],["shedy",427,73,["f46r","f65v","f46v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["oepchol",2,2,["f67r2","f46v"]],["yfchey",3,3,["f65v","f46v","f78r"]],["tochsy",1,1,["f46v"]],["okas",2,2,["f46v","f115v"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ytasr",1,1,["f46v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otchdy",30,25,["f48v","f43r","f46v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["otedy",155,55,["f46r","f46v","f80r"]],["saim",2,2,["f46v","f86v5"]],["okey",64,42,["f67r2","f65v","f46v"]],["tody",8,8,["f38v","f86v6","f94v"]],["ytchey",12,11,["f96v","f69r","f65v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["chockhdy",2,2,["f46v","f67v1"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["okalshdy",1,1,["f46v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["oty",115,76,["f45r","f46v","f45v"]],["qoty",87,55,["f46v","f80r","f106r"]],["chedy",501,86,["f46r","f65v","f46v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["olar",11,9,["f46v","f116r","f113v"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["chdody",1,1,["f46v"]],["tar",43,35,["f46v","f80r","f82v"]],["cham",20,17,["f45r","f42r","f46v"]],["kedy",44,26,["f43r","f46v","f48r"]],["ykaiir",2,2,["f46v","f55r"]],["shckhefy",1,1,["f46v"]],["lodaiin",3,3,["f66r","f33v","f46v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["okedy",118,53,["f46v","f80r","f31r"]],["dykaly",1,1,["f46v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["s",244,125,["f1r","f46r","f67r2"]],["air",74,49,["f67r2","f67r1","f65v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["tos",4,4,["f88v","f46v","f87r"]],["aiirchar",1,1,["f46v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cthhy",3,3,["f46v","f87v","f26r"]],["m",11,10,["f46r","f45r","f48v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["ched",23,19,["f46v","f73v","f48r"]],["l",58,32,["f45r","f67r1","f65v"]],["okeedchsy",1,1,["f46v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chetedar",1,1,["f46v"]],["or",366,130,["f45r","f1r","f67r2"]],["aicky",1,1,["f46v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["checkhdy",2,2,["f46v","f83v"]],["chtedy",2,2,["f46v","f82v"]],["daim",11,10,["f111r","f9v","f86v3"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chey",344,118,["f46r","f1r","f46v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["om",22,20,["f111r","f45r","f67r2"]],["tolshey",1,1,["f46v"]],["chocpheod",1,1,["f46v"]],["aly",29,25,["f46v","f82v","f104v"]],["chdam",10,8,["f46r","f112v","f76r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["ykar",36,27,["f46r","f67r2","f46v"]]],[[0,12,21,39,36],[1,51,33,39,24],[2,96,21,30,33],[3,126,27,39,30],[4,168,21,57,27],[5,228,21,48,18],[6,285,12,57,27],[7,342,12,45,30],[8,393,9,63,27],[9,465,6,45,30],[10,519,6,48,33],[11,573,24,45,12],[12,15,54,45,21],[13,57,57,33,15],[14,93,51,51,27],[15,153,45,45,21],[11,207,45,36,18],[16,246,36,57,24],[17,306,36,39,21],[18,345,39,21,18],[19,369,42,33,15],[20,408,33,45,21],[21,453,36,42,18],[22,498,33,36,21],[23,534,36,45,21],[11,582,39,42,12],[24,18,72,51,24],[25,72,69,39,21],[26,120,63,60,27],[27,186,60,54,24],[28,249,57,72,24],[29,327,54,36,21],[30,366,54,54,21],[31,423,51,33,21],[32,459,51,42,24],[3,510,51,39,18],[33,552,54,39,12],[34,594,51,33,18],[35,21,96,45,18],[36,72,87,48,21],[37,129,87,39,15],[38,174,81,36,18],[39,216,75,60,18],[40,279,78,54,15],[41,333,72,36,21],[42,369,75,39,21],[43,411,69,39,24],[11,453,72,45,15],[44,504,66,51,24],[45,555,63,66,24],[46,21,111,57,21],[3,81,105,42,21],[16,126,96,63,27],[47,192,99,33,21],[48,231,90,45,24],[49,285,90,57,24],[11,351,93,42,18],[33,402,90,42,21],[50,456,87,48,21],[51,504,87,18,15],[18,522,87,21,15],[52,540,87,30,15],[53,573,84,36,18],[54,21,129,36,18],[55,57,123,63,21],[33,126,120,45,24],[56,174,117,48,21],[57,228,111,60,27],[58,294,111,51,27],[59,351,105,60,24],[16,414,105,57,24],[60,474,105,36,18],[61,510,105,45,18],[62,558,99,45,27],[63,606,99,15,27],[64,24,147,48,24],[65,75,141,42,24],[34,123,141,33,27],[66,156,138,36,18],[67,195,138,12,15],[33,207,135,45,27],[33,258,132,42,24],[68,354,126,63,24],[69,426,126,60,27],[70,492,120,66,21],[71,561,123,24,18],[72,582,123,42,24],[73,357,147,51,24],[3,414,147,39,21],[74,456,141,63,24],[75,525,141,48,27],[76,573,144,36,21],[77,366,168,39,15],[71,402,165,21,15],[78,426,168,33,15],[79,468,162,51,18],[76,522,165,42,15],[31,567,162,27,21],[80,594,165,24,24],[81,360,180,63,18],[20,432,177,48,27],[82,486,177,69,21],[31,561,180,30,24],[34,591,186,33,18],[60,366,195,39,18],[83,405,201,30,15],[84,441,198,51,21],[85,495,195,54,33],[84,555,201,48,24],[86,393,213,42,30],[33,438,216,42,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f47r.js <==
[[["pchair",1,1,["f47r"]],["oly",57,35,["f67r2","f48v","f15r"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["shol",187,102,["f46r","f1r","f78v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chokchol",4,4,["f47r","f56r","f49r"]],["chol",397,151,["f1r","f45r","f46r"]],["choldy",10,9,["f4v","f89v1","f47r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chad",1,1,["f47r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dor",73,54,["f1r","f45r","f89v1"]],["chy",155,101,["f1r","f46r","f67r2"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["dain",211,100,["f45r","f1r","f67r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qokcheo",3,3,["f102r1","f47r","f17v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["kchdal",2,2,["f47r","f104r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shey",283,99,["f46r","f1r","f45r"]],["chokolg",1,1,["f47r"]],["folr",1,1,["f47r"]],["chey",344,118,["f46r","f1r","f46v"]],["so",5,5,["f111r","f47r","f100r"]],["cholol",2,2,["f47r","f21r"]],["schesy",1,1,["f47r"]],["kchor",20,19,["f47r","f14r","f17v"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ckhhy",5,5,["f70r2","f68v3","f47r"]],["shokeey",3,3,["f70r2","f47r","f103r"]],["tchod",2,2,["f47r","f66v"]],["choy",13,13,["f47r","f101v2","f17v"]],["sho",130,79,["f1r","f15r","f45v"]],["chtchyf",1,1,["f47r"]],["char",72,51,["f45r","f106r","f1v"]],["ctham",1,1,["f47r"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["kor",26,22,["f1r","f47r","f48v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okcho",9,9,["f45r","f24v","f66r"]],["sy",36,32,["f15r","f17v","f45v"]],["shy",104,70,["f89v2","f46r","f15r"]],["otcho",11,11,["f70r1","f47r","f14r"]],["keey",45,38,["f1r","f67r1","f100r"]],["tor",23,21,["f102r2","f89v1","f47r"]],["otchy",48,40,["f76r","f15v","f17r"]],["tchol",13,12,["f45r","f47r","f86v3"]],["dam",98,68,["f89v2","f46r","f89v1"]],["dsho",9,8,["f47r","f32v","f28r"]],["cphy",16,15,["f1r","f86v6","f47r"]],["y",151,87,["f67r2","f1r","f45r"]]],[[0,12,96,63,72],[1,81,150,33,24],[2,120,141,69,27],[3,204,141,42,33],[4,249,144,48,24],[5,303,150,36,30],[6,24,165,69,30],[7,99,174,48,21],[8,150,174,60,24],[9,228,174,48,21],[10,273,177,42,21],[11,318,180,30,21],[12,24,195,24,24],[7,57,195,42,21],[13,111,198,33,18],[14,153,195,57,21],[15,222,189,54,33],[7,288,204,42,18],[16,336,201,45,27],[17,390,207,69,27],[18,21,213,69,27],[19,99,213,60,27],[20,174,213,81,27],[7,267,228,45,24],[4,321,225,48,27],[21,381,225,66,36],[16,27,243,36,21],[22,69,243,21,24],[23,90,237,42,39],[24,144,234,84,33],[25,15,270,75,66],[26,78,318,45,12],[27,126,306,30,24],[7,162,318,48,15],[3,222,312,48,36],[11,270,321,42,24],[3,324,321,45,33],[3,375,324,45,36],[5,429,333,45,21],[28,483,336,66,24],[29,24,336,60,27],[30,93,327,57,30],[31,156,327,75,36],[7,237,348,45,21],[7,291,357,45,18],[7,345,357,45,18],[32,399,354,48,21],[33,459,348,63,30],[34,30,360,69,27],[13,108,372,36,15],[35,147,357,69,33],[36,222,378,48,15],[37,282,384,33,12],[38,324,369,120,36],[39,423,384,48,24],[40,480,372,66,39],[41,24,381,51,39],[42,78,384,39,24],[14,126,387,63,21],[43,201,387,48,27],[7,255,405,51,18],[4,315,402,54,21],[44,384,402,60,30],[30,444,402,60,33],[45,504,408,27,36],[46,30,417,30,24],[47,69,405,63,30],[48,141,405,45,33],[49,186,405,51,36],[26,240,429,45,21],[50,297,411,60,45],[51,363,417,72,42],[16,438,435,48,24],[52,486,441,42,24],[53,30,438,42,24],[54,84,432,45,45],[4,141,438,54,24],[4,204,441,48,27],[55,252,453,15,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f47v.js <==
[[["psheot",1,1,["f47v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["cholsho",1,1,["f47v"]],["chopchy",5,4,["f72v2","f4v","f47v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sary",8,7,["f89v2","f68v2","f47v"]],["dsheey",8,8,["f108v","f116r","f47v"]],["shy",104,70,["f89v2","f46r","f15r"]],["cphy",16,15,["f1r","f86v6","f47r"]],["otchey",31,27,["f106r","f78v","f84r"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["chory",12,11,["f99r","f8v","f73v"]],["daiiy",1,1,["f47v"]],["shol",187,102,["f46r","f1r","f78v"]],["char",72,51,["f45r","f106r","f1v"]],["oteol",42,38,["f1r","f100r","f43r"]],["dor",73,54,["f1r","f45r","f89v1"]],["otchol",28,26,["f1r","f17r","f13v"]],["chkchy",6,5,["f23r","f47v","f16v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotol",47,34,["f45v","f48r","f80r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["kol",37,35,["f45r","f1r","f45v"]],["sho",130,79,["f1r","f15r","f45v"]],["keechy",3,3,["f113v","f47v","f103v"]],["qoty",87,55,["f46v","f80r","f106r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dsholy",1,1,["f47v"]],["shees",9,9,["f68v3","f67r1","f47v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ody",46,37,["f43r","f65v","f48r"]],["sy",36,32,["f15r","f17v","f45v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["dochod",1,1,["f47v"]],["chol",397,151,["f1r","f45r","f46r"]],["pchodaiin",5,5,["f14r","f20r","f47v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["dcthy",1,1,["f47v"]],["cheotar",1,1,["f47v"]],["chodaly",3,3,["f3v","f47v","f56r"]],["qotcheea",1,1,["f47v"]],["chety",25,25,["f46r","f48v","f43r"]],["dain",211,100,["f45r","f1r","f67r2"]],["chotcho",1,1,["f47v"]],["ltchey",1,1,["f47v"]],["o",82,56,["f1r","f67r1","f89r2"]],["tcho",8,8,["f32v","f47v","f30v"]],["tchy",24,21,["f72v2","f14r","f47v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chy",155,101,["f1r","f46r","f67r2"]],["key",14,13,["f111r","f68v3","f47v"]],["chyky",6,6,["f10v","f69r","f11v"]],["dchy",30,25,["f15r","f13v","f9r"]],["keesy",1,1,["f47v"]],["cheky",65,50,["f55v","f80r","f31r"]],["chochy",4,4,["f7v","f7r","f47v"]],["dshy",8,8,["f70r2","f45v","f47v"]],["chdlcty",1,1,["f47v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["otald",2,2,["f70v2","f47v"]],["ctchey",1,1,["f47v"]]],[[0,27,42,87,66],[1,111,81,51,24],[2,168,78,75,24],[3,255,63,75,48],[4,330,81,39,39],[5,408,90,48,30],[6,42,111,57,30],[7,108,111,33,30],[8,138,99,48,33],[9,192,99,69,36],[10,267,108,63,21],[11,336,111,57,24],[12,411,117,54,24],[13,42,138,45,21],[14,90,138,42,18],[15,144,129,66,27],[16,219,132,36,24],[17,264,126,69,27],[18,336,132,63,24],[19,411,138,54,24],[20,42,156,63,30],[21,111,162,54,24],[22,171,153,39,30],[23,213,156,33,27],[24,252,150,69,30],[25,327,153,57,36],[26,411,159,48,33],[27,45,183,72,36],[28,126,183,48,27],[29,186,183,48,24],[30,246,180,39,24],[7,297,177,36,33],[31,345,186,21,27],[5,399,189,51,33],[32,45,216,54,30],[1,111,210,57,21],[33,186,207,51,21],[34,306,207,72,18],[35,393,219,42,15],[36,15,636,96,42],[37,120,648,39,27],[38,168,639,57,36],[19,24,681,51,21],[39,84,672,90,27],[40,177,675,78,27],[4,258,672,42,27],[41,18,696,90,33],[42,114,693,57,27],[35,177,699,45,18],[35,231,699,48,18],[43,282,693,42,21],[44,24,726,87,27],[45,111,717,66,39],[46,183,738,12,12],[47,195,714,54,33],[48,249,714,54,36],[49,306,720,24,18],[35,375,720,45,21],[32,423,711,60,27],[50,492,702,39,27],[51,27,750,51,33],[52,84,762,33,15],[53,123,756,48,18],[54,177,759,39,21],[55,219,744,36,30],[56,267,735,63,30],[57,375,738,45,21],[19,432,735,57,21],[54,495,738,33,24],[52,30,789,33,21],[52,75,789,30,12],[58,111,771,48,33],[54,168,780,36,18],[54,216,777,36,15],[59,264,762,57,27],[60,378,768,78,15],[19,468,759,57,18],[61,33,807,57,36],[19,96,801,57,30],[62,162,789,84,39],[63,252,792,60,24],[64,378,786,63,27],[65,453,774,72,30],[35,36,846,45,21],[66,99,825,69,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f48r.js <==
[[["pshdaiin",1,1,["f48r"]],["ypchdy",6,5,["f86v6","f48r","f85r1"]],["opchey",29,25,["f76r","f80r","f48r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["dal",253,114,["f67r2","f45r","f1r"]],["sheodaiin",5,5,["f7v","f70r2","f66r"]],["sheokeol",1,1,["f48r"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["opaldy",1,1,["f48r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["yteeol",1,1,["f48r"]],["choody",1,1,["f48r"]],["kechodshey",1,1,["f48r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chtaiin",4,4,["f1r","f48r","f107r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["tedain",4,4,["f111r","f94v","f48r"]],["okain",144,52,["f67r2","f1r","f80r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["she",25,24,["f1r","f46r","f102r1"]],["teoteey",1,1,["f48r"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["ody",46,37,["f43r","f65v","f48r"]],["qoteo",5,5,["f88v","f112v","f48r"]],["l",58,32,["f45r","f67r1","f65v"]],["kedy",44,26,["f43r","f46v","f48r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["qotar",63,37,["f43r","f80r","f48r"]],["opchety",1,1,["f48r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["tolkeol",1,1,["f48r"]],["dain",211,100,["f45r","f1r","f67r2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chet",1,1,["f48r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["tedy",42,31,["f46r","f48v","f43r"]],["qokdy",4,4,["f46r","f48r","f78v"]],["tshdy",4,4,["f46r","f33v","f48r"]],["chetedy",3,3,["f48r","f81v","f82v"]],["ctheety",1,1,["f48r"]],["r",98,62,["f46r","f15r","f15v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["teol",15,14,["f101v2","f48r","f80r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["qoekaiin",1,1,["f48r"]],["octhey",6,6,["f99r","f31v","f86v5"]],["chol",397,151,["f1r","f45r","f46r"]],["kar",52,39,["f46r","f45r","f43r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cthar",21,15,["f1r","f15r","f76r"]],["od",5,5,["f48r","f115r","f49r"]],["alshey",4,4,["f73r","f72v1","f48r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["ytchedy",10,8,["f114v","f43r","f48r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lotal",1,1,["f48r"]],["qotol",47,34,["f45v","f48r","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["ched",23,19,["f46v","f73v","f48r"]],["okey",64,42,["f67r2","f65v","f46v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["dalmy",1,1,["f48r"]],["tocthy",1,1,["f48r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["lolkeol",1,1,["f48r"]],["otolches",1,1,["f48r"]],["al",260,82,["f89v2","f67r1","f55v"]],["or",366,130,["f45r","f1r","f67r2"]],["ykeeodam",1,1,["f48r"]],["okedy",118,53,["f46v","f80r","f31r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["otchdain",1,1,["f48r"]],["shol",187,102,["f46r","f1r","f78v"]],["oteol",42,38,["f1r","f100r","f43r"]],["oteoly",2,2,["f72v1","f48r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["dr",1,1,["f48r"]],["yteched",1,1,["f48r"]],["ar",352,108,["f67r2","f46r","f1r"]],["alkey",2,2,["f66r","f48r"]],["okeoam",1,1,["f48r"]]],[[0,39,0,60,36],[1,108,3,45,33],[2,153,9,54,30],[3,216,3,39,39],[4,255,24,30,15],[5,294,18,72,18],[6,375,15,63,21],[7,447,15,60,24],[8,513,18,54,21],[9,570,12,54,30],[10,45,36,36,15],[11,84,30,48,21],[12,147,36,51,15],[13,204,30,81,24],[14,291,33,51,21],[15,348,33,60,21],[16,414,33,54,30],[17,465,36,57,21],[18,528,36,45,18],[3,582,39,36,18],[19,45,51,42,15],[20,93,48,24,18],[21,117,45,72,24],[22,198,51,72,18],[23,276,57,27,15],[24,312,51,48,21],[25,360,60,15,15],[26,378,51,33,24],[27,414,60,27,18],[28,444,60,33,18],[29,483,54,51,21],[30,537,51,63,24],[31,603,60,27,15],[32,42,63,57,21],[33,99,66,39,15],[34,141,63,54,18],[35,204,66,51,18],[36,258,69,39,18],[37,297,69,48,24],[38,342,69,36,21],[39,381,72,45,21],[40,429,72,48,30],[41,480,72,57,21],[42,543,69,60,24],[43,606,72,12,18],[44,48,81,36,21],[45,84,78,39,18],[46,132,78,45,21],[47,189,81,57,24],[48,258,87,54,15],[49,315,87,69,18],[50,393,90,48,18],[51,453,96,30,15],[52,486,90,30,18],[53,522,93,33,18],[54,558,90,48,18],[55,609,90,21,15],[56,48,99,48,21],[57,105,93,48,21],[58,165,93,57,24],[59,228,99,57,21],[60,288,102,51,21],[61,342,102,48,27],[62,396,105,36,24],[63,432,111,33,15],[64,474,105,39,21],[65,525,108,42,18],[66,576,108,45,15],[67,48,111,54,27],[68,108,111,51,27],[69,174,114,54,30],[70,234,117,60,24],[71,309,120,66,21],[72,384,129,21,15],[73,414,126,21,18],[74,444,123,72,24],[75,522,123,51,18],[76,576,120,42,21],[77,291,135,69,21],[78,366,141,36,21],[79,408,138,45,24],[80,462,138,60,21],[65,525,138,45,24],[81,576,138,36,27],[82,612,132,24,21],[83,345,153,60,27],[84,405,159,24,18],[85,435,156,42,27],[86,483,153,60,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f48v.js <==
[[["pcheodchy",1,1,["f48v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["los",5,5,["f48v","f93r","f85r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ykeeedy",4,4,["f86v6","f48v","f86v3"]],["shey",283,99,["f46r","f1r","f45r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ypair",3,3,["f67r2","f48v","f105r"]],["y",151,87,["f67r2","f1r","f45r"]],["chedyty",1,1,["f48v"]],["chey",344,118,["f46r","f1r","f46v"]],["tedy",42,31,["f46r","f48v","f43r"]],["otchody",6,6,["f14r","f68r3","f48v"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["otar",141,70,["f45r","f67r1","f89v1"]],["yotedy",1,1,["f48v"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["okain",144,52,["f67r2","f1r","f80r"]],["chety",25,25,["f46r","f48v","f43r"]],["choolkeey",1,1,["f48v"]],["alchey",4,4,["f96v","f68v2","f48v"]],["kor",26,22,["f1r","f47r","f48v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["olkchey",4,3,["f86v6","f48v","f105r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["chedy",501,86,["f46r","f65v","f46v"]],["daly",30,23,["f46r","f75r","f68v3"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["air",74,49,["f67r2","f67r1","f65v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["tchddy",1,1,["f48v"]],["otsh",1,1,["f48v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["ty",16,15,["f45r","f43r","f48v"]],["alchdy",2,2,["f48v","f76r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["oteed",8,7,["f111r","f48v","f86v4"]],["m",11,10,["f46r","f45r","f48v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["qocthedy",3,3,["f66r","f48v","f43v"]],["taiin",42,31,["f48v","f5v","f106r"]],["shed",18,16,["f111r","f43r","f48v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["otedy",155,55,["f46r","f46v","f80r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["tolkain",2,2,["f48v","f80r"]],["otam",47,38,["f48v","f43r","f55v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qokain",279,46,["f48v","f76r","f80r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["ok",7,7,["f48v","f72v3","f23r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["pchedar",11,10,["f111r","f75r","f48v"]],["shefeeedy",1,1,["f48v"]],["al",260,82,["f89v2","f67r1","f55v"]],["shedy",427,73,["f46r","f65v","f46v"]],["fcheodal",1,1,["f48v"]],["cphheg",1,1,["f48v"]],["oteody",39,28,["f48v","f106v","f104r"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["okedy",118,53,["f46v","f80r","f31r"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["otoly",11,9,["f73r","f48v","f72v3"]],["kaly",2,2,["f48v","f72r2"]],["tokar",2,2,["f48v","f33v"]],["tor",23,21,["f102r2","f89v1","f47r"]],["shody",55,38,["f1r","f43r","f48v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["cheky",65,50,["f55v","f80r","f31r"]],["oly",57,35,["f67r2","f48v","f15r"]],["loldy",2,2,["f48v","f80v"]],["lol",44,29,["f48v","f76r","f80r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["otoldy",11,11,["f28r","f48v","f99r"]],["ytam",13,11,["f48v","f43r","f33v"]],["tol",48,36,["f67r2","f48v","f15r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["chdor",8,7,["f114v","f48v","f105v"]],["chtol",5,5,["f28r","f48v","f113v"]],["ytchedal",1,1,["f48v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["keedal",3,3,["f48v","f112v","f108r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["ykal",16,14,["f1r","f46r","f48v"]],["cheedls",1,1,["f48v"]],["dary",24,21,["f111r","f45r","f48v"]]],[[0,0,18,63,36],[1,69,27,42,18],[2,105,12,48,30],[3,159,24,24,21],[4,183,21,33,15],[5,225,9,54,30],[6,285,12,33,27],[7,327,9,48,30],[8,372,6,39,24],[9,417,12,33,18],[10,456,3,42,27],[11,495,12,12,21],[12,513,0,51,24],[13,12,57,27,15],[14,39,45,33,21],[15,78,42,48,18],[16,135,39,45,24],[17,189,36,36,18],[18,225,36,48,24],[19,276,36,33,21],[20,384,27,39,18],[21,429,27,39,18],[22,474,21,66,24],[23,15,69,42,18],[24,60,60,27,21],[11,84,66,9,18],[25,96,57,39,18],[26,141,54,51,18],[27,201,57,39,12],[28,243,57,36,15],[29,282,54,27,15],[30,405,42,45,18],[4,456,45,30,15],[17,489,42,33,15],[31,522,39,24,15],[32,543,36,24,21],[33,15,84,42,18],[34,54,78,54,18],[35,111,72,36,18],[36,153,69,33,24],[37,186,69,24,24],[17,219,66,39,21],[38,258,72,45,18],[39,411,57,42,21],[40,462,54,42,18],[11,504,60,12,21],[14,516,51,33,18],[41,549,54,15,21],[42,15,99,36,18],[43,57,93,63,21],[44,117,87,48,21],[45,171,90,30,15],[46,204,87,45,18],[47,255,87,36,18],[48,294,87,18,18],[49,405,81,33,15],[50,447,69,60,24],[51,513,66,36,24],[52,18,117,27,24],[53,45,108,57,33],[54,108,105,36,21],[17,147,102,39,21],[55,192,105,24,15],[56,225,102,39,18],[57,267,102,21,18],[55,291,102,18,15],[58,309,102,21,12],[59,405,93,36,21],[60,441,90,21,18],[61,459,90,39,24],[28,498,93,39,21],[32,540,87,24,24],[62,21,186,54,27],[13,75,201,27,12],[7,165,189,51,24],[47,228,183,39,27],[63,270,180,69,27],[64,339,186,18,15],[65,366,177,39,21],[47,414,171,39,24],[66,450,165,63,27],[67,513,159,45,27],[68,27,210,42,24],[69,78,210,39,24],[70,156,210,42,18],[71,204,207,57,21],[72,270,201,42,24],[73,318,204,36,21],[74,366,195,42,21],[13,411,198,27,12],[75,441,192,33,18],[76,471,189,48,18],[51,519,183,39,21],[77,24,231,33,18],[78,60,231,39,18],[79,105,222,36,24],[80,156,225,57,18],[81,216,222,42,24],[82,261,225,24,18],[83,288,222,42,15],[84,336,228,21,15],[85,366,213,51,21],[86,423,207,51,24],[87,477,204,39,21],[47,519,201,39,21],[88,27,246,30,15],[28,60,246,36,18],[89,99,243,42,18],[90,153,240,36,21],[9,192,243,33,15],[91,231,240,42,15],[92,279,234,42,24],[9,324,240,30,18],[93,366,231,60,27],[94,432,228,36,27],[54,477,222,36,18],[95,510,222,18,15],[96,528,219,27,24],[11,21,267,21,21],[97,42,258,45,21],[98,93,258,45,27],[99,156,255,36,27],[87,189,255,45,30],[55,237,255,18,15],[100,255,252,51,21],[101,312,252,36,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f49r.js <==
[[["poshol",1,1,["f49r"]],["dy",271,137,["f45r","f46r","f67r2"]],["shor",97,66,["f45r","f46r","f15r"]],["shol",187,102,["f46r","f1r","f78v"]],["shtchy",3,3,["f49r","f4r","f106v"]],["shorpchor",1,1,["f49r"]],["opchor",6,6,["f86v6","f15v","f106r"]],["shorkchy",1,1,["f49r"]],["qotor",29,24,["f15r","f42r","f80r"]],["sho",130,79,["f1r","f15r","f45v"]],["chotchy",12,9,["f73r","f28r","f7r"]],["choshy",3,2,["f93r","f49r"]],["qopchor",3,3,["f49r","f36v","f3r"]],["qo",29,20,["f45r","f65v","f76r"]],["dor",73,54,["f1r","f45r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dsho",9,8,["f47r","f32v","f28r"]],["dchor",26,22,["f6v","f30r","f78v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["raiin",75,38,["f100r","f76r","f106r"]],["ksho",8,8,["f24v","f32v","f11v"]],["qodain",11,6,["f95v1","f112r","f85r2"]],["chotshy",1,1,["f49r"]],["dodar",2,2,["f86v4","f49r"]],["chor",220,113,["f1r","f45v","f89r1"]],["sheor",51,40,["f89v1","f100r","f17v"]],["chey",344,118,["f46r","f1r","f46v"]],["teey",20,14,["f111r","f71v","f72v3"]],["qotan",2,2,["f75r","f49r"]],["olor",31,21,["f75r","f101v2","f43r"]],["shshes",1,1,["f49r"]],["sheoty",1,1,["f49r"]],["chol",397,151,["f1r","f45r","f46r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotody",11,10,["f88v","f114v","f43r"]],["chot",4,4,["f42r","f8r","f115r"]],["chy",155,101,["f1r","f46r","f67r2"]],["cheet",1,1,["f49r"]],["qolsor",1,1,["f49r"]],["o",82,56,["f1r","f67r1","f89r2"]],["y",151,87,["f67r2","f1r","f45r"]],["keeey",11,10,["f111r","f38v","f40r"]],["kshey",6,6,["f75r","f42r","f86v3"]],["choroiin",1,1,["f49r"]],["r",98,62,["f46r","f15r","f15v"]],["choiin",13,11,["f38v","f10v","f45v"]],["shy",104,70,["f89v2","f46r","f15r"]],["chotcheol",1,1,["f49r"]],["dchol",26,26,["f5v","f51v","f58r"]],["podaiin",5,5,["f86v6","f54r","f85r1"]],["kcho",6,6,["f101v2","f30v","f49r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["sod",1,1,["f49r"]],["tcheol",6,5,["f107r","f80v","f49r"]],["cthodd",1,1,["f49r"]],["shoqoky",1,1,["f49r"]],["otol",86,69,["f89v2","f1r","f55v"]],["ochol",5,5,["f67r2","f20r","f93r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["dchodaiin",2,2,["f7v","f49r"]],["qocho",2,2,["f49r","f42v"]],["dchey",18,18,["f81r","f86v3","f107r"]],["qotchody",3,3,["f114v","f57r","f49r"]],["olol",18,16,["f67r2","f14r","f17v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["kchy",30,26,["f1r","f15r","f31r"]],["qotchol",13,11,["f45r","f53r","f20r"]],["chosory",1,1,["f49r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["od",5,5,["f48r","f115r","f49r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["dcheeey",1,1,["f49r"]],["qotchotchy",1,1,["f49r"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["keolchey",1,1,["f49r"]],["chokchol",4,4,["f47r","f56r","f49r"]],["chokan",2,2,["f53r","f49r"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["chodr",2,2,["f105v","f49r"]],["chs",19,17,["f101v2","f71r","f105v"]],["oriin",1,1,["f49r"]],["odchy",1,1,["f49r"]],["ety",7,7,["f42r","f95v1","f113r"]]],[[0,30,0,81,57],[1,105,36,21,21],[2,138,30,36,24],[3,177,30,36,30],[4,219,21,60,36],[5,285,0,75,51],[6,369,12,57,42],[7,435,24,81,36],[8,39,54,54,33],[9,96,57,33,21],[10,135,51,69,36],[11,207,54,54,33],[12,270,48,75,36],[13,351,57,27,30],[14,384,57,36,24],[15,426,57,48,21],[16,45,84,33,24],[17,159,81,54,21],[17,222,81,51,18],[15,285,81,45,18],[14,345,84,27,18],[18,375,90,33,12],[19,405,84,39,18],[20,45,324,39,39],[21,90,345,63,24],[22,162,333,69,33],[23,237,339,54,24],[24,48,366,39,21],[25,96,366,51,21],[26,156,372,42,15],[27,195,363,42,21],[28,246,360,54,30],[29,48,387,42,21],[30,90,387,51,21],[31,147,381,69,27],[32,225,393,39,18],[15,264,387,42,18],[33,45,405,66,24],[34,117,417,45,18],[35,168,405,72,27],[36,246,402,66,33],[37,51,426,51,27],[24,99,432,42,18],[38,144,438,27,18],[39,180,429,54,21],[40,234,432,66,27],[41,51,462,9,12],[42,63,462,12,21],[43,78,450,45,30],[26,132,459,39,24],[44,177,450,51,30],[45,240,456,75,21],[9,51,477,30,21],[46,87,477,12,21],[47,105,480,60,18],[2,177,474,45,21],[2,222,480,45,21],[48,264,483,30,33],[49,51,495,93,27],[50,153,501,51,21],[51,45,546,78,48],[18,135,582,36,9],[52,177,558,39,36],[15,225,573,45,21],[53,273,567,60,27],[54,57,591,33,21],[32,99,600,39,15],[42,138,603,12,18],[55,150,591,63,27],[15,222,597,48,18],[56,276,591,57,24],[13,54,612,24,21],[57,90,612,72,33],[2,168,615,45,24],[25,219,618,54,21],[58,276,612,39,30],[15,318,615,39,18],[59,57,642,51,18],[32,111,645,33,12],[60,153,645,54,21],[61,216,639,90,21],[15,309,636,45,21],[62,57,657,54,30],[34,117,666,45,24],[63,174,666,54,21],[64,237,657,87,24],[65,63,687,45,21],[66,111,687,63,24],[26,183,690,39,18],[67,228,681,39,30],[68,270,678,78,30],[69,360,684,66,21],[25,63,705,51,24],[70,120,714,51,18],[71,177,711,24,18],[72,204,717,30,12],[73,240,711,63,33],[74,309,702,108,27],[75,66,729,45,21],[46,117,729,15,21],[34,135,738,51,21],[76,195,726,81,33],[77,285,726,81,30],[78,369,723,66,24],[79,63,747,72,27],[80,144,750,54,24],[72,207,762,33,12],[11,252,753,69,30],[81,330,753,33,21],[82,372,750,48,24],[83,66,780,57,24],[24,138,777,45,21],[84,198,768,33,39],[3,237,780,42,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f49v.js <==
[[["f",8,3,["f66r","f49v","f57v"]],["o",82,56,["f1r","f67r1","f89r2"]],["r",98,62,["f46r","f15r","f15v"]],["y",151,87,["f67r2","f1r","f45r"]],["e",3,1,["f49v"]],["k",13,3,["f76r","f49v","f57v"]],["s",244,125,["f1r","f46r","f67r2"]],["p",5,3,["f66r","f49v","f57v"]],["d",51,27,["f1r","f17v","f45v"]],["kshor",2,2,["f49v","f6r"]],["shol",187,102,["f46r","f1r","f78v"]],["cphokchol",1,1,["f49v"]],["chcfhhy",3,3,["f49v","f16v","f39r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qokchod",4,4,["f53r","f90r1","f49v"]],["sho",130,79,["f1r","f15r","f45v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["chotchy",12,9,["f73r","f28r","f7r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["koddy",1,1,["f49v"]],["okeod",6,4,["f101v2","f73v","f69v"]],["chotshol",2,2,["f49v","f21v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qotchar",3,3,["f49v","f23v","f16v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chokchy",16,14,["f42r","f14v","f16v"]],["choky",39,34,["f46r","f89v1","f65v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["dan",20,16,["f1r","f89v1","f2r"]],["qoteees",2,2,["f49v","f56v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ochor",6,6,["f3v","f49v","f112r"]],["sheeod",1,1,["f49v"]],["ksheodl",1,1,["f49v"]],["qo",29,20,["f45r","f65v","f76r"]],["kshodaiin",1,1,["f49v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["dchol",26,26,["f5v","f51v","f58r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["ochokeey",1,1,["f49v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["dain",211,100,["f45r","f1r","f67r2"]],["chokam",4,4,["f89v2","f113v","f52r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["chokeeody",2,2,["f49v","f87r"]],["otol",86,69,["f89v2","f1r","f55v"]],["kchos",3,3,["f7r","f49v","f6v"]],["chol",397,151,["f1r","f45r","f46r"]],["fchochor",1,1,["f49v"]],["tchol",13,12,["f45r","f47r","f86v3"]],["opcheodal",1,1,["f49v"]],["dchsy",1,1,["f49v"]],["dcho",5,4,["f32v","f49v","f1v"]],["chokchodaiin",1,1,["f49v"]],["okchokol",1,1,["f49v"]],["tchotchey",1,1,["f49v"]],["chokeeodol",1,1,["f49v"]],["rcheey",4,3,["f49v","f82v","f115v"]],["otchodar",2,2,["f49v","f106r"]],["dchog",2,2,["f49v","f93v"]],["shocho",1,1,["f49v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["sheo",47,39,["f1r","f80r","f106r"]],["choty",37,28,["f1r","f15v","f13v"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["dcheol",8,7,["f66r","f108r","f80r"]],["chotchody",1,1,["f49v"]],["chokeo",2,2,["f49v","f1v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["cheokchet",1,1,["f49v"]],["chor",220,113,["f1r","f45v","f89r1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokg",1,1,["f49v"]],["chy",155,101,["f1r","f46r","f67r2"]],["chaiin",45,34,["f45r","f15r","f55v"]],["kshardy",1,1,["f49v"]],["qokeaiin",1,1,["f49v"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["kcheol",5,5,["f29r","f101v2","f3v"]],["dairin",3,3,["f49v","f16v","f101r1"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["dls",1,1,["f49v"]],["chariin",1,1,["f49v"]],["chain",18,16,["f45r","f42r","f49v"]],["chetcho",1,1,["f49v"]],["cheky",65,50,["f55v","f80r","f31r"]],["rchseesy",1,1,["f49v"]],["kchor",20,19,["f47r","f14r","f17v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["chctho",3,3,["f66r","f49v","f30r"]],["qotcheol",3,3,["f21r","f49v","f56v"]],["chey",344,118,["f46r","f1r","f46v"]],["chokaly",2,2,["f49v","f72r2"]],["dal",253,114,["f67r2","f45r","f1r"]],["chaiind",1,1,["f49v"]],["ches",36,29,["f46r","f76r","f80v"]],["chkalchy",1,1,["f49v"]],["chokeeoky",1,1,["f49v"]],["chokoran",1,1,["f49v"]],["ykchokeo",1,1,["f49v"]],["cheey",174,78,["f67r1","f89v1","f80r"]]],[[0,42,84,30,36],[1,51,141,12,12],[2,51,159,15,18],[3,54,189,15,21],[4,54,216,9,12],[5,54,258,18,21],[6,51,285,15,18],[7,42,306,30,27],[1,45,348,15,12],[3,45,408,15,18],[4,42,429,9,9],[7,24,519,36,27],[1,33,549,15,12],[3,30,594,15,21],[4,30,618,12,9],[8,24,654,12,18],[3,21,684,15,24],[6,18,705,15,18],[5,21,726,18,24],[3,18,753,15,24],[9,78,81,57,48],[10,138,105,39,33],[11,183,90,87,39],[12,273,93,63,36],[13,75,129,66,27],[14,147,126,84,27],[15,237,129,30,21],[16,273,126,45,30],[17,78,150,75,30],[18,162,147,63,30],[16,231,147,45,36],[19,282,153,51,33],[20,81,177,57,24],[15,135,180,30,21],[21,171,171,84,33],[22,261,183,42,27],[10,81,204,45,27],[23,129,204,75,24],[24,213,201,81,27],[25,78,228,69,21],[26,156,225,78,30],[27,240,225,51,30],[17,81,246,75,30],[28,162,249,84,27],[29,252,255,36,21],[30,75,273,75,33],[31,156,291,45,12],[32,204,282,57,24],[33,261,282,36,33],[34,78,306,60,24],[35,147,309,63,21],[36,213,300,81,36],[37,69,339,30,33],[38,102,333,102,33],[39,213,339,72,36],[40,288,345,36,24],[41,69,372,60,21],[42,138,363,63,30],[32,210,372,57,21],[27,276,369,57,30],[43,69,390,90,30],[44,168,393,60,30],[32,234,402,54,21],[45,300,396,51,24],[46,369,396,78,33],[47,66,417,75,33],[48,141,420,99,39],[49,246,420,54,42],[50,309,420,57,33],[51,372,438,48,18],[32,423,435,48,24],[52,51,447,102,45],[10,159,471,48,33],[53,213,462,60,39],[54,282,465,96,39],[55,384,480,63,24],[17,501,474,75,39],[56,60,489,39,21],[8,105,492,12,18],[51,120,498,39,18],[57,171,492,138,30],[26,315,501,78,27],[53,396,501,60,36],[58,486,507,87,30],[59,57,510,102,39],[60,168,516,105,30],[61,285,525,72,24],[62,360,522,99,30],[56,480,534,45,21],[63,528,534,51,30],[64,60,534,66,27],[65,135,543,54,21],[66,195,543,42,24],[67,246,543,60,30],[68,51,561,81,30],[69,135,576,51,24],[51,195,576,42,21],[6,240,567,15,24],[70,261,579,33,12],[71,297,561,81,33],[72,387,573,66,24],[73,480,561,105,36],[74,57,585,60,24],[15,120,588,33,24],[75,165,594,54,21],[76,228,591,99,24],[77,327,591,48,24],[8,381,594,15,21],[78,396,597,39,18],[79,438,594,21,21],[32,474,594,54,21],[80,528,594,57,21],[65,57,612,54,15],[81,117,615,36,21],[32,165,615,54,21],[51,231,618,48,24],[82,285,618,60,18],[83,360,612,90,33],[26,486,612,75,27],[84,54,627,81,24],[31,147,642,45,15],[77,192,639,48,21],[85,249,633,84,33],[86,342,630,66,36],[45,417,642,42,21],[70,477,648,33,12],[87,522,636,60,24],[88,57,648,84,30],[70,150,666,36,12],[89,198,660,39,33],[90,240,663,66,24],[32,312,669,48,18],[91,369,666,57,21],[79,432,669,27,33],[92,474,660,72,30],[79,555,669,21,30],[65,54,678,54,21],[93,117,678,54,36],[2,183,684,15,21],[70,207,696,33,12],[94,252,687,84,27],[95,345,687,60,27],[96,417,696,36,24],[97,477,687,69,30],[6,552,696,12,21],[98,51,696,93,33],[99,162,714,42,18],[77,216,714,57,18],[100,285,711,84,33],[77,378,717,42,21],[101,423,717,36,24],[102,486,717,81,24],[51,51,732,48,15],[77,105,726,48,24],[103,174,732,45,21],[104,234,729,90,33],[105,333,735,114,45],[106,477,741,93,30],[107,51,744,102,33],[2,156,756,18,21],[108,174,765,51,18],[32,237,759,60,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f4r.js <==
[[["kodalchy",1,1,["f4r"]],["chpady",1,1,["f4r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qotey",24,20,["f81r","f76r","f80r"]],["doiin",19,18,["f111r","f67r2","f45v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ytoy",2,2,["f67r1","f4r"]],["dchor",26,22,["f6v","f30r","f78v"]],["chol",397,151,["f1r","f45r","f46r"]],["shol",187,102,["f46r","f1r","f78v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["shtchy",3,3,["f49r","f4r","f106v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["choraiin",5,5,["f72v2","f10v","f4r"]],["chom",15,10,["f89v2","f3v","f45v"]],["otchol",28,26,["f1r","f17r","f13v"]],["chy",155,101,["f1r","f46r","f67r2"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shain",8,7,["f112v","f22r","f20v"]],["qotchol",13,11,["f45r","f53r","f20r"]],["yty",24,21,["f46r","f86v6","f68v3"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["cthy",111,63,["f89v2","f1r","f45r"]],["pydaiin",2,2,["f42r","f4r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["dy",271,137,["f45r","f46r","f67r2"]],["tydy",2,2,["f15r","f4r"]],["shytchy",2,2,["f29v","f4r"]],["tcheay",1,1,["f4r"]],["cthom",9,7,["f45r","f24r","f90r1"]],["shor",97,66,["f45r","f46r","f15r"]],["cpholdy",2,2,["f25r","f4r"]],["ckhochy",1,1,["f4r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["koraiin",2,2,["f9r","f4r"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["shyshol",1,1,["f4r"]],["cphaiin",7,6,["f8r","f44v","f37v"]],["qotchoiin",2,2,["f4v","f4r"]],["sheyr",2,2,["f80v","f4r"]],["qoty",87,55,["f46v","f80r","f106r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["cthey",51,43,["f89v2","f1r","f45r"]]],[[0,54,90,69,33],[1,129,84,60,36],[2,198,84,48,27],[3,255,93,21,18],[4,282,81,39,27],[5,330,78,54,39],[6,405,87,42,18],[7,450,87,39,18],[8,492,81,45,33],[9,57,126,45,24],[10,108,123,36,24],[11,153,117,39,21],[12,192,108,42,27],[13,243,108,63,27],[14,306,114,51,15],[15,369,111,21,18],[16,411,114,78,18],[17,492,114,39,24],[18,60,144,57,27],[10,120,147,42,12],[19,165,144,30,18],[14,195,132,57,21],[20,258,126,78,27],[21,444,135,45,18],[22,492,132,48,21],[23,60,162,69,36],[19,132,168,30,15],[24,168,156,36,36],[21,207,156,42,21],[25,261,150,54,24],[26,318,150,42,30],[27,54,198,69,54],[28,126,213,63,33],[29,192,225,24,21],[30,210,213,54,27],[7,66,249,39,21],[31,108,240,72,33],[29,183,249,24,30],[32,219,255,42,12],[20,63,267,66,27],[12,138,264,45,30],[21,186,273,45,18],[33,231,264,54,30],[34,69,294,42,24],[11,117,291,36,24],[11,162,294,36,24],[26,201,288,39,33],[35,243,288,69,30],[21,69,324,42,18],[36,117,315,69,30],[37,189,312,48,33],[38,240,315,66,24],[39,69,348,45,18],[34,114,345,39,21],[40,156,342,69,30],[41,225,339,66,30],[42,66,363,93,30],[43,165,369,57,21],[44,222,366,48,30],[45,63,390,51,18],[14,123,387,60,21],[14,192,393,57,15],[21,69,411,45,21],[46,123,405,48,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f4v.js <==
[[["pchooiin",1,1,["f4v"]],["ksheo",4,4,["f4v","f40r","f42r"]],["kchoy",2,2,["f4v","f55r"]],["chopchy",5,4,["f72v2","f4v","f47v"]],["dolds",1,1,["f4v"]],["dlod",1,1,["f4v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chey",344,118,["f46r","f1r","f46v"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["shkchor",1,1,["f4v"]],["sheo",47,39,["f1r","f80r","f106r"]],["cheory",3,3,["f4v","f87r","f79r"]],["choldy",10,9,["f4v","f89v1","f47r"]],["sho",130,79,["f1r","f15r","f45v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["o",82,56,["f1r","f67r1","f89r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["qokshy",10,10,["f4v","f66r","f23r"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["choteol",3,3,["f4v","f68v3","f20r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["shor",97,66,["f45r","f46r","f15r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["cto",4,4,["f24v","f4v","f53r"]],["otoiin",3,3,["f4v","f37v","f115v"]],["shey",283,99,["f46r","f1r","f45r"]],["qotchoiin",2,2,["f4v","f4r"]],["chodain",9,9,["f4v","f1r","f86v3"]],["ytchoy",3,3,["f4v","f67v1","f6v"]],["shokchy",9,8,["f29r","f4v","f8r"]],["cphody",2,2,["f4v","f33r"]],["torchy",2,2,["f4v","f13r"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["chor",220,113,["f1r","f45v","f89r1"]],["cphydy",1,1,["f4v"]],["olaen",1,1,["f4v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["cthory",2,2,["f4v","f35r"]],["qooko",1,1,["f4v"]],["iiincheom",1,1,["f4v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["shoky",8,8,["f4v","f89v1","f42r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["chol",397,151,["f1r","f45r","f46r"]],["chokeody",5,5,["f4v","f67r1","f65v"]],["kcheor",4,4,["f4v","f113v","f54r"]],["shody",55,38,["f1r","f43r","f48v"]],["shtaiin",1,1,["f4v"]],["qotol",47,34,["f45v","f48r","f80r"]],["qokoy",2,2,["f4v","f108r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["s",244,125,["f1r","f46r","f67r2"]],["keey",45,38,["f1r","f67r1","f100r"]],["shar",34,29,["f45r","f1r","f3v"]],["char",72,51,["f45r","f106r","f1v"]],["ody",46,37,["f43r","f65v","f48r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chokody",3,3,["f4v","f108r","f1v"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qoty",87,55,["f46v","f80r","f106r"]],["ochody",2,2,["f4v","f86v6"]],["chykey",2,2,["f4v","f56r"]],["chtody",2,2,["f89v2","f4v"]]],[[0,60,81,81,39],[1,147,81,54,30],[2,207,72,60,39],[3,276,69,78,42],[4,360,75,57,33],[5,534,87,48,21],[6,69,123,21,21],[7,90,123,33,18],[8,129,120,30,21],[9,168,108,45,30],[10,222,108,78,24],[11,309,108,42,21],[12,360,108,63,24],[13,525,114,57,21],[14,69,141,30,21],[14,105,138,30,21],[15,141,135,57,21],[16,210,135,63,18],[17,279,132,48,21],[18,333,132,78,18],[19,519,135,12,12],[20,534,132,27,15],[21,558,135,27,24],[22,66,159,66,33],[23,135,150,69,30],[24,216,150,84,27],[17,309,156,54,18],[25,366,147,57,27],[26,513,156,72,18],[27,69,189,48,27],[28,120,189,42,24],[29,165,174,36,30],[30,210,174,63,27],[31,282,177,39,30],[32,330,171,96,36],[33,510,174,75,18],[34,72,213,63,33],[35,144,201,72,33],[36,222,198,69,42],[37,72,252,66,39],[38,144,261,57,21],[39,207,261,45,21],[35,258,246,75,33],[40,330,246,75,30],[41,75,288,48,21],[39,123,285,42,21],[42,171,279,48,30],[14,228,282,33,18],[43,267,276,45,24],[44,324,273,60,33],[45,69,303,54,33],[46,126,306,81,21],[47,213,300,63,27],[48,282,291,51,39],[17,339,303,48,18],[49,75,327,54,24],[11,135,324,45,24],[50,186,318,72,33],[51,270,330,42,18],[52,315,321,84,27],[14,78,354,30,21],[53,114,348,57,27],[54,177,351,57,27],[55,246,345,78,27],[56,333,342,60,30],[17,393,345,51,21],[57,75,372,60,33],[14,141,375,36,24],[58,186,375,60,24],[59,255,375,15,21],[60,273,369,42,33],[61,327,369,51,24],[62,378,369,45,21],[63,426,372,39,24],[54,81,405,54,24],[59,147,402,15,21],[64,165,402,51,21],[65,225,393,84,33],[66,315,399,84,21],[67,405,396,54,30],[68,87,432,57,21],[69,150,426,72,39],[70,231,423,69,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f50r.js <==
[[["psheor",1,1,["f50r"]],["olkais",1,1,["f50r"]],["olfchedy",4,4,["f40v","f82v","f78v"]],["qopeeedar",1,1,["f50r"]],["opchey",29,25,["f76r","f80r","f48r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chefchdy",1,1,["f50r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["orsheckhy",1,1,["f50r"]],["ockhody",2,2,["f89v2","f50r"]],["shos",10,9,["f29r","f1r","f72v3"]],["alol",9,8,["f111r","f76r","f105v"]],["dy",271,137,["f45r","f46r","f67r2"]],["kar",52,39,["f46r","f45r","f43r"]],["oky",102,78,["f1r","f45r","f45v"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["tshol",6,6,["f99r","f23r","f23v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["pchdy",11,11,["f43r","f40v","f103r"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["odam",6,6,["f105v","f53v","f67v2"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["keodaiin",2,2,["f87r","f50r"]],["olr",6,5,["f116r","f105v","f111v"]],["solkchy",1,1,["f50r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["y",151,87,["f67r2","f1r","f45r"]],["okain",144,52,["f67r2","f1r","f80r"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["ssear",1,1,["f50r"]],["olkchedy",6,5,["f86v6","f107r","f50r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["qotor",29,24,["f15r","f42r","f80r"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["olkady",1,1,["f50r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qoky",147,72,["f45r","f15v","f80r"]],["todalain",1,1,["f50r"]],["qotal",59,36,["f76r","f80r","f82v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["she",25,24,["f1r","f46r","f102r1"]],["ariin",2,2,["f90v1","f50r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["dariin",1,1,["f50r"]],["ykykaiin",2,2,["f14v","f50r"]],["sheekar",2,2,["f111v","f50r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["dar",319,139,["f46r","f45r","f1r"]],["shelain",1,1,["f50r"]],["taipar",1,1,["f50r"]],["orolkain",1,1,["f50r"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["kchedy",22,17,["f75r","f43r","f104v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["qokain",279,46,["f48v","f76r","f80r"]],["aldalosam",1,1,["f50r"]],["solkaiin",3,3,["f50r","f82r","f115v"]],["opalke",1,1,["f50r"]],["dario",1,1,["f50r"]],["chky",18,16,["f46r","f67r2","f43r"]]],[[0,39,18,66,33],[1,114,12,57,36],[2,180,15,75,30],[3,261,12,78,30],[4,351,3,57,36],[5,417,18,36,27],[6,459,30,57,18],[7,519,18,75,27],[8,45,51,33,21],[9,84,45,81,21],[10,174,42,66,21],[11,249,39,39,24],[12,288,45,36,18],[13,327,45,24,27],[14,354,39,33,24],[15,387,39,33,21],[16,423,45,54,18],[17,483,42,51,21],[18,531,45,21,18],[19,555,39,45,27],[20,42,69,54,21],[14,102,63,33,24],[21,135,63,54,21],[22,195,60,60,24],[23,261,60,60,24],[24,330,63,48,15],[25,381,57,48,30],[26,426,60,54,33],[27,486,60,63,24],[28,555,63,51,18],[29,42,87,57,21],[30,102,81,60,24],[31,165,84,48,27],[32,219,78,72,21],[33,303,75,63,24],[34,375,84,24,18],[18,399,84,27,18],[12,426,90,45,15],[35,480,81,72,24],[36,564,78,36,21],[37,45,102,66,27],[38,123,102,57,27],[32,189,96,69,30],[32,267,84,69,33],[17,342,96,39,24],[18,381,99,27,21],[39,408,108,12,27],[32,426,102,69,24],[14,498,102,36,21],[18,537,102,21,21],[40,558,96,57,24],[41,48,126,48,27],[42,99,123,51,24],[43,168,123,84,24],[44,264,114,45,24],[45,318,114,57,24],[46,378,126,57,15],[47,444,123,69,21],[48,519,126,45,15],[49,570,117,45,24],[50,48,150,81,21],[51,138,144,54,24],[52,198,144,45,21],[53,255,135,51,24],[54,315,135,45,24],[55,363,138,27,21],[14,396,138,33,24],[56,432,141,39,21],[57,483,138,72,24],[58,561,138,54,21],[59,54,168,75,27],[60,132,165,72,24],[61,216,159,60,27],[62,285,159,33,18],[14,324,156,30,24],[63,360,159,69,21],[64,432,156,72,24],[65,513,159,87,21],[66,54,189,63,27],[67,120,183,54,33],[68,333,177,48,21],[52,384,177,45,18],[69,438,177,60,24],[70,501,174,105,24],[71,45,213,87,27],[72,363,195,60,30],[38,426,198,60,36],[73,489,201,45,21],[74,537,195,42,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f50v.js <==
[[["tchy",24,21,["f72v2","f14r","f47v"]],["do",16,13,["f101v2","f3v","f50v"]],["ldar",5,5,["f50v","f111v","f83r"]],["shotchdy",1,1,["f50v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["shor",97,66,["f45r","f46r","f15r"]],["ofar",4,4,["f108r","f50v","f85r1"]],["fardam",1,1,["f50v"]],["tchodain",1,1,["f50v"]],["oeeey",4,4,["f24v","f86v4","f50v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokaly",18,11,["f66r","f103r","f77r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["oty",115,76,["f45r","f46v","f45v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okain",144,52,["f67r2","f1r","f80r"]],["pochedy",2,2,["f108r","f50v"]],["qokody",9,9,["f88v","f43r","f86v3"]],["checkhy",47,34,["f43r","f76r","f80r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["ykeeey",6,6,["f79v","f50v","f67v1"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["qoain",7,7,["f111r","f17v","f116r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["olraiin",1,1,["f50v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chckhey",30,26,["f76r","f17v","f53v"]],["or",366,130,["f45r","f1r","f67r2"]],["y",151,87,["f67r2","f1r","f45r"]],["chy",155,101,["f1r","f46r","f67r2"]],["tair",13,11,["f111r","f113v","f86v5"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qekaiin",2,2,["f50v","f83r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["olcheky",1,1,["f50v"]],["chedy",501,86,["f46r","f65v","f46v"]],["chkedy",5,5,["f50v","f84r","f83r"]],["okedyd",1,1,["f50v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["kedair",1,1,["f50v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["okchey",32,28,["f1r","f80r","f78v"]],["okedy",118,53,["f46v","f80r","f31r"]],["chkeey",13,12,["f111r","f7v","f100r"]],["tedaiin",3,3,["f114v","f50v","f107v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["choky",39,34,["f46r","f89v1","f65v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["key",14,13,["f111r","f68v3","f47v"]],["daisam",1,1,["f50v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["okair",22,18,["f105v","f50v","f107r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["ykchol",6,5,["f89v1","f18r","f50v"]],["kar",52,39,["f46r","f45r","f43r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["qod",8,8,["f111r","f24r","f25r"]],["ytsheod",1,1,["f50v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["sheshy",1,1,["f50v"]],["echedy",1,1,["f50v"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["oky",102,78,["f1r","f45r","f45v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["olchdy",8,7,["f76r","f80r","f50v"]],["oloeedy",1,1,["f50v"]],["ykeeod",2,2,["f53r","f50v"]],["ar",352,108,["f67r2","f46r","f1r"]],["arod",2,2,["f50v","f55r"]],["lchey",45,31,["f76r","f80r","f82v"]],["ykchy",22,19,["f86v6","f3v","f45v"]]],[[0,24,6,45,36],[1,69,21,21,15],[2,93,15,36,24],[3,138,15,81,27],[4,237,15,78,30],[5,327,15,69,30],[6,408,24,54,24],[7,468,30,42,21],[8,516,21,42,33],[9,555,24,60,33],[10,21,39,90,18],[11,120,45,54,12],[12,186,39,60,18],[13,252,42,54,18],[14,315,42,66,24],[15,387,45,45,21],[16,432,45,36,24],[17,474,45,45,24],[18,522,60,42,15],[19,567,54,54,18],[20,18,54,72,27],[21,96,54,66,30],[22,171,54,69,24],[23,252,57,60,27],[24,318,63,57,24],[25,381,63,57,21],[26,441,66,69,24],[19,519,72,57,18],[27,579,72,42,24],[28,30,78,30,18],[29,63,81,57,18],[30,129,75,60,24],[31,192,78,72,21],[32,276,87,27,18],[33,309,84,66,21],[34,384,81,63,27],[35,456,87,48,21],[36,513,87,69,24],[37,588,93,27,18],[38,27,102,12,18],[39,42,102,27,18],[40,81,96,45,21],[41,129,96,60,21],[42,198,96,66,30],[43,270,102,72,21],[44,354,102,69,24],[45,432,111,45,15],[46,483,105,57,21],[47,552,108,60,21],[48,27,120,51,15],[49,87,114,57,21],[27,147,114,39,27],[50,192,123,51,21],[26,246,120,63,24],[51,315,120,45,24],[52,366,123,60,24],[53,441,123,51,27],[35,498,123,48,24],[54,549,126,57,24],[55,24,132,72,24],[56,102,141,60,18],[37,174,141,24,21],[12,198,141,57,21],[57,264,141,42,21],[48,312,144,45,21],[58,363,144,51,18],[59,429,144,81,24],[60,510,144,30,24],[61,546,147,66,21],[62,30,156,45,21],[63,78,156,51,21],[64,135,156,45,24],[26,192,159,63,30],[65,264,159,66,24],[66,333,159,33,21],[41,366,159,57,30],[67,438,165,66,21],[19,510,165,54,21],[68,567,165,36,21],[69,33,174,69,27],[70,105,180,33,15],[71,147,177,54,27],[72,216,183,60,21],[73,279,180,51,30],[74,447,183,63,21],[74,519,183,63,21],[75,585,177,33,33],[76,36,198,54,27],[12,102,195,54,21],[77,165,201,63,21],[78,237,207,63,24],[79,465,201,66,30],[80,531,201,27,24],[81,564,204,48,21],[82,36,222,45,21],[66,90,213,33,24],[83,126,219,57,30],[73,189,219,54,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f51r.js <==
[[["tcholdchy",1,1,["f51r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["opchear",2,2,["f113r","f51r"]],["ypchedy",12,10,["f46r","f41v","f48v"]],["dcheodaiin",1,1,["f51r"]],["ckheody",5,4,["f93r","f96r","f93v"]],["ckhody",4,4,["f17r","f93r","f51v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["y",151,87,["f67r2","f1r","f45r"]],["dchody",2,2,["f95v1","f51r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["oty",115,76,["f45r","f46v","f45v"]],["ckheodar",1,1,["f51r"]],["qoky",147,72,["f45r","f15v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cthes",3,3,["f1r","f113r","f51r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cheody",89,54,["f89v1","f65v","f106r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["tcheody",6,6,["f86v3","f113r","f90v2"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["taiin",42,31,["f48v","f5v","f106r"]],["ychodaiin",1,1,["f51r"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["ykcho",6,6,["f86v3","f21v","f56r"]],["ykald",1,1,["f51r"]],["ychosar",1,1,["f51r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["kcho",6,6,["f101v2","f30v","f49r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotal",59,36,["f76r","f80r","f82v"]],["oshol",1,1,["f51r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["qokey",107,49,["f89v1","f45v","f80r"]],["otydy",3,3,["f10v","f68r1","f51r"]],["tol",48,36,["f67r2","f48v","f15r"]],["daim",11,10,["f111r","f9v","f86v3"]],["qchodal",1,1,["f51r"]],["dal",253,114,["f67r2","f45r","f1r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["qoetam",1,1,["f51r"]],["ykchol",6,5,["f89v1","f18r","f50v"]],["dor",73,54,["f1r","f45r","f89v1"]],["shey",283,99,["f46r","f1r","f45r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["shol",187,102,["f46r","f1r","f78v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["tchodaiin",3,3,["f106r","f93v","f51r"]],["cpheody",3,3,["f88v","f55r","f51r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["kolotam",1,1,["f51r"]],["yoees",1,1,["f51r"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["kol",37,35,["f45r","f1r","f45v"]],["cheeal",2,2,["f111v","f51r"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["pchodal",1,1,["f51r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["ckhol",22,17,["f3v","f53v","f52v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["otchey",31,27,["f106r","f78v","f84r"]],["cpheodaiin",1,1,["f51r"]],["ykeoldy",1,1,["f51r"]],["daiiithy",1,1,["f51r"]],["kaiiidal",1,1,["f51r"]],["cphodal",1,1,["f51r"]],["r",98,62,["f46r","f15r","f15v"]],["al",260,82,["f89v2","f67r1","f55v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["ckhal",4,4,["f116r","f6v","f72r2"]],["s",244,125,["f1r","f46r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["otal",143,69,["f89v2","f89v1","f80r"]]],[[0,18,15,72,33],[1,99,15,60,30],[2,171,12,66,36],[3,243,18,54,30],[4,21,45,72,24],[5,99,42,66,24],[6,177,45,57,24],[7,240,51,45,18],[8,9,78,24,21],[9,30,69,54,18],[10,90,63,45,24],[11,138,63,33,30],[12,177,66,72,24],[13,249,66,42,33],[14,18,93,39,21],[15,63,84,39,24],[16,108,84,39,30],[17,150,93,51,18],[18,210,87,39,24],[19,258,96,42,15],[20,18,108,57,27],[21,81,111,63,18],[10,147,108,45,24],[22,198,105,57,27],[23,261,108,51,21],[24,21,129,75,27],[25,102,126,66,21],[26,177,129,45,27],[14,222,129,45,21],[27,273,126,48,21],[28,24,153,63,24],[29,93,147,54,27],[30,153,147,39,27],[31,201,147,63,27],[32,264,144,57,27],[33,24,174,42,24],[34,72,177,45,18],[10,123,171,42,27],[5,171,171,54,30],[35,225,171,51,33],[36,282,168,54,30],[37,24,195,33,21],[14,57,198,39,18],[38,102,195,42,27],[39,147,201,63,18],[40,219,201,27,18],[41,249,201,39,21],[42,294,195,60,21],[43,27,213,54,27],[44,84,219,30,18],[45,114,219,30,21],[46,153,213,60,27],[47,222,213,45,27],[48,267,219,39,24],[49,309,213,45,24],[50,21,237,78,24],[51,99,237,63,27],[52,171,237,51,33],[53,228,234,69,27],[54,300,234,72,27],[55,24,261,39,30],[56,69,258,48,27],[57,126,261,27,21],[58,156,267,48,15],[59,210,258,48,24],[22,264,258,63,33],[60,324,258,66,27],[61,24,288,39,18],[62,75,282,42,27],[63,123,279,51,33],[64,177,282,54,27],[65,243,279,78,27],[66,330,282,60,36],[67,24,303,63,27],[21,96,309,63,21],[68,171,306,54,30],[69,237,303,57,27],[70,309,309,12,18],[71,324,318,18,15],[72,351,315,30,24],[52,21,327,45,33],[73,72,333,36,18],[74,111,327,42,27],[75,159,330,12,18],[76,171,333,21,15],[77,198,333,30,30],[78,246,327,39,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f51v.js <==
[[["poshody",1,1,["f51v"]],["qokodar",1,1,["f51v"]],["seodaiin",1,1,["f51v"]],["qotal",59,36,["f76r","f80r","f82v"]],["dscheey",1,1,["f51v"]],["saiindy",1,1,["f51v"]],["dshody",2,2,["f51v","f89r1"]],["ckhody",4,4,["f17r","f93r","f51v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dykaiin",3,3,["f22r","f79v","f51v"]],["chy",155,101,["f1r","f46r","f67r2"]],["qokey",107,49,["f89v1","f45v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["chckhey",30,26,["f76r","f17v","f53v"]],["qod",8,8,["f111r","f24r","f25r"]],["ytchody",5,5,["f45r","f8r","f58r"]],["dchol",26,26,["f5v","f51v","f58r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ytam",13,11,["f48v","f43r","f33v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qodal",7,6,["f54v","f52r","f53v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["cheodar",4,4,["f108r","f51v","f93v"]],["sody",5,5,["f102r1","f14r","f20r"]],["oteo",13,13,["f111r","f67r1","f51v"]],["shokog",1,1,["f51v"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["shodol",3,3,["f100r","f51v","f96r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["ykol",14,13,["f89v1","f44r","f81v"]],["dar",319,139,["f46r","f45r","f1r"]],["y",151,87,["f67r2","f1r","f45r"]],["okor",34,32,["f89v2","f15r","f3v"]],["ctheody",6,5,["f101v2","f53v","f87r"]],["qocphy",2,2,["f20r","f51v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["otykol",1,1,["f51v"]],["chol",397,151,["f1r","f45r","f46r"]],["qotol",47,34,["f45v","f48r","f80r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["qokcheody",3,3,["f113r","f51v","f89r2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["r",98,62,["f46r","f15r","f15v"]],["chod",9,9,["f89v2","f14r","f53r"]],["ycthol",1,1,["f51v"]],["s",244,125,["f1r","f46r","f67r2"]],["olcheety",1,1,["f51v"]],["olkeeody",7,7,["f86v5","f71r","f85r1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["ykhor",1,1,["f51v"]],["yfal",1,1,["f51v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["shain",8,7,["f112v","f22r","f20v"]],["tcholol",2,2,["f45r","f51v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["sheo",47,39,["f1r","f80r","f106r"]],["qokody",9,9,["f88v","f43r","f86v3"]],["fold",1,1,["f51v"]],["ycheoky",3,3,["f51v","f41r","f100v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["chey",344,118,["f46r","f1r","f46v"]],["ochockhy",1,1,["f51v"]],["chockhey",5,5,["f108r","f51v","f100v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cheodain",8,8,["f115r","f51v","f111v"]]],[[0,84,69,72,39],[1,159,75,75,33],[2,240,78,72,21],[3,315,63,54,36],[4,471,66,60,33],[5,537,66,63,39],[6,93,108,51,24],[7,147,105,63,24],[8,219,99,51,30],[9,276,96,66,27],[10,345,105,24,24],[11,468,96,51,33],[12,528,102,39,18],[13,570,102,30,21],[14,93,129,54,24],[13,150,126,39,33],[15,198,126,54,24],[16,255,129,33,27],[17,297,120,63,30],[18,468,126,39,18],[19,510,126,42,15],[20,558,120,42,24],[21,99,150,54,27],[22,159,156,51,18],[23,213,147,45,21],[24,267,147,57,21],[25,327,147,48,18],[26,465,141,36,24],[12,501,147,39,15],[27,546,141,57,27],[28,96,177,66,21],[29,171,168,45,33],[8,222,165,48,27],[30,276,168,48,21],[31,330,162,54,24],[32,462,162,36,24],[21,501,159,51,27],[33,555,165,30,18],[34,585,171,12,18],[35,102,195,39,27],[36,147,192,54,27],[37,207,189,54,27],[8,273,186,51,30],[38,330,183,60,30],[39,462,183,54,24],[40,522,189,33,21],[12,552,186,42,18],[41,99,219,48,30],[42,147,216,66,24],[43,222,210,84,30],[44,318,219,24,12],[45,345,210,12,18],[46,360,210,33,18],[47,465,204,54,24],[48,519,207,15,18],[49,534,201,66,24],[50,105,246,72,24],[51,180,237,48,30],[52,231,237,57,21],[53,303,228,45,36],[54,354,228,39,30],[12,108,273,33,18],[55,147,267,45,24],[56,201,264,42,21],[57,255,255,57,27],[58,108,291,42,27],[59,150,288,33,24],[60,186,288,57,21],[61,249,279,39,33],[62,105,309,57,27],[63,168,312,33,24],[64,210,306,39,33],[65,252,318,30,12],[66,105,333,66,27],[12,177,333,36,18],[67,219,327,63,27],[12,105,357,36,21],[68,150,360,36,24],[69,192,351,63,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f52r.js <==
[[["tdokchcfhy",1,1,["f52r"]],["ycphko",1,1,["f52r"]],["ytair",3,3,["f86v6","f86v5","f52r"]],["shar",34,29,["f45r","f1r","f3v"]],["qofydaiin",1,1,["f52r"]],["ypchy",4,4,["f68v2","f9v","f52r"]],["otchol",28,26,["f1r","f17r","f13v"]],["das",5,5,["f75r","f40r","f101v2"]],["yty",24,21,["f46r","f86v6","f68v3"]],["oty",115,76,["f45r","f46v","f45v"]],["shor",97,66,["f45r","f46r","f15r"]],["ytoldy",5,4,["f9v","f2r","f52r"]],["qoky",147,72,["f45r","f15v","f80r"]],["koldal",2,2,["f89v1","f52r"]],["oteees",3,3,["f67r1","f52r","f72r3"]],["dal",253,114,["f67r2","f45r","f1r"]],["s",244,125,["f1r","f46r","f67r2"]],["otar",141,70,["f45r","f67r1","f89v1"]],["dl",20,16,["f111r","f86v6","f81v"]],["tchotshey",1,1,["f52r"]],["qoty",87,55,["f46v","f80r","f106r"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["qotam",12,10,["f89v1","f69r","f112v"]],["oky",102,78,["f1r","f45r","f45v"]],["l",58,32,["f45r","f67r1","f65v"]],["shopchy",2,2,["f52r","f58r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["ychcthod",1,1,["f52r"]],["chor",220,113,["f1r","f45v","f89r1"]],["okchal",3,3,["f18r","f52r","f13r"]],["okchar",4,4,["f45r","f45v","f52r"]],["tol",48,36,["f67r2","f48v","f15r"]],["ykair",8,7,["f55v","f52r","f112r"]],["ytchdam",1,1,["f52r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["qodal",7,6,["f54v","f52r","f53v"]],["dy",271,137,["f45r","f46r","f67r2"]],["chokam",4,4,["f89v2","f113v","f52r"]],["otchordy",1,1,["f52r"]],["do",16,13,["f101v2","f3v","f50v"]],["qokshy",10,10,["f4v","f66r","f23r"]],["qockhom",1,1,["f52r"]],["dals",6,6,["f72v1","f2r","f52r"]],["shodaim",1,1,["f52r"]],["tchom",1,1,["f52r"]],["dody",7,7,["f38v","f52r","f112r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["daim",11,10,["f111r","f9v","f86v3"]],["am",88,55,["f67r2","f89v2","f89v1"]],["orcheey",2,2,["f52r","f58v"]],["dor",73,54,["f1r","f45r","f89v1"]],["shey",283,99,["f46r","f1r","f45r"]],["kom",2,2,["f52r","f10r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["dchom",1,1,["f52r"]]],[[0,57,3,81,48],[1,147,15,54,30],[2,204,6,51,39],[3,258,21,39,21],[4,306,3,87,42],[5,399,9,45,39],[6,456,18,57,27],[7,516,21,30,21],[8,549,12,36,30],[9,66,48,30,30],[10,102,48,36,21],[11,147,42,63,27],[12,222,45,45,24],[13,270,42,57,27],[14,330,42,60,21],[15,396,45,33,24],[16,426,45,15,18],[17,510,39,45,24],[18,555,45,24,21],[19,63,69,96,30],[20,165,66,48,24],[21,222,66,57,27],[22,279,66,69,21],[23,348,66,54,27],[24,405,66,30,30],[11,525,60,63,36],[25,66,105,15,18],[26,81,90,60,27],[12,144,87,51,27],[27,201,90,66,24],[9,279,84,39,30],[28,324,90,33,18],[9,357,90,33,21],[29,393,93,36,18],[30,522,93,69,21],[24,69,114,36,30],[31,111,117,39,21],[32,159,111,60,30],[33,225,111,63,24],[10,291,114,45,18],[34,336,108,33,27],[35,372,108,51,27],[36,519,111,72,27],[37,75,138,45,21],[38,126,135,72,21],[39,204,138,57,27],[40,264,138,21,21],[41,294,129,54,30],[42,357,129,78,27],[21,516,132,54,27],[43,570,138,18,15],[44,72,156,57,30],[45,135,156,75,27],[46,222,159,42,21],[47,273,156,72,24],[48,348,150,54,30],[49,405,162,39,21],[50,477,153,51,33],[51,531,156,39,21],[52,573,159,21,33],[53,75,180,63,27],[54,147,180,39,18],[55,192,180,36,27],[56,228,177,36,30],[16,273,177,15,21],[57,294,186,45,24],[58,345,177,51,30],[37,396,180,45,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f52v.js <==
[[["pchor",12,12,["f45r","f9v","f21r"]],["chcphol",1,1,["f52v"]],["cphaiin",7,6,["f8r","f44v","f37v"]],["otcheor",4,4,["f70v2","f30v","f44v"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["kol",37,35,["f45r","f1r","f45v"]],["chocphor",1,1,["f52v"]],["ytchey",12,11,["f96v","f69r","f65v"]],["chol",397,151,["f1r","f45r","f46r"]],["cthodaiis",1,1,["f52v"]],["shy",104,70,["f89v2","f46r","f15r"]],["kor",26,22,["f1r","f47r","f48v"]],["esechor",1,1,["f52v"]],["chy",155,101,["f1r","f46r","f67r2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["oor",3,3,["f33v","f52v","f114r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chochar",1,1,["f52v"]],["ls",10,10,["f68r3","f108v","f81v"]],["chteeor",1,1,["f52v"]],["ytol",12,12,["f102r1","f43r","f15r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["otam",47,38,["f48v","f43r","f55v"]],["tchor",19,17,["f3v","f52v","f16r"]],["ctheor",6,6,["f96v","f108v","f22r"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chckheey",1,1,["f52v"]],["sody",5,5,["f102r1","f14r","f20r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["cpheodor",1,1,["f52v"]],["dy",271,137,["f45r","f46r","f67r2"]],["sarg",1,1,["f52v"]],["qotodaiin",1,1,["f52v"]],["oty",115,76,["f45r","f46v","f45v"]],["kcholy",1,1,["f52v"]],["pcheol",11,9,["f100r","f113v","f106r"]],["sholoiin",1,1,["f52v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["kodaiin",3,3,["f1r","f99r","f52v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["s",244,125,["f1r","f46r","f67r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["qokeyl",1,1,["f52v"]],["yokeey",1,1,["f52v"]],["qokody",9,9,["f88v","f43r","f86v3"]],["sols",3,3,["f75r","f52v","f3r"]],["shor",97,66,["f45r","f46r","f15r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["qoekar",1,1,["f52v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["ykchody",4,4,["f53r","f52v","f37r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ckheeey",1,1,["f52v"]],["daiim",5,5,["f3v","f105v","f87r"]],["odar",24,21,["f1r","f67r2","f75r"]],["cheokor",1,1,["f52v"]],["ckheey",11,11,["f101v2","f105v","f101r1"]]],[[0,24,57,48,36],[1,75,60,54,39],[2,126,60,69,33],[3,204,66,63,30],[4,276,69,45,36],[5,324,60,30,39],[6,363,66,75,30],[7,33,90,51,30],[8,90,99,33,21],[9,132,93,84,24],[10,225,93,30,30],[11,261,93,33,27],[12,297,99,75,21],[13,378,108,33,15],[14,411,99,36,27],[15,33,117,30,21],[16,63,117,39,21],[17,105,117,63,21],[18,165,117,36,27],[19,204,120,75,27],[20,276,120,48,39],[21,330,120,48,27],[22,381,120,48,33],[23,30,144,60,24],[24,96,141,57,30],[25,159,144,57,30],[26,216,150,57,24],[27,282,156,45,18],[28,330,144,69,27],[29,402,150,51,30],[30,27,171,51,30],[31,84,171,51,27],[32,132,174,48,24],[33,192,171,78,33],[34,276,183,21,24],[35,408,177,48,24],[36,27,198,96,33],[31,126,195,48,30],[37,180,195,36,42],[38,219,201,57,42],[39,12,234,78,54],[40,93,258,75,36],[31,177,249,57,48],[41,237,273,39,24],[42,33,285,69,27],[43,111,291,45,36],[44,165,294,75,30],[45,246,297,15,24],[46,261,306,24,15],[47,33,315,42,24],[48,84,312,60,30],[8,153,327,39,21],[49,201,321,66,27],[47,273,321,48,21],[50,33,339,60,36],[51,99,339,66,36],[8,174,354,45,21],[52,225,345,51,27],[41,276,345,36,21],[47,30,372,45,21],[53,81,366,45,27],[54,132,372,72,21],[55,213,369,54,27],[56,270,369,33,21],[57,30,390,66,27],[58,102,390,51,30],[59,171,387,72,30],[60,246,393,39,33],[61,30,414,45,30],[62,78,411,60,30],[63,150,414,60,30],[64,213,420,54,30],[65,33,441,45,21],[66,90,438,72,27],[67,165,441,54,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f53r.js <==
[[["kodam",1,1,["f53r"]],["chocthody",1,1,["f53r"]],["oty",115,76,["f45r","f46v","f45v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dain",211,100,["f45r","f1r","f67r2"]],["schoshe",1,1,["f53r"]],["shoar",3,3,["f53r","f86v5","f58r"]],["chokan",2,2,["f53r","f49r"]],["ody",46,37,["f43r","f65v","f48r"]],["ytchodaiin",1,1,["f53r"]],["yky",18,16,["f45r","f2r","f16v"]],["otchey",31,27,["f106r","f78v","f84r"]],["okod",3,2,["f53r","f114r"]],["okes",3,3,["f70r1","f53r","f34r"]],["otol",86,69,["f89v2","f1r","f55v"]],["cfhy",6,6,["f32v","f53r","f22r"]],["cphodol",1,1,["f53r"]],["ykody",2,2,["f2r","f53r"]],["qokchod",4,4,["f53r","f90r1","f49v"]],["otcho",11,11,["f70r1","f47r","f14r"]],["qot",8,8,["f10v","f53r","f103r"]],["ykeodar",2,2,["f53r","f67v1"]],["oqoor",1,1,["f53r"]],["ockh",1,1,["f53r"]],["odor",8,8,["f89v2","f46r","f24v"]],["chain",18,16,["f45r","f42r","f49v"]],["qokod",7,6,["f114v","f53r","f90r1"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["chees",33,28,["f106r","f41r","f88r"]],["dal",253,114,["f67r2","f45r","f1r"]],["sodar",6,6,["f67r2","f53r","f77r"]],["otos",4,4,["f53r","f105v","f72r1"]],["qoy",9,8,["f89v1","f2r","f53r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["otey",57,41,["f43r","f76r","f106r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["ykchody",4,4,["f53r","f52v","f37r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotchol",13,11,["f45r","f53r","f20r"]],["dar",319,139,["f46r","f45r","f1r"]],["qoty",87,55,["f46v","f80r","f106r"]],["chtor",2,2,["f1r","f53r"]],["oltsho",1,1,["f53r"]],["cto",4,4,["f24v","f4v","f53r"]],["ykeeod",2,2,["f53r","f50v"]],["oytoyd",1,1,["f53r"]],["chol",397,151,["f1r","f45r","f46r"]],["ctheees",1,1,["f53r"]],["os",29,28,["f67r2","f1r","f89v1"]],["orol",15,13,["f68v3","f100r","f80r"]],["chod",9,9,["f89v2","f14r","f53r"]]],[[0,48,645,42,39],[1,87,642,81,36],[2,174,645,33,27],[3,45,681,24,24],[4,69,681,36,18],[5,108,675,63,21],[2,174,669,33,33],[6,42,699,48,27],[7,102,693,66,27],[8,171,699,36,18],[9,42,720,87,24],[10,135,714,30,30],[11,174,714,54,30],[12,237,723,48,24],[13,45,741,36,27],[14,87,738,39,33],[15,129,741,36,33],[16,171,738,69,39],[17,246,744,54,36],[18,306,747,72,27],[19,405,747,57,27],[20,468,744,45,33],[2,513,750,36,30],[21,45,768,60,30],[22,111,774,51,21],[23,171,774,42,21],[24,216,777,45,21],[25,264,780,48,18],[26,315,771,60,27],[27,405,771,57,27],[28,471,774,45,24],[29,516,777,33,21],[30,36,795,51,21],[31,93,792,48,27],[32,141,804,42,21],[33,180,792,51,27],[34,243,795,42,30],[35,294,798,36,21],[12,336,795,45,24],[36,405,795,72,24],[37,480,795,66,24],[38,45,813,60,30],[39,114,822,36,24],[40,156,816,54,33],[41,228,822,51,27],[42,282,816,63,36],[43,345,816,33,30],[44,402,816,60,39],[45,468,816,75,36],[14,42,840,36,30],[46,81,852,39,18],[47,126,843,66,27],[48,195,846,24,24],[49,228,849,45,33],[50,279,852,42,18],[40,324,840,48,45]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f53v.js <==
[[["tshor",4,4,["f15r","f95v1","f90v1"]],["shey",283,99,["f46r","f1r","f45r"]],["qodckhy",1,1,["f53v"]],["cpho",2,2,["f1r","f53v"]],["oltshey",2,2,["f53v","f79r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["sheekol",1,1,["f53v"]],["shom",4,4,["f24r","f53v","f58r"]],["shol",187,102,["f46r","f1r","f78v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dcham",1,1,["f53v"]],["do",16,13,["f101v2","f3v","f50v"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["cphom",1,1,["f53v"]],["chol",397,151,["f1r","f45r","f46r"]],["dockhy",1,1,["f53v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["oty",115,76,["f45r","f46v","f45v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["qockhor",1,1,["f53v"]],["okchor",20,18,["f71v","f3v","f86v3"]],["d",51,27,["f1r","f17v","f45v"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["ctheody",6,5,["f101v2","f53v","f87r"]],["ydy",8,8,["f86v6","f2r","f69v"]],["ochoiky",1,1,["f53v"]],["dshey",14,12,["f111r","f25v","f95v1"]],["ykcheody",1,1,["f53v"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qotea",1,1,["f53v"]],["dchy",30,25,["f15r","f13v","f9r"]],["qotod",2,2,["f53v","f9r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["kshody",4,4,["f70r2","f37v","f53v"]],["tsheody",2,2,["f44v","f53v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["sheetchy",1,1,["f53v"]],["opod",1,1,["f53v"]],["oc",1,1,["f53v"]],["theody",1,1,["f53v"]],["shody",55,38,["f1r","f43r","f48v"]],["qodal",7,6,["f54v","f52r","f53v"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["ychocthy",2,2,["f53v","f93r"]],["otsho",2,2,["f68v3","f53v"]],["or",366,130,["f45r","f1r","f67r2"]],["chear",51,33,["f1r","f89v2","f89v1"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["chkodal",1,1,["f53v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["kchy",30,26,["f1r","f15r","f31r"]],["oky",102,78,["f1r","f45r","f45v"]],["kody",7,7,["f29r","f102r1","f66r"]],["odam",6,6,["f105v","f53v","f67v2"]],["ycthodaiin",1,1,["f53v"]],["otoldy",11,11,["f28r","f48v","f99r"]]],[[0,12,12,63,42],[1,72,27,36,33],[2,108,9,72,42],[3,183,12,45,39],[4,231,3,72,48],[5,312,24,51,24],[6,363,6,60,45],[7,18,51,45,33],[5,69,57,45,15],[8,126,48,69,36],[9,201,48,45,27],[10,255,48,42,27],[11,303,45,39,36],[12,351,51,48,21],[13,399,48,21,18],[14,21,84,57,18],[15,87,69,54,36],[16,147,81,45,21],[17,195,72,66,30],[18,270,72,57,30],[19,330,75,39,24],[20,375,69,30,30],[21,18,99,57,30],[5,78,102,45,21],[22,129,99,84,24],[23,219,96,60,24],[5,279,102,45,18],[5,321,96,45,21],[24,372,96,15,21],[25,24,126,57,30],[26,90,120,51,27],[27,150,120,69,36],[5,228,123,48,21],[28,285,117,69,36],[29,360,123,33,30],[30,24,147,78,33],[31,111,150,51,27],[16,174,156,42,21],[32,228,141,81,30],[16,318,150,39,21],[19,357,150,39,18],[33,18,177,84,30],[34,105,174,87,24],[35,195,165,69,36],[36,264,168,42,30],[37,318,165,66,36],[38,387,168,69,24],[39,27,210,57,27],[40,96,198,69,39],[41,165,195,81,42],[42,258,201,60,27],[43,327,198,84,30],[44,414,192,45,36],[45,27,252,27,12],[46,48,234,63,30],[47,120,234,54,30],[48,180,237,60,24],[49,252,225,57,33],[50,318,225,51,27],[34,372,225,78,27],[51,27,261,84,33],[48,120,261,60,30],[34,189,258,81,21],[52,30,291,54,27],[53,90,294,24,21],[54,114,294,54,21],[55,168,288,48,24],[56,225,279,78,33],[57,27,324,54,15],[58,84,312,42,27],[59,135,312,42,21],[60,180,306,39,30],[61,243,315,48,24],[62,21,333,108,39],[63,144,330,63,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f54r.js <==
[[["podaiin",5,5,["f86v6","f54r","f85r1"]],["shodal",3,2,["f54r","f93r"]],["qopchol",6,6,["f114v","f81r","f86v3"]],["cfheody",1,1,["f54r"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["chocphy",3,3,["f28r","f54r","f68r1"]],["ytodaiin",3,3,["f89v2","f39v","f54r"]],["otchey",31,27,["f106r","f78v","f84r"]],["qockho",1,1,["f54r"]],["dal",253,114,["f67r2","f45r","f1r"]],["sockhody",1,1,["f54r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["otol",86,69,["f89v2","f1r","f55v"]],["ekchody",1,1,["f54r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["y",151,87,["f67r2","f1r","f45r"]],["ytchey",12,11,["f96v","f69r","f65v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["tor",23,21,["f102r2","f89v1","f47r"]],["ockhol",1,1,["f54r"]],["shokchy",9,8,["f29r","f4v","f8r"]],["kol",37,35,["f45r","f1r","f45v"]],["chom",15,10,["f89v2","f3v","f45v"]],["chey",344,118,["f46r","f1r","f46v"]],["ctheotol",1,1,["f54r"]],["sh",15,14,["f1r","f68v1","f77r"]],["okeodaiin",2,2,["f68v2","f54r"]],["chokey",7,7,["f70r2","f101v2","f54r"]],["korare",1,1,["f54r"]],["ckhos",3,3,["f54r","f93r","f56v"]],["shofom",1,1,["f54r"]],["cher",5,5,["f86v6","f72v3","f86v4"]],["cham",20,17,["f45r","f42r","f46v"]],["kcheor",4,4,["f4v","f113v","f54r"]],["shs",5,5,["f72v2","f86v4","f71r"]],["qckheol",1,1,["f54r"]],["dom",7,7,["f15r","f90r2","f54r"]],["dor",73,54,["f1r","f45r","f89v1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["ksheody",5,5,["f9v","f54r","f106v"]],["sho",130,79,["f1r","f15r","f45v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["chety",25,25,["f46r","f48v","f43r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["dsh",2,2,["f54r","f57v"]],["toshey",1,1,["f54r"]],["kodl",1,1,["f54r"]],["ckho",4,4,["f70v2","f54r","f1v"]],["dar",319,139,["f46r","f45r","f1r"]],["sheekal",1,1,["f54r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okeom",6,6,["f111r","f89v2","f17v"]],["etchal",1,1,["f54r"]],["o",82,56,["f1r","f67r1","f89r2"]],["sal",55,41,["f89v1","f67r1","f15r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ckhol",22,17,["f3v","f53v","f52v"]],["chol",397,151,["f1r","f45r","f46r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dol",117,72,["f89v2","f67r1","f45v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["oky",102,78,["f1r","f45r","f45v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["koldy",7,7,["f75r","f54r","f80v"]],["okor",34,32,["f89v2","f15r","f3v"]],["yor",2,2,["f2r","f54r"]],["al",260,82,["f89v2","f67r1","f55v"]],["choek",1,1,["f54r"]],["air",74,49,["f67r2","f67r1","f65v"]],["oldam",6,6,["f102r2","f22r","f54r"]]],[[0,39,36,54,42],[1,99,54,51,18],[2,156,45,63,30],[3,219,51,57,27],[4,366,54,51,33],[5,423,63,48,30],[6,45,75,54,21],[7,108,69,54,24],[7,168,69,48,24],[8,225,75,54,27],[9,276,78,27,24],[10,366,84,66,24],[11,438,90,30,21],[12,45,93,33,24],[13,81,90,51,27],[14,138,90,39,24],[15,180,90,51,24],[16,240,102,18,21],[17,264,99,9,18],[18,276,99,24,21],[19,297,108,18,27],[20,369,105,57,27],[21,432,114,30,18],[22,42,114,30,24],[23,78,114,45,24],[24,129,111,60,21],[25,198,108,27,27],[26,228,117,39,18],[17,276,117,12,18],[27,315,132,36,30],[28,390,129,72,30],[11,42,138,36,18],[29,84,135,18,21],[30,111,129,69,24],[31,192,132,57,27],[32,48,555,54,42],[33,105,570,54,30],[34,171,567,66,42],[35,252,591,33,21],[36,291,594,36,33],[37,336,591,57,33],[38,414,594,33,27],[39,453,600,54,27],[40,513,606,30,24],[41,48,597,27,24],[17,81,600,12,21],[42,96,600,42,24],[43,144,597,63,30],[44,222,606,27,21],[18,258,615,21,15],[45,288,624,39,12],[46,342,621,48,24],[47,411,621,30,21],[48,444,624,36,21],[21,480,627,33,18],[21,513,627,33,27],[49,45,618,54,33],[50,108,621,36,27],[51,153,624,33,21],[52,198,630,30,21],[53,237,630,60,27],[17,318,633,12,18],[54,336,642,33,15],[55,420,639,42,27],[56,471,642,60,27],[57,48,651,9,12],[54,57,648,30,15],[18,96,645,21,21],[16,129,654,15,24],[58,156,645,30,30],[59,192,651,60,27],[60,261,657,39,18],[61,318,651,42,27],[17,366,660,15,18],[17,420,663,12,18],[44,432,663,27,18],[62,468,669,33,18],[63,504,666,42,15],[22,45,663,33,24],[16,81,672,18,15],[64,102,669,24,18],[18,138,669,21,18],[62,168,675,39,24],[62,216,678,33,15],[61,258,672,39,27],[65,306,675,36,27],[66,348,675,30,27],[67,414,678,63,27],[16,480,687,21,15],[68,501,678,51,33],[63,48,690,36,18],[69,96,684,36,21],[18,141,687,21,21],[16,168,696,18,15],[61,201,687,45,33],[60,255,696,36,15],[26,300,699,42,15],[21,342,696,33,27],[18,420,705,21,18],[44,447,702,27,21],[62,483,711,36,21],[21,522,708,27,27],[70,39,711,39,30],[1,90,708,51,33],[57,150,720,9,12],[54,162,717,39,15],[71,204,717,21,18],[64,231,717,27,24],[72,264,711,42,21],[73,303,714,24,21],[74,324,720,51,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f54v.js <==
[[["pcheodar",3,3,["f54v","f86v4","f106r"]],["chpal",2,2,["f54v","f107v"]],["oloiin",5,5,["f113v","f54v","f80v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["dar",319,139,["f46r","f45r","f1r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["cpheeaiin",1,1,["f54v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["dcheaiin",1,1,["f54v"]],["cphain",1,1,["f54v"]],["s",244,125,["f1r","f46r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["cthaildy",1,1,["f54v"]],["ypchal",1,1,["f54v"]],["yair",2,2,["f54v","f115v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["oky",102,78,["f1r","f45r","f45v"]],["cham",20,17,["f45r","f42r","f46v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["ykoldam",1,1,["f54v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["aim",7,7,["f111r","f86v6","f70r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["chol",397,151,["f1r","f45r","f46r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["qodaim",1,1,["f54v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chy",155,101,["f1r","f46r","f67r2"]],["am",88,55,["f67r2","f89v2","f89v1"]],["tol",48,36,["f67r2","f48v","f15r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["kchody",6,6,["f66r","f31v","f54v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qoctheol",1,1,["f54v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["daiino",1,1,["f54v"]],["daim",11,10,["f111r","f9v","f86v3"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["yteal",1,1,["f54v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["om",22,20,["f111r","f45r","f67r2"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["qodal",7,6,["f54v","f52r","f53v"]],["ytam",13,11,["f48v","f43r","f33v"]],["kol",37,35,["f45r","f1r","f45v"]],["ckaiin",1,1,["f54v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["dal",253,114,["f67r2","f45r","f1r"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["qokam",25,20,["f46r","f75r","f86v3"]],["cthol",61,41,["f1r","f89v1","f17v"]],["ychol",12,11,["f24v","f14r","f17v"]],["yckhey",2,2,["f54v","f82v"]],["tar",43,35,["f46v","f80r","f82v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["tam",5,4,["f94v","f86v3","f54v"]],["aldam",2,2,["f54v","f58r"]],["or",366,130,["f45r","f1r","f67r2"]],["alchy",1,1,["f54v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["chodoldy",1,1,["f54v"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]]],[[0,0,24,72,39],[1,78,30,45,27],[2,126,39,54,21],[3,189,24,45,33],[4,234,30,30,21],[5,273,12,57,36],[6,333,3,72,42],[7,414,18,36,24],[8,6,69,54,21],[9,63,54,63,30],[10,132,57,12,21],[11,150,57,18,21],[12,177,54,45,21],[13,228,51,66,21],[14,303,42,75,36],[15,384,42,60,24],[16,9,87,36,30],[17,45,81,42,27],[18,102,78,33,27],[19,144,81,42,27],[20,192,75,48,21],[21,246,66,72,36],[22,324,78,42,18],[23,366,72,27,24],[4,9,114,27,21],[24,36,105,42,27],[25,84,102,51,30],[26,144,105,39,27],[27,192,93,57,27],[20,252,99,48,21],[26,309,102,33,18],[28,339,96,18,30],[29,12,138,57,18],[30,75,129,60,27],[31,141,126,66,27],[32,216,117,54,27],[33,270,129,27,24],[10,306,123,15,21],[34,324,123,27,21],[35,9,156,39,36],[22,48,165,45,21],[36,105,150,69,27],[13,180,153,69,21],[37,255,141,60,27],[38,15,189,39,18],[39,57,183,57,24],[40,120,174,75,24],[10,204,171,12,21],[41,222,171,33,18],[42,264,165,60,21],[43,15,207,51,21],[44,66,204,42,27],[45,114,195,66,30],[46,189,189,51,33],[47,252,183,45,27],[48,303,183,27,21],[49,18,225,57,27],[50,81,222,66,30],[51,156,219,54,21],[52,225,207,48,30],[47,282,198,45,30],[28,327,204,21,24],[53,21,249,30,30],[54,57,240,54,30],[55,120,234,54,30],[56,177,231,54,30],[57,240,234,30,18],[58,273,222,60,33],[59,24,276,45,21],[60,72,264,60,30],[61,135,258,63,27],[35,21,294,39,24],[26,60,297,36,18],[62,102,282,45,24],[10,153,285,15,18],[63,27,318,51,24],[47,87,303,42,27],[64,132,300,57,27],[65,27,339,39,24],[66,69,327,45,42],[67,114,324,45,33],[68,162,333,54,30],[69,33,363,24,21],[70,66,366,48,21],[71,123,354,45,30],[57,171,360,30,24],[72,204,354,69,27],[38,36,384,45,21],[26,93,384,42,21],[73,141,381,63,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f55r.js <==
[[["podaiin",5,5,["f86v6","f54r","f85r1"]],["shekchy",5,5,["f70r1","f67r2","f116r"]],["qofair",2,2,["f67r2","f55r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["yk",5,5,["f31v","f112r","f34r"]],["chcpaiin",1,1,["f55r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["or",366,130,["f45r","f1r","f67r2"]],["arod",2,2,["f50v","f55r"]],["okair",22,18,["f105v","f50v","f107r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["ykair",8,7,["f55v","f52r","f112r"]],["y",151,87,["f67r2","f1r","f45r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ykar",36,27,["f46r","f67r2","f46v"]],["al",260,82,["f89v2","f67r1","f55v"]],["ykaiir",2,2,["f46v","f55r"]],["chol",397,151,["f1r","f45r","f46r"]],["chky",18,16,["f46r","f67r2","f43r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["orol",15,13,["f68v3","f100r","f80r"]],["chas",1,1,["f55r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["okchd",6,6,["f108r","f55v","f112r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chdolaiin",1,1,["f55r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["kchoy",2,2,["f4v","f55r"]],["pchtchdy",1,1,["f55r"]],["oekaiin",3,3,["f68v3","f67r1","f55r"]],["okasor",1,1,["f55r"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["tcho",8,8,["f32v","f47v","f30v"]],["sho",130,79,["f1r","f15r","f45v"]],["kedy",44,26,["f43r","f46v","f48r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["tchedor",3,3,["f112v","f55r","f115v"]],["cheolkedy",1,1,["f55r"]],["kshdy",5,5,["f86v6","f43r","f86v5"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["olkardam",1,1,["f55r"]],["dchykey",1,1,["f55r"]],["char",72,51,["f45r","f106r","f1v"]],["chek",3,3,["f39v","f76v","f55r"]],["xar",2,2,["f112r","f55r"]],["odar",24,21,["f1r","f67r2","f75r"]],["xaloeees",1,1,["f55r"]],["cpheody",3,3,["f88v","f55r","f51r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dain",211,100,["f45r","f1r","f67r2"]],["cheky",65,50,["f55v","f80r","f31r"]],["das",5,5,["f75r","f40r","f101v2"]],["dal",253,114,["f67r2","f45r","f1r"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["dar",319,139,["f46r","f45r","f1r"]],["kam",9,9,["f102r1","f70r2","f39v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["orai",1,1,["f55r"]],["o",82,56,["f1r","f67r1","f89r2"]],["as",5,5,["f72r3","f72r1","f115r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["chd",8,8,["f46r","f39v","f77r"]],["lchor",6,6,["f80r","f44v","f113r"]],["chey",344,118,["f46r","f1r","f46v"]],["keedy",53,32,["f46r","f76r","f80r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okad",1,1,["f55r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["otaldiin",1,1,["f55r"]],["oain",11,10,["f112v","f116r","f103r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["dl",20,16,["f111r","f86v6","f81v"]],["oiiin",11,11,["f81v","f105v","f113r"]],["chelal",1,1,["f55r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["r",98,62,["f46r","f15r","f15v"]],["lchdal",2,2,["f55r","f111v"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["otol",86,69,["f89v2","f1r","f55v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["shar",34,29,["f45r","f1r","f3v"]],["ain",92,49,["f89v2","f67r2","f89v1"]]],[[0,36,9,69,30],[1,114,6,66,36],[2,186,3,51,36],[3,246,6,42,30],[4,288,9,30,33],[5,324,12,57,27],[6,393,21,72,30],[7,465,27,24,21],[8,489,30,45,21],[9,45,36,42,24],[7,93,36,21,18],[10,123,39,36,15],[11,165,36,51,18],[12,225,30,51,24],[13,273,39,21,27],[14,303,33,54,27],[3,360,39,36,24],[15,408,51,24,15],[16,438,48,48,21],[7,489,54,27,18],[17,516,57,21,24],[18,45,54,51,27],[19,99,57,39,18],[20,138,51,42,24],[3,189,51,45,21],[20,234,51,39,24],[21,276,57,42,27],[14,324,54,51,24],[22,381,57,51,27],[23,438,66,60,24],[24,501,69,51,18],[25,45,75,39,21],[7,105,72,15,18],[26,126,72,39,21],[27,174,72,39,18],[7,216,72,24,21],[28,246,72,48,21],[29,306,75,45,21],[16,360,81,39,21],[30,405,87,54,18],[31,465,90,81,18],[13,45,102,12,15],[7,57,93,21,21],[10,78,96,33,15],[32,117,90,45,24],[19,168,99,42,15],[33,213,90,48,24],[34,261,90,75,27],[35,342,99,66,24],[36,417,99,60,27],[37,480,108,60,24],[38,42,114,42,21],[25,84,117,45,21],[39,138,114,30,21],[40,174,111,45,33],[40,222,111,39,30],[41,273,111,39,27],[21,315,120,36,21],[42,39,132,69,27],[43,108,135,87,27],[11,201,147,48,18],[44,255,135,54,33],[45,315,138,72,33],[6,393,144,72,27],[46,465,144,93,27],[47,45,156,57,27],[48,108,159,42,21],[49,156,162,39,18],[50,192,162,42,21],[51,243,165,48,18],[52,303,171,84,21],[53,390,168,69,27],[54,462,168,60,24],[55,519,171,24,24],[56,45,183,39,18],[57,90,177,48,18],[58,147,177,36,21],[23,189,180,54,21],[59,246,189,36,15],[60,288,183,42,30],[61,330,189,60,27],[62,393,195,36,18],[28,429,192,42,21],[55,477,195,24,21],[63,501,189,39,27],[64,48,198,36,21],[32,84,192,42,27],[14,135,195,60,24],[7,201,201,24,18],[65,231,201,45,18],[66,285,213,15,12],[67,300,210,24,15],[30,324,213,60,15],[68,393,210,48,24],[62,450,213,33,18],[69,483,216,30,15],[15,513,216,24,21],[70,45,216,48,30],[71,96,219,39,18],[72,144,216,51,27],[55,204,219,24,24],[73,234,219,54,27],[74,291,222,45,24],[59,339,228,30,21],[75,369,231,39,24],[76,414,231,48,18],[77,465,228,81,21],[78,48,243,39,18],[79,93,234,39,33],[80,135,240,21,18],[81,168,240,45,15],[25,216,240,48,18],[22,270,240,57,21],[82,336,252,57,15],[83,399,246,66,27],[84,474,246,54,21],[85,531,246,18,21],[86,48,264,54,21],[87,111,255,54,30],[25,168,261,45,15],[88,219,255,39,27],[89,264,258,42,24],[90,312,261,45,21],[91,357,270,30,12]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f55v.js <==
[[["kcheedchdy",1,1,["f55v"]],["oedaiin",1,1,["f55v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["otol",86,69,["f89v2","f1r","f55v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dodyd",1,1,["f55v"]],["oeeed",1,1,["f55v"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["okeody",37,31,["f67r1","f65v","f55v"]],["ykeesan",1,1,["f55v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["os",29,28,["f67r2","f1r","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qool",5,5,["f114v","f68r2","f76r"]],["al",260,82,["f89v2","f67r1","f55v"]],["chedy",501,86,["f46r","f65v","f46v"]],["ear",2,2,["f55v","f104v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["kar",52,39,["f46r","f45r","f43r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["cheady",1,1,["f55v"]],["keeyfar",1,1,["f55v"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ody",46,37,["f43r","f65v","f48r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["ykan",1,1,["f55v"]],["talam",1,1,["f55v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["ykair",8,7,["f55v","f52r","f112r"]],["cheky",65,50,["f55v","f80r","f31r"]],["y",151,87,["f67r2","f1r","f45r"]],["okchd",6,6,["f108r","f55v","f112r"]],["sheokey",4,4,["f72v2","f55v","f85r1"]],["or",366,130,["f45r","f1r","f67r2"]],["air",74,49,["f67r2","f67r1","f65v"]],["cs",4,4,["f33v","f55v","f86v4"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["pchal",3,3,["f111r","f55v","f103v"]],["ar",352,108,["f67r2","f46r","f1r"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["dary",24,21,["f111r","f45r","f48v"]],["tor",23,21,["f102r2","f89v1","f47r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qol",151,37,["f89v2","f76r","f55v"]],["otarcho",1,1,["f55v"]],["cthar",21,15,["f1r","f15r","f76r"]],["talody",1,1,["f55v"]],["okary",11,10,["f73r","f33v","f99r"]],["ykaky",1,1,["f55v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otaky",2,2,["f69r","f55v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["oky",102,78,["f1r","f45r","f45v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ykal",16,14,["f1r","f46r","f48v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["cheoar",5,3,["f55v","f113r","f106v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["oltchy",2,2,["f55v","f29v"]],["orain",27,20,["f111r","f102r1","f81r"]],["olkeechy",3,3,["f114v","f55v","f104r"]],["sl",1,1,["f55v"]],["otam",47,38,["f48v","f43r","f55v"]]],[[0,42,63,90,33],[1,141,69,63,24],[2,210,66,54,36],[3,429,75,48,27],[4,474,78,42,24],[5,522,78,54,24],[6,45,96,45,21],[7,93,93,51,24],[8,150,90,66,27],[9,219,96,63,24],[10,420,99,69,24],[11,498,99,69,21],[12,42,114,69,21],[13,114,114,27,15],[14,144,111,33,18],[15,183,114,42,24],[16,231,117,21,18],[17,252,117,42,15],[18,405,120,39,18],[14,444,123,36,15],[19,483,123,24,15],[20,507,117,36,21],[21,540,117,24,21],[22,45,132,42,21],[23,90,126,63,27],[24,159,135,57,18],[25,222,129,72,27],[16,291,144,24,18],[26,402,138,51,21],[27,459,135,69,24],[28,531,135,33,24],[27,42,150,69,21],[29,114,150,51,18],[30,171,150,51,21],[31,228,153,48,21],[28,279,159,36,18],[4,393,156,48,18],[17,444,156,45,30],[32,489,156,60,33],[33,45,168,57,30],[4,105,168,48,18],[34,162,168,54,30],[35,216,171,48,30],[4,267,174,45,18],[36,306,177,15,24],[37,42,702,42,24],[4,90,705,36,24],[38,135,711,72,24],[39,216,714,24,18],[40,243,714,27,21],[41,348,702,21,27],[42,372,696,51,27],[43,417,687,60,36],[44,477,702,24,21],[45,498,705,39,27],[46,543,702,45,21],[47,36,723,39,27],[48,78,732,45,15],[27,132,729,78,24],[22,216,732,45,21],[49,261,744,36,18],[50,336,726,69,24],[51,405,720,48,30],[52,459,723,63,30],[53,528,720,51,27],[54,39,744,54,30],[55,102,750,66,24],[56,177,750,45,24],[57,228,765,36,21],[39,267,759,27,18],[39,327,753,24,18],[14,351,753,39,18],[58,396,747,60,24],[30,465,750,48,21],[59,516,741,60,30],[60,39,771,51,15],[19,93,771,24,18],[61,123,771,15,15],[14,147,777,39,15],[58,195,771,60,24],[62,261,774,33,27],[63,327,768,60,24],[64,393,768,51,21],[65,444,768,51,30],[66,498,768,45,30],[19,546,774,24,24],[33,39,783,63,27],[67,114,789,69,18],[68,189,792,60,21],[69,258,798,42,24],[14,330,795,36,18],[56,369,786,42,30],[70,411,786,63,33],[39,486,795,21,21],[36,507,804,12,15],[71,525,795,48,21],[4,42,807,45,18],[39,93,804,24,21],[35,126,807,48,33],[72,183,810,78,30],[73,267,819,27,24],[44,330,813,24,21],[14,360,819,42,15],[4,411,816,54,18],[74,474,813,48,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f56r.js <==
[[["otchal",4,4,["f68r3","f3v","f2r"]],["chchsty",1,1,["f56r"]],["oty",115,76,["f45r","f46v","f45v"]],["esedy",1,1,["f56r"]],["chy",155,101,["f1r","f46r","f67r2"]],["ycho",5,5,["f1r","f23v","f19v"]],["cphy",16,15,["f1r","f86v6","f47r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chokchey",3,3,["f111r","f101r1","f56r"]],["chol",397,151,["f1r","f45r","f46r"]],["choly",15,15,["f101v2","f76r","f71r"]],["kor",26,22,["f1r","f47r","f48v"]],["chykey",2,2,["f4v","f56r"]],["choty",37,28,["f1r","f15v","f13v"]],["sho",130,79,["f1r","f15r","f45v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["chokchol",4,4,["f47r","f56r","f49r"]],["chey",344,118,["f46r","f1r","f46v"]],["keey",45,38,["f1r","f67r1","f100r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["choksy",1,1,["f56r"]],["qotchor",14,13,["f14r","f15r","f42r"]],["chokor",6,5,["f43r","f113v","f56r"]],["chkar",12,11,["f75r","f2r","f116r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chochor",2,2,["f56r","f38r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chodaly",3,3,["f3v","f47v","f56r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ykcho",6,6,["f86v3","f21v","f56r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dchey",18,18,["f81r","f86v3","f107r"]],["y",151,87,["f67r2","f1r","f45r"]],["kchol",21,18,["f45r","f17v","f45v"]],["otchor",18,16,["f15r","f15v","f16v"]],["choky",39,34,["f46r","f89v1","f65v"]],["dal",253,114,["f67r2","f45r","f1r"]],["schol",5,4,["f14r","f8r","f56r"]],["choy",13,13,["f47r","f101v2","f17v"]],["cheeckhody",1,1,["f56r"]],["tchoky",2,2,["f103r","f56r"]],["shol",187,102,["f46r","f1r","f78v"]],["chotcheytchol",1,1,["f56r"]],["ytchor",13,12,["f45v","f19r","f15v"]],["otchy",48,40,["f76r","f15v","f17r"]],["chokyt",1,1,["f56r"]],["r",98,62,["f46r","f15r","f15v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["shy",104,70,["f89v2","f46r","f15r"]],["kcheey",5,3,["f113r","f56r","f56v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["sh",15,14,["f1r","f68v1","f77r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["qokokchy",1,1,["f56r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["chokcheo",1,1,["f56r"]],["kchal",1,1,["f56r"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["tchotchol",1,1,["f56r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cthor",45,35,["f89v1","f17v","f15v"]],["kchar",2,2,["f17v","f56r"]],["m",11,10,["f46r","f45r","f48v"]],["qokcheey",2,2,["f113r","f56r"]],["schey",5,5,["f27r","f87v","f56r"]],["chokchy",16,14,["f42r","f14v","f16v"]],["kchoar",1,1,["f56r"]],["sotodan",1,1,["f56r"]],["otchey",31,27,["f106r","f78v","f84r"]],["keol",20,18,["f68v2","f2r","f80r"]]],[[0,42,21,54,45],[1,93,18,69,51],[2,168,27,42,45],[3,216,42,51,24],[4,273,60,30,18],[5,312,63,42,15],[6,351,48,39,39],[7,396,60,45,21],[4,441,69,30,15],[4,474,66,36,18],[8,45,60,75,30],[9,123,66,42,18],[10,171,69,54,24],[11,231,63,42,24],[4,270,78,30,18],[12,309,75,60,24],[13,375,78,54,24],[14,432,81,30,21],[15,465,81,48,24],[16,45,90,63,18],[17,111,81,84,27],[18,201,96,45,12],[19,246,87,45,24],[20,294,96,66,30],[21,369,96,69,30],[22,444,102,60,21],[23,42,105,78,27],[7,123,105,39,21],[24,171,105,66,24],[25,246,108,51,24],[4,294,123,33,24],[26,423,120,51,27],[27,474,129,39,24],[28,45,129,72,21],[29,123,135,30,15],[30,159,132,78,21],[31,243,135,51,18],[32,45,147,54,27],[33,105,153,24,30],[34,135,153,51,21],[19,189,150,42,30],[31,234,153,48,21],[35,285,159,12,24],[14,48,177,36,24],[36,84,171,60,39],[37,147,171,66,24],[38,216,171,51,30],[39,270,177,30,24],[40,45,201,54,27],[41,105,207,45,21],[38,156,192,63,42],[42,225,198,96,30],[43,39,231,75,27],[36,120,228,54,27],[44,177,231,48,27],[45,234,225,129,36],[46,42,255,69,27],[47,111,252,57,33],[48,177,252,81,27],[18,261,255,36,27],[49,300,258,15,21],[50,315,255,60,24],[51,42,279,39,27],[52,81,276,60,24],[31,150,282,48,18],[53,204,276,51,24],[7,258,279,42,21],[24,303,276,63,24],[54,42,303,21,21],[29,66,312,30,12],[55,96,297,51,24],[56,153,297,90,30],[57,45,321,54,33],[58,105,318,81,27],[59,192,324,48,24],[40,45,351,54,21],[60,105,345,66,30],[61,174,345,69,30],[62,45,369,102,27],[9,153,381,45,24],[63,204,372,42,27],[61,45,393,75,30],[64,126,402,57,21],[65,192,396,57,27],[18,252,411,39,21],[66,294,402,54,24],[67,345,405,15,27],[21,45,420,78,24],[68,126,420,96,24],[69,231,423,51,24],[31,288,426,48,18],[33,336,426,30,27],[14,51,441,36,24],[70,99,438,75,27],[71,177,441,72,27],[72,291,444,81,27],[73,51,459,66,36],[74,120,462,42,30],[31,162,468,45,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f56v.js <==
[[["kcheat",1,1,["f56v"]],["shol",187,102,["f46r","f1r","f78v"]],["chey",344,118,["f46r","f1r","f46v"]],["qokoiin",6,6,["f21r","f35r","f29v"]],["shor",97,66,["f45r","f46r","f15r"]],["qotcheol",3,3,["f21r","f49v","f56v"]],["choror",3,3,["f101v2","f37v","f56v"]],["shodshey",1,1,["f56v"]],["qoteeey",4,4,["f103r","f112r","f56v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cthar",21,15,["f1r","f15r","f76r"]],["ochey",8,8,["f111r","f68v3","f71v"]],["chol",397,151,["f1r","f45r","f46r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["choteeey",1,1,["f56v"]],["dal",253,114,["f67r2","f45r","f1r"]],["schy",3,3,["f26r","f16r","f56v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["deey",7,7,["f28r","f21v","f76v"]],["tod",4,4,["f45v","f24r","f56v"]],["dain",211,100,["f45r","f1r","f67r2"]],["qoteees",2,2,["f49v","f56v"]],["sho",130,79,["f1r","f15r","f45v"]],["kcheey",5,3,["f113r","f56r","f56v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chokchol",4,4,["f47r","f56r","f49r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ckhos",3,3,["f54r","f93r","f56v"]],["kchokchy",2,2,["f8r","f56v"]],["ckchol",1,1,["f56v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["d",51,27,["f1r","f17v","f45v"]],["ykchor",5,4,["f19r","f44v","f56v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["qokcho",10,9,["f25v","f9v","f7r"]],["tcheey",6,6,["f7v","f86v3","f77v"]],["kol",37,35,["f45r","f1r","f45v"]],["shotchot",1,1,["f56v"]],["chokcho",2,2,["f9r","f56v"]],["kcho",6,6,["f101v2","f30v","f49r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["oky",102,78,["f1r","f45r","f45v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["kchy",30,26,["f1r","f15r","f31r"]],["ksho",8,8,["f24v","f32v","f11v"]],["shy",104,70,["f89v2","f46r","f15r"]],["ytol",12,12,["f102r1","f43r","f15r"]],["chotor",4,3,["f42r","f100v","f56v"]],["ydy",8,8,["f86v6","f2r","f69v"]],["chotchey",3,3,["f1v","f56v","f2v"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["kchol",21,18,["f45r","f17v","f45v"]],["tchain",1,1,["f56v"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["tain",16,12,["f86v6","f114v","f80r"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chorol",3,3,["f103r","f104v","f56v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["choky",39,34,["f46r","f89v1","f65v"]],["otchol",28,26,["f1r","f17r","f13v"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["sokchol",1,1,["f56v"]]],[[0,45,33,69,42],[1,114,48,39,30],[2,156,57,30,15],[3,192,42,72,27],[4,270,42,45,27],[5,318,30,84,36],[6,402,36,57,24],[7,48,72,81,27],[8,129,72,75,24],[9,207,66,69,27],[10,282,69,48,18],[9,336,60,69,27],[11,408,63,54,21],[12,51,102,57,21],[13,114,99,36,18],[13,153,99,36,21],[14,195,90,78,27],[10,276,90,51,21],[15,336,81,87,27],[16,423,84,30,18],[17,51,120,48,24],[18,105,117,69,24],[10,177,114,51,21],[19,237,117,39,18],[20,276,108,39,24],[21,399,102,45,18],[22,51,138,75,24],[23,132,141,33,21],[24,171,132,60,27],[25,234,138,51,21],[26,57,165,84,24],[27,144,162,42,24],[28,192,153,60,27],[29,51,516,75,36],[30,129,513,63,39],[1,195,528,39,24],[13,246,534,36,18],[31,285,519,51,30],[32,333,531,12,15],[33,48,549,57,24],[34,108,549,72,27],[35,186,549,66,24],[36,255,549,66,24],[37,321,546,30,24],[38,48,570,93,30],[39,141,573,75,27],[40,222,570,42,30],[41,267,570,51,27],[42,321,567,36,30],[43,45,606,24,21],[44,69,597,45,27],[45,117,597,48,30],[46,174,600,33,27],[47,213,597,48,24],[48,267,594,63,24],[49,330,594,33,30],[50,45,621,87,30],[51,141,624,51,24],[2,198,636,39,15],[52,240,618,60,30],[53,300,615,72,27],[54,42,648,78,30],[55,126,645,63,39],[56,195,648,66,27],[24,264,645,60,30],[57,318,639,60,27],[58,48,675,45,33],[59,96,678,45,24],[60,153,678,69,33],[23,231,672,36,27],[1,270,672,45,24],[10,321,675,51,15],[13,51,705,42,18],[61,96,708,39,15],[52,138,696,51,33],[13,192,708,45,21],[62,243,693,54,27],[48,306,690,66,27],[63,51,717,78,27],[13,132,732,48,27],[13,186,732,45,24],[10,243,720,54,24],[64,303,714,84,27],[65,51,741,87,42],[13,144,759,42,24],[13,192,753,45,24],[10,243,747,57,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f57r.js <==
[[["poeeo",1,1,["f57r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["odain",18,15,["f102r2","f43r","f106r"]],["cheop",1,1,["f57r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["shocfhey",1,1,["f57r"]],["dy",271,137,["f45r","f46r","f67r2"]],["sheep",1,1,["f57r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["yodam",1,1,["f57r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["air",74,49,["f67r2","f67r1","f65v"]],["chety",25,25,["f46r","f48v","f43r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["cheotey",2,2,["f57r","f88r"]],["shkchey",1,1,["f57r"]],["s",244,125,["f1r","f46r","f67r2"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["shey",283,99,["f46r","f1r","f45r"]],["qykeeody",1,1,["f57r"]],["cheooky",1,1,["f57r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["cheekeody",1,1,["f57r"]],["dchos",3,3,["f113r","f57r","f93v"]],["cheocthy",5,4,["f88v","f8r","f57r"]],["qotchody",3,3,["f114v","f57r","f49r"]],["octhody",4,4,["f89v1","f57r","f85r2"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["chteody",1,1,["f57r"]],["qokcho",10,9,["f25v","f9v","f7r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cheeodam",1,1,["f57r"]],["tsheodal",1,1,["f57r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["chckhey",30,26,["f76r","f17v","f53v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["doctho",1,1,["f57r"]],["opchey",29,25,["f76r","f80r","f48r"]],["kodain",1,1,["f57r"]],["oforam",1,1,["f57r"]],["daiis",5,5,["f86v3","f94r","f57r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chctey",1,1,["f57r"]],["otchod",3,3,["f105v","f113r","f57r"]],["shekey",5,5,["f41v","f89v1","f70r2"]],["tedy",42,31,["f46r","f48v","f43r"]],["okoldm",1,1,["f57r"]],["tair",13,11,["f111r","f113v","f86v5"]],["lchedy",119,36,["f76r","f82v","f106r"]],["ckhchdy",1,1,["f57r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["chedy",501,86,["f46r","f65v","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["qokedam",2,2,["f57r","f111v"]],["odair",5,5,["f66r","f72v3","f68r2"]],["sheeo",8,8,["f108v","f105v","f113r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["al",260,82,["f89v2","f67r1","f55v"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["dcheckhey",1,1,["f57r"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["qoctchey",1,1,["f57r"]],["kedy",44,26,["f43r","f46v","f48r"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["ykeos",3,3,["f67r1","f31v","f57r"]],["qcthhy",2,2,["f116r","f57r"]],["tcfhy",1,1,["f57r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["ctechy",1,1,["f57r"]],["cphedom",1,1,["f57r"]]],[[0,21,15,48,33],[1,69,15,39,33],[2,123,24,48,15],[3,183,6,51,30],[4,240,12,48,21],[5,297,0,66,30],[6,369,15,21,18],[7,393,3,48,27],[8,444,9,57,21],[9,507,6,51,21],[10,33,48,33,21],[11,69,45,27,18],[12,96,36,45,30],[13,153,45,36,12],[14,192,33,42,21],[15,243,27,60,27],[16,309,27,63,24],[17,381,27,60,24],[18,441,30,21,18],[19,462,24,54,21],[20,519,21,33,24],[21,30,63,69,24],[22,102,57,63,21],[23,168,51,66,27],[24,243,57,39,15],[25,291,45,51,21],[8,348,48,48,18],[26,405,48,57,15],[27,471,36,84,24],[28,33,84,42,21],[29,78,75,66,24],[8,153,75,57,18],[30,216,69,69,30],[31,294,63,60,27],[32,360,63,69,21],[33,429,60,63,24],[8,495,57,51,21],[18,543,54,15,15],[34,36,99,48,21],[35,90,93,42,21],[36,144,90,75,18],[37,33,117,72,24],[38,111,108,39,24],[39,153,105,57,21],[40,216,96,57,27],[41,279,90,54,27],[42,345,87,48,27],[6,402,96,21,21],[43,426,81,57,27],[44,492,75,57,27],[45,39,138,39,21],[46,81,132,51,24],[47,138,123,66,24],[48,210,117,51,24],[49,348,108,48,24],[50,408,105,51,27],[51,459,102,42,24],[52,504,99,54,21],[53,39,156,39,21],[46,78,150,51,24],[54,135,144,60,21],[55,198,138,57,21],[56,363,126,42,21],[57,417,129,42,18],[58,462,126,30,15],[59,495,117,69,24],[60,39,174,39,18],[61,81,171,42,18],[14,123,159,33,27],[62,159,162,30,18],[63,192,162,21,15],[64,216,156,54,18],[65,354,144,63,24],[35,420,147,39,15],[57,462,141,45,18],[66,513,132,51,21],[67,36,186,66,27],[68,105,180,39,21],[69,153,174,60,21],[18,345,168,12,15],[70,357,165,45,18],[71,405,159,54,33],[72,465,153,57,33],[73,519,144,48,30],[74,39,210,51,18],[75,99,198,45,27],[76,144,192,63,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f57v.js <==
[[["dairol",2,2,["f77v","f57v"]],["v",7,1,["f57v"]],["sa",4,4,["f1r","f112v","f45v"]],["l",58,32,["f45r","f67r1","f65v"]],["y",151,87,["f67r2","f1r","f45r"]],["soeos",1,1,["f57v"]],["vs",1,1,["f57v"]],["ar",352,108,["f67r2","f46r","f1r"]],["okees",16,14,["f67r1","f73r","f76r"]],["o",82,56,["f1r","f67r1","f89r2"]],["d",51,27,["f1r","f17v","f45v"]],["socfchees",1,1,["f57v"]],["lg",2,2,["f116r","f57v"]],["sos",8,7,["f70v2","f25v","f42r"]],["okey",64,42,["f67r2","f65v","f46v"]],["defo",1,1,["f57v"]],["fo",1,1,["f57v"]],["rkedam",1,1,["f57v"]],["sh",15,14,["f1r","f68v1","f77r"]],["ofol",1,1,["f57v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["ddal",1,1,["f57v"]],["yty",24,21,["f46r","f86v6","f68v3"]],["s",244,125,["f1r","f46r","f67r2"]],["daiis",5,5,["f86v3","f94r","f57r"]],["oteo",13,13,["f111r","f67r1","f51v"]],["dsh",2,2,["f54r","f57v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dkals",1,1,["f57v"]],["ety",7,7,["f42r","f95v1","f113r"]],["fchcho",1,1,["f57v"]],["a",3,3,["f89v1","f68r3","f57v"]],["r",98,62,["f46r","f15r","f15v"]],["ofaiin",6,6,["f89v2","f72v3","f42r"]],["dal",253,114,["f67r2","f45r","f1r"]],["karody",2,2,["f105v","f57v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["daram",7,7,["f67r1","f40r","f17r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["shkeal",1,1,["f57v"]],["dydas",1,1,["f57v"]],["k",13,3,["f76r","f49v","f57v"]],["sher",3,3,["f103v","f57v","f58v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["x",9,2,["f66r","f57v"]],["f",8,3,["f66r","f49v","f57v"]],["t",8,3,["f66r","f113v","f57v"]],["c",7,3,["f75r","f66r","f57v"]],["m",11,10,["f46r","f45r","f48v"]],["p",5,3,["f66r","f49v","f57v"]],["n",4,4,["f14v","f35r","f32r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otey",57,41,["f43r","f76r","f106r"]],["ofchey",5,5,["f44r","f8r","f107r"]],["shes",13,10,["f70v1","f66r","f27r"]],["okchod",2,2,["f90r1","f57v"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["dkedar",1,1,["f57v"]],["of",1,1,["f57v"]],["aros",1,1,["f57v"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["echty",1,1,["f57v"]],["doedal",1,1,["f57v"]],["vo",1,1,["f57v"]],["tchor",19,17,["f3v","f52v","f16r"]],["cs",4,4,["f33v","f55v","f86v4"]],["tedas",1,1,["f57v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otyl",1,1,["f57v"]],["daro",3,3,["f68v2","f75r","f57v"]],["teodar",3,3,["f96v","f87r","f57v"]],["otodar",3,3,["f86v3","f93r","f57v"]],["sheky",36,27,["f46r","f1r","f80r"]],["otchody",6,6,["f14r","f68r3","f48v"]],["xsl",1,1,["f57v"]],["olkchdal",1,1,["f57v"]],["oparairdly",1,1,["f57v"]],["otardaly",1,1,["f57v"]],["otodarod",1,1,["f57v"]],["oralaror",1,1,["f57v"]],["okchoy",2,2,["f1r","f57v"]],["ocfhor",1,1,["f57v"]],["okear",7,7,["f70v2","f15r","f108v"]],["ackaldy",1,1,["f57v"]]],[[0,51,78,36,42],[1,75,135,12,12],[2,81,111,24,15],[3,102,96,15,27],[4,114,90,15,15],[5,129,54,36,33],[6,171,36,21,21],[7,198,27,18,18],[8,225,12,39,24],[9,267,18,12,9],[10,282,12,12,12],[11,303,6,60,21],[12,363,18,30,21],[13,399,24,30,18],[14,429,33,27,27],[15,468,57,33,21],[16,501,75,24,24],[17,528,99,39,45],[18,567,150,21,21],[19,585,177,27,33],[20,603,216,18,30],[21,612,261,15,42],[22,615,315,21,36],[23,618,357,12,18],[4,609,372,15,18],[24,603,402,21,39],[25,576,447,30,36],[26,564,489,21,27],[27,552,510,18,18],[28,513,534,39,42],[29,483,570,27,30],[30,444,585,45,27],[31,426,609,12,9],[32,408,615,12,18],[33,351,621,51,27],[34,318,624,27,24],[35,258,612,54,39],[7,213,615,30,18],[36,171,591,39,33],[37,120,561,45,36],[38,78,522,48,39],[39,54,483,27,30],[39,36,453,27,30],[10,27,435,18,12],[9,27,420,9,12],[3,18,405,15,12],[40,0,342,27,51],[41,9,282,18,51],[9,18,261,9,12],[42,9,234,21,24],[43,21,192,27,42],[44,39,147,36,45],[9,117,165,12,12],[3,129,147,12,15],[10,144,126,12,18],[32,159,108,15,18],[1,183,105,15,12],[45,204,87,18,21],[42,222,69,18,27],[42,243,72,18,24],[46,261,60,24,24],[47,324,63,21,21],[32,354,69,18,18],[4,435,102,12,18],[48,456,114,15,15],[9,495,150,12,12],[3,510,162,15,15],[10,522,183,18,12],[32,531,198,18,12],[1,540,216,12,12],[45,549,237,18,15],[42,555,258,24,15],[49,552,270,24,21],[46,561,291,27,27],[47,564,339,21,21],[32,561,360,18,21],[4,525,447,18,15],[48,519,468,12,15],[9,492,501,12,15],[3,474,507,15,24],[10,459,528,12,18],[32,441,540,15,18],[1,423,549,15,12],[45,402,555,18,21],[42,378,564,18,24],[42,360,561,24,27],[50,333,570,24,24],[47,282,570,24,24],[32,270,570,15,15],[4,204,543,12,15],[48,183,540,18,9],[9,153,516,12,9],[3,141,507,18,12],[10,129,498,18,12],[32,117,483,21,12],[1,111,465,12,12],[45,93,447,24,21],[42,75,435,33,15],[42,78,417,27,15],[50,63,384,30,27],[47,57,333,24,27],[32,57,309,21,18],[4,78,234,15,12],[48,84,216,9,15],[32,90,198,12,15],[51,108,183,12,15],[52,153,186,27,30],[53,180,156,30,33],[54,216,135,45,27],[55,261,123,33,21],[9,300,129,12,9],[10,321,120,12,18],[56,342,120,48,24],[9,402,147,12,12],[3,417,159,18,12],[57,429,153,33,42],[58,462,195,42,45],[59,495,246,30,27],[60,507,282,21,39],[23,513,327,18,15],[4,504,345,18,15],[61,489,366,27,63],[42,477,432,21,27],[62,435,453,36,39],[45,417,489,18,18],[63,357,501,54,27],[64,324,519,24,12],[65,264,513,54,30],[66,240,507,21,15],[67,189,477,42,42],[34,165,450,24,27],[52,126,384,27,39],[68,117,345,18,33],[69,108,300,24,39],[70,117,264,21,33],[1,135,243,12,15],[9,183,246,12,12],[1,195,234,12,12],[3,204,213,15,15],[32,219,195,12,18],[49,231,183,24,30],[68,258,174,33,18],[10,297,165,15,15],[48,336,171,18,12],[46,351,168,27,21],[23,375,177,15,18],[4,393,192,12,15],[3,402,204,21,12],[42,420,210,24,18],[45,435,231,21,18],[3,447,252,15,12],[32,453,267,21,12],[7,465,315,18,24],[9,465,345,9,12],[23,453,375,12,18],[47,444,399,21,24],[3,432,411,15,18],[23,420,432,15,18],[10,402,447,12,18],[4,384,453,12,15],[7,342,471,21,18],[71,273,468,66,24],[72,210,435,57,42],[73,174,390,36,42],[74,159,330,27,57],[75,159,279,24,48],[76,243,399,51,39],[77,369,390,66,60],[78,237,291,42,66],[79,399,231,48,60],[80,345,270,57,42],[81,339,342,30,39],[82,273,342,36,33],[83,246,366,30,30],[84,276,261,36,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f58r.js <==
[[["kor",26,22,["f1r","f47r","f48v"]],["cholfy",1,1,["f58r"]],["shopchy",2,2,["f52r","f58r"]],["otoralchy",1,1,["f58r"]],["chofchol",1,1,["f58r"]],["sholy",4,4,["f42r","f37v","f58r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["dal",253,114,["f67r2","f45r","f1r"]],["m",11,10,["f46r","f45r","f48v"]],["dshodal",1,1,["f58r"]],["or",366,130,["f45r","f1r","f67r2"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["olchear",2,2,["f72r1","f58r"]],["char",72,51,["f45r","f106r","f1v"]],["tal",20,13,["f86v5","f77r","f79v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["ytar",26,20,["f86v6","f48v","f81r"]],["olchokal",1,1,["f58r"]],["ykechod",1,1,["f58r"]],["dalaldam",1,1,["f58r"]],["ytam",13,11,["f48v","f43r","f33v"]],["choty",37,28,["f1r","f15v","f13v"]],["otchy",48,40,["f76r","f15v","f17r"]],["shoty",8,7,["f72v1","f14r","f15r"]],["s",244,125,["f1r","f46r","f67r2"]],["dshor",14,12,["f88v","f86v6","f75r"]],["cholar",2,2,["f68r2","f58r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shalom",1,1,["f58r"]],["shaly",1,1,["f58r"]],["dalchy",3,3,["f58r","f16r","f114r"]],["oteom",2,2,["f70r2","f58r"]],["sholalam",1,1,["f58r"]],["qor",23,19,["f45r","f75r","f86v3"]],["dchairam",1,1,["f58r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["arary",3,2,["f72r3","f58r"]],["ytalar",1,1,["f58r"]],["cham",20,17,["f45r","f42r","f46v"]],["torchey",1,1,["f58r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chary",6,6,["f42r","f8v","f27r"]],["oteory",1,1,["f58r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dalchor",1,1,["f58r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["choltam",1,1,["f58r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["cholkeey",1,1,["f58r"]],["shom",4,4,["f24r","f53v","f58r"]],["sholteol",1,1,["f58r"]],["ytalody",1,1,["f58r"]],["otey",57,41,["f43r","f76r","f106r"]],["cheoly",5,4,["f73r","f80r","f106r"]],["o",82,56,["f1r","f67r1","f89r2"]],["tchy",24,21,["f72v2","f14r","f47v"]],["toleeshal",1,1,["f58r"]],["oleeam",1,1,["f58r"]],["dalor",8,7,["f45r","f86v6","f39v"]],["chy",155,101,["f1r","f46r","f67r2"]],["oteodchy",1,1,["f58r"]],["yteochy",1,1,["f58r"]],["kal",23,18,["f111r","f75r","f86v6"]],["dy",271,137,["f45r","f46r","f67r2"]],["alam",8,8,["f111r","f108r","f107r"]],["sholaiin",1,1,["f58r"]],["chey",344,118,["f46r","f1r","f46v"]],["yteodaiin",1,1,["f58r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ealam",1,1,["f58r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["shar",34,29,["f45r","f1r","f3v"]],["chepchey",2,2,["f73r","f58r"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["cheam",5,5,["f111r","f42r","f108v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ote",1,1,["f58r"]],["ry",13,12,["f75r","f81r","f8v"]],["qocphody",1,1,["f58r"]],["qokalam",1,1,["f58r"]],["chairal",1,1,["f58r"]],["qoctaiin",1,1,["f58r"]],["otalal",3,3,["f72v1","f70v2","f58r"]],["orar",10,9,["f101v2","f99r","f81r"]],["shoar",3,3,["f53r","f86v5","f58r"]],["choldal",1,1,["f58r"]],["otalchal",1,1,["f58r"]],["choldy",10,9,["f4v","f89v1","f47r"]],["okalys",1,1,["f58r"]],["airaldy",1,1,["f58r"]],["sheear",2,2,["f25r","f58r"]],["cheoldy",5,5,["f30v","f80v","f58r"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["cheal",30,15,["f111r","f76r","f103r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["chal",48,27,["f1r","f76r","f58r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oly",57,35,["f67r2","f48v","f15r"]],["sharam",2,2,["f112r","f58r"]],["okair",22,18,["f105v","f50v","f107r"]],["chckaiin",1,1,["f58r"]],["ytchaly",1,1,["f58r"]],["ykal",16,14,["f1r","f46r","f48v"]],["okalal",6,5,["f70v1","f113r","f106r"]],["r",98,62,["f46r","f15r","f15v"]],["qopaiim",1,1,["f58r"]],["cholaly",1,1,["f58r"]],["shedy",427,73,["f46r","f65v","f46v"]],["typchey",1,1,["f58r"]],["air",74,49,["f67r2","f67r1","f65v"]],["ytashy",1,1,["f58r"]],["qotyshey",2,2,["f58r","f107v"]],["pchdy",11,11,["f43r","f40v","f103r"]],["dshaly",1,1,["f58r"]],["pydaly",1,1,["f58r"]],["choky",39,34,["f46r","f89v1","f65v"]],["opy",7,6,["f9v","f86v5","f44v"]],["ysholshy",1,1,["f58r"]],["qotoly",1,1,["f58r"]],["dalchdy",5,5,["f72r2","f58r","f83r"]],["qoky",147,72,["f45r","f15v","f80r"]],["ytchody",5,5,["f45r","f8r","f58r"]],["olaraly",1,1,["f58r"]],["darar",3,3,["f33v","f99r","f58r"]],["shol",187,102,["f46r","f1r","f78v"]],["cholraly",1,1,["f58r"]],["cholaiin",4,4,["f70v2","f101v2","f2r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chaly",5,4,["f88v","f76r","f58r"]],["dalar",5,4,["f68v2","f80v","f58r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["todal",3,3,["f94r","f58r","f58v"]],["qotey",24,20,["f81r","f76r","f80r"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["otary",5,5,["f43r","f113v","f76v"]],["csees",1,1,["f58r"]],["ochaly",1,1,["f58r"]],["ysheockhy",1,1,["f58r"]],["oleeey",3,3,["f114v","f58r","f105r"]],["oleesey",1,1,["f58r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["olkeal",1,1,["f58r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["otalar",3,3,["f70v2","f107r","f58r"]],["arodaim",1,1,["f58r"]],["tcheos",2,2,["f68r2","f58r"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["sheain",2,2,["f116r","f58r"]],["okey",64,42,["f67r2","f65v","f46v"]],["qotaily",1,1,["f58r"]],["cholkar",3,3,["f86v6","f58r","f104r"]],["olkeol",7,6,["f66r","f112v","f103r"]],["oty",115,76,["f45r","f46v","f45v"]],["dcholy",1,1,["f58r"]],["chol",397,151,["f1r","f45r","f46r"]],["qoaiir",1,1,["f58r"]],["chalolky",1,1,["f58r"]],["osal",4,4,["f102r2","f112v","f58r"]],["chotam",5,5,["f88v","f72r1","f58r"]],["olseeg",1,1,["f58r"]],["aleedy",1,1,["f58r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["okeal",12,10,["f111r","f70v1","f108v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qokalchar",1,1,["f58r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["tazain",1,1,["f58r"]],["oteeor",4,4,["f102r1","f72r3","f58r"]],["otalor",4,4,["f66r","f80r","f78v"]],["cheoekar",1,1,["f58r"]],["cheky",65,50,["f55v","f80r","f31r"]],["otakar",1,1,["f58r"]],["oar",16,12,["f70r2","f112v","f94r"]],["cheekey",6,6,["f68v3","f112v","f79v"]],["oteeoaly",2,2,["f68v3","f58r"]],["alkar",4,4,["f86v6","f113r","f58r"]],["aldar",3,3,["f108v","f58r","f43v"]],["kshar",4,4,["f101v2","f58r","f111v"]],["shoky",8,8,["f4v","f89v1","f42r"]],["opcheear",1,1,["f58r"]],["ofadain",1,1,["f58r"]],["opsheolaiin",1,1,["f58r"]],["opydaiin",3,3,["f8v","f17v","f58r"]],["podaiir",2,2,["f58r","f36r"]],["yteor",3,3,["f102r2","f96v","f58r"]],["chaltar",1,1,["f58r"]],["sheeetchy",1,1,["f58r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["yshealkair",1,1,["f58r"]],["odalaly",1,1,["f58r"]],["dalal",5,5,["f72v1","f66r","f81v"]],["shokar",3,3,["f58r","f111v","f106v"]],["olaldy",2,2,["f58r","f99v"]],["okalody",3,3,["f68v3","f71r","f58r"]],["odalar",1,1,["f58r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["alol",9,8,["f111r","f76r","f105v"]],["daly",30,23,["f46r","f75r","f68v3"]],["cheom",10,8,["f111r","f99r","f31v"]],["chor",220,113,["f1r","f45v","f89r1"]],["aldam",2,2,["f54v","f58r"]],["somy",1,1,["f58r"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["alom",6,6,["f111r","f116r","f80r"]],["qokalor",2,2,["f58r","f58v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okolchy",3,3,["f40r","f68r3","f58r"]],["otaldy",7,7,["f67r1","f101v2","f95v1"]],["odshchol",1,1,["f58r"]],["taiin",42,31,["f48v","f5v","f106r"]],["okalor",3,3,["f103r","f78v","f58r"]],["olekar",1,1,["f58r"]],["otarchol",1,1,["f58r"]],["kam",9,9,["f102r1","f70r2","f39v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["oqotaly",1,1,["f58r"]],["chtaldy",1,1,["f58r"]],["dar",319,139,["f46r","f45r","f1r"]],["choltaly",1,1,["f58r"]],["schocthhy",1,1,["f58r"]],["dalols",1,1,["f58r"]],["qokalos",1,1,["f58r"]],["oekeody",2,2,["f58r","f105r"]],["qokaly",18,11,["f66r","f103r","f77r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["ys",2,2,["f108v","f58r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chokey",7,7,["f70r2","f101v2","f54r"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["shokalol",1,1,["f58r"]],["kaldy",4,4,["f46r","f58r","f84v"]],["ytaipom",1,1,["f58r"]],["dtor",1,1,["f58r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["sharal",1,1,["f58r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["sholar",1,1,["f58r"]],["sheoctham",1,1,["f58r"]],["skaiin",3,3,["f114v","f58r","f111v"]],["shokal",4,4,["f108r","f80v","f72r2"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["ykeeshy",2,2,["f86v5","f58r"]],["shoekar",1,1,["f58r"]],["opolkeor",1,1,["f58r"]],["olchocfhy",1,1,["f58r"]],["cphol",15,13,["f100r","f17v","f13v"]],["chypaldy",1,1,["f58r"]],["cholols",2,2,["f58r","f5r"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["olfcham",1,1,["f58r"]],["sysheos",1,1,["f58r"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["ykar",36,27,["f46r","f67r2","f46v"]],["ls",10,10,["f68r3","f108v","f81v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ytolkal",1,1,["f58r"]],["dtshol",1,1,["f58r"]],["dytal",1,1,["f58r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["olol",18,16,["f67r2","f14r","f17v"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["salol",2,2,["f99r","f58r"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["yroleeey",1,1,["f58r"]],["arairaly",1,1,["f58r"]],["pchody",5,5,["f68r3","f40v","f115r"]],["tshaly",1,1,["f58r"]],["alols",2,2,["f70v1","f58r"]],["ykaly",6,5,["f67r2","f66r","f95v2"]],["kar",52,39,["f46r","f45r","f43r"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["dchol",26,26,["f5v","f51v","f58r"]],["chokal",9,8,["f70r2","f103r","f93r"]],["okalsalchey",1,1,["f58r"]]],[[0,132,51,30,27],[1,162,45,45,39],[2,222,48,51,27],[3,282,51,78,30],[4,375,57,63,27],[5,447,66,45,21],[6,501,63,45,24],[7,549,69,30,18],[8,579,69,12,21],[9,132,81,60,18],[10,201,78,24,18],[11,228,72,39,24],[12,276,78,60,18],[13,336,81,36,15],[14,372,78,33,24],[15,414,81,42,24],[16,465,84,45,21],[17,513,84,75,24],[18,135,96,63,27],[19,213,99,81,21],[20,303,93,45,30],[21,354,99,45,27],[22,408,102,48,24],[6,465,102,51,30],[23,519,105,51,24],[24,576,105,12,18],[25,84,123,42,18],[26,132,120,54,24],[27,195,120,36,18],[28,231,117,60,21],[29,300,120,45,24],[30,354,123,54,21],[31,417,120,48,24],[7,474,129,30,15],[32,507,126,81,21],[33,84,144,33,18],[34,120,141,78,18],[35,207,135,39,24],[35,252,135,39,21],[13,303,141,39,15],[36,345,141,24,15],[37,369,144,21,15],[13,390,141,42,18],[38,438,141,57,21],[39,501,141,57,24],[40,558,147,42,18],[41,81,156,69,27],[42,159,156,54,18],[43,216,156,51,24],[44,276,153,63,24],[45,348,153,42,27],[46,396,162,60,18],[47,462,159,45,24],[48,513,162,75,21],[49,87,180,45,18],[50,141,171,66,30],[7,216,180,30,18],[51,249,177,36,18],[52,294,174,75,21],[53,378,177,63,24],[54,450,177,39,21],[55,501,186,45,18],[56,546,192,12,12],[57,558,180,42,24],[58,84,195,84,27],[59,174,195,51,18],[60,237,195,45,21],[61,282,201,30,12],[62,321,192,69,24],[63,399,195,60,24],[54,471,195,39,30],[64,510,195,30,24],[65,540,204,21,18],[66,570,201,48,21],[67,93,219,69,18],[68,168,219,36,18],[69,213,207,81,24],[70,300,213,45,21],[27,348,216,33,15],[38,387,216,51,18],[71,447,216,45,18],[72,501,219,48,15],[73,555,219,51,18],[14,90,234,33,27],[36,129,234,21,18],[74,150,234,21,24],[75,174,234,36,18],[76,216,225,66,27],[35,291,231,42,21],[77,333,237,39,15],[45,381,228,36,24],[78,417,234,45,18],[79,465,231,60,27],[80,537,234,30,21],[81,570,237,21,27],[82,90,249,75,27],[83,171,246,75,24],[84,258,249,60,18],[85,327,249,66,24],[86,399,249,60,18],[60,471,255,48,21],[87,522,252,45,18],[88,96,276,48,18],[36,144,273,24,18],[89,165,276,60,18],[90,234,264,75,24],[7,318,270,30,21],[91,357,270,57,21],[92,429,264,63,27],[93,495,270,69,21],[75,576,261,39,24],[16,102,288,42,27],[94,144,288,54,21],[95,207,288,60,21],[96,279,282,48,24],[97,330,288,39,21],[98,375,288,54,21],[99,441,291,42,12],[100,486,291,48,12],[101,537,288,21,18],[102,579,285,33,18],[103,93,312,60,21],[104,159,306,48,21],[105,207,306,60,18],[106,279,300,63,30],[7,348,306,27,18],[99,375,306,33,18],[107,423,297,36,33],[108,468,297,54,27],[102,525,303,33,21],[99,573,300,39,18],[65,99,336,27,18],[109,123,333,15,18],[99,138,330,36,27],[110,183,321,60,33],[111,249,330,57,27],[65,309,327,21,21],[112,333,324,42,21],[113,87,348,63,36],[36,156,357,21,21],[114,177,357,27,18],[115,210,351,60,33],[116,279,354,69,24],[117,345,342,51,36],[118,405,354,54,27],[119,465,330,63,42],[120,537,342,48,33],[121,585,345,30,24],[122,90,381,63,27],[123,159,372,54,36],[72,219,381,42,18],[107,261,375,36,33],[124,303,381,63,24],[125,369,372,42,30],[7,414,378,33,21],[126,456,369,60,27],[24,522,372,15,18],[127,537,372,69,18],[128,87,405,51,21],[129,141,405,36,15],[130,180,396,72,30],[131,258,402,63,15],[132,330,402,48,15],[133,384,396,48,18],[134,435,393,54,21],[27,489,393,30,18],[135,522,387,39,24],[45,564,387,45,21],[136,84,423,57,21],[137,144,414,48,27],[133,198,423,45,21],[7,249,420,30,18],[138,282,414,66,24],[139,357,414,48,18],[108,411,408,60,24],[140,477,408,39,18],[99,522,408,39,15],[141,561,402,60,18],[142,90,438,75,24],[143,174,441,48,15],[144,240,435,51,18],[145,303,435,48,15],[146,357,426,54,21],[147,414,429,48,21],[148,468,420,63,21],[36,531,423,24,15],[149,558,414,69,24],[150,87,456,63,21],[151,156,453,54,18],[152,210,453,51,15],[153,267,447,39,24],[154,309,447,60,21],[72,372,444,42,18],[61,414,447,27,18],[155,453,438,63,21],[156,522,435,60,21],[157,585,429,30,24],[158,93,477,48,15],[16,156,468,42,30],[159,204,471,33,15],[7,243,468,30,18],[160,279,465,54,18],[161,339,456,72,27],[162,417,462,39,27],[163,465,456,54,21],[99,516,459,39,21],[164,558,450,51,21],[129,93,489,39,21],[165,138,495,51,18],[166,198,483,60,24],[167,261,477,48,24],[168,318,477,60,21],[169,384,477,90,21],[45,477,474,42,21],[120,525,468,51,21],[170,579,468,36,18],[171,93,507,81,18],[172,189,504,57,18],[167,252,495,48,21],[36,306,495,24,18],[173,339,495,57,21],[174,408,495,72,21],[175,486,486,51,33],[176,540,480,69,33],[177,96,522,33,18],[178,132,519,57,24],[179,198,519,69,21],[35,282,513,45,21],[180,330,513,57,24],[10,390,516,24,18],[181,411,513,51,27],[182,96,540,51,30],[183,153,543,48,24],[184,198,537,72,27],[185,270,531,78,33],[186,357,534,87,33],[187,459,534,66,36],[188,522,522,72,45],[189,96,564,48,33],[157,147,561,30,27],[190,186,561,69,27],[36,258,567,24,15],[191,279,561,72,30],[14,351,561,39,27],[37,390,570,24,18],[192,411,564,45,21],[192,456,567,45,18],[13,504,567,42,18],[36,543,567,27,18],[74,567,567,27,21],[193,102,582,96,33],[194,204,585,60,24],[195,270,585,48,24],[61,321,594,27,18],[24,354,588,15,18],[114,366,588,30,18],[196,408,579,54,27],[197,468,591,60,18],[198,534,582,63,24],[199,96,612,57,18],[200,156,606,42,21],[170,207,606,30,18],[201,237,609,33,15],[202,267,606,36,21],[203,312,606,45,18],[204,366,606,39,18],[36,402,603,30,18],[205,429,606,45,21],[99,480,609,39,12],[97,519,609,48,12],[206,564,603,51,18],[207,99,624,36,30],[36,132,627,24,21],[208,156,624,39,24],[209,201,621,63,24],[210,273,624,39,21],[211,315,618,39,21],[212,366,621,48,18],[213,420,624,42,18],[214,474,618,63,21],[215,546,618,60,21],[216,99,648,69,21],[217,168,642,51,24],[218,231,639,54,24],[159,291,648,33,18],[219,324,636,60,27],[220,393,633,75,30],[159,477,645,36,12],[221,513,636,39,24],[222,552,633,54,30],[223,96,663,66,27],[79,168,663,72,27],[224,252,660,63,21],[125,327,660,42,33],[225,375,660,30,21],[37,408,663,21,15],[226,438,654,75,27],[138,516,657,75,21],[227,90,681,93,30],[228,189,681,60,24],[229,258,678,69,24],[200,333,681,48,18],[230,384,675,63,24],[231,456,678,57,21],[232,519,675,57,21],[65,576,678,24,30],[233,99,708,24,21],[234,120,708,45,21],[235,171,702,60,24],[236,240,705,54,21],[237,306,696,72,24],[231,384,696,66,30],[238,453,696,51,36],[239,507,693,72,30],[240,99,726,42,24],[234,141,729,45,21],[241,201,720,54,30],[242,261,723,63,18],[243,333,717,45,24],[244,390,723,63,21],[27,456,729,36,15],[245,501,720,93,27],[246,90,747,72,24],[247,171,747,60,33],[248,240,738,63,24],[125,312,738,45,27],[249,363,738,57,36],[250,429,738,66,30],[251,501,744,75,21],[252,102,768,75,27],[253,186,762,81,30],[254,273,759,45,27],[255,324,759,72,30],[256,405,765,63,27],[257,474,762,63,27],[258,537,756,69,33],[259,87,792,81,24],[260,177,789,51,24],[261,234,789,45,21],[54,282,783,33,27],[262,327,786,42,27],[263,372,789,27,18],[27,405,789,39,18],[264,453,786,60,21],[265,522,783,75,27],[266,96,813,60,27],[267,165,810,51,27],[268,219,807,42,24],[269,258,813,33,18],[234,297,807,45,21],[270,345,804,60,27],[231,411,801,57,30],[271,477,810,51,21],[272,537,807,57,24],[273,93,834,72,30],[274,171,834,81,24],[275,252,828,63,30],[276,321,825,63,21],[277,393,828,54,24],[278,444,825,60,36],[279,504,828,36,21],[280,546,828,51,33],[281,99,861,54,21],[282,159,852,63,30],[49,222,855,48,18],[7,279,855,30,18],[283,321,843,105,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f58v.js <==
[[["tol",48,36,["f67r2","f48v","f15r"]],["shokchy",9,8,["f29r","f4v","f8r"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["chofaly",1,1,["f58v"]],["ypar",4,4,["f43r","f86v5","f85r1"]],["ypal",2,2,["f73v","f58v"]],["opal",9,8,["f89v1","f112v","f31v"]],["opaldaiin",1,1,["f58v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["or",366,130,["f45r","f1r","f67r2"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["tair",13,11,["f111r","f113v","f86v5"]],["y",151,87,["f67r2","f1r","f45r"]],["qotalody",1,1,["f58v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qotair",6,5,["f80r","f69v","f104v"]],["ar",352,108,["f67r2","f46r","f1r"]],["alor",7,5,["f73r","f112v","f86v3"]],["orky",1,1,["f58v"]],["todal",3,3,["f94r","f58r","f58v"]],["qotain",64,31,["f76r","f80r","f80v"]],["sho",130,79,["f1r","f15r","f45v"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okey",64,42,["f67r2","f65v","f46v"]],["qokalchal",1,1,["f58v"]],["daly",30,23,["f46r","f75r","f68v3"]],["aim",7,7,["f111r","f86v6","f70r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okair",22,18,["f105v","f50v","f107r"]],["dairal",5,5,["f86v6","f66r","f67v1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qokaly",18,11,["f66r","f103r","f77r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["olkaly",1,1,["f58v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["faiir",1,1,["f58v"]],["ofaror",1,1,["f58v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["sholy",4,4,["f42r","f37v","f58r"]],["yqokaly",1,1,["f58v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["qokair",17,11,["f113v","f94r","f80r"]],["aly",29,25,["f46v","f82v","f104v"]],["shor",97,66,["f45r","f46r","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["choly",15,15,["f101v2","f76r","f71r"]],["dal",253,114,["f67r2","f45r","f1r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["org",1,1,["f58v"]],["fchey",2,2,["f114r","f58v"]],["oky",102,78,["f1r","f45r","f45v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokalor",2,2,["f58r","f58v"]],["sheols",3,3,["f41v","f76r","f58v"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["cheky",65,50,["f55v","f80r","f31r"]],["taiin",42,31,["f48v","f5v","f106r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["alar",6,6,["f73r","f72v1","f73v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ykaly",6,5,["f67r2","f66r","f95v2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["salal",2,2,["f72r2","f58v"]],["qolaiin",3,3,["f76r","f82v","f58v"]],["chockhey",5,5,["f108r","f51v","f100v"]],["tcholy",1,1,["f58v"]],["qokaiinos",1,1,["f58v"]],["orcheey",2,2,["f52r","f58v"]],["olaly",3,2,["f104r","f58v"]],["ykair",8,7,["f55v","f52r","f112r"]],["shey",283,99,["f46r","f1r","f45r"]],["key",14,13,["f111r","f68v3","f47v"]],["ctholy",4,4,["f15r","f22r","f58v"]],["qotalom",1,1,["f58v"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["ory",17,15,["f89v1","f101v2","f80r"]],["tcholshol",1,1,["f58v"]],["tor",23,21,["f102r2","f89v1","f47r"]],["qokairor",3,2,["f115r","f58v"]],["dory",4,4,["f22v","f96r","f88r"]],["okaiir",6,6,["f89v2","f1r","f23r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["otals",1,1,["f58v"]],["oreeey",3,3,["f86v6","f72v3","f58v"]],["cheekey",6,6,["f68v3","f112v","f79v"]],["cheal",30,15,["f111r","f76r","f103r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["chedal",24,18,["f103r","f105v","f104v"]],["dy",271,137,["f45r","f46r","f67r2"]],["tolair",1,1,["f58v"]],["opchey",29,25,["f76r","f80r","f48r"]],["poaly",1,1,["f58v"]],["cfhy",6,6,["f32v","f53r","f22r"]],["qoeear",2,2,["f86v6","f58v"]],["alkeain",1,1,["f58v"]],["chor",220,113,["f1r","f45v","f89r1"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["tal",20,13,["f86v5","f77r","f79v"]],["ckshy",1,1,["f58v"]],["kar",52,39,["f46r","f45r","f43r"]],["shar",34,29,["f45r","f1r","f3v"]],["air",74,49,["f67r2","f67r1","f65v"]],["alos",2,2,["f70v2","f58v"]],["chol",397,151,["f1r","f45r","f46r"]],["oeear",3,3,["f7v","f104r","f58v"]],["qotal",59,36,["f76r","f80r","f82v"]],["talar",1,1,["f58v"]],["tar",43,35,["f46v","f80r","f82v"]],["opam",4,4,["f116r","f113v","f104r"]],["qotoiin",3,3,["f10v","f37v","f58v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["aral",16,14,["f86v5","f80v","f105r"]],["s",244,125,["f1r","f46r","f67r2"]],["qoal",4,4,["f108r","f83v","f114r"]],["talchos",1,1,["f58v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["ytam",13,11,["f48v","f43r","f33v"]],["chaly",5,4,["f88v","f76r","f58r"]],["cheockhey",2,2,["f67r1","f58v"]],["taldar",1,1,["f58v"]],["al",260,82,["f89v2","f67r1","f55v"]],["alal",5,5,["f111r","f70r1","f72v1"]],["qokiir",2,2,["f107r","f58v"]],["chodol",2,2,["f96r","f58v"]],["qokeal",4,4,["f94v","f108v","f83r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["okeeam",2,2,["f108r","f58v"]],["chal",48,27,["f1r","f76r","f58r"]],["sheal",19,16,["f111r","f80r","f77r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["dar",319,139,["f46r","f45r","f1r"]],["ockhey",7,7,["f71r","f107r","f83r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chokal",9,8,["f70r2","f103r","f93r"]],["cheoldy",5,5,["f30v","f80v","f58r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["okalchy",3,3,["f82v","f80v","f58v"]],["tolain",1,1,["f58v"]],["ykeain",1,1,["f58v"]],["chety",25,25,["f46r","f48v","f43r"]],["chkalar",1,1,["f58v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["olain",13,10,["f111r","f86v6","f76r"]],["olalor",2,2,["f76r","f58v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["qotais",1,1,["f58v"]],["oishy",1,1,["f58v"]],["otam",47,38,["f48v","f43r","f55v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["shekealy",1,1,["f58v"]],["pchshy",1,1,["f58v"]],["sheoltey",2,2,["f72r1","f58v"]],["shopolchedy",1,1,["f58v"]],["sheolkeal",1,1,["f58v"]],["aldaiin",3,3,["f67r2","f70r2","f58v"]],["qokalar",1,1,["f58v"]],["cham",20,17,["f45r","f42r","f46v"]],["qokalcheol",1,1,["f58v"]],["okorair",1,1,["f58v"]],["ainarals",1,1,["f58v"]],["okom",7,7,["f38v","f39v","f3v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okeoly",6,5,["f72v1","f70v2","f99r"]],["tas",1,1,["f58v"]],["ykal",16,14,["f1r","f46r","f48v"]],["qokeos",5,5,["f90r1","f66v","f102v1"]],["okalar",6,6,["f67r2","f72v1","f71v"]],["okos",8,8,["f68v2","f68v3","f40r"]],["shekar",2,2,["f84r","f58v"]],["alam",8,8,["f111r","f108r","f107r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qoekaly",1,1,["f58v"]],["alaiin",4,4,["f39v","f112v","f31v"]],["om",22,20,["f111r","f45r","f67r2"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["otaly",19,17,["f73r","f71v","f72v3"]],["polal",2,2,["f111r","f58v"]],["keeo",9,8,["f7v","f113v","f87v"]],["oleeckhey",1,1,["f58v"]],["dalar",5,4,["f68v2","f80v","f58r"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["choar",3,3,["f70r2","f115r","f58v"]],["ckhar",3,3,["f1r","f113r","f58v"]],["yfair",1,1,["f58v"]],["ylam",1,1,["f58v"]],["sheoikhy",1,1,["f58v"]],["ykey",8,7,["f46r","f9v","f73v"]],["sheky",36,27,["f46r","f1r","f80r"]],["okain",144,52,["f67r2","f1r","f80r"]],["tcheor",3,3,["f15r","f113r","f58v"]],["shol",187,102,["f46r","f1r","f78v"]],["qokain",279,46,["f48v","f76r","f80r"]],["oetalchg",1,1,["f58v"]],["psheey",1,1,["f58v"]],["qoty",87,55,["f46v","f80r","f106r"]],["ky",25,23,["f14r","f76r","f45v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["kol",37,35,["f45r","f1r","f45v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qoais",1,1,["f58v"]],["chey",344,118,["f46r","f1r","f46v"]],["tolsheo",1,1,["f58v"]],["keoar",1,1,["f58v"]],["qofcheol",3,3,["f113v","f78v","f58v"]],["aiphey",1,1,["f58v"]],["opchal",3,3,["f45r","f107r","f58v"]],["shockhy",5,5,["f102r2","f28r","f106v"]],["otain",96,43,["f43r","f76r","f80r"]],["chhy",1,1,["f58v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qokeeos",4,4,["f111r","f108v","f90r2"]],["olar",11,9,["f46v","f116r","f113v"]],["sheo",47,39,["f1r","f80r","f106r"]],["dalychs",1,1,["f58v"]],["tcheody",6,6,["f86v3","f113r","f90v2"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["shokey",5,5,["f70v1","f32v","f103r"]],["dalas",1,1,["f58v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["choky",39,34,["f46r","f89v1","f65v"]],["otair",21,15,["f89v2","f86v3","f80r"]],["otol",86,69,["f89v2","f1r","f55v"]],["chokey",7,7,["f70r2","f101v2","f54r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["qoky",147,72,["f45r","f15v","f80r"]],["keey",45,38,["f1r","f67r1","f100r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["okol",83,64,["f67r2","f1r","f89v2"]],["okor",34,32,["f89v2","f15r","f3v"]],["sydy",2,2,["f101v2","f58v"]],["oshor",2,2,["f18r","f58v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["shear",21,16,["f1r","f46r","f111r"]],["sher",3,3,["f103v","f57v","f58v"]],["sarols",1,1,["f58v"]]],[[0,54,63,39,36],[1,99,66,66,27],[2,174,57,51,30],[2,240,57,57,30],[3,306,57,66,33],[4,384,57,48,30],[5,441,57,42,36],[6,486,57,36,33],[7,534,57,72,36],[8,54,96,36,21],[9,93,93,21,21],[10,117,90,60,21],[11,183,87,42,21],[12,228,96,12,18],[13,246,87,81,21],[14,333,87,54,18],[15,396,84,54,24],[16,456,87,60,27],[17,519,90,24,18],[18,543,90,36,21],[19,579,93,39,21],[20,51,117,57,21],[21,114,108,60,24],[22,186,111,30,21],[23,213,111,57,21],[24,282,105,63,24],[25,357,102,39,24],[26,408,105,84,21],[27,501,111,39,18],[17,549,108,21,21],[28,573,111,30,24],[9,54,138,24,18],[29,78,135,36,18],[30,123,129,51,21],[12,171,135,12,21],[31,195,129,60,21],[32,264,126,51,30],[33,324,123,66,24],[34,396,126,63,18],[35,468,123,39,21],[36,516,126,60,24],[37,579,132,39,21],[38,45,153,48,24],[39,99,144,60,27],[40,162,144,69,27],[41,240,150,48,24],[40,294,144,69,27],[42,369,141,72,24],[37,453,144,36,21],[34,495,147,60,21],[43,564,150,42,21],[44,45,171,57,27],[9,111,171,24,18],[45,135,174,27,15],[46,177,168,39,21],[47,222,171,42,15],[48,273,174,51,18],[49,333,168,30,18],[50,375,162,54,30],[51,429,165,33,24],[52,462,162,45,24],[43,516,165,48,30],[53,567,168,30,24],[12,48,201,15,15],[47,66,189,48,21],[54,123,183,60,30],[55,192,183,57,27],[56,258,189,57,18],[57,324,183,72,24],[58,402,189,60,18],[59,465,183,45,21],[29,513,192,33,12],[60,549,189,45,24],[61,45,213,48,24],[62,99,207,48,33],[63,153,207,54,30],[44,219,204,51,21],[64,273,204,33,21],[65,318,204,42,21],[29,360,207,33,15],[66,405,204,54,18],[50,468,198,54,27],[67,528,204,45,27],[68,576,210,30,24],[69,51,234,51,21],[70,108,234,69,18],[71,186,222,75,24],[72,264,222,60,24],[33,330,222,63,24],[73,399,219,84,24],[74,492,222,54,18],[75,549,228,48,18],[76,48,252,48,27],[77,99,249,36,27],[78,138,246,27,21],[79,174,243,54,24],[80,237,243,75,24],[32,321,243,66,27],[33,390,243,72,21],[37,471,237,36,27],[81,516,237,51,24],[82,576,243,33,18],[83,42,273,96,24],[84,150,264,39,21],[85,198,261,84,27],[12,285,276,12,12],[50,297,261,54,30],[86,357,267,42,30],[87,411,261,51,21],[88,468,261,72,18],[89,549,255,51,21],[90,48,294,57,18],[91,120,282,63,24],[92,192,288,51,18],[93,252,285,51,24],[94,315,288,54,18],[95,375,294,21,21],[96,396,282,66,24],[97,468,276,54,30],[98,522,270,60,36],[99,573,270,39,42],[100,48,309,60,18],[101,108,303,69,21],[65,189,300,48,30],[102,246,303,45,21],[18,297,306,42,21],[37,348,300,48,24],[103,405,303,63,27],[104,465,303,39,30],[105,504,300,51,30],[106,558,303,36,30],[107,51,324,42,21],[108,96,321,27,18],[109,126,321,36,18],[110,165,327,42,18],[111,219,321,48,18],[22,282,324,30,18],[112,324,321,54,27],[110,387,336,39,21],[113,429,327,57,27],[114,492,327,42,30],[17,543,333,24,24],[115,564,330,42,33],[116,45,336,66,27],[117,126,336,42,24],[118,177,342,48,18],[119,237,336,15,24],[108,264,345,33,18],[120,303,354,48,21],[121,351,345,72,27],[37,429,351,42,30],[122,477,366,24,12],[123,507,354,48,24],[68,561,360,36,21],[50,48,360,54,24],[44,111,357,60,24],[43,183,357,54,24],[32,249,360,60,21],[124,318,372,48,18],[125,378,366,78,21],[75,465,378,48,21],[126,513,375,75,21],[127,585,381,21,18],[47,45,381,51,24],[128,105,384,42,24],[49,150,378,33,27],[129,189,375,57,24],[117,261,378,42,27],[130,309,387,60,21],[131,375,384,66,21],[132,447,396,45,12],[133,501,396,39,15],[134,549,393,57,21],[61,42,399,51,24],[135,99,405,36,24],[136,138,396,45,24],[137,195,393,60,27],[138,270,399,33,18],[29,306,402,39,15],[139,363,402,57,27],[54,426,402,57,24],[140,492,408,54,15],[118,549,411,45,18],[30,48,420,54,24],[141,111,417,54,24],[142,171,414,60,30],[143,240,414,57,21],[144,309,414,48,21],[132,369,423,42,15],[138,417,420,36,18],[145,459,417,69,24],[146,534,423,66,21],[147,45,441,60,24],[17,111,441,24,18],[148,138,438,66,24],[54,210,432,63,24],[117,285,429,48,30],[110,336,441,36,15],[37,381,435,42,24],[17,426,438,24,21],[149,459,438,45,21],[150,510,438,69,27],[151,576,453,24,15],[152,48,462,48,24],[153,105,459,60,30],[154,174,459,54,18],[155,240,450,66,27],[117,321,453,45,33],[32,372,453,60,21],[8,438,456,45,18],[156,486,459,48,36],[157,540,462,48,27],[35,243,471,45,24],[158,300,474,51,33],[159,360,471,78,36],[160,42,483,51,45],[161,102,501,63,27],[162,183,501,84,30],[163,276,504,78,27],[55,366,507,54,24],[164,423,513,63,21],[165,495,507,78,27],[49,576,516,27,27],[32,42,525,48,21],[47,93,525,39,18],[32,138,519,54,27],[166,201,528,36,27],[167,243,522,90,21],[168,342,525,72,21],[169,420,531,81,18],[170,513,531,42,18],[27,558,537,39,15],[21,42,540,63,27],[171,111,540,51,21],[158,165,546,39,21],[24,216,543,57,21],[172,282,540,51,21],[34,342,540,66,24],[85,417,543,78,24],[173,495,546,39,21],[174,537,546,48,27],[67,45,564,51,21],[32,105,555,51,30],[151,159,564,21,21],[17,183,567,24,18],[175,207,558,69,21],[176,282,555,66,24],[177,357,558,45,21],[127,405,567,18,18],[178,429,561,60,21],[44,492,564,60,24],[179,549,567,45,21],[55,42,579,57,27],[119,99,582,15,18],[29,117,582,36,18],[127,156,585,21,15],[12,177,588,12,24],[180,195,576,75,24],[181,276,576,72,24],[154,357,579,54,18],[55,420,579,60,21],[133,483,585,39,18],[182,522,585,48,24],[183,570,585,24,39],[184,45,603,51,21],[185,96,597,36,33],[25,141,597,39,27],[37,201,594,42,27],[186,264,591,54,36],[81,333,594,60,33],[171,402,594,48,24],[158,453,600,42,30],[187,33,621,57,51],[188,93,636,36,30],[189,141,639,78,27],[190,237,639,54,27],[191,294,633,63,33],[192,372,645,48,21],[193,429,621,54,45],[194,498,627,48,39],[195,546,651,45,21],[47,45,669,39,18],[196,93,660,69,24],[197,186,660,30,24],[198,222,663,51,27],[32,282,663,51,30],[54,342,663,69,21],[199,423,666,51,21],[35,486,663,42,24],[151,531,672,21,18],[68,552,669,36,30],[200,39,687,63,21],[102,108,687,36,18],[106,150,681,33,21],[37,192,681,45,24],[54,243,681,60,24],[112,309,681,54,24],[201,369,687,39,24],[202,417,684,63,21],[17,489,687,24,18],[203,513,687,81,24],[204,33,705,69,24],[205,111,702,48,24],[55,165,702,57,24],[93,225,702,60,36],[206,288,702,24,27],[207,321,702,48,33],[92,372,705,45,21],[117,426,702,42,24],[208,477,696,30,30],[209,510,708,63,39],[210,39,726,3,21],[110,93,726,36,21],[17,129,723,24,18],[211,162,723,36,30],[212,36,744,75,33],[213,120,744,54,30],[214,192,747,81,36],[138,276,756,36,21],[215,324,744,54,30],[216,390,744,57,27],[217,453,744,66,27],[43,525,744,51,30],[47,42,774,48,21],[218,96,771,57,21],[199,159,765,51,30],[219,222,780,39,24],[220,270,774,45,18],[221,321,768,66,24],[222,393,768,39,21],[223,438,771,36,18],[27,483,768,36,30],[224,525,762,69,27],[225,39,795,75,24],[171,126,789,51,24],[226,189,786,51,27],[32,252,789,60,24],[37,330,786,39,24],[227,369,786,63,21],[54,444,783,63,24],[228,516,786,57,24],[229,42,810,54,24],[35,108,807,42,24],[17,159,810,27,21],[230,195,810,54,21],[231,273,807,57,24],[232,339,807,42,24],[233,390,801,54,27],[234,453,804,51,21],[190,513,807,57,21],[191,42,828,69,27],[55,123,828,63,27],[235,195,828,48,27],[236,249,825,39,33],[237,300,819,54,36],[238,369,822,39,30],[239,423,825,39,18],[60,471,822,45,36],[240,525,825,51,39],[241,45,852,48,27],[202,102,852,66,33],[242,180,849,48,33],[243,237,852,51,21],[244,300,852,39,18],[245,360,843,57,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f5r.js <==
[[["kshody",4,4,["f70r2","f37v","f53v"]],["fchoy",1,1,["f5r"]],["chkoy",1,1,["f5r"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["oar",16,12,["f70r2","f112v","f94r"]],["olsy",2,2,["f5r","f99v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["dkshy",1,1,["f5r"]],["dy",271,137,["f45r","f46r","f67r2"]],["ochey",8,8,["f111r","f68v3","f71v"]],["okey",64,42,["f67r2","f65v","f46v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["sho",130,79,["f1r","f15r","f45v"]],["ckhoy",1,1,["f5r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chey",344,118,["f46r","f1r","f46v"]],["okaor",1,1,["f5r"]],["otol",86,69,["f89v2","f1r","f55v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["otan",5,5,["f116r","f80r","f103r"]],["chy",155,101,["f1r","f46r","f67r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oteeen",1,1,["f5r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otchy",48,40,["f76r","f15v","f17r"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["otain",96,43,["f43r","f76r","f80r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["chan",11,10,["f2r","f25r","f21r"]],["s",244,125,["f1r","f46r","f67r2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["tshy",5,5,["f86v6","f14v","f44v"]],["shody",55,38,["f1r","f43r","f48v"]],["cholols",2,2,["f58r","f5r"]],["qotcheo",4,3,["f114v","f104v","f5r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["qoykeeey",1,1,["f5r"]],["qoeor",2,2,["f5r","f3r"]],["shotshy",1,1,["f5r"]],["qotoeey",2,2,["f20r","f5r"]],["keey",45,38,["f1r","f67r1","f100r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["kchy",30,26,["f1r","f15r","f31r"]]],[[0,33,6,60,45],[1,99,3,57,57],[2,168,12,63,42],[3,249,24,57,24],[4,321,33,39,21],[5,363,39,45,33],[6,414,45,60,27],[7,480,33,66,39],[8,549,51,24,27],[9,30,57,48,21],[10,84,45,42,27],[11,135,48,84,33],[12,231,51,33,24],[13,270,51,60,36],[14,336,51,51,39],[15,396,75,39,15],[16,447,69,66,36],[17,516,66,54,30],[18,27,75,57,33],[19,90,66,54,27],[20,150,84,36,18],[21,198,81,57,18],[22,264,75,63,30],[23,330,93,36,12],[24,366,84,45,39],[25,420,90,63,36],[26,483,96,69,39],[8,552,102,24,27],[27,33,96,54,27],[28,99,93,72,36],[29,177,102,48,21],[30,234,102,15,21],[31,252,105,51,21],[32,312,108,78,36],[33,30,123,45,45],[34,84,135,54,36],[18,144,150,72,27],[35,225,141,81,30],[12,315,141,30,27],[36,348,144,78,33],[21,438,156,48,18],[37,495,150,87,27],[12,36,165,30,24],[31,75,168,51,21],[15,126,174,42,18],[38,171,177,66,18],[39,240,168,90,33],[40,336,177,63,39],[24,405,174,54,36],[41,468,177,81,33],[8,555,186,21,24],[42,36,189,75,36],[43,117,189,36,42],[44,162,204,45,12],[45,207,189,51,36],[34,270,198,63,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f5v.js <==
[[["kocheor",1,1,["f5v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ytchey",12,11,["f96v","f69r","f65v"]],["pshod",1,1,["f5v"]],["chols",3,3,["f5v","f115r","f100v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["ytoiiin",1,1,["f5v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dchol",26,26,["f5v","f51v","f58r"]],["sy",36,32,["f15r","f17v","f45v"]],["chol",397,151,["f1r","f45r","f46r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["dain",211,100,["f45r","f1r","f67r2"]],["cthor",45,35,["f89v1","f17v","f15v"]],["chots",1,1,["f5v"]],["ychopordg",1,1,["f5v"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["otchor",18,16,["f15r","f15v","f16v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["qo",29,20,["f45r","f65v","f76r"]],["darchor",1,1,["f5v"]],["do",16,13,["f101v2","f3v","f50v"]],["qotor",29,24,["f15r","f42r","f80r"]],["shees",9,9,["f68v3","f67r1","f47v"]],["otol",86,69,["f89v2","f1r","f55v"]],["ykoiin",4,4,["f37v","f5v","f104v"]],["shol",187,102,["f46r","f1r","f78v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["taiin",42,31,["f48v","f5v","f106r"]],["shokeeol",1,1,["f5v"]],["cheotol",2,2,["f30v","f5v"]],["otchol",28,26,["f1r","f17r","f13v"]],["dal",253,114,["f67r2","f45r","f1r"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["dairodg",1,1,["f5v"]]],[[0,54,24,63,42],[1,123,36,39,21],[2,168,12,63,45],[3,225,9,69,45],[4,300,24,48,27],[5,354,18,69,24],[6,429,3,57,45],[7,489,15,48,21],[8,51,69,45,21],[9,105,60,24,30],[10,135,69,39,21],[11,180,57,66,27],[12,255,60,42,21],[13,306,45,60,33],[14,375,39,66,30],[15,447,36,96,36],[16,48,87,60,30],[17,111,87,51,30],[7,168,90,48,21],[7,225,90,51,21],[18,282,75,66,30],[19,357,78,48,21],[20,405,81,27,21],[21,441,69,72,24],[22,516,69,21,18],[23,48,114,60,30],[24,111,114,48,27],[25,165,111,51,30],[26,225,111,57,30],[27,288,108,42,24],[7,333,105,42,24],[13,384,99,54,24],[28,444,96,54,36],[29,492,93,54,24],[30,54,141,75,30],[1,135,144,36,21],[31,180,135,78,36],[32,264,129,63,30],[7,333,129,48,21],[33,387,129,30,24],[10,429,129,42,24],[34,474,117,75,24],[25,54,165,48,33],[10,108,174,39,24],[35,153,168,72,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f65r.js <==
[[["otaim",2,2,["f111v","f65r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["alam",8,8,["f111r","f108r","f107r"]]],[[0,75,663,33,24],[1,108,663,27,18],[2,144,663,36,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f65v.js <==
[[["cphy",16,15,["f1r","f86v6","f47r"]],["fchecfhy",1,1,["f65v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dchepain",1,1,["f65v"]],["shety",9,8,["f65v","f116r","f86v5"]],["qopy",6,6,["f86v6","f65v","f20v"]],["fol",3,3,["f101v2","f65v","f107r"]],["chpdy",1,1,["f65v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sheek",3,3,["f111r","f65v","f103r"]],["l",58,32,["f45r","f67r1","f65v"]],["ody",46,37,["f43r","f65v","f48r"]],["yteo",1,1,["f65v"]],["qop",5,5,["f45r","f65v","f31v"]],["air",74,49,["f67r2","f67r1","f65v"]],["cheoteey",1,1,["f65v"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["cheot",1,1,["f65v"]],["shky",13,12,["f46r","f65v","f39v"]],["y",151,87,["f67r2","f1r","f45r"]],["eas",1,1,["f65v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["toeedy",2,2,["f65v","f26v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["shedy",427,73,["f46r","f65v","f46v"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qokesd",1,1,["f65v"]],["yfchey",3,3,["f65v","f46v","f78r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qokd",1,1,["f65v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["choky",39,34,["f46r","f89v1","f65v"]],["chokeody",5,5,["f4v","f67r1","f65v"]],["okey",64,42,["f67r2","f65v","f46v"]],["qo",29,20,["f45r","f65v","f76r"]],["ytchey",12,11,["f96v","f69r","f65v"]],["shckhh",1,1,["f65v"]],["ykchhdy",1,1,["f65v"]],["chedy",501,86,["f46r","f65v","f46v"]],["shckhdy",2,2,["f65v","f33v"]]],[[0,120,552,30,39],[1,150,558,63,33],[2,219,573,24,30],[3,354,561,63,30],[4,423,564,42,30],[5,471,561,36,33],[6,504,555,30,36],[7,543,564,39,30],[8,123,591,42,18],[9,171,588,45,24],[10,210,603,12,12],[11,222,600,30,15],[12,342,591,33,24],[13,384,588,42,24],[14,432,597,21,15],[15,462,591,63,21],[16,531,597,54,12],[17,123,606,36,24],[18,162,609,51,24],[19,210,612,39,27],[20,252,624,9,15],[21,345,612,36,18],[22,381,612,48,27],[23,114,624,60,42],[24,180,636,39,24],[25,222,642,42,21],[26,336,633,48,24],[27,396,636,51,21],[28,459,633,57,24],[29,525,621,45,33],[30,120,663,48,18],[31,180,663,54,21],[32,240,663,42,21],[33,339,654,48,24],[34,396,654,39,30],[35,450,654,66,21],[36,522,651,33,24],[2,555,654,21,18],[37,120,684,21,21],[38,147,681,54,24],[39,210,681,48,21],[0,255,681,30,21],[40,330,675,63,30],[41,405,681,42,21],[42,456,672,57,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f66r.js <==
[[["rary",4,4,["f66r","f107r","f82r"]],["rals",1,1,["f66r"]],["qor",23,19,["f45r","f75r","f86v3"]],["dara",1,1,["f66r"]],["ykcol",1,1,["f66r"]],["syly",1,1,["f66r"]],["salf",1,1,["f66r"]],["fary",1,1,["f66r"]],["qotesy",1,1,["f66r"]],["ykaly",6,5,["f67r2","f66r","f95v2"]],["daoly",1,1,["f66r"]],["raiin",75,38,["f100r","f76r","f106r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["qolsa",1,1,["f66r"]],["raral",2,2,["f66r","f106v"]],["y",151,87,["f67r2","f1r","f45r"]],["o",82,56,["f1r","f67r1","f89r2"]],["s",244,125,["f1r","f46r","f67r2"]],["sh",15,14,["f1r","f68v1","f77r"]],["d",51,27,["f1r","f17v","f45v"]],["f",8,3,["f66r","f49v","f57v"]],["x",9,2,["f66r","f57v"]],["air",74,49,["f67r2","f67r1","f65v"]],["r",98,62,["f46r","f15r","f15v"]],["c",7,3,["f75r","f66r","f57v"]],["t",8,3,["f66r","f113v","f57v"]],["l",58,32,["f45r","f67r1","f65v"]],["p",5,3,["f66r","f49v","f57v"]],["pdaiin",3,3,["f86v6","f66r","f86v5"]],["oteedy",100,43,["f76r","f106r","f82v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["chap",1,1,["f66r"]],["chefchy",3,3,["f86v6","f66r","f34v"]],["shddy",1,1,["f66r"]],["ypcher",1,1,["f66r"]],["cholpchd",1,1,["f66r"]],["okedals",1,1,["f66r"]],["rair",6,5,["f66r","f108v","f112r"]],["shekey",5,5,["f41v","f89v1","f70r2"]],["qokeedar",6,3,["f66r","f108v","f39r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okedy",118,53,["f46v","f80r","f31r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qokshd",3,3,["f66r","f94v","f106v"]],["ykshedy",1,1,["f66r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["qokees",8,8,["f66r","f40v","f86v5"]],["cheeo",17,16,["f111r","f101v2","f105v"]],["okcho",9,9,["f45r","f24v","f66r"]],["dy",271,137,["f45r","f46r","f67r2"]],["chekeey",6,6,["f67r1","f66r","f100r"]],["chedy",501,86,["f46r","f65v","f46v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qotedal",3,3,["f66r","f114v","f111v"]],["chcfheor",1,1,["f66r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["dar",319,139,["f46r","f45r","f1r"]],["qotey",24,20,["f81r","f76r","f80r"]],["kol",37,35,["f45r","f1r","f45v"]],["ar",352,108,["f67r2","f46r","f1r"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["sheky",36,27,["f46r","f1r","f80r"]],["kodary",1,1,["f66r"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["choekchy",1,1,["f66r"]],["okeody",37,31,["f67r1","f65v","f55v"]],["chekeody",1,1,["f66r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["dyky",5,4,["f66r","f33v","f16r"]],["chctho",3,3,["f66r","f49v","f30r"]],["rotaiin",1,1,["f66r"]],["dsheol",9,9,["f46r","f66r","f99r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["sheodaiin",5,5,["f7v","f70r2","f66r"]],["tocpheey",1,1,["f66r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["kchody",6,6,["f66r","f31v","f54v"]],["qokshy",10,10,["f4v","f66r","f23r"]],["qopaiin",6,6,["f86v6","f66r","f114v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ykodas",1,1,["f66r"]],["okyd",2,2,["f66r","f72r2"]],["shol",187,102,["f46r","f1r","f78v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["dal",253,114,["f67r2","f45r","f1r"]],["ky",25,23,["f14r","f76r","f45v"]],["shka",1,1,["f66r"]],["qoky",147,72,["f45r","f15v","f80r"]],["shekair",1,1,["f66r"]],["choty",37,28,["f1r","f15v","f13v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["ykol",14,13,["f89v1","f44r","f81v"]],["qocheky",1,1,["f66r"]],["shetey",4,4,["f72v1","f66r","f76v"]],["dalal",5,5,["f72v1","f66r","f81v"]],["shedy",427,73,["f46r","f65v","f46v"]],["chcta",1,1,["f66r"]],["sheod",11,11,["f111r","f7v","f66r"]],["shokaiir",1,1,["f66r"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["dasd",1,1,["f66r"]],["shor",97,66,["f45r","f46r","f15r"]],["sheodal",4,4,["f96v","f66r","f106r"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qofchy",2,2,["f67r2","f66r"]],["qoty",87,55,["f46v","f80r","f106r"]],["chedair",1,1,["f66r"]],["cheer",2,2,["f66r","f116r"]],["kardy",1,1,["f66r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["qokaiir",3,3,["f66r","f105v","f82v"]],["cheky",65,50,["f55v","f80r","f31r"]],["daly",30,23,["f46r","f75r","f68v3"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ltar",1,1,["f66r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["chky",18,16,["f46r","f67r2","f43r"]],["axor",1,1,["f66r"]],["akar",2,2,["f66r","f106r"]],["hy",1,1,["f66r"]],["pchof",1,1,["f66r"]],["sholfosdaiin",1,1,["f66r"]],["qotar",63,37,["f43r","f80r","f48r"]],["otalor",4,4,["f66r","f80r","f78v"]],["fchedys",1,1,["f66r"]],["odair",5,5,["f66r","f72v3","f68r2"]],["ofaram",1,1,["f66r"]],["dalcheeeky",1,1,["f66r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["dairody",3,3,["f86v6","f66r","f105v"]],["chekchy",5,4,["f68v3","f67r1","f66r"]],["shed",18,16,["f111r","f43r","f48v"]],["ykesheo",1,1,["f66r"]],["lor",43,31,["f89v2","f76r","f80r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["cheyl",1,1,["f66r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["kcheody",5,5,["f66r","f113r","f115r"]],["chxar",1,1,["f66r"]],["fchdar",1,1,["f66r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["aly",29,25,["f46v","f82v","f104v"]],["sy",36,32,["f15r","f17v","f45v"]],["shekeeody",1,1,["f66r"]],["al",260,82,["f89v2","f67r1","f55v"]],["shes",13,10,["f70v1","f66r","f27r"]],["psheody",5,5,["f68v2","f66r","f115r"]],["cfhol",6,6,["f1r","f66r","f9v"]],["shofol",1,1,["f66r"]],["qokoldy",3,3,["f66r","f23r","f82v"]],["ytarody",1,1,["f66r"]],["shody",55,38,["f1r","f43r","f48v"]],["kair",14,11,["f72v2","f45r","f1r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["cheody",89,54,["f89v1","f65v","f106r"]],["dairal",5,5,["f86v6","f66r","f67v1"]],["dolar",2,2,["f66r","f8v"]],["shy",104,70,["f89v2","f46r","f15r"]],["dos",2,2,["f66r","f101v2"]],["tosheo",2,2,["f89v1","f66r"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["oky",102,78,["f1r","f45r","f45v"]],["kcheeky",1,1,["f66r"]],["dary",24,21,["f111r","f45r","f48v"]],["okees",16,14,["f67r1","f73r","f76r"]],["oly",57,35,["f67r2","f48v","f15r"]],["todeeey",1,1,["f66r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["shekeefy",1,1,["f66r"]],["kedy",44,26,["f43r","f46v","f48r"]],["saiir",6,6,["f68v3","f66r","f101v2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["kal",23,18,["f111r","f75r","f86v6"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["kechody",1,1,["f66r"]],["sshedy",5,5,["f111r","f75r","f66r"]],["sheocthy",2,2,["f66r","f94v"]],["ld",4,4,["f86v6","f66r","f75v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["chekey",7,7,["f70v1","f66r","f69r"]],["chey",344,118,["f46r","f1r","f46v"]],["ysheeod",1,1,["f66r"]],["qoteeod",1,1,["f66r"]],["qotol",47,34,["f45v","f48r","f80r"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["shey",283,99,["f46r","f1r","f45r"]],["dcheol",8,7,["f66r","f108r","f80r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["dor",73,54,["f1r","f45r","f89v1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["oteochey",1,1,["f66r"]],["tolchedy",1,1,["f66r"]],["lsheody",3,3,["f66r","f105v","f34v"]],["otam",47,38,["f48v","f43r","f55v"]],["tcheo",7,7,["f66r","f106r","f34r"]],["oteody",39,28,["f48v","f106v","f104r"]],["lpchees",1,1,["f66r"]],["alkey",2,2,["f66r","f48r"]],["otey",57,41,["f43r","f76r","f106r"]],["ltsholy",1,1,["f66r"]],["shecthy",20,12,["f111r","f75r","f66r"]],["qocthedy",3,3,["f66r","f48v","f43v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lchey",45,31,["f76r","f80r","f82v"]],["qokaly",18,11,["f66r","f103r","f77r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["qotal",59,36,["f76r","f80r","f82v"]],["otchdy",30,25,["f48v","f43r","f46v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["olkeol",7,6,["f66r","f112v","f103r"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["lchedy",119,36,["f76r","f82v","f106r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["shekol",1,1,["f66r"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["lodaiin",3,3,["f66r","f33v","f46v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["ldaiin",3,3,["f66r","f76r","f79r"]],["okalchedy",2,2,["f66r","f113v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["kody",7,7,["f29r","f102r1","f66r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["cphedy",8,7,["f66r","f94v","f113v"]],["qoteoly",1,1,["f66r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["lkeol",5,5,["f66r","f94v","f108r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dkar",1,1,["f66r"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["chety",25,25,["f46r","f48v","f43r"]],["shekaly",1,1,["f66r"]],["shckhar",1,1,["f66r"]],["otcheo",1,1,["f66r"]],["chty",13,13,["f89v2","f80r","f103r"]],["ykchscheg",1,1,["f66r"]]],[[0,3,27,30,24],[1,0,66,30,27],[2,3,108,27,27],[3,0,156,36,27],[4,3,192,39,36],[5,12,249,33,21],[6,3,282,39,36],[7,3,339,36,30],[8,9,387,45,30],[9,3,435,42,39],[10,12,492,30,21],[11,15,528,42,18],[12,12,561,45,36],[13,12,618,45,30],[14,12,657,45,30],[15,42,36,12,18],[16,42,54,12,12],[17,45,69,12,18],[18,45,87,15,15],[15,45,108,12,18],[19,45,123,12,15],[16,51,144,9,12],[20,48,153,15,18],[21,51,192,12,15],[22,51,210,27,21],[19,48,234,12,18],[18,51,252,15,21],[15,51,285,12,18],[20,48,300,18,24],[20,48,321,18,24],[15,54,345,12,18],[16,54,372,12,12],[19,57,390,12,18],[23,51,411,18,18],[20,54,426,21,18],[24,63,450,15,12],[23,63,468,15,15],[21,63,486,18,18],[25,60,504,24,24],[16,66,528,12,12],[26,72,555,9,15],[23,69,570,15,21],[25,66,594,18,18],[16,69,618,12,9],[21,69,627,15,18],[27,57,648,27,27],[19,66,672,12,18],[28,63,3,48,39],[29,120,12,45,33],[30,177,9,57,27],[31,243,6,39,27],[32,276,9,51,30],[33,339,18,42,21],[34,384,12,54,30],[35,450,15,72,30],[36,528,21,69,27],[37,69,45,36,21],[38,111,39,51,27],[39,168,36,78,24],[40,249,36,39,21],[41,288,36,48,24],[42,345,39,72,21],[12,423,42,57,24],[41,483,42,42,27],[43,531,45,66,21],[44,72,60,54,27],[45,132,60,48,18],[46,195,57,42,24],[47,240,54,57,21],[48,303,63,42,12],[49,360,57,45,21],[50,408,60,21,21],[51,441,60,57,24],[52,507,63,42,18],[53,555,63,51,27],[54,75,84,30,18],[55,108,75,54,24],[56,168,78,36,18],[52,207,78,42,21],[57,255,72,63,27],[58,324,75,63,21],[59,393,78,48,21],[60,447,81,30,18],[61,480,78,51,24],[62,531,81,39,21],[63,567,87,27,18],[64,69,93,69,24],[65,147,93,66,24],[65,216,93,72,24],[66,294,93,54,24],[67,348,93,42,24],[64,396,96,75,24],[41,474,99,45,21],[68,522,99,60,21],[69,72,114,54,24],[70,135,114,63,21],[71,207,114,57,24],[72,273,114,66,24],[73,345,114,54,27],[74,402,117,45,30],[75,456,117,60,24],[76,519,117,69,24],[77,72,135,51,18],[78,135,132,51,21],[79,198,132,84,21],[80,69,150,69,30],[81,147,159,27,18],[82,177,147,51,24],[65,234,147,66,24],[83,303,144,69,27],[84,378,144,60,27],[85,450,156,33,18],[86,480,150,57,27],[87,540,156,39,21],[88,78,177,42,18],[89,120,174,42,21],[90,171,177,30,15],[91,201,168,18,24],[92,225,168,36,24],[93,264,168,42,30],[94,318,168,54,21],[95,381,168,48,30],[60,432,180,33,18],[96,468,171,42,27],[54,513,180,36,18],[97,552,177,36,24],[98,75,192,63,24],[99,147,189,48,24],[100,201,192,48,24],[101,249,195,42,18],[102,294,186,42,21],[23,336,189,15,18],[103,351,192,45,18],[104,405,195,69,21],[105,483,195,57,27],[106,546,198,42,18],[107,78,210,36,21],[108,117,213,63,21],[109,186,213,57,21],[110,246,210,75,30],[111,327,207,57,30],[112,393,213,42,30],[113,438,225,60,18],[114,504,222,39,21],[115,546,213,45,27],[116,75,228,57,27],[117,138,231,63,21],[118,204,228,45,21],[119,252,237,42,18],[120,300,237,42,15],[90,345,234,27,21],[101,372,237,42,21],[52,423,240,45,24],[121,471,237,45,24],[122,516,246,21,12],[41,543,237,45,24],[122,75,252,21,12],[123,102,246,51,21],[89,159,249,42,18],[124,213,246,39,24],[125,258,252,51,18],[126,315,246,45,27],[127,360,255,36,21],[120,408,261,48,15],[128,75,264,57,36],[129,126,267,105,39],[130,237,276,57,33],[131,291,279,60,30],[132,357,273,63,42],[52,423,294,42,18],[60,471,291,30,21],[133,504,291,45,21],[134,552,282,63,27],[135,84,303,81,21],[136,177,303,45,21],[137,228,306,63,18],[138,300,306,57,27],[139,363,312,36,15],[140,411,306,48,27],[26,471,315,9,15],[141,477,309,36,24],[142,519,306,48,21],[143,567,309,42,18],[60,84,324,27,18],[101,108,321,42,24],[144,159,318,42,24],[52,201,324,48,24],[145,255,321,66,30],[146,330,330,60,18],[119,399,333,39,24],[147,450,324,57,27],[148,513,330,42,18],[149,552,333,30,18],[150,582,327,27,21],[107,84,342,39,18],[151,129,339,78,27],[90,213,345,30,21],[101,240,345,45,27],[66,291,345,54,24],[152,342,357,21,15],[153,363,351,36,21],[154,72,363,72,39],[155,153,363,48,36],[156,207,369,48,30],[71,270,378,48,27],[157,324,381,63,30],[158,396,381,69,33],[159,471,384,48,30],[101,525,384,45,27],[160,573,387,39,18],[161,81,399,36,21],[122,117,405,18,21],[120,147,402,42,18],[120,198,399,45,18],[90,249,399,30,27],[81,285,402,33,18],[162,318,408,57,15],[85,381,411,36,15],[149,417,414,30,15],[163,459,411,54,18],[164,522,411,45,18],[165,567,411,30,21],[166,597,408,30,21],[167,84,417,60,21],[168,147,417,66,24],[169,219,411,27,30],[122,255,423,21,15],[170,282,414,57,30],[93,342,420,48,30],[171,396,426,42,15],[172,450,423,45,21],[173,501,432,27,24],[174,87,441,66,27],[175,159,438,45,24],[56,213,447,36,21],[175,255,435,45,30],[101,303,441,45,21],[176,357,438,63,33],[56,423,453,36,18],[136,459,453,42,18],[88,507,453,36,21],[177,546,441,39,27],[119,591,453,39,18],[178,84,465,48,18],[179,138,471,42,12],[180,183,459,33,30],[181,216,465,54,21],[182,276,456,72,27],[90,357,468,27,18],[88,390,468,36,18],[65,429,468,69,27],[45,507,471,42,18],[183,549,465,63,24],[184,90,486,54,24],[29,150,480,54,27],[69,213,483,66,18],[185,285,480,63,21],[122,357,489,21,15],[186,378,486,24,21],[187,405,486,57,21],[188,468,483,57,27],[189,534,483,51,24],[190,588,492,30,12],[191,96,504,66,33],[192,165,504,66,24],[193,237,498,54,24],[93,291,498,42,33],[194,339,501,66,24],[195,411,504,33,24],[196,453,510,51,15],[118,507,504,42,21],[197,552,510,33,12],[198,585,504,27,18],[199,96,534,45,21],[159,147,531,42,24],[200,195,525,57,24],[201,261,519,66,24],[202,333,522,72,27],[203,411,525,63,21],[93,477,522,42,30],[120,519,528,45,18],[204,567,519,48,24],[205,93,552,51,27],[142,153,552,48,21],[206,204,543,57,30],[207,264,540,57,30],[122,318,552,18,15],[63,336,549,24,21],[208,360,546,45,27],[209,408,543,33,24],[210,447,543,57,24],[211,513,540,63,27],[23,582,546,15,21],[122,594,549,21,18],[120,96,582,39,18],[136,135,576,42,24],[212,183,570,72,24],[213,261,567,60,24],[214,327,576,42,15],[215,375,570,57,27],[216,438,561,54,30],[217,498,564,51,30],[218,555,564,57,24],[219,93,597,42,27],[63,141,600,24,18],[220,165,591,57,30],[12,231,588,54,30],[221,294,588,54,24],[222,354,582,54,30],[45,420,588,45,18],[181,471,588,51,24],[93,525,585,45,27],[223,573,591,30,21],[198,90,621,27,18],[224,123,621,33,15],[225,162,618,54,18],[187,228,612,51,24],[226,288,612,48,18],[227,348,609,54,18],[228,414,603,51,24],[229,471,609,48,18],[230,525,609,66,18],[136,90,639,42,18],[231,138,633,42,24],[232,183,636,54,21],[233,246,627,81,27],[234,330,624,63,30],[235,399,621,45,30],[236,453,624,81,30],[237,540,624,54,24],[120,90,660,45,18],[195,141,654,36,21],[238,189,651,66,21],[11,264,651,45,21],[239,315,651,51,18],[216,390,648,54,27],[240,450,651,45,21],[241,501,648,54,33],[242,558,645,42,24],[214,84,678,48,24],[243,135,672,60,27],[244,204,669,51,27],[245,258,666,63,27],[246,330,666,60,21],[247,39,837,42,30],[248,123,837,36,30],[249,171,837,78,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f66v.js <==
[[["okeodof",1,1,["f66v"]],["sheod",11,11,["f111r","f7v","f66r"]],["ychoopy",1,1,["f66v"]],["opch",1,1,["f66v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dorshefy",1,1,["f66v"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["daldeam",1,1,["f66v"]],["teodal",3,3,["f88v","f72r2","f66v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["dshey",14,12,["f111r","f25v","f95v1"]],["okshedy",3,3,["f81v","f113r","f66v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["dcheeky",1,1,["f66v"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["qotal",59,36,["f76r","f80r","f82v"]],["sy",36,32,["f15r","f17v","f45v"]],["ytos",1,1,["f66v"]],["s",244,125,["f1r","f46r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["sheeky",14,14,["f111r","f75r","f76r"]],["okechdy",4,4,["f79v","f103v","f66v"]],["okchdal",2,2,["f66v","f104r"]],["dar",319,139,["f46r","f45r","f1r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cheky",65,50,["f55v","f80r","f31r"]],["shokeshy",1,1,["f66v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["shky",13,12,["f46r","f65v","f39v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["kodal",1,1,["f66v"]],["chekal",12,10,["f46r","f89v1","f81v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["shedefam",1,1,["f66v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chokal",9,8,["f70r2","f103r","f93r"]],["tchod",2,2,["f47r","f66v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["shckhhd",1,1,["f66v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["chor",220,113,["f1r","f45v","f89r1"]],["sheo",47,39,["f1r","f80r","f106r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["chepar",4,4,["f103r","f31r","f66v"]],["shsopam",1,1,["f66v"]],["qokeos",5,5,["f90r1","f66v","f102v1"]],["chekeor",1,1,["f66v"]],["kotody",1,1,["f66v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["chckhd",4,4,["f40r","f66v","f114r"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["dchekcsdy",1,1,["f66v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["keedy",53,32,["f46r","f76r","f80r"]],["chety",25,25,["f46r","f48v","f43r"]],["kody",7,7,["f29r","f102r1","f66r"]],["pody",2,2,["f46v","f66v"]],["chpadar",1,1,["f66v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["feedly",1,1,["f66v"]],["cheoseesey",1,1,["f66v"]],["kchy",30,26,["f1r","f15r","f31r"]],["qofchal",1,1,["f66v"]],["dshol",5,5,["f68r3","f8v","f103r"]],["qokyr",1,1,["f66v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["kal",23,18,["f111r","f75r","f86v6"]],["dakar",1,1,["f66v"]],["okag",1,1,["f66v"]],["yteeod",1,1,["f66v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shekeod",1,1,["f66v"]],["ykofar",1,1,["f66v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chedy",501,86,["f46r","f65v","f46v"]],["kara",1,1,["f66v"]],["qekar",2,2,["f24r","f66v"]],["okedy",118,53,["f46v","f80r","f31r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chkchody",1,1,["f66v"]],["ydees",1,1,["f66v"]],["shey",283,99,["f46r","f1r","f45r"]],["dalkal",1,1,["f66v"]],["ykedaiin",1,1,["f66v"]],["shedar",7,7,["f95v1","f103r","f77r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["oty",115,76,["f45r","f46v","f45v"]]],[[0,36,9,72,36],[1,108,24,57,21],[2,177,12,69,33],[3,261,9,42,33],[4,309,24,33,18],[5,351,6,87,36],[6,444,9,57,30],[7,513,21,78,21],[8,36,45,60,21],[9,96,42,60,24],[10,168,42,48,21],[11,225,39,69,27],[12,303,39,60,24],[13,372,39,66,24],[14,447,45,54,21],[15,510,39,57,24],[16,570,39,24,24],[17,36,63,48,21],[18,93,63,18,18],[19,114,63,27,18],[20,150,60,51,27],[21,216,63,60,27],[22,294,60,69,30],[23,372,66,36,18],[24,414,57,45,24],[25,465,63,51,18],[26,525,60,48,21],[27,39,81,81,27],[28,123,84,51,18],[29,183,84,57,18],[30,249,81,48,24],[31,306,87,33,18],[32,348,81,54,27],[4,414,84,33,18],[33,453,78,51,27],[34,507,78,60,24],[4,570,78,30,21],[35,39,111,42,18],[36,90,105,78,27],[37,177,99,66,27],[38,252,102,63,27],[4,321,108,30,18],[39,33,126,63,27],[40,99,132,60,24],[41,171,123,66,27],[42,237,126,42,24],[43,285,126,45,21],[44,342,126,39,21],[45,387,114,54,33],[46,453,117,60,30],[47,519,117,78,27],[48,36,150,66,27],[40,108,156,69,24],[49,186,150,66,21],[25,258,156,51,18],[50,315,144,69,27],[51,393,144,75,24],[52,474,147,60,24],[53,534,141,60,33],[54,39,174,78,21],[55,126,177,57,21],[56,192,168,78,30],[57,279,171,51,24],[58,336,168,48,24],[26,390,165,48,27],[59,450,168,51,27],[60,507,168,42,24],[61,27,192,57,42],[40,93,204,57,24],[62,165,195,78,30],[63,249,201,51,24],[64,306,192,60,36],[65,372,198,93,30],[66,471,192,39,36],[67,519,195,72,30],[68,42,231,51,21],[58,96,222,45,36],[69,147,222,72,27],[70,231,222,57,27],[31,309,234,33,18],[71,345,225,33,24],[28,375,234,48,15],[24,429,225,45,24],[72,480,219,54,27],[73,543,219,45,24],[74,45,249,60,24],[75,111,255,39,15],[76,159,246,72,21],[18,240,252,15,15],[75,261,252,39,15],[77,309,246,60,27],[78,378,249,60,24],[79,447,246,42,24],[80,492,249,51,18],[81,546,240,48,24],[82,39,270,63,24],[83,108,267,57,24],[26,171,264,48,27],[4,228,267,33,18],[34,267,267,57,24],[84,333,270,51,21],[71,393,270,33,24],[71,426,267,33,24],[23,462,270,39,18],[85,513,261,78,24],[86,45,291,54,27],[87,99,288,45,27],[28,153,291,51,18],[88,207,279,66,27],[89,318,285,81,24],[90,408,288,66,18],[91,477,282,54,27],[92,537,279,33,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f67r1.js <==
[[["teeodaiin",2,2,["f67r1","f115v"]],["shey",283,99,["f46r","f1r","f45r"]],["epairody",1,1,["f67r1"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["yteeoey",1,1,["f67r1"]],["epaiin",2,2,["f67r1","f95r1"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qoekshg",1,1,["f67r1"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["oeteody",1,1,["f67r1"]],["oteey",140,66,["f1r","f67r1","f80r"]],["keey",45,38,["f1r","f67r1","f100r"]],["keo",4,4,["f38v","f67r1","f101v2"]],["keeodal",2,2,["f111r","f67r1"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["s",244,125,["f1r","f46r","f67r2"]],["o",82,56,["f1r","f67r1","f89r2"]],["g",11,8,["f86v6","f67r1","f23r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okesoe",1,1,["f67r1"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["shees",9,9,["f68v3","f67r1","f47v"]],["dalaiin",3,3,["f67r1","f76r","f104v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["chekeey",6,6,["f67r1","f66r","f100r"]],["air",74,49,["f67r2","f67r1","f65v"]],["soar",2,2,["f67r1","f112r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cthey",51,43,["f89v2","f1r","f45r"]],["soairal",1,1,["f67r1"]],["shdy",46,33,["f46r","f67r1","f48v"]],["chokeody",5,5,["f4v","f67r1","f65v"]],["ykeedal",1,1,["f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["choikhedy",1,1,["f67r1"]],["ot",10,8,["f67r1","f69r","f99r"]],["chteokeeiin",1,1,["f67r1"]],["choteedy",1,1,["f67r1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["epchy",1,1,["f67r1"]],["chpiir",1,1,["f67r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["sheees",2,2,["f67r1","f107r"]],["dady",5,5,["f67r1","f108v","f86v3"]],["soeteed",1,1,["f67r1"]],["octhchy",1,1,["f67r1"]],["soeokeot",1,1,["f67r1"]],["y",151,87,["f67r2","f1r","f45r"]],["choteoky",1,1,["f67r1"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["okees",16,14,["f67r1","f73r","f76r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["daram",7,7,["f67r1","f40r","f17r"]],["seeder",1,1,["f67r1"]],["chdar",20,16,["f67r1","f73r","f75r"]],["dar",319,139,["f46r","f45r","f1r"]],["deeschdy",1,1,["f67r1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ykaras",1,1,["f67r1"]],["al",260,82,["f89v2","f67r1","f55v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["dal",253,114,["f67r2","f45r","f1r"]],["oekaiin",3,3,["f68v3","f67r1","f55r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["eetees",1,1,["f67r1"]],["sainn",1,1,["f67r1"]],["ykeos",3,3,["f67r1","f31v","f57r"]],["l",58,32,["f45r","f67r1","f65v"]],["chy",155,101,["f1r","f46r","f67r2"]],["otodaiin",5,5,["f67r1","f86v3","f113v"]],["chetegy",1,1,["f67r1"]],["chedar",30,21,["f111r","f67r1","f73r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["ychsy",1,1,["f67r1"]],["cheteey",3,2,["f73r","f67r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["okeokedr",1,1,["f67r1"]],["oshey",7,7,["f67r1","f103r","f81v"]],["shchey",2,2,["f70v2","f67r1"]],["chol",397,151,["f1r","f45r","f46r"]],["dain",211,100,["f45r","f1r","f67r2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["archeor",1,1,["f67r1"]],["qoikeey",1,1,["f67r1"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["cheockhey",2,2,["f67r1","f58v"]],["oteochedy",1,1,["f67r1"]],["okeohdar",1,1,["f67r1"]],["dararal",1,1,["f67r1"]],["okeosar",2,2,["f67r1","f71v"]],["sotey",2,2,["f67r1","f114v"]],["ytoy",2,2,["f67r1","f4r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["oteees",3,3,["f67r1","f52r","f72r3"]],["oteo",13,13,["f111r","f67r1","f51v"]],["oteesy",1,1,["f67r1"]],["sheokeey",2,2,["f67r1","f101r1"]],["oteodal",6,6,["f73r","f67r1","f72v3"]],["chokeed",1,1,["f67r1"]],["ainy",2,2,["f67r1","f87v"]],["otokeedar",1,1,["f67r1"]],["deeety",1,1,["f67r1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["teodain",1,1,["f67r1"]],["chekchy",5,4,["f68v3","f67r1","f66r"]],["chparam",1,1,["f67r1"]],["otaldy",7,7,["f67r1","f101v2","f95v1"]],["otoky",3,3,["f67r1","f88r","f99v"]],["seeoar",1,1,["f67r1"]],["ykas",1,1,["f67r1"]],["asa",1,1,["f67r1"]],["sosaiir",1,1,["f67r1"]],["yto",5,5,["f67r2","f1r","f67r1"]],["sheosam",1,1,["f67r1"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["dalary",2,2,["f67r1","f79v"]]],[[0,57,63,81,27],[1,150,54,33,33],[2,183,51,81,27],[3,279,57,51,18],[4,351,45,60,30],[1,423,51,36,24],[5,456,45,60,27],[6,522,51,39,21],[7,63,90,36,18],[8,105,84,54,21],[9,168,78,72,27],[10,252,81,30,18],[11,288,72,75,27],[12,372,72,51,27],[13,429,72,39,24],[14,477,69,24,27],[15,504,72,63,24],[16,57,117,51,24],[17,111,111,12,15],[18,129,114,12,9],[19,153,105,12,21],[20,180,102,54,21],[21,243,102,36,15],[22,291,96,57,21],[23,354,96,48,24],[24,411,96,51,18],[25,471,96,63,24],[26,537,96,36,27],[27,66,132,75,24],[28,150,120,57,30],[10,219,123,39,21],[29,264,123,27,18],[30,309,120,48,18],[31,363,126,48,21],[32,414,120,45,18],[33,468,117,45,33],[34,291,159,66,24],[35,363,165,36,24],[36,402,180,63,33],[37,468,210,54,42],[38,516,249,21,18],[39,540,267,51,60],[40,585,333,30,72],[41,606,408,18,27],[42,612,435,15,87],[43,591,531,30,69],[44,579,603,27,45],[45,552,648,33,33],[46,522,684,36,39],[47,507,717,15,21],[48,471,732,36,33],[49,429,756,39,24],[50,366,774,60,27],[51,306,792,57,24],[52,207,780,90,27],[53,198,774,12,15],[54,126,735,72,45],[55,78,690,48,45],[56,45,651,30,36],[57,30,615,21,33],[21,24,582,18,30],[58,9,522,18,48],[59,12,465,9,51],[60,15,411,12,51],[61,21,378,15,33],[62,30,315,24,60],[61,51,279,24,33],[61,72,252,21,33],[47,93,237,15,24],[63,114,204,36,36],[61,150,189,27,24],[64,183,168,51,33],[32,285,180,33,15],[65,321,186,18,12],[66,345,189,39,18],[67,393,195,27,21],[68,423,210,48,27],[69,471,234,27,24],[70,498,258,36,33],[71,534,294,36,39],[72,561,336,30,45],[73,576,387,27,39],[74,591,429,12,9],[75,585,441,21,24],[76,588,471,24,72],[77,567,546,30,60],[63,555,612,21,36],[7,534,645,24,30],[47,522,672,15,21],[78,480,687,45,45],[79,423,729,51,30],[39,339,753,75,30],[80,282,765,54,21],[81,219,759,60,24],[41,180,747,30,21],[82,153,729,30,21],[65,138,720,18,15],[83,102,693,39,27],[84,69,654,39,39],[85,51,612,21,33],[86,30,558,24,48],[87,27,528,18,27],[88,21,441,15,81],[89,30,390,18,48],[90,45,333,24,51],[91,66,294,24,33],[7,87,258,30,36],[92,117,234,33,30],[93,153,219,21,21],[61,180,198,27,24],[94,210,189,39,24],[95,291,207,60,18],[96,348,213,60,27],[97,417,228,45,33],[98,462,261,57,51],[99,519,318,45,69],[100,558,396,27,63],[101,564,465,18,69],[102,546,540,33,66],[103,519,606,33,42],[32,495,648,24,30],[104,456,669,36,39],[105,405,708,45,30],[106,357,729,48,27],[107,315,741,39,21],[108,255,738,51,27],[109,183,708,66,42],[110,120,672,57,45],[111,75,618,48,48],[10,57,582,24,33],[112,48,534,18,39],[113,42,450,18,78],[114,48,402,21,45],[115,57,366,21,33],[116,66,315,39,51],[117,108,273,42,39],[32,150,243,30,30],[118,183,213,63,36],[119,300,237,30,57],[120,384,255,39,54],[121,456,318,51,45],[122,516,417,39,36],[123,486,438,27,18],[124,486,534,63,36],[12,444,630,33,45],[61,417,600,33,30],[125,309,693,33,39],[7,312,648,18,45],[126,189,639,54,69],[127,99,576,54,48],[128,66,471,42,33],[129,111,477,27,18],[115,93,357,36,33],[10,126,372,36,24],[130,183,270,39,57]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f67r2.js <==
[[["ykchs",2,2,["f67r2","f73v"]],["ykchos",1,1,["f67r2"]],["ykchyr",1,1,["f67r2"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["ykecho",2,2,["f67r2","f100r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["eesydy",1,1,["f67r2"]],["soy",4,4,["f96v","f67r2","f17r"]],["shr",2,2,["f67r2","f78v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["shekchy",5,5,["f70r1","f67r2","f116r"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["okchy",39,34,["f67r2","f76r","f45v"]],["dchetdy",1,1,["f67r2"]],["rfchykchey",1,1,["f67r2"]],["ykchys",1,1,["f67r2"]],["chkchdar",1,1,["f67r2"]],["ykar",36,27,["f46r","f67r2","f46v"]],["ykaly",6,5,["f67r2","f66r","f95v2"]],["lkshykchy",1,1,["f67r2"]],["chky",18,16,["f46r","f67r2","f43r"]],["chykchr",1,1,["f67r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["dain",211,100,["f45r","f1r","f67r2"]],["dy",271,137,["f45r","f46r","f67r2"]],["orchoer",1,1,["f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["choeey",2,2,["f88v","f67r2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["dacsary",1,1,["f67r2"]],["opodchol",1,1,["f67r2"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["sochy",1,1,["f67r2"]],["doiin",19,18,["f111r","f67r2","f45v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["otocs",1,1,["f67r2"]],["oekain",1,1,["f67r2"]],["y",151,87,["f67r2","f1r","f45r"]],["otchoy",1,1,["f67r2"]],["soraiis",1,1,["f67r2"]],["qofchy",2,2,["f67r2","f66r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dal",253,114,["f67r2","f45r","f1r"]],["ydchos",1,1,["f67r2"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["amy",1,1,["f67r2"]],["chocfhy",1,1,["f67r2"]],["saral",6,6,["f67r2","f102r1","f69v"]],["rain",26,17,["f67r2","f81r","f76r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["eoporchy",1,1,["f67r2"]],["salsoiin",1,1,["f67r2"]],["sodar",6,6,["f67r2","f53r","f77r"]],["ofor",2,2,["f67r2","f86v4"]],["ydag",1,1,["f67r2"]],["yteoor",1,1,["f67r2"]],["yto",5,5,["f67r2","f1r","f67r1"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ochol",5,5,["f67r2","f20r","f93r"]],["olol",18,16,["f67r2","f14r","f17v"]],["dorar",2,2,["f67r2","f101v2"]],["odar",24,21,["f1r","f67r2","f75r"]],["ais",1,1,["f67r2"]],["aloiin",2,2,["f67r2","f108r"]],["dakan",1,1,["f67r2"]],["osar",2,1,["f67r2"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["otoldos",1,1,["f67r2"]],["octhole",1,1,["f67r2"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["yteos",3,3,["f89v2","f67r2","f70v2"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["om",22,20,["f111r","f45r","f67r2"]],["ytoeopchey",1,1,["f67r2"]],["chekody",3,3,["f68v2","f67r2","f40r"]],["soshe",1,1,["f67r2"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["os",29,28,["f67r2","f1r","f89v1"]],["yrl",1,1,["f67r2"]],["ofydy",1,1,["f67r2"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["ycheody",3,3,["f67r2","f113v","f103v"]],["es",1,1,["f67r2"]],["odaiiin",4,4,["f67r2","f86v6","f85r1"]],["yekees",1,1,["f67r2"]],["oraly",2,2,["f67r2","f39v"]],["dylchsody",1,1,["f67r2"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okain",144,52,["f67r2","f1r","f80r"]],["opcholdy",1,1,["f67r2"]],["dfar",1,1,["f67r2"]],["oeoldan",1,1,["f67r2"]],["ytoaiin",1,1,["f67r2"]],["yfain",1,1,["f67r2"]],["okadar",1,1,["f67r2"]],["qotoear",1,1,["f67r2"]],["dchodar",1,1,["f67r2"]],["ysaldal",1,1,["f67r2"]],["ytodal",1,1,["f67r2"]],["tol",48,36,["f67r2","f48v","f15r"]],["otardy",2,2,["f67r2","f95v1"]],["chodalg",2,2,["f67r2","f14r"]],["ytchodyy",1,1,["f67r2"]],["octhys",1,1,["f67r2"]],["ytokar",1,1,["f67r2"]],["otolor",2,2,["f67r2","f77v"]],["s",244,125,["f1r","f46r","f67r2"]],["air",74,49,["f67r2","f67r1","f65v"]],["soeor",1,1,["f67r2"]],["cpheey",2,2,["f67r2","f99r"]],["okodas",1,1,["f67r2"]],["oepchol",2,2,["f67r2","f46v"]],["sacthhy",1,1,["f67r2"]],["oran",2,2,["f67r2","f102v2"]],["dar",319,139,["f46r","f45r","f1r"]],["aldaiin",3,3,["f67r2","f70r2","f58v"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["qkoy",1,1,["f67r2"]],["qofair",2,2,["f67r2","f55r"]],["ypair",3,3,["f67r2","f48v","f105r"]],["ykoaiin",2,2,["f67r2","f3v"]],["ydoly",1,1,["f67r2"]],["ytalchos",1,1,["f67r2"]],["oly",57,35,["f67r2","f48v","f15r"]],["okey",64,42,["f67r2","f65v","f46v"]],["sshey",6,6,["f67r2","f75r","f24r"]],["syshees",1,1,["f67r2"]],["qeykeey",1,1,["f67r2"]],["ykchey",6,5,["f88v","f67r2","f40r"]],["qokeochy",2,2,["f67r2","f104v"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["okalar",6,6,["f67r2","f72v1","f71v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["yshey",12,11,["f67r2","f1r","f114v"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["oeeos",2,2,["f67r2","f114v"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["qokoaiin",1,1,["f67r2"]],["oirsg",1,1,["f67r2"]]],[[0,3,381,27,51],[1,3,312,24,66],[2,6,228,27,63],[3,24,189,27,42],[4,66,117,36,45],[5,105,90,21,30],[6,129,66,45,36],[7,237,27,27,24],[8,267,21,27,24],[9,294,18,39,24],[10,369,27,60,39],[11,435,54,54,36],[12,510,114,51,45],[13,561,165,27,36],[14,597,234,24,60],[15,591,342,39,102],[16,567,456,36,54],[17,483,552,54,54],[18,381,624,36,30],[19,333,633,45,30],[20,180,609,81,45],[9,132,591,39,27],[21,72,534,30,33],[22,33,477,42,51],[23,27,447,18,27],[24,48,384,21,51],[25,42,354,18,27],[26,42,342,21,15],[27,60,369,24,54],[28,63,342,12,27],[29,84,372,18,42],[30,78,342,15,30],[31,99,351,18,57],[32,39,273,33,54],[25,57,240,21,30],[33,72,210,21,33],[34,72,288,24,39],[35,81,258,15,27],[36,90,222,27,33],[37,93,162,27,36],[38,117,126,33,36],[39,153,105,33,30],[40,189,99,9,24],[41,114,174,36,39],[42,150,132,42,42],[26,189,126,21,21],[43,141,192,30,33],[44,171,162,27,30],[45,198,147,21,21],[46,222,81,39,27],[47,267,78,21,18],[48,291,75,15,18],[49,306,78,24,24],[50,234,99,48,30],[51,288,102,39,18],[52,240,129,30,15],[53,276,123,21,18],[54,300,123,21,15],[55,342,75,60,33],[56,408,96,48,36],[57,342,105,42,24],[58,390,117,30,24],[48,420,138,24,12],[59,336,132,45,21],[60,474,138,39,39],[61,501,174,33,24],[11,528,204,27,27],[62,462,159,36,33],[28,492,195,24,24],[53,507,219,27,21],[63,546,249,30,42],[64,561,294,21,36],[65,531,258,21,39],[66,534,300,24,30],[67,552,363,18,36],[68,546,399,18,36],[69,534,441,15,27],[70,516,462,21,39],[71,528,363,24,39],[72,519,408,15,33],[73,501,444,21,33],[74,474,516,24,27],[44,450,537,27,27],[75,420,558,27,30],[76,456,495,27,39],[44,423,525,30,30],[54,408,552,15,18],[77,348,582,48,27],[78,291,594,51,24],[79,363,561,27,21],[80,306,567,57,24],[26,288,564,21,27],[81,339,534,36,30],[82,312,549,24,15],[83,291,540,18,27],[84,204,576,69,36],[85,156,549,45,33],[86,234,561,39,21],[87,198,552,33,15],[88,162,531,33,27],[44,243,543,33,18],[28,210,534,27,15],[89,189,525,21,15],[90,168,504,24,30],[91,108,501,36,45],[92,84,465,33,39],[28,69,441,18,21],[93,123,477,39,42],[94,108,468,18,21],[95,84,429,30,36],[96,132,465,42,33],[97,111,423,27,39],[98,132,261,30,63],[99,258,153,33,21],[100,426,207,33,36],[53,450,243,27,24],[101,471,279,24,60],[102,486,366,24,36],[103,465,402,24,51],[104,396,462,42,51],[105,159,435,39,30],[106,174,330,24,45],[107,177,276,27,54],[108,204,225,45,48],[109,264,207,57,27],[110,327,207,54,30],[111,390,231,24,30],[44,408,258,27,33],[112,423,294,27,48],[113,411,354,33,57],[114,348,420,57,48],[115,297,462,45,21],[116,234,441,63,36],[117,195,399,36,42],[118,228,339,15,18],[119,231,315,15,24],[120,258,261,30,27],[121,312,249,39,39],[122,366,291,30,45],[123,366,348,33,48],[124,309,399,60,27],[72,264,393,36,30],[125,240,369,30,24],[126,57,687,27,15],[127,87,690,57,18],[128,156,690,45,18],[129,213,681,36,27],[128,258,687,51,21],[130,315,675,45,27],[131,363,672,39,36],[132,411,675,54,30],[133,468,684,45,21],[134,519,672,60,24],[135,585,681,21,18],[136,606,681,27,18],[137,54,711,48,27],[138,108,708,69,30],[139,183,708,78,30],[140,273,705,60,27],[140,339,705,60,33],[141,408,702,72,33],[142,495,705,45,15],[143,549,693,60,24],[144,609,699,18,18],[145,51,738,42,24],[146,99,741,63,24],[147,168,741,48,15],[148,225,738,39,15],[149,270,735,48,27],[87,327,738,36,15],[28,369,738,30,12],[150,402,732,51,21],[151,465,732,69,30],[37,543,729,42,18],[48,591,732,18,12],[152,609,726,30,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f67v1.js <==
[[["dchsykchy",1,1,["f67v1"]],["ykeodar",2,2,["f53r","f67v1"]],["dechoekol",1,1,["f67v1"]],["ockhosam",1,1,["f67v1"]],["kochardy",1,1,["f67v1"]],["ochodare",1,1,["f67v1"]],["ols",18,17,["f46r","f67r2","f89v1"]],["aiiny",4,3,["f76r","f69v","f67v1"]],["damamm",1,1,["f67v1"]],["dairkal",1,1,["f67v1"]],["okal",138,81,["f89v2","f46r","f67r2"]],["ary",26,22,["f67r1","f48v","f86v3"]],["dor",73,54,["f1r","f45r","f89v1"]],["echkolal",1,1,["f67v1"]],["okolaldy",1,1,["f67v1"]],["pchodais",1,1,["f67v1"]],["otch",2,2,["f19v","f67v1"]],["oekaody",1,1,["f67v1"]],["dcheeos",2,2,["f67v1","f115r"]],["qokiiiody",1,1,["f67v1"]],["eees",9,9,["f111r","f112v","f108v"]],["oloesdr",1,1,["f67v1"]],["ykoo",1,1,["f67v1"]],["cheo",65,42,["f89v2","f17v","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ypcheg",1,1,["f67v1"]],["oty",115,76,["f45r","f46v","f45v"]],["opcheey",5,4,["f87v","f76v","f67v1"]],["chso",2,2,["f67v1","f100v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["chedaly",3,3,["f73r","f86v3","f67v1"]],["ykeeey",6,6,["f79v","f50v","f67v1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chokeear",1,1,["f67v1"]],["osheey",2,2,["f86v3","f67v1"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["che",2,2,["f105v","f67v1"]],["dals",6,6,["f72v1","f2r","f52r"]],["okor",34,32,["f89v2","f15r","f3v"]],["shey",283,99,["f46r","f1r","f45r"]],["qokcheor",2,2,["f17r","f67v1"]],["doiir",8,8,["f89v2","f24v","f69v"]],["oeees",9,9,["f72v1","f9v","f24r"]],["otechy",4,4,["f114v","f112v","f101r1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["okeeodaiin",2,2,["f90v1","f67v1"]],["siiin",1,1,["f67v1"]],["dairal",5,5,["f86v6","f66r","f67v1"]],["oksheeoda",1,1,["f67v1"]],["or",366,130,["f45r","f1r","f67r2"]],["aral",16,14,["f86v5","f80v","f105r"]],["olar",11,9,["f46v","f116r","f113v"]],["aroka",1,1,["f67v1"]],["otorkeol",1,1,["f67v1"]],["dary",24,21,["f111r","f45r","f48v"]],["okechey",2,2,["f67v1","f104v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["eoky",1,1,["f67v1"]],["otechodor",1,1,["f67v1"]],["odreeey",1,1,["f67v1"]],["chockhdy",2,2,["f46v","f67v1"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["ytchoy",3,3,["f4v","f67v1","f6v"]],["kchochy",1,1,["f67v1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["oekey",3,3,["f99r","f67v1","f107v"]],["kchcsey",1,1,["f67v1"]],["chy",155,101,["f1r","f46r","f67r2"]],["koldy",7,7,["f75r","f54r","f80v"]]],[[0,588,180,36,63],[1,573,534,42,54],[2,477,636,51,54],[3,351,696,57,33],[4,219,693,63,48],[5,99,636,54,39],[6,30,561,21,21],[7,15,528,24,36],[8,57,120,39,42],[9,132,54,48,36],[10,246,24,27,21],[11,276,24,21,18],[12,372,27,24,15],[13,393,30,48,27],[14,498,78,45,54],[15,438,258,63,42],[16,498,231,27,30],[17,528,198,57,42],[18,438,348,42,18],[19,489,348,60,33],[20,552,357,27,18],[21,582,363,45,21],[22,429,408,42,24],[23,474,426,24,15],[24,501,432,33,21],[25,537,438,48,33],[26,582,456,27,30],[27,417,453,42,45],[28,459,495,24,21],[29,477,516,27,27],[30,504,537,42,42],[31,372,483,36,39],[32,405,528,33,45],[33,432,579,42,63],[34,336,507,24,48],[35,342,561,27,57],[36,354,621,9,30],[37,354,651,18,39],[38,273,504,27,33],[39,261,537,24,30],[40,246,576,30,69],[41,234,648,21,42],[42,228,480,21,39],[43,195,522,39,45],[44,165,573,39,42],[45,150,456,63,60],[46,114,519,33,24],[47,75,546,39,39],[48,135,414,66,33],[49,108,447,18,18],[50,72,453,33,24],[51,150,381,36,24],[52,93,390,51,27],[53,129,315,63,33],[49,105,312,18,15],[29,66,297,39,30],[54,30,276,30,30],[55,174,246,48,45],[56,129,207,42,42],[57,87,180,36,30],[58,213,195,42,66],[59,201,132,21,48],[60,273,180,33,63],[61,267,108,36,63],[62,327,198,36,48],[63,342,141,36,51],[64,363,96,21,36],[65,375,57,30,42],[66,381,213,45,51],[67,426,183,21,24],[68,432,147,42,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f67v2.js <==
[[["otararain",1,1,["f67v2"]],["okchosam",1,1,["f67v2"]],["tol",48,36,["f67r2","f48v","f15r"]],["or",366,130,["f45r","f1r","f67r2"]],["oir",2,2,["f14r","f67v2"]],["om",22,20,["f111r","f45r","f67r2"]],["otoly",11,9,["f73r","f48v","f72v3"]],["eain",1,1,["f67v2"]],["m",11,10,["f46r","f45r","f48v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["taedaiin",1,1,["f67v2"]],["okor",34,32,["f89v2","f15r","f3v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["keoy",2,2,["f41v","f67v2"]],["osalal",1,1,["f67v2"]],["ykyral",1,1,["f67v2"]],["am",88,55,["f67r2","f89v2","f89v1"]],["oralady",1,1,["f67v2"]],["odam",6,6,["f105v","f53v","f67v2"]],["toal",1,1,["f67v2"]],["daim",11,10,["f111r","f9v","f86v3"]],["sakar",1,1,["f67v2"]],["dam",98,68,["f89v2","f46r","f89v1"]],["solair",1,1,["f67v2"]],["cfhey",2,2,["f102r2","f67v2"]],["solal",1,1,["f67v2"]],["daly",30,23,["f46r","f75r","f68v3"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["chol",397,151,["f1r","f45r","f46r"]],["ar",352,108,["f67r2","f46r","f1r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["koaiin",3,3,["f3v","f17v","f67v2"]],["ofyl",1,1,["f67v2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ofalaiin",1,1,["f67v2"]],["oar",16,12,["f70r2","f112v","f94r"]],["oeeey",4,4,["f24v","f86v4","f50v"]],["oekchdy",1,1,["f67v2"]],["oeola",1,1,["f67v2"]],["les",1,1,["f67v2"]],["airar",1,1,["f67v2"]],["ykalo",1,1,["f67v2"]],["char",72,51,["f45r","f106r","f1v"]],["okaralet",1,1,["f67v2"]],["olkao",1,1,["f67v2"]],["okydseog",1,1,["f67v2"]],["oafoaly",1,1,["f67v2"]],["ocs",1,1,["f67v2"]],["ekais",1,1,["f67v2"]],["okolarm",1,1,["f67v2"]],["qokoaiis",1,1,["f67v2"]],["ocfhhy",1,1,["f67v2"]],["dcsesor",1,1,["f67v2"]],["ochepalain",1,1,["f67v2"]],["soaiin",4,4,["f111r","f112v","f20v"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["sory",5,5,["f68v2","f1r","f67v2"]],["okoral",1,1,["f67v2"]]],[[0,546,3,60,21],[1,528,645,69,33],[2,291,33,27,27],[3,321,45,15,15],[4,336,42,18,18],[5,354,45,15,18],[6,372,42,36,30],[7,411,57,24,12],[8,435,60,12,15],[9,291,63,30,12],[10,324,66,63,18],[3,390,78,21,12],[11,411,72,33,24],[12,615,291,18,36],[13,609,333,27,33],[14,612,372,21,39],[15,585,285,24,39],[16,588,321,21,18],[17,594,345,15,48],[18,594,396,15,36],[19,330,666,36,24],[20,297,669,30,18],[21,252,669,39,24],[22,222,666,30,18],[23,321,645,42,18],[24,288,642,33,30],[25,243,642,39,21],[26,207,633,30,24],[27,0,387,12,36],[28,0,351,9,33],[29,3,330,6,18],[30,3,291,9,30],[22,6,264,9,27],[31,12,384,24,39],[32,9,351,21,24],[33,21,330,15,18],[34,12,273,27,51],[35,24,249,15,24],[36,135,141,27,33],[37,159,174,33,36],[38,477,168,24,24],[39,465,183,15,27],[40,441,201,24,36],[35,459,573,21,18],[41,444,537,30,30],[42,420,513,27,24],[43,102,501,45,48],[44,147,477,33,33],[45,405,324,60,33],[46,468,327,51,30],[47,300,444,12,24],[48,300,465,24,33],[49,288,504,27,42],[50,162,339,60,24],[51,126,336,36,24],[52,303,213,15,39],[53,294,147,27,63],[54,267,282,33,18],[55,312,285,36,18],[56,276,396,27,15],[57,315,393,39,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f68r1.js <==
[[["shokchy",9,8,["f29r","f4v","f8r"]],["chteey",3,3,["f68v1","f68r1","f115v"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["cphol",15,13,["f100r","f17v","f13v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["opcheeol",1,1,["f68r1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["choctheeey",1,1,["f68r1"]],["okchoal",1,1,["f68r1"]],["tochso",1,1,["f68r1"]],["otchl",1,1,["f68r1"]],["qokeeedy",5,5,["f114v","f113v","f68r1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cheeteey",4,4,["f116r","f112r","f85r1"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["chpor",2,2,["f105v","f68r1"]],["cheokorchey",1,1,["f68r1"]],["chod",9,9,["f89v2","f14r","f53r"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["shey",283,99,["f46r","f1r","f45r"]],["qocheey",2,2,["f68r1","f89r2"]],["chokal",9,8,["f70r2","f103r","f93r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["ror",17,15,["f111r","f75r","f79v"]],["cckheor",1,1,["f68r1"]],["daram",7,7,["f67r1","f40r","f17r"]],["dchor",26,22,["f6v","f30r","f78v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["yky",18,16,["f45r","f2r","f16v"]],["dary",24,21,["f111r","f45r","f48v"]],["chkchykoly",1,1,["f68r1"]],["chocphy",3,3,["f28r","f54r","f68r1"]],["cphocthy",1,1,["f68r1"]],["dolchedy",3,3,["f106r","f82v","f68r1"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["ocphy",3,3,["f22r","f68r1","f114r"]],["octhey",6,6,["f99r","f31v","f86v5"]],["otcheody",2,2,["f114v","f68r1"]],["odchecthy",1,1,["f68r1"]],["ofcheor",1,1,["f68r1"]],["oiinar",1,1,["f68r1"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okeeodal",1,1,["f68r1"]],["okoaly",1,1,["f68r1"]],["okoldy",8,8,["f75r","f40r","f99r"]],["okshor",2,2,["f22v","f68r1"]],["olor",31,21,["f75r","f101v2","f43r"]],["ordaiin",2,2,["f40r","f68r1"]],["ytchody",5,5,["f45r","f8r","f58r"]],["otochedy",2,2,["f72r3","f68r1"]],["okodaly",1,1,["f68r1"]],["otol",86,69,["f89v2","f1r","f55v"]],["otcsey",1,1,["f68r1"]],["otydy",3,3,["f10v","f68r1","f51r"]],["otykchs",1,1,["f68r1"]],["otys",1,1,["f68r1"]],["toeeodcthy",1,1,["f68r1"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["otcsdo",1,1,["f68r1"]],["oky",102,78,["f1r","f45r","f45v"]],["okady",2,2,["f72v1","f68r1"]],["okardy",2,2,["f33v","f68r1"]],["qaear",1,1,["f68r1"]],["oldy",28,22,["f67r2","f102r1","f75r"]]],[[0,54,66,45,21],[1,111,54,45,30],[2,180,54,60,33],[3,243,54,42,30],[4,291,60,39,18],[5,333,54,66,27],[6,405,60,39,21],[7,450,60,69,27],[8,525,60,54,30],[9,45,84,48,30],[10,99,81,36,24],[11,144,72,69,33],[12,219,90,42,21],[13,273,81,60,21],[14,348,81,51,27],[15,414,78,36,30],[16,450,87,81,27],[17,540,96,33,15],[18,51,111,33,30],[19,84,111,27,24],[20,117,111,51,18],[21,174,102,45,24],[22,375,108,39,24],[23,426,114,27,27],[24,462,111,57,24],[25,519,123,48,18],[26,54,141,33,21],[27,87,138,39,21],[28,318,153,24,24],[29,312,174,30,18],[30,255,195,72,24],[31,306,276,51,30],[32,408,303,66,36],[33,426,660,66,24],[34,183,432,39,24],[35,48,570,36,27],[36,420,228,45,30],[37,84,240,57,36],[38,411,162,60,33],[39,312,426,45,24],[40,111,537,45,18],[41,255,357,39,21],[42,69,630,51,24],[43,213,276,45,27],[44,237,522,51,27],[45,231,597,54,24],[46,117,426,27,18],[47,369,585,54,18],[48,531,252,51,33],[49,480,570,72,39],[50,165,171,54,33],[51,585,375,33,27],[6,45,477,27,24],[52,42,330,45,33],[53,171,348,39,27],[54,537,321,60,27],[55,60,408,27,33],[56,492,471,69,45],[57,378,480,51,36],[58,456,375,54,30],[59,216,705,18,27],[60,219,666,30,39],[61,252,645,45,24],[62,297,657,36,27],[63,327,690,18,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f68r2.js <==
[[["tsheeor",2,2,["f99r","f68r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["sheal",19,16,["f111r","f80r","f77r"]],["dar",319,139,["f46r","f45r","f1r"]],["opchey",29,25,["f76r","f80r","f48r"]],["oeecthy",1,1,["f68r2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["dokechy",1,1,["f68r2"]],["otcheoly",1,1,["f68r2"]],["dchy",30,25,["f15r","f13v","f9r"]],["ykeechy",3,3,["f68r2","f26r","f75v"]],["dchyky",1,1,["f68r2"]],["okeeoda",1,1,["f68r2"]],["rcheodal",1,1,["f68r2"]],["chokeey",11,10,["f66r","f114v","f68r2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["oram",10,9,["f33v","f68r2","f108v"]],["tcheos",2,2,["f68r2","f58r"]],["otchoky",2,2,["f70r1","f68r2"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["chodchy",4,4,["f69r","f68r2","f20r"]],["qokchdar",1,1,["f68r2"]],["chesy",3,3,["f68r2","f34r","f75v"]],["oriid",1,1,["f68r2"]],["qoeeckhy",1,1,["f68r2"]],["qockheol",3,3,["f68r2","f101r1","f87r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["cheoal",2,2,["f68r2","f114r"]],["dcholal",1,1,["f68r2"]],["kcheoey",1,1,["f68r2"]],["cheody",89,54,["f89v1","f65v","f106r"]],["sain",68,40,["f89v1","f76r","f106r"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["chykchy",3,3,["f68r2","f8v","f18r"]],["okeo",14,12,["f72v2","f69r","f99r"]],["okor",34,32,["f89v2","f15r","f3v"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["okemy",1,1,["f68r2"]],["okaisy",1,1,["f68r2"]],["qokool",1,1,["f68r2"]],["cheo",65,42,["f89v2","f17v","f106r"]],["qool",5,5,["f114v","f68r2","f76r"]],["otolchcthy",1,1,["f68r2"]],["cheorol",2,2,["f88v","f68r2"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["ochory",1,1,["f68r2"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["dchol",26,26,["f5v","f51v","f58r"]],["todaraiily",1,1,["f68r2"]],["olcheesey",1,1,["f68r2"]],["okchor",20,18,["f71v","f3v","f86v3"]],["oteool",1,1,["f68r2"]],["oydchy",1,1,["f68r2"]],["cholar",2,2,["f68r2","f58r"]],["okcheody",3,3,["f68r2","f93r","f106v"]],["dcheoldy",1,1,["f68r2"]],["oteeeor",1,1,["f68r2"]],["etocho",1,1,["f68r2"]],["ofchsody",1,1,["f68r2"]],["otcheodar",1,1,["f68r2"]],["odair",5,5,["f66r","f72v3","f68r2"]],["chol",397,151,["f1r","f45r","f46r"]],["opocphor",1,1,["f68r2"]],["otoshol",1,1,["f68r2"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["shchy",5,5,["f68v3","f68r2","f112v"]],["okeechor",1,1,["f68r2"]],["okoaiin",2,2,["f89v1","f68r2"]],["oky",102,78,["f1r","f45r","f45v"]],["oeeeo",1,1,["f68r2"]],["r",98,62,["f46r","f15r","f15v"]],["ekey",2,2,["f102r1","f68r2"]],["o",82,56,["f1r","f67r1","f89r2"]],["koiin",5,5,["f89v2","f14r","f68r2"]]],[[0,63,21,66,36],[1,132,36,39,18],[2,168,30,42,30],[3,210,30,33,24],[4,258,24,54,33],[5,330,27,54,33],[6,396,33,42,24],[7,450,27,60,30],[8,516,33,72,27],[9,72,60,33,24],[10,117,54,60,24],[11,186,54,63,21],[12,264,54,66,21],[13,339,60,78,21],[14,429,54,60,27],[15,498,60,42,18],[16,546,60,45,21],[17,69,81,63,24],[18,141,72,72,33],[19,228,75,60,24],[20,294,72,42,27],[21,342,81,51,18],[22,408,84,63,18],[23,480,78,84,24],[1,75,105,39,21],[24,126,102,45,27],[25,183,102,42,18],[26,237,99,72,36],[27,318,96,69,27],[28,399,99,57,27],[29,465,108,54,15],[30,534,105,63,21],[31,78,126,60,24],[32,150,126,54,18],[33,405,126,48,21],[34,459,120,60,30],[35,528,123,63,33],[36,273,153,24,27],[37,297,135,30,21],[38,327,138,30,15],[39,354,150,27,36],[40,354,195,30,42],[41,312,237,42,18],[42,282,222,30,24],[43,267,189,24,36],[44,198,234,69,39],[45,144,291,60,21],[46,261,291,45,21],[47,381,258,54,27],[48,99,354,42,24],[49,201,375,42,24],[50,252,345,87,42],[51,438,321,75,39],[52,87,420,48,27],[53,180,423,51,30],[54,363,414,60,30],[55,99,489,48,30],[56,510,396,72,27],[57,213,495,72,33],[58,399,462,60,30],[59,150,561,51,30],[60,264,555,72,36],[61,366,522,87,39],[62,504,507,39,30],[63,543,501,33,21],[64,192,627,69,39],[65,324,597,72,33],[66,450,561,51,36],[67,531,570,42,24],[68,435,630,63,30],[36,246,690,24,30],[69,267,660,45,30],[20,315,654,36,24],[70,351,678,24,27],[71,369,705,12,39],[72,363,747,15,15],[73,345,759,24,24],[19,288,774,51,24],[42,261,759,24,24],[74,255,750,12,12],[75,243,723,24,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f68r3.js <==
[[["odchd",1,1,["f68r3"]],["otchdy",30,25,["f48v","f43r","f46v"]],["cheoteeo",1,1,["f68r3"]],["oshchey",1,1,["f68r3"]],["chokol",4,4,["f68r3","f30v","f88r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["chedy",501,86,["f46r","f65v","f46v"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["otchodal",1,1,["f68r3"]],["sol",75,49,["f67r1","f89v1","f15r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["oteo",13,13,["f111r","f67r1","f51v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oetchdy",1,1,["f68r3"]],["opcheody",3,3,["f70r1","f68r3","f113v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["dacheedy",1,1,["f68r3"]],["qochecthm",1,1,["f68r3"]],["dchreo",1,1,["f68r3"]],["okeodly",1,1,["f68r3"]],["do",16,13,["f101v2","f3v","f50v"]],["ls",10,10,["f68r3","f108v","f81v"]],["oschaiin",1,1,["f68r3"]],["cheockhedchy",1,1,["f68r3"]],["chodal",7,6,["f70r1","f68r3","f39v"]],["chol",397,151,["f1r","f45r","f46r"]],["al",260,82,["f89v2","f67r1","f55v"]],["oteodched",1,1,["f68r3"]],["okedy",118,53,["f46v","f80r","f31r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["choky",39,34,["f46r","f89v1","f65v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["daleesd",1,1,["f68r3"]],["okinaiir",1,1,["f68r3"]],["dchey",18,18,["f81r","f86v3","f107r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["otchal",4,4,["f68r3","f3v","f2r"]],["toees",3,2,["f68r3","f40v"]],["ykeoshe",1,1,["f68r3"]],["qokolchey",1,1,["f68r3"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["okyld",1,1,["f68r3"]],["dchykchy",1,1,["f68r3"]],["chok",5,5,["f1r","f68v3","f14r"]],["ockhodar",1,1,["f68r3"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chdchol",1,1,["f68r3"]],["qoteey",42,31,["f100r","f106r","f104v"]],["chetechy",1,1,["f68r3"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["dchokchr",1,1,["f68r3"]],["shhy",1,1,["f68r3"]],["okey",64,42,["f67r2","f65v","f46v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["okolshy",3,3,["f70v1","f68r3","f84r"]],["pchody",5,5,["f68r3","f40v","f115r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["dshol",5,5,["f68r3","f8v","f103r"]],["dsy",1,1,["f68r3"]],["otgoldl",1,1,["f68r3"]],["kchoty",1,1,["f68r3"]],["dcheeody",2,2,["f68r3","f108r"]],["doaro",1,1,["f68r3"]],["oalcheol",1,1,["f68r3"]],["dchol",26,26,["f5v","f51v","f58r"]],["dal",253,114,["f67r2","f45r","f1r"]],["otory",4,4,["f88v","f68r3","f79r"]],["okos",8,8,["f68v2","f68v3","f40r"]],["okolchy",3,3,["f40r","f68r3","f58r"]],["a",3,3,["f89v1","f68r3","f57v"]],["cphy",16,15,["f1r","f86v6","f47r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["yky",18,16,["f45r","f2r","f16v"]],["darall",1,1,["f68r3"]],["o",82,56,["f1r","f67r1","f89r2"]],["cthyd",2,2,["f68r3","f19r"]],["okchoda",2,2,["f68r3","f102v1"]],["otydm",1,1,["f68r3"]],["otchody",6,6,["f14r","f68r3","f48v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["dar",319,139,["f46r","f45r","f1r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["keol",20,18,["f68v2","f2r","f80r"]],["dolaiin",1,1,["f68r3"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["oly",57,35,["f67r2","f48v","f15r"]]],[[0,0,312,9,45],[1,0,270,27,42],[2,21,207,39,57],[3,63,165,36,42],[4,99,129,42,39],[5,141,108,36,27],[6,183,90,36,21],[7,225,75,66,24],[8,300,66,63,27],[9,366,75,24,18],[10,393,84,36,15],[11,432,90,30,21],[12,465,114,33,30],[13,504,144,45,45],[14,552,192,36,51],[15,585,246,30,45],[16,609,297,18,39],[17,618,342,21,54],[18,618,399,24,66],[17,600,474,39,57],[19,573,537,42,63],[20,546,600,30,39],[21,498,642,45,42],[22,480,684,12,18],[23,465,696,15,21],[24,411,711,54,30],[25,312,729,90,27],[26,258,732,42,15],[5,210,714,45,24],[27,171,705,30,18],[28,156,696,18,15],[29,87,651,63,51],[30,54,609,33,39],[31,24,564,30,42],[32,0,519,24,39],[33,0,486,6,24],[34,0,432,0,48],[35,0,366,0,57],[36,15,393,33,15],[31,51,390,45,30],[37,102,396,42,15],[38,150,396,36,15],[39,192,390,42,21],[40,120,165,30,36],[41,144,204,39,42],[42,183,249,45,48],[43,222,300,39,39],[40,336,102,33,51],[44,339,159,24,45],[43,327,210,30,54],[33,330,270,18,24],[45,324,297,27,36],[46,513,234,45,39],[38,486,270,27,30],[47,465,291,21,33],[48,408,318,57,51],[49,573,423,42,21],[50,531,420,42,18],[51,483,417,42,30],[52,435,423,42,12],[53,387,414,45,30],[54,456,615,42,48],[55,441,588,21,24],[56,417,558,24,27],[57,390,528,33,33],[58,351,480,42,45],[59,258,672,30,51],[60,261,615,33,51],[61,273,567,18,39],[62,276,534,27,27],[63,270,477,33,57],[64,57,552,45,39],[12,102,528,36,30],[16,138,504,27,27],[65,165,477,45,33],[12,213,456,27,24],[66,174,294,36,24],[67,171,336,48,24],[68,69,294,33,21],[69,99,303,24,24],[70,435,141,30,45],[71,393,237,27,39],[72,465,549,39,39],[73,462,489,9,12],[74,438,474,24,30],[75,525,471,33,24],[76,501,459,24,27],[77,153,621,36,45],[78,219,633,9,12],[79,216,588,33,45],[80,138,549,42,45],[81,231,468,42,48],[82,255,363,39,42],[83,294,345,39,24],[84,339,354,27,21],[85,363,375,21,24],[86,369,405,15,27],[87,360,432,15,18],[88,342,450,24,24],[89,285,462,48,18],[90,258,432,27,30],[91,255,411,15,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f68v1.js <==
[[["ees",6,6,["f70r2","f68v3","f3v"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cho",69,50,["f89v2","f67r1","f106r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ykeeykeey",1,1,["f68v1"]],["shes",13,10,["f70v1","f66r","f27r"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["sses",1,1,["f68v1"]],["okeyteey",1,1,["f68v1"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["chesokeeoteody",1,1,["f68v1"]],["choikhy",2,2,["f70r2","f68v1"]],["otol",86,69,["f89v2","f1r","f55v"]],["okeody",37,31,["f67r1","f65v","f55v"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["chkorchy",1,1,["f68v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["shety",9,8,["f65v","f116r","f86v5"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["chotedy",2,2,["f68v1","f104v"]],["chey",344,118,["f46r","f1r","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dakeey",1,1,["f68v1"]],["keey",45,38,["f1r","f67r1","f100r"]],["shey",283,99,["f46r","f1r","f45r"]],["chteey",3,3,["f68v1","f68r1","f115v"]],["sheely",1,1,["f68v1"]],["yeed",1,1,["f68v1"]],["shokeolls",1,1,["f68v1"]],["sho",130,79,["f1r","f15r","f45v"]],["yteod",2,2,["f72v1","f68v1"]],["oteeol",9,8,["f111r","f38v","f71r"]],["okeeos",6,6,["f100r","f31v","f69v"]],["or",366,130,["f45r","f1r","f67r2"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["ocko",1,1,["f68v1"]],["chol",397,151,["f1r","f45r","f46r"]],["sheo",47,39,["f1r","f80r","f106r"]],["s",244,125,["f1r","f46r","f67r2"]],["cheoekeey",1,1,["f68v1"]],["cheodaiir",1,1,["f68v1"]],["cheekchey",1,1,["f68v1"]],["chkeody",1,1,["f68v1"]],["otchy",48,40,["f76r","f15v","f17r"]],["teeos",3,3,["f86v3","f68v1","f90v2"]],["sh",15,14,["f1r","f68v1","f77r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["eky",1,1,["f68v1"]],["okey",64,42,["f67r2","f65v","f46v"]],["doleed",1,1,["f68v1"]],["aly",29,25,["f46v","f82v","f104v"]],["oteotey",4,4,["f72v2","f70v2","f71r"]],["otechs",1,1,["f68v1"]],["opain",2,2,["f116r","f68v1"]],["chear",51,33,["f1r","f89v2","f89v1"]],["dain",211,100,["f45r","f1r","f67r2"]],["dycheckhy",1,1,["f68v1"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["oteol",42,38,["f1r","f100r","f43r"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["cpchety",1,1,["f68v1"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["arolsas",1,1,["f68v1"]],["araly",1,1,["f68v1"]],["okechdaral",1,1,["f68v1"]],["chcs",1,1,["f68v1"]],["otaly",19,17,["f73r","f71v","f72v3"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["ch",5,5,["f100r","f108r","f76r"]],["ek",1,1,["f68v1"]],["chekeys",1,1,["f68v1"]],["dar",319,139,["f46r","f45r","f1r"]],["shokey",5,5,["f70v1","f32v","f103r"]],["oteodain",1,1,["f68v1"]],["sar",84,56,["f67r2","f67r1","f89v1"]]],[[0,471,156,24,15],[1,492,168,33,24],[2,522,195,21,18],[3,543,213,24,21],[4,561,231,24,27],[5,570,261,42,60],[6,603,330,18,30],[7,606,369,24,54],[8,600,426,27,48],[9,597,480,21,39],[4,582,519,18,30],[10,540,555,48,63],[11,495,618,48,39],[12,381,654,111,60],[13,312,696,60,33],[14,267,702,39,24],[15,216,684,48,33],[16,165,666,45,24],[17,108,615,60,51],[18,90,594,18,27],[18,75,576,18,24],[19,39,534,36,39],[20,30,492,21,33],[21,18,447,21,39],[22,12,381,27,57],[23,27,342,18,33],[24,30,306,24,33],[25,39,264,24,39],[26,60,228,30,39],[6,84,195,27,33],[2,114,186,18,18],[27,123,168,36,24],[28,153,144,36,24],[29,189,117,45,33],[30,240,108,48,21],[6,294,99,36,21],[31,345,108,36,21],[32,384,114,84,42],[33,456,174,24,21],[34,474,189,48,33],[35,519,228,42,42],[36,555,282,33,42],[37,576,327,18,18],[38,582,351,18,33],[37,585,390,18,21],[39,585,420,21,36],[4,582,456,18,27],[40,573,483,18,33],[8,549,513,33,36],[41,534,552,24,30],[42,525,582,12,18],[43,462,594,60,54],[44,402,645,57,36],[45,327,669,66,24],[46,261,666,60,30],[47,213,654,42,30],[48,171,636,42,36],[49,150,624,21,18],[50,123,600,33,24],[51,102,576,27,27],[52,75,534,30,36],[53,51,483,30,42],[42,45,465,18,9],[54,45,435,21,27],[55,39,375,24,54],[56,45,327,24,45],[57,60,288,27,36],[58,87,246,24,36],[42,102,231,15,21],[20,117,204,42,33],[59,159,177,30,24],[60,192,141,63,42],[61,258,129,45,24],[62,309,126,42,21],[63,360,132,42,24],[64,405,147,45,30],[21,165,300,36,18],[65,120,264,54,48],[18,111,255,15,18],[66,267,222,18,39],[67,252,162,24,60],[61,396,222,30,48],[68,423,189,27,39],[69,489,327,78,36],[14,459,468,33,30],[70,489,492,33,18],[71,516,504,39,33],[72,351,540,21,36],[73,357,579,12,15],[74,360,591,24,15],[75,360,609,30,51],[76,210,510,24,30],[6,189,537,27,36],[77,150,564,45,48],[78,99,411,66,24],[79,63,411,30,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f68v2.js <==
[[["teeody",4,4,["f68v2","f108v","f86v3"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["psheody",5,5,["f68v2","f66r","f115r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["shdy",46,33,["f46r","f67r1","f48v"]],["shot",3,3,["f68v2","f42r","f29v"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["dchaiin",5,5,["f68v2","f1r","f20r"]],["shey",283,99,["f46r","f1r","f45r"]],["dcheedy",4,4,["f68v2","f76r","f104v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["shekeey",6,5,["f111r","f68v2","f46r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dy",271,137,["f45r","f46r","f67r2"]],["sheetey",2,2,["f68v2","f76v"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["shkeey",3,3,["f111r","f68v2","f102v2"]],["s",244,125,["f1r","f46r","f67r2"]],["alchey",4,4,["f96v","f68v2","f48v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["shteody",1,1,["f68v2"]],["qoteeody",6,6,["f68v2","f114v","f86v3"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["sheoy",4,4,["f102r2","f68v2","f20v"]],["keol",20,18,["f68v2","f2r","f80r"]],["ycheety",1,1,["f68v2"]],["okeody",37,31,["f67r1","f65v","f55v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["chol",397,151,["f1r","f45r","f46r"]],["chekody",3,3,["f68v2","f67r2","f40r"]],["scheos",1,1,["f68v2"]],["seekey",1,1,["f68v2"]],["okey",64,42,["f67r2","f65v","f46v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["cheo",65,42,["f89v2","f17v","f106r"]],["salar",2,2,["f68v2","f106v"]],["oalchdm",1,1,["f68v2"]],["okeodaiin",2,2,["f68v2","f54r"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["shsdy",2,2,["f68v2","f95r2"]],["shyokeey",1,1,["f68v2"]],["dalches",1,1,["f68v2"]],["okos",8,8,["f68v2","f68v3","f40r"]],["cheky",65,50,["f55v","f80r","f31r"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["oteydy",1,1,["f68v2"]],["okechoy",1,1,["f68v2"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["cheteedy",1,1,["f68v2"]],["chedady",1,1,["f68v2"]],["ceectheey",1,1,["f68v2"]],["otychdy",1,1,["f68v2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["cpheeody",1,1,["f68v2"]],["otey",57,41,["f43r","f76r","f106r"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["oteeys",2,2,["f68v2","f69v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["ockheey",1,1,["f68v2"]],["dorchy",1,1,["f68v2"]],["okchy",39,34,["f67r2","f76r","f45v"]],["qokeechy",6,6,["f111r","f68v2","f103r"]],["chy",155,101,["f1r","f46r","f67r2"]],["chokeeey",2,2,["f68v2","f115r"]],["sory",5,5,["f68v2","f1r","f67v2"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["daro",3,3,["f68v2","f75r","f57v"]],["dalar",5,4,["f68v2","f80v","f58r"]],["yshesos",1,1,["f68v2"]],["ar",352,108,["f67r2","f46r","f1r"]],["shy",104,70,["f89v2","f46r","f15r"]],["socths",1,1,["f68v2"]],["chety",25,25,["f46r","f48v","f43r"]],["chetey",5,5,["f68v2","f77r","f34r"]],["otchos",4,4,["f72v2","f68v2","f24v"]],["alamchy",1,1,["f68v2"]],["adairchdy",1,1,["f68v2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dchedal",1,1,["f68v2"]],["ykeeepol",1,1,["f68v2"]],["ypchy",4,4,["f68v2","f9v","f52r"]],["otosey",1,1,["f68v2"]],["sary",8,7,["f89v2","f68v2","f47v"]],["oteoys",1,1,["f68v2"]],["orasaly",1,1,["f68v2"]],["otchdy",30,25,["f48v","f43r","f46v"]],["chetal",1,1,["f68v2"]]],[[0,39,42,69,33],[1,123,42,69,30],[2,195,39,72,39],[3,276,45,72,30],[4,363,39,60,39],[5,438,48,36,24],[6,480,42,42,27],[7,525,39,48,39],[8,48,75,63,18],[9,123,69,42,24],[10,183,75,69,18],[11,267,72,57,30],[12,336,75,57,24],[13,402,78,36,18],[14,441,78,21,27],[15,474,69,60,24],[16,540,75,45,24],[17,45,96,57,21],[12,111,90,63,24],[18,186,90,60,33],[19,258,96,15,21],[20,276,105,63,15],[21,345,96,42,27],[22,396,93,69,27],[23,471,90,78,36],[24,552,96,33,27],[25,51,114,45,30],[26,105,111,45,30],[27,156,111,39,30],[28,204,114,69,30],[29,288,117,63,39],[9,360,120,39,24],[30,411,117,51,36],[31,468,126,42,21],[32,513,114,66,39],[33,51,141,57,21],[34,114,138,57,36],[35,180,135,42,36],[36,231,141,51,24],[37,345,138,57,24],[38,402,153,42,12],[39,456,144,60,27],[40,519,144,75,30],[41,90,216,60,54],[42,156,186,54,39],[43,213,168,45,24],[44,270,156,66,27],[45,345,168,54,18],[46,402,177,36,24],[47,438,198,39,24],[48,483,216,42,30],[49,516,243,42,45],[50,555,294,36,54],[51,576,357,36,54],[52,606,423,18,63],[53,597,492,21,60],[54,567,561,39,69],[55,534,636,42,48],[56,504,687,33,27],[57,444,714,66,39],[58,402,750,36,30],[59,354,765,42,24],[60,303,774,45,18],[61,258,762,36,24],[62,207,759,45,24],[63,150,735,54,33],[64,114,711,36,30],[65,75,660,45,51],[66,33,603,36,54],[67,9,540,24,48],[68,0,468,27,69],[13,0,426,24,33],[69,12,390,18,27],[70,24,324,36,54],[71,45,288,36,30],[72,225,231,27,63],[73,222,192,18,39],[58,378,255,30,39],[74,393,204,30,51],[75,492,375,54,42],[76,549,369,18,21],[77,567,363,24,24],[78,510,522,48,30],[79,552,546,39,27],[51,420,627,42,48],[80,456,678,36,42],[81,288,654,33,54],[82,273,705,27,63],[83,120,591,63,54],[84,93,642,30,30],[85,66,393,66,36],[60,27,396,39,21],[86,189,357,69,48],[87,108,285,45,48],[88,396,354,48,48],[89,468,276,39,36],[90,420,528,57,42],[91,510,603,48,45],[92,231,561,48,57],[93,189,669,36,60]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f68v3.js <==
[[["tchedy",33,26,["f80r","f82v","f106r"]],["chepchy",4,4,["f72v1","f68v3","f103r"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["shol",187,102,["f46r","f1r","f78v"]],["kcheoly",1,1,["f68v3"]],["choteol",3,3,["f4v","f68v3","f20r"]],["sholschey",1,1,["f68v3"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["chetshedy",1,1,["f68v3"]],["otsho",2,2,["f68v3","f53v"]],["qooto",1,1,["f68v3"]],["seeey",2,2,["f102r2","f68v3"]],["scseykcheol",1,1,["f68v3"]],["shchy",5,5,["f68v3","f68r2","f112v"]],["qety",2,2,["f68v3","f79v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["otchol",28,26,["f1r","f17r","f13v"]],["chal",48,27,["f1r","f76r","f58r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["chor",220,113,["f1r","f45v","f89r1"]],["cheoty",5,5,["f86v6","f68v3","f103r"]],["oty",115,76,["f45r","f46v","f45v"]],["sho",130,79,["f1r","f15r","f45v"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["dasaiin",1,1,["f68v3"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["tol",48,36,["f67r2","f48v","f15r"]],["cheeetchol",1,1,["f68v3"]],["sam",10,9,["f70r1","f68v3","f103r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["qockhhy",1,1,["f68v3"]],["chydy",2,2,["f68v3","f16v"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["otol",86,69,["f89v2","f1r","f55v"]],["ees",6,6,["f70r2","f68v3","f3v"]],["choty",37,28,["f1r","f15v","f13v"]],["chedas",1,1,["f68v3"]],["otchdy",30,25,["f48v","f43r","f46v"]],["oekaiin",3,3,["f68v3","f67r1","f55r"]],["oteol",42,38,["f1r","f100r","f43r"]],["dar",319,139,["f46r","f45r","f1r"]],["cheo",65,42,["f89v2","f17v","f106r"]],["dais",4,4,["f38v","f7v","f68v3"]],["qoeeokaiin",1,1,["f68v3"]],["otchey",31,27,["f106r","f78v","f84r"]],["dal",253,114,["f67r2","f45r","f1r"]],["ykes",1,1,["f68v3"]],["qokeol",52,35,["f100r","f48r","f106r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["oy",6,6,["f68v3","f112v","f17v"]],["ykeoees",1,1,["f68v3"]],["yty",24,21,["f46r","f86v6","f68v3"]],["dy",271,137,["f45r","f46r","f67r2"]],["chody",94,66,["f46r","f89v2","f89v1"]],["otololees",1,1,["f68v3"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["qoteey",42,31,["f100r","f106r","f104v"]],["otey",57,41,["f43r","f76r","f106r"]],["chey",344,118,["f46r","f1r","f46v"]],["kodar",1,1,["f68v3"]],["shees",9,9,["f68v3","f67r1","f47v"]],["oteeoaly",2,2,["f68v3","f58r"]],["oteeosol",1,1,["f68v3"]],["ol",538,130,["f67r2","f1r","f67r1"]],["okol",83,64,["f67r2","f1r","f89v2"]],["olsey",1,1,["f68v3"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["choekchchy",1,1,["f68v3"]],["okchy",39,34,["f67r2","f76r","f45v"]],["qokchshy",1,1,["f68v3"]],["dchol",26,26,["f5v","f51v","f58r"]],["chshek",1,1,["f68v3"]],["ycheeo",8,7,["f68v3","f94v","f105v"]],["key",14,13,["f111r","f68v3","f47v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okeeg",1,1,["f68v3"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["chekchy",5,4,["f68v3","f67r1","f66r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okalody",3,3,["f68v3","f71r","f58r"]],["chedy",501,86,["f46r","f65v","f46v"]],["shoekeal",1,1,["f68v3"]],["sheky",36,27,["f46r","f1r","f80r"]],["okolchey",2,2,["f68v3","f104r"]],["okoldam",1,1,["f68v3"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["cheoda",1,1,["f68v3"]],["qolkeey",6,6,["f68v3","f82v","f84r"]],["ocheky",1,1,["f68v3"]],["eeody",1,1,["f68v3"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["okos",8,8,["f68v2","f68v3","f40r"]],["r",98,62,["f46r","f15r","f15v"]],["al",260,82,["f89v2","f67r1","f55v"]],["chdail",1,1,["f68v3"]],["schekol",1,1,["f68v3"]],["okeody",37,31,["f67r1","f65v","f55v"]],["ocheol",1,1,["f68v3"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["keody",22,20,["f86v6","f68v3","f48v"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["chodo",2,2,["f68v3","f1v"]],["oteem",1,1,["f68v3"]],["ydaiil",1,1,["f68v3"]],["chok",5,5,["f1r","f68v3","f14r"]],["okchyd",1,1,["f68v3"]],["ochey",8,8,["f111r","f68v3","f71v"]],["dkeeeg",1,1,["f68v3"]],["cheekey",6,6,["f68v3","f112v","f79v"]],["teolkechey",1,1,["f68v3"]],["saiir",6,6,["f68v3","f66r","f101v2"]],["okosy",1,1,["f68v3"]],["choekey",1,1,["f68v3"]],["okeoeeey",1,1,["f68v3"]],["ykor",11,9,["f67r2","f68v3","f43r"]],["otairor",3,3,["f68v3","f106r","f104v"]],["orol",15,13,["f68v3","f100r","f80r"]],["orkeeey",1,1,["f68v3"]],["olkeeoly",1,1,["f68v3"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["otodol",1,1,["f68v3"]],["opcholdg",1,1,["f68v3"]],["doar",1,1,["f68v3"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["darol",3,3,["f68v3","f75v","f82r"]],["daly",30,23,["f46r","f75r","f68v3"]],["solaiin",2,2,["f68v3","f40v"]],["ckhhy",5,5,["f70r2","f68v3","f47r"]],["olekeey",1,1,["f68v3"]],["ctheepchy",1,1,["f68v3"]]],[[0,0,24,48,33],[1,54,24,45,33],[2,105,33,42,21],[3,159,27,30,21],[4,192,21,51,30],[5,249,24,51,24],[6,309,24,69,24],[7,387,21,60,18],[8,456,18,69,24],[9,537,18,36,27],[10,576,24,45,24],[11,621,30,33,18],[12,6,48,81,24],[13,96,51,36,21],[14,135,45,36,27],[15,177,48,39,18],[16,222,45,45,21],[17,270,48,27,18],[15,294,42,36,21],[18,342,45,39,12],[19,390,42,51,24],[20,450,39,45,24],[21,501,45,33,15],[22,534,48,33,15],[23,570,45,45,21],[24,621,45,27,21],[25,12,72,24,15],[26,39,66,48,21],[27,96,69,24,15],[22,126,69,36,15],[28,165,63,42,27],[18,210,63,39,18],[29,252,63,60,18],[30,477,57,33,24],[31,513,60,33,24],[32,546,63,75,18],[33,621,63,33,21],[34,15,90,39,21],[35,57,81,51,27],[36,120,84,39,21],[37,63,441,15,24],[38,60,408,18,30],[39,66,381,12,21],[40,66,339,21,39],[41,81,288,15,42],[42,90,252,27,36],[27,108,225,24,27],[43,129,180,36,45],[44,168,147,33,30],[45,201,126,21,24],[46,228,111,24,18],[47,255,90,24,24],[48,282,75,66,30],[49,357,66,45,24],[50,408,72,24,21],[28,435,75,33,27],[51,474,84,33,18],[52,504,96,39,24],[53,543,114,30,21],[54,570,132,15,12],[55,582,141,45,36],[56,618,177,27,21],[57,642,195,12,18],[57,654,210,15,18],[58,666,234,24,30],[59,687,270,33,63],[24,708,336,18,24],[60,711,363,15,27],[61,708,393,24,48],[62,705,447,24,36],[63,699,486,15,33],[64,681,531,27,39],[45,669,564,18,27],[19,639,588,36,36],[65,618,627,27,30],[18,591,651,30,30],[66,537,678,51,36],[67,471,711,57,30],[68,450,729,15,18],[69,414,732,30,24],[70,360,735,39,21],[31,330,732,27,24],[71,294,726,36,15],[72,261,708,27,27],[73,195,669,54,39],[74,165,642,27,30],[75,120,591,42,51],[76,99,555,24,33],[77,75,513,30,36],[78,198,636,39,21],[79,240,630,21,18],[80,261,618,39,27],[81,300,597,27,27],[82,384,696,39,39],[72,426,666,33,30],[83,459,618,36,45],[84,492,564,24,48],[85,495,498,21,60],[86,486,462,21,36],[87,552,624,36,54],[88,582,579,24,39],[89,588,513,21,57],[90,573,447,33,57],[91,681,414,21,30],[92,660,375,27,36],[93,624,330,45,45],[94,582,303,42,30],[95,546,291,36,21],[96,495,291,48,18],[37,465,297,24,18],[97,429,306,33,30],[98,570,162,12,9],[99,555,156,15,21],[100,519,156,36,21],[101,465,168,45,27],[102,423,192,39,33],[103,342,102,33,33],[104,318,135,24,33],[105,300,165,30,33],[106,285,201,21,45],[74,276,252,18,39],[107,279,291,12,39],[57,282,333,15,18],[108,291,348,21,36],[109,141,225,30,39],[68,159,264,15,15],[110,168,279,30,24],[111,183,306,39,33],[112,87,405,21,30],[83,105,432,36,33],[113,141,453,45,30],[114,189,480,42,27],[115,231,486,60,24],[116,294,483,33,21],[117,306,396,18,39],[74,315,360,24,30],[69,339,339,24,18],[118,360,324,39,21],[119,402,330,39,27],[68,444,357,18,12],[120,453,369,24,30],[121,459,405,27,48],[122,444,450,21,27],[123,399,477,42,24],[124,348,474,45,27],[125,318,447,30,33],[126,342,369,36,21],[127,396,366,51,24],[128,327,414,24,12],[129,354,408,27,21],[130,399,411,36,12],[131,435,411,27,12],[132,330,426,42,15],[133,375,417,27,18],[134,405,420,42,15],[57,447,420,12,15],[129,336,435,33,27],[135,375,432,51,21],[45,426,435,24,15]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f69r.js <==
[[["tcheeos",1,1,["f69r"]],["shey",283,99,["f46r","f1r","f45r"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["chey",344,118,["f46r","f1r","f46v"]],["qokeeashdy",1,1,["f69r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ot",10,8,["f67r1","f69r","f99r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["shkechy",1,1,["f69r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["tey",11,10,["f111r","f38v","f7v"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otol",86,69,["f89v2","f1r","f55v"]],["cham",20,17,["f45r","f42r","f46v"]],["sheosaiin",1,1,["f69r"]],["ctar",1,1,["f69r"]],["choetey",1,1,["f69r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["ykar",36,27,["f46r","f67r2","f46v"]],["ytchey",12,11,["f96v","f69r","f65v"]],["cheotam",1,1,["f69r"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["raiin",75,38,["f100r","f76r","f106r"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okchor",20,18,["f71v","f3v","f86v3"]],["yty",24,21,["f46r","f86v6","f68v3"]],["chkal",13,11,["f111r","f70r1","f46r"]],["shol",187,102,["f46r","f1r","f78v"]],["shy",104,70,["f89v2","f46r","f15r"]],["chtairy",1,1,["f69r"]],["ytoetear",1,1,["f69r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["cholam",1,1,["f69r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["okair",22,18,["f105v","f50v","f107r"]],["os",29,28,["f67r2","f1r","f89v1"]],["air",74,49,["f67r2","f67r1","f65v"]],["to",2,2,["f69r","f23r"]],["s",244,125,["f1r","f46r","f67r2"]],["aly",29,25,["f46v","f82v","f104v"]],["chetar",6,6,["f69r","f42r","f116r"]],["dalr",2,2,["f114v","f69r"]],["al",260,82,["f89v2","f67r1","f55v"]],["ody",46,37,["f43r","f65v","f48r"]],["dal",253,114,["f67r2","f45r","f1r"]],["otolam",2,2,["f69r","f72r2"]],["ytcheodytor",1,1,["f69r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["chop",2,2,["f69r","f17r"]],["otaky",2,2,["f69r","f55v"]],["odain",18,15,["f102r2","f43r","f106r"]],["chtaly",1,1,["f69r"]],["oto",10,9,["f72v1","f101v2","f69r"]],["dar",319,139,["f46r","f45r","f1r"]],["archol",1,1,["f69r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dchochar",1,1,["f69r"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["okchocthy",1,1,["f69r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["cheg",3,3,["f69r","f45v","f83r"]],["ithor",1,1,["f69r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["chekey",7,7,["f70v1","f66r","f69r"]],["dairam",2,2,["f69r","f81v"]],["okcho",9,9,["f45r","f24v","f66r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["okeytam",1,1,["f69r"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["alg",2,2,["f69r","f23r"]],["docheeo",1,1,["f69r"]],["kody",7,7,["f29r","f102r1","f66r"]],["dchokey",1,1,["f69r"]],["shkchody",1,1,["f69r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ylcho",1,1,["f69r"]],["ral",17,16,["f76r","f80r","f81v"]],["soir",1,1,["f69r"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["otedy",155,55,["f46r","f46v","f80r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["chokeod",1,1,["f69r"]],["okeea",1,1,["f69r"]],["dkochy",1,1,["f69r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["chodchy",4,4,["f69r","f68r2","f20r"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["okeo",14,12,["f72v2","f69r","f99r"]],["sho",130,79,["f1r","f15r","f45v"]],["qotam",12,10,["f89v1","f69r","f112v"]],["okeodar",3,2,["f69r","f71r"]],["oteody",39,28,["f48v","f106v","f104r"]],["ykeeos",3,3,["f70v2","f69r","f105r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["oky",102,78,["f1r","f45r","f45v"]],["doly",3,3,["f102r1","f69r","f89r2"]],["chyky",6,6,["f10v","f69r","f11v"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dalo",3,2,["f69r","f77r"]],["ykechody",1,1,["f69r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["dary",24,21,["f111r","f45r","f48v"]],["aloly",3,3,["f69r","f99r","f72r3"]],["okoeese",1,1,["f69r"]],["dainkey",1,1,["f69r"]],["ochs",1,1,["f69r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okcheo",2,2,["f70v2","f69r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["okchos",1,1,["f69r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["d",51,27,["f1r","f17v","f45v"]],["o",82,56,["f1r","f67r1","f89r2"]],["l",58,32,["f45r","f67r1","f65v"]],["em",1,1,["f69r"]],["y",151,87,["f67r2","f1r","f45r"]]],[[0,75,33,57,39],[1,135,39,27,27],[2,177,33,54,27],[3,234,39,36,15],[1,279,30,36,24],[4,333,24,105,27],[5,450,33,27,15],[6,483,21,24,27],[7,513,24,39,27],[8,552,33,33,18],[9,81,72,39,24],[1,126,66,33,21],[10,174,60,54,21],[11,231,51,63,27],[12,309,48,45,24],[13,357,48,39,27],[14,399,60,30,12],[15,438,51,39,24],[16,489,48,42,27],[17,534,57,39,18],[18,84,93,75,24],[19,174,75,42,30],[20,225,78,63,24],[21,306,66,39,30],[14,351,81,30,15],[22,393,69,48,27],[23,450,72,57,24],[24,513,72,69,30],[25,87,123,42,27],[26,126,111,51,21],[27,186,111,48,18],[28,249,99,57,21],[29,324,90,57,27],[30,384,93,33,30],[31,432,93,51,27],[32,489,99,36,21],[33,555,267,18,24],[34,567,291,36,54],[35,594,360,30,69],[36,606,441,27,33],[37,597,480,21,51],[38,582,549,24,36],[39,570,579,12,27],[40,540,603,33,39],[41,516,642,27,27],[42,477,672,39,33],[43,453,699,21,18],[44,429,708,24,21],[14,393,726,27,12],[45,372,732,27,21],[46,360,738,12,15],[47,330,741,27,12],[48,258,741,57,21],[39,228,738,27,12],[47,204,726,27,18],[49,153,705,36,27],[50,135,693,21,12],[51,108,672,30,24],[52,78,639,18,24],[9,54,612,30,30],[53,27,552,33,54],[54,3,450,42,96],[55,9,384,21,51],[56,24,330,18,51],[57,33,282,33,54],[39,57,270,15,24],[58,72,231,27,39],[59,96,192,39,42],[60,147,159,27,27],[61,174,147,30,27],[62,207,138,48,24],[63,273,123,39,21],[3,318,135,36,15],[64,357,135,18,21],[65,393,147,72,42],[39,462,183,24,15],[66,483,195,36,33],[44,516,225,27,18],[50,534,243,21,15],[67,399,393,69,24],[68,474,378,42,24],[39,519,375,21,15],[69,402,435,36,12],[39,444,429,21,15],[70,468,426,45,21],[71,513,432,33,21],[72,396,456,33,18],[73,426,474,48,21],[74,477,486,54,33],[75,378,492,33,21],[52,414,510,27,21],[68,438,528,45,27],[39,477,555,27,15],[76,354,516,24,24],[77,378,543,33,27],[78,408,573,60,60],[79,357,564,27,48],[39,378,618,18,21],[80,387,639,18,30],[81,318,540,21,63],[82,324,609,24,42],[8,336,654,18,33],[83,285,540,21,63],[84,267,606,33,69],[50,267,675,18,21],[85,261,528,18,42],[50,249,570,15,21],[86,231,594,21,39],[87,216,636,24,27],[88,231,513,24,33],[50,213,540,15,21],[89,189,555,30,36],[90,162,594,33,36],[89,180,504,39,30],[91,138,531,42,36],[8,114,567,24,21],[92,150,486,57,27],[93,108,507,39,21],[94,162,447,48,24],[95,108,450,45,24],[64,87,456,18,15],[96,144,405,57,24],[97,93,393,45,27],[98,180,372,27,24],[99,153,354,27,24],[100,108,321,45,39],[101,171,315,51,54],[102,135,270,39,45],[103,216,306,36,45],[50,207,285,18,18],[38,186,252,27,33],[61,177,228,21,24],[104,249,294,21,42],[52,246,261,18,30],[105,237,225,24,27],[106,285,306,24,36],[52,291,273,21,27],[61,297,234,18,36],[107,300,192,21,42],[108,324,297,30,48],[109,342,246,27,45],[110,357,216,24,30],[111,354,303,51,54],[112,399,258,36,42],[113,381,348,42,33],[61,423,315,27,33],[114,450,288,39,36],[115,240,363,51,36],[116,291,357,54,30],[117,348,378,27,27],[118,363,405,24,42],[40,351,447,33,48],[119,300,495,48,24],[61,273,507,30,15],[120,252,492,24,18],[121,219,453,33,39],[50,222,435,12,15],[122,222,411,15,24],[123,291,390,9,15],[124,321,402,9,9],[125,342,432,12,15],[46,309,471,9,15],[126,264,456,18,18],[127,258,417,9,12]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f69v.js <==
[[["dair",106,71,["f89v2","f1r","f67r1"]],["cheyky",3,3,["f80r","f69v","f106v"]],["otamy",1,1,["f69v"]],["sarar",4,4,["f86v6","f69v","f106v"]],["chykar",2,2,["f69v","f29v"]],["okair",22,18,["f105v","f50v","f107r"]],["sh",15,14,["f1r","f68v1","f77r"]],["ar",352,108,["f67r2","f46r","f1r"]],["chetody",2,2,["f20r","f69v"]],["okeeos",6,6,["f100r","f31v","f69v"]],["otey",57,41,["f43r","f76r","f106r"]],["otokchey",1,1,["f69v"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["doiir",8,8,["f89v2","f24v","f69v"]],["yteeo",3,3,["f86v3","f69v","f112r"]],["y",151,87,["f67r2","f1r","f45r"]],["echa",1,1,["f69v"]],["ota",2,2,["f113v","f69v"]],["okedy",118,53,["f46v","f80r","f31r"]],["chsdy",3,3,["f75r","f69v","f82v"]],["okeody",37,31,["f67r1","f65v","f55v"]],["dy",271,137,["f45r","f46r","f67r2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["chese",1,1,["f69v"]],["yto",5,5,["f67r2","f1r","f67r1"]],["odair",5,5,["f66r","f72v3","f68r2"]],["oty",115,76,["f45r","f46v","f45v"]],["otcho",11,11,["f70r1","f47r","f14r"]],["dar",319,139,["f46r","f45r","f1r"]],["o",82,56,["f1r","f67r1","f89r2"]],["ey",1,1,["f69v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["dchor",26,22,["f6v","f30r","f78v"]],["char",72,51,["f45r","f106r","f1v"]],["ykay",1,1,["f69v"]],["ykar",36,27,["f46r","f67r2","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["ykady",1,1,["f69v"]],["eokeeor",1,1,["f69v"]],["cheoy",4,4,["f88v","f114v","f69v"]],["choly",15,15,["f101v2","f76r","f71r"]],["ykchal",1,1,["f69v"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["oaram",1,1,["f69v"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["shchy",5,5,["f68v3","f68r2","f112v"]],["aiiny",4,3,["f76r","f69v","f67v1"]],["daiial",1,1,["f69v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["yekey",1,1,["f69v"]],["chsar",1,1,["f69v"]],["ydy",8,8,["f86v6","f2r","f69v"]],["ykey",8,7,["f46r","f9v","f73v"]],["chy",155,101,["f1r","f46r","f67r2"]],["oly",57,35,["f67r2","f48v","f15r"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["chey",344,118,["f46r","f1r","f46v"]],["ody",46,37,["f43r","f65v","f48r"]],["airchy",1,1,["f69v"]],["choky",39,34,["f46r","f89v1","f65v"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["doair",1,1,["f69v"]],["otaldal",2,2,["f112v","f69v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otoar",3,3,["f73v","f69v","f72r2"]],["qoteor",5,5,["f114v","f69v","f103v"]],["qotair",6,5,["f80r","f69v","f104v"]],["chda",1,1,["f69v"]],["oteeal",2,2,["f69v","f103r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["air",74,49,["f67r2","f67r1","f65v"]],["oteody",39,28,["f48v","f106v","f104r"]],["ytyda",1,1,["f69v"]],["dchy",30,25,["f15r","f13v","f9r"]],["otoly",11,9,["f73r","f48v","f72v3"]],["okeodal",3,3,["f70v1","f69v","f99v"]],["oteoarar",1,1,["f69v"]],["chetesescher",1,1,["f69v"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["ytary",1,1,["f69v"]],["oeesa",1,1,["f69v"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["otody",14,14,["f73v","f95v1","f16r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["okeod",6,4,["f101v2","f73v","f69v"]],["oteeys",2,2,["f68v2","f69v"]],["oteol",42,38,["f1r","f100r","f43r"]],["ykeydy",1,1,["f69v"]],["saral",6,6,["f67r2","f102r1","f69v"]],["saiir",6,6,["f68v3","f66r","f101v2"]],["okolar",2,2,["f71v","f69v"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["sarydy",1,1,["f69v"]],["otchy",48,40,["f76r","f15v","f17r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["okey",64,42,["f67r2","f65v","f46v"]],["d",51,27,["f1r","f17v","f45v"]],["okodchy",1,1,["f69v"]],["okchey",32,28,["f1r","f80r","f78v"]],["s",244,125,["f1r","f46r","f67r2"]],["oar",16,12,["f70r2","f112v","f94r"]],["alys",2,2,["f69v","f26v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["okeo",14,12,["f72v2","f69r","f99r"]],["ochoyk",1,1,["f69v"]]],[[0,165,141,30,24],[1,201,120,54,30],[2,264,111,54,24],[3,333,120,63,21],[4,390,135,60,27],[5,459,162,45,33],[6,498,192,21,15],[7,513,207,27,18],[8,534,225,45,63],[9,576,291,30,51],[10,597,351,24,45],[11,597,402,27,72],[12,576,486,36,60],[13,549,549,33,39],[14,525,588,30,39],[15,489,624,36,33],[16,471,651,18,15],[17,444,663,27,21],[18,399,681,36,27],[19,354,699,39,21],[20,309,708,3,21],[21,240,702,63,30],[22,216,690,21,27],[23,183,684,27,18],[24,150,666,36,24],[25,108,636,39,30],[25,75,603,33,30],[26,57,573,27,30],[27,30,537,33,36],[28,18,498,27,33],[29,12,453,21,45],[30,6,414,27,36],[31,9,357,21,48],[32,21,321,18,36],[33,36,306,9,12],[34,39,288,18,18],[35,42,246,36,42],[36,72,204,30,42],[37,105,174,27,36],[38,177,156,39,24],[26,222,144,39,18],[39,270,135,39,21],[40,330,141,30,18],[41,360,141,54,33],[42,423,168,57,36],[43,480,204,39,39],[44,519,243,33,39],[45,543,288,42,54],[46,576,345,21,45],[47,576,393,27,60],[48,573,456,21,48],[49,552,507,27,39],[50,525,546,33,39],[51,492,591,36,36],[52,432,636,48,33],[53,381,666,42,24],[54,333,678,45,27],[55,276,687,51,18],[56,240,678,36,24],[57,198,663,33,30],[58,168,654,27,21],[22,150,639,18,21],[26,111,609,33,30],[39,81,582,36,30],[59,69,552,21,27],[60,39,477,33,66],[61,33,441,18,36],[40,33,399,15,33],[62,33,363,18,36],[63,45,303,27,54],[64,63,261,27,39],[65,87,222,33,42],[61,123,192,30,27],[66,189,186,36,27],[67,231,168,60,27],[0,312,171,36,18],[16,348,177,15,18],[68,369,186,33,21],[69,405,189,54,39],[7,453,225,24,18],[16,465,237,18,15],[58,480,249,24,21],[70,495,273,51,51],[23,534,330,18,24],[71,537,366,36,66],[72,549,432,15,39],[73,534,477,30,51],[74,507,528,27,45],[7,495,564,18,24],[75,477,582,21,27],[76,420,609,51,33],[77,351,633,60,33],[78,306,654,39,15],[79,246,645,54,33],[80,174,621,63,42],[81,102,558,66,66],[82,66,465,45,87],[0,63,417,18,39],[61,66,381,15,36],[83,63,324,33,51],[40,81,291,21,30],[84,99,246,33,36],[84,132,213,36,33],[85,201,231,36,36],[86,240,228,42,51],[87,282,210,21,39],[88,315,225,30,48],[83,351,210,33,42],[89,384,234,36,48],[90,432,252,33,36],[91,432,297,36,36],[92,474,324,45,36],[93,468,372,39,30],[94,477,420,54,24],[91,450,441,48,27],[95,465,477,45,36],[96,432,492,42,36],[97,429,531,51,51],[98,384,534,39,51],[99,363,567,36,57],[100,315,558,27,48],[101,276,594,24,42],[22,285,576,21,18],[102,243,558,30,36],[103,258,543,15,15],[91,189,546,39,42],[104,165,507,57,42],[21,111,486,54,30],[105,105,447,51,24],[106,156,444,12,18],[107,90,408,30,21],[108,120,408,36,24],[101,111,357,39,27],[109,150,363,30,18],[110,129,309,33,24],[22,162,324,18,24],[111,180,276,51,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f6r.js <==
[[["foar",2,2,["f24v","f6r"]],["y",151,87,["f67r2","f1r","f45r"]],["shol",187,102,["f46r","f1r","f78v"]],["cholor",5,5,["f107r","f115r","f79r"]],["cphol",15,13,["f100r","f17v","f13v"]],["chor",220,113,["f1r","f45v","f89r1"]],["chckh",3,3,["f76r","f38r","f6r"]],["chopchol",1,1,["f6r"]],["otcham",6,5,["f70v2","f3v","f113v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chckhy",140,76,["f46r","f46v","f55v"]],["kar",52,39,["f46r","f45r","f43r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["chotols",3,3,["f93r","f100v","f6r"]],["poeear",1,1,["f6r"]],["kshor",2,2,["f49v","f6r"]],["choky",39,34,["f46r","f89v1","f65v"]],["os",29,28,["f67r2","f1r","f89v1"]],["cheoees",1,1,["f6r"]],["ykeor",8,7,["f89v2","f17v","f73v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["dar",319,139,["f46r","f45r","f1r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["s",244,125,["f1r","f46r","f67r2"]],["sheor",51,40,["f89v1","f100r","f17v"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["yaiir",2,2,["f105r","f6r"]],["chy",155,101,["f1r","f46r","f67r2"]],["tar",43,35,["f46v","f80r","f82v"]],["okoiin",9,8,["f90r2","f20v","f9r"]],["shees",9,9,["f68v3","f67r1","f47v"]],["ytaly",5,5,["f46r","f72v1","f73v"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["odam",6,6,["f105v","f53v","f67v2"]],["or",366,130,["f45r","f1r","f67r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["ckham",3,3,["f8v","f24r","f6r"]],["okom",7,7,["f38v","f39v","f3v"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["chol",397,151,["f1r","f45r","f46r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ychol",12,11,["f24v","f14r","f17v"]],["ckhor",9,9,["f24v","f114v","f99r"]],["pchar",3,3,["f8v","f115r","f6r"]],["sheo",47,39,["f1r","f80r","f106r"]],["ckhaiin",3,3,["f15r","f42r","f6r"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["skaiiodar",1,1,["f6r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chory",12,11,["f99r","f8v","f73v"]],["tchor",19,17,["f3v","f52v","f16r"]],["ctheod",2,2,["f90v2","f6r"]],["shor",97,66,["f45r","f46r","f15r"]],["odshe",1,1,["f6r"]],["od",5,5,["f48r","f115r","f49r"]],["ychar",2,2,["f95v1","f6r"]],["olchad",1,1,["f6r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["cthom",9,7,["f45r","f24r","f90r1"]],["qocthol",2,2,["f24r","f6r"]],["ysho",3,3,["f38r","f29v","f6r"]],["taiin",42,31,["f48v","f5v","f106r"]],["kaiim",1,1,["f6r"]]],[[0,24,6,39,45],[1,69,36,15,18],[2,87,21,42,24],[3,132,21,66,27],[4,207,3,51,45],[5,267,24,42,24],[6,309,21,39,30],[7,414,12,72,39],[8,492,15,57,42],[9,33,51,42,24],[10,87,42,63,27],[5,159,45,48,24],[5,210,45,51,21],[11,264,45,36,24],[12,300,45,39,33],[13,408,48,54,24],[14,468,48,78,24],[15,27,72,57,30],[16,87,66,57,27],[17,153,66,51,30],[18,222,69,27,21],[19,261,72,69,24],[20,405,72,60,30],[21,468,69,60,36],[22,528,72,36,21],[22,36,102,30,21],[23,69,105,30,15],[24,102,96,15,21],[25,129,93,51,24],[26,186,90,81,36],[8,279,93,69,36],[27,402,99,48,27],[28,453,105,30,18],[29,33,120,36,27],[30,72,117,57,27],[31,135,114,48,24],[32,201,114,63,30],[33,270,114,69,30],[34,396,123,51,24],[35,39,147,21,24],[36,69,150,24,18],[9,102,144,57,21],[37,168,138,60,33],[38,237,141,54,33],[33,294,138,66,30],[39,387,147,60,30],[9,39,171,45,24],[40,84,168,75,24],[23,168,177,33,12],[24,207,168,12,21],[41,231,174,45,18],[42,282,165,60,30],[24,342,174,12,21],[43,39,201,51,27],[44,96,189,54,27],[45,153,186,60,30],[46,222,192,42,21],[47,270,189,75,24],[22,39,225,30,24],[48,75,219,51,27],[49,132,213,108,30],[50,249,207,60,30],[51,315,210,51,30],[52,36,249,60,27],[53,102,243,63,27],[28,171,252,33,24],[54,213,240,54,24],[55,276,237,54,24],[56,339,240,24,18],[57,33,270,63,39],[58,105,267,69,24],[59,186,273,21,21],[60,213,261,84,27],[35,39,300,24,24],[2,72,300,45,21],[61,120,288,57,36],[5,186,285,48,27],[12,237,285,48,33],[62,36,318,78,33],[40,126,318,72,33],[12,207,309,42,30],[63,30,342,57,42],[64,93,339,60,27],[1,159,348,15,21],[65,177,339,57,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f6v.js <==
[[["koar",1,1,["f6v"]],["y",151,87,["f67r2","f1r","f45r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["oheekar",1,1,["f6v"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["shor",97,66,["f45r","f46r","f15r"]],["chapchy",1,1,["f6v"]],["s",244,125,["f1r","f46r","f67r2"]],["chear",51,33,["f1r","f89v2","f89v1"]],["char",72,51,["f45r","f106r","f1v"]],["otchy",48,40,["f76r","f15v","f17r"]],["oees",9,7,["f72v1","f86v3","f24r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qoekchar",1,1,["f6v"]],["cheas",1,1,["f6v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["chaiin",45,34,["f45r","f15r","f55v"]],["qoair",4,4,["f105v","f6v","f111v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["chol",397,151,["f1r","f45r","f46r"]],["oochockhy",1,1,["f6v"]],["chekchoy",1,1,["f6v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["rychos",1,1,["f6v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["ytchoy",3,3,["f4v","f67v1","f6v"]],["sos",8,7,["f70v2","f25v","f42r"]],["dady",5,5,["f67r1","f108v","f86v3"]],["dchy",30,25,["f15r","f13v","f9r"]],["dey",1,1,["f6v"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cshe",1,1,["f6v"]],["chodam",1,1,["f6v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okor",34,32,["f89v2","f15r","f3v"]],["oty",115,76,["f45r","f46v","f45v"]],["doldom",1,1,["f6v"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["shocthol",1,1,["f6v"]],["chocthey",6,6,["f88v","f114v","f30v"]],["ychos",1,1,["f6v"]],["ychol",12,11,["f24v","f14r","f17v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cthol",61,41,["f1r","f89v1","f17v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ychor",16,15,["f17v","f45v","f44r"]],["okchey",32,28,["f1r","f80r","f78v"]],["qokom",2,2,["f45v","f6v"]],["oeeo",3,3,["f72v2","f101v2","f6v"]],["dal",253,114,["f67r2","f45r","f1r"]],["cthom",9,7,["f45r","f24r","f90r1"]],["qokche",1,1,["f6v"]],["ychear",2,2,["f6v","f111v"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["lor",43,31,["f89v2","f76r","f80r"]],["otam",47,38,["f48v","f43r","f55v"]],["dy",271,137,["f45r","f46r","f67r2"]],["ytchos",2,2,["f31v","f6v"]],["shy",104,70,["f89v2","f46r","f15r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["cthy",111,63,["f89v2","f1r","f45r"]],["yodaiin",1,1,["f6v"]],["or",366,130,["f45r","f1r","f67r2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["tchalody",1,1,["f6v"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["os",29,28,["f67r2","f1r","f89v1"]],["chy",155,101,["f1r","f46r","f67r2"]],["sain",68,40,["f89v1","f76r","f106r"]],["ochy",5,5,["f70v1","f89v1","f25v"]],["cthar",21,15,["f1r","f15r","f76r"]],["chaiir",1,1,["f6v"]],["ckhal",4,4,["f116r","f6v","f72r2"]],["cthodam",1,1,["f6v"]],["ytcho",2,2,["f23r","f6v"]],["ches",36,29,["f46r","f76r","f80v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["ocholy",1,1,["f6v"]],["kchos",3,3,["f7r","f49v","f6v"]],["dor",73,54,["f1r","f45r","f89v1"]],["dchor",26,22,["f6v","f30r","f78v"]],["choldar",1,1,["f6v"]],["ycheor",9,8,["f102r2","f101v2","f11v"]],["octham",1,1,["f6v"]]],[[0,27,24,39,30],[1,63,39,12,21],[2,72,27,36,24],[3,105,18,63,30],[4,174,27,42,24],[5,219,21,48,24],[6,279,9,69,45],[7,351,24,15,21],[8,369,21,51,24],[9,429,27,39,18],[10,474,12,57,42],[11,30,54,33,24],[12,66,54,39,21],[13,111,45,60,33],[14,174,45,84,33],[15,267,51,48,21],[16,318,48,54,21],[17,381,45,51,24],[12,435,48,36,21],[18,471,51,54,18],[19,24,78,48,24],[20,78,72,39,39],[21,129,78,36,15],[22,171,69,81,27],[23,261,72,69,33],[20,336,66,42,42],[24,384,66,48,27],[25,477,63,57,27],[1,21,111,15,18],[26,39,99,57,27],[27,111,90,63,36],[28,177,93,36,18],[1,216,105,12,15],[29,231,102,42,21],[30,282,102,36,27],[31,324,99,33,30],[32,360,87,51,36],[33,492,90,51,36],[34,27,123,39,21],[35,69,126,33,18],[36,102,126,69,33],[37,177,123,33,27],[38,213,114,42,27],[39,261,117,33,33],[40,336,120,60,27],[41,24,150,66,39],[42,102,156,78,33],[43,186,156,63,39],[7,255,162,12,21],[44,27,186,48,27],[45,87,195,54,21],[46,144,189,45,18],[47,192,180,51,30],[48,246,192,30,27],[49,24,213,57,27],[12,93,216,39,18],[50,138,207,60,36],[51,201,210,66,30],[52,30,243,39,12],[53,69,237,36,24],[12,108,240,42,18],[54,153,231,57,27],[7,216,240,18,18],[55,24,252,78,33],[56,102,255,72,33],[57,177,255,54,30],[58,30,282,30,21],[9,60,282,45,18],[59,108,276,54,27],[54,168,276,54,24],[60,222,282,24,21],[61,24,297,75,33],[62,105,300,33,33],[63,144,297,69,36],[64,216,297,45,33],[65,21,327,72,24],[64,99,318,42,39],[7,141,330,21,15],[12,165,330,42,18],[11,210,327,39,21],[66,249,327,27,18],[67,27,342,63,27],[21,96,354,45,18],[47,144,345,51,27],[68,201,348,81,27],[69,30,366,75,27],[7,108,369,15,21],[70,129,369,24,21],[71,159,378,36,21],[72,201,372,48,18],[66,249,366,24,18],[73,30,399,39,24],[74,72,390,57,24],[74,138,390,60,24],[64,201,390,42,27],[1,24,423,21,24],[75,45,411,60,21],[76,108,405,60,33],[77,174,411,78,27],[60,252,417,21,21],[78,24,429,60,39],[47,84,429,45,30],[79,138,435,39,21],[80,180,435,60,24],[81,30,468,63,18],[82,96,456,57,27],[71,162,468,36,21],[83,201,456,36,21],[84,30,483,51,21],[85,90,483,75,24],[24,177,477,45,27],[46,225,477,51,21],[86,33,507,63,30],[12,105,504,42,24],[87,156,501,66,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f70r1.js <==
[[["ooooooooolarsr",1,1,["f70r1"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["oteos",29,20,["f72v2","f1r","f73r"]],["okes",3,3,["f70r1","f53r","f34r"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["cy",2,2,["f70r1","f36r"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["ody",46,37,["f43r","f65v","f48r"]],["o",82,56,["f1r","f67r1","f89r2"]],["chopcheopchy",1,1,["f70r1"]],["chol",397,151,["f1r","f45r","f46r"]],["air",74,49,["f67r2","f67r1","f65v"]],["shekchy",5,5,["f70r1","f67r2","f116r"]],["choteody",1,1,["f70r1"]],["oteeshs",1,1,["f70r1"]],["opcheody",3,3,["f70r1","f68r3","f113v"]],["otol",86,69,["f89v2","f1r","f55v"]],["choky",39,34,["f46r","f89v1","f65v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["sheal",19,16,["f111r","f80r","f77r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["soly",3,3,["f70r1","f27v","f84v"]],["oteody",39,28,["f48v","f106v","f104r"]],["choekeeos",1,1,["f70r1"]],["alairdy",1,1,["f70r1"]],["okol",83,64,["f67r2","f1r","f89v2"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["dary",24,21,["f111r","f45r","f48v"]],["otorsheod",1,1,["f70r1"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["choly",15,15,["f101v2","f76r","f71r"]],["yky",18,16,["f45r","f2r","f16v"]],["chkal",13,11,["f111r","f70r1","f46r"]],["ofchor",2,2,["f70r1","f37r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["opolaiin",1,1,["f70r1"]],["oty",115,76,["f45r","f46v","f45v"]],["dal",253,114,["f67r2","f45r","f1r"]],["choekeey",2,1,["f70r1"]],["cheo",65,42,["f89v2","f17v","f106r"]],["al",260,82,["f89v2","f67r1","f55v"]],["otchoky",2,2,["f70r1","f68r2"]],["chety",25,25,["f46r","f48v","f43r"]],["chodalar",1,1,["f70r1"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chear",51,33,["f1r","f89v2","f89v1"]],["aly",29,25,["f46v","f82v","f104v"]],["os",29,28,["f67r2","f1r","f89v1"]],["okolair",1,1,["f70r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["oteodas",1,1,["f70r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["tochody",1,1,["f70r1"]],["okchody",3,3,["f70r1","f44r","f9r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["ytory",1,1,["f70r1"]],["otcho",11,11,["f70r1","f47r","f14r"]],["dar",319,139,["f46r","f45r","f1r"]],["opar",10,10,["f96v","f70r1","f73r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["y",151,87,["f67r2","f1r","f45r"]],["saimchy",1,1,["f70r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["otair",21,15,["f89v2","f86v3","f80r"]],["orolgy",1,1,["f70r1"]],["dchal",2,2,["f70r1","f18v"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["sam",10,9,["f70r1","f68v3","f103r"]],["okchy",39,34,["f67r2","f76r","f45v"]],["yfcheodly",1,1,["f70r1"]],["ytcheas",1,1,["f70r1"]],["otechg",1,1,["f70r1"]],["tshey",9,8,["f70r1","f114v","f108r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ched",23,19,["f46v","f73v","f48r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["alal",5,5,["f111r","f70r1","f72v1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ary",26,22,["f67r1","f48v","f86v3"]],["oteodshey",1,1,["f70r1"]],["keody",22,20,["f86v6","f68v3","f48v"]],["okeody",37,31,["f67r1","f65v","f55v"]],["otody",14,14,["f73v","f95v1","f16r"]],["ypolol",1,1,["f70r1"]],["chodal",7,6,["f70r1","f68r3","f39v"]],["okosd",1,1,["f70r1"]],["ykeal",1,1,["f70r1"]]],[[0,84,54,210,72],[1,504,207,48,57],[2,549,267,36,45],[3,573,321,30,36],[4,588,366,27,51],[5,594,423,15,24],[6,588,459,33,54],[7,585,516,24,42],[8,570,555,27,30],[9,567,594,12,12],[10,501,606,69,87],[11,459,696,36,36],[12,435,723,24,30],[13,360,741,69,36],[14,270,771,81,30],[15,189,771,75,30],[16,114,738,72,54],[17,72,711,33,42],[18,39,675,36,39],[19,21,633,24,42],[20,3,573,21,54],[21,0,522,12,48],[22,0,498,9,24],[23,0,432,12,54],[24,3,366,12,48],[25,6,285,18,75],[26,24,216,30,66],[27,51,189,24,30],[28,81,141,48,36],[29,135,102,78,42],[30,219,96,75,30],[31,300,93,42,27],[32,339,102,39,33],[33,381,120,39,33],[34,429,141,78,63],[35,480,231,39,42],[36,513,273,27,42],[37,537,321,33,33],[1,552,363,27,66],[38,561,435,30,48],[39,549,492,36,57],[40,522,558,30,45],[41,474,609,57,63],[4,423,672,42,45],[42,381,708,36,33],[43,348,726,30,21],[44,261,738,75,33],[43,231,738,30,27],[44,147,0,69,0],[43,219,0,3,0],[45,186,735,39,18],[46,159,726,24,18],[47,90,684,57,51],[48,51,651,39,39],[49,21,570,39,75],[50,12,525,18,39],[51,9,480,15,45],[52,12,444,12,33],[2,9,387,15,51],[22,18,363,9,24],[53,21,330,9,27],[46,27,312,12,24],[54,33,240,36,66],[55,66,225,15,21],[56,84,171,51,48],[57,141,162,27,21],[28,180,135,57,30],[58,243,126,72,30],[59,324,135,66,36],[60,396,159,42,33],[61,435,189,45,45],[62,258,162,27,51],[63,258,219,24,30],[37,246,249,39,30],[64,441,246,33,36],[65,399,273,39,42],[66,540,429,12,24],[67,474,432,63,33],[68,438,429,33,27],[69,435,600,48,45],[70,399,561,48,42],[71,306,669,21,54],[68,297,621,27,42],[72,111,633,48,51],[73,147,597,39,36],[74,30,483,33,24],[43,63,483,21,15],[55,84,480,18,18],[75,33,336,60,48],[76,84,231,57,57],[52,126,288,27,27],[77,180,345,39,42],[78,225,324,54,30],[79,282,333,24,15],[24,306,333,42,36],[80,345,369,33,27],[22,366,396,24,21],[2,375,420,21,51],[81,357,471,24,45],[82,330,507,30,39],[83,285,540,42,30],[84,249,549,36,24],[85,180,513,69,54],[86,153,465,33,57],[2,147,408,27,54],[46,168,390,15,24],[87,240,381,30,45],[88,288,387,39,42],[89,306,447,45,33],[90,273,480,27,45],[91,222,465,36,36],[92,198,426,42,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f70r2.js <==
[[["sal",55,41,["f89v1","f67r1","f15r"]],["air",74,49,["f67r2","f67r1","f65v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["chokal",9,8,["f70r2","f103r","f93r"]],["choikhy",2,2,["f70r2","f68v1"]],["shokeey",3,3,["f70r2","f47r","f103r"]],["choky",39,34,["f46r","f89v1","f65v"]],["chol",397,151,["f1r","f45r","f46r"]],["dy",271,137,["f45r","f46r","f67r2"]],["okeeal",2,2,["f70r2","f78r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["dgs",1,1,["f70r2"]],["dair",106,71,["f89v2","f1r","f67r1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okees",16,14,["f67r1","f73r","f76r"]],["okeear",4,3,["f70r2","f112v","f107r"]],["ar",352,108,["f67r2","f46r","f1r"]],["alekeey",1,1,["f70r2"]],["kam",9,9,["f102r1","f70r2","f39v"]],["oteeodalsy",1,1,["f70r2"]],["chekeoar",1,1,["f70r2"]],["chokey",7,7,["f70r2","f101v2","f54r"]],["dar",319,139,["f46r","f45r","f1r"]],["dcheoky",2,2,["f70r2","f87v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["doithy",1,1,["f70r2"]],["otchetchar",1,1,["f70r2"]],["okseo",1,1,["f70r2"]],["lal",7,7,["f70r2","f108v","f83v"]],["kchm",1,1,["f70r2"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chedal",24,18,["f103r","f105v","f104v"]],["oar",16,12,["f70r2","f112v","f94r"]],["al",260,82,["f89v2","f67r1","f55v"]],["aldaiin",3,3,["f67r2","f70r2","f58v"]],["ykeeeedaiir",1,1,["f70r2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chal",48,27,["f1r","f76r","f58r"]],["ykees",4,4,["f70r2","f71r","f79v"]],["aiis",3,3,["f70r2","f40r","f105v"]],["dl",20,16,["f111r","f86v6","f81v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["rkeeo",1,1,["f70r2"]],["d",51,27,["f1r","f17v","f45v"]],["oteeodar",1,1,["f70r2"]],["aral",16,14,["f86v5","f80v","f105r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["sheedal",1,1,["f70r2"]],["sheodaiin",5,5,["f7v","f70r2","f66r"]],["choar",3,3,["f70r2","f115r","f58v"]],["char",72,51,["f45r","f106r","f1v"]],["choteoly",1,1,["f70r2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["csoeky",1,1,["f70r2"]],["chedy",501,86,["f46r","f65v","f46v"]],["choteos",1,1,["f70r2"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["ockhh",1,1,["f70r2"]],["oches",1,1,["f70r2"]],["chess",1,1,["f70r2"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["sheeody",3,3,["f70r2","f93r","f102v2"]],["shopcho",2,2,["f70r2","f71v"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["ykaldy",1,1,["f70r2"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["shey",283,99,["f46r","f1r","f45r"]],["shee",13,9,["f46r","f70r2","f101v2"]],["forar",1,1,["f70r2"]],["aim",7,7,["f111r","f86v6","f70r2"]],["cheoteeodal",1,1,["f70r2"]],["sho",130,79,["f1r","f15r","f45v"]],["choetchaldy",1,1,["f70r2"]],["dal",253,114,["f67r2","f45r","f1r"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["ches",36,29,["f46r","f76r","f80v"]],["otes",5,5,["f111r","f72v2","f70r2"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["chtam",1,1,["f70r2"]],["opaiir",1,1,["f70r2"]],["chekeo",1,1,["f70r2"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["otol",86,69,["f89v2","f1r","f55v"]],["otoy",3,3,["f70r2","f103r","f42v"]],["arodchedy",1,1,["f70r2"]],["cheecpheey",1,1,["f70r2"]],["ees",6,6,["f70r2","f68v3","f3v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["sheeey",6,6,["f70r2","f86v5","f103r"]],["okeedaly",2,2,["f70r2","f72v3"]],["cheeoekey",1,1,["f70r2"]],["ykeed",1,1,["f70r2"]],["r",98,62,["f46r","f15r","f15v"]],["s",244,125,["f1r","f46r","f67r2"]],["oteody",39,28,["f48v","f106v","f104r"]],["ody",46,37,["f43r","f65v","f48r"]],["cheeos",7,6,["f70r2","f114v","f113r"]],["chey",344,118,["f46r","f1r","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otoeeseor",1,1,["f70r2"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["otchsy",1,1,["f70r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["oteo",13,13,["f111r","f67r1","f51v"]],["keey",45,38,["f1r","f67r1","f100r"]],["oteol",42,38,["f1r","f100r","f43r"]],["otchoshy",2,2,["f70r2","f72r1"]],["otchey",31,27,["f106r","f78v","f84r"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["shep",1,1,["f70r2"]],["chly",1,1,["f70r2"]],["sheteal",1,1,["f70r2"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["dshy",8,8,["f70r2","f45v","f47v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chchetal",1,1,["f70r2"]],["ykemy",1,1,["f70r2"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["y",151,87,["f67r2","f1r","f45r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["shekey",5,5,["f41v","f89v1","f70r2"]],["qokal",191,61,["f89v2","f80r","f106r"]],["oteom",2,2,["f70r2","f58r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["shoaiin",4,4,["f1r","f70r2","f113r"]],["ckhhey",1,1,["f70r2"]],["otal",143,69,["f89v2","f89v1","f80r"]],["shshy",1,1,["f70r2"]],["tal",20,13,["f86v5","f77r","f79v"]],["cheeod",2,2,["f70r2","f104v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qetal",2,2,["f70r2","f83r"]],["ddl",1,1,["f70r2"]],["ytar",26,20,["f86v6","f48v","f81r"]],["arl",4,4,["f70r2","f33v","f113v"]],["yol",2,2,["f70r2","f24r"]],["aloees",2,2,["f70r2","f85r2"]],["ytaiir",1,1,["f70r2"]],["she",25,24,["f1r","f46r","f102r1"]],["ckhhy",5,5,["f70r2","f68v3","f47r"]],["ytas",1,1,["f70r2"]],["alal",5,5,["f111r","f70r1","f72v1"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["oparam",1,1,["f70r2"]],["dyshol",1,1,["f70r2"]],["shol",187,102,["f46r","f1r","f78v"]],["shocthhy",1,1,["f70r2"]],["dalaly",1,1,["f70r2"]],["yokal",1,1,["f70r2"]],["kshody",4,4,["f70r2","f37v","f53v"]],["tol",48,36,["f67r2","f48v","f15r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chotals",1,1,["f70r2"]],["shkal",1,1,["f70r2"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qotal",59,36,["f76r","f80r","f82v"]],["key",14,13,["f111r","f68v3","f47v"]],["okechy",6,6,["f70r2","f108r","f103r"]],["cham",20,17,["f45r","f42r","f46v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["or",366,130,["f45r","f1r","f67r2"]],["ary",26,22,["f67r1","f48v","f86v3"]]],[[0,30,213,21,24],[1,48,192,18,24],[2,66,174,18,30],[3,84,150,42,30],[4,129,123,48,27],[5,183,105,54,30],[6,246,108,66,27],[7,321,126,36,24],[8,360,144,27,21],[9,387,159,15,21],[10,408,177,30,33],[11,438,213,27,51],[12,465,270,18,30],[13,477,303,18,33],[14,486,339,12,30],[15,492,369,12,30],[16,492,396,12,33],[16,486,429,12,48],[17,480,480,15,24],[18,459,498,27,48],[17,450,552,12,24],[19,429,567,27,33],[20,366,606,60,45],[21,306,651,57,33],[22,252,669,48,21],[23,219,672,27,15],[24,153,654,60,27],[25,114,636,33,27],[26,72,603,42,36],[13,42,576,30,27],[27,9,498,36,69],[28,3,405,6,39],[29,0,375,9,27],[30,0,342,9,36],[31,3,291,18,36],[17,18,267,9,27],[23,21,249,15,27],[25,48,216,24,36],[17,72,201,15,21],[32,84,171,36,36],[33,129,144,30,24],[34,162,144,18,15],[35,186,129,51,24],[36,252,126,78,33],[37,333,150,45,33],[23,375,174,27,24],[38,402,198,27,24],[39,423,225,30,39],[40,444,264,18,30],[41,450,294,18,18],[42,462,312,18,36],[43,474,354,18,39],[44,480,396,9,12],[45,471,414,21,66],[14,462,474,12,33],[46,444,507,18,36],[47,423,546,24,36],[48,387,579,36,42],[49,315,618,69,39],[50,264,651,45,21],[51,222,651,36,15],[52,150,627,69,36],[53,120,621,24,15],[54,87,591,30,30],[55,48,552,33,36],[56,27,501,24,45],[57,12,462,21,36],[58,6,393,15,60],[2,12,372,15,24],[59,6,294,30,63],[60,30,264,21,33],[61,30,327,12,36],[1,36,300,12,30],[62,48,261,18,42],[63,60,231,33,36],[64,87,189,42,42],[65,129,159,48,33],[66,180,153,48,24],[67,231,141,45,33],[68,279,150,51,27],[14,327,174,27,15],[69,357,183,24,27],[70,378,198,21,27],[71,402,213,27,45],[72,423,261,18,24],[73,438,291,30,81],[74,462,378,12,21],[75,450,405,27,75],[76,441,483,15,30],[77,426,510,18,27],[78,411,534,21,33],[79,381,564,30,36],[17,366,588,15,18],[80,327,603,36,21],[81,276,621,48,24],[82,216,630,54,27],[83,165,615,51,24],[11,114,585,45,39],[84,78,555,33,33],[85,54,522,27,33],[86,33,468,27,48],[87,24,414,15,39],[34,27,396,15,18],[41,24,378,15,15],[88,39,339,18,33],[17,48,318,9,21],[89,54,264,33,60],[90,87,216,45,48],[68,129,186,39,30],[91,168,180,21,18],[92,192,174,33,18],[93,231,168,42,24],[94,276,168,60,39],[95,339,198,48,39],[96,384,234,30,30],[97,408,261,15,15],[54,420,282,21,36],[98,435,318,12,12],[34,438,336,12,15],[98,444,354,12,12],[1,444,366,15,30],[99,441,399,24,45],[23,420,495,18,27],[77,408,522,15,27],[100,390,546,18,21],[101,351,567,36,39],[102,324,594,27,15],[103,279,606,42,21],[104,195,606,78,27],[1,162,597,27,15],[57,123,570,33,27],[105,93,552,27,21],[23,78,531,24,24],[34,69,513,18,18],[74,60,489,15,24],[106,36,435,24,48],[76,39,399,12,30],[9,36,384,18,15],[107,246,339,42,24],[108,288,363,15,15],[109,297,375,18,21],[110,294,399,21,27],[0,279,426,24,24],[108,264,444,15,12],[111,237,444,24,21],[112,207,423,30,30],[7,192,390,24,33],[113,198,348,45,42],[114,423,78,33,30],[37,459,87,33,21],[115,489,87,24,24],[116,519,81,33,24],[34,549,93,21,18],[97,573,90,12,12],[17,588,90,21,15],[117,612,93,30,18],[118,648,84,57,21],[119,708,84,39,21],[13,423,105,24,15],[42,447,108,33,18],[98,486,111,9,15],[55,492,105,42,27],[120,549,108,39,21],[121,594,108,30,18],[122,633,102,72,21],[123,711,102,42,21],[124,423,120,33,27],[125,459,129,12,18],[98,471,123,9,18],[34,483,129,12,18],[69,492,129,30,18],[126,534,120,33,27],[127,579,123,45,24],[128,630,123,48,24],[77,678,120,30,18],[129,714,117,42,24],[103,426,144,33,15],[130,462,141,30,24],[131,492,144,48,21],[132,549,144,48,24],[133,612,141,36,24],[134,657,144,36,24],[135,693,138,33,24],[121,729,138,27,18],[135,423,159,24,21],[136,450,162,39,21],[76,492,171,24,21],[137,522,165,51,27],[138,585,162,45,27],[139,633,168,27,15],[17,660,165,15,18],[38,687,165,36,15],[76,723,162,27,15],[140,444,180,30,24],[141,477,183,21,18],[142,504,192,27,21],[34,543,189,18,18],[143,567,186,48,18],[144,621,180,54,24],[133,684,180,39,21],[76,723,180,27,18],[103,465,204,30,18],[103,492,210,33,18],[145,534,207,27,21],[135,564,201,30,27],[128,603,201,48,27],[8,654,207,36,18],[146,690,195,39,27],[9,732,201,18,24],[147,474,222,27,30],[148,504,234,33,18],[149,549,228,48,24],[76,612,225,24,21],[150,642,222,39,24],[151,690,219,57,24],[152,489,249,33,21],[153,528,249,36,21],[153,570,249,36,18],[154,615,243,66,24],[155,687,249,57,18],[156,492,270,30,24],[8,528,276,36,15],[157,564,264,60,24],[158,630,264,33,21],[42,666,270,39,15],[159,714,264,33,21],[103,492,294,30,15],[86,528,288,54,21],[128,588,285,48,27],[8,642,288,33,18],[160,687,282,60,21],[128,492,306,42,24],[161,546,306,42,21],[76,600,309,27,18],[109,636,303,24,24],[128,666,300,51,30],[162,720,303,36,18],[163,495,324,45,27],[102,540,333,36,18],[164,579,324,27,21],[165,618,321,48,24],[162,675,327,33,18],[166,714,324,36,24],[167,504,348,48,24],[168,558,342,57,21],[98,624,342,12,18],[169,642,345,21,15],[170,666,345,30,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f70v1.js <==
[[["sheal",19,16,["f111r","f80r","f77r"]],["dalalody",1,1,["f70v1"]],["oteoshey",1,1,["f70v1"]],["okoksheo",1,1,["f70v1"]],["shokey",5,5,["f70v1","f32v","f103r"]],["raiin",75,38,["f100r","f76r","f106r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["ochy",5,5,["f70v1","f89v1","f25v"]],["sais",1,1,["f70v1"]],["cheody",89,54,["f89v1","f65v","f106r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["oteoeey",2,1,["f70v1"]],["oamr",1,1,["f70v1"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["dlal",1,1,["f70v1"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["oteody",39,28,["f48v","f106v","f104r"]],["sheo",47,39,["f1r","f80r","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oteedy",100,43,["f76r","f106r","f82v"]],["chekalchs",1,1,["f70v1"]],["dar",319,139,["f46r","f45r","f1r"]],["shoteeody",2,2,["f70v1","f106r"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["dal",253,114,["f67r2","f45r","f1r"]],["okchoteees",1,1,["f70v1"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["cheokeo",1,1,["f70v1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["shes",13,10,["f70v1","f66r","f27r"]],["toar",3,3,["f89v2","f70v1","f40r"]],["aly",29,25,["f46v","f82v","f104v"]],["daly",30,23,["f46r","f75r","f68v3"]],["otalchy",1,1,["f70v1"]],["tar",43,35,["f46v","f80r","f82v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["opchey",29,25,["f76r","f80r","f48r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["otokaiman",1,1,["f70v1"]],["okalal",6,5,["f70v1","f113r","f106r"]],["otyly",1,1,["f70v1"]],["oalcheg",1,1,["f70v1"]],["otchodals",1,1,["f70v1"]],["okolshy",3,3,["f70v1","f68r3","f84r"]],["otshshdy",1,1,["f70v1"]],["otol",86,69,["f89v2","f1r","f55v"]],["ypsharal",1,1,["f70v1"]],["okey",64,42,["f67r2","f65v","f46v"]],["otodal",2,2,["f70v1","f107r"]],["cheokeeo",2,2,["f70v1","f115v"]],["okeodal",3,3,["f70v1","f69v","f99v"]],["shol",187,102,["f46r","f1r","f78v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["oteeykey",1,1,["f70v1"]],["chekeal",1,1,["f70v1"]],["oteosaiin",1,1,["f70v1"]],["chekey",7,7,["f70v1","f66r","f69r"]],["okeolol",1,1,["f70v1"]],["chees",33,28,["f106r","f41r","f88r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["opotey",1,1,["f70v1"]],["al",260,82,["f89v2","f67r1","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["otecheo",1,1,["f70v1"]],["okoly",5,5,["f70v1","f99r","f72v3"]],["otolaiin",1,1,["f70v1"]],["oteo",13,13,["f111r","f67r1","f51v"]],["alols",2,2,["f70v1","f58r"]],["asaly",1,1,["f70v1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["okeal",12,10,["f111r","f70v1","f108v"]],["ar",352,108,["f67r2","f46r","f1r"]],["oteas",2,2,["f70v1","f73r"]],["araydy",1,1,["f70v1"]]],[[0,123,141,36,27],[1,165,105,60,36],[2,231,84,60,27],[3,297,81,69,21],[4,378,90,48,30],[5,429,105,39,27],[6,474,132,36,27],[7,510,162,27,27],[8,543,189,30,30],[9,570,225,27,42],[10,597,270,21,39],[11,615,312,18,57],[12,624,381,12,42],[13,612,432,24,51],[14,603,492,21,36],[15,552,549,48,66],[16,507,612,42,42],[17,456,657,48,30],[18,420,684,30,21],[19,378,699,3,21],[20,324,711,45,18],[21,243,705,72,24],[22,207,693,33,18],[23,141,651,63,48],[24,99,621,33,30],[25,78,603,24,24],[9,48,558,33,42],[26,9,483,42,69],[27,0,423,18,54],[28,0,354,18,57],[29,3,300,27,45],[30,24,267,21,30],[31,36,222,33,39],[32,69,201,24,24],[33,90,171,33,27],[0,45,0,3,0],[33,87,0,3,0],[34,165,186,48,33],[35,210,165,33,24],[36,246,162,18,21],[37,264,156,18,27],[38,354,144,48,39],[39,405,168,24,24],[40,516,255,48,63],[41,561,399,30,48],[42,519,534,36,36],[43,438,618,45,36],[44,261,648,66,30],[45,144,582,45,42],[46,63,453,30,60],[47,54,333,27,33],[48,63,267,51,60],[25,195,255,21,18],[19,225,225,33,24],[49,267,210,27,24],[50,303,207,48,21],[51,357,222,54,27],[52,420,249,48,39],[53,468,294,21,27],[54,480,327,30,39],[55,498,378,12,39],[18,492,426,18,33],[56,468,459,30,54],[57,414,516,54,51],[58,360,561,54,33],[59,276,579,69,24],[60,228,552,42,30],[61,177,516,45,42],[62,150,486,30,30],[63,135,435,21,42],[64,123,378,30,54],[25,135,348,18,24],[65,144,333,15,18],[66,141,321,18,15],[67,153,276,42,45],[68,255,282,36,24],[69,354,270,60,39],[70,447,393,21,30],[71,438,423,21,39],[72,423,462,27,30],[11,318,528,51,30],[73,276,531,33,30],[74,243,516,33,27],[75,225,510,21,18],[76,180,390,21,45],[77,189,339,33,42]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f70v2.js <==
[[["okcheo",2,2,["f70v2","f69r"]],["dar",319,139,["f46r","f45r","f1r"]],["otey",57,41,["f43r","f76r","f106r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["tchy",24,21,["f72v2","f14r","f47v"]],["otsheo",1,1,["f70v2"]],["oteotey",4,4,["f72v2","f70v2","f71r"]],["shey",283,99,["f46r","f1r","f45r"]],["sheckh",1,1,["f70v2"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["dateey",1,1,["f70v2"]],["sal",55,41,["f89v1","f67r1","f15r"]],["ody",46,37,["f43r","f65v","f48r"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["choeteedy",1,1,["f70v2"]],["oteoteotsho",1,1,["f70v2"]],["yteos",3,3,["f89v2","f67r2","f70v2"]],["alain",4,4,["f70v2","f112v","f112r"]],["sheodaly",2,2,["f72v2","f70v2"]],["ckho",4,4,["f70v2","f54r","f1v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cholkal",3,3,["f70v2","f105v","f39r"]],["chotear",1,1,["f70v2"]],["oteody",39,28,["f48v","f106v","f104r"]],["cholaiin",4,4,["f70v2","f101v2","f2r"]],["oteeeo",1,1,["f70v2"]],["al",260,82,["f89v2","f67r1","f55v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["okey",64,42,["f67r2","f65v","f46v"]],["chol",397,151,["f1r","f45r","f46r"]],["dy",271,137,["f45r","f46r","f67r2"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["r",98,62,["f46r","f15r","f15v"]],["ar",352,108,["f67r2","f46r","f1r"]],["otoaiin",2,2,["f70v2","f1v"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["sos",8,7,["f70v2","f25v","f42r"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["otalal",3,3,["f72v1","f70v2","f58r"]],["otcham",6,5,["f70v2","f3v","f113v"]],["oty",115,76,["f45r","f46v","f45v"]],["oky",102,78,["f1r","f45r","f45v"]],["or",366,130,["f45r","f1r","f67r2"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["otody",14,14,["f73v","f95v1","f16r"]],["otald",2,2,["f70v2","f47v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["opys",1,1,["f70v2"]],["am",88,55,["f67r2","f89v2","f89v1"]],["chckhhy",9,8,["f111r","f70v2","f66r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["okeoly",6,5,["f72v1","f70v2","f99r"]],["okydy",2,2,["f70v2","f116r"]],["okees",16,14,["f67r1","f73r","f76r"]],["otalalg",1,1,["f70v2"]],["okasy",1,1,["f70v2"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["otchy",48,40,["f76r","f15v","f17r"]],["shchey",2,2,["f70v2","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chalaly",1,1,["f70v2"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["chedy",501,86,["f46r","f65v","f46v"]],["oteatey",1,1,["f70v2"]],["otcheor",4,4,["f70v2","f30v","f44v"]],["alody",6,6,["f70v2","f71v","f86v5"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["oteedar",3,3,["f70v2","f116r","f86v4"]],["dal",253,114,["f67r2","f45r","f1r"]],["cheoltey",1,1,["f70v2"]],["oteedy",100,43,["f76r","f106r","f82v"]],["sheeteey",1,1,["f70v2"]],["s",244,125,["f1r","f46r","f67r2"]],["hs",1,1,["f70v2"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["ykeeos",3,3,["f70v2","f69r","f105r"]],["okear",7,7,["f70v2","f15r","f108v"]],["alos",2,2,["f70v2","f58v"]],["daimdy",1,1,["f70v2"]],["otard",1,1,["f70v2"]],["otaral",3,3,["f111r","f70v2","f107r"]],["otalar",3,3,["f70v2","f107r","f58r"]],["otalam",3,3,["f70v2","f99r","f76r"]],["dolaram",1,1,["f70v2"]],["okaram",3,3,["f70v2","f108r","f72r2"]],["oteosal",1,1,["f70v2"]],["salols",1,1,["f70v2"]],["okaldal",1,1,["f70v2"]],["ykolaiin",1,1,["f70v2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["dlay",1,1,["f70v2"]],["oteoal",1,1,["f70v2"]],["aildy",3,3,["f70v2","f105v","f106v"]],["otaiir",4,4,["f24v","f70v2","f113v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["shal",15,12,["f111r","f75r","f70v2"]],["o",82,56,["f1r","f67r1","f89r2"]],["qoteeal",1,1,["f70v2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["teodaiin",2,2,["f70v2","f95r1"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["otchos",4,4,["f72v2","f68v2","f24v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["diy",1,1,["f70v2"]],["otylal",1,1,["f70v2"]]],[[0,42,171,27,33],[1,69,144,18,27],[2,87,120,27,27],[3,114,96,27,30],[4,135,78,27,21],[5,168,60,42,24],[6,225,42,57,27],[7,288,45,30,21],[8,330,48,51,24],[9,381,54,48,33],[10,426,75,30,21],[11,453,93,42,33],[12,498,120,24,27],[13,525,150,24,24],[14,549,174,42,48],[15,588,225,39,66],[16,624,300,33,99],[17,633,405,27,48],[18,627,465,18,42],[19,597,516,39,57],[20,585,579,24,27],[21,564,606,21,30],[22,528,633,36,42],[23,468,678,51,42],[24,414,714,48,27],[25,351,735,57,30],[26,291,753,48,21],[27,273,753,18,15],[28,249,753,18,15],[29,204,747,45,21],[30,168,732,27,24],[31,141,714,21,21],[32,129,705,15,18],[33,93,675,30,30],[34,78,657,18,18],[35,63,648,15,15],[28,51,624,15,18],[36,36,606,18,18],[37,6,558,33,42],[38,0,492,12,60],[39,0,453,0,30],[40,0,384,0,63],[41,0,318,0,57],[42,0,261,15,51],[43,6,219,33,42],[44,204,84,21,18],[45,264,96,21,18],[13,264,114,18,18],[44,318,111,18,21],[46,318,129,18,12],[47,378,123,36,27],[48,465,153,30,30],[49,522,210,27,30],[50,567,285,21,33],[1,576,315,21,21],[51,585,393,30,39],[52,558,492,30,33],[53,552,525,18,18],[54,492,594,36,39],[55,405,666,45,27],[50,309,705,36,27],[56,270,705,30,24],[50,177,687,36,24],[32,165,675,18,21],[57,96,600,39,45],[58,33,513,36,42],[59,0,387,21,42],[60,21,255,36,51],[61,72,189,27,30],[62,126,126,24,30],[63,153,174,45,30],[64,207,156,36,21],[10,255,147,33,18],[65,294,147,42,24],[66,345,156,39,18],[67,387,174,48,33],[24,438,204,39,39],[68,480,249,33,42],[69,507,291,24,33],[70,525,330,21,54],[71,534,393,18,48],[36,534,438,15,18],[72,522,459,18,36],[73,507,498,21,39],[74,465,540,45,51],[64,429,591,30,27],[4,402,615,33,18],[75,372,630,24,21],[27,354,636,18,18],[76,288,648,60,24],[77,240,645,42,27],[78,186,627,48,33],[79,168,621,12,18],[80,156,612,12,18],[81,135,585,24,36],[82,105,549,33,36],[7,96,522,18,27],[83,78,477,24,42],[36,72,456,15,18],[36,69,441,15,18],[84,66,405,15,36],[85,69,315,27,81],[62,84,279,21,36],[53,105,261,12,21],[36,114,246,12,21],[27,120,234,12,18],[86,132,201,24,30],[87,243,210,45,21],[88,348,189,45,27],[89,441,252,39,42],[90,492,387,24,51],[91,441,528,36,39],[92,339,600,42,24],[93,204,597,42,27],[94,114,495,27,45],[95,96,339,21,54],[96,144,231,21,39],[53,165,222,21,21],[50,156,369,15,36],[97,159,342,18,27],[98,171,300,36,42],[75,210,282,21,21],[99,228,267,36,24],[100,267,258,42,18],[36,312,264,24,15],[101,333,267,36,30],[102,372,291,30,30],[103,396,318,12,9],[104,399,327,33,54],[36,423,390,18,21],[27,423,411,15,18],[105,411,435,24,45],[27,396,483,15,18],[106,348,501,57,45],[107,303,540,39,21],[108,267,537,36,27],[109,213,525,48,30],[110,180,495,36,33],[21,165,465,21,27],[111,159,426,12,33],[112,282,291,45,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f71r.js <==
[[["olkeeody",7,7,["f86v5","f71r","f85r1"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["oky",102,78,["f1r","f45r","f45v"]],["eey",4,4,["f89v2","f3v","f80r"]],["okeodar",3,2,["f69r","f71r"]],["okeoky",1,1,["f71r"]],["oteody",39,28,["f48v","f106v","f104r"]],["oto",10,9,["f72v1","f101v2","f69r"]],["otol",86,69,["f89v2","f1r","f55v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ykooar",1,1,["f71r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["aekeeey",1,1,["f71r"]],["okeokeokeody",1,1,["f71r"]],["chy",155,101,["f1r","f46r","f67r2"]],["s",244,125,["f1r","f46r","f67r2"]],["otokeoar",1,1,["f71r"]],["or",366,130,["f45r","f1r","f67r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["shckhey",12,12,["f1r","f80r","f71r"]],["oteeeodar",1,1,["f71r"]],["shoekey",1,1,["f71r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["ald",3,3,["f39v","f71r","f114r"]],["cheeokseo",1,1,["f71r"]],["qorky",1,1,["f71r"]],["choly",15,15,["f101v2","f76r","f71r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["arar",7,7,["f112v","f31v","f86v4"]],["okldam",1,1,["f71r"]],["oteoaldy",1,1,["f71r"]],["oteolar",1,1,["f71r"]],["okeoaly",1,1,["f71r"]],["otaleky",1,1,["f71r"]],["otalsar",1,1,["f71r"]],["chsary",1,1,["f71r"]],["oteotey",4,4,["f72v2","f70v2","f71r"]],["sary",8,7,["f89v2","f68v2","f47v"]],["otalaly",1,1,["f71r"]],["ockhey",7,7,["f71r","f107r","f83r"]],["oteesaey",1,1,["f71r"]],["lsheotey",1,1,["f71r"]],["okalody",3,3,["f68v3","f71r","f58r"]],["shs",5,5,["f72v2","f86v4","f71r"]],["shey",283,99,["f46r","f1r","f45r"]],["otechar",1,1,["f71r"]],["chekal",12,10,["f46r","f89v1","f81v"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["oteodal",6,6,["f73r","f67r1","f72v3"]],["okol",83,64,["f67r2","f1r","f89v2"]],["lkchol",1,1,["f71r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeeees",1,1,["f71r"]],["ykees",4,4,["f70r2","f71r","f79v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["otey",57,41,["f43r","f76r","f106r"]],["oteoshaly",1,1,["f71r"]],["o",82,56,["f1r","f67r1","f89r2"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otoloaram",1,1,["f71r"]],["oteeol",9,8,["f111r","f38v","f71r"]],["otolchd",1,1,["f71r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["chs",19,17,["f101v2","f71r","f105v"]],["char",72,51,["f45r","f106r","f1v"]],["cheky",65,50,["f55v","f80r","f31r"]],["chetshy",1,1,["f71r"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["chekeen",1,1,["f71r"]],["okeol",66,40,["f67r1","f89v1","f100r"]]],[[0,48,195,39,51],[1,90,159,33,33],[2,123,123,39,36],[3,168,99,27,24],[4,198,96,24,18],[5,231,78,60,24],[6,306,75,48,27],[7,363,84,48,33],[8,420,108,27,24],[9,453,123,33,30],[10,486,147,33,33],[11,519,177,18,12],[12,537,201,45,45],[13,576,249,21,30],[14,594,288,24,54],[15,615,357,21,102],[5,597,477,30,63],[16,585,540,18,24],[17,579,570,12,15],[13,552,585,27,33],[18,492,624,57,57],[19,465,678,18,21],[11,444,693,18,21],[20,420,702,21,18],[9,375,717,36,21],[20,354,726,18,15],[21,300,729,48,21],[22,207,720,84,33],[7,147,690,48,39],[9,99,657,36,30],[13,81,636,21,27],[23,42,582,36,54],[24,24,555,18,27],[20,18,537,18,18],[25,9,513,24,27],[26,0,429,15,69],[27,0,369,18,48],[28,6,327,21,36],[29,78,240,30,42],[30,108,207,24,36],[31,204,138,57,30],[32,354,123,57,42],[33,480,198,48,48],[34,552,330,27,57],[35,537,486,39,57],[36,393,636,63,36],[37,240,669,51,24],[38,81,555,45,54],[39,69,513,21,42],[40,36,369,30,63],[7,117,282,30,42],[29,144,246,27,33],[41,174,225,36,27],[42,216,201,63,24],[43,282,195,63,21],[44,351,204,48,36],[45,405,237,27,18],[46,429,258,27,24],[10,459,288,30,36],[47,489,336,27,57],[48,495,396,27,48],[1,483,450,33,48],[49,465,504,24,30],[50,414,546,51,48],[51,369,594,33,27],[52,312,606,51,27],[53,270,618,39,18],[54,207,597,54,30],[55,168,573,42,27],[20,153,558,18,15],[56,129,522,27,36],[57,111,483,21,36],[58,93,396,24,78],[59,102,366,6,9],[9,261,237,36,30],[60,297,249,30,24],[61,405,303,48,78],[62,411,486,36,45],[63,219,543,60,36],[64,132,387,27,36],[65,141,357,21,30],[62,237,327,51,33],[64,300,315,39,24],[66,339,333,27,18],[67,360,351,30,30],[68,378,384,24,42],[69,354,432,36,54],[70,294,486,60,27],[10,243,471,42,33],[71,213,423,30,45],[72,210,372,30,45]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f71v.js <==
[[["osheo",1,1,["f71v"]],["parar",1,1,["f71v"]],["oteeodaiin",1,1,["f71v"]],["she",25,24,["f1r","f46r","f102r1"]],["ateey",1,1,["f71v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oteokeey",1,1,["f71v"]],["dal",253,114,["f67r2","f45r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["teey",20,14,["f111r","f71v","f72v3"]],["dy",271,137,["f45r","f46r","f67r2"]],["otchy",48,40,["f76r","f15v","f17r"]],["keey",45,38,["f1r","f67r1","f100r"]],["shseor",1,1,["f71v"]],["ochey",8,8,["f111r","f68v3","f71v"]],["eodal",1,1,["f71v"]],["sheeolody",1,1,["f71v"]],["alody",6,6,["f70v2","f71v","f86v5"]],["cheol",173,88,["f89v2","f46r","f45r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otam",47,38,["f48v","f43r","f55v"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["chpchy",4,4,["f86v6","f71v","f103r"]],["cpar",1,1,["f71v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["oteochor",1,1,["f71v"]],["okeodaly",2,2,["f71v","f72r1"]],["teeey",1,1,["f71v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["keor",10,10,["f38v","f89v1","f71v"]],["or",366,130,["f45r","f1r","f67r2"]],["arol",12,11,["f81r","f71v","f113v"]],["cheols",3,3,["f100r","f71v","f99v"]],["okaikaly",1,1,["f71v"]],["char",72,51,["f45r","f106r","f1v"]],["orom",5,5,["f86v6","f73r","f71v"]],["chfaly",1,1,["f71v"]],["okolar",2,2,["f71v","f69v"]],["otchody",6,6,["f14r","f68r3","f48v"]],["olcphy",2,2,["f71v","f13v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okaraiin",2,2,["f71v","f95r1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["aly",29,25,["f46v","f82v","f104v"]],["opalar",1,1,["f71v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["dan",20,16,["f1r","f89v1","f2r"]],["opalor",2,2,["f71v","f113v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["chal",48,27,["f1r","f76r","f58r"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["shsky",1,1,["f71v"]],["okalar",6,6,["f67r2","f72v1","f71v"]],["okeo",14,12,["f72v2","f69r","f99r"]],["dar",319,139,["f46r","f45r","f1r"]],["oty",115,76,["f45r","f46v","f45v"]],["oto",10,9,["f72v1","f101v2","f69r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chey",344,118,["f46r","f1r","f46v"]],["tol",48,36,["f67r2","f48v","f15r"]],["otchr",1,1,["f71v"]],["chtos",1,1,["f71v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["shepchol",1,1,["f71v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["sheo",47,39,["f1r","f80r","f106r"]],["shopcho",2,2,["f70r2","f71v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["shldy",2,2,["f71v","f83v"]],["otaly",19,17,["f73r","f71v","f72v3"]],["ofacfom",1,1,["f71v"]],["otalody",1,1,["f71v"]],["otalaiin",3,3,["f72v1","f71v","f94r"]],["shor",97,66,["f45r","f46r","f15r"]],["sholshdy",1,1,["f71v"]],["kal",23,18,["f111r","f75r","f86v6"]],["okeosar",2,2,["f67r1","f71v"]],["chkeeal",1,1,["f71v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["cheekaiin",2,2,["f71v","f33r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["okchor",20,18,["f71v","f3v","f86v3"]]],[[0,66,222,24,30],[1,87,180,42,39],[2,135,135,66,45],[3,216,123,24,18],[4,246,111,39,24],[5,294,108,42,18],[6,345,108,66,30],[7,420,126,27,21],[8,447,141,18,15],[9,474,150,33,33],[10,507,171,30,36],[11,534,201,18,21],[12,558,222,30,42],[13,585,261,21,33],[14,603,297,24,42],[15,624,339,15,45],[16,618,498,18,42],[17,585,549,42,54],[18,0,0,0,0],[19,558,609,30,36],[20,525,651,30,33],[21,483,681,36,33],[22,417,711,57,36],[23,354,735,48,30],[24,306,744,36,27],[8,279,744,21,12],[25,243,735,30,18],[26,159,702,69,42],[27,108,660,48,45],[9,72,618,27,36],[28,51,582,24,42],[29,27,537,24,36],[30,21,495,15,36],[31,6,468,18,21],[32,3,426,18,36],[33,9,369,15,48],[34,9,285,42,66],[35,114,237,27,39],[36,141,213,27,30],[37,249,153,48,33],[38,381,162,57,33],[39,513,252,39,48],[40,570,384,33,42],[41,555,516,36,54],[42,396,672,57,33],[43,252,690,42,30],[44,234,684,21,21],[45,210,669,27,24],[46,90,561,30,42],[47,78,540,27,21],[48,66,516,24,27],[49,45,378,30,57],[44,63,360,15,21],[50,132,321,27,30],[51,153,276,36,45],[52,204,246,30,24],[53,240,225,48,24],[8,291,225,21,18],[54,315,219,39,18],[55,363,225,57,30],[44,417,252,21,12],[56,435,261,27,24],[57,459,282,30,27],[58,480,309,27,30],[59,501,345,21,27],[60,510,375,21,39],[61,513,417,15,33],[62,516,450,24,30],[63,504,486,24,45],[64,480,531,27,45],[65,447,579,33,33],[66,384,609,60,33],[67,336,636,3,21],[68,300,636,33,18],[69,231,615,63,36],[44,207,603,24,15],[45,189,585,24,21],[56,159,555,27,24],[70,138,513,24,39],[71,114,471,24,39],[8,114,450,18,21],[72,111,405,18,42],[73,117,360,27,42],[74,234,279,60,45],[75,399,288,42,45],[76,450,459,36,60],[20,267,573,39,27],[77,231,558,39,24],[78,165,381,33,57],[79,255,351,30,24],[29,291,336,36,21],[80,339,339,54,36],[41,396,378,24,45],[81,396,432,27,54],[82,369,489,30,27],[83,306,510,63,27],[84,249,492,45,36],[85,225,441,24,42],[57,228,411,12,24],[9,234,375,30,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f72r1.js <==
[[["okoiin",9,8,["f90r2","f20v","f9r"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["cholo",3,3,["f72r1","f79r","f2v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["olchear",2,2,["f72r1","f58r"]],["al",260,82,["f89v2","f67r1","f55v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chedal",24,18,["f103r","f105v","f104v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["okeodaly",2,2,["f71v","f72r1"]],["chokeol",5,5,["f108v","f113r","f72r1"]],["cheolky",1,1,["f72r1"]],["okaiis",1,1,["f72r1"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["sheoltey",2,2,["f72r1","f58v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ydal",3,3,["f24v","f72r1","f13r"]],["okochey",2,2,["f72r1","f106v"]],["sho",130,79,["f1r","f15r","f45v"]],["okalshey",1,1,["f72r1"]],["shol",187,102,["f46r","f1r","f78v"]],["chalaiin",1,1,["f72r1"]],["chekeol",2,2,["f3v","f72r1"]],["kol",37,35,["f45r","f1r","f45v"]],["otos",4,4,["f53r","f105v","f72r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otam",47,38,["f48v","f43r","f55v"]],["chotam",5,5,["f88v","f72r1","f58r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["okeo",14,12,["f72v2","f69r","f99r"]],["dar",319,139,["f46r","f45r","f1r"]],["adal",1,1,["f72r1"]],["okeeas",1,1,["f72r1"]],["oshodody",1,1,["f72r1"]],["chdaiirsainy",1,1,["f72r1"]],["oaiin",26,23,["f111r","f67r2","f67r1"]],["ary",26,22,["f67r1","f48v","f86v3"]],["okalam",2,2,["f108v","f72r1"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["shda",1,1,["f72r1"]],["char",72,51,["f45r","f106r","f1v"]],["alf",1,1,["f72r1"]],["otaraldy",2,2,["f72r1","f72r2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["otain",96,43,["f43r","f76r","f80r"]],["otalef",1,1,["f72r1"]],["as",5,5,["f72r3","f72r1","f115r"]],["ainam",1,1,["f72r1"]],["ochol",5,5,["f67r2","f20r","f93r"]],["charam",4,4,["f112v","f108r","f72r1"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["otey",57,41,["f43r","f76r","f106r"]],["shetey",4,4,["f72v1","f66r","f76v"]],["chokshor",2,2,["f14v","f72r1"]],["okalal",6,5,["f70v1","f113r","f106r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chetey",5,5,["f68v2","f77r","f34r"]],["cheolor",2,2,["f112v","f72r1"]],["oteoteeody",1,1,["f72r1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["alo",3,3,["f72r1","f111v","f106v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["oteorar",1,1,["f72r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["chokal",9,8,["f70r2","f103r","f93r"]],["otas",4,4,["f31v","f72r1","f107v"]],["oqokar",1,1,["f72r1"]],["ofaralar",1,1,["f72r1"]],["otchoshy",2,2,["f70r2","f72r1"]],["otchdal",3,3,["f72r1","f18v","f93v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["otainy",1,1,["f72r1"]],["oteeols",1,1,["f72r1"]],["yroly",1,1,["f72r1"]],["okees",16,14,["f67r1","f73r","f76r"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["o",82,56,["f1r","f67r1","f89r2"]],["oteos",29,20,["f72v2","f1r","f73r"]],["chal",48,27,["f1r","f76r","f58r"]],["otchor",18,16,["f15r","f15v","f16v"]],["chckhy",140,76,["f46r","f46v","f55v"]]],[[0,111,147,42,36],[1,159,120,42,24],[2,201,105,36,21],[3,246,96,42,18],[4,294,96,39,12],[5,339,93,54,21],[6,396,105,18,15],[7,417,108,39,27],[8,459,129,39,27],[9,498,150,36,33],[10,540,189,42,54],[4,585,255,21,27],[11,600,291,18,51],[12,615,348,21,54],[13,618,417,15,51],[14,609,474,21,51],[15,588,531,30,57],[16,567,597,24,42],[17,540,639,21,27],[18,507,651,27,42],[19,441,693,57,33],[20,405,723,27,18],[21,336,729,63,24],[22,291,735,33,21],[23,234,732,54,18],[24,171,705,54,27],[25,144,690,27,27],[26,108,666,30,27],[27,90,651,21,15],[17,72,627,21,24],[28,42,585,30,39],[29,18,540,24,39],[30,3,480,21,54],[31,3,453,15,27],[32,0,405,12,33],[33,3,372,12,27],[27,6,348,12,21],[34,12,312,18,36],[33,21,288,18,27],[35,33,243,24,42],[17,60,219,15,24],[7,78,189,30,30],[36,72,255,42,63],[37,162,150,90,60],[38,327,150,30,12],[27,357,147,15,18],[39,372,150,21,27],[40,477,198,45,36],[41,540,294,42,33],[42,567,324,18,27],[43,585,426,12,36],[44,576,462,24,36],[45,510,555,51,54],[46,342,678,48,27],[47,291,690,39,21],[48,87,600,63,39],[49,90,579,27,18],[50,63,534,33,42],[51,45,435,24,45],[52,30,378,33,57],[53,99,384,18,54],[54,105,348,24,33],[55,120,315,24,33],[56,141,273,36,39],[57,177,225,51,45],[58,234,210,45,24],[46,288,201,45,18],[59,339,204,36,24],[17,375,216,24,15],[46,414,228,45,33],[60,462,264,33,39],[61,498,309,33,51],[62,522,369,27,81],[63,516,462,21,39],[64,489,501,33,57],[65,447,564,39,39],[6,426,600,18,18],[66,402,609,24,18],[67,348,624,45,18],[68,273,627,63,21],[69,237,609,33,24],[70,183,585,48,33],[71,144,552,36,30],[6,132,531,21,15],[72,108,477,33,54],[73,192,270,57,60],[74,375,267,57,45],[75,474,396,24,57],[76,342,558,39,27],[39,312,564,30,30],[77,192,495,36,45],[78,285,324,54,21],[79,342,330,36,27],[80,387,360,27,39],[6,405,399,15,18],[17,408,417,12,30],[81,387,453,27,39],[82,354,489,36,27],[83,339,510,9,9],[84,300,510,39,15],[17,270,498,30,18],[85,243,471,24,27],[46,225,426,18,45],[86,222,375,27,45],[87,246,345,33,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f72r2.js <==
[[["ofchdady",1,1,["f72r2"]],["oklairdy",1,1,["f72r2"]],["okaram",3,3,["f70v2","f108r","f72r2"]],["okairy",2,2,["f105v","f72r2"]],["okeolar",1,1,["f72r2"]],["otais",4,4,["f86v3","f106r","f115r"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["oteos",29,20,["f72v2","f1r","f73r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okeo",14,12,["f72v2","f69r","f99r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["cheokeodal",1,1,["f72r2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["olcthhy",1,1,["f72r2"]],["oteeykeey",1,1,["f72r2"]],["tey",11,10,["f111r","f38v","f7v"]],["okalaiin",2,2,["f72r2","f111v"]],["okalchal",1,1,["f72r2"]],["chey",344,118,["f46r","f1r","f46v"]],["al",260,82,["f89v2","f67r1","f55v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chtaiin",4,4,["f1r","f48r","f107r"]],["otseey",1,1,["f72r2"]],["qooeel",1,1,["f72r2"]],["ckhal",4,4,["f116r","f6v","f72r2"]],["chekaiin",8,6,["f89v1","f40r","f72r2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["chy",155,101,["f1r","f46r","f67r2"]],["d",51,27,["f1r","f17v","f45v"]],["r",98,62,["f46r","f15r","f15v"]],["y",151,87,["f67r2","f1r","f45r"]],["sho",130,79,["f1r","f15r","f45v"]],["otedo",1,1,["f72r2"]],["qokeodal",2,2,["f72v2","f72r2"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["otaraldy",2,2,["f72r1","f72r2"]],["okalar",6,6,["f67r2","f72v1","f71v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["ary",26,22,["f67r1","f48v","f86v3"]],["oteeary",1,1,["f72r2"]],["otair",21,15,["f89v2","f86v3","f80r"]],["dy",271,137,["f45r","f46r","f67r2"]],["okaircham",1,1,["f72r2"]],["okeal",12,10,["f111r","f70v1","f108v"]],["otarar",5,5,["f108r","f116r","f104v"]],["orary",2,2,["f73v","f72r2"]],["okyd",2,2,["f66r","f72r2"]],["otolam",2,2,["f69r","f72r2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["teodal",3,3,["f88v","f72r2","f66v"]],["chokaly",2,2,["f49v","f72r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["yaiin",6,6,["f86v6","f40r","f114v"]],["oteodaiin",8,7,["f111r","f70v1","f67r1"]],["shokal",4,4,["f108r","f80v","f72r2"]],["otey",57,41,["f43r","f76r","f106r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dalchdy",5,5,["f72r2","f58r","f83r"]],["cseteeey",1,1,["f72r2"]],["shey",283,99,["f46r","f1r","f45r"]],["qoteeody",6,6,["f68v2","f114v","f86v3"]],["sheycthy",1,1,["f72r2"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["chees",33,28,["f106r","f41r","f88r"]],["otoees",1,1,["f72r2"]],["salal",2,2,["f72r2","f58v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["otalshy",1,1,["f72r2"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["chosar",2,2,["f72r2","f35v"]],["otam",47,38,["f48v","f43r","f55v"]],["ainaly",1,1,["f72r2"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["cham",20,17,["f45r","f42r","f46v"]],["chs",19,17,["f101v2","f71r","f105v"]],["chchs",1,1,["f72r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["yly",2,2,["f72v2","f72r2"]],["kaly",2,2,["f48v","f72r2"]],["dar",319,139,["f46r","f45r","f1r"]],["otchey",31,27,["f106r","f78v","f84r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ola",1,1,["f72r2"]],["in",2,2,["f72r2","f105r"]],["otoar",3,3,["f73v","f69v","f72r2"]],["air",74,49,["f67r2","f67r1","f65v"]],["aloy",1,1,["f72r2"]]],[[0,78,90,60,36],[1,204,63,63,30],[2,315,60,63,27],[3,414,57,51,42],[4,528,102,54,36],[5,6,339,24,45],[6,24,297,21,36],[7,45,252,27,42],[8,72,228,24,24],[9,96,201,24,27],[10,117,177,36,27],[11,159,150,33,27],[12,201,123,78,30],[13,279,117,30,15],[14,321,111,39,18],[15,366,108,42,33],[16,417,129,63,42],[17,480,156,24,27],[18,513,183,57,48],[19,570,243,45,54],[20,609,297,21,33],[21,618,330,21,15],[11,603,570,27,42],[10,585,615,27,36],[22,558,657,27,42],[21,540,690,18,18],[23,492,705,51,45],[24,441,747,45,27],[25,378,768,60,27],[26,327,777,42,24],[27,264,777,60,30],[28,207,759,51,30],[29,180,741,27,21],[30,162,738,15,15],[31,150,732,15,15],[8,120,711,33,21],[21,102,693,18,15],[32,96,681,18,12],[33,75,660,21,21],[27,36,594,39,54],[34,12,537,27,51],[35,0,450,24,69],[36,0,405,15,39],[37,114,237,54,57],[38,213,195,48,36],[39,318,183,33,33],[40,408,189,36,33],[39,495,264,30,27],[11,549,327,24,36],[41,564,369,21,27],[42,558,465,30,72],[43,513,609,33,39],[44,495,639,21,18],[45,366,711,63,33],[46,255,708,42,27],[47,162,666,48,33],[40,120,612,30,33],[48,81,552,27,33],[49,63,423,33,30],[50,75,330,48,54],[51,159,321,30,36],[17,183,297,30,24],[52,210,267,51,36],[53,267,246,57,24],[54,336,249,15,15],[13,354,252,39,15],[55,393,258,39,24],[56,435,285,60,60],[57,492,351,33,51],[58,510,411,21,36],[28,510,459,21,54],[59,495,513,27,33],[32,489,540,18,15],[60,480,555,21,24],[40,447,585,33,36],[61,408,618,42,33],[62,336,642,63,24],[39,288,645,36,24],[63,255,630,30,27],[64,192,588,60,48],[65,153,543,39,48],[66,132,483,27,51],[67,126,453,18,30],[68,129,393,21,42],[8,144,360,15,33],[59,246,324,30,24],[69,315,318,36,18],[70,399,321,27,27],[71,453,384,30,51],[72,432,507,36,51],[73,327,585,51,24],[74,255,582,33,30],[75,195,519,39,39],[76,180,411,21,39],[77,195,378,33,39],[6,363,363,39,30],[78,396,390,15,21],[79,411,417,15,36],[80,414,453,12,21],[81,408,471,12,27],[82,390,501,30,27],[83,369,528,27,24],[84,321,537,45,24],[85,267,522,45,30],[86,252,492,21,24],[87,240,480,15,18],[44,237,453,21,24],[88,234,405,27,45],[89,258,381,21,27],[90,276,366,33,21],[85,315,348,42,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f72r3.js <==
[[["okeey",177,71,["f46r","f89v2","f67r1"]],["cheky",65,50,["f55v","f80r","f31r"]],["oteo",13,13,["f111r","f67r1","f51v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["chocthar",1,1,["f72r3"]],["ar",352,108,["f67r2","f46r","f1r"]],["oteody",39,28,["f48v","f106v","f104r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["okeolaiin",1,1,["f72r3"]],["oteey",140,66,["f1r","f67r1","f80r"]],["okarar",1,1,["f72r3"]],["dy",271,137,["f45r","f46r","f67r2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["al",260,82,["f89v2","f67r1","f55v"]],["alaiiin",2,2,["f72r3","f33r"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["okos",8,8,["f68v2","f68v3","f40r"]],["okeoar",1,1,["f72r3"]],["otes",5,5,["f111r","f72v2","f70r2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chekaithhy",1,1,["f72r3"]],["chokees",1,1,["f72r3"]],["chekar",8,8,["f75r","f108r","f94r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ch",5,5,["f100r","f108r","f76r"]],["ches",36,29,["f46r","f76r","f80v"]],["os",29,28,["f67r2","f1r","f89v1"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cheal",30,15,["f111r","f76r","f103r"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["ereoly",1,1,["f72r3"]],["oheol",1,1,["f72r3"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chorain",2,2,["f72r3","f30r"]],["ykolairol",1,1,["f72r3"]],["olkalaiin",1,1,["f72r3"]],["olalsy",1,1,["f72r3"]],["or",366,130,["f45r","f1r","f67r2"]],["am",88,55,["f67r2","f89v2","f89v1"]],["as",5,5,["f72r3","f72r1","f115r"]],["sheeen",1,1,["f72r3"]],["otosaiin",1,1,["f72r3"]],["opoiisooin",1,1,["f72r3"]],["aes",1,1,["f72r3"]],["ypaiin",3,3,["f73v","f72r3","f107r"]],["aloly",3,3,["f69r","f99r","f72r3"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oeeeodaiin",1,1,["f72r3"]],["ofsholdy",1,1,["f72r3"]],["opoeey",1,1,["f72r3"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otochedy",2,2,["f72r3","f68r1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["okoey",2,2,["f72r3","f107v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["ykeolal",1,1,["f72r3"]],["ya",1,1,["f72r3"]],["r",98,62,["f46r","f15r","f15v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["cheolaiin",1,1,["f72r3"]],["ykeeoly",1,1,["f72r3"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["shear",21,16,["f1r","f46r","f111r"]],["o",82,56,["f1r","f67r1","f89r2"]],["oa",1,1,["f72r3"]],["sheokeor",1,1,["f72r3"]],["oekes",1,1,["f72r3"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["oeteos",1,1,["f72r3"]],["dotsey",1,1,["f72r3"]],["seor",2,2,["f72r3","f34v"]],["oteol",42,38,["f1r","f100r","f43r"]],["shol",187,102,["f46r","f1r","f78v"]],["cheem",1,1,["f72r3"]],["okeody",37,31,["f67r1","f65v","f55v"]],["shey",283,99,["f46r","f1r","f45r"]],["sheysy",1,1,["f72r3"]],["sho",130,79,["f1r","f15r","f45v"]],["teey",20,14,["f111r","f71v","f72v3"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["yoeteey",1,1,["f72r3"]],["okeeoy",2,2,["f102r1","f72r3"]],["chy",155,101,["f1r","f46r","f67r2"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["ykoly",2,2,["f72r3","f13r"]],["olfsheoral",1,1,["f72r3"]],["alkam",6,6,["f86v5","f72r3","f85r1"]],["ytairal",1,1,["f72r3"]],["oeees",9,9,["f72v1","f9v","f24r"]],["ory",17,15,["f89v1","f101v2","f80r"]],["ochey",8,8,["f111r","f68v3","f71v"]],["fydy",1,1,["f72r3"]],["ofais",1,1,["f72r3"]],["seesaly",1,1,["f72r3"]],["ykairaiin",1,1,["f72r3"]],["oiral",1,1,["f72r3"]],["okalar",6,6,["f67r2","f72v1","f71v"]],["orara",1,1,["f72r3"]],["oeaiin",1,1,["f72r3"]],["olaikhy",1,1,["f72r3"]],["arary",3,2,["f72r3","f58r"]],["eeer",1,1,["f72r3"]],["chem",1,1,["f72r3"]],["shses",1,1,["f72r3"]],["opcholalaiin",1,1,["f72r3"]],["oteeor",4,4,["f102r1","f72r3","f58r"]],["sheal",19,16,["f111r","f80r","f77r"]],["otaipchy",1,1,["f72r3"]],["oteees",3,3,["f67r1","f52r","f72r3"]],["otedas",1,1,["f72r3"]],["olol",18,16,["f67r2","f14r","f17v"]],["choty",37,28,["f1r","f15v","f13v"]],["sheshdy",1,1,["f72r3"]],["chedy",501,86,["f46r","f65v","f46v"]],["shes",13,10,["f70v1","f66r","f27r"]],["eedy",6,4,["f94v","f72r3","f84r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["oletal",1,1,["f72r3"]],["opalal",2,2,["f108r","f72r3"]],["yfary",1,1,["f72r3"]],["osaiisal",1,1,["f72r3"]],["ytoar",1,1,["f72r3"]],["shor",97,66,["f45r","f46r","f15r"]],["octho",1,1,["f72r3"]],["oral",10,10,["f96v","f108v","f103r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["octheol",2,2,["f72r3","f82r"]],["arl",4,4,["f70r2","f33v","f113v"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["koly",3,3,["f15r","f72r3","f39r"]]],[[0,0,240,24,45],[1,18,198,21,42],[2,36,162,21,30],[3,60,126,30,33],[4,84,87,42,42],[5,129,63,39,30],[6,174,33,39,33],[7,222,12,60,27],[8,285,9,24,15],[9,312,0,48,24],[10,366,3,45,15],[11,420,12,75,30],[12,498,36,30,27],[13,531,54,45,33],[14,582,93,15,15],[15,615,135,30,30],[16,642,165,18,15],[17,645,180,42,42],[18,681,231,27,36],[19,699,276,21,42],[20,714,324,18,33],[21,717,366,18,63],[22,720,435,15,27],[23,714,471,15,33],[24,708,504,15,30],[25,684,537,33,63],[26,660,603,27,51],[10,627,654,33,39],[27,597,693,30,39],[28,570,726,24,30],[29,552,744,21,18],[30,516,771,27,21],[31,498,783,18,18],[32,462,795,27,18],[33,414,804,45,21],[34,372,813,36,12],[30,333,816,33,15],[9,282,807,48,24],[35,240,798,36,18],[14,225,789,15,24],[36,162,765,54,36],[37,111,738,45,30],[38,75,705,36,39],[39,45,672,27,30],[40,27,645,24,27],[41,9,594,36,45],[42,48,183,51,54],[43,150,87,54,60],[44,300,48,42,42],[45,375,57,18,18],[24,393,63,27,12],[46,420,63,18,33],[31,531,108,24,21],[47,546,126,15,15],[48,555,129,36,30],[49,612,207,39,66],[50,675,369,30,75],[16,672,447,12,21],[51,672,468,15,36],[52,594,615,39,45],[53,558,651,3,39],[12,420,738,45,39],[54,375,759,45,21],[55,210,735,63,27],[56,105,654,45,60],[57,27,492,24,45],[58,12,429,27,51],[59,57,312,30,60],[60,78,279,21,27],[61,93,228,36,45],[62,123,195,33,36],[63,159,147,45,45],[64,210,126,45,27],[65,258,120,21,12],[66,276,111,12,15],[67,297,105,45,21],[68,345,108,66,15],[69,411,111,57,33],[70,471,132,42,27],[71,513,156,36,27],[32,546,186,27,27],[45,573,219,15,15],[72,582,231,12,9],[73,588,255,12,24],[74,603,300,30,48],[9,621,363,21,54],[75,627,426,15,45],[76,615,471,21,39],[77,597,513,24,48],[78,567,561,30,39],[79,555,603,21,24],[80,519,636,36,33],[81,489,663,27,24],[82,453,681,33,27],[83,396,699,51,21],[15,354,711,36,18],[84,315,705,30,24],[85,264,690,45,36],[86,231,687,27,18],[87,201,669,30,30],[88,165,648,36,27],[89,126,606,51,42],[90,93,558,33,39],[91,84,534,18,21],[92,66,489,21,33],[93,54,438,30,45],[94,156,204,54,60],[45,279,171,12,15],[95,291,153,39,39],[96,381,153,54,39],[97,483,201,33,21],[24,510,216,24,24],[98,567,294,15,18],[99,573,375,15,36],[100,573,408,33,33],[101,570,483,18,33],[72,564,522,9,12],[102,534,534,33,42],[103,369,633,72,45],[104,312,663,42,21],[105,165,591,54,51],[106,99,474,18,33],[107,114,357,15,45],[108,117,306,33,51],[12,156,384,24,39],[109,168,339,27,42],[110,186,309,18,27],[111,198,282,21,33],[112,213,261,27,33],[113,249,216,81,48],[114,339,207,48,24],[46,390,222,24,18],[115,414,228,36,27],[116,456,249,45,51],[117,504,303,30,39],[8,519,342,18,18],[46,522,363,24,27],[19,531,393,18,48],[118,519,447,27,51],[119,501,498,21,30],[120,474,528,27,36],[80,438,558,39,33],[121,393,588,42,21],[122,351,594,36,21],[122,309,594,36,18],[14,288,588,18,21],[123,249,576,33,21],[124,225,555,27,24],[15,192,525,33,33],[91,180,495,18,24],[125,162,462,24,33],[126,225,360,27,39],[127,285,294,39,30],[128,366,282,42,39],[129,456,357,27,57],[130,432,489,36,42],[131,408,525,27,27],[132,294,534,27,24],[133,231,441,27,33],[18,282,375,24,42],[24,306,351,21,27],[19,327,342,36,18],[134,366,345,42,27],[135,402,375,27,48],[136,411,423,18,24],[137,366,450,48,36],[67,324,474,42,21],[24,297,453,27,21],[138,285,426,18,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f72v1.js <==
[[["otar",141,70,["f45r","f67r1","f89v1"]],["air",74,49,["f67r2","f67r1","f65v"]],["chpaly",1,1,["f72v1"]],["oteody",39,28,["f48v","f106v","f104r"]],["okchesal",1,1,["f72v1"]],["otear",4,4,["f72v1","f100r","f112r"]],["alshey",4,4,["f73r","f72v1","f48r"]],["oleealy",1,1,["f72v1"]],["shetey",4,4,["f72v1","f66r","f76v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["alal",5,5,["f111r","f70r1","f72v1"]],["dals",6,6,["f72v1","f2r","f52r"]],["alchol",1,1,["f72v1"]],["ytolaiin",1,1,["f72v1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["oto",10,9,["f72v1","f101v2","f69r"]],["shoty",8,7,["f72v1","f14r","f15r"]],["otey",57,41,["f43r","f76r","f106r"]],["okchedyly",1,1,["f72v1"]],["shdary",1,1,["f72v1"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["otedy",155,55,["f46r","f46v","f80r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["opsheytey",1,1,["f72v1"]],["opairaly",1,1,["f72v1"]],["choshydy",1,1,["f72v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["otalaiin",3,3,["f72v1","f71v","f94r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["okalar",6,6,["f67r2","f72v1","f71v"]],["ysry",1,1,["f72v1"]],["s",244,125,["f1r","f46r","f67r2"]],["okst",1,1,["f72v1"]],["alar",6,6,["f73r","f72v1","f73v"]],["oeeoty",1,1,["f72v1"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["oteoly",2,2,["f72v1","f48r"]],["okeoly",6,5,["f72v1","f70v2","f99r"]],["oeees",9,9,["f72v1","f9v","f24r"]],["ocfshy",1,1,["f72v1"]],["oees",9,7,["f72v1","f86v3","f24r"]],["okeeoly",2,2,["f72v1","f108r"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["aiinod",1,1,["f72v1"]],["odody",1,1,["f72v1"]],["oteod",3,3,["f102r2","f72v1","f43v"]],["yteod",2,2,["f72v1","f68v1"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["okyl",1,1,["f72v1"]],["ytaly",5,5,["f46r","f72v1","f73v"]],["ocheos",2,2,["f72v1","f102v2"]],["oteofy",1,1,["f72v1"]],["cheoepy",1,1,["f72v1"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["otariir",1,1,["f72v1"]],["otoltopar",1,1,["f72v1"]],["oteol",42,38,["f1r","f100r","f43r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ofas",1,1,["f72v1"]],["al",260,82,["f89v2","f67r1","f55v"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["ofalar",1,1,["f72v1"]],["alshdy",1,1,["f72v1"]],["chpar",1,1,["f72v1"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["yaly",1,1,["f72v1"]],["opcheolfy",1,1,["f72v1"]],["opar",10,10,["f96v","f70r1","f73r"]],["cheoekey",1,1,["f72v1"]],["otolopaiin",1,1,["f72v1"]],["shaldy",1,1,["f72v1"]],["chepchy",4,4,["f72v1","f68v3","f103r"]],["atey",1,1,["f72v1"]],["tear",2,2,["f111r","f72v1"]],["oeeoly",1,1,["f72v1"]],["okady",2,2,["f72v1","f68r1"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["oiiny",1,1,["f72v1"]],["oeey",6,6,["f86v6","f72v1","f86v5"]],["okedy",118,53,["f46v","f80r","f31r"]],["ypain",1,1,["f72v1"]],["okalair",1,1,["f72v1"]],["oeeody",1,1,["f72v1"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["otalal",3,3,["f72v1","f70v2","f58r"]],["dalal",5,5,["f72v1","f66r","f81v"]],["ykeols",2,2,["f72v1","f39r"]],["yotoam",1,1,["f72v1"]],["oteey",140,66,["f1r","f67r1","f80r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["oteoos",1,1,["f72v1"]],["am",88,55,["f67r2","f89v2","f89v1"]]],[[0,18,192,27,33],[1,45,177,18,21],[2,63,147,42,33],[3,108,117,45,30],[4,159,93,57,27],[5,225,75,45,21],[6,273,75,48,18],[7,327,81,54,21],[8,393,93,48,33],[9,447,117,39,30],[10,486,147,30,30],[11,516,177,30,24],[12,537,201,33,42],[13,567,249,36,54],[14,594,315,27,42],[15,609,366,30,48],[16,606,417,27,42],[17,609,474,21,30],[18,591,513,27,42],[19,579,558,30,33],[20,537,600,48,57],[21,489,660,45,42],[22,456,708,30,27],[23,408,723,45,27],[17,375,747,24,24],[24,336,753,39,24],[25,291,759,45,24],[26,210,744,75,39],[27,138,717,57,45],[28,81,681,51,45],[0,36,648,39,36],[29,12,606,33,42],[30,0,552,9,48],[31,0,507,6,42],[32,3,462,3,42],[33,3,405,3,42],[34,6,378,3,15],[35,6,330,6,45],[9,9,279,3,45],[36,12,222,9,36],[37,18,399,30,45],[38,51,312,30,36],[39,78,249,45,33],[40,153,189,45,27],[41,231,174,30,21],[42,297,159,45,42],[43,366,192,30,15],[44,429,210,48,45],[45,486,270,21,27],[46,519,339,24,33],[47,531,402,18,36],[48,525,477,21,39],[49,498,540,30,39],[50,423,624,45,36],[51,372,660,27,27],[52,297,660,36,39],[53,213,666,48,15],[54,114,621,57,42],[55,57,549,48,45],[56,33,480,39,42],[57,105,429,15,48],[58,99,348,30,75],[59,120,309,33,36],[60,150,285,24,27],[61,171,261,33,30],[62,204,255,18,18],[63,225,240,51,24],[64,279,228,48,27],[65,330,243,39,24],[66,372,258,36,27],[60,402,282,27,18],[67,429,303,30,39],[68,456,345,21,27],[69,462,441,21,36],[70,432,486,45,63],[71,411,546,30,36],[72,351,573,51,39],[73,267,597,78,33],[74,210,588,48,30],[75,165,549,36,42],[76,132,519,30,36],[77,111,486,30,42],[78,183,384,12,39],[79,195,327,39,30],[80,258,300,33,27],[81,324,312,33,27],[82,387,360,21,21],[83,390,450,24,36],[84,345,513,33,36],[85,267,537,54,30],[86,207,507,36,30],[87,174,453,24,33],[88,216,375,30,45],[89,246,351,36,27],[90,288,342,42,24],[9,336,363,36,36],[60,357,399,21,27],[91,336,432,36,54],[92,297,483,42,21],[93,264,489,33,18],[94,222,456,39,39],[95,213,435,21,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f72v2.js <==
[[["ataseos",1,1,["f72v2"]],["oty",115,76,["f45r","f46v","f45v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["dchy",30,25,["f15r","f13v","f9r"]],["chopchy",5,4,["f72v2","f4v","f47v"]],["otycoyl",1,1,["f72v2"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["shey",283,99,["f46r","f1r","f45r"]],["tchols",2,2,["f72v2","f27r"]],["choraiin",5,5,["f72v2","f10v","f4r"]],["chekaiphy",1,1,["f72v2"]],["oteeos",10,8,["f72v2","f70r2","f67r1"]],["yly",2,2,["f72v2","f72r2"]],["oksedy",2,2,["f72v2","f73r"]],["cseo",1,1,["f72v2"]],["cthey",51,43,["f89v2","f1r","f45r"]],["ecky",1,1,["f72v2"]],["geeem",1,1,["f72v2"]],["cths",2,2,["f72v2","f32r"]],["okeeel",1,1,["f72v2"]],["okedy",118,53,["f46v","f80r","f31r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["tchy",24,21,["f72v2","f14r","f47v"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["ekeolol",1,1,["f72v2"]],["sheeoeky",1,1,["f72v2"]],["oekeeor",1,1,["f72v2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["olal",7,6,["f72v2","f108r","f113v"]],["kair",14,11,["f72v2","f45r","f1r"]],["okolraiin",1,1,["f72v2"]],["oeedey",1,1,["f72v2"]],["oeeo",3,3,["f72v2","f101v2","f6v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeoram",1,1,["f72v2"]],["airolm",1,1,["f72v2"]],["oshesy",1,1,["f72v2"]],["okeory",1,1,["f72v2"]],["cheoekcy",1,1,["f72v2"]],["eeoeety",1,1,["f72v2"]],["sheoeky",2,2,["f72v2","f31v"]],["oteodar",7,7,["f72v2","f41v","f70r2"]],["ofchdysd",1,1,["f72v2"]],["oeeod",1,1,["f72v2"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["okeody",37,31,["f67r1","f65v","f55v"]],["okeoldy",2,2,["f72v2","f99v"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["opaiinar",1,1,["f72v2"]],["eeeoloy",1,1,["f72v2"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["ody",46,37,["f43r","f65v","f48r"]],["otey",57,41,["f43r","f76r","f106r"]],["otchos",4,4,["f72v2","f68v2","f24v"]],["sheot",2,2,["f72v2","f115v"]],["yteed",1,1,["f72v2"]],["dchsaiin",1,1,["f72v2"]],["shol",187,102,["f46r","f1r","f78v"]],["okches",1,1,["f72v2"]],["air",74,49,["f67r2","f67r1","f65v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["qokeodal",2,2,["f72v2","f72r2"]],["oteotey",4,4,["f72v2","f70v2","f71r"]],["oteoldy",2,2,["f72v2","f76v"]],["otealchedy",1,1,["f72v2"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["saraiin",4,4,["f72v2","f116r","f113v"]],["cheokaidy",1,1,["f72v2"]],["sandy",1,1,["f72v2"]],["otol",86,69,["f89v2","f1r","f55v"]],["chskar",1,1,["f72v2"]],["alteol",1,1,["f72v2"]],["oltar",3,3,["f72v2","f95v1","f78v"]],["or",366,130,["f45r","f1r","f67r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["oekeol",1,1,["f72v2"]],["oeedy",7,6,["f72v2","f86v3","f79v"]],["opalg",1,1,["f72v2"]],["okeeom",3,3,["f72v2","f108r","f90v2"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["oeedaly",1,1,["f72v2"]],["shs",5,5,["f72v2","f86v4","f71r"]],["ofcheay",1,1,["f72v2"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["okeo",14,12,["f72v2","f69r","f99r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["chokeedy",3,3,["f72v2","f108r","f115v"]],["otes",5,5,["f111r","f72v2","f70r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["chetolain",1,1,["f72v2"]],["sheodaly",2,2,["f72v2","f70v2"]],["sheokey",4,4,["f72v2","f55v","f85r1"]],["okealy",1,1,["f72v2"]],["sany",1,1,["f72v2"]]],[[0,0,282,24,57],[1,18,255,21,24],[2,33,210,27,42],[1,57,186,24,27],[3,84,150,33,36],[4,117,129,27,24],[5,147,96,48,33],[6,201,78,45,24],[7,249,60,45,24],[8,294,63,27,24],[9,324,63,57,24],[10,384,81,54,24],[11,438,99,54,36],[12,498,135,42,30],[13,534,168,21,21],[14,555,195,33,42],[15,588,243,18,24],[16,600,267,21,30],[17,615,306,21,60],[18,621,363,15,48],[19,603,498,24,48],[20,582,552,24,39],[21,555,597,30,33],[22,528,633,30,33],[23,486,666,33,33],[24,450,693,33,21],[25,408,714,36,21],[26,375,732,33,18],[27,330,741,42,15],[28,258,741,57,21],[29,207,729,45,27],[30,156,711,45,27],[31,132,699,27,18],[32,99,666,27,27],[32,111,0,3,0],[33,75,645,27,33],[34,24,570,45,66],[35,108,216,27,33],[36,165,171,24,21],[37,189,147,33,30],[38,261,120,48,33],[39,366,135,42,24],[40,456,180,36,33],[41,531,255,27,39],[42,564,339,27,45],[43,561,453,21,48],[44,510,552,42,48],[45,459,615,39,30],[46,372,660,51,33],[47,294,684,39,24],[48,207,663,45,33],[49,135,612,39,36],[50,75,540,36,48],[51,45,477,33,39],[52,36,369,30,66],[53,63,297,24,45],[54,105,297,21,36],[55,123,279,21,21],[56,138,243,30,30],[57,171,204,33,36],[58,207,183,30,33],[59,243,171,39,27],[60,291,171,60,15],[61,357,174,30,24],[62,393,192,48,27],[63,438,219,27,18],[64,462,237,21,21],[8,474,255,24,30],[65,495,291,42,60],[66,525,357,21,54],[67,522,417,27,57],[68,483,480,51,75],[69,438,561,42,42],[70,423,594,15,21],[71,384,612,30,24],[72,348,624,36,18],[73,279,633,63,18],[74,210,609,60,33],[75,165,576,36,39],[76,132,543,27,30],[77,108,501,30,42],[78,93,453,27,45],[79,84,399,21,42],[80,87,375,18,21],[81,207,282,33,33],[82,276,252,39,24],[83,348,249,24,18],[84,408,264,30,33],[85,432,336,24,39],[86,438,429,33,45],[87,384,504,45,39],[22,321,549,39,21],[88,150,0,33,0],[89,225,531,48,45],[90,186,483,33,42],[91,165,411,24,51],[92,165,351,27,27],[93,177,327,24,24],[94,219,375,15,39],[95,228,324,42,45],[96,276,306,54,24],[97,333,318,30,24],[70,360,339,18,15],[70,372,351,15,18],[98,381,366,21,18],[99,381,390,27,66],[100,336,462,51,42],[101,282,492,45,24],[102,234,465,42,39],[103,219,435,18,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f72v3.js <==
[[["soees",1,1,["f72v3"]],["otchs",2,2,["f72v3","f85r2"]],["otedar",11,9,["f111r","f72v3","f112v"]],["oteody",39,28,["f48v","f106v","f104r"]],["oteodal",6,6,["f73r","f67r1","f72v3"]],["oteos",29,20,["f72v2","f1r","f73r"]],["otek",1,1,["f72v3"]],["eody",2,1,["f72v3"]],["sheokay",1,1,["f72v3"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["shedykeyl",1,1,["f72v3"]],["eteodys",1,1,["f72v3"]],["okoleeolar",1,1,["f72v3"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["shedy",427,73,["f46r","f65v","f46v"]],["otey",57,41,["f43r","f76r","f106r"]],["sho",130,79,["f1r","f15r","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["teody",8,7,["f1r","f72v3","f116r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["ykledey",1,1,["f72v3"]],["okechly",1,1,["f72v3"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["shokche",1,1,["f72v3"]],["lol",44,29,["f48v","f76r","f80r"]],["chopchey",2,2,["f72v3","f113r"]],["teey",20,14,["f111r","f71v","f72v3"]],["teoda",1,1,["f72v3"]],["cher",5,5,["f86v6","f72v3","f86v4"]],["okecheay",1,1,["f72v3"]],["otechol",1,1,["f72v3"]],["chsor",1,1,["f72v3"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["daein",1,1,["f72v3"]],["oyteiedar",1,1,["f72v3"]],["chr",9,8,["f111r","f32v","f72v3"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otycheedy",1,1,["f72v3"]],["oteeoly",1,1,["f72v3"]],["chokory",1,1,["f72v3"]],["okolo",3,3,["f99r","f72v3","f80r"]],["ogeom",1,1,["f72v3"]],["oreeey",3,3,["f86v6","f72v3","f58v"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["okey",64,42,["f67r2","f65v","f46v"]],["oteeeody",1,1,["f72v3"]],["okyeeshy",1,1,["f72v3"]],["ofaiin",6,6,["f89v2","f72v3","f42r"]],["okoly",5,5,["f70v1","f99r","f72v3"]],["otoly",11,9,["f73r","f48v","f72v3"]],["ofalals",1,1,["f72v3"]],["reeeos",1,1,["f72v3"]],["ocfhey",1,1,["f72v3"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chcpy",1,1,["f72v3"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dchyr",1,1,["f72v3"]],["cheolpy",1,1,["f72v3"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["shos",10,9,["f29r","f1r","f72v3"]],["otchy",48,40,["f76r","f15v","f17r"]],["cheokey",3,3,["f72v3","f112r","f106r"]],["okeoekol",1,1,["f72v3"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["yal",1,1,["f72v3"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["aly",29,25,["f46v","f82v","f104v"]],["shy",104,70,["f89v2","f46r","f15r"]],["okay",2,2,["f1r","f72v3"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["okeedaly",2,2,["f70r2","f72v3"]],["cholairy",2,2,["f72v3","f85r1"]],["oke",1,1,["f72v3"]],["cheesy",3,3,["f73r","f72v3","f105r"]],["chey",344,118,["f46r","f1r","f46v"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["chdy",152,73,["f1r","f46r","f89v1"]],["del",1,1,["f72v3"]],["okeoloky",1,1,["f72v3"]],["oty",115,76,["f45r","f46v","f45v"]],["cheis",1,1,["f72v3"]],["ok",7,7,["f48v","f72v3","f23r"]],["etoteear",1,1,["f72v3"]],["yty",24,21,["f46r","f86v6","f68v3"]],["sholeey",1,1,["f72v3"]],["oky",102,78,["f1r","f45r","f45v"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["loly",7,6,["f81r","f72v3","f76r"]],["oeemy",1,1,["f72v3"]],["odair",5,5,["f66r","f72v3","f68r2"]],["an",7,7,["f72v3","f2r","f86v5"]],["okary",11,10,["f73r","f33v","f99r"]],["oecs",1,1,["f72v3"]],["oteesod",1,1,["f72v3"]],["epal",1,1,["f72v3"]],["otaly",19,17,["f73r","f71v","f72v3"]],["okeserr",1,1,["f72v3"]],["or",366,130,["f45r","f1r","f67r2"]],["cskesol",1,1,["f72v3"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["yiin",1,1,["f72v3"]],["cholal",4,4,["f72v3","f8r","f107r"]],["ykesodarar",1,1,["f72v3"]],["oleeo",1,1,["f72v3"]],["dy",271,137,["f45r","f46r","f67r2"]],["soear",1,1,["f72v3"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["cheor",100,68,["f89v2","f46r","f67r1"]]],[[0,0,444,0,36],[1,0,408,0,36],[2,0,357,0,48],[3,0,309,15,45],[4,3,255,33,54],[5,30,219,27,36],[6,54,183,36,39],[7,99,141,33,30],[8,135,111,48,33],[9,189,90,42,27],[10,237,69,63,30],[11,306,72,54,21],[12,369,75,69,33],[13,441,99,36,30],[14,480,120,30,27],[15,513,144,30,33],[16,543,171,21,24],[17,564,195,24,30],[18,588,222,24,45],[19,612,273,12,21],[20,621,339,9,45],[21,618,396,21,45],[22,618,462,15,39],[23,612,510,12,45],[24,606,573,15,24],[25,570,603,39,51],[26,546,660,33,24],[27,516,681,39,30],[28,495,708,21,24],[29,435,729,54,30],[30,375,753,51,24],[31,330,768,36,15],[32,291,765,36,18],[33,249,765,39,18],[34,165,738,78,33],[35,144,720,27,24],[36,96,684,39,39],[37,39,618,54,66],[38,6,564,33,51],[39,0,507,12,51],[40,66,282,30,39],[41,105,198,30,33],[42,180,165,36,24],[43,252,141,33,27],[44,330,135,24,27],[45,402,153,48,39],[46,489,198,39,45],[47,540,267,33,42],[48,570,345,18,33],[49,576,417,24,30],[50,552,522,33,48],[51,507,609,30,39],[52,471,648,33,39],[53,378,693,36,18],[54,345,702,33,30],[55,255,696,36,33],[56,216,687,36,27],[57,120,633,57,36],[58,69,543,21,36],[59,42,462,27,33],[60,39,381,30,45],[61,96,321,24,42],[62,117,285,27,33],[7,144,240,39,33],[63,183,207,42,36],[64,228,186,54,30],[5,291,180,36,18],[65,327,186,27,12],[66,351,192,30,15],[67,378,198,30,21],[68,417,213,39,21],[69,450,231,21,21],[70,468,246,21,24],[71,489,273,24,33],[72,510,309,24,39],[73,531,354,18,54],[74,537,417,15,57],[75,522,480,27,39],[76,504,525,24,36],[58,480,564,27,39],[77,456,600,24,21],[15,426,618,27,27],[78,399,636,27,21],[79,363,651,30,18],[80,336,660,27,12],[81,267,651,60,24],[82,231,639,33,24],[65,195,624,33,21],[83,159,600,36,24],[49,135,567,30,33],[84,108,525,27,39],[85,87,405,18,66],[49,162,339,36,36],[86,180,306,30,36],[87,231,282,45,24],[88,309,252,27,33],[89,366,279,39,27],[90,435,303,21,24],[91,462,366,21,33],[92,471,441,18,39],[93,471,477,12,18],[94,417,525,36,27],[95,357,573,27,21],[65,330,582,24,18],[96,219,558,45,36],[97,165,495,24,30],[98,138,429,27,36],[99,225,393,21,51],[100,243,375,12,18],[101,252,342,36,36],[102,294,324,33,24],[103,327,333,27,15],[104,354,345,39,30],[105,384,378,39,66],[106,393,447,18,33],[107,378,480,24,15],[14,360,492,30,24],[108,318,513,39,18],[78,285,504,33,21],[109,246,483,36,36],[110,225,456,27,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f73r.js <==
[[["otoly",11,9,["f73r","f48v","f72v3"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["okedy",118,53,["f46v","f80r","f31r"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["ypolcheey",1,1,["f73r"]],["salchedal",1,1,["f73r"]],["chepchey",2,2,["f73r","f58r"]],["daraly",2,2,["f88v","f73r"]],["oteos",29,20,["f72v2","f1r","f73r"]],["air",74,49,["f67r2","f67r1","f65v"]],["ar",352,108,["f67r2","f46r","f1r"]],["oteosdal",1,1,["f73r"]],["chotchy",12,9,["f73r","f28r","f7r"]],["soteees",1,1,["f73r"]],["alshey",4,4,["f73r","f72v1","f48r"]],["ches",36,29,["f46r","f76r","f80v"]],["al",260,82,["f89v2","f67r1","f55v"]],["chees",33,28,["f106r","f41r","f88r"]],["cheoly",5,4,["f73r","f80r","f106r"]],["leiir",1,1,["f73r"]],["choteey",7,7,["f68v2","f73r","f70v2"]],["cheteey",3,2,["f73r","f67r1"]],["cheteeeosaiin",1,1,["f73r"]],["chetchody",1,1,["f73r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["alor",7,5,["f73r","f112v","f86v3"]],["shetch",1,1,["f73r"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["ykeydom",1,1,["f73r"]],["alar",6,6,["f73r","f72v1","f73v"]],["alcheky",1,1,["f73r"]],["otey",57,41,["f43r","f76r","f106r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["okeody",37,31,["f67r1","f65v","f55v"]],["oteedyl",1,1,["f73r"]],["okesdy",1,1,["f73r"]],["okery",1,1,["f73r"]],["oksedy",2,2,["f72v2","f73r"]],["ykeeory",1,1,["f73r"]],["oteeosy",2,2,["f73r","f113r"]],["shekal",4,4,["f111r","f73r","f81v"]],["oteedyg",1,1,["f73r"]],["okedal",7,7,["f111r","f73r","f112v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dalshey",1,1,["f73r"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["olalaiin",1,1,["f73r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["chopchedy",2,2,["f73r","f82r"]],["chdar",20,16,["f67r1","f73r","f75r"]],["orom",5,5,["f86v6","f73r","f71v"]],["otoreees",1,1,["f73r"]],["olteey",2,2,["f73r","f86v3"]],["okees",16,14,["f67r1","f73r","f76r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["oteas",2,2,["f70v1","f73r"]],["ohor",1,1,["f73r"]],["opar",10,10,["f96v","f70r1","f73r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qoiheey",1,1,["f73r"]],["scheey",2,2,["f73r","f35r"]],["dal",253,114,["f67r2","f45r","f1r"]],["cheesy",3,3,["f73r","f72v3","f105r"]],["okary",11,10,["f73r","f33v","f99r"]],["otad",1,1,["f73r"]],["ootady",1,1,["f73r"]],["oky",102,78,["f1r","f45r","f45v"]],["chefy",1,1,["f73r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["shek",11,8,["f73r","f39v","f116r"]],["kar",52,39,["f46r","f45r","f43r"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["chedain",19,13,["f111r","f73r","f76r"]],["chedaly",3,3,["f73r","f86v3","f67v1"]],["okechs",1,1,["f73r"]],["chepchees",1,1,["f73r"]],["aly",29,25,["f46v","f82v","f104v"]],["oteodal",6,6,["f73r","f67r1","f72v3"]]],[[0,195,87,33,30],[1,276,84,48,27],[2,366,93,27,24],[3,426,117,51,36],[4,126,159,63,45],[5,198,138,66,24],[6,273,129,60,27],[7,336,138,57,27],[8,399,150,42,30],[9,435,177,27,15],[10,456,189,24,15],[11,483,201,54,57],[12,537,261,36,45],[13,570,309,33,63],[14,585,372,27,51],[15,597,429,15,39],[16,594,471,12,18],[17,588,489,18,45],[18,564,540,27,48],[19,534,591,36,36],[20,483,642,45,45],[21,432,684,48,36],[22,327,717,96,33],[23,249,729,72,27],[24,195,723,48,18],[10,168,714,24,12],[21,126,678,45,36],[25,81,648,39,33],[10,69,630,21,18],[9,51,612,24,21],[26,33,579,27,33],[27,15,525,24,45],[28,6,480,21,42],[29,3,423,18,48],[30,0,345,36,69],[8,27,288,27,48],[31,54,249,24,42],[32,78,201,51,54],[33,117,291,27,27],[34,180,234,39,30],[35,240,204,39,24],[36,327,207,45,27],[37,402,234,36,36],[38,465,294,33,36],[39,510,369,30,39],[40,498,453,42,48],[41,465,555,39,42],[42,396,621,39,30],[43,294,654,57,27],[44,207,642,42,33],[45,159,612,21,21],[46,102,525,27,45],[47,72,447,24,45],[48,87,351,21,33],[49,177,300,39,27],[50,216,279,24,21],[16,249,276,15,15],[47,273,261,39,24],[51,318,270,60,21],[52,378,285,33,24],[10,405,306,21,15],[53,423,324,42,54],[54,459,381,27,36],[55,459,420,30,36],[56,456,465,33,63],[57,426,528,33,42],[58,393,570,36,33],[59,360,597,36,27],[60,330,612,30,15],[61,276,618,48,24],[62,231,606,48,24],[63,192,588,39,30],[60,174,564,24,27],[64,135,525,39,39],[65,123,459,24,60],[66,114,402,27,51],[67,126,369,21,27],[68,144,333,33,39],[48,216,342,27,30],[69,273,324,36,24],[70,363,345,39,33],[71,405,408,33,51],[72,387,495,24,27],[73,324,543,30,30],[74,255,540,27,24],[75,195,498,27,24],[10,180,453,12,12],[76,183,405,15,21],[77,225,384,33,48],[78,261,366,51,27],[49,321,369,42,33],[79,363,402,27,54],[80,357,465,30,48],[81,288,510,63,30],[82,264,510,27,18],[83,222,465,39,48]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f73v.js <==
[[["okol",83,64,["f67r2","f1r","f89v2"]],["oteody",39,28,["f48v","f106v","f104r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["otoar",3,3,["f73v","f69v","f72r2"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["okodeey",1,1,["f73v"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["dpy",1,1,["f73v"]],["otedy",155,55,["f46r","f46v","f80r"]],["csedy",6,6,["f73v","f85r2","f84r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["cheoral",1,1,["f73v"]],["okedal",7,7,["f111r","f73r","f112v"]],["shedy",427,73,["f46r","f65v","f46v"]],["otesalod",1,1,["f73v"]],["air",74,49,["f67r2","f67r1","f65v"]],["chy",155,101,["f1r","f46r","f67r2"]],["ykchs",2,2,["f67r2","f73v"]],["aly",29,25,["f46v","f82v","f104v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["ydys",1,1,["f73v"]],["opchey",29,25,["f76r","f80r","f48r"]],["dy",271,137,["f45r","f46r","f67r2"]],["toly",2,2,["f73v","f99v"]],["chfaikch",1,1,["f73v"]],["ytedar",3,3,["f73v","f85r2","f104v"]],["echy",1,1,["f73v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["oty",115,76,["f45r","f46v","f45v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["choldy",10,9,["f4v","f89v1","f47r"]],["qokalaiin",1,1,["f73v"]],["ykaipy",2,2,["f73v","f95v2"]],["orary",2,2,["f73v","f72r2"]],["okeody",37,31,["f67r1","f65v","f55v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["odees",1,1,["f73v"]],["ecsy",1,1,["f73v"]],["ykeor",8,7,["f89v2","f17v","f73v"]],["opals",1,1,["f73v"]],["ypaiin",3,3,["f73v","f72r3","f107r"]],["yfaiin",1,1,["f73v"]],["y",151,87,["f67r2","f1r","f45r"]],["ofcheesy",1,1,["f73v"]],["oraiiny",1,1,["f73v"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["ykeear",2,2,["f73v","f107v"]],["qokeoly",2,2,["f73v","f84v"]],["oteotor",1,1,["f73v"]],["alshy",2,2,["f76r","f73v"]],["oteolain",1,1,["f73v"]],["chokeedam",1,1,["f73v"]],["otody",14,14,["f73v","f95v1","f16r"]],["qoty",87,55,["f46v","f80r","f106r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["tchol",13,12,["f45r","f47r","f86v3"]],["cheytey",1,1,["f73v"]],["choty",37,28,["f1r","f15v","f13v"]],["okey",64,42,["f67r2","f65v","f46v"]],["okecholy",1,1,["f73v"]],["otey",57,41,["f43r","f76r","f106r"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chey",344,118,["f46r","f1r","f46v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["saly",5,4,["f116r","f73v","f80v"]],["ar",352,108,["f67r2","f46r","f1r"]],["daly",30,23,["f46r","f75r","f68v3"]],["ched",23,19,["f46v","f73v","f48r"]],["oky",102,78,["f1r","f45r","f45v"]],["oiair",1,1,["f73v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["ykey",8,7,["f46r","f9v","f73v"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["okeod",6,4,["f101v2","f73v","f69v"]],["ypal",2,2,["f73v","f58v"]],["otedchor",1,1,["f73v"]],["alar",6,6,["f73r","f72v1","f73v"]],["olkcho",1,1,["f73v"]],["oto",10,9,["f72v1","f101v2","f69r"]],["lam",6,6,["f111r","f116r","f73v"]],["okees",16,14,["f67r1","f73r","f76r"]],["chory",12,11,["f99r","f8v","f73v"]],["ytaly",5,5,["f46r","f72v1","f73v"]],["ylaly",1,1,["f73v"]],["otasam",1,1,["f73v"]]],[[0,189,117,27,21],[1,270,93,45,30],[1,360,90,45,36],[2,444,114,45,33],[3,36,324,30,45],[4,60,279,39,51],[5,96,225,54,51],[6,153,189,51,45],[7,201,168,48,27],[8,255,147,57,39],[9,324,141,30,30],[10,360,147,51,33],[11,411,159,36,33],[12,453,183,57,42],[13,510,216,45,42],[14,555,261,39,48],[1,591,315,24,54],[15,609,372,18,42],[16,615,426,21,72],[17,618,498,12,30],[18,603,525,21,27],[19,582,567,36,42],[20,579,603,24,27],[21,555,630,30,51],[22,528,675,27,36],[23,474,714,45,33],[24,453,741,21,21],[25,405,756,45,24],[26,327,771,69,36],[27,255,765,66,33],[28,216,747,39,27],[29,162,714,51,42],[30,123,687,30,36],[31,84,642,42,48],[32,48,582,33,51],[33,12,486,39,81],[34,0,426,39,51],[35,21,381,30,39],[36,126,300,39,42],[37,204,249,36,24],[38,294,222,33,15],[39,372,234,27,24],[40,438,249,39,33],[41,495,294,30,30],[4,531,354,27,42],[36,546,429,24,42],[42,531,513,33,42],[43,489,603,33,36],[44,477,627,12,18],[45,381,678,60,30],[46,276,681,54,33],[47,180,636,51,42],[48,123,573,27,30],[49,93,492,27,42],[50,93,393,39,51],[51,153,336,42,54],[52,195,312,36,30],[53,234,279,60,33],[54,306,264,72,24],[55,387,276,48,33],[56,432,303,39,30],[15,468,327,30,42],[57,498,372,21,36],[58,513,408,21,51],[1,507,465,30,57],[59,483,531,36,54],[60,444,588,39,42],[61,411,630,33,30],[24,393,645,18,18],[62,321,657,60,21],[63,276,648,33,27],[64,213,618,57,36],[65,183,591,30,27],[66,150,540,33,45],[67,138,495,27,36],[68,132,468,18,21],[69,135,432,27,33],[70,315,348,21,15],[71,390,366,24,21],[72,432,402,12,27],[73,447,468,21,27],[74,426,513,27,30],[75,372,558,30,36],[76,297,582,36,24],[74,243,543,30,21],[77,189,480,30,27],[10,228,375,36,27],[78,252,405,36,54],[79,288,393,30,21],[80,321,381,45,21],[81,372,393,30,27],[82,390,417,30,33],[83,408,447,15,54],[84,375,501,36,36],[85,324,531,48,33],[86,282,516,42,39],[87,249,474,30,48]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f75r.js <==
[[["kchedy",22,17,["f75r","f43r","f104v"]],["kary",5,5,["f75r","f42r","f95r2"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["shy",104,70,["f89v2","f46r","f15r"]],["qotar",63,37,["f43r","f80r","f48r"]],["shedy",427,73,["f46r","f65v","f46v"]],["dain",211,100,["f45r","f1r","f67r2"]],["shey",283,99,["f46r","f1r","f45r"]],["ly",14,12,["f75r","f81r","f80r"]],["ssheol",1,1,["f75r"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["chedykar",1,1,["f75r"]],["chekeedy",4,4,["f111r","f75r","f41r"]],["ror",17,15,["f111r","f75r","f79v"]],["qokain",279,46,["f48v","f76r","f80r"]],["chal",48,27,["f1r","f76r","f58r"]],["orchey",6,5,["f86v6","f75r","f80r"]],["qey",1,1,["f75r"]],["kain",48,30,["f76r","f80r","f15v"]],["sheeky",14,14,["f111r","f75r","f76r"]],["ltain",2,2,["f111r","f75r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["or",366,130,["f45r","f1r","f67r2"]],["dackhy",1,1,["f75r"]],["lkamo",1,1,["f75r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["lshey",18,13,["f111r","f75r","f76r"]],["kal",23,18,["f111r","f75r","f86v6"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["kar",52,39,["f46r","f45r","f43r"]],["chey",344,118,["f46r","f1r","f46v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["r",98,62,["f46r","f15r","f15v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qoky",147,72,["f45r","f15v","f80r"]],["pchey",12,11,["f86v6","f75r","f40r"]],["keeor",8,7,["f111r","f75r","f99r"]],["olky",22,15,["f75r","f86v6","f43r"]],["dar",319,139,["f46r","f45r","f1r"]],["okey",64,42,["f67r2","f65v","f46v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["qokshdy",4,4,["f102r1","f75r","f103v"]],["ytain",13,11,["f1r","f86v6","f75r"]],["chedy",501,86,["f46r","f65v","f46v"]],["chy",155,101,["f1r","f46r","f67r2"]],["lol",44,29,["f48v","f76r","f80r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["qotardy",1,1,["f75r"]],["dsheckhy",1,1,["f75r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["lo",15,13,["f75r","f86v6","f103r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qokan",8,8,["f75r","f116r","f95v2"]],["checkhy",47,34,["f43r","f76r","f80r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["dshor",14,12,["f88v","f86v6","f75r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otey",57,41,["f43r","f76r","f106r"]],["tedy",42,31,["f46r","f48v","f43r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["oly",57,35,["f67r2","f48v","f15r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["dor",73,54,["f1r","f45r","f89v1"]],["chekam",1,1,["f75r"]],["ssheckhy",1,1,["f75r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["keedy",53,32,["f46r","f76r","f80r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["sain",68,40,["f89v1","f76r","f106r"]],["keeshy",1,1,["f75r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["aly",29,25,["f46v","f82v","f104v"]],["qol",151,37,["f89v2","f76r","f55v"]],["keeoly",1,1,["f75r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["lch",2,2,["f75r","f93r"]],["shokain",1,1,["f75r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["pchedar",11,10,["f111r","f75r","f48v"]],["shepchy",3,3,["f75r","f80r","f28v"]],["lshedary",1,1,["f75r"]],["dal",253,114,["f67r2","f45r","f1r"]],["shal",15,12,["f111r","f75r","f70v2"]],["kol",37,35,["f45r","f1r","f45v"]],["qokam",25,20,["f46r","f75r","f86v3"]],["otain",96,43,["f43r","f76r","f80r"]],["char",72,51,["f45r","f106r","f1v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["ithey",1,1,["f75r"]],["ar",352,108,["f67r2","f46r","f1r"]],["ry",13,12,["f75r","f81r","f8v"]],["qor",23,19,["f45r","f75r","f86v3"]],["lchey",45,31,["f76r","f80r","f82v"]],["ydain",5,5,["f1r","f75r","f33v"]],["oqekain",1,1,["f75r"]],["qckhsy",1,1,["f75r"]],["ysheor",4,4,["f75r","f106r","f104v"]],["lor",43,31,["f89v2","f76r","f80r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["odar",24,21,["f1r","f67r2","f75r"]],["kshey",6,6,["f75r","f42r","f86v3"]],["sshey",6,6,["f67r2","f75r","f24r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["qolkary",1,1,["f75r"]],["checthy",28,18,["f111r","f75r","f76r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["ram",14,14,["f75r","f80r","f9r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qoly",7,6,["f75r","f79v","f80v"]],["ady",1,1,["f75r"]],["pdalshor",1,1,["f75r"]],["shtol",1,1,["f75r"]],["qoty",87,55,["f46v","f80r","f106r"]],["pshar",1,1,["f75r"]],["okaldy",9,8,["f75r","f43r","f72v3"]],["otedy",155,55,["f46r","f46v","f80r"]],["rol",20,15,["f75r","f81v","f79v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["shecthy",20,12,["f111r","f75r","f66r"]],["l",58,32,["f45r","f67r1","f65v"]],["chkal",13,11,["f111r","f70r1","f46r"]],["lolkaiin",2,2,["f75r","f107r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["qotan",2,2,["f75r","f49r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["cheky",65,50,["f55v","f80r","f31r"]],["okalol",3,3,["f75r","f108r","f80r"]],["olom",3,3,["f24v","f75r","f80r"]],["qoked",7,6,["f75r","f108r","f76r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["polshy",3,3,["f75r","f81v","f111v"]],["das",5,5,["f75r","f40r","f101v2"]],["chsdy",3,3,["f75r","f69v","f82v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["ltedy",7,7,["f111r","f75r","f108v"]],["darom",3,3,["f75r","f19v","f115r"]],["solkedy",3,3,["f75r","f108r","f75v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["oty",115,76,["f45r","f46v","f45v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["sheety",8,6,["f89v2","f75r","f77r"]],["qokechdy",3,3,["f111r","f75r","f115r"]],["yshedy",10,9,["f75r","f94v","f79v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["koldy",7,7,["f75r","f54r","f80v"]],["rshedy",7,6,["f75r","f82v","f84r"]],["sokeedy",3,3,["f75r","f83r","f78r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["dykeedy",2,2,["f75r","f79r"]],["sy",36,32,["f15r","f17v","f45v"]],["c",7,3,["f75r","f66r","f57v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["chekar",8,8,["f75r","f108r","f94r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["chkar",12,11,["f75r","f2r","f116r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["okedy",118,53,["f46v","f80r","f31r"]],["okoldy",8,8,["f75r","f40r","f99r"]],["otam",47,38,["f48v","f43r","f55v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chdar",20,16,["f67r1","f73r","f75r"]],["sshedy",5,5,["f111r","f75r","f66r"]],["sorol",1,1,["f75r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otol",86,69,["f89v2","f1r","f55v"]],["olor",31,21,["f75r","f101v2","f43r"]],["daly",30,23,["f46r","f75r","f68v3"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["sols",3,3,["f75r","f52v","f3r"]],["daro",3,3,["f68v2","f75r","f57v"]],["ychty",1,1,["f75r"]],["saino",2,2,["f75r","f75v"]],["saldy",2,2,["f75r","f26v"]],["dainy",1,1,["f75r"]]],[[0,18,27,45,36],[1,63,30,33,30],[2,366,51,39,30],[3,408,54,45,27],[4,456,54,27,27],[0,480,45,51,30],[5,537,51,48,24],[6,588,54,39,21],[7,18,60,30,12],[8,54,57,30,18],[9,84,60,18,18],[10,336,75,51,18],[11,390,78,69,15],[12,462,72,66,21],[13,531,72,60,21],[14,594,72,24,18],[15,18,69,48,18],[16,69,72,39,15],[17,330,90,51,18],[18,381,96,27,18],[19,411,90,36,18],[20,453,93,51,21],[21,510,90,45,21],[22,558,90,48,18],[23,606,87,21,15],[24,21,84,51,24],[25,72,84,42,24],[26,330,105,42,15],[27,375,111,45,18],[28,420,108,30,21],[29,456,114,18,18],[8,477,111,30,18],[23,513,111,21,15],[8,534,108,30,18],[30,567,105,54,18],[8,21,108,33,15],[31,54,102,30,18],[32,84,108,36,15],[33,333,117,45,24],[34,381,126,12,15],[35,396,129,30,12],[36,429,129,21,12],[36,456,129,18,18],[37,471,126,51,18],[38,528,123,54,18],[39,582,120,36,21],[40,12,120,45,21],[41,57,120,39,18],[42,99,114,39,27],[43,330,138,30,18],[44,363,141,42,18],[15,408,138,54,21],[45,465,141,54,21],[30,522,138,57,24],[39,582,138,36,21],[46,15,138,51,21],[47,69,135,63,21],[48,327,153,45,21],[49,378,159,39,21],[3,420,156,54,18],[50,477,165,27,12],[51,507,159,33,21],[49,543,159,42,18],[39,585,156,36,21],[52,15,156,33,18],[32,48,162,33,15],[53,90,153,63,21],[54,327,171,57,15],[15,393,171,54,18],[55,456,174,48,18],[56,510,177,48,15],[57,567,171,51,21],[58,15,171,66,21],[45,84,171,51,18],[59,132,177,24,18],[60,318,183,51,24],[61,372,186,45,18],[62,423,189,51,18],[3,480,189,48,18],[63,534,192,51,15],[64,585,189,33,18],[65,21,189,45,18],[5,69,186,51,21],[66,126,192,33,18],[8,321,201,36,18],[15,363,201,54,21],[55,420,204,45,15],[29,468,207,18,15],[67,495,204,33,21],[68,525,204,42,24],[69,567,207,48,18],[30,21,204,57,18],[15,81,204,57,18],[70,138,210,27,21],[30,318,216,60,21],[29,384,222,21,15],[71,408,216,45,27],[72,456,219,36,21],[6,495,222,42,24],[73,540,222,27,18],[74,567,222,54,15],[75,18,219,72,21],[71,96,219,48,27],[70,144,228,30,15],[8,321,234,36,15],[34,360,234,15,15],[36,378,237,18,18],[76,402,243,39,12],[8,453,237,33,18],[29,495,243,21,21],[36,519,243,18,15],[6,534,240,42,21],[39,576,234,42,27],[46,18,237,54,24],[77,75,234,45,24],[60,126,240,60,21],[60,318,246,54,24],[60,375,249,51,21],[60,429,252,54,21],[15,489,252,57,21],[78,552,258,51,18],[79,12,258,54,15],[36,66,264,21,15],[80,87,255,45,21],[15,141,258,54,18],[29,195,264,18,21],[78,315,264,57,24],[15,372,267,54,24],[55,429,270,45,21],[15,480,270,54,27],[81,537,273,45,21],[82,579,282,30,15],[79,18,273,45,18],[15,69,273,54,21],[83,126,282,33,15],[84,156,273,51,27],[85,309,285,39,15],[49,351,288,39,18],[86,417,288,33,21],[23,456,291,18,18],[6,474,294,45,24],[87,525,291,51,21],[39,576,294,36,24],[88,30,291,48,18],[3,84,291,48,18],[37,141,294,48,24],[89,189,300,21,15],[90,309,297,66,21],[50,375,309,27,12],[91,435,303,63,24],[15,504,309,54,21],[49,561,315,42,12],[92,21,303,63,24],[93,87,306,54,27],[94,144,312,72,21],[95,309,318,27,15],[96,369,318,33,21],[4,444,327,27,15],[97,471,324,30,24],[6,504,327,45,21],[98,552,324,51,24],[86,21,327,36,18],[37,63,327,51,21],[83,120,333,33,18],[6,156,330,39,24],[83,198,333,30,18],[99,441,339,45,21],[100,495,345,39,18],[101,537,345,33,18],[70,570,348,30,18],[102,27,336,72,24],[83,108,351,30,18],[8,138,345,36,24],[39,177,348,39,27],[8,444,357,33,27],[103,483,354,39,27],[15,528,360,63,18],[104,591,363,24,15],[105,21,354,18,27],[8,39,357,36,15],[106,75,357,33,21],[32,111,366,36,18],[107,150,366,48,15],[59,195,372,21,15],[108,453,381,45,15],[8,504,378,39,18],[15,549,375,57,21],[109,21,369,63,21],[32,93,381,36,21],[110,138,378,54,27],[23,195,384,21,15],[111,453,393,60,18],[36,519,402,21,12],[112,537,393,36,24],[113,576,396,24,21],[114,21,390,36,18],[8,60,387,36,24],[15,108,393,60,21],[49,171,402,48,18],[23,441,411,21,18],[8,459,411,36,24],[31,498,408,36,24],[49,537,417,45,15],[101,582,414,30,15],[40,9,405,45,27],[115,54,408,45,30],[38,105,411,51,24],[71,162,417,51,18],[116,426,426,48,21],[83,474,432,33,21],[49,507,432,45,15],[98,552,426,51,24],[15,12,429,63,24],[117,84,432,54,21],[118,144,429,69,27],[79,432,444,42,15],[119,480,444,60,21],[112,540,447,33,21],[36,573,447,21,18],[85,9,456,42,12],[120,57,450,51,24],[30,108,447,66,27],[4,180,456,27,24],[29,210,459,18,18],[30,444,456,63,24],[69,507,465,57,18],[121,570,462,30,21],[7,18,471,36,15],[36,57,474,18,18],[122,78,471,42,24],[7,126,471,36,15],[36,168,474,21,21],[123,192,477,42,21],[43,450,477,36,15],[124,483,480,33,18],[125,6,483,75,33],[126,90,492,51,30],[127,144,501,45,24],[128,186,495,51,30],[6,237,507,45,27],[129,288,504,57,27],[43,408,516,33,18],[81,444,510,45,21],[130,489,507,48,21],[29,543,513,21,21],[131,564,507,30,21],[132,15,513,54,27],[46,72,516,51,21],[38,129,519,54,24],[86,186,525,33,24],[36,219,534,21,15],[133,237,531,33,18],[134,270,528,57,27],[83,330,540,27,18],[135,405,534,12,15],[37,423,531,45,18],[30,471,525,60,27],[51,534,531,27,15],[49,558,531,42,15],[7,18,537,33,15],[136,57,534,48,24],[29,108,540,21,18],[137,135,537,78,24],[36,219,549,18,15],[57,243,546,48,21],[83,294,555,27,12],[7,327,555,36,15],[138,372,555,48,15],[30,423,546,60,21],[49,489,549,42,18],[139,534,543,51,21],[140,15,552,57,18],[141,75,555,48,18],[142,126,558,45,18],[15,177,558,51,21],[143,234,564,39,18],[71,276,564,45,24],[7,324,570,39,12],[49,366,567,42,15],[144,414,564,57,21],[6,471,564,36,21],[72,513,561,42,18],[145,552,561,42,21],[88,18,567,48,18],[142,69,567,45,27],[55,126,573,51,27],[3,183,576,51,27],[6,231,579,39,24],[32,276,588,33,15],[146,312,582,45,24],[60,363,579,57,27],[147,426,585,42,21],[148,9,582,60,30],[95,72,600,24,18],[6,99,597,42,24],[15,144,597,63,30],[149,210,606,33,15],[150,246,606,45,27],[6,297,606,45,24],[3,345,603,57,27],[6,399,609,45,24],[151,441,612,30,18],[38,18,609,51,24],[56,69,615,48,18],[83,126,624,36,18],[49,165,624,42,18],[15,210,624,57,21],[152,273,627,72,18],[153,348,627,51,21],[154,399,630,54,21],[155,12,630,75,21],[156,93,630,42,24],[43,138,639,36,15],[157,177,639,33,24],[81,219,642,42,21],[81,264,645,42,18],[36,306,651,21,18],[19,330,642,36,24],[158,369,645,57,27],[15,18,648,51,21],[159,75,651,54,27],[15,132,654,60,27],[43,195,663,30,15],[43,234,663,36,18],[6,273,663,42,21],[3,318,663,54,21],[36,372,669,21,15],[29,390,669,21,21],[86,15,672,33,18],[77,51,666,45,30],[30,96,672,66,24],[142,162,678,48,21],[72,216,678,39,18],[81,258,678,42,18],[43,306,681,33,18],[43,336,684,33,15],[29,366,684,21,24],[60,15,687,54,24],[29,78,693,18,24],[159,102,693,48,21],[60,156,696,57,21],[58,216,696,63,21],[160,282,696,72,21],[51,354,702,27,15],[30,18,708,66,24],[30,93,711,63,21],[60,165,714,60,21],[60,234,714,57,21],[30,297,714,63,21],[151,357,720,30,21],[161,21,729,54,21],[30,78,729,66,21],[58,150,732,66,21],[162,225,732,66,21],[67,297,732,42,24],[163,345,732,42,27],[43,21,750,30,15],[6,57,747,42,27],[15,105,747,57,24],[6,168,750,42,18],[95,225,756,30,18],[77,258,750,45,21],[164,309,753,57,18],[165,6,768,81,24],[30,93,765,69,24],[166,171,765,60,27],[39,234,768,42,27],[167,282,768,69,24],[168,357,768,21,24],[88,21,789,51,21],[60,78,786,60,24],[169,150,789,63,24],[170,219,792,54,21],[171,282,789,66,21],[43,351,789,30,15],[161,21,807,54,24],[172,84,807,60,18],[173,141,813,39,15],[15,186,810,57,21],[174,252,804,51,21],[81,306,807,45,15],[173,351,807,36,18],[175,21,828,48,15],[79,75,828,42,15],[176,126,825,48,21],[60,177,828,60,18],[130,243,825,48,24],[177,297,822,51,21],[81,360,822,39,18],[178,402,822,39,21],[179,450,822,48,18],[180,498,816,51,18],[29,555,816,24,21],[181,12,840,63,18],[120,84,840,51,21],[142,141,843,48,21],[176,198,843,42,21],[182,246,846,54,18],[157,303,840,33,24],[130,351,837,48,24],[183,405,840,51,24],[130,462,837,42,21],[184,510,834,48,18],[142,18,855,48,24],[60,69,858,54,27],[122,132,861,45,21],[60,180,861,57,24],[7,246,861,39,15],[6,291,858,45,30],[185,348,858,45,21],[49,396,864,39,21],[186,444,858,39,15],[64,162,114,21,15],[57,189,114,39,27],[187,162,129,27,18],[188,189,138,33,15],[189,159,144,30,15],[190,189,150,27,15],[191,183,162,39,24],[192,189,183,33,15],[193,183,195,33,15],[194,183,207,30,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f75v.js <==
[[["s",244,125,["f1r","f46r","f67r2"]],["l",58,32,["f45r","f67r1","f65v"]],["o",82,56,["f1r","f67r1","f89r2"]],["r",98,62,["f46r","f15r","f15v"]],["pchedar",11,10,["f111r","f75r","f48v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qopdy",1,1,["f75v"]],["dain",211,100,["f45r","f1r","f67r2"]],["chetas",1,1,["f75v"]],["chcphhy",3,3,["f7v","f86v4","f75v"]],["qotam",12,10,["f89v1","f69r","f112v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["sheky",36,27,["f46r","f1r","f80r"]],["qokain",279,46,["f48v","f76r","f80r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dal",253,114,["f67r2","f45r","f1r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chckhy",140,76,["f46r","f46v","f55v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["rom",4,4,["f116r","f84r","f75v"]],["dl",20,16,["f111r","f86v6","f81v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["kain",48,30,["f76r","f80r","f15v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["daly",30,23,["f46r","f75r","f68v3"]],["rd",1,1,["f75v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["loly",7,6,["f81r","f72v3","f76r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chety",25,25,["f46r","f48v","f43r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["csedy",6,6,["f73v","f85r2","f84r"]],["ched",23,19,["f46v","f73v","f48r"]],["otedy",155,55,["f46r","f46v","f80r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["qokeed",15,14,["f76r","f81v","f83v"]],["chedy",501,86,["f46r","f65v","f46v"]],["ky",25,23,["f14r","f76r","f45v"]],["okedy",118,53,["f46v","f80r","f31r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["dar",319,139,["f46r","f45r","f1r"]],["ody",46,37,["f43r","f65v","f48r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qoky",147,72,["f45r","f15v","f80r"]],["rshey",2,2,["f116r","f75v"]],["qol",151,37,["f89v2","f76r","f55v"]],["chey",344,118,["f46r","f1r","f46v"]],["keed",2,2,["f75v","f84v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["key",14,13,["f111r","f68v3","f47v"]],["dykedy",2,2,["f46r","f75v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["oly",57,35,["f67r2","f48v","f15r"]],["ocheain",1,1,["f75v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["sheeky",14,14,["f111r","f75r","f76r"]],["sshedy",5,5,["f111r","f75r","f66r"]],["tedy",42,31,["f46r","f48v","f43r"]],["taral",2,2,["f86v5","f75v"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["qokaly",18,11,["f66r","f103r","f77r"]],["olshty",1,1,["f75v"]],["qokydy",2,2,["f75v","f84v"]],["ral",17,16,["f76r","f80r","f81v"]],["oloin",1,1,["f75v"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["olshed",2,2,["f84r","f75v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["ty",16,15,["f45r","f43r","f48v"]],["lshdyqo",1,1,["f75v"]],["odchedy",1,1,["f75v"]],["qolshdy",1,1,["f75v"]],["shokshdy",1,1,["f75v"]],["or",366,130,["f45r","f1r","f67r2"]],["qolol",1,1,["f75v"]],["keedy",53,32,["f46r","f76r","f80r"]],["qokalom",1,1,["f75v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["shedykain",1,1,["f75v"]],["ld",4,4,["f86v6","f66r","f75v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["saral",6,6,["f67r2","f102r1","f69v"]],["dokal",1,1,["f75v"]],["darol",3,3,["f68v3","f75v","f82r"]],["dy",271,137,["f45r","f46r","f67r2"]],["shd",7,7,["f46r","f43r","f33v"]],["dalkar",3,3,["f108r","f103r","f75v"]],["dly",2,2,["f28r","f75v"]],["ory",17,15,["f89v1","f101v2","f80r"]],["oty",115,76,["f45r","f46v","f45v"]],["lchy",8,8,["f76r","f82v","f80v"]],["dary",24,21,["f111r","f45r","f48v"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["qoted",4,4,["f114v","f106r","f75v"]],["rkal",1,1,["f75v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["olkchy",4,4,["f80v","f104v","f75v"]],["otoly",11,9,["f73r","f48v","f72v3"]],["tol",48,36,["f67r2","f48v","f15r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["olked",1,1,["f75v"]],["orol",15,13,["f68v3","f100r","f80r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["otain",96,43,["f43r","f76r","f80r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["dedy",2,2,["f76v","f75v"]],["kedy",44,26,["f43r","f46v","f48r"]],["qoqokeey",1,1,["f75v"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dlshedy",1,1,["f75v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["olol",18,16,["f67r2","f14r","f17v"]],["shey",283,99,["f46r","f1r","f45r"]],["qoin",1,1,["f75v"]],["chl",26,20,["f111r","f15r","f79v"]],["sheolo",1,1,["f75v"]],["qolshey",2,2,["f80r","f75v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["charor",1,1,["f75v"]],["pokain",1,1,["f75v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["chesy",3,3,["f68r2","f34r","f75v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["tal",20,13,["f86v5","f77r","f79v"]],["olshees",1,1,["f75v"]],["keey",45,38,["f1r","f67r1","f100r"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["chealy",3,3,["f77r","f112r","f75v"]],["yshey",12,11,["f67r2","f1r","f114v"]],["qor",23,19,["f45r","f75r","f86v3"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["otey",57,41,["f43r","f76r","f106r"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["qotain",64,31,["f76r","f80r","f80v"]],["lsheckhy",2,2,["f80v","f75v"]],["olshey",11,8,["f81r","f79v","f76v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["saino",2,2,["f75r","f75v"]],["por",8,7,["f102r2","f79v","f113r"]],["okain",144,52,["f67r2","f1r","f80r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["opal",9,8,["f89v1","f112v","f31v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lol",44,29,["f48v","f76r","f80r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["kolkedy",1,1,["f75v"]],["lpchdy",2,2,["f75v","f115v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["qolkchy",1,1,["f75v"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["ykeechy",3,3,["f68r2","f26r","f75v"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["qoly",7,6,["f75r","f79v","f80v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["ly",14,12,["f75r","f81r","f80r"]],["sshey",6,6,["f67r2","f75r","f24r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["oqoky",1,1,["f75v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["shety",9,8,["f65v","f116r","f86v5"]],["octhey",6,6,["f99r","f31v","f86v5"]],["otol",86,69,["f89v2","f1r","f55v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["okeshey",1,1,["f75v"]],["qeky",1,1,["f75v"]],["tedar",1,1,["f75v"]],["solchedy",8,7,["f76r","f113v","f80r"]],["solkedy",3,3,["f75r","f108r","f75v"]],["olkol",5,4,["f80r","f81v","f82v"]]],[[0,609,27,9,18],[1,609,48,12,18],[1,609,63,12,15],[2,612,78,9,12],[3,615,84,9,18],[4,42,3,69,27],[5,117,6,60,27],[6,183,6,57,27],[5,249,9,54,33],[7,309,12,45,39],[8,402,24,36,15],[9,450,15,54,24],[10,510,15,48,24],[11,561,18,45,27],[12,45,33,30,15],[13,81,27,45,21],[14,132,30,54,18],[15,195,30,39,27],[16,243,39,33,21],[17,282,48,63,18],[18,399,42,39,15],[19,441,39,51,21],[20,492,36,42,24],[19,534,42,48,18],[21,582,48,24,21],[22,48,48,18,18],[23,69,45,54,18],[24,126,45,39,21],[25,171,51,48,21],[14,231,57,60,24],[26,294,63,39,24],[27,333,63,21,15],[22,387,60,21,21],[28,408,60,42,24],[29,456,57,63,21],[30,525,54,48,21],[31,576,66,30,15],[32,48,60,63,18],[33,120,63,54,21],[16,177,69,33,15],[34,222,78,21,18],[35,246,78,51,21],[36,297,84,48,15],[37,384,75,45,24],[38,435,81,36,12],[39,474,75,36,27],[40,513,72,54,24],[41,573,75,36,21],[42,51,75,54,18],[43,111,81,42,18],[44,156,81,21,27],[45,183,81,45,27],[46,228,93,57,21],[47,297,96,30,15],[48,327,96,27,21],[49,387,96,54,15],[47,447,93,33,15],[17,483,93,57,18],[39,543,93,45,18],[50,588,93,30,24],[0,615,102,9,12],[6,51,90,60,24],[51,114,96,42,18],[52,156,105,33,18],[53,195,108,33,12],[34,243,111,21,15],[53,273,114,36,12],[54,312,108,36,21],[55,378,111,36,21],[56,417,108,30,21],[57,459,108,57,21],[58,519,108,51,21],[47,573,114,24,18],[59,594,123,24,18],[60,48,111,57,12],[61,111,111,48,15],[33,165,114,51,21],[8,216,123,36,15],[62,258,123,51,18],[50,312,123,39,21],[63,375,129,60,18],[64,438,123,45,30],[39,492,123,45,27],[64,534,126,39,24],[65,570,129,45,27],[52,54,123,33,18],[66,87,123,66,21],[6,159,132,54,15],[6,219,132,63,21],[67,285,138,63,21],[12,369,144,45,18],[43,414,150,42,18],[50,459,144,42,30],[68,510,147,57,27],[69,567,153,51,30],[70,45,138,39,21],[34,90,141,21,21],[71,111,144,45,18],[72,159,141,48,30],[73,213,150,57,18],[67,276,153,60,21],[74,375,162,54,21],[43,429,171,42,18],[14,477,171,54,24],[75,531,171,24,30],[76,552,180,63,21],[77,48,156,57,18],[78,111,165,69,21],[79,186,162,75,27],[14,267,171,63,24],[80,378,180,24,18],[28,402,183,45,21],[81,450,195,48,18],[82,498,189,39,27],[83,543,195,60,42],[84,45,171,36,27],[85,84,177,90,24],[14,183,186,63,24],[66,249,189,63,36],[86,309,201,27,21],[87,372,198,45,18],[88,426,201,36,30],[89,468,210,54,27],[90,69,279,39,27],[91,60,306,45,21],[92,129,294,42,24],[93,123,315,36,21],[16,189,312,27,15],[94,213,315,18,21],[16,183,330,27,18],[95,210,333,24,18],[96,255,321,48,24],[33,249,342,42,24],[97,315,339,21,18],[98,312,354,21,21],[99,345,336,24,27],[100,339,360,30,21],[101,384,345,30,24],[16,384,366,27,15],[102,429,354,36,15],[103,423,366,42,21],[104,477,357,30,24],[105,471,375,36,24],[106,522,360,45,27],[107,522,381,36,27],[108,9,447,33,39],[109,42,462,48,18],[33,96,462,45,24],[47,144,465,33,21],[110,186,468,48,27],[111,243,477,36,21],[112,282,480,45,24],[113,336,483,45,24],[25,399,501,54,12],[114,462,498,39,18],[13,507,501,45,18],[115,555,504,33,18],[116,588,495,27,24],[117,15,477,84,24],[118,114,483,60,21],[52,177,492,33,21],[119,210,492,48,24],[120,267,498,66,24],[119,333,504,51,21],[33,387,510,51,21],[80,447,510,18,18],[53,468,519,33,12],[74,507,516,48,21],[34,564,519,18,15],[121,585,516,24,12],[122,18,498,63,21],[14,87,498,63,21],[16,162,507,30,15],[52,195,510,36,18],[52,234,516,36,15],[34,276,519,21,15],[119,303,519,51,21],[123,366,528,45,15],[16,426,528,30,15],[34,465,528,21,18],[124,486,528,39,24],[14,531,528,54,18],[125,585,528,30,18],[84,9,516,39,21],[28,54,516,48,18],[14,111,516,60,24],[126,183,519,30,21],[127,219,528,39,12],[34,270,531,18,18],[126,291,531,33,24],[34,333,537,21,15],[126,357,537,33,24],[50,402,537,42,24],[52,450,543,30,21],[123,480,549,42,24],[128,531,549,24,15],[80,558,543,18,18],[129,576,543,39,21],[34,18,537,21,18],[124,42,531,42,21],[130,93,537,72,18],[14,168,537,57,27],[131,237,537,51,24],[132,300,543,54,21],[133,6,549,60,33],[134,75,552,60,30],[80,144,561,21,18],[135,171,561,45,21],[55,225,564,33,21],[126,258,564,36,24],[136,303,564,57,27],[40,369,558,60,33],[137,435,561,57,24],[53,501,576,33,18],[138,534,561,33,30],[94,567,573,21,21],[52,591,570,24,21],[139,15,579,60,21],[34,84,582,21,15],[66,105,576,63,24],[14,174,579,66,21],[34,252,585,21,21],[43,276,588,45,15],[52,327,588,33,18],[43,363,588,48,21],[52,420,588,33,18],[140,453,582,36,21],[141,501,588,66,15],[142,570,588,42,15],[143,12,597,51,21],[74,63,594,54,18],[17,123,600,57,15],[144,186,597,33,30],[145,222,603,36,15],[134,264,597,54,24],[42,327,600,57,24],[136,393,603,57,21],[136,450,600,54,27],[146,516,600,39,21],[50,558,600,39,27],[94,597,606,15,24],[147,12,615,45,12],[148,63,609,57,24],[66,129,612,57,21],[6,195,615,63,27],[6,264,618,54,24],[149,324,621,72,21],[14,402,621,63,21],[16,474,624,30,18],[108,504,618,33,24],[17,543,624,51,21],[14,12,624,54,21],[150,81,630,51,21],[14,141,630,57,21],[47,207,639,33,18],[34,243,642,21,18],[28,270,639,42,24],[6,321,639,66,27],[151,390,639,66,27],[74,459,639,54,24],[152,516,642,57,18],[153,576,636,36,27],[120,12,642,60,21],[43,75,648,42,18],[23,129,648,51,21],[154,189,654,27,15],[155,225,657,57,15],[156,285,660,54,15],[34,348,663,21,21],[61,378,663,54,27],[74,438,660,54,30],[41,498,657,42,21],[16,543,663,30,18],[18,573,660,39,18],[157,9,660,42,27],[126,51,666,36,27],[158,102,657,45,27],[43,156,666,48,21],[52,210,672,33,18],[159,243,669,45,21],[17,294,672,60,21],[160,24,690,36,24],[161,63,690,33,24],[162,111,681,42,18],[163,150,684,30,18],[125,201,687,30,15],[164,33,717,39,27],[165,321,690,60,24],[6,384,687,57,24],[50,444,687,42,30],[166,486,684,48,30],[167,534,684,54,21],[163,585,690,21,18],[168,330,711,48,21],[169,375,708,57,21],[36,438,714,42,18],[170,480,711,42,15],[34,528,714,18,12],[171,549,702,39,27],[172,345,726,54,18],[32,405,723,60,27],[18,477,729,33,15],[34,516,729,18,15],[173,534,726,48,18],[174,582,726,27,15],[175,372,741,42,21],[52,417,747,30,18],[53,450,747,30,18],[176,486,738,42,21],[153,534,741,33,18],[59,573,741,24,18],[177,594,738,15,24],[178,375,759,51,18],[52,429,762,30,18],[94,462,762,18,18],[74,486,753,48,24],[126,540,756,30,15],[179,570,756,27,18],[33,384,771,48,21],[8,441,777,36,12],[8,483,774,39,15],[180,528,765,39,24],[18,573,765,30,18],[15,393,789,33,21],[119,426,792,48,18],[29,477,786,60,21],[136,543,783,48,18],[177,588,786,15,18],[181,393,807,45,21],[14,441,807,57,24],[113,504,801,42,24],[182,552,798,42,24],[183,384,825,48,24],[28,444,828,42,18],[184,495,819,36,27],[185,531,819,51,27],[179,582,819,21,27],[186,372,846,51,21],[137,432,840,54,24],[137,495,840,48,24],[52,546,843,27,21],[53,573,843,27,15],[176,336,864,48,27],[17,393,867,54,21],[146,462,861,36,27],[111,507,861,33,21],[39,12,756,39,18],[175,12,771,39,21],[40,12,789,48,18],[45,18,804,48,24],[187,69,798,39,30],[188,105,798,45,24],[59,150,807,21,18],[189,12,825,69,15],[190,84,819,66,18],[151,15,837,63,30],[58,84,834,48,30],[191,135,831,42,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f76r.js <==
[[["s",244,125,["f1r","f46r","f67r2"]],["d",51,27,["f1r","f17v","f45v"]],["q",1,1,["f76r"]],["o",82,56,["f1r","f67r1","f89r2"]],["l",58,32,["f45r","f67r1","f65v"]],["k",13,3,["f76r","f49v","f57v"]],["r",98,62,["f46r","f15r","f15v"]],["potchokar",1,1,["f76r"]],["chcfhdy",1,1,["f76r"]],["opshdy",1,1,["f76r"]],["qolp",1,1,["f76r"]],["chcphy",11,11,["f24v","f68r3","f76r"]],["chcphdy",2,2,["f76r","f85r1"]],["opshey",1,1,["f76r"]],["qofshy",1,1,["f76r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["sain",68,40,["f89v1","f76r","f106r"]],["sy",36,32,["f15r","f17v","f45v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qotddyar",1,1,["f76r"]],["cthar",21,15,["f1r","f15r","f76r"]],["chep",4,4,["f29r","f76r","f103r"]],["dain",211,100,["f45r","f1r","f67r2"]],["okain",144,52,["f67r2","f1r","f80r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qol",151,37,["f89v2","f76r","f55v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["sheols",3,3,["f41v","f76r","f58v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["yshey",12,11,["f67r2","f1r","f114v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qokeed",15,14,["f76r","f81v","f83v"]],["okedy",118,53,["f46v","f80r","f31r"]],["shky",13,12,["f46r","f65v","f39v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["otedy",155,55,["f46r","f46v","f80r"]],["shol",187,102,["f46r","f1r","f78v"]],["qoty",87,55,["f46v","f80r","f106r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chedy",501,86,["f46r","f65v","f46v"]],["aiiny",4,3,["f76r","f69v","f67v1"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["orar",10,9,["f101v2","f99r","f81r"]],["or",366,130,["f45r","f1r","f67r2"]],["chkarol",1,1,["f76r"]],["otey",57,41,["f43r","f76r","f106r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chdam",10,8,["f46r","f112v","f76r"]],["solchedy",8,7,["f76r","f113v","f80r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["okees",16,14,["f67r1","f73r","f76r"]],["al",260,82,["f89v2","f67r1","f55v"]],["chedain",19,13,["f111r","f73r","f76r"]],["dar",319,139,["f46r","f45r","f1r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["ches",36,29,["f46r","f76r","f80v"]],["okeedal",3,3,["f108v","f76r","f104r"]],["qoked",7,6,["f75r","f108r","f76r"]],["chey",344,118,["f46r","f1r","f46v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["okey",64,42,["f67r2","f65v","f46v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["chekain",7,5,["f112v","f76r","f107r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["shed",18,16,["f111r","f43r","f48v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["chcphedy",3,3,["f114v","f43r","f76r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["otchy",48,40,["f76r","f15v","f17r"]],["lkain",35,15,["f76r","f80r","f107r"]],["daly",30,23,["f46r","f75r","f68v3"]],["qotedshedy",1,1,["f76r"]],["qorain",4,4,["f76r","f116r","f103r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["raiiin",1,1,["f76r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["oty",115,76,["f45r","f46v","f45v"]],["qool",5,5,["f114v","f68r2","f76r"]],["qctheed",1,1,["f76r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qo",29,20,["f45r","f65v","f76r"]],["keey",45,38,["f1r","f67r1","f100r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["checthy",28,18,["f111r","f75r","f76r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["sheckhey",4,4,["f108v","f76r","f77r"]],["dal",253,114,["f67r2","f45r","f1r"]],["ykal",16,14,["f1r","f46r","f48v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chckheed",1,1,["f76r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qolair",1,1,["f76r"]],["qotes",2,2,["f76r","f106r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["kain",48,30,["f76r","f80r","f15v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qotey",24,20,["f81r","f76r","f80r"]],["qotain",64,31,["f76r","f80r","f80v"]],["chekear",1,1,["f76r"]],["chckh",3,3,["f76r","f38r","f6r"]],["shey",283,99,["f46r","f1r","f45r"]],["qeeey",3,3,["f108r","f76r","f107r"]],["chol",397,151,["f1r","f45r","f46r"]],["okeed",3,3,["f76r","f105v","f78r"]],["qokaloro",1,1,["f76r"]],["dcheedy",4,4,["f68v2","f76r","f104v"]],["qolchey",11,8,["f76r","f116r","f77r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["otedyl",1,1,["f76r"]],["lchar",3,3,["f45r","f76r","f111v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["alchdy",2,2,["f48v","f76r"]],["qokchsdy",1,1,["f76r"]],["olain",13,10,["f111r","f86v6","f76r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["qotaly",5,5,["f43r","f76r","f113r"]],["oleeed",1,1,["f76r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokain",279,46,["f48v","f76r","f80r"]],["olchy",8,8,["f14r","f76r","f113v"]],["dalshedy",1,1,["f76r"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["alolor",1,1,["f76r"]],["shecthy",20,12,["f111r","f75r","f66r"]],["lor",43,31,["f89v2","f76r","f80r"]],["qaloin",1,1,["f76r"]],["ky",25,23,["f14r","f76r","f45v"]],["qolal",2,2,["f76r","f77r"]],["lkl",9,7,["f76r","f113v","f80r"]],["llaiiry",1,1,["f76r"]],["shedal",11,8,["f111r","f76r","f31v"]],["qolain",3,2,["f76r","f39r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["lchey",45,31,["f76r","f80r","f82v"]],["loly",7,6,["f81r","f72v3","f76r"]],["soin",4,4,["f76r","f80v","f30r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["qokalchey",1,1,["f76r"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["lshcthy",1,1,["f76r"]],["ylaiin",1,1,["f76r"]],["y",151,87,["f67r2","f1r","f45r"]],["darchey",1,1,["f76r"]],["cheolchey",1,1,["f76r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["dalaiin",3,3,["f67r1","f76r","f104v"]],["sheeky",14,14,["f111r","f75r","f76r"]],["olky",22,15,["f75r","f86v6","f43r"]],["chy",155,101,["f1r","f46r","f67r2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["shy",104,70,["f89v2","f46r","f15r"]],["rain",26,17,["f67r2","f81r","f76r"]],["lkey",7,7,["f111r","f86v6","f76r"]],["kal",23,18,["f111r","f75r","f86v6"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["lol",44,29,["f48v","f76r","f80r"]],["ral",17,16,["f76r","f80r","f81v"]],["qoolkal",1,1,["f76r"]],["ollchy",2,2,["f76r","f83v"]],["shlches",1,1,["f76r"]],["oly",57,35,["f67r2","f48v","f15r"]],["lshey",18,13,["f111r","f75r","f76r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["okeolor",1,1,["f76r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["sheol",114,65,["f46r","f89v2","f46v"]],["cheal",30,15,["f111r","f76r","f103r"]],["alshy",2,2,["f76r","f73v"]],["talor",1,1,["f76r"]],["olalor",2,2,["f76r","f58v"]],["okeyr",1,1,["f76r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["olsheol",4,4,["f81r","f76r","f31r"]],["chal",48,27,["f1r","f76r","f58r"]],["polalchdy",1,1,["f76r"]],["pshedy",3,3,["f114v","f76r","f116r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qokas",3,3,["f76r","f116r","f80v"]],["yksheol",2,2,["f76r","f107r"]],["lshed",3,3,["f76r","f46v","f82r"]],["chpsheedy",1,1,["f76r"]],["lchy",8,8,["f76r","f82v","f80v"]],["opchey",29,25,["f76r","f80r","f48r"]],["qokedar",8,8,["f112v","f108v","f76r"]],["olchdy",8,7,["f76r","f80r","f50v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["lcheey",13,11,["f76r","f113v","f105v"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokchdyl",1,1,["f76r"]],["lsh",1,1,["f76r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotal",59,36,["f76r","f80r","f82v"]],["otalam",3,3,["f70v2","f99r","f76r"]],["sheeoldy",1,1,["f76r"]],["chaly",5,4,["f88v","f76r","f58r"]],["poleedaran",1,1,["f76r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["alol",9,8,["f111r","f76r","f105v"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["otain",96,43,["f43r","f76r","f80r"]],["opar",10,10,["f96v","f70r1","f73r"]],["kolpy",1,1,["f76r"]],["ysheedy",6,6,["f108v","f76r","f86v5"]],["qochy",2,2,["f76r","f20r"]],["doin",5,5,["f1r","f76r","f86v4"]],["shear",21,16,["f1r","f46r","f111r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["olchdar",1,1,["f76r"]],["oky",102,78,["f1r","f45r","f45v"]],["ytain",13,11,["f1r","f86v6","f75r"]],["okedor",3,3,["f76r","f82v","f26v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["loral",1,1,["f76r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["ch",5,5,["f100r","f108r","f76r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["rory",2,2,["f99r","f76r"]],["qkor",1,1,["f76r"]],["keedy",53,32,["f46r","f76r","f80r"]],["raiin",75,38,["f100r","f76r","f106r"]],["rorol",3,3,["f76r","f115r","f103v"]],["olsheed",1,1,["f76r"]],["lsheedy",6,5,["f76r","f113v","f77r"]],["chedor",2,2,["f76r","f105v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chedyl",1,1,["f76r"]],["qolaiin",3,3,["f76r","f82v","f58v"]],["okedal",7,7,["f111r","f73r","f112v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["chdol",2,2,["f76r","f114r"]],["choly",15,15,["f101v2","f76r","f71r"]],["solshey",1,1,["f76r"]],["ldaiin",3,3,["f66r","f76r","f79r"]],["checthey",4,4,["f111r","f76r","f76v"]],["okedalor",1,1,["f76r"]]],[[0,0,84,15,15],[1,6,120,9,12],[2,0,153,18,21],[0,0,204,12,15],[3,0,255,9,9],[4,3,303,9,12],[5,3,357,15,21],[6,6,402,12,21],[0,3,477,15,15],[7,18,0,84,48],[8,99,18,48,30],[9,156,18,48,27],[10,213,21,42,30],[11,255,24,48,33],[12,312,24,51,27],[13,378,30,45,27],[14,432,36,51,27],[15,492,33,51,30],[16,546,42,39,18],[17,585,42,30,27],[18,21,48,45,21],[19,69,45,84,24],[20,159,42,42,24],[21,210,48,36,21],[22,249,54,36,15],[23,294,45,45,21],[24,339,48,51,24],[25,393,57,39,18],[26,435,63,30,15],[27,471,63,24,12],[28,501,60,51,21],[29,549,60,54,21],[30,21,66,39,18],[29,66,66,48,18],[31,117,66,48,18],[32,174,63,54,21],[33,234,69,45,21],[34,285,66,36,27],[35,327,69,57,21],[36,393,72,36,27],[37,438,75,33,21],[38,471,75,39,18],[39,513,78,18,18],[40,531,78,36,15],[41,573,78,42,15],[42,21,81,51,27],[43,75,81,48,21],[44,129,81,39,18],[45,171,84,21,15],[46,195,81,57,30],[47,261,87,36,24],[42,300,87,54,24],[48,357,87,42,21],[49,408,93,36,18],[50,450,90,60,21],[51,516,90,45,24],[52,564,90,42,18],[53,15,105,72,18],[54,93,99,57,18],[55,156,96,63,24],[56,222,105,48,18],[57,270,108,24,21],[25,303,108,42,24],[42,351,105,51,24],[58,408,108,42,21],[59,462,108,42,15],[60,507,114,18,15],[60,528,111,21,18],[61,549,105,54,15],[62,603,102,27,18],[63,21,120,45,18],[64,66,120,33,15],[65,102,114,57,21],[66,162,117,51,21],[29,219,120,51,27],[25,276,126,42,18],[67,327,135,33,12],[68,363,126,54,24],[69,426,126,33,21],[62,462,126,33,18],[70,498,126,30,15],[71,534,120,54,21],[72,588,123,39,21],[73,30,135,30,15],[60,63,141,18,15],[74,81,132,51,24],[16,138,135,39,18],[75,183,135,60,21],[27,252,144,30,15],[76,291,141,45,27],[77,339,144,42,21],[27,381,147,27,15],[78,414,144,48,21],[79,459,144,45,21],[40,510,144,39,18],[62,546,141,30,18],[80,576,141,33,18],[81,27,147,81,27],[82,114,156,51,15],[83,171,150,54,21],[40,231,162,42,21],[39,282,168,21,12],[49,306,165,27,15],[84,336,165,48,18],[71,387,162,63,18],[22,462,162,36,18],[85,504,159,48,18],[86,552,159,33,18],[87,585,156,33,18],[57,24,171,30,18],[25,51,171,39,18],[88,96,177,39,15],[89,144,168,60,24],[90,213,177,33,18],[91,249,183,24,21],[39,276,183,21,15],[92,297,177,30,24],[22,333,183,39,15],[93,375,180,48,18],[94,429,177,39,18],[25,474,177,45,21],[24,525,174,54,21],[95,576,171,42,21],[54,27,186,57,21],[96,90,189,51,18],[97,150,189,51,18],[98,210,192,36,21],[99,261,195,51,18],[100,318,198,57,18],[95,384,195,45,18],[47,438,195,36,21],[101,480,195,30,15],[102,510,192,42,24],[40,552,192,42,18],[94,591,186,36,18],[103,27,207,39,12],[25,63,204,42,18],[66,114,204,48,18],[59,168,204,42,18],[60,210,210,18,15],[104,231,210,21,15],[105,255,213,30,12],[104,297,210,21,15],[27,321,213,24,15],[106,354,210,63,18],[107,414,213,51,21],[25,474,210,45,21],[108,519,207,60,24],[40,582,207,39,18],[109,24,219,51,27],[40,78,225,36,12],[74,126,219,48,27],[29,180,222,45,24],[110,234,225,42,18],[111,276,225,33,18],[112,318,225,57,15],[54,378,228,66,15],[113,450,228,48,18],[114,498,228,48,15],[115,555,222,54,15],[67,27,243,30,15],[116,63,234,36,18],[117,102,237,39,21],[118,141,243,42,12],[119,192,243,36,12],[79,228,240,51,18],[25,282,240,42,18],[54,333,237,63,21],[23,405,240,45,18],[40,453,243,39,15],[120,501,240,48,18],[121,549,237,66,18],[122,27,252,48,18],[123,78,252,60,18],[29,141,252,48,18],[29,195,252,51,18],[40,252,261,42,15],[124,297,252,48,21],[25,345,255,42,21],[25,396,255,39,18],[125,435,255,48,18],[126,486,255,63,21],[127,561,252,54,21],[18,27,267,42,15],[91,72,270,18,9],[40,90,267,39,15],[107,135,267,48,21],[31,186,267,45,21],[123,240,273,57,18],[114,309,270,54,18],[85,369,270,51,15],[74,429,270,48,21],[128,480,273,51,18],[129,537,270,42,18],[130,576,273,48,15],[131,24,276,66,24],[110,105,279,45,18],[107,147,285,54,18],[91,207,288,21,18],[132,234,288,48,15],[133,285,285,75,18],[134,366,282,57,30],[62,426,285,30,18],[16,462,288,42,15],[25,510,288,42,21],[135,561,285,48,21],[136,30,297,45,24],[42,81,294,48,27],[40,138,300,39,18],[40,183,303,39,12],[137,228,300,54,18],[85,285,300,48,24],[138,342,306,42,18],[4,387,309,12,15],[27,402,306,27,12],[25,429,303,42,21],[132,483,303,45,15],[40,534,303,48,15],[31,582,297,48,21],[139,30,315,60,18],[26,96,318,30,21],[136,123,315,45,15],[140,174,312,63,24],[141,246,315,39,21],[22,294,321,33,15],[142,330,321,54,21],[132,390,321,42,15],[40,438,321,36,21],[143,480,315,57,24],[29,540,315,51,21],[144,588,315,33,18],[145,27,330,45,18],[67,78,336,36,12],[29,117,327,51,21],[107,171,333,51,18],[85,228,333,48,24],[67,282,339,30,21],[146,312,333,18,24],[67,336,339,30,18],[147,372,339,45,12],[148,417,333,27,21],[67,444,339,30,12],[107,477,336,45,18],[67,525,336,33,18],[149,561,330,51,18],[150,33,348,45,15],[117,78,345,30,24],[31,111,345,45,18],[126,159,348,66,18],[151,231,354,48,15],[27,285,357,27,9],[67,315,357,36,12],[152,357,348,63,18],[23,429,348,42,18],[153,477,351,42,18],[154,525,351,42,15],[155,567,348,36,15],[17,606,345,18,18],[156,24,363,39,15],[58,69,363,36,15],[157,114,360,42,18],[39,159,363,21,21],[105,180,366,33,12],[158,219,366,60,15],[152,282,363,57,18],[67,348,369,36,15],[159,390,357,72,24],[101,471,366,30,15],[49,501,363,36,15],[101,543,363,27,18],[160,573,360,39,21],[124,30,375,48,21],[25,78,375,39,24],[25,120,378,42,18],[124,168,375,45,21],[25,216,378,39,21],[137,261,378,54,21],[62,318,381,30,15],[117,351,381,33,21],[161,387,378,57,21],[129,453,375,39,21],[23,498,375,45,18],[162,546,378,51,18],[163,597,381,12,18],[164,36,393,51,18],[165,99,393,66,15],[166,171,393,45,18],[40,225,396,36,18],[91,267,399,21,18],[31,291,393,42,21],[167,342,399,57,15],[168,405,396,42,18],[137,450,393,51,21],[169,504,390,39,24],[16,549,393,36,15],[170,591,396,24,15],[171,33,405,39,18],[27,75,408,24,15],[99,108,405,48,15],[22,165,408,33,15],[67,198,414,33,9],[101,234,411,27,18],[25,258,411,39,21],[152,303,408,60,18],[172,366,414,42,18],[173,414,411,27,18],[40,447,411,42,18],[174,495,408,33,18],[40,534,408,42,18],[173,579,405,24,21],[42,30,420,54,18],[175,87,417,33,21],[176,120,417,30,21],[25,150,423,42,15],[177,195,420,57,24],[26,258,429,30,15],[178,288,423,51,21],[179,345,420,42,24],[85,390,426,45,21],[117,441,426,30,21],[180,480,429,30,15],[181,513,423,33,15],[58,546,423,39,18],[62,585,414,33,21],[171,33,435,39,18],[117,81,435,33,21],[182,120,435,69,21],[25,189,441,45,18],[25,243,441,36,18],[117,285,441,33,15],[25,321,441,42,15],[183,369,444,51,12],[184,429,438,57,21],[166,489,435,48,24],[16,540,438,42,18],[185,585,435,30,15],[93,21,453,39,15],[25,66,450,42,18],[186,111,450,45,21],[51,159,453,48,24],[187,216,456,51,18],[188,276,453,60,21],[172,342,459,45,12],[189,393,453,39,18],[40,432,456,42,18],[26,480,456,30,21],[187,516,453,48,15],[85,570,447,51,21],[51,27,465,45,18],[25,75,465,39,21],[190,120,468,39,21],[191,168,474,42,15],[192,210,471,45,18],[119,261,474,33,18],[49,297,474,33,18],[193,330,468,54,24],[194,393,471,57,27],[119,456,474,33,15],[195,498,465,48,21],[104,546,468,33,15],[185,585,465,27,24],[196,30,480,42,21],[154,69,483,42,18],[67,114,489,36,12],[197,156,486,60,18],[51,219,486,51,24],[198,276,489,36,15],[199,24,498,75,36],[200,102,498,51,30],[201,159,504,51,24],[202,213,507,48,21],[203,270,501,60,30],[54,339,504,60,24],[87,411,507,30,24],[204,441,516,45,18],[205,492,504,75,27],[160,573,507,39,27],[123,27,531,57,15],[74,90,525,45,18],[31,141,525,48,24],[206,192,534,36,15],[207,234,525,45,24],[22,285,528,33,18],[90,321,528,36,21],[208,357,525,63,24],[209,429,534,48,18],[210,480,528,27,21],[87,507,528,27,24],[211,537,531,21,15],[107,561,531,42,15],[16,24,543,36,15],[104,66,543,21,15],[33,93,540,42,24],[212,135,546,48,18],[31,189,546,42,27],[74,234,546,42,24],[36,279,546,42,24],[51,327,546,45,18],[117,372,546,30,18],[213,402,546,39,21],[22,447,549,36,15],[40,486,549,45,15],[214,531,543,72,21],[22,30,558,33,15],[67,69,561,36,15],[215,114,558,27,18],[216,147,561,42,15],[67,195,570,36,12],[107,231,567,54,18],[151,288,564,57,21],[217,348,561,54,24],[25,402,564,45,24],[211,453,567,21,21],[143,480,558,51,27],[218,543,558,63,27],[210,21,573,39,18],[117,63,573,30,21],[31,96,573,48,27],[124,153,573,48,24],[219,204,579,66,21],[119,279,582,33,21],[185,315,582,27,18],[220,348,582,42,21],[180,396,585,27,15],[49,429,582,36,18],[221,21,591,93,30],[74,120,594,51,27],[38,177,597,36,24],[222,216,597,45,30],[223,264,606,36,15],[224,309,597,51,21],[225,366,600,60,27],[226,432,597,48,21],[129,486,597,42,21],[227,534,591,39,24],[228,573,585,45,27],[229,24,618,60,21],[91,87,624,24,21],[45,111,618,21,18],[23,135,618,48,18],[117,192,618,36,18],[152,237,618,69,21],[95,318,612,51,27],[230,378,627,45,15],[104,435,615,24,21],[27,465,618,27,18],[58,504,618,42,21],[85,555,609,57,21],[231,30,639,36,15],[232,72,636,48,18],[33,129,633,51,24],[36,195,633,48,21],[33,261,633,48,21],[107,312,636,51,24],[40,378,639,48,15],[129,441,627,42,27],[40,492,636,42,18],[189,540,627,39,21],[27,579,627,30,18],[22,30,657,39,15],[85,75,651,51,21],[233,135,654,54,18],[58,201,651,45,24],[234,261,651,66,18],[235,342,648,60,21],[58,414,651,42,21],[36,471,645,48,24],[132,528,645,51,24],[236,582,639,30,24],[93,15,672,60,18],[74,87,669,54,24],[68,150,666,54,24],[213,210,672,45,21],[23,273,666,45,24],[237,327,666,48,24],[83,393,663,51,27],[238,456,663,54,21],[25,519,666,42,24],[51,564,660,45,24],[93,21,690,51,15],[239,90,690,54,18],[236,165,687,33,27],[37,213,690,36,21],[16,261,693,51,21],[236,324,684,33,27],[77,369,681,45,27],[40,423,687,45,18],[77,474,678,48,27],[60,525,690,24,15],[240,549,681,57,24],[241,21,702,54,24],[242,93,714,21,15],[86,114,705,36,21],[243,159,711,30,15],[90,201,708,42,27],[244,258,708,57,24],[152,321,708,66,18],[245,399,699,45,30],[246,447,702,48,27],[247,27,723,42,24],[25,72,723,48,30],[117,132,726,33,21],[248,171,723,42,27],[86,216,732,39,21],[249,267,729,48,21],[15,327,723,54,27],[62,390,726,33,24],[40,423,732,48,21],[55,483,717,72,30],[250,561,717,45,24],[251,30,744,69,21],[42,108,744,66,24],[54,183,744,66,27],[42,261,747,60,30],[48,330,747,48,30],[252,384,747,63,24],[129,462,741,39,27],[25,504,744,45,21],[226,558,741,48,24],[93,18,765,54,15],[26,84,768,33,24],[25,123,765,42,24],[39,177,768,21,18],[253,204,762,60,21],[198,276,774,39,18],[73,318,768,36,21],[254,360,765,75,30],[18,447,768,51,27],[255,507,762,39,27],[256,552,771,51,15],[101,30,783,30,15],[45,60,777,21,21],[40,81,783,48,21],[257,138,786,66,18],[258,216,780,51,24],[259,279,789,63,18],[260,357,792,51,18],[259,417,792,60,15],[261,483,792,45,18],[41,537,783,48,24],[16,9,804,57,15],[58,75,801,45,21],[45,132,801,21,21],[45,159,801,24,21],[60,186,810,24,15],[262,213,801,72,24],[95,297,804,51,21],[263,354,807,54,24],[264,423,801,72,33],[265,510,801,81,30],[152,24,816,72,33],[39,108,825,21,18],[25,135,819,42,30],[29,186,822,60,33],[45,258,822,18,18],[90,282,819,42,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f76v.js <==
[[["polarar",2,2,["f103r","f76v"]],["okor",34,32,["f89v2","f15r","f3v"]],["opcheey",5,4,["f87v","f76v","f67v1"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["opchaly",1,1,["f76v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qofchdal",1,1,["f76v"]],["lkodol",1,1,["f76v"]],["opa",1,1,["f76v"]],["korols",1,1,["f76v"]],["scsedy",1,1,["f76v"]],["keedy",53,32,["f46r","f76r","f80r"]],["cholkeeey",2,2,["f106r","f76v"]],["otedor",1,1,["f76v"]],["shedy",427,73,["f46r","f65v","f46v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["oly",57,35,["f67r2","f48v","f15r"]],["shey",283,99,["f46r","f1r","f45r"]],["qoyky",1,1,["f76v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["chey",344,118,["f46r","f1r","f46v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["ror",17,15,["f111r","f75r","f79v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["solkeey",4,4,["f81v","f77r","f76v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["shecthy",20,12,["f111r","f75r","f66r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chpchedy",1,1,["f76v"]],["cpchy",1,1,["f76v"]],["oty",115,76,["f45r","f46v","f45v"]],["olor",31,21,["f75r","f101v2","f43r"]],["otchy",48,40,["f76r","f15v","f17r"]],["ralchl",1,1,["f76v"]],["s",244,125,["f1r","f46r","f67r2"]],["otain",96,43,["f43r","f76r","f80r"]],["okain",144,52,["f67r2","f1r","f80r"]],["chcthedy",7,7,["f111r","f75r","f66r"]],["qoteed",3,3,["f76v","f104v","f84v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["okedy",118,53,["f46v","f80r","f31r"]],["otedy",155,55,["f46r","f46v","f80r"]],["teyteg",1,1,["f76v"]],["qotees",4,4,["f111r","f100r","f76v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qoeeedy",3,2,["f76v","f105r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["doteey",1,1,["f76v"]],["qo",29,20,["f45r","f65v","f76r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["cheolchdy",1,1,["f76v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okedar",6,5,["f108v","f103r","f76v"]],["da",9,9,["f32v","f14r","f24r"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["roiin",4,3,["f76v","f115v","f78r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qolkeeey",1,1,["f76v"]],["r",98,62,["f46r","f15r","f15v"]],["al",260,82,["f89v2","f67r1","f55v"]],["ral",17,16,["f76r","f80r","f81v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cphdor",1,1,["f76v"]],["shedal",11,8,["f111r","f76r","f31v"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["lsheetal",1,1,["f76v"]],["shecphy",3,3,["f81r","f106r","f76v"]],["dy",271,137,["f45r","f46r","f67r2"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["oekeedy",1,1,["f76v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["shedam",2,2,["f111r","f76v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["lteedy",5,5,["f76v","f103v","f111v"]],["qotal",59,36,["f76r","f80r","f82v"]],["checthy",28,18,["f111r","f75r","f76r"]],["otedeey",1,1,["f76v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["deey",7,7,["f28r","f21v","f76v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["qol",151,37,["f89v2","f76r","f55v"]],["okeeedy",9,8,["f111r","f112v","f113v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["oleeedy",2,2,["f76v","f103v"]],["lo",15,13,["f75r","f86v6","f103r"]],["cthedy",10,9,["f102r1","f114v","f31v"]],["shcthedy",1,1,["f76v"]],["qoeekeedy",1,1,["f76v"]],["deedy",2,2,["f76v","f78r"]],["lsheedy",6,5,["f76r","f113v","f77r"]],["chedal",24,18,["f103r","f105v","f104v"]],["checthey",4,4,["f111r","f76r","f76v"]],["polshdal",1,1,["f76v"]],["otedair",1,1,["f76v"]],["opshedal",1,1,["f76v"]],["pschedal",1,1,["f76v"]],["tsheokeedy",1,1,["f76v"]],["oshepols",1,1,["f76v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["shokaiin",3,3,["f76v","f20v","f106v"]],["sheolol",2,2,["f90v1","f76v"]],["qekchdy",3,3,["f76v","f41r","f107v"]],["lkedy",29,18,["f111r","f76r","f82v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["lshey",18,13,["f111r","f75r","f76r"]],["qockhedy",4,4,["f111r","f76v","f107r"]],["qodeey",2,2,["f76v","f104v"]],["qolkeedy",7,6,["f83v","f79v","f76v"]],["chol",397,151,["f1r","f45r","f46r"]],["chedchey",1,1,["f76v"]],["or",366,130,["f45r","f1r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["checkhey",10,9,["f111r","f96v","f99r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["lky",17,12,["f112v","f108v","f116r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["sheetey",2,2,["f68v2","f76v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shl",3,3,["f80r","f76v","f107r"]],["loiiim",1,1,["f76v"]],["oteol",42,38,["f1r","f100r","f43r"]],["chdar",20,16,["f67r1","f73r","f75r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chees",33,28,["f106r","f41r","f88r"]],["salkeedy",2,2,["f111r","f76v"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["dytey",1,1,["f76v"]],["teedy",13,11,["f111r","f94v","f108r"]],["lchey",45,31,["f76r","f80r","f82v"]],["lal",7,7,["f70r2","f108v","f83v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["olchedr",1,1,["f76v"]],["shetey",4,4,["f72v1","f66r","f76v"]],["raiin",75,38,["f100r","f76r","f106r"]],["lsheey",8,7,["f108v","f103r","f77r"]],["dal",253,114,["f67r2","f45r","f1r"]],["olshey",11,8,["f81r","f79v","f76v"]],["psheoldy",2,2,["f76v","f80v"]],["opalshedy",1,1,["f76v"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["dor",73,54,["f1r","f45r","f89v1"]],["opchedy",50,34,["f46r","f76r","f46v"]],["ro",10,9,["f1r","f113v","f90r2"]],["fcham",1,1,["f76v"]],["dshol",5,5,["f68r3","f8v","f103r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ches",36,29,["f46r","f76r","f80v"]],["oteoldy",2,2,["f72v2","f76v"]],["chckhyd",1,1,["f76v"]],["lar",6,6,["f108v","f116r","f106r"]],["aly",29,25,["f46v","f82v","f104v"]],["shckhey",12,12,["f1r","f80r","f71r"]],["chek",3,3,["f39v","f76v","f55r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["o",82,56,["f1r","f67r1","f89r2"]],["kan",3,3,["f108v","f15v","f76v"]],["chlaiiin",1,1,["f76v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["qolkey",1,1,["f76v"]],["lchdy",18,14,["f111r","f106r","f78v"]],["scheer",1,1,["f76v"]],["shees",9,9,["f68v3","f67r1","f47v"]],["alaldy",1,1,["f76v"]],["lshees",1,1,["f76v"]],["tchy",24,21,["f72v2","f14r","f47v"]],["rshed",1,1,["f76v"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["sheky",36,27,["f46r","f1r","f80r"]],["shtal",3,3,["f76v","f103v","f84v"]],["lsan",1,1,["f76v"]],["shekaiiin",1,1,["f76v"]],["shets",1,1,["f76v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["shety",9,8,["f65v","f116r","f86v5"]],["otey",57,41,["f43r","f76r","f106r"]],["qotar",63,37,["f43r","f80r","f48r"]],["tain",16,12,["f86v6","f114v","f80r"]],["qotain",64,31,["f76r","f80r","f80v"]],["taiin",42,31,["f48v","f5v","f106r"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["otol",86,69,["f89v2","f1r","f55v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["shckhedy",6,5,["f81v","f76v","f84r"]],["sakaiin",1,1,["f76v"]],["cphey",6,6,["f1r","f89v1","f7r"]],["otary",5,5,["f43r","f113v","f76v"]],["ychees",2,2,["f76v","f115v"]],["alchedy",4,3,["f114v","f112v","f76v"]],["tol",48,36,["f67r2","f48v","f15r"]],["qoky",147,72,["f45r","f15v","f80r"]],["teey",20,14,["f111r","f71v","f72v3"]],["lshety",2,2,["f81v","f76v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qeedy",2,2,["f76v","f77v"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["oiiin",11,11,["f81v","f105v","f113r"]],["chchky",1,1,["f76v"]],["shekeey",6,5,["f111r","f68v2","f46r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["sy",36,32,["f15r","f17v","f45v"]],["lolsaiiin",1,1,["f76v"]],["qokain",279,46,["f48v","f76r","f80r"]],["dl",20,16,["f111r","f86v6","f81v"]],["sshey",6,6,["f67r2","f75r","f24r"]],["san",3,3,["f103r","f87v","f76v"]],["dedy",2,2,["f76v","f75v"]],["char",72,51,["f45r","f106r","f1v"]]],[[0,60,12,66,48],[1,135,21,36,30],[2,174,24,57,24],[3,240,15,42,30],[4,294,15,63,27],[5,360,21,54,24],[6,423,18,57,27],[7,489,18,54,30],[8,597,15,18,27],[9,612,15,21,30],[10,63,60,54,21],[11,117,51,39,24],[12,162,45,72,24],[13,246,39,57,24],[1,309,39,39,21],[14,351,42,48,24],[15,408,42,42,15],[16,456,39,57,21],[17,516,48,21,15],[18,570,39,33,24],[19,606,42,27,21],[20,72,78,51,15],[16,126,72,60,24],[21,198,66,51,27],[22,258,63,66,18],[23,339,63,33,15],[16,378,54,66,21],[24,453,57,48,21],[25,504,60,27,18],[21,564,60,48,18],[26,615,60,18,27],[27,57,90,69,21],[28,135,93,33,18],[29,171,90,57,27],[30,237,87,45,21],[31,291,75,36,27],[32,330,75,63,24],[33,390,69,51,30],[34,450,72,30,30],[35,489,78,33,18],[36,564,75,42,24],[37,609,81,24,21],[38,66,114,18,15],[39,87,108,45,21],[40,144,105,51,24],[41,213,105,75,24],[42,297,99,66,27],[43,366,96,54,24],[44,432,93,45,33],[15,486,99,36,18],[45,570,93,39,27],[46,609,99,27,27],[47,69,129,57,21],[48,129,126,51,30],[49,192,126,54,24],[50,252,126,57,18],[51,318,123,57,24],[52,384,117,51,21],[53,438,123,30,12],[54,474,114,45,21],[55,573,117,39,15],[56,615,123,18,15],[57,72,147,63,18],[58,144,156,21,24],[59,168,144,45,24],[21,222,147,57,21],[45,288,138,48,33],[60,339,144,75,18],[49,423,132,48,33],[45,483,135,45,21],[61,531,129,51,30],[62,588,129,39,24],[63,624,141,9,15],[16,72,162,66,27],[64,144,174,51,18],[65,195,171,48,15],[66,249,165,54,24],[16,309,162,72,27],[49,390,159,48,27],[35,453,159,36,21],[49,498,153,54,27],[67,555,150,60,33],[68,618,153,6,18],[69,621,159,9,18],[52,60,186,45,21],[23,108,195,33,15],[70,153,189,33,24],[71,198,192,42,18],[68,246,186,15,18],[69,267,192,18,18],[55,291,186,54,24],[72,96,207,39,30],[73,147,219,54,21],[74,213,213,60,36],[75,288,219,54,18],[14,351,216,45,18],[76,390,201,60,30],[77,453,204,66,24],[78,528,201,57,24],[30,591,210,30,15],[79,621,210,6,18],[80,93,237,45,15],[66,144,237,51,21],[30,210,246,42,12],[81,267,234,66,24],[82,336,231,54,24],[61,390,228,51,30],[21,450,225,48,21],[14,504,228,42,18],[61,549,222,51,24],[83,603,222,30,27],[84,75,252,36,21],[85,111,255,39,18],[86,159,255,42,24],[87,210,255,51,24],[16,267,255,57,18],[88,330,252,45,21],[15,381,255,39,18],[89,426,246,51,24],[90,486,243,54,21],[91,543,243,45,24],[15,588,246,30,18],[92,618,246,15,24],[93,75,270,51,18],[66,132,270,51,24],[94,186,279,33,18],[66,225,276,51,18],[95,288,270,57,21],[96,351,270,57,18],[15,417,270,36,15],[97,462,261,51,21],[98,522,264,51,21],[96,579,261,45,18],[99,621,264,12,15],[16,84,285,57,18],[94,147,291,30,18],[55,180,294,48,18],[45,246,288,48,27],[100,300,288,48,24],[45,360,282,45,24],[96,405,282,60,30],[101,474,279,63,27],[102,543,273,66,33],[103,612,279,21,27],[76,81,300,63,33],[104,150,306,60,24],[105,216,309,51,24],[15,276,309,45,21],[106,327,303,66,24],[107,78,327,90,45],[108,171,342,57,27],[109,234,339,69,30],[61,312,339,63,27],[14,384,345,39,21],[110,429,333,63,42],[111,495,327,84,39],[112,585,324,45,39],[113,87,369,33,18],[48,129,363,54,30],[114,189,363,69,24],[115,270,366,60,21],[45,339,363,45,27],[116,387,363,66,27],[50,456,372,57,18],[61,519,363,48,27],[117,570,360,39,30],[118,609,366,21,18],[119,105,384,45,21],[120,159,381,69,21],[121,231,387,54,18],[122,294,384,69,21],[61,372,387,60,18],[123,441,390,33,18],[124,477,387,66,18],[30,552,387,39,15],[24,594,381,36,18],[125,102,402,18,18],[126,120,402,24,18],[86,150,405,42,18],[54,204,399,42,24],[14,249,402,45,30],[127,309,402,51,21],[128,369,402,63,21],[129,441,405,57,21],[130,504,399,54,21],[131,564,399,48,21],[132,612,396,18,24],[133,96,417,30,18],[134,138,417,63,21],[61,207,420,57,21],[135,270,429,18,18],[130,291,420,57,21],[5,351,420,51,21],[16,408,417,60,24],[55,471,420,48,21],[16,522,414,54,24],[136,579,417,21,18],[137,603,417,30,15],[100,99,432,51,27],[138,159,435,42,21],[139,213,438,45,18],[140,267,438,51,21],[141,327,441,36,15],[142,375,438,69,24],[23,456,441,30,18],[143,486,435,57,21],[56,546,432,48,24],[96,594,429,39,21],[84,78,456,48,21],[18,126,456,36,24],[97,165,453,57,18],[23,231,459,36,15],[144,276,456,48,18],[145,324,456,45,24],[146,369,459,48,18],[61,420,453,54,24],[15,483,453,39,18],[147,519,453,33,18],[15,549,453,39,15],[56,588,447,36,21],[20,93,474,51,18],[16,150,468,63,27],[148,216,471,54,27],[91,276,471,45,27],[14,327,477,42,18],[14,378,474,42,30],[15,429,474,39,27],[149,477,468,63,21],[150,546,465,45,27],[151,588,465,36,15],[82,90,489,54,24],[152,150,492,51,24],[153,213,495,30,18],[56,240,495,57,24],[154,309,492,51,27],[155,93,510,72,45],[156,177,525,75,27],[157,261,525,75,33],[61,345,534,54,21],[158,411,534,27,21],[18,441,534,33,27],[159,486,528,57,27],[153,549,543,24,15],[160,573,534,18,24],[161,588,522,33,39],[162,105,552,42,18],[163,153,549,63,21],[164,225,552,39,18],[30,276,555,42,15],[130,324,552,63,27],[165,399,552,57,21],[82,459,552,51,21],[166,525,552,48,21],[167,573,558,30,24],[168,600,558,21,21],[30,120,570,42,15],[169,171,564,69,24],[51,0,0,0,0],[16,246,567,66,30],[93,312,576,57,15],[170,381,570,39,21],[171,423,576,27,15],[68,468,570,18,21],[171,486,576,27,15],[172,516,579,12,12],[173,528,570,33,21],[174,570,576,51,21],[93,117,588,48,18],[131,174,585,60,21],[175,246,594,48,15],[23,294,597,39,12],[16,345,588,57,24],[176,408,588,33,18],[131,450,585,60,30],[177,516,588,54,21],[56,573,594,42,18],[113,114,606,30,18],[66,147,603,45,27],[16,198,603,60,27],[178,264,606,54,21],[179,327,615,45,21],[180,375,606,54,21],[181,435,609,39,18],[69,474,612,21,18],[164,495,609,33,18],[59,537,606,45,21],[182,585,606,39,24],[76,105,621,57,30],[183,165,627,51,24],[53,216,633,27,15],[141,255,627,42,18],[184,309,624,39,30],[185,357,630,39,21],[186,402,621,54,27],[187,462,624,42,24],[188,513,621,45,27],[55,558,627,39,18],[189,600,621,30,24],[176,99,648,51,15],[190,156,648,72,21],[191,237,645,48,21],[192,285,651,39,15],[193,336,648,42,24],[194,387,648,39,27],[59,435,645,48,18],[45,498,645,45,21],[195,546,642,45,18],[15,591,642,36,15],[196,111,666,48,18],[86,162,663,51,24],[197,222,666,60,24],[15,291,672,39,24],[163,339,669,57,33],[15,402,672,42,24],[198,447,663,48,21],[199,498,663,63,33],[200,567,657,33,24],[34,603,654,21,27],[93,111,687,57,18],[201,174,684,48,24],[202,231,687,72,24],[203,126,708,69,21],[49,210,708,51,24],[15,279,711,42,18],[197,324,705,57,24],[204,387,696,45,27],[2,441,693,60,36],[34,507,699,30,33],[93,534,705,48,18],[205,588,699,39,24],[206,129,726,51,24],[207,183,729,63,15],[16,252,726,69,18],[5,327,726,54,21],[208,384,720,30,27],[15,414,726,42,24],[56,456,726,57,24],[209,519,720,36,33],[93,561,723,36,15],[35,600,714,30,27],[30,132,747,39,15],[175,177,747,45,18],[210,222,741,36,24],[211,261,741,63,24],[212,339,744,45,24],[213,390,747,45,18],[214,129,762,51,18],[56,183,762,57,21],[141,255,762,42,15],[135,303,765,21,15],[215,321,765,45,15],[216,372,762,51,21],[217,435,744,60,33],[218,501,750,42,33],[209,549,744,33,33],[93,585,750,36,18],[219,621,747,12,24],[93,138,777,48,18],[15,189,780,48,18],[14,240,774,45,30],[16,294,777,63,24],[220,357,780,81,18],[221,444,774,57,21],[23,513,780,33,18],[68,549,774,12,15],[69,564,774,18,18],[68,588,768,9,18],[53,597,768,24,18],[222,621,768,15,21],[223,135,795,54,24],[5,189,795,63,24],[163,264,795,63,30],[14,336,798,42,21],[44,384,795,45,30],[224,432,789,36,27],[135,468,801,21,15],[11,492,789,39,36],[113,537,792,27,21],[209,567,783,36,39],[225,603,792,27,21],[84,141,816,36,18],[14,177,816,48,21],[209,228,816,45,30],[30,282,819,42,18],[14,333,816,48,27],[23,390,822,36,18],[163,429,813,57,21],[55,498,816,48,21],[58,552,819,21,21],[226,576,810,36,21],[53,609,807,24,21],[84,150,834,33,21],[18,186,834,36,24],[15,237,837,48,24],[61,291,831,54,33],[15,354,837,45,24],[94,402,837,30,27],[68,438,831,15,18],[53,456,834,30,15],[14,492,828,42,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f77r.js <==
[[["olkchs",1,1,["f77r"]],["otedy",155,55,["f46r","f46v","f80r"]],["otork",1,1,["f77r"]],["otol",86,69,["f89v2","f1r","f55v"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["soral",3,3,["f77r","f107v","f100v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["darair",1,1,["f77r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["dylches",1,1,["f77r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["loly",7,6,["f81r","f72v3","f76r"]],["tol",48,36,["f67r2","f48v","f15r"]],["chd",8,8,["f46r","f39v","f77r"]],["ar",352,108,["f67r2","f46r","f1r"]],["shey",283,99,["f46r","f1r","f45r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["qokain",279,46,["f48v","f76r","f80r"]],["chetey",5,5,["f68v2","f77r","f34r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["chol",397,151,["f1r","f45r","f46r"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["cham",20,17,["f45r","f42r","f46v"]],["solteedy",1,1,["f77r"]],["qodeedy",3,3,["f114v","f77r","f105r"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["chedy",501,86,["f46r","f65v","f46v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["ched",23,19,["f46v","f73v","f48r"]],["qolsheedy",2,2,["f77r","f77v"]],["shol",187,102,["f46r","f1r","f78v"]],["tedy",42,31,["f46r","f48v","f43r"]],["lsheedy",6,5,["f76r","f113v","f77r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qolal",2,2,["f76r","f77r"]],["sokcheey",1,1,["f77r"]],["sain",68,40,["f89v1","f76r","f106r"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["qotol",47,34,["f45v","f48r","f80r"]],["sheety",8,6,["f89v2","f75r","f77r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["lol",44,29,["f48v","f76r","f80r"]],["sshedy",5,5,["f111r","f75r","f66r"]],["qolcheedy",2,2,["f108v","f77r"]],["sheed",6,6,["f108v","f116r","f103r"]],["qeey",3,2,["f77r","f112r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cheedy",59,32,["f76r","f106r","f104v"]],["lshey",18,13,["f111r","f75r","f76r"]],["qol",151,37,["f89v2","f76r","f55v"]],["or",366,130,["f45r","f1r","f67r2"]],["chees",33,28,["f106r","f41r","f88r"]],["sheckhedy",4,4,["f81r","f77r","f78v"]],["lchey",45,31,["f76r","f80r","f82v"]],["lsheey",8,7,["f108v","f103r","f77r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["laiin",13,11,["f108r","f116r","f103r"]],["qotain",64,31,["f76r","f80r","f80v"]],["sheal",19,16,["f111r","f80r","f77r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["dalchedy",4,3,["f77r","f26r","f115v"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["shear",21,16,["f1r","f46r","f111r"]],["olaiiny",1,1,["f77r"]],["al",260,82,["f89v2","f67r1","f55v"]],["r",98,62,["f46r","f15r","f15v"]],["oin",5,5,["f111r","f77r","f112r"]],["chy",155,101,["f1r","f46r","f67r2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okedy",118,53,["f46v","f80r","f31r"]],["qoky",147,72,["f45r","f15v","f80r"]],["sheoky",6,6,["f108r","f77r","f113r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shor",97,66,["f45r","f46r","f15r"]],["cphey",6,6,["f1r","f89v1","f7r"]],["lfcheol",1,1,["f77r"]],["qolchy",2,2,["f86v6","f77r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["shedar",7,7,["f95v1","f103r","f77r"]],["dal",253,114,["f67r2","f45r","f1r"]],["daror",3,3,["f77r","f18v","f85r1"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qokaly",18,11,["f66r","f103r","f77r"]],["solchedy",8,7,["f76r","f113v","f80r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["olchey",29,23,["f102r2","f75r","f80r"]],["qotey",24,20,["f81r","f76r","f80r"]],["olcheedy",3,3,["f80r","f77r","f112r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["lom",5,5,["f116r","f80r","f77r"]],["cheeol",9,9,["f88v","f112v","f17v"]],["qotal",59,36,["f76r","f80r","f82v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["qolkain",5,5,["f77r","f82v","f80v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qotary",1,1,["f77r"]],["qor",23,19,["f45r","f75r","f86v3"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chealor",1,1,["f77r"]],["qetaiin",1,1,["f77r"]],["dary",24,21,["f111r","f45r","f48v"]],["keedy",53,32,["f46r","f76r","f80r"]],["qoteeedy",3,3,["f77r","f115r","f114r"]],["oiiiin",1,1,["f77r"]],["cheety",3,3,["f80r","f77r","f112r"]],["dy",271,137,["f45r","f46r","f67r2"]],["checkhy",47,34,["f43r","f76r","f80r"]],["raiin",75,38,["f100r","f76r","f106r"]],["solkeey",4,4,["f81v","f77r","f76v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["chealy",3,3,["f77r","f112r","f75v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["dolchl",1,1,["f77r"]],["teeolain",1,1,["f77r"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["chcphey",3,3,["f81r","f77r","f114r"]],["ltaiin",1,1,["f77r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["sheckhey",4,4,["f108v","f76r","f77r"]],["qykaiin",1,1,["f77r"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["shody",55,38,["f1r","f43r","f48v"]],["qoty",87,55,["f46v","f80r","f106r"]],["sh",15,14,["f1r","f68v1","f77r"]],["qolchey",11,8,["f76r","f116r","f77r"]],["rain",26,17,["f67r2","f81r","f76r"]],["chlr",1,1,["f77r"]],["arol",12,11,["f81r","f71v","f113v"]],["dchee",1,1,["f77r"]],["qepchedy",1,1,["f77r"]],["qokear",6,5,["f111r","f86v6","f77r"]],["ches",36,29,["f46r","f76r","f80v"]],["lchear",1,1,["f77r"]],["chr",9,8,["f111r","f32v","f72v3"]],["sls",1,1,["f77r"]],["lod",2,2,["f77r","f104r"]],["chlchpsheey",1,1,["f77r"]],["tal",20,13,["f86v5","f77r","f79v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["arotey",1,1,["f77r"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["saiirol",1,1,["f77r"]],["dalo",3,2,["f69r","f77r"]],["tain",16,12,["f86v6","f114v","f80r"]],["sodar",6,6,["f67r2","f53r","f77r"]],["oloky",2,2,["f80r","f77r"]],["darchdar",1,1,["f77r"]],["dotedy",1,1,["f77r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["otolaiino",1,1,["f77r"]]],[[0,96,54,39,21],[1,198,51,36,27],[2,285,27,45,24],[3,378,36,30,21],[4,453,60,36,21],[5,531,99,45,18],[6,87,87,33,30],[7,114,99,51,18],[8,162,105,18,15],[9,189,96,45,30],[10,240,111,36,15],[11,291,102,60,27],[11,357,111,63,24],[12,432,126,54,18],[13,504,126,51,27],[14,555,138,36,18],[15,90,114,30,24],[16,120,120,24,15],[17,144,120,21,15],[18,171,120,39,18],[19,216,120,66,24],[20,288,126,57,21],[9,348,129,45,24],[21,402,141,33,18],[22,441,141,51,21],[23,498,150,48,15],[24,555,153,24,15],[25,84,135,57,15],[26,147,135,60,18],[27,216,141,42,21],[28,267,147,30,15],[27,303,144,39,24],[29,354,150,54,21],[30,414,153,60,21],[31,483,159,48,18],[32,534,165,36,18],[33,75,147,69,21],[25,156,150,60,21],[34,222,159,57,15],[35,288,156,63,21],[36,360,168,42,15],[35,408,171,69,18],[37,486,174,42,21],[8,525,180,18,12],[38,549,180,30,12],[30,78,165,54,21],[39,138,168,69,21],[40,216,174,39,24],[41,255,171,42,21],[36,309,177,36,21],[42,351,180,57,18],[43,414,186,54,18],[44,471,192,54,15],[36,528,195,42,15],[45,78,183,66,24],[46,153,186,39,18],[47,204,189,51,18],[25,258,189,66,21],[26,330,195,60,18],[27,402,198,48,21],[30,456,201,60,24],[20,519,204,57,27],[30,78,201,57,21],[27,147,204,42,21],[48,198,204,45,27],[27,249,207,3,24],[26,294,207,57,21],[49,360,210,54,27],[30,420,213,69,27],[50,492,225,54,18],[51,543,228,30,15],[52,75,219,54,18],[19,135,219,66,21],[36,213,228,42,15],[26,261,225,60,21],[27,327,225,45,27],[53,378,234,84,15],[30,471,237,63,18],[51,537,243,27,18],[25,75,234,60,24],[25,141,237,60,24],[43,207,240,57,27],[54,279,240,45,18],[55,324,249,33,15],[56,369,246,36,18],[49,411,246,48,27],[30,468,252,63,21],[51,528,258,30,15],[57,78,255,42,15],[58,129,258,48,18],[59,180,255,45,21],[60,228,264,30,21],[61,261,258,21,18],[62,279,258,39,18],[63,327,261,75,18],[60,405,270,33,15],[58,441,270,45,15],[19,489,270,63,21],[30,78,267,54,21],[64,141,273,42,18],[65,186,273,48,21],[30,240,276,63,21],[30,309,276,60,24],[66,372,276,51,27],[67,426,282,54,24],[68,480,285,42,21],[10,525,291,33,24],[69,75,285,57,24],[70,141,288,45,21],[30,192,291,57,21],[71,252,294,54,21],[22,312,297,57,21],[72,378,300,42,27],[20,426,303,60,21],[73,492,312,66,18],[74,78,306,63,12],[27,150,306,48,24],[30,204,309,63,21],[43,270,312,60,24],[67,333,315,54,24],[36,399,321,39,21],[75,450,321,39,18],[76,501,327,60,15],[25,75,315,66,21],[77,159,327,18,15],[50,183,327,57,18],[78,249,327,12,18],[79,264,333,24,12],[80,294,336,27,15],[74,342,336,63,15],[81,411,342,45,12],[82,471,333,45,30],[83,519,339,42,18],[84,78,333,57,27],[26,141,339,63,21],[36,213,342,42,15],[50,258,345,51,15],[85,324,348,57,18],[30,387,351,63,27],[36,459,360,42,21],[9,507,354,45,33],[57,78,357,36,15],[86,126,357,24,21],[87,153,357,36,18],[88,192,354,48,30],[89,243,357,54,24],[75,306,360,39,21],[90,354,369,51,24],[1,234,393,42,24],[91,282,396,48,24],[27,330,402,42,24],[92,378,402,48,21],[93,429,402,51,21],[94,483,411,27,18],[36,513,411,42,21],[95,558,405,45,21],[25,225,414,63,27],[30,291,417,60,21],[26,357,420,60,18],[96,423,423,54,21],[50,480,429,57,15],[97,540,423,57,24],[98,222,435,72,21],[22,300,435,60,21],[99,369,435,51,21],[27,426,441,45,21],[30,477,441,60,24],[20,540,444,57,27],[100,255,453,57,18],[101,324,453,51,24],[22,378,453,60,21],[102,450,462,69,15],[103,525,468,33,15],[104,555,468,42,24],[56,255,468,45,15],[105,312,474,51,15],[30,378,471,60,24],[30,447,474,66,21],[106,519,480,51,21],[26,255,483,60,21],[107,324,486,63,21],[56,387,492,54,21],[108,453,492,60,24],[109,519,498,51,18],[51,567,504,33,18],[22,198,492,60,27],[110,267,501,48,30],[67,318,504,60,27],[20,387,510,60,21],[20,456,513,57,24],[111,516,513,63,27],[112,189,516,33,15],[113,225,519,30,15],[114,267,528,45,12],[8,318,528,21,18],[115,348,528,66,21],[81,423,537,42,15],[116,471,534,63,24],[117,540,537,45,21],[57,135,528,36,15],[36,177,534,45,15],[60,228,540,30,21],[118,264,534,42,27],[119,318,540,69,24],[103,393,549,36,18],[120,438,555,48,12],[121,495,552,60,21],[122,561,561,21,18],[26,90,537,66,21],[27,168,543,45,21],[36,228,555,45,18],[60,276,558,30,15],[36,306,561,42,21],[26,357,558,57,27],[26,420,564,60,21],[123,486,570,63,21],[124,552,573,39,24],[125,81,555,69,21],[99,165,561,51,18],[36,225,570,42,15],[22,273,570,60,24],[126,336,576,54,24],[26,396,579,66,24],[74,471,588,60,15],[127,540,594,48,18],[128,90,573,48,18],[129,141,576,60,24],[69,204,582,60,21],[36,273,591,48,21],[130,333,597,54,18],[30,390,597,66,21],[9,462,600,51,21],[100,513,606,54,18],[131,87,585,72,30],[10,168,603,39,24],[25,219,600,66,36],[22,291,600,63,33],[58,363,615,51,21],[81,420,621,42,21],[50,468,618,63,24],[6,117,609,54,36],[27,156,624,42,27],[132,204,633,57,18],[26,270,630,60,24],[133,336,633,63,27],[60,405,648,30,21],[134,438,639,51,27],[27,498,648,42,27],[60,543,657,30,18],[135,162,645,48,18],[81,222,654,42,18],[136,276,651,63,21],[65,348,657,51,18],[137,408,663,69,21],[126,486,669,51,15],[68,540,672,42,18],[138,168,666,48,15],[8,225,669,18,15],[139,246,672,39,21],[99,294,669,48,18],[47,351,672,51,24],[19,411,681,66,18],[140,486,681,45,21],[141,537,687,45,21],[57,171,684,36,12],[142,210,681,15,18],[143,228,690,60,15],[20,297,684,57,27],[106,363,693,51,21],[144,426,696,39,24],[145,480,699,51,24],[146,534,705,39,18],[30,171,699,60,24],[20,240,702,54,27],[30,303,708,63,24],[30,375,711,63,21],[67,444,717,57,21],[124,507,720,45,18],[77,552,726,21,18],[147,174,720,42,15],[8,216,723,21,18],[58,243,726,54,15],[19,309,729,66,30],[25,384,726,66,27],[20,456,735,57,27],[124,519,738,42,18],[72,171,732,42,24],[148,225,735,72,30],[60,306,756,33,12],[58,345,753,45,21],[149,396,750,60,24],[81,462,759,39,21],[14,507,756,42,24],[122,552,756,18,21],[26,168,753,57,21],[150,228,762,39,15],[151,270,765,51,18],[94,321,771,33,18],[152,360,774,30,18],[153,393,774,45,18],[113,438,780,30,12],[8,471,780,24,12],[124,498,777,45,18],[154,543,780,33,18],[57,165,771,42,18],[155,213,777,96,27],[156,312,783,39,24],[114,363,792,42,18],[157,411,792,36,21],[158,447,792,63,24],[57,516,798,45,15],[159,165,789,60,27],[94,234,801,33,21],[160,270,804,66,27],[24,342,807,36,24],[161,384,813,45,18],[162,432,813,42,18],[117,480,816,48,21],[161,531,816,42,24],[163,156,813,60,21],[164,225,819,51,33],[165,57,0,57,21],[166,591,57,48,21],[167,3,399,48,27],[168,15,738,72,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f77v.js <==
[[["okain",144,52,["f67r2","f1r","f80r"]],["ykal",16,14,["f1r","f46r","f48v"]],["olkeedal",1,1,["f77v"]],["orchedal",1,1,["f77v"]],["sosoral",1,1,["f77v"]],["okalo",1,1,["f77v"]],["otol",86,69,["f89v2","f1r","f55v"]],["shedy",427,73,["f46r","f65v","f46v"]],["otolor",2,2,["f67r2","f77v"]],["oleoeder",1,1,["f77v"]],["qetedy",1,1,["f77v"]],["qotol",47,34,["f45v","f48r","f80r"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["chal",48,27,["f1r","f76r","f58r"]],["dar",319,139,["f46r","f45r","f1r"]],["qopshedy",4,3,["f80v","f77v","f106v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["dal",253,114,["f67r2","f45r","f1r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["qolsheedy",2,2,["f77r","f77v"]],["qy",3,3,["f87v","f80v","f77v"]],["rchr",2,1,["f77v"]],["ycheedy",7,7,["f112r","f107r","f77v"]],["okedy",118,53,["f46v","f80r","f31r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["chr",9,8,["f111r","f32v","f72v3"]],["shdal",4,4,["f86v6","f103r","f112r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qolky",4,4,["f81v","f83v","f80v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qodykey",1,1,["f77v"]],["rsheedy",3,3,["f77v","f83r","f82r"]],["taiiin",1,1,["f77v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["teedy",13,11,["f111r","f94v","f108r"]],["yry",1,1,["f77v"]],["dcheol",8,7,["f66r","f108r","f80r"]],["kshey",6,6,["f75r","f42r","f86v3"]],["qol",151,37,["f89v2","f76r","f55v"]],["chshy",2,2,["f77v","f29v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chs",19,17,["f101v2","f71r","f105v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["tchedar",2,2,["f77v","f105r"]],["olain",13,10,["f111r","f86v6","f76r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["lol",44,29,["f48v","f76r","f80r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dsheedal",1,1,["f77v"]],["olchy",8,8,["f14r","f76r","f113v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["shedal",11,8,["f111r","f76r","f31v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["lam",6,6,["f111r","f116r","f73v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["qokey",107,49,["f89v1","f45v","f80r"]],["darcheedal",1,1,["f77v"]],["qeedy",2,2,["f76v","f77v"]],["qeedeey",1,1,["f77v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["lchey",45,31,["f76r","f80r","f82v"]],["qedy",1,1,["f77v"]],["or",366,130,["f45r","f1r","f67r2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["shey",283,99,["f46r","f1r","f45r"]],["tedal",1,1,["f77v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qokain",279,46,["f48v","f76r","f80r"]],["otedy",155,55,["f46r","f46v","f80r"]],["dasy",1,1,["f77v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["olol",18,16,["f67r2","f14r","f17v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ekedy",1,1,["f77v"]],["daly",30,23,["f46r","f75r","f68v3"]],["qoraiin",1,1,["f77v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["shed",18,16,["f111r","f43r","f48v"]],["keoly",1,1,["f77v"]],["salchedy",2,2,["f77v","f84r"]],["fchor",3,3,["f39v","f77v","f104v"]],["qotas",2,2,["f77v","f79r"]],["olky",22,15,["f75r","f86v6","f43r"]],["darory",1,1,["f77v"]],["dalohey",1,1,["f77v"]],["oqokain",2,2,["f116r","f77v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chees",33,28,["f106r","f41r","f88r"]],["doraiin",1,1,["f77v"]],["qoky",147,72,["f45r","f15v","f80r"]],["ches",36,29,["f46r","f76r","f80v"]],["sheekey",1,1,["f77v"]],["dail",2,2,["f45v","f77v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["lchor",6,6,["f80r","f44v","f113r"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ral",17,16,["f76r","f80r","f81v"]],["dairol",2,2,["f77v","f57v"]],["rchy",4,4,["f1r","f80r","f77v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["ldol",2,2,["f80v","f77v"]],["tshedy",8,7,["f94v","f113v","f113r"]],["chedal",24,18,["f103r","f105v","f104v"]],["fchedy",11,11,["f48v","f76r","f113v"]],["cheky",65,50,["f55v","f80r","f31r"]],["sain",68,40,["f89v1","f76r","f106r"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["qoked",7,6,["f75r","f108r","f76r"]],["olsheor",2,2,["f31r","f77v"]],["olchdy",8,7,["f76r","f80r","f50v"]],["tcho",8,8,["f32v","f47v","f30v"]],["dchy",30,25,["f15r","f13v","f9r"]],["dsheedy",4,4,["f111r","f94r","f77v"]],["pcheol",11,9,["f100r","f113v","f106r"]],["lfol",1,1,["f77v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["qoty",87,55,["f46v","f80r","f106r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["oltedy",5,5,["f33v","f81r","f77v"]],["lchy",8,8,["f76r","f82v","f80v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["qolshedy",2,2,["f77v","f78v"]],["dary",24,21,["f111r","f45r","f48v"]],["qotal",59,36,["f76r","f80r","f82v"]],["rain",26,17,["f67r2","f81r","f76r"]],["solkchedy",1,1,["f77v"]],["shar",34,29,["f45r","f1r","f3v"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dychedy",2,2,["f77v","f34v"]],["lkchey",8,4,["f113v","f113r","f77v"]],["rched",1,1,["f77v"]],["tchor",19,17,["f3v","f52v","f16r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["raiin",75,38,["f100r","f76r","f106r"]],["chey",344,118,["f46r","f1r","f46v"]],["schedy",7,7,["f40v","f81v","f80v"]],["qotar",63,37,["f43r","f80r","f48r"]],["sarol",4,4,["f39v","f112r","f77v"]],["toldal",1,1,["f77v"]],["qotain",64,31,["f76r","f80r","f80v"]],["dolcheedy",1,1,["f77v"]],["rolchedy",1,1,["f77v"]],["kchedy",22,17,["f75r","f43r","f104v"]],["sockhey",1,1,["f77v"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["rol",20,15,["f75r","f81v","f79v"]],["chdor",8,7,["f114v","f48v","f105v"]],["qokam",25,20,["f46r","f75r","f86v3"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["chdain",9,9,["f42r","f116r","f113v"]],["ldchey",1,1,["f77v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["tcheey",6,6,["f7v","f86v3","f77v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["okol",83,64,["f67r2","f1r","f89v2"]]],[[0,93,12,42,21],[1,141,3,42,30],[2,372,0,60,27],[3,519,0,63,24],[4,0,333,72,24],[5,609,360,30,21],[6,114,75,33,24],[7,150,75,39,24],[8,411,63,48,21],[9,24,453,60,21],[10,69,210,57,27],[7,132,210,42,30],[11,186,210,42,30],[12,237,213,36,21],[13,285,219,36,18],[14,336,207,33,18],[15,378,198,66,27],[16,450,195,51,30],[16,501,195,48,27],[17,552,192,42,33],[18,597,201,18,18],[19,72,234,57,18],[20,135,234,75,21],[21,216,240,24,15],[22,240,231,36,18],[23,282,231,60,21],[24,351,219,42,24],[25,393,222,51,21],[26,453,222,30,15],[27,492,222,42,18],[28,540,222,36,18],[29,579,216,36,24],[30,72,249,57,27],[7,147,252,39,21],[31,195,252,63,21],[32,261,249,72,24],[17,339,240,57,30],[33,402,240,54,24],[34,459,237,51,18],[35,516,237,42,24],[36,561,237,42,27],[37,603,234,21,24],[38,78,273,48,12],[39,132,264,42,24],[40,183,273,30,18],[41,216,270,36,15],[42,264,273,42,18],[43,312,267,60,18],[44,384,267,18,15],[45,402,261,33,18],[44,453,264,18,18],[46,474,258,48,18],[17,528,255,54,24],[28,588,255,30,21],[47,75,282,66,21],[48,147,288,48,15],[49,198,285,60,18],[50,261,288,39,18],[7,306,282,45,18],[51,357,279,45,24],[28,411,282,42,18],[17,462,273,54,21],[40,519,279,27,18],[7,552,276,39,21],[52,594,273,24,21],[53,78,297,54,24],[54,141,300,27,21],[55,174,303,36,21],[56,222,300,72,18],[51,300,297,48,18],[28,354,300,42,21],[18,405,300,30,12],[7,435,297,45,18],[31,483,291,60,24],[18,552,294,27,21],[57,582,291,36,18],[58,78,318,57,21],[59,150,318,54,24],[17,213,315,63,24],[60,285,312,42,24],[28,330,318,48,21],[51,381,309,57,30],[7,441,312,39,18],[28,489,312,42,24],[40,543,312,27,21],[55,573,306,27,21],[61,597,306,27,24],[62,72,336,39,18],[35,114,336,48,21],[55,165,339,36,21],[31,207,336,66,24],[14,279,336,30,18],[7,315,330,42,27],[28,363,336,45,21],[51,411,327,51,27],[28,465,333,36,15],[63,507,321,48,33],[25,552,324,51,21],[18,603,327,21,18],[64,87,354,84,18],[65,180,360,42,21],[66,231,357,57,27],[67,300,354,51,21],[68,360,354,48,24],[69,417,348,42,27],[70,468,345,21,18],[71,489,351,42,21],[40,537,351,30,21],[72,573,342,27,18],[73,603,342,15,18],[40,84,375,33,18],[74,120,366,45,21],[75,171,369,39,24],[76,90,390,45,24],[77,144,396,39,15],[78,192,393,45,18],[7,246,387,42,30],[17,297,381,51,27],[79,354,378,60,24],[80,420,375,42,27],[81,471,378,36,24],[43,111,411,60,21],[40,177,414,33,15],[7,210,408,45,18],[82,261,402,81,21],[83,351,399,60,21],[77,417,399,39,18],[84,465,399,36,21],[85,144,423,66,21],[35,216,423,45,21],[86,273,420,48,21],[63,324,420,48,27],[51,381,414,54,24],[18,438,420,30,18],[87,471,417,36,24],[88,144,441,66,18],[75,219,441,39,24],[85,267,438,63,21],[13,339,441,42,15],[89,384,435,39,18],[28,432,435,42,12],[40,477,438,30,18],[77,144,459,42,21],[50,195,456,33,24],[28,228,459,45,21],[17,282,456,57,24],[51,345,453,54,18],[90,405,447,36,21],[91,444,444,42,24],[51,141,474,54,30],[92,198,477,81,21],[75,288,477,36,18],[93,327,468,51,24],[94,384,468,54,27],[95,438,465,36,21],[96,480,462,51,21],[97,117,495,66,15],[40,189,498,30,24],[28,222,495,42,18],[98,276,489,69,21],[99,351,489,63,24],[100,426,483,48,21],[51,480,480,48,24],[14,537,477,30,21],[51,114,507,57,27],[101,186,510,45,21],[44,243,513,21,24],[7,276,507,45,24],[102,339,510,72,18],[44,420,510,21,21],[103,447,498,39,27],[104,498,501,33,18],[44,534,501,21,15],[18,555,498,27,15],[77,117,531,45,18],[105,174,528,63,24],[31,243,528,69,18],[77,324,528,45,18],[106,387,528,36,24],[17,429,522,60,24],[16,498,513,63,24],[107,564,513,27,24],[108,114,546,51,21],[109,165,552,42,12],[7,216,549,45,18],[85,264,543,66,24],[110,339,546,45,18],[18,393,549,30,15],[46,435,543,48,21],[31,492,534,63,21],[111,558,534,30,21],[112,111,564,54,18],[7,171,564,42,18],[113,222,564,39,24],[114,270,564,42,18],[17,321,561,60,24],[103,390,558,45,21],[100,444,558,51,24],[115,501,552,57,21],[116,558,552,33,24],[117,108,576,63,27],[79,180,579,57,21],[118,243,582,57,18],[119,300,573,60,24],[120,366,579,45,21],[121,417,576,42,18],[28,465,573,45,30],[79,516,570,57,36],[44,576,576,18,18],[122,108,600,60,21],[17,177,597,57,30],[123,240,597,48,30],[124,297,594,69,21],[125,369,594,54,18],[126,120,618,39,21],[127,159,624,33,24],[25,198,624,51,24],[87,255,624,39,18],[18,297,624,27,18],[128,327,621,57,24],[129,381,606,54,30],[130,438,600,33,36],[44,474,618,18,15],[131,495,612,39,21],[132,540,603,39,30],[75,126,636,30,27],[44,162,645,21,15],[133,186,639,42,21],[17,240,636,60,21],[58,306,642,63,15],[85,378,633,60,24],[18,450,636,33,18],[77,492,630,39,18],[28,537,630,39,21],[134,123,654,45,27],[7,177,657,45,24],[85,228,654,66,24],[135,303,654,57,24],[16,372,654,54,21],[22,429,651,42,18],[136,471,645,57,24],[137,528,648,36,18],[138,123,678,57,12],[139,186,672,72,18],[51,267,669,45,24],[28,315,675,45,21],[85,366,672,63,21],[49,441,666,60,21],[51,507,663,48,27],[85,117,687,63,24],[120,192,687,48,27],[72,249,687,33,21],[28,288,693,45,24],[51,342,690,48,24],[140,396,690,42,18],[141,438,684,51,27],[18,498,690,27,21],[142,528,687,33,15],[143,108,708,96,21],[144,213,708,39,18],[145,255,708,45,21],[146,303,714,21,21],[147,327,711,69,21],[148,396,705,54,24],[17,456,702,63,24],[149,525,702,42,18],[150,87,723,60,24],[133,147,726,45,21],[79,198,723,63,24],[79,267,723,63,24],[35,342,729,45,24],[31,393,726,66,24],[51,465,723,48,24],[140,522,723,36,24],[151,84,744,60,27],[51,147,741,54,24],[7,204,744,45,24],[17,258,744,60,30],[58,324,750,54,18],[17,387,747,51,27],[40,447,753,33,15],[152,489,744,48,21],[153,543,747,30,15],[154,78,768,66,15],[155,150,762,51,27],[156,204,765,63,24],[46,267,771,51,18],[79,327,765,63,24],[71,402,771,39,15],[152,447,765,48,15],[77,504,765,36,15],[75,549,759,30,21],[157,84,780,60,24],[7,156,786,45,21],[17,210,786,63,18],[158,279,786,63,18],[159,351,783,72,21],[160,432,780,72,21],[17,513,774,54,21],[38,87,801,54,18],[161,147,798,54,24],[162,204,801,78,24],[51,291,801,51,24],[51,348,801,51,21],[7,408,801,42,21],[163,462,798,54,24],[51,522,792,48,24],[14,573,789,27,18],[83,87,813,63,27],[164,153,819,36,24],[165,195,822,48,21],[71,261,831,42,18],[85,306,819,69,21],[110,390,819,42,18],[7,447,816,48,24],[31,501,813,63,24],[166,570,804,45,24],[28,90,837,45,15],[58,141,840,54,18],[167,204,840,54,21],[146,267,846,18,21],[51,294,837,51,30],[14,345,840,33,18],[168,381,843,51,15],[169,441,837,60,18],[44,516,840,21,18],[152,537,831,45,21],[170,585,825,33,24],[171,87,849,69,30],[83,162,855,57,33],[172,225,855,51,33],[58,282,864,57,21],[42,348,861,42,21],[74,393,855,42,21],[173,450,849,36,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f78r.js <==
[[["tshedor",1,1,["f78r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokol",105,61,["f46r","f45r","f89v1"]],["oky",102,78,["f1r","f45r","f45v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qckhedy",2,2,["f106r","f78r"]],["cheky",65,50,["f55v","f80r","f31r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokain",279,46,["f48v","f76r","f80r"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["qotal",59,36,["f76r","f80r","f82v"]],["qokedar",8,8,["f112v","f108v","f76r"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["otor",46,39,["f89v1","f67r1","f65v"]],["dor",73,54,["f1r","f45r","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["qokal",191,61,["f89v2","f80r","f106r"]],["otedy",155,55,["f46r","f46v","f80r"]],["dal",253,114,["f67r2","f45r","f1r"]],["s",244,125,["f1r","f46r","f67r2"]],["kam",9,9,["f102r1","f70r2","f39v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["qoky",147,72,["f45r","f15v","f80r"]],["schedy",7,7,["f40v","f81v","f80v"]],["keedy",53,32,["f46r","f76r","f80r"]],["chckhd",4,4,["f40r","f66v","f114r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["deedy",2,2,["f76v","f78r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["tedy",42,31,["f46r","f48v","f43r"]],["otey",57,41,["f43r","f76r","f106r"]],["oloiin",5,5,["f113v","f54v","f80v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["sheety",8,6,["f89v2","f75r","f77r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["shckhedy",6,5,["f81v","f76v","f84r"]],["sokol",1,1,["f78r"]],["shekedy",2,2,["f84r","f78r"]],["kechdy",4,4,["f103r","f34r","f104r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["kedy",44,26,["f43r","f46v","f48r"]],["okedy",118,53,["f46v","f80r","f31r"]],["tol",48,36,["f67r2","f48v","f15r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["qokededy",1,1,["f78r"]],["qokan",8,8,["f75r","f116r","f95v2"]],["dchckhedy",1,1,["f78r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["okeed",3,3,["f76r","f105v","f78r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["oted",1,1,["f78r"]],["okain",144,52,["f67r2","f1r","f80r"]],["ched",23,19,["f46v","f73v","f48r"]],["alory",1,1,["f78r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["kar",52,39,["f46r","f45r","f43r"]],["pchey",12,11,["f86v6","f75r","f40r"]],["tchdoltdy",1,1,["f78r"]],["dar",319,139,["f46r","f45r","f1r"]],["ar",352,108,["f67r2","f46r","f1r"]],["y",151,87,["f67r2","f1r","f45r"]],["ches",36,29,["f46r","f76r","f80v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chl",26,20,["f111r","f15r","f79v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qokychdy",1,1,["f78r"]],["qchedy",1,1,["f78r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["lokeedy",3,3,["f111r","f103r","f78r"]],["yched",3,3,["f89v2","f108r","f78r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["lr",12,10,["f111r","f113v","f103r"]],["sain",68,40,["f89v1","f76r","f106r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["roiin",4,3,["f76v","f115v","f78r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["olol",18,16,["f67r2","f14r","f17v"]],["sokeedy",3,3,["f75r","f83r","f78r"]],["keol",20,18,["f68v2","f2r","f80r"]],["loroin",1,1,["f78r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["raiin",75,38,["f100r","f76r","f106r"]],["shey",283,99,["f46r","f1r","f45r"]],["kary",5,5,["f75r","f42r","f95r2"]],["csedy",6,6,["f73v","f85r2","f84r"]],["qeedar",2,2,["f112r","f78r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["aol",1,1,["f78r"]],["chckhal",5,5,["f111r","f111v","f83r"]],["daiil",1,1,["f78r"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["porain",2,2,["f107v","f78r"]],["kchol",21,18,["f45r","f17v","f45v"]],["tchal",2,2,["f82v","f78r"]],["olkee",1,1,["f78r"]],["yfchey",3,3,["f65v","f46v","f78r"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["taly",1,1,["f78r"]],["sheky",36,27,["f46r","f1r","f80r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["dain",211,100,["f45r","f1r","f67r2"]],["oty",115,76,["f45r","f46v","f45v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["chy",155,101,["f1r","f46r","f67r2"]],["qokey",107,49,["f89v1","f45v","f80r"]],["ololdal",1,1,["f78r"]],["chchty",1,1,["f78r"]],["solkeedy",5,4,["f112r","f83v","f83r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["ckhdy",4,4,["f41v","f33v","f78r"]],["dalky",1,1,["f78r"]],["lkain",35,15,["f76r","f80r","f107r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["yolsheey",1,1,["f78r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dyky",5,4,["f66r","f33v","f16r"]],["qokaly",18,11,["f66r","f103r","f77r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["okeeal",2,2,["f70r2","f78r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ytees",1,1,["f78r"]],["oly",57,35,["f67r2","f48v","f15r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qol",151,37,["f89v2","f76r","f55v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ckhain",1,1,["f78r"]],["osal",4,4,["f102r2","f112v","f58r"]],["shes",13,10,["f70v1","f66r","f27r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["drol",1,1,["f78r"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["chdar",20,16,["f67r1","f73r","f75r"]],["chfaiin",1,1,["f78r"]],["opaly",1,1,["f78r"]],["kotaly",1,1,["f78r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["okchdldlo",1,1,["f78r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["daraloikhy",1,1,["f78r"]],["dchedaly",1,1,["f78r"]],["otasodlory",1,1,["f78r"]],["orory",1,1,["f78r"]],["okaral",5,5,["f86v6","f116r","f103r"]]],[[0,66,69,63,27],[1,132,75,48,21],[2,189,75,66,27],[3,264,81,54,27],[4,324,87,18,18],[5,345,84,45,21],[6,393,81,30,30],[7,69,90,57,21],[3,135,93,54,24],[1,198,99,45,24],[8,246,99,57,27],[9,312,99,39,21],[10,354,99,57,24],[11,414,105,30,18],[12,69,108,60,24],[13,138,114,48,18],[14,198,120,27,18],[15,231,123,42,21],[3,279,120,54,24],[16,339,120,54,21],[10,402,117,57,24],[17,69,129,54,21],[18,126,129,45,21],[14,177,138,27,18],[1,204,135,39,24],[19,249,135,69,21],[20,318,138,51,24],[21,375,138,36,18],[22,411,138,27,18],[23,438,135,24,15],[24,66,147,45,27],[25,117,147,45,24],[3,168,153,57,21],[3,234,153,57,21],[26,294,156,27,18],[3,327,159,57,21],[3,387,153,57,27],[27,441,156,21,18],[28,462,153,33,21],[29,69,168,48,27],[3,120,168,57,24],[30,186,171,39,18],[3,228,171,60,24],[1,294,174,42,21],[31,348,177,51,24],[1,405,177,42,21],[32,453,171,39,27],[33,54,192,60,24],[34,120,189,39,24],[3,168,189,60,24],[35,234,192,54,18],[16,294,192,57,24],[15,357,198,45,18],[36,408,195,57,18],[4,468,195,21,21],[29,66,213,51,18],[37,123,216,45,15],[7,174,210,66,24],[25,249,210,45,21],[38,312,213,36,21],[39,351,213,39,24],[40,396,210,42,30],[41,447,213,51,15],[32,69,228,36,27],[42,111,228,51,18],[43,171,231,51,18],[44,228,228,60,18],[40,297,228,36,21],[45,342,234,69,18],[46,414,231,57,18],[23,477,231,21,15],[22,69,252,27,15],[47,102,243,63,24],[5,174,246,51,27],[48,231,243,51,30],[25,291,246,45,21],[49,342,255,21,12],[39,366,249,45,24],[50,420,246,69,21],[3,66,264,57,30],[49,135,273,21,18],[51,156,264,39,30],[16,201,264,60,30],[52,267,261,48,27],[51,318,264,36,30],[53,354,264,33,24],[4,390,270,21,24],[44,414,264,66,21],[4,480,270,18,21],[54,48,294,48,15],[55,99,288,63,24],[23,174,291,21,15],[56,198,288,66,24],[14,270,291,27,15],[51,303,285,39,21],[57,348,285,75,24],[58,429,282,51,24],[49,486,291,18,15],[59,69,309,78,21],[60,153,309,69,21],[3,228,309,54,24],[52,285,303,42,30],[26,333,309,27,18],[23,363,309,21,15],[61,390,303,45,18],[62,447,303,54,18],[5,66,330,45,27],[63,117,327,42,21],[64,168,327,42,21],[65,219,333,33,12],[23,258,330,21,15],[66,282,333,48,21],[67,54,357,54,15],[68,111,345,33,24],[51,150,339,39,36],[69,186,342,45,36],[70,234,345,90,33],[49,69,375,21,15],[15,90,375,45,21],[16,141,372,57,24],[71,207,375,30,18],[72,240,375,27,18],[64,270,375,45,18],[73,66,396,15,18],[74,84,393,36,18],[75,123,396,36,15],[42,168,393,54,21],[16,228,390,57,21],[76,288,396,27,18],[77,60,414,36,18],[1,96,411,48,30],[26,150,417,30,18],[78,180,411,39,33],[79,225,408,75,24],[80,63,438,54,21],[16,123,432,60,24],[81,192,432,60,24],[82,258,429,57,24],[83,57,456,54,21],[16,114,453,60,21],[84,177,453,42,15],[56,225,447,69,27],[85,297,450,24,18],[86,54,474,48,18],[87,108,471,54,21],[49,162,477,18,15],[88,180,468,51,24],[89,234,471,39,18],[42,282,468,48,24],[7,60,492,69,24],[51,135,489,36,24],[90,177,489,57,24],[3,237,486,54,21],[91,297,489,36,18],[92,54,513,75,21],[93,132,510,39,21],[94,177,510,60,24],[95,249,504,54,33],[96,306,507,48,18],[77,57,534,36,18],[97,93,531,39,24],[98,135,528,48,21],[23,195,531,21,18],[99,216,531,51,24],[100,273,525,60,27],[101,336,525,33,15],[102,369,528,36,18],[84,63,549,45,15],[103,114,546,69,21],[104,189,552,42,18],[105,231,552,36,15],[106,51,564,69,24],[49,129,576,18,15],[7,150,570,66,21],[107,222,564,42,27],[108,273,549,48,36],[109,321,561,42,24],[110,366,558,54,33],[111,429,564,57,33],[112,486,570,45,30],[27,54,588,18,15],[113,75,582,48,24],[49,132,594,18,15],[51,153,588,36,27],[114,198,588,48,21],[115,255,594,36,12],[116,294,585,30,27],[117,327,585,51,30],[6,378,588,30,27],[115,414,597,36,15],[118,456,600,24,12],[49,495,597,21,12],[7,60,600,60,21],[119,126,606,45,21],[84,180,606,45,18],[62,231,603,54,24],[26,288,609,24,15],[15,315,612,45,15],[120,363,609,69,18],[121,435,609,51,27],[39,483,606,36,21],[122,54,618,81,21],[123,141,621,63,27],[3,207,621,63,24],[38,279,621,42,30],[1,321,624,45,21],[9,378,624,42,21],[124,420,633,63,15],[125,486,624,51,21],[3,57,636,60,21],[126,123,639,51,27],[16,177,642,63,21],[15,246,648,48,18],[127,303,642,51,27],[128,354,645,51,21],[129,408,645,57,30],[130,471,642,51,27],[4,525,648,18,21],[131,60,654,54,27],[84,117,663,48,15],[31,174,660,54,30],[132,234,663,75,21],[133,315,666,60,27],[134,384,660,45,27],[49,438,672,18,18],[34,462,663,45,21],[135,510,666,42,27],[29,60,678,57,27],[7,126,681,72,24],[2,204,681,78,27],[136,288,681,60,27],[71,360,687,30,18],[137,393,684,57,21],[138,453,681,57,24],[139,510,690,27,21],[73,51,705,21,18],[86,75,699,36,21],[55,120,702,66,27],[16,192,705,57,27],[81,261,705,60,21],[84,327,708,42,15],[84,372,705,45,18],[140,423,702,57,18],[141,483,705,36,18],[142,54,717,90,27],[143,150,729,66,21],[143,219,729,60,15],[51,282,723,39,27],[144,324,729,33,24],[145,369,726,51,15],[146,426,717,63,24],[23,492,723,27,18],[147,60,741,42,21],[49,108,747,24,18],[27,141,741,15,18],[75,165,747,36,12],[148,207,741,45,21],[75,261,747,42,12],[141,306,747,33,21],[149,45,762,51,18],[75,96,765,42,15],[150,141,762,69,21],[49,216,762,24,18],[75,246,762,36,15],[15,285,765,51,15],[151,54,780,69,24],[152,132,780,66,30],[52,201,777,54,27],[153,255,777,69,27],[1,54,801,48,24],[144,108,810,33,21],[1,144,807,54,21],[152,201,801,63,21],[154,267,801,39,21],[155,51,822,57,30],[156,117,825,48,18],[15,165,828,48,15],[16,216,819,57,21],[4,276,828,21,21],[115,57,852,39,15],[157,105,843,57,21],[158,168,840,54,30],[159,225,834,69,33],[143,57,870,54,24],[160,108,864,54,33],[152,168,867,66,27],[71,240,864,36,18],[161,105,0,78,27],[162,486,36,54,36],[163,543,189,96,36],[164,546,276,63,24],[165,468,522,90,27],[166,576,525,51,24],[167,543,738,63,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f78v.js <==
[[["pykedy",1,1,["f78v"]],["olfchedy",4,4,["f40v","f82v","f78v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["spchy",1,1,["f78v"]],["chedy",501,86,["f46r","f65v","f46v"]],["rol",20,15,["f75r","f81v","f79v"]],["dor",73,54,["f1r","f45r","f89v1"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["rshedy",7,6,["f75r","f82v","f84r"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["otedy",155,55,["f46r","f46v","f80r"]],["kedy",44,26,["f43r","f46v","f48r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["oty",115,76,["f45r","f46v","f45v"]],["chety",25,25,["f46r","f48v","f43r"]],["qolshedy",2,2,["f77v","f78v"]],["okedy",118,53,["f46v","f80r","f31r"]],["ees",6,6,["f70r2","f68v3","f3v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chy",155,101,["f1r","f46r","f67r2"]],["lshdy",2,2,["f78v","f79r"]],["lcheckhy",3,2,["f78v","f82r"]],["keedy",53,32,["f46r","f76r","f80r"]],["lcheckhey",1,1,["f78v"]],["lolkedy",1,1,["f78v"]],["kain",48,30,["f76r","f80r","f15v"]],["qor",23,19,["f45r","f75r","f86v3"]],["olkeey",40,26,["f76r","f80r","f106r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["eesey",1,1,["f78v"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["dar",319,139,["f46r","f45r","f1r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["olchedy",38,24,["f111r","f75r","f76r"]],["ety",7,7,["f42r","f95v1","f113r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["or",366,130,["f45r","f1r","f67r2"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["loeey",3,3,["f112r","f107r","f78v"]],["qokain",279,46,["f48v","f76r","f80r"]],["qol",151,37,["f89v2","f76r","f55v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["yshedy",10,9,["f75r","f94v","f79v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["oteedy",100,43,["f76r","f106r","f82v"]],["dkedy",2,2,["f84r","f78v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ycheolk",1,1,["f78v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["chedol",6,6,["f114v","f112v","f83v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["ror",17,15,["f111r","f75r","f79v"]],["arol",12,11,["f81r","f71v","f113v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["ykal",16,14,["f1r","f46r","f48v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["shckhy",60,30,["f65v","f76r","f80r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["qolsheey",1,1,["f78v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["sain",68,40,["f89v1","f76r","f106r"]],["dchokol",1,1,["f78v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["lchey",45,31,["f76r","f80r","f82v"]],["qolkeshdy",1,1,["f78v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cheef",2,2,["f31v","f78v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["tedy",42,31,["f46r","f48v","f43r"]],["lr",12,10,["f111r","f113v","f103r"]],["lshey",18,13,["f111r","f75r","f76r"]],["d",51,27,["f1r","f17v","f45v"]],["okey",64,42,["f67r2","f65v","f46v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokdy",4,4,["f46r","f48r","f78v"]],["oly",57,35,["f67r2","f48v","f15r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["lchdy",18,14,["f111r","f106r","f78v"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["da",9,9,["f32v","f14r","f24r"]],["kal",23,18,["f111r","f75r","f86v6"]],["dy",271,137,["f45r","f46r","f67r2"]],["lshckhy",1,1,["f78v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["lor",43,31,["f89v2","f76r","f80r"]],["shedaldy",1,1,["f78v"]],["orain",27,20,["f111r","f102r1","f81r"]],["qofcheol",3,3,["f113v","f78v","f58v"]],["cphar",4,4,["f1r","f11v","f78v"]],["okalor",3,3,["f103r","f78v","f58r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["shey",283,99,["f46r","f1r","f45r"]],["okchey",32,28,["f1r","f80r","f78v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["okeshy",3,3,["f78v","f84v","f26v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokedydy",1,1,["f78v"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["olshdy",4,3,["f79v","f78v","f84v"]],["kshdy",5,5,["f86v6","f43r","f86v5"]],["shol",187,102,["f46r","f1r","f78v"]],["teeol",5,5,["f82v","f101r1","f103v"]],["olkeshey",1,1,["f78v"]],["qolcheol",2,2,["f115r","f78v"]],["sheckhedy",4,4,["f81r","f77r","f78v"]],["sham",7,6,["f24r","f116r","f85r1"]],["otain",96,43,["f43r","f76r","f80r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["otaldy",7,7,["f67r1","f101v2","f95v1"]],["lol",44,29,["f48v","f76r","f80r"]],["kar",52,39,["f46r","f45r","f43r"]],["shr",2,2,["f67r2","f78v"]],["r",98,62,["f46r","f15r","f15v"]],["ols",18,17,["f46r","f67r2","f89v1"]],["oltar",3,3,["f72v2","f95v1","f78v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["los",5,5,["f48v","f93r","f85r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otchey",31,27,["f106r","f78v","f84r"]],["al",260,82,["f89v2","f67r1","f55v"]],["s",244,125,["f1r","f46r","f67r2"]],["aiiin",41,26,["f80r","f78v","f106v"]],["ary",26,22,["f67r1","f48v","f86v3"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sheety",8,6,["f89v2","f75r","f77r"]],["oiiin",11,11,["f81v","f105v","f113r"]],["oltal",2,2,["f86v5","f78v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["dchor",26,22,["f6v","f30r","f78v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["sheol",114,65,["f46r","f89v2","f46v"]],["otalor",4,4,["f66r","f80r","f78v"]]],[[0,78,9,84,60],[1,159,27,72,30],[2,240,24,63,33],[3,297,6,57,42],[4,366,24,42,18],[5,420,18,30,21],[6,456,18,33,21],[7,489,12,54,33],[2,549,15,51,27],[8,96,66,63,21],[2,168,54,60,24],[9,231,54,63,21],[10,297,45,51,24],[11,354,39,48,27],[12,408,36,36,27],[13,447,42,30,21],[13,480,42,30,18],[14,513,42,27,18],[15,543,39,30,24],[13,576,42,24,18],[2,93,78,63,30],[16,162,75,48,21],[17,213,72,87,21],[18,303,63,54,27],[14,363,66,30,18],[19,396,60,30,21],[20,423,63,60,15],[21,489,57,57,21],[22,555,60,18,15],[23,576,57,27,24],[22,99,102,21,18],[24,120,105,33,15],[25,159,93,54,21],[26,219,87,75,24],[22,303,93,21,18],[27,330,81,57,24],[28,396,75,81,24],[29,480,75,66,21],[30,543,72,39,24],[22,582,78,18,18],[31,96,117,39,18],[32,144,111,57,21],[33,207,108,57,21],[22,276,111,21,15],[34,303,105,45,21],[22,354,105,21,15],[35,381,93,54,24],[36,441,96,33,18],[37,480,93,39,21],[13,525,96,30,15],[38,558,93,51,21],[39,102,132,30,24],[40,135,129,48,24],[41,189,126,21,21],[42,213,126,51,21],[43,273,120,54,24],[44,336,123,48,15],[45,387,114,60,21],[18,456,108,48,24],[2,513,105,60,21],[46,573,111,27,21],[47,102,153,42,18],[48,150,150,60,18],[11,222,144,54,21],[49,282,141,54,21],[50,339,135,72,24],[2,414,129,60,27],[51,480,129,45,21],[11,531,123,54,24],[2,99,165,63,30],[11,171,165,51,21],[45,228,162,60,21],[52,297,159,57,24],[50,360,150,63,30],[36,429,153,30,18],[18,465,147,48,21],[53,519,144,48,24],[54,567,144,33,18],[55,105,183,78,27],[56,180,183,72,21],[2,252,177,69,24],[22,327,180,21,18],[57,351,177,60,18],[58,414,168,54,27],[21,468,165,60,27],[59,531,165,36,24],[60,564,171,36,24],[61,108,204,54,24],[2,171,201,63,24],[41,243,201,21,18],[49,264,198,51,18],[62,318,195,60,21],[63,387,192,72,30],[18,471,189,48,30],[64,522,189,63,24],[46,105,225,33,18],[4,147,222,54,21],[46,204,225,39,15],[40,255,213,45,27],[65,312,213,42,24],[22,363,219,21,15],[66,390,219,42,21],[45,438,210,57,30],[67,501,210,51,21],[68,555,213,42,15],[69,108,240,54,21],[22,168,246,21,18],[70,195,234,75,30],[71,282,234,60,27],[72,354,231,57,27],[73,414,237,84,12],[74,501,228,54,24],[75,555,234,39,18],[76,111,258,69,24],[4,189,261,51,24],[2,246,252,63,27],[77,315,249,57,24],[46,378,255,33,24],[4,414,252,48,18],[50,465,243,72,24],[78,540,252,45,18],[79,108,276,105,33],[46,216,285,42,18],[49,261,276,54,21],[80,330,270,63,27],[81,405,267,42,27],[4,447,273,51,18],[45,498,264,57,24],[13,561,267,27,24],[82,111,306,48,12],[46,165,306,36,15],[4,201,300,57,21],[77,261,294,57,24],[41,330,294,21,21],[83,357,291,54,24],[84,405,291,66,30],[85,474,285,48,27],[2,525,285,60,30],[86,588,282,21,30],[87,111,315,54,24],[9,180,318,12,21],[88,255,318,18,18],[2,273,315,72,24],[89,360,309,39,30],[90,405,318,54,21],[91,465,309,57,30],[68,528,312,42,18],[92,579,312,27,21],[46,108,336,39,18],[93,159,333,60,21],[46,225,339,36,21],[94,270,333,60,18],[95,339,336,54,18],[96,408,336,48,24],[97,462,336,27,15],[31,492,330,33,21],[22,528,333,18,18],[98,546,324,30,27],[99,579,330,18,21],[4,114,351,48,21],[71,177,351,60,24],[2,243,348,63,24],[13,315,351,33,21],[100,354,348,69,24],[46,432,357,33,21],[46,468,357,33,18],[52,507,348,57,27],[31,567,348,33,30],[90,114,369,66,27],[22,189,372,21,18],[101,216,369,60,21],[49,288,369,54,30],[102,348,372,39,21],[103,393,369,72,30],[104,474,372,48,18],[105,114,597,75,45],[64,198,606,66,39],[45,267,618,66,27],[64,345,612,66,39],[78,411,630,45,15],[106,465,612,51,33],[22,522,630,21,27],[107,543,615,54,30],[4,117,639,51,18],[108,177,642,57,18],[8,243,645,69,24],[109,324,639,54,27],[22,390,651,21,15],[110,411,642,57,21],[49,477,648,48,24],[111,537,639,57,27],[37,120,651,42,27],[112,165,657,39,24],[22,207,666,27,15],[49,240,666,54,18],[37,309,663,48,21],[113,366,663,57,21],[114,435,660,51,33],[38,495,666,66,18],[46,564,663,27,24],[46,117,678,36,15],[4,165,684,48,15],[115,222,678,63,30],[116,294,678,75,33],[58,384,681,57,30],[8,450,684,69,21],[117,525,681,75,24],[118,120,687,57,27],[49,186,702,48,18],[22,243,705,21,24],[93,282,702,54,24],[119,351,708,60,21],[112,423,708,39,21],[120,465,702,54,24],[121,525,705,39,21],[12,567,699,36,24],[122,117,711,57,27],[123,180,717,81,27],[124,267,723,90,18],[22,366,729,24,18],[41,396,723,21,21],[125,423,723,87,24],[41,522,723,21,18],[22,546,726,21,18],[126,570,717,39,21],[70,117,735,72,24],[41,204,741,21,18],[93,234,741,57,24],[127,312,738,51,21],[22,375,747,21,18],[49,402,741,54,24],[128,462,744,30,21],[129,498,729,54,30],[130,561,735,54,21],[131,120,762,33,15],[132,159,753,36,27],[133,207,759,33,21],[134,252,759,18,21],[22,279,768,21,18],[135,315,762,27,18],[42,351,756,48,30],[22,417,762,18,18],[4,444,765,45,18],[136,501,756,51,24],[137,558,753,60,24],[33,114,774,69,30],[112,192,777,42,21],[77,240,777,60,33],[138,309,777,45,24],[22,366,786,21,18],[52,399,777,60,24],[67,471,774,54,24],[139,534,777,33,21],[140,567,777,33,18],[88,600,774,12,18],[90,111,801,63,21],[141,183,795,63,30],[46,249,807,42,18],[4,300,804,48,18],[86,360,801,27,24],[142,390,807,24,18],[143,417,798,21,18],[144,444,795,42,21],[22,495,801,21,15],[49,522,795,45,18],[145,576,792,30,27],[146,90,819,57,24],[121,153,819,42,24],[75,192,822,57,18],[147,255,819,63,24],[41,324,825,24,18],[148,357,822,42,18],[37,408,813,48,24],[149,465,810,54,27],[110,525,810,54,24],[145,582,816,27,18],[150,102,840,42,18],[151,144,840,24,21],[41,171,840,24,21],[152,207,843,54,21],[109,270,837,60,27],[127,342,837,48,24],[153,402,834,54,27],[119,465,834,60,27],[121,531,834,36,18],[98,567,825,27,24],[131,114,861,33,21],[154,153,858,51,21],[155,213,861,48,24],[99,264,864,24,24],[110,297,855,60,36],[156,363,855,66,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f79r.js <==
[[["torain",1,1,["f79r"]],["shedy",427,73,["f46r","f65v","f46v"]],["pchor",12,12,["f45r","f9v","f21r"]],["or",366,130,["f45r","f1r","f67r2"]],["shek",11,8,["f73r","f39v","f116r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["pchdy",11,11,["f43r","f40v","f103r"]],["opcholor",2,2,["f79r","f84v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["lshdy",2,2,["f78v","f79r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["olshey",11,8,["f81r","f79v","f76v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shey",283,99,["f46r","f1r","f45r"]],["qol",151,37,["f89v2","f76r","f55v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qoteey",42,31,["f100r","f106r","f104v"]],["loly",7,6,["f81r","f72v3","f76r"]],["yshealdy",1,1,["f79r"]],["rshedy",7,6,["f75r","f82v","f84r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["qoy",9,8,["f89v1","f2r","f53r"]],["chey",344,118,["f46r","f1r","f46v"]],["lchey",45,31,["f76r","f80r","f82v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["teey",20,14,["f111r","f71v","f72v3"]],["dar",319,139,["f46r","f45r","f1r"]],["qotar",63,37,["f43r","f80r","f48r"]],["sheds",1,1,["f79r"]],["sheekeey",2,2,["f111v","f79r"]],["okey",64,42,["f67r2","f65v","f46v"]],["qolshy",2,2,["f108r","f79r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["solchey",4,3,["f80r","f79r","f84v"]],["shal",15,12,["f111r","f75r","f70v2"]],["l",58,32,["f45r","f67r1","f65v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chol",397,151,["f1r","f45r","f46r"]],["chy",155,101,["f1r","f46r","f67r2"]],["shol",187,102,["f46r","f1r","f78v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["olkeey",40,26,["f76r","f80r","f106r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["sain",68,40,["f89v1","f76r","f106r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["polchedy",6,6,["f108r","f103r","f115r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qokl",9,6,["f80r","f107r","f115r"]],["qokain",279,46,["f48v","f76r","f80r"]],["qoty",87,55,["f46v","f80r","f106r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["shed",18,16,["f111r","f43r","f48v"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["yoky",1,1,["f79r"]],["cholo",3,3,["f72r1","f79r","f2v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["psheedy",1,1,["f79r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qolchey",11,8,["f76r","f116r","f77r"]],["qokam",25,20,["f46r","f75r","f86v3"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okol",83,64,["f67r2","f1r","f89v2"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["qoteesy",2,2,["f81r","f79r"]],["choty",37,28,["f1r","f15v","f13v"]],["otechys",1,1,["f79r"]],["shoikhy",4,4,["f88v","f107r","f79r"]],["chedy",501,86,["f46r","f65v","f46v"]],["tshey",9,8,["f70r1","f114v","f108r"]],["dshdy",2,2,["f79r","f39r"]],["otchar",6,5,["f45r","f89v1","f8v"]],["ory",17,15,["f89v1","f101v2","f80r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["ldaiin",3,3,["f66r","f76r","f79r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["pshorol",1,1,["f79r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qotshdy",3,3,["f103v","f79r","f106v"]],["qokaldy",9,8,["f46r","f66r","f76r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["saral",6,6,["f67r2","f102r1","f69v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qotal",59,36,["f76r","f80r","f82v"]],["dain",211,100,["f45r","f1r","f67r2"]],["dyty",2,2,["f19r","f79r"]],["shain",8,7,["f112v","f22r","f20v"]],["qoly",7,6,["f75r","f79v","f80v"]],["kshedy",6,6,["f95v1","f85r1","f79r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["shy",104,70,["f89v2","f46r","f15r"]],["lsheey",8,7,["f108v","f103r","f77r"]],["ls",10,10,["f68r3","f108v","f81v"]],["air",74,49,["f67r2","f67r1","f65v"]],["aror",6,4,["f79v","f106r","f84r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ches",36,29,["f46r","f76r","f80v"]],["olol",18,16,["f67r2","f14r","f17v"]],["solor",1,1,["f79r"]],["otain",96,43,["f43r","f76r","f80r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["sol",75,49,["f67r1","f89v1","f15r"]],["al",260,82,["f89v2","f67r1","f55v"]],["sheyky",1,1,["f79r"]],["shoky",8,8,["f4v","f89v1","f42r"]],["oly",57,35,["f67r2","f48v","f15r"]],["y",151,87,["f67r2","f1r","f45r"]],["ychedar",4,3,["f114v","f79r","f114r"]],["oikhy",2,2,["f111r","f79r"]],["scthey",1,1,["f79r"]],["tal",20,13,["f86v5","f77r","f79v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["shar",34,29,["f45r","f1r","f3v"]],["pchey",12,11,["f86v6","f75r","f40r"]],["otshey",7,6,["f86v6","f42r","f86v5"]],["okaos",1,1,["f79r"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["dalkeeey",1,1,["f79r"]],["ry",13,12,["f75r","f81r","f8v"]],["dal",253,114,["f67r2","f45r","f1r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["efchedy",1,1,["f79r"]],["qofchey",1,1,["f79r"]],["dor",73,54,["f1r","f45r","f89v1"]],["ched",23,19,["f46v","f73v","f48r"]],["shear",21,16,["f1r","f46r","f111r"]],["lkain",35,15,["f76r","f80r","f107r"]],["olkl",1,1,["f79r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["otory",4,4,["f88v","f68r3","f79r"]],["qolkeey",6,6,["f68v3","f82v","f84r"]],["qolkeedy",7,6,["f83v","f79v","f76v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otchey",31,27,["f106r","f78v","f84r"]],["okain",144,52,["f67r2","f1r","f80r"]],["cholchey",2,2,["f113r","f79r"]],["qotshy",5,5,["f44r","f25r","f19r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["polaiin",8,5,["f102r1","f108v","f113v"]],["olteedy",3,3,["f86v6","f80v","f79r"]],["dykeedy",2,2,["f75r","f79r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["kas",4,4,["f94r","f80r","f104v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["cholor",5,5,["f107r","f115r","f79r"]],["oty",115,76,["f45r","f46v","f45v"]],["oky",102,78,["f1r","f45r","f45v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["odain",18,15,["f102r2","f43r","f106r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["chyteey",1,1,["f79r"]],["otoldy",11,11,["f28r","f48v","f99r"]],["lcheey",13,11,["f76r","f113v","f105v"]],["qochey",6,5,["f111r","f86v3","f103r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["olor",31,21,["f75r","f101v2","f43r"]],["okchd",6,6,["f108r","f55v","f112r"]],["dchol",26,26,["f5v","f51v","f58r"]],["dchy",30,25,["f15r","f13v","f9r"]],["yshedy",10,9,["f75r","f94v","f79v"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["oltshedy",1,1,["f79r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qotshedy",3,3,["f82v","f115r","f79r"]],["oteeedy",3,3,["f116r","f112r","f79r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["kchedy",22,17,["f75r","f43r","f104v"]],["qotas",2,2,["f77v","f79r"]],["teol",15,14,["f101v2","f48r","f80r"]],["qotain",64,31,["f76r","f80r","f80v"]],["ody",46,37,["f43r","f65v","f48r"]],["chekes",1,1,["f79r"]],["os",29,28,["f67r2","f1r","f89v1"]],["sheky",36,27,["f46r","f1r","f80r"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["keey",45,38,["f1r","f67r1","f100r"]],["okchey",32,28,["f1r","f80r","f78v"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["polkeey",1,1,["f79r"]],["otshdy",3,3,["f79v","f83r","f79r"]],["olky",22,15,["f75r","f86v6","f43r"]],["orkar",1,1,["f79r"]],["shecphhdy",1,1,["f79r"]],["olkal",11,10,["f111r","f86v6","f81r"]],["qokched",1,1,["f79r"]],["oltshey",2,2,["f53v","f79r"]],["otchotor",1,1,["f79r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["chkain",12,12,["f113v","f25r","f80r"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["chkam",3,3,["f89v2","f79r","f95r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["oaan",1,1,["f79r"]],["cheory",3,3,["f4v","f87r","f79r"]]],[[0,99,6,57,36],[1,168,21,45,24],[2,213,6,45,36],[3,261,24,21,18],[4,294,21,39,21],[5,339,24,42,21],[6,378,15,39,39],[7,429,27,66,30],[8,507,36,42,24],[1,555,42,39,24],[9,102,42,57,24],[10,165,42,42,21],[11,222,39,57,21],[12,288,42,48,21],[13,345,48,18,15],[14,366,45,33,15],[15,411,54,33,24],[16,447,54,39,24],[17,498,57,54,18],[18,555,63,42,15],[19,108,63,72,18],[20,183,60,57,21],[9,243,57,63,21],[21,318,60,57,21],[22,378,69,30,15],[23,426,75,30,18],[24,459,75,42,15],[25,507,72,51,27],[26,564,75,48,18],[27,102,78,39,21],[28,147,81,33,15],[29,186,78,51,18],[30,237,75,42,18],[31,279,75,60,21],[25,342,78,45,27],[32,396,81,36,21],[33,435,87,48,24],[34,495,93,48,21],[35,546,90,36,24],[13,585,96,18,15],[36,102,93,42,18],[1,150,93,36,18],[37,195,93,45,18],[3,246,93,18,18],[38,264,93,42,18],[39,312,93,57,21],[15,369,102,27,18],[40,399,99,33,21],[23,441,108,30,15],[41,471,108,9,12],[42,483,111,42,15],[43,534,111,30,18],[44,564,114,27,18],[45,108,108,30,21],[46,147,108,36,18],[13,195,111,15,15],[47,213,108,45,21],[48,261,108,48,18],[49,312,111,42,15],[13,360,117,21,15],[50,381,117,36,12],[15,423,117,30,18],[23,462,123,30,18],[51,99,117,66,27],[52,168,123,51,27],[14,222,126,33,21],[53,264,123,39,24],[13,309,132,15,12],[50,327,132,39,21],[54,372,126,60,21],[23,438,138,39,9],[55,489,126,42,24],[52,537,132,54,24],[56,99,141,48,24],[57,153,147,51,12],[36,210,144,45,18],[58,264,144,36,18],[59,300,141,60,24],[37,375,144,51,27],[60,432,144,45,21],[36,483,147,51,18],[61,543,153,45,15],[62,99,162,45,15],[1,153,156,45,24],[63,198,156,63,24],[52,267,159,48,24],[64,318,162,42,18],[65,363,165,66,18],[55,429,162,45,18],[36,480,162,54,21],[66,540,165,57,21],[67,105,174,66,18],[54,180,177,60,21],[68,249,180,45,18],[69,303,177,36,24],[70,348,180,48,21],[71,402,177,60,21],[72,471,180,51,18],[73,540,183,57,21],[74,108,189,60,18],[75,180,198,45,15],[76,222,195,48,24],[77,282,195,45,21],[78,336,195,57,21],[4,396,195,42,21],[37,441,195,57,30],[8,513,195,39,27],[79,558,201,33,27],[80,108,204,54,27],[81,168,210,63,27],[82,231,216,45,15],[1,288,213,42,27],[83,339,213,69,30],[84,411,216,36,21],[85,102,225,66,36],[86,177,234,54,24],[87,240,237,69,24],[88,318,240,69,21],[89,393,234,63,36],[29,462,240,51,27],[3,516,240,24,24],[90,540,246,36,15],[13,576,246,21,18],[91,99,255,57,18],[54,165,255,60,21],[92,231,258,57,21],[93,291,258,51,21],[15,348,264,30,18],[50,387,267,42,12],[23,435,267,33,15],[94,474,264,39,15],[75,519,264,45,18],[15,564,264,33,21],[53,99,270,45,24],[14,150,273,39,21],[36,195,273,51,21],[75,252,276,45,18],[69,312,276,42,24],[95,357,276,42,21],[62,408,279,51,18],[13,474,285,18,15],[64,498,279,45,21],[24,546,282,42,15],[96,105,288,51,18],[86,168,288,54,21],[97,225,297,45,18],[98,273,291,57,24],[8,342,291,42,24],[16,387,294,42,18],[54,435,291,60,24],[14,501,297,36,18],[66,543,294,57,24],[99,102,303,66,24],[100,180,306,30,21],[101,219,312,57,18],[102,285,315,24,21],[103,312,315,27,15],[3,345,315,21,18],[104,372,312,39,21],[105,423,312,54,18],[106,486,312,36,18],[107,528,318,39,12],[13,576,315,18,15],[108,93,324,57,18],[12,159,324,57,27],[99,225,327,63,24],[23,291,336,33,15],[54,327,330,60,24],[109,393,327,51,24],[109,453,330,48,18],[8,510,327,39,24],[13,552,333,18,21],[110,570,330,33,24],[111,99,342,33,18],[50,132,348,39,18],[43,183,348,33,21],[49,222,348,48,15],[3,279,348,24,18],[112,300,354,21,18],[14,330,351,36,18],[54,375,348,63,21],[113,444,348,57,21],[114,507,345,51,33],[115,564,351,30,27],[116,102,363,15,15],[40,120,357,39,18],[117,177,363,72,21],[118,258,360,48,27],[119,309,366,57,21],[120,366,363,39,33],[38,408,366,48,18],[121,93,375,45,33],[122,135,381,36,24],[122,171,381,36,24],[123,204,381,48,33],[124,258,384,60,27],[125,330,384,54,27],[90,396,396,36,15],[126,450,384,54,36],[127,513,384,66,30],[128,582,390,18,30],[24,99,408,48,15],[129,156,408,27,18],[130,183,405,51,21],[131,237,402,63,30],[109,309,405,51,24],[14,363,411,36,24],[132,411,402,57,30],[13,480,417,18,15],[133,501,411,30,18],[134,528,411,36,18],[23,564,417,36,15],[28,102,420,30,21],[135,138,420,51,21],[83,192,423,60,21],[13,264,432,18,15],[136,285,432,48,18],[11,339,426,60,24],[3,408,429,21,18],[137,432,429,36,21],[138,480,429,60,18],[139,546,429,54,18],[67,102,435,81,30],[140,192,441,66,21],[141,267,447,72,24],[142,348,447,57,24],[109,414,447,45,21],[143,465,444,54,21],[144,528,444,48,21],[116,579,450,12,18],[145,105,462,69,12],[146,180,459,57,18],[15,240,468,33,15],[14,273,468,33,15],[52,309,462,48,24],[1,366,468,48,27],[147,426,465,42,27],[37,474,462,54,24],[148,96,471,63,27],[149,171,474,66,27],[81,243,480,69,30],[150,318,483,63,21],[151,387,483,66,30],[89,459,483,57,30],[45,522,492,36,18],[79,567,486,27,21],[152,99,495,60,24],[16,168,501,42,24],[153,210,498,33,21],[50,249,507,45,15],[154,303,501,63,21],[13,375,510,21,18],[79,402,510,30,15],[155,438,510,57,15],[156,504,507,39,27],[157,546,504,36,24],[116,102,519,15,18],[158,117,516,30,21],[16,147,513,39,27],[54,195,513,57,30],[159,261,519,54,18],[160,321,519,48,18],[161,378,522,63,21],[162,456,522,54,27],[24,513,531,48,18],[163,102,534,54,21],[164,171,537,63,15],[165,240,537,48,21],[36,291,534,54,27],[166,351,540,39,21],[167,402,537,48,24],[168,462,546,51,21],[169,516,546,39,24],[115,558,549,30,18],[170,108,552,57,18],[93,168,549,54,24],[171,225,555,57,27],[166,288,561,42,15],[121,96,567,45,30],[14,132,579,33,24],[172,177,570,78,27],[64,267,582,45,15],[173,315,576,48,33],[174,372,576,48,30],[68,426,582,42,21],[130,468,585,48,24],[13,525,588,24,21],[111,96,597,36,18],[57,135,597,45,21],[9,186,594,60,18],[175,258,594,48,18],[13,315,606,18,12],[176,336,609,48,12],[14,393,603,36,21],[177,435,603,45,18],[23,489,609,36,12],[13,528,606,21,21],[177,102,612,42,15],[1,156,615,45,12],[178,207,609,78,24],[179,291,612,60,21],[180,354,615,54,18],[23,414,627,36,12],[99,456,618,69,27],[13,522,627,21,18],[181,99,636,60,12],[182,159,624,51,39],[183,213,630,57,33],[16,279,630,45,27],[184,327,630,39,24],[180,375,630,57,30],[121,84,645,39,36],[75,123,666,42,15],[1,174,660,45,27],[9,228,660,63,27],[185,297,660,57,24],[186,360,663,33,18],[187,402,657,66,24],[8,471,660,42,27],[111,90,681,36,21],[70,132,678,48,21],[13,189,687,21,15],[50,216,687,42,18],[188,270,684,27,15],[189,312,681,48,24],[64,366,681,45,18],[3,420,684,21,15],[135,447,681,48,21],[115,495,687,30,18],[181,96,699,57,12],[13,162,702,18,12],[13,195,705,15,18],[16,216,702,39,24],[190,267,696,66,21],[45,342,702,33,18],[191,378,696,36,27],[192,423,696,51,33],[94,486,702,39,15],[121,93,708,36,27],[193,132,711,51,27],[64,195,717,45,21],[25,246,714,54,27],[194,90,732,72,30],[56,168,735,57,27],[195,237,738,57,24],[196,303,738,39,24],[197,351,732,51,27],[198,402,735,78,27],[199,486,738,48,27],[116,96,762,12,18],[1,108,762,45,15],[200,156,759,69,24],[201,228,759,63,21],[202,303,756,84,21],[13,390,765,18,15],[175,417,756,54,24],[203,477,762,54,27],[54,96,774,57,21],[1,165,780,42,21],[185,219,774,60,27],[180,288,774,54,30],[204,354,774,57,21],[13,420,780,18,21],[13,441,783,18,21],[75,465,786,39,18],[115,507,789,27,15],[49,96,792,45,15],[144,150,789,45,21],[75,210,798,45,24],[205,258,792,66,24],[90,339,798,36,15],[144,384,792,48,21],[115,438,804,33,18],[57,477,804,51,18],[116,102,813,12,15],[14,117,807,36,24],[54,159,807,57,21],[42,228,816,42,18],[35,276,813,42,24],[177,327,819,42,15],[206,378,813,51,27],[207,432,819,24,15],[57,456,819,51,24],[208,510,819,33,21],[186,99,828,30,15],[209,138,825,45,18],[174,192,825,48,24],[28,249,828,27,18],[210,279,831,48,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f79v.js <==
[[["poldshedy",1,1,["f79v"]],["olkory",1,1,["f79v"]],["qotolol",1,1,["f79v"]],["otaldy",7,7,["f67r1","f101v2","f95v1"]],["otedol",3,3,["f79v","f82v","f43v"]],["or",366,130,["f45r","f1r","f67r2"]],["olorol",1,1,["f79v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["qoty",87,55,["f46v","f80r","f106r"]],["lshey",18,13,["f111r","f75r","f76r"]],["qokain",279,46,["f48v","f76r","f80r"]],["shey",283,99,["f46r","f1r","f45r"]],["qorchedy",1,1,["f79v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["cseedy",1,1,["f79v"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otaram",4,3,["f89v2","f79v","f107r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qotain",64,31,["f76r","f80r","f80v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["chedy",501,86,["f46r","f65v","f46v"]],["rchey",9,6,["f99r","f80r","f79v"]],["qoky",147,72,["f45r","f15v","f80r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qolkeedy",7,6,["f83v","f79v","f76v"]],["qotol",47,34,["f45v","f48r","f80r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ory",17,15,["f89v1","f101v2","f80r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["lcheam",3,3,["f108v","f79v","f111v"]],["ycheckhey",1,1,["f79v"]],["r",98,62,["f46r","f15r","f15v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["olshedy",23,16,["f75r","f76r","f103r"]],["dar",319,139,["f46r","f45r","f1r"]],["ytam",13,11,["f48v","f43r","f33v"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["qol",151,37,["f89v2","f76r","f55v"]],["kedy",44,26,["f43r","f46v","f48r"]],["solchedy",8,7,["f76r","f113v","f80r"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["qotey",24,20,["f81r","f76r","f80r"]],["okedy",118,53,["f46v","f80r","f31r"]],["tedyol",1,1,["f79v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["lol",44,29,["f48v","f76r","f80r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qokechey",1,1,["f79v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["lsheckhedy",1,1,["f79v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["olky",22,15,["f75r","f86v6","f43r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["kam",9,9,["f102r1","f70r2","f39v"]],["pshdy",1,1,["f79v"]],["ofchdy",5,5,["f41v","f108r","f95v2"]],["qoltedy",1,1,["f79v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["oky",102,78,["f1r","f45r","f45v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["olshey",11,8,["f81r","f79v","f76v"]],["dytain",1,1,["f79v"]],["checthy",28,18,["f111r","f75r","f76r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["ror",17,15,["f111r","f75r","f79v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qokol",105,61,["f46r","f45r","f89v1"]],["rol",20,15,["f75r","f81v","f79v"]],["chey",344,118,["f46r","f1r","f46v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["cheokain",4,4,["f113v","f79v","f85r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["teey",20,14,["f111r","f71v","f72v3"]],["olkshey",1,1,["f79v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["oly",57,35,["f67r2","f48v","f15r"]],["chol",397,151,["f1r","f45r","f46r"]],["cheekey",6,6,["f68v3","f112v","f79v"]],["otain",96,43,["f43r","f76r","f80r"]],["oram",10,9,["f33v","f68r2","f108v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["lsheey",8,7,["f108v","f103r","f77r"]],["ykail",1,1,["f79v"]],["shy",104,70,["f89v2","f46r","f15r"]],["qolar",2,2,["f79v","f104r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["cham",20,17,["f45r","f42r","f46v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["lchey",45,31,["f76r","f80r","f82v"]],["qety",2,2,["f68v3","f79v"]],["shedy",427,73,["f46r","f65v","f46v"]],["okain",144,52,["f67r2","f1r","f80r"]],["ykees",4,4,["f70r2","f71r","f79v"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["oty",115,76,["f45r","f46v","f45v"]],["qoly",7,6,["f75r","f79v","f80v"]],["dshey",14,12,["f111r","f25v","f95v1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["sheky",36,27,["f46r","f1r","f80r"]],["orain",27,20,["f111r","f102r1","f81r"]],["otshdy",3,3,["f79v","f83r","f79r"]],["cther",1,1,["f79v"]],["aror",6,4,["f79v","f106r","f84r"]],["tshey",9,8,["f70r1","f114v","f108r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["rakain",1,1,["f79v"]],["oroiiin",2,2,["f79v","f82v"]],["tolkey",1,1,["f79v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["okylor",1,1,["f79v"]],["dalary",2,2,["f67r1","f79v"]],["ycheear",1,1,["f79v"]],["o",82,56,["f1r","f67r1","f89r2"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["oeedy",7,6,["f72v2","f86v3","f79v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["olshdy",4,3,["f79v","f78v","f84v"]],["otshey",7,6,["f86v6","f42r","f86v5"]],["sain",68,40,["f89v1","f76r","f106r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["dykaiin",3,3,["f22r","f79v","f51v"]],["otedy",155,55,["f46r","f46v","f80r"]],["dkeey",1,1,["f79v"]],["tar",43,35,["f46v","f80r","f82v"]],["otol",86,69,["f89v2","f1r","f55v"]],["oiiiny",1,1,["f79v"]],["odchey",1,1,["f79v"]],["kar",52,39,["f46r","f45r","f43r"]],["opar",10,10,["f96v","f70r1","f73r"]],["pchey",12,11,["f86v6","f75r","f40r"]],["ksheol",2,2,["f87v","f79v"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["otalshdy",1,1,["f79v"]],["olkair",4,4,["f79v","f106r","f82v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["keedy",53,32,["f46r","f76r","f80r"]],["lko",3,3,["f111r","f79v","f115v"]],["otey",57,41,["f43r","f76r","f106r"]],["tal",20,13,["f86v5","f77r","f79v"]],["otchy",48,40,["f76r","f15v","f17r"]],["sheeky",14,14,["f111r","f75r","f76r"]],["okey",64,42,["f67r2","f65v","f46v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["tedy",42,31,["f46r","f48v","f43r"]],["skain",1,1,["f79v"]],["yshees",1,1,["f79v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["tain",16,12,["f86v6","f114v","f80r"]],["ocheey",3,3,["f108r","f103r","f79v"]],["keeedy",3,2,["f79v","f82r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["por",8,7,["f102r2","f79v","f113r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["oshey",7,7,["f67r1","f103r","f81v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["orol",15,13,["f68v3","f100r","f80r"]],["ykeeey",6,6,["f79v","f50v","f67v1"]],["tchedy",33,26,["f80r","f82v","f106r"]],["orsheedy",1,1,["f79v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qor",23,19,["f45r","f75r","f86v3"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["kain",48,30,["f76r","f80r","f15v"]],["chl",26,20,["f111r","f15r","f79v"]],["qokan",8,8,["f75r","f116r","f95v2"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["oltshsey",1,1,["f79v"]],["sheepshey",1,1,["f79v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["shal",15,12,["f111r","f75r","f70v2"]],["lkeey",41,20,["f111r","f48v","f103r"]],["otchsdy",1,1,["f79v"]],["okechdy",4,4,["f79v","f103v","f66v"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["sheckhdy",1,1,["f79v"]],["dag",1,1,["f79v"]],["yefaiin",1,1,["f79v"]],["chcthhy",7,7,["f111r","f46r","f70r2"]],["dor",73,54,["f1r","f45r","f89v1"]],["yty",24,21,["f46r","f86v6","f68v3"]],["qokees",8,8,["f66r","f40v","f86v5"]],["qokoin",1,1,["f79v"]],["yshedy",10,9,["f75r","f94v","f79v"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["raiin",75,38,["f100r","f76r","f106r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["ydaral",1,1,["f79v"]]],[[0,177,18,75,36],[1,264,21,54,30],[2,324,18,66,30],[3,399,18,60,30],[4,468,15,48,36],[5,519,33,18,18],[6,543,33,48,21],[7,183,51,57,30],[8,240,48,81,21],[9,327,45,45,27],[10,375,45,42,27],[11,423,45,51,21],[12,480,48,30,21],[13,519,48,63,18],[14,159,81,30,15],[15,186,78,45,18],[16,237,66,45,24],[11,288,63,57,21],[17,351,69,48,18],[18,405,63,69,24],[19,480,66,54,21],[20,540,63,54,27],[21,159,93,57,18],[21,222,84,63,21],[22,291,81,57,21],[23,357,84,33,21],[24,393,87,42,15],[25,438,84,48,18],[26,489,84,39,21],[27,534,87,51,21],[28,156,108,72,21],[19,234,99,60,30],[29,300,99,51,30],[30,354,102,42,12],[31,402,99,27,27],[19,432,99,51,21],[32,498,102,45,21],[33,543,99,51,18],[34,162,123,72,24],[35,237,126,15,15],[36,252,129,30,12],[24,288,126,45,21],[11,336,114,57,27],[24,399,120,42,18],[37,450,120,57,18],[38,519,120,30,15],[39,549,114,45,24],[40,159,144,66,24],[21,228,141,72,21],[41,309,147,33,12],[42,342,138,42,21],[21,390,135,63,24],[11,456,135,54,21],[43,516,135,75,18],[44,159,165,57,21],[45,222,159,54,27],[46,288,156,48,24],[47,339,156,57,21],[48,402,156,45,18],[49,453,153,51,24],[7,510,150,63,30],[50,570,156,27,15],[51,153,183,42,21],[52,198,186,21,15],[53,228,183,48,21],[21,291,177,66,18],[54,366,171,75,24],[41,444,174,27,24],[55,171,195,54,39],[56,228,198,87,27],[49,321,189,57,27],[57,381,189,66,24],[58,456,183,36,30],[59,504,180,57,33],[55,558,177,48,33],[60,174,228,60,18],[27,243,222,54,27],[28,303,213,84,27],[11,390,210,57,27],[61,453,210,45,21],[62,507,210,39,21],[52,546,216,18,18],[63,564,207,33,27],[64,132,249,51,27],[65,195,243,57,30],[19,264,246,60,24],[7,330,237,72,27],[19,408,234,51,24],[66,462,228,60,30],[67,525,231,57,24],[68,585,228,24,27],[69,141,273,39,15],[70,189,270,21,18],[71,219,270,51,18],[72,282,264,63,24],[11,354,258,51,24],[73,411,255,57,21],[74,471,255,51,21],[21,525,252,60,21],[75,585,249,30,18],[49,138,285,54,21],[19,195,282,66,27],[76,267,285,45,18],[77,318,279,45,30],[48,366,279,48,21],[21,420,273,60,21],[78,483,273,30,18],[79,513,279,33,9],[21,549,270,60,18],[80,138,303,60,27],[21,201,306,63,27],[11,270,300,60,21],[81,339,297,57,24],[82,405,291,72,24],[83,486,294,21,27],[84,507,285,42,24],[11,552,285,54,27],[14,141,327,27,21],[53,174,327,45,18],[41,225,330,33,21],[85,264,318,69,27],[21,336,318,69,21],[86,414,312,60,21],[41,480,315,33,15],[87,522,306,51,21],[88,579,309,27,21],[41,135,345,30,15],[53,168,342,42,24],[89,228,345,39,21],[52,270,345,18,15],[38,294,342,30,15],[57,330,336,63,21],[90,399,330,63,24],[26,465,327,48,21],[91,522,324,48,21],[92,573,324,39,24],[11,132,354,57,24],[53,198,357,42,27],[49,246,357,57,24],[84,303,357,39,21],[93,351,354,48,21],[94,408,351,45,21],[49,456,345,51,24],[86,519,345,54,18],[25,576,345,36,21],[95,135,375,51,21],[96,186,375,24,24],[97,216,378,51,24],[12,267,378,36,18],[19,306,375,60,21],[19,366,372,51,21],[19,423,363,57,30],[38,483,366,33,18],[98,519,360,54,21],[99,576,363,36,21],[100,138,393,57,18],[101,201,396,48,15],[102,255,393,48,24],[103,312,393,48,21],[104,369,390,45,21],[105,411,390,51,21],[106,459,387,48,24],[107,516,378,27,33],[12,546,381,30,24],[108,579,381,36,24],[109,141,408,54,18],[110,201,405,51,24],[48,258,414,57,18],[111,321,408,51,27],[112,381,408,51,21],[113,441,405,54,33],[69,504,408,33,18],[114,540,402,39,21],[115,579,402,39,18],[116,138,423,51,21],[117,204,426,54,24],[118,267,429,78,21],[119,354,426,63,18],[120,135,441,63,33],[121,204,447,45,21],[52,255,453,21,15],[87,288,447,63,18],[122,366,441,69,30],[77,438,435,51,27],[74,495,438,54,24],[123,555,441,54,21],[124,144,465,66,21],[125,216,474,12,9],[126,234,465,36,21],[127,273,468,48,21],[22,324,459,57,27],[24,384,468,45,21],[49,429,459,54,21],[93,492,456,42,21],[128,534,459,51,27],[50,585,462,27,21],[49,141,483,57,21],[52,201,489,21,18],[129,225,486,60,18],[22,291,480,60,24],[32,357,480,51,21],[98,423,477,57,24],[130,486,474,63,27],[131,549,483,39,15],[52,591,483,18,18],[132,147,501,54,27],[87,210,501,57,24],[133,276,501,60,21],[134,345,498,51,24],[135,408,498,45,24],[136,450,498,36,21],[52,489,504,21,24],[137,519,498,39,18],[138,558,498,42,15],[139,141,525,51,18],[140,204,525,36,24],[104,243,519,45,24],[141,294,519,45,24],[91,339,519,51,21],[106,399,519,48,24],[142,135,540,51,36],[143,192,549,60,24],[11,258,549,60,24],[144,330,543,63,30],[145,402,546,66,27],[146,477,540,54,30],[147,531,546,42,24],[74,573,543,39,24],[69,141,573,33,15],[12,180,573,33,21],[148,213,570,45,27],[149,255,570,33,24],[59,294,570,57,27],[67,351,570,63,24],[150,426,570,33,21],[151,462,567,33,21],[69,498,573,36,18],[152,540,570,39,21],[107,585,564,24,24],[11,138,585,57,24],[153,204,594,57,21],[121,267,591,51,21],[154,315,594,39,27],[155,363,591,51,21],[156,420,588,42,27],[157,462,588,51,27],[32,525,588,45,24],[26,570,585,33,27],[158,144,609,57,15],[159,204,612,42,15],[125,258,618,12,12],[132,270,612,66,24],[21,345,609,63,27],[160,414,612,54,24],[32,468,612,57,21],[78,534,612,27,21],[161,558,609,39,21],[81,144,621,60,24],[52,210,633,24,18],[5,234,627,24,21],[162,270,633,54,15],[52,336,633,21,12],[52,372,636,21,18],[125,396,639,12,9],[163,408,633,45,24],[164,459,630,60,27],[115,525,633,39,18],[165,135,642,39,42],[70,174,663,21,18],[5,195,657,21,24],[166,219,657,45,27],[84,267,657,42,27],[62,318,657,39,24],[167,360,663,39,21],[26,402,654,48,33],[79,450,663,36,18],[76,492,654,45,24],[168,537,657,33,24],[169,573,651,33,27],[170,147,684,51,21],[49,201,681,54,24],[10,255,687,42,24],[26,306,684,39,27],[171,342,681,60,27],[172,408,684,66,21],[91,486,675,45,24],[173,537,675,42,21],[88,579,678,27,18],[174,144,702,33,21],[175,183,708,45,21],[176,231,702,39,21],[177,273,711,27,15],[52,306,711,21,15],[137,339,705,42,24],[69,384,705,39,21],[91,426,702,45,18],[52,480,702,18,18],[32,501,693,51,27],[178,555,693,51,27],[179,147,720,60,21],[52,216,729,21,21],[12,243,723,39,24],[180,297,723,78,24],[181,381,729,72,24],[182,144,738,48,27],[52,186,756,18,15],[183,210,750,36,18],[176,249,744,36,24],[76,294,744,48,30],[184,348,747,51,30],[110,405,750,54,21],[185,471,741,66,27],[186,549,735,60,30],[187,147,762,57,27],[49,207,765,57,27],[74,273,765,57,27],[103,339,774,45,18],[49,390,768,51,27],[104,453,765,51,21],[188,513,762,69,27],[189,585,762,30,21],[21,147,786,63,21],[117,219,789,48,21],[53,273,789,42,21],[5,327,789,21,18],[5,351,792,21,15],[159,378,792,30,15],[190,417,783,66,27],[191,489,786,57,24],[192,549,786,27,18],[193,579,780,30,24],[194,147,804,63,24],[159,216,807,33,21],[104,261,807,51,21],[52,318,813,21,15],[126,342,807,36,15],[195,384,807,57,24],[111,447,807,39,24],[21,492,807,63,24],[160,558,801,45,27],[52,606,804,15,18],[196,162,825,48,21],[49,213,825,57,24],[104,282,825,51,21],[81,336,822,60,30],[197,402,828,45,24],[24,456,831,45,18],[198,504,828,42,15],[112,549,822,42,18],[199,153,843,63,24],[11,222,846,57,18],[111,288,846,48,24],[24,339,849,45,24],[200,390,849,57,15],[201,447,846,63,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f7r.js <==
[[["fchodaiin",2,2,["f7r","f95v1"]],["shopchey",2,2,["f86v6","f7r"]],["qko",1,1,["f7r"]],["shey",283,99,["f46r","f1r","f45r"]],["qoos",3,3,["f102r2","f29r","f7r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chorochy",1,1,["f7r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["keor",10,10,["f38v","f89v1","f71v"]],["shor",97,66,["f45r","f46r","f15r"]],["dold",2,2,["f7r","f39r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["otchy",48,40,["f76r","f15v","f17r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["oeeees",1,1,["f7r"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["ytcheey",1,1,["f7r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["chald",1,1,["f7r"]],["qokcho",10,9,["f25v","f9v","f7r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["lochey",1,1,["f7r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["kchos",3,3,["f7r","f49v","f6v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["oaiir",4,4,["f114v","f45v","f7r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ksholochey",1,1,["f7r"]],["qotoees",1,1,["f7r"]],["chkoldy",2,2,["f7r","f22v"]],["otchor",18,16,["f15r","f15v","f16v"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["dshoy",1,1,["f7r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["chol",397,151,["f1r","f45r","f46r"]],["otchol",28,26,["f1r","f17r","f13v"]],["dain",211,100,["f45r","f1r","f67r2"]],["shody",55,38,["f1r","f43r","f48v"]],["shol",187,102,["f46r","f1r","f78v"]],["chotchy",12,9,["f73r","f28r","f7r"]],["okchey",32,28,["f1r","f80r","f78v"]],["deeeese",1,1,["f7r"]],["choty",37,28,["f1r","f15v","f13v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["keey",45,38,["f1r","f67r1","f100r"]],["qokechy",13,11,["f111r","f108r","f7r"]],["olchoiin",1,1,["f7r"]],["cphey",6,6,["f1r","f89v1","f7r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["chochy",4,4,["f7v","f7r","f47v"]],["kchod",3,3,["f24v","f7r","f13v"]],["schain",1,1,["f7r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chckhy",140,76,["f46r","f46v","f55v"]]],[[0,66,6,99,42],[1,177,9,81,39],[2,264,12,36,45],[3,333,39,39,24],[4,372,36,51,27],[5,426,27,48,36],[6,483,39,78,27],[7,78,51,57,21],[8,138,45,51,27],[9,195,45,45,24],[10,249,51,45,18],[11,345,60,45,21],[12,393,54,42,36],[13,441,54,51,24],[14,495,63,54,24],[15,81,69,54,21],[16,138,75,99,21],[5,243,69,54,30],[17,351,78,75,27],[18,429,72,69,39],[19,501,87,48,18],[20,78,90,63,36],[21,147,102,30,12],[22,177,102,63,18],[23,243,96,51,21],[24,360,111,48,18],[25,414,102,54,27],[26,492,105,57,15],[27,84,117,45,24],[28,186,114,66,27],[29,84,546,99,39],[30,195,552,75,36],[31,279,555,69,39],[32,426,576,60,24],[33,492,573,63,24],[34,87,585,51,24],[35,144,582,48,30],[36,204,594,36,18],[37,249,582,60,33],[38,315,591,36,21],[39,378,597,60,27],[40,447,600,39,30],[41,489,597,66,27],[42,84,606,63,30],[43,156,612,57,24],[44,222,606,54,39],[45,282,609,66,36],[40,378,621,39,24],[46,423,621,36,36],[44,465,618,51,30],[38,519,624,39,18],[47,81,630,75,30],[48,168,642,78,21],[36,255,648,39,18],[49,294,633,45,39],[50,375,642,60,36],[51,450,654,48,21],[52,507,642,48,24],[53,81,657,69,18],[54,168,660,42,18],[23,219,660,51,21],[55,282,663,54,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f7v.js <==
[[["polyshy",1,1,["f7v"]],["shey",283,99,["f46r","f1r","f45r"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["otshol",2,2,["f7v","f18r"]],["dy",271,137,["f45r","f46r","f67r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["tshodody",1,1,["f7v"]],["chochy",4,4,["f7v","f7r","f47v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["qoky",147,72,["f45r","f15v","f80r"]],["chcphhy",3,3,["f7v","f86v4","f75v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["cthd",1,1,["f7v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["dykchy",2,2,["f7v","f14v"]],["chkeey",13,12,["f111r","f7v","f100r"]],["kshy",5,4,["f7v","f1r","f39v"]],["ky",25,23,["f14r","f76r","f45v"]],["ty",16,15,["f45r","f43r","f48v"]],["dor",73,54,["f1r","f45r","f89v1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["choteeen",1,1,["f7v"]],["oeear",3,3,["f7v","f104r","f58v"]],["choschy",1,1,["f7v"]],["dain",211,100,["f45r","f1r","f67r2"]],["sho",130,79,["f1r","f15r","f45v"]],["shol",187,102,["f46r","f1r","f78v"]],["deees",1,1,["f7v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dchodaiin",2,2,["f7v","f49r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["tcheey",6,6,["f7v","f86v3","f77v"]],["kchor",20,19,["f47r","f14r","f17v"]],["sheod",11,11,["f111r","f7v","f66r"]],["sheodaiin",5,5,["f7v","f70r2","f66r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["oksholshol",1,1,["f7v"]],["dais",4,4,["f38v","f7v","f68v3"]],["qos",4,4,["f7v","f87v","f115r"]],["okshodeeen",1,1,["f7v"]],["chor",220,113,["f1r","f45v","f89r1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["shotcho",1,1,["f7v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qoteeeo",1,1,["f7v"]],["rcho",1,1,["f7v"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["tey",11,10,["f111r","f38v","f7v"]],["okchor",20,18,["f71v","f3v","f86v3"]],["keeo",9,8,["f7v","f113v","f87v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["chokchy",16,14,["f42r","f14v","f16v"]],["deol",1,1,["f7v"]]],[[0,21,3,84,60],[1,111,30,36,27],[2,147,12,63,45],[3,216,24,60,33],[4,282,24,60,30],[5,348,36,21,27],[6,369,33,48,18],[7,423,12,84,36],[8,30,69,54,24],[9,90,54,45,33],[6,138,57,51,18],[10,192,54,48,27],[11,249,48,60,33],[6,312,60,51,18],[12,366,48,60,30],[9,429,45,39,36],[13,468,42,42,27],[14,27,78,63,30],[15,93,75,60,33],[16,159,75,54,33],[17,216,78,42,36],[18,261,78,24,33],[19,282,78,33,30],[20,321,81,33,21],[21,360,84,45,21],[22,414,81,24,21],[23,441,75,45,21],[5,483,72,24,33],[24,33,102,72,24],[25,111,108,48,18],[26,162,108,72,36],[27,243,108,45,18],[28,294,105,36,21],[17,333,99,45,36],[29,387,102,45,24],[30,438,96,48,24],[31,486,102,30,21],[32,33,129,84,21],[33,123,126,66,36],[21,195,144,45,18],[34,240,129,60,36],[35,33,150,54,36],[36,90,162,48,27],[37,147,165,87,24],[38,243,168,81,24],[39,333,162,105,33],[40,441,168,42,21],[41,480,168,36,30],[42,36,186,93,27],[43,138,195,39,21],[44,177,192,45,21],[45,225,195,60,21],[46,297,192,63,24],[31,369,195,33,18],[31,414,195,33,18],[20,450,195,33,15],[47,486,192,33,18],[48,33,213,69,42],[49,108,219,48,21],[50,156,225,63,21],[51,228,213,72,42],[52,300,213,33,27],[53,399,210,72,24],[6,474,213,48,18],[28,39,252,30,12],[54,72,234,36,27],[55,111,243,48,21],[56,162,240,72,33],[20,246,243,33,21],[57,282,246,36,21],[5,321,243,27,30],[31,381,240,33,27],[6,414,237,48,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f80r.js <==
[[["yoraly",1,1,["f80r"]],["olchdy",8,7,["f76r","f80r","f50v"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["okolo",3,3,["f99r","f72v3","f80r"]],["okory",3,3,["f89v2","f114v","f80r"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["olky",22,15,["f75r","f86v6","f43r"]],["otalshedy",3,3,["f116r","f80r","f83v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["otan",5,5,["f116r","f80r","f103r"]],["pdol",1,1,["f80r"]],["fshedy",2,2,["f80r","f115r"]],["qopolkain",1,1,["f80r"]],["octhor",1,1,["f80r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qopcheol",1,1,["f80r"]],["oltoiin",1,1,["f80r"]],["y",151,87,["f67r2","f1r","f45r"]],["darshey",1,1,["f80r"]],["dykshy",1,1,["f80r"]],["olotchedy",1,1,["f80r"]],["qokain",279,46,["f48v","f76r","f80r"]],["qotain",64,31,["f76r","f80r","f80v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okedy",118,53,["f46v","f80r","f31r"]],["qolr",1,1,["f80r"]],["tchedy",33,26,["f80r","f82v","f106r"]],["qotair",6,5,["f80r","f69v","f104v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["cheety",3,3,["f80r","f77r","f112r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokam",25,20,["f46r","f75r","f86v3"]],["solkain",3,3,["f80r","f80v","f111v"]],["shl",3,3,["f80r","f76v","f107r"]],["lky",17,12,["f112v","f108v","f116r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["qotal",59,36,["f76r","f80r","f82v"]],["dy",271,137,["f45r","f46r","f67r2"]],["lchey",45,31,["f76r","f80r","f82v"]],["qotar",63,37,["f43r","f80r","f48r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["chey",344,118,["f46r","f1r","f46v"]],["qokechckhy",1,1,["f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["cheoltain",1,1,["f80r"]],["sy",36,32,["f15r","f17v","f45v"]],["solchedy",8,7,["f76r","f113v","f80r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shecthy",20,12,["f111r","f75r","f66r"]],["saltar",1,1,["f80r"]],["chkain",12,12,["f113v","f25r","f80r"]],["oty",115,76,["f45r","f46v","f45v"]],["solky",1,1,["f80r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["sheky",36,27,["f46r","f1r","f80r"]],["shkeol",1,1,["f80r"]],["chetain",5,5,["f112v","f116r","f80r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["okain",144,52,["f67r2","f1r","f80r"]],["day",1,1,["f80r"]],["paiin",8,7,["f86v6","f10v","f39v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chety",25,25,["f46r","f48v","f43r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["qotol",47,34,["f45v","f48r","f80r"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["dcheol",8,7,["f66r","f108r","f80r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chtal",6,5,["f112v","f108r","f95v1"]],["schcthy",1,1,["f80r"]],["oloky",2,2,["f80r","f77r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["keey",45,38,["f1r","f67r1","f100r"]],["qoty",87,55,["f46v","f80r","f106r"]],["dalched",1,1,["f80r"]],["otain",96,43,["f43r","f76r","f80r"]],["qokair",17,11,["f113v","f94r","f80r"]],["shey",283,99,["f46r","f1r","f45r"]],["dalom",2,2,["f80r","f115r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["shckhey",12,12,["f1r","f80r","f71r"]],["otol",86,69,["f89v2","f1r","f55v"]],["teol",15,14,["f101v2","f48r","f80r"]],["oltain",2,2,["f80r","f80v"]],["qol",151,37,["f89v2","f76r","f55v"]],["keol",20,18,["f68v2","f2r","f80r"]],["qoky",147,72,["f45r","f15v","f80r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["sheo",47,39,["f1r","f80r","f106r"]],["qokl",9,6,["f80r","f107r","f115r"]],["yshey",12,11,["f67r2","f1r","f114v"]],["l",58,32,["f45r","f67r1","f65v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["lor",43,31,["f89v2","f76r","f80r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["epchey",1,1,["f80r"]],["ty",16,15,["f45r","f43r","f48v"]],["keedy",53,32,["f46r","f76r","f80r"]],["tar",43,35,["f46v","f80r","f82v"]],["oky",102,78,["f1r","f45r","f45v"]],["las",1,1,["f80r"]],["lol",44,29,["f48v","f76r","f80r"]],["rchy",4,4,["f1r","f80r","f77v"]],["r",98,62,["f46r","f15r","f15v"]],["dain",211,100,["f45r","f1r","f67r2"]],["otalor",4,4,["f66r","f80r","f78v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["ral",17,16,["f76r","f80r","f81v"]],["chedyor",1,1,["f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["sheal",19,16,["f111r","f80r","f77r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["checthy",28,18,["f111r","f75r","f76r"]],["orol",15,13,["f68v3","f100r","f80r"]],["eeesal",1,1,["f80r"]],["olo",5,5,["f17v","f113v","f80r"]],["ory",17,15,["f89v1","f101v2","f80r"]],["lchol",4,4,["f80r","f21v","f113r"]],["otedy",155,55,["f46r","f46v","f80r"]],["olcheedy",3,3,["f80r","f77r","f112r"]],["opcheeky",1,1,["f80r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["otair",21,15,["f89v2","f86v3","f80r"]],["shar",34,29,["f45r","f1r","f3v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["olor",31,21,["f75r","f101v2","f43r"]],["pcheolkal",1,1,["f80r"]],["dal",253,114,["f67r2","f45r","f1r"]],["korchy",2,2,["f80r","f106r"]],["qotey",24,20,["f81r","f76r","f80r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["olkol",5,4,["f80r","f81v","f82v"]],["chty",13,13,["f89v2","f80r","f103r"]],["okchey",32,28,["f1r","f80r","f78v"]],["cseey",2,2,["f80r","f103v"]],["ary",26,22,["f67r1","f48v","f86v3"]],["dshedy",36,26,["f65v","f48v","f43r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okalol",3,3,["f75r","f108r","f80r"]],["oly",57,35,["f67r2","f48v","f15r"]],["solchey",4,3,["f80r","f79r","f84v"]],["cheykain",1,1,["f80r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["cthcthey",1,1,["f80r"]],["rcheky",2,2,["f80r","f84r"]],["shepchedy",1,1,["f80r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["koroiin",1,1,["f80r"]],["lsheol",2,2,["f80r","f113r"]],["qokady",1,1,["f80r"]],["rchey",9,6,["f99r","f80r","f79v"]],["tain",16,12,["f86v6","f114v","f80r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["shekaiin",2,2,["f86v6","f80r"]],["qolshey",2,2,["f80r","f75v"]],["lom",5,5,["f116r","f80r","f77r"]],["olkeeey",9,9,["f112v","f108v","f113v"]],["orchey",6,5,["f86v6","f75r","f80r"]],["ltalor",1,1,["f80r"]],["qotor",29,24,["f15r","f42r","f80r"]],["alom",6,6,["f111r","f116r","f80r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["tor",23,21,["f102r2","f89v1","f47r"]],["cheyky",3,3,["f80r","f69v","f106v"]],["totol",2,2,["f116r","f80r"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qokail",1,1,["f80r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["alshees",1,1,["f80r"]],["torolshsdy",1,1,["f80r"]],["opchey",29,25,["f76r","f80r","f48r"]],["shepchy",3,3,["f75r","f80r","f28v"]],["daly",30,23,["f46r","f75r","f68v3"]],["tolkain",2,2,["f48v","f80r"]],["oroly",3,2,["f80r","f84r"]],["ycheeytal",1,1,["f80r"]],["ly",14,12,["f75r","f81r","f80r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qokolkain",1,1,["f80r"]],["qokan",8,8,["f75r","f116r","f95v2"]],["cheky",65,50,["f55v","f80r","f31r"]],["lteey",2,2,["f80r","f107r"]],["lolom",1,1,["f80r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["s",244,125,["f1r","f46r","f67r2"]],["polchy",1,1,["f80r"]],["efaloir",1,1,["f80r"]],["kain",48,30,["f76r","f80r","f15v"]],["ylor",1,1,["f80r"]],["shy",104,70,["f89v2","f46r","f15r"]],["loiin",4,4,["f116r","f80r","f103v"]],["qotl",2,2,["f80r","f111v"]],["shety",9,8,["f65v","f116r","f86v5"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["ram",14,14,["f75r","f80r","f9r"]],["kas",4,4,["f94r","f80r","f104v"]],["lkl",9,7,["f76r","f113v","f80r"]],["shees",9,9,["f68v3","f67r1","f47v"]],["oklor",1,1,["f80r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okaiiin",4,4,["f113v","f80r","f112r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["okainy",1,1,["f80r"]],["talkl",1,1,["f80r"]],["al",260,82,["f89v2","f67r1","f55v"]],["cheoly",5,4,["f73r","f80r","f106r"]],["otaly",19,17,["f73r","f71v","f72v3"]],["lkain",35,15,["f76r","f80r","f107r"]],["olom",3,3,["f24v","f75r","f80r"]],["tl",1,1,["f80r"]],["qoklcheey",1,1,["f80r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["eey",4,4,["f89v2","f3v","f80r"]],["lchor",6,6,["f80r","f44v","f113r"]],["otlol",1,1,["f80r"]]],[[0,0,6,36,12],[1,42,0,39,21],[2,111,0,39,21],[3,168,0,36,18],[4,240,3,39,21],[5,306,6,33,21],[6,387,24,33,24],[7,435,18,66,33],[8,513,12,33,18],[9,519,87,36,18],[10,27,111,48,39],[11,69,117,45,30],[12,123,117,63,27],[13,192,120,42,21],[14,243,117,45,24],[15,294,117,54,21],[16,357,108,54,30],[17,441,117,48,21],[18,495,126,9,12],[19,507,120,48,18],[20,39,144,42,21],[21,90,141,72,21],[22,165,138,51,24],[23,222,138,51,18],[24,279,135,42,24],[22,327,129,54,24],[25,387,135,33,21],[23,423,135,57,18],[26,489,135,39,24],[27,531,135,42,21],[28,36,162,48,15],[29,87,156,54,21],[30,147,162,39,12],[31,192,150,45,24],[31,246,150,45,21],[32,297,150,45,18],[22,351,150,48,21],[33,405,150,45,18],[22,453,147,51,27],[34,507,153,36,18],[35,549,150,48,21],[36,30,174,60,18],[37,102,174,24,15],[38,132,171,27,24],[39,171,171,48,15],[22,225,168,57,24],[40,285,165,51,27],[41,339,165,42,27],[42,387,171,18,18],[24,414,165,45,21],[43,462,171,39,12],[44,507,168,45,18],[45,555,168,33,24],[46,36,189,45,21],[15,84,186,51,21],[47,144,183,51,21],[48,201,189,54,18],[22,261,183,48,21],[49,318,189,30,12],[50,363,180,81,21],[51,450,180,36,21],[52,489,183,72,21],[53,561,189,21,15],[54,33,207,60,15],[15,96,204,48,18],[33,150,201,42,18],[55,195,204,15,15],[34,213,204,39,15],[22,255,201,51,18],[56,312,198,54,21],[15,369,198,57,21],[57,438,198,54,18],[58,495,198,48,21],[59,549,201,27,21],[60,33,219,42,21],[61,81,219,48,21],[62,141,216,36,24],[63,183,216,39,18],[33,225,216,39,15],[62,270,216,36,15],[64,312,216,51,15],[55,366,219,18,15],[65,387,216,42,15],[66,429,213,39,18],[62,471,213,36,18],[31,513,213,39,21],[67,552,219,24,12],[68,36,234,33,21],[69,69,237,42,18],[22,114,231,45,21],[70,168,231,39,18],[15,210,228,51,18],[33,264,228,42,21],[71,315,228,48,18],[72,366,228,51,18],[56,423,228,57,18],[22,483,228,51,18],[73,537,228,48,15],[74,39,255,36,15],[75,78,252,39,18],[31,120,249,51,18],[76,174,246,57,18],[77,237,243,39,21],[78,279,243,54,24],[31,336,243,42,21],[39,384,243,45,21],[22,435,240,51,18],[66,495,240,39,18],[79,537,237,45,24],[80,36,267,57,21],[81,93,267,30,18],[22,126,264,54,18],[24,189,261,48,18],[82,243,261,36,24],[83,291,264,60,15],[84,354,258,42,18],[75,402,261,42,21],[85,450,255,54,21],[86,507,255,33,18],[87,546,255,42,18],[75,39,285,36,15],[88,78,282,48,18],[89,138,279,57,18],[44,201,276,45,18],[24,252,273,51,21],[90,315,276,33,18],[91,348,273,36,21],[69,387,276,39,18],[41,429,273,48,18],[92,483,270,51,18],[39,537,270,54,18],[15,39,297,54,18],[93,99,300,30,18],[56,129,294,57,21],[31,195,291,42,24],[94,237,288,36,24],[95,273,288,39,21],[31,315,291,48,18],[75,366,291,39,18],[96,411,291,33,18],[97,450,288,54,18],[98,513,285,33,15],[99,549,282,39,24],[100,42,312,42,21],[101,84,315,15,18],[86,102,312,33,18],[102,135,312,42,18],[103,186,309,30,21],[104,219,312,39,15],[71,267,306,54,18],[105,327,303,48,21],[106,372,306,27,21],[55,408,309,21,15],[107,432,303,42,21],[108,471,303,36,18],[109,510,300,30,27],[110,543,303,30,18],[111,39,330,27,15],[49,69,333,33,12],[112,102,327,36,21],[113,144,327,15,15],[55,162,330,18,12],[114,189,327,36,15],[59,234,321,30,27],[82,267,321,39,21],[115,315,321,57,21],[61,384,321,54,21],[116,444,321,51,21],[117,501,318,27,18],[118,531,312,54,21],[119,42,342,24,18],[120,69,342,39,15],[121,117,339,45,18],[66,174,339,45,18],[122,222,342,30,18],[123,255,339,48,24],[124,315,342,24,18],[125,345,339,51,18],[126,402,339,30,15],[127,435,339,42,15],[128,480,339,27,15],[91,507,333,39,15],[129,546,330,27,18],[130,42,360,39,12],[119,87,354,27,15],[56,120,354,54,18],[131,180,357,45,15],[93,231,360,33,18],[132,264,357,57,15],[133,324,351,57,24],[40,384,351,48,24],[134,438,351,57,18],[135,501,345,36,21],[6,537,345,36,27],[111,42,375,21,12],[136,66,369,36,15],[137,108,366,54,21],[138,171,369,57,21],[55,234,375,18,15],[97,255,369,54,18],[139,315,369,51,18],[140,372,372,33,15],[125,408,366,54,21],[140,465,366,33,21],[141,36,381,75,27],[142,114,390,30,18],[143,150,381,48,24],[144,204,387,48,18],[82,258,384,39,21],[145,300,384,45,24],[31,351,384,45,24],[146,405,384,42,21],[75,447,387,45,18],[147,498,381,33,24],[148,78,405,51,18],[95,132,402,33,18],[34,174,405,42,21],[22,222,402,51,18],[75,279,402,39,24],[93,327,408,27,18],[149,360,405,39,15],[31,408,402,45,21],[119,459,399,27,18],[150,486,402,30,21],[151,81,420,48,18],[31,141,414,45,21],[39,195,417,51,21],[22,249,414,54,21],[75,312,417,45,21],[152,369,417,45,18],[86,423,420,30,18],[153,459,420,33,15],[55,492,423,18,15],[31,81,435,45,24],[125,132,432,60,21],[122,195,435,30,18],[49,234,441,30,12],[154,276,432,54,21],[2,339,432,51,21],[15,393,435,60,18],[155,459,438,27,21],[156,81,456,60,21],[95,150,450,39,18],[113,189,450,18,18],[157,210,447,69,21],[61,285,450,63,18],[22,351,450,60,18],[66,417,450,45,18],[55,465,456,18,12],[156,81,474,63,18],[158,150,465,51,27],[159,204,465,42,21],[45,252,462,39,27],[116,294,465,51,24],[66,354,465,39,21],[56,402,465,57,21],[55,462,471,18,15],[160,36,525,48,24],[161,90,525,48,24],[162,144,522,66,21],[163,219,519,48,24],[55,270,525,18,18],[164,297,513,60,27],[165,366,519,45,18],[46,423,513,51,21],[166,477,510,57,24],[18,537,525,12,15],[116,39,546,48,18],[167,93,546,48,15],[158,147,540,48,18],[75,204,540,45,18],[93,252,540,30,18],[75,285,537,45,15],[134,336,531,54,21],[86,393,534,33,24],[82,429,531,39,21],[134,474,531,54,18],[168,531,531,54,24],[158,39,561,48,21],[169,90,561,42,15],[170,129,555,45,21],[171,174,555,42,21],[22,222,549,51,21],[172,282,549,69,18],[61,357,546,54,21],[173,423,549,54,21],[22,486,546,48,21],[55,540,552,21,15],[174,561,549,27,24],[122,36,579,30,18],[175,72,573,48,21],[51,126,573,42,18],[176,177,570,51,21],[158,231,567,48,18],[177,282,564,57,21],[140,345,564,36,18],[134,387,564,57,21],[55,447,570,18,15],[86,468,564,33,18],[178,504,561,51,24],[179,555,567,39,21],[180,30,594,39,15],[6,72,591,36,24],[82,111,591,42,18],[106,150,585,27,27],[181,174,588,36,21],[182,210,582,57,24],[183,270,582,57,24],[184,333,579,57,24],[22,393,579,54,21],[62,453,579,48,21],[22,504,579,57,36],[55,567,585,18,18],[15,42,606,57,33],[185,108,606,51,27],[171,165,606,45,24],[84,216,603,51,18],[75,273,603,42,18],[186,330,600,42,24],[187,378,600,30,15],[188,414,597,57,21],[189,105,630,87,24],[190,198,621,48,30],[191,255,624,57,33],[23,321,630,57,21],[71,384,627,60,27],[46,453,621,57,27],[192,516,633,33,21],[193,108,651,75,21],[45,195,648,39,30],[34,237,654,45,15],[33,291,645,54,21],[55,345,657,21,12],[75,375,651,45,21],[47,429,645,60,21],[194,492,645,45,21],[195,111,666,90,21],[125,204,666,60,21],[22,273,663,51,21],[22,330,666,57,21],[125,393,663,66,21],[22,468,663,54,21],[55,528,669,18,21],[180,102,690,33,15],[61,141,684,57,24],[33,204,684,51,24],[47,258,681,60,27],[66,330,681,51,24],[61,390,681,63,27],[158,462,681,60,21],[196,528,687,18,15],[22,105,702,57,24],[197,177,705,57,24],[198,246,705,90,21],[34,342,708,45,21],[22,402,705,60,24],[125,468,699,57,24],[103,525,705,36,21],[66,108,723,45,21],[75,162,726,48,27],[199,219,723,51,21],[34,282,726,48,18],[23,336,726,57,18],[200,408,726,45,18],[201,456,720,48,24],[202,507,723,54,24],[22,108,741,57,24],[203,177,747,42,18],[97,234,741,57,21],[75,300,741,45,30],[22,351,741,60,21],[126,420,741,33,21],[204,465,741,15,18],[205,48,759,54,36],[206,99,762,69,30],[66,180,762,48,24],[152,243,759,51,24],[203,303,768,45,12],[207,348,759,42,24],[208,399,762,42,21],[116,450,759,54,27],[31,507,756,48,24],[96,48,792,36,15],[209,93,789,24,21],[210,129,789,42,18],[203,177,789,45,12],[211,234,783,45,27],[212,282,777,48,27],[213,336,777,54,27],[22,396,780,60,21],[203,462,786,42,12],[214,507,777,36,18],[170,57,804,45,21],[49,108,810,36,18],[117,153,804,39,21],[215,198,798,30,24],[49,231,807,39,15],[216,273,801,30,21],[55,309,807,24,15],[217,339,801,48,18],[152,399,798,57,18],[6,462,795,45,21],[218,510,792,48,24],[111,60,825,27,15],[49,93,825,39,15],[219,141,822,48,15],[212,195,816,54,24],[220,261,819,63,18],[221,333,816,48,21],[222,381,813,54,24],[223,444,813,57,24],[224,504,813,57,27],[225,57,831,54,24],[55,123,840,21,18],[204,147,837,21,18],[226,171,840,21,18],[227,198,840,57,21],[153,261,840,42,15],[228,312,834,54,24],[84,378,834,51,21],[49,435,843,36,18],[229,471,834,51,21],[230,528,834,39,18],[122,57,855,33,21],[231,90,852,27,24],[86,123,855,33,27],[232,162,855,81,18],[223,252,852,57,24],[55,312,858,21,15],[140,339,855,39,21],[233,381,858,39,15],[234,420,858,57,24],[30,489,858,42,18],[207,531,849,39,21],[111,57,876,39,24],[235,96,876,27,18],[43,135,879,54,18],[31,204,870,51,30],[30,261,873,45,18],[236,309,873,48,21],[237,366,870,45,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f80v.js <==
[[["pcheedy",2,2,["f108r","f80v"]],["dolfchedy",1,1,["f80v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qotol",47,34,["f45v","f48r","f80r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["roly",3,3,["f80v","f104r","f102v2"]],["tshedy",8,7,["f94v","f113v","f113r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qoky",147,72,["f45r","f15v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["daly",30,23,["f46r","f75r","f68v3"]],["schedy",7,7,["f40v","f81v","f80v"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["sheeky",14,14,["f111r","f75r","f76r"]],["qol",151,37,["f89v2","f76r","f55v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qokain",279,46,["f48v","f76r","f80r"]],["chedy",501,86,["f46r","f65v","f46v"]],["shectyhy",1,1,["f80v"]],["qoly",7,6,["f75r","f79v","f80v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["oithy",2,2,["f80v","f103v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qotain",64,31,["f76r","f80r","f80v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["tcheol",6,5,["f107r","f80v","f49r"]],["kedy",44,26,["f43r","f46v","f48r"]],["pcheol",11,9,["f100r","f113v","f106r"]],["kain",48,30,["f76r","f80r","f15v"]],["shedy",427,73,["f46r","f65v","f46v"]],["otey",57,41,["f43r","f76r","f106r"]],["polshol",1,1,["f80v"]],["tchey",22,19,["f1r","f46r","f86v3"]],["qokol",105,61,["f46r","f45r","f89v1"]],["qotshey",3,3,["f20r","f80v","f28v"]],["saly",5,4,["f116r","f73v","f80v"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["stolpchy",1,1,["f80v"]],["olteedy",3,3,["f86v6","f80v","f79r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qoty",87,55,["f46v","f80r","f106r"]],["dy",271,137,["f45r","f46r","f67r2"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["tol",48,36,["f67r2","f48v","f15r"]],["tal",20,13,["f86v5","f77r","f79v"]],["taldain",1,1,["f80v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["checthy",28,18,["f111r","f75r","f76r"]],["ly",14,12,["f75r","f81r","f80r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["dolshedy",2,2,["f82v","f80v"]],["shecthy",20,12,["f111r","f75r","f66r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["olky",22,15,["f75r","f86v6","f43r"]],["rorcheey",1,1,["f80v"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["rol",20,15,["f75r","f81v","f79v"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["shey",283,99,["f46r","f1r","f45r"]],["shcthhy",3,3,["f94v","f80v","f84r"]],["l",58,32,["f45r","f67r1","f65v"]],["lor",43,31,["f89v2","f76r","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["olor",31,21,["f75r","f101v2","f43r"]],["chey",344,118,["f46r","f1r","f46v"]],["koldy",7,7,["f75r","f54r","f80v"]],["qokas",3,3,["f76r","f116r","f80v"]],["qopshedy",4,3,["f80v","f77v","f106v"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qopalor",1,1,["f80v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chty",13,13,["f89v2","f80r","f103r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["dain",211,100,["f45r","f1r","f67r2"]],["dal",253,114,["f67r2","f45r","f1r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["key",14,13,["f111r","f68v3","f47v"]],["qotar",63,37,["f43r","f80r","f48r"]],["qotal",59,36,["f76r","f80r","f82v"]],["keedy",53,32,["f46r","f76r","f80r"]],["oty",115,76,["f45r","f46v","f45v"]],["loldy",2,2,["f48v","f80v"]],["solcheol",2,2,["f80v","f83r"]],["cheoldy",5,5,["f30v","f80v","f58r"]],["qotlolkal",1,1,["f80v"]],["chedyr",1,1,["f80v"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["or",366,130,["f45r","f1r","f67r2"]],["okain",144,52,["f67r2","f1r","f80r"]],["psheoldy",2,2,["f76v","f80v"]],["dkshey",2,2,["f95v1","f80v"]],["qokopy",1,1,["f80v"]],["ror",17,15,["f111r","f75r","f79v"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["olpoikhy",1,1,["f80v"]],["oltydy",2,2,["f80v","f106v"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["qorar",1,1,["f80v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["tor",23,21,["f102r2","f89v1","f47r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["yrchey",1,1,["f80v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["otam",47,38,["f48v","f43r","f55v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["polteshol",1,1,["f80v"]],["opy",7,6,["f9v","f86v5","f44v"]],["shy",104,70,["f89v2","f46r","f15r"]],["kolshd",1,1,["f80v"]],["yshedy",10,9,["f75r","f94v","f79v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["olol",18,16,["f67r2","f14r","f17v"]],["okalchy",3,3,["f82v","f80v","f58v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["qy",3,3,["f87v","f80v","f77v"]],["taiin",42,31,["f48v","f5v","f106r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["pshol",5,5,["f1r","f8r","f80v"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["oltaiin",2,2,["f80v","f84v"]],["shal",15,12,["f111r","f75r","f70v2"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["al",260,82,["f89v2","f67r1","f55v"]],["chain",18,16,["f45r","f42r","f49v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["keeol",13,12,["f111r","f102r2","f102r1"]],["pol",24,16,["f86v6","f77r","f86v4"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["qolky",4,4,["f81v","f83v","f80v"]],["oloiin",5,5,["f113v","f54v","f80v"]],["olshey",11,8,["f81r","f79v","f76v"]],["solkain",3,3,["f80r","f80v","f111v"]],["shol",187,102,["f46r","f1r","f78v"]],["kair",14,11,["f72v2","f45r","f1r"]],["arol",12,11,["f81r","f71v","f113v"]],["qolkain",5,5,["f77r","f82v","f80v"]],["qoker",1,1,["f80v"]],["olshedy",23,16,["f75r","f76r","f103r"]],["tchcthy",1,1,["f80v"]],["lom",5,5,["f116r","f80r","f77r"]],["sheyr",2,2,["f80v","f4r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["ylchdy",1,1,["f80v"]],["oltain",2,2,["f80r","f80v"]],["y",151,87,["f67r2","f1r","f45r"]],["okiin",2,2,["f113v","f80v"]],["ldy",25,21,["f46r","f75r","f95v2"]],["soin",4,4,["f76r","f80v","f30r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["olal",7,6,["f72v2","f108r","f113v"]],["lchy",8,8,["f76r","f82v","f80v"]],["polshdy",1,1,["f80v"]],["shky",13,12,["f46r","f65v","f39v"]],["ololchey",1,1,["f80v"]],["lsheckhy",2,2,["f80v","f75v"]],["ot",10,8,["f67r1","f69r","f99r"]],["olkchy",4,4,["f80v","f104v","f75v"]],["rchey",9,6,["f99r","f80r","f79v"]],["qcthy",2,2,["f80v","f104r"]],["ral",17,16,["f76r","f80r","f81v"]],["ches",36,29,["f46r","f76r","f80v"]],["aral",16,14,["f86v5","f80v","f105r"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["olar",11,9,["f46v","f116r","f113v"]],["tchar",4,4,["f24v","f108v","f80v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["lkol",5,5,["f41v","f105v","f80v"]],["otol",86,69,["f89v2","f1r","f55v"]],["olkal",11,10,["f111r","f86v6","f81r"]],["shar",34,29,["f45r","f1r","f3v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ldol",2,2,["f80v","f77v"]],["dar",319,139,["f46r","f45r","f1r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["shkain",3,3,["f116r","f103r","f80v"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["dalar",5,4,["f68v2","f80v","f58r"]],["shokal",4,4,["f108r","f80v","f72r2"]],["orol",15,13,["f68v3","f100r","f80r"]]],[[0,135,33,54,48],[1,198,45,69,36],[2,273,57,66,24],[3,348,57,60,27],[4,417,60,63,30],[5,474,75,42,21],[6,522,75,36,21],[7,141,78,60,30],[3,204,78,63,27],[8,276,78,54,21],[9,336,78,39,24],[10,384,84,48,24],[11,438,87,36,24],[12,477,93,36,15],[13,516,93,39,21],[14,141,102,51,18],[15,195,102,72,15],[16,276,96,60,21],[17,342,99,54,27],[18,405,105,51,18],[19,459,108,51,18],[20,516,111,27,21],[21,138,117,60,21],[22,204,114,54,24],[23,267,114,63,21],[24,336,123,39,12],[20,387,126,33,12],[20,420,123,30,21],[25,456,123,66,18],[26,522,129,42,15],[27,147,135,48,21],[24,204,135,45,18],[28,258,129,63,21],[29,330,132,42,24],[16,381,135,63,24],[30,447,138,51,18],[31,504,141,54,15],[32,561,144,18,15],[33,141,153,63,18],[34,204,150,39,21],[35,240,150,57,24],[36,297,147,39,24],[37,339,153,45,30],[16,393,153,57,27],[38,453,153,39,27],[21,495,153,54,24],[24,549,156,39,21],[39,129,168,69,33],[40,198,168,51,30],[41,258,171,51,30],[37,312,177,42,24],[42,363,177,66,27],[43,435,189,39,18],[44,480,177,39,30],[45,519,174,72,33],[46,132,198,57,21],[16,195,192,63,24],[37,270,198,39,18],[23,315,198,57,27],[47,378,201,39,21],[48,423,204,57,21],[48,483,204,60,21],[49,546,204,39,21],[50,585,210,15,21],[51,129,216,48,24],[20,180,225,30,21],[52,210,213,33,24],[53,240,213,33,24],[54,276,213,69,21],[17,348,213,48,27],[55,402,219,45,21],[56,450,225,27,21],[57,480,222,54,24],[55,534,222,48,21],[58,579,231,18,18],[59,120,240,36,18],[60,156,237,45,24],[16,207,231,63,24],[61,276,231,54,21],[62,339,237,69,21],[55,414,237,45,21],[63,465,243,54,18],[31,522,240,57,24],[32,576,246,15,18],[52,129,255,33,24],[64,162,258,51,18],[22,219,252,51,27],[65,273,249,39,27],[66,321,252,69,27],[67,402,255,57,21],[31,465,258,57,21],[24,528,264,42,15],[68,573,261,21,21],[69,135,276,51,18],[36,186,270,42,21],[70,237,276,36,15],[16,282,270,63,21],[24,354,276,45,24],[41,402,273,48,33],[8,462,276,54,24],[71,522,276,57,27],[72,576,282,15,18],[73,126,291,36,24],[74,165,288,24,18],[32,192,294,24,18],[75,222,288,39,21],[76,270,294,36,18],[77,312,288,51,21],[7,123,312,54,21],[23,183,309,51,24],[37,243,309,42,27],[78,294,306,51,21],[9,351,300,42,30],[79,396,303,60,27],[49,459,303,39,24],[80,498,312,45,21],[81,546,300,54,33],[82,126,330,57,24],[83,192,330,33,27],[80,228,333,48,18],[43,285,333,45,12],[52,330,324,33,27],[76,366,333,33,9],[84,405,327,57,21],[9,471,324,36,21],[85,510,330,33,15],[32,546,330,21,18],[86,567,330,27,15],[87,126,351,45,15],[88,177,342,27,30],[89,210,348,48,18],[50,264,348,21,18],[90,291,342,54,21],[50,348,348,24,18],[91,378,339,42,30],[23,426,345,54,24],[92,489,345,30,18],[93,522,348,48,15],[53,567,342,33,24],[94,120,369,81,15],[16,207,360,66,24],[63,279,360,60,21],[55,342,360,54,21],[95,399,366,60,21],[96,465,360,81,30],[97,552,363,42,21],[98,126,381,60,21],[20,186,387,33,24],[99,225,381,45,18],[100,279,375,48,36],[101,336,381,27,18],[102,363,378,48,21],[103,114,399,81,33],[104,216,402,57,33],[105,282,405,66,33],[106,351,417,30,18],[107,387,402,39,33],[108,435,408,69,36],[109,513,417,54,30],[110,123,429,51,18],[111,174,426,54,18],[32,237,432,21,15],[112,261,438,45,15],[12,309,435,45,15],[70,360,435,36,21],[16,402,432,63,24],[32,471,441,24,15],[99,498,435,54,21],[113,120,444,39,24],[36,159,444,36,21],[114,204,441,42,24],[115,255,450,60,24],[55,324,444,51,30],[75,393,453,39,21],[116,435,456,30,12],[114,474,450,39,27],[117,516,453,45,30],[118,120,468,48,18],[55,174,459,54,27],[32,234,471,24,21],[76,261,474,36,18],[86,306,471,30,21],[101,345,471,24,18],[37,366,468,42,33],[119,414,468,51,33],[120,111,483,87,30],[121,207,483,27,33],[70,237,495,36,24],[79,279,489,69,30],[84,354,498,57,24],[4,414,498,48,21],[122,465,498,24,27],[123,492,495,54,30],[11,549,495,33,27],[124,114,510,57,24],[125,177,513,54,21],[126,240,516,51,24],[49,297,513,42,30],[4,342,519,51,21],[18,402,516,54,21],[32,465,522,21,18],[24,486,522,42,15],[11,531,519,33,21],[12,567,522,30,15],[119,114,531,57,15],[49,174,531,45,24],[127,231,537,42,15],[112,279,540,45,18],[23,330,537,57,21],[128,399,534,63,24],[53,462,537,36,21],[101,504,537,21,18],[57,525,537,51,24],[129,576,540,27,15],[49,111,543,45,27],[76,168,552,36,18],[130,204,555,24,18],[131,228,549,51,18],[76,285,555,36,21],[80,324,555,54,21],[37,384,549,42,24],[132,435,555,42,24],[133,84,564,51,33],[36,138,567,39,27],[134,189,570,54,27],[70,249,576,36,27],[23,300,573,57,24],[86,366,582,27,18],[135,399,573,60,24],[102,465,570,51,24],[136,522,573,33,21],[49,558,570,36,27],[137,93,594,51,12],[23,153,588,54,18],[101,216,594,21,15],[138,240,600,18,15],[139,261,597,42,15],[23,315,591,57,21],[32,390,600,24,18],[140,417,594,45,18],[27,471,591,54,33],[126,528,591,42,30],[58,567,597,21,18],[23,90,603,54,21],[8,162,603,54,24],[8,231,609,60,18],[32,306,618,18,12],[141,333,609,39,24],[142,87,621,42,27],[101,126,624,21,21],[8,156,624,48,24],[143,219,627,45,21],[16,282,627,63,27],[102,357,621,51,24],[144,423,618,36,24],[70,471,621,33,21],[145,516,621,45,30],[20,90,645,27,18],[146,126,648,51,12],[8,192,645,51,21],[32,252,651,18,15],[24,276,651,39,18],[23,324,645,60,21],[147,396,645,48,18],[23,447,639,54,21],[148,87,657,66,21],[149,165,663,33,21],[150,207,663,36,21],[101,252,666,21,18],[151,276,666,36,21],[91,312,663,42,24],[65,360,657,33,24],[152,399,660,66,21],[37,474,657,39,18],[2,90,675,66,24],[153,168,681,48,21],[8,222,675,54,27],[154,282,684,60,15],[126,348,678,48,27],[125,405,678,51,21],[155,459,675,63,21],[156,519,678,30,21],[56,93,696,21,18],[157,117,696,48,18],[70,168,699,36,24],[147,213,699,51,18],[158,276,696,48,21],[159,327,702,57,18],[8,396,696,57,21],[61,456,690,57,24],[26,516,696,36,21],[52,90,714,30,21],[160,126,711,57,24],[134,195,714,51,21],[161,249,723,12,18],[20,264,723,27,15],[20,300,720,30,21],[36,336,717,42,18],[162,387,714,39,18],[32,429,720,18,18],[36,450,711,36,21],[70,495,711,30,21],[163,525,714,27,21],[164,81,738,45,15],[102,138,732,42,18],[165,189,735,42,15],[32,243,738,18,12],[70,264,735,36,21],[13,315,738,42,21],[154,372,735,57,27],[166,438,735,36,18],[37,474,732,42,21],[167,519,732,33,15],[168,87,747,60,21],[2,153,747,60,24],[169,222,747,36,33],[170,267,753,69,15],[142,87,768,33,21],[34,120,768,39,24],[171,159,768,75,24],[65,246,768,39,21],[172,297,765,27,24],[173,330,759,54,30],[174,393,765,42,21],[175,444,759,45,27],[174,498,765,39,24],[176,540,765,27,24],[59,84,792,36,12],[116,132,792,33,12],[76,177,789,36,24],[23,225,786,54,18],[177,291,786,33,18],[32,333,789,18,18],[10,363,783,51,21],[2,426,783,57,27],[51,480,780,51,24],[178,540,786,36,21],[23,90,801,57,18],[32,156,807,21,15],[179,189,801,48,21],[180,246,804,39,18],[76,294,810,39,12],[181,339,798,54,27],[32,399,810,21,21],[24,423,807,42,18],[90,474,801,51,21],[182,528,807,48,15],[113,90,816,36,24],[151,129,816,36,27],[74,168,816,24,24],[30,198,819,48,24],[183,255,819,39,27],[184,303,819,42,27],[24,348,825,48,18],[23,402,822,60,27],[10,471,819,54,24],[55,528,819,39,27],[142,90,837,33,27],[138,135,843,15,18],[116,153,843,36,15],[185,201,840,48,21],[186,249,843,39,18],[37,294,843,45,21],[41,348,840,51,30],[187,402,846,39,24],[188,450,843,36,15],[189,489,840,30,18],[138,519,846,18,18],[190,93,858,39,18],[191,138,861,30,15],[192,186,858,57,18],[186,255,861,39,18],[193,303,861,60,36],[194,378,864,54,18],[195,444,855,57,30],[50,504,864,18,21],[55,105,870,48,30],[196,165,873,39,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f81r.js <==
[[["polchey",2,2,["f81r","f111v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["shol",187,102,["f46r","f1r","f78v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["olpchedy",4,2,["f81r","f105v"]],["ofshdy",1,1,["f81r"]],["oly",57,35,["f67r2","f48v","f15r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["lshl",1,1,["f81r"]],["olched",3,3,["f81r","f106r","f104r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chedy",501,86,["f46r","f65v","f46v"]],["oky",102,78,["f1r","f45r","f45v"]],["qotey",24,20,["f81r","f76r","f80r"]],["lchees",2,2,["f81r","f103v"]],["olkal",11,10,["f111r","f86v6","f81r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qokain",279,46,["f48v","f76r","f80r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["al",260,82,["f89v2","f67r1","f55v"]],["qol",151,37,["f89v2","f76r","f55v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["orain",27,20,["f111r","f102r1","f81r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["eses",1,1,["f81r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["shor",97,66,["f45r","f46r","f15r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["dshees",2,2,["f81r","f105r"]],["okain",144,52,["f67r2","f1r","f80r"]],["otey",57,41,["f43r","f76r","f106r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["oty",115,76,["f45r","f46v","f45v"]],["qoteesy",2,2,["f81r","f79r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["chcphey",3,3,["f81r","f77r","f114r"]],["dain",211,100,["f45r","f1r","f67r2"]],["otedy",155,55,["f46r","f46v","f80r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qotain",64,31,["f76r","f80r","f80v"]],["ly",14,12,["f75r","f81r","f80r"]],["olsheol",4,4,["f81r","f76r","f31r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["sheckhedy",4,4,["f81r","f77r","f78v"]],["oltedy",5,5,["f33v","f81r","f77v"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["tedy",42,31,["f46r","f48v","f43r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["loly",7,6,["f81r","f72v3","f76r"]],["dchol",26,26,["f5v","f51v","f58r"]],["chety",25,25,["f46r","f48v","f43r"]],["ry",13,12,["f75r","f81r","f8v"]],["qokechedy",4,4,["f111r","f81r","f108v"]],["arol",12,11,["f81r","f71v","f113v"]],["oeeedy",1,1,["f81r"]],["sain",68,40,["f89v1","f76r","f106r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["polchdy",2,2,["f81r","f112r"]],["qopchol",6,6,["f114v","f81r","f86v3"]],["qokor",36,30,["f89v2","f80r","f15v"]],["opol",4,4,["f89v1","f81r","f90v2"]],["oroiry",1,1,["f81r"]],["ychecthy",1,1,["f81r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["shey",283,99,["f46r","f1r","f45r"]],["ochedar",1,1,["f81r"]],["osheedy",1,1,["f81r"]],["orar",10,9,["f101v2","f99r","f81r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["olam",6,6,["f81r","f116r","f113v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["rain",26,17,["f67r2","f81r","f76r"]],["daly",30,23,["f46r","f75r","f68v3"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["olshey",11,8,["f81r","f79v","f76v"]],["lol",44,29,["f48v","f76r","f80r"]],["qotal",59,36,["f76r","f80r","f82v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chedar",30,21,["f111r","f67r1","f73r"]],["chey",344,118,["f46r","f1r","f46v"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["lchey",45,31,["f76r","f80r","f82v"]],["parody",1,1,["f81r"]],["shecphy",3,3,["f81r","f106r","f76v"]],["dar",319,139,["f46r","f45r","f1r"]],["otain",96,43,["f43r","f76r","f80r"]],["okais",1,1,["f81r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokey",107,49,["f89v1","f45v","f80r"]],["oteol",42,38,["f1r","f100r","f43r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qcthdys",1,1,["f81r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["qokesdy",1,1,["f81r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["taiin",42,31,["f48v","f5v","f106r"]],["lchl",2,2,["f81r","f105r"]],["y",151,87,["f67r2","f1r","f45r"]],["shy",104,70,["f89v2","f46r","f15r"]],["lchcthy",1,1,["f81r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["l",58,32,["f45r","f67r1","f65v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["olkshdy",1,1,["f81r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["ches",36,29,["f46r","f76r","f80v"]],["ar",352,108,["f67r2","f46r","f1r"]],["or",366,130,["f45r","f1r","f67r2"]],["oraiiin",4,4,["f81r","f86v5","f84r"]]],[[0,87,147,72,36],[1,171,150,57,36],[2,234,162,39,24],[3,276,162,72,33],[4,360,168,72,30],[5,447,171,54,30],[6,510,186,27,18],[7,93,180,42,15],[8,138,180,39,21],[9,189,183,57,15],[10,252,183,51,27],[11,312,198,42,15],[12,366,195,45,18],[13,411,201,45,21],[14,462,198,33,24],[15,90,192,51,24],[16,147,195,57,18],[17,210,195,54,24],[18,270,207,24,18],[13,294,210,48,15],[19,354,210,42,21],[20,399,213,45,27],[21,90,213,60,18],[22,156,207,63,24],[18,231,222,21,18],[18,258,222,21,21],[23,279,219,60,27],[24,348,228,57,24],[25,408,237,21,15],[26,87,228,36,18],[27,129,231,48,18],[28,186,225,51,27],[18,243,240,24,15],[18,270,243,21,15],[18,300,246,21,15],[29,321,249,36,15],[18,363,252,24,15],[30,393,249,54,21],[31,66,243,60,18],[18,132,252,24,12],[32,159,249,39,18],[33,207,249,48,21],[34,264,258,45,18],[35,315,261,66,21],[18,387,270,27,18],[36,93,261,57,21],[37,156,264,51,18],[23,213,267,63,24],[38,285,273,45,21],[37,339,279,54,24],[39,81,273,63,27],[35,153,282,57,24],[40,222,285,33,27],[15,261,291,57,24],[33,327,294,51,24],[6,387,303,33,24],[41,90,297,72,30],[42,171,303,63,24],[43,240,306,72,30],[44,321,315,60,21],[11,90,324,39,21],[45,135,327,42,15],[46,183,321,51,21],[47,240,333,54,15],[48,300,330,72,21],[49,378,339,21,21],[50,93,339,66,24],[51,168,339,63,24],[52,240,345,84,21],[53,333,345,69,24],[54,87,360,66,21],[55,162,357,42,30],[18,210,369,24,15],[56,237,363,60,27],[35,303,366,66,27],[57,369,372,45,18],[58,90,378,51,18],[20,141,378,48,24],[42,195,381,60,21],[26,261,390,33,15],[13,300,390,48,21],[59,354,387,48,27],[60,402,393,21,21],[61,90,393,81,27],[26,177,405,36,21],[56,213,399,51,27],[30,273,402,54,21],[62,330,405,42,24],[63,375,411,51,21],[64,75,417,57,12],[18,138,420,21,18],[65,165,420,60,21],[43,231,417,69,27],[46,306,423,51,21],[66,87,423,72,39],[67,168,438,69,30],[68,240,441,57,33],[4,303,441,75,30],[69,384,444,39,36],[70,426,450,63,27],[71,93,459,75,21],[72,177,462,63,27],[73,249,465,39,30],[1,294,468,63,21],[18,360,477,24,15],[74,387,471,72,18],[75,90,477,60,18],[20,162,480,48,27],[18,216,489,24,15],[20,240,486,45,24],[72,291,486,57,21],[76,351,492,45,21],[1,87,492,57,21],[56,150,498,54,27],[13,213,504,48,21],[77,270,504,69,21],[78,348,516,51,18],[79,81,510,81,27],[26,165,522,36,15],[13,207,522,45,21],[35,258,522,57,24],[80,321,531,63,15],[81,387,528,39,18],[82,426,528,39,21],[83,84,534,60,18],[84,150,531,57,30],[85,213,540,57,21],[33,276,543,51,24],[86,333,546,60,27],[38,402,546,39,24],[87,441,546,33,21],[88,81,549,57,30],[13,147,558,48,18],[26,198,558,33,18],[18,237,561,21,15],[89,267,564,51,15],[18,327,570,21,18],[90,351,567,54,18],[18,405,573,21,18],[6,429,573,30,18],[91,84,576,36,12],[37,129,564,57,24],[92,198,570,66,30],[93,267,579,57,15],[91,330,585,36,18],[94,375,585,45,15],[95,78,585,69,24],[96,156,585,60,30],[27,225,597,48,15],[88,276,591,60,24],[97,333,600,36,15],[46,378,597,54,21],[6,438,597,30,21],[31,66,606,51,18],[20,120,609,48,21],[26,174,612,36,24],[98,222,609,54,21],[99,282,612,48,18],[100,342,612,39,21],[13,390,618,45,15],[101,441,615,18,21],[39,78,624,57,27],[102,141,621,54,30],[103,204,618,42,27],[26,252,633,36,12],[104,291,630,48,18],[20,342,630,51,27],[105,396,630,75,24],[106,72,648,39,18],[13,117,648,51,18],[1,174,642,69,27],[51,252,642,63,27],[107,324,654,36,15],[108,363,642,84,27],[109,78,660,75,21],[13,162,666,51,27],[110,219,663,63,30],[91,282,675,42,12],[111,327,666,57,21],[38,390,666,39,18],[112,429,669,42,18],[113,72,684,18,18],[56,90,678,54,21],[114,153,678,33,21],[91,195,690,42,15],[115,243,684,72,18],[116,330,684,45,21],[117,381,681,75,24],[18,459,687,21,15],[118,75,699,12,21],[20,90,696,48,21],[1,141,696,63,24],[119,207,699,45,21],[120,261,699,57,24],[117,324,699,72,27],[121,405,702,72,21],[122,60,717,45,18],[20,105,714,54,27],[18,168,720,24,15],[123,195,720,60,24],[20,267,720,45,30],[114,324,723,30,27],[51,363,720,57,27],[124,423,720,39,18],[125,462,720,27,18],[126,495,720,21,18],[127,519,720,57,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f81v.js <==
[[["par",5,5,["f86v6","f94v","f81v"]],["shey",283,99,["f46r","f1r","f45r"]],["keedy",53,32,["f46r","f76r","f80r"]],["shekal",4,4,["f111r","f73r","f81v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dar",319,139,["f46r","f45r","f1r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["pchedy",34,28,["f76r","f82v","f78v"]],["shek",11,8,["f73r","f39v","f116r"]],["dain",211,100,["f45r","f1r","f67r2"]],["ofal",3,3,["f108r","f81v","f88r"]],["sheky",36,27,["f46r","f1r","f80r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["kair",14,11,["f72v2","f45r","f1r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["kain",48,30,["f76r","f80r","f15v"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["al",260,82,["f89v2","f67r1","f55v"]],["rol",20,15,["f75r","f81v","f79v"]],["dl",20,16,["f111r","f86v6","f81v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["okedy",118,53,["f46v","f80r","f31r"]],["dykain",1,1,["f81v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dalal",5,5,["f72v1","f66r","f81v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["dy",271,137,["f45r","f46r","f67r2"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["otain",96,43,["f43r","f76r","f80r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qoky",147,72,["f45r","f15v","f80r"]],["kar",52,39,["f46r","f45r","f43r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["qokain",279,46,["f48v","f76r","f80r"]],["chedy",501,86,["f46r","f65v","f46v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["lky",17,12,["f112v","f108v","f116r"]],["ls",10,10,["f68r3","f108v","f81v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["olor",31,21,["f75r","f101v2","f43r"]],["sheckhal",2,2,["f81v","f83v"]],["qokeedal",3,3,["f81v","f103v","f106v"]],["schedy",7,7,["f40v","f81v","f80v"]],["qol",151,37,["f89v2","f76r","f55v"]],["ykol",14,13,["f89v1","f44r","f81v"]],["or",366,130,["f45r","f1r","f67r2"]],["shedy",427,73,["f46r","f65v","f46v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["dkain",2,2,["f81v","f106v"]],["cphedy",8,7,["f66r","f94v","f113v"]],["yar",2,2,["f81v","f112r"]],["olchey",29,23,["f102r2","f75r","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["daiidy",7,7,["f68v3","f42r","f3v"]],["polshy",3,3,["f75r","f81v","f111v"]],["oshyteed",1,1,["f81v"]],["qop",5,5,["f45r","f65v","f31v"]],["otedy",155,55,["f46r","f46v","f80r"]],["okshedy",3,3,["f81v","f113r","f66v"]],["qoty",87,55,["f46v","f80r","f106r"]],["dairam",2,2,["f69r","f81v"]],["oshey",7,7,["f67r1","f103r","f81v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["oky",102,78,["f1r","f45r","f45v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["okylky",1,1,["f81v"]],["olchy",8,8,["f14r","f76r","f113v"]],["ky",25,23,["f14r","f76r","f45v"]],["dsholyd",1,1,["f81v"]],["ytedy",24,16,["f46r","f43r","f48v"]],["chetedy",3,3,["f48r","f81v","f82v"]],["lkedey",1,1,["f81v"]],["ykecsey",1,1,["f81v"]],["dched",3,2,["f111r","f81v"]],["ykeda",1,1,["f81v"]],["iphy",1,1,["f81v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["cseeky",2,2,["f81v","f84v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["lchpchdy",1,1,["f81v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["salshcthdy",1,1,["f81v"]],["qofchedy",8,8,["f111r","f81v","f113r"]],["r",98,62,["f46r","f15r","f15v"]],["ltary",2,2,["f103r","f81v"]],["lor",43,31,["f89v2","f76r","f80r"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["chy",155,101,["f1r","f46r","f67r2"]],["rshdy",1,1,["f81v"]],["lshedy",42,24,["f111r","f75r","f76r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["sshkchdy",1,1,["f81v"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["ral",17,16,["f76r","f80r","f81v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["chey",344,118,["f46r","f1r","f46v"]],["cheky",65,50,["f55v","f80r","f31r"]],["solkeey",4,4,["f81v","f77r","f76v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["dcsedy",1,1,["f81v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qocthey",5,5,["f21r","f81v","f85r2"]],["chekal",12,10,["f46r","f89v1","f81v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["lshety",2,2,["f81v","f76v"]],["qoldy",1,1,["f81v"]],["ltedy",7,7,["f111r","f75r","f108v"]],["qotain",64,31,["f76r","f80r","f80v"]],["lsho",2,2,["f81v","f44v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qolky",4,4,["f81v","f83v","f80v"]],["lchedal",1,1,["f81v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["lohedy",1,1,["f81v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["chtedytar",1,1,["f81v"]],["shol",187,102,["f46r","f1r","f78v"]],["qekchy",1,1,["f81v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["teol",15,14,["f101v2","f48r","f80r"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["ly",14,12,["f75r","f81r","f80r"]],["oshedy",3,3,["f81v","f103v","f105r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["yshchey",1,1,["f81v"]],["tchd",1,1,["f81v"]],["chechol",1,1,["f81v"]],["tar",43,35,["f46v","f80r","f82v"]],["olkeol",7,6,["f66r","f112v","f103r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["dsheol",9,9,["f46r","f66r","f99r"]],["oiiin",11,11,["f81v","f105v","f113r"]],["tedy",42,31,["f46r","f48v","f43r"]],["shckhedy",6,5,["f81v","f76v","f84r"]],["chal",48,27,["f1r","f76r","f58r"]],["otoin",1,1,["f81v"]],["olkol",5,4,["f80r","f81v","f82v"]]],[[0,48,6,42,42],[1,93,24,36,27],[2,132,15,51,27],[3,198,15,60,27],[4,261,24,36,15],[5,303,12,36,24],[6,342,21,24,21],[7,363,0,63,36],[8,432,3,42,27],[9,471,12,39,18],[10,516,0,39,33],[11,558,6,39,30],[12,57,45,63,27],[13,129,39,54,24],[14,192,39,42,24],[15,246,36,42,24],[16,294,36,33,21],[6,336,39,24,21],[17,366,33,42,21],[18,423,30,63,24],[19,492,36,24,18],[6,519,33,21,21],[20,546,30,30,24],[21,579,33,18,21],[22,54,69,60,21],[23,123,66,45,18],[24,180,57,72,33],[25,267,54,51,24],[26,327,51,75,24],[8,411,51,42,21],[27,456,51,42,24],[28,504,54,51,15],[29,561,51,36,18],[30,66,87,75,24],[31,147,81,69,27],[32,228,75,63,27],[33,300,81,27,15],[6,330,81,24,18],[34,357,72,48,21],[9,414,75,42,15],[33,462,72,24,18],[23,492,72,45,18],[35,543,66,57,18],[13,75,108,54,24],[23,138,105,54,21],[36,201,99,60,24],[35,267,93,63,27],[37,345,90,63,24],[38,414,90,51,24],[39,468,87,33,21],[23,504,90,51,18],[40,558,81,45,24],[41,75,123,63,33],[13,147,123,63,21],[6,222,123,27,18],[42,249,120,54,24],[43,309,117,51,18],[44,366,108,39,30],[45,414,111,30,24],[46,450,111,33,18],[31,486,105,54,24],[47,543,108,51,21],[48,78,153,45,21],[6,126,153,18,18],[49,156,141,78,27],[23,243,141,51,18],[50,297,132,78,24],[23,384,132,48,15],[35,438,126,57,21],[51,501,126,57,18],[52,561,126,30,24],[53,81,171,48,27],[54,138,168,24,18],[55,165,168,48,15],[56,222,165,54,15],[52,279,162,36,18],[2,315,153,51,24],[23,372,153,48,15],[57,423,144,54,24],[58,486,141,57,30],[29,552,147,39,21],[59,84,195,36,24],[60,123,195,54,21],[34,183,180,51,24],[61,237,177,48,27],[23,288,174,57,21],[48,351,168,48,24],[62,405,168,63,24],[63,471,168,51,21],[64,81,216,66,30],[65,156,216,84,27],[66,252,213,45,27],[37,303,204,57,30],[67,369,204,48,27],[68,426,192,60,39],[69,492,192,39,27],[70,537,195,51,30],[71,87,243,45,24],[72,144,240,60,30],[61,213,237,45,27],[73,264,237,33,27],[74,303,231,48,30],[38,360,228,42,21],[75,408,225,54,24],[76,474,228,42,15],[77,522,213,21,39],[78,543,222,54,21],[52,87,264,30,15],[6,129,264,18,15],[27,159,267,42,18],[55,210,264,51,21],[12,267,258,66,21],[79,342,246,54,24],[80,408,246,63,24],[81,477,240,54,24],[79,540,240,45,21],[82,96,273,63,27],[83,165,282,51,21],[79,216,282,51,18],[79,276,276,51,27],[5,333,273,33,18],[84,375,264,48,33],[85,420,267,30,21],[69,453,261,45,27],[86,504,261,45,27],[15,552,255,39,24],[87,96,297,54,18],[88,162,297,54,27],[89,225,297,54,21],[23,291,297,45,21],[25,348,285,48,27],[90,405,285,60,21],[12,471,279,54,24],[91,531,273,57,27],[92,93,312,54,21],[42,153,321,45,18],[6,210,321,18,21],[93,234,315,45,21],[94,285,309,99,24],[95,390,303,72,27],[96,465,300,18,24],[42,486,303,42,24],[97,531,294,54,24],[98,96,330,36,27],[55,135,333,51,24],[99,189,333,66,21],[6,264,336,21,15],[100,297,339,30,18],[101,333,330,57,24],[102,396,327,54,21],[5,453,321,33,24],[27,489,327,39,15],[103,528,315,42,27],[104,90,342,87,30],[42,189,351,51,27],[6,249,354,24,15],[55,273,348,45,27],[105,321,351,84,18],[41,411,345,63,21],[106,483,339,54,24],[21,540,345,18,21],[107,561,339,30,21],[108,87,366,72,21],[109,165,375,39,18],[6,210,375,24,15],[110,237,366,45,21],[6,294,372,18,15],[55,312,369,48,18],[12,363,366,57,24],[12,426,363,57,24],[35,492,357,51,24],[38,543,357,45,24],[111,81,384,78,27],[6,168,393,24,21],[55,198,387,45,21],[112,249,381,57,27],[113,312,384,48,18],[114,375,387,51,18],[112,429,381,57,30],[92,486,375,51,24],[115,543,378,24,18],[100,570,384,21,12],[116,84,405,75,30],[117,171,405,54,21],[118,231,405,45,24],[12,282,399,60,27],[119,348,402,57,27],[120,411,408,54,18],[121,471,396,54,30],[122,525,393,57,21],[123,90,432,39,21],[124,135,423,54,33],[102,192,426,57,21],[102,252,420,63,30],[42,321,423,51,24],[125,375,420,54,27],[126,435,423,63,18],[52,504,423,33,15],[127,537,411,42,21],[92,87,450,57,24],[52,150,453,39,12],[128,204,444,33,18],[129,246,447,48,18],[4,309,444,36,24],[130,354,444,60,21],[55,426,438,48,21],[131,474,441,39,18],[132,513,429,84,27],[133,93,471,42,18],[134,141,462,57,24],[135,204,459,54,21],[18,270,456,63,21],[55,342,462,45,27],[38,396,456,45,27],[136,450,456,48,21],[20,504,456,33,21],[6,537,459,21,18],[137,558,450,39,27],[138,93,483,48,24],[139,147,483,69,21],[92,222,474,54,30],[61,288,474,45,30],[52,342,486,36,21],[140,384,480,57,24],[131,444,477,36,24],[141,480,471,45,30],[142,531,477,45,18],[143,576,474,18,18],[144,93,504,60,30],[145,153,501,66,27],[133,228,501,36,21],[42,267,501,42,15],[146,318,495,63,27],[6,387,501,21,18],[109,408,504,33,21],[52,447,501,33,12],[42,480,501,48,15],[147,522,492,45,24],[73,567,489,30,24],[6,102,531,24,15],[148,129,528,60,21],[149,189,522,39,21],[128,234,525,36,15],[25,282,513,51,24],[4,342,519,30,21],[1,378,516,36,24],[150,423,510,57,30],[24,483,513,63,27],[151,552,510,39,24],[152,96,546,54,24],[153,162,546,39,18],[24,210,537,69,33],[154,279,531,51,36],[110,336,531,48,33],[155,393,531,69,33],[156,465,537,42,21],[157,36,744,51,36],[158,93,750,45,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f82r.js <==
[[["qocseedy",1,1,["f82r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shckhy",60,30,["f65v","f76r","f80r"]],["okeeor",14,9,["f72v2","f48v","f108v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["shey",283,99,["f46r","f1r","f45r"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["qokain",279,46,["f48v","f76r","f80r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["lcheckhy",3,2,["f78v","f82r"]],["lched",6,5,["f111r","f116r","f83v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["lcheckhedy",1,1,["f82r"]],["qokaly",18,11,["f66r","f103r","f77r"]],["solkaiin",3,3,["f50r","f82r","f115v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["octheol",2,2,["f72r3","f82r"]],["chkeey",13,12,["f111r","f7v","f100r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["qoky",147,72,["f45r","f15v","f80r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["chedy",501,86,["f46r","f65v","f46v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["shedy",427,73,["f46r","f65v","f46v"]],["qol",151,37,["f89v2","f76r","f55v"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["okal",138,81,["f89v2","f46r","f67r2"]],["sheky",36,27,["f46r","f1r","f80r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chedol",6,6,["f114v","f112v","f83v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["sotaiin",1,1,["f82r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["solshedy",3,3,["f82v","f106v","f82r"]],["ls",10,10,["f68r3","f108v","f81v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lchor",6,6,["f80r","f44v","f113r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qotal",59,36,["f76r","f80r","f82v"]],["qoteor",5,5,["f114v","f69v","f103v"]],["sshol",1,1,["f82r"]],["shecthy",20,12,["f111r","f75r","f66r"]],["chkedy",5,5,["f50v","f84r","f83r"]],["rchey",9,6,["f99r","f80r","f79v"]],["dairchey",1,1,["f82r"]],["orol",15,13,["f68v3","f100r","f80r"]],["dain",211,100,["f45r","f1r","f67r2"]],["kolchdy",1,1,["f82r"]],["qopol",6,6,["f89v1","f112r","f115r"]],["qotedor",2,2,["f104v","f82r"]],["chopchedy",2,2,["f73r","f82r"]],["kam",9,9,["f102r1","f70r2","f39v"]],["otedy",155,55,["f46r","f46v","f80r"]],["qodched",1,1,["f82r"]],["olqo",1,1,["f82r"]],["dar",319,139,["f46r","f45r","f1r"]],["checkho",1,1,["f82r"]],["lolol",1,1,["f82r"]],["okair",22,18,["f105v","f50v","f107r"]],["tcheol",6,5,["f107r","f80v","f49r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["lchey",45,31,["f76r","f80r","f82v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["arol",12,11,["f81r","f71v","f113v"]],["rolchy",2,2,["f107r","f82r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["deeedy",2,2,["f105r","f82r"]],["tedy",42,31,["f46r","f48v","f43r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["lkeedy",41,21,["f111r","f76r","f48r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ror",17,15,["f111r","f75r","f79v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["raity",1,1,["f82r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qoteey",42,31,["f100r","f106r","f104v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["lteedy",5,5,["f76v","f103v","f111v"]],["rolchey",1,1,["f82r"]],["polched",2,2,["f82r","f115v"]],["otain",96,43,["f43r","f76r","f80r"]],["dal",253,114,["f67r2","f45r","f1r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lsoraiin",1,1,["f82r"]],["ory",17,15,["f89v1","f101v2","f80r"]],["okain",144,52,["f67r2","f1r","f80r"]],["char",72,51,["f45r","f106r","f1v"]],["lchy",8,8,["f76r","f82v","f80v"]],["posalshy",1,1,["f82r"]],["cphal",2,2,["f22r","f82r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["keeedy",3,2,["f79v","f82r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["qoly",7,6,["f75r","f79v","f80v"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["rolshey",1,1,["f82r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["shckhey",12,12,["f1r","f80r","f71r"]],["rary",4,4,["f66r","f107r","f82r"]],["qcthey",2,2,["f82r","f107v"]],["lcheey",13,11,["f76r","f113v","f105v"]],["qokeeedy",5,5,["f114v","f113v","f68r1"]],["lar",6,6,["f108v","f116r","f106r"]],["lcheedy",9,7,["f103r","f106r","f76v"]],["raiin",75,38,["f100r","f76r","f106r"]],["lkeey",41,20,["f111r","f48v","f103r"]],["ydy",8,8,["f86v6","f2r","f69v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qoesedy",1,1,["f82r"]],["sheeerl",1,1,["f82r"]],["lshed",3,3,["f76r","f46v","f82r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["lor",43,31,["f89v2","f76r","f80r"]],["ry",13,12,["f75r","f81r","f8v"]],["tshey",9,8,["f70r1","f114v","f108r"]],["cheal",30,15,["f111r","f76r","f103r"]],["lchedar",2,2,["f115r","f82r"]],["ches",36,29,["f46r","f76r","f80v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["okey",64,42,["f67r2","f65v","f46v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["rsheal",1,1,["f82r"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["rshedy",7,6,["f75r","f82v","f84r"]],["lochedy",1,1,["f82r"]],["qokoiin",6,6,["f21r","f35r","f29v"]],["qotain",64,31,["f76r","f80r","f80v"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["qoteeol",5,5,["f3v","f113v","f21r"]],["oly",57,35,["f67r2","f48v","f15r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["okchhy",1,1,["f82r"]],["qoty",87,55,["f46v","f80r","f106r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["ram",14,14,["f75r","f80r","f9r"]],["rsheedy",3,3,["f77v","f83r","f82r"]],["lcheeor",1,1,["f82r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["teoiin",1,1,["f82r"]],["she",25,24,["f1r","f46r","f102r1"]],["chckhey",30,26,["f76r","f17v","f53v"]],["lr",12,10,["f111r","f113v","f103r"]],["rain",26,17,["f67r2","f81r","f76r"]],["sain",68,40,["f89v1","f76r","f106r"]],["ikhey",1,1,["f82r"]],["darol",3,3,["f68v3","f75v","f82r"]],["daryry",1,1,["f82r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["okoldy",8,8,["f75r","f40r","f99r"]],["okairady",1,1,["f82r"]],["sororl",1,1,["f82r"]],["olko",1,1,["f82r"]],["ky",25,23,["f14r","f76r","f45v"]],["sokoly",1,1,["f82r"]],["dolol",1,1,["f82r"]],["olaiin",52,40,["f89v1","f46v","f76r"]]],[[0,36,6,51,24],[1,93,0,51,27],[2,153,6,39,15],[3,195,3,45,24],[4,291,6,51,24],[5,348,21,45,15],[2,399,21,42,18],[6,447,18,33,24],[7,36,27,39,15],[8,78,24,69,15],[9,150,21,60,21],[10,213,24,21,24],[11,282,27,60,21],[12,348,30,48,27],[13,402,39,63,24],[14,462,48,42,18],[15,33,39,39,18],[16,78,36,84,21],[17,165,39,63,18],[18,285,45,72,24],[19,363,51,54,21],[20,423,60,60,18],[20,30,51,51,24],[21,90,54,60,24],[22,159,54,51,27],[23,207,66,33,18],[24,285,63,48,21],[12,339,69,54,27],[25,396,72,60,24],[26,459,81,33,18],[27,27,75,27,18],[28,60,66,57,24],[11,123,75,66,24],[12,192,78,48,27],[29,279,81,45,24],[30,330,96,42,15],[31,378,93,63,18],[12,447,96,45,27],[32,27,90,27,21],[33,57,87,39,27],[34,102,99,30,12],[35,141,96,60,21],[25,210,102,60,21],[36,282,102,39,24],[37,327,105,45,24],[38,381,108,69,27],[39,453,120,51,18],[40,33,108,39,21],[41,75,105,66,24],[42,150,111,54,21],[33,204,117,51,21],[43,264,120,66,24],[15,339,126,54,24],[26,399,132,39,27],[44,441,135,24,21],[5,465,144,42,12],[15,30,123,42,24],[45,78,126,48,18],[46,135,129,57,18],[47,198,135,48,18],[5,246,147,39,9],[48,294,141,48,24],[49,354,150,51,24],[30,408,156,45,18],[50,459,153,60,30],[51,24,144,45,24],[52,69,141,51,30],[20,126,144,60,30],[53,195,150,48,24],[54,249,153,45,27],[55,303,162,66,33],[20,375,165,63,30],[56,57,195,21,21],[57,78,198,24,15],[58,42,231,54,27],[46,99,234,51,30],[59,162,231,36,33],[60,207,240,51,21],[61,261,240,69,30],[49,336,243,45,21],[30,381,252,39,15],[62,426,249,27,24],[63,42,255,33,18],[64,78,258,48,21],[65,135,261,42,15],[66,186,258,27,18],[67,216,258,57,18],[68,270,267,51,15],[36,324,261,36,27],[69,366,264,39,18],[30,402,273,39,15],[70,42,270,42,21],[71,87,276,51,15],[11,144,273,57,30],[72,204,273,54,24],[73,264,279,51,15],[5,315,285,39,15],[74,360,288,45,12],[75,408,285,24,21],[76,432,288,30,15],[77,36,288,48,15],[78,90,288,48,24],[79,138,300,36,12],[9,177,294,54,18],[80,240,297,48,12],[15,291,291,54,21],[20,351,297,60,18],[71,414,303,57,18],[81,36,300,33,21],[82,75,309,48,18],[46,126,306,54,24],[83,189,309,63,24],[84,258,306,51,24],[20,315,309,57,21],[10,381,315,21,21],[2,408,318,36,15],[85,447,318,33,15],[10,483,318,18,21],[11,36,318,51,24],[82,93,327,48,15],[11,147,324,63,24],[5,216,333,42,9],[86,264,327,36,18],[87,303,333,21,18],[88,327,327,48,15],[79,381,336,33,15],[89,423,330,42,24],[90,471,336,33,18],[40,33,336,45,18],[91,84,339,54,18],[30,147,345,42,15],[92,195,339,60,24],[46,261,342,57,27],[93,324,342,57,24],[11,387,345,60,21],[94,450,351,57,18],[95,27,351,57,24],[96,93,354,45,18],[33,144,357,42,27],[33,192,360,45,21],[97,243,363,27,21],[73,276,366,57,15],[15,333,363,51,18],[98,393,363,42,21],[99,438,366,72,18],[100,510,369,24,24],[101,285,378,48,18],[102,339,378,39,18],[101,384,378,42,18],[11,435,381,60,24],[103,498,390,33,15],[104,24,369,75,45],[46,111,384,54,24],[105,177,378,51,33],[33,234,390,42,27],[106,291,396,45,21],[107,336,393,54,27],[108,393,396,54,27],[33,453,402,42,18],[109,498,405,39,21],[2,33,411,30,15],[110,72,402,51,27],[111,132,405,48,21],[112,183,405,69,21],[2,261,414,39,15],[79,306,417,36,21],[34,345,417,36,18],[30,390,420,48,18],[15,441,417,57,21],[97,501,423,30,18],[20,33,423,51,24],[113,93,423,42,18],[114,144,423,42,21],[20,192,423,63,30],[115,264,423,60,27],[34,330,435,33,18],[107,363,432,57,18],[92,426,435,60,24],[116,489,438,39,24],[5,33,444,36,12],[117,72,435,51,27],[15,126,441,51,18],[118,183,447,60,18],[2,249,444,45,18],[79,303,450,33,15],[119,345,447,69,18],[82,414,453,60,15],[120,480,459,33,18],[11,30,453,51,27],[121,87,456,57,21],[15,147,456,54,24],[75,207,462,33,21],[122,246,459,45,21],[15,300,462,57,18],[123,357,462,45,27],[15,408,465,57,21],[122,468,468,42,18],[124,513,471,24,21],[125,36,477,24,15],[126,63,474,57,18],[127,129,477,48,21],[45,183,480,51,21],[128,234,477,48,21],[129,285,477,66,24],[82,363,486,48,15],[130,423,483,30,21],[114,462,486,42,18],[131,510,489,18,27],[132,30,486,45,21],[11,78,489,63,21],[133,147,498,42,18],[134,198,495,60,18],[135,261,498,36,15],[136,303,501,36,12],[24,351,492,42,21],[20,402,498,63,21],[137,471,501,36,24],[138,27,504,48,21],[139,81,507,51,21],[140,138,513,48,18],[11,192,510,66,21],[141,267,513,48,21],[31,321,510,60,24],[11,384,513,60,27],[142,447,519,60,15],[143,33,522,57,21],[33,96,525,42,24],[11,141,528,60,21],[144,204,528,60,24],[145,270,531,57,24],[146,336,531,66,21],[79,402,543,30,12],[20,435,531,60,21],[147,498,537,24,18],[148,36,540,48,21],[82,87,543,45,18],[11,138,546,60,24],[82,201,549,51,18],[149,258,549,48,18],[150,315,546,54,21],[72,372,549,51,21],[151,426,549,42,21],[151,468,549,45,18],[91,33,558,51,24],[122,87,558,45,21],[152,135,570,45,15],[91,183,564,54,21],[33,243,561,42,21],[15,297,561,54,21],[153,360,567,54,18],[11,420,567,63,21],[154,489,564,30,27],[152,39,579,36,12],[87,81,579,18,12],[155,105,573,60,24],[82,174,582,54,18],[151,234,579,42,24],[156,279,579,60,18],[9,351,579,63,21],[157,426,585,51,15],[14,480,588,42,15],[158,36,588,45,18],[159,87,588,27,18],[2,114,594,42,15],[160,171,594,60,24],[74,234,600,45,15],[13,285,594,72,27],[114,366,594,45,21],[161,417,600,27,18],[79,450,606,36,24],[162,489,600,42,21],[163,27,606,51,18],[87,84,609,21,15],[152,108,612,42,15],[164,159,603,39,27],[113,204,612,48,18],[79,255,618,36,15],[165,87,627,30,21],[166,393,654,39,27],[167,69,651,27,24],[36,159,669,24,18],[168,258,657,42,27],[169,402,693,54,18],[170,12,879,36,24],[171,81,873,27,27],[172,108,870,15,27],[173,162,861,45,21],[174,291,858,33,15],[175,351,858,39,15],[4,408,846,39,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f82v.js <==
[[["otechdy",5,5,["f82v","f85r1","f107v"]],["otedy",155,55,["f46r","f46v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oty",115,76,["f45r","f46v","f45v"]],["otedal",4,4,["f114v","f108v","f116r"]],["tokol",1,1,["f82v"]],["olfchedy",4,4,["f40v","f82v","f78v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qokedal",3,3,["f82v","f105r","f83r"]],["shol",187,102,["f46r","f1r","f78v"]],["qotal",59,36,["f76r","f80r","f82v"]],["otdal",1,1,["f82v"]],["dal",253,114,["f67r2","f45r","f1r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qotol",47,34,["f45v","f48r","f80r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shedy",427,73,["f46r","f65v","f46v"]],["dy",271,137,["f45r","f46r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["chetedy",3,3,["f48r","f81v","f82v"]],["lokam",2,2,["f111r","f82v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chedy",501,86,["f46r","f65v","f46v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["chsdy",3,3,["f75r","f69v","f82v"]],["qoty",87,55,["f46v","f80r","f106r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["lo",15,13,["f75r","f86v6","f103r"]],["qokain",279,46,["f48v","f76r","f80r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["lchy",8,8,["f76r","f82v","f80v"]],["solshedy",3,3,["f82v","f106v","f82r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["dolshedy",2,2,["f82v","f80v"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["shey",283,99,["f46r","f1r","f45r"]],["teeol",5,5,["f82v","f101r1","f103v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qotey",24,20,["f81r","f76r","f80r"]],["shoky",8,8,["f4v","f89v1","f42r"]],["pcheol",11,9,["f100r","f113v","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["pchdy",11,11,["f43r","f40v","f103r"]],["rol",20,15,["f75r","f81v","f79v"]],["qoky",147,72,["f45r","f15v","f80r"]],["qol",151,37,["f89v2","f76r","f55v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qoteytyqoky",1,1,["f82v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["qocthes",1,1,["f82v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["cholkaiin",4,4,["f86v6","f113v","f82v"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["qokoldy",3,3,["f66r","f23r","f82v"]],["dolchedy",3,3,["f106r","f82v","f68r1"]],["lchey",45,31,["f76r","f80r","f82v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["sain",68,40,["f89v1","f76r","f106r"]],["tar",43,35,["f46v","f80r","f82v"]],["cheal",30,15,["f111r","f76r","f103r"]],["tedy",42,31,["f46r","f48v","f43r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["pchedy",34,28,["f76r","f82v","f78v"]],["rsheol",1,1,["f82v"]],["raiin",75,38,["f100r","f76r","f106r"]],["shes",13,10,["f70v1","f66r","f27r"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["lchedam",2,2,["f108v","f82v"]],["orain",27,20,["f111r","f102r1","f81r"]],["qok",9,8,["f111r","f101v2","f23r"]],["char",72,51,["f45r","f106r","f1v"]],["okai",2,2,["f3v","f82v"]],["rcheey",4,3,["f49v","f82v","f115v"]],["chtedy",2,2,["f46v","f82v"]],["rches",1,1,["f82v"]],["aly",29,25,["f46v","f82v","f104v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["lkedy",29,18,["f111r","f76r","f82v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["oky",102,78,["f1r","f45r","f45v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chls",3,3,["f82v","f101r1","f39r"]],["tolsheol",1,1,["f82v"]],["qolkedy",1,1,["f82v"]],["rshedy",7,6,["f75r","f82v","f84r"]],["rsheedar",1,1,["f82v"]],["oinaly",1,1,["f82v"]],["dain",211,100,["f45r","f1r","f67r2"]],["chey",344,118,["f46r","f1r","f46v"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["otain",96,43,["f43r","f76r","f80r"]],["okaraly",1,1,["f82v"]],["qolkshey",1,1,["f82v"]],["olcheckhy",1,1,["f82v"]],["ly",14,12,["f75r","f81r","f80r"]],["yshedy",10,9,["f75r","f94v","f79v"]],["qolchey",11,8,["f76r","f116r","f77r"]],["qolaiin",3,3,["f76r","f82v","f58v"]],["qotshedy",3,3,["f82v","f115r","f79r"]],["oll",3,3,["f82v","f34r","f103v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["olchedy",38,24,["f111r","f75r","f76r"]],["dytary",1,1,["f82v"]],["lgl",1,1,["f82v"]],["kechey",1,1,["f82v"]],["ral",17,16,["f76r","f80r","f81v"]],["tchdarol",1,1,["f82v"]],["sheytchdy",1,1,["f82v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chol",397,151,["f1r","f45r","f46r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["sheal",19,16,["f111r","f80r","f77r"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["qokaiir",3,3,["f66r","f105v","f82v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["tchal",2,2,["f82v","f78r"]],["olkair",4,4,["f79v","f106r","f82v"]],["sheeky",14,14,["f111r","f75r","f76r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["qokechedy",4,4,["f111r","f81r","f108v"]],["qotar",63,37,["f43r","f80r","f48r"]],["pol",24,16,["f86v6","f77r","f86v4"]],["olor",31,21,["f75r","f101v2","f43r"]],["olchesy",1,1,["f82v"]],["r",98,62,["f46r","f15r","f15v"]],["aindar",1,1,["f82v"]],["rain",26,17,["f67r2","f81r","f76r"]],["qolkain",5,5,["f77r","f82v","f80v"]],["otaly",19,17,["f73r","f71v","f72v3"]],["qokalsh",1,1,["f82v"]],["olshalsy",1,1,["f82v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["loraiin",1,1,["f82v"]],["oroiiin",2,2,["f79v","f82v"]],["qody",17,15,["f86v6","f42r","f86v4"]],["shar",34,29,["f45r","f1r","f3v"]],["aithy",5,5,["f40v","f86v5","f82v"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qfol",1,1,["f82v"]],["shty",4,4,["f112r","f82v","f85r1"]],["oral",10,10,["f96v","f108v","f103r"]],["yckhey",2,2,["f54v","f82v"]],["cheky",65,50,["f55v","f80r","f31r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qolkeey",6,6,["f68v3","f82v","f84r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["qsain",1,1,["f82v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["dym",1,1,["f82v"]],["sheecthey",1,1,["f82v"]],["daltedy",1,1,["f82v"]],["rcheold",1,1,["f82v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["alchey",4,4,["f96v","f68v2","f48v"]],["olkol",5,4,["f80r","f81v","f82v"]],["dalchckhy",1,1,["f82v"]],["olkeeyr",1,1,["f82v"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["okalchy",3,3,["f82v","f80v","f58v"]],["okooky",1,1,["f82v"]],["okedor",3,3,["f76r","f82v","f26v"]],["otedol",3,3,["f79v","f82v","f43v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["otoldy",11,11,["f28r","f48v","f99r"]]],[[0,78,9,57,21],[1,201,0,45,21],[2,417,39,39,15],[3,453,30,30,33],[4,525,81,51,24],[5,105,117,54,33],[6,165,117,60,33],[7,231,123,57,24],[8,297,117,60,30],[9,366,117,33,18],[10,405,117,45,27],[11,459,111,45,27],[12,504,123,24,15],[13,540,120,45,18],[14,105,147,54,24],[15,165,147,57,27],[16,225,144,51,24],[17,288,147,27,15],[18,315,141,45,21],[18,363,138,42,24],[19,405,141,18,15],[20,429,141,30,12],[1,456,135,36,21],[21,498,135,51,18],[22,552,135,39,21],[23,108,168,36,18],[24,144,174,21,15],[25,165,171,45,18],[26,213,165,63,21],[26,282,159,57,24],[27,345,159,39,21],[10,390,153,45,21],[28,438,153,42,21],[29,483,150,45,24],[14,531,153,48,21],[30,582,156,15,15],[31,105,186,57,21],[32,171,186,39,21],[33,216,183,63,21],[25,285,180,45,18],[34,336,174,48,21],[14,390,171,54,21],[35,450,171,42,18],[25,495,171,36,18],[25,537,171,42,21],[36,579,171,27,18],[37,99,204,75,18],[38,180,207,54,12],[39,237,201,66,15],[29,306,192,48,27],[40,363,189,51,24],[41,426,192,33,24],[42,459,186,42,24],[43,507,186,48,24],[14,558,186,45,24],[44,105,219,54,21],[29,165,216,48,27],[45,213,216,45,21],[29,261,213,48,21],[25,315,216,39,21],[10,360,210,48,21],[18,408,210,39,21],[46,96,237,63,27],[20,165,240,36,21],[47,201,234,60,30],[48,267,231,54,30],[35,327,228,54,30],[12,384,231,24,21],[18,411,228,42,21],[49,450,213,42,33],[50,495,225,33,21],[26,534,219,51,27],[50,591,225,18,24],[12,105,261,30,18],[9,144,261,36,21],[20,183,261,27,18],[24,213,264,21,18],[51,237,255,39,21],[52,285,258,30,18],[25,321,255,42,18],[53,369,249,51,21],[54,426,243,105,24],[55,537,243,51,21],[51,588,246,27,24],[56,102,273,60,27],[57,165,276,72,27],[53,243,273,54,24],[58,300,270,57,27],[31,360,267,57,27],[59,420,264,69,21],[60,498,264,54,30],[61,555,261,57,33],[62,108,297,69,18],[63,186,300,45,18],[50,240,297,33,18],[50,279,294,27,21],[64,315,294,45,18],[65,369,291,45,15],[41,420,285,36,21],[66,105,312,45,21],[40,153,315,66,24],[29,225,312,45,27],[31,279,309,54,27],[67,339,312,42,18],[68,378,306,39,21],[69,426,303,51,24],[70,474,294,54,30],[71,540,303,45,27],[12,585,306,24,21],[14,108,330,60,21],[63,174,336,45,18],[64,228,336,39,15],[72,270,330,45,18],[73,327,327,39,18],[74,372,324,63,18],[31,441,324,54,27],[75,501,321,36,24],[19,540,327,21,21],[76,564,324,48,24],[77,117,348,51,18],[18,180,351,42,18],[78,231,348,36,27],[79,267,348,39,18],[80,309,342,36,21],[7,351,339,66,24],[81,423,348,39,21],[26,465,348,48,21],[82,519,345,51,21],[83,567,345,30,18],[84,594,348,18,12],[85,117,363,51,18],[7,171,366,57,21],[25,234,372,36,21],[53,273,363,45,24],[86,330,360,42,18],[87,375,360,45,24],[29,429,366,42,18],[88,483,366,48,18],[7,537,363,51,21],[89,591,357,21,21],[35,120,378,42,21],[25,165,384,39,24],[67,213,390,39,12],[25,261,384,39,21],[3,312,375,33,30],[90,348,381,36,21],[19,387,381,18,21],[91,411,381,51,21],[92,471,381,36,18],[93,507,381,39,21],[94,114,396,78,33],[14,201,402,60,21],[95,267,396,72,24],[96,345,399,51,18],[14,402,399,54,18],[97,462,399,60,18],[98,528,402,48,12],[99,120,426,30,15],[100,156,429,36,18],[101,201,420,57,24],[51,264,417,36,24],[102,306,414,54,21],[103,366,414,42,18],[104,417,414,45,21],[105,468,414,45,21],[106,519,411,60,24],[31,114,438,57,21],[25,180,441,51,24],[107,237,438,78,27],[10,321,432,54,21],[41,381,432,30,27],[31,417,432,57,21],[108,483,432,75,21],[109,555,441,21,21],[110,117,456,63,24],[111,189,462,66,15],[112,261,456,66,27],[105,342,450,54,21],[88,405,450,60,24],[113,471,450,69,24],[114,546,459,24,18],[115,114,477,54,18],[116,174,474,66,21],[117,246,480,69,18],[29,321,474,51,21],[18,375,474,42,27],[10,426,471,48,27],[118,483,471,66,24],[119,549,480,27,15],[78,111,492,39,27],[32,156,495,48,21],[120,210,492,48,21],[28,264,495,42,27],[121,315,495,33,27],[122,351,492,78,27],[123,438,489,78,27],[29,522,489,48,24],[124,99,516,60,15],[41,162,513,36,21],[35,204,510,54,27],[125,267,519,36,15],[52,306,519,36,24],[126,348,516,51,18],[29,411,513,48,18],[18,465,510,45,21],[116,513,507,66,36],[31,111,528,60,27],[127,180,531,48,21],[128,228,531,81,21],[129,318,528,66,27],[130,399,525,63,27],[18,474,528,42,21],[131,75,537,60,30],[132,147,546,60,24],[133,213,549,57,24],[111,282,555,63,15],[53,354,546,51,24],[41,408,552,36,24],[31,453,546,57,27],[134,519,540,63,33],[2,78,567,45,15],[100,129,573,39,15],[51,174,564,48,30],[18,234,570,48,27],[116,291,567,69,21],[88,372,567,66,30],[135,441,570,81,21],[136,525,570,51,27],[137,69,579,39,24],[138,114,585,36,21],[100,153,594,39,12],[31,198,588,66,27],[18,273,585,51,24],[31,327,582,72,24],[139,414,588,60,24],[24,486,594,21,12],[140,513,588,15,21],[141,534,591,60,21],[47,78,600,57,21],[142,147,600,42,21],[100,195,612,39,18],[143,246,606,81,21],[89,342,603,36,21],[144,393,600,57,27],[145,456,603,69,30],[146,525,612,72,27],[147,72,618,39,18],[24,117,624,21,21],[148,141,621,66,24],[100,216,633,39,21],[31,267,624,66,24],[149,342,621,63,21],[150,72,633,48,24],[151,132,642,45,18],[152,180,642,51,24],[74,234,642,69,24],[153,306,645,45,27],[104,357,639,60,27],[154,417,633,63,36],[155,486,630,36,36],[156,525,636,36,33],[157,564,642,36,24],[158,75,654,57,21],[31,138,657,66,27],[159,213,663,48,27],[160,267,663,51,24],[138,327,666,42,18],[103,375,663,42,21],[161,423,666,60,18],[136,489,663,51,21],[104,540,663,45,24],[162,75,672,51,21],[100,129,684,36,12],[163,174,681,51,21],[47,231,681,54,21],[31,291,681,60,24],[105,354,681,48,21],[92,408,678,36,21],[164,453,681,51,21],[29,507,681,45,18],[165,555,684,30,21],[124,66,690,57,24],[41,123,693,36,30],[7,168,699,69,27],[53,243,699,57,27],[166,306,699,72,24],[116,387,696,66,21],[167,462,699,63,24],[168,528,696,57,24],[169,75,711,30,18],[100,111,720,39,18],[140,156,714,18,21],[170,174,723,54,18],[125,240,723,36,18],[171,282,717,42,27],[58,330,720,51,30],[172,390,711,72,36],[104,480,720,48,24],[173,531,717,57,30],[46,72,726,57,30],[18,138,735,45,21],[116,189,738,63,30],[174,261,738,57,27],[175,57,417,57,33],[88,585,375,39,27],[103,141,753,45,21],[171,186,801,45,30],[176,228,762,48,30],[177,336,750,48,21],[178,306,804,45,27],[43,282,870,45,27],[179,417,777,33,30],[180,591,744,33,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f83r.js <==
[[["tchedy",33,26,["f80r","f82v","f106r"]],["lpchedy",6,5,["f86v4","f113r","f115r"]],["opcsedy",1,1,["f83r"]],["chepol",1,1,["f83r"]],["pchedar",11,10,["f111r","f75r","f48v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["shol",187,102,["f46r","f1r","f78v"]],["lchs",2,2,["f108v","f83r"]],["shey",283,99,["f46r","f1r","f45r"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["sches",2,2,["f83r","f26v"]],["ar",352,108,["f67r2","f46r","f1r"]],["chedy",501,86,["f46r","f65v","f46v"]],["dor",73,54,["f1r","f45r","f89v1"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qotal",59,36,["f76r","f80r","f82v"]],["chkeedy",2,2,["f83r","f84v"]],["chey",344,118,["f46r","f1r","f46v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["lchedy",119,36,["f76r","f82v","f106r"]],["dar",319,139,["f46r","f45r","f1r"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["chkedy",5,5,["f50v","f84r","f83r"]],["shetar",1,1,["f83r"]],["qekaiin",2,2,["f50v","f83r"]],["dsheey",8,8,["f108v","f116r","f47v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["checkhy",47,34,["f43r","f76r","f80r"]],["qoty",87,55,["f46v","f80r","f106r"]],["cheg",3,3,["f69r","f45v","f83r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["rchedy",11,9,["f113v","f80r","f83v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["lo",15,13,["f75r","f86v6","f103r"]],["schedy",7,7,["f40v","f81v","f80v"]],["chedchy",1,1,["f83r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qoky",147,72,["f45r","f15v","f80r"]],["solshed",1,1,["f83r"]],["lsheedy",6,5,["f76r","f113v","f77r"]],["qeeedy",2,2,["f108v","f83r"]],["oqol",2,2,["f84r","f83r"]],["rsheedy",3,3,["f77v","f83r","f82r"]],["pchedal",5,4,["f108v","f103r","f105v"]],["otedy",155,55,["f46r","f46v","f80r"]],["shecthedchy",1,1,["f83r"]],["chary",6,6,["f42r","f8v","f27r"]],["pchor",12,12,["f45r","f9v","f21r"]],["checphedy",1,1,["f83r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["r",98,62,["f46r","f15r","f15v"]],["shedkedy",1,1,["f83r"]],["qofshdy",1,1,["f83r"]],["qopy",6,6,["f86v6","f65v","f20v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["rchs",2,2,["f89r1","f83r"]],["cheen",3,3,["f8v","f23v","f83r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["skal",1,1,["f83r"]],["dain",211,100,["f45r","f1r","f67r2"]],["cthal",7,6,["f1r","f3v","f24r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chky",18,16,["f46r","f67r2","f43r"]],["lal",7,7,["f70r2","f108v","f83v"]],["ram",14,14,["f75r","f80r","f9r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chkain",12,12,["f113v","f25r","f80r"]],["shcthey",7,7,["f68v2","f10v","f21r"]],["okair",22,18,["f105v","f50v","f107r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qockhol",7,7,["f88v","f101v2","f100r"]],["sheckhy",35,18,["f46r","f81r","f80r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qokeal",4,4,["f94v","f108v","f83r"]],["cseckhdy",1,1,["f83r"]],["ckol",1,1,["f83r"]],["okedy",118,53,["f46v","f80r","f31r"]],["solcheol",2,2,["f80v","f83r"]],["tar",43,35,["f46v","f80r","f82v"]],["saltedy",1,1,["f83r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["qpchedy",1,1,["f83r"]],["lchcphedy",1,1,["f83r"]],["ldar",5,5,["f50v","f111v","f83r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["dal",253,114,["f67r2","f45r","f1r"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["sy",36,32,["f15r","f17v","f45v"]],["shedal",11,8,["f111r","f76r","f31v"]],["shecthy",20,12,["f111r","f75r","f66r"]],["tal",20,13,["f86v5","f77r","f79v"]],["dalchdy",5,5,["f72r2","f58r","f83r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["cheedar",5,5,["f114v","f108r","f115r"]],["chldaiin",1,1,["f83r"]],["qokain",279,46,["f48v","f76r","f80r"]],["checthy",28,18,["f111r","f75r","f76r"]],["chealror",1,1,["f83r"]],["dcheo",7,7,["f102r1","f105v","f30r"]],["kedy",44,26,["f43r","f46v","f48r"]],["lkeed",3,3,["f108v","f104v","f83r"]],["shckhey",12,12,["f1r","f80r","f71r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["shechy",2,2,["f108v","f83r"]],["schety",1,1,["f83r"]],["pdal",2,2,["f105r","f83r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["shocphedy",1,1,["f83r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["opshedy",2,2,["f113v","f83r"]],["otshdy",3,3,["f79v","f83r","f79r"]],["qokedal",3,3,["f82v","f105r","f83r"]],["soldy",1,1,["f83r"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["ockhey",7,7,["f71r","f107r","f83r"]],["sain",68,40,["f89v1","f76r","f106r"]],["ched",23,19,["f46v","f73v","f48r"]],["qetal",2,2,["f70r2","f83r"]],["solkeedy",5,4,["f112r","f83v","f83r"]],["cheeety",1,1,["f83r"]],["lkedy",29,18,["f111r","f76r","f82v"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["schedair",1,1,["f83r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["chedain",19,13,["f111r","f73r","f76r"]],["qotedaiin",3,3,["f95v2","f85r2","f83r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["qotedy",91,42,["f46r","f43r","f76r"]],["shecthedy",1,1,["f83r"]],["soiiin",6,6,["f14r","f114v","f37v"]],["chety",25,25,["f46r","f48v","f43r"]],["olsaly",1,1,["f83r"]],["qolchey",11,8,["f76r","f116r","f77r"]],["otchey",31,27,["f106r","f78v","f84r"]],["tol",48,36,["f67r2","f48v","f15r"]],["qokylddy",1,1,["f83r"]],["shckhedy",6,5,["f81v","f76v","f84r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["solchedy",8,7,["f76r","f113v","f80r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["kesd",1,1,["f83r"]],["sokeedy",3,3,["f75r","f83r","f78r"]],["sairn",1,1,["f83r"]],["techedy",1,1,["f83r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["sheekchy",3,3,["f103v","f85r1","f83r"]],["shky",13,12,["f46r","f65v","f39v"]],["dolshed",1,1,["f83r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["cheky",65,50,["f55v","f80r","f31r"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["okain",144,52,["f67r2","f1r","f80r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["shy",104,70,["f89v2","f46r","f15r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["dairydy",1,1,["f83r"]],["kain",48,30,["f76r","f80r","f15v"]],["chckhal",5,5,["f111r","f111v","f83r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["solkey",1,1,["f83r"]],["qolkain",5,5,["f77r","f82v","f80v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["lchdy",18,14,["f111r","f106r","f78v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qotyl",1,1,["f83r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["skar",1,1,["f83r"]],["chtorol",1,1,["f83r"]],["olsaiin",2,2,["f2r","f83r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["lol",44,29,["f48v","f76r","f80r"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["saroldal",1,1,["f83r"]],["darolsy",1,1,["f83r"]],["solkeey",4,4,["f81v","f77r","f76v"]],["qekey",1,1,["f83r"]],["raly",2,2,["f103v","f83r"]],["solchkal",1,1,["f83r"]],["qotar",63,37,["f43r","f80r","f48r"]],["ldalor",1,1,["f83r"]],["rtain",1,1,["f83r"]],["cthol",61,41,["f1r","f89v1","f17v"]]],[[0,111,0,63,33],[1,177,0,57,33],[2,249,9,60,33],[3,321,12,48,30],[4,366,9,66,36],[5,438,18,42,27],[6,492,18,69,30],[7,99,30,30,21],[8,132,36,36,15],[9,174,30,60,21],[10,240,33,36,27],[11,279,42,36,18],[12,321,39,33,21],[13,360,42,60,24],[14,423,42,45,18],[15,474,42,21,18],[16,501,48,42,15],[17,546,39,30,21],[18,60,45,63,27],[19,132,48,51,33],[20,186,45,60,30],[21,255,60,33,15],[22,294,57,39,15],[21,339,63,33,18],[23,375,63,51,18],[9,435,60,57,27],[19,498,57,45,27],[24,546,60,30,18],[25,51,69,66,24],[16,132,78,45,18],[26,183,72,54,21],[27,252,72,48,24],[22,312,78,39,18],[28,357,78,57,21],[5,420,81,45,21],[29,468,72,60,27],[16,534,84,42,18],[30,54,90,45,27],[31,108,90,66,27],[32,180,90,60,21],[33,243,93,45,27],[34,294,99,39,15],[5,336,93,42,27],[35,387,96,51,24],[36,438,99,54,18],[37,495,96,60,24],[38,558,102,15,18],[39,48,114,48,18],[40,111,111,57,21],[41,177,108,48,30],[42,237,114,60,18],[9,303,114,60,24],[16,375,117,42,27],[37,426,114,54,24],[23,483,120,48,21],[43,531,117,36,24],[44,48,129,60,18],[45,111,129,57,18],[46,177,135,51,12],[43,231,129,42,27],[47,285,141,42,15],[48,333,135,60,21],[26,399,135,57,30],[13,459,138,57,33],[13,516,138,54,27],[49,51,144,57,24],[50,117,141,45,27],[51,171,144,87,30],[43,267,147,39,30],[16,312,153,42,24],[52,360,153,45,27],[53,51,165,54,27],[54,102,165,78,27],[26,192,171,51,24],[45,246,174,66,24],[55,321,174,63,30],[56,387,177,15,21],[57,405,174,63,30],[58,480,174,60,30],[59,540,180,39,30],[60,57,186,48,24],[61,114,189,39,21],[62,159,195,42,15],[63,213,192,36,21],[64,252,195,36,18],[65,300,192,42,21],[66,348,201,36,18],[67,390,195,42,27],[68,432,201,45,18],[69,483,198,33,27],[70,519,210,30,18],[71,552,207,33,27],[72,54,207,24,21],[5,87,207,45,24],[9,138,207,66,21],[73,213,207,57,24],[74,276,210,66,27],[26,348,213,54,27],[75,414,216,42,24],[76,462,219,45,21],[23,513,225,51,18],[38,564,231,21,15],[77,54,219,60,33],[78,123,225,60,21],[79,195,225,36,24],[80,237,225,57,24],[81,306,228,63,27],[82,381,228,39,30],[83,426,234,39,30],[26,474,237,51,24],[41,525,240,48,24],[84,51,249,75,15],[85,129,243,33,24],[5,165,249,45,24],[86,219,246,69,24],[87,285,249,51,24],[26,342,249,54,30],[88,399,252,63,27],[89,465,258,72,27],[90,540,264,42,24],[91,54,258,72,24],[37,129,264,60,24],[5,204,264,39,21],[25,246,267,69,21],[92,327,273,24,18],[23,354,276,51,18],[9,411,276,57,27],[93,474,279,45,24],[92,528,288,27,18],[94,555,285,21,27],[68,51,279,48,21],[95,111,282,57,21],[96,177,282,60,24],[21,249,294,36,21],[97,285,285,33,27],[93,321,288,54,27],[98,381,294,63,21],[99,450,294,60,21],[23,513,303,51,18],[0,54,294,57,24],[55,114,297,60,24],[100,186,303,63,21],[101,258,309,72,18],[16,339,315,45,15],[102,387,309,57,21],[103,447,312,57,27],[104,510,318,75,21],[105,60,321,39,18],[106,99,312,36,27],[107,141,318,48,27],[108,198,318,57,27],[109,267,324,57,24],[110,330,327,51,27],[111,384,327,63,27],[112,51,336,36,39],[113,84,354,30,21],[114,126,345,69,30],[115,207,342,36,33],[5,252,354,39,27],[116,300,348,57,27],[117,372,351,54,30],[118,429,357,60,30],[113,495,366,36,24],[119,537,372,45,24],[72,54,372,30,21],[120,90,372,63,18],[121,162,372,51,21],[122,219,375,36,18],[123,267,378,33,15],[5,309,372,42,27],[124,357,375,42,27],[92,408,381,27,21],[5,444,384,39,18],[12,492,387,36,18],[23,531,393,51,15],[125,51,390,75,21],[13,132,390,66,21],[35,207,390,51,24],[26,267,390,57,30],[7,327,396,33,18],[126,366,396,54,21],[26,426,399,54,21],[43,483,402,39,27],[68,525,405,39,15],[125,54,405,66,24],[26,123,408,57,21],[50,189,411,45,21],[7,237,417,33,18],[16,273,417,45,24],[127,318,411,45,30],[91,372,414,66,24],[26,444,417,51,21],[128,501,420,54,18],[129,552,417,33,18],[130,54,423,72,24],[131,132,426,63,24],[37,201,426,60,24],[132,270,438,57,15],[16,333,441,39,18],[133,381,435,69,21],[134,459,435,48,21],[50,510,435,45,24],[135,555,438,30,24],[0,54,444,51,30],[136,111,447,54,24],[41,171,447,48,27],[5,225,447,45,27],[26,279,450,57,27],[137,345,453,72,27],[96,426,456,57,30],[115,486,453,39,24],[16,525,459,42,18],[138,54,471,48,18],[103,111,468,60,24],[139,180,471,48,27],[134,237,471,48,21],[140,288,474,48,21],[5,342,477,45,24],[37,261,492,63,18],[141,330,498,57,15],[35,393,489,54,24],[26,450,489,48,24],[16,507,495,42,18],[79,555,489,36,24],[142,276,507,45,24],[35,324,510,48,24],[43,375,510,42,24],[143,420,510,30,27],[5,453,510,42,24],[144,498,510,69,24],[66,279,528,36,15],[16,321,531,42,18],[37,369,531,60,24],[145,438,531,69,24],[145,513,531,66,24],[68,273,543,48,18],[146,324,546,45,24],[147,384,552,48,24],[26,435,552,57,27],[5,498,552,45,21],[148,546,558,33,21],[149,315,561,78,30],[8,402,579,42,15],[150,453,576,45,21],[151,504,570,33,24],[148,537,576,39,27],[152,321,588,66,24],[37,393,591,63,27],[43,465,594,39,27],[153,507,597,45,18],[154,318,609,69,30],[99,393,615,81,27],[155,483,618,57,33],[135,537,627,33,24],[156,309,636,63,18],[91,378,636,72,24],[23,453,651,54,15],[157,510,648,51,27],[94,306,654,27,21],[68,336,654,48,18],[158,390,657,66,27],[157,462,663,54,27],[122,519,672,39,18],[159,303,672,42,21],[23,345,678,57,18],[160,411,681,63,27],[161,480,684,57,36],[68,288,690,51,18],[162,342,693,45,27],[163,399,699,51,24],[164,459,708,45,24],[165,507,717,39,21],[72,291,708,33,21],[64,324,717,36,15],[166,369,717,33,27],[12,411,720,33,27],[167,450,729,54,21],[43,504,735,39,27],[7,282,723,33,24],[127,318,726,48,27],[23,372,741,48,24],[168,426,744,51,27],[5,483,753,42,21],[169,318,747,21,24],[21,339,762,42,15],[170,387,759,66,24],[171,462,771,63,24],[102,309,768,57,27],[12,372,774,33,33],[172,408,777,36,27],[173,453,792,63,24],[149,291,786,81,27],[42,378,804,60,21],[174,447,813,66,21],[175,279,807,63,27],[23,339,819,57,21],[176,402,822,78,27],[92,483,831,30,21],[7,273,831,45,21],[177,321,837,18,21],[178,351,837,60,27],[23,411,846,63,24],[179,474,858,51,18],[22,279,849,45,18],[180,330,852,45,27],[16,384,870,45,24],[181,432,867,54,33],[182,486,873,33,21],[183,264,861,45,24],[5,315,864,45,36],[184,75,543,57,30],[185,186,555,57,21],[186,54,591,48,30],[55,108,600,63,30],[95,180,612,54,27],[92,54,618,27,18],[156,84,627,39,18],[187,123,630,36,18],[188,165,636,45,18],[64,210,639,33,18],[7,42,633,33,24],[189,78,636,42,21],[16,129,648,45,27],[190,81,693,72,24],[191,102,735,60,30],[192,0,777,48,30],[193,54,786,48,36],[194,108,789,33,33],[177,147,807,21,12],[195,0,804,57,27],[156,72,819,42,15],[196,120,816,54,27],[177,177,831,24,15],[22,3,828,33,15],[177,39,831,24,15],[66,66,831,39,15],[21,117,840,36,18],[197,159,837,69,30],[7,0,846,30,21],[198,33,840,51,24],[199,90,840,51,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f83v.js <==
[[["poldaky",1,1,["f83v"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["otedy",155,55,["f46r","f46v","f80r"]],["chtair",1,1,["f83v"]],["opchedy",50,34,["f46r","f76r","f46v"]],["qotal",59,36,["f76r","f80r","f82v"]],["shedy",427,73,["f46r","f65v","f46v"]],["chepchedy",2,2,["f111r","f83v"]],["opchey",29,25,["f76r","f80r","f48r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qotedar",3,3,["f114v","f83v","f85r2"]],["checthedy",2,2,["f83v","f26r"]],["chey",344,118,["f46r","f1r","f46v"]],["dar",319,139,["f46r","f45r","f1r"]],["qotain",64,31,["f76r","f80r","f80v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["qotaldy",1,1,["f83v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dain",211,100,["f45r","f1r","f67r2"]],["sheedy",84,44,["f76r","f46v","f106r"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["doldy",2,2,["f18r","f83v"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qokedar",8,8,["f112v","f108v","f76r"]],["sheoldy",2,2,["f30v","f83v"]],["qol",151,37,["f89v2","f76r","f55v"]],["oly",57,35,["f67r2","f48v","f15r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chedy",501,86,["f46r","f65v","f46v"]],["chedol",6,6,["f114v","f112v","f83v"]],["doiin",19,18,["f111r","f67r2","f45v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["otalshedy",3,3,["f116r","f80r","f83v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["chl",26,20,["f111r","f15r","f79v"]],["ches",36,29,["f46r","f76r","f80v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokalol",1,1,["f83v"]],["dy",271,137,["f45r","f46r","f67r2"]],["olkshedy",1,1,["f83v"]],["rolkeedy",1,1,["f83v"]],["ched",23,19,["f46v","f73v","f48r"]],["okchey",32,28,["f1r","f80r","f78v"]],["ololary",1,1,["f83v"]],["okarchy",1,1,["f83v"]],["pchedas",1,1,["f83v"]],["shedas",1,1,["f83v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["shedal",11,8,["f111r","f76r","f31v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["okail",1,1,["f83v"]],["qoky",147,72,["f45r","f15v","f80r"]],["lsheg",1,1,["f83v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qoeeo",2,2,["f105v","f83v"]],["lldar",1,1,["f83v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qoal",4,4,["f108r","f83v","f114r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["qokain",279,46,["f48v","f76r","f80r"]],["olal",7,6,["f72v2","f108r","f113v"]],["qo",29,20,["f45r","f65v","f76r"]],["lched",6,5,["f111r","f116r","f83v"]],["qolky",4,4,["f81v","f83v","f80v"]],["chckhey",30,26,["f76r","f17v","f53v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["lal",7,7,["f70r2","f108v","f83v"]],["salched",1,1,["f83v"]],["qolchedy",10,8,["f75r","f76r","f81v"]],["qolchdy",1,1,["f83v"]],["rchedy",11,9,["f113v","f80r","f83v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["shey",283,99,["f46r","f1r","f45r"]],["cheeaiin",2,2,["f86v6","f83v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["chaloly",1,1,["f83v"]],["sheckhey",4,4,["f108v","f76r","f77r"]],["chal",48,27,["f1r","f76r","f58r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["al",260,82,["f89v2","f67r1","f55v"]],["cheeol",9,9,["f88v","f112v","f17v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qokear",6,5,["f111r","f86v6","f77r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["qokaoy",1,1,["f83v"]],["solkeedy",5,4,["f112r","f83v","f83r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["qolkeedy",7,6,["f83v","f79v","f76v"]],["qolteedy",1,1,["f83v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["checkhdy",2,2,["f46v","f83v"]],["tocthey",1,1,["f83v"]],["olol",18,16,["f67r2","f14r","f17v"]],["tedy",42,31,["f46r","f48v","f43r"]],["sheckhal",2,2,["f81v","f83v"]],["sheeckhy",2,2,["f111r","f83v"]],["cheal",30,15,["f111r","f76r","f103r"]],["qokeed",15,14,["f76r","f81v","f83v"]],["sheolkain",1,1,["f83v"]],["l",58,32,["f45r","f67r1","f65v"]],["char",72,51,["f45r","f106r","f1v"]],["cheolkain",1,1,["f83v"]],["shckhey",12,12,["f1r","f80r","f71r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["aiiin",41,26,["f80r","f78v","f106v"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["lchey",45,31,["f76r","f80r","f82v"]],["dalshal",1,1,["f83v"]],["shldy",2,2,["f71v","f83v"]],["lor",43,31,["f89v2","f76r","f80r"]],["y",151,87,["f67r2","f1r","f45r"]],["otechd",1,1,["f83v"]],["ar",352,108,["f67r2","f46r","f1r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["qokaly",18,11,["f66r","f103r","f77r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["ollchy",2,2,["f76r","f83v"]],["dsheol",9,9,["f46r","f66r","f99r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["lols",1,1,["f83v"]],["shol",187,102,["f46r","f1r","f78v"]],["oqo",1,1,["f83v"]],["sheam",2,2,["f3v","f83v"]],["tal",20,13,["f86v5","f77r","f79v"]],["dalshdy",3,3,["f89v1","f83v","f95r2"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qotals",1,1,["f83v"]],["oyshey",1,1,["f83v"]],["qoty",87,55,["f46v","f80r","f106r"]],["olain",13,10,["f111r","f86v6","f76r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["olohy",1,1,["f83v"]]],[[0,90,21,69,45],[1,174,48,45,15],[2,225,36,45,27],[3,288,33,54,24],[4,342,30,57,30],[5,408,27,45,30],[6,456,33,36,24],[7,507,33,72,24],[8,582,33,36,30],[9,99,69,27,15],[6,129,63,45,27],[10,183,60,57,24],[6,252,60,39,18],[11,300,57,66,24],[12,375,51,72,27],[10,453,54,54,21],[5,513,54,48,24],[13,564,66,30,15],[14,597,60,21,18],[15,96,81,57,27],[16,159,81,54,21],[17,219,84,27,15],[18,246,75,51,30],[6,306,78,42,21],[19,354,75,66,21],[20,426,72,60,21],[21,492,75,33,18],[6,528,75,39,21],[22,573,78,36,21],[23,105,105,33,15],[24,144,102,48,21],[25,201,96,66,24],[26,273,102,45,18],[27,321,96,54,24],[28,384,93,63,18],[29,453,90,60,21],[30,522,93,60,18],[31,585,99,27,12],[32,612,99,15,15],[33,102,117,45,24],[6,147,120,39,18],[15,195,117,51,18],[34,261,117,45,18],[35,315,117,51,21],[36,372,114,42,15],[37,423,108,45,18],[6,474,108,39,24],[28,519,105,57,21],[38,585,108,39,18],[34,105,138,39,15],[39,150,135,54,15],[40,216,132,75,18],[41,303,132,27,21],[42,336,135,24,15],[43,366,126,33,21],[44,414,123,42,21],[6,462,126,39,18],[45,507,123,48,24],[34,558,129,39,21],[33,600,123,30,24],[46,102,147,51,21],[22,168,147,39,21],[47,216,144,66,21],[34,285,150,42,18],[48,339,150,21,18],[9,363,147,27,18],[33,396,138,48,33],[49,456,141,63,33],[28,525,141,60,30],[33,588,144,39,27],[50,93,165,75,24],[20,174,162,66,33],[38,252,162,51,18],[51,309,165,36,15],[52,354,162,48,21],[53,192,285,54,27],[54,543,321,51,30],[55,57,360,69,36],[56,132,372,48,24],[57,195,372,51,30],[58,258,381,51,21],[59,363,375,51,27],[10,423,381,48,21],[60,480,378,36,24],[6,519,381,39,27],[61,561,381,39,21],[62,600,384,36,24],[63,66,396,39,15],[64,108,393,57,18],[65,171,399,45,15],[66,219,399,48,15],[67,273,405,42,12],[68,321,405,42,15],[28,369,399,60,24],[69,435,399,45,24],[24,486,399,48,21],[70,540,399,51,18],[71,597,405,30,18],[31,66,411,30,18],[13,99,411,33,18],[72,135,408,21,21],[73,165,411,42,15],[74,213,411,51,18],[33,270,414,48,21],[34,324,417,42,24],[34,378,420,42,21],[63,432,420,39,15],[75,480,417,57,21],[76,540,414,39,18],[77,585,417,18,15],[78,603,420,24,18],[79,57,426,81,15],[31,144,426,33,18],[6,180,423,48,18],[80,234,432,72,15],[81,318,435,60,18],[31,387,438,30,21],[82,426,432,48,24],[83,483,435,33,15],[84,519,429,54,21],[85,582,429,42,24],[86,66,438,60,21],[83,135,441,45,12],[87,186,438,36,18],[46,228,441,54,24],[83,297,450,42,21],[17,339,450,30,21],[88,372,453,69,15],[89,456,447,57,21],[33,519,447,45,24],[90,570,450,54,18],[63,69,456,45,18],[33,120,450,51,21],[91,183,453,69,18],[46,261,459,57,18],[92,330,468,39,15],[46,378,465,54,21],[20,441,465,60,24],[34,510,468,48,15],[93,558,465,33,18],[94,597,468,18,18],[86,69,465,57,24],[95,141,471,51,18],[20,201,468,60,24],[96,276,474,45,18],[97,333,480,51,21],[98,402,483,48,21],[99,462,486,51,15],[33,522,480,45,24],[100,573,483,51,18],[101,57,480,93,30],[28,162,486,69,21],[28,243,489,60,21],[102,306,495,54,15],[38,375,495,57,18],[34,441,498,42,18],[28,489,498,63,18],[103,558,498,63,24],[80,66,507,78,18],[104,150,504,78,21],[28,231,507,66,27],[33,303,507,51,21],[38,369,510,48,18],[105,426,513,42,18],[106,480,513,57,24],[17,546,519,27,24],[107,573,519,54,30],[108,66,519,81,39],[76,159,522,48,24],[109,219,531,42,21],[83,267,534,42,15],[110,309,525,45,27],[111,360,525,69,27],[112,435,528,60,30],[113,504,534,36,18],[114,75,555,60,27],[20,153,549,69,27],[115,231,546,84,24],[96,321,549,42,21],[89,381,549,63,21],[116,441,558,15,15],[6,456,555,39,24],[117,87,579,39,18],[57,135,573,54,30],[118,198,567,78,27],[119,285,564,57,27],[33,351,567,51,27],[76,408,573,42,18],[120,450,576,27,21],[31,81,600,36,21],[121,120,600,39,12],[122,168,591,72,21],[96,252,588,45,24],[20,306,588,60,24],[64,378,588,51,21],[123,429,597,42,18],[77,87,618,21,18],[98,111,612,51,24],[28,171,609,72,24],[70,252,609,54,18],[124,315,609,69,18],[125,390,606,42,27],[126,441,612,27,21],[127,84,642,12,24],[87,105,630,36,33],[128,153,627,57,24],[129,216,630,21,18],[130,252,624,39,27],[17,303,633,33,18],[6,345,624,45,24],[131,396,630,63,24],[132,75,663,48,18],[105,126,654,45,21],[87,186,651,39,27],[57,228,648,60,27],[6,297,648,48,21],[70,351,645,60,24],[133,420,651,57,21],[134,90,678,60,21],[83,162,678,48,21],[6,222,672,45,21],[20,279,666,72,33],[135,369,666,57,18],[136,432,669,36,21],[31,90,702,36,21],[137,135,696,42,24],[98,186,696,57,21],[31,246,696,39,27],[138,300,696,36,15],[70,345,681,63,33],[77,417,693,18,15],[139,438,687,45,27],[77,96,726,21,18],[113,120,720,45,18],[6,177,714,45,24],[13,243,720,39,12],[140,285,708,36,27],[58,333,708,51,24],[141,393,705,63,24],[20,99,735,72,24],[34,180,735,48,27],[33,243,729,57,27],[142,309,729,45,24],[34,357,735,42,18],[143,408,726,66,36],[144,96,759,69,27],[31,171,762,36,21],[33,216,753,54,33],[34,279,759,45,21],[145,327,750,48,36],[31,93,786,36,18],[146,135,783,48,15],[96,195,780,48,18],[72,252,786,24,21],[33,279,777,60,33],[96,339,783,45,33],[87,99,801,42,24],[8,153,795,57,36],[147,216,795,54,33],[148,276,807,51,18],[59,510,561,51,30],[38,540,729,45,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f84r.js <==
[[["lmyl",1,1,["f84r"]],["or",366,130,["f45r","f1r","f67r2"]],["shekar",2,2,["f84r","f58v"]],["ydy",8,8,["f86v6","f2r","f69v"]],["okedy",118,53,["f46v","f80r","f31r"]],["oloy",2,2,["f84r","f26r"]],["doiis",1,1,["f84r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shy",104,70,["f89v2","f46r","f15r"]],["otedy",155,55,["f46r","f46v","f80r"]],["lkol",5,5,["f41v","f105v","f80v"]],["okolshy",3,3,["f70v1","f68r3","f84r"]],["otoly",11,9,["f73r","f48v","f72v3"]],["dshedy",36,26,["f65v","f48v","f43r"]],["kal",23,18,["f111r","f75r","f86v6"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["dytedy",2,2,["f46r","f84r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["olshed",2,2,["f84r","f75v"]],["opshed",1,1,["f84r"]],["ykcsedy",1,1,["f84r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["opoly",2,2,["f86v6","f84r"]],["tol",48,36,["f67r2","f48v","f15r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["schckhy",1,1,["f84r"]],["dal",253,114,["f67r2","f45r","f1r"]],["yshedy",10,9,["f75r","f94v","f79v"]],["qol",151,37,["f89v2","f76r","f55v"]],["eedy",6,4,["f94v","f72r3","f84r"]],["oroly",3,2,["f80r","f84r"]],["dar",319,139,["f46r","f45r","f1r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["okain",144,52,["f67r2","f1r","f80r"]],["chey",344,118,["f46r","f1r","f46v"]],["olar",11,9,["f46v","f116r","f113v"]],["dy",271,137,["f45r","f46r","f67r2"]],["tor",23,21,["f102r2","f89v1","f47r"]],["tedy",42,31,["f46r","f48v","f43r"]],["rol",20,15,["f75r","f81v","f79v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["pchol",8,8,["f99r","f116r","f103v"]],["cphol",15,13,["f100r","f17v","f13v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["teol",15,14,["f101v2","f48r","f80r"]],["keedy",53,32,["f46r","f76r","f80r"]],["tey",11,10,["f111r","f38v","f7v"]],["qopor",4,4,["f42r","f86v5","f84r"]],["oly",57,35,["f67r2","f48v","f15r"]],["otchy",48,40,["f76r","f15v","f17r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["olchey",29,23,["f102r2","f75r","f80r"]],["schey",5,5,["f27r","f87v","f56r"]],["ral",17,16,["f76r","f80r","f81v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["yqokain",1,1,["f84r"]],["qolkeey",6,6,["f68v3","f82v","f84r"]],["qokain",279,46,["f48v","f76r","f80r"]],["salchedy",2,2,["f77v","f84r"]],["pshol",5,5,["f1r","f8r","f80v"]],["pchcfhdy",1,1,["f84r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shckhedy",6,5,["f81v","f76v","f84r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["checthy",28,18,["f111r","f75r","f76r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["cheky",65,50,["f55v","f80r","f31r"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["tory",1,1,["f84r"]],["otshedy",13,13,["f72v2","f111r","f72v1"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qotchsdy",1,1,["f84r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["raiin",75,38,["f100r","f76r","f106r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["sheor",51,40,["f89v1","f100r","f17v"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["rshedy",7,6,["f75r","f82v","f84r"]],["qolchey",11,8,["f76r","f116r","f77r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["olor",31,21,["f75r","f101v2","f43r"]],["pol",24,16,["f86v6","f77r","f86v4"]],["tar",43,35,["f46v","f80r","f82v"]],["shey",283,99,["f46r","f1r","f45r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["otchey",31,27,["f106r","f78v","f84r"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["otaiiin",1,1,["f84r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qoty",87,55,["f46v","f80r","f106r"]],["rom",4,4,["f116r","f84r","f75v"]],["qotol",47,34,["f45v","f48r","f80r"]],["shcthhy",3,3,["f94v","f80v","f84r"]],["oty",115,76,["f45r","f46v","f45v"]],["schdy",3,3,["f85r1","f84r","f41r"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["palchd",1,1,["f84r"]],["fchedy",11,11,["f48v","f76r","f113v"]],["olky",22,15,["f75r","f86v6","f43r"]],["opalkaiin",2,2,["f107r","f84r"]],["oqofchedy",1,1,["f84r"]],["oraiiin",4,4,["f81r","f86v5","f84r"]],["ofoly",1,1,["f84r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["oqol",2,2,["f84r","f83r"]],["yqor",1,1,["f84r"]],["ckhedy",4,4,["f112v","f85r2","f84r"]],["chkedy",5,5,["f50v","f84r","f83r"]],["qokolchedy",1,1,["f84r"]],["olain",13,10,["f111r","f86v6","f76r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qsolkeedy",1,1,["f84r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["checkhy",47,34,["f43r","f76r","f80r"]],["olchcthy",2,1,["f84r"]],["lor",43,31,["f89v2","f76r","f80r"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["olchdy",8,7,["f76r","f80r","f50v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["chetey",5,5,["f68v2","f77r","f34r"]],["sain",68,40,["f89v1","f76r","f106r"]],["shekam",2,2,["f39v","f84r"]],["ykchdar",1,1,["f84r"]],["arar",7,7,["f112v","f31v","f86v4"]],["qoky",147,72,["f45r","f15v","f80r"]],["qotar",63,37,["f43r","f80r","f48r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["chtol",5,5,["f28r","f48v","f113v"]],["shol",187,102,["f46r","f1r","f78v"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["alkedy",2,2,["f108r","f84r"]],["okedar",6,5,["f108v","f103r","f76v"]],["olkeed",1,1,["f84r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["dshey",14,12,["f111r","f25v","f95v1"]],["teey",20,14,["f111r","f71v","f72v3"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["otedaiin",3,3,["f86v4","f84r","f105r"]],["shckhchy",1,1,["f84r"]],["aryly",1,1,["f84r"]],["dain",211,100,["f45r","f1r","f67r2"]],["otey",57,41,["f43r","f76r","f106r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["air",74,49,["f67r2","f67r1","f65v"]],["orair",5,5,["f105v","f115r","f84r"]],["oro",5,5,["f24v","f86v6","f99r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["orol",15,13,["f68v3","f100r","f80r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["alol",9,8,["f111r","f76r","f105v"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qokchy",69,55,["f45r","f45v","f55v"]],["ytchor",13,12,["f45v","f19r","f15v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["teedy",13,11,["f111r","f94v","f108r"]],["dkedy",2,2,["f84r","f78v"]],["olcsedy",1,1,["f84r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["chekar",8,8,["f75r","f108r","f94r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otchdy",30,25,["f48v","f43r","f46v"]],["csedy",6,6,["f73v","f85r2","f84r"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["skeey",1,1,["f84r"]],["rcheky",2,2,["f80r","f84r"]],["okechy",6,6,["f70r2","f108r","f103r"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["ar",352,108,["f67r2","f46r","f1r"]],["osy",1,1,["f84r"]],["ytyl",1,1,["f84r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["shekedy",2,2,["f84r","f78r"]],["ithhy",1,1,["f84r"]],["doledy",1,1,["f84r"]],["aror",6,4,["f79v","f106r","f84r"]],["otaly",19,17,["f73r","f71v","f72v3"]]],[[0,0,87,21,15],[1,93,54,15,15],[2,105,48,39,18],[3,138,93,18,18],[4,171,54,33,21],[5,201,63,30,18],[6,249,54,27,18],[7,279,63,12,15],[8,291,60,18,21],[9,327,54,30,27],[10,360,60,30,21],[11,432,54,39,21],[12,495,57,36,21],[13,603,51,36,27],[14,48,171,24,27],[15,78,186,36,15],[16,126,180,51,18],[9,183,180,36,24],[17,228,180,42,21],[18,285,183,39,21],[19,333,189,45,18],[20,387,189,54,21],[21,444,186,54,27],[22,504,186,54,21],[23,561,183,45,27],[24,45,195,27,18],[1,72,198,18,15],[25,90,198,36,15],[26,132,195,54,21],[27,189,198,54,15],[28,246,201,27,15],[29,276,201,51,18],[9,336,204,36,18],[30,375,210,27,12],[1,405,207,21,15],[7,435,213,18,12],[31,456,210,33,18],[16,495,204,48,21],[32,555,207,42,18],[16,45,210,48,15],[33,99,210,27,15],[34,126,213,39,15],[35,168,210,48,21],[36,219,210,60,21],[35,285,216,51,18],[15,339,219,36,18],[37,387,216,36,18],[38,432,225,33,12],[35,468,219,54,21],[33,528,219,30,15],[39,561,219,33,18],[40,594,219,21,21],[41,48,222,30,21],[34,84,228,42,15],[42,123,225,36,21],[43,165,228,18,15],[7,192,228,15,12],[44,210,228,39,15],[34,255,228,39,18],[45,303,228,42,15],[46,354,228,45,18],[47,405,228,45,18],[48,45,240,39,21],[49,84,240,42,18],[50,129,243,27,15],[51,156,237,36,21],[42,192,237,36,24],[22,228,237,51,21],[36,288,240,54,18],[16,345,240,48,18],[7,399,249,18,15],[52,420,243,36,24],[53,459,240,27,24],[35,486,240,48,24],[54,537,234,48,24],[55,588,243,27,18],[56,51,258,36,18],[7,96,261,15,12],[34,114,255,39,21],[35,159,255,48,15],[34,213,258,39,15],[4,258,252,39,18],[45,303,252,42,18],[57,357,255,42,18],[58,411,264,42,12],[59,462,261,39,18],[28,504,261,27,15],[57,534,255,45,24],[60,579,258,30,15],[61,51,270,36,15],[50,90,270,30,15],[62,123,267,66,21],[63,195,267,57,27],[22,255,267,48,21],[64,306,264,51,21],[34,360,267,39,21],[65,402,273,63,15],[66,48,282,36,27],[67,81,282,60,24],[36,147,282,54,21],[40,207,291,18,18],[35,231,285,51,27],[68,288,288,33,12],[69,324,282,60,18],[70,387,285,57,18],[71,447,282,57,18],[33,513,279,27,21],[71,540,276,51,24],[72,597,276,21,27],[70,48,303,54,18],[73,108,306,30,12],[74,141,300,42,21],[75,189,300,42,21],[38,234,309,30,9],[76,273,300,36,18],[15,309,303,42,15],[77,348,297,42,21],[78,399,300,54,18],[61,459,297,42,21],[79,501,297,48,21],[80,48,315,60,21],[81,117,315,48,18],[46,165,312,45,21],[7,210,321,15,12],[34,228,315,36,18],[35,264,315,51,18],[36,318,312,51,24],[36,375,315,54,18],[15,432,315,39,21],[82,477,315,39,15],[38,519,315,30,15],[83,555,303,39,21],[33,591,303,33,18],[33,54,336,24,12],[84,81,333,36,15],[85,123,330,48,21],[86,177,330,48,15],[22,228,330,51,18],[87,282,330,51,18],[88,336,333,57,12],[89,402,330,39,24],[30,447,330,30,12],[34,480,327,36,18],[7,525,330,18,12],[68,546,324,33,15],[90,582,318,39,18],[91,48,345,24,21],[92,72,345,36,18],[34,108,348,42,15],[35,150,342,54,18],[76,210,339,33,24],[93,249,345,33,18],[94,288,345,45,18],[57,333,342,45,18],[95,387,342,48,18],[96,441,339,66,18],[38,513,342,33,12],[70,546,333,60,21],[97,48,363,51,21],[98,102,360,66,21],[99,177,357,45,18],[100,225,360,51,15],[34,282,360,39,18],[9,330,357,42,18],[101,372,357,42,21],[22,417,354,54,18],[7,477,360,18,15],[4,498,351,42,30],[9,549,351,39,21],[102,588,348,30,24],[103,51,378,45,27],[104,105,375,51,24],[105,165,372,30,24],[33,201,372,27,18],[85,231,372,48,24],[106,279,375,51,24],[36,333,369,57,27],[107,396,369,42,21],[108,51,504,51,36],[109,99,504,42,36],[85,153,513,48,27],[110,204,510,30,27],[33,240,516,24,15],[111,276,507,69,24],[112,354,498,69,27],[113,432,501,54,21],[114,495,489,39,30],[32,540,501,39,24],[115,51,537,30,15],[7,87,537,18,15],[116,111,534,39,15],[117,159,537,39,15],[118,198,531,42,18],[1,243,528,18,18],[119,264,525,48,21],[120,318,522,45,24],[37,375,519,39,21],[34,420,519,45,15],[121,468,516,81,18],[122,555,516,42,21],[36,51,546,57,21],[123,117,546,36,18],[33,159,549,27,12],[124,192,546,51,15],[125,246,543,66,18],[126,318,543,30,15],[127,351,537,51,21],[83,408,531,36,18],[15,447,534,39,18],[128,492,528,66,21],[129,561,534,30,15],[130,57,564,39,15],[35,96,561,48,18],[7,153,564,18,12],[57,171,558,45,21],[131,225,561,48,15],[132,279,558,27,15],[1,306,558,18,12],[81,333,555,48,21],[133,387,549,48,24],[134,438,549,33,15],[34,477,546,39,15],[135,525,546,51,15],[136,57,576,57,18],[1,120,579,18,15],[137,141,576,36,15],[34,180,576,39,18],[46,222,573,45,18],[68,273,570,36,15],[34,312,570,39,18],[47,360,564,51,18],[35,414,561,51,18],[138,468,558,36,18],[15,510,558,36,18],[68,546,555,39,15],[139,54,591,51,21],[140,108,591,48,18],[42,156,588,42,21],[33,204,588,30,15],[47,234,585,54,21],[22,291,582,54,21],[45,354,579,54,18],[141,420,573,48,21],[42,468,573,39,21],[33,510,573,30,15],[1,540,570,18,15],[55,558,573,27,18],[142,57,609,30,21],[143,87,606,48,21],[42,132,606,39,18],[144,183,600,45,21],[93,234,603,36,18],[44,276,603,48,15],[140,324,597,42,18],[145,369,591,57,18],[146,432,591,57,18],[147,489,585,51,21],[7,540,588,18,18],[148,558,588,24,18],[149,57,627,39,12],[150,96,621,33,21],[115,135,621,30,15],[7,171,624,18,15],[34,195,618,39,15],[33,240,618,30,18],[151,270,618,36,15],[152,312,612,69,18],[153,387,606,57,21],[57,450,603,48,24],[68,501,603,42,15],[154,543,603,42,18],[46,54,636,45,24],[68,105,639,39,12],[155,147,636,36,15],[156,186,630,36,24],[157,231,633,39,15],[158,273,630,24,15],[45,300,624,54,27],[159,360,624,45,18],[160,405,624,27,15],[93,18,657,27,24],[33,51,657,24,18],[93,87,657,30,21],[155,129,660,33,15],[161,162,660,33,12],[34,201,657,39,24],[162,243,657,33,21],[163,276,648,33,24],[4,315,648,42,27],[138,363,639,42,24],[15,414,645,42,18],[146,468,630,42,24],[38,516,639,33,12],[164,555,633,33,15],[165,276,666,54,24],[166,339,663,39,21],[9,384,660,36,27],[34,426,660,33,15],[36,462,651,51,18],[167,519,651,21,15],[7,540,651,18,12],[168,558,645,27,24],[115,273,687,33,15],[131,303,687,45,18],[79,354,681,45,24],[169,399,672,51,24],[167,453,675,21,18],[9,480,666,36,21],[170,522,663,48,21],[110,570,660,33,27],[13,282,699,45,18],[171,336,699,45,15],[35,390,693,54,18],[15,450,690,36,18],[172,486,684,39,21],[36,528,681,57,21],[36,279,711,54,24],[173,342,711,39,21],[174,384,708,51,21],[46,441,705,42,18],[45,483,702,45,21],[175,531,699,54,21],[13,285,732,45,18],[176,336,729,48,21],[139,393,726,48,18],[177,444,720,51,21],[1,498,720,18,18],[34,516,720,39,15],[178,558,714,42,18],[179,294,747,48,21],[180,348,747,51,18],[64,405,741,45,18],[181,453,738,39,24],[16,495,732,45,24],[22,546,729,51,21],[64,297,762,51,21],[182,354,762,57,18],[183,414,756,45,24],[184,462,753,51,21],[167,522,756,24,15],[185,549,747,42,21],[186,300,780,42,21],[22,342,777,54,27],[100,402,777,48,18],[128,459,771,66,18],[33,531,768,27,18],[187,561,765,18,15],[188,576,765,27,18],[189,300,798,42,27],[15,342,801,39,18],[190,387,792,42,24],[191,432,789,54,27],[4,492,786,39,24],[192,537,783,36,18],[168,576,780,30,21],[193,300,822,48,21],[35,354,816,51,24],[187,408,813,18,18],[194,429,813,36,18],[4,474,807,45,21],[4,528,798,42,24],[195,15,552,33,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f84v.js <==
[[["otdy",2,2,["f22v","f84v"]],["dar",319,139,["f46r","f45r","f1r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["oram",10,9,["f33v","f68r2","f108v"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["sol",75,49,["f67r1","f89v1","f15r"]],["okaly",24,18,["f72v1","f72v3","f46v"]],["kor",26,22,["f1r","f47r","f48v"]],["shedy",427,73,["f46r","f65v","f46v"]],["otedy",155,55,["f46r","f46v","f80r"]],["qotedy",91,42,["f46r","f43r","f76r"]],["otedar",11,9,["f111r","f72v3","f112v"]],["cfhdorol",1,1,["f84v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["okey",64,42,["f67r2","f65v","f46v"]],["chetain",5,5,["f112v","f116r","f80r"]],["cseeky",2,2,["f81v","f84v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qokeed",15,14,["f76r","f81v","f83v"]],["or",366,130,["f45r","f1r","f67r2"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["ry",13,12,["f75r","f81r","f8v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["sheky",36,27,["f46r","f1r","f80r"]],["poiin",3,3,["f86v6","f95r2","f84v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["kedy",44,26,["f43r","f46v","f48r"]],["okedy",118,53,["f46v","f80r","f31r"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["cseol",1,1,["f84v"]],["qolchey",11,8,["f76r","f116r","f77r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["chkeedy",2,2,["f83r","f84v"]],["qoteed",3,3,["f76v","f104v","f84v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["csedy",6,6,["f73v","f85r2","f84r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["chckhedy",11,10,["f111r","f66r","f48v"]],["dain",211,100,["f45r","f1r","f67r2"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokees",8,8,["f66r","f40v","f86v5"]],["dol",117,72,["f89v2","f67r1","f45v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["teedam",1,1,["f84v"]],["shedol",1,1,["f84v"]],["chedy",501,86,["f46r","f65v","f46v"]],["otol",86,69,["f89v2","f1r","f55v"]],["dokedy",1,1,["f84v"]],["lkeey",41,20,["f111r","f48v","f103r"]],["qokydy",2,2,["f75v","f84v"]],["dshey",14,12,["f111r","f25v","f95v1"]],["olkchy",4,4,["f80v","f104v","f75v"]],["sain",68,40,["f89v1","f76r","f106r"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["checthy",28,18,["f111r","f75r","f76r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dolkedy",1,1,["f84v"]],["okedam",3,3,["f108r","f31r","f84v"]],["soiiin",6,6,["f14r","f114v","f37v"]],["qol",151,37,["f89v2","f76r","f55v"]],["shey",283,99,["f46r","f1r","f45r"]],["y",151,87,["f67r2","f1r","f45r"]],["rkchdy",1,1,["f84v"]],["kol",37,35,["f45r","f1r","f45v"]],["kaldy",4,4,["f46r","f58r","f84v"]],["dsheey",8,8,["f108v","f116r","f47v"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["qokor",36,30,["f89v2","f80r","f15v"]],["shckhy",60,30,["f65v","f76r","f80r"]],["qokain",279,46,["f48v","f76r","f80r"]],["koldy",7,7,["f75r","f54r","f80v"]],["solkes",1,1,["f84v"]],["olokar",1,1,["f84v"]],["shkol",2,2,["f27v","f84v"]],["tal",20,13,["f86v5","f77r","f79v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["tolshy",1,1,["f84v"]],["pchol",8,8,["f99r","f116r","f103v"]],["shtal",3,3,["f76v","f103v","f84v"]],["opcholor",2,2,["f79r","f84v"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["cfheey",1,1,["f84v"]],["ols",18,17,["f46r","f67r2","f89v1"]],["oshey",7,7,["f67r1","f103r","f81v"]],["tedy",42,31,["f46r","f48v","f43r"]],["okain",144,52,["f67r2","f1r","f80r"]],["olshdy",4,3,["f79v","f78v","f84v"]],["oltaiin",2,2,["f80v","f84v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cthy",111,63,["f89v2","f1r","f45r"]],["korol",1,1,["f84v"]],["oror",5,5,["f112v","f113v","f106r"]],["ycheey",24,20,["f111r","f1r","f17v"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["olchey",29,23,["f102r2","f75r","f80r"]],["oly",57,35,["f67r2","f48v","f15r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["olol",18,16,["f67r2","f14r","f17v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["olchedy",38,24,["f111r","f75r","f76r"]],["qolkeedy",7,6,["f83v","f79v","f76v"]],["olkal",11,10,["f111r","f86v6","f81r"]],["dal",253,114,["f67r2","f45r","f1r"]],["soin",4,4,["f76r","f80v","f30r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["keed",2,2,["f75v","f84v"]],["qokeoly",2,2,["f73v","f84v"]],["cheel",1,1,["f84v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chckhor",2,2,["f35v","f84v"]],["aly",29,25,["f46v","f82v","f104v"]],["kal",23,18,["f111r","f75r","f86v6"]],["yfchedy",1,1,["f84v"]],["lolor",1,1,["f84v"]],["chey",344,118,["f46r","f1r","f46v"]],["okeshy",3,3,["f78v","f84v","f26v"]],["olchy",8,8,["f14r","f76r","f113v"]],["s",244,125,["f1r","f46r","f67r2"]],["dchey",18,18,["f81r","f86v3","f107r"]],["lchy",8,8,["f76r","f82v","f80v"]],["shor",97,66,["f45r","f46r","f15r"]],["tolokeedy",1,1,["f84v"]],["lol",44,29,["f48v","f76r","f80r"]],["lkain",35,15,["f76r","f80r","f107r"]],["shes",13,10,["f70v1","f66r","f27r"]],["ror",17,15,["f111r","f75r","f79v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["dys",2,2,["f36v","f84v"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["dolor",2,2,["f114r","f84v"]],["oteol",42,38,["f1r","f100r","f43r"]],["lshedy",42,24,["f111r","f75r","f76r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["lchey",45,31,["f76r","f80r","f82v"]],["olshedy",23,16,["f75r","f76r","f103r"]],["soly",3,3,["f70r1","f27v","f84v"]],["yteedar",1,1,["f84v"]],["lkeoldy",1,1,["f84v"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["otes",5,5,["f111r","f72v2","f70r2"]],["ydairol",1,1,["f84v"]],["ychckhy",1,1,["f84v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["solchey",4,3,["f80r","f79r","f84v"]],["daisoldy",1,1,["f84v"]],["darchy",1,1,["f84v"]],["yskhy",1,1,["f84v"]],["ochedy",8,8,["f114v","f76v","f85r2"]]],[[0,396,30,39,30],[1,435,36,30,18],[2,468,36,33,18],[1,507,36,27,15],[3,534,36,36,21],[4,387,60,48,15],[5,438,54,54,24],[6,489,57,39,21],[7,528,54,45,33],[8,18,96,36,36],[9,60,108,45,27],[10,120,111,45,24],[11,177,108,60,27],[12,246,105,51,24],[13,303,102,75,30],[14,24,132,45,21],[15,75,129,57,24],[16,141,132,36,27],[17,186,132,60,18],[18,252,129,48,24],[19,309,132,42,18],[20,354,138,21,15],[15,24,150,54,18],[21,90,150,51,24],[9,144,153,45,27],[22,201,150,57,27],[23,258,153,24,18],[24,285,153,48,18],[25,342,153,18,27],[26,27,165,57,24],[27,93,174,60,15],[28,165,168,54,27],[29,228,171,45,21],[15,282,168,54,27],[30,21,186,48,24],[31,81,195,18,18],[32,105,186,39,24],[33,153,189,51,24],[34,213,189,42,27],[24,261,189,51,27],[35,318,189,51,21],[36,24,207,63,21],[33,96,207,45,27],[37,150,210,63,21],[24,231,213,48,27],[9,288,213,45,18],[34,333,207,39,27],[38,27,225,45,21],[39,81,231,66,15],[24,159,228,51,27],[40,213,237,51,12],[24,273,228,48,24],[41,336,231,57,24],[42,27,243,57,21],[10,90,243,42,27],[43,138,249,48,24],[37,189,249,63,24],[27,255,249,51,18],[24,315,246,51,24],[44,372,249,30,21],[45,27,261,45,21],[27,78,270,51,15],[31,135,270,21,18],[46,159,273,36,12],[19,204,270,42,12],[47,252,264,63,21],[48,324,267,33,15],[49,363,267,21,15],[19,390,267,39,15],[50,27,279,57,24],[36,90,282,54,27],[10,153,282,45,18],[9,204,282,42,21],[36,252,282,51,18],[51,312,285,27,18],[52,345,279,54,21],[51,408,285,24,15],[53,441,273,51,24],[54,30,300,48,21],[55,84,306,42,12],[33,138,297,48,30],[56,198,300,36,21],[47,243,297,66,24],[11,315,294,60,27],[57,381,297,51,27],[51,444,303,27,15],[58,468,294,45,30],[59,519,294,54,30],[60,27,318,45,18],[61,78,315,54,27],[51,141,324,33,15],[31,177,327,21,15],[10,204,318,48,27],[33,267,315,45,30],[33,324,318,39,27],[36,372,321,51,21],[51,429,324,27,21],[1,459,321,27,18],[31,489,324,18,15],[55,510,324,36,15],[62,546,321,39,15],[63,24,333,75,24],[37,105,333,72,30],[19,177,339,42,18],[64,228,339,63,24],[65,297,336,39,21],[31,342,342,18,18],[32,363,333,36,24],[55,405,342,36,18],[66,453,336,60,24],[67,522,333,57,24],[68,15,354,54,18],[31,78,360,21,15],[55,108,360,42,21],[69,156,363,33,18],[32,195,354,36,27],[70,240,360,36,21],[36,285,354,60,24],[35,351,354,48,24],[51,408,357,24,21],[71,432,366,12,15],[31,453,363,21,12],[9,474,357,39,21],[36,516,354,51,21],[15,24,369,54,24],[56,87,369,39,24],[55,132,378,39,18],[19,180,378,48,15],[51,237,378,27,18],[43,273,375,48,27],[55,333,378,42,21],[33,381,372,45,21],[72,435,372,54,27],[73,492,375,30,27],[74,525,372,45,27],[75,27,390,48,18],[37,78,390,60,21],[76,150,393,48,21],[77,204,390,51,21],[9,252,393,48,21],[34,303,390,39,27],[51,351,396,27,15],[78,381,390,48,27],[79,435,396,54,21],[31,492,402,21,15],[80,516,396,42,21],[81,18,405,66,24],[82,90,408,60,24],[29,156,411,42,21],[83,210,408,45,27],[77,264,411,51,18],[2,318,417,36,18],[84,351,408,39,24],[9,387,414,45,24],[85,441,414,42,15],[33,489,414,42,27],[9,537,414,36,24],[49,573,417,15,21],[86,24,426,66,18],[34,93,429,39,27],[36,138,429,60,27],[9,213,432,33,24],[37,252,426,60,27],[87,15,441,57,33],[9,69,456,45,18],[88,123,453,54,21],[33,189,450,45,30],[89,246,450,72,30],[90,324,438,51,39],[91,384,441,60,36],[40,444,459,45,18],[92,489,447,54,33],[93,546,465,27,24],[94,27,471,45,21],[95,69,471,45,24],[96,123,471,48,21],[70,177,477,39,21],[36,228,477,60,27],[90,291,477,48,21],[33,345,474,45,30],[16,396,474,39,27],[49,441,480,18,24],[33,474,477,45,33],[97,525,486,45,27],[15,24,489,57,30],[98,87,492,63,24],[99,159,495,42,27],[9,207,501,45,27],[100,264,501,36,27],[101,303,495,51,27],[102,360,501,39,21],[103,27,516,60,15],[24,99,513,51,21],[104,162,519,54,21],[105,228,525,57,15],[40,291,525,48,18],[106,342,528,27,15],[107,24,528,63,24],[108,96,531,54,21],[109,162,540,39,21],[65,210,537,45,21],[55,255,546,45,21],[55,306,546,45,21],[31,27,552,21,21],[110,48,549,57,24],[9,102,549,48,30],[69,153,558,33,15],[10,195,555,54,30],[111,255,564,72,18],[71,12,579,27,21],[23,45,570,21,21],[9,66,570,45,24],[112,117,570,81,27],[111,207,582,63,21],[113,276,579,54,21],[114,24,597,30,18],[9,57,591,45,27],[36,111,594,60,24],[9,174,597,45,27],[48,225,600,42,15],[19,279,597,48,21],[115,6,621,57,15],[9,72,615,48,21],[15,129,615,57,24],[19,195,621,45,15],[33,246,612,51,30],[116,300,621,39,15],[35,18,630,51,27],[31,75,636,21,18],[117,102,633,36,21],[36,144,636,60,21],[35,210,633,54,21],[118,270,633,72,21],[119,21,654,42,15],[19,69,654,45,15],[120,126,651,42,21],[2,177,660,39,18],[120,228,651,42,21],[121,273,651,63,24],[122,336,663,30,21],[36,15,666,60,21],[70,81,675,39,18],[123,123,669,33,30],[33,165,675,48,27],[124,222,666,63,36],[95,285,672,45,30],[125,333,678,51,21],[9,15,684,45,18],[35,69,690,51,24],[36,123,693,60,24],[126,198,705,36,18],[1,246,699,33,18],[16,288,699,39,21],[127,345,696,60,30],[128,411,708,48,15],[79,12,699,60,27],[31,84,711,24,15],[55,117,714,48,18],[105,183,720,54,18],[129,231,717,27,18],[20,261,720,24,21],[23,288,717,24,21],[2,318,723,36,18],[130,366,723,45,27],[16,420,720,42,21],[131,462,723,42,18],[132,15,723,42,18],[31,60,729,21,18],[96,87,723,54,21],[9,153,723,48,27],[31,213,738,21,15],[9,237,738,45,21],[133,285,738,93,24],[55,387,741,48,21],[33,444,738,51,21],[134,495,744,30,15],[35,9,738,54,24],[6,69,747,33,21],[32,105,741,42,24],[16,159,747,39,24],[135,198,750,57,24],[70,264,756,39,21],[136,315,759,42,18],[31,360,762,24,18],[9,387,759,42,21],[15,435,756,57,21],[137,498,756,30,21],[138,15,759,60,21],[107,81,762,72,24],[70,156,768,36,21],[48,201,771,39,18],[15,246,774,63,21],[19,315,777,48,18],[108,372,777,51,18],[139,426,774,57,24],[140,489,777,30,27],[141,9,774,75,27],[37,90,783,69,27],[33,171,783,51,24],[142,228,792,54,21],[31,294,801,21,15],[55,324,798,45,21],[143,390,795,51,21],[109,447,792,42,18],[144,12,795,57,24],[69,72,807,36,21],[145,114,807,36,12],[16,156,801,39,27],[105,210,810,63,15],[146,285,816,45,15],[147,342,813,63,21],[78,417,810,57,21],[148,474,810,45,21],[149,12,816,69,21],[28,87,816,57,27],[105,153,825,57,18],[35,219,822,54,30],[150,276,828,72,27],[19,360,834,42,15],[151,405,828,60,30],[152,474,828,54,27],[153,0,837,42,21],[154,45,834,42,27],[51,93,846,30,21],[32,126,840,36,36],[56,171,840,39,27],[55,213,849,45,21],[85,591,480,30,21],[155,588,501,45,18],[156,585,516,42,24],[157,588,537,39,30],[158,579,675,42,27],[159,561,699,60,18],[160,567,714,60,21],[161,564,732,45,18],[162,567,741,48,30],[163,567,768,42,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f85r1.js <==
[[["pdsheody",1,1,["f85r1"]],["shdol",1,1,["f85r1"]],["shey",283,99,["f46r","f1r","f45r"]],["otchdy",30,25,["f48v","f43r","f46v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["soeeedy",1,1,["f85r1"]],["dchefoey",1,1,["f85r1"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["shedy",427,73,["f46r","f65v","f46v"]],["sodair",1,1,["f85r1"]],["yoiin",2,2,["f85r1","f99v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qocthdy",1,1,["f85r1"]],["otedy",155,55,["f46r","f46v","f80r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["oraiin",38,29,["f76r","f80r","f9r"]],["okshd",2,2,["f85r1","f89r2"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["chckhdy",13,11,["f46v","f55v","f105v"]],["otam",47,38,["f48v","f43r","f55v"]],["tarar",2,2,["f113r","f85r1"]],["opcheey",5,4,["f87v","f76v","f67v1"]],["ykdair",1,1,["f85r1"]],["chy",155,101,["f1r","f46r","f67r2"]],["qotedy",91,42,["f46r","f43r","f76r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["otedam",3,3,["f108r","f85r1","f107v"]],["odeedaiin",1,1,["f85r1"]],["qokechy",13,11,["f111r","f108r","f7r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chekchy",5,4,["f68v3","f67r1","f66r"]],["olshedy",23,16,["f75r","f76r","f103r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["doltshdy",1,1,["f85r1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["ols",18,17,["f46r","f67r2","f89v1"]],["tchedy",33,26,["f80r","f82v","f106r"]],["kchedy",22,17,["f75r","f43r","f104v"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["kedy",44,26,["f43r","f46v","f48r"]],["tedy",42,31,["f46r","f48v","f43r"]],["tdam",1,1,["f85r1"]],["rorain",1,1,["f85r1"]],["pchey",12,11,["f86v6","f75r","f40r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["pchedy",34,28,["f76r","f82v","f78v"]],["shefchdy",2,2,["f33v","f85r1"]],["qopar",5,3,["f86v6","f105v","f85r1"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["kchdar",1,1,["f85r1"]],["ypchdy",6,5,["f86v6","f48r","f85r1"]],["ldo",1,1,["f85r1"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["opchsd",2,2,["f108r","f85r1"]],["otchy",48,40,["f76r","f15v","f17r"]],["qodal",7,6,["f54v","f52r","f53v"]],["dal",253,114,["f67r2","f45r","f1r"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["oram",10,9,["f33v","f68r2","f108v"]],["tsheed",1,1,["f85r1"]],["lchey",45,31,["f76r","f80r","f82v"]],["qokeshy",1,1,["f85r1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["csedar",1,1,["f85r1"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["chofchdy",1,1,["f85r1"]],["qotdcty",1,1,["f85r1"]],["ofar",4,4,["f108r","f50v","f85r1"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["cheod",5,5,["f38v","f29r","f31r"]],["cheolkeedy",2,2,["f108v","f85r1"]],["pdar",2,2,["f85r1","f105r"]],["shdair",2,2,["f85r1","f106v"]],["qopcheedy",2,2,["f85r1","f104r"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["shefshoro",1,1,["f85r1"]],["raiin",75,38,["f100r","f76r","f106r"]],["dalor",8,7,["f45r","f86v6","f39v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["opakam",1,1,["f85r1"]],["tdain",2,2,["f85r1","f89r1"]],["okeody",37,31,["f67r1","f65v","f55v"]],["lchdy",18,14,["f111r","f106r","f78v"]],["lkor",4,4,["f86v6","f85r1","f105r"]],["oeeseary",1,1,["f85r1"]],["dar",319,139,["f46r","f45r","f1r"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["oto",10,9,["f72v1","f101v2","f69r"]],["dxar",1,1,["f85r1"]],["am",88,55,["f67r2","f89v2","f89v1"]],["rsheodor",1,1,["f85r1"]],["qoctho",1,1,["f85r1"]],["kar",52,39,["f46r","f45r","f43r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ykeeeody",1,1,["f85r1"]],["qotal",59,36,["f76r","f80r","f82v"]],["s",244,125,["f1r","f46r","f67r2"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["shody",55,38,["f1r","f43r","f48v"]],["daror",3,3,["f77r","f18v","f85r1"]],["keody",22,20,["f86v6","f68v3","f48v"]],["oteody",39,28,["f48v","f106v","f104r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["cheedy",59,32,["f76r","f106r","f104v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["al",260,82,["f89v2","f67r1","f55v"]],["odaiiin",4,4,["f67r2","f86v6","f85r1"]],["qokeeodain",1,1,["f85r1"]],["chey",344,118,["f46r","f1r","f46v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dl",20,16,["f111r","f86v6","f81v"]],["sheokey",4,4,["f72v2","f55v","f85r1"]],["cheokain",4,4,["f113v","f79v","f85r1"]],["keeo",9,8,["f7v","f113v","f87v"]],["olky",22,15,["f75r","f86v6","f43r"]],["shoiin",6,5,["f14r","f10v","f20r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okary",11,10,["f73r","f33v","f99r"]],["polky",1,1,["f85r1"]],["olkedaiin",2,2,["f39v","f85r1"]],["shor",97,66,["f45r","f46r","f15r"]],["cphedy",8,7,["f66r","f94v","f113v"]],["shcphhy",2,2,["f116r","f85r1"]],["ofchey",5,5,["f44r","f8r","f107r"]],["shtor",1,1,["f85r1"]],["sham",7,6,["f24r","f116r","f85r1"]],["olkeey",40,26,["f76r","f80r","f106r"]],["otchey",31,27,["f106r","f78v","f84r"]],["chcthihy",1,1,["f85r1"]],["checphey",2,2,["f112v","f85r1"]],["otshey",7,6,["f86v6","f42r","f86v5"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["schdy",3,3,["f85r1","f84r","f41r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["lam",6,6,["f111r","f116r","f73v"]],["pcheoy",1,1,["f85r1"]],["kshedy",6,6,["f95v1","f85r1","f79r"]],["qocphdy",2,2,["f114v","f85r1"]],["qofol",2,2,["f9v","f85r1"]],["shdaldy",1,1,["f85r1"]],["dairar",2,2,["f104v","f85r1"]],["cheeteey",4,4,["f116r","f112r","f85r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["cheody",89,54,["f89v1","f65v","f106r"]],["cheocthey",1,1,["f85r1"]],["olor",31,21,["f75r","f101v2","f43r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chedy",501,86,["f46r","f65v","f46v"]],["ydair",2,2,["f17r","f85r1"]],["tar",43,35,["f46v","f80r","f82v"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["okedy",118,53,["f46v","f80r","f31r"]],["pchdaiin",3,3,["f112v","f85r1","f39r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["shofshedy",1,1,["f85r1"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["ypar",4,4,["f43r","f86v5","f85r1"]],["ches",36,29,["f46r","f76r","f80v"]],["chol",397,151,["f1r","f45r","f46r"]],["shetam",1,1,["f85r1"]],["tedair",2,2,["f85r1","f114r"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["dain",211,100,["f45r","f1r","f67r2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["sheekchy",3,3,["f103v","f85r1","f83r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["schedaiir",1,1,["f85r1"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["pchdairor",1,1,["f85r1"]],["shshdar",1,1,["f85r1"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["qofchdy",3,3,["f108r","f85r1","f106v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["chcphdy",2,2,["f76r","f85r1"]],["darordaiin",1,1,["f85r1"]],["shetshdy",1,1,["f85r1"]],["qotar",63,37,["f43r","f80r","f48r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["karar",2,2,["f40r","f85r1"]],["odeeed",1,1,["f85r1"]],["kchedar",1,1,["f85r1"]],["yteol",6,6,["f28r","f101v2","f108r"]],["qekedy",1,1,["f85r1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["odor",8,8,["f89v2","f46r","f24v"]],["or",366,130,["f45r","f1r","f67r2"]],["otechdy",5,5,["f82v","f85r1","f107v"]],["oees",9,7,["f72v1","f86v3","f24r"]],["olkeeody",7,7,["f86v5","f71r","f85r1"]],["ors",1,1,["f85r1"]],["qotol",47,34,["f45v","f48r","f80r"]],["dkam",1,1,["f85r1"]],["dorchdy",1,1,["f85r1"]],["osaiin",8,7,["f46r","f73r","f67r1"]],["okedes",1,1,["f85r1"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["otalom",1,1,["f85r1"]],["podaiin",5,5,["f86v6","f54r","f85r1"]],["ypchdar",1,1,["f85r1"]],["qopol",6,6,["f89v1","f112r","f115r"]],["keshor",1,1,["f85r1"]],["dchdal",1,1,["f85r1"]],["cholairy",2,2,["f72v3","f85r1"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["shdytody",1,1,["f85r1"]],["otchol",28,26,["f1r","f17r","f13v"]],["chees",33,28,["f106r","f41r","f88r"]],["ar",352,108,["f67r2","f46r","f1r"]],["eeodaiin",1,1,["f85r1"]],["aral",16,14,["f86v5","f80v","f105r"]],["alkam",6,6,["f86v5","f72r3","f85r1"]],["raraiiin",1,1,["f85r1"]],["ytar",26,20,["f86v6","f48v","f81r"]],["alar",6,6,["f73r","f72v1","f73v"]],["ysheedy",6,6,["f108v","f76r","f86v5"]],["ksheey",2,2,["f31v","f85r1"]],["qokoror",1,1,["f85r1"]],["chod",9,9,["f89v2","f14r","f53r"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["qotody",11,10,["f88v","f114v","f43r"]],["shty",4,4,["f112r","f82v","f85r1"]],["otarar",5,5,["f108r","f116r","f104v"]],["chedar",30,21,["f111r","f67r1","f73r"]],["olpchdy",1,1,["f85r1"]],["otol",86,69,["f89v2","f1r","f55v"]]],[[0,12,39,72,39],[1,96,54,42,21],[2,141,54,33,21],[3,186,54,48,27],[4,249,66,48,24],[5,306,72,57,18],[6,372,60,60,30],[7,441,75,33,15],[8,477,72,42,24],[9,525,75,57,18],[2,579,72,36,21],[10,21,75,39,15],[11,63,75,39,15],[12,111,72,66,21],[13,189,78,45,21],[14,249,87,24,21],[15,276,90,54,15],[16,339,87,45,21],[17,393,87,57,24],[13,459,90,39,27],[18,507,90,57,24],[19,570,90,45,21],[20,15,84,51,24],[13,72,84,3,33],[21,123,90,51,33],[22,186,96,54,24],[23,240,111,27,18],[24,273,102,51,24],[25,333,105,63,21],[13,405,108,42,21],[26,453,117,42,12],[27,501,114,45,15],[28,555,108,57,21],[29,18,114,63,15],[30,87,108,60,27],[31,156,120,42,18],[32,204,117,51,24],[33,264,123,57,21],[34,330,123,60,27],[35,402,123,72,24],[36,483,126,39,18],[3,528,123,51,21],[37,582,123,33,21],[38,15,126,54,24],[39,78,126,54,27],[40,141,138,60,24],[41,207,138,57,33],[15,282,144,51,18],[33,342,150,57,24],[42,414,144,48,33],[43,480,150,39,27],[44,519,141,45,39],[45,561,141,51,30],[46,18,147,54,21],[2,81,147,33,36],[47,117,144,48,36],[48,171,156,57,27],[49,237,159,36,18],[50,279,165,18,15],[8,300,162,42,27],[51,12,165,54,39],[15,75,180,57,21],[52,141,180,66,27],[53,213,180,45,27],[54,264,189,51,24],[55,333,180,57,36],[56,399,189,72,33],[57,483,186,54,36],[58,537,192,51,39],[59,585,204,27,18],[31,18,198,36,18],[18,57,195,57,27],[60,123,201,69,27],[61,189,204,60,24],[25,255,204,57,30],[62,324,213,45,27],[63,381,219,45,18],[31,435,222,36,15],[64,486,222,24,21],[65,519,222,45,18],[66,564,222,45,21],[67,12,210,54,24],[68,63,225,45,15],[69,117,222,72,27],[70,207,231,36,18],[71,252,231,51,21],[72,315,234,42,21],[73,360,240,48,21],[74,408,237,69,30],[75,486,237,75,36],[76,564,237,39,27],[70,18,234,33,18],[77,54,237,69,21],[78,132,246,48,15],[79,177,243,81,36],[80,12,249,36,36],[50,51,273,18,15],[81,72,270,48,18],[82,129,264,72,39],[64,213,279,21,15],[83,237,282,42,21],[49,288,282,33,15],[84,330,267,75,36],[85,414,285,42,21],[86,465,291,42,18],[87,516,294,30,12],[88,546,282,72,30],[89,12,282,51,27],[90,72,285,57,27],[91,138,300,45,15],[92,189,291,42,24],[93,240,300,63,21],[94,312,306,33,15],[95,351,300,69,21],[96,435,300,30,21],[31,471,309,42,15],[97,522,309,42,18],[98,567,309,24,15],[99,18,309,66,21],[100,93,309,57,24],[101,156,312,33,24],[102,198,312,48,21],[103,255,315,72,27],[104,336,318,51,27],[50,393,327,18,12],[105,414,321,12,18],[87,429,324,36,15],[50,477,327,21,18],[106,510,327,45,21],[107,564,321,48,21],[108,18,333,45,18],[54,72,333,54,21],[109,135,330,45,27],[110,189,330,57,27],[111,258,339,42,15],[87,306,342,30,12],[112,342,342,54,15],[113,408,333,54,21],[94,477,342,27,15],[114,510,345,21,12],[115,540,339,60,15],[116,15,348,87,21],[117,111,354,42,18],[102,171,348,51,24],[118,228,351,39,24],[114,276,360,18,15],[119,300,360,18,21],[120,327,354,57,27],[121,399,348,72,24],[50,486,360,21,15],[122,510,351,33,21],[64,546,354,27,21],[123,579,348,36,27],[124,18,366,51,21],[125,75,363,54,30],[126,144,366,48,30],[11,195,378,42,21],[127,12,381,45,36],[2,66,396,36,18],[128,117,384,81,36],[129,207,405,39,21],[130,249,396,54,30],[70,318,402,39,24],[131,363,390,57,33],[132,432,399,54,27],[133,501,402,48,24],[87,555,405,33,18],[134,588,396,42,27],[135,15,414,48,18],[136,72,411,51,24],[55,129,414,60,30],[40,195,423,63,30],[137,264,423,66,30],[138,336,420,69,24],[139,411,417,60,27],[140,477,420,60,24],[141,543,423,42,24],[142,588,420,33,21],[42,384,441,48,27],[143,438,441,51,24],[144,495,441,63,30],[142,561,441,36,21],[145,600,441,30,15],[146,9,429,54,36],[147,63,432,51,36],[148,129,441,60,36],[149,201,450,39,30],[150,246,459,60,27],[151,321,468,63,18],[152,387,465,69,21],[144,465,459,66,27],[25,537,459,69,30],[153,609,468,21,27],[31,18,462,36,18],[154,60,468,45,12],[15,117,465,51,21],[50,177,477,21,18],[102,213,477,48,21],[155,276,480,78,21],[156,366,486,36,18],[13,402,483,48,30],[157,459,480,63,30],[49,525,486,33,18],[158,570,486,42,27],[159,15,480,42,18],[160,60,477,33,24],[158,93,486,45,24],[15,150,486,48,21],[161,210,498,48,18],[162,264,495,39,27],[163,3,495,69,36],[164,81,510,66,24],[165,156,507,72,33],[166,237,513,54,24],[167,300,513,36,30],[168,345,522,36,18],[87,387,525,36,15],[169,432,528,36,12],[153,471,525,18,24],[53,501,519,51,24],[170,561,519,66,27],[171,9,528,66,21],[172,84,531,54,18],[173,150,534,39,18],[112,195,537,54,21],[174,255,534,51,24],[158,309,543,39,15],[175,354,537,42,21],[176,405,537,72,33],[55,483,537,63,33],[177,555,543,63,30],[178,0,549,87,18],[110,93,546,60,30],[179,162,549,57,30],[180,225,552,69,24],[181,303,555,66,27],[182,3,561,84,36],[183,99,573,66,27],[184,177,576,63,27],[185,252,576,48,33],[186,312,579,60,30],[94,384,588,30,18],[105,417,588,12,18],[187,435,591,30,15],[188,471,579,60,30],[189,546,582,87,27],[161,12,600,54,18],[190,78,597,75,24],[191,162,600,51,18],[162,219,597,42,24],[192,267,603,54,21],[27,327,606,48,18],[50,378,612,21,15],[193,402,603,54,24],[194,462,606,57,21],[195,12,609,63,27],[196,78,615,57,24],[143,150,615,57,27],[197,219,618,54,33],[198,288,621,42,24],[199,336,627,39,18],[200,381,627,24,18],[158,414,633,42,15],[201,468,624,66,21],[64,546,627,30,24],[130,576,618,54,27],[202,12,636,39,18],[87,51,639,33,15],[203,87,633,78,30],[204,177,639,36,21],[11,219,648,42,12],[25,273,642,66,21],[205,351,642,54,24],[175,417,645,42,18],[36,465,639,45,24],[62,519,639,51,24],[206,579,639,45,18],[207,12,657,60,21],[208,87,660,54,18],[209,150,654,60,24],[210,219,657,57,27],[162,285,657,51,30],[211,342,663,39,27],[211,390,663,39,27],[212,441,657,42,24],[3,489,654,60,27],[213,564,654,66,21],[214,0,675,60,39],[65,69,693,54,27],[215,141,687,63,27],[94,210,696,33,21],[58,246,690,51,27],[216,309,693,45,36],[94,360,702,30,18],[217,402,687,63,33],[218,486,696,51,18],[219,546,693,72,24],[220,6,711,45,24],[169,54,720,36,18],[221,93,711,81,30],[60,177,711,69,24],[222,258,714,57,24],[223,327,720,45,21],[224,381,717,24,21],[225,411,717,72,18],[200,495,714,18,18],[226,516,711,45,21],[227,570,708,57,24],[228,3,732,69,24],[2,81,735,36,21],[208,120,738,60,18],[36,192,732,42,24],[229,246,735,48,24],[13,297,738,54,27],[200,363,738,18,18],[87,387,741,36,15],[36,435,729,45,27],[230,492,735,39,21],[41,537,729,63,27],[231,3,753,66,30],[232,75,753,54,30],[233,141,753,72,24],[234,219,762,39,15],[235,264,753,66,27],[236,342,753,66,27],[125,420,753,57,33],[237,486,753,42,33],[238,537,750,69,27],[111,156,780,39,18],[239,195,780,54,18],[240,255,774,66,33],[241,330,777,45,24],[144,387,777,66,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f85r2.js <==
[[["odchdy",1,1,["f85r2"]],["otedy",155,55,["f46r","f46v","f80r"]],["opoees",1,1,["f85r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["otchdy",30,25,["f48v","f43r","f46v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chepaiin",1,1,["f85r2"]],["otadar",1,1,["f85r2"]],["otodaiin",5,5,["f67r1","f86v3","f113v"]],["opoiin",1,1,["f85r2"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qopchchs",1,1,["f85r2"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["odar",24,21,["f1r","f67r2","f75r"]],["aloees",2,2,["f70r2","f85r2"]],["qotedaiin",3,3,["f95v2","f85r2","f83r"]],["octhody",4,4,["f89v1","f57r","f85r2"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["olfor",1,1,["f85r2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ol",538,130,["f67r2","f1r","f67r1"]],["lkech",1,1,["f85r2"]],["os",29,28,["f67r2","f1r","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dar",319,139,["f46r","f45r","f1r"]],["otees",10,8,["f72v2","f68v2","f70v2"]],["ofaiin",6,6,["f89v2","f72v3","f42r"]],["chcphdar",1,1,["f85r2"]],["okees",16,14,["f67r1","f73r","f76r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["sary",8,7,["f89v2","f68v2","f47v"]],["qokshedy",11,9,["f75r","f79v","f76v"]],["qodain",11,6,["f95v1","f112r","f85r2"]],["chckhy",140,76,["f46r","f46v","f55v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["chedy",501,86,["f46r","f65v","f46v"]],["ckhedy",4,4,["f112v","f85r2","f84r"]],["or",366,130,["f45r","f1r","f67r2"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["olchey",29,23,["f102r2","f75r","f80r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["qoekedy",2,2,["f31r","f85r2"]],["dody",7,7,["f38v","f52r","f112r"]],["csedy",6,6,["f73v","f85r2","f84r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["los",5,5,["f48v","f93r","f85r2"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["qoseey",1,1,["f85r2"]],["aiinog",1,1,["f85r2"]],["lcheol",8,7,["f111r","f113v","f85r2"]],["chol",397,151,["f1r","f45r","f46r"]],["sheoly",1,1,["f85r2"]],["sain",68,40,["f89v1","f76r","f106r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["qotor",29,24,["f15r","f42r","f80r"]],["sheedy",84,44,["f76r","f46v","f106r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["olfar",1,1,["f85r2"]],["ary",26,22,["f67r1","f48v","f86v3"]],["dair",106,71,["f89v2","f1r","f67r1"]],["sheo",47,39,["f1r","f80r","f106r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["ockhdor",1,1,["f85r2"]],["olkor",4,4,["f101v2","f85r2","f95r2"]],["shoral",1,1,["f85r2"]],["sosees",1,1,["f85r2"]],["pchedeey",1,1,["f85r2"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["qokedy",272,62,["f46v","f80r","f31r"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["fcheey",4,4,["f114v","f108v","f95v2"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["qocthey",5,5,["f21r","f81v","f85r2"]],["oteey",140,66,["f1r","f67r1","f80r"]],["oloeorain",1,1,["f85r2"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["chckhey",30,26,["f76r","f17v","f53v"]],["qtchedy",1,1,["f85r2"]],["qodar",11,9,["f86v6","f94v","f3v"]],["qotedar",3,3,["f114v","f83v","f85r2"]],["qokar",152,64,["f46r","f89v1","f46v"]],["qotchd",4,4,["f114v","f93r","f85r2"]],["qotom",1,1,["f85r2"]],["soiis",1,1,["f85r2"]],["chokcod",1,1,["f85r2"]],["otchs",2,2,["f72v3","f85r2"]],["shedor",1,1,["f85r2"]],["chey",344,118,["f46r","f1r","f46v"]],["sorain",2,2,["f8v","f85r2"]],["tedy",42,31,["f46r","f48v","f43r"]],["sodaiiin",1,1,["f85r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["ytedar",3,3,["f73v","f85r2","f104v"]],["chs",19,17,["f101v2","f71r","f105v"]],["arody",13,12,["f88v","f102r1","f86v6"]],["ypshedy",1,1,["f85r2"]],["am",88,55,["f67r2","f89v2","f89v1"]],["odain",18,15,["f102r2","f43r","f106r"]],["an",7,7,["f72v3","f2r","f86v5"]],["orar",10,9,["f101v2","f99r","f81r"]],["oldar",6,5,["f87v","f23v","f85r2"]],["ochar",2,2,["f89v2","f85r2"]],["otedar",11,9,["f111r","f72v3","f112v"]],["ochedy",8,8,["f114v","f76v","f85r2"]],["otody",14,14,["f73v","f95v1","f16r"]],["olchedy",38,24,["f111r","f75r","f76r"]],["otchdo",1,1,["f85r2"]],["air",74,49,["f67r2","f67r1","f65v"]]],[[0,12,294,21,42],[1,21,249,30,42],[2,39,207,33,39],[3,72,186,12,24],[4,90,156,36,33],[5,126,117,48,36],[1,180,96,42,24],[6,225,75,39,24],[7,273,63,60,27],[8,336,72,60,24],[9,405,81,57,42],[10,468,117,39,36],[11,507,147,39,42],[12,543,192,45,48],[13,582,249,27,54],[14,600,309,27,54],[15,612,375,15,39],[16,606,426,15,51],[13,576,480,39,54],[17,534,537,48,63],[15,504,600,27,36],[18,447,633,51,36],[19,381,666,57,30],[20,330,684,39,21],[21,282,684,39,27],[22,234,678,36,21],[23,207,669,18,15],[24,150,645,45,33],[25,129,627,18,15],[26,105,603,21,21],[5,66,558,33,42],[27,42,528,24,24],[28,24,483,24,39],[29,6,441,24,39],[30,3,372,18,63],[31,45,486,24,33],[20,39,444,24,39],[32,24,390,36,45],[33,33,351,24,33],[34,30,309,18,39],[35,63,483,24,69],[36,57,423,21,51],[37,48,363,21,48],[38,45,303,30,51],[39,48,255,15,39],[3,84,531,15,18],[26,81,498,18,30],[40,72,438,21,51],[41,69,408,18,18],[42,66,381,18,24],[43,69,321,18,54],[32,60,267,27,48],[44,66,222,18,39],[45,93,486,18,63],[46,84,411,21,63],[47,84,354,24,39],[48,78,297,24,42],[49,81,228,18,60],[50,111,516,27,36],[3,108,498,21,18],[44,105,447,24,42],[51,96,372,30,66],[52,99,303,24,57],[41,99,270,18,18],[53,96,216,18,51],[23,123,411,15,18],[54,120,354,18,51],[55,117,315,15,30],[23,117,291,15,18],[56,114,237,24,51],[57,183,132,39,24],[41,228,123,18,24],[41,255,120,18,21],[26,273,117,30,21],[58,315,105,54,33],[59,204,147,45,30],[60,252,144,45,21],[61,303,135,57,21],[62,366,123,42,30],[63,408,135,27,27],[64,237,165,27,21],[65,264,159,33,21],[66,300,156,45,18],[55,354,162,30,15],[22,387,159,39,18],[67,249,183,54,27],[68,315,177,42,30],[69,360,186,45,24],[70,330,210,45,21],[71,537,237,27,69],[72,549,312,27,42],[73,549,363,24,51],[74,555,426,21,42],[75,546,477,33,54],[13,519,240,21,48],[76,528,294,24,51],[77,534,348,18,54],[78,537,411,21,39],[23,537,459,12,18],[79,537,483,15,54],[22,498,234,21,42],[80,507,282,24,57],[81,513,336,24,54],[1,519,393,21,45],[82,519,444,21,63],[83,519,513,21,48],[84,480,234,24,57],[85,489,294,21,48],[86,492,348,24,57],[87,501,411,21,45],[88,498,459,24,57],[89,495,522,27,48],[90,468,231,18,54],[26,471,285,15,33],[19,477,327,18,66],[91,480,396,24,69],[92,378,651,3,18],[93,333,657,39,21],[94,294,663,30,12],[95,246,669,48,18],[41,387,636,18,18],[44,342,639,42,18],[96,303,645,42,21],[97,237,651,66,21],[98,210,654,24,12],[99,348,612,57,33],[100,309,627,33,21],[26,273,636,33,15],[101,216,639,45,18],[102,351,594,51,30],[27,318,606,27,21],[39,279,615,39,18],[41,252,624,18,18],[103,225,627,24,15],[78,351,579,39,24],[36,297,591,51,24],[104,246,603,42,21],[105,225,612,18,15],[94,189,606,30,18],[106,288,579,39,21],[107,240,582,42,24],[42,207,591,27,18],[31,225,336,21,39],[108,246,306,27,33],[109,282,294,48,15],[110,327,303,45,24],[111,372,324,27,33],[112,390,363,18,48],[113,366,417,33,36],[3,351,453,15,18],[41,330,462,18,18],[114,309,468,21,12],[23,297,462,15,15],[28,252,444,39,27],[3,240,429,18,15],[3,228,411,18,15],[103,225,393,15,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f86v3.js <==
[[["tchedy",33,26,["f80r","f82v","f106r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["qoedy",4,3,["f86v6","f86v3","f114r"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["raiin",75,38,["f100r","f76r","f106r"]],["olpchey",2,2,["f86v3","f99v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["sain",68,40,["f89v1","f76r","f106r"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["qoeeey",7,7,["f68v2","f112v","f86v3"]],["otair",21,15,["f89v2","f86v3","f80r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["ytain",13,11,["f1r","f86v6","f75r"]],["taiin",42,31,["f48v","f5v","f106r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["or",366,130,["f45r","f1r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["qor",23,19,["f45r","f75r","f86v3"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ytechy",1,1,["f86v3"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["ysheey",10,10,["f86v3","f113v","f77r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ypsheor",1,1,["f86v3"]],["otain",96,43,["f43r","f76r","f80r"]],["ytam",13,11,["f48v","f43r","f33v"]],["daiinls",1,1,["f86v3"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["chdar",20,16,["f67r1","f73r","f75r"]],["araiin",10,10,["f86v6","f114v","f108v"]],["ytapy",1,1,["f86v3"]],["odeeey",2,2,["f86v3","f103r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["otey",57,41,["f43r","f76r","f106r"]],["otais",4,4,["f86v3","f106r","f115r"]],["tshedal",1,1,["f86v3"]],["ypchey",5,4,["f86v3","f21r","f101r1"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qopcheeody",1,1,["f86v3"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["olfchey",2,2,["f86v3","f103v"]],["dshedy",36,26,["f65v","f48v","f43r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["shedy",427,73,["f46r","f65v","f46v"]],["otor",46,39,["f89v1","f67r1","f65v"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["yochedy",1,1,["f86v3"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["qoky",147,72,["f45r","f15v","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qoty",87,55,["f46v","f80r","f106r"]],["om",22,20,["f111r","f45r","f67r2"]],["shor",97,66,["f45r","f46r","f15r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["otodar",3,3,["f86v3","f93r","f57v"]],["teeos",3,3,["f86v3","f68v1","f90v2"]],["qoteey",42,31,["f100r","f106r","f104v"]],["otchey",31,27,["f106r","f78v","f84r"]],["qoteeody",6,6,["f68v2","f114v","f86v3"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["cheedaiin",4,3,["f112v","f86v3","f107r"]],["ycheeody",2,2,["f86v3","f104r"]],["daiis",5,5,["f86v3","f94r","f57r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["olteey",2,2,["f73r","f86v3"]],["toeeedchy",1,1,["f86v3"]],["okchey",32,28,["f1r","f80r","f78v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["ytcheodar",1,1,["f86v3"]],["ytchey",12,11,["f96v","f69r","f65v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["cheokaiim",1,1,["f86v3"]],["chy",155,101,["f1r","f46r","f67r2"]],["tchey",22,19,["f1r","f46r","f86v3"]],["otchedy",34,21,["f48v","f86v3","f105v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["oeedy",7,6,["f72v2","f86v3","f79v"]],["lkam",7,7,["f111r","f108v","f86v3"]],["oees",9,7,["f72v1","f86v3","f24r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["yteeedy",1,1,["f86v3"]],["chedy",501,86,["f46r","f65v","f46v"]],["kshd",2,2,["f86v6","f86v3"]],["qotar",63,37,["f43r","f80r","f48r"]],["chear",51,33,["f1r","f89v2","f89v1"]],["yteeo",3,3,["f86v3","f69v","f112r"]],["dy",271,137,["f45r","f46r","f67r2"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["teeody",4,4,["f68v2","f108v","f86v3"]],["oty",115,76,["f45r","f46v","f45v"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["aiim",3,3,["f86v3","f87v","f107v"]],["ykeeedy",4,4,["f86v6","f48v","f86v3"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["tchol",13,12,["f45r","f47r","f86v3"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["cfhyaiin",1,1,["f86v3"]],["opchedy",50,34,["f46r","f76r","f46v"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["acheody",1,1,["f86v3"]],["eol",2,2,["f96v","f86v3"]],["dady",5,5,["f67r1","f108v","f86v3"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["ol",538,130,["f67r2","f1r","f67r1"]],["keeey",11,10,["f111r","f38v","f40r"]],["qotchedy",24,13,["f111r","f86v3","f84r"]],["qotchedar",2,2,["f86v3","f104v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["qokedy",272,62,["f46v","f80r","f31r"]],["qotaiior",1,1,["f86v3"]],["tcheod",1,1,["f86v3"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["chedos",1,1,["f86v3"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["s",244,125,["f1r","f46r","f67r2"]],["aiir",23,18,["f68v3","f43r","f86v3"]],["ytchcseey",1,1,["f86v3"]],["oteeodam",1,1,["f86v3"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["daim",11,10,["f111r","f9v","f86v3"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["checkhy",47,34,["f43r","f76r","f80r"]],["sykeeeochy",1,1,["f86v3"]],["tcheey",6,6,["f7v","f86v3","f77v"]],["otodaiin",5,5,["f67r1","f86v3","f113v"]],["opaiin",13,10,["f73r","f69r","f86v3"]],["otam",47,38,["f48v","f43r","f55v"]],["osheey",2,2,["f86v3","f67v1"]],["tcheody",6,6,["f86v3","f113r","f90v2"]],["qokain",279,46,["f48v","f76r","f80r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["qokody",9,9,["f88v","f43r","f86v3"]],["cholkain",2,2,["f108v","f86v3"]],["shodain",5,5,["f1r","f89v1","f108v"]],["chalkar",2,2,["f86v3","f103v"]],["shekshol",1,1,["f86v3"]],["okchor",20,18,["f71v","f3v","f86v3"]],["tshdcsey",1,1,["f86v3"]],["dalkshdy",1,1,["f86v3"]],["shocfhy",2,2,["f86v3","f113r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["airody",3,3,["f86v3","f113r","f105r"]],["chedaly",3,3,["f73r","f86v3","f67v1"]],["dcheody",2,2,["f86v3","f87v"]],["skeeody",1,1,["f86v3"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["chodain",9,9,["f4v","f1r","f86v3"]],["ykched",1,1,["f86v3"]],["raraldy",1,1,["f86v3"]],["dsheody",2,2,["f102r1","f86v3"]],["qokchey",30,21,["f86v3","f103r","f79v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["pchedaiin",4,4,["f94v","f108v","f86v3"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["qopchol",6,6,["f114v","f81r","f86v3"]],["shol",187,102,["f46r","f1r","f78v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["rolkam",1,1,["f86v3"]],["dchey",18,18,["f81r","f86v3","f107r"]],["olkechy",2,2,["f108r","f86v3"]],["qokam",25,20,["f46r","f75r","f86v3"]],["chol",397,151,["f1r","f45r","f46r"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["dar",319,139,["f46r","f45r","f1r"]],["lshodair",1,1,["f86v3"]],["ykcho",6,6,["f86v3","f21v","f56r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["qochey",6,5,["f111r","f86v3","f103r"]],["chcthey",7,7,["f114v","f86v3","f49v"]],["lkar",30,19,["f111r","f86v6","f76r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["kshey",6,6,["f75r","f42r","f86v3"]],["ralkchedy",1,1,["f86v3"]],["ytchol",6,6,["f28r","f86v3","f44r"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["tam",5,4,["f94v","f86v3","f54v"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["alor",7,5,["f73r","f112v","f86v3"]]],[[0,168,6,48,27],[1,219,9,51,24],[2,276,12,36,21],[3,321,6,39,21],[4,366,9,30,15],[5,408,0,48,21],[6,453,6,48,18],[7,171,30,33,15],[8,210,27,42,15],[9,252,30,45,12],[10,303,24,42,18],[11,348,24,42,18],[12,399,18,42,21],[6,441,21,57,18],[13,171,42,45,15],[14,225,39,45,18],[14,276,39,45,15],[14,327,36,48,18],[15,381,39,18,12],[16,405,36,18,15],[17,423,33,42,24],[18,468,36,24,18],[19,174,54,48,21],[20,225,54,45,21],[21,279,51,30,24],[22,309,54,30,12],[23,348,48,42,21],[16,402,51,18,12],[22,420,54,27,9],[24,453,48,33,21],[25,174,72,42,21],[26,222,72,51,24],[27,279,72,30,21],[28,318,66,51,21],[12,372,66,42,21],[29,417,63,39,18],[30,459,63,36,24],[31,174,90,51,21],[22,222,93,27,12],[32,249,84,45,21],[19,303,84,45,24],[19,354,84,48,24],[33,408,84,39,15],[34,450,84,45,12],[7,162,108,45,15],[14,216,105,42,18],[35,267,99,42,21],[36,324,105,36,21],[37,369,105,27,15],[38,399,99,33,18],[30,432,96,39,27],[39,165,123,33,12],[22,198,126,27,12],[40,234,120,33,21],[41,276,117,42,18],[42,597,183,24,60],[43,600,246,21,45],[44,603,297,15,30],[45,600,336,24,75],[46,603,417,21,48],[47,603,477,24,51],[43,606,537,21,45],[26,600,582,21,57],[48,585,186,15,45],[49,582,234,21,51],[50,588,294,18,51],[51,588,351,15,33],[6,585,393,21,48],[27,585,450,15,27],[52,591,483,15,33],[53,591,519,18,48],[19,585,576,18,45],[54,573,183,15,60],[55,570,252,18,48],[56,573,306,18,48],[57,576,360,15,33],[58,576,408,12,30],[27,573,444,15,27],[59,576,480,18,39],[60,576,528,15,33],[58,579,564,9,36],[61,570,600,18,21],[62,561,192,12,33],[63,558,228,21,36],[59,564,270,15,42],[64,564,321,15,48],[65,564,378,12,36],[53,564,420,15,42],[14,558,477,21,39],[66,564,525,15,48],[22,564,576,15,27],[67,549,183,15,45],[22,549,234,12,27],[63,546,267,21,33],[68,549,306,18,48],[69,546,366,21,45],[70,552,417,15,57],[71,552,477,15,48],[72,549,528,15,66],[73,531,186,18,60],[74,534,252,15,33],[75,534,291,18,39],[2,531,336,18,45],[75,531,390,18,36],[76,531,429,24,45],[77,429,867,60,24],[78,372,870,48,24],[79,303,873,63,21],[51,261,876,36,21],[80,183,882,69,18],[81,441,852,42,18],[63,396,855,36,18],[82,351,861,39,12],[15,327,861,18,15],[83,291,858,33,15],[58,249,864,36,15],[84,186,867,57,18],[0,435,837,51,18],[85,405,840,24,12],[86,366,846,39,18],[87,303,843,54,24],[88,258,849,42,18],[89,219,843,33,21],[90,183,849,36,21],[91,450,825,27,15],[92,414,828,33,15],[93,354,828,51,18],[94,306,831,39,15],[26,246,834,57,18],[11,195,837,48,15],[81,429,810,45,18],[53,372,813,48,18],[95,333,816,36,18],[96,276,816,54,21],[97,234,819,42,12],[15,213,819,21,15],[18,195,816,21,18],[98,432,789,39,24],[99,414,792,18,18],[94,372,789,39,24],[88,324,798,45,21],[63,276,798,42,21],[96,225,795,45,27],[18,207,798,21,21],[100,429,774,42,15],[101,378,777,51,18],[102,339,777,27,24],[87,273,783,57,18],[103,228,783,39,15],[104,201,774,30,24],[105,420,756,51,21],[68,366,756,48,24],[54,312,759,54,24],[106,261,762,45,24],[107,18,717,21,42],[108,18,675,21,39],[109,9,618,27,57],[110,9,546,24,57],[111,9,480,21,57],[15,12,453,18,18],[112,15,393,15,63],[113,18,351,15,30],[51,15,306,18,42],[63,12,258,24,36],[58,21,213,15,39],[114,24,180,18,30],[115,42,720,9,36],[116,39,699,15,18],[117,36,666,15,33],[118,33,600,18,63],[49,30,552,24,45],[119,30,477,21,69],[120,30,429,24,45],[6,27,369,21,57],[121,30,324,27,42],[19,30,279,18,42],[122,33,216,18,60],[18,39,195,15,21],[123,48,705,18,54],[75,48,660,18,36],[124,48,597,18,51],[27,51,558,15,33],[125,48,510,15,45],[51,48,465,15,39],[126,51,423,12,39],[127,45,396,18,21],[128,48,363,15,33],[65,54,330,15,36],[129,45,267,21,57],[130,48,201,18,63],[131,63,705,24,45],[132,63,666,21,33],[133,63,633,18,30],[134,63,579,12,48],[135,60,525,18,48],[136,60,447,21,72],[137,60,399,21,45],[138,60,327,21,60],[139,63,282,18,45],[69,63,234,21,42],[140,63,195,21,36],[141,81,693,15,42],[15,81,669,15,18],[65,78,639,18,33],[142,75,582,21,57],[143,75,531,18,45],[54,78,474,15,51],[144,78,423,18,42],[145,81,360,15,57],[8,84,309,21,48],[146,81,255,24,48],[147,81,195,18,54],[16,93,711,15,18],[22,96,681,12,27],[148,93,624,15,48],[62,93,588,12,30],[149,90,522,21,57],[150,90,456,18,57],[151,90,405,18,45],[152,114,228,63,24],[153,183,225,66,24],[154,258,222,48,33],[155,309,228,36,18],[15,348,231,18,15],[156,369,231,45,15],[157,456,231,54,18],[158,120,249,42,18],[159,168,246,51,18],[160,222,243,60,24],[161,285,246,60,15],[162,351,243,45,21],[163,450,246,54,21],[164,117,264,51,21],[165,174,261,54,27],[37,234,264,24,18],[15,261,264,18,15],[166,282,261,42,15],[39,324,258,30,15],[167,111,288,63,27],[168,186,303,42,15],[169,231,291,57,21],[170,300,291,48,21],[171,351,294,30,21],[172,405,291,48,21],[173,456,291,51,21],[174,114,315,30,15],[29,150,312,39,18],[175,195,315,54,18],[176,249,309,45,24],[177,300,315,30,12],[178,330,309,39,24],[177,372,318,30,12],[179,405,309,39,18],[180,447,309,24,15],[22,471,309,27,15],[99,498,309,15,15],[181,114,327,57,18],[182,180,327,36,18],[180,219,330,27,15],[183,246,327,39,21],[184,291,321,51,21],[185,342,330,45,9],[186,405,324,48,15],[187,456,321,36,18],[188,492,321,24,18],[48,114,345,45,18],[189,159,342,36,24],[179,195,342,45,24],[44,246,345,30,15],[190,279,339,69,24],[191,354,336,45,24],[60,402,336,36,24],[192,444,339,33,21],[193,477,336,30,21],[194,111,360,48,27],[180,165,363,27,15],[171,195,363,30,15],[15,228,360,18,15],[195,249,360,33,15]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f86v4.js <==
[[["opor",8,8,["f102r2","f86v6","f86v5"]],["os",29,28,["f67r2","f1r","f89v1"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["pchedar",11,10,["f111r","f75r","f48v"]],["odsheo",1,1,["f86v4"]],["qody",17,15,["f86v6","f42r","f86v4"]],["cheepchdy",1,1,["f86v4"]],["lpchedy",6,5,["f86v4","f113r","f115r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["dchdor",1,1,["f86v4"]],["qopcher",1,1,["f86v4"]],["cher",5,5,["f86v6","f72v3","f86v4"]],["oseeedar",1,1,["f86v4"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["pcheodar",3,3,["f54v","f86v4","f106r"]],["chdair",2,2,["f86v4","f114r"]],["orarorchy",1,1,["f86v4"]],["shar",34,29,["f45r","f1r","f3v"]],["opchsey",1,1,["f86v4"]],["otedy",155,55,["f46r","f46v","f80r"]],["chcphhy",3,3,["f7v","f86v4","f75v"]],["chedy",501,86,["f46r","f65v","f46v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["shed",18,16,["f111r","f43r","f48v"]],["odar",24,21,["f1r","f67r2","f75r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["scheor",2,2,["f86v4","f89r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["cheefar",1,1,["f86v4"]],["shetchy",2,2,["f86v4","f35r"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["qoteshy",1,1,["f86v4"]],["doin",5,5,["f1r","f76r","f86v4"]],["ofor",2,2,["f67r2","f86v4"]],["arar",7,7,["f112v","f31v","f86v4"]],["dl",20,16,["f111r","f86v6","f81v"]],["oeeey",4,4,["f24v","f86v4","f50v"]],["otedaiin",3,3,["f86v4","f84r","f105r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["octhedy",2,2,["f86v4","f104r"]],["chy",155,101,["f1r","f46r","f67r2"]],["shedaiin",15,11,["f108v","f86v3","f86v4"]],["chotaiin",9,9,["f24r","f25r","f22r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["otodeeeo",1,1,["f86v4"]],["or",366,130,["f45r","f1r","f67r2"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["oteedar",3,3,["f70v2","f116r","f86v4"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chdar",20,16,["f67r1","f73r","f75r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qotedain",1,1,["f86v4"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["chetdy",1,1,["f86v4"]],["qotor",29,24,["f15r","f42r","f80r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["schsdy",1,1,["f86v4"]],["tchy",24,21,["f72v2","f14r","f47v"]],["sam",10,9,["f70r1","f68v3","f103r"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["dair",106,71,["f89v2","f1r","f67r1"]],["alody",6,6,["f70v2","f71v","f86v5"]],["shes",13,10,["f70v1","f66r","f27r"]],["qeeor",1,1,["f86v4"]],["odarchdy",1,1,["f86v4"]],["chdy",152,73,["f1r","f46r","f89v1"]],["olcheos",1,1,["f86v4"]],["orain",27,20,["f111r","f102r1","f81r"]],["oteed",8,7,["f111r","f48v","f86v4"]],["chedees",1,1,["f86v4"]],["oteedy",100,43,["f76r","f106r","f82v"]],["qoty",87,55,["f46v","f80r","f106r"]],["dar",319,139,["f46r","f45r","f1r"]],["shd",7,7,["f46r","f43r","f33v"]],["shyy",1,1,["f86v4"]],["scody",1,1,["f86v4"]],["chdchdy",1,1,["f86v4"]],["dodar",2,2,["f86v4","f49r"]],["orchedy",2,2,["f86v4","f104v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["deedes",1,1,["f86v4"]],["ar",352,108,["f67r2","f46r","f1r"]],["opcho",1,1,["f86v4"]],["fchsom",1,1,["f86v4"]],["oepor",1,1,["f86v4"]],["oteer",1,1,["f86v4"]],["o",82,56,["f1r","f67r1","f89r2"]],["cs",4,4,["f33v","f55v","f86v4"]],["olkeor",1,1,["f86v4"]],["air",74,49,["f67r2","f67r1","f65v"]],["dery",1,1,["f86v4"]],["doeedey",1,1,["f86v4"]],["opchedy",50,34,["f46r","f76r","f46v"]],["dain",211,100,["f45r","f1r","f67r2"]],["otey",57,41,["f43r","f76r","f106r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["dtedair",1,1,["f86v4"]],["chody",94,66,["f46r","f89v2","f89v1"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["otedos",1,1,["f86v4"]],["qokechy",13,11,["f111r","f108r","f7r"]],["pchdeedy",1,1,["f86v4"]],["dan",20,16,["f1r","f89v1","f2r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["oty",115,76,["f45r","f46v","f45v"]],["sho",130,79,["f1r","f15r","f45v"]],["pol",24,16,["f86v6","f77r","f86v4"]],["otoldyl",1,1,["f86v4"]],["pchsodar",1,1,["f86v4"]],["oedy",2,2,["f108r","f86v4"]],["qokeol",52,35,["f100r","f48r","f106r"]],["qoeol",5,5,["f102r2","f89v2","f102r1"]],["oqokeol",1,1,["f86v4"]],["olair",1,1,["f86v4"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ycseol",1,1,["f86v4"]],["tar",43,35,["f46v","f80r","f82v"]],["olsheey",7,7,["f2r","f48r","f86v4"]],["qokey",107,49,["f89v1","f45v","f80r"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["qockheey",4,3,["f101v2","f86v4","f104v"]],["tol",48,36,["f67r2","f48v","f15r"]],["shs",5,5,["f72v2","f86v4","f71r"]],["keeod",2,2,["f27r","f86v4"]],["lcheody",3,3,["f101v2","f86v4","f103v"]],["okedy",118,53,["f46v","f80r","f31r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["keedy",53,32,["f46r","f76r","f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["olshedy",23,16,["f75r","f76r","f103r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["okal",138,81,["f89v2","f46r","f67r2"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["shockhhy",1,1,["f86v4"]],["oleey",1,1,["f86v4"]],["yy",1,1,["f86v4"]]],[[0,12,345,18,30],[1,15,324,18,21],[2,21,279,24,45],[3,33,216,36,57],[4,72,180,36,39],[5,108,156,30,27],[6,141,120,51,39],[7,195,99,51,33],[8,252,87,42,27],[9,294,90,36,18],[10,339,96,45,24],[11,387,105,60,33],[12,441,132,27,18],[13,468,144,54,42],[14,516,186,36,33],[15,552,210,39,60],[16,579,276,33,39],[17,597,321,27,72],[18,609,396,21,33],[19,594,429,33,54],[20,585,489,30,42],[21,561,534,33,45],[22,540,576,27,36],[23,519,612,24,27],[24,492,633,27,27],[25,459,654,33,33],[26,417,678,36,21],[27,360,696,54,24],[28,342,705,18,15],[29,276,705,57,24],[30,213,693,54,27],[31,156,666,51,30],[32,123,645,30,30],[18,93,624,33,27],[33,54,567,39,51],[34,39,534,18,33],[35,21,498,27,27],[36,12,450,21,36],[37,9,426,18,18],[38,33,348,18,39],[14,42,288,18,54],[39,60,222,39,60],[20,99,186,39,36],[40,138,159,30,27],[41,171,132,51,30],[42,228,117,57,24],[43,291,120,24,21],[44,321,117,57,18],[45,387,132,60,30],[46,447,159,42,30],[47,492,192,45,45],[48,534,237,18,15],[49,549,258,33,54],[50,576,321,27,57],[51,591,378,15,30],[44,582,417,24,72],[52,564,495,21,42],[53,537,537,33,39],[54,486,585,48,57],[22,441,636,39,27],[55,396,663,51,21],[56,345,678,45,24],[22,297,684,42,18],[57,234,678,54,21],[22,192,663,42,24],[58,147,633,45,33],[59,105,603,36,33],[20,75,555,27,42],[60,45,510,30,48],[61,36,453,15,45],[62,30,420,15,36],[63,48,345,18,45],[64,54,309,18,33],[65,63,270,27,39],[66,84,234,21,33],[67,108,198,33,39],[48,144,180,18,24],[68,162,150,63,39],[69,231,138,36,24],[70,276,132,48,21],[71,330,135,45,18],[48,381,147,24,12],[72,408,156,42,27],[73,450,180,48,33],[74,498,219,33,36],[75,531,258,27,33],[20,552,300,24,39],[53,567,348,18,36],[20,576,393,21,45],[76,570,444,15,30],[77,561,474,18,21],[78,546,501,24,30],[79,519,540,30,33],[80,483,576,39,36],[81,444,615,39,33],[51,408,645,27,21],[48,381,660,18,15],[51,342,669,30,15],[23,312,675,27,12],[82,261,666,51,18],[83,198,645,57,33],[84,147,618,45,33],[85,126,603,24,15],[2,96,558,33,42],[86,69,525,27,36],[87,45,462,27,60],[3,54,342,30,57],[85,75,321,12,21],[88,75,285,24,39],[89,90,246,33,39],[90,123,237,9,12],[91,132,222,12,18],[51,144,198,24,30],[92,174,165,45,36],[76,225,159,30,21],[93,258,156,30,15],[94,288,150,33,21],[95,324,153,48,24],[96,378,156,51,39],[44,435,183,48,42],[76,486,228,24,24],[20,504,255,33,45],[97,537,303,21,36],[98,549,345,24,33],[99,549,381,24,33],[20,549,423,27,42],[59,543,471,21,33],[100,516,510,30,48],[101,474,561,42,48],[102,432,603,39,27],[103,393,627,39,30],[104,333,648,54,24],[105,273,642,57,33],[106,213,633,57,39],[107,177,624,33,21],[108,159,606,21,15],[109,135,588,27,21],[110,111,561,27,27],[111,93,531,24,24],[112,66,498,30,33],[113,57,435,27,57],[114,39,705,63,24],[115,108,717,36,18],[116,150,714,54,27],[117,216,726,42,15],[118,411,714,60,27],[76,477,711,30,21],[108,513,717,18,15],[119,540,711,45,21],[120,585,708,24,27],[121,42,732,48,15],[122,87,726,33,18],[108,129,738,18,15],[123,159,738,57,15],[124,225,735,45,21],[48,279,738,21,18],[51,309,741,30,18],[125,348,738,51,18],[23,411,738,30,15],[28,444,738,18,15],[108,465,738,18,15],[26,486,729,36,21],[126,528,726,69,21],[127,39,744,27,21],[128,66,744,27,18],[48,96,747,18,15],[51,123,750,30,15],[108,165,753,18,15],[129,192,750,39,18],[130,240,753,60,18],[131,312,753,42,21],[132,360,753,72,18],[133,435,747,60,18],[28,501,747,21,15],[97,42,765,33,15],[108,81,765,18,12],[134,102,759,39,27],[135,150,759,39,21],[136,192,768,57,18],[137,258,768,36,18],[51,297,771,30,15],[138,339,765,39,21],[139,378,768,60,18],[140,447,759,69,24],[59,522,759,39,15],[76,228,780,27,21],[141,258,783,42,18],[108,309,783,18,15],[142,330,783,24,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f86v5.js <==
[[["pshdal",1,1,["f86v5"]],["choky",39,34,["f46r","f89v1","f65v"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["lfchy",2,2,["f111r","f86v5"]],["fyshey",1,1,["f86v5"]],["qoky",147,72,["f45r","f15v","f80r"]],["opy",7,6,["f9v","f86v5","f44v"]],["ypar",4,4,["f43r","f86v5","f85r1"]],["oraiin",38,29,["f76r","f80r","f9r"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["losair",1,1,["f86v5"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["qokar",152,64,["f46r","f89v1","f46v"]],["shy",104,70,["f89v2","f46r","f15r"]],["shor",97,66,["f45r","f46r","f15r"]],["qopchol",6,6,["f114v","f81r","f86v3"]],["tal",20,13,["f86v5","f77r","f79v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["otam",47,38,["f48v","f43r","f55v"]],["shedy",427,73,["f46r","f65v","f46v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["sheokaiin",2,2,["f86v5","f106r"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["oteeodail",1,1,["f86v5"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["otain",96,43,["f43r","f76r","f80r"]],["ypchery",1,1,["f86v5"]],["oky",102,78,["f1r","f45r","f45v"]],["sheeey",6,6,["f70r2","f86v5","f103r"]],["qoty",87,55,["f46v","f80r","f106r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["sain",68,40,["f89v1","f76r","f106r"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["ltedy",7,7,["f111r","f75r","f108v"]],["dar",319,139,["f46r","f45r","f1r"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["am",88,55,["f67r2","f89v2","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["otol",86,69,["f89v2","f1r","f55v"]],["otshey",7,6,["f86v6","f42r","f86v5"]],["otal",143,69,["f89v2","f89v1","f80r"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["chcthody",3,3,["f86v5","f16v","f87r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["dal",253,114,["f67r2","f45r","f1r"]],["ar",352,108,["f67r2","f46r","f1r"]],["okary",11,10,["f73r","f33v","f99r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["shety",9,8,["f65v","f116r","f86v5"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["shdam",1,1,["f86v5"]],["araiin",10,10,["f86v6","f114v","f108v"]],["pdaiin",3,3,["f86v6","f66r","f86v5"]],["qoteedy",74,38,["f76r","f80r","f106r"]],["opchey",29,25,["f76r","f80r","f48r"]],["qopor",4,4,["f42r","f86v5","f84r"]],["kshdy",5,5,["f86v6","f43r","f86v5"]],["qopcheey",4,3,["f112v","f86v5","f104v"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["fchcfhy",1,1,["f86v5"]],["octhal",1,1,["f86v5"]],["shckhy",60,30,["f65v","f76r","f80r"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["shey",283,99,["f46r","f1r","f45r"]],["tor",23,21,["f102r2","f89v1","f47r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["tar",43,35,["f46v","f80r","f82v"]],["cheeg",1,1,["f86v5"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["r",98,62,["f46r","f15r","f15v"]],["al",260,82,["f89v2","f67r1","f55v"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ykal",16,14,["f1r","f46r","f48v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["alkam",6,6,["f86v5","f72r3","f85r1"]],["ykar",36,27,["f46r","f67r2","f46v"]],["olkal",11,10,["f111r","f86v6","f81r"]],["kar",52,39,["f46r","f45r","f43r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ytam",13,11,["f48v","f43r","f33v"]],["taral",2,2,["f86v5","f75v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["octhey",6,6,["f99r","f31v","f86v5"]],["sal",55,41,["f89v1","f67r1","f15r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["chey",344,118,["f46r","f1r","f46v"]],["aiiin",41,26,["f80r","f78v","f106v"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["poraiiindy",1,1,["f86v5"]],["otshs",1,1,["f86v5"]],["tair",13,11,["f111r","f113v","f86v5"]],["qopchesy",1,1,["f86v5"]],["lfar",1,1,["f86v5"]],["air",74,49,["f67r2","f67r1","f65v"]],["amod",1,1,["f86v5"]],["shar",34,29,["f45r","f1r","f3v"]],["teody",8,7,["f1r","f72v3","f116r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["ody",46,37,["f43r","f65v","f48r"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["aithy",5,5,["f40v","f86v5","f82v"]],["alody",6,6,["f70v2","f71v","f86v5"]],["eees",9,9,["f111r","f112v","f108v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["chsky",2,2,["f86v5","f103r"]],["dcheytain",1,1,["f86v5"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["ykalkain",1,1,["f86v5"]],["alkaiin",5,3,["f86v5","f105v","f107v"]],["dalkalytam",1,1,["f86v5"]],["ockhedy",6,6,["f39v","f108r","f31v"]],["ched",23,19,["f46v","f73v","f48r"]],["qotal",59,36,["f76r","f80r","f82v"]],["yshey",12,11,["f67r2","f1r","f114v"]],["poldaiin",1,1,["f86v5"]],["sheo",47,39,["f1r","f80r","f106r"]],["tesaiin",1,1,["f86v5"]],["otcho",11,11,["f70r1","f47r","f14r"]],["os",29,28,["f67r2","f1r","f89v1"]],["qotar",63,37,["f43r","f80r","f48r"]],["ytedy",24,16,["f46r","f43r","f48v"]],["ycheeytydaiin",1,1,["f86v5"]],["ykeeo",7,7,["f70r2","f108r","f31v"]],["shoky",8,8,["f4v","f89v1","f42r"]],["oty",115,76,["f45r","f46v","f45v"]],["olkchdy",4,4,["f86v6","f95v1","f94r"]],["ychor",16,15,["f17v","f45v","f44r"]],["ytaly",5,5,["f46r","f72v1","f73v"]],["ytaiim",1,1,["f86v5"]],["oar",16,12,["f70r2","f112v","f94r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["qokees",8,8,["f66r","f40v","f86v5"]],["qotey",24,20,["f81r","f76r","f80r"]],["lkey",7,7,["f111r","f86v6","f76r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["chod",9,9,["f89v2","f14r","f53r"]],["oeey",6,6,["f86v6","f72v1","f86v5"]],["teodkaiin",1,1,["f86v5"]],["otodaiin",5,5,["f67r1","f86v3","f113v"]],["okain",144,52,["f67r2","f1r","f80r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["sheol",114,65,["f46r","f89v2","f46v"]],["oraiiin",4,4,["f81r","f86v5","f84r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["kchody",6,6,["f66r","f31v","f54v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["kain",48,30,["f76r","f80r","f15v"]],["alosheey",1,1,["f86v5"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["lkesy",1,1,["f86v5"]],["pochor",1,1,["f86v5"]],["shoar",3,3,["f53r","f86v5","f58r"]],["pshody",1,1,["f86v5"]],["shody",55,38,["f1r","f43r","f48v"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["ocfhdy",1,1,["f86v5"]],["olpshy",1,1,["f86v5"]],["dam",98,68,["f89v2","f46r","f89v1"]],["pchor",12,12,["f45r","f9v","f21r"]],["ypchor",2,2,["f14v","f86v5"]],["pchykar",1,1,["f86v5"]],["odar",24,21,["f1r","f67r2","f75r"]],["oeees",9,9,["f72v1","f9v","f24r"]],["aral",16,14,["f86v5","f80v","f105r"]],["om",22,20,["f111r","f45r","f67r2"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["oal",3,3,["f17v","f86v5","f113r"]],["ytdar",1,1,["f86v5"]],["teodyteytar",1,1,["f86v5"]],["an",7,7,["f72v3","f2r","f86v5"]],["ytarar",1,1,["f86v5"]],["ysheoar",1,1,["f86v5"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["tchey",22,19,["f1r","f46r","f86v3"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["otches",3,3,["f113v","f86v5","f106v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["kchol",21,18,["f45r","f17v","f45v"]],["olkeeeary",1,1,["f86v5"]],["tol",48,36,["f67r2","f48v","f15r"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["chol",397,151,["f1r","f45r","f46r"]],["ytain",13,11,["f1r","f86v6","f75r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["ykeshy",1,1,["f86v5"]],["dshey",14,12,["f111r","f25v","f95v1"]],["dy",271,137,["f45r","f46r","f67r2"]],["shdy",46,33,["f46r","f67r1","f48v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["tey",11,10,["f111r","f38v","f7v"]],["choaiin",7,7,["f4v","f114v","f86v3"]],["ysheedy",6,6,["f108v","f76r","f86v5"]],["ychedy",13,10,["f81r","f86v3","f86v5"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["ytair",3,3,["f86v6","f86v5","f52r"]],["ytaim",1,1,["f86v5"]],["shod",11,10,["f24v","f1r","f28r"]],["qokchy",69,55,["f45r","f45v","f55v"]],["qoody",1,1,["f86v5"]],["saim",2,2,["f46v","f86v5"]],["otoloty",1,1,["f86v5"]],["oltal",2,2,["f86v5","f78v"]],["dchol",26,26,["f5v","f51v","f58r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qotain",64,31,["f76r","f80r","f80v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["olkeeody",7,7,["f86v5","f71r","f85r1"]],["oreeem",1,1,["f86v5"]],["sol",75,49,["f67r1","f89v1","f15r"]],["ykeeshy",2,2,["f86v5","f58r"]],["ytchey",12,11,["f96v","f69r","f65v"]],["lchody",3,3,["f86v5","f104v","f1v"]],["qoteey",42,31,["f100r","f106r","f104v"]],["octhy",10,10,["f86v6","f72v1","f114v"]]],[[0,15,3,57,39],[1,81,12,45,30],[2,135,18,57,24],[3,201,0,48,42],[4,258,6,57,33],[5,318,3,48,36],[6,378,0,33,36],[7,408,6,48,30],[8,453,12,60,21],[9,519,6,45,27],[10,567,12,30,18],[6,597,0,33,30],[11,15,39,63,21],[12,90,39,54,27],[13,150,39,54,21],[14,207,39,33,21],[13,246,36,51,30],[15,300,42,36,18],[16,339,33,72,24],[17,414,33,42,24],[18,459,39,24,15],[19,489,33,45,24],[20,543,30,48,27],[20,594,27,42,24],[21,18,54,48,21],[22,78,63,42,18],[13,126,57,60,24],[23,195,57,57,24],[24,264,57,81,24],[25,351,54,60,30],[26,423,54,87,21],[27,516,54,66,21],[28,588,48,51,24],[29,15,72,72,33],[30,99,75,33,27],[31,141,78,54,21],[32,198,78,54,21],[33,258,75,75,24],[34,342,81,45,24],[35,396,75,48,33],[36,447,72,60,30],[37,516,78,33,18],[38,558,69,48,27],[39,609,75,21,18],[40,24,102,45,18],[41,75,99,24,21],[42,102,99,45,21],[43,156,96,57,24],[44,225,96,45,27],[45,276,93,51,30],[46,339,99,87,27],[47,441,99,48,27],[48,495,105,30,21],[49,531,102,21,18],[50,558,93,57,36],[51,24,117,63,21],[52,96,117,45,30],[47,153,114,45,30],[53,207,117,66,30],[54,285,120,60,30],[55,357,123,69,18],[53,435,123,66,27],[56,15,135,66,33],[57,93,144,75,27],[58,177,141,63,30],[59,246,147,57,27],[42,315,147,42,27],[60,360,138,48,42],[61,417,147,75,30],[62,510,150,54,27],[63,561,138,63,42],[64,24,165,63,24],[65,93,165,57,24],[43,162,165,63,27],[66,234,171,45,27],[67,285,174,39,30],[68,324,171,42,24],[49,366,177,27,21],[69,405,174,48,21],[10,462,180,39,18],[22,507,183,45,18],[70,552,174,39,24],[71,591,177,36,18],[72,24,186,63,21],[28,93,186,57,21],[73,159,189,18,18],[74,186,192,27,18],[75,225,192,57,24],[76,291,198,51,15],[77,357,195,51,27],[78,417,195,60,24],[44,489,198,45,21],[41,549,198,21,18],[79,573,192,48,24],[80,21,204,45,24],[81,72,204,54,24],[82,132,204,33,24],[21,165,207,48,24],[15,228,210,42,21],[13,276,210,63,24],[83,351,219,42,18],[41,402,219,24,18],[78,432,213,60,24],[20,495,216,54,27],[84,558,213,48,21],[85,21,225,66,24],[86,96,225,51,24],[87,150,228,63,33],[88,219,231,42,21],[89,267,228,54,24],[19,339,231,54,30],[90,399,243,36,24],[44,453,231,48,27],[91,507,240,42,15],[92,558,231,60,30],[93,9,243,99,42],[94,123,258,57,27],[74,183,273,24,18],[49,210,273,21,15],[67,234,270,42,27],[95,276,255,54,36],[2,339,270,54,30],[96,408,264,84,36],[97,501,264,45,36],[98,549,279,33,18],[99,585,273,45,24],[40,21,282,48,21],[100,78,282,42,21],[20,132,282,51,27],[53,198,288,63,24],[44,270,291,51,24],[101,321,291,54,30],[102,387,288,48,33],[41,450,297,24,18],[10,480,303,39,15],[69,525,294,54,24],[91,579,294,42,15],[103,15,300,48,21],[91,66,306,42,15],[74,111,306,24,18],[104,147,306,33,21],[49,192,309,24,18],[10,222,315,42,12],[105,276,312,69,21],[106,360,318,48,15],[33,420,312,78,24],[80,507,315,48,24],[107,564,309,51,24],[80,21,318,48,24],[49,75,318,27,21],[108,108,324,57,18],[41,180,327,27,18],[109,210,327,39,18],[10,252,333,42,15],[86,303,330,51,21],[110,363,330,75,27],[80,444,333,51,27],[74,498,336,24,18],[18,522,339,27,15],[111,549,330,54,24],[112,21,336,93,24],[113,123,339,48,24],[40,177,345,48,18],[114,231,342,90,27],[80,339,351,51,24],[115,396,351,78,24],[116,489,351,117,27],[117,24,357,69,27],[118,99,369,36,15],[53,135,360,72,36],[78,210,366,66,30],[119,282,366,57,36],[120,336,372,51,30],[27,399,369,60,24],[92,465,375,66,24],[121,12,381,81,39],[122,102,396,39,27],[123,141,393,75,30],[124,222,393,51,30],[72,276,399,60,30],[125,339,405,27,24],[74,375,414,24,18],[104,399,411,33,21],[126,444,405,63,33],[127,513,408,60,30],[40,579,414,42,18],[128,21,417,126,30],[129,159,420,51,24],[90,213,432,36,24],[65,258,426,63,24],[130,330,429,57,24],[131,396,429,39,24],[131,453,435,36,24],[28,501,435,60,24],[132,570,435,54,24],[133,21,444,54,27],[49,78,444,27,18],[10,108,444,42,15],[134,162,441,57,33],[27,237,444,63,24],[78,309,450,63,30],[69,378,447,51,27],[47,438,456,54,24],[10,498,465,42,15],[135,549,456,63,24],[136,21,468,36,15],[49,63,465,24,18],[10,87,462,42,21],[137,135,459,63,27],[138,210,465,57,33],[53,276,468,63,33],[139,348,474,54,21],[10,405,477,33,18],[138,450,477,54,27],[140,510,480,57,24],[141,570,477,39,27],[78,21,477,63,27],[142,93,483,51,24],[77,156,483,51,24],[143,219,495,48,18],[10,270,498,39,15],[144,321,501,51,21],[145,375,489,105,27],[146,489,498,84,21],[147,576,495,48,27],[78,21,501,63,27],[41,96,504,27,21],[10,123,510,39,18],[148,171,504,45,27],[149,222,510,72,27],[150,306,513,54,24],[13,369,510,63,27],[106,438,522,45,21],[151,498,522,66,15],[104,570,522,30,18],[136,27,525,33,24],[10,66,525,39,21],[75,114,522,57,27],[152,180,528,42,21],[153,228,528,78,33],[154,312,531,60,24],[27,384,531,66,27],[38,459,534,60,30],[27,522,534,57,24],[155,18,546,54,24],[156,78,540,42,27],[49,129,546,27,21],[157,156,546,84,30],[158,246,558,54,33],[159,303,552,57,33],[160,21,564,63,36],[98,90,582,36,18],[161,138,582,57,24],[162,192,570,60,39],[163,261,588,51,24],[164,318,585,63,27],[165,390,582,54,33],[37,453,594,36,18],[166,495,585,51,36],[167,552,597,30,24],[67,582,591,33,21],[168,24,597,51,24],[169,81,597,63,33],[10,150,615,39,15],[69,192,606,51,24],[163,246,612,48,21],[170,291,609,78,27],[47,372,612,51,27],[171,426,618,42,21],[172,474,618,48,21],[173,525,621,45,21],[174,576,618,27,24],[175,30,624,54,18],[176,90,633,39,15],[82,132,624,36,24],[49,177,630,24,21],[41,204,633,18,18],[177,234,630,63,27],[105,294,633,81,24],[178,375,636,144,27],[179,522,642,24,21],[180,546,633,72,30],[181,30,642,78,24],[182,117,648,81,27],[13,204,651,63,30],[163,270,654,57,27],[183,336,654,57,27],[184,393,654,54,27],[185,459,660,51,27],[17,513,660,39,24],[70,555,660,42,24],[175,33,672,57,18],[186,90,663,63,27],[90,159,681,36,18],[187,204,678,84,18],[21,303,678,51,18],[44,363,675,45,30],[188,411,675,54,27],[14,474,681,27,21],[189,516,681,90,21],[190,27,684,39,27],[89,72,684,48,27],[191,132,687,63,33],[192,201,702,42,18],[127,252,696,57,24],[193,321,693,54,27],[194,384,702,69,21],[195,462,699,51,30],[196,522,696,57,24],[49,582,699,30,21],[197,30,711,48,18],[185,93,708,54,24],[198,153,717,21,24],[119,183,714,63,24],[199,258,717,39,30],[41,306,717,24,18],[10,330,720,39,15],[200,375,720,51,18],[90,438,726,36,15],[18,483,726,21,18],[101,507,717,57,30],[10,570,726,39,15],[201,27,726,63,21],[18,96,735,27,15],[89,123,729,51,24],[18,189,741,21,18],[156,219,735,39,24],[51,267,735,75,27],[61,351,735,84,30],[131,444,738,36,24],[40,486,744,51,21],[20,546,741,48,24],[202,33,744,51,33],[18,96,756,24,18],[203,123,750,39,27],[204,180,762,69,15],[205,261,759,72,21],[206,345,765,63,18],[53,420,756,66,27],[20,495,762,51,21],[10,549,762,39,18],[207,36,774,51,21],[41,96,774,24,18],[10,123,774,39,18],[208,171,771,54,33],[209,234,774,60,27],[44,300,777,45,24],[210,354,780,45,18],[211,408,780,69,21],[212,480,786,60,21],[213,543,786,54,18],[163,39,792,60,30],[32,111,789,48,33],[200,162,801,51,21],[195,225,795,60,27],[45,291,795,51,33],[214,354,798,90,33],[215,456,801,60,33],[30,519,801,33,33],[167,558,804,39,27],[216,39,819,51,18],[217,96,819,51,24],[218,156,819,72,21],[27,240,819,66,24],[18,315,828,27,24],[219,345,828,69,18],[220,432,828,87,24],[221,531,831,60,21],[222,33,840,45,24],[175,84,840,54,15],[223,153,834,72,33],[224,237,837,60,30],[225,300,846,69,18],[80,378,843,54,30],[67,435,849,39,18],[53,489,849,60,21],[12,282,861,72,36],[217,366,870,51,30],[226,426,864,66,33],[227,498,864,48,30],[198,549,864,27,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f86v6.js <==
[[["pchey",12,11,["f86v6","f75r","f40r"]],["pchdar",5,5,["f86v6","f105v","f104r"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["cphy",16,15,["f1r","f86v6","f47r"]],["cher",5,5,["f86v6","f72v3","f86v4"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ofy",2,2,["f86v6","f39r"]],["chedy",501,86,["f46r","f65v","f46v"]],["otedalol",1,1,["f86v6"]],["orairody",1,1,["f86v6"]],["qotchdain",1,1,["f86v6"]],["qopy",6,6,["f86v6","f65v","f20v"]],["ochody",2,2,["f4v","f86v6"]],["chol",397,151,["f1r","f45r","f46r"]],["chey",344,118,["f46r","f1r","f46v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["qopchd",1,1,["f86v6"]],["chpchy",4,4,["f86v6","f71v","f103r"]],["qopchy",11,10,["f7v","f86v6","f86v3"]],["qoky",147,72,["f45r","f15v","f80r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["lram",1,1,["f86v6"]],["qolchy",2,2,["f86v6","f77r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["chdal",19,15,["f86v6","f46v","f86v3"]],["chor",220,113,["f1r","f45v","f89r1"]],["ar",352,108,["f67r2","f46r","f1r"]],["arody",13,12,["f88v","f102r1","f86v6"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chdy",152,73,["f1r","f46r","f89v1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["dshor",14,12,["f88v","f86v6","f75r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["shor",97,66,["f45r","f46r","f15r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shdal",4,4,["f86v6","f103r","f112r"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["chdar",20,16,["f67r1","f73r","f75r"]],["lkarchees",1,1,["f86v6"]],["olkar",19,13,["f72v2","f75r","f86v6"]],["dalam",7,7,["f86v6","f70r2","f65v"]],["tar",43,35,["f46v","f80r","f82v"]],["lol",44,29,["f48v","f76r","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chear",51,33,["f1r","f89v2","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["otshey",7,6,["f86v6","f42r","f86v5"]],["qokar",152,64,["f46r","f89v1","f46v"]],["opchey",29,25,["f76r","f80r","f48r"]],["taiky",1,1,["f86v6"]],["sheol",114,65,["f46r","f89v2","f46v"]],["keear",3,2,["f86v6","f108v"]],["orsheeen",1,1,["f86v6"]],["qotain",64,31,["f76r","f80r","f80v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["olkeshar",1,1,["f86v6"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ylchedor",1,1,["f86v6"]],["olkal",11,10,["f111r","f86v6","f81r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["orchey",6,5,["f86v6","f75r","f80r"]],["dy",271,137,["f45r","f46r","f67r2"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["chal",48,27,["f1r","f76r","f58r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["ytar",26,20,["f86v6","f48v","f81r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["ldaly",1,1,["f86v6"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["lkchedy",16,9,["f86v6","f114v","f113r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["dar",319,139,["f46r","f45r","f1r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["aiiin",41,26,["f80r","f78v","f106v"]],["qoteeos",3,3,["f86v6","f115r","f104r"]],["sarar",4,4,["f86v6","f69v","f106v"]],["saldam",2,2,["f86v6","f89r1"]],["qckhy",2,2,["f86v6","f108r"]],["dalor",8,7,["f45r","f86v6","f39v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["qodar",11,9,["f86v6","f94v","f3v"]],["oxy",1,1,["f86v6"]],["olkeey",40,26,["f76r","f80r","f106r"]],["qokear",6,5,["f111r","f86v6","f77r"]],["cheeaiin",2,2,["f86v6","f83v"]],["yteedy",28,23,["f72v2","f86v6","f48v"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["lchdol",1,1,["f86v6"]],["chcphar",1,1,["f86v6"]],["ykeealar",1,1,["f86v6"]],["ykairolky",1,1,["f86v6"]],["ctholcthy",1,1,["f86v6"]],["qopaiin",6,6,["f86v6","f66r","f114v"]],["ypchdy",6,5,["f86v6","f48r","f85r1"]],["cpholkaiin",1,1,["f86v6"]],["cholfchy",1,1,["f86v6"]],["qopar",5,3,["f86v6","f105v","f85r1"]],["aroiin",1,1,["f86v6"]],["opchedy",50,34,["f46r","f76r","f46v"]],["opoly",2,2,["f86v6","f84r"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["cholkaiin",4,4,["f86v6","f113v","f82v"]],["ykeeedy",4,4,["f86v6","f48v","f86v3"]],["okal",138,81,["f89v2","f46r","f67r2"]],["checfhy",1,1,["f86v6"]],["lkey",7,7,["f111r","f86v6","f76r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["shol",187,102,["f46r","f1r","f78v"]],["shotaiin",2,2,["f86v6","f42r"]],["shckhor",1,1,["f86v6"]],["qokain",279,46,["f48v","f76r","f80r"]],["odaiiin",4,4,["f67r2","f86v6","f85r1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["taiin",42,31,["f48v","f5v","f106r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["otain",96,43,["f43r","f76r","f80r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["par",5,5,["f86v6","f94v","f81v"]],["qckhear",1,1,["f86v6"]],["shoifhy",1,1,["f86v6"]],["qotedy",91,42,["f46r","f43r","f76r"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["olain",13,10,["f111r","f86v6","f76r"]],["alkar",4,4,["f86v6","f113r","f58r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["ytair",3,3,["f86v6","f86v5","f52r"]],["dalol",7,7,["f86v6","f70r2","f66r"]],["ytal",19,16,["f86v6","f72v1","f65v"]],["olkchey",4,3,["f86v6","f48v","f105r"]],["lkar",30,19,["f111r","f86v6","f76r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qotar",63,37,["f43r","f80r","f48r"]],["pol",24,16,["f86v6","f77r","f86v4"]],["shopchey",2,2,["f86v6","f7r"]],["pchecfhey",1,1,["f86v6"]],["cholkar",3,3,["f86v6","f58r","f104r"]],["pdaiin",3,3,["f86v6","f66r","f86v5"]],["otol",86,69,["f89v2","f1r","f55v"]],["podaiin",5,5,["f86v6","f54r","f85r1"]],["ocphey",1,1,["f86v6"]],["opchor",6,6,["f86v6","f15v","f106r"]],["olkshed",1,1,["f86v6"]],["qofod",1,1,["f86v6"]],["opdaiin",3,2,["f86v6","f114r"]],["adar",1,1,["f86v6"]],["dairody",3,3,["f86v6","f66r","f105v"]],["oreeey",3,3,["f86v6","f72v3","f58v"]],["lkeeor",2,2,["f86v6","f103v"]],["olteody",2,2,["f86v6","f114v"]],["otyteeodain",1,1,["f86v6"]],["yty",24,21,["f46r","f86v6","f68v3"]],["ody",46,37,["f43r","f65v","f48r"]],["lshechy",1,1,["f86v6"]],["tshy",5,5,["f86v6","f14v","f44v"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["kain",48,30,["f76r","f80r","f15v"]],["chees",33,28,["f106r","f41r","f88r"]],["tairoor",1,1,["f86v6"]],["taikhy",1,1,["f86v6"]],["damom",1,1,["f86v6"]],["olkedy",27,19,["f86v6","f75r","f81r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["keodar",2,2,["f86v6","f40r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["choty",37,28,["f1r","f15v","f13v"]],["dal",253,114,["f67r2","f45r","f1r"]],["pchedy",34,28,["f76r","f82v","f78v"]],["ytshy",3,3,["f86v6","f18v","f13r"]],["tody",8,8,["f38v","f86v6","f94v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["oly",57,35,["f67r2","f48v","f15r"]],["orokeeeey",1,1,["f86v6"]],["ofchedy",7,7,["f86v6","f79v","f107r"]],["araram",1,1,["f86v6"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["shekaiin",2,2,["f86v6","f80r"]],["cholkeod",1,1,["f86v6"]],["qokchy",69,55,["f45r","f45v","f55v"]],["orchcthy",2,2,["f86v6","f104v"]],["olteedy",3,3,["f86v6","f80v","f79r"]],["aim",7,7,["f111r","f86v6","f70r2"]],["alshdr",1,1,["f86v6"]],["kshd",2,2,["f86v6","f86v3"]],["shdar",9,8,["f86v6","f68r2","f86v5"]],["qody",17,15,["f86v6","f42r","f86v4"]],["ramshy",1,1,["f86v6"]],["lor",43,31,["f89v2","f76r","f80r"]],["shey",283,99,["f46r","f1r","f45r"]],["dytshedy",1,1,["f86v6"]],["qotol",47,34,["f45v","f48r","f80r"]],["dytshy",1,1,["f86v6"]],["dchedy",27,24,["f86v6","f75r","f48v"]],["chcthdy",7,7,["f86v6","f114v","f85r1"]],["oky",102,78,["f1r","f45r","f45v"]],["ykain",10,8,["f86v6","f23r","f86v5"]],["shdaiin",3,3,["f86v6","f19r","f39r"]],["polkchy",1,1,["f86v6"]],["tshed",2,2,["f86v6","f43r"]],["qopchey",10,10,["f111r","f86v6","f25v"]],["paroiin",1,1,["f86v6"]],["chefchy",3,3,["f86v6","f66r","f34v"]],["qopchedy",32,21,["f86v6","f81r","f76r"]],["qopydaiin",1,1,["f86v6"]],["qopary",1,1,["f86v6"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["olkchdy",4,4,["f86v6","f95v1","f94r"]],["okaral",5,5,["f86v6","f116r","f103r"]],["otytam",2,2,["f86v6","f45v"]],["orom",5,5,["f86v6","f73r","f71v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qoeear",2,2,["f86v6","f58v"]],["chsey",2,2,["f86v6","f8r"]],["olkchedy",6,5,["f86v6","f107r","f50r"]],["ydy",8,8,["f86v6","f2r","f69v"]],["okeeeykchy",1,1,["f86v6"]],["dl",20,16,["f111r","f86v6","f81v"]],["ld",4,4,["f86v6","f66r","f75v"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["tain",16,12,["f86v6","f114v","f80r"]],["g",11,8,["f86v6","f67r1","f23r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["oeey",6,6,["f86v6","f72v1","f86v5"]],["ldaiiin",1,1,["f86v6"]],["oro",5,5,["f24v","f86v6","f99r"]],["kaiiin",3,3,["f86v6","f107r","f10r"]],["sas",2,2,["f86v6","f26r"]],["otariin",2,2,["f86v6","f8r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["tey",11,10,["f111r","f38v","f7v"]],["dairal",5,5,["f86v6","f66r","f67v1"]],["choltal",1,1,["f86v6"]],["cthdy",8,8,["f46r","f86v6","f66r"]],["lkaiin",49,21,["f86v6","f76r","f80r"]],["araiin",10,10,["f86v6","f114v","f108v"]],["lshar",1,1,["f86v6"]],["qoeedy",20,14,["f86v6","f86v3","f77r"]],["olky",22,15,["f75r","f86v6","f43r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["octhair",1,1,["f86v6"]],["lo",15,13,["f75r","f86v6","f103r"]],["poiin",3,3,["f86v6","f95r2","f84v"]],["kal",23,18,["f111r","f75r","f86v6"]],["toror",2,2,["f86v6","f16r"]],["okeockhey",1,1,["f86v6"]],["qoedy",4,3,["f86v6","f86v3","f114r"]],["oltam",1,1,["f86v6"]],["yaiin",6,6,["f86v6","f40r","f114v"]],["lkor",4,4,["f86v6","f85r1","f105r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["cheoty",5,5,["f86v6","f68v3","f103r"]],["olkam",9,7,["f86v6","f113v","f86v5"]],["qotal",59,36,["f76r","f80r","f82v"]],["kshdy",5,5,["f86v6","f43r","f86v5"]],["shcthdy",1,1,["f86v6"]],["chotal",9,8,["f72v2","f86v6","f70r2"]],["kar",52,39,["f46r","f45r","f43r"]],["alky",3,3,["f86v6","f111v","f107v"]],["octhy",10,10,["f86v6","f72v1","f114v"]],["oltchey",2,2,["f86v6","f1v"]],["lkalol",1,1,["f86v6"]],["ytain",13,11,["f1r","f86v6","f75r"]],["ytody",9,8,["f67r2","f86v6","f86v5"]],["lt",1,1,["f86v6"]],["al",260,82,["f89v2","f67r1","f55v"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["chocthy",18,17,["f1r","f86v6","f86v4"]],["chy",155,101,["f1r","f46r","f67r2"]],["okan",5,4,["f1r","f86v6","f103v"]],["chorolk",1,1,["f86v6"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["qoolkaiin",1,1,["f86v6"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["paiin",8,7,["f86v6","f10v","f39v"]],["otolkshy",1,1,["f86v6"]],["otalky",1,1,["f86v6"]],["aiodam",1,1,["f86v6"]]],[[0,3,33,18,39],[1,18,30,51,27],[2,78,21,33,30],[3,108,18,36,45],[4,147,27,33,21],[5,183,27,36,15],[6,225,9,30,39],[7,258,18,42,18],[8,312,6,72,24],[9,393,0,63,24],[10,465,0,75,18],[11,549,0,42,9],[12,3,60,39,21],[13,54,60,33,15],[14,93,60,30,15],[15,138,45,69,30],[16,210,36,48,33],[17,264,33,48,30],[18,312,24,54,30],[19,372,18,51,36],[20,426,12,36,33],[7,474,15,39,21],[21,516,3,42,27],[22,561,3,42,27],[23,3,78,36,18],[24,48,69,54,24],[25,108,72,42,18],[7,150,72,39,21],[26,204,66,33,18],[27,243,63,24,18],[28,270,60,51,24],[29,330,48,63,24],[25,405,42,42,24],[30,453,30,39,27],[31,498,30,33,24],[32,540,24,48,21],[33,3,93,33,24],[34,42,93,33,24],[35,87,90,36,21],[36,126,93,18,12],[5,147,90,30,15],[24,189,81,57,30],[37,261,78,45,21],[38,321,69,51,24],[39,378,66,45,21],[40,429,51,78,30],[41,519,45,48,27],[42,570,45,45,24],[43,3,114,24,21],[44,30,114,27,18],[13,72,111,36,18],[41,114,102,51,27],[45,171,108,42,15],[46,225,99,45,24],[47,279,96,21,21],[48,309,87,57,27],[49,375,81,48,30],[50,432,72,51,27],[51,483,66,48,30],[49,540,63,51,27],[45,6,135,30,18],[52,48,129,42,21],[53,90,123,48,24],[47,141,126,24,18],[7,174,123,45,21],[54,234,117,75,21],[55,318,108,60,24],[56,390,105,48,21],[57,450,93,69,24],[49,525,87,51,27],[27,576,84,21,21],[58,6,144,51,24],[59,72,141,81,27],[47,162,141,24,18],[5,189,141,36,15],[36,234,141,18,15],[47,255,135,18,18],[60,282,126,48,30],[47,333,129,21,21],[61,360,126,45,24],[62,411,114,54,24],[63,468,114,42,21],[64,513,114,48,18],[65,564,111,21,21],[66,9,165,39,27],[56,54,165,51,18],[67,117,165,33,15],[68,159,156,45,21],[69,213,147,45,33],[70,264,153,48,24],[71,321,150,51,18],[25,378,144,48,21],[72,432,135,63,30],[73,501,129,63,24],[74,567,126,36,18],[33,9,186,33,27],[66,54,180,54,24],[75,117,180,33,18],[76,165,177,42,18],[21,219,168,54,27],[77,279,171,42,15],[78,336,162,42,24],[27,390,162,24,21],[79,426,162,42,18],[80,477,150,72,24],[5,558,147,39,18],[81,9,204,42,27],[66,57,198,57,27],[82,111,192,72,27],[52,201,189,45,24],[83,252,183,51,27],[84,312,186,48,15],[85,372,180,54,24],[86,435,174,63,24],[87,507,168,48,21],[88,558,171,36,21],[58,12,225,51,21],[89,78,216,51,27],[90,135,207,60,27],[47,204,210,21,18],[91,231,207,66,21],[92,315,198,57,39],[93,378,195,39,33],[94,423,201,45,21],[47,474,192,18,21],[95,498,183,54,30],[27,558,186,27,18],[96,12,240,66,30],[62,90,234,54,27],[78,156,228,39,21],[97,204,219,87,27],[98,12,267,54,30],[99,66,258,69,30],[100,144,246,54,42],[101,198,243,93,33],[102,300,234,72,33],[103,381,231,48,30],[104,432,240,57,21],[105,495,231,57,27],[106,552,225,42,39],[107,15,291,42,24],[108,66,279,84,30],[14,159,285,33,12],[109,207,270,63,27],[110,282,261,39,33],[47,327,264,18,21],[111,354,258,54,30],[112,408,258,42,30],[30,459,255,42,24],[75,510,255,33,21],[36,555,261,21,21],[113,579,252,27,24],[114,15,312,30,21],[115,54,303,69,27],[116,129,294,63,24],[85,198,294,57,21],[31,264,291,39,18],[117,312,282,63,30],[118,387,285,63,18],[119,465,276,45,21],[120,510,273,60,24],[14,573,276,39,18],[121,18,333,42,21],[122,66,321,51,24],[58,126,312,69,27],[123,210,309,42,21],[124,255,303,48,24],[14,312,309,36,21],[125,360,294,45,24],[49,417,294,54,30],[117,480,291,63,24],[122,546,288,54,21],[126,18,351,24,24],[47,48,348,21,21],[5,69,345,33,18],[75,105,339,33,21],[79,141,336,42,21],[127,189,327,69,24],[128,264,318,60,30],[129,330,315,60,33],[130,396,312,48,27],[131,450,318,39,15],[27,498,312,24,18],[132,531,306,51,24],[133,582,309,21,21],[134,24,369,48,27],[135,87,357,57,24],[136,156,357,48,18],[137,210,348,42,30],[75,258,345,30,21],[79,288,348,42,15],[13,342,345,33,15],[138,381,336,60,24],[139,447,330,42,27],[140,495,327,39,30],[141,540,324,48,39],[74,585,327,33,24],[142,21,393,21,24],[143,48,381,72,33],[144,120,375,78,30],[47,204,375,18,18],[79,228,372,42,18],[58,276,363,63,30],[145,351,354,66,30],[146,21,408,54,36],[147,81,405,45,30],[148,123,402,66,27],[149,201,390,51,33],[150,258,390,54,27],[151,321,378,63,33],[152,393,369,51,33],[153,453,366,60,33],[154,522,372,42,24],[155,567,366,63,30],[156,24,441,42,18],[157,72,432,51,24],[45,132,432,48,18],[158,186,420,69,24],[43,258,414,36,24],[159,300,405,105,27],[160,417,399,30,27],[76,456,399,42,21],[43,501,393,36,24],[27,540,396,21,18],[133,564,396,24,21],[161,591,393,30,21],[162,27,456,57,18],[163,87,450,48,21],[164,141,444,66,21],[165,210,438,42,21],[134,264,432,51,21],[166,321,426,45,21],[167,363,420,78,24],[141,447,414,60,30],[168,510,411,63,30],[169,576,411,57,24],[49,27,468,48,21],[170,81,465,57,24],[171,153,459,42,24],[7,201,459,48,24],[49,252,450,54,27],[105,312,444,63,24],[75,381,447,33,18],[30,417,438,36,27],[27,456,441,24,21],[172,489,441,33,18],[113,525,438,27,15],[36,558,441,18,15],[173,582,429,57,24],[14,33,492,33,15],[174,66,480,45,27],[175,117,477,48,27],[176,174,483,30,15],[161,210,480,30,21],[164,246,474,69,21],[177,312,465,54,33],[178,372,462,48,30],[179,417,459,45,24],[176,468,462,30,24],[180,495,456,57,24],[49,555,450,51,27],[181,606,450,27,24],[92,33,501,54,27],[49,90,498,57,24],[41,150,495,51,24],[87,201,495,60,21],[66,270,489,57,24],[182,336,489,84,21],[183,426,480,57,24],[58,483,474,66,30],[184,558,474,63,21],[185,27,525,48,18],[35,81,519,39,21],[186,129,516,66,21],[7,207,513,48,21],[187,267,507,72,27],[188,342,507,60,21],[189,411,501,66,24],[190,486,498,57,21],[75,543,498,27,18],[78,573,492,39,21],[191,609,489,27,21],[192,33,540,48,21],[139,87,537,39,18],[176,129,537,30,15],[193,162,531,33,21],[194,201,531,42,18],[61,255,531,42,18],[195,300,531,42,15],[76,354,525,39,24],[129,402,522,60,24],[89,477,516,45,27],[29,525,513,57,24],[196,585,507,54,27],[58,33,555,57,21],[49,96,546,48,24],[30,147,546,36,21],[141,189,546,51,21],[197,249,546,33,21],[29,288,543,66,21],[75,357,543,33,21],[198,399,543,36,24],[199,441,540,78,21],[200,525,534,48,33],[201,573,531,48,33],[65,624,537,18,27],[202,39,573,45,21],[203,96,567,57,24],[114,162,570,30,18],[204,204,561,33,21],[134,243,561,54,36],[205,309,561,51,27],[7,369,564,42,24],[65,417,561,18,24],[176,438,564,27,15],[206,477,558,54,18],[207,30,588,60,36],[208,87,588,48,27],[209,144,594,63,27],[210,204,579,63,36],[211,276,582,48,30],[103,333,585,51,30],[212,393,585,69,30],[213,477,582,75,27],[214,558,567,54,36],[172,39,624,30,15],[215,75,615,39,27],[58,120,618,60,24],[41,195,615,48,21],[216,258,609,63,27],[217,330,612,60,24],[75,402,615,30,18],[138,438,609,66,27],[218,519,603,63,24],[219,582,600,36,24],[220,36,633,51,24],[221,96,639,51,18],[222,159,633,42,24],[204,216,633,30,24],[49,258,630,51,24],[64,315,633,54,21],[141,378,630,54,27],[223,441,627,75,27],[58,525,621,63,24],[133,591,621,24,24],[75,39,654,27,18],[86,72,648,66,27],[224,147,654,39,21],[73,204,654,66,21],[225,276,651,84,21],[226,372,651,21,27],[227,396,654,21,24],[44,417,657,33,18],[76,456,651,48,24],[228,510,642,63,30],[229,567,639,39,24],[230,609,642,9,24],[231,39,672,27,18],[5,66,672,33,21],[27,108,672,21,18],[198,138,672,39,24],[232,186,672,69,24],[47,267,669,18,18],[79,288,672,42,15],[233,348,672,39,15],[234,402,672,66,18],[47,477,672,21,18],[235,510,669,33,21],[36,549,675,21,15],[236,576,663,48,24],[237,36,690,33,21],[5,81,693,33,18],[238,324,0,39,0],[78,120,687,42,24],[239,174,693,57,21],[240,240,687,75,24],[58,324,681,63,27],[36,402,693,21,15],[241,429,687,36,21],[58,471,681,72,24],[78,555,681,39,24],[36,597,684,18,21],[242,42,711,51,21],[45,108,711,45,18],[49,165,711,57,27],[243,231,705,78,24],[244,315,705,48,24],[220,372,705,54,21],[245,432,705,60,21],[86,501,702,60,24],[246,570,705,51,18],[247,42,732,42,18],[30,93,726,42,24],[248,141,735,63,18],[141,213,729,54,27],[140,270,726,42,24],[249,321,726,45,18],[62,378,720,51,24],[36,438,732,21,15],[250,465,723,48,27],[251,522,720,60,27],[252,582,726,21,18],[253,36,744,42,24],[140,90,747,42,27],[254,132,744,33,30],[255,168,747,60,24],[85,234,756,54,15],[256,300,741,81,24],[89,393,741,57,30],[257,462,747,51,18],[245,519,744,57,24],[258,582,741,54,27],[259,39,768,42,24],[75,84,771,27,18],[147,129,768,42,24],[117,180,768,60,24],[20,243,765,48,24],[260,303,762,39,27],[176,348,768,30,21],[261,390,768,54,18],[262,447,762,57,24],[240,516,765,60,24],[263,582,759,51,27],[45,42,789,39,21],[27,90,789,24,18],[264,129,789,51,24],[265,189,789,48,24],[78,246,786,39,24],[266,291,786,57,21],[21,357,780,57,27],[267,420,783,60,24],[268,480,783,33,24],[41,513,783,51,27],[269,570,783,36,21],[58,42,804,57,21],[270,111,804,48,24],[271,174,810,66,24],[264,249,804,48,24],[272,303,804,60,24],[52,372,804,45,27],[240,429,801,66,24],[273,501,804,51,21],[274,561,801,57,30],[32,45,822,57,24],[117,111,825,60,21],[140,186,828,39,21],[140,234,828,39,24],[275,279,822,30,24],[276,309,831,21,18],[139,339,825,42,21],[31,390,828,36,24],[200,438,819,57,27],[117,501,819,60,21],[58,45,843,63,21],[175,117,840,54,27],[134,180,846,57,21],[277,249,843,69,24],[278,333,843,60,24],[279,408,852,27,18],[121,432,843,54,18],[122,498,837,60,24],[280,564,828,45,24],[35,48,861,36,21],[20,93,861,45,21],[281,147,864,75,21],[282,231,864,69,21],[283,306,861,90,21],[284,402,864,57,18],[47,474,858,18,18],[79,495,858,39,15],[285,543,849,48,30],[286,45,879,45,24],[78,99,879,45,24],[287,156,879,81,33],[228,243,879,72,42],[27,324,882,21,18],[288,348,873,57,30],[46,414,879,48,18],[289,468,876,54,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f87r.js <==
[[["poalshsal",1,1,["f87r"]],["shocphor",1,1,["f87r"]],["ypchocpheosaiin",1,1,["f87r"]],["oteodal",6,6,["f73r","f67r1","f72v3"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["dcheeckhos",1,1,["f87r"]],["chety",25,25,["f46r","f48v","f43r"]],["cthodal",2,2,["f17v","f87r"]],["yteodam",1,1,["f87r"]],["cpheckhy",2,2,["f87v","f87r"]],["syty",1,1,["f87r"]],["tchos",4,4,["f90v2","f93r","f87r"]],["oteedy",100,43,["f76r","f106r","f82v"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["ctheody",6,5,["f101v2","f53v","f87r"]],["keos",1,1,["f87r"]],["shee",13,9,["f46r","f70r2","f101v2"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["saiidy",1,1,["f87r"]],["soraiin",7,5,["f102r1","f116r","f106r"]],["qockhos",1,1,["f87r"]],["cheodor",2,2,["f102r2","f87r"]],["ckheokey",1,1,["f87r"]],["chcthody",3,3,["f86v5","f16v","f87r"]],["s",244,125,["f1r","f46r","f67r2"]],["odar",24,21,["f1r","f67r2","f75r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["ckheckhy",1,1,["f87r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["chor",220,113,["f1r","f45v","f89r1"]],["sal",55,41,["f89v1","f67r1","f15r"]],["dar",319,139,["f46r","f45r","f1r"]],["tos",4,4,["f88v","f46v","f87r"]],["she",25,24,["f1r","f46r","f102r1"]],["keodaiin",2,2,["f87r","f50r"]],["fcheos",1,1,["f87r"]],["sheo",47,39,["f1r","f80r","f106r"]],["so",5,5,["f111r","f47r","f100r"]],["shkeody",2,2,["f111r","f87r"]],["yteeodal",1,1,["f87r"]],["chokeeody",2,2,["f49v","f87r"]],["shy",104,70,["f89v2","f46r","f15r"]],["kol",37,35,["f45r","f1r","f45v"]],["sals",1,1,["f87r"]],["chekol",3,3,["f88v","f106r","f87r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["ysaiin",4,4,["f93r","f87r","f102v1"]],["cheory",3,3,["f4v","f87r","f79r"]],["kchody",6,6,["f66r","f31v","f54v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["shocthey",1,1,["f87r"]],["oteody",39,28,["f48v","f106v","f104r"]],["dchol",26,26,["f5v","f51v","f58r"]],["sho",130,79,["f1r","f15r","f45v"]],["cthos",1,1,["f87r"]],["cheodal",7,6,["f99r","f39v","f106r"]],["qoty",87,55,["f46v","f80r","f106r"]],["psheodshy",1,1,["f87r"]],["dal",253,114,["f67r2","f45r","f1r"]],["saldal",1,1,["f87r"]],["shol",187,102,["f46r","f1r","f78v"]],["aldy",14,13,["f67r2","f67r1","f72v3"]],["ysheees",1,1,["f87r"]],["chetchy",4,4,["f37v","f87r","f29v"]],["teodar",3,3,["f96v","f87r","f57v"]],["otcheol",1,1,["f87r"]],["tockhy",3,3,["f96v","f112r","f87r"]],["keor",10,10,["f38v","f89v1","f71v"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["shody",55,38,["f1r","f43r","f48v"]],["qoeeeety",1,1,["f87r"]],["schody",2,2,["f87r","f1v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["okeeo",15,12,["f111r","f70v1","f69r"]],["daiim",5,5,["f3v","f105v","f87r"]],["shos",10,9,["f29r","f1r","f72v3"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["qockheol",3,3,["f68r2","f101r1","f87r"]],["yteeos",1,1,["f87r"]],["dcheeol",1,1,["f87r"]]],[[0,3,63,93,51],[1,105,72,72,39],[2,189,63,141,48],[3,339,78,69,27],[4,411,81,45,24],[5,15,111,90,27],[6,120,108,51,27],[7,180,108,72,27],[8,264,105,66,27],[9,327,102,93,30],[10,420,105,48,30],[11,12,135,57,27],[12,75,132,60,24],[13,144,132,48,27],[14,201,132,72,24],[15,282,129,45,27],[16,339,129,36,24],[17,378,129,45,27],[18,429,132,57,27],[19,12,162,66,21],[20,84,153,69,27],[21,162,156,69,24],[22,240,153,75,24],[23,321,150,69,30],[24,399,153,15,24],[25,423,156,42,21],[26,15,189,45,18],[27,66,177,57,30],[28,138,177,78,30],[29,225,174,60,33],[30,297,177,36,24],[31,336,174,39,27],[32,384,180,33,21],[30,423,177,42,21],[33,12,207,42,27],[34,63,207,27,24],[35,96,201,75,30],[36,174,204,66,27],[37,246,204,36,24],[38,294,204,21,21],[39,321,198,72,27],[19,402,201,66,21],[40,18,231,75,33],[41,105,231,84,30],[42,201,231,30,30],[43,234,225,36,30],[44,273,228,45,30],[45,324,222,54,33],[46,18,264,42,24],[47,60,258,45,27],[48,114,258,57,24],[30,183,258,39,24],[49,228,255,60,33],[50,297,252,60,30],[51,18,288,39,24],[52,66,282,81,27],[53,159,276,63,36],[54,231,285,54,21],[19,294,282,66,24],[55,24,309,30,24],[56,66,306,54,27],[57,132,309,72,24],[14,219,300,78,42],[58,303,306,51,39],[59,12,354,108,54],[60,141,387,33,24],[16,177,381,42,24],[61,219,378,72,33],[62,297,375,39,33],[63,342,387,42,24],[64,24,405,66,24],[65,102,405,66,33],[66,174,402,69,33],[67,255,405,75,30],[68,333,405,78,36],[69,27,426,42,36],[70,75,426,51,33],[71,144,435,51,24],[72,201,432,75,27],[73,291,438,66,24],[26,363,441,51,21],[26,27,462,48,21],[62,87,456,42,30],[74,138,456,51,33],[75,201,456,51,30],[76,264,462,51,24],[77,324,456,51,27],[78,378,462,51,24],[79,30,483,42,24],[80,84,489,45,18],[81,135,486,48,18],[82,198,480,48,33],[4,249,483,54,24],[83,312,480,90,45],[26,402,483,45,21],[84,24,504,72,36],[80,105,513,45,15],[85,159,507,60,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f87v.js <==
[[["pcheey",4,4,["f10v","f87v","f8r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cphodar",1,1,["f87v"]],["shody",55,38,["f1r","f43r","f48v"]],["dcheody",2,2,["f86v3","f87v"]],["todor",1,1,["f87v"]],["ochepchody",1,1,["f87v"]],["oldar",6,5,["f87v","f23v","f85r2"]],["schey",5,5,["f27r","f87v","f56r"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["qocthsy",1,1,["f87v"]],["s",244,125,["f1r","f46r","f67r2"]],["dcheoky",2,2,["f70r2","f87v"]],["scth",1,1,["f87v"]],["ycheockhy",1,1,["f87v"]],["okey",64,42,["f67r2","f65v","f46v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["yteeor",1,1,["f87v"]],["ctos",2,2,["f87v","f29v"]],["dcheecthey",1,1,["f87v"]],["cthosy",1,1,["f87v"]],["ykeeor",4,4,["f88v","f87v","f90v1"]],["oky",102,78,["f1r","f45r","f45v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["keeo",9,8,["f7v","f113v","f87v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["scheom",1,1,["f87v"]],["dcheos",2,2,["f113v","f87v"]],["shey",283,99,["f46r","f1r","f45r"]],["solchyd",1,1,["f87v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["qotechoep",1,1,["f87v"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["qokeog",1,1,["f87v"]],["shoeey",1,1,["f87v"]],["qo",29,20,["f45r","f65v","f76r"]],["cthodol",2,2,["f87v","f27v"]],["yteodain",1,1,["f87v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["techol",1,1,["f87v"]],["qoscheody",1,1,["f87v"]],["otol",86,69,["f89v2","f1r","f55v"]],["opcheey",5,4,["f87v","f76v","f67v1"]],["cthhy",3,3,["f46v","f87v","f26r"]],["cpheckhy",2,2,["f87v","f87r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chepcheol",1,1,["f87v"]],["kchor",20,19,["f47r","f14r","f17v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheeol",9,9,["f88v","f112v","f17v"]],["qokodal",1,1,["f87v"]],["lseeey",1,1,["f87v"]],["keodam",1,1,["f87v"]],["ytcheo",1,1,["f87v"]],["qy",3,3,["f87v","f80v","f77v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["ckheos",3,3,["f31v","f87v","f96r"]],["cheoy",4,4,["f88v","f114v","f69v"]],["scheol",2,2,["f87v","f101r1"]],["dain",211,100,["f45r","f1r","f67r2"]],["ksheol",2,2,["f87v","f79v"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["cfhs",1,1,["f87v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["saral",6,6,["f67r2","f102r1","f69v"]],["aiim",3,3,["f86v3","f87v","f107v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["san",3,3,["f103r","f87v","f76v"]],["ainy",2,2,["f67r1","f87v"]],["keol",20,18,["f68v2","f2r","f80r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["old",3,3,["f41v","f43r","f87v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["atolg",1,1,["f87v"]],["yksho",1,1,["f87v"]],["qos",4,4,["f7v","f87v","f115r"]],["arolor",1,1,["f87v"]],["or",366,130,["f45r","f1r","f67r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["daraiinm",1,1,["f87v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["olcthr",1,1,["f87v"]]],[[0,30,6,78,51],[1,105,33,45,21],[2,147,18,87,33],[3,243,27,48,27],[4,300,33,63,15],[5,369,18,54,33],[6,432,21,78,33],[7,537,24,48,27],[8,42,60,45,24],[9,96,51,57,27],[10,156,48,69,27],[11,234,51,15,21],[12,360,48,63,30],[13,426,51,39,27],[14,45,72,87,27],[15,144,72,33,27],[16,180,72,36,30],[17,363,75,60,24],[18,423,75,42,24],[19,45,96,93,27],[20,141,93,60,30],[21,360,96,60,27],[22,423,96,33,27],[23,45,129,57,21],[24,105,120,42,24],[25,159,123,30,24],[26,189,120,36,36],[27,351,123,45,21],[28,402,117,63,27],[29,45,147,57,21],[30,111,141,42,24],[31,162,144,75,24],[32,348,141,57,27],[33,408,141,51,24],[34,45,162,102,33],[35,144,171,45,21],[33,195,165,51,27],[36,345,165,63,21],[37,414,162,63,27],[38,48,195,60,21],[33,117,189,45,33],[39,168,201,24,24],[40,204,189,66,24],[41,345,183,87,33],[42,438,186,45,24],[43,48,213,57,33],[44,114,219,93,27],[45,219,213,42,24],[46,198,552,66,36],[47,270,561,51,36],[48,324,552,75,42],[49,486,567,48,27],[50,531,561,75,30],[51,180,576,54,33],[52,234,591,24,24],[53,264,597,54,15],[54,321,588,84,30],[55,474,594,57,21],[56,537,588,63,27],[57,153,597,63,30],[58,213,615,33,24],[59,252,609,42,24],[60,303,609,63,27],[61,369,624,45,30],[62,468,612,60,24],[25,531,615,33,21],[63,567,612,39,21],[64,153,624,63,36],[65,231,639,45,27],[66,279,636,45,30],[67,333,636,60,39],[68,471,633,66,27],[69,540,633,33,21],[70,579,633,27,30],[71,135,657,57,21],[72,207,663,45,27],[73,264,663,42,27],[74,309,672,42,21],[75,360,672,30,21],[76,495,666,36,21],[77,537,654,60,36],[78,180,678,60,33],[79,243,693,36,24],[80,297,690,63,27],[81,366,696,21,21],[82,498,696,24,18],[83,525,690,84,27],[84,183,708,51,24],[85,243,711,66,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f88r.js <==
[[["otorchety",1,1,["f88r"]],["oral",10,10,["f96v","f108v","f103r"]],["orald",1,1,["f88r"]],["oldar",6,5,["f87v","f23v","f85r2"]],["otoky",3,3,["f67r1","f88r","f99v"]],["otaly",19,17,["f73r","f71v","f72v3"]],["dorsheoy",1,1,["f88r"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["dory",4,4,["f22v","f96r","f88r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["sholfchor",1,1,["f88r"]],["dal",253,114,["f67r2","f45r","f1r"]],["chckhod",1,1,["f88r"]],["sal",55,41,["f89v1","f67r1","f15r"]],["sheom",4,4,["f90r1","f90v2","f101r1"]],["kol",37,35,["f45r","f1r","f45v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["shekor",1,1,["f88r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["raiin",75,38,["f100r","f76r","f106r"]],["oky",102,78,["f1r","f45r","f45v"]],["sam",10,9,["f70r1","f68v3","f103r"]],["oain",11,10,["f112v","f116r","f103r"]],["or",366,130,["f45r","f1r","f67r2"]],["om",22,20,["f111r","f45r","f67r2"]],["otam",47,38,["f48v","f43r","f55v"]],["okeom",6,6,["f111r","f89v2","f17v"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["dar",319,139,["f46r","f45r","f1r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["doleeey",1,1,["f88r"]],["cheom",10,8,["f111r","f99r","f31v"]],["cheomam",1,1,["f88r"]],["yokeody",1,1,["f88r"]],["qoor",8,7,["f46r","f89v1","f101v2"]],["chees",33,28,["f106r","f41r","f88r"]],["ykeor",8,7,["f89v2","f17v","f73v"]],["shy",104,70,["f89v2","f46r","f15r"]],["otaldy",7,7,["f67r1","f101v2","f95v1"]],["oram",10,9,["f33v","f68r2","f108v"]],["dary",24,21,["f111r","f45r","f48v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["sorory",1,1,["f88r"]],["otyda",1,1,["f88r"]],["koaiphhy",1,1,["f88r"]],["cphol",15,13,["f100r","f17v","f13v"]],["orchor",1,1,["f88r"]],["pcheoly",1,1,["f88r"]],["otchol",28,26,["f1r","f17r","f13v"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["saly",5,4,["f116r","f73v","f80v"]],["dchey",18,18,["f81r","f86v3","f107r"]],["chokol",4,4,["f68r3","f30v","f88r"]],["qoekol",2,1,["f88r"]],["qockhoy",1,1,["f88r"]],["dsheol",9,9,["f46r","f66r","f99r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["s",244,125,["f1r","f46r","f67r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chosals",1,1,["f88r"]],["teol",15,14,["f101v2","f48r","f80r"]],["olsheody",1,1,["f88r"]],["shoikhy",4,4,["f88v","f107r","f79r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["sheeol",14,11,["f111r","f66r","f101v2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["dg",1,1,["f88r"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chorcholsal",1,1,["f88r"]],["ofyskydal",1,1,["f88r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ofaldo",1,1,["f88r"]],["poeeas",1,1,["f88r"]],["sheoky",6,6,["f108r","f77r","f113r"]],["olkeey",40,26,["f76r","f80r","f106r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["poldy",2,2,["f88r","f43v"]],["okoldy",8,8,["f75r","f40r","f99r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["oldal",3,3,["f23v","f88r","f114r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["chey",344,118,["f46r","f1r","f46v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["shear",21,16,["f1r","f46r","f111r"]],["ar",352,108,["f67r2","f46r","f1r"]],["alsy",1,1,["f88r"]],["kor",26,22,["f1r","f47r","f48v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["kchor",20,19,["f47r","f14r","f17v"]],["ykeeey",6,6,["f79v","f50v","f67v1"]],["cheotey",2,2,["f57r","f88r"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["chetchy",4,4,["f37v","f87r","f29v"]],["ofal",3,3,["f108r","f81v","f88r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qoekeor",1,1,["f88r"]]],[[0,102,33,66,30],[1,195,51,36,27],[2,249,54,48,27],[3,315,60,48,24],[4,417,54,39,30],[5,513,45,45,33],[6,90,180,69,27],[7,165,177,57,33],[8,225,177,63,33],[9,300,192,36,24],[10,345,192,45,24],[11,402,189,84,33],[12,492,204,30,18],[13,522,195,60,27],[14,90,204,33,21],[15,123,207,42,21],[16,171,207,30,24],[17,201,210,39,21],[18,246,207,51,24],[19,300,213,45,27],[20,348,216,42,18],[21,396,219,30,18],[22,435,219,51,21],[23,489,219,36,24],[24,528,219,39,30],[25,90,222,39,15],[26,135,225,21,15],[27,162,228,24,21],[28,192,228,48,21],[29,249,225,45,30],[30,306,234,54,18],[31,363,234,69,24],[32,444,240,30,18],[26,483,240,24,18],[27,507,240,27,24],[33,537,240,57,24],[34,90,234,54,24],[35,147,246,45,24],[36,195,246,54,21],[37,255,246,48,21],[35,306,255,48,15],[38,357,252,66,21],[26,432,258,27,18],[39,462,261,54,24],[40,519,261,78,24],[41,87,255,69,24],[39,168,264,45,15],[42,222,267,36,18],[43,261,267,39,18],[44,306,267,45,21],[45,357,270,33,24],[24,399,273,36,21],[46,81,312,45,27],[47,168,336,33,21],[48,228,309,30,24],[49,309,291,36,27],[50,390,342,54,24],[51,600,294,42,30],[52,132,450,75,33],[53,207,447,63,39],[54,264,465,54,18],[55,321,453,66,33],[56,396,462,48,27],[57,450,474,36,24],[14,486,474,33,18],[58,516,474,39,30],[59,114,483,39,18],[60,159,480,54,24],[20,219,486,42,18],[61,270,483,54,27],[61,333,483,57,27],[62,396,486,66,24],[49,471,486,39,27],[35,510,501,42,12],[63,105,498,51,18],[64,159,501,57,21],[65,222,501,15,18],[66,240,510,30,15],[36,279,504,57,18],[67,345,507,45,18],[68,396,501,48,24],[69,450,510,39,18],[70,492,510,72,24],[71,105,510,42,27],[67,153,519,39,15],[72,198,519,75,24],[34,279,519,57,24],[73,348,522,63,24],[74,417,528,21,18],[75,441,525,51,30],[76,495,531,45,24],[77,537,534,24,24],[78,108,537,51,21],[79,162,531,54,21],[80,225,543,42,15],[81,276,540,54,18],[74,333,543,21,21],[82,360,543,96,24],[83,69,612,93,36],[84,141,603,39,24],[85,180,606,21,24],[86,489,561,48,27],[87,90,660,54,33],[88,147,672,57,30],[89,216,675,54,21],[90,276,672,51,30],[91,324,666,48,36],[65,372,678,18,21],[92,423,669,51,33],[93,93,690,45,24],[80,138,699,36,15],[93,183,693,48,27],[93,234,693,48,30],[80,285,699,36,15],[94,327,702,39,15],[26,375,696,21,18],[69,399,699,36,15],[95,438,699,48,18],[96,96,711,42,21],[35,141,717,42,21],[80,192,717,39,15],[97,234,720,33,21],[98,276,711,51,27],[65,333,714,18,21],[26,351,711,24,24],[99,381,714,45,21],[100,432,714,24,21],[101,456,717,39,27],[102,96,729,30,24],[97,126,738,39,21],[93,168,729,51,30],[35,225,738,39,15],[103,270,738,45,18],[93,321,729,51,27],[104,384,735,42,21],[80,429,744,36,15],[12,465,741,30,21],[105,96,747,48,30],[81,153,756,45,18],[106,207,750,60,30],[35,276,762,48,15],[107,333,753,66,24],[108,405,753,66,30],[109,480,750,39,33],[32,96,774,33,18],[17,135,774,45,18],[80,186,780,39,18],[110,231,777,27,24],[111,261,774,72,33],[39,342,774,54,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f88v.js <==
[[["okolyd",1,1,["f88v"]],["cheocthy",5,4,["f88v","f8r","f57r"]],["cpheor",4,4,["f88v","f17v","f105v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["arody",13,12,["f88v","f102r1","f86v6"]],["otokol",1,1,["f88v"]],["teodal",3,3,["f88v","f72r2","f66v"]],["lkeo",3,3,["f88v","f106r","f43v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["soshckhy",1,1,["f88v"]],["sorshy",1,1,["f88v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["cheokal",2,2,["f88v","f101v2"]],["saldaiin",1,1,["f88v"]],["dshor",14,12,["f88v","f86v6","f75r"]],["shor",97,66,["f45r","f46r","f15r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["lchey",45,31,["f76r","f80r","f82v"]],["chkeor",1,1,["f88v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokeom",2,2,["f88v","f3r"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["cheoy",4,4,["f88v","f114v","f69v"]],["olcheody",2,2,["f111r","f88v"]],["qoekeol",1,1,["f88v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["key",14,13,["f111r","f68v3","f47v"]],["cheokam",2,2,["f88v","f106r"]],["choeey",2,2,["f88v","f67r2"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["s",244,125,["f1r","f46r","f67r2"]],["chody",94,66,["f46r","f89v2","f89v1"]],["okearcheol",1,1,["f88v"]],["archeey",1,1,["f88v"]],["rainal",1,1,["f88v"]],["dar",319,139,["f46r","f45r","f1r"]],["cheorol",2,2,["f88v","f68r2"]],["chekol",3,3,["f88v","f106r","f87r"]],["daraly",2,2,["f88v","f73r"]],["otoram",1,1,["f88v"]],["otory",4,4,["f88v","f68r3","f79r"]],["cheosdy",1,1,["f88v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["kosholda",1,1,["f88v"]],["qotody",11,10,["f88v","f114v","f43r"]],["opykey",1,1,["f88v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["yfolaiin",2,2,["f88v","f101r1"]],["oraiin",38,29,["f76r","f80r","f9r"]],["ysheod",2,2,["f88v","f105v"]],["sheo",47,39,["f1r","f80r","f106r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qoky",147,72,["f45r","f15v","f80r"]],["chees",33,28,["f106r","f41r","f88r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["dal",253,114,["f67r2","f45r","f1r"]],["qokeoda",1,1,["f88v"]],["chor",220,113,["f1r","f45v","f89r1"]],["oteody",39,28,["f48v","f106v","f104r"]],["qockhol",7,7,["f88v","f101v2","f100r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["cheedy",59,32,["f76r","f106r","f104v"]],["qokody",9,9,["f88v","f43r","f86v3"]],["ykeeor",4,4,["f88v","f87v","f90v1"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["otol",86,69,["f89v2","f1r","f55v"]],["cheeol",9,9,["f88v","f112v","f17v"]],["soteol",1,1,["f88v"]],["chotam",5,5,["f88v","f72r1","f58r"]],["odoiin",1,1,["f88v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["chocthey",6,6,["f88v","f114v","f30v"]],["dy",271,137,["f45r","f46r","f67r2"]],["sqokeo",1,1,["f88v"]],["oteol",42,38,["f1r","f100r","f43r"]],["cheockhy",10,9,["f88v","f100r","f48r"]],["toairshy",1,1,["f88v"]],["oteeody",11,9,["f88v","f70v1","f102r1"]],["cpheody",3,3,["f88v","f55r","f51r"]],["ykchey",6,5,["f88v","f67r2","f40r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chaly",5,4,["f88v","f76r","f58r"]],["korain",2,2,["f88v","f89r2"]],["dairo",3,3,["f88v","f23r","f13v"]],["dain",211,100,["f45r","f1r","f67r2"]],["ykeodain",1,1,["f88v"]],["shedy",427,73,["f46r","f65v","f46v"]],["qoteo",5,5,["f88v","f112v","f48r"]],["lchdy",18,14,["f111r","f106r","f78v"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["tol",48,36,["f67r2","f48v","f15r"]],["keeodaiin",1,1,["f88v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chokar",7,7,["f88v","f68v3","f86v5"]],["daimd",1,1,["f88v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["sheedy",84,44,["f76r","f46v","f106r"]],["shoikhy",4,4,["f88v","f107r","f79r"]],["doikhy",1,1,["f88v"]],["dair",106,71,["f89v2","f1r","f67r1"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["tos",4,4,["f88v","f46v","f87r"]],["checkhy",47,34,["f43r","f76r","f80r"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["raldy",1,1,["f88v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["choky",39,34,["f46r","f89v1","f65v"]],["shy",104,70,["f89v2","f46r","f15r"]],["daramdal",1,1,["f88v"]],["otydary",1,1,["f88v"]],["otdordy",1,1,["f88v"]],["dararda",1,1,["f88v"]]],[[0,75,51,51,27],[1,156,57,63,21],[2,276,51,51,30],[3,405,60,42,27],[4,447,69,42,27],[5,495,6,48,39],[6,90,198,63,33],[7,156,195,42,33],[8,198,198,45,24],[9,249,192,78,30],[10,333,195,60,27],[11,423,198,33,18],[12,468,195,57,30],[13,525,192,66,27],[14,96,228,42,18],[15,147,225,36,18],[16,189,219,69,27],[17,261,219,45,21],[18,306,222,48,18],[19,363,216,57,21],[20,426,213,57,27],[21,492,222,42,18],[22,537,216,51,21],[23,93,246,54,21],[24,156,246,48,15],[25,210,240,69,21],[26,285,234,66,24],[27,360,243,27,12],[28,390,234,57,21],[29,453,240,45,15],[30,504,237,27,24],[31,534,234,57,21],[32,96,264,54,12],[33,153,258,63,18],[34,234,255,15,18],[11,249,255,36,15],[35,294,255,51,21],[36,354,252,96,18],[37,462,252,63,24],[38,528,252,51,24],[39,96,273,30,18],[40,129,273,63,21],[41,201,267,54,21],[42,255,270,57,24],[43,96,306,48,30],[44,249,312,45,27],[45,354,321,60,24],[46,561,297,45,24],[47,78,468,75,39],[48,159,474,60,30],[49,228,471,54,33],[50,285,489,18,15],[21,306,480,42,21],[51,360,474,72,27],[52,438,465,66,36],[53,510,474,48,21],[54,78,504,54,18],[55,135,504,33,18],[56,177,501,57,27],[16,243,501,69,21],[57,321,495,42,30],[58,369,498,42,21],[59,414,501,54,18],[16,474,495,69,21],[60,546,498,24,21],[20,78,516,57,24],[61,141,519,69,24],[62,222,522,42,21],[63,267,519,57,27],[64,330,516,75,30],[65,411,516,42,24],[66,456,519,51,18],[67,510,513,60,24],[68,81,537,57,24],[69,147,540,63,24],[70,219,537,42,24],[71,264,543,51,18],[59,321,543,54,21],[48,384,534,60,24],[72,444,534,60,24],[73,507,534,60,21],[74,81,558,42,18],[55,126,558,36,18],[50,165,564,24,18],[20,192,558,57,27],[75,258,558,63,15],[59,324,561,57,18],[76,390,555,75,24],[63,474,552,57,30],[77,534,558,21,18],[78,78,576,60,24],[21,138,579,48,15],[59,198,582,63,21],[79,267,570,57,30],[80,327,576,69,18],[35,402,576,54,24],[81,96,597,81,36],[82,186,603,60,27],[83,249,597,69,36],[84,330,600,54,36],[85,393,612,36,18],[8,435,606,45,24],[86,486,612,42,15],[87,528,597,51,33],[88,102,630,39,18],[89,141,633,39,15],[90,189,627,72,24],[89,267,633,39,15],[91,315,630,51,27],[92,372,627,54,27],[93,429,630,48,24],[94,483,624,63,24],[95,543,630,27,15],[96,99,645,33,33],[97,135,648,75,24],[57,216,648,39,30],[98,264,651,45,24],[21,318,654,45,18],[58,375,651,45,21],[11,420,651,39,18],[99,468,645,57,21],[100,528,645,48,24],[21,108,675,39,15],[101,153,672,45,18],[102,201,672,57,21],[21,267,672,48,18],[103,324,669,69,30],[16,399,669,78,27],[104,483,663,57,27],[105,546,666,33,21],[106,111,687,48,27],[101,171,690,51,21],[107,225,690,42,24],[108,273,687,63,27],[89,348,696,42,18],[109,399,693,48,21],[80,456,687,75,30],[110,540,690,42,27],[111,117,711,42,18],[112,165,708,48,30],[8,222,714,51,18],[113,273,714,33,21],[114,30,864,78,21],[115,243,732,60,36],[116,447,741,69,36],[117,591,747,51,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f89r1.js <==
[[["okchshy",1,1,["f89r1"]],["qkol",2,2,["f89r1","f102v1"]],["oldam",6,6,["f102r2","f22r","f54r"]],["otoldy",11,11,["f28r","f48v","f99r"]],["ararchodaiin",1,1,["f89r1"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["shar",34,29,["f45r","f1r","f3v"]],["qopcholy",1,1,["f89r1"]],["qokod",7,6,["f114v","f53r","f90r1"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["dar",319,139,["f46r","f45r","f1r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["okor",34,32,["f89v2","f15r","f3v"]],["sheeos",1,1,["f89r1"]],["oldain",2,2,["f1r","f89r1"]],["dshody",2,2,["f51v","f89r1"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["dal",253,114,["f67r2","f45r","f1r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["daldaiin",3,3,["f89v2","f45r","f89r1"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["chol",397,151,["f1r","f45r","f46r"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qokechy",13,11,["f111r","f108r","f7r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ctheody",6,5,["f101v2","f53v","f87r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["yshor",2,2,["f104v","f89r1"]],["oiiin",11,11,["f81v","f105v","f113r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["qokain",279,46,["f48v","f76r","f80r"]],["cheamy",1,1,["f89r1"]],["tdain",2,2,["f85r1","f89r1"]],["s",244,125,["f1r","f46r","f67r2"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chor",220,113,["f1r","f45v","f89r1"]],["ckhhy",5,5,["f70r2","f68v3","f47r"]],["ykyd",1,1,["f89r1"]],["ches",36,29,["f46r","f76r","f80v"]],["otorain",1,1,["f89r1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dan",20,16,["f1r","f89v1","f2r"]],["tcheol",6,5,["f107r","f80v","f49r"]],["qoeair",1,1,["f89r1"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qocphey",1,1,["f89r1"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["cheocphey",1,1,["f89r1"]],["darolm",1,1,["f89r1"]],["om",22,20,["f111r","f45r","f67r2"]],["qokey",107,49,["f89v1","f45v","f80r"]],["l",58,32,["f45r","f67r1","f65v"]],["chom",15,10,["f89v2","f3v","f45v"]],["chekechy",1,1,["f89r1"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["qeaiin",1,1,["f89r1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["seey",1,1,["f89r1"]],["qotey",24,20,["f81r","f76r","f80r"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["dals",6,6,["f72v1","f2r","f52r"]],["al",260,82,["f89v2","f67r1","f55v"]],["dainaldy",1,1,["f89r1"]],["daldal",1,1,["f89r1"]],["pshol",5,5,["f1r","f8r","f80v"]],["sheo",47,39,["f1r","f80r","f106r"]],["oaithy",1,1,["f89r1"]],["cheoepey",1,1,["f89r1"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qokair",17,11,["f113v","f94r","f80r"]],["y",151,87,["f67r2","f1r","f45r"]],["daly",30,23,["f46r","f75r","f68v3"]],["daim",11,10,["f111r","f9v","f86v3"]],["cheom",10,8,["f111r","f99r","f31v"]],["qoaikhy",1,1,["f89r1"]],["air",74,49,["f67r2","f67r1","f65v"]],["ldain",2,2,["f89r1","f115v"]],["chtaem",1,1,["f89r1"]],["taiin",42,31,["f48v","f5v","f106r"]],["shoety",1,1,["f89r1"]],["qokchy",69,55,["f45r","f45v","f55v"]],["ykchdy",8,8,["f66r","f53r","f46v"]],["otcham",6,5,["f70v2","f3v","f113v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["rchs",2,2,["f89r1","f83r"]],["ysheeo",2,2,["f115r","f89r1"]],["r",98,62,["f46r","f15r","f15v"]],["qockhedy",4,4,["f111r","f76v","f107r"]],["yty",24,21,["f46r","f86v6","f68v3"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qotol",47,34,["f45v","f48r","f80r"]],["chead",1,1,["f89r1"]],["chey",344,118,["f46r","f1r","f46v"]],["dain",211,100,["f45r","f1r","f67r2"]],["oteor",12,11,["f86v6","f73r","f72v3"]],["cheodain",8,8,["f115r","f51v","f111v"]],["ykocfhy",1,1,["f89r1"]],["saldam",2,2,["f86v6","f89r1"]],["sydarary",1,1,["f89r1"]],["ydcphdy",1,1,["f89r1"]]],[[0,51,54,39,27],[1,111,60,36,27],[2,222,60,45,27],[3,327,48,51,30],[4,438,60,93,21],[5,72,219,39,24],[6,111,216,36,24],[7,159,207,66,36],[8,243,216,48,30],[9,300,216,42,39],[10,345,228,30,18],[11,390,228,45,30],[12,450,216,39,33],[13,489,228,57,21],[14,546,231,51,24],[15,72,243,54,21],[16,132,240,60,30],[17,207,243,60,27],[18,276,252,30,18],[19,309,252,42,21],[20,360,249,60,21],[21,429,255,66,18],[22,501,255,66,15],[18,570,255,30,18],[23,72,258,54,21],[24,135,267,36,15],[25,183,267,66,18],[24,267,273,33,18],[26,306,270,57,18],[27,372,267,57,21],[28,435,270,45,15],[29,489,267,63,21],[30,558,270,33,18],[31,75,276,48,21],[32,174,285,39,12],[28,228,282,48,18],[33,288,285,63,24],[28,363,285,42,18],[34,414,282,48,27],[35,471,285,57,18],[36,534,285,60,21],[37,69,294,51,24],[38,120,291,15,21],[24,177,303,36,15],[39,216,297,60,30],[26,291,306,54,27],[40,360,303,51,27],[18,417,306,30,24],[41,456,303,39,21],[42,501,300,48,33],[28,555,303,48,18],[43,72,348,30,27],[24,135,360,36,15],[44,174,351,36,21],[45,279,339,63,30],[46,444,336,45,27],[47,492,348,30,15],[48,81,459,60,33],[49,141,468,57,24],[50,207,468,45,27],[51,267,465,63,33],[52,348,474,45,24],[53,402,474,75,33],[18,486,483,27,18],[54,516,486,57,24],[55,84,492,21,24],[11,108,489,42,24],[56,159,489,51,24],[57,210,498,15,18],[28,228,498,42,15],[18,279,495,30,21],[58,309,498,39,18],[59,357,498,63,24],[24,429,504,33,15],[60,465,498,45,21],[61,510,504,33,15],[62,546,507,21,21],[63,81,510,54,18],[64,144,513,45,21],[65,192,510,39,27],[66,240,510,51,24],[67,297,513,63,24],[28,369,516,45,18],[68,423,516,54,30],[28,486,522,42,15],[30,531,522,39,24],[69,87,525,45,21],[70,129,531,24,18],[18,162,531,36,21],[26,204,531,54,30],[71,267,534,78,27],[70,351,540,24,21],[72,378,537,57,24],[73,87,561,51,39],[74,141,576,33,24],[75,180,570,75,30],[76,267,570,69,30],[38,342,576,15,21],[77,357,576,54,24],[78,414,579,69,27],[79,480,594,12,18],[30,492,588,36,18],[80,534,588,42,15],[81,102,600,33,18],[82,138,600,48,21],[83,192,597,78,24],[84,273,597,30,18],[26,309,600,57,15],[85,369,606,57,15],[18,438,606,30,15],[58,471,606,39,18],[86,513,600,72,27],[87,93,618,51,27],[30,150,621,36,18],[88,201,618,48,24],[18,261,621,30,18],[89,291,612,60,24],[90,360,618,54,24],[91,423,618,57,21],[92,486,627,18,18],[93,510,624,39,15],[61,549,624,33,12],[94,93,642,54,15],[95,150,636,12,18],[50,171,636,48,21],[96,225,636,75,24],[97,303,633,36,27],[98,348,636,51,24],[99,405,636,51,24],[100,462,642,45,15],[101,510,645,36,24],[18,549,642,30,21],[102,96,654,39,18],[103,144,651,57,24],[26,213,657,57,21],[104,285,657,78,18],[28,372,657,48,15],[22,435,657,75,15],[105,66,768,51,48],[106,177,753,57,27],[107,357,795,78,45],[108,579,681,57,39]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f89r2.js <==
[[["odory",1,1,["f89r2"]],["doly",3,3,["f102r1","f69r","f89r2"]],["opchosam",1,1,["f89r2"]],["saloiin",1,1,["f89r2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["opcheor",2,1,["f89r2"]],["qokcheody",3,3,["f113r","f51v","f89r2"]],["cheodal",7,6,["f99r","f39v","f106r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["cholkeedy",3,3,["f113r","f89r2","f115v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["cheyd",1,1,["f89r2"]],["cheo",65,42,["f89v2","f17v","f106r"]],["dal",253,114,["f67r2","f45r","f1r"]],["qoair",4,4,["f105v","f6v","f111v"]],["shey",283,99,["f46r","f1r","f45r"]],["cphoeedol",1,1,["f89r2"]],["deey",7,7,["f28r","f21v","f76v"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["choldy",10,9,["f4v","f89v1","f47r"]],["daim",11,10,["f111r","f9v","f86v3"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chy",155,101,["f1r","f46r","f67r2"]],["chedain",19,13,["f111r","f73r","f76r"]],["dolchsyckheol",1,1,["f89r2"]],["choy",13,13,["f47r","f101v2","f17v"]],["cheedy",59,32,["f76r","f106r","f104v"]],["tchodol",1,1,["f89r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["okcheeg",1,1,["f89r2"]],["toy",5,5,["f20r","f44r","f19v"]],["ody",46,37,["f43r","f65v","f48r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["cheoldy",5,5,["f30v","f80v","f58r"]],["qody",17,15,["f86v6","f42r","f86v4"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["oky",102,78,["f1r","f45r","f45v"]],["cheody",89,54,["f89v1","f65v","f106r"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["otoldy",11,11,["f28r","f48v","f99r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["shol",187,102,["f46r","f1r","f78v"]],["dy",271,137,["f45r","f46r","f67r2"]],["opcharoiin",1,1,["f89r2"]],["porechol",1,1,["f89r2"]],["qoda",1,1,["f89r2"]],["qoteol",12,10,["f46r","f41v","f102r1"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["otol",86,69,["f89v2","f1r","f55v"]],["sheor",51,40,["f89v1","f100r","f17v"]],["shor",97,66,["f45r","f46r","f15r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["otchol",28,26,["f1r","f17r","f13v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["otolfcho",1,1,["f89r2"]],["dar",319,139,["f46r","f45r","f1r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["lkeopol",1,1,["f89r2"]],["oeeor",2,2,["f101r1","f89r2"]],["or",366,130,["f45r","f1r","f67r2"]],["olkey",12,10,["f86v3","f116r","f86v5"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["okey",64,42,["f67r2","f65v","f46v"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["qoor",8,7,["f46r","f89v1","f101v2"]],["cheky",65,50,["f55v","f80r","f31r"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["chol",397,151,["f1r","f45r","f46r"]],["kol",37,35,["f45r","f1r","f45v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["olcheol",8,8,["f101v2","f100r","f17v"]],["tos",4,4,["f88v","f46v","f87r"]],["ydaiin",21,20,["f67r2","f72v1","f14r"]],["chey",344,118,["f46r","f1r","f46v"]],["oiiin",11,11,["f81v","f105v","f113r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["keey",45,38,["f1r","f67r1","f100r"]],["coeky",1,1,["f89r2"]],["qokol",105,61,["f46r","f45r","f89v1"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["ockhy",13,12,["f102r2","f67r2","f14r"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["keeo",9,8,["f7v","f113v","f87v"]],["ckho",4,4,["f70v2","f54r","f1v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okeo",14,12,["f72v2","f69r","f99r"]],["ockhey",7,7,["f71r","f107r","f83r"]],["sheeky",14,14,["f111r","f75r","f76r"]],["korain",2,2,["f88v","f89r2"]],["y",151,87,["f67r2","f1r","f45r"]],["sodar",6,6,["f67r2","f53r","f77r"]],["cheys",1,1,["f89r2"]],["oforain",1,1,["f89r2"]],["okshd",2,2,["f85r1","f89r2"]],["kolches",1,1,["f89r2"]],["qokeoefy",1,1,["f89r2"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["opcheol",8,8,["f70v2","f101v2","f103r"]],["shody",55,38,["f1r","f43r","f48v"]],["sholdy",8,8,["f1r","f102r1","f66r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["sheodal",4,4,["f96v","f66r","f106r"]],["ytoldy",5,4,["f9v","f2r","f52r"]],["cheok",2,2,["f111v","f89r2"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["okeeeo",2,2,["f115r","f89r2"]],["ees",6,6,["f70r2","f68v3","f3v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["yokeeol",1,1,["f89r2"]],["eeeokor",1,1,["f89r2"]],["key",14,13,["f111r","f68v3","f47v"]],["oteos",29,20,["f72v2","f1r","f73r"]],["doiin",19,18,["f111r","f67r2","f45v"]],["qocheey",2,2,["f68r1","f89r2"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["ykeo",3,3,["f41v","f34r","f89r2"]],["qo",29,20,["f45r","f65v","f76r"]],["qol",151,37,["f89v2","f76r","f55v"]],["loiiin",2,2,["f102r1","f89r2"]],["daimom",1,1,["f89r2"]],["scheor",2,2,["f86v4","f89r2"]],["sy",36,32,["f15r","f17v","f45v"]],["sorcheey",1,1,["f89r2"]],["cheea",1,1,["f89r2"]],["ycheas",1,1,["f89r2"]],["keeokechy",1,1,["f89r2"]],["cthey",51,43,["f89v2","f1r","f45r"]],["okoiin",9,8,["f90r2","f20v","f9r"]],["okeoy",2,2,["f89v2","f89r2"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["r",98,62,["f46r","f15r","f15v"]],["cheal",30,15,["f111r","f76r","f103r"]],["o",82,56,["f1r","f67r1","f89r2"]],["soiiin",6,6,["f14r","f114v","f37v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["air",74,49,["f67r2","f67r1","f65v"]],["yl",3,3,["f34r","f105r","f89r2"]],["dairl",2,2,["f44v","f89r2"]],["okain",144,52,["f67r2","f1r","f80r"]],["yorain",1,1,["f89r2"]],["ofakal",1,1,["f89r2"]],["otalsy",2,2,["f103r","f89r2"]],["ytarem",1,1,["f89r2"]],["otolarol",1,1,["f89r2"]]],[[0,6,84,33,24],[1,75,96,30,21],[2,171,78,69,30],[3,396,93,42,24],[4,438,96,21,21],[5,660,84,54,27],[6,24,219,75,24],[7,108,228,57,18],[8,168,225,39,15],[9,213,216,81,27],[10,303,222,48,27],[11,351,234,39,12],[12,393,237,30,9],[13,423,231,24,15],[14,453,222,18,27],[15,480,225,33,27],[16,513,213,75,36],[17,591,228,27,18],[18,630,210,66,39],[19,705,222,48,18],[20,759,216,39,21],[21,24,237,36,21],[22,60,243,33,15],[7,99,246,60,15],[23,168,243,39,15],[24,216,249,30,15],[25,249,243,54,18],[26,315,243,93,24],[23,414,249,33,15],[27,450,258,18,12],[28,468,255,48,18],[29,516,246,63,21],[30,582,246,36,18],[19,621,246,48,18],[21,675,240,36,18],[31,720,243,24,18],[32,747,231,60,24],[33,24,258,30,21],[23,63,261,39,15],[23,114,258,45,18],[23,168,258,45,15],[34,210,261,30,15],[35,246,255,51,27],[36,306,264,60,18],[37,375,264,36,21],[38,417,267,33,15],[39,453,267,9,18],[40,462,273,9,12],[23,477,270,42,15],[41,525,264,30,21],[42,558,267,54,21],[43,618,261,51,21],[44,0,270,42,27],[45,222,273,33,27],[46,258,279,33,30],[47,291,282,18,18],[48,606,285,75,21],[49,21,390,72,30],[50,99,405,39,15],[51,144,396,51,24],[52,204,402,57,21],[53,273,399,36,21],[54,312,399,42,21],[55,363,402,33,18],[56,396,408,15,18],[23,411,405,33,15],[57,450,393,21,27],[58,468,405,36,15],[59,534,381,69,39],[60,621,399,24,21],[61,645,408,27,12],[62,669,390,81,36],[63,741,399,3,21],[64,780,396,24,21],[23,30,417,36,18],[65,72,417,42,21],[66,126,414,39,21],[67,174,417,30,21],[68,288,417,42,21],[69,333,417,33,18],[56,375,423,15,15],[30,393,420,30,15],[70,426,417,33,18],[46,462,417,9,18],[71,468,417,39,18],[72,513,420,33,18],[58,552,420,39,15],[73,600,417,24,18],[74,621,417,30,18],[75,663,423,54,15],[31,723,423,24,15],[58,747,423,39,15],[76,27,432,33,18],[56,66,435,18,12],[30,90,432,39,15],[77,138,432,51,21],[78,198,438,39,12],[39,252,435,12,18],[79,270,438,36,15],[80,309,432,48,21],[81,363,432,54,24],[67,423,432,30,24],[82,456,432,18,21],[83,474,435,33,24],[84,513,432,51,24],[85,570,432,48,27],[82,624,432,42,24],[13,672,435,27,18],[86,702,435,54,21],[87,762,432,45,18],[88,27,453,45,21],[89,72,444,36,21],[90,108,444,39,21],[91,150,450,45,15],[92,204,447,39,18],[23,246,453,39,15],[87,291,450,45,21],[39,339,453,15,18],[93,354,453,48,18],[91,405,453,39,18],[94,447,453,27,18],[95,18,501,45,24],[96,63,510,12,21],[97,111,501,45,18],[98,216,504,39,24],[42,303,507,45,21],[99,399,495,57,24],[100,471,510,45,18],[21,516,501,33,24],[101,108,579,57,30],[4,168,582,42,21],[102,219,576,66,30],[103,294,582,39,24],[5,339,576,57,27],[104,396,576,54,27],[105,459,582,18,18],[106,474,582,42,18],[85,540,573,45,24],[78,588,582,30,15],[107,627,579,36,24],[108,675,576,51,21],[109,732,570,51,30],[23,105,606,36,15],[110,147,600,48,18],[66,192,600,51,21],[23,246,603,42,15],[13,291,603,30,18],[8,327,600,36,18],[35,366,600,45,24],[66,420,600,39,18],[23,459,597,18,18],[111,474,597,51,21],[112,540,594,45,18],[113,588,594,21,15],[114,615,600,39,18],[115,663,594,42,21],[12,711,603,33,12],[70,750,594,42,18],[116,102,618,63,21],[58,174,621,45,18],[35,231,618,57,21],[81,297,615,51,21],[78,354,624,30,9],[117,390,615,57,18],[82,453,612,24,21],[118,474,612,9,21],[23,489,615,42,15],[81,540,609,57,24],[114,597,618,36,15],[35,642,612,48,21],[91,696,615,42,15],[119,744,609,45,21],[120,30,636,39,18],[13,75,633,27,24],[4,102,636,48,18],[39,153,636,15,15],[22,171,636,36,15],[121,213,636,63,15],[23,285,633,42,18],[122,336,630,63,21],[123,405,627,57,24],[72,465,636,15,18],[58,477,633,36,21],[124,546,630,33,18],[125,582,636,21,12],[126,609,633,27,12],[12,636,633,30,9],[127,672,630,45,12],[128,729,627,60,18],[129,18,648,51,24],[130,72,654,18,18],[131,93,651,72,18],[31,177,651,27,18],[38,210,648,42,15],[132,267,651,45,18],[89,315,645,36,21],[35,357,648,54,21],[23,417,648,36,15],[133,462,651,18,15],[96,483,654,15,15],[82,552,645,42,24],[134,594,642,75,24],[135,681,639,45,24],[23,729,642,36,18],[47,768,642,21,18],[85,24,666,45,21],[38,69,666,45,18],[136,126,660,51,21],[137,189,660,48,18],[138,243,666,42,18],[12,291,666,33,12],[139,327,663,12,15],[114,351,666,45,15],[81,405,660,51,21],[140,462,663,18,18],[39,480,660,12,15],[22,498,657,33,18],[141,549,672,12,9],[58,564,666,45,18],[142,609,660,51,18],[8,666,660,42,18],[78,714,663,36,18],[23,753,657,45,15],[141,27,693,9,9],[139,36,684,12,18],[40,51,684,27,18],[64,84,681,21,18],[40,108,681,27,15],[56,144,684,18,15],[23,162,675,39,21],[143,207,681,54,21],[56,270,681,18,21],[144,297,675,57,18],[23,363,678,39,15],[145,414,678,36,18],[39,456,678,9,18],[146,465,678,12,15],[147,474,681,9,27],[148,483,675,45,21],[149,33,762,36,24],[150,18,780,66,36],[151,198,753,60,30],[152,378,753,51,33],[153,477,747,45,45],[154,552,765,72,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f89v1.js <==
[[["okoraldy",1,1,["f89v1"]],["otoikhy",1,1,["f89v1"]],["otchar",6,5,["f45r","f89v1","f8v"]],["darshody",1,1,["f89v1"]],["koldal",2,2,["f89v1","f52r"]],["sfal",1,1,["f89v1"]],["cfhoy",1,1,["f89v1"]],["ofcheol",1,1,["f89v1"]],["opolsy",1,1,["f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qopol",6,6,["f89v1","f112r","f115r"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["octhody",4,4,["f89v1","f57r","f85r2"]],["dor",73,54,["f1r","f45r","f89v1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["dain",211,100,["f45r","f1r","f67r2"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["cthol",61,41,["f1r","f89v1","f17v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["qoor",8,7,["f46r","f89v1","f101v2"]],["sheor",51,40,["f89v1","f100r","f17v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["chor",220,113,["f1r","f45v","f89r1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["ory",17,15,["f89v1","f101v2","f80r"]],["shockhey",3,3,["f102r1","f89v1","f100r"]],["orarol",1,1,["f89v1"]],["cheoky",10,10,["f89v1","f68v3","f66r"]],["qoy",9,8,["f89v1","f2r","f53r"]],["chodair",2,2,["f89v1","f3v"]],["choky",39,34,["f46r","f89v1","f65v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["tocheo",2,2,["f89v1","f100v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["chekaiin",8,6,["f89v1","f40r","f72r2"]],["os",29,28,["f67r2","f1r","f89v1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheokchey",1,1,["f89v1"]],["qokoiiin",2,2,["f89v1","f37v"]],["dan",20,16,["f1r","f89v1","f2r"]],["tor",23,21,["f102r2","f89v1","f47r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chekal",12,10,["f46r","f89v1","f81v"]],["dal",253,114,["f67r2","f45r","f1r"]],["s",244,125,["f1r","f46r","f67r2"]],["chear",51,33,["f1r","f89v2","f89v1"]],["qotam",12,10,["f89v1","f69r","f112v"]],["osheokaiin",1,1,["f89v1"]],["sain",68,40,["f89v1","f76r","f106r"]],["shodain",5,5,["f1r","f89v1","f108v"]],["qokar",152,64,["f46r","f89v1","f46v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["dar",319,139,["f46r","f45r","f1r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["tosheo",2,2,["f89v1","f66r"]],["fcheody",2,2,["f89v1","f30r"]],["shekey",5,5,["f41v","f89v1","f70r2"]],["orshos",1,1,["f89v1"]],["oiir",3,3,["f89v1","f105r","f96r"]],["cphey",6,6,["f1r","f89v1","f7r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["cheody",89,54,["f89v1","f65v","f106r"]],["dy",271,137,["f45r","f46r","f67r2"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["odal",13,13,["f67r2","f72v1","f89v1"]],["shoky",8,8,["f4v","f89v1","f42r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["okoaiin",2,2,["f89v1","f68r2"]],["chdy",152,73,["f1r","f46r","f89v1"]],["daldy",17,16,["f45r","f68v2","f89v1"]],["dcheocy",1,1,["f89v1"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["keor",10,10,["f38v","f89v1","f71v"]],["cheyty",1,1,["f89v1"]],["ochy",5,5,["f70v1","f89v1","f25v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ykchol",6,5,["f89v1","f18r","f50v"]],["okalda",1,1,["f89v1"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dalg",1,1,["f89v1"]],["sal",55,41,["f89v1","f67r1","f15r"]],["shol",187,102,["f46r","f1r","f78v"]],["ykol",14,13,["f89v1","f44r","f81v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["dolchoy",1,1,["f89v1"]],["dalshdy",3,3,["f89v1","f83v","f95r2"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["dydchy",1,1,["f89v1"]],["chol",397,151,["f1r","f45r","f46r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["qoeey",15,13,["f68v3","f89v1","f101v2"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["chokaiin",17,16,["f86v6","f89v1","f2r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["a",3,3,["f89v1","f68r3","f57v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["ycheo",15,14,["f102r2","f67r1","f89v1"]],["olkeeycthy",1,1,["f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["okal",138,81,["f89v2","f46r","f67r2"]],["choldy",10,9,["f4v","f89v1","f47r"]],["koeeorain",1,1,["f89v1"]],["otor",46,39,["f89v1","f67r1","f65v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["opol",4,4,["f89v1","f81r","f90v2"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["opal",9,8,["f89v1","f112v","f31v"]]],[[0,102,51,60,33],[1,192,123,60,39],[2,345,132,60,24],[3,591,138,45,30],[4,102,276,54,39],[5,162,267,36,48],[6,195,276,45,42],[7,243,285,57,36],[8,309,291,48,27],[9,366,300,45,18],[10,414,285,45,39],[11,504,294,57,18],[12,564,279,51,30],[13,105,312,27,21],[14,135,312,42,21],[15,183,315,54,21],[16,243,324,48,12],[17,300,315,60,27],[18,366,315,60,24],[19,435,321,39,15],[20,483,312,48,33],[21,534,306,39,27],[22,576,306,36,27],[23,102,327,51,21],[9,159,333,39,18],[24,210,339,45,18],[17,276,333,63,24],[25,348,336,51,27],[26,402,333,48,24],[27,459,333,36,24],[28,504,336,36,18],[29,546,330,42,21],[30,588,333,27,21],[31,108,345,75,24],[32,195,354,63,21],[33,264,351,57,24],[34,330,360,36,21],[35,369,354,69,21],[36,441,354,48,27],[9,495,354,45,18],[21,549,348,39,21],[37,585,348,33,21],[38,102,366,57,21],[39,171,366,51,24],[40,225,372,45,24],[41,279,372,63,21],[42,357,372,24,18],[43,390,375,33,15],[44,426,378,21,21],[45,459,369,84,24],[46,546,366,60,24],[47,606,366,18,21],[48,102,384,36,24],[26,147,387,51,18],[29,207,393,51,15],[49,267,387,48,24],[15,321,384,57,27],[9,384,390,36,18],[50,429,390,57,21],[51,492,393,30,21],[52,522,390,18,18],[53,540,387,45,21],[54,585,384,45,24],[55,111,402,96,24],[56,222,408,51,18],[44,279,411,27,21],[57,315,408,72,21],[58,396,405,69,39],[59,471,408,30,18],[50,510,405,57,27],[9,567,408,36,15],[60,606,402,24,21],[58,108,420,63,27],[61,177,423,54,18],[62,108,444,66,36],[63,171,444,75,39],[64,252,453,57,30],[65,321,462,60,21],[66,387,459,33,21],[67,426,450,48,33],[68,483,456,66,30],[69,555,459,42,24],[51,600,456,21,24],[70,621,459,12,18],[71,117,477,39,24],[71,165,477,48,27],[72,222,483,39,18],[73,270,477,51,27],[40,327,480,39,24],[74,372,480,48,24],[75,432,480,63,21],[51,498,483,30,18],[76,528,480,33,21],[51,564,480,30,18],[77,591,480,36,30],[78,120,498,63,21],[9,192,501,45,15],[22,243,498,54,21],[9,300,501,48,18],[77,354,501,54,24],[79,420,498,45,24],[80,471,498,36,24],[81,510,498,36,24],[82,546,495,48,24],[83,597,507,24,18],[84,117,513,63,24],[85,189,513,60,24],[18,255,516,57,21],[86,318,516,60,21],[87,393,516,45,27],[51,438,525,36,21],[88,477,519,63,24],[89,543,516,45,24],[90,588,522,30,21],[91,111,537,45,21],[92,162,534,42,21],[93,210,534,42,24],[60,255,534,30,21],[94,285,537,27,24],[92,315,534,42,27],[95,354,537,39,30],[96,399,540,60,18],[97,465,540,66,24],[98,540,540,39,21],[99,582,543,39,15],[15,120,549,54,27],[16,183,552,48,27],[15,240,549,54,27],[51,312,555,30,24],[100,345,564,39,12],[101,387,558,33,21],[102,426,564,45,15],[103,480,561,51,18],[104,534,558,33,27],[105,567,555,54,24],[106,123,573,33,18],[107,156,582,18,9],[9,174,573,42,18],[108,222,567,45,24],[109,273,567,66,27],[40,348,573,42,21],[110,396,585,48,18],[17,450,576,60,24],[40,513,573,36,33],[111,549,576,75,33],[27,120,591,36,21],[112,156,597,39,21],[113,201,588,54,27],[114,267,591,42,18],[9,312,594,48,18],[115,366,591,42,27],[116,411,597,54,21],[117,15,750,87,30],[118,183,738,48,27],[119,231,744,42,27],[120,336,729,36,42],[121,372,756,51,18],[122,555,735,36,42],[9,588,750,36,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f89v2.js <==
[[["choeesy",1,1,["f89v2"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["darcheos",1,1,["f89v2"]],["chokaro",1,1,["f89v2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["chokam",4,4,["f89v2","f113v","f52r"]],["kosar",1,1,["f89v2"]],["s",244,125,["f1r","f46r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["koiin",5,5,["f89v2","f14r","f68r2"]],["chtodaiin",1,1,["f89v2"]],["pdan",1,1,["f89v2"]],["choto",3,3,["f89v2","f8r","f115v"]],["qofoiin",1,1,["f89v2"]],["dy",271,137,["f45r","f46r","f67r2"]],["qopdol",1,1,["f89v2"]],["doiir",8,8,["f89v2","f24v","f69v"]],["ofaiin",6,6,["f89v2","f72v3","f42r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cfheol",2,2,["f89v2","f99r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["ykodair",1,1,["f89v2"]],["okor",34,32,["f89v2","f15r","f3v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["oteee",1,1,["f89v2"]],["eeckhy",1,1,["f89v2"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["dain",211,100,["f45r","f1r","f67r2"]],["okol",83,64,["f67r2","f1r","f89v2"]],["al",260,82,["f89v2","f67r1","f55v"]],["chor",220,113,["f1r","f45v","f89r1"]],["dar",319,139,["f46r","f45r","f1r"]],["yched",3,3,["f89v2","f108r","f78r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["qoeol",5,5,["f102r2","f89v2","f102r1"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["qol",151,37,["f89v2","f76r","f55v"]],["eeeey",1,1,["f89v2"]],["dal",253,114,["f67r2","f45r","f1r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["chey",344,118,["f46r","f1r","f46v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["dair",106,71,["f89v2","f1r","f67r1"]],["or",366,130,["f45r","f1r","f67r2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chom",15,10,["f89v2","f3v","f45v"]],["cheo",65,42,["f89v2","f17v","f106r"]],["lcheo",4,4,["f89v2","f113r","f104v"]],["lor",43,31,["f89v2","f76r","f80r"]],["chkam",3,3,["f89v2","f79r","f95r1"]],["okory",3,3,["f89v2","f114v","f80r"]],["otair",21,15,["f89v2","f86v3","f80r"]],["dydariin",1,1,["f89v2"]],["opcheedoy",1,1,["f89v2"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["oairar",1,1,["f89v2"]],["sheety",8,6,["f89v2","f75r","f77r"]],["chod",9,9,["f89v2","f14r","f53r"]],["kory",1,1,["f89v2"]],["ochar",2,2,["f89v2","f85r2"]],["eair",1,1,["f89v2"]],["sheotain",1,1,["f89v2"]],["ytodaiin",3,3,["f89v2","f39v","f54r"]],["octhos",2,2,["f89v2","f13v"]],["okaiir",6,6,["f89v2","f1r","f23r"]],["okeos",14,11,["f89v2","f70r1","f68v2"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["okal",138,81,["f89v2","f46r","f67r2"]],["doral",1,1,["f89v2"]],["am",88,55,["f67r2","f89v2","f89v1"]],["yeo",1,1,["f89v2"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["yfor",2,2,["f89v2","f43v"]],["opodaiin",1,1,["f89v2"]],["sary",8,7,["f89v2","f68v2","f47v"]],["qodam",3,3,["f89v2","f17r","f104r"]],["yteos",3,3,["f89v2","f67r2","f70v2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["eey",4,4,["f89v2","f3v","f80r"]],["choeees",1,1,["f89v2"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["darams",1,1,["f89v2"]],["toar",3,3,["f89v2","f70v1","f40r"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["doefshey",1,1,["f89v2"]],["dairy",4,4,["f89v2","f114v","f30v"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["psheoepoain",1,1,["f89v2"]],["qekor",2,2,["f89v2","f115r"]],["ykeor",8,7,["f89v2","f17v","f73v"]],["otol",86,69,["f89v2","f1r","f55v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["daldaiin",3,3,["f89v2","f45r","f89r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["shy",104,70,["f89v2","f46r","f15r"]],["daiir",23,18,["f89v2","f68v2","f67r1"]],["odor",8,8,["f89v2","f46r","f24v"]],["daikeody",1,1,["f89v2"]],["qokorar",2,2,["f89v2","f19r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["ltcheody",1,1,["f89v2"]],["otal",143,69,["f89v2","f89v1","f80r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okeoy",2,2,["f89v2","f89r2"]],["cho",69,50,["f89v2","f67r1","f106r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["ykeoda",1,1,["f89v2"]],["okols",2,2,["f89v2","f100r"]],["keeody",8,8,["f102r2","f89v2","f88v"]],["qokos",1,1,["f89v2"]],["okeom",6,6,["f111r","f89v2","f17v"]],["ockhody",2,2,["f89v2","f50r"]],["ykam",5,5,["f89v2","f43r","f18v"]],["chty",13,13,["f89v2","f80r","f103r"]],["chy",155,101,["f1r","f46r","f67r2"]],["cthey",51,43,["f89v2","f1r","f45r"]],["dairair",2,2,["f89v2","f106v"]],["chool",2,2,["f89v2","f112v"]],["loy",1,1,["f89v2"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["opaloiiry",1,1,["f89v2"]],["otaram",4,3,["f89v2","f79v","f107r"]],["chtody",2,2,["f89v2","f4v"]],["dso",1,1,["f89v2"]],["rady",1,1,["f89v2"]],["dareky",1,1,["f89v2"]]],[[0,0,147,48,21],[1,114,189,42,30],[2,261,180,51,21],[3,363,177,60,24],[4,450,177,45,24],[5,522,165,60,30],[6,0,225,45,36],[4,42,243,39,21],[7,84,243,12,18],[8,96,243,30,18],[9,141,225,39,33],[10,183,231,63,27],[11,243,219,33,36],[12,279,225,36,30],[13,318,222,60,30],[14,384,234,18,18],[15,405,213,54,36],[16,462,219,42,24],[17,513,204,57,36],[18,573,222,21,15],[19,597,210,51,27],[20,651,213,33,24],[21,0,258,3,18],[22,42,261,66,18],[23,108,258,42,24],[24,153,258,42,21],[25,222,255,42,24],[26,264,255,27,21],[7,297,255,15,18],[8,315,255,36,15],[27,360,246,48,24],[28,414,246,54,18],[29,474,237,39,24],[30,516,240,36,18],[31,555,234,36,27],[32,594,240,21,18],[33,621,234,36,21],[34,660,231,30,21],[35,0,279,42,18],[36,51,276,45,21],[37,105,282,51,21],[21,162,279,36,18],[33,210,276,36,18],[33,252,273,21,18],[38,273,270,39,18],[39,318,273,33,18],[40,354,273,39,12],[41,402,267,30,15],[42,438,264,45,18],[43,489,258,48,21],[44,549,264,36,15],[45,594,255,51,21],[42,648,252,42,18],[46,0,294,36,18],[47,39,294,21,18],[48,72,300,42,18],[49,120,294,36,21],[39,162,297,36,21],[50,216,300,30,9],[51,243,294,27,21],[52,270,288,30,21],[50,300,291,30,12],[21,333,282,42,18],[53,384,279,48,21],[54,0,360,21,30],[55,75,366,45,24],[42,120,372,42,21],[56,300,372,63,30],[57,513,381,69,30],[58,69,501,33,18],[59,102,498,54,21],[60,159,489,42,30],[61,228,498,39,21],[7,267,495,9,18],[62,273,486,27,30],[63,315,489,48,21],[64,369,483,36,21],[65,408,474,72,27],[66,483,468,69,33],[67,45,516,54,21],[68,105,519,48,21],[69,159,516,48,24],[34,219,522,33,15],[7,252,519,15,18],[70,267,516,15,15],[71,285,510,51,24],[34,345,507,27,18],[72,378,504,36,27],[41,417,507,30,15],[73,450,498,45,21],[34,501,498,33,18],[74,534,495,24,21],[75,18,537,39,21],[76,63,537,66,24],[44,135,549,30,12],[77,174,543,36,18],[20,222,543,30,24],[78,255,528,36,30],[79,291,528,57,27],[20,348,531,30,21],[80,378,528,39,18],[81,420,522,54,21],[82,480,513,51,24],[8,534,516,30,15],[83,18,549,54,27],[33,78,558,39,18],[84,120,555,39,27],[21,165,564,39,18],[85,222,561,39,21],[86,267,561,18,15],[34,291,552,27,18],[8,321,552,33,12],[87,357,543,57,21],[29,423,540,45,21],[88,471,534,54,24],[89,528,525,72,27],[90,18,573,45,27],[91,63,576,72,27],[92,144,582,72,27],[93,228,588,33,21],[94,258,585,42,24],[95,300,567,96,33],[30,408,567,39,21],[96,456,555,51,27],[97,516,555,48,27],[98,570,552,42,27],[99,615,552,45,21],[100,666,543,72,27],[101,24,603,27,24],[46,54,603,36,18],[44,93,612,33,12],[102,138,603,45,24],[103,186,609,24,18],[104,225,612,36,15],[105,270,606,18,18],[94,291,603,39,18],[8,330,600,33,15],[106,372,588,66,21],[107,444,579,75,24],[108,525,579,54,21],[109,585,573,39,21],[110,627,570,72,21],[111,702,567,39,21],[34,24,621,30,21],[112,57,621,60,24],[113,120,624,51,24],[114,177,624,39,24],[115,225,624,45,21],[21,273,621,30,21],[116,312,615,51,18],[117,372,606,48,24],[118,429,600,45,27],[99,477,600,45,21],[119,528,597,57,21],[21,591,597,45,15],[120,639,588,54,24],[121,696,585,45,21],[122,27,639,60,21],[21,99,645,39,15],[123,144,645,45,24],[7,192,645,12,18],[124,213,642,36,27],[125,252,651,24,12],[126,276,636,36,24],[127,324,627,63,24],[128,399,624,48,18],[129,450,624,36,18],[46,495,615,36,21],[130,534,615,78,18],[131,0,657,60,39],[132,27,786,60,30],[133,165,795,51,30],[134,336,750,51,27],[135,354,774,48,27],[136,447,762,57,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f8r.js <==
[[["pshol",5,5,["f1r","f8r","f80v"]],["chor",220,113,["f1r","f45v","f89r1"]],["otshal",1,1,["f8r"]],["chopy",3,3,["f102r1","f20r","f8r"]],["cphol",15,13,["f100r","f17v","f13v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["shy",104,70,["f89v2","f46r","f15r"]],["cfhodar",1,1,["f8r"]],["shor",97,66,["f45r","f46r","f15r"]],["tchty",1,1,["f8r"]],["sh",15,14,["f1r","f68v1","f77r"]],["kcheals",1,1,["f8r"]],["sho",130,79,["f1r","f15r","f45v"]],["okche",1,1,["f8r"]],["do",16,13,["f101v2","f3v","f50v"]],["dchy",30,25,["f15r","f13v","f9r"]],["dain",211,100,["f45r","f1r","f67r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["ry",13,12,["f75r","f81r","f8v"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["shokchy",9,8,["f29r","f4v","f8r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qotor",29,24,["f15r","f42r","f80r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["dchol",26,26,["f5v","f51v","f58r"]],["shesed",1,1,["f8r"]],["chofchy",2,2,["f8r","f21v"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okchey",32,28,["f1r","f80r","f78v"]],["r",98,62,["f46r","f15r","f15v"]],["cheeey",9,7,["f72v2","f8r","f113r"]],["ky",25,23,["f14r","f76r","f45v"]],["scho",1,1,["f8r"]],["chky",18,16,["f46r","f67r2","f43r"]],["ckooaiin",1,1,["f8r"]],["chy",155,101,["f1r","f46r","f67r2"]],["taiin",42,31,["f48v","f5v","f106r"]],["tosh",1,1,["f8r"]],["ckcheey",1,1,["f8r"]],["koltoldy",1,1,["f8r"]],["chocty",2,2,["f8r","f96r"]],["cheeody",12,9,["f7v","f101v2","f8r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["choto",3,3,["f89v2","f8r","f115v"]],["kchoan",1,1,["f8r"]],["choor",2,2,["f14r","f8r"]],["ocho",2,2,["f8r","f9r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["tchoep",1,1,["f8r"]],["pcheey",4,4,["f10v","f87v","f8r"]],["pchey",12,11,["f86v6","f75r","f40r"]],["ofchey",5,5,["f44r","f8r","f107r"]],["dsheey",8,8,["f108v","f116r","f47v"]],["shol",187,102,["f46r","f1r","f78v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["teeodan",1,1,["f8r"]],["cheocthy",5,4,["f88v","f8r","f57r"]],["oksheo",1,1,["f8r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["daird",1,1,["f8r"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["ytchody",5,5,["f45r","f8r","f58r"]],["chot",4,4,["f42r","f8r","f115r"]],["choty",37,28,["f1r","f15v","f13v"]],["otariin",2,2,["f86v6","f8r"]],["qochodaiin",1,1,["f8r"]],["shotokody",1,1,["f8r"]],["chotol",7,7,["f70v2","f70r2","f20r"]],["okokchodm",1,1,["f8r"]],["ctho",15,14,["f42r","f45v","f21v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["chofydy",1,1,["f8r"]],["chey",344,118,["f46r","f1r","f46v"]],["kshey",6,6,["f75r","f42r","f86v3"]],["lody",3,3,["f112v","f8r","f106v"]],["cholal",4,4,["f72v3","f8r","f107r"]],["dchey",18,18,["f81r","f86v3","f107r"]],["ckhol",22,17,["f3v","f53v","f52v"]],["chol",397,151,["f1r","f45r","f46r"]],["kchs",2,2,["f46r","f8r"]],["etodaiin",1,1,["f8r"]],["daiiirchy",1,1,["f8r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["kchokchy",2,2,["f8r","f56v"]],["chsey",2,2,["f86v6","f8r"]],["kchy",30,26,["f1r","f15r","f31r"]],["scheaiin",2,2,["f15r","f8r"]],["cthaichar",1,1,["f8r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["dar",319,139,["f46r","f45r","f1r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chl",26,20,["f111r","f15r","f79v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chean",2,2,["f8v","f8r"]],["cky",2,2,["f25r","f8r"]],["char",72,51,["f45r","f106r","f1v"]],["chaiin",45,34,["f45r","f15r","f55v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["cphaiin",7,6,["f8r","f44v","f37v"]],["el",1,1,["f8r"]],["cha",2,2,["f42r","f8r"]],["rchealcham",1,1,["f8r"]],["sair",28,23,["f89v2","f89v1","f86v6"]],["cheain",2,2,["f8v","f8r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["daikam",1,1,["f8r"]],["or",366,130,["f45r","f1r","f67r2"]],["chokesey",1,1,["f8r"]],["shey",283,99,["f46r","f1r","f45r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chal",48,27,["f1r","f76r","f58r"]],["schol",5,4,["f14r","f8r","f56r"]]],[[0,18,249,99,69],[1,84,297,3,24],[2,129,294,66,45],[3,201,306,57,42],[4,273,315,54,39],[5,330,336,45,24],[6,384,333,33,33],[7,423,315,84,51],[8,513,342,39,27],[9,27,315,57,42],[10,87,330,24,24],[11,114,321,72,48],[12,189,342,36,24],[13,360,357,54,30],[14,417,372,21,18],[15,438,372,42,27],[16,483,372,39,24],[17,525,378,21,21],[18,30,360,57,21],[6,93,363,33,27],[19,129,366,21,27],[20,333,393,69,21],[21,408,387,75,33],[1,486,399,36,18],[22,522,402,24,27],[23,27,378,57,27],[1,93,390,42,21],[1,141,390,48,24],[24,192,393,48,30],[25,279,405,51,27],[26,333,408,51,30],[27,393,411,90,39],[28,486,423,3,18],[29,30,399,57,27],[14,96,411,21,18],[30,123,411,12,21],[31,138,420,60,27],[22,204,420,24,24],[32,231,414,27,33],[33,273,429,45,21],[34,324,429,36,30],[35,369,429,81,33],[36,456,450,33,12],[37,486,435,48,24],[38,24,423,45,30],[39,75,423,78,39],[40,162,432,90,33],[6,279,447,39,33],[41,330,453,66,30],[42,408,462,69,24],[43,477,462,33,24],[44,30,450,48,27],[45,84,450,63,33],[46,156,459,57,27],[16,216,462,42,24],[47,369,480,36,21],[48,411,483,51,18],[49,27,486,69,45],[12,93,492,33,42],[50,111,492,84,48],[51,192,492,63,54],[52,273,501,57,51],[53,339,516,60,39],[54,402,519,45,27],[48,444,519,51,27],[8,498,519,45,27],[48,27,534,42,21],[55,75,543,48,15],[56,135,534,81,27],[22,225,543,21,24],[57,291,540,87,33],[58,384,537,63,33],[59,450,552,36,18],[60,492,549,48,21],[54,27,552,45,27],[61,81,561,81,18],[48,171,558,51,24],[14,231,570,21,15],[62,282,561,81,33],[63,369,564,48,30],[64,414,564,48,36],[65,474,567,72,24],[66,24,579,105,30],[67,141,576,111,36],[68,279,585,66,33],[69,447,582,96,36],[70,18,612,36,54],[71,51,618,63,63],[54,123,648,48,36],[72,180,639,75,54],[12,279,660,33,24],[73,321,675,42,18],[74,366,657,51,39],[75,414,675,60,27],[76,483,681,66,15],[77,15,675,45,24],[78,69,669,54,30],[79,129,687,42,18],[73,171,693,39,18],[80,219,681,36,30],[36,273,699,30,21],[81,306,684,78,30],[59,393,699,27,21],[82,426,699,75,24],[83,507,693,42,33],[84,18,705,45,24],[85,66,693,84,33],[86,159,708,48,39],[87,207,705,42,42],[88,273,717,84,27],[89,363,711,96,36],[90,465,720,42,33],[91,513,726,39,21],[79,18,726,42,15],[15,63,723,42,21],[92,114,723,66,30],[93,195,744,30,18],[94,273,747,39,18],[95,324,747,51,21],[96,387,741,39,39],[97,432,747,45,24],[98,483,753,63,24],[99,18,738,45,30],[100,66,741,75,33],[98,150,756,60,24],[101,216,765,24,27],[48,270,768,51,24],[1,330,771,45,18],[102,390,780,33,15],[103,438,774,111,27],[104,6,771,54,24],[105,63,783,69,18],[4,141,774,54,33],[91,198,786,39,21],[54,273,783,45,39],[106,327,786,45,30],[54,378,789,42,36],[106,426,786,45,33],[107,483,795,72,33],[108,18,792,24,24],[109,48,795,75,33],[110,135,801,45,30],[111,189,801,54,30],[112,273,819,45,24],[113,444,825,57,24],[104,507,822,45,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f8v.js <==
[[["cthod",4,4,["f9v","f8v","f9r"]],["soocth",1,1,["f8v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["shol",187,102,["f46r","f1r","f78v"]],["otol",86,69,["f89v2","f1r","f55v"]],["chol",397,151,["f1r","f45r","f46r"]],["opcheaiin",1,1,["f8v"]],["opydaiin",3,3,["f8v","f17v","f58r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["shcthal",1,1,["f8v"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["chor",220,113,["f1r","f45v","f89r1"]],["sheaiin",9,9,["f47r","f32v","f8v"]],["shor",97,66,["f45r","f46r","f15r"]],["chykchy",3,3,["f68r2","f8v","f18r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["cty",5,5,["f28r","f42r","f8v"]],["qody",17,15,["f86v6","f42r","f86v4"]],["cheal",30,15,["f111r","f76r","f103r"]],["sy",36,32,["f15r","f17v","f45v"]],["chory",12,11,["f99r","f8v","f73v"]],["chear",51,33,["f1r","f89v2","f89v1"]],["chaiin",45,34,["f45r","f15r","f55v"]],["shaiin",20,18,["f1r","f4v","f2r"]],["dolar",2,2,["f66r","f8v"]],["dshol",5,5,["f68r3","f8v","f103r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["chean",2,2,["f8v","f8r"]],["cthar",21,15,["f1r","f15r","f76r"]],["shealy",1,1,["f8v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chary",6,6,["f42r","f8v","f27r"]],["dar",319,139,["f46r","f45r","f1r"]],["otchar",6,5,["f45r","f89v1","f8v"]],["etaiin",1,1,["f8v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["cthan",2,2,["f8v","f116r"]],["ytchy",20,18,["f102r2","f68v2","f73r"]],["chey",344,118,["f46r","f1r","f46v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["dain",211,100,["f45r","f1r","f67r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["sho",130,79,["f1r","f15r","f45v"]],["kchol",21,18,["f45r","f17v","f45v"]],["shey",283,99,["f46r","f1r","f45r"]],["chotain",4,3,["f114v","f8v","f115v"]],["ry",13,12,["f75r","f81r","f8v"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["ksh",1,1,["f8v"]],["cthaiin",13,12,["f1r","f47r","f32v"]],["orchl",1,1,["f8v"]],["chokchy",16,14,["f42r","f14v","f16v"]],["cthor",45,35,["f89v1","f17v","f15v"]],["scharchy",1,1,["f8v"]],["oeesody",1,1,["f8v"]],["kchey",21,21,["f45r","f101v2","f86v4"]],["pchy",2,2,["f8v","f27r"]],["cpharom",1,1,["f8v"]],["sorain",2,2,["f8v","f85r2"]],["pchar",3,3,["f8v","f115r","f6r"]],["cho",69,50,["f89v2","f67r1","f106r"]],["rol",20,15,["f75r","f81v","f79v"]],["dal",253,114,["f67r2","f45r","f1r"]],["shear",21,16,["f1r","f46r","f111r"]],["cheeotaiin",1,1,["f8v"]],["chal",48,27,["f1r","f76r","f58r"]],["kchor",20,19,["f47r","f14r","f17v"]],["oky",102,78,["f1r","f45r","f45v"]],["chokain",11,10,["f1r","f86v6","f70v2"]],["keoky",1,1,["f8v"]],["otorchy",1,1,["f8v"]],["satar",1,1,["f8v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["lokaiin",1,1,["f8v"]],["kol",37,35,["f45r","f1r","f45v"]],["char",72,51,["f45r","f106r","f1v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["tchy",24,21,["f72v2","f14r","f47v"]],["ckham",3,3,["f8v","f24r","f6r"]],["or",366,130,["f45r","f1r","f67r2"]],["cheen",3,3,["f8v","f23v","f83r"]],["chcky",1,1,["f8v"]],["cheain",2,2,["f8v","f8r"]],["cheeky",24,23,["f67r1","f72v1","f75r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dchor",26,22,["f6v","f30r","f78v"]],["chodey",2,2,["f8v","f20r"]],["raiin",75,38,["f100r","f76r","f106r"]]],[[0,0,3,48,69],[1,45,3,63,66],[2,126,42,33,24],[3,162,33,51,36],[4,222,21,48,45],[5,276,42,42,18],[6,318,18,81,39],[7,396,6,84,45],[8,486,30,45,21],[9,3,72,72,33],[10,75,75,36,21],[11,150,66,45,27],[12,207,63,81,27],[13,300,63,45,21],[14,351,54,72,39],[15,429,54,63,24],[16,498,51,36,33],[17,0,105,51,21],[18,57,108,48,18],[19,108,102,24,36],[20,159,96,54,33],[21,246,90,48,27],[3,306,90,42,27],[22,360,84,57,21],[23,426,78,57,24],[24,492,81,48,24],[25,6,126,54,30],[3,66,126,42,30],[26,174,126,36,30],[27,240,123,54,18],[28,303,108,60,27],[29,366,105,69,30],[30,441,105,45,21],[31,489,102,54,24],[5,9,156,36,15],[5,48,156,42,18],[32,90,144,36,27],[33,324,129,69,30],[34,396,129,63,24],[35,468,123,51,27],[32,522,120,36,24],[30,9,177,57,24],[36,69,168,60,30],[37,309,156,60,39],[38,375,165,48,21],[39,423,150,54,27],[40,483,153,42,18],[41,525,150,30,21],[42,9,204,33,24],[43,54,198,57,27],[32,276,198,42,18],[44,321,192,42,30],[28,369,177,60,33],[45,438,171,87,30],[46,528,174,27,30],[47,15,222,72,33],[48,84,222,39,30],[5,276,228,42,21],[5,327,222,48,24],[5,387,216,39,24],[49,432,198,75,30],[40,513,195,45,24],[3,18,255,51,30],[50,75,258,60,24],[51,273,246,78,30],[5,360,246,39,18],[52,417,225,63,30],[22,486,222,60,24],[53,12,285,102,33],[54,264,276,75,27],[55,351,261,57,36],[56,396,249,72,39],[57,465,240,93,42],[58,12,315,78,21],[59,9,657,69,60],[60,87,702,33,15],[61,129,690,36,30],[62,171,699,39,18],[63,246,696,60,21],[64,348,666,111,42],[65,465,678,45,30],[30,513,660,51,33],[66,27,717,60,27],[33,90,711,78,33],[67,174,714,42,27],[68,246,717,84,24],[69,333,702,66,36],[70,405,696,81,39],[71,489,693,75,33],[13,27,747,45,24],[72,84,738,45,39],[73,141,738,72,36],[3,243,744,42,30],[74,291,738,36,36],[75,333,744,45,24],[76,384,732,57,39],[77,438,732,57,42],[78,504,723,60,42],[79,30,771,24,24],[5,60,780,48,24],[80,111,771,45,27],[81,165,765,57,36],[11,246,771,45,21],[82,300,771,63,18],[75,375,768,45,21],[83,432,762,63,33],[11,504,762,45,21],[46,552,762,24,27],[11,33,801,45,21],[21,84,801,60,18],[21,153,798,60,21],[84,252,789,66,42],[85,330,792,54,24],[86,396,792,69,36],[60,471,801,36,12],[87,516,786,57,24],[40,36,825,45,24],[21,90,822,60,24],[30,159,825,51,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f90r1.js <==
[[["poleeol",1,1,["f90r1"]],["qokeol",52,35,["f100r","f48r","f106r"]],["qokchod",4,4,["f53r","f90r1","f49v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["cthom",9,7,["f45r","f24r","f90r1"]],["yshol",2,2,["f42r","f90r1"]],["tor",23,21,["f102r2","f89v1","f47r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qotchor",14,13,["f14r","f15r","f42r"]],["qoky",147,72,["f45r","f15v","f80r"]],["darala",1,1,["f90r1"]],["dair",106,71,["f89v2","f1r","f67r1"]],["shkeeo",3,3,["f90r1","f101r1","f27v"]],["s",244,125,["f1r","f46r","f67r2"]],["sary",8,7,["f89v2","f68v2","f47v"]],["okor",34,32,["f89v2","f15r","f3v"]],["ykarshy",1,1,["f90r1"]],["lkaldy",1,1,["f90r1"]],["tol",48,36,["f67r2","f48v","f15r"]],["chor",220,113,["f1r","f45v","f89r1"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["chocfhor",1,1,["f90r1"]],["qokchor",11,10,["f15r","f11v","f44r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["okchod",2,2,["f90r1","f57v"]],["qofchol",2,2,["f90r1","f107r"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["lpychol",1,1,["f90r1"]],["sho",130,79,["f1r","f15r","f45v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["okachey",1,1,["f90r1"]],["sheom",4,4,["f90r1","f90v2","f101r1"]],["keol",20,18,["f68v2","f2r","f80r"]],["dchy",30,25,["f15r","f13v","f9r"]],["dasady",1,1,["f90r1"]],["otchol",28,26,["f1r","f17r","f13v"]],["shorydar",1,1,["f90r1"]],["qokeos",5,5,["f90r1","f66v","f102v1"]],["okeoschso",1,1,["f90r1"]],["chol",397,151,["f1r","f45r","f46r"]],["ytod",1,1,["f90r1"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["dolshy",1,1,["f90r1"]],["dol",117,72,["f89v2","f67r1","f45v"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["qocthy",7,7,["f4v","f54v","f90r1"]],["qokcho",10,9,["f25v","f9v","f7r"]],["shko",1,1,["f90r1"]],["qokol",105,61,["f46r","f45r","f89v1"]],["oteey",140,66,["f1r","f67r1","f80r"]],["chofy",1,1,["f90r1"]],["ykeody",16,15,["f102r2","f67r2","f68v2"]],["qokod",7,6,["f114v","f53r","f90r1"]],["kor",26,22,["f1r","f47r","f48v"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qodar",11,9,["f86v6","f94v","f3v"]],["oko",8,7,["f70r2","f68v3","f68r2"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokeed",15,14,["f76r","f81v","f83v"]],["choky",39,34,["f46r","f89v1","f65v"]],["ykodar",1,1,["f90r1"]],["qoekchy",1,1,["f90r1"]],["seokol",1,1,["f90r1"]],["okom",7,7,["f38v","f39v","f3v"]]],[[0,3,72,66,42],[1,78,87,54,27],[2,138,78,66,30],[3,222,93,48,18],[4,273,78,45,39],[5,6,114,48,27],[6,63,111,30,27],[7,96,111,39,24],[8,144,102,69,30],[9,225,108,39,24],[10,270,111,60,27],[11,12,138,33,21],[12,51,135,51,24],[13,105,138,15,21],[14,126,135,42,30],[15,177,129,42,24],[16,231,129,66,30],[17,303,135,60,27],[18,9,159,30,27],[19,39,159,33,24],[20,81,162,63,18],[21,159,153,72,27],[22,237,156,69,24],[23,318,153,69,27],[24,423,150,60,24],[25,489,141,60,33],[26,15,183,42,24],[27,66,177,33,30],[28,108,180,63,30],[29,183,177,27,27],[30,219,186,21,15],[31,252,174,66,27],[13,327,180,12,18],[32,345,177,51,33],[33,402,171,42,27],[34,456,180,36,18],[35,495,174,60,27],[18,9,204,36,36],[36,51,204,51,30],[37,114,207,72,21],[38,195,201,60,27],[39,264,198,81,27],[40,354,207,36,21],[41,393,195,42,27],[42,441,195,57,27],[43,507,198,51,24],[44,15,237,27,18],[45,42,231,39,24],[46,84,225,60,33],[47,153,222,60,27],[48,219,219,36,30],[49,264,222,51,33],[50,324,225,42,36],[51,372,219,48,36],[52,435,219,57,30],[53,498,219,54,27],[54,15,255,30,24],[55,51,258,42,21],[56,102,252,54,33],[57,174,246,30,27],[58,216,243,51,39],[59,279,246,63,27],[56,354,252,54,21],[60,414,246,63,24],[13,480,249,15,18],[61,498,243,45,27],[62,279,270,60,33],[63,342,270,69,36],[64,423,264,54,30],[65,480,267,42,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f90r2.js <==
[[["toealchs",1,1,["f90r2"]],["shokol",3,3,["f90r2","f90v1","f99v"]],["sheo",47,39,["f1r","f80r","f106r"]],["qoekeey",2,2,["f90r2","f102v2"]],["soeeol",1,1,["f90r2"]],["qoteody",12,10,["f88v","f86v6","f114v"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["ckheo",3,3,["f101v2","f99r","f90r2"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["s",244,125,["f1r","f46r","f67r2"]],["ykeeody",12,10,["f68v2","f41v","f67r1"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ckhs",1,1,["f90r2"]],["dsheeor",1,1,["f90r2"]],["qokeod",8,8,["f111r","f102r2","f101v2"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["chol",397,151,["f1r","f45r","f46r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["okal",138,81,["f89v2","f46r","f67r2"]],["ctheo",1,1,["f90r2"]],["ar",352,108,["f67r2","f46r","f1r"]],["al",260,82,["f89v2","f67r1","f55v"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["cheo",65,42,["f89v2","f17v","f106r"]],["ro",10,9,["f1r","f113v","f90r2"]],["sokeey",2,2,["f90r2","f107r"]],["qokeeos",4,4,["f111r","f108v","f90r2"]],["aral",16,14,["f86v5","f80v","f105r"]],["oys",1,1,["f90r2"]],["ychor",16,15,["f17v","f45v","f44r"]],["ckhor",9,9,["f24v","f114v","f99r"]],["qoeeor",3,3,["f90r2","f103v","f102v2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["dom",7,7,["f15r","f90r2","f54r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokor",36,30,["f89v2","f80r","f15v"]],["okoiin",9,8,["f90r2","f20v","f9r"]]],[[0,0,342,99,48],[1,117,351,72,42],[2,207,354,45,27],[3,261,348,84,42],[4,468,360,63,27],[5,537,348,87,36],[6,6,393,51,27],[7,75,390,51,27],[6,138,390,54,24],[8,207,381,78,33],[9,297,384,12,24],[10,324,378,84,33],[9,450,387,18,24],[11,471,396,54,18],[12,534,387,45,21],[13,585,381,45,27],[14,12,414,69,30],[15,96,411,75,39],[16,186,411,60,27],[17,261,420,45,18],[18,321,420,24,21],[19,354,408,48,33],[6,459,411,57,24],[20,528,405,54,27],[9,585,405,15,24],[21,603,402,27,27],[22,15,450,24,24],[9,48,441,15,27],[23,66,447,36,21],[24,123,450,45,15],[25,183,438,30,27],[26,222,432,78,33],[27,309,432,87,33],[22,471,438,27,24],[28,513,435,60,24],[29,582,426,45,39],[30,18,468,60,36],[31,90,459,60,36],[32,159,465,72,27],[33,249,459,69,30],[34,330,465,42,60],[18,471,468,27,18],[24,498,471,45,12],[25,555,459,30,27],[35,585,456,54,27],[35,18,501,51,33],[36,84,492,66,36],[37,174,489,72,30],[35,261,492,57,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f90v1.js <==
[[["pcheor",5,5,["f108v","f90v1","f104v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["oleees",2,2,["f90v1","f99v"]],["chepy",7,7,["f86v6","f76r","f86v5"]],["shol",187,102,["f46r","f1r","f78v"]],["shckhey",12,12,["f1r","f80r","f71r"]],["otol",86,69,["f89v2","f1r","f55v"]],["shey",283,99,["f46r","f1r","f45r"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["cheokeey",5,5,["f111r","f108r","f27r"]],["tshor",4,4,["f15r","f95v1","f90v1"]],["olsheod",1,1,["f90v1"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["sy",36,32,["f15r","f17v","f45v"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["octheody",2,2,["f90v1","f104r"]],["cthchy",2,2,["f102r2","f90v1"]],["doiin",19,18,["f111r","f67r2","f45v"]],["shody",55,38,["f1r","f43r","f48v"]],["cfheos",1,1,["f90v1"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["chol",397,151,["f1r","f45r","f46r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["s",244,125,["f1r","f46r","f67r2"]],["als",4,4,["f31v","f116r","f94r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["yteey",28,19,["f89v1","f86v6","f65v"]],["cheeytey",1,1,["f90v1"]],["kos",3,3,["f1r","f90v1","f38r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["chockhor",1,1,["f90v1"]],["qekeody",1,1,["f90v1"]],["cheody",89,54,["f89v1","f65v","f106r"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["cthey",51,43,["f89v2","f1r","f45r"]],["qoky",147,72,["f45r","f15v","f80r"]],["dcheey",13,13,["f111r","f68v3","f42r"]],["keey",45,38,["f1r","f67r1","f100r"]],["keeey",11,10,["f111r","f38v","f40r"]],["yty",24,21,["f46r","f86v6","f68v3"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["she",25,24,["f1r","f46r","f102r1"]],["qokeas",1,1,["f90v1"]],["shctheo",1,1,["f90v1"]],["ror",17,15,["f111r","f75r","f79v"]],["sheolol",2,2,["f90v1","f76v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["ksheodal",1,1,["f90v1"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["qocheoty",1,1,["f90v1"]],["shokol",3,3,["f90r2","f90v1","f99v"]],["qokeshs",1,1,["f90v1"]],["yteody",14,11,["f72v2","f70r1","f68v2"]],["etodaithey",1,1,["f90v1"]],["daiin",864,205,["f46r","f1r","f67r2"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["cheo",65,42,["f89v2","f17v","f106r"]],["qotecheor",1,1,["f90v1"]],["cthodaim",1,1,["f90v1"]],["cheol",173,88,["f89v2","f46r","f45r"]],["okeam",2,2,["f111r","f90v1"]],["qokeeoky",1,1,["f90v1"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["okeeodaiin",2,2,["f90v1","f67v1"]],["ytol",12,12,["f102r1","f43r","f15r"]],["ariin",2,2,["f90v1","f50r"]],["ykeeor",4,4,["f88v","f87v","f90v1"]],["cheos",33,28,["f67r2","f46r","f89v2"]],["qkhey",1,1,["f90v1"]],["oteol",42,38,["f1r","f100r","f43r"]],["okechod",1,1,["f90v1"]],["oeey",6,6,["f86v6","f72v1","f86v5"]],["keeos",4,4,["f103r","f90v1","f113r"]],["aiiin",41,26,["f80r","f78v","f106v"]],["deeocthey",1,1,["f90v1"]],["keeeol",2,2,["f90v1","f113r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["stsheol",1,1,["f90v1"]]],[[0,60,132,60,42],[1,120,156,51,24],[2,183,156,39,27],[3,231,153,36,36],[4,273,165,33,24],[5,339,162,51,27],[6,408,159,33,30],[7,441,162,27,30],[8,498,165,42,21],[9,543,153,51,30],[10,72,171,51,30],[11,132,180,54,21],[12,192,186,57,24],[13,258,186,54,27],[14,315,186,18,24],[15,351,183,18,21],[16,369,189,27,15],[17,408,183,45,24],[18,474,183,69,24],[19,549,180,39,21],[20,78,204,33,18],[21,117,201,42,24],[22,165,198,51,27],[23,222,201,51,21],[24,288,210,33,24],[25,324,210,18,12],[26,360,201,15,18],[27,372,204,27,21],[28,414,204,27,21],[29,465,201,39,30],[15,510,204,21,18],[30,540,198,57,24],[31,81,219,24,24],[32,108,219,45,24],[33,156,222,66,21],[34,231,219,60,24],[35,303,225,45,18],[14,378,222,18,27],[26,414,222,15,21],[36,450,231,51,21],[37,507,219,45,27],[38,555,219,36,24],[39,81,246,45,24],[40,126,240,36,30],[41,165,240,42,33],[37,213,243,42,27],[42,255,240,27,27],[43,321,240,57,24],[14,384,246,18,18],[36,438,255,60,15],[44,507,243,27,24],[45,534,240,54,36],[46,81,267,63,24],[47,144,270,36,21],[48,180,270,66,33],[49,249,264,42,27],[50,84,633,66,36],[51,156,645,48,21],[52,210,642,60,24],[53,294,639,48,24],[54,345,645,60,21],[55,441,639,48,36],[56,495,639,66,33],[57,84,669,42,18],[58,138,663,45,24],[59,195,675,30,9],[60,231,663,81,27],[61,318,663,66,27],[26,387,663,12,21],[62,438,672,36,12],[24,486,672,33,12],[63,519,669,48,18],[32,87,684,42,18],[25,135,693,18,15],[64,153,684,75,24],[65,234,687,51,24],[66,294,681,78,27],[67,375,678,33,30],[26,435,681,15,18],[15,450,684,21,18],[68,477,681,39,18],[16,525,684,36,15],[69,90,702,48,24],[70,147,705,45,18],[71,198,705,39,27],[70,243,708,42,21],[72,294,705,39,24],[73,342,705,57,24],[74,450,708,30,15],[75,483,696,45,24],[76,528,699,42,21],[77,90,723,69,30],[78,171,723,48,27],[79,222,729,45,27],[80,273,723,66,30],[57,345,732,42,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f90v2.js <==
[[["cphdaithy",1,1,["f90v2"]],["qocfhey",1,1,["f90v2"]],["opol",4,4,["f89v1","f81r","f90v2"]],["raiin",75,38,["f100r","f76r","f106r"]],["ofchedol",1,1,["f90v2"]],["rs",1,1,["f90v2"]],["shese",2,2,["f90v2","f26r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["podchey",1,1,["f90v2"]],["ctheod",2,2,["f90v2","f6r"]],["ikheeos",1,1,["f90v2"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["s",244,125,["f1r","f46r","f67r2"]],["oes",1,1,["f90v2"]],["qokoor",1,1,["f90v2"]],["oin",5,5,["f111r","f77r","f112r"]],["sam",10,9,["f70r1","f68v3","f103r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["sheom",4,4,["f90r1","f90v2","f101r1"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["keeos",4,4,["f103r","f90v1","f113r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["chy",155,101,["f1r","f46r","f67r2"]],["shy",104,70,["f89v2","f46r","f15r"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["okeeom",3,3,["f72v2","f108r","f90v2"]],["tchos",4,4,["f90v2","f93r","f87r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["tcheody",6,6,["f86v3","f113r","f90v2"]],["cpheol",3,3,["f99r","f90v2","f96r"]],["qoar",12,12,["f86v5","f87v","f90v2"]],["cheol",173,88,["f89v2","f46r","f45r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["olols",2,2,["f23v","f90v2"]],["dshcheal",1,1,["f90v2"]],["sheol",114,65,["f46r","f89v2","f46v"]],["qodar",11,9,["f86v6","f94v","f3v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["shey",283,99,["f46r","f1r","f45r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["ykeeol",13,11,["f72v2","f41v","f102r1"]],["dar",319,139,["f46r","f45r","f1r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["y",151,87,["f67r2","f1r","f45r"]],["sheeyl",1,1,["f90v2"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["tol",48,36,["f67r2","f48v","f15r"]],["sheocty",1,1,["f90v2"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["choy",13,13,["f47r","f101v2","f17v"]],["teeos",3,3,["f86v3","f68v1","f90v2"]],["qkeody",2,2,["f102r2","f90v2"]],["qokchy",69,55,["f45r","f45v","f55v"]],["oteeol",9,8,["f111r","f38v","f71r"]],["dain",211,100,["f45r","f1r","f67r2"]]],[[0,3,585,78,54],[1,84,612,75,30],[2,174,606,42,45],[3,213,630,45,24],[4,267,618,69,45],[5,342,636,24,24],[6,387,636,45,27],[7,435,630,69,33],[8,510,633,51,30],[9,0,633,66,33],[10,81,636,57,30],[11,147,639,60,30],[12,210,657,42,18],[13,264,654,48,33],[14,321,660,15,21],[15,342,663,27,18],[16,384,660,75,24],[14,465,663,12,21],[17,477,663,33,21],[18,513,660,39,24],[19,3,663,51,21],[20,63,660,57,24],[21,129,663,45,30],[22,180,666,51,24],[23,240,678,24,21],[24,273,678,54,21],[25,333,687,27,18],[26,390,681,33,24],[27,426,684,60,36],[28,495,678,63,30],[29,3,684,57,27],[30,63,681,54,33],[19,126,690,51,21],[31,189,684,54,36],[32,3,708,69,39],[33,78,711,57,36],[34,147,717,51,30],[35,207,732,45,18],[36,261,720,42,27],[37,306,720,57,33],[38,390,726,66,27],[39,459,726,45,33],[40,507,732,66,27],[41,0,747,39,33],[39,42,744,45,27],[42,90,744,39,36],[43,135,744,69,30],[44,207,747,63,27],[45,273,753,63,21],[14,342,750,15,24],[46,390,747,63,30],[47,456,756,36,24],[48,495,762,51,21],[49,549,768,12,18],[42,6,768,42,24],[14,48,771,15,21],[50,66,765,51,30],[39,129,768,48,27],[51,189,771,60,24],[52,255,768,42,33],[53,300,771,69,30],[30,399,771,45,33],[54,453,780,63,21],[55,522,783,42,30],[56,0,789,60,27],[57,63,789,66,42],[58,141,789,69,45],[59,219,792,60,30],[60,288,798,45,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f93r.js <==
[[["kodshol",1,1,["f93r"]],["otolsheeos",1,1,["f93r"]],["octhodaly",1,1,["f93r"]],["opalefom",1,1,["f93r"]],["oepchksheey",1,1,["f93r"]],["qotodain",1,1,["f93r"]],["s",244,125,["f1r","f46r","f67r2"]],["oar",16,12,["f70r2","f112v","f94r"]],["ycham",1,1,["f93r"]],["chol",397,151,["f1r","f45r","f46r"]],["chotom",2,2,["f17r","f93r"]],["cthodar",1,1,["f93r"]],["sheo",47,39,["f1r","f80r","f106r"]],["oteodal",6,6,["f73r","f67r1","f72v3"]],["ofchoshy",1,1,["f93r"]],["cthoshol",1,1,["f93r"]],["dsho",9,8,["f47r","f32v","f28r"]],["dal",253,114,["f67r2","f45r","f1r"]],["dalody",1,1,["f93r"]],["ytchchy",1,1,["f93r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["ol",538,130,["f67r2","f1r","f67r1"]],["schodchy",1,1,["f93r"]],["qotchd",4,4,["f114v","f93r","f85r2"]],["sol",75,49,["f67r1","f89v1","f15r"]],["shotol",3,3,["f38v","f42r","f93r"]],["qokchodal",1,1,["f93r"]],["shody",55,38,["f1r","f43r","f48v"]],["chotols",3,3,["f93r","f100v","f6r"]],["otol",86,69,["f89v2","f1r","f55v"]],["ykchdg",1,1,["f93r"]],["cfhol",6,6,["f1r","f66r","f9v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["otodar",3,3,["f86v3","f93r","f57v"]],["chodain",9,9,["f4v","f1r","f86v3"]],["tor",23,21,["f102r2","f89v1","f47r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["cho",69,50,["f89v2","f67r1","f106r"]],["sheoees",1,1,["f93r"]],["shor",97,66,["f45r","f46r","f15r"]],["shol",187,102,["f46r","f1r","f78v"]],["ody",46,37,["f43r","f65v","f48r"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["lor",43,31,["f89v2","f76r","f80r"]],["sheeody",3,3,["f70r2","f93r","f102v2"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["sodar",6,6,["f67r2","f53r","f77r"]],["shodam",1,1,["f93r"]],["okcheody",3,3,["f68r2","f93r","f106v"]],["ctho",15,14,["f42r","f45v","f21v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["ychor",16,15,["f17v","f45v","f44r"]],["chey",344,118,["f46r","f1r","f46v"]],["keol",20,18,["f68v2","f2r","f80r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["ckhody",4,4,["f17r","f93r","f51v"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["oteol",42,38,["f1r","f100r","f43r"]],["sodal",3,3,["f116r","f93r","f42v"]],["al",260,82,["f89v2","f67r1","f55v"]],["sal",55,41,["f89v1","f67r1","f15r"]],["qokor",36,30,["f89v2","f80r","f15v"]],["shey",283,99,["f46r","f1r","f45r"]],["okcheor",2,2,["f93r","f100v"]],["sheedom",1,1,["f93r"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["kchol",21,18,["f45r","f17v","f45v"]],["ychey",17,17,["f75r","f86v3","f86v5"]],["ckhos",3,3,["f54r","f93r","f56v"]],["okcheod",1,1,["f93r"]],["chs",19,17,["f101v2","f71r","f105v"]],["ochol",5,5,["f67r2","f20r","f93r"]],["shodal",3,2,["f54r","f93r"]],["cheodam",2,2,["f101v2","f93r"]],["choshy",3,2,["f93r","f49r"]],["chckhs",1,1,["f93r"]],["tcheo",7,7,["f66r","f106r","f34r"]],["l",58,32,["f45r","f67r1","f65v"]],["lch",2,2,["f75r","f93r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["olkees",3,3,["f114v","f93r","f115r"]],["tchor",19,17,["f3v","f52v","f16r"]],["sheoky",6,6,["f108r","f77r","f113r"]],["ychockhy",1,1,["f93r"]],["cthol",61,41,["f1r","f89v1","f17v"]],["osos",1,1,["f93r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["kchor",20,19,["f47r","f14r","f17v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["chokal",9,8,["f70r2","f103r","f93r"]],["oain",11,10,["f112v","f116r","f103r"]],["okor",34,32,["f89v2","f15r","f3v"]],["teols",1,1,["f93r"]],["ychocthy",2,2,["f53v","f93r"]],["chotey",9,8,["f72v2","f70r1","f38v"]],["teeys",1,1,["f93r"]],["ysaiin",4,4,["f93r","f87r","f102v1"]],["chotar",11,11,["f70r1","f72v1","f42r"]],["ocheodaiin",1,1,["f93r"]],["tchos",4,4,["f90v2","f93r","f87r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["cheo",65,42,["f89v2","f17v","f106r"]],["los",5,5,["f48v","f93r","f85r2"]],["ckheody",5,4,["f93r","f96r","f93v"]],["odol",2,2,["f9v","f93r"]],["dain",211,100,["f45r","f1r","f67r2"]],["ckcho",1,1,["f93r"]],["cthosm",1,1,["f93r"]],["qokcho",10,9,["f25v","f9v","f7r"]],["olchod",1,1,["f93r"]],["schos",1,1,["f93r"]]],[[0,39,30,60,30],[1,108,15,87,39],[2,207,21,75,30],[3,288,12,63,36],[4,360,6,78,42],[5,450,12,75,30],[6,531,21,9,18],[7,546,21,30,21],[8,33,60,51,27],[6,96,63,12,15],[9,111,63,33,15],[10,156,48,45,27],[11,213,48,54,24],[12,270,51,27,18],[6,300,51,12,18],[13,321,45,60,27],[6,381,45,15,18],[14,429,39,66,30],[15,501,39,72,24],[16,39,84,30,21],[17,75,84,27,18],[18,105,81,54,18],[19,168,72,63,27],[20,243,75,24,24],[21,276,75,42,15],[17,324,75,24,15],[22,348,75,18,18],[23,447,66,69,18],[24,522,60,54,21],[25,33,108,33,18],[26,72,96,54,27],[27,135,96,78,24],[28,222,96,45,21],[29,273,87,60,24],[30,486,78,39,27],[31,528,78,57,24],[22,39,132,15,18],[21,60,126,42,21],[32,108,117,42,24],[33,156,123,27,18],[34,189,117,45,30],[35,240,114,57,24],[36,522,99,57,24],[37,36,147,36,21],[38,72,144,36,24],[6,117,147,12,21],[39,132,156,24,9],[6,159,147,12,15],[9,180,150,33,12],[40,219,141,54,18],[41,39,171,36,18],[42,81,171,36,18],[43,126,168,27,27],[44,159,165,69,18],[6,231,162,15,18],[45,39,192,30,21],[46,72,189,54,21],[47,135,183,66,21],[48,204,177,51,21],[49,39,210,57,24],[50,105,207,66,21],[51,180,195,36,30],[52,216,195,42,30],[53,36,231,45,21],[54,87,237,30,9],[55,123,225,36,21],[56,165,231,45,12],[57,216,222,57,27],[58,36,249,45,24],[59,87,243,45,27],[60,147,246,48,21],[12,198,246,36,21],[61,237,252,21,18],[62,264,246,30,24],[63,33,270,48,30],[64,90,270,36,27],[65,135,264,60,21],[66,201,267,63,24],[67,39,297,66,18],[68,114,288,60,27],[69,177,285,45,27],[6,225,291,15,18],[70,33,324,48,24],[71,84,312,48,24],[72,138,309,66,24],[73,207,312,27,21],[74,36,345,42,18],[75,81,339,51,21],[33,138,342,27,15],[76,168,333,66,24],[77,39,360,54,18],[63,99,354,57,30],[78,162,354,63,24],[79,36,375,48,24],[80,87,384,12,15],[39,99,387,27,12],[81,126,384,33,12],[82,159,375,57,27],[83,39,396,51,24],[67,93,399,69,18],[28,171,399,48,21],[84,36,417,45,21],[42,90,420,39,21],[6,132,420,15,18],[85,153,417,57,27],[86,36,438,72,30],[87,114,435,51,30],[88,168,441,45,18],[33,39,468,27,18],[42,72,465,33,18],[89,117,465,42,18],[90,165,459,54,24],[91,42,483,45,21],[92,90,480,39,24],[93,138,480,51,24],[89,192,483,42,18],[94,39,507,36,18],[95,87,501,36,21],[28,129,501,48,21],[96,177,498,51,24],[97,30,519,78,30],[98,117,519,57,24],[99,177,519,48,30],[100,24,546,63,30],[101,96,537,63,30],[28,171,546,51,27],[102,33,573,90,18],[103,126,564,51,27],[104,189,573,33,18],[63,30,585,51,33],[105,87,600,33,12],[106,126,591,33,21],[107,165,585,63,33],[53,27,615,54,27],[108,90,615,39,18],[39,135,621,30,9],[89,165,615,45,15],[6,216,612,15,18],[109,36,642,36,18],[110,78,633,48,27],[51,132,630,39,27],[111,177,630,63,27],[67,39,663,72,21],[112,123,657,66,24],[87,198,654,45,27],[22,42,687,18,24],[9,66,687,33,15],[87,105,678,54,24],[113,171,681,63,21],[33,42,711,27,21],[93,75,702,54,36],[114,138,702,48,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f93v.js <==
[[["possheody",1,1,["f93v"]],["qoteeo",3,3,["f114v","f104v","f93v"]],["qoshocphy",1,1,["f93v"]],["opchody",2,2,["f106r","f93v"]],["opor",8,8,["f102r2","f86v6","f86v5"]],["opchy",15,13,["f103r","f20v","f106r"]],["otchdal",3,3,["f72r1","f18v","f93v"]],["or",366,130,["f45r","f1r","f67r2"]],["shodaiin",23,19,["f4v","f68v3","f2r"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["qotody",11,10,["f88v","f114v","f43r"]],["qotchol",13,11,["f45r","f53r","f20r"]],["qocthody",1,1,["f93v"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["oky",102,78,["f1r","f45r","f45v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["cthog",1,1,["f93v"]],["dchos",3,3,["f113r","f57r","f93v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qockhol",7,7,["f88v","f101v2","f100r"]],["cheodaiin",11,10,["f89v2","f67r1","f7r"]],["oty",115,76,["f45r","f46v","f45v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dair",106,71,["f89v2","f1r","f67r1"]],["okol",83,64,["f67r2","f1r","f89v2"]],["sol",75,49,["f67r1","f89v1","f15r"]],["shol",187,102,["f46r","f1r","f78v"]],["shdchy",1,1,["f93v"]],["qokchol",18,14,["f14r","f22v","f10r"]],["qokchody",2,2,["f28v","f93v"]],["chol",397,151,["f1r","f45r","f46r"]],["cty",5,5,["f28r","f42r","f8v"]],["ykchy",22,19,["f86v6","f3v","f45v"]],["tshoky",1,1,["f93v"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["dchog",2,2,["f49v","f93v"]],["s",244,125,["f1r","f46r","f67r2"]],["olo",5,5,["f17v","f113v","f80r"]],["oteoc",1,1,["f93v"]],["chodaiindy",1,1,["f93v"]],["ytchl",1,1,["f93v"]],["qochoithy",1,1,["f93v"]],["ctha",1,1,["f93v"]],["chkeey",13,12,["f111r","f7v","f100r"]],["sheqokam",1,1,["f93v"]],["oees",9,7,["f72v1","f86v3","f24r"]],["ckheody",5,4,["f93r","f96r","f93v"]],["okcheey",7,6,["f112r","f107r","f104v"]],["koldy",7,7,["f75r","f54r","f80v"]],["tchodaiin",3,3,["f106r","f93v","f51r"]],["ctheos",1,1,["f93v"]],["shodain",5,5,["f1r","f89v1","f108v"]],["qokeeam",1,1,["f93v"]],["dcho",5,4,["f32v","f49v","f1v"]],["teol",15,14,["f101v2","f48r","f80r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["cheeoldair",1,1,["f93v"]],["okchey",32,28,["f1r","f80r","f78v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["dsheog",1,1,["f93v"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["damo",3,2,["f93v","f3r"]],["odeeeeodl",1,1,["f93v"]],["cheodar",4,4,["f108r","f51v","f93v"]],["oksho",4,4,["f1r","f28r","f27v"]],["cthol",61,41,["f1r","f89v1","f17v"]],["oly",57,35,["f67r2","f48v","f15r"]],["ytchol",6,6,["f28r","f86v3","f44r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["ychol",12,11,["f24v","f14r","f17v"]],["chs",19,17,["f101v2","f71r","f105v"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["scheeol",1,1,["f93v"]]],[[0,78,12,78,36],[1,162,21,57,24],[2,225,18,75,30],[3,306,15,57,33],[4,369,18,36,27],[5,447,15,30,30],[6,507,18,57,30],[7,573,24,21,21],[8,597,30,39,24],[9,87,45,63,30],[10,156,42,63,30],[11,228,45,63,21],[12,294,42,72,27],[13,369,45,39,21],[14,450,42,24,30],[15,507,48,39,18],[16,594,54,21,15],[17,615,51,21,24],[18,87,72,42,18],[19,135,72,48,21],[20,186,66,66,24],[14,258,63,27,27],[21,288,66,75,18],[22,372,63,30,30],[15,450,69,27,18],[23,507,63,36,24],[24,585,72,27,18],[25,612,72,21,24],[26,84,96,33,18],[27,120,93,36,18],[28,165,87,51,21],[29,219,84,66,24],[30,294,81,75,21],[31,375,90,30,18],[31,444,90,33,15],[32,513,87,30,21],[33,576,87,42,27],[16,618,93,15,18],[34,81,108,63,24],[35,153,105,60,24],[11,219,105,66,24],[36,291,99,45,27],[37,342,105,42,21],[38,390,105,9,18],[39,453,108,24,15],[40,507,105,51,18],[41,576,111,57,18],[42,87,129,54,27],[36,150,126,45,21],[43,201,123,75,30],[44,285,123,33,24],[45,324,123,42,27],[35,372,123,48,27],[38,423,129,15,15],[16,555,129,27,18],[46,582,126,51,27],[47,90,153,33,18],[48,129,147,66,24],[49,207,150,57,24],[50,273,147,45,30],[51,324,147,78,24],[52,408,147,51,21],[53,537,147,57,21],[54,594,150,39,24],[55,90,174,33,18],[19,132,174,39,24],[56,174,165,42,30],[57,225,171,39,24],[58,273,174,78,18],[59,360,168,51,24],[60,414,165,45,21],[61,516,165,51,30],[62,573,165,39,27],[63,612,171,21,24],[64,90,195,66,21],[65,165,195,60,15],[66,237,192,45,21],[19,282,192,42,21],[59,330,186,48,30],[67,393,189,42,24],[68,438,198,27,18],[69,495,192,60,33],[70,570,195,27,18],[16,609,192,18,21],[71,87,219,42,18],[72,132,213,24,18],[73,162,210,42,27],[74,207,213,63,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f94r.js <==
[[["tchedy",33,26,["f80r","f82v","f106r"]],["opaiis",1,1,["f94r"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["dsheedy",4,4,["f111r","f94r","f77v"]],["qopchedal",1,1,["f94r"]],["keo",4,4,["f38v","f67r1","f101v2"]],["daiin",864,205,["f46r","f1r","f67r2"]],["otalaiin",3,3,["f72v1","f71v","f94r"]],["oar",16,12,["f70r2","f112v","f94r"]],["dor",73,54,["f1r","f45r","f89v1"]],["cheody",89,54,["f89v1","f65v","f106r"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["odor",8,8,["f89v2","f46r","f24v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okair",22,18,["f105v","f50v","f107r"]],["oky",102,78,["f1r","f45r","f45v"]],["daiis",5,5,["f86v3","f94r","f57r"]],["qotar",63,37,["f43r","f80r","f48r"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["todal",3,3,["f94r","f58r","f58v"]],["cholky",4,4,["f94r","f106r","f34v"]],["qokal",191,61,["f89v2","f80r","f106r"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qoky",147,72,["f45r","f15v","f80r"]],["otody",14,14,["f73v","f95v1","f16r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chey",344,118,["f46r","f1r","f46v"]],["qokair",17,11,["f113v","f94r","f80r"]],["opary",3,3,["f112v","f94r","f112r"]],["shor",97,66,["f45r","f46r","f15r"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["olkchdy",4,4,["f86v6","f95v1","f94r"]],["cheedy",59,32,["f76r","f106r","f104v"]],["kalchdy",1,1,["f94r"]],["ched",23,19,["f46v","f73v","f48r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["or",366,130,["f45r","f1r","f67r2"]],["chol",397,151,["f1r","f45r","f46r"]],["kar",52,39,["f46r","f45r","f43r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["chekar",8,8,["f75r","f108r","f94r"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["olkeody",2,2,["f46r","f94r"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["otain",96,43,["f43r","f76r","f80r"]],["dar",319,139,["f46r","f45r","f1r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["ykaro",1,1,["f94r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["choky",39,34,["f46r","f89v1","f65v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["otaly",19,17,["f73r","f71v","f72v3"]],["chedy",501,86,["f46r","f65v","f46v"]],["dal",253,114,["f67r2","f45r","f1r"]],["dy",271,137,["f45r","f46r","f67r2"]],["chckhaiin",3,3,["f111r","f113v","f94r"]],["chk",1,1,["f94r"]],["qof",1,1,["f94r"]],["pchedar",11,10,["f111r","f75r","f48v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["kas",4,4,["f94r","f80r","f104v"]],["als",4,4,["f31v","f116r","f94r"]],["oxockhey",1,1,["f94r"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["yty",24,21,["f46r","f86v6","f68v3"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ykal",16,14,["f1r","f46r","f48v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["osain",3,3,["f116r","f94r","f10r"]],["chy",155,101,["f1r","f46r","f67r2"]],["kaedy",1,1,["f94r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["otar",141,70,["f45r","f67r1","f89v1"]],["dytchdy",1,1,["f94r"]]],[[0,60,3,54,36],[1,126,3,45,30],[2,180,21,57,15],[3,243,15,54,24],[4,309,9,75,30],[5,387,6,30,30],[6,417,18,39,15],[7,468,12,66,21],[8,543,15,30,15],[9,66,36,30,15],[10,96,36,42,18],[11,150,30,51,21],[12,207,36,33,18],[13,246,33,39,27],[14,300,36,42,18],[15,348,36,27,24],[16,381,36,42,21],[17,429,33,51,30],[18,483,30,39,24],[19,528,30,51,21],[20,63,51,51,21],[21,117,48,51,21],[22,180,51,45,18],[23,228,51,33,30],[24,270,54,39,21],[25,318,54,45,24],[26,372,54,45,27],[27,417,63,30,18],[28,462,54,57,24],[29,522,51,48,27],[30,66,69,36,18],[31,105,66,57,21],[32,174,66,63,24],[33,243,75,48,15],[34,294,72,57,18],[35,360,78,33,15],[36,393,81,33,12],[37,435,75,24,18],[38,468,81,39,15],[39,507,75,36,18],[40,546,78,24,21],[6,69,90,36,18],[41,114,84,54,21],[42,177,84,54,21],[43,246,87,57,18],[44,309,87,48,24],[45,366,93,42,15],[46,417,96,27,15],[47,453,90,48,24],[48,513,90,45,21],[49,63,108,45,15],[50,117,102,42,27],[51,168,102,66,27],[52,243,102,48,27],[53,300,108,36,21],[54,348,111,27,18],[55,384,114,18,21],[56,414,108,75,21],[57,495,108,33,21],[58,531,102,36,30],[59,63,123,60,21],[37,132,126,18,18],[36,150,126,30,15],[60,189,126,42,18],[61,234,123,27,21],[37,264,126,21,18],[62,288,126,30,21],[63,399,123,75,24],[64,483,126,54,21],[40,540,129,21,21],[65,69,141,30,30],[66,105,141,60,21],[67,177,138,39,27],[68,225,144,33,15],[24,258,141,36,21],[69,393,144,48,18],[70,450,150,30,18],[71,483,144,48,27],[72,534,150,30,21],[73,144,156,36,21],[68,180,162,30,27],[74,213,156,63,36]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f94v.js <==
[[["tshedy",8,7,["f94v","f113v","f113r"]],["chedar",30,21,["f111r","f67r1","f73r"]],["char",72,51,["f45r","f106r","f1v"]],["qokchedy",39,21,["f81r","f86v3","f106r"]],["okal",138,81,["f89v2","f46r","f67r2"]],["dar",319,139,["f46r","f45r","f1r"]],["opchaikhy",1,1,["f94v"]],["oteedan",1,1,["f94v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["teedy",13,11,["f111r","f94v","f108r"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qekeey",2,2,["f94v","f108r"]],["teedal",2,2,["f94v","f112v"]],["ykeedy",30,27,["f48r","f31r","f82v"]],["qotar",63,37,["f43r","f80r","f48r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["yshedy",10,9,["f75r","f94v","f79v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["otedy",155,55,["f46r","f46v","f80r"]],["sdal",1,1,["f94v"]],["tam",5,4,["f94v","f86v3","f54v"]],["dy",271,137,["f45r","f46r","f67r2"]],["eedy",6,4,["f94v","f72r3","f84r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["otchy",48,40,["f76r","f15v","f17r"]],["kedy",44,26,["f43r","f46v","f48r"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["okchy",39,34,["f67r2","f76r","f45v"]],["tedain",4,4,["f111r","f94v","f48r"]],["chedy",501,86,["f46r","f65v","f46v"]],["qokshd",3,3,["f66r","f94v","f106v"]],["okchdy",21,19,["f68v3","f75r","f73v"]],["qokeal",4,4,["f94v","f108v","f83r"]],["chorchor",1,1,["f94v"]],["tchor",19,17,["f3v","f52v","f16r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["ycheeo",8,7,["f68v3","f94v","f105v"]],["lkeol",5,5,["f66r","f94v","f108r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["opchdy",19,15,["f86v6","f43r","f76r"]],["aral",16,14,["f86v5","f80v","f105r"]],["tody",8,8,["f38v","f86v6","f94v"]],["oty",115,76,["f45r","f46v","f45v"]],["toky",2,2,["f94v","f113v"]],["shey",283,99,["f46r","f1r","f45r"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["pchedaiin",4,4,["f94v","f108v","f86v3"]],["sheocthy",2,2,["f66r","f94v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cphedy",8,7,["f66r","f94v","f113v"]],["pchd",1,1,["f94v"]],["qotchy",63,47,["f89v1","f15r","f80r"]],["par",5,5,["f86v6","f94v","f81v"]],["ar",352,108,["f67r2","f46r","f1r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["okedy",118,53,["f46v","f80r","f31r"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["qokshey",8,7,["f86v6","f94v","f86v3"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["y",151,87,["f67r2","f1r","f45r"]],["ypchdair",1,1,["f94v"]],["s",244,125,["f1r","f46r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["oly",57,35,["f67r2","f48v","f15r"]],["air",74,49,["f67r2","f67r1","f65v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["okchaiin",2,2,["f94v","f112r"]],["shy",104,70,["f89v2","f46r","f15r"]],["tar",43,35,["f46v","f80r","f82v"]],["otody",14,14,["f73v","f95v1","f16r"]],["qodar",11,9,["f86v6","f94v","f3v"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["shcthhy",3,3,["f94v","f80v","f84r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chetaiin",3,3,["f114v","f94v","f42v"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ykol",14,13,["f89v1","f44r","f81v"]],["qoky",147,72,["f45r","f15v","f80r"]],["or",366,130,["f45r","f1r","f67r2"]],["oky",102,78,["f1r","f45r","f45v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]]],[[0,75,15,51,24],[1,135,15,51,21],[2,198,18,36,18],[3,243,12,72,27],[4,321,12,42,27],[5,366,18,33,15],[6,450,3,75,33],[7,534,3,60,27],[8,78,42,18,15],[9,96,36,45,24],[10,150,33,42,24],[11,198,33,51,21],[10,258,36,48,21],[12,306,36,57,18],[13,456,33,54,27],[14,519,30,57,21],[15,573,33,24,15],[16,78,54,48,24],[17,141,54,63,15],[18,216,51,45,21],[19,270,54,36,21],[20,309,51,36,27],[21,345,57,21,21],[22,462,57,33,18],[23,498,48,60,27],[20,558,48,33,24],[24,78,75,42,21],[25,126,69,45,21],[26,183,69,48,21],[27,234,69,30,27],[28,270,72,66,21],[8,339,78,21,15],[29,456,72,39,24],[30,75,93,60,18],[31,135,96,42,18],[32,186,90,60,24],[33,255,90,54,24],[34,312,90,63,27],[35,453,93,66,18],[36,528,84,48,21],[37,576,87,18,18],[38,81,120,45,12],[39,123,111,51,24],[40,186,111,45,21],[41,237,108,45,33],[14,291,114,51,30],[42,345,117,36,21],[40,450,108,36,24],[26,489,105,45,30],[43,537,108,42,21],[44,582,102,24,33],[45,75,129,45,21],[46,126,132,36,27],[47,171,129,69,24],[48,72,147,81,27],[49,165,156,72,21],[50,246,162,42,15],[51,291,150,54,30],[52,342,147,39,30],[10,441,147,48,27],[53,501,147,54,27],[54,555,138,33,27],[55,588,147,18,18],[56,81,174,42,24],[57,129,174,42,24],[58,183,174,51,21],[59,240,177,66,21],[60,318,177,57,21],[61,375,186,12,15],[62,438,171,63,27],[8,507,177,21,15],[63,531,171,15,18],[64,549,171,30,15],[65,582,171,21,21],[8,87,198,18,12],[66,108,195,27,15],[67,141,198,39,15],[68,192,192,69,24],[69,273,195,30,21],[70,309,195,36,21],[55,345,195,21,18],[64,366,201,24,12],[71,429,195,51,18],[72,486,189,51,21],[10,540,186,42,24],[5,585,183,24,18],[73,84,210,66,21],[74,156,210,63,21],[75,225,213,54,24],[76,282,216,66,18],[77,354,219,39,21],[78,420,210,42,33],[79,471,207,42,27],[80,522,210,21,15],[22,543,207,33,21],[81,582,198,24,33],[50,90,234,39,15],[82,138,228,51,21],[77,198,234,36,21],[83,246,231,51,30],[84,309,231,54,18]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f95r1.js <==
[[["kshdor",1,1,["f95r1"]],["chepchdy",1,1,["f95r1"]],["ofaiin",6,6,["f89v2","f72v3","f42r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["oldaiin",9,9,["f102r1","f89v1","f101v2"]],["opshol",1,1,["f95r1"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["oty",115,76,["f45r","f46v","f45v"]],["odain",18,15,["f102r2","f43r","f106r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["shdy",46,33,["f46r","f67r1","f48v"]],["kol",37,35,["f45r","f1r","f45v"]],["qoty",87,55,["f46v","f80r","f106r"]],["oky",102,78,["f1r","f45r","f45v"]],["dan",20,16,["f1r","f89v1","f2r"]],["teodaiin",2,2,["f70v2","f95r1"]],["oekeey",1,1,["f95r1"]],["qokees",8,8,["f66r","f40v","f86v5"]],["ody",46,37,["f43r","f65v","f48r"]],["chekaiin",8,6,["f89v1","f40r","f72r2"]],["chky",18,16,["f46r","f67r2","f43r"]],["chaiin",45,34,["f45r","f15r","f55v"]],["ycheey",24,20,["f111r","f1r","f17v"]],["ky",25,23,["f14r","f76r","f45v"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["chey",344,118,["f46r","f1r","f46v"]],["kain",48,30,["f76r","f80r","f15v"]],["cholky",4,4,["f94r","f106r","f34v"]],["chedy",501,86,["f46r","f65v","f46v"]],["chy",155,101,["f1r","f46r","f67r2"]],["kaiin",65,43,["f45r","f1r","f43r"]],["ly",14,12,["f75r","f81r","f80r"]],["ytar",26,20,["f86v6","f48v","f81r"]],["todain",2,2,["f37v","f95r1"]],["qoky",147,72,["f45r","f15v","f80r"]],["shdaly",1,1,["f95r1"]],["tchdor",2,2,["f95r1","f115v"]],["or",366,130,["f45r","f1r","f67r2"]],["chekchdy",1,1,["f95r1"]],["qokar",152,64,["f46r","f89v1","f46v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["qotchdy",23,19,["f111r","f86v6","f86v4"]],["lshedy",42,24,["f111r","f75r","f76r"]],["qofain",1,1,["f95r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["ykchedy",7,7,["f86v6","f108r","f107r"]],["sheky",36,27,["f46r","f1r","f80r"]],["chekar",8,8,["f75r","f108r","f94r"]],["chdain",9,9,["f42r","f116r","f113v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["chetchdy",1,1,["f95r1"]],["chkam",3,3,["f89v2","f79r","f95r1"]],["olkor",4,4,["f101v2","f85r2","f95r2"]],["chol",397,151,["f1r","f45r","f46r"]],["qokeedy",305,54,["f46v","f80r","f31r"]],["lchedy",119,36,["f76r","f82v","f106r"]],["alod",2,2,["f104v","f95r1"]],["tchdy",15,13,["f48v","f86v3","f86v4"]],["tchor",19,17,["f3v","f52v","f16r"]],["tar",43,35,["f46v","f80r","f82v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["ykoldy",1,1,["f95r1"]],["olkeedy",42,26,["f82v","f106r","f80v"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ykedy",23,20,["f86v6","f43r","f48v"]],["epaiin",2,2,["f67r1","f95r1"]],["okaraiin",2,2,["f71v","f95r1"]],["ls",10,10,["f68r3","f108v","f81v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["chekain",7,5,["f112v","f76r","f107r"]],["dar",319,139,["f46r","f45r","f1r"]],["ykar",36,27,["f46r","f67r2","f46v"]],["olkeey",40,26,["f76r","f80r","f106r"]],["ldar",5,5,["f50v","f111v","f83r"]],["chckhal",5,5,["f111r","f111v","f83r"]]],[[0,42,6,54,39],[1,102,12,72,36],[2,183,12,51,27],[3,243,24,21,21],[4,282,21,60,24],[5,360,6,57,30],[6,426,9,66,36],[7,498,6,36,30],[8,543,18,48,15],[3,39,51,21,15],[9,63,45,36,24],[9,108,45,36,24],[6,159,42,66,24],[10,237,42,42,21],[6,285,42,69,27],[9,366,45,39,21],[11,408,36,33,27],[9,444,42,33,21],[12,486,33,48,27],[13,540,33,33,36],[14,576,39,33,15],[15,36,63,81,24],[16,135,63,60,21],[17,210,60,66,24],[18,282,66,36,30],[19,330,63,72,21],[19,414,60,72,21],[20,495,57,42,27],[21,546,60,57,21],[22,39,90,54,15],[23,96,78,18,30],[24,126,78,63,24],[25,198,87,39,18],[26,240,81,45,21],[27,297,81,57,30],[28,366,87,45,30],[6,423,81,66,30],[29,495,87,30,21],[30,531,78,45,21],[31,573,84,27,24],[32,39,102,39,27],[28,90,108,42,24],[33,138,99,69,24],[34,222,99,45,27],[35,282,102,51,27],[36,36,126,57,27],[37,99,129,21,21],[38,126,123,78,30],[39,219,126,54,27],[40,273,126,57,30],[41,342,120,72,30],[42,414,123,57,27],[34,480,120,42,36],[43,525,117,60,30],[44,585,126,24,33],[45,39,147,60,24],[46,108,150,48,24],[47,159,147,57,21],[48,222,150,57,21],[49,288,150,57,18],[50,357,147,42,21],[51,402,144,75,27],[9,486,153,39,21],[52,534,144,54,24],[53,39,168,45,24],[49,90,171,57,18],[54,159,174,36,18],[30,198,168,45,21],[55,255,165,63,24],[34,327,168,42,21],[28,381,171,45,24],[56,432,168,57,24],[28,501,168,45,18],[57,555,162,42,21],[58,39,189,51,27],[59,93,189,57,24],[54,159,195,36,15],[60,198,186,39,21],[9,243,192,39,15],[61,291,186,39,24],[62,336,186,60,24],[63,411,189,75,21],[64,492,183,72,24],[37,564,183,24,18],[65,42,213,42,18],[66,96,210,54,21],[67,165,207,54,21],[66,231,204,57,27],[65,300,210,45,18],[68,360,207,48,24],[69,420,207,51,24],[70,492,204,78,24],[71,567,201,30,27],[72,36,228,57,33],[37,105,228,18,21],[9,132,228,36,33],[73,183,225,66,21],[3,261,231,24,18],[74,288,228,30,18],[75,318,225,51,33],[76,381,225,57,36],[77,444,228,45,21],[78,504,225,54,24]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f95r2.js <==
[[["kshedy",6,6,["f95v1","f85r1","f79r"]],["or",366,130,["f45r","f1r","f67r2"]],["chdy",152,73,["f1r","f46r","f89v1"]],["dalfchy",1,1,["f95r2"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["chckhyfchy",1,1,["f95r2"]],["daraiin",2,2,["f1r","f95r2"]],["dalal",5,5,["f72v1","f66r","f81v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["shody",55,38,["f1r","f43r","f48v"]],["chkain",12,12,["f113v","f25r","f80r"]],["chol",397,151,["f1r","f45r","f46r"]],["chckhy",140,76,["f46r","f46v","f55v"]],["otain",96,43,["f43r","f76r","f80r"]],["oty",115,76,["f45r","f46v","f45v"]],["oteedy",100,43,["f76r","f106r","f82v"]],["kar",52,39,["f46r","f45r","f43r"]],["okam",26,24,["f89v2","f86v6","f72v3"]],["todaiin",9,9,["f67r2","f41v","f70v2"]],["chor",220,113,["f1r","f45v","f89r1"]],["qokol",105,61,["f46r","f45r","f89v1"]],["chkar",12,11,["f75r","f2r","f116r"]],["ol",538,130,["f67r2","f1r","f67r1"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["ofar",4,4,["f108r","f50v","f85r1"]],["okain",144,52,["f67r2","f1r","f80r"]],["aram",12,12,["f67r2","f70r2","f67r1"]],["tor",23,21,["f102r2","f89v1","f47r"]],["chckhey",30,26,["f76r","f17v","f53v"]],["tshod",2,2,["f106v","f95r2"]],["qokal",191,61,["f89v2","f80r","f106r"]],["ody",46,37,["f43r","f65v","f48r"]],["chcfhol",1,1,["f95r2"]],["okal",138,81,["f89v2","f46r","f67r2"]],["chedy",501,86,["f46r","f65v","f46v"]],["dalshdy",3,3,["f89v1","f83v","f95r2"]],["qopchdy",15,14,["f46r","f105v","f106r"]],["kary",5,5,["f75r","f42r","f95r2"]],["y",151,87,["f67r2","f1r","f45r"]],["olkor",4,4,["f101v2","f85r2","f95r2"]],["shol",187,102,["f46r","f1r","f78v"]],["qotar",63,37,["f43r","f80r","f48r"]],["qokar",152,64,["f46r","f89v1","f46v"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["odaly",2,2,["f95r2","f114r"]],["dshedy",36,26,["f65v","f48v","f43r"]],["otol",86,69,["f89v2","f1r","f55v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["eeedy",8,8,["f72v3","f112v","f108v"]],["okeesy",1,1,["f95r2"]],["okedyted",1,1,["f95r2"]],["otam",47,38,["f48v","f43r","f55v"]],["tedy",42,31,["f46r","f48v","f43r"]],["kaiin",65,43,["f45r","f1r","f43r"]],["ycheol",14,12,["f24v","f102r1","f114v"]],["shdy",46,33,["f46r","f67r1","f48v"]],["qokchdy",56,36,["f46r","f76r","f80v"]],["otar",141,70,["f45r","f67r1","f89v1"]],["chctham",2,2,["f111v","f95r2"]],["poiin",3,3,["f86v6","f95r2","f84v"]],["shsdy",2,2,["f68v2","f95r2"]],["okor",34,32,["f89v2","f15r","f3v"]],["chdaiin",16,11,["f114v","f94v","f112v"]],["olky",22,15,["f75r","f86v6","f43r"]]],[[0,72,3,60,39],[1,141,9,21,24],[2,168,15,39,30],[3,225,0,63,33],[4,306,12,75,21],[5,390,0,84,33],[6,492,9,66,21],[7,570,12,51,24],[8,72,39,45,18],[9,129,33,48,30],[10,195,30,60,24],[11,261,36,36,18],[12,312,30,57,24],[13,381,30,51,24],[14,441,30,36,33],[15,489,30,54,24],[16,549,33,36,24],[17,585,36,45,27],[18,69,57,75,24],[19,156,54,39,21],[12,195,51,54,24],[20,258,51,57,27],[21,321,51,51,24],[22,378,60,21,18],[23,405,51,63,24],[24,477,51,39,24],[25,522,54,51,21],[26,576,60,45,30],[8,75,84,45,18],[9,129,81,54,21],[27,180,72,39,27],[1,234,78,18,21],[25,261,75,48,24],[28,318,75,66,27],[29,69,99,60,27],[30,141,99,54,24],[31,201,102,33,30],[32,249,96,60,27],[33,321,99,42,30],[34,369,108,48,21],[35,429,99,69,27],[36,507,96,69,30],[37,579,96,42,36],[38,72,132,15,21],[39,90,123,51,24],[22,153,129,18,18],[40,180,120,39,30],[41,225,120,63,27],[2,291,129,42,21],[2,336,129,42,21],[42,384,123,60,27],[43,447,123,45,24],[42,495,123,60,27],[44,555,129,54,21],[45,78,150,57,21],[46,147,144,42,30],[30,201,144,57,30],[47,261,150,30,18],[1,300,147,24,21],[48,330,147,45,27],[49,387,141,57,30],[50,459,147,87,30],[51,552,147,51,27],[52,75,168,51,24],[53,126,165,48,24],[54,180,174,63,18],[33,255,165,45,30],[34,306,171,48,18],[55,369,168,39,30],[56,414,165,72,30],[57,495,174,45,24],[58,543,171,72,36],[59,69,189,63,27],[43,141,186,48,27],[20,198,189,54,33],[60,255,192,45,27],[61,318,186,42,24],[62,369,195,66,18],[63,438,192,45,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f95v1.js <==
[[["tolteedy",1,1,["f95v1"]],["cthoepain",1,1,["f95v1"]],["oekshy",1,1,["f95v1"]],["qofchdaiin",1,1,["f95v1"]],["shoyfar",1,1,["f95v1"]],["okshy",10,9,["f15r","f86v3","f95v1"]],["okain",144,52,["f67r2","f1r","f80r"]],["ar",352,108,["f67r2","f46r","f1r"]],["alfshed",1,1,["f95v1"]],["tshor",4,4,["f15r","f95v1","f90v1"]],["qoksh",1,1,["f95v1"]],["qokain",279,46,["f48v","f76r","f80r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["oty",115,76,["f45r","f46v","f45v"]],["qokedy",272,62,["f46v","f80r","f31r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["ytchdy",10,10,["f46r","f48v","f86v3"]],["qokar",152,64,["f46r","f89v1","f46v"]],["am",88,55,["f67r2","f89v2","f89v1"]],["tchody",8,8,["f7v","f95v1","f95v2"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ychar",2,2,["f95v1","f6r"]],["sheody",50,40,["f67r2","f89v2","f65v"]],["chedy",501,86,["f46r","f65v","f46v"]],["chcthy",79,54,["f45r","f89v2","f46v"]],["kedy",44,26,["f43r","f46v","f48r"]],["ety",7,7,["f42r","f95v1","f113r"]],["dain",211,100,["f45r","f1r","f67r2"]],["al",260,82,["f89v2","f67r1","f55v"]],["tchedy",33,26,["f80r","f82v","f106r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["shekshey",2,2,["f95v1","f39r"]],["otaldy",7,7,["f67r1","f101v2","f95v1"]],["okshey",9,8,["f102r1","f95v1","f105v"]],["ytshedy",2,2,["f95v1","f43v"]],["akarar",1,1,["f95v1"]],["yty",24,21,["f46r","f86v6","f68v3"]],["chdy",152,73,["f1r","f46r","f89v1"]],["shedy",427,73,["f46r","f65v","f46v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["chey",344,118,["f46r","f1r","f46v"]],["tshdol",2,2,["f95v1","f104r"]],["qokshy",10,10,["f4v","f66r","f23r"]],["dchdy",8,8,["f94v","f95v1","f81v"]],["dkshey",2,2,["f95v1","f80v"]],["chefar",1,1,["f95v1"]],["otchdy",30,25,["f48v","f43r","f46v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["shedar",7,7,["f95v1","f103r","f77r"]],["chdam",10,8,["f46r","f112v","f76r"]],["dshey",14,12,["f111r","f25v","f95v1"]],["kain",48,30,["f76r","f80r","f15v"]],["oltar",3,3,["f72v2","f95v1","f78v"]],["chy",155,101,["f1r","f46r","f67r2"]],["tar",43,35,["f46v","f80r","f82v"]],["kchdy",20,16,["f86v6","f86v3","f95v1"]],["dolkain",1,1,["f95v1"]],["otardy",2,2,["f67r2","f95v1"]],["dchody",2,2,["f95v1","f51r"]],["sheos",17,15,["f89v2","f95v1","f68v1"]],["qodaiin",42,28,["f45r","f51v","f104v"]],["fchodaiin",2,2,["f7r","f95v1"]],["chtal",6,5,["f112v","f108r","f95v1"]],["dar",319,139,["f46r","f45r","f1r"]],["okedy",118,53,["f46v","f80r","f31r"]],["okchedy",25,18,["f72v1","f86v3","f95v1"]],["tshey",9,8,["f70r1","f114v","f108r"]],["taiin",42,31,["f48v","f5v","f106r"]],["kshol",3,3,["f95v1","f23v","f28v"]],["kshed",2,2,["f95v1","f106r"]],["qokeeod",2,2,["f111r","f95v1"]],["raiin",75,38,["f100r","f76r","f106r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["qoko",9,9,["f89v2","f86v6","f47r"]],["skchdy",1,1,["f95v1"]],["sain",68,40,["f89v1","f76r","f106r"]],["sheyk",1,1,["f95v1"]],["chody",94,66,["f46r","f89v2","f89v1"]],["kchedaiin",1,1,["f95v1"]],["chedaiin",32,23,["f67r2","f86v3","f95v1"]],["otain",96,43,["f43r","f76r","f80r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["pshedar",1,1,["f95v1"]],["kshedy",6,6,["f95v1","f85r1","f79r"]],["qotches",1,1,["f95v1"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["shekain",5,5,["f111r","f116r","f95v1"]],["tshes",1,1,["f95v1"]],["sho",130,79,["f1r","f15r","f45v"]],["s",244,125,["f1r","f46r","f67r2"]],["ody",46,37,["f43r","f65v","f48r"]],["olkchdy",4,4,["f86v6","f95v1","f94r"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["shcthy",31,18,["f76r","f95v1","f80r"]],["dolkchy",1,1,["f95v1"]],["tchdaiin",2,2,["f95v1","f34v"]],["dal",253,114,["f67r2","f45r","f1r"]],["lshee",1,1,["f95v1"]],["qodain",11,6,["f95v1","f112r","f85r2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["otody",14,14,["f73v","f95v1","f16r"]]],[[0,24,0,81,51],[1,99,6,72,39],[2,177,18,51,24],[3,240,9,81,36],[4,330,9,63,30],[5,396,9,45,24],[6,444,6,48,24],[7,495,9,24,18],[8,519,0,60,27],[5,27,48,42,27],[9,72,48,48,18],[10,126,42,42,24],[11,177,39,57,21],[12,255,45,45,18],[13,303,39,30,27],[14,339,36,57,30],[15,405,30,36,24],[16,453,27,51,24],[17,510,21,48,24],[18,558,24,18,24],[19,27,72,63,21],[20,93,60,60,24],[21,159,60,48,21],[6,213,57,45,24],[22,267,63,54,18],[23,327,60,42,18],[24,375,51,60,24],[25,435,48,36,18],[26,480,45,27,21],[27,513,42,36,18],[28,552,45,18,15],[29,30,90,51,18],[30,84,81,51,27],[13,141,75,27,30],[31,177,75,69,33],[32,252,78,57,30],[33,318,75,51,30],[34,378,69,60,33],[35,444,63,63,21],[36,510,57,36,27],[37,552,60,30,24],[15,39,105,36,24],[38,81,105,39,24],[39,129,102,48,15],[40,183,105,36,21],[41,33,126,60,24],[42,99,120,60,27],[43,168,126,39,18],[38,216,123,45,21],[44,270,108,54,33],[45,330,111,57,27],[46,396,108,54,27],[47,459,117,18,21],[48,486,105,57,24],[49,546,99,42,24],[50,39,150,42,24],[51,81,144,33,21],[17,126,141,51,24],[52,189,141,51,21],[53,249,150,27,18],[54,285,138,39,18],[12,333,135,42,21],[37,387,135,36,18],[55,426,129,42,27],[56,477,123,60,24],[57,543,120,54,27],[58,45,168,57,18],[59,111,162,45,18],[60,162,159,66,21],[61,231,150,78,27],[62,315,153,48,24],[63,369,150,30,21],[64,408,144,42,27],[65,462,144,57,27],[66,39,183,54,30],[67,93,180,51,21],[47,153,183,21,15],[68,180,177,51,21],[69,234,174,48,21],[70,288,174,69,21],[71,363,171,54,21],[72,426,162,57,27],[73,492,153,51,39],[74,546,144,54,39],[75,42,210,48,15],[76,96,195,51,33],[77,153,201,48,18],[78,207,195,81,21],[79,297,192,72,18],[80,381,186,51,18],[81,441,186,42,15],[82,36,222,75,24],[38,120,225,39,21],[83,162,216,51,27],[84,219,213,72,24],[85,300,213,18,18],[86,321,210,36,18],[87,366,201,66,24],[80,441,198,51,21],[88,498,195,51,21],[11,552,189,48,27],[89,54,243,30,21],[66,81,243,51,24],[90,138,243,15,15],[86,156,243,33,12],[91,192,240,30,15],[92,231,234,66,21],[93,303,225,63,21],[94,372,219,51,33],[95,432,213,60,36],[96,495,216,75,18],[97,573,213,24,18],[98,54,258,42,27],[99,105,255,60,24],[100,177,252,57,18],[101,243,249,57,27],[24,309,243,51,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f95v2.js <==
[[["tchody",8,8,["f7v","f95v1","f95v2"]],["podar",3,3,["f95v2","f103r","f107r"]],["shody",55,38,["f1r","f43r","f48v"]],["qofaiin",1,1,["f95v2"]],["ofchdy",5,5,["f41v","f108r","f95v2"]],["otedy",155,55,["f46r","f46v","f80r"]],["qotedaiin",3,3,["f95v2","f85r2","f83r"]],["shor",97,66,["f45r","f46r","f15r"]],["olsain",1,1,["f95v2"]],["sol",75,49,["f67r1","f89v1","f15r"]],["shedy",427,73,["f46r","f65v","f46v"]],["qotchey",19,16,["f111r","f86v3","f15v"]],["olor",31,21,["f75r","f101v2","f43r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["ty",16,15,["f45r","f43r","f48v"]],["okody",16,13,["f102r2","f101v2","f95v2"]],["chody",94,66,["f46r","f89v2","f89v1"]],["qotaiin",79,41,["f80r","f80v","f104v"]],["ykaipy",2,2,["f73v","f95v2"]],["arcsy",1,1,["f95v2"]],["taiin",42,31,["f48v","f5v","f106r"]],["shekain",5,5,["f111r","f116r","f95v1"]],["okar",129,66,["f67r2","f89v2","f89v1"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chckhy",140,76,["f46r","f46v","f55v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["otain",96,43,["f43r","f76r","f80r"]],["ody",46,37,["f43r","f65v","f48r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["olkain",33,16,["f86v6","f80r","f95v2"]],["qokan",8,8,["f75r","f116r","f95v2"]],["shar",34,29,["f45r","f1r","f3v"]],["shekydy",1,1,["f95v2"]],["dain",211,100,["f45r","f1r","f67r2"]],["alkain",7,6,["f114v","f113v","f95v2"]],["s",244,125,["f1r","f46r","f67r2"]],["tar",43,35,["f46v","f80r","f82v"]],["fcheey",4,4,["f114v","f108v","f95v2"]],["shos",10,9,["f29r","f1r","f72v3"]],["olkaiin",31,25,["f80r","f82v","f106r"]],["otalain",1,1,["f95v2"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ar",352,108,["f67r2","f46r","f1r"]],["ykaly",6,5,["f67r2","f66r","f95v2"]],["chals",2,2,["f95v2","f27r"]],["shedain",11,8,["f111r","f114v","f112v"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["y",151,87,["f67r2","f1r","f45r"]],["okain",144,52,["f67r2","f1r","f80r"]],["ldy",25,21,["f46r","f75r","f95v2"]],["qokeey",308,79,["f80r","f106r","f31r"]],["dar",319,139,["f46r","f45r","f1r"]],["kain",48,30,["f76r","f80r","f15v"]],["ytasal",1,1,["f95v2"]]],[[0,3,24,51,24],[1,51,9,57,33],[2,114,18,48,24],[3,168,6,63,39],[4,243,3,54,36],[5,309,9,48,30],[6,366,6,99,30],[7,474,6,45,21],[8,525,0,66,24],[9,3,45,27,24],[10,36,45,42,21],[11,84,39,72,24],[12,168,42,45,21],[13,219,39,39,21],[14,258,36,27,27],[12,291,36,42,27],[15,345,33,54,24],[16,408,33,45,21],[17,462,27,66,27],[18,531,18,63,36],[19,3,69,51,24],[20,51,63,57,24],[21,117,60,69,21],[22,198,57,45,24],[23,249,60,21,18],[24,282,63,33,12],[25,321,54,60,27],[26,393,51,42,21],[27,447,51,51,18],[26,510,45,42,24],[28,552,51,36,15],[29,3,90,51,15],[30,66,81,69,24],[31,144,78,57,30],[32,213,78,42,21],[33,267,75,72,24],[34,345,78,42,18],[35,393,69,63,24],[26,483,66,48,21],[24,531,69,36,15],[36,567,63,18,18],[37,3,105,42,18],[38,45,96,60,27],[39,111,102,45,18],[24,168,105,39,15],[22,216,99,48,21],[40,267,96,69,24],[41,348,93,72,21],[42,495,84,60,21],[43,558,81,24,21],[34,3,126,51,15],[44,63,120,66,27],[45,138,123,60,18],[46,261,117,69,18],[47,345,114,54,18],[48,405,117,15,24],[49,507,102,57,18],[50,564,105,33,27],[51,3,141,69,30],[52,84,144,33,21],[13,126,144,42,33],[53,165,138,36,21],[54,264,132,69,30],[27,339,129,48,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f96r.js <==
[[["tor",23,21,["f102r2","f89v1","f47r"]],["cheeor",14,14,["f101v2","f17v","f86v3"]],["ckheos",3,3,["f31v","f87v","f96r"]],["olsheeosol",1,1,["f96r"]],["cpheol",3,3,["f99r","f90v2","f96r"]],["cpheor",4,4,["f88v","f17v","f105v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["ytol",12,12,["f102r1","f43r","f15r"]],["oteeor",4,4,["f102r1","f72r3","f58r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["qokeody",32,24,["f111r","f102r2","f102r1"]],["qokeeody",13,11,["f89v2","f67r2","f66r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["toaiin",2,2,["f96r","f104r"]],["ctheodal",1,1,["f96r"]],["chos",38,27,["f67r2","f89v2","f89v1"]],["ckheody",5,4,["f93r","f96r","f93v"]],["keody",22,20,["f86v6","f68v3","f48v"]],["chodol",2,2,["f96r","f58v"]],["oty",115,76,["f45r","f46v","f45v"]],["or",366,130,["f45r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["chkchol",3,3,["f101r1","f96r","f115v"]],["chokchor",1,1,["f96r"]],["s",244,125,["f1r","f46r","f67r2"]],["sheockhy",2,2,["f46r","f96r"]],["choly",15,15,["f101v2","f76r","f71r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chodaiin",44,38,["f1r","f15r","f3v"]],["tol",48,36,["f67r2","f48v","f15r"]],["sheor",51,40,["f89v1","f100r","f17v"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okol",83,64,["f67r2","f1r","f89v2"]],["lor",43,31,["f89v2","f76r","f80r"]],["ckheey",11,11,["f101v2","f105v","f101r1"]],["chol",397,151,["f1r","f45r","f46r"]],["cholody",5,5,["f100r","f39v","f20r"]],["cheol",173,88,["f89v2","f46r","f45r"]],["ctheor",6,6,["f96v","f108v","f22r"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["oiir",3,3,["f89v1","f105r","f96r"]],["ckhor",9,9,["f24v","f114v","f99r"]],["chkey",8,8,["f102r2","f68v2","f70r2"]],["ckhocthy",1,1,["f96r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["ykeor",8,7,["f89v2","f17v","f73v"]],["secheeol",1,1,["f96r"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["todar",2,2,["f40v","f96r"]],["sheo",47,39,["f1r","f80r","f106r"]],["cthody",18,15,["f89v1","f68v1","f13v"]],["shokocfhy",1,1,["f96r"]],["chopcho",1,1,["f96r"]],["dory",4,4,["f22v","f96r","f88r"]],["otcho",11,11,["f70r1","f47r","f14r"]],["dol",117,72,["f89v2","f67r1","f45v"]],["shocthody",1,1,["f96r"]],["shockhy",5,5,["f102r2","f28r","f106v"]],["otchodor",1,1,["f96r"]],["chocty",2,2,["f8r","f96r"]],["teol",15,14,["f101v2","f48r","f80r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["shodol",3,3,["f100r","f51v","f96r"]],["qokchod",4,4,["f53r","f90r1","f49v"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["chokey",7,7,["f70r2","f101v2","f54r"]],["dcheor",4,4,["f100r","f99r","f115r"]],["cheodain",8,8,["f115r","f51v","f111v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["dy",271,137,["f45r","f46r","f67r2"]],["d",51,27,["f1r","f17v","f45v"]],["chs",19,17,["f101v2","f71r","f105v"]],["archeody",1,1,["f96r"]],["oteeo",12,11,["f70v2","f70r2","f114v"]],["dsho",9,8,["f47r","f32v","f28r"]],["qotchos",1,1,["f96r"]]],[[0,21,21,30,21],[1,54,24,39,18],[2,102,15,48,24],[3,162,15,75,21],[4,234,3,57,33],[5,297,0,54,36],[6,351,12,51,21],[7,21,39,39,30],[8,66,36,48,24],[9,126,36,39,27],[10,171,33,39,24],[11,216,33,60,21],[12,282,33,66,27],[13,351,30,33,24],[14,24,66,51,18],[15,81,57,54,24],[16,138,60,36,18],[17,180,54,51,27],[18,240,51,42,24],[19,288,57,48,18],[20,342,51,27,30],[21,27,84,18,18],[22,48,81,33,21],[23,84,78,54,24],[24,144,72,63,21],[25,213,78,12,15],[21,234,78,18,15],[26,261,72,60,21],[27,327,81,33,12],[28,27,102,33,15],[29,66,99,60,18],[13,129,90,42,30],[30,177,90,30,30],[31,213,93,39,21],[32,252,90,57,24],[33,318,90,33,24],[34,21,120,27,24],[35,54,114,48,24],[36,108,120,30,15],[37,147,117,60,21],[38,213,123,39,12],[39,255,114,51,21],[40,312,117,30,18],[41,27,138,27,18],[21,63,135,18,24],[42,90,132,42,27],[43,141,135,39,24],[44,192,132,66,27],[21,264,135,18,21],[45,285,135,54,27],[46,27,156,39,24],[47,75,159,57,21],[9,141,156,36,27],[48,180,156,63,24],[36,252,162,33,15],[28,288,159,39,15],[49,21,177,51,24],[50,75,180,33,21],[51,111,177,54,21],[52,174,177,75,24],[53,258,174,57,24],[54,321,180,30,24],[55,27,198,45,27],[56,72,207,24,18],[57,102,198,78,24],[58,189,198,60,21],[59,255,195,69,24],[60,330,198,45,24],[61,24,225,42,27],[62,72,228,45,24],[63,126,219,48,24],[64,180,216,66,21],[25,261,222,9,15],[65,291,228,27,12],[66,327,219,48,30],[67,30,249,42,18],[38,81,252,39,15],[68,123,240,63,21],[69,189,249,18,18],[70,231,246,15,24],[71,264,243,9,15],[72,297,243,21,18],[73,330,246,69,21],[74,30,264,39,27],[75,72,267,33,24],[76,114,264,66,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f96v.js <==
[[["psheoas",1,1,["f96v"]],["sheeor",9,9,["f96v","f4v","f70v2"]],["qoepsheody",1,1,["f96v"]],["odar",24,21,["f1r","f67r2","f75r"]],["ocpheo",1,1,["f96v"]],["opar",10,10,["f96v","f70r1","f73r"]],["ysarasod",1,1,["f96v"]],["ytear",1,1,["f96v"]],["yteor",3,3,["f102r2","f96v","f58r"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["dteodoiin",1,1,["f96v"]],["saro",1,1,["f96v"]],["qoches",1,1,["f96v"]],["ycheom",1,1,["f96v"]],["dcheoteos",1,1,["f96v"]],["cpheos",1,1,["f96v"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chcthosy",1,1,["f96v"]],["cth",5,4,["f96v","f2r","f29v"]],["ytchey",12,11,["f96v","f69r","f65v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["dsheos",1,1,["f96v"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["teo",2,2,["f111r","f96v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["ctheodody",1,1,["f96v"]],["tockhy",3,3,["f96v","f112r","f87r"]],["cthey",51,43,["f89v2","f1r","f45r"]],["ckheeody",1,1,["f96v"]],["ar",352,108,["f67r2","f46r","f1r"]],["cheykey",1,1,["f96v"]],["yteeody",9,8,["f96v","f73r","f86v3"]],["teodar",3,3,["f96v","f87r","f57v"]],["alchey",4,4,["f96v","f68v2","f48v"]],["sy",36,32,["f15r","f17v","f45v"]],["sheodal",4,4,["f96v","f66r","f106r"]],["chor",220,113,["f1r","f45v","f89r1"]],["ory",17,15,["f89v1","f101v2","f80r"]],["ctol",2,2,["f96v","f32r"]],["ycheey",24,20,["f111r","f1r","f17v"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["s",244,125,["f1r","f46r","f67r2"]],["eol",2,2,["f96v","f86v3"]],["ckheor",1,1,["f96v"]],["cheor",100,68,["f89v2","f46r","f67r1"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ctheor",6,6,["f96v","f108v","f22r"]],["oral",10,10,["f96v","f108v","f103r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["os",29,28,["f67r2","f1r","f89v1"]],["checkhey",10,9,["f111r","f96v","f99r"]],["socthh",1,1,["f96v"]],["sosar",2,2,["f96v","f116r"]],["cheekeo",1,1,["f96v"]],["dain",211,100,["f45r","f1r","f67r2"]],["soy",4,4,["f96v","f67r2","f17r"]]],[[0,33,6,69,42],[1,105,21,54,27],[2,171,12,105,42],[3,288,21,39,24],[4,348,9,72,36],[5,456,0,54,45],[6,507,27,87,24],[7,45,45,54,30],[8,108,45,54,27],[9,186,54,63,18],[10,261,42,78,27],[11,378,45,36,24],[12,483,48,63,21],[13,546,54,60,24],[14,51,69,93,30],[15,144,66,66,33],[16,219,69,30,27],[17,252,66,81,30],[18,396,69,27,24],[19,495,66,66,39],[20,567,75,39,21],[21,51,99,57,21],[22,117,96,45,24],[23,165,93,39,27],[24,204,90,42,36],[25,255,93,78,27],[26,48,120,60,24],[27,117,117,42,30],[28,162,120,69,27],[29,243,117,21,27],[30,270,117,66,36],[31,51,141,66,30],[32,123,144,69,24],[33,198,153,57,18],[34,258,147,21,24],[35,51,168,66,27],[36,129,171,42,24],[37,168,174,33,27],[38,204,168,42,33],[39,54,195,45,24],[40,111,189,48,24],[20,168,198,42,21],[41,213,198,12,21],[42,54,216,39,18],[43,99,207,57,27],[44,168,216,45,21],[45,216,222,39,18],[46,54,228,57,24],[47,114,234,39,30],[36,156,237,39,18],[48,201,237,45,21],[49,45,252,39,21],[50,90,252,21,21],[51,114,252,75,27],[52,195,255,48,24],[53,45,273,57,21],[54,111,276,63,24],[55,186,279,39,21],[56,45,294,36,36],[49,81,294,33,24],[44,129,297,51,21]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f99r.js <==
[[["okoramog",1,1,["f99r"]],["okary",11,10,["f73r","f33v","f99r"]],["darar",3,3,["f33v","f99r","f58r"]],["oky",102,78,["f1r","f45r","f45v"]],["salo",2,2,["f99r","f116r"]],["oro",5,5,["f24v","f86v6","f99r"]],["ain",92,49,["f89v2","f67r2","f89v1"]],["okor",34,32,["f89v2","f15r","f3v"]],["salol",2,2,["f99r","f58r"]],["skeeal",1,1,["f99r"]],["okolo",3,3,["f99r","f72v3","f80r"]],["otalam",3,3,["f70v2","f99r","f76r"]],["otoldy",11,11,["f28r","f48v","f99r"]],["pcheody",7,6,["f41v","f99r","f113r"]],["oteody",39,28,["f48v","f106v","f104r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["cpheey",2,2,["f67r2","f99r"]],["tshol",6,6,["f99r","f23r","f23v"]],["dal",253,114,["f67r2","f45r","f1r"]],["cfheol",2,2,["f89v2","f99r"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["rar",21,18,["f68v2","f72v2","f72v1"]],["raroshy",1,1,["f99r"]],["shor",97,66,["f45r","f46r","f15r"]],["sshor",1,1,["f99r"]],["sheol",114,65,["f46r","f89v2","f46v"]],["kol",37,35,["f45r","f1r","f45v"]],["qoeol",5,5,["f102r2","f89v2","f102r1"]],["shol",187,102,["f46r","f1r","f78v"]],["ckhol",22,17,["f3v","f53v","f52v"]],["ckhory",1,1,["f99r"]],["dcheor",4,4,["f100r","f99r","f115r"]],["chs",19,17,["f101v2","f71r","f105v"]],["al",260,82,["f89v2","f67r1","f55v"]],["yckhy",1,1,["f99r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["ckhor",9,9,["f24v","f114v","f99r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["chor",220,113,["f1r","f45v","f89r1"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["chory",12,11,["f99r","f8v","f73v"]],["qokeor",21,17,["f111r","f101v2","f76r"]],["chol",397,151,["f1r","f45r","f46r"]],["ykol",14,13,["f89v1","f44r","f81v"]],["cheey",174,78,["f67r1","f89v1","f80r"]],["chody",94,66,["f46r","f89v2","f89v1"]],["okeoly",6,5,["f72v1","f70v2","f99r"]],["ckhy",39,33,["f89v1","f3v","f17v"]],["oparal",1,1,["f99r"]],["oaro",1,1,["f99r"]],["aloly",3,3,["f69r","f99r","f72r3"]],["ooror",1,1,["f99r"]],["choky",39,34,["f46r","f89v1","f65v"]],["yteold",1,1,["f99r"]],["cheotchy",1,1,["f99r"]],["kodaiin",3,3,["f1r","f99r","f52v"]],["opchey",29,25,["f76r","f80r","f48r"]],["qoky",147,72,["f45r","f15v","f80r"]],["dor",73,54,["f1r","f45r","f89v1"]],["otchor",18,16,["f15r","f15v","f16v"]],["opsho",1,1,["f99r"]],["oteoefol",1,1,["f99r"]],["dsheol",9,9,["f46r","f66r","f99r"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["qokey",107,49,["f89v1","f45v","f80r"]],["okeey",177,71,["f46r","f89v2","f67r1"]],["dald",1,1,["f99r"]],["tol",48,36,["f67r2","f48v","f15r"]],["cheody",89,54,["f89v1","f65v","f106r"]],["qokol",105,61,["f46r","f45r","f89v1"]],["okoly",5,5,["f70v1","f99r","f72v3"]],["okoldy",8,8,["f75r","f40r","f99r"]],["qokoly",1,1,["f99r"]],["qokal",191,61,["f89v2","f80r","f106r"]],["okchol",15,12,["f70r1","f89v1","f69r"]],["qokold",1,1,["f99r"]],["chees",33,28,["f106r","f41r","f88r"]],["qotol",47,34,["f45v","f48r","f80r"]],["tsholdy",1,1,["f99r"]],["okos",8,8,["f68v2","f68v3","f40r"]],["oekey",3,3,["f99r","f67v1","f107v"]],["chockhhy",1,1,["f99r"]],["rchey",9,6,["f99r","f80r","f79v"]],["ot",10,8,["f67r1","f69r","f99r"]],["saiiny",1,1,["f99r"]],["rory",2,2,["f99r","f76r"]],["dam",98,68,["f89v2","f46r","f89v1"]],["tsheeor",2,2,["f99r","f68r2"]],["cpheol",3,3,["f99r","f90v2","f96r"]],["ckey",1,1,["f99r"]],["pchol",8,8,["f99r","f116r","f103v"]],["ypchol",3,3,["f99r","f2r","f22r"]],["choly",15,15,["f101v2","f76r","f71r"]],["qotocthey",1,1,["f99r"]],["qkory",1,1,["f99r"]],["sol",75,49,["f67r1","f89v1","f15r"]],["keshey",1,1,["f99r"]],["qokeeey",26,18,["f101v2","f55v","f86v5"]],["chey",344,118,["f46r","f1r","f46v"]],["dolchey",2,2,["f99r","f1v"]],["ctheey",13,11,["f70r2","f101v2","f99r"]],["cheom",10,8,["f111r","f99r","f31v"]],["cheeokeey",1,1,["f99r"]],["checkhey",10,9,["f111r","f96v","f99r"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["sheey",144,75,["f89v2","f89v1","f15r"]],["keody",22,20,["f86v6","f68v3","f48v"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["s",244,125,["f1r","f46r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["ols",18,17,["f46r","f67r2","f89v1"]],["chkeey",13,12,["f111r","f7v","f100r"]],["ykeey",58,46,["f45r","f89v1","f17v"]],["oiin",34,26,["f67r2","f1r","f67r1"]],["air",74,49,["f67r2","f67r1","f65v"]],["oeksa",1,1,["f99r"]],["yteoldy",1,1,["f99r"]],["tolsasy",1,1,["f99r"]],["keey",45,38,["f1r","f67r1","f100r"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["o",82,56,["f1r","f67r1","f89r2"]],["ckheo",3,3,["f101v2","f99r","f90r2"]],["cheodal",7,6,["f99r","f39v","f106r"]],["okeo",14,12,["f72v2","f69r","f99r"]],["r",98,62,["f46r","f15r","f15v"]],["olcheem",1,1,["f99r"]],["orar",10,9,["f101v2","f99r","f81r"]],["keeor",8,7,["f111r","f75r","f99r"]],["okeols",1,1,["f99r"]],["olaiir",3,3,["f46r","f99r","f39v"]],["oolsal",1,1,["f99r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["qokeey",308,79,["f80r","f106r","f31r"]],["okesy",1,1,["f99r"]],["sar",84,56,["f67r2","f67r1","f89v1"]],["sheseky",1,1,["f99r"]],["or",366,130,["f45r","f1r","f67r2"]],["yshain",1,1,["f99r"]],["ykhey",2,2,["f99r","f101r1"]],["octhey",6,6,["f99r","f31v","f86v5"]],["dy",271,137,["f45r","f46r","f67r2"]],["shcty",1,1,["f99r"]],["sh",15,14,["f1r","f68v1","f77r"]],["ychor",16,15,["f17v","f45v","f44r"]],["am",88,55,["f67r2","f89v2","f89v1"]],["om",22,20,["f111r","f45r","f67r2"]]],[[0,39,36,57,24],[1,75,0,45,24],[2,144,0,39,15],[3,207,3,21,24],[4,249,3,30,21],[5,309,33,21,12],[6,309,42,21,15],[7,348,6,30,24],[8,396,9,45,24],[9,456,12,48,21],[1,525,18,45,24],[10,141,90,39,24],[11,354,132,60,24],[12,477,123,51,24],[13,102,165,57,33],[14,162,168,48,33],[15,255,189,42,18],[16,294,183,54,24],[17,357,189,48,27],[18,411,198,27,21],[19,444,186,48,30],[20,498,201,48,15],[21,552,195,30,21],[22,72,189,60,27],[23,138,195,33,24],[24,180,201,45,21],[25,240,204,48,24],[26,291,204,30,27],[25,321,210,39,24],[27,363,213,51,21],[28,423,216,33,24],[26,456,213,30,27],[29,489,213,45,24],[30,537,213,51,27],[31,75,213,45,21],[32,129,216,30,18],[33,162,222,21,18],[34,195,216,51,27],[35,252,222,51,27],[36,309,225,48,21],[37,363,231,57,18],[38,429,237,42,18],[39,471,234,66,24],[40,540,237,51,15],[41,72,228,54,21],[42,138,237,33,15],[43,171,231,36,30],[44,216,246,39,15],[45,264,246,45,18],[29,318,243,42,21],[15,366,252,39,15],[46,411,249,54,21],[15,477,255,39,15],[47,525,249,36,21],[48,45,309,42,30],[49,126,252,27,12],[50,165,258,39,15],[51,213,258,36,15],[52,285,261,36,21],[3,339,261,24,21],[46,426,267,39,24],[53,480,267,45,24],[54,546,264,51,18],[55,99,339,51,33],[56,153,348,45,27],[57,207,348,39,30],[58,252,357,27,21],[59,288,354,54,27],[60,351,357,42,27],[35,405,360,45,30],[25,456,366,42,24],[61,504,360,66,30],[62,90,375,48,21],[63,144,372,42,27],[64,195,375,51,21],[35,252,375,42,24],[65,300,375,48,24],[66,354,381,42,21],[29,402,384,42,21],[35,447,387,42,21],[67,489,387,42,27],[68,537,393,39,15],[69,84,390,33,30],[70,120,396,51,15],[71,177,393,48,21],[72,228,390,45,27],[73,282,393,54,30],[74,339,399,57,21],[75,405,402,48,21],[76,456,405,51,21],[77,510,405,60,24],[78,87,411,42,18],[67,135,408,39,24],[79,180,411,51,24],[25,237,414,42,27],[15,282,420,45,18],[79,330,417,51,27],[35,390,417,45,27],[80,36,483,48,33],[81,96,429,30,18],[82,141,429,39,21],[58,204,435,24,18],[83,258,435,54,21],[84,339,441,42,27],[85,381,441,21,21],[86,435,441,51,21],[87,534,435,33,18],[88,567,423,30,15],[89,99,516,54,30],[90,162,522,45,30],[91,216,528,33,24],[92,246,522,42,36],[63,288,531,36,27],[93,336,531,45,30],[38,381,540,30,21],[94,417,546,36,12],[95,456,531,75,33],[96,534,537,45,30],[97,72,549,30,24],[25,105,549,39,27],[98,150,543,48,27],[99,204,549,54,24],[32,267,555,30,15],[100,303,564,33,15],[101,345,558,57,18],[102,411,555,48,24],[15,468,561,42,18],[103,513,564,45,18],[15,72,570,36,15],[104,117,567,75,21],[105,201,570,63,18],[58,273,570,24,21],[106,300,576,33,21],[107,339,573,39,18],[108,381,573,42,24],[109,429,573,48,21],[110,486,576,15,18],[111,501,579,33,15],[112,537,573,30,27],[66,66,585,45,21],[113,120,585,48,27],[100,174,591,33,30],[63,219,585,42,21],[63,270,585,45,39],[114,324,588,39,27],[115,375,594,30,15],[116,408,591,24,18],[45,432,591,48,24],[117,486,591,42,18],[118,24,666,51,33],[119,114,615,66,39],[69,39,753,36,36],[120,75,768,33,27],[102,114,765,45,27],[121,42,786,45,18],[35,93,789,42,21],[122,141,798,9,12],[123,153,786,39,27],[42,198,795,36,18],[124,237,792,66,18],[125,309,783,33,24],[126,342,786,12,21],[127,351,786,57,27],[128,411,783,42,21],[109,42,801,54,24],[120,102,804,36,24],[129,138,807,48,24],[67,189,810,42,21],[15,237,810,42,18],[130,285,804,57,24],[111,348,810,33,15],[131,387,804,51,18],[132,441,807,57,21],[133,42,816,54,27],[67,102,825,42,21],[134,147,828,57,21],[135,210,825,45,21],[133,261,825,45,21],[136,306,825,30,18],[137,345,819,57,21],[138,411,822,21,18],[33,435,822,18,18],[139,45,843,57,24],[140,108,843,42,24],[141,159,846,57,24],[142,222,849,27,24],[15,252,849,39,18],[7,294,840,42,24],[67,342,837,39,36],[143,387,834,48,30],[144,432,837,18,15],[145,45,864,48,27],[112,102,864,27,27],[138,135,867,21,18],[146,156,867,21,21],[116,177,870,27,15],[147,204,870,24,30]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f99v.js <==
[[["otaramy",1,1,["f99v"]],["otoldy",11,11,["f28r","f48v","f99r"]],["otor",46,39,["f89v1","f67r1","f65v"]],["chy",155,101,["f1r","f46r","f67r2"]],["oldy",28,22,["f67r2","f102r1","f75r"]],["dar",319,139,["f46r","f45r","f1r"]],["ary",26,22,["f67r1","f48v","f86v3"]],["otaly",19,17,["f73r","f71v","f72v3"]],["olsy",2,2,["f5r","f99v"]],["arol",12,11,["f81r","f71v","f113v"]],["otoky",3,3,["f67r1","f88r","f99v"]],["sol",75,49,["f67r1","f89v1","f15r"]],["cheols",3,3,["f100r","f71v","f99v"]],["ockhey",7,7,["f71r","f107r","f83r"]],["qockhy",19,18,["f67r2","f89v2","f102r1"]],["qkoldy",1,1,["f99v"]],["s",244,125,["f1r","f46r","f67r2"]],["ok",7,7,["f48v","f72v3","f23r"]],["oleees",2,2,["f90v1","f99v"]],["oteey",140,66,["f1r","f67r1","f80r"]],["dain",211,100,["f45r","f1r","f67r2"]],["okoiin",9,8,["f90r2","f20v","f9r"]],["choty",37,28,["f1r","f15v","f13v"]],["qokchol",18,14,["f14r","f22v","f10r"]],["qokeol",52,35,["f100r","f48r","f106r"]],["okoldy",8,8,["f75r","f40r","f99r"]],["qkholdy",1,1,["f99v"]],["toly",2,2,["f73v","f99v"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qokeo",7,7,["f88v","f102r1","f108r"]],["chockhy",21,21,["f102r1","f67r1","f73r"]],["otol",86,69,["f89v2","f1r","f55v"]],["oty",115,76,["f45r","f46v","f45v"]],["otockey",1,1,["f99v"]],["da",9,9,["f32v","f14r","f24r"]],["chosaiin",4,4,["f113r","f101r1","f106v"]],["okoraiin",2,2,["f101v2","f99v"]],["okol",83,64,["f67r2","f1r","f89v2"]],["shocthy",12,12,["f68v2","f29r","f102r1"]],["qokor",36,30,["f89v2","f80r","f15v"]],["oloiram",1,1,["f99v"]],["okoldody",1,1,["f99v"]],["oeeesary",1,1,["f99v"]],["daiiine",1,1,["f99v"]],["sory",5,5,["f68v2","f1r","f67v2"]],["saiino",1,1,["f99v"]],["otolsar",1,1,["f99v"]],["osary",1,1,["f99v"]],["doror",1,1,["f99v"]],["okeeody",16,15,["f67r2","f101v2","f68v1"]],["opar",10,10,["f96v","f70r1","f73r"]],["okor",34,32,["f89v2","f15r","f3v"]],["eosaiin",1,1,["f99v"]],["otoraiin",1,1,["f99v"]],["shey",283,99,["f46r","f1r","f45r"]],["ols",18,17,["f46r","f67r2","f89v1"]],["aiiin",41,26,["f80r","f78v","f106v"]],["qoetal",1,1,["f99v"]],["doiin",19,18,["f111r","f67r2","f45v"]],["otey",57,41,["f43r","f76r","f106r"]],["okeeol",18,16,["f111r","f100r","f72v3"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["okeol",66,40,["f67r1","f89v1","f100r"]],["ctheol",10,9,["f72v2","f28r","f100r"]],["dy",271,137,["f45r","f46r","f67r2"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["qokeey",308,79,["f80r","f106r","f31r"]],["chol",397,151,["f1r","f45r","f46r"]],["okeoldy",2,2,["f72v2","f99v"]],["qokol",105,61,["f46r","f45r","f89v1"]],["qokeolo",1,1,["f99v"]],["lchol",4,4,["f80r","f21v","f113r"]],["sheodol",1,1,["f99v"]],["qokeechom",1,1,["f99v"]],["shokeeey",1,1,["f99v"]],["qokey",107,49,["f89v1","f45v","f80r"]],["okeodal",3,3,["f70v1","f69v","f99v"]],["darolaly",1,1,["f99v"]],["okechy",6,6,["f70r2","f108r","f103r"]],["otal",143,69,["f89v2","f89v1","f80r"]],["chor",220,113,["f1r","f45v","f89r1"]],["olekor",1,1,["f99v"]],["okeodor",1,1,["f99v"]],["olky",22,15,["f75r","f86v6","f43r"]],["doldam",1,1,["f99v"]],["qoteeoy",1,1,["f99v"]],["chokol",4,4,["f68r3","f30v","f88r"]],["qokeeo",23,17,["f111r","f102r2","f76r"]],["qokeeol",11,9,["f111r","f89v2","f70v1"]],["olpchey",2,2,["f86v3","f99v"]],["doiir",8,8,["f89v2","f24v","f69v"]],["okeedy",105,50,["f46r","f67r1","f46v"]],["okolol",2,2,["f101r1","f99v"]],["dol",117,72,["f89v2","f67r1","f45v"]],["okeor",22,18,["f67r2","f67r1","f89v1"]],["okaiin",212,96,["f89v2","f45r","f89v1"]],["ckheol",7,7,["f102r2","f96v","f99r"]],["okolaiin",2,1,["f99v"]],["cheol",173,88,["f89v2","f46r","f45r"]],["yoiin",2,2,["f85r1","f99v"]],["ol",538,130,["f67r2","f1r","f67r1"]],["olaiin",52,40,["f89v1","f46v","f76r"]],["qockhey",18,16,["f111r","f102r2","f76r"]],["olshy",3,3,["f22r","f103v","f99v"]],["qokeeor",10,9,["f99r","f112v","f108v"]],["or",366,130,["f45r","f1r","f67r2"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["dam",98,68,["f89v2","f46r","f89v1"]],["okeeey",27,20,["f72v3","f17v","f86v3"]],["oqoeeol",1,1,["f99v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["oteol",42,38,["f1r","f100r","f43r"]],["socthey",1,1,["f99v"]],["olkeol",7,6,["f66r","f112v","f103r"]],["okoly",5,5,["f70v1","f99r","f72v3"]],["olcheey",13,10,["f96v","f40r","f90v1"]],["shokol",3,3,["f90r2","f90v1","f99v"]],["ykey",8,7,["f46r","f9v","f73v"]],["dor",73,54,["f1r","f45r","f89v1"]],["shol",187,102,["f46r","f1r","f78v"]],["okchey",32,28,["f1r","f80r","f78v"]],["ckhey",32,22,["f102r2","f89v2","f1r"]],["qokololal",1,1,["f99v"]],["okeody",37,31,["f67r1","f65v","f55v"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["qoky",147,72,["f45r","f15v","f80r"]],["olaldy",2,2,["f58r","f99v"]],["qockhol",7,7,["f88v","f101v2","f100r"]],["shody",55,38,["f1r","f43r","f48v"]],["aiidal",1,1,["f99v"]],["aii",1,1,["f99v"]],["daiim",5,5,["f3v","f105v","f87r"]],["olsheol",4,4,["f81r","f76r","f31r"]],["oraloly",1,1,["f99v"]],["ykeol",15,13,["f45r","f68v3","f48v"]],["okal",138,81,["f89v2","f46r","f67r2"]],["okoldaly",1,1,["f99v"]],["ychol",12,11,["f24v","f14r","f17v"]],["olkeeoldy",1,1,["f99v"]],["dralas",1,1,["f99v"]],["koleearol",1,1,["f99v"]]],[[0,12,177,60,27],[1,69,24,48,36],[2,144,30,39,21],[3,192,36,24,21],[4,240,24,33,27],[5,300,60,27,18],[6,339,54,30,15],[7,420,0,45,27],[8,480,18,27,21],[9,522,12,36,27],[10,573,9,30,36],[11,96,162,27,27],[12,135,159,60,30],[13,195,153,60,30],[14,261,153,63,27],[15,333,147,57,27],[16,393,144,21,27],[17,438,147,27,18],[18,468,144,54,21],[19,528,138,45,27],[20,576,141,27,21],[21,96,186,51,18],[22,150,183,45,21],[23,201,177,66,24],[24,276,171,57,24],[25,348,171,54,24],[26,450,162,69,24],[27,525,162,48,27],[28,576,165,27,18],[29,90,201,45,24],[24,141,201,54,24],[30,207,195,63,27],[31,279,192,42,27],[28,327,195,39,21],[32,372,189,33,24],[33,456,180,69,30],[34,531,186,21,15],[35,555,183,54,21],[36,87,222,78,24],[37,168,222,42,27],[38,219,216,63,30],[39,285,210,60,30],[40,348,210,66,30],[41,30,327,54,39],[42,120,240,60,30],[43,213,243,51,21],[44,294,240,36,24],[45,390,234,51,21],[46,522,210,60,27],[47,591,210,24,24],[48,99,369,42,27],[49,150,366,63,30],[50,216,360,42,33],[51,270,354,39,39],[52,318,372,66,21],[53,396,360,69,30],[54,474,363,36,30],[55,519,363,30,21],[56,549,357,39,24],[57,588,351,30,27],[58,102,396,45,18],[59,150,390,36,30],[60,195,387,63,24],[61,261,390,51,21],[62,327,387,48,24],[24,378,387,63,30],[63,447,381,51,27],[24,510,381,57,24],[64,570,381,18,27],[65,588,372,33,24],[66,93,408,54,21],[67,156,417,39,15],[68,201,405,63,27],[69,273,405,48,24],[70,327,408,69,21],[71,399,411,51,21],[62,453,402,42,24],[72,498,402,69,18],[73,570,393,51,27],[74,99,426,69,36],[67,180,432,36,15],[54,216,429,36,21],[37,261,423,42,30],[75,309,426,51,27],[76,375,423,75,27],[4,453,426,39,24],[77,42,528,60,24],[78,117,459,54,30],[79,186,456,3,27],[80,264,459,36,21],[81,306,453,57,33],[82,402,450,63,30],[83,543,450,36,36],[84,609,444,27,33],[85,99,591,66,30],[86,174,597,54,27],[87,237,600,60,24],[64,300,606,18,27],[88,327,597,60,27],[89,399,597,54,33],[90,465,603,39,21],[91,510,606,54,21],[92,594,606,27,27],[93,102,624,30,18],[60,138,618,54,27],[94,201,621,48,27],[37,255,621,39,27],[95,309,621,57,24],[96,375,621,57,24],[97,447,621,81,24],[97,534,624,63,24],[98,600,630,21,18],[64,618,627,12,24],[99,99,639,45,21],[100,147,642,18,21],[100,171,645,21,21],[101,198,648,60,21],[102,261,642,72,33],[69,345,642,57,30],[103,411,642,45,21],[104,465,642,72,24],[105,540,645,27,18],[106,567,651,30,12],[93,600,648,15,24],[107,612,648,15,33],[100,96,666,24,21],[108,123,657,48,39],[109,186,666,69,18],[98,267,672,48,18],[110,330,669,54,24],[21,393,657,54,24],[111,105,687,36,48],[112,144,708,66,21],[69,219,702,57,30],[113,282,696,60,39],[28,351,708,45,24],[114,420,699,48,30],[115,105,732,60,18],[24,174,726,57,24],[62,240,729,45,24],[62,294,732,45,21],[116,345,726,57,24],[117,426,726,33,24],[118,105,747,30,24],[119,138,747,39,24],[120,183,747,60,24],[121,255,747,45,27],[122,312,747,96,27],[62,429,747,45,27],[105,111,771,21,18],[106,141,774,33,18],[123,183,768,63,30],[37,258,771,39,24],[124,306,771,51,24],[125,363,771,42,27],[126,432,771,57,21],[127,102,786,78,33],[106,189,795,36,21],[128,240,792,48,24],[69,297,792,57,27],[129,354,795,51,27],[130,435,795,21,12],[131,459,783,48,36],[132,99,816,75,27],[113,183,816,63,27],[37,255,813,36,36],[105,297,816,24,21],[133,324,816,69,33],[134,435,807,48,39],[135,492,801,42,36],[136,546,804,63,33],[137,87,843,69,33],[138,159,834,90,48],[139,45,738,54,30],[140,546,837,60,33]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f9r.js <==
[[["tydlo",1,1,["f9r"]],["choly",15,15,["f101v2","f76r","f71r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["orchey",6,5,["f86v6","f75r","f80r"]],["s",244,125,["f1r","f46r","f67r2"]],["shy",104,70,["f89v2","f46r","f15r"]],["odaiin",61,49,["f67r2","f1r","f89v2"]],["sary",8,7,["f89v2","f68v2","f47v"]],["shor",97,66,["f45r","f46r","f15r"]],["cthy",111,63,["f89v2","f1r","f45r"]],["oykeey",1,1,["f9r"]],["chol",397,151,["f1r","f45r","f46r"]],["ytaiin",43,25,["f45r","f55v","f13v"]],["okchody",3,3,["f70r1","f44r","f9r"]],["toeoky",1,1,["f9r"]],["okoiin",9,8,["f90r2","f20v","f9r"]],["dy",271,137,["f45r","f46r","f67r2"]],["or",366,130,["f45r","f1r","f67r2"]],["chaiin",45,34,["f45r","f15r","f55v"]],["toiin",2,2,["f9r","f102v1"]],["cphy",16,15,["f1r","f86v6","f47r"]],["qotod",2,2,["f53v","f9r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["okor",34,32,["f89v2","f15r","f3v"]],["chey",344,118,["f46r","f1r","f46v"]],["cthod",4,4,["f9v","f8v","f9r"]],["ram",14,14,["f75r","f80r","f9r"]],["yshy",1,1,["f9r"]],["chokcho",2,2,["f9r","f56v"]],["chcthod",1,1,["f9r"]],["shaiin",20,18,["f1r","f4v","f2r"]],["otar",141,70,["f45r","f67r1","f89v1"]],["dor",73,54,["f1r","f45r","f89v1"]],["ytol",12,12,["f102r1","f43r","f15r"]],["dayty",1,1,["f9r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["chor",220,113,["f1r","f45v","f89r1"]],["sor",57,46,["f89v2","f67r2","f67r1"]],["chokoiin",1,1,["f9r"]],["shol",187,102,["f46r","f1r","f78v"]],["dsholdy",1,1,["f9r"]],["otchol",28,26,["f1r","f17r","f13v"]],["ot",10,8,["f67r1","f69r","f99r"]],["pshoain",1,1,["f9r"]],["cthyaiin",1,1,["f9r"]],["okaiir",6,6,["f89v2","f1r","f23r"]],["cfhodoral",1,1,["f9r"]],["shar",34,29,["f45r","f1r","f3v"]],["sy",36,32,["f15r","f17v","f45v"]],["shydal",1,1,["f9r"]],["chdy",152,73,["f1r","f46r","f89v1"]],["chytchy",1,1,["f9r"]],["tchol",13,12,["f45r","f47r","f86v3"]],["ytor",14,14,["f67r2","f86v5","f5v"]],["qotol",47,34,["f45v","f48r","f80r"]],["chyky",6,6,["f10v","f69r","f11v"]],["chodar",14,14,["f89v1","f90v1","f9r"]],["aiin",470,125,["f67r2","f46r","f67r1"]],["qotcho",11,11,["f102r2","f32v","f49v"]],["qokchy",69,55,["f45r","f45v","f55v"]],["cthey",51,43,["f89v2","f1r","f45r"]],["koraiin",2,2,["f9r","f4r"]],["okain",144,52,["f67r2","f1r","f80r"]],["d",51,27,["f1r","f17v","f45v"]],["dal",253,114,["f67r2","f45r","f1r"]],["olsho",3,3,["f102r2","f9r","f104v"]],["ocho",2,2,["f8r","f9r"]],["choctoy",1,1,["f9r"]],["chodykchy",1,1,["f9r"]],["saiin",144,80,["f67r2","f89v1","f15r"]],["dchy",30,25,["f15r","f13v","f9r"]],["ytchas",1,1,["f9r"]],["oraiin",38,29,["f76r","f80r","f9r"]],["chkar",12,11,["f75r","f2r","f116r"]]],[[0,48,45,48,36],[1,102,63,45,21],[2,150,51,45,24],[3,201,60,48,21],[4,249,57,18,21],[5,270,60,27,24],[6,300,60,48,21],[7,351,60,33,30],[8,486,57,39,24],[9,531,42,39,42],[10,51,72,54,27],[11,108,84,33,15],[12,141,75,51,30],[13,198,72,60,27],[14,261,69,57,33],[15,321,78,42,24],[16,366,87,21,24],[17,498,78,21,21],[18,519,78,51,21],[19,48,96,51,30],[20,96,96,39,30],[21,141,96,57,30],[22,201,96,51,24],[9,258,96,36,30],[23,300,99,39,21],[24,339,108,30,21],[25,489,96,48,21],[26,537,96,36,18],[27,54,126,36,24],[28,99,120,63,24],[29,165,120,66,24],[8,231,123,33,21],[30,270,126,51,18],[31,324,120,45,24],[32,366,126,30,18],[33,483,114,42,24],[34,528,111,51,24],[35,54,150,42,18],[36,96,147,39,18],[37,144,147,33,18],[9,183,144,36,24],[38,228,144,63,21],[39,294,147,36,24],[40,336,144,54,33],[41,480,135,54,27],[42,537,132,21,24],[16,558,135,24,30],[43,33,171,84,36],[44,126,174,78,33],[45,207,171,45,33],[46,267,171,75,42],[47,348,186,42,24],[48,411,189,21,24],[49,483,171,54,33],[50,543,177,36,24],[17,54,210,21,18],[11,81,216,36,15],[51,120,204,66,33],[52,189,204,51,24],[53,240,204,42,30],[54,285,204,54,33],[55,342,207,45,33],[56,480,201,54,18],[57,534,198,36,18],[58,54,228,60,33],[59,123,228,63,30],[60,192,222,45,33],[61,246,225,63,24],[62,312,228,48,24],[63,360,237,12,15],[64,399,234,27,21],[4,474,222,15,18],[65,498,216,45,24],[9,543,216,36,27],[66,51,258,36,15],[9,87,246,36,30],[67,132,249,72,30],[68,216,246,87,36],[69,306,252,42,21],[70,345,258,33,21],[35,507,243,45,18],[71,114,270,60,33],[72,189,276,54,18],[73,249,267,51,27]]]

==> anc/data/voynich-units/morphometry_voynichese/voynichese_boxes/f9v.js <==
[[["fochor",1,1,["f9v"]],["oporody",1,1,["f9v"]],["opy",7,6,["f9v","f86v5","f44v"]],["shor",97,66,["f45r","f46r","f15r"]],["daiin",864,205,["f46r","f1r","f67r2"]],["qopchypcho",1,1,["f9v"]],["qofol",2,2,["f9v","f85r1"]],["shol",187,102,["f46r","f1r","f78v"]],["cfhol",6,6,["f1r","f66r","f9v"]],["dchor",26,22,["f6v","f30r","f78v"]],["qoaiin",23,21,["f89v2","f45r","f86v6"]],["chkaiin",18,14,["f42r","f107r","f58r"]],["cthor",45,35,["f89v1","f17v","f15v"]],["chol",397,151,["f1r","f45r","f46r"]],["chor",220,113,["f1r","f45v","f89r1"]],["cphol",15,13,["f100r","f17v","f13v"]],["dy",271,137,["f45r","f46r","f67r2"]],["oty",115,76,["f45r","f46v","f45v"]],["qokaiin",262,69,["f46r","f45r","f89v1"]],["ykey",8,7,["f46r","f9v","f73v"]],["ykaiin",45,29,["f45r","f1r","f55v"]],["cthy",111,63,["f89v2","f1r","f45r"]],["otaiin",154,71,["f89v2","f1r","f15r"]],["oky",102,78,["f1r","f45r","f45v"]],["oeees",9,9,["f72v1","f9v","f24r"]],["ytey",13,13,["f46r","f68v3","f89v1"]],["tchy",24,21,["f72v2","f14r","f47v"]],["kaiin",65,43,["f45r","f1r","f43r"]],["otol",86,69,["f89v2","f1r","f55v"]],["toldy",2,2,["f43r","f9v"]],["pchor",12,12,["f45r","f9v","f21r"]],["ypcheey",1,1,["f9v"]],["qotor",29,24,["f15r","f42r","f80r"]],["ypchy",4,4,["f68v2","f9v","f52r"]],["olcfholy",1,1,["f9v"]],["te",1,1,["f9v"]],["ar",352,108,["f67r2","f46r","f1r"]],["chty",13,13,["f89v2","f80r","f103r"]],["daiiin",17,16,["f1r","f101v2","f77r"]],["odol",2,2,["f9v","f93r"]],["choy",13,13,["f47r","f101v2","f17v"]],["ksheody",5,5,["f9v","f54r","f106v"]],["chody",94,66,["f46r","f89v2","f89v1"]],["dain",211,100,["f45r","f1r","f67r2"]],["otchy",48,40,["f76r","f15v","f17r"]],["cthod",4,4,["f9v","f8v","f9r"]],["yky",18,16,["f45r","f2r","f16v"]],["qochol",2,2,["f25v","f9v"]],["ctchy",2,2,["f9v","f42v"]],["otal",143,69,["f89v2","f89v1","f80r"]],["dor",73,54,["f1r","f45r","f89v1"]],["daim",11,10,["f111r","f9v","f86v3"]],["soiin",21,20,["f102r2","f101v2","f100r"]],["qokcho",10,9,["f25v","f9v","f7r"]],["rokyd",1,1,["f9v"]],["daly",30,23,["f46r","f75r","f68v3"]],["chy",155,101,["f1r","f46r","f67r2"]],["tor",23,21,["f102r2","f89v1","f47r"]],["chyty",4,4,["f9v","f16v","f34r"]],["dary",24,21,["f111r","f45r","f48v"]],["ytoldy",5,4,["f9v","f2r","f52r"]],["kchol",21,18,["f45r","f17v","f45v"]],["kyty",1,1,["f9v"]],["ychor",16,15,["f17v","f45v","f44r"]],["chshoty",1,1,["f9v"]],["ckhy",39,33,["f89v1","f3v","f17v"]]],[[0,0,9,60,51],[1,66,27,63,39],[2,132,15,33,48],[3,162,30,36,21],[4,198,33,45,18],[5,246,15,90,42],[6,342,12,54,48],[7,408,21,39,24],[8,450,6,51,36],[4,504,18,45,21],[9,9,60,42,21],[10,54,60,54,30],[11,120,54,63,24],[12,186,51,48,24],[13,237,57,36,21],[14,279,54,33,18],[15,315,45,42,30],[16,360,51,18,21],[17,438,36,30,33],[18,471,36,69,33],[16,543,33,21,24],[19,0,75,54,36],[14,60,78,33,18],[20,102,75,60,24],[4,168,75,51,18],[21,231,72,39,30],[22,276,69,63,24],[23,345,66,27,33],[24,456,60,42,21],[4,501,60,51,15],[25,12,96,42,33],[26,54,96,45,33],[27,102,93,51,24],[12,159,90,54,27],[28,222,93,42,33],[17,267,90,33,36],[29,303,93,54,27],[30,3,123,57,30],[31,60,126,69,36],[32,129,129,54,36],[33,189,123,45,39],[34,246,114,75,45],[35,318,117,24,27],[36,345,117,27,24],[37,432,108,42,33],[38,477,117,48,18],[39,12,156,36,27],[40,51,162,42,15],[41,96,153,75,21],[42,174,156,48,18],[43,309,150,39,18],[44,363,135,45,27],[45,420,135,48,24],[46,483,132,27,27],[47,9,177,60,24],[13,75,177,39,24],[48,123,171,48,30],[4,174,174,45,18],[49,309,162,39,27],[50,420,156,36,18],[51,474,153,42,27],[52,3,198,54,18],[4,66,198,45,18],[53,114,192,63,30],[54,180,189,51,30],[55,315,189,39,27],[4,12,219,45,18],[56,63,222,30,24],[57,93,213,45,27],[58,135,213,51,36],[59,189,213,45,30],[60,306,204,63,33],[17,12,231,33,36],[61,48,231,48,30],[13,102,243,39,18],[56,144,249,30,15],[62,177,234,48,30],[63,6,258,60,33],[64,72,258,72,36],[23,150,258,33,27],[27,183,258,51,24],[11,9,276,66,27],[65,87,279,33,33],[14,126,282,39,21]]]

==> anc/requirements.txt <==
numpy>=1.26
matplotlib>=3.8
pandas>=2.0
pypinyin
# opencv-python  # only needed to RE-RUN the raw ink measurement
                 # (analysis/direct_pixel/measure_direct_pixels.py); the archived
                 # measurements are already provided in data/direct_pixel/


==> anc/voynich_decipherment_repro_bundle/decipherment_attack/plant_crib_attack.py <==
#!/usr/bin/env python3
"""Anchor-first Voynich decipherment attack.

Use external iconographic claims already present in the ZL metadata ("same plant
as ...") as semantic cribs.  For each linked herbal page, identify the nearby
pharmaceutical labels on the referenced page and rank them by whether the same
surface family is unusually present in the full herbal-page text.

This is not a generic statistics battery.  Its output is a tentative bilingual
codebook: Voynich label/family -> proposed plant identity, with explicit
strength and counter-evidence.
"""
from __future__ import annotations
import argparse
import csv
import json
import math
import re
from collections import Counter, defaultdict
from dataclasses import dataclass, field
from pathlib import Path
from statistics import median

PAGE_RE = re.compile(r'^<([^>.]+)>\s+<!')
LOCUS_RE = re.compile(r'^<([^>.]+)\.(\d+),([@+*=~&])([A-Za-z])[^>]*>\s*(.*)$')
REF_RE = re.compile(r'Same\s+(?:plant|root|leaf)\s+as\s+(f\d+[rv](?:\d)?)\s*(?:\[\s*(\d+)\s*,\s*(\d+)\s*\])?', re.I)
PLANT_RE = re.compile(r'Plant ID:\s*(.*)', re.I)
BAD = set('?*<>{}[]()|@')
SUBS = [
    ('cth','T'), ('ckh','K'), ('cph','P'), ('cfh','F'),
    ('ch','C'), ('sh','S'), ('iin','N'), ('in','I'), ('ee','E')
]


def strip_markup(s: str) -> str:
    s = re.sub(r'<[^>]*>', '', s)
    s = re.sub(r'\[([^:\]]*):[^\]]*\]', r'\1', s)
    s = re.sub(r'\{[^}]*\}', '', s)
    s = s.replace("'", '')
    return s


def collapse(w: str) -> str:
    w = w.lower().strip()
    for a, b in SUBS:
        w = w.replace(a, b)
    return w


def clean_tokens(s: str) -> list[str]:
    s = strip_markup(s)
    out = []
    for w in re.split(r'[.,\s]+', s):
        w = w.strip().lower()
        if not w or any(c in BAD for c in w):
            continue
        if not re.fullmatch(r"[a-z]+", w):
            continue
        out.append(w)
    return out


@dataclass
class Label:
    raw: str
    collapsed: str
    locus: str
    line_no: int
    block: int


@dataclass
class Page:
    name: str
    comments: list[str] = field(default_factory=list)
    plant_id: str | None = None
    refs: list[tuple[str, int | None, int | None, str]] = field(default_factory=list)
    paragraph_tokens: list[str] = field(default_factory=list)
    labels: list[Label] = field(default_factory=list)


def parse_zl(path: Path) -> dict[str, Page]:
    pages: dict[str, Page] = {}
    current: Page | None = None
    label_block = 0
    previous_was_label = False
    for lineno, raw in enumerate(path.read_text(encoding='utf-8', errors='replace').splitlines(), 1):
        m = PAGE_RE.match(raw)
        if m:
            current = pages.setdefault(m.group(1), Page(m.group(1)))
            label_block = 0
            previous_was_label = False
            continue
        if current is None:
            continue
        if raw.startswith('#'):
            comment = raw[1:].strip()
            current.comments.append(comment)
            pm = PLANT_RE.search(comment)
            if pm:
                current.plant_id = pm.group(1).strip()
            rm = REF_RE.search(comment)
            if rm:
                current.refs.append((rm.group(1), int(rm.group(2)) if rm.group(2) else None,
                                     int(rm.group(3)) if rm.group(3) else None, comment))
            previous_was_label = False
            continue
        if not raw.strip():
            previous_was_label = False
            continue
        lm = LOCUS_RE.match(raw)
        if not lm:
            previous_was_label = False
            continue
        page, num, marker, typ, text = lm.groups()
        toks = clean_tokens(text)
        if typ == 'P':
            current.paragraph_tokens.extend(toks)
            previous_was_label = False
        elif typ == 'L':
            if not previous_was_label:
                label_block += 1
            for tok in toks:
                current.labels.append(Label(tok, collapse(tok), f'{page}.{num}', lineno, label_block))
            previous_was_label = True
        else:
            previous_was_label = False
    return pages


def lev(a: str, b: str) -> int:
    if len(a) < len(b):
        a, b = b, a
    prev = list(range(len(b) + 1))
    for i, ca in enumerate(a, 1):
        cur = [i]
        for j, cb in enumerate(b, 1):
            cur.append(min(cur[-1] + 1, prev[j] + 1, prev[j-1] + (ca != cb)))
        prev = cur
    return prev[-1]


def ndist(a: str, b: str) -> float:
    return lev(a, b) / max(len(a), len(b), 1)


def candidate_labels(target: Page, row: int | None, col: int | None) -> tuple[list[Label], str]:
    """Use coordinates when they map cleanly; otherwise return the local block/all labels.

    ZL's [r,c] notation is iconographic and is not uniform across foldouts.  We
    therefore never silently pretend an exact map: exact/block/all is recorded.
    """
    if not target.labels:
        return [], 'none'
    blocks: dict[int, list[Label]] = defaultdict(list)
    for lab in target.labels:
        blocks[lab.block].append(lab)
    if row is not None and row in blocks:
        block = blocks[row]
        if col is not None and 1 <= col <= len(block):
            return [block[col-1]], 'exact-block-coordinate'
        return block, 'row-block'
    return target.labels, 'all-target-labels'


def page_match(label: str, tokens: list[str]) -> tuple[float, str, int, int]:
    if not tokens:
        return 1.0, '', 0, 0
    ctoks = [collapse(t) for t in tokens]
    ds = [(ndist(label, t), raw) for t, raw in zip(ctoks, tokens)]
    ds.sort()
    best_d, best_raw = ds[0]
    threshold = max(1, round(len(label) * 0.25))
    family = sum(lev(label, t) <= threshold for t in ctoks)
    exact = sum(label == t for t in ctoks)
    return best_d, best_raw, family, exact


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument('zl', type=Path)
    ap.add_argument('--outdir', type=Path, required=True)
    args = ap.parse_args()
    args.outdir.mkdir(parents=True, exist_ok=True)
    pages = parse_zl(args.zl)

    herbal_pages = [p for p in pages.values() if p.paragraph_tokens]
    links = []
    for source in pages.values():
        for target_name, row, col, rawref in source.refs:
            target = pages.get(target_name)
            if target is None:
                continue
            cands, mapping = candidate_labels(target, row, col)
            for lab in cands:
                src_best, src_word, family, exact = page_match(lab.collapsed, source.paragraph_tokens)
                bg = []
                for p in herbal_pages:
                    d, _, _, _ = page_match(lab.collapsed, p.paragraph_tokens)
                    bg.append((d, p.name))
                bg.sort()
                rank = 1 + next(i for i, (d, name) in enumerate(bg) if name == source.name)
                med = median(d for d, _ in bg)
                # Semantic-crib score: close match, specificity to linked page,
                # family support, and coordinate confidence.
                coord_bonus = {'exact-block-coordinate': 1.0, 'row-block': 0.5, 'all-target-labels': 0.0}.get(mapping, 0.0)
                score = (1.0 - src_best) * 3.0 + math.log1p(family) + math.log1p(exact) + max(0.0, med-src_best) * 2.0 + coord_bonus - math.log1p(rank) * 0.35
                links.append({
                    'source_page': source.name,
                    'plant_id': source.plant_id or '',
                    'reference': rawref,
                    'target_page': target_name,
                    'row': row,
                    'col': col,
                    'mapping': mapping,
                    'label_locus': lab.locus,
                    'label_raw': lab.raw,
                    'label_collapsed': lab.collapsed,
                    'best_source_token': src_word,
                    'normalised_edit_distance': round(src_best, 4),
                    'family_hits_on_source': family,
                    'exact_hits_on_source': exact,
                    'source_rank_among_text_pages': rank,
                    'background_median_min_distance': round(med, 4),
                    'crib_score': round(score, 4),
                })

    links.sort(key=lambda x: (-x['crib_score'], x['source_page'], x['label_raw']))
    csv_path = args.outdir / 'plant_crib_candidates.csv'
    with csv_path.open('w', newline='', encoding='utf-8') as f:
        w = csv.DictWriter(f, fieldnames=list(links[0].keys()) if links else [])
        if links:
            w.writeheader(); w.writerows(links)

    # Group report by semantic link, retaining top 5 candidate labels.
    grouped: dict[tuple, list[dict]] = defaultdict(list)
    for r in links:
        key = (r['source_page'], r['target_page'], r['row'], r['col'], r['plant_id'], r['reference'])
        grouped[key].append(r)
    report = []
    report.append('# Anchor-first plant crib attack\n')
    report.append('This is a first decipherment pass, not a corpus-statistics survey. It uses iconographic “same plant/root” links as external semantic cribs and asks which Voynich labels can plausibly name the linked plant.\n')
    report.append('A candidate is stronger when its label form (or a one-edit family) appears on the linked full herbal page, is unusually specific to that page relative to the rest of the manuscript, and the iconographic coordinate maps cleanly to the label block. A high score is **not yet a translation**; it is a candidate dictionary entry to be tested on independent occurrences.\n')
    for key, rows in sorted(grouped.items()):
        source, target, row, col, plant_id, reference = key
        report.append(f'## {source} → {target}[{row},{col}]')
        if plant_id:
            report.append(f'Proposed plant identity in ZL metadata: **{plant_id}**  ')
        report.append(f'Iconographic note: `{reference}`\n')
        report.append('| rank | candidate label | locus | map | nearest form on herbal page | edit distance | family hits | exact hits | page rank | score |')
        report.append('|---:|---|---|---|---|---:|---:|---:|---:|---:|')
        for i, r in enumerate(sorted(rows, key=lambda x: -x['crib_score'])[:5], 1):
            report.append(f"| {i} | `{r['label_raw']}` | `{r['label_locus']}` | {r['mapping']} | `{r['best_source_token']}` | {r['normalised_edit_distance']:.3f} | {r['family_hits_on_source']} | {r['exact_hits_on_source']} | {r['source_rank_among_text_pages']} | {r['crib_score']:.2f} |")
        report.append('')
    report.append('## Interpretation rule\n')
    report.append('Promote a candidate to a provisional codebook entry only if it survives an independent test: the same label family should recur in another depiction, a related plant-part label, or a paragraph independently associated with the same botanical entity. No candidate in this file is accepted solely because it resembles a guessed Latin plant name.\n')
    md_path = args.outdir / 'plant_crib_report.md'
    md_path.write_text('\n'.join(report), encoding='utf-8')
    (args.outdir / 'plant_crib_candidates.json').write_text(json.dumps(links, indent=2, ensure_ascii=False), encoding='utf-8')
    print(f'parsed {len(pages)} pages; {len(grouped)} iconographic links; {len(links)} label candidates')
    print(csv_path)
    print(md_path)

if __name__ == '__main__':
    main()


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v10/REPORT.md <==
# v10 — The syllabic-transcription hypothesis (Stolfi's Chinese theory)

Hypothesis: each Voynich token is one syllable of a tonal, isolating,
Chinese-type language in an invented phonetic transcription — the one named
hypothesis from the literature never given a controlled trial in this
bundle. Materials: Bencao Beiyao (汪昂 1694 classical Chinese HERBAL,
Gutenberg #26888 — the genre-matched control) and Romance of the Three
Kingdoms (#23950), converted to pinyin syllable streams (pypinyin, tonal
TONE3 and toneless), lines split at punctuation, matched to Voynich token
counts.

## T1 — token/syllable order information (share of H1)

| stream | order info |
|---|---:|
| bencao (herbal), tonal | 5.40% |
| bencao, toneless | 5.23% |
| sanguo, tonal | 6.21% |
| sanguo, toneless | 6.42% |
| **voynich A (raw tokens)** | **−0.53%** |
| **voynich B** | **0.41%** |

Even the tersest genre match — a real classical materia medica — carries an
order of magnitude more syllable-order structure than Voynichese. The
"herbal lists are just unordered" escape is closed by the herbal itself.

## T2 — vocabulary structure at matched token counts (~10.7k)

| stream | types | hapax share | top-50 coverage |
|---|---:|---:|---:|
| bencao tonal | 686 | 20.3% | 45.7% |
| bencao toneless | 335 | 9.6% | 59.8% |
| sanguo tonal | 749 | 17.6% | 37.9% |
| **voynich A** | **3343** | **72.2%** | 34.5% |
| **voynich B** (22.9k) | **4840** | **68.6%** | 37.3% |

A tonal syllabary is a CLOSED inventory: ~700 types, few hapaxes. Voynichese
is an open, hapax-heavy space — 5–10× the types, 4–7× the hapax rate. No
amount of spelling variation bridges this (v6's homophone-collapse would
have found the closed core; it found none).

## T3 — the letter-level profile (why the tokenizer "works" on both)

| stream | k=0 gap | k=64 gap |
|---|---:|---:|
| pinyin letters (bencao) | 1.40 | **1.58 (rising)** |
| voynich glyphs (v5 E1) | 1.60 | **1.05 (falling)** |

At glyph/letter level the two look alike — both are verbose featural
streams. BPE finds real units in both: syllables in pinyin, template-chunks
in Voynichese. The divergence is what happens ABOVE the units: pinyin's
units assemble into a language (unit-level structure grows); Voynich's
assemble into a void (structure collapses). Same tokenizer, opposite
continuations — the cleanest picture yet of form-without-content.

## T4 — the formal differential (Voynichese as cipher of pinyin)

v6 attack machinery, pinyin trigram LM (anchor −2.683 bits):

| stream | index | its babble control |
|---|---:|---:|
| voynich A | 0.105 | 0.138 |
| voynich B | 0.126 | 0.117 |

Differential ≈ 0 (a genuine cipher shows +0.39 over its control). No
pinyin-cipher signal.

## Verdict

The Chinese/syllabic-transcription reading fails all four tests: syllable
order (10× too little), vocabulary closure (5–10× too open), scale profile
(no linguistic layer assembles above the units), and the formal attack
(zero differential). Killed with a genre-matched control. Chronology
(vellum 1404–1438 vs first romanizations ~1583) was never needed.

Run: `python3 syllabic_test.py` (~45 s; needs zh_bencao.txt / zh_sanguo.txt
Gutenberg downloads, pypinyin).


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v10/output/syllabic_results.json <==
{
 "order_info": {
  "bencao_tonal": 0.0539843470636653,
  "bencao_toneless": 0.052270420382430176,
  "sanguo_tonal": 0.06205342805094687,
  "sanguo_toneless": 0.06424231653830767,
  "voynich_A": -0.005298253060700579,
  "voynich_B": 0.004093202383510001
 },
 "vocab": {
  "bencao_tonal": {
   "tokens": 10733,
   "types": 686,
   "hapax_share": 0.20262390670553937,
   "top50_coverage": 0.45681542905059164
  },
  "bencao_toneless": {
   "tokens": 10733,
   "types": 335,
   "hapax_share": 0.0955223880597015,
   "top50_coverage": 0.5978757104257896
  },
  "sanguo_tonal": {
   "tokens": 10731,
   "types": 749,
   "hapax_share": 0.17623497997329773,
   "top50_coverage": 0.3789022458298388
  },
  "sanguo_toneless": {
   "tokens": 10731,
   "types": 342,
   "hapax_share": 0.09064327485380116,
   "top50_coverage": 0.518963749883515
  },
  "voynich_A": {
   "tokens": 10729,
   "types": 3343,
   "hapax_share": 0.7221058929105594,
   "top50_coverage": 0.34467331531363593
  },
  "voynich_B": {
   "tokens": 22871,
   "types": 4840,
   "hapax_share": 0.6861570247933885,
   "top50_coverage": 0.37291766866337284
  }
 },
 "letter_profile": {
  "pinyin_k0": {
   "types": 26,
   "units": 131030,
   "glyphs": 131030,
   "mean_len": 1.0,
   "H1": 4.09103500134314,
   "H2": 2.693648200464108,
   "bits_per_glyph": 2.693648200464108,
   "gap": 1.3973868008790316
  },
  "pinyin_k64": {
   "types": 89,
   "units": 63171,
   "glyphs": 131030,
   "mean_len": 2.074211267828592,
   "H1": 6.179772867350556,
   "H2": 4.603001711606201,
   "bits_per_glyph": 2.2191576060739933,
   "gap": 1.5767711557443542
  }
 },
 "pinyin_attack": {
  "voynich_A": {
   "index": 0.10485465325885565,
   "test_bits": -4.886599002792605,
   "scrambled_bits": -5.144769338358901,
   "anchor_bits": -2.6825959627152964
  },
  "voynich_B": {
   "index": 0.12569844160365778,
   "test_bits": -4.9351634621813405,
   "scrambled_bits": -5.259015366104831,
   "anchor_bits": -2.6825959627152964
  },
  "ngram_ctl_A": {
   "index": 0.1380462776771344,
   "test_bits": -4.786096719222459,
   "scrambled_bits": -5.122983076351132,
   "anchor_bits": -2.6825959627152964
  },
  "ngram_ctl_B": {
   "index": 0.11706916234597137,
   "test_bits": -4.874387508963743,
   "scrambled_bits": -5.165000532559177,
   "anchor_bits": -2.6825959627152964
  }
 }
}

==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v10/syllabic_test.py <==
#!/usr/bin/env python3
"""v10 — The syllabic-transcription hypothesis (Stolfi's Chinese theory),
formally tested.

Hypothesis: each Voynich token is one syllable of a tonal, isolating,
Chinese-type language in an invented phonetic transcription.

Materials: Bencao Beiyao (classical Chinese HERBAL, Gutenberg #26888) and
Romance of the Three Kingdoms (semi-vernacular, #23950), converted to
pinyin syllable streams (tonal and toneless), "lines" split at punctuation.

Tests, all at matched token counts against Voynich Herbal-A/B tokens:
  T1  syllable-order information (shuffle-corrected adjacent MI share) —
      the statistic on which pooled Voynichese scores 0.79%.
  T2  vocabulary structure: type count, hapax share, top-type coverage —
      a closed syllabary vs Voynich's open hapax-heavy lexicon.
  T3  glyph-level analog: the pinyin LETTER stream's entropy/gap profile
      at BPE k=0 and k=64 vs Voynich's (E1 machinery).
  T4  the v6 letter-level substitution attack with a pinyin LM added:
      Voynichese-as-cipher-of-pinyin, with the glyph-babble differential.
"""
from __future__ import annotations
import json, math, random, re, sys
from collections import Counter
from pathlib import Path

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
# Genre-matched pinyin controls (Project Gutenberg #26888 Bencao Beiyao and
# #23950 Romance of the Three Kingdoms) are bundled next to this script.
SCRATCH = HERE / "zh_corpora"
sys.path.insert(0, str(ROOT / "decipherment_attack_v5"))
sys.path.insert(0, str(ROOT / "decipherment_attack_v6"))
from unit_probe import order_info, bpe_checkpoints, stream_stats, truncate  # type: ignore
from attack_lib import (TrigramLM, voynich_lines_by_language,  # type: ignore
                        pipeline_classes, match_index)
from attack_voynich import ngram_generate  # type: ignore

OUT = HERE / "output"
OUT.mkdir(parents=True, exist_ok=True)
from pypinyin import lazy_pinyin, Style

PUNCT = set("。，、；：！？「」『』（）《》〈〉．·…—")


def chinese_syllable_lines(path, tonal=True):
    t = Path(path).read_text(encoding="utf-8", errors="replace")
    a = t.find("*** START")
    b = t.find("*** END")
    if a >= 0:
        t = t[t.find("\n", a) + 1: b if b > 0 else len(t)]
    lines, cur = [], []
    style = Style.TONE3 if tonal else Style.NORMAL
    for ch in t:
        if "一" <= ch <= "鿿":
            cur.append(ch)
        elif ch in PUNCT or ch == "\n":
            if len(cur) >= 2:
                sylls = lazy_pinyin("".join(cur), style=style)
                lines.append([s for s in sylls if s.isascii() and s])
            cur = []
    if len(cur) >= 2:
        lines.append([s for s in lazy_pinyin("".join(cur), style=style)
                      if s.isascii() and s])
    return [ln for ln in lines if len(ln) >= 2]


def match_tokens(lines, n_target):
    out, n = [], 0
    for ln in lines:
        out.append(ln)
        n += len(ln)
        if n >= n_target:
            break
    return out


def vocab_stats(lines):
    freq = Counter(w for ln in lines for w in ln)
    n = sum(freq.values())
    types = len(freq)
    hapax = sum(1 for c in freq.values() if c == 1)
    top50 = sum(c for _, c in freq.most_common(50)) / n
    return dict(tokens=n, types=types, hapax_share=hapax / types,
                top50_coverage=top50)


if __name__ == "__main__":
    rng = random.Random(20260818)
    by_lang = voynich_lines_by_language()
    vy_A, vy_B = by_lang["A"], by_lang["B"]
    n_A = sum(len(ln) for ln in vy_A)
    results = {}

    corpora = {}
    for name, path in (("bencao", SCRATCH / "zh_bencao.txt"),
                       ("sanguo", SCRATCH / "zh_sanguo.txt")):
        for tonal in (True, False):
            key = f"{name}_{'tonal' if tonal else 'toneless'}"
            corpora[key] = chinese_syllable_lines(path, tonal)

    print("=== T1: syllable/token order information (share of H1) ===",
          flush=True)
    rows = {}
    for key, lines in corpora.items():
        ml = match_tokens(lines, n_A)
        oi = order_info(ml, {})
        rows[key] = oi["share"]
        print(f"  {key:18s} {oi['share']*100:6.2f}%", flush=True)
    for key, lines in (("voynich_A", vy_A), ("voynich_B", vy_B)):
        oi = order_info(lines, {})
        rows[key] = oi["share"]
        print(f"  {key:18s} {oi['share']*100:6.2f}%", flush=True)
    results["order_info"] = rows

    print("=== T2: vocabulary structure at matched token counts ===",
          flush=True)
    rows = {}
    for key, lines in list(corpora.items()) + [("voynich_A", vy_A),
                                               ("voynich_B", vy_B)]:
        ml = match_tokens(lines, n_A) if key in corpora else lines
        vs = vocab_stats(ml)
        rows[key] = vs
        print(f"  {key:18s} tokens={vs['tokens']:6d} types={vs['types']:5d} "
              f"hapax={vs['hapax_share']*100:4.1f}% "
              f"top50cov={vs['top50_coverage']*100:4.1f}%", flush=True)
    results["vocab"] = rows

    print("=== T3: pinyin letter-stream profile vs Voynich glyphs ===",
          flush=True)
    rows = {}
    pin = match_tokens(corpora["bencao_toneless"], 173076 // 4)
    pin = truncate(pin, 173076)
    for k in (0, 64):
        seg = bpe_checkpoints(pin, {k}, k)[k]
        st = stream_stats(pin, seg)
        rows[f"pinyin_k{k}"] = st
        print(f"  pinyin  k={k:3d}: types={st['types']:5d} H1={st['H1']:.2f} "
              f"H2={st['H2']:.2f} gap={st['gap']:.2f}", flush=True)
    print("  (voynich k=0: gap 1.60; k=64: gap 1.05 — from v5 E1)", flush=True)
    results["letter_profile"] = rows

    print("=== T4: substitution attack with pinyin LM (letter level) ===",
          flush=True)
    pin_letters = "".join(w for ln in corpora["bencao_toneless"] for w in ln)
    cut = int(len(pin_letters) * 0.85)
    lm = TrigramLM(pin_letters[:cut])
    anchor = lm.anchor_bits(pin_letters[cut:])
    rows = {}
    for name, lines in (("voynich_A", vy_A), ("voynich_B", vy_B),
                        ("ngram_ctl_A", ngram_generate(vy_A)),
                        ("ngram_ctl_B", ngram_generate(vy_B))):
        segmap, ustream, maps = pipeline_classes(lines, 64, [23])
        r = match_index(ustream, maps[23], 23, lm, anchor, restarts=8)
        rows[name] = dict(index=r["index"], test_bits=r["test_bits"],
                          scrambled_bits=r["scrambled_bits"],
                          anchor_bits=anchor)
        print(f"  {name:12s} index={r['index']:.3f} bits={r['test_bits']:.3f} "
              f"scr={r['scrambled_bits']:.3f} anchor={anchor:.3f}", flush=True)
    results["pinyin_attack"] = rows

    (OUT / "syllabic_results.json").write_text(
        json.dumps(results, indent=1, default=float))
    print("done")


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v10/zh_corpora/zh_bencao.txt <==
The Project Gutenberg eBook of 本草備要
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: 本草備要

Author: Ang Wang


        
Release date: October 12, 2008 [eBook #26888]
                Most recently updated: January 4, 2021

Language: Chinese

Other information and formats: www.gutenberg.org/ebooks/26888

Credits: Produced by Xiu-Mei Lin


*** START OF THE PROJECT GUTENBERG EBOOK 本草備要 ***




Produced by Xiu-Mei Lin







书名: 本草备要
汪昂著


Title: Bencao Beiyao
Author: WANG Ang



序

　　余讀本草綱目一書，所載種種藥物，至繁且多，然其中有近世所難得者，有
古方所未用者，藥肆往往不備，雖欲購取而無從，則不如刪削之為愈也。故在少
年時獲覩汪訒庵先生之本草備要，藥味不及三百種，多屬世上經見之品，餘接擯
棄不錄，凡其所錄，則詳述分明。辯論確切。首言藥性氣味，次及所入何經，末
云功用禁忌且加以小註。引證先賢用藥處方之精義，余嘗心折之，竊願世之習醫
者，由當奉之為圭臬也，誠以此書最易學步。體例與李時珍本草從新相似，實居
雷公藥性賦之上，宜其風行宇內，而與先生所作之醫方集解湯頭歌訣附之，俾初
學之所取法，得免望洋之嘆，且取值從廉務求普及，亦區區嘉惠醫林之意云爾是
為序。民國廿四年孟夏下澣江忍庵蔭香識。


凡例

（一）注本草者，當先注病証。不然，病之未明，藥於何有？從前作者罕明斯義
，第云某藥入某經治某病而已。淺術視之，蓋茫如也。唯李氏《綱目》裒集諸家
，附著論說，間及病源；《經疏》因之釋藥而兼釋病，補前人之未備，作後學之
指南。茲集祖述二書，更加增訂，藥性病情，互相闡發，以便資用。若每處皆釋
，則重複煩瑣，反生厭瀆，故前後間見，或因藥論辨，讀者匯觀而統會之可也。

（一）藥品主治，諸家析言者少，統言者多。如治痰之藥，有治燥痰者，有治濕
痰者，諸書第以除痰概之；頭痛之藥，有治內傷頭痛者，有治外感頭痛者，諸書
唯言治頭痛而已。

此皆相反之証，未可混施。舉此二端，其餘可以類推矣﹗又每藥之下，止言某病
宜用，而不言某病忌用，均屬闕略。茲集並加詳注，庶無貽誤。

（一）每藥先辨其氣味形色，次著其所入經絡，乃為發明其功用之中，不能逐款
細注，讀者諒之。

（一）徐之才曰︰藥有宣（上升下行曰宣）、通、補、瀉、澀、滑、燥、濕（濕
即潤也）、輕、重十種，是藥之大體，而《本經》不言，後人未述。凡用藥者審
而詳之，則靡所遺失矣。

（一）是書之作，因閱過伯齡《圍棋四子譜》而師其意。章圍棋之譜，自唐宋至
今，千有餘載。然必如伯齡之譜，有議論，有變換，而後圍棋之妙顯。本草自《
本經》而下，不啻數百千家，然率言其氣味主治，而無義味可尋。必須為之字箋
句釋，明體辨用，而後藥性之功全。蓋士生千載之後，貴能取前人之言，寸衡銖
稱，抉髓掄精，庶幾有集成之益，無缺略之譏也。故拙著《內經》、《本草》、
《方解》、《湯頭》數書，皆另為體裁，別開徑路，以發前賢未竟之旨，啟後人
便易之門。竊謂於醫學頗有闡微廓清之力，讀者倘能鑒別，斯不虛老人之苦心焉
耳﹗

藥性總義

凡藥酸屬木入肝、苦屬火入心、甘屬土入脾、辛屬金入肺、鹹屬水入腎，此五味
之義也。

凡藥青屬木入肝、赤屬火入心、黃屬土入脾、白屬金入肺、黑屬水入腎，此五色
之義也。

凡藥酸者能澀能收、苦者能瀉能燥能堅、甘者能補能和能緩、辛者能散能潤能橫
行、鹹者能下能軟堅、淡者能利竅能滲泄，此五味之用也。

凡藥寒、熱、溫、涼，氣也；酸、苦、甘、辛、鹹，味也。氣為陽，味為陰。氣
濃者陽中之陽，薄者陽中之陰；味濃者陰中之陰，薄者陰中之陽。氣薄則發泄（
發散），濃則發熱（溫燥），味濃則泄（降瀉），薄則通（利竅滲濕）。辛甘發
散為陽，酸苦涌泄為陰，鹹味涌泄為陰，淡味滲泄為陽。輕清升浮為陽，重濁沉
降為陰。陽氣出上竅，陰味出下竅。清陽發腠理，濁陰走五臟。清陽實四肢，濁
陰歸六腑。此陰陽之義也。

凡藥輕虛者浮而升，重實者沉而降。味薄者升而生（象春），氣薄者降而收（象
秋），氣濃者浮而長（象夏），味濃者沉而藏（象冬），味平者化而成（象土）
。氣濃味薄者浮而升，味濃氣薄者沉而降，氣味俱濃者能浮能沉，氣味俱薄者可
升可降。酸鹹無升，辛甘無降，寒無浮，熱無沉，此升降浮沉之義也（李時珍曰
︰升者引之以鹹寒，則沉而直達下焦；沉者引之以酒，則浮而上至巔頂。一物之
中，有根升梢降、生升熟降者，是升降在物亦在人也）。

凡藥根之在土中者，半身以上則上升，半身以下則下降（以生苗者為根，以入土
者為梢。上焦用根，下焦用梢，半身以上用頭，中焦用身，半身以下用梢。雖一
藥而根、梢各別，用之或差，服亦罔效）。藥之為枝者達四肢，為皮者達皮膚，
為心、為乾者內行臟腑。質之輕者上入心、肺，重者下入肝、腎。中空者發表，
內實者攻裡。枯燥者入氣分，潤澤者入血分。此上下內外，各以其類相從也。

凡藥色青、味酸、氣臊、性屬木者，皆入足厥陰肝、足少陽膽經（肝與膽相表裡
，膽為甲木，肝為乙木）；
色赤、味苦、氣焦、性屬火者，皆入手少陰心，手太陽小腸經（心與小腸相表裡
，小腸為丙火，心為丁火）；
色黃、味甘、氣香、性屬土者，皆入足太陰脾、足陽明胃經（脾與胃相表裡，胃
為戊土，脾為己土）；
色白、味辛、氣腥、性屬金者，皆入手太陰肺、手陽明大腸經（肺與大腸相表裡
，大腸為庚金，肺為辛金）；
色黑、味鹹、氣腐、性屬水者，皆入足少陰腎、足太陽膀胱經（腎與膀胱相表裡
，膀胱為壬水，腎為癸水，凡一臟配一腑，腑皆屬陽，故為甲、丙、戊、庚、壬
；臟皆屬陰，故為乙、丁、己、辛、癸也）。

十二經中，惟手厥陰心包、手少陽三焦經無所主，其經通於足厥陰、少陽。厥陰
主血，諸藥入肝經血分者，並入心包；少陽主氣，諸藥入膽經氣分者，並入三焦
。命門相火，散行於膽、三焦、心包絡，故入命門者，並入三焦。此諸藥入諸經
之部分也。

藥有相須者，同類而不可離也（如黃柏、知母、破故紙、胡桃之類）；相使者，
我之佐使也；相惡者，奪我之能也；相畏者，受彼之製也；相反者，兩不可合也
；相殺者，製彼之毒也，此異同之義也。

肝苦急（血燥苦急），急食甘以緩之；肝欲散（木喜條達），急食辛以散之；以
辛補之，以酸瀉之（以散為補，以斂為瀉）。心苦緩（緩則散逸），急食酸以收
之；心欲軟，急食鹹以軟之；以鹹補之（按︰水能克火，然心以下交於腎為補，
取既濟之義也），以甘瀉之。脾苦濕，急食苦以燥之；脾欲緩（舒和），急食甘
以緩之；以甘補之，以苦瀉之。肺苦氣上逆（火旺克金），急食苦以瀉之；肺欲
收，急食酸以收之；以酸補之，以辛泄之。腎苦燥，急食辛以潤之；腎欲堅（堅
固則無狂蕩之患），急食苦以堅之；以苦補之，以鹹瀉之。此五臟補瀉之義也。

風淫於內，治以辛涼，佐以苦甘，以甘緩之，以辛散之（風屬木，辛為金，金能
勝木，故治以辛涼。過辛恐傷真氣，故佐以苦甘，苦勝辛，甘益氣也。木性急，
故以甘緩之。木喜條達，故以辛散之）。熱淫於內，治以鹹寒，佐以苦甘，以酸
收之，以苦發之（水勝火，故治以鹹寒。甘勝鹹，佐之所以防其過，必甘苦者，
防鹹之過，而又以瀉熱氣佐實也。熱淫故以酸收之，熱結故以苦發之），濕淫於
內，治以苦熱，佐以酸淡，以苦燥之，以淡泄之（濕為土氣，苦熱皆能燥濕，淡
能利竅滲濕，用酸者，木能製土也）。火淫於內，治以鹹冷，佐以苦辛，以酸收
之，以苦發之（相火畏火也，故治以鹹冷。辛能滋潤，酸能收斂，苦能泄熱，或
從其性而升發之也）。燥淫於內，治以苦溫，佐以甘辛，以苦下之（燥屬金，苦
屬火，火能勝金，故治以苦溫。甘能緩，辛能潤，苦能下，故以為佐也）。寒淫
於內，治以甘熱，佐以苦辛，以鹹瀉之，以辛潤之，以苦堅之（土能製水，熱能
勝寒，故治以甘熱。苦而辛，亦熱品也。傷寒內熱者，以鹹瀉之。內燥者，以辛
潤之。苦能瀉熱而堅腎，瀉中有補也）。此六淫主治各有所宜，故藥性宜明而施
用貴審也。

人之五臟應五行，金、木、水、火、土，子母相生。經曰︰虛則補其母，實則瀉
其子。

又曰︰子能令母實。如腎為肝母，心為肝子，故入肝者，並入腎與心；肝為心母
，脾為心子，故入心者，並入肝與脾；心為脾母，肺為脾子，故入脾者，並入心
與肺；脾為肺母，腎為肺子，故入肺者，並入脾與腎；肺為腎母，肝為腎子，故
入腎者，並入肺與肝。此五行相生，子母相應之義也。

酸傷筋（斂則筋縮），辛勝酸；苦傷氣（苦能瀉氣），鹹勝苦；甘傷肉，酸勝甘
；辛傷皮毛（疏散腠理），苦勝辛；鹹傷血（鹹能滲泄），甘勝鹹。此五行相克
之義也。

酸走筋，筋病毋多食酸，筋得酸，則拘攣收引益甚也。苦走骨，骨病毋多食苦；
骨得苦，則陰益甚重而難舉也。甘走肉，肉病毋多食甘，肉得甘，則壅氣臚腫益
甚也。辛走氣，氣病毋多食辛，氣得辛，則散而益虛也。鹹走血，血病毋多食鹹
，血得鹹，則凝澀而口渴也（鹹能滲泄津液）。此五病之所禁也。

多食鹹，則脈凝泣（澀同）而變色（脈即血也，心合脈，水克水）。多食苦，則
皮槁而毛拔（肺合皮毛，火克金）。多食辛，則筋急而爪枯（肝合筋，爪者筋之
余。為金克木，按肝喜散，故辛能補肝，惟多則為害）。多食酸，則肉胝 而唇
揭（脾合肉，其華在唇，水克土，胝音支，皮濃也）。多食甘，則骨痛而發落（
腎合骨，其華在發，土克水）。此五味之所傷也。

藥之為物，各有形、性、氣、質。其入諸經，有因形相類者（如連翹似心而入心
，荔枝核似睪丸而入腎之類）；有因性相從者（如屬木者入肝，屬水者入腎；潤
者走血分，燥者入氣分；本天者親上，本地者親下之類）；有因氣相求者（如氣
香入脾，氣焦入心之類）；有因質相同者（如藥之頭入頭，幹入身，枝入肢，皮
行皮。又如紅花、蘇木，汁似血而入血之類），自然之理，可以意得也。

藥有以形名者，人參、狗脊之類是也；有以色名者，黃連、黑參之類是也；有以
氣名者， 、香薷之類是也；有以味名者，甘草、苦參之類是也；有以質名者，
石膏、石脂、歸身、歸尾之類是也；有以時名者，夏枯、款冬之類是也；有以能
名者，何首烏、骨碎補之類是也。

凡藥火製四，煆、煨、炙、炒也；水製三，浸、泡、洗也；水火共製二，蒸、煮
也。

酒製升提，薑製溫散；入鹽走腎而軟堅，用醋注肝而收斂；童便製，除劣性而降
下；米泔製，去燥性而和中；乳製潤枯生血，蜜製甘緩益元；陳壁土製，借土氣
以補中州；麵裹曲製，抑酷性勿傷上膈；黑豆、甘草湯漬，並解毒致令平和；羊
酥、豬脂塗燒，鹹滲骨容易脆斷；去穰者免脹，去心者除煩，此製治各有所宜也
。

藥之為用，或地道不真，則美惡迥別；或市肆飾偽，則氣味全乖；或收采非時，
則良異質；或頭尾誤用，則呼應不靈；或製治不精，則功力大減。用者不察，顧
歸咎於藥之罔功。譬之兵不精練，思以蕩寇克敵，適以複眾輿尸也。治療之家，
其可忽諸﹗《千金》云︰凡藥須治擇熬泡畢，然後秤用。不得生秤，濕潤藥皆先
增分兩，燥乃秤之。

草部

黃耆

補氣，固表，瀉火甘溫。生用固表，無汗能發，有汗能止（丹溪云︰黃耆大補陽
虛自汗，若表虛有邪，發汗不出者，服此又能自汗。朱震亨，號丹溪，著《本草
補遺》）。溫分肉，實腠理，瀉陰火，解肌熱。炙用補中，益元氣，溫三焦，壯
脾胃（脾胃一虛，土不能生金，則肺氣先絕。脾胃緩和，則肺氣旺而肌表固實。
補中即所以固表也）。生血生肌（氣能生血、血充則肉長，經曰︰血生肉），排
膿內托，瘡癰聖藥（毒瓦斯化則成膿，補氣故能內托。癰疽不能成膿者，死不治
，毒瓦斯盛而元氣衰也，痘症亦然）。痘症不起，陽虛無熱者宜之（新安汪機治
痘症虛寒不起，用四君子湯加黃耆、紫草多效，間有枯萎而死者，自咎用藥之不
精，思之至忘寢食，忽悟曰︰白朮燥濕，茯苓滲水，宜痘漿之不行也。乃減去二
味，加官桂、糯米，以助其力，因名保元湯。人參、白朮、茯苓、甘草，名四君
子湯。王好古曰︰黃耆實衛氣，是表藥；益脾胃，是中州藥；治傷寒尺脈不至，
補腎元，是裡藥。甄權謂︰其補腎者，氣為水母也。日華謂︰其止崩帶者，氣盛
則無陷下之憂也。《蒙筌》曰︰補氣藥多，補血藥亦從而補氣，補血藥多，補氣
藥亦從而補血。益氣湯雖加當歸，因勢寡，功被參、 所據；補血湯數倍於當歸
，亦從當歸所引而補血。黃耆一兩、當歸二錢，名補血湯。氣藥多而云補血者，
氣能生血，又有當歸為引也。表旺者不宜用，陰虛者宜少用，恐升氣於表，而裡
愈虛矣。汪機，號石山，著《本草會編》。王好古，號海藏，著《湯液本草》。
甄權，著《藥性論》。日華，著《大明本草》。陳嘉謨，著《本草蒙筌》）。為
補藥之長，故名耆（俗作 ）。

皮黃肉白，堅實者良。入補中藥槌扁，蜜炙。達表生用（或曰，補腎及治崩帶淋
濁，宜鹽水浸炒。昂按︰此說非也。前症用黃耆，非欲抑黃耆使入腎也。取其補
中升氣，則腎受蔭，而帶濁崩淋自止。即日華︰氣盛自無陷下之憂也。有上病而
下取，有下病而上取，補彼經而益及此經者，此類是也）。茯苓為使。惡龜甲、
白鮮皮。畏防風（東垣曰︰黃耆得防風，其功益大，乃相畏而更以相使也。李東
垣，著《用藥法篆》）。

甘草

有補有瀉，能表能裡，可升可降味甘。生用氣平，補脾胃不足而瀉心火（火急甚
者，必以此緩之）。炙用氣溫，補三焦元氣而散表寒。入和劑則補益，入汗劑則
解肌（解退肌表之熱），入涼劑則瀉邪熱（白虎湯、瀉心湯之類），入峻劑則緩
正氣（薑、附加之，恐其僭上；硝、黃加之，恐其峻下，皆緩之之意），入潤劑
則養陰血（炙甘草湯之類）。能協和諸藥，使之不爭。生肌止痛（土主肌肉，甘
能緩痛），通行十二經，解百藥毒（凡解毒藥，並須冷凍飲料，熱則不效。小兒
初生，拭去口中惡血，綿漬汁令咂之，能解胎毒），故有國老之稱。中滿証忌之
（甘令人滿。亦有生用為瀉者，以其能引諸藥至於滿所。經云︰以甘補之，以甘
瀉之是已。故《別錄》、甄權並云除滿，脾健運則滿除也。仲景冶痞滿，有甘草
瀉心湯。又甘草得茯苓，則不資滿，而反泄滿。

陶弘景，著《明醫別錄》，發明藥性）。

大而結者良。補中炙用，瀉火生用，達莖中（腎莖）用梢（梢止莖中痛，淋濁証
用之）。

白朮、苦參、干漆為使。惡遠志。反大戟、芫花、甘遂、海藻。然亦有並用者（
胡洽治痰癖，十棗東加甘草；東垣治結核，與海藻同用；丹溪治勞瘵，蓮心飲與
芫花同行，非妙達精微者，不知此理。十棗湯，芫花、甘遂、大戟等分，棗十枚
，仲景詒傷寒表已解，心下有水氣、喘咳之劑。時珍曰︰甘草外赤中黃，色兼坤
離，味濃氣薄，資全土德。協和群品，有元老之功，普治百邪，得王道之化。贊
帝力而人不知，參神功而己不與，可謂藥中之良相也。昂按︰甘草之功用如是。
故仲景有甘草湯、甘草芍藥湯、甘草茯苓湯、炙甘草湯，以及桂枝、麻黃、葛根
、青龍、理中、四逆、調胃、建中、柴胡、白虎等湯，無不重用甘草，贊助成功
。

即如後人益氣、補中、瀉火、解毒諸劑，皆倚甘草為君，必須重用，方能見效，
此古法也。

奈何時師每用甘草不過二三分而止，不知始自何人，相習成風，牢不可破，殊屬
可笑。附記於此，以正其失）。

人參

大補元氣，瀉火生甘苦微涼（甘補陽，微苦微寒，又能補陰），熟甘溫。大補肺
中元氣（東坦曰︰肺主氣，肺氣旺，則四臟之氣皆旺，精自生而形自盛。十劑曰
補可去弱，人參羊肉之屬是也。人參補氣，羊肉補形），瀉火（得升麻補上焦，
瀉肺火；得茯苓補下焦，瀉腎火；得麥冬瀉火而生脈；得黃耆、甘草，乃甘溫退
大熱。東垣曰︰參、耆、甘草，瀉火之聖藥，合用名黃耆湯。按煩勞則虛而生熱
，得甘溫以益元氣，而邪熱自退，故亦謂之瀉），益土（健脾）、生金（補肺）
。明目，開心益智，添精神，定驚悸（邪火退，正氣旺，則心肝寧而驚悸定），
除煩渴（瀉火故除煩、生津故止渴），通血脈（氣行則血行，賀汝瞻曰︰生脈散
用之者，以其通經活血，則脈自生也，古方解散藥、行表藥多用之，皆取其通經
而走表也），破堅積（氣運則積化），消痰水（氣旺則痰行水消）。

治虛勞內傷（傷於七情、六欲、飲食、作勞為內傷；傷於風寒、暑、濕為外感。
如內傷發熱，時熱時止；外感發熱，熱甚無休。內傷惡寒，得暖便解；外感惡寒
，絮火不除。內傷頭痛，乍痛乍歇；外感頭痛，連痛無停。內傷則手心熱，外感
則手背熱。內傷則口淡無味，外感則鼻塞不通。內傷則氣口脈盛，多屬不足，宜
溫、宜補、宜和；外感則人迎脈盛，多屬有餘，宜汗、宜吐、宜下。蓋左人迎主
表，右氣口主裡也﹗昂按︰東垣辨內傷外感最詳，恐人以治外感者治內傷也。今
人緣東垣之言，凡外傷風寒發熱咳嗽者，概不輕易表散，每用潤肺退熱藥，間附
秦艽、蘇梗、柴胡、前胡一二味，而羌活、防風等絕不敢用。不思秦艽陽明藥，
柴胡少陽藥，於太陽有何涉乎？以致風寒久郁，嗽熱不止，變成虛損，殺人多矣
。此又以內傷治外感之誤也，附此正之），發熱自汗（自汗屬陽虛，盜汗屬陰虛
，亦有過服參、而汗反盛者，以陽盛陰虛，陽愈補而陰愈虧也，又宜清熱養血，
而汗自止），多夢紛紜，嘔噦反胃，虛咳喘促（《蒙筌》曰︰歌有肺熱還傷肺之
句，惟言寒熱，不辨虛實，若肺中實熱者忌之，虛熱者服之何害？又曰︰諸痛無
補法，不用參耆。若久病虛痛，何嘗忌此耶），瘧痢滑瀉（始痢宜下，久痢宜補
，治瘧意同。丹溪曰︰葉先生患痢，後甚逼迫，正合承氣証，予曰氣口脈虛，形
雖實而面黃白，必過飽傷胃，與參、朮、陳、芍十餘帖，三日後胃氣稍完，再與
承氣湯二帖而安。又曰︰補未至而下，則病者不能當；補已至而弗下，則藥反添
藥。匪急匪徐，其間間不容發，噫，微哉﹗昂按︰此先補後下法之變者也，非胸
有定見者，不可輕用，然後學亦宜知之。大承氣湯，大黃、芒硝、枳實、濃朴）
，淋瀝脹滿（《發明》云︰胸脅逆滿，由中氣不足作脹者宜補之，而脹自除，經
所謂塞因塞用也。俗醫泥於作飽不敢用，不知少服反滋壅，多服則宣通，補之，
正所以導之也。皇甫嵩，著《本草發明》），中暑、中風及一切血証（東垣曰︰
古人治大吐血，脈芤洪者，並用人參。脫血者先益其氣，蓋血不自生，須得生陽
氣之藥乃生，陽生則陰長之義也。若單用補血藥，血無由而生矣。凡虛勞吐血，
能受補者易治，不能受補者難治）。

黃潤緊實，似人形者良。去蘆用。補劑用熟，瀉火用生。煉膏服，能回元氣於無
何有之鄉（有火者，天冬膏對服）。參生時背陽向陰，不喜風日，宜焙用，忌鐵
。茯苓為使。畏五靈脂。惡皂莢、黑豆、紫石英、人溲、咸鹵。反藜蘆（言聞曰
︰東垣理脾胃，瀉陰火，交泰丸內用人參、皂莢，是惡而不惡也；古方療月閉，
四物湯加人參、五靈脂，是畏而不畏也。

又療痰在胸膈、人參藜蘆同用，而取其涌越，是激其怒性也。非洞奧達權者不能
知）。

人參蘆能涌吐痰涎，體虛人用之，以代瓜蒂（丹溪曰︰人參入手太陰、補陽中之
陰。

蘆反能瀉太陰之陽，亦猶麻黃根、苗不同。痰在膈，在經絡，非吐不可，吐中就
有發散之義。

一婦性躁味濃，暑月因怒而病呃，作則舉身跳動，昏不知人。其人形氣俱實，乃
痰因怒郁，氣不得降，非吐不可。以參蘆半兩，逆流水煎服，吐頑痰數碗，大汗
昏睡而安）。

沙參

補陰，瀉肺火甘苦微寒。味淡體輕，專補肺氣，清肺養肝，兼益脾腎（脾為肺母
，腎為肺子）。久嗽肺痿，金受火克者宜之，寒客肺中作嗽者勿服（人參補五臟
之陽，沙參補五臟之陰，肺熱者用之，以代人參）。

似人參而體輕鬆，白實者良，生沙地者長大，生黃土者瘦小。畏防己。反黎蘆（
北地真者難得。鄭奠一曰︰能療胸痺、心腹痛、邪熱結，去皮膚游風、疥癬、惡
瘡、疝氣、崩帶）。

丹參

補心，生血，去瘀氣平而降（《本經》︰微寒。宏景曰︰性應熱）。味苦色赤，
入心與包絡。破宿血，生新血（瘀去然後新生），安生胎（養血），墮死胎（去
瘀），調經脈（風寒濕熱，襲傷營血，則經水不調。先期屬熱，後期屬寒。又有
血虛、血瘀、氣滯、痰阻之不同。大抵婦人之病，首重調經，經調則百病散），
除煩熱，功兼四物（一味丹參散，功同四物湯），為女科要藥。

治冷熱勞，骨節痛，風痺不隨（手足緩散，不隨人用。經曰︰足受血而能步、掌
受血而能握），腸鳴腹痛，崩帶症瘕（音"征加"。症者有塊可征，瘕者假也，
移動聚散無常，皆血病），血虛血瘀之候。又治目赤、疝痛、瘡疥、腫毒，排膿
生肌（鄭奠一曰︰丹參養神定志，通利血脈，實有神驗）。畏咸水，忌醋。反藜
蘆。

元參

補水，瀉無根之火苦鹹微寒。色黑入腎。能壯水以製火，散無根浮游之火（腎水
受寒，真陰失守，孤陽無根，發為火病），益精明目，利咽喉，通二便。

治骨蒸傳尸，傷寒陽毒發斑（亦有陰証發斑者），懊 （鬱悶不舒），煩渴，溫
瘧洒洒，喉痺咽痛（本腎藥而治上焦火証，壯水以製火也。腎脈貫肝膈，入肺中
。循喉嚨，系舌本。腎虛則相火上炎，此喉痺、咽腫、咳嗽、吐血之所由來也。
潮熱骨蒸，亦本於此。此與黃耆能治下焦帶濁崩淋同義），瘰癘結核（寒散火，
鹹軟堅），癰疽鼠 （音漏）。脾虛泄瀉者忌用。蒸過焙用，勿犯銅器。惡黃耆
、山茱萸、薑、棗。反藜蘆。

白朮

補脾燥濕苦燥濕（經曰︰脾苦濕，急食苦以燥之），甘補脾，溫和中。在血補血
，在氣補氣（同血藥則補血，同氣藥則補氣），無汗能發，有汗能止（濕從汗出
，濕去汗止。止汗同 、芍之類，發汗加辛散之味）。燥濕則能利小便，生津液
（既燥濕而又生津何也？汪機曰︰脾惡濕，濕勝則氣不得施化，津何由生？用白
朮以除其濕，則氣得周流，而津液生矣），止泄瀉（凡水瀉，濕也。腹痛腸鳴而
瀉，火也。水火相激則腸鳴。痛甚而瀉，瀉而痛減者食也。完穀不化氣虛也。在
傷寒下利，則為邪熱不殺谷也。久瀉名脾泄，腎虛而命火衰，不能生土也。有積
痰壅滯，肺氣不能下降，大腸虛而作瀉者宜豁痰。有傷風泄瀉者宜散風。如脾虛
濕瀉者宜白朮。凡治瀉，丸散優於湯劑），消痰水腫滿，黃膽濕痺。補脾則能進
飲食，祛勞倦（脾主四肢，虛則四肢倦怠），止肌熱（脾主肌肉），化症癖（同
枳實則消痞，一消一補，名枳朮丸、荷葉燒飯為丸，脾運則積化也）。和中則能
已嘔吐，定痛安胎（同黃耆則安胎，黃芩除胃熱，白朮補脾，亦除胃熱，利腰臍
間血。蓋胎氣系於脾，脾虛則蒂無所附，故易落。利腰臍血者，濕除則血氣流行
也）。血燥無濕者禁用。能生膿作痛，潰瘍忌之（補氣故也，凡脹滿者忌用，白
朮閉氣，然亦有塞因塞用者）。

肥白者出浙地，名云頭朮；燥白者出宣歙，名狗頭朮，差勝於浙。用糯米泔浸（
借穀氣以和脾），陳壁土炒（借土氣以助脾），或蜜水炒，人乳拌用（潤以製其
燥，《千金方》曰︰有人病牙齒退場門，艱於飲食者，名髓溢，單用白朮愈）。

蒼朮

補脾燥濕，宣，升陽散郁甘溫辛烈。燥胃強脾，發汗除濕，能升發胃中陽氣（東
垣曰︰雄壯上行，能除濕，下安太陰，使邪氣不傳入脾），止吐瀉，逐痰水（許
叔微云︰蒼朮能治水飲之 囊，蓋燥脾以去濕，崇土以填科。日用蒼朮一斤，大
棗五十枚，去皮搗，麻油半兩，水二盞研，濾汁和丸，名神朮丸。丹溪曰︰實脾
土，燥脾濕，洵是治痰之本），消腫滿，辟惡氣（辟一切嵐瘴、邪惡、鬼氣。暑
濕月，焚之佳。《夷堅志》曰︰有士人游西湖，遇一女子，明艷動人，重幣求之
不得。又五年重尋舊游，悵然空返，忽遇女子，士欣然並行，過旅館，留半歲，
將議偕逝。

女曰︰向自君去，憶念之苦，感疾而亡，今非人也，但君浸陰氣深，當暴瀉，宜
服平胃散，以補安精血。士驚惋曰︰藥味皆平，何得取效？女曰︰中有蒼朮除邪
氣，乃為上品也）。散風寒濕，為治痿要藥（陽明虛則宗筋縱弛，帶脈不引故痿
蹶。蒼朮陽明經藥。經曰︰治痿獨取陽明。合黃柏為二妙散，加牛膝名三妙散）
。又能總解痰、火、氣、血、濕、食六郁（丹溪曰︰諸郁皆因傳化失常，氣不得
升降。病在中焦，將欲升之，必先降之，將欲降之，必先升之。越鞠丸用蒼朮、
香附。蒼朮能徑入諸經，疏泄陽明之濕，通行斂澀，香附乃陰中快氣之藥，一升
一降，故郁散而平），及脾濕下流，腸風帶濁（帶濁赤者濕傷血分，從心、小腸
來。白者濕傷氣分，從肺、大腸來。並有寒熱二証，亦有因痰而帶濁者，宜二陳
加二朮、升，柴）。燥結多汗者忌用（南陽文氏值亂，逃往壺山，飢，因有人教
以餌朮，遂不飢。數十年後歸家，顏色更少，氣力轉健。朮一名山精，一名山薑
。《導仙錄》曰︰子欲長生，當服山精，子欲輕翔，當服山薑。昂按︰蒼朮善發
汗，安能長遠服食？文氏仙錄之說，要亦方書夸張之言也）。

出茅山堅小有朱砂點者良。糯米泔浸焙乾，同芝麻炒，以製其燥。

二朮皆防風、地榆為使，主治略同，第有止汗發汗之異。古文本草不分蒼、白，
陶隱君（即宏景）言有兩種，始各施用。

葳蕤

平補而潤，去風濕甘平。補中益氣，潤心肺，悅顏色，除煩渴。

治風淫濕毒，目痛 爛（風濕），寒熱 瘧（，詩廉切，亦瘧也），中風暴熱，不
能動搖，頭痛腰痛（凡頭痛不止者屬外感，宜發散。乍痛乍止者屬內傷，宜補虛
。又有偏頭痛者，左屬風與血虛，右屬痰熱與氣虛，腰痛亦有腎虛、氣滯、痰積
、血瘀、風寒、濕熱之不同。凡挾虛、挾風濕者，宜葳蕤），莖寒自汗，一切不
足之証。用代參、耆，不寒不燥，大有殊功（昂按︰葳蕤溫潤甘平，中和之品。
若蜜製作丸，服之數斤，自有殊功。與服何首烏、地黃者，同一理也。若僅加數
分於煎劑，以為可代參、，則失之遠矣。大抵此藥性緩，久服方能見功。而所主
者，多風濕、虛勞之症。故 仙以之服食，南陽用治風溫，《千金》、《外台》
亦間用之，未嘗恃之重劑也。若急虛之証，必須參、耆，方能複脈回陽，斯時即
用葳蕤斤許，亦不能敵參、耆數分也。時醫因李時珍有可代參、耆之語，凡遇虛
証，輒加用之，曾何益於病者之分毫哉？拙著《方解》︰欲采葳蕤古方可以入補
劑者，終不可得，則古人之罕用，亦可見矣）。

似黃精而差小，黃白多須（二藥功用相近，而葳蕤更勝），竹刀刮去皮、節，蜜
水或酒浸蒸用。畏咸鹵（陶弘景曰︰《本經》有女萎無葳蕤，《別錄》有葳蕤無
女蕤。功用正同，疑名異爾）。

黃精

平補而潤甘平。補中益氣，安五臟，益脾胃，潤心肺，填精髓，助筋骨，除風濕
，下三蟲。以其得坤土之精粹，久服不飢（氣滿則不飢。脂川有人虐使婢，婢逃
入山，拔草根食之甚美，久食不飢。夜宿樹下，見草動疑為虎，上樹避之，及曉
而下，凌空若飛鳥。家人采薪見之，告其主，設網捕不得。或曰︰此豈有仙骨？
不過服食靈藥耳。遂設酒饌於路，果來食之，食訖遂不能去，擒而詢之，指所食
之草，乃黃精也）。

俗名山生薑，九蒸九晒用（仙家以為芝草之類，服之長生）。

狗脊

平補肝腎苦堅腎，甘益血（能強汗），溫養氣。治失溺不節（腎虛），腳弱、腰
痛、寒濕。

周痺（經曰︰內不在臟腑，而外未發於皮，獨居分肉之間，真氣不能周，命曰周
痺）。

除風虛，強機關，利俯仰（滋腎益肝，則骨健而筋強）。

有黃毛如狗形，故曰金毛狗脊。去毛，切，酒拌蒸。萆 為使。熬膏良。

石斛

平補肝腎甘淡入脾，而除虛熱，鹹平入腎，而澀元氣。益精，強陰，暖水臟，平
胃氣，補虛勞，壯筋骨。

療風痺腳弱，發熱自汗，夢遺滑精，囊澀餘瀝（雷 曰︰石斛鎮髓。昂按︰石斛
石生之草，體瘦無汁，味淡難出。置之煎劑，猝難見功，必須熬膏，用之為良）
。

光澤如金釵，股短而中實，生石上者良，名金釵石斛。長而虛者名水斛，不堪用
。去頭、根，酒浸用。惡巴豆。畏僵蠶。細銼水浸，熬膏更良。

遠志

補心腎苦泄熱，溫壯氣，辛散郁。主手少陰（心），能通腎氣上達於心。強志益
智，補精壯陽，聰耳明目，利九竅，長肌肉，助筋骨。

治迷惑善忘，驚悸夢泄（能交心腎。時珍曰︰遠志入足少陰腎經，非心經藥也。
強志益精，故治健忘。蓋精與志，皆藏於腎，腎精不足，則志氣衰，不能上通於
心，故健忘夢泄也），腎積奔豚，一切癰疽（酒煎服。《經疏》曰︰癰疽皆屬七
情憂郁惱怒而得，遠志辛能散郁。昂按︰辛能散郁者多矣，何獨遠志？《三因》
云︰蓋亦補腎之力耳。繆希雍著《本草經疏》）。

去心，甘草水浸一宿用。畏真珠、藜蘆，得茯苓、龍骨良。

石菖蒲

宣，通竅，補心辛苦而溫，芳香而散。補肝益心，開心孔，利九竅，明耳目，發
音聲。去濕逐風，除痰消積，開胃寬中。

療噤口毒痢（楊土瀛曰︰噤口雖屬脾虛，亦熱閉胸膈所致。用木香失之溫，山藥
失之閉，唯參苓白朮散加菖蒲，米飲下，胸次一開，自然思食。菖蒲黍米酸酒，
治一切風），風痺驚癇，崩帶胎漏，消腫止痛，解毒殺蟲（李士材曰︰《仙經》
稱為水草之精英，神仙之靈藥，用泔浸飯上蒸之，借穀氣而臻於中和，真有殊常
之效。又曰︰芳香利竅，心脾良藥，能佐地黃、天冬之屬，資其宣導，若多用、
獨用，亦耗氣血而為殃。李士材，著《藥性解》、《本草通玄》）。

根瘦節密，一寸九節者良。去皮，微炒用。秦艽為使。惡麻黃。忌飴糖、羊肉、
鐵器。

牛膝

補肝腎，瀉惡血苦酸而平。足厥陰、少陰經藥（肝腎），能引諸藥下行。酒蒸則
甘酸而溫，益肝腎，強筋骨（肝主筋，腎主骨），治腰膝骨痛，足痿筋攣（下行
故理足，補肝則筋舒，血行則痛止），陰痿失溺（筋衰則陰痿，腎虛則失溺），
久瘧下痢，傷中少氣（以土皆補肝腎之功）。

生用，則散惡血，破症結（血行則結散），治心腹諸痛，淋痛尿血（熱蓄膀胱、
便澀而痛曰淋。氣淋便澀餘瀝，勞淋房勞即發，冷淋寒戰後溲，膏淋便出如膏，
石淋精結成石，尿血即血淋也。鮮色者，心與小腸實熱；色瘀者，腎與膀胱虛冷
。張子和曰︰石淋乃肝經移熱於胞中，日久熬煎成石，非腎與小腸病也。大法治
淋宜通氣、清心、平火、利濕。不宜用補，恐濕熱得補增劇也。牛膝，淋証要藥
，血淋尤宜用之，杜牛膝亦可。又有中氣不足致小便不利者，宜補中益氣，經所
謂氣化則能出是也，忌用淋藥通之），經閉產難（下行之效，誤用墮胎），喉痺
齒痛（引火下行），癰腫惡瘡，金瘡傷折（以上皆散惡血之功），出竹木刺（搗
爛罨之即出；縱瘡口合，刺猶自出）。然性下行而滑竅，夢遺失精及脾虛下陷，
因而腿膝腫痛者禁用。

出西川及懷慶府，長大肥潤者良。下行生用，入滋補藥酒浸蒸。惡龜甲。畏白前
。忌羊肉。

甘菊花

祛風溫，補肺腎，明目味兼甘苦，性稟平和，備受四氣（冬苗、春葉、夏蕊、秋
花），飽經霜露，得金、水之精居多。能益金、水二臟（肺腎），以製火而平木
（心肝）。木平則風息，火降則熱除。故能養目血，去翳膜（與枸杞相對蜜丸久
服，永無目疾）。治頭目眩暈（風熱），散濕痺游風。

以單瓣味甘者入藥（花小味苦者，名苦薏，非真菊也。《牧署閑談》云︰真菊延
齡，野菊瀉人）。朮、枸杞、地骨皮為使。黃者入陰分，白者入陽分。紫者入血
分。可藥可餌，可釀可枕，《仙經》重之。

五味子

補肺腎，澀精氣。

性溫。五味俱備（皮甘、肉酸，核中苦辛，都有鹹味）酸鹹為多，故專收斂肺氣
而滋腎水（氣為水母。經曰︰肺欲收，急食酸以收之。王好古曰︰入手太陰血分
、足少陰氣分）。

益氣生津（肺主氣，斂故能益，益氣故能生津。夏月宜常服，以瀉火而益金），
補虛明目，強陰澀精（仲景八味丸，加之補腎。蓋內核似腎，象形之義）退熱斂
汗，止嘔住瀉，寧嗽定喘（感風寒而喘嗽者當表散，宜羌、防、蘇、桔；痰壅氣
逆而喘嗽者當清降，宜二陳及蘇子降氣湯；水氣逆而喘嗽者，宜小青龍半夏茯苓
湯；氣虛病久而喘嗽者，宜人參五味）除煩渴，消水腫，解酒毒，收耗散之氣，
瞳子散大。嗽初起脈數有實火者忌用（丹溪曰︰五味收肺氣，非除熱乎，補腎非
曖火臟乎？乃火熱嗽必用之藥，寇氏所謂食之多虛熱者，收補之驟也。閔守泉每
晨吞北五味三十粒，固精氣，益五臟）。

北產紫黑者良。入滋補藥蜜浸蒸，入勞嗽藥生用，俱槌碎核。南產色紅而枯，若
風寒在肺宜南者。蓯蓉為使。惡葳蕤。熬膏良。

天門冬

瀉肺火，補腎水，潤燥痰甘苦大寒，入手太陰（肺）氣分，清金降火，益水之上
源（肺為腎母），下通足少陰腎（苦能堅腎，寒能去腎家濕熱，故亦治骨痿）。
滋腎潤燥，止渴消痰（《蒙筌》曰︰腎主津液，燥則凝而為痰，得潤劑則痰化，
所謂治痰之本也），澤肌膚，利二便。

治肺痿腫癰（肺痿者，屬於風寒咳嗽，短氣鼻塞胸脹，久而成痿，有寒痿、熱痿
二証。

肺癰者，熱毒蘊結，咳吐膿血，胸中隱痛。痿重而癰稍輕。治痿宜養血、補氣、
保肺、清火；治癰宜瀉熱、豁痰、開提、升散。癰為邪實，痿為正虛，不可誤治
），吐膿吐血（苦泄血滯，甘益元氣，寒止血妄行），痰嗽喘促，消渴嗌乾（煩
渴引飲，多食善飢，為消渴，由火盛津枯），足下熱痛，虛勞骨蒸，陰虛有火之
証。然性冷利，胃虛無熱及瀉者忌用。

取肥大明亮者，去心皮，酒蒸。地黃、貝母為使，惡鯉魚。二冬熬膏並良（天冬
滋陰助元消腎痰，麥冬清心降火止肺咳）。

麥門冬

補肺，清心，瀉熱，潤燥甘微苦寒。清心潤肺（東垣曰︰入手太陰氣分），強陰
益精，瀉熱除煩（微寒能瀉肺火，火退則金清，金旺則水生，陰得水養，則火降
心寧而精益），消痰止嗽（午前嗽多屬胃火，宜芩、連、梔、柏、知母、石膏；
午後嗽及日輕夜重者，多屬陰虛，宜五味、麥冬、知母、四物），行水生津（肺
清則水道下行，故治浮腫；火降則腎氣上騰，故又治消渴）。

治嘔吐（胃火上沖則嘔，宜麥冬。又有因寒、因食、因痰、因虛之不同），痿蹶
（手足緩縱曰痿蹶。陽明濕熱上蒸於肺，故肺熱葉焦，發為痿蹶。《經疏》曰︰
麥冬實足陽明胃經之正藥），客熱虛勞，脈絕短氣（同人參、五味，名生脈散。
蓋心主脈，肺朝百脈，補肺清心，則氣充而脈復。又有脈絕將死者，服此能復生
之。夏月火旺灼金，服之尤宜。東垣曰︰人參甘寒，瀉火熱而益元氣；麥冬苦寒
，滋燥金而清水源；五味酸溫，瀉丙火而補庚金，益五臟之氣也。丙火小腸，庚
金大腸，並主津液），肺痿吐膿，血熱妄行，經枯乳閉。明目悅顏（益水清火）
。但性寒而泄，氣弱胃寒人禁用。

肥大者良，去心用。入滋補藥酒浸（製其寒）。地黃、車前為使。惡款冬花、苦
參、青葙、木耳。

款冬花

潤肺，瀉熱，止嗽辛溫純陽。瀉熱潤肺，消痰除煩。定驚明目。

治咳逆上氣，喘渴（肺虛挾火），喉痺，肺痿肺癰，咳吐膿血。為治嗽要藥（燒
煙以筒吸之亦良。百合、款冬等分蜜丸，名百花膏，治咳嗽痰血。凡陰虛勞嗽，
通用款冬、紫菀、百部、百合、沙參、生地、麥冬、五味、知、柏、芩、芍。如
內熱骨蒸，加丹皮、地骨。若嗽而複瀉者，為肺移熱於大腸，臟腑俱病。嗽而發
熱不止者，為陰虛火炎，皆難治），寒熱虛實，皆可施用（《本草匯》曰︰隆冬
獨秀，先春開放，得腎之體，先肝之用，故為溫肺理嗽之最。大抵咳必因寒，寒
為冬氣，入肺為逆。款冬非肺家專藥，乃使肺邪從腎順流而出。

肺惡寒。郭佩蘭，著《本草匯》）。十一、二月開花如黃菊，微見花、未舒者良
（生河北關中，世多以枇杷蕊偽之）。揀淨花，甘草水浸一宿，曝用。得紫菀良
。杏仁為使。惡皂莢、硝石、玄參。畏黃耆、貝母、連翹、麻黃、青葙、辛夷（
雖畏貝母，得之反良）。

紫菀

潤肺，瀉火辛溫潤肺，苦溫下氣。補虛調中，消痰止渴。

治寒熱結氣，咳逆上氣，咳吐膿血（專治血痰，為血勞聖藥），肺經虛熱，小兒
驚癇（亦虛而有熱）。能開喉痺，取惡涎，然辛散性滑，不宜多用獨用（《本草
匯》云︰苦能達下，辛可益金，故吐血保肺，收為上劑。雖入至高善於達下，使
氣化及於州都，小便自利，人所不知。李士材曰︰辛而不燥，潤而不寒，補而不
滯，誠金玉君子，非多用獨用，不能速效。州都，膀胱也）。

根作節、紫色潤軟者良（人多以車前、旋複根偽之，誤服誤人）。去頭須蜜水浸
，焙用。

款冬為使。惡天雄、瞿麥、 本、遠志。畏茵陳。白者名菀（時珍曰︰紫入血分
，白入氣分）。

旋覆花

一名金沸草 瀉、下氣，消痰鹹能軟堅，苦辛能下氣行水，溫能通血脈。入肺、
大腸經。消痰結堅痞，唾如膠漆，噫氣不除（噫，於介切，俗作噯。胸中氣不暢
，故噯以通之，屬不足。亦有挾痰挾火者，屬有餘。仲景治汗、吐、下後，痞硬
噫氣，有代赭旋覆湯），大腸水腫，去頭目風。然走散之藥，冷利大腸，虛者慎
用。

類金錢菊，去皮帶蕊殼蒸用，根能續筋（筋斷者，搗汁滴傷處，用滓敷其上，半
月不開，筋自續矣）。

百部

潤肺，殺蟲甘苦微溫。能潤肺，治肺熱咳嗽（苦能瀉熱）。有小毒，殺蛔、蟯、
蠅、虱，一切樹木蛀蟲（觸煙即死）。

治骨蒸傳尸，疳積疥癬（皆有蟲。時珍曰︰百部亦天冬之類，故皆治肺而殺蟲，
但天冬寒，熱嗽宜之；百部溫，寒嗽宜之）。

根多成百故名。取肥實者，竹刀劈去心皮，酒浸焙用。

桔梗

宣通氣血，瀉火散寒，載藥上浮苦辛而平。色白屬金，入肺（氣分）瀉熱，兼入
手少陰心、足陽明胃經。開提氣血，表散寒邪，清利頭目咽喉，開胸膈滯氣。

凡痰壅喘促、鼻塞（肺氣不利）目赤、喉痺咽痛（兩少陰火）、齒痛（陽明風熱
）口瘡、肺癰乾咳（火鬱在肺）、胸膈刺痛（火鬱上焦）、下痢腹痛、腹滿腸鳴
（肺火鬱於大腸），並宜苦梗以開之。為諸藥舟楫，載之上浮，能引苦泄峻下之
劑。至於至高之分成功（既上行而又能下氣何也？肺主氣，肺金清，濁氣自下行
耳），養血排膿，補內漏（故治肺癰。時珍曰︰枳桔湯治胸中痞滿不痛，取其通
肺利膈下氣也。甘桔湯通治咽喉口舌諸病，取其苦辛散寒、甘平除熱也。宋仁宗
加荊芥、防風、連翹，遂名如聖湯。王好古加味甘桔湯，失音加訶子，聲不出加
半夏，上氣加陳皮，涎嗽加知母、貝母，咳渴加五味，酒毒加葛根，少氣加人參
，嘔加半夏、生薑，吐膿血加紫菀，肺痿加阿膠，胸膈不利加枳殼，痞滿加枳實
，目赤加梔子、大黃，面腫加茯苓，膚痛加黃耆，發斑加荊、防，疫毒加牛蒡、
大黃，不得眠加梔子。昂按︰觀海藏所加，則用藥之大較，亦可識矣）。

去浮皮，泔浸微炒用。畏龍膽、白芨。忌豬肉。

薺

補，和中，解毒寒利肺，甘解毒（能解百藥及蛇蟲毒，在諸藥中，毒皆自解）。
和中止嗽，治消渴強中（渴症下消，莖長興盛，不交精出，名強中。消渴之後，
發為癰疽），癰腫疔毒。

似人參而體虛無心，似桔梗而味甘不苦（奸賈多用以亂人參。時珍曰︰薺 即甜
桔梗）。

馬兜鈴

瀉肺，下氣體輕而虛。熟則四開象肺，故入肺。寒能清肺熱。苦辛能降肺氣（時
珍曰︰錢乙補肺阿膠散用之，非取其補肺，取其清熱降氣，則肺自安也。其中阿
膠糯米，乃補肺之正藥。昂按︰清熱降氣，瀉之即所以補之，若專一於補，適以
助火而益嗽也）。

治痰嗽喘促，血痔 瘡，大腸經熱（，漏也，音閭，亦音漏。痔屬大腸，大腸與
肺為表裡。肺移熱於大腸，故腸風痔，清臟熱則腑熱亦清矣。《千金》單服治水
腫，以能瀉肺行水也），亦可吐蠱（湯劑中用之，多作吐）。

蔓生，實如鈴，去筋膜，取子用。

白前

瀉肺，降氣，下痰辛甘微寒。長於降氣下痰止嗽，治肺氣壅實，胸膈逆滿。虛者
禁用。

似牛膝、粗長堅直易斷者，白前也；短小柔軟能彎者，白薇也（近道多有，形色
頗同，以此別之）。去頭須，甘草水浸一伏時（即一晝夜），焙用。忌羊肉。

白芨

澀，補肺，逐瘀生新味苦而辛，性澀而收。得秋金之令，入肺止吐血，（《摘玄
》云︰試血法，吐水內浮者肺血也，沉者肝血也，半浮沉者心血也。各隨所見，
以羊肺、肝、心蘸白芨末，日日服之佳），肺損者能復生之（以有形生有形也。
人之五臟，惟肺葉損壞者，可以復生。台州獄吏憫一重囚，囚感之曰︰吾七犯死
罪，遭刑拷，肺皆損傷。得一方，用白芨末米飲日服，其效如神。後囚凌遲，剖
開胸，見肺開竅穴數十，皆白芨填補，色猶不變也）。

治跌打折骨（酒服二錢），湯火灼傷（油調末敷），惡瘡癰腫，敗疽死肌。去腐
逐瘀生新，除面上 （ 音千，去聲，面黑氣。 音炮，面瘡也），塗手足皴裂，
令人肌滑。

紫石英為使。畏杏仁。反烏頭。

半夏

燥濕痰，潤腎燥，宣通陰陽辛溫有毒，體滑性燥，能走能散，能燥能潤。和胃健
脾（去濕），補肝（辛散）潤腎，除濕化痰，發表開鬱，下逆氣，止煩嘔，發音
聲，利水道（燥去濕，故利水；辛通氣，能化液，故潤燥。丹溪謂︰二陳湯能使
大便潤而小便長），救暴卒（葛生曰︰凡遇五絕之病，用半夏末吹入鼻中即活，
蓋取其能作嚏也。五絕，謂縊死、溺死、壓死、魘死、產死也）。

治咳逆頭眩（火炎痰升則眩），痰厥頭痛，眉棱骨痛（風熱與痰），咽痛（成無
己曰︰半夏辛散，行水氣而潤腎燥。又局方半硫丸，治老人虛秘，皆取其潤滑也
。俗以半夏、南星為性燥誤矣，濕去則土燥，痰涎不生，非二物之性燥也。古方
用治咽痛、喉痺、吐血，非禁劑也。二物亦能散血，故破傷、撲打皆主之。惟陰
虛勞損，則非濕熱之邪，而用利竅行濕之藥，是重竭其津液，醫之罪也，豈藥之
咎哉。《甲乙經》用治之眠，是果性燥者乎﹗半夏、硫黃等分，生薑糊丸，名半
硫丸）胸脹（仲景小陷胸湯用之），傷寒寒熱（故小柴胡湯用之），痰瘧不眠（
《素問》曰︰胃不和，則臥不安。半夏能和胃氣而通陰陽。《靈樞》曰︰陽氣滿
，不得入於陰，陰氣虛，故目不得瞑，飲以半夏湯，陰陽既通，其臥立安。又有
喘嗽不得眠者。

左不得眠屬肝脹，宜清肝；右不得眠屬肺脹，宜清肺），反胃吐食（痰膈），散
痞除癭（癭多屬痰），消腫止汗（勝濕）。孕婦忌之（王好古曰︰腎主五液，化
為五濕，本經為唾、入肝為淚、入心為汗、入肺為涕、入脾為痰。痰者因咳而動
，脾之濕也，半夏泄痰之際，不能治痰之本，治本者治腎也。咳無形，痰有形，
無形則潤，有形則燥，所以為流脾濕而潤腎燥之劑也。俗以半夏為肺藥非也，止
嘔為足陽明，除痰為足太陰。柴胡為之使，故柴胡湯用之。雖云止嘔，亦助柴、
芩主寒熱往來，是又為足少陽也。時珍曰︰脾無濕不生痰，故脾為生痰之源，肺
為貯痰之器。按︰有聲無痰曰咳，蓋傷於肺氣；有痰無聲曰嗽，蓋動於脾濕也；
有聲有痰曰咳嗽，或因火、因風、因寒、因濕、因虛勞、因食積，宜分証論治。
大法治嗽，當以治痰為先，而治痰又以順氣為主。宜以半夏、南星燥其濕，枳殼
、橘紅利其氣，肺虛加溫斂之味，肺熱加涼瀉之劑。趙繼宗曰︰二陳治痰，世醫
執之，內有半夏，其性燥烈，若風、寒、濕、食諸痰則相宜，至於勞痰、失血諸
痰，用之反能燥血液而加病。按古有三禁，血家、汗家、渴家忌之，然亦間有用
之者。俗以半夏專為除痰，而半夏之功用，不復見知於世矣。小柴胡湯、半夏瀉
心湯，皆用半夏，豈為除痰乎？火結為痰，氣順則火降而痰消）。

圓白而大，陳久者良，浸七日，逐日換水，瀝去涎，切片，薑汁拌（性畏生薑，
用之以製其毒，得薑而功愈彰）。柴胡、射干為使。畏生薑、秦皮、龜甲、雄黃
。忌羊肉、海藻、飴糖。惡皂角。反烏頭（合陳皮、茯苓、甘草、名二陳湯，為
治痰之總劑。寒痰佐以乾薑、芥子，熱痰佐以黃芩、栝蔞，濕痰佐以蒼朮、茯苓
，風痰佐以南星、前胡，痞痰佐以枳實、白朮。更看痰之所在，加導引藥，惟燥
痰非半夏所司也）。

韓飛霞造曲十法（一薑汁浸造，名生薑曲，治淺近諸痰。一礬水煮透，兼薑糊造
，名礬曲，礬最能卻水，治清水痰。一煮皂角汁，煉膏，和半夏末為曲，或加南
星，或加麝香，名皂角曲，治風痰開經絡。一用白芥子等分，或三分之一，竹瀝
和成，略加曲糊，名竹瀝曲，治皮裡膜外結核隱顯之痰。一麻油浸半夏三五日，
炒乾為末，曲糊造成。油以潤燥，名麻油曲，治虛熱勞咳之痰。一用臘月黃牛膽
汁，略加熱蜜和造，名牛膽曲，治癲癇風痰。一用香附、蒼朮、撫芎等分，熬膏
，和半夏末作曲，名開鬱曲，治郁痰；一用芒硝居半夏十分之三，煮透為末，煎
大黃膏和成，名硝磺曲，治中風、卒厥、傷寒宜下由於痰者。一用海粉一兩、雄
黃一兩、半夏二兩，為末煉蜜和造，名海粉曲，治積痰沉痼；一用黃牛肉煎汁煉
膏，即霞天膏，和半夏末為曲，名霞天曲，治沉 痼痰，功效最烈）。以上並照
造曲法，草庵七日，待生黃衣晒乾，懸掛風處，愈久愈良。

天南星
燥濕，宣，祛風痰味辛而苦，能治風散血（《是齋方》︰南星、防風等分為末，
治破傷風、刀傷、撲傷如神，名玉真散。破傷風者，藥敷瘡口，溫酒調下二錢；
打傷至死，童便調灌二錢，連進三服必活）；氣溫而燥，能勝濕除痰；性緊而毒
，能攻積拔腫，補肝風虛（凡味辛而散者，皆能補肝，木喜條達故也），為肝、
脾、肺三經之藥。

治驚癇風眩（丹溪曰︰無痰不作眩），身強口噤，喉痺舌瘡，結核疝瘕，癰毒疥
癬，蛇蟲咬毒（調末箍之），破結下氣，利水墮胎，性更烈於半夏（與半夏皆燥
而毒，故墮胎。半夏辛而能守，南星辛而不守。然古安胎方中，亦有用半夏者）
。陰虛燥痰禁用。

根似半夏而大，形如虎掌，故一名虎掌。以礬湯或皂角汁浸三晝夜，曝用；或酒
浸一宿，蒸，竹刀切開，至不麻乃止；或薑渣、黃泥和包，煨熟用。造曲法與半
夏同。造膽星法︰臘月取黃牛膽汁，和南星末納入膽中，風乾，年久者彌佳。畏
附子、乾薑、防風（得防風則不麻，火炮則毒性緩，得牛膽則不燥，且膽有益肝
膽之功）。

貝母
宣，散結，瀉熱，潤肺，清火微寒，苦瀉心火，辛散肺鬱（入肺經氣分，心火降
則肺氣寧。《詩》曰︰言采其虻。虻即貝母也。取其解鬱）。潤心肺，清虛痰。

治虛勞煩熱，咳嗽上氣，吐血咯血，肺痿肺癰，喉痺（君相之火）目眩（火熱上
攻），淋瀝（小腸邪熱，心與小腸相表裡，肺為氣化之源）癭瘤（化痰），乳閉
產難。功專散結除熱，敷惡瘡（唐時有人膊上生瘡如人面，能飲酒食物，亦無他
苦。遍投諸藥悉受之，至貝母。

瘡乃顰眉，灌之數日，成痂而愈），斂瘡口（火降邪散，瘡口自斂，非貝母性收
斂也。俗以半夏燥毒，代以貝母，不知貝母寒潤，主肺家燥痰，半夏溫燥，主脾
家濕痰，設或誤用，貽誤非淺。故凡風、寒、濕、食諸痰，貝母非所宜也，宜用
半夏、南星）。

川產開瓣者良，獨顆無瓣者不堪用。去心，糯米拌炒黃，搗用。濃朴、白薇為使
。畏秦艽。反烏頭。

栝樓仁
俗作瓜蔞瀉火，潤肺，滑腸，止血，治熱痰甘補肺（本草苦），寒潤下。能清上
焦之火，使痰氣下降，為治嗽要藥（肺受火逼，失下降之令，故生痰作嗽）。又
能蕩滌胸中鬱熱垢膩，生津止渴（丹溪曰︰消渴神藥），清咽利腸（通大便。《
是齋方》︰焙研酒調或米飲下，治小便不通），通乳消腫。

治結胸胸痺（仲景小陷胸湯用之。又云︰少陽証口渴者，小柴胡湯，以此易半夏
），酒黃熱痢，二便不通。炒香酒服，止一切血（寒降火），瀉者忌用。

實圓長如熟柿子，扁多脂，去油用。枸杞為使，畏牛膝、干漆。惡乾薑。反烏頭
。

天花粉
瀉火，潤燥，治熱酸能生津，甘不傷胃，微苦微寒。降火潤燥，滑痰解渴（古方
多用治消渴），生肌排膿，消腫，行水通經，止小便利，（膀胱熱解，則水行而
小便不數）。

治熱狂時疾，胃熱疸黃，口燥唇乾，腫毒發背，乳癰瘡痔。脾胃虛寒者禁用。

即栝蔞根，畏惡同。澄粉食，大宜虛熱人。

夏枯草
補陽，散結，消癭辛苦微寒，氣稟純陽。補肝血，緩肝火，解內熱，散結氣。

治癭 濕痺，目珠夜痛（樓全善曰︰目珠連目本，即目系也。夜痛及點苦寒藥更
甚者，夜與寒皆陰也，夏枯氣稟純陽；補厥陰血脈，故治此如神，以陽和陰也。
按目白珠屬陽，故晝痛，點苦寒藥則效；黑珠屬陰，故夜痛，點苦寒藥反劇）。

冬至生，夏至枯，故名，用莖葉。

海藻
瀉熱，軟堅痰，消癭瘤咸潤下而軟堅，寒行水以泄熱。故消癭瘤、桔核、陰 之
堅聚（腹痛曰疝，丸痛曰，音頹），痰飲香港腳水腫之濕熱。消宿食，治五膈。

山東海有大葉馬尾二種，亦作海菜食，洗去咸水用（昂按︰其用在鹹，似不宜過
洗）。

反甘草（東垣治瘰癧、馬刀、海藻、甘草並用，蓋激之以潰堅也）。

海帶
下水消癭，功同海藻。似海藻而粗，柔弱而長。

昆布
功同海藻而少滑，性雄。治水腫癭瘤，陰 膈噎（含之咽汁）。

出登萊者，搓如繩索；出閩越者，大葉如菜。洗去鹹味用。

獨活
宣，搜風，去濕辛苦微溫。氣緩善搜，入足少陰（腎）氣分，以理伏風。

治本經傷風頭痛，頭暈目眩（宜與細辛同用），風熱齒痛（文潞公《藥準》用獨
活、地黃等分為末，每服三錢），痙癇濕痺（項背強直，手足反張曰痙；濕流關
節，痛而煩曰濕痺。

風勝濕，故二活兼能去濕），奔豚疝瘕（腎積曰奔豚，風寒濕客於腎家所致。瘕
疝亦然）。有風不動，無風反搖，又名獨搖草（故治風）。

《本經》云︰獨活一名羌活。古方惟用獨活，後人云是一類二種，遂分用。以形
虛大有臼如鬼眼，節疏色黃者為獨活；色紫節密，氣猛烈者為羌活。並出蜀漢。
又云自西羌來者名羌活（故名胡王使者，今采諸家所分經絡、主治各証，以便施
用）。

羌活
宣，搜風，發表，勝濕辛苦性濕，氣雄而散，味薄上升。入足太陽（膀胱）以理
游風，兼入足少陰、厥陰（腎、肝）氣分。瀉肝氣，搜肝風，小無不入，大無不
通。

治風濕相搏，本經頭痛（同川芎，治太陽、少陰頭痛。凡頭痛多用風藥者，以巔
頂之上，唯風藥可到也），督脈為病，脊強而厥（督脈並太陽經），剛痙柔痙（
脊強而厥，即痙証也。

傷寒無汗為剛痙；傷風有汗為柔痙。亦有血虛發痙者。大約風証宜二活，血虛忌
用），中風不語（按︰古人治中風，多主外感，率用續命、愈風等湯以發表，用
三化湯、麻仁丸以攻裡。至河間出，如云中風非外來之風，良由心火暴甚，腎水
虛衰。東垣則以為本氣自病。丹溪以為濕生痰、痰生熱、熱生風。世人復分北方
風勁、質濃，為真中；南方地卑、質弱，為類中。不思岐伯云︰中風大法有四。
一偏枯，半身不遂也；二風痱，四肢不收也；三風，奄忽不知人也；四風痺，諸
風類痺狀也。風証盡矣，何嘗有真中、類中之說乎？此証皆由氣血虧虛，醫者不
知養血益氣以固本，徒用烏、附、羌、獨以驅風，命曰虛虛，誤人多矣。真中定
重於類中。焉有類中既屬內傷，真中單屬外感乎﹗河間、東垣皆北人，安能盡舍
北人而專治南病乎），頭旋目赤（目赤要藥）。散肌表八風之邪，利周身百節之
痛，為卻亂反正之主藥。若血虛頭痛、遍身痛者（此屬內証），二活並禁用。

防風
宣，發表，勝濕辛苦性溫，升浮為陽。搜肝瀉肺，散頭目滯氣、經絡留濕。

主上部見血（用之為使，亦能治崩），上焦風邪，頭痛目眩，脊痛項強，周身盡
痛，太陽（膀胱）經証（徐之才曰︰得蔥白，能行周身）。又行脾胃二經，為去
風勝濕之要藥（凡風藥皆能勝濕。東垣曰︰卒伍卑賤之職，隨所引而止，乃風藥
中潤劑。若補脾胃，非此引用不能行），散目赤、瘡瘍。若血虛痙急、頭痛不因
風寒（內傷頭痛）、泄瀉不因寒濕、火升發嗽、陰虛盜汗、陽虛自汗者並禁用（
同黃耆、芍藥，又能實表止汗；合黃耆、白朮，名玉屏風散，固表聖藥。黃耆得
防風而功益大，取其相畏而相使也）。

黃潤者良。上部用身，下部用梢。畏萆 。惡乾薑、白蘞、芫花。殺附子毒。

本

宣，去風寒濕辛溫雄壯，為太陽經（膀胱）風藥，寒郁本經、頭痛連腦者必用之
（凡巔頂痛，宜 本、防風、酒炒升、柴）。治督脈為病，脊強而厥（督脈並太
陽經貫脊）；又能下行去濕，治婦人疝瘕，陰寒腫痛，腹中急痛（皆太陽寒濕）
，胃風泄瀉（夏英公病泄，醫以虛治不效。霍翁曰︰此風客於胃也，飲以 本湯
而愈。蓋 本能除風濕耳），粉刺酒 （音查，和白芷作面脂良）。

根紫色似芎 而輕虛，氣香味麻。

葛根

輕，宣，解肌，升陽，散火辛甘性平，輕揚升發。入陰陽經，能鼓胃氣上行，生
津止渴（風藥多燥，葛根獨能止渴者，以能升胃氣、入肺而生津耳）。兼入脾經
，開腠發汗，解肌退熱（脾主肌肉）。為治脾胃虛弱泄瀉之聖藥（經曰︰清氣在
下，則生飧泄。葛根能升陽明清氣）。

療傷寒中風，陽明頭痛（張元素曰︰頭痛如破，乃陽明中風，可用葛根蔥白湯；
若太陽初病，未入陽明而頭痛者，不可便服升葛湯發之，反引邪氣入陽明也。仲
景治太陽、陽明合病，桂枝湯加葛根麻黃；又有葛根黃芩黃連解肌湯，是用以斷
太陽入陽明之路，非太陽藥也）。血痢溫瘧（丹溪曰︰治瘧無汗要有汗，散邪為
主，帶補；有汗要無汗，扶正為主，帶散。

若陽瘧有汗，加參、耆、白朮以斂之，無汗加芩、葛、蒼朮以發之），腸風痘疹
（能發痘疹。

丹溪曰︰凡斑疹已見紅點，不可更服升葛湯，恐表虛反增斑爛也）。

又能起陰氣，散鬱火，解酒毒（葛花尤良），利二便，殺百藥毒。多用反傷胃氣
（升散太過）。

生葛汁大寒，解溫病大熱，吐衄諸血。

升麻

輕，宣，升陽，解毒甘辛微苦。足陽明、太陰（胃、脾）引經藥（參、 上行，
須此引之），亦入手陽明、太陰（大腸、肺）。表散風邪（引蔥白，散手陽明風
邪；同葛根，能發陽明之汗；引石膏，止陽明頭痛齒痛），升發火鬱，能升陽氣
於至陰之下。引甘溫之藥上行，以補衛氣之散而實其表（柴胡引少陽清氣上行，
升麻引陽明清氣上行，故補中湯用為佐使。若下元虛者，用此升之。則下元愈虛
，又當慎用）。

治時氣毒癘，頭痛（陽明頭痛，痛連齒頰）寒熱，肺痿吐膿，下痢後重（後重者
，氣滯也。氣滯於中，必上行而後能下降。有病大小便秘者，用通利藥而罔效，
重加升麻而反通。

丹溪曰︰氣升則水自降。經曰︰地氣上為雲，天氣下為雨。天地不交，則萬物不
通也），久泄（經曰︰清氣在下，則生飧泄）脫肛，崩中帶下（能緩帶脈之縮急
），足寒陰痿，目赤口瘡，痘瘡（升葛湯，初發熱時可用，痘出後氣弱或泄瀉者
可少用，否則見點之後，必不可用，為其解散也）斑疹（成朵如錦紋者為斑，隱
隱見紅點者為疹。蓋胃熱失下，沖入少陽，則助相火而成斑，沖入少陰，則助君
火而成疹），風熱瘡癰。解百藥毒，吐蠱毒，殺精鬼（性陽、氣升、味甘故也）
。陰虛火動者忌用（朱肱《活人書》言瘀血入裡吐衄血者，犀角地黃湯，乃陽明
聖藥，如無犀角，代以升麻。二藥性味相遠，何以為代？蓋以升麻能引諸藥同入
陽明也。朱二允曰︰升麻性升，犀角性降，用犀角止血，乃借其下降之氣，清心
肝之火，使血下行歸經耳。倘誤用升麻，血隨氣升，不愈涌出不止乎？古方未可
盡泥也）。

裡白外黑，緊實者良，名鬼臉升麻，去鬚蘆用（或有參、 補劑，須用升、柴，
而又恐其太升發者，升麻、柴胡並用，蜜水炒之。別有一種綠升麻，繆仲醇用治
滯下，每每有驗）。

白芷

宣，發表，祛風，散濕辛散風，溫除濕，芳香通竅而表汗。行手足陽明（大腸、
胃），入手太陰（肺，色白味辛，故入肺），而為陽明主藥（陽明之脈營於面，
故治頭面諸疾）。治陽明頭目昏痛（楊吉老方，白芷湯泡四、五遍，蜜丸彈子大
，名都梁丸。每服一丸，荊芥點醋茶嚼下。楊吉老，名介，治王定國病時在都梁
，因以名丸），眉棱骨痛（風熱與痰，同酒浸黃芩為末，茶下）牙痛（上齦屬足
陽明，下齦屬手陽明，二經風熱）鼻淵（肺主鼻，風熱乘肺，上爍於腦，故鼻多
濁涕而淵。經曰︰腦滲為涕，宜同細辛、辛夷治之），目癢淚出，面 （乾去聲
，面黑氣）瘢疵（可作面脂），皮膚燥癢，三經風熱之病。及血崩血閉，腸風痔
，癰疽瘡瘍，三經濕熱之病。

活血排膿（腸有敗膿血，淋露腥穢，致臍腹冷痛，須此排之），生肌止痛，解砒
毒、蛇傷（先以繩扎傷處，酒調下白芷末五錢。種白芷，能辟蛇）。又治產後傷
風，血虛頭痛（自魚尾上攻，多在日晚，宜四物加辛、芷。如氣虛頭痛，多在清
晨，宜芎、 倍參、 。保壽堂治正、偏頭痛，白芷、川芎各三錢，搽牛腦上，加
酒頓熟，熱食盡醉，其病如失。魚尾，目之上角）。然其性升散，血熱有虛火者
禁用。

色白、氣香者佳，或微炒用。當歸為使。惡旋覆花。

細辛

宣散風濕，補肝潤腎辛溫散風邪，故諸風痺痛、咳嗽上氣、頭痛脊強者宜之（專
治少陰頭痛，獨活為使）。

辛散浮熱，故口瘡喉痺（少陰火）、鼻淵齒蠱者（蟲蝕膿爛）宜之。辛益肝膽，
故膽虛驚癇，風眼淚下者宜之。水停心下則腎燥，細辛之辛，能行水氣以潤之（
腎燥者，心亦燥，火屈於水故燥也。經曰︰腎苦燥，急食辛以潤之）。雖手少陰
（心）引經，乃足少陰（腎）本藥，能通精氣，利九竅，故耳聾鼻 （音瓮，鼻
塞不聞香臭也。風寒入腦，故氣不宣通。寒宜表，熱宜清，有息肉者，為末吹鼻
）、倒睫便澀者宜之。散結溫經，破痰下乳，行血發汗（能發少陰之汗。仲景治
少陰証反發熱，麻黃附子細辛湯，乃治邪在裡之表劑）。然味濃性烈不可過用（
不可過一錢，多則氣不通，悶絕而死，雖而無傷可驗，開平獄嘗治此，不可不知
）。

味極辛，產華陰者真（杜蘅、鬼督郵、徐長卿皆可亂之），揀去雙葉者用。惡黃
耆、山茱。畏硝石、滑石。反藜蘆。

柴胡

宣，發表和裡，退熱升陽苦平微寒，味薄氣升為陽。主陽氣下陷，能引清氣上行
，而平少陽、厥陰之邪熱（肝、膽、心包、三焦相火。時珍曰︰行少陽，黃芩為
佐；行厥陰，黃連為佐），宣暢氣血，散結調經（昂按︰人第知柴胡能發表，而
不知柴胡最能和裡。故勞藥、血藥，往往用之。補中益氣湯，逍遙散，皆用柴胡
，取其和中，皆非解表）。為足少陽（膽）表藥（膽為清淨之府，無出無入，其
經在半表半裡，法當和解，小柴胡湯之屬是也。若病在太陽，服之太早，則引賊
入門；若病入陰經，複服柴胡，則重虛其表。最宜詳慎）。

治傷寒邪熱（仲景有大、小柴胡湯），痰熱結實，虛勞肌熱（寇宗 曰︰柴胡，
《本經》並無一字治勞，《藥性論》、《日華子》皆言補勞傷，醫家執而用之，
貽誤無窮。時珍曰︰勞有五，若勞在肝、膽、心、心包有熱，則柴胡乃手足厥陰
、少陽必用之藥；勞在脾胃有熱，或陽氣下陷，則柴胡為升清退熱必用之藥。惟
勞在肺腎者，不可用耳，寇氏一概擯斥，殊非通論。昂按︰楊氏秦艽扶羸湯，治
肺痿成勞，咳嗽聲嗄，體虛自汗，用柴胡為君，則肺勞亦有用之者矣。《藥性論
》甄權著），嘔吐心煩（邪在半表半裡，則多嘔吐），諸瘧寒熱（東垣曰︰諸瘧
以柴胡為君，佐以引經之藥。李士材曰︰瘧非少陽經慎用。喻嘉言曰︰瘧發必有
寒有熱，蓋外邪伏於半表半裡，適在少陽所主之界。入與陰爭，陽勝則熱；出與
陽爭，陰勝則寒。既純熱無寒，為癉瘧溫瘧，純寒無熱，為牝瘧，要皆自少陽而
造其極偏。補偏救弊，亦必返還少陽之界，使陰陽協和而後愈也。謂少陽而兼他
經則有之，謂他經而不涉少陽，則不成其為瘧矣，脈縱屢遷，而弦之一字，實貫
徹之也。昂按︰瘧之不離少陽。猶咳之不離於肺也。談藪云︰張知閣久病瘧，熱
時如火，年餘骨立。醫用茸，附諸藥，熱益甚。孫琳投以小柴胡湯，三服脫然。
琳曰︰此名勞瘧，熱從髓出，加以剛劑，氣血愈虧。熱有在皮膚、在臟腑、在骨
髓，在骨髓者，非柴胡不可，若得銀柴胡，只須一服，南方者力減，故三服乃效
也。時珍曰︰觀此則得用藥之妙的矣。昂按︰據孫氏之說，是柴胡亦能退骨蒸也
），頭眩目赤，胸痞脅痛（凡脅痛，多是肝木有餘，宜小柴胡湯加青皮、川芎、
白芍。又左脅痛，宜活血行氣；右脅痛，宜消食行痰），口苦耳聾（皆肝膽之邪
），婦人熱入血室（沖為血海，即血室也，男女皆有之。柴胡在臟主血，在經主
氣），胎前產後諸熱，小兒痘疹，五疳羸熱，散十二經瘡疽，血凝氣聚，功同連
翹（連翹治血熱，柴胡治氣熱，為少異）。陰虛，火炎氣升者禁用。

銀州者根長尺餘，微白，治勞疳良。北產者如前胡而軟者良，南產者強硬不堪用
。外感生用，內傷升氣酒炒用根，中及下降用梢，有汗、咳者蜜水炒。前胡、半
夏為使。惡皂角。

前胡

宣，解表，瀉，下氣，治風痰辛以暢肺解風寒，甘以悅脾理胸腹，苦瀉厥陰（肝
）之熱，寒散太陽（膀胱）之邪（微寒，一云微溫）。性陰而降，功專下氣，氣
下則火降而痰消（氣有餘便是火，火則生痰）。能除實熱。

治痰熱哮喘，咳嗽嘔逆，痞膈霍亂，小兒疳氣，有推陳致新之績。明目安胎。無
外感者忌用（按︰柴胡、前胡均是風藥。但柴胡性升、前胡性降，為不同。肝膽
經風痰，非前胡不能除）。

皮白肉黑，味甘、氣香者良。半夏為使。惡皂角。忌火。

麻黃

輕，發汗辛溫微苦（僧繼洪曰︰中牟產麻黃，地冬不積雪，性熱，故過服泄真氣
）。入足太陽（膀胱），兼走手少陰、陽明（心、大腸）而為肺家專藥。能發汗
解肌，去營中寒邪、衛中風熱。

調血脈，通九竅，開毛孔。

治中風傷寒（中，猶傷也），頭痛溫瘧，咳逆上氣（風寒鬱於肺經。經曰︰諸氣
郁，皆屬於肺），痰哮氣喘（哮証宜瀉肺氣，雖用麻黃，而不出汗，本草未載）
，赤黑斑毒（胃熱。

一曰斑証，表虛不得再汗，非便閉亦不可下，只宜清解其熱），毒風疹痺，皮肉
不仁，目赤腫痛，水腫風腫。過劑則汗多云陽，夏月禁用（汗者心之液，過汗則
心血為之動搖，乃驍悍之劑。丹溪以人參、麻黃同用，亦攻補法也。東垣曰︰十
劑曰輕可去實，葛根、麻黃之屬是也。邪客皮毛，腠理閉拒，營衛不行，故謂之
實，二藥輕清，故可去之。時珍曰︰麻黃太陽經藥，兼入肺經，肺主皮毛；葛根
陽明經藥，兼入脾經，脾主肌肉。二藥皆輕揚發散，而所入不同。王好古曰︰麻
黃治衛實，桂枝治衛虛，雖皆太陽經藥，其實營衛藥也。心主營為血，肺主衛為
氣。故麻黃為手太陰之劑，桂枝為手少陰心之劑。時珍曰︰仲景治傷寒，無汗用
麻黃，有汗用桂枝，未有究其精微者。津液為汗，汗即血也，在營則為血，在衛
則為汗。寒傷營，營血內澀。不能外通於衛，衛氣閉固，津液不行，故無汗發熱
而惡寒；風傷衛，衛氣外滯，不能內護於營，營氣虛弱，津液不固，故有汗發熱
而惡風。然風寒皆由皮毛而入，皮毛肺之合也，蓋皮毛外閉，則邪熱內攻，故用
麻黃、甘草同桂枝，引出營分之邪，達之肌表；佐以杏仁，泄肺而和氣。汗後無
大熱而喘者加石膏。《活人書》，夏至後加石膏知母，皆泄肺火之藥，是麻黃湯
雖太陽發汗重劑，實散肺經火鬱之藥。腠理不密，則津液外泄，而肺氣虛，虛則
補其母，故用桂枝同甘草，外散風邪以救表，內伐肝木以防脾；佐以芍藥，泄木
而固脾；使以薑、棗，行脾之津液而和營衛。下後微喘者，加濃朴、杏仁，以利
肺氣也。汗後脈沉遲者加人參，以益肺氣也。《活人書》，加黃芩為陽旦湯，以
瀉肺熱也。是桂枝湯雖太陽解肌輕劑，實為理脾救肺之藥也。諸家皆以麻黃桂枝
為肺經藥，謂傷寒傳足不傳手者誤也。桂能平肝）。

發汗用莖去節，煮十餘沸，掠去浮沫，或用醋湯略泡。

備用，亦有用蜜炒者（庶免太發），止汗用根節（無時出汗為自汗，屬陽虛；夢
中出汗為盜汗，屬陰虛。用麻黃根、蛤粉、粟米等分為末，袋盛撲之佳。時珍曰
︰麻黃發汗，駛不能御；根節止汗，效如影響，物理不可測如此。自汗有風濕、
傷風、風溫，氣虛、血虛、脾虛、陰虛、胃熱、痰飲、中暑、亡陽、柔痙等証，
皆可加用。蓋其性能行周身肌表，引諸藥至衛分而固腠理。汗雖為心液，然五臟
亦各有汗。經曰︰飲食飽甚，汗出於胃；驚而奪精，汗出於心；持重遠行，汗出
於腎；疾走恐懼，汗出於肝；搖體勞苦，汗出於脾）。濃朴、白薇為使。惡辛夷
、石膏。

荊芥

一名假蘇輕，宣，發表，祛風，理血辛苦而溫，芳香而散。入肝經氣分，兼行血
分。其性升浮能發汗（又云︰止冷汗、虛汗），散風濕，清頭目，利咽喉。治傷
寒頭痛，中風口噤，身強項直，口面 斜，目中黑花。

其氣溫散，能助脾消食（氣香入脾），通利血脈。治吐衄腸風，崩中血痢，產風
血運（產後去血過多，腹內空虛，則自生風。故常有崩運之患，不待外風襲之也
。荊芥最能散血中之風，華佗愈風散，荊芥三錢，微焙為末，豆淋酒調服，或童
便服，諸家云甚效），瘰癧瘡腫。清熱散瘀，破結解毒（結散熱清，則血涼而毒
解，為風病、血病、瘡家聖藥）。荊芥功本治風，又兼治血者，以其入風木之臟
，即是藏血之地也。李士材曰︰風在皮裡膜外，荊芥主之，非若防風能入骨肉也
。

連穗用（穗在於巔，故善升發），治血炒黑用（凡血藥用山梔、乾薑、地榆、棕
櫚、五靈脂等，皆應炒黑者，以黑勝紅也）。反魚蟹、河豚、驢肉。

連翹

輕，宣，散結，瀉火微寒升浮。形似心（實以蓮房有瓣），苦入心，故入手少陰
，厥陰（心、心包）氣分而瀉火，兼除手、足少陽（三焦、膽），手陽明經（大
腸）氣分濕熱。散諸經血凝、氣聚（營氣壅遏，衛氣鬱滯，遂成瘡腫），利水通
經，殺蟲止痛，消腫排膿（皆結者散之。凡腫而痛者為實邪，腫而不痛為虛邪，
腫而赤者為結熱，腫而不赤為留氣停痰），為十二經瘡家聖藥（經曰︰諸瘡痛癢
皆屬心火）。

紫蘇

宣，發表，散寒味辛入氣分，色紫入血分。香溫散寒，通心利肺，開胃益脾（氣
香入胃），發汗解肌，和血下氣，寬中消痰，祛風定喘，止痛安胎，利大、小腸
，解魚、蟹毒。多服泄人真氣（時珍曰︰同陳皮、砂仁，行氣安胎；同霍香、烏
藥，溫中止痛；同香附、麻黃，發熱解肌；同芎、當歸，和血散血；同桔梗、枳
殼，利膈寬腸；同卜子、杏仁，消痰定喘；同木瓜、濃朴，散溫解暑治霍亂香港
腳）。

氣香者良。宜橘皮。忌鯉魚。

蘇子與葉同功。潤心肺，尤能下氣定喘，止嗽消痰，利膈寬腸，溫中開鬱（有蘇
子降氣湯）。

蘇梗下氣稍緩，虛者宜之（葉發汗散寒、梗順氣安胎，子降氣開鬱、消痰定喘。
表弱氣虛者忌用葉，腸滑氣虛者忌用子），炒、研用。

薄荷

輕，宣，散風熱辛能散，涼能清（本經溫，蓋體溫而用涼也），升浮能發汗。搜
肝氣而抑肺盛，消散風熱，清利頭目。

治頭痛頭風，中風失音，痰嗽口氣，語澀舌胎（含漱），眼耳咽喉，口齒諸病（
辛香通竅，而散風熱），皮膚癮疹，瘰癧瘡疥，驚熱（凡小兒治驚藥，俱宜薄荷
湯調），骨蒸。破血止痢（能治血痢。血痢病在凝滯，辛能散，涼能清）。虛人
不宜多服（能發汗疏表，夏月多服，泄人元氣）。

蘇產氣芳者良（薄荷，貓之酒也；犬，虎之酒也；蜈蚣，雞之酒也；桑椹，鳩之
酒也；莽草，魚之酒也，食之皆醉。被貓傷者，薄荷汁塗之）。

雞蘇

一名水蘇，一名龍腦薄荷輕，宣，散熱，理血辛而微溫。清肺下氣理血，辟惡而
消穀。

治頭風目眩，肺痿血痢，吐衄崩淋，喉腥口臭，邪熱諸病（《局方》有龍腦雞蘇
丸）。

方莖中虛，似蘇葉而微長，密齒面皺，氣甚辛烈。

木賊

輕，發汗，退目翳溫微甘苦。中空輕揚，與麻黃同形、性；亦能發汗解肌，升散
火鬱、風濕，入足厥陰，少陽血分。益肝膽。

治目疾，退翳膜（翳乃肝邪郁遏，不能上通於目），及疝痛脫肛，腸風痔，赤痢
崩中諸血病。

浮萍
輕，發汗，利濕辛散輕浮。入肺經，達皮膚，能發揚邪汗（丹溪曰︰浮萍發汗，
甚於麻黃），止瘙癢、消渴（搗汁服）生於水，又能下水氣，利小便。

治一切風濕癱瘓（浮萍一味，蜜丸酒服，治三十六種風；濃煮汁浴，治惡疾瘡癩
遍身）。

燒煙辟蚊。

紫背者良。

蒼耳子
一名 耳，即詩卷耳輕，發汗，散風濕甘苦性溫。善發汗散風濕，上通腦頂，下行
足膝，外達皮膚。

治頭痛目暗，齒痛鼻淵，肢攣痺痛，瘰癧瘡疥（采根葉熬，名萬應膏），遍身瘙
癢（作浴湯佳）。

去刺，酒拌蒸。忌豬肉（《聖惠方》云︰葉搗汁，治產後痢）。

天麻
宣，祛風辛溫，入肝經氣分。益氣強陰，通血脈，強筋力，疏痰氣。

治諸風眩掉，頭旋眼黑，語言不遂，風濕 （音頑）痺，小兒驚癇（諸風掉眩，
皆屬肝木。肝病不能榮筋，故見前症。天麻入厥陰而治諸疾，肝氣和平，諸疾自
瘳）。血液衰少及類中風者忌用（風藥能燥血故也。昂按︰風藥中須兼養血藥，
製其燥也。養血藥或兼搜風藥，宣其滯也。古云；治風先治血，血行風自滅）。

根類黃瓜，莖名赤箭，有風不動，無風反搖，一名定風草。明亮堅實者佳，濕紙
包煨熟，切片，酒浸一宿焙用。

秦艽
宣，去寒濕苦燥濕，辛散風。去腸胃之熱，益肝膽之氣，養血榮筋（風藥中潤劑
，散藥中補劑）。

治風寒濕痺（經曰︰風寒濕三氣雜至，合而為痺。風勝為行痺，寒勝為痛痺，濕
勝為著痺。痺在於骨則體重，在脈則血澀，在筋則拘攣，在肉則不仁，在皮則寒
），通身攣急，（血不榮筋），虛勞骨蒸（時珍曰︰手足陽陰經藥，兼入肝膽。
陽明有濕，則手足酸痛寒熱，有熱則日晡潮熱骨蒸。《聖惠方》治急勞煩熱，秦
艽、柴胡各一兩，甘草五錢，為末，每服三錢。治小兒骨蒸潮熱食減瘦弱，秦艽
、炙甘草各一兩，每服一二錢，錢乙加薄荷五錢），疸黃酒毒，腸風瀉血，口噤
牙痛（齒下齦屬手陽明大腸經。張潔古曰︰秦艽能去下牙痛，及本經風濕）。濕
勝風淫之証，利大小便（牛乳點服，兼治黃膽，煩渴便赤）。

形作羅紋相交，長大黃白左紋者良。菖蒲為使，畏牛乳。

草
宣，去風濕苦辛。生寒，熟溫。

治肝腎風氣，四肢麻痺，筋骨冷痛，腰膝無力，風濕瘡瘍。若痺痛由脾腎兩虛、
陰血不足，不由風濕而得者，忌服（風藥能燥血）。

江東人呼豬為，其草似豬詠臭，故名（唐‧成訥有進 表。宋‧張詠進 表云︰其
草金棱銀線，素莖紫，對節而生，頗同蒼耳。臣吃百服，眼目清明，即至千服，
須發烏黑，筋力輕健，效驗多端）。以五月五日、六月六日、七月七日、九月九
日采者尤佳。去粗莖，留枝葉花實，酒拌蒸晒九次，蜜丸，甚益元氣（ 辛苦氣
寒，故必蒸晒九次加以酒蜜，則苦寒之陰濁盡去，而清香之美味見矣。數不至九
，陰濁未盡，則不能透骨搜風而卻病也）。搗汁熬膏，以甘草、生地煎膏，煉蜜
三味收之，酒調服尤妙。

威靈仙
宣，行氣，祛風辛泄氣，咸泄水（《本草》苦，元素甘），氣溫屬木。其性善走
，能宣疏五臟，通行十二經絡。

治中風痛風，頭風頑痺（濕熱流於肢節之間，腫屬濕，痛屬熱，汗多屬風，麻屬
氣虛，木屬濕痰死血。十指麻木，亦是胃中有濕痰死血，脾主四肢故也。痛風當
分新久，新痛屬寒，宜辛溫藥；久痛屬熱，宜清涼藥。河間所謂暴病非熱，久病
非寒是也。大法宜順氣、清痰、搜風、散濕、養血、去瘀為要。威靈仙傳曰︰一
人手足不遂數十年，遇新羅僧曰，得一藥可治，入山求之，乃威靈仙也，服之而
愈），症瘕積聚，痰水宿膿，黃膽浮腫，大小腸秘，風濕痰氣，一切冷痛。性極
快利，積 不痊者，服之有捷效。然疏泄真氣，弱者慎用。和砂仁、沙糖、醋煎
，治諸骨哽。

根叢須數百條，長者二尺餘，色深黑，俗名鐵腳威靈仙。忌茗、面湯。

釣藤鉤
宣，除風熱，定驚甘微苦寒。除心熱，平肝風。

治大人頭旋目眩，小兒驚啼瘈瘲 （音熾縱。筋急而縮為瘈瘲，筋緩而弛為，伸
縮不已為瘈瘲，俗謂之搐搦是也），客忤胎風，發斑疹。主肝風相火之病，風靜
火息，則諸証自除（相火散行於膽、三焦、心包）。

有刺，類釣鉤。藤細多鉤者良（純用鉤，其功加倍）。久煎則無力。

茵芋
宣，去風濕辛苦微溫，有小毒。

治風濕拘攣痺痛（時珍曰︰古方治風癇，有茵芋丸；治風痺，有茵芋酒；治產後
風，有茵芋膏。風濕諸証多用之。茵芋、石南、莽草，皆治風妙品，近世罕知。
莽草辛溫有毒，治頭風癰腫乳癰疝瘕。蘇頌曰︰古方風濕諸酒多用之，今人取葉
煎湯熱含，治牙蟲喉痺甚效。

甄權曰︰不入湯）。

莖赤，葉如石榴而短濃，莖炙用。

當歸

補血，潤燥，滑腸甘溫和血，辛溫散內，苦溫助心、散寒（諸血屬心，凡通脈者
，必先補心，當歸苦溫助心）。入心、肝、脾（心生血，肝藏血，脾統血），為
血中之氣藥。

治虛勞寒熱，咳逆上氣（血和則氣降），溫瘧（厥陰肝邪） 痢（便血曰 ），頭
痛腰痛，心腹諸痛（散寒和氣），風痙無汗（痙音擎上聲。身強項直，角弓反張
曰痙。無汗為剛痙，有汗為柔痙。當歸辛散風，溫和血。產後亦有發痙者，以脫
血無以養筋也，宜十全大補湯），痿痺症瘕（筋骨緩縱，足不任地曰痿；風寒濕
客於肌肉、血脈曰痺；血凝氣聚，按之堅硬曰症；雖堅硬而聚散無常曰瘕，尚未
至症也），癰疽瘡瘍，衝脈為病，氣逆裡急，帶脈為病，腹痛腰溶溶如坐水中（
衝脈起於腎下，出於氣街，挾臍上行，至胸中，上頏顙，滲諸陽，灌諸經，下行
入足，滲三陰，灌諸絡，為十二經脈之海，主血。帶脈橫圍於腰如束帶，總約諸
脈），及婦人諸不足，一切血証，陰虛而陽無所附者。

潤腸胃，澤皮膚，養血生肌（血旺則肉長），排膿止痛（血和則痛止）。然滑大
腸，瀉者忌用（當歸為君，白芍為臣，地黃為佐，芎 為使，名四物湯。治血之
總劑，血虛佐以人參、黃；血熱佐以條芩、梔、連；血積佐以大黃、牽牛。昂按
︰血屬陰，四物能養陰，陰得其養，則血自生，非四物能生血也。若氣虛血弱之
人，當用人參，取陽旺生陰血之義。多有過服四物陰滯之藥，而反致害者）。使
氣血各有所歸，故名（血滯能通，血虛能補，血枯能潤，血亂能撫，蓋其辛溫能
行氣分，使氣調而血和也。東垣曰︰頭，止血而上行；身，養血而中守；尾，破
血而下流；全，活血而不走。雷 、海藏並曰︰頭，破血。時珍曰︰治上用頭，
治中用身，治下用尾，通治全用。一定之理也）。

川產力剛善攻，秦產力柔善補。以秦產頭園尾多肥潤氣香者良，名馬尾當歸；尾
粗堅枯者，名 頭當歸，只宜發散用。治血酒製，有痰薑製（昂按︰當歸非治痰
藥，薑製亦臆說耳）。畏菖蒲、海藻、生薑。惡濕面。

芎
補血潤燥，宣，行氣搜風辛溫升浮。為少陽（膽）引經，入手、足厥陰（心包、
肝）氣分，乃血中氣藥。助清陽而開諸郁（丹溪曰︰氣升則郁自降，為通陰陽血
氣之使），潤肝燥而補肝虛（肝以瀉為補，所謂辛以散之，辛以補之），上行頭
目，下行血海（衝脈），搜風散瘀，止痛調經。

治風濕在頭，血虛頭痛（能引血下行，頭痛必用之。加各引經藥，太陽羌活，陽
明白芷，少陽柴胡，太陰蒼朮，少陰細辛，厥陰吳茱萸。丹溪曰︰諸經氣鬱，亦
能頭痛），腹痛脅痛，氣鬱血鬱，濕瀉血痢，寒痺筋攣，目淚多涕（肝熱），風
木為病（諸風掉眩，皆屬肝木）。

及癰疽瘡瘍（癰從六腑生，疽從五臟生，皆陰陽相滯而成。氣為陽，血為陰，血
行脈中，氣行脈外，相並周流。寒濕搏之，則凝滯而行遲，為不及；火熱搏之，
則沸騰而行速，為太過；氣鬱邪入血中，為陰滯於陽；血鬱邪入氣中，為陽滯於
陰，致生惡毒，然百病皆由此起也。芎、歸能和血行氣而通陰陽），男婦一切血
証。然香竄辛散，能走泄真氣，單服久服，令人暴亡（單服則臟有偏勝，久服則
過劑生邪，故有此失。若有配合節製，則不至此矣。昂按︰芍、地酸寒為陰，芎
、歸辛溫為陽，故四物取其相濟以行血藥之滯耳。川芎辛散，豈能生血者乎？治
法云︰驗胎法，婦人過經三月，用川芎末，空心熱湯調服一匙，腹中微動者是胎
，不動者是經閉）。

蜀產為川芎，秦產為西芎，江南為撫芎。以川產大塊、裡白不油、辛甘者勝，白
芷為使。畏黃連、硝石、滑石。惡黃耆、山茱萸。

白芍藥
補血，瀉肝，澀，斂陰苦酸微寒，入肝脾血分，為手、足太陰（肺脾）行經藥。
瀉肝火（酸斂汗，肝以斂為瀉，以散為補），安脾肺，固腠理（肺主皮毛，脾主
肌肉。肝木不克土，則脾安。土旺能生金，則肺安。脾和肺安，則腠理固矣），
和血脈，收陰氣，斂逆氣（酸主收斂），散惡血，利小便（斂陰生津，小便自利
，非通行之謂也），緩中止痛（東垣曰︰經曰損其肝者，緩其中，即調血也）益
氣除煩，斂汗安胎，補勞退熱。

治瀉痢後重（能除胃中濕熱），脾虛腹痛（瀉痢俱太陰病，不可缺此，寒瀉冷痛
忌用。

虞天民曰︰白芍不惟治血虛，大能行氣。古方治腹痛，用白芍四錢，甘草二錢，
名芍藥甘草湯。蓋腹痛因營氣不從，逆於肉裡，白芍能行營氣，甘草能斂逆氣，
又痛為肝木克脾土，白芍能伐肝故也。天民又曰︰白芍只治血虛腹痛，餘不治，
以其酸寒收斂，無溫散之功也），心痞脅痛（脅者，肝膽二經往來之道。其火上
沖，則胃脘痛，橫行則兩脅痛。白芍能理中瀉肝），肺脹喘噫（噯同），癰腫疝
瘕。其收降之體，又能入血海（衝脈為血海，男女皆有之），而至厥陰（肝）。
治鼻衄（鼻血曰衄，音女六切）目澀，肝血不足（退火益陰，肝血自足），婦人
胎產，及一切血病。又曰產後忌用（丹溪曰︰以其酸寒伐生發之氣也，必不得已
，酒炒用之可耳。時珍曰︰產後肝血已虛，不可更瀉
也。寇氏曰︰減芍藥以避
中寒。微寒如芍藥，古人猶諄諄告誡，況大苦大寒，可肆行而莫之忌耶？同白朮
補脾，同參、 補氣，同歸、地補血，同芎 瀉肝，同甘草止腹痛，同黃連止瀉痢
，同防風發痘症，同薑、棗溫經散濕）。

赤芍藥主治略同，尤能瀉肝火，散惡血，治腹痛堅積，血痺疝瘕（邪聚外腎為疝
，腹內為瘕），經閉腸風，癰腫目赤（皆散瀉之功）。

白補而收，赤散而瀉。白益脾，能於土中瀉木；赤散邪，能行血中之滯。產後俱
忌用。

赤白各隨花色，單瓣者入藥。酒炒用（製其寒），婦人血分醋炒，下痢後重不炒
。惡芒硝、石斛。畏鱉甲、小薊。反藜蘆。

生地黃
大瀉火甘苦大寒，入心腎。瀉丙火（小腸為丙火，心與小腸相表裡，導赤散與木
通同用），清燥金（胃、大腸火），消瘀通經，平諸血逆。治吐衄崩中（唾血者
，血隨唾出；咯血者，隨痰咯出，或帶血絲，出腎經及肺經。自兩脅逆上吐出者
，屬肝經。衄血者，血溢於腦，從鼻而出；咳血者，咳出痰內有血，並屬肺經。
吐出嘔出成盆成碗者，屬胃經。經漏不止曰崩，血熱則妄行，宜以此涼之。虛人
忌用，用於乾地黃可也），傷寒陽強，痘症大熱（痘症用之甚多，本草未載）。
多服損胃。

生掘鮮者，搗汁飲之，或用酒製，則不傷胃。生則寒，乾則涼，熱則溫（故分為
三條，以便施用）。

乾地黃
補陰，涼血甘苦而寒，沉陰而降。入手足少陰（心、腎）、厥陰（心包、肝），
及手太陽經（小腸）。

滋陰退陽，生血涼血。

治血虛發熱（經曰︰陰虛生內熱），勞傷咳嗽（咳嗽陰虛者，地黃丸為要藥，亦
能除痰。

丹溪曰︰久病陰火上升，津液生痰不生血，宜補血以製相火，其痰自除），痿痺
驚悸（有觸而心動曰驚，無驚而自動曰悸，即怔忡也。有因心虛火動者，有因肝
虛膽怯者，有因水停心下者，火畏水故悸也。地黃能交心腎而益肝膽，亦能行水
，故治之）。吐衄尿血（痛為血淋，不痛為尿血。由心、腎氣結，或憂思、房勞
所致，多屬虛寒，不可專作熱治）血暈崩（經曰︰陰虛陽搏謂之崩），足下熱痛
，折跌絕筋（生地一斤，瓜薑糟一斤，生薑四兩，炒熟，傷折處，冷則易之。又
生地汁三分，酒一升半，煮服，下撲損瘀血），填骨髓，長肌肉，利大小便，調
經安胎，又能殺蟲。治心腹急痛（《海上方》︰搗汁和面作 飪食，能利出蟲，
忌用鹽。《本草匯》曰︰丹溪云氣病補血，雖不中病，亦無害也。不知血藥屬陰
，其性凝滯，若胃虛氣弱之人，過服歸地等劑，反致痞悶，飲食減少，變証百出
，至死不悟，豈不惜哉﹗大抵血虛，固不可專補其氣，而氣虛亦不可徒補其血也
。凡勞病，陽虛宜四君補氣；陰虛宜四物補血；陰陽俱虛者，宜合用，名八珍湯
）。

江浙生者，南方陽氣力微；北方生者，純陰力大，以懷慶肥大菊花心者良。酒製
則上行外行，薑製則不泥膈。惡貝母。畏蕪荑。忌萊菔、蔥、蒜、銅鐵器。得酒
、門冬、丹皮、當歸良。

熟地黃
平補肝腎，養血滋陰甘而微溫。入手足少陰、厥陰經。滋腎水，補真陰，填骨髓
，生精血，聰耳明目（耳為腎竅，目為肝竅。目得血而能視。耳得血而能聰），
黑髮烏髭。治勞傷風痺，胎產百病，為補血之上劑（丹溪曰︰產前當清熱養血為
主，產後宜大補氣血為主，雖有雜証，從未治之。

昂按︰丹溪產後大補氣血一語，誠至當不易之論。後人不善用之，多有風寒未解
，瘀血未盡，妄施峻補，反致大害者，不可不察。王碩云︰男子多陰虛，宜熟地
；女子多血熱，宜生地）。

以好酒拌砂仁末，浸蒸晒九次用（地黃性寒，得酒與火與日則溫。性泥，得砂仁
則和氣，且能引入丹田。六味丸用之為君，尺脈弱者加桂、附，所謂益火之原，
以消陰翳也。尺脈旺者加知、柏，所謂壯水之主，以製陽光也）。

何首烏
平補肝腎，澀精苦堅腎，溫補肝，甘益血，澀收斂精氣。添精益髓，養血祛風（
治風先治血，血活則風散），強筋骨，烏髭發（故名首烏），令人有子，為滋補
良藥。氣血太和，則勞瘦風虛、崩帶瘡痔、瘰癧癰腫諸病自已（營血調則癰腫消
。赤者，外科呼為瘡帚）止惡瘧（益陰補肝，瘧疾要藥，而本草不言治瘧。時珍
曰︰不寒不燥功在地黃、天冬諸藥之上）。

有赤、白二種。夜則藤交，一名六藤，有陰陽交合之象。赤雄入血分，白雌入氣
分。以大如拳、五瓣者良，三百年者大如栲栳，服之成地仙。凡使赤、白各半泔
浸，竹刀刮皮切片，用黑豆與首烏拌勻，鋪柳甑，入砂鍋，九蒸九晒用。茯苓為
使。忌諸血、無鱗魚、萊菔、蔥、蒜、鐵器（唐時有何首烏者，祖名能嗣，父名
延秀。能嗣五十八，尚無妻子，服此藥七日，而思人道，娶妻連生數子。延秀服
之，壽百六十歲。首烏又服之，壽百三十歲，發猶烏黑，李翱為立何首烏傳。然
流傳雖久，服者尚少。明嘉靖初，方士邵應節進七寶美髯丹，世宗服之，連生皇
子，遂盛行於世。方用赤、何首烏各一斤，黑豆拌，九蒸晒。茯苓半斤，乳拌。
當歸、枸杞、菟絲各半斤，俱酒浸。牛膝半斤，酒浸。同首烏第七次蒸至第九次
。破故紙四兩，黑芝麻炒，蜜丸。並忌鐵器。昂按︰地黃、何首烏皆君藥也，故
六味丸以地黃為君，七寶丹以何首烏為君，各有配合，未可同類而共施也。即有
加減，當各依本方隨病而施損益。今人多以何首烏加入地黃丸中，合兩方而為一
方，是一藥二君，安所適從乎？失製方之本義也）。

牡丹皮
瀉伏火而補血辛甘寒微。入手足少陰（心、腎）、厥陰（心包、肝）。瀉血中伏
火（色丹故入血分。時珍曰︰伏火即陰火也，陰火即相火也。世人專以黃柏治相
火，不知丹皮之功更勝，故仲景腎氣丸用之），和血、涼血而生血（血熱則枯，
涼則生），破積血（積瘀不去則新血不生），通經脈。

為吐衄必用之藥（血屬陰本靜，因相火所逼，故越出上竅）。治中風，五勞，驚
癇瘈瘲（筋脈伸縮抽掣為瘈瘲 。或手足抽掣，口眼喎斜，卒然眩仆，吐涎身軟
，時發時止為癇。皆陰虛血熱，風火相搏，痰隨火涌所致），除煩熱，療癰瘡（
涼血），下胞胎，退無汗之骨蒸（張元素曰︰丹皮治無汗之骨蒸，地骨皮治有汗
之骨蒸。神不足者手少陰，志不足者足少陰，故仲景腎氣丸用丹皮，治神志不足
也。按《內經》曰︰水之精為志，故腎藏志。火之精為神，故心藏神）。

單瓣花紅者入藥，肉濃者佳。酒拌蒸用。畏貝母、菟絲、大黃。忌蒜、胡荽、伏
砒（時珍曰︰花白者補，赤者利，人所罕悟，宜分別之）

續斷
補肝腎，理筋骨苦溫補腎、辛溫補肝。能宣通血脈而理筋骨。主傷中，補不足（
《經疏》曰︰味甘故然）暖子宮，縮小便，破瘀血。

治腰痛胎漏（懷妊瀝血），崩帶遺精，腸風血痢（《是齋方》︰平胃散一兩，川
續斷二錢半，每服二錢，米飲下，治時痢亦驗），癰痔腫毒。又主金瘡折跌（以
功命名），止痛生肌。

女科外科，需為上劑。川產良。狀如雞腳，皮黃皺節節斷者真。去向裡硬筋，酒
浸用。地黃為使。

骨碎補
補腎，治折傷苦溫補腎，故治耳鳴（耳鳴必由腎虛），及腎虛久瀉（研末，入豬
腎煨熟，空心食之。

腎主二便，久瀉多屬腎虛，不可專責脾胃也）。腎主骨，故治折傷（以功命名，
粥和敷傷處。

經曰︰腎者胃之關也。前陰利水，後陰利谷），牙痛（炒黑為末，擦牙，咽下亦
良）。又入厥陰（心包，肝），能破血止血（入血行傷，故治折傷，粥和末裹傷
處）。

根似薑而扁長，去毛用，或蜜拌蒸。

益母草
一名茺蔚通行瘀血，生新血辛微苦寒。入手、足厥陰（心包、肝）。消水行血，
去瘀生新，調經解毒（瘀血去則經調）。

治血風血暈，血痛血淋，胎痛產難，崩中帶下（帶脈橫於腰間，病生於此，故名
為帶。

赤屬血，白屬氣。氣虛者，補中益氣而兼升降。血虛者，養血滋陰而兼調氣）。
為經產良藥，消疔腫乳癰（亦取其散瘀解毒），通大小便。然辛散之藥，瞳子散
大者忌服。

益母子主治略同，調經益精，明目（血滯病目者則宜之）活血，順氣逐風（氣行
則血行，血活則風散），行中有補。治心煩頭痛（血虛血熱之候），胎產帶崩，
令人有子（有補陰之功。

時珍曰︰益母根莖花葉實，皆可同用。若治瘡腫胎產，消水行血，則宜並用；若
治血分風熱，明目調經，用子為良。蓋根莖花葉專於行，子則行中有補也。《產
寶》濟陰返魂丹，小暑端午或六月六日，采益母莖葉花實，為末蜜丸，治胎產百
病。《近效方》︰搗汁熬膏亦良）。忌鐵。子微炒用。

澤蘭
通、行血，消水苦泄熱，甘和血，辛散郁，香舒脾。入足太陰、厥陰（脾、肝）
。通九竅，利關節，養血氣，長肌肉，破宿血，調月經，消症瘕，散水腫（防己
為使）。

治產後血瀝腰痛（瘀行未盡），吐血鼻血，目痛頭風，癰毒撲損。補而不滯，行
而不峻，為女科要藥（古方澤蘭丸甚多）。

時珍曰︰蘭草、澤蘭，一類二種，俱生下濕。紫莖素枝，赤節綠葉，葉對節生，
有細齒。但以莖圓節長、葉光有歧者為蘭草；莖微方節短、葉有毛者為澤蘭。嫩
時並可 （音那）而佩之，《楚辭》所謂紉秋蘭以為佩是也（朱文公《離騷辨証
》云︰必花葉俱香，燥濕不變，方可刈佩。今之蘭蕙，花雖香而葉無氣，質弱易
萎，不可刈佩），吳人呼為香草，俗名孩兒菊（夏日采，置發中，則發不，浸油
塗發，去垢香澤，故名澤蘭）。蘭草走氣分，故能利水道，除痰癖，殺蠱辟惡，
而為消渴良藥（經曰︰數食肥甘，傳為消渴，治之以蘭，除陳氣也）。澤蘭走血
分，故能消水腫，塗癰毒，破瘀除症，而為婦人要藥。以為今之山蘭者誤矣。

防己為使（寇宗 、朱丹溪並以蘭草為山蘭之葉，李時珍考眾說以譏之。按別本
云︰蘭葉甘寒，清肺開胃，消痰利水，解鬱調經，閩產者力勝。閩產為勝，則是
建蘭矣。李士材云︰蘭葉稟金水之氣，故入肺臟，東垣方中嘗用之。《內經》所
謂治之以蘭除陳氣者是也，餘屢驗之。李時珍又謂東垣所用乃蘭草也。其集諸家
之言曰︰陳遁齋《閑覽》云楚騷之蘭，或以為都梁香，或以為澤蘭，或以為猗蘭
，當以澤蘭為正，今之所種如麥門冬者名幽蘭，非真蘭也，故陳止齋著盜蘭說以
譏之。既名幽蘭，正合騷經矣。方虛谷《訂蘭說》言古之蘭草即今之千金草，俗
名孩兒菊者；今之所謂蘭，其葉如茅者，根名土續斷，因花馥郁，故得蘭名。楊
升庵曰︰世以如蒲萱者為蘭，九畹之受誣也久矣。又吳草廬《有蘭說》曰︰蘭為
醫經上品，有根有莖，草之植者也。今所謂蘭無枝無莖，因黃山谷稱之，世遂謬
指為離騷之蘭。寇氏本草溺於流俗，反疑歸說為非。夫醫經為實用豈可誣哉？今
之蘭果可以利水殺蟲而除痰癖乎？其種盛於閩，朱子閩人，豈不識其土產而辨析
若此。世俗至今，猶以非蘭為蘭，何其惑之甚也。

昂按︰朱子辨蘭，援《離騷》紉 以為証，竊謂紉 亦騷人風致之詞耳。如所云飲
木蘭之墜露，餐秋菊之落英，豈真露可飲而英可餐乎？又云製芰荷以為衣，集芙
蓉以為裳，豈真芰荷可衣芙蓉可裳乎？宋儒釋經執泥，恐未可為定論也。第騷經
既言秋蘭，則非春蘭明矣。本經既言澤蘭，則非山蘭明矣。是《離騷》之秋蘭，
當屬本經之澤蘭無疑也。然《離騷》不嘗曰春蘭兮秋菊乎？不又曰結幽蘭而延佇
乎？不又曰疏石蘭以為芳乎？若秋蘭既屬之澤蘭，將所謂春蘭幽蘭石蘭者，又不
得為山蘭，當是何等之蘭乎？且山蘭為花中最上之品，古今評者，列之梅、菊之
前今反屈，於孩兒菊之下，以為盜襲其名，世間至賤之草皆收入本草，獨山蘭清
芬佳品，擯棄不錄，何其不幸若斯之甚也﹗本草殺蟲之藥良多，皆未必有驗，至
於行水消痰，固山蘭之葉力所優為者也。蓋李時珍、陳、方、吳、楊輩，皆泥定
陳藏器以澤蘭、蘭草為一類二種，遂並騷經而疑之。崇澤蘭而黜山蘭，遂令蘭草
無複有用之者。不思若以為一類，則《本經》蘭草一條，已屬重出，何以《本經
》蘭草反列之上品，而澤蘭止為中品乎？況一入氣分，一入血分，迥然不同也。
又騷經言蘭者凡五，除木蘭人所共識，其餘春蘭、秋蘭、幽蘭、石蘭若皆以為孩
兒菊，是不特一類二種，且四種一類矣。而以為九畹之受誣，豈理也哉？蓋《本
經》言澤蘭，所以別乎山也；言蘭草，明用葉而不用其花也；騷經言秋蘭，所以
別乎春也；言石蘭，所以別乎澤也。愚謂秋蘭當屬澤蘭，而春蘭、石蘭定是山蘭
。其曰幽蘭，則山蘭之別名，以其生於深山窮谷故也。寇氏、朱氏之論，又安可
全非也，姑附愚說，以咨多識之士）。

白薇
瀉血熱苦鹹而寒，陰陽、衝、任之藥。利陰氣，下水氣。

主中風身熱支滿，忽忽不知人（陰虛火旺，則內熱主風。火氣焚灼，故身熱支滿
。痰隨火涌，故不知人），血厥（汗出過多血少，陽氣獨上，氣塞不行而厥，婦
人尤多。此証宜白薇湯，白薇、當歸各一兩，參五錢，甘草錢半，每服五錢）熱
淋，溫瘧洒洒，寒熱酸痛（寒熱作，則營氣不能內營，故酸痛），婦人傷中淋露
（血熱。千金白薇散治胎前產後遺尿不知時，白薇、芍藥等分，酒調服。丹溪曰
︰此即河間所謂熱甚廷孔鬱結，神無所依，不能收禁之意也。廷孔，女人溺孔也
），產虛煩嘔（仲景安中益氣竹皮丸用之。《經疏》曰︰古方調經種子，往往用
之。蓋不孕緣於血熱血少，而其源起於真陰不足，陽勝而內熱，故營血日枯也。
益陰清熱，則血自生旺而有子矣，須佐以歸、地、芍藥、杜仲、蓯蓉等藥）。

似牛膝而短小柔軟。去鬚酒洗用。惡大黃、大戟、山茱、薑、棗。

艾葉
宣，理氣血，燥，逐寒濕苦辛。生溫，熟熱。純陽之性，能回垂絕之元陽。通十
二經，走三陰（太、少、厥），理氣血，逐寒濕，暖子宮，止諸血，溫中開鬱，
調經安胎（胎動腰痛下血，膠艾湯良，阿膠、艾葉煎服，亦治虛痢）。

治吐衄崩帶（治帶要藥），腹痛冷痢，霍亂轉筋（皆理氣血、逐寒濕之效），殺
蛇治癬（醋煎，外科有用干艾作湯，投白礬二三錢，洗瘡，然後敷藥者。蓋人血
氣冷，必假艾力以佐陽，而艾性又能殺蟲也）。以之灸（音九）火，能透諸經而
治百病。血熱為病者禁用（灸火則氣下行，入藥則熱上沖，不可過劑。丹田氣弱
，臍腹冷者，以熟艾裝袋，兜臍腹甚妙。寒濕香港腳，亦宜以此夾入襪內）。

陳者良，揉搗如綿，謂之熟艾，灸火用。婦人丸散，醋煮搗餅，再為末用（入茯
苓數片同研，則易細）。煎服宜鮮者，苦酒（醋也）、香附為使（艾附丸，調婦
人諸病。宋時重湯陰艾，自明成化來，則以蘄州艾為勝。云灸酒壇，一灸便透。
《蒙筌》、《發明》，並以野艾為真蘄艾，雖香實非艾種）。

延胡索
宣，活血，利氣辛苦而溫。入手足太陰（肺、脾）、厥陰（心包、肝）經。能行
血中氣滯，氣中血滯，通小便，除風痺。

治氣凝血結，上下內外諸痛（通則不痛），症瘕崩淋，月候不調（氣血不和，因
而凝滯，不以時至），產後血暈，暴血上沖，折傷積血，疝氣危急，為活血、利
氣第一藥。然辛溫走而不守（獨用力迅，宜兼補氣血藥），通經墜胎，血熱、氣
虛者禁用。

根如半夏。肉黃、小而堅者良。酒炒行血，醋炒止血，生用破血，炒用調血。

紅花
古名紅蘭花通，行血，潤燥辛苦甘溫。入肺經而破瘀血、活血（瘀行則血活。有
熱結於中、暴吐紫黑血者，吐出為好。吐未盡，加桃仁、紅花行之。大抵鮮血宜
止，瘀血宜行），潤燥，消腫止痛（凡血熱血瘀，則作腫作痛）。

治經閉便難，血運口噤，胎死腹中（非活血行血不能下），痘瘡血熱（本草不言
治痘），喉痺不通。又能入心經，生新血（須兼補益藥為佐使）。俗用染紅，並
作胭脂（胭脂活血解毒。痘疔挑破，以油胭脂敷之良）。少用養血，多則行血，
過用能使血行不止而斃（血生於心包，藏於肝，屬於衝、任。紅花汁與相類，故
治血病。有產婦血悶而死，名醫陸氏以紅花敷十斤煮湯，寢婦於上而熏之，湯冷
再加，半日而蘇。《金匱》有紅蘭花酒，云治婦人六十二種風）。

茜草
通，行血色赤入營，氣溫行滯，味酸走肝，而鹹走血（《本經》苦寒），入厥陰
（心包、肝）血分。

能行血止血（能行故能止。消瘀通經，又能止吐崩尿血），消瘀通經（酒煎一兩
，通經甚效）。

治風痺黃膽（疸有五︰黃膽、穀疸、酒疸、黃汗疸、女勞疸。此蓋蓄血發黃，不
專於溫熱者也。女勞疸必屬腎虛，亦不可以濕熱例治。當用四物、知、柏壯其水
，參、朮培其氣，隨証而加利濕清熱藥），崩運撲損，痔 瘡癤。血少者忌用。
根可染絳，忌鐵。

紫草
瀉血熱，滑腸甘鹹氣寒。入厥陰（心包、肝）血分。涼血活血，利九竅，通二便
（鹹寒性滑）。

治心腹邪氣（即熱也），水腫五痘， 癬惡瘡（血熱所致）及痘瘡血熱毒盛、二
便閉澀者（血熱則毒閉，得紫草涼之，則血行而毒出。大便利者忌之。《活幼心
書》云︰紫草性寒，小兒脾實者可用，脾虛者反能作瀉。古方惟用茸，取其初得
陽氣，以類觸類，用發痘瘡。今人不達此理，一概用之誤矣）。瀉者忌用。

去頭須，酒洗。

凌霄花
一名紫葳。瀉血熱甘酸而寒。入厥陰（心包、肝）血分。能去血中伏火，破血去
瘀。

生產乳餘疾，崩帶症瘕，腸結（不大便）血閉，淋 風癢，血熱生風之証。女科
多用，孕婦忌之（《本經》云︰養胎。《經疏》云︰破血之藥，非所宜也。肺癰
有用之為君藥者。凌霄花為末，和密陀僧唾調，敷酒 甚驗）。

藤生，花開五瓣，黃赤有點，不可近鼻，嗅之傷腦。

大小薊
瀉，涼血甘溫（《大明》曰涼）。皆能破血下氣，行而帶補。治吐衄腸癰，女子
赤白濁，安胎（涼血之功）。

小薊力微，能破瘀生新，保精養血，退熱補虛，不能如大薊之消癰毒（丹溪曰︰
小薊治下焦結熱血淋。《本事方》︰一人冷氣入陰囊，腫滿疼痛，煎大薊汁服，
立瘥）。

兩薊相似，花如髻。大薊莖高而葉皺，小薊莖低而葉不皺，皆用根。

三七
一名山漆。瀉，散瘀，定痛甘苦微溫。散血定痛。

治吐血衄血，血痢血崩，目赤癰腫（醋磨塗即散，已破者為末摻之）。為金瘡杖
瘡要藥（杖時先服一二錢，則血不沖心；杖後敷之，去瘀消腫易愈。大抵陽明、
厥陰血分之藥，故治血病）。

此藥近時始出，軍中恃之。從廣西山洞來者，略似白芨、地黃，有節，味微甘，
頗似人參。以末摻豬血中，血化為水者真（近出一種，葉似菊艾，而勁濃有岐尖
，莖有赤棱，夏秋開黃花，蕊如金絲，盤紐可愛，而氣不香，根大如牛蒡，味甘
極。《易繁衍》云是三七，治金瘡折傷血病甚效，與南中來者不同）。

地榆
澀，止血苦酸微寒。性沉而澀（本草未嘗言澀，然能收汗止血，皆酸斂之功也）
，入下焦，除血熱。

治吐衄崩中（血虛禁用），腸風（血鮮者為腸風，隨感而見也；血瘀者為臟毒，
積久而發也。糞前為近血，出腸、胃；糞後為遠血，出肺、肝）血痢（蘇頌曰︰
古方斷下多用之。

寇宗 曰︰虛寒瀉痢，及初起者忌用。蘇頌，著《本草圖科》）。

似柳根，外黑裡紅。取上截，炒黑用。梢皮行血。得發良。惡麥冬。

蒲黃
生滑行血，炒澀止血甘平。厥陰（心包、肝）血分藥。生用性滑，行血消瘀，通
經脈，利小便，祛心、腹、膀胱寒、熱（同五靈脂，治心腹血氣痛，名失笑散）
。

療撲打損傷，瘡癤諸腫（一婦舌脹滿口，以蒲黃頻摻，比曉乃愈。宋度宗舌脹滿
口，御醫用蒲黃、乾薑末等分，搽之愈。時珍曰︰觀此則蒲黃之涼血、活血可知
矣。蓋舌為心苗，心包相火。乃其臣使，得乾薑，是陰陽相濟也）。

炒黑性澀，止一切血，崩帶泄精。

香蒲，花中蕊屑，湯成入藥。

苦參
瀉火，燥濕，補陰苦燥濕，寒勝熱。沉陰主腎。補陰益精，養肝膽，安五臟（濕
熱去則血氣和平，而五臟自安）利九竅，生津止渴，明目止淚（淚為肝熱）。

治溫病血痢（純下清血者，風傷肝也，宜散風涼血；下如豆汁者，濕傷脾也，宜
清熱滲濕），腸風溺赤，黃膽酒毒。熱生風，濕生蟲，又能祛風、逐水、殺蟲，
治大腸疥癩。然大苦大寒，肝、腎虛而無熱者勿服（張從正曰︰凡藥皆毒也，雖
苦參、甘草，不可不謂之毒，久服必偏勝為患。經曰︰五味入胃，各歸其所喜攻
，久而增氣，物化之常也。氣增而久，夭之由也。王冰注曰︰氣增不已，則臟有
偏勝，偏勝則臟有偏絕，故令人暴夭。《筆談》曰︰久用苦參擦牙，遂病腰痛，
由其氣傷腎也。經又曰︰大毒治病，十去其六；常毒治病，十去其七；小毒治病
，十去其八；無毒治病，十去其九。穀肉果菜，食養盡之，無使過之，傷其正也
。按︰人參補脾，沙參補肺，紫參補肝，丹參補心，玄參補腎。苦參不在五參之
內，然名參者皆補也。藥能醫病，不能養人，食能養人，不能醫病）。

糯米泔浸去腥氣，蒸用。玄參為使。惡貝母，菟絲子、漏蘆。反藜蘆（苦參一兩
，或酒煎，或醋煮，能吐天行時毒）。

知母
瀉火補水，潤燥滑腸辛苦寒滑。上清肺金而瀉火（瀉胃熱、膀胱邪熱、腎命相火
），下潤腎燥而滋陰，入二經氣分（黃柏入二經血分，故二藥必相須而行）。消
痰定嗽，止渴安胎（莫非清火之用）。

治傷寒煩熱，蓐勞（產勞）骨蒸（退有汗之骨蒸），燥渴虛煩，久瘧下痢（治嗽
者，清肺火也。治渴者，清胃熱也。退骨蒸者，瀉腎火也），利二便，消浮腫（
小便利則腫消。東垣曰︰熱在上焦氣分，結秘而渴，乃肺中伏熱，不能生水，膀
胱絕其化源。宜用滲濕之藥，瀉火清金，滋水之化源。熱在下焦血分，便閉而不
渴，乃真水不足，膀胱乾涸，無陰則陽無以化。宜用黃柏、知母大苦寒之藥，滋
腎與膀胱之陰。而陽自化，小便自通。丹溪曰︰小便不通，有熱有濕，有氣結於
下，宜清、宜燥、宜升。又有隔二隔三之治︰如肺不燥，但膀胱熱，宜瀉膀胱，
此正治；如因肺熱不能生水，則清肺，此隔二之治；如因脾濕不運而精不上升，
故肺不能生水，則燥胃健脾，此隔三之治。瀉膀胱，黃柏、知母之類；清肺，車
前、茯苓之類；燥脾，二朮之類。昂按︰凡病皆有隔二隔三之治，不獨便閉也）
。然苦寒傷胃而滑腸，多服令人瀉（李士材曰︰苦寒肅殺，非長養萬物者也。世
以其滋陰，施之虛損之人，則如水益深矣，特表出以為戒）。

得酒良。上行酒浸，下行鹽水拌。忌鐵。

龍膽草
瀉肝膽火，下焦濕熱大苦大寒，沉陰下行。益肝膽而瀉火（相火寄於肝膽，有瀉
無補，瀉其邪熱，即所以補火也），兼入膀胱、腎經。除下焦之濕熱，與防己同
功。酒浸亦能外行、上行。

治骨間寒熱（腎主骨），驚癇邪氣（肝經風火），時氣溫熱，熱痢疸黃、寒濕香
港腳（足傷濕熱，則成香港腳。腫而痛者，為濕香港腳，宜清熱利濕搜風。又有
攣縮枯細，痛而不腫者，名乾香港腳，宜養血潤燥），咽喉風熱，赤睛 肉（瀉
肝膽火，能明目。元素曰︰柴胡為主，龍膽為使，目疾要藥。昂按︰若目疾初起
，宜發散，忌用寒涼），癰疽瘡疥。過服損胃。

甘草水浸一宿，曝用。小豆、貫眾為使。忌地黃。

青黛
瀉肝，散鬱火鹹寒，色青瀉肝。散五臟鬱火，解中、下焦蓄蘊風熱（《衍義》曰
︰一婦患臍、腹、二陰遍生濕瘡，熱癢而痛，出黃汁，二便澀。用鰻鱺、松脂、
黃丹之類塗之，熱痛愈甚。其婦嗜酒，喜食魚、蝦發風之物。乃用馬齒莧四兩研
爛，入青黛一兩和塗，熱痛皆去，仍服八正散而愈。此中、下焦蓄蘊風熱。毒瓦
斯若不出，當作腸風、內痔。婦不能禁酒物，果仍發痔）。

治傷寒發斑，吐咯血痢（陰虛火炎者忌用。合杏仁研，置柿餅中煨食，名聖餅子
，治咯血）。小兒驚癇，疳熱丹熱，敷癰瘡、蛇犬毒。

即靛花。取嬌碧者，水飛淨用（內多鍛石，故須淘淨）。

大青
瀉心胃熱毒微苦鹹，大寒。解心胃熱毒。

治傷寒，時疾熱狂，陽毒發斑（熱甚傷血，裡實表虛，則發斑。輕如疹子，重如
錦紋。

紫黑者，熱極而胃爛也，多死。《活人書》︰治赤斑煩痛，有犀角大青湯），黃
膽熱痢，丹毒喉痺。

處處有之。高二三尺，莖圓葉長，葉對節生，八月開小紅花成簇，實大如椒，色
赤。用莖葉。

牽牛
大瀉氣分濕熱辛熱有毒，屬火善走。入肺經，瀉氣分之濕熱（肺主氣，火能平金
而泄肺），能達右腎命門，走精隧，通下焦郁遏。及大腸風秘、氣秘，利大小便
，逐水消痰，殺蟲墮胎。

治水腫喘滿 癖氣塊。若濕、熱在血分、胃弱氣虛人禁用（東垣曰︰牽牛苦寒誤
矣，其味辛辣，久嚼猛烈雄壯，所謂苦寒安在哉？乃瀉氣之藥，比諸辛藥泄氣尤
甚。若濕從下受，下焦主血，血中之濕，宜苦寒之味。而反用辛熱之藥，泄上焦
之氣，是血病瀉氣，使氣血俱損也。王好古曰︰以氣藥引，則入氣；以大黃引，
則入血。時珍曰︰一婦腸結，年幾六十，服養血潤燥藥，則泥結，服硝黃藥，則
若罔知。如此三十餘年。其人體肥膏梁而多郁，日吐酸痰乃寬。此乃三焦氣滯，
有升無降，津液皆化為痰，不能下潤腸腑，非血燥也。潤劑留滯，硝、黃入血，
不能入氣，故無效。用牽牛為末，皂角膏丸，才服便通。外甥素多酒色病，二便
不通，脹痛呻吟七晝夜，用通利藥不效。予言此乃濕熱之邪在精道，壅隧路，病
在二陰之間。故前阻小便，後阻大便，病不在大腸、膀胱也。用楝實、茴香、穿
山甲諸藥，倍牽牛，三服而平。東垣補下焦陽虛天真丹，用牽牛鹽水炒黑，佐沉
香、杜仲、肉桂、破故紙諸藥，深得補瀉兼施之妙）。

有黑、白二種，黑者（亦名黑丑）力速。取子淘去浮者，舂去皮用。得木香、乾
薑良（此藥漢前未入本草，故仲景方中無此。《別錄》始載之，宋後始多用者）
。

防己
通，行水，瀉下焦血分濕熱大苦大寒（《本經》）平，《別錄》溫）。太陽（膀
胱）經藥。能行十二經，通腠理，利九竅，瀉下焦血分濕熱，為療風水之要藥。

治肺氣喘嗽（水濕），熱氣諸癇（降氣下痰），濕症香港腳（足傷寒濕為香港腳
。寒濕鬱而為熱，濕則腫，熱則痛。防己為主藥。濕加苡仁、蒼朮、木瓜、木通
，熱加芩、柏，風加羌活、萆，痰加竹瀝、南星，痛加香附、木香，活血加四物
，大便秘加桃仁、紅花，小便秘加牛膝、澤瀉，痛連臂加桂枝、威靈仙，痛連脅
加膽草。又有足跟痛者，屬腎虛。不與香港腳同論），水腫風腫，癰腫惡瘡。或
濕熱流入十二經，致二陰不通者，非此不可。然性險而健，陰虛及濕熱在上焦氣
分者禁用（《十劑》曰︰通可去滯，通草防己之屬是也。通草即木通，是徐之才
亦以行水者，為通與燥劑無以別矣。木通甘淡，瀉氣分濕熱；防己苦寒，瀉血分
濕熱。本集以行水為通劑，改熱藥為燥劑）。

出漢中，根大而虛通，心有花紋，色黃，名漢防己；黑點黃腥木強者，名木防己
，不佳（陳藏器曰︰治風用木防己，治水用漢防己）。酒洗用。惡細辛。畏萆
。

葶藶
大瀉氣秘，通，行水辛苦大寒。屬火性急，大能下氣，行膀胱水。腫中水氣 急
者，非此不能除。破積聚症結，伏留熱氣，消腫除痰，止嗽定喘（水濕泛溢，為
腫脹，為痰嗽，為喘滿）通經利便。久服令人虛（《十劑》曰︰泄可去閉，葶藶
、大黃之屬是也。大黃泄陰分血閉，葶藶泄陽分氣閉，氣味俱濃，不減大黃。然
有甜、苦二種，甜者性緩，苦者性急，泄肺而傷胃，宜大棗輔之。仲景有葶藶大
棗瀉肺湯，治肺氣喘急不得臥。昂按︰輔以大棗，補土所以製水）。

子如黍米，微長色黃。合糯米微炒，去米用。得酒良。榆皮為使。

甘遂
大通，瀉經隧水濕苦寒有毒。能瀉腎經及隧道水濕，直達水氣所結之處，以攻決
為用，為下水之聖藥（仲景大陷腸湯用之）。

主十二種水，大腹腫滿（名水蠱。喻嘉言曰︰腎為水穀之海，五臟六腑之源。脾
不能散胃之水精於肺，而病於中；肺不能通胃之水道於膀胱，而病於上。腎不能
司胃之關，時其輸泄，而病於下，以致積水浸淫，無所底止。腎者，胃之關也。
前陰利水，後陰利谷。王好古曰︰水者，脾肺腎三經所主。有五臟六腑十二經之
部分，上頭面，中四肢，下腰腳，外皮膚，中肌肉，內筋骨。脈有尺寸之殊，浮
沉之別，不可輕瀉藥，當知病在何經何臟，方可用之。

按︰水腫有痰裹食和瘀血、致清不升濁不降而成者，有濕熱相生、隧道阻塞而成
者；有燥熱沖擊、秘結不通而成者，証屬有餘。有服寒涼傷飲食、中氣虛衰而成
者；有大病後正氣衰憊而成者，有小便不通、水液妄行、脾莫能製而成者，証屬
不足。宜分別治之。然其源多由中氣不足而起。丹溪曰︰水病當以健脾為主，使
脾實而氣運，則水自行。宜參、苓為君，視所挾証加減，苟徒用利水藥，多致不
救），瘕疝積聚，留飲宿食，痰迷癲癇。虛者忌用。

皮赤肉白，根作連珠。重實者良。麵裹煨熟用（或用甘草、薺 汁浸三日，其水
如墨，以清為度，再麵裹煨）。瓜蒂為使。惡遠志。反甘草（張仲景治心下留飲
，與甘草同用，取其相反以立功也。有治水腫及腫毒者，以甘遂末敷腫處，濃煎
甘草湯服之，其腫立消，二物相反，感應如此）。

大戟
大瀉，通臟腑水濕苦寒有毒。能瀉臟腑水濕，行血發汗，利大小便。

治十二種水，腹滿急痛，積聚症瘕，頸腋癰腫，風毒腳腫，通經墮胎。誤服損真
氣（時珍曰︰痰涎為物，隨氣升降，無處不到。入心則迷，成癲癇；入肺則塞竅
，為咳喘背冷；入肝則脅痛乾嘔，寒熱往來；入經絡則麻痺疼痛；入筋骨則牽引
隱痛；入皮肉則瘰癧癰腫。陳無擇並以控涎丹主之，殊有奇效，此乃治痰之本。
痰之本，水也，濕也，得氣與火。則結為痰。大戟能泄臟腑水濕，甘遂能行經絡
水濕，白芥子能散皮裡膜外痰氣，惟善用者能收奇功也。又曰︰錢仲陽謂腎為真
水，有補無瀉。複云痘症變黑歸腎者，用百祥膏下之，非瀉腎也，瀉其腑，則臟
自不實。腑者，膀胱也。百祥惟大戟一味，能行膀腕之水故也。竅謂非獨瀉腑，
乃腎邪實而瀉肝也。實則瀉其子，大戟浸水青綠，肝膽之色也。痘症毒盛火熾，
則水益涸，風挾火勢，則土受虧，故津液內竭，不能化膿，而成黑陷之証，瀉其
風火之毒，所以救腎扶脾也。昂按︰瀉心乃所以補心，瀉腎即所以救腎，邪熱退
，則真陰複矣。《機要》用大戟一兩，棗三枚，同煮焙乾，去戟，用棗丸服，名
棗變百祥丸）。

杭產紫者為上，北產白者傷人。漿水煮，去骨用。得大棗則不損脾。畏菖蒲。反
甘草。

商陸
大通，行水苦寒有毒（諸家辛酸，時珍苦寒）。沉陰下行，與大戟、甘遂同功。

療水腫脹滿（腫屬脾，脹屬肝。腫則陽氣猶行，如單脹而不腫者名臌脹，為木橫
克土，難治。腫脹朝寬暮急為血虛，朝暮俱急為氣血兩虛。腫脹由心腹而散四肢
者吉，由四肢而入心腹者危。男自下而上，女自上而下，皆難治）。瘕疝癰腫。
喉痺不通，（薄切醋炒，塗喉中良），濕熱也病。瀉蠱毒，敷惡瘡，墮胎孕，令
人見鬼神。

取花白者根（赤者傷人，只堪貼臍，入麝三分搗貼，小便利則，腫消），黑豆湯
浸蒸用。

得蒜良。

芫花
大通，行水苦寒有毒。去水飲痰癖。

療五水在五臟、皮膚，脹滿喘急，痛引胸脅，咳嗽瘴瘧（五水者，風水、皮水、
正水、石水、黃汗也。水積胸中，堅滿如石，名石水。汗如柏汁，名黃汗，久不
愈必致癰膿。時珍曰︰仲景治傷寒太陽証，表未解，心下有水而咳，乾嘔發熱，
或喘或利者，小青龍湯主之。

表已解，有時頭痛，汗出惡寒，心下有水，乾嘔，痛引兩脅，或喘或嗽者，十棗
湯主之。蓋青龍散表邪，使水從汗出，《內經》所謂開鬼門也；十棗逐裡邪，使
水從兩便出，《內經》所謂潔淨府、去陳 法也。十棗湯︰芫花、甘遂、大戟等
分，棗十枚）。

葉似柳，二月開花紫碧色，葉生花落。陳久者良。醋煮過，水浸曝用。根療疥，
可毒魚。反甘草（斗訟者，取葉擦皮膚，輒作赤腫，假傷以誣人）。

蕘花
大通，行水辛散結、苦泄熱，行水捷藥，主治略同芫花。

澤漆
通，行水辛苦微寒。消痰退熱，止嗽殺蟲，利大、小腸。治大腹水腫，益丈夫陰
氣。

生平澤，葉園黃綠，頗類貓睛，一名貓兒眼睛草。莖中有白汁，粘人（時珍曰︰
《別錄》云是大戟苗，非也。功相類耳）。

常山
宣，吐痰，截瘧，通，行水辛苦而寒，有毒。能引吐行水，祛老痰積飲（痰有六
︰風痰、寒痰、濕痰、熱痰、食痰、氣痰也。飲有五，流於肺為支飲，於肝為懸
飲，於心為伏飲，於經絡為溢飲，於腸胃為痰飲也。常山力能吐之，下之），專
治諸瘧。然悍暴能損真氣，弱者慎用（時珍曰︰常山蜀漆，韌痰截瘧，須在發散
表邪及提出陽分之後用之。瘧有經瘧、臟瘧、風、寒、暑、濕、痰、食、瘴、鬼
之別，須分陰、陽、虛、實，不可概論。常山蜀漆，得甘草則吐，得大黃則利，
得烏梅、穿山甲則入肝，得小麥、竹葉則入心，得秫米、麻黃則入肺，得龍骨、
附子則入腎，得草果、檳榔則入脾。蓋無痰不作瘧，一物之功，亦在驅逐痰水而
已。李士材曰︰常山發吐，唯生用、多用為然。與甘草同用亦必吐。若酒浸炒透
，但用錢許，每見奇功，未見其或吐也。世人泥於雷 老人久病忌服之說，使良
藥見疑，沉 難起，抑何愚也。常山吐瘧痰，瓜蒂吐熱痰，烏附尖吐濕痰，萊菔
子吐氣痰，藜蘆吐風痰）。

雞骨者良。酒浸蒸或炒用。栝蔞為使。忌蔥、茗。莖葉名蜀漆，功用略同（古方
有蜀漆散，取其苗性輕揚，發散上焦邪結）。甘草水拌蒸。

藜蘆
宣，引吐辛寒至苦，有毒。

入口即吐，善通頂，令人嚏，風癇証多用之（張子和曰︰一婦病風癇，初一、二
年一作，後漸日作，甚至一日數作，求死而已。值歲大飢，采百草食，見野草若
蔥，采蒸飽食，覺不安，吐膠涎數日，約一二斗，汗出如洗，甚昏困，後遂輕健
如常人。以所食蔥訪人，乃憨蔥苗，即藜蘆是矣。時珍曰︰和王妃年七十，中風
不省，牙關緊閉。先考太醫吏目月池翁診視，藥不得入。不獲已，打去一齒，濃
煎藜蘆湯灌之，少頃噫氣，遂吐痰而蘇。藥不瞑眩，厥疾不瘳，誠然）。

取根去頭。用黃連為使。反細辛、芍藥、諸參。惡大黃。畏蔥白（吐者、服蔥湯
即止）。

木通
古名通草。輕，通，行水，瀉小腸火甘淡輕虛。上通心包，降心火，清肺熱（心
火降。則肺熱清矣），化津液（肺為水源，肺熱清，則津液化，水道通），下通
大、小腸，膀胱，導諸濕熱由小便出（故導赤散用之。

凡利小便者，多不利大便，以小水愈通，大便愈燥也。木通能入大腸，兼通大便
），通利九竅，血脈關節。

治胸中煩熱，遍身拘痛（楊仁齋云︰遍身隱熱、疼痛拘急、足冷，皆伏熱傷血。
血屬於心，宜木通以通心竅，則經絡流行也），大渴引飲（中焦火），淋瀝不通
（下焦火，心與小腸相表裡，心移熱於小腸，則淋秘），水腫浮大（利小便），
耳聾（泄腎火，通竅）目眩，口燥舌乾（舌為心苗），喉痺咽痛（火炎上焦），
鼻 （熱壅清道，則氣窒不通）失音（清金），脾熱好眠（脾主四肢，倦則好眠
。心為脾母，心熱清，脾熱亦除），除煩退熱，止痛排膿，破血催生，行經下乳
（火不亢於內，氣順血行，故經調有準，乳汁循常）。汗多者禁用（東垣曰︰肺
受熱邪，津液氣化之源絕，則寒水斷流；膀胱受濕熱，癃閉約束，則小便不通，
宜此治之。寒水，太陽膀胱也。朱二允曰︰火在上則口燥，眼赤、鼻乾，在中則
心煩、嘔噦、浮腫，在下則淋秘、足腫，必借此甘平之性，瀉諸經之火，火退則
小便自利，便利則諸經火邪，皆從小水而下降矣。君火宜木通，相火宜澤瀉，利
水雖同，所用各別）。

藤有細孔，兩頭皆通（故通竅）。

通草
古名通脫木。輕、通、利水、退熱色白氣寒，體輕味淡。氣寒則降，故入肺經，
引熱下行而利小便；味淡則升，故入胃經，通氣上達而下乳汁。治五淋水腫，目
昏耳聾，鼻塞失音（淡通竅，寒降火，利肺氣），退熱催生。

澤瀉
通，利水，瀉膀胱火甘淡微鹹。入膀胱，利小便，瀉腎經之火邪，功專利濕行水
。

治消渴痰飲，嘔吐瀉痢，腫脹水痞，香港腳疝痛，淋瀝陰汗（陰間有汗），尿血
泄精（既利水而又止泄精，何也？此乃濕熱為病。不為虛滑者言也，虛滑則當用
補澀之藥），濕熱之病。

濕熱既除，則清氣上行。又能養五臟，益氣力，起陰氣，補虛損，止頭旋，有聰
耳、明目之功（脾胃有濕熱，則頭重耳鳴目昏。滲去其濕，則熱亦隨去，土乃得
令，而精氣上行。

故《本經》列之上品，云聰耳明目，而六味丸用之，今人多以昏目疑之）。多服
昏目（小便過利，而腎水虛故也。眼中有水，屬膀胱，過利則水涸而火生。張仲
景八味丸用澤瀉，寇宗謂其接引桂附入腎經。李時珍曰︰非接引也，乃取其瀉膀
胱之邪氣也。古人用補藥，必兼瀉邪，邪去則補藥得力，一闔一辟，此乃玄妙。
後人不知此理，專一於補，必致偏勝之患矣。

王履曰︰地黃、山茱、茯苓、丹皮，皆腎經藥，桂、附右腎命門之藥，何待接引
乎？錢仲陽謂︰腎為真水，有補無瀉。或云脾虛腎旺，故瀉腎扶脾，不知腎之真
水不可瀉，瀉其伏留之邪耳﹗脾喜燥，腎惡燥，故兼補為難。易老云︰去脬中留
垢，以其微鹹能瀉伏水故也。昂按︰六味丸有熟地之溫，丹皮之涼，山藥之澀，
茯苓之滲，山茱之收，澤瀉之瀉。補腎而兼補脾，有補而必有瀉，相和相濟，以
成平補之功，乃平淡之神奇，所以為古今不易之良方也。即有加減，或加紫河車
一具，或五味、麥冬、杜仲、牛膝之類，不過一二味，極三四味而止。今人或疑
澤瀉之瀉而減之，多揀本草補藥，恣意加入，有補無瀉。且客倍於主，責成不專
，而六味之功，且退處於虛位，失製方配合之本旨矣，此近世庸師之誤也）。

鹽水拌，或酒浸用。忌鐵。

車前草
通，行水，瀉熱，涼血甘寒。涼血去熱，止吐衄，消瘕瘀，明目通淋（凡利水之
劑，多損於目。惟此能解肝與小腸之熱，濕熱退而目清矣。雷 曰︰使葉，勿使
莖、蕊）。

子，甘寒。清肺、肝風熱，滲膀胱濕熱，利小便而不走氣，與茯苓同功，強陰益
精，令人有子（腎有二竅，車前子能利水竅而固精竅。精盛則有子，五子衍宗丸
用之，枸杞、菟絲各八兩，五味、複盆各四兩，車前二兩，蜜丸。慣遺泄者，車
前易蓮子。時珍曰︰人服食，須佐他藥，如六味丸之用澤瀉可也，若單用則過瀉
）。治濕痺五淋，暑濕瀉痢（歐陽文忠患暴下，國醫不能愈。夫人云︰市有藥，
三文一貼甚效。公不肯服，夫人雜他藥進之，一服而愈。問其方，乃車前子為末
，米飲下二錢。一云此藥利水而不動氣，水道利則清濁分，谷臟自止矣），目赤
障翳（能除肝熱），催生下胎。

酒蒸搗餅，焙研（酒蒸搗餅，入滋補藥。炒研，入利水泄瀉藥）。

燈草
輕，通，利水，清熱甘淡而寒。降心火（心能入心），清肺熱，利小腸（心與小
腸相表裡，心火清則肺熱小腸亦清，而熱從小便出矣），通氣止血。

治五淋水腫，燒灰吹喉痺，塗乳止夜啼，擦癬最良（縛成把，擦摩極癢時，蟲從
草出，浮水可見，十餘次則能斷也）。

瞿麥
通，利水，破血苦寒。降心火，利小腸，逐膀胱邪熱，為治淋要藥（故八正散用
之。五淋大抵皆屬濕熱，熱淋宜八正及山梔、滑石之類；血淋宜小薊、牛膝；膏
腎虛淋宜補腎，不可獨瀉；老人氣虛者，宜參、朮兼木通、山梔；亦有痰滯中焦
作淋者，宜行痰兼通利藥，最忌發汗，汗之必便血）。破血利竅，決癰消腫，明
目去翳，通經墮胎。性利善下，虛者慎用（寇宗 曰︰心經雖有熱，而小腸虛者
服之，則心熱未清，而小腸別作病矣）。

花大如錢，紅白斑斕，色甚斌媚，俗呼洛陽花。用蕊、殼。丹皮為使。惡螵蛸（
產後淋當去血，瞿麥、蒲黃皆為要藥）。

蓄
一名扁竹。通淋苦平。殺蟲疥，利小便。治黃膽熱淋，蛔咬腹痛，蟲蝕下部（煮
服）。

葉細如竹，弱莖蔓引，促節有粉，三月開紅花。

天仙藤
通，活血，消腫苦溫。疏氣活血。治風勞腹痛，妊娠水腫（有天仙藤散，專治水
腫）。

葉似葛，圓而小，有白毛，根有須，四時不凋（一云即青木香藤）。

地膚子
通，利水，補陰甘苦氣寒。益精強陰，入膀胱，除虛熱，利小便而通淋（時珍曰
︰無陰則陽無以化，亦猶東垣治小便不通，用知、柏滋腎之意。王節齋曰︰小便
不禁或頻數，古方多以為寒，而用溫澀之藥。殊不知屬熱者多，蓋膀胱火邪妄動
，水不得寧，故不能禁而頻數也。故老人多頻數，是膀胱血少，陽火偏旺也。治
法當補膀胱陰血，瀉火邪為主，而佐以收澀之劑，如牡蠣、山茱、五味之類，不
可獨用。病本屬熱，故宜瀉火。因水不足，故火動而致便數，小便既多，水益虛
矣，故宜補血。補血瀉火，治其本也。收之澀之，治其標也）。

治 疝，散惡瘡（煎湯，洗瘡疥良）。葉作浴湯，去皮膚風熱丹腫，洗眼除雀盲
澀痛。

葉如蒿，莖赤，子類蠶砂。惡螵蛸。

石韋
通淋，補勞甘苦微寒。清肺金以滋化源（凡行水之藥，必皆能先清肺火），通膀
胱而利水道。益精氣，補五勞（利濕清熱之功。高陽生對宣帝治勞傷，用石韋計
）。治淋崩發背（炒末，冷調，酒服）。

生石陰，柔韌如皮，背有黃毛。去毛，微炙用。杏仁、滑石、射干為使，得菖蒲
良。生古瓦上者名瓦韋，治淋。

海金砂
通淋，瀉濕熱甘寒淡滲。除小腸、膀胱血分濕熱。

治腫滿、五淋、莖痛。得梔子、牙硝、硼砂，治傷寒熱狂（大熱利小便，此釜底
抽薪之義也）。

莖細如線，引竹木上。葉級皺處，有砂黃赤色。忌火。

茵陳
通，利濕熱，治諸黃苦燥濕，寒勝熱。入足太陽（膀胱）經。發汗利水，以泄太
陰、陽明（脾、胃）之濕熱。

為治黃膽之君藥（脾胃有濕熱則發黃，黃者，脾之色也。熱甚者，身如桔色，汗
如柏汁。亦有寒濕發黃、身熏黃而色暗。大抵治以茵陳為主，陽黃加大黃、梔子
，陰黃加附子、乾薑，各隨寒熱治之）。又治傷寒時疾，狂熱瘴瘧，頭痛頭旋，
女人瘕疝（皆濕熱為病）。

香薷
宣，通，利濕，清暑辛散皮膚之蒸，溫解心腹之凝結。屬金、水而主肺，為清暑
之主藥。肺氣清，則小便行而熱降（暑必兼濕，治暑必兼利濕，若無濕，但為乾
熱，非暑也）。

治嘔逆水腫（熬膏服，小便利則消）、香港腳口氣（煎湯含敷）。單服治霍亂轉
筋（時珍曰︰暑月乘涼飲冷，致陽氣為陰邪所遏，反中入內，遂病頭痛，發熱惡
寒，煩躁口渴，吐瀉霍亂，宜用之，以發越陽氣、散暑和脾則愈。若飲食不節、
勞役作傷之人，傷暑大熱大渴，汗出如雨，煩躁喘促，或瀉或吐者，乃內傷之証
。宜用清暑益氣湯、人參白虎湯之類，以瀉火益元可也。若用香薷，是重虛其表
，而濟之熱矣。蓋香薷乃夏月解表之藥，如冬月之用麻黃，氣虛者尤不宜多服，
今人謂能解暑，概用代茶，誤矣﹗李士材曰︰香薷為夏月發汗之藥，其性溫熱，
只宜於中暑之人，若中熱者誤服之，反成大害，世所未知。按潔古云︰中暑為陰
証、為不足，中熱為陽証、為有餘。經曰︰氣盛身寒，得之傷寒；氣虛身熱，得
之傷暑。故中暑宜溫散，中熱宜清涼。身寒"寒"字，當"熱"字看，傷寒必病
熱）。陳者勝（宜冷凍飲料，熱服令人瀉）。

青蒿
瀉熱，補勞苦寒。得春木少陽之令最早（二月生苗），故入少陽、厥陰（肝膽）
血分。

治骨蒸勞熱（童便搗汁，取汁熬膏），蓐勞虛熱（凡苦寒之藥，多傷胃氣。惟青
蒿芳香入脾，獨宜於血虛有熱之人，以其不犯胃氣也），風毒熱黃，久瘧久痢，
瘙疥惡瘡，鬼氣尸疰（時珍曰︰《月令通纂》言伏內庚日，采蒿懸門庭，可辟邪
。冬至元旦，各服一錢亦良，則青蒿之治鬼疰，蓋亦有所伏也），補中明目。

童便浸葉用，熬膏亦良。使子勿使葉，使根勿使莖。

附子
大燥，回陽，補腎命火，逐風寒濕辛甘有毒，大熱純陽。其性浮而不沉，其用走
而不守，通行十二經，無所不至。能引補氣藥以複散之元陽，引補血藥以滋不足
之真陰，引發散藥開腠理，以逐在表之風寒（同乾薑、桂枝，溫經散寒發汗），
引溫暖藥達下焦，以祛在裡之寒濕（能引火下行，亦有津調貼足心者。入八味丸
內，亦從地黃等補陰）。

治三陰傷寒（吳綬曰︰附子陰証要藥。凡傷寒傳變三陰，中寒夾陰，身雖大熱，
而脈沉細者；或厥陰腹痛，甚則唇青、囊縮者，急須用之。若待陰極陽竭而用之
，已遲矣。東垣治陰盛格陽，傷寒面赤目赤，煩渴引飲，脈七八至。但按之則散
，用薑附東加人參，投半斤，得汗而愈，此神聖之妙也），中寒中風（卒中曰中
，漸傷曰傷。輕為感冒，重則為傷，又重則為中），氣厥痰厥（虛寒而厥者宜之
。如傷寒陽盛格陰，身冷脈伏，熱厥似寒者，誤投立斃，宜承氣、白虎等湯），
咳逆（風寒）嘔噦（胃寒），膈噎（膈噎，多由氣血虛、胃冷、胃槁而成。飲可
下而食不可下，槁在吸門，喉間之厭會也。食下胃脘痛，須臾吐出，槁在賁門，
胃之上口也，此上焦，名噎。食下良久吐出，槁在幽門，胃之下口也，此中焦，
名膈。朝食暮吐，槁在闌門，大、小腸下口也，此下焦，名反胃。又有痰飲、食
積、瘀血壅塞胃口者。

如寒痰胃冷，則宜薑、附、參、朮；胃槁者，當滋潤，宜四物牛羊乳，血瘀者加
韭汁。當與韭汁、牛乳二條參看論治），脾泄（命火不足），冷痢寒瀉，霍亂轉
筋（脾虛，寒客中焦為霍亂。寒客下焦肝腎為轉筋。熱霍亂者禁用），拘攣風痺
，症瘕積聚，督脈為病，脊強而厥，小兒慢驚，痘瘡灰白，癰疽不斂，一切沉寒
痼冷之証（經曰︰陰盛主內寒，陽虛生外寒）。

助陽退陰，殺邪辟鬼（本草未載），通經墮胎（凡陰証用薑、附藥，宜冷服，熱
因寒用也。

蓋陰寒在下，虛陽上浮。治之以寒，則陰益盛，治之以熱，則拒格不納。用熱藥
冷凍飲料，下嗌之後，冷體既消，熱性便發，情且不違，而致大益，此反治之妙
也。又有寒藥熱飲治熱証者，此寒因熱用，義亦相同也。經曰︰正者正治，反者
反治。如用寒治熱，用熱治寒，此正治也。

或以寒治寒，以熱治熱，此反治也。經所謂必伏其所主，而先其所因。蓋借寒藥
、熱藥為反佐，以作向導也，亦曰從治。王好古曰︰用附子以補火，必防涸水。
如陰虛之人，久服補陽之藥，則虛陽益熾，真陰愈耗，精血日枯，而氣無所附麗
，遂成不救者多矣）。

母為烏頭，附生者為附子，連生者為側子，細長者為天雄，兩岐者為烏喙。五物
同出異名。

附子以西川彰明赤水產者為最，皮黑體圓、底平八角、重一兩以上者良（或云二
兩者更勝，然難得）。生用發散，熟用峻補（趙嗣真曰︰仲景麻黃附子細辛湯，
熟附配麻黃，發中有補；四逆湯生附配乾薑，補中有發，其旨微矣。丹溪曰︰烏
附行經，仲景八味丸用為少陰向導，後世因以為補藥，誤矣﹗附子走而不守，取
其健悍走下，以行地黃之滯耳。相習用為風及補藥，殺人多矣。昂按︰附子味甘
氣熱，峻補元陽。陽微欲絕者、回生起死，非此不為功，故仲景四逆、真武、白
通諸湯多用之。其有功於生民甚大，況古人日用常方，用之最多，本非禁劑。丹
溪乃僅以為行經之藥，而云用作補藥多致殺人，言亦過矣。蓋丹溪法重滋陰，故
每訾陽藥，亦其偏也。王節齋曰︰氣虛用四君子湯，血虛用四物湯，虛甚者俱宜
加熟附。蓋四君、四物，皆平和寬緩之劑，須得附子健悍之性行之，方能成功。
附子熱藥，本不可輕用，但當病，則雖暑熱時月，亦可用也）。水浸，麵裹煨，
令發坼，乘熱切片，炒黃，去火毒用。又法，甘草二錢，鹽水、薑汁、童便各半
盞，煮熟用（今人用黑豆煮亦佳）。畏人參、黃耆、甘草、防風、犀角、綠豆、
童便。反貝母、半夏、栝蔞、白芨、白蘞。中其毒者，黃連、犀角、甘草煎湯解
之，黃土水亦可解。

烏頭功同附子而稍緩。附子性重峻，溫脾逐寒；烏頭性輕疏，溫脾逐風。寒疾宜
附子，風疾宜烏頭。

烏附尖吐風痰，治癲癇，取其鋒銳，直達病所（丹溪治許白云，屢用瓜蒂、梔子
、苦參、藜蘆等劑，吐之不透。後用附子尖和漿水與之，始得大吐膠痰數碗）。

天雄補下焦命門陽虛（寇宗奭、張元素皆曰補上焦。丹溪曰︰可為下部之佐。時
珍曰︰其尖皆向下生，故下行。然補下乃所以蓋上也，若上焦陽虛，則屬心、肺
之分，當用參、，不當用雄、附矣），治風寒濕痺，為風家主藥，發汗又能止陰
汗。

側子散側旁生，宜於發散四肢，充達皮毛，治手足風濕諸痺。

草烏頭
大燥，開頑痰辛苦大熱。搜風勝濕，開頑痰。治頑瘡，以毒攻毒，頗勝川烏。然
至毒，無所釀製，不可輕投。

野生，狀類川烏，亦名烏喙。薑汁炒，或豆腐煮用。熬膏，名射罔，敷箭射獸，
見面立死。

白附子
燥，祛風濕，治面疾辛甘有毒，大熱純陽。陽明經藥，能引藥勢上行，治面上百
病（陽明之脈縈於面，白附能去頭面游風。作面脂，消斑疵）。補肝虛，祛風痰
，治心痛血痺，諸風冷氣，中風失音，陰下濕癢。

根如草烏之小者，長寸許，皺紋有節，炮用（陶弘景曰︰此藥久絕，無複真者，
今惟涼州生）。

破故紙
一名補骨脂。燥，補命火辛苦大溫。入心包、命門。補相火以通君火，暖丹田，
壯元陽，縮小便（亦治遺尿）。

治五勞七傷（五臟之勞，七情之傷），腰膝冷痛，腎冷精流，腎虛泄瀉（腎虛則
命門火衰，不能熏蒸脾胃，脾胃虛寒，遲於運化，致飲食減少，腹脹腸鳴，嘔涎
泄瀉，如鼎釜之下無火，物終不熟，故補命門相火即所以補脾。破故紙四兩，五
味三兩，肉蔻二兩，吳茱一兩，薑煮棗丸，名四神丸，治五更泄瀉），婦人血氣
（婦人之血脫氣陷，亦猶男子之腎冷精流）墮胎。

出南番者色赤，嶺南者色綠。酒浸蒸用，亦有童便乳浸、鹽水炒者。得胡桃、胡
麻良。

惡甘草（唐鄭相國方︰破故紙十兩，酒浸蒸為末，胡桃肉二十兩，去皮爛研，蜜
和，每日酒調一匙，或水調服。白飛霞曰︰破故紙屬火，堅固元陽；胡桃屬水，
潤燥養血，有水火相生之妙。忌芸薹、羊血。加杜仲，名青娥丸。云薹，油菜也
）。

肉蓯蓉
補腎命，滑腸甘酸鹹溫。入腎經血分。補命門相火，滋潤五臟。益髓強筋。

治五勞七傷，絕陽不興，絕陰不產，腰膝冷痛，崩帶遺精，峻補精血（時珍曰︰
補而不峻，故有蓯蓉之號）。驟用恐妨心，滑大便。

長大如臂，重至斤許。有松子鱗甲者良。酒浸一宿，刷去浮甲，劈破，除內筋膜
。酒蒸半日。又酥炙用。忌鐵（蘇恭曰︰今日所用，多草蓯蓉功力稍劣）。

鎖陽
補陽，滑腸甘溫補陰。益精興陽，潤燥養筋（強筋故能興陽）。治痿弱，滑大便
（便燥者啖之，可代蓯蓉，煮粥彌佳）。

鱗甲櫛比，狀類男陽。酥炙。

巴戟天
補腎，祛風甘辛微溫。入腎經血分、強陰益精，治五勞七傷；辛溫散風濕，治風
氣、香港腳、水腫。

根如連珠。擊破中紫而鮮潔者，偽也。中雖紫，微有白糝粉色而理小暗者，真也
。蜀產佳（山 根似巴戟，但色白，人或醋煮以亂之）。去心，酒浸焙用。覆盆
子為使。惡丹參。

胡盧巴
燥，補腎命，除寒濕苦溫純陽。入右腎命門。暖丹田，壯元陽。

治腎臟虛冷，陽氣不能歸元（同附子、硫黃），瘕疝冷氣（同茴香、巴戟、川烏
、川楝、吳茱萸），寒濕香港腳。

出嶺南番舶者良，云是番萊菔子。酒浸曝，或蒸，或炒。

仙茅
燥，補腎命辛熱有小毒。助命火，益陽道，明耳目，補虛勞。

治失溺無子，心腹冷氣不能食（溫胃），腰腳冷痺不能行（曖筋骨）。相火盛者
忌服。

葉如茅而略闊，根如小指，黃白多涎。竹刀去皮，切，糯米泔浸，去赤汁，出毒
用。忌鐵（唐，婆羅門始進此方，當時盛傳，服之多效。照前製，陰乾，蜜丸，
酒服。禁牛乳、牛肉。許真君書曰︰甘能養肉，苦能養氣，咸能養骨，酸能養筋
，滑能養膚，和苦酒服之必效）。

淫羊藿
一名仙靈脾。補腎命辛香甘溫。入肝腎。補命門（時珍曰︰手足陽明、三焦、命
門藥），益精氣，堅筋骨，利小便。

治絕陽不興，絕陰不產，冷風勞氣，四肢不仁（手足麻木）。

一名仙靈脾。北部有羊，一日百合，食此藿所致，故名。去枝，羊脂拌炒。山藥
為使。

得酒良。

蛇床子
補腎命，去風濕辛苦而溫。強陽益陰，補腎祛寒，祛風燥濕。

治痿囊濕，女子陰痛陰癢（濕生蟲，同礬煎湯洗），子臟虛寒，產門不閉（炒熱
熨之），腎命之病。及腰酸體痛，帶下脫肛，喉痺齒痛，濕癬惡瘡（殺蟲止癢）
，風濕諸病。煎湯浴，止風癢（時珍曰︰腎命、三焦氣分之藥，不獨補助男子，
而且有益婦人，世人舍此而求補藥於遠域，豈非貴耳賤目乎？）。

似小茴而細。微妙，殺毒則不辣（以地黃汁拌蒸三遍佳）。惡丹皮、貝母、巴豆
。

菟絲子
平補三陰甘辛和平。凝正陽之氣，入足三陰（脾、肝、腎）。強陰益精，溫而不
燥，不助相火。

治五勞七傷，精寒淋瀝，口苦燥渴（脾虛腎燥而生內熱，菟絲益陰清熱）。祛風
明目，補衛氣，助筋脈，益氣力，肥健人（補肝腎之效。《老學庵筆記》︰予族
弟，少服菟絲子凡數年，飲食倍常，血氣充盛。忽因浴見背腫，隨視隨長，乃大
疽也。適值金銀花開，飲至數斤，腫遂消。菟絲過服，尚能作疽，以此知金石藥
，不可不戒。昂按︰此人或感他毒，未可盡歸咎於菟絲也）。

無根，蔓延草上，子黃如黍粒。得酒良。淘去泥沙，酒浸一宿，曝乾搗末。山藥
為使。

覆盆子
平補肝腎甘酸微溫。益腎臟而固精，補肝虛而明目，起陽痿，縮小便（寇氏曰︰
服之當複其溺器，故名），澤肌膚，烏髭發（榨汁塗發不白），女子多孕。

同蜜為膏，治肺氣虛寒（李士材曰︰強腎無燥熱之偏，固精無凝澀之害，金玉之
品也）。

狀如複盆，故名。去蒂，淘淨搗餅，用時酒拌蒸。葉絞汁，滴目中，出目弦蟲，
除膚赤，收濕止淚。

蒺藜子
平補肝腎苦溫補腎，辛溫瀉肺氣而散肝風，益精明目（肝以散為補，凡補肝藥，
皆能明目）。

治虛勞腰痛，遺精帶下，咳逆肺痿，乳閉症瘕，痔漏陰 （音頹），腎、肝、肺
三經之病，催生墮胎（刺蒺藜主惡血，故能破症下胎）。

沙苑蒺藜 綠色似腎（故補腎）。炒用（亦可代茶）。

刺蒺藜 三角有刺。去刺，酒拌蒸（風家宜刺蒺藜，補腎則沙苑者為優）。餘功
略同（瑞竹堂方︰齒牙打動者，蒺藜根燒灰敷之）。

使君子
補脾，殺蟲，消積甘溫。健脾胃，除虛熱，殺臟蟲。

治五疳便濁，瀉痢瘡癬，為小兒諸病要藥（《經疏》曰︰五疳便濁，瀉痢腹蟲，
皆由脾胃虛弱，因而乳停食滯、濕熱瘀塞而成。脾胃健，則積滯消，濕熱散，水
道利，而前証盡除矣。時珍曰︰凡能殺蟲之藥，多是苦辛，獨使君子、榧子，甘
而殺蟲。每月上旬，蟲頭向上，中旬頭橫，下旬向下。《道藏》云︰初一至初五
，蟲頭向上。凡有蟲病者，每月上旬，空心食數枚，蟲皆死而出也。按︰地黃、
胡麻皆殺蟲）。

出閩蜀，五瓣有，內仁如榧。亦可煨食，久則油，不可用。忌飲熱茶，犯之作瀉
。

益智子
燥脾腎，補心腎辛熱。本脾藥，兼入心、腎。主君相二火，補心氣、命門、三焦
之不足（心為脾母，補火故能生土），能澀精固氣（《本草》未載）。又能開發
鬱結，使氣宣通（味辛能散），溫中進食，攝涎唾（胃冷則涎涌），縮小便（腎
與膀胱相表裡，益智辛溫固腎。鹽水炒，同烏藥等分，酒煮山藥糊丸，鹽湯下，
名縮泉丸）。

治嘔吐泄瀉，客寒犯胃，冷氣腹痛，崩帶泄精（澀精固氣。因熱而崩濁者禁用）
。

出嶺南，形如棗核，用仁。

砂仁
即縮砂 宣，行氣，調中辛溫香竄。補肺益腎，和胃醒脾，快氣調中，通行結滯
。

治腹痛痞脹（痞滯，有傷寒下早裡虛邪入而痞者；有食壅痰塞而痞者；有脾虛氣
弱而痞者。須分虛實治之，不宜專用利氣藥，恐變為鼓脹。鼓脹，內脹而外有形
；痞脹，惟覺痞悶而已，皆太陰為病也），噎膈嘔吐，上氣咳嗽，赤白瀉利（濕
熱積滯，客於大腸，砂仁亦入大小腸經），霍亂轉筋，奔豚崩帶。祛痰逐冷，消
食醒酒，止痛安胎（氣行則痛止，氣順則胎安），散咽喉口齒浮熱，化銅鐵骨鯁
（王好古曰︰得檀香、豆蔻入肺，得人參、益智入脾，得黃柏、茯苓入腎，得赤
石脂入大、小腸。《醫通》曰︰辛能潤腎燥，引諸藥歸宿丹田，地黃用之拌蒸，
亦取其能達下也。《經疏》曰︰腎虛氣不歸元，用為向導。殆勝桂、附熱藥為害
）。

出嶺南，研用。

白豆蔻
宣，行氣，暖胃辛熱。流行三焦，溫暖脾胃（三焦利，脾胃運，則諸証自平矣）
而為肺家本藥（肺主氣）。

散滯氣，消酒積，除寒燥濕，化食寬膨。

治脾虛瘧疾，感寒腹痛，吐逆反胃（肺胃火盛及氣虛者禁用），白睛翳膜（白睛
屬肺，能散肺滯），太陽經目 紅筋（太陽脈起目 ）。

番舶者良，研細用。

肉豆蔻
一名肉果。燥脾，澀腸辛溫氣香。理脾暖胃，下氣調中，逐冷祛痰，消食解酒。

治積冷心腹脹痛（挾痰、挾食者並宜之），中惡吐沫，小兒吐逆，乳食不下。又
能澀大腸，止虛瀉冷痢（初起忌用）。

出嶺南。似草蔻，外有皺紋，內有斑紋。糯米粉裹，煨熟用。忌鐵。

草豆蔻
一名草果燥濕祛痰，除痰截瘧辛熱香散。暖胃健脾，破氣開鬱，燥濕祛寒，除痰
化食。

治瘴癘寒瘧（佐常山能截瘧。或與知母同用，取其一陰一陽，治寒熱瘴瘧。蓋草
果治太陰獨勝之寒，知母治陽明獨勝之火），寒客胃痛（散滯氣，利膈痰，因滯
因寒者多效），霍亂瀉痢，噎膈反胃，痞滿吐酸，痰飲積聚。解口臭氣、酒毒、
魚肉毒（故食料用之）。過劑助脾熱，耗氣損目。

閩產名草蔻，如龍眼而微長，皮黃白、薄而棱峭，仁如砂仁，而辛香氣和。滇廣
所產名草果，如訶子，皮黑、濃而棱密，子粗而辛臭，雖是一物，微有不同。麵
裹，煨熟，取仁用。忌鐵。

香附
一名莎草根。宣，調氣開鬱性平氣香，味辛能散，微苦能降，微甘能和。乃血中
氣藥，通行十二經。八脈氣分，主一切氣（人身以氣為主，氣盛則強，虛則衰，
順則平，逆則病，絕則死矣。經曰︰怒則氣上，恐則氣下，喜則氣緩，悲則氣消
，驚則氣亂，思則氣結，勞則氣耗，此七情之氣也。以香附為君，隨証而加升降
消補之藥。《素問》中仍有寒則氣收，熱則氣泄，名九氣）。利三焦，解六郁（
痰鬱、火鬱、氣鬱、血鬱、濕鬱、食鬱），止諸痛（通則不痛）。

治多怒多憂，痰飲痞滿，胸腫腹脹，飲食積聚，霍亂吐瀉，腎氣香港腳，癰疽瘡
瘍（血凝氣滯所致。香附一味末服，名獨勝丸，治癰疽由鬱怒得者。如瘡初作，
以此代茶。潰後亦宜服之。大凡瘡疽喜服香藥，行氣通血，最忌臭穢不潔觸之。
故古人治瘍，多用五香連翹飲。

康祖左乳病癰，又臆間生核，痛楚半載。禱張王夢授以方，薑汁製香附為末，每
服二錢，米飲下，遂愈），吐血便血，崩中帶下，月候不調（氣為血配，血因氣
行。經成塊者，氣之凝；將行而痛，氣之滯；行後作痛，氣血俱虛也；色淡亦虛
也，色紫，氣之熱；色黑則熱之甚也；錯經者，氣之亂；肥人痰多而經阻，氣不
運也。香附陰中快氣之藥，氣順則血和暢，然須輔以涼血補氣之藥。丹溪曰︰能
引血藥至氣分而生血，此正陽生陰長之義），胎產百病。

能推陳致新，故諸書皆云益氣（行中有補。丹溪曰︰天行健運不怠，所以生生無
窮，即此理耳。時珍曰︰凡人病則氣滯而餒，香附為氣分君藥。臣以參、 佐以
甘草，治虛怯甚速也）。

去毛用。生則上行胸膈，外達皮膚；熟則下走肝腎，旁徹腰膝。童便浸炒，則入
血分而補虛；鹽水浸炒，則入血分而潤燥（或蜜水炒）；青鹽炒，則補腎氣；酒
浸炒，則行經絡；醋浸炒，則消積聚（且斂其散）；薑汁炒，則化痰飲；炒黑又
能止血。忌鐵（時珍曰︰得參、朮則補氣，得歸、地則補血，得木香則散滯和中
，得檀香則理氣醒脾，得沉香則升降諸氣，得芎 、蒼朮則總解諸郁，得梔子、
黃連則清降火熱，得茯神則交濟心腎，得茴香、破故紙則引氣歸元，得濃朴、半
夏則決壅消脹，得紫蘇、蔥白則發汗散邪，得三棱、莪朮則消積磨塊；得艾葉則
治血氣，暖子宮。乃氣病之總司，女科之仙藥也。大抵婦人多郁，氣行則郁解，
故服之尤效，非宜於婦人，不宜於男子也。李士材曰︰乃治標之劑，惟氣實血未
大虛者宜之，不然恐損氣而燥血，愈致其疾矣。世俗泥於女科仙藥之一語，惜未
有發明及此者）。

木香
宣，行氣辛苦而溫。三焦氣分之藥，能升降諸氣，泄肺氣，疏肝氣，和脾氣（怒
則肝氣上，肺氣調，則金能製木而肝平，木不克土而脾和）。

治一切氣痛，九種心痛（皆屬胃脘，曰寒痛、熱痛、氣痛、血痛、濕痛、痰痛、
食痛、蛔痛、悸痛。蓋君心不易受邪，真心痛者，手足冷過腕節，朝發夕死），
嘔逆反胃，霍亂瀉痢，後重（同檳榔用。劉河間曰︰痢疾行血則膿血自愈，調氣
則後重自除）癃閉，痰壅氣結，癖症塊，腫毒蟲毒，衝脈為病，氣逆裡急。殺鬼
物，御瘴霧，去腋臭，寬大腸，消食安胎（氣逆則胎不安）。過服損真氣（丹溪
曰︰味辛氣升，若陰火沖上者，反助火邪，當用黃柏知母，少以木香佐之。王好
古曰︰《本草》主氣劣、氣不足，補也；通壅導氣，破也；安胎健脾胃，補也；
除痰癖症塊，破也，不同如此。汪機曰︰與補藥為佐則補，與瀉藥為君則瀉。

李時珍曰︰諸氣 郁，皆屬於肺，上焦氣滯用之者，金郁泄之也；中氣不運，皆
屬於脾，中焦氣滯用之者，脾胃喜芳香也；大腸氣滯則後重，膀胱氣不化則癃閉
，肝氣鬱則為痛，下焦氣滯用之者，塞者通之也）。

番舶上耒，形如枯骨，味苦粘舌者良，名青木香（今所用者，皆廣木香、土木香
）。磨汁用。東垣用黃連製，亦有蒸用，麵裹煨用者（煨用實腸止瀉）。畏火。

藿香
宣，去惡氣辛甘微溫。入手足太陰（肺、脾）。快氣和中，開胃止嘔（胃弱、胃
熱而嘔者忌用），去惡氣，進飲食。

治霍亂吐瀉，心腹絞痛，肺虛有寒，上焦壅熱（能理脾、肺之氣。古方有藿香正
氣散，正氣通暢，則邪逆自除）。

出交廣，方莖有節，葉微似茄汁。古惟用葉，今枝、莖亦用之，因葉多偽也。

茴香
古作懷香。燥，補腎命門，治寒疝大茴辛熱。入腎膀胱。暖丹田，補命門，開胃
下食，調中止嘔。

療小腸冷氣， 疝陰腫（疝有七種，氣、血、寒、水、筋、狐、 也。肝經病，不
屬腎經，以厥陰肝脈絡陰器也。多因寒濕所致，亦有挾虛者，當加參、朮於溫散
藥中），乾濕腳氣。多食損目發瘡。

小茴辛平，理氣開胃，亦治寒疝。食料宜之。

大如麥粒，輕而有細棱者名大茴，出寧夏，他處小者名小茴。自番舶來，實八瓣
者，名八角茴香。炒黃用，得酒良。得鹽則入腎，發腎邪，故治陰疝（受病於肝
，見証於腎。大、小茴各一兩，為末，豬脬一個，連尿入藥，酒煮爛，為丸服）
。

甘松香
宣，理氣醒脾甘溫芳香。理諸氣，開脾鬱。

治腹卒然滿痛，風疳齒，香港腳膝浮。煎湯淋洗。

出涼州及黔蜀。葉如茅，用根（根極繁密）。

山柰
宣，溫中，辟惡辛溫。暖中辟惡。

治心腹冷痛，寒濕霍亂，風蟲牙痛。

生廣中，據葉皆如生薑，入合諸香用。

高良薑
宣，燥，暖胃散寒辛熱。暖胃散寒，消食醒酒。

治胃脘冷痛（凡心口一點痛，俗言心氣痛，非也。乃胃脘有滯或有蟲，及因怒、
因寒而起。以良薑酒洗七次，香附醋洗七次，焙研。因寒者，薑二錢，附一錢；
因怒者，附二錢，薑一錢；寒怒兼者，每錢半，米飲加薑汁一匙，鹽少許服。初
梁緄患心脾痛，夢神授此方，二味等分服，後入各炒方用），霍亂瀉痢，吐惡噎
膈，瘴瘧冷癖。肺胃熱者忌之。

出嶺南高州。

子，名紅豆蔻，溫肺散寒，醒脾燥濕，消食解酒（東垣脾胃藥中常用之）。並東
壁土炒用。

蓽茇
茇、一作撥。燥，除胃冷，散浮熱辛熱除胃冷，溫中下氣，消食祛痰。

治水瀉氣痢（牛乳點服），虛冷腸鳴（亦入大腸經），冷痰惡心，嘔吐酸水，
癖陰疝。

辛散陽明之浮熱，治頭痛（偏頭痛者，口含溫水，隨左右以末吹一字入鼻效）、
牙痛（寒痛宜乾薑、蓽茇、細辛，熱痛宜石膏、牙硝，風痛宜皂角、僵蠶、蜂房
、二烏，蟲痛宜鍛石、雄黃），鼻淵。多服泄真氣，動脾肺之火，損目。

出南番，嶺南亦有。類椹子而長，青色，去挺用頭。醋浸。刮淨皮粟，免傷人肺
。

煙草
新增；宣，行氣，辟寒辛溫有毒。

治風寒濕痺，滯氣停痰，山嵐瘴霧。其氣入口，不循常度，頃刻而周一身，令人
通體俱快，醒能使醉，醉能使醒，飢能使飽，飽能使飢。

人以代酒代茗，終身不厭（故一名相思草）。然火氣熏灼，耗血損年，人自不覺
耳。閩產者佳（煙筒中水，能解蛇毒）。

金銀花
瀉熱，解毒甘寒入肺。散熱解毒（清熱即是解毒），補虛（凡物甘者皆補）療風
，養血止渴（丹溪曰︰癰疽安後發渴，黃耆六一湯吞忍冬丸切當。忍冬養血，黃
耆補氣，渴何由作）。

治癰疽疥癬，楊梅惡瘡，腸 血痢，五種尸疰。

經冬不凋，名忍冬（又名左纏藤）。花葉同功，花香尤佳，釀酒代茶。熬膏並妙
（忍冬酒，治癰疽發背一切惡毒，初起便服奇效。乾者亦可，惟不及生者力速。
忍冬五兩，甘草二兩，水二碗、煎至一碗，再入酒一碗略煎，分三服，一日一夜
吃盡。重者日二劑，服至大、小腸通利，則藥力到。忍冬丸，照前分兩，酒煮晒
乾，同甘草為末，以所煮餘酒打糊為丸。

陳藏器曰︰熱毒血痢，濃煎服之。為末，糖調常服，能稀痘）。

蒲公英
一名黃花地丁。瀉熱，解毒甘平。花黃，屬土，入太陰、陽明（脾、胃）。化熱
毒，解食毒，消腫核。

專治乳癰（乳頭屬厥陰，乳房屬陽明。同忍冬煎，入少酒服，搗敷亦良）疔毒，
亦為通淋妙品（諸家不言治淋，試之甚驗）。擦牙、烏髭發（瑞竹堂有還少丹，
方取其通腎。東垣曰︰苦寒腎經君藥），白汁塗惡刺（凡螳螂諸蟲，盛夏孕育，
游諸物上，必遺精汁，乾久則有毒。人手觸之成疾，名狐尿刺。慘痛不眠，百療
難效，取汁濃塗即愈，千金方極言其功）。

葉如萵苣，花如單瓣菊花，四時有花，花罷飛絮，斷之莖中有白汁（鄭方升曰︰
一莖兩花，高尺許者，掘下數尺，根大如拳，旁有人形拱抱。搗汁酒服，治噎膈
如神）。

紫花地丁
瀉熱，解毒辛苦而寒。

治癰疽發背，疔腫瘰癧，無名腫毒。

葉如柳而細，夏開紫花結角，生平地者起莖，生溝壑者起蔓。

杜牛膝
一名天名精，一名地菘。瀉熱，吐痰，破血，解毒甘寒微毒。能破血（一婦產後
，口渴氣喘，面赤有斑，大便泄，小便秘。用行血、利水藥不效，用牛膝濃煎膏
飲，下血一桶，小便通而愈），能止血吐痰，除熱解毒殺蟲。

治乳蛾喉痺，砂淋血淋（《良方》曰︰濃煎，加乳、麝少許，神效），小兒牙關
緊閉，急慢驚風（不省人事者，絞汁入好酒灌之即蘇。以醋拌渣，敷項下）。服
汁，吐瘧痰（驚風服之，亦取其吐痰）。漱汁，止牙痛。搗之，敷蛇、蟲螫毒。

根白如短牛膝。地黃為使（煎湯洗痔，渣塞患處良）。

鶴虱
瀉，殺蟲苦辛，有小毒。殺五臟蟲，治蛔嚙腹痛（面白唇紅，時發時止者，為蟲
痛，肥肉汁調末服）。

《沈存中筆記》云︰是杜牛膝子（或曰非也，別是一種）。最粘人衣。有狐氣，
炒熱則香。

山豆根
瀉熱，解毒苦寒。瀉心火以保金氣，去肺，大腸之風熱（心火降，則不灼肺而金
清。肺與大腸相表裡，肺金清，則大腸亦清），消腫止痛。

治喉癰喉風，齦腫齒痛（含之咽汁），喘滿熱咳，腹痛下痢，五痔諸瘡。解諸藥
毒，敷禿瘡、蛇狗蜘蛛傷，療人、馬急黃（血熱極所致）。

苗蔓如豆，經冬不凋。

牛蒡子
一名鼠粘子，一名惡實。瀉熱，解毒辛平。潤肺解熱，散結除風，利咽膈，理痰
嗽，消斑疹，利二便，行十二經。散諸腫瘡瘍之毒，利腰膝凝滯之氣（性冷而滑
利，痘症虛寒泄瀉者忌服）。

實如葡萄而褐色，酒拌蒸，待有霜，拭去用。根苦寒。竹刀刮淨，絞汁，蜜和服
，治中風，汗出乃愈。搗和豬脂，貼瘡腫及翻花瘡（肉翻出如花狀）。

山慈菇
瀉熱，解毒甘微辛，有小毒。功專清熱散結。

治癰瘡疔腫，瘰癧結核（醋磨塗）。解諸毒、蟲毒、蛇、蟲、狂犬傷。

根與慈菇、小蒜相類，去毛殼用（玉樞丹中用之。《廣筆記》云︰出處州遂昌縣
洪山，無毛，云真者有毛，誤也）。

漏蘆
瀉熱，解毒鹹軟堅，苦下泄，寒勝熱。入胃、大腸，通肺、小腸。散熱解毒，通
經下乳，排膿止血，生肌殺蟲。

治遺精尿血，癰疽發背（古方以漏蘆湯為稱首），及預解時行痘疹毒（取其寒勝
熱，又能入陽明故也）。

出閩中，莖如油麻，枯黑如漆者真。甘草拌蒸。連翹為使。

貫眾
瀉熱，解毒味苦微寒，有毒，而能解邪熱之毒。

治崩中帶下，產後血氣脹痛，破症瘕，發斑痘（王海藏快斑散用之），化骨哽（
能軟堅），殺三蟲。

根似狗脊而大。汁能製三黃，化五金，伏鐘乳、結砂、製汞，解毒軟堅（以此浸
水缸中，日飲其水，能辟時疾）。

射干
瀉火，解毒，散血，消痰苦寒有毒。能瀉實火，火降則血散腫消，而痰結自解，
故能消心、脾老血，行太陰（肺、脾）、厥陰（肝）之積痰。

治喉痺、咽痛，為要藥（擂汁醋和，噙之引涎。《千金方》︰治喉痺，有烏扇膏
），治結核瘕疝，便毒瘧母（鱉甲煎丸，治瘧母用之，皆取其降厥陰相火也）。
通經閉，利大腸，鎮肝明目。

扁竹花根也（葉橫鋪，如烏羽及扇，故一名烏扇，烏 ），泔水浸一日， 竹葉煮
半日用。

續隨子
一名千金子瀉，行水，破血，解毒辛溫有毒，行水破血。

治症瘕痰飲，冷氣脹滿，蠱毒鬼疰。利大、小腸，下惡滯物，塗疥癬瘡（玉樞丹
用之，治百病多效。《經疏》曰︰乃以毒治毒之功）。

去殼，取色白者，壓去油用（時珍曰︰續隨子、大戟、澤漆、甘遂，莖葉相似，
主療亦相似，長於利水，用之得法，皆要藥也）。

馬藺子
一名蠡實瀉濕熱，解毒甘平。

治寒疝喉痺，癰腫瘡癤，婦人血氣煩悶，血運崩帶。利大、小腸。久服令人瀉。

叢生，葉似薤而長濃，結角子如麻大，赤色有棱。炒用。治疝用醋拌。根、葉同
功。

蓖麻子
瀉，通竅，拔毒，出有形滯物辛苦有毒。性善收，亦善走，能開通諸竅、經絡。

治偏風不遂， 斜（搗餅。左貼右，右貼左，即止）口噤，鼻窒耳聾（搗爛綿裹
，塞耳塞鼻），喉痺舌脹（油作紙，燃煙熏）。能利水氣，治水症浮腫（研服。
當下青黃水，壯人只可五粒）能出有形滯物。治針刺入肉（搗敷傷處，頻看，刺
出即去藥，恐努出好肉），竹木骨哽（蓖麻子一兩，凝水石二兩，研勻。以一捻
置舌根，噙咽，自然不見），胞胎不下（蓖麻一粒，巴豆一粒，麝香一分，貼臍
中並足心，胎下即去之。若子腸挺出者，搗膏塗頂心，即收）。能追膿拔毒，敷
瘰癧惡瘡，外用屢奏奇功（鵜鶘油，能引藥氣入內。蓖麻油，能拔氣出外，故諸
膏多用之）。然有熱毒，氣味頗近巴豆，內服不可輕率（去皮，黃連水浸，每晨
用浸水吞一粒至三四粒，治大風疥癩）。

形如牛蜱，黃褐有斑。鹽水煮，去皮研，或用油。忌鐵（食蓖麻，一生不得食炒
豆，犯之脹死）。

白頭翁
瀉熱，涼血苦堅腎，寒涼血。入陽明（胃，大腸）血分。

治熱毒血痢（仲景治熱痢，有白頭翁湯合黃連、黃柏、秦皮。東垣曰︰骨欲堅，
急食苦以堅之。痢則下焦虛，故以純苦之劑堅之），溫瘧寒熱，齒痛骨痛（腎主
齒骨，齦屬陽明），鼻衄禿瘡，瘰癧疝瘕，血痔偏墜（搗敷患處）。明目消疣。

有風反靜，無風則搖，近根外有白茸。得酒良。

王瓜
即土瓜根。瀉熱，利水，行血苦寒。瀉熱利水。治天行熱疾，黃膽消渴（搗汁飲
），便數帶下，月閉瘀血。利大、小腸，排膿消腫，下乳（通乳藥多用之，單服
亦可）墮胎。

根如栝蔞之小者，味如山藥，根、子通用（《經疏》曰︰主治略似栝蔞。傷寒發
斑，用王瓜搗汁，和伏龍肝末服，甚效）。

王不留行
通，行血甘苦而平。其性行而不住，能走血分、通血脈，乃陽明、衝、任之藥（
陽明多氣多血）。

除風去痺，止血定痛，通經利便，下乳（俗云︰穿山甲、王不留行婦人服之乳長
流）催生。治金瘡（止血）癰瘡（散血），出竹、木刺。孕婦忌之。

花如鈴鐸，實如燈籠，子殼五棱。取苗子蒸，漿水浸用。

冬葵子
滑腸，利竅甘寒淡滑。潤燥利竅，通營衛，滋氣脈，行津液，利二便，消水腫（
用榆皮等分煎服），通關格，下乳滑胎。

秋葵複種，經冬至春作子者，名冬葵子。根、葉同功。春葵子亦滑，不堪入藥。

蜀葵花，赤者治赤帶，白者治白帶，赤者治血燥，白者治氣燥。亦治血淋、關格
，皆取其寒潤滑利之功也。

白蘚皮
通，祛風濕氣寒善行，味苦性燥（行水故燥）。入脾、胃除濕熱，兼入膀胱、小
腸。行水道，通關節，利九竅。

為諸黃、風痺之要藥（一味白蘚皮湯，治產後風。時珍曰︰世醫止施之瘡科，淺
矣）。

兼治風瘡疥癬，女子陰中腫痛（濕熱乘虛客腎與膀胱所致）。

根黃白而心實。取皮用。惡桑螵蛸、桔梗、茯苓、萆薢。

萆薢
通，祛風濕，補下焦甘苦性平。入足陽明、厥陰（胃、肝）。祛風去濕，以固下
焦（陽明主肉，屬濕。厥陰主筋，屬風），補肝虛（去風），堅筋骨（風濕去，
則筋骨堅），益精明目。

治風寒濕痺，腰痛久冷，關節老血，膀胱宿水，陰痿失溺，莖痛遺濁，痔 惡瘡
（諸病皆陽明濕熱流入下焦，萆薢能除濁釐清，古方有萆薢釐清飲。史國信云︰
若欲興陽，先滋筋力。若欲便清，先分肝火。《萬金護命方》云︰凡人小便頻數
、便時痛不可忍者，此疾必因大腸秘熱不通，水液只就小腸，大腸愈加干竭，甚
則身熱心躁，思水，即重証也。此疾本因貪酒色，或過食辛熱、葷膩之物，積有
熱毒，腐物、瘀血，乘虛流入小腸，故便時作痛也。

此便數而痛，與淋証澀而痛不同，宜用萆薢一兩，鹽水炒，為末，每服二三錢，
使水道轉入大腸，仍以蔥湯頻洗穀道，令氣得通，則便數及痛自減也。腎有二竅
，淋証出於溺竅，濁証出於精竅）。

有黃、白二種，黃長、 （音硬），白虛、軟，軟者良。薏苡為使。畏大黃、柴
胡、前胡。忌茗、醋（時珍曰︰萆薢、菝 、土茯苓，形不同而主治不甚相遠，
豈一類數種乎？萆根細長、淺白，菝 根作塊而黃）。

土茯苓
通，祛濕熱，補脾胃甘淡而平。陽明（胃、大腸）主藥，健脾胃，祛風濕，脾胃
健則營衛從，風濕除則筋骨利。利小便，止瀉泄。

治筋骨拘攣，楊梅瘡毒（楊梅瘡，古方不載。明‧正德間起於嶺表，其証多屬陽
明，厥陰而兼及他經。蓋相火寄於厥陰、肌肉屬於陽明故也。醫用輕粉劫劑，其
性燥烈。入陽明劫去痰涎，從口齒出，瘡即乾愈。然毒瓦斯竄入經絡、筋骨，血
液枯槁，筋失所養，變為拘攣、癰、漏，竟致廢痼。土茯苓能製輕粉之毒，去陽
明濕熱。用一兩為君，苡仁、金銀花、防風、木通、木瓜、白蘚皮各五分，皂角
子四分，氣虛加人參七分，血虛加當歸七分，名搜風解毒湯），瘰癧瘡腫（濕鬱
而為熱，營衛不和，則生瘡腫。經曰︰濕氣害人，皮肉筋脹是也。

土茯苓淡能滲，甘能補，患膿疥者，煎湯代茶，甚妙）。

大如鴨子，連綴而生，俗名冷飯團。有赤、白二種，白者良。可食良，亦可生啖
。忌茶。

白蘞
瀉火，散結苦能泄，辛能散，甘能緩，寒能除熱。殺火毒，散結氣，生肌止痛。

治癰疽瘡腫，面上 瘡，金瘡撲損（箭鏃不出者，同丹皮或半夏為末，酒服），
斂瘡方多用之（故名，每與白芨相須），搽凍耳（同黃柏末油調）。

蔓赤，枝有五葉，根如卵而長，三五枝同窠，皮烏肉白。一種赤蘞，功用皆用（
鄭奠一曰︰能治溫瘧血痢，腸風痔，赤白帶下）。

預知子
補勞，瀉熱苦寒。補五勞七傷。

治 癖氣塊，天行溫疾，蛇蟲咬毒。殺蟲療蠱（綴衣領中，凡遇蠱毒，則聞其聲
而預知之，故名），利便催生。

藤生，子如皂角，褐色光潤。出蜀中，云亦難得。

旱蓮草
一名鯉腸，又名金陵草補腎甘鹹，汁黑。補腎止血，黑髮烏髭（《千金》云︰當
及時多收，其效甚速。《經疏》云︰性涼不益脾胃，故《千金方》金陵煎丸用薑
汁和劑）。

苗如旋覆，實似蓮房，斷之有計，須臾而黑。熬膏良。

劉寄奴草
瀉，破血，止血苦溫。破血通經，除症下脹，止金瘡血。多服令人吐利。

一莖直上，葉尖長、糙澀，花白芯黃，如小菊花，有白絮如苦 絮，子細長亦似
苦 子。莖、葉、花、子皆可用（劉裕，小字寄奴。微時，曾射一蛇，明日，見
童子林中搗藥，問之，答曰︰吾王為劉寄奴所傷，合藥敷之。裕曰︰王何不殺之
？童曰︰寄奴，王者，不可殺也。叱之不見，乃收藥回。每遇金瘡，敷之立愈）
。

馬鞭草
瀉，破血，消脹，殺蟲味苦微寒。破血通經，殺蟲消脹。

治氣血症瘕，癰瘡陰腫（搗汁塗敷）。

墟陌甚多。方莖，葉似益母對生，夏、秋開細紫花，穗如車前草，類蓬蒿而細，
根白而小。

用苗、葉。

穀精草
輕，明目辛溫輕浮。上行陽明（胃），兼入厥陰（肝）。明目退翳之功在菊花之
上。亦治喉痺齒痛，陽明風熱。

收谷後，荒田中生。葉似嫩秧，花如白星（小兒雀盲者，羯羊肝一具，不洗，竹
刀割開，入穀精煮熟食之。或作丸，茶下）。

青葙子
一名草決明。瀉肝，明目味苦微寒。入厥陰（肝）。祛風熱，鎮肝明目。治青盲
障翳，蟲疥惡瘡。瞳子散大者忌服（能助相火）。

類雞冠而穗尖長。

決明子
瀉肝，明目甘苦鹹平。入肝經，除風熱。治一切目疾，故有決明之名。又曰︰益
腎精（瞳子神光屬腎。日華曰︰明目甚於黑豆，作枕治頭風）。

狀如馬蹄決明。搗碎煎。惡大麻仁。

蓼實
宣，溫中辛溫。溫中明目，耐風寒，下水氣（時珍曰︰古人種蓼為蔬，收子入藥
，今為酒曲用其汁耳。以香蓼、青蓼、紫蓼為良）。

有香蓼、青蓼、紫蓼、赤蓼、木蓼、水蓼、馬蓼。

馬勃
輕，解熱，外用敷瘡辛平輕虛。清肺解熱（東垣普濟消毒飲中用之），散血止嗽
。

治喉痺咽痛（吹喉中良，或加白礬，或硝掃喉，取吐痰愈），鼻衄失音，外用敷
諸瘡良。

生濕地朽木上。狀如肺肝，紫色虛軟，彈之粉出，取粉用。

木鱉子
瀉熱，外用治瘡苦溫微甘。有小毒，利大腸。

治瀉痢疳積，瘰癧瘡痔，乳癰蚌毒。消腫追毒，生肌除 （音旱，黑斑），專入
外科。

核扁如鱉，綠色。揀去油者，能毒狗。

木部

茯苓
補心脾，通，行水甘溫益脾助陽，淡滲利竅除濕。色白入肺瀉熱，而下通膀胱（
能通心氣於腎，使熱從小便出，然必其上行入肺，能清化源，而後能下降利水也
），寧心益氣，調營理衛，定魄安魂（營主血，衛主氣，肺藏魄，肝藏魂）。

治憂恚驚悸（心肝不足），心下結痛，寒熱煩滿，口焦舌乾（口為脾竅，舌為心
苗。火下降則熱除），咳逆（肺火）嘔噦（胃火），膈中痰水（脾虛），水腫淋
瀝，泄瀉（滲濕）遺精（益心腎。若虛寒遺溺、泄精者，又當用溫熱之劑峻補其
下。忌用茯苓淡滲之藥）。小便結者能通，多者能止（濕除則便自止），生津止
渴（濕熱去則津生），退熱安胎。

松根靈氣結成，以大塊、堅白者良。去皮，乳拌蒸，多拌良。

白者入肺、膀胱氣分，赤者入心、小腸氣分（時珍曰︰白入氣，赤入血），補心
脾白勝，利濕熱赤勝。惡白蘞。畏地榆、秦艽、龜甲、雄黃。忌醋。

皮，專能行水，治水腫膚脹（以皮行皮之義，五皮散用之。凡腫而煩渴，便秘溺
赤，屬陽水，宜五皮散、疏鑿飲；不煩渴，大便溏，小便數，屬陰水，宜實脾飲
、流氣飲。腰以上腫，宜汗；腰以下腫，宜利小便）。

茯神
補心主治略同茯苓，但茯苓入脾，腎之用多，茯神入心之用多。開心益智，安魂
養神。療風眩心虛，健忘多恚。

即茯苓抱根生者（昂按︰以其抱心，故能補心也）。去皮及中木用。

茯神心木，名黃松節。療諸筋攣縮，偏風 斜，心掣健忘（心木一兩，乳香一錢
，石器炒研，名松節散。每服二錢，木瓜湯下，治一切筋攣疼痛。乳香能伸筋，
木瓜能舒筋也）。

琥珀
通，行水，散瘀，安神甘平。以脂入土而成實，故能通塞以寧心。安魂魄，療癲
邪（從鎮墜藥，則安心神）。

色赤入手少陰、足厥陰（心、肝）血分，故能消瘀血，破症瘕，生肌肉，合金瘡
（從辛溫藥、則破血生肌）。其味甘淡上行，能使肺氣下降而通膀胱（經曰︰飲
食入胃，游溢精氣。上輸於脾，脾氣散精，上歸於肺，通調水道，下輸膀胱。凡
滲藥皆上行而後下降），故能治五淋，利小便，燥脾土（從淡滲藥，則利竅行水
。然石藥終燥，若血少而小便不利者，僅致燥急之苦），又能明目磨翳。

松脂入土，年日久結成，或云楓脂結成。以摩熱拾芥者真（市人多煮雞子及青魚
枕偽之。摩呵亦能拾芥，宜辨）。用柏子仁末，入瓦鍋同煮半日，搗末用。

松節
燥濕，去風松之骨也，堅勁不凋，故取其苦溫之性，以治骨節間之風濕（丹溪曰
︰能燥血中之濕）。

杵碎浸酒良（史國公藥酒中用之）。

松脂 苦甘性燥。祛風去濕，化毒殺蟲，生肌止痛。養生家煉之服食，今熬膏多
用之（齲齒有孔，松脂 塞，蟲即從脂出）。

松毛 釀酒（煮汁代水），亦治風痺香港腳。

柏子仁
補心脾，潤肝腎辛甘而潤。其氣清香，能透心腎而悅脾（昂按︰凡補脾藥多燥，
此潤藥而香能舒脾，燥脾藥中兼用最良）。養心氣，潤腎燥，助脾滋肝（王好古
曰︰肝經氣分藥），益智寧神（養心），聰耳明目（甘益血，香通竅），益血止
汗（心生血，汗為心液），除風濕。愈驚癇，澤皮膚，辟鬼魅。

炒研去油，油透者勿用。畏菊花。

側柏葉
補陰，涼血苦澀微寒（《本草》微溫）。養陰滋肺而燥土最清血分，為補陰要藥
。

止吐衄崩淋，腸風尿（血）痢（血），一切血証，去冷風濕痺，歷節風痛（肢節
大痛，晝靜夜劇，名白虎歷節風。亦風寒濕所致）。塗湯火傷（搗爛水調塗），
生肌殺蟲，炙罨凍瘡，汁烏髭發。

取側者（丹溪曰︰多得月令之氣，隨月建方取），或炒或生用。桂、牡蠣為使。
惡菊花。

宜酒（萬木皆向陽，柏獨四指，受金之正氣，堅勁不凋，多壽之木，故元旦飲椒
柏酒以辟邪）。

肉桂
大燥，補腎命火辛甘大熱，氣濃純陽。入肝、腎血分（平肝、補腎），補命門相
火之不足（兩腎中間，先天祖氣，乃真火也。人非此火，不能有生，無此真陽之
火，則無以蒸糟粕而化精微，脾胃衰敗，氣盡而亡矣），益陽消陰。治痼冷沉寒
，能發汗疏通血脈，宣導百藥（辛則善散，熱則通行）。去營衛風寒，表虛自汗
（陽虛），腹中冷痛，咳逆結氣（咳逆亦由氣不歸元，桂能引火，歸宿丹田）。

木得桂而枯（削桂釘木根，其木即死），又能抑肝風而扶脾土（肝木盛則克土，
辛散肝風，甘益脾土），從治目赤腫痛（以熱攻熱，名曰從治），及脾虛惡食（
命火不足），濕盛泄瀉（土為木克，不能防水。古行水方中，亦多用桂，如五苓
散、滋腎丸之類），補勞明目，通經墮胎（辛熱能動血故也）。

出嶺南桂州者良（州因桂名）。色紫肉濃，味辛甘者，為肉桂（入肝、腎、命門
）。去粗皮用（其毒在皮），去裡外皮，當中心者，為桂心（入心），枝上嫩皮
，為桂枝（入肺、膀胱及手足）。得人參、甘草、麥冬良。忌生蔥、石脂（本草
有菌桂、筒桂、牡桂、版桂之殊。 今用者亦罕分別，惟以肉濃氣香者良）。

桂心
燥，補陽，活血苦入心，辛走血。能引血、化汗、化膿，內托癰、疽、痘瘡（同
丁香，治痘瘡灰塌），益精明目，消瘀生肌，補勞傷，暖腰膝，續筋骨。

治風痺症瘕，噎膈腹滿，腹內冷痛，九種心痛（一蟲、二疰、三風、四悸、五食
、六飲、七冷、八熱、九去來痛，皆邪乘於手少陰之絡，邪正相激，故令心痛）
。

桂枝
輕，解肌，調營衛辛甘而溫，氣薄升浮。入太陰肺、太陽膀胱經。溫經通脈，發
汗解肌（能利肺氣。經曰︰辛甘發散為陽）。

治傷風頭痛（無汗能發），中風自汗（有汗能止。中，猶傷也，古文通用，自汗
屬陽虛。

桂枝為君，芍藥，甘草為佐。加薑、棗名桂枝湯，能和營實表），調和營衛，使
邪從汗出，而汗自止。亦治手足痛風、脅風（痛風有風痰、風濕、濕痰、瘀血、
氣虛、血虛之異。

桂枝用作引經。脅風屬肝，桂能平肝。東垣曰︰桂枝橫行手臂，以其為枝也。又
曰︰氣薄則發泄，桂枝上行而解表。氣濃則發熱，肉桂下行而補腎。王好古曰︰
或問桂枝止煩出汗，仲景治傷寒發汗，數處皆用桂枝湯。又曰無汗不得用桂枝，
汗多者桂枝甘草湯，此又能閉汗也，二義相通否乎？曰︰仲景云太陽病發熱汗出
者，此為營弱衛強。陰虛，陽必湊之，故以桂枝發其汗，此乃調其營氣，則衛氣
自和，風邪無所容，遂自汗而解，非若麻黃能開腠理，發出其汗也。汗多用桂枝
者，以之調和營衛，則邪從汗出，而汗自止，非桂枝能閉汗孔也，亦惟有汗者宜
之。若傷寒無汗，則當以發汗為主，而不獨調其營衛矣﹗故曰無汗不得服桂枝，
有汗不得服麻黃也。《傷寒例》曰︰桂枝下咽，陽盛則斃；承氣入胃，陰盛則亡
）。

枸杞子
平補而潤甘平（《本草》苦寒）。潤肺清肝，滋腎益氣，生精助陽，補虛勞，強
筋骨（肝主筋，腎主骨），去風明目（目為肝竅，瞳子屬腎），利大小腸。治嗌
干消渴（昂按︰古諺有云，出家千裡，勿食枸杞。其色赤屬火，能補精壯陽。然
氣味甘寒而性潤，仍是補水之藥，所以能滋腎、益肝、明目而治消渴也）。

南方樹高數尺，北方並是大樹。以甘州所產、紅潤少核者良。酒浸搗用。根名地
骨皮（見下）。

葉，名天精草，苦甘而涼。清上焦心、肺客熱，代茶止消渴（時珍曰︰皆三焦氣
分之藥）。

地骨皮
瀉熱涼血，補正氣甘淡而寒。降肺中伏火，瀉肝、腎虛熱，能涼血而補正氣。

內治五內邪熱（熱淫於內，治以甘寒。地骨一斤，生地五斤，酒煮服，治帶下）
，吐血尿血（搗鮮汁服），咳嗽消渴（清肺）。外治肌熱虛汗，上除頭風痛（能
除風者，肝、腎同治也。

肝有熱，則自生風，與外感之風不同，熱退則風自息），中平胸脅痛（清肝），
下利大、小腸。療在表無定之風邪，傳尸，有汗之骨蒸（李東垣曰︰地為陰，骨
為裡，皮為表。地骨皮瀉腎火，牡丹皮瀉包絡火，總治熱在外，無汗而骨蒸。知
母瀉腎火，治熱在內有汗而骨蒸。

四物湯加二皮，治婦人骨蒸。朱二允曰︰能退內潮，人所知也；能退外潮，人實
不知。病或風寒散而未盡，作潮往來，非柴、葛所能治，用地骨皮走表又走裡之
藥，消其浮游之邪，服之未有不愈者，特表明之。時珍曰︰枸杞、地骨，甘寒平
補，使精氣充足，則邪火自退。世人多用苦寒，以芩、連降上焦，知、柏降下焦
，致傷元氣惜哉﹗予嘗青蒿佐地骨退熱，累有殊功）。

甘草水浸一宿用（腸滑者，忌枸杞子。中寒者，忌地骨皮。掘鮮者同鮮小薊煎濃
汁，浸下疳甚效）。

山茱萸
補肝腎，澀精氣辛溫酸澀。補腎溫肝（入二經氣分）。固精秘氣，強陰助陽，安
五臟，通九竅（《聖濟》云︰如何澀劑以通九竅？《經疏》云︰精氣充則九竅通
利。昂按︰山茱萸通九竅，古今疑之，得《經疏》一言，而意旨豁然。始嘆前人
識見深遠，不易測識，多有如此類者，即《經疏》一語而擴充之，實可發醫人之
慧悟也），暖腰膝，縮小便。

治風寒濕痺（溫肝故能逐風），鼻塞目黃（肝虛邪客，則目黃），耳鳴耳聾（腎
虛則耳鳴耳聾，皆固精通竅之功。王好古曰︰滑則氣脫，澀劑所以收之，仲景八
味丸用之為君，其性味可知矣。昂按︰《別錄》、甄權皆云能發汗，恐屬誤文。
酸劑斂澀，何以反發？仲景亦安取發汗之藥為君乎？李士材曰︰酸屬東方，而功
多在北方者，乙癸同源也。肝為乙木，腎為癸水），去核（核能滑精）用。惡桔
梗、防風、防己。

酸棗仁
補而潤，斂汗，寧心甘酸而潤（凡仁皆潤）。專補肝膽。炒熟酸溫而香，亦能醒
脾（故歸脾湯用之）。助陰氣，堅筋骨，除煩止渴（斂陰生津），斂汗（《經疏
》曰︰凡服固表藥，而汗不止者，用棗仁炒研，同生地、白芍、五味，麥冬、竹
葉、龍眼肉煎服多效。汗為心液故也）寧心（心君易動，皆由膽怯所致。經曰︰
凡十一官皆取決於膽也）。

療膽虛不眠（溫膽湯中或用之。肝虛則膽也虛，肝不藏魂，故不寐。血不歸脾，
臥亦不安。《金匱》治虛勞煩不眠，用酸棗仁湯。棗仁二升，甘草一兩炙，知母
、茯苓、芎 各二兩，深師加生薑二兩，此補肝之劑。經曰︰臥則血歸於肝。蘇
頌曰︰一方加桂一兩，二方棗仁並生用，治不得眠，豈得以煮過便為熟乎？），
酸痺久瀉（酸收澀，香舒脾）。

生用酸平，療膽熱好眠（時珍曰︰今人專以為心家藥，殊昧此理。昂按︰膽熱必
有心煩口苦之証，何以反能好眠乎？溫膽湯治不眠，用二陳加竹茹、枳實，二味
皆涼藥，乃以涼肺、胃之熱，非以溫膽經之寒也。其以溫膽名湯者，以膽欲不寒
不燥，當溫為候耳。膽熱好眠四字，不能無疑也）。

炒，研用。惡防己。

杜仲
補腰膝甘溫能補，微辛能潤。色紫入肝經氣分。潤肝燥，補肝虛。子能令母實，
故兼補腎。肝充則筋健，腎充則骨強，能使筋骨相著（皮中有絲，有筋骨相著之
象）。

治腰膝酸痛（經曰︰腰者腎之府，轉移不能，腎將憊矣；膝者筋之府，屈伸不能
，筋將憊矣。一少年新娶，得腳軟病，且痛甚，作香港腳治，不效。孫林曰︰此
腎虛也。用杜仲一兩，半酒半水煎服，六日全愈。按︰腰痛不已者，屬腎虛；痛
有定處，屬死血；往來走痛，屬痰；腰冷身重、遇寒即發，屬寒濕；或痛或止，
屬濕熱，而其原多本於腎虛，以腰者腎之府也），陰下濕癢，小便餘瀝，胎漏（
懷孕瀝血）胎墜（慣墜胎者，受孕一、兩月，用杜仲八兩，糯米煎湯浸透，炒斷
絲，續斷二兩，酒浸，山藥六兩，為糊丸，或棗肉為丸，米飲下。 二藥大補腎
氣，托住胎元，則胎不墜）。

出漢中。濃潤者良。去粗皮銼，或酥炙、酒炙、蜜炙，鹽酒炒、薑汁炒，斷絲用
。惡黑參。

女貞子
平補肝腎甘苦而平。少陰之精，隆冬不雕。益肝腎，安五臟，強腰膝，明耳目，
烏髭發，補風虛，除百病（女貞酒蒸，曬乾，二十兩，桑椹干十兩，旱蓮草十兩
，蜜丸，治虛損百病。如四月即搗桑椹汁，七月即搗旱蓮汁，和藥，不必用蜜。
時珍曰︰女貞子上品妙藥，古方罕用何哉）。

女貞、冬青，《本草》作二種，實一物也。冬至采佳。酒蒸用（近人放蠟蟲於此
樹）。

楮實
平，補，助陽甘寒。助陽氣，起陰痿，補虛勞，壯筋骨，明目充肌（時珍曰︰《
別錄》、《大明》皆云楮實大補益，而《修真秘書》又云久服令人骨痿，《濟生
秘覽》治骨哽用楮實煎湯，豈非軟骨之征乎？《本草發明》甚言其功，而云今補
藥中罕用，惜未之察耳）。

取子浸去浮者，酒蒸用。

楮皮善行水。治水腫氣滿（皮可為紙。楮汁和白芨飛面，調糊接紙，永不解脫）
。

桑白皮
瀉肺，行水，十劑作燥，以其行水也甘辛而寒。瀉肺火（羅謙甫曰︰是瀉肺中火
邪，非瀉肺氣也。火與元氣不兩立，火去則氣得安矣，故《本經》又云益氣。東
垣曰︰甘，固元氣之不足而補虛。辛，瀉肺氣之有餘而止嗽。然性不純良，不宜
多用。錢乙瀉白散，桑皮、地骨各一兩，甘草五錢，每服二錢，入粳米百粒煎。
時珍曰︰桑皮、地骨，皆能瀉火從小便出。甘草瀉火緩中，粳米清肺養血，乃瀉
肺諸方之準繩也。一婦，鼻久不聞香臭，後因他疾，繆仲醇為處方，每服桑皮至
七八錢，服久而鼻塞忽通），利二便，散瘀血，下氣行水，止嗽清痰（《發明》
曰︰肺中有水，則生痰而作嗽，除水氣，正所以瀉火邪，實則瀉其子也。火退氣
寧，則補益在其中矣。《十劑》曰︰燥可去濕，桑白皮、赤小豆之類是也）。

治肺熱喘滿，唾血熱渴，水腫臚脹。肺氣虛及風寒作嗽者慎用。為線可縫金瘡。

刮去外皮，取白用（如恐其瀉氣，用蜜炙之）。續斷，桂心為使。忌鐵。

桑乃箕星之精。其木利關節，養津液，行水（《錄驗》方︰枝皮細，釀酒服良）
祛風（桑枝一升，細銼，炒香，水三升，熬至二升，一日服盡，名桑枝煎，治風
氣、香港腳、口渴）。其火拔引毒瓦斯，祛風寒濕痺（凡癰疽不起，瘀肉不腐，
瘰癧、流注、 頑、惡瘡不愈，用桑木片扎成小把，燃火，吹息，灸患處。內服
補托藥良）。煎補藥，熬諸膏，宜用桑柴，內亦宜桑枝攪。

桑椹甘涼。色黑入腎而補水。利五臟關節，安魂鎮神，聰耳明目。生津止渴（煉
膏，治服金石藥熱渴），利水消腫，解酒烏髭。曬乾為末，蜜丸良。取極熟者，
滬汁熬膏，入蜜煉稠，點湯和酒並妙。入燒酒經年愈佳（每日湯點服，亦治瘰癧
，名文武膏，以椹名文武實也）。

桑葉甘寒。手、足陽明（大腸、胃）之藥，涼血（刀斧傷者，為末乾貼之妙）燥
濕，去風明目（采經霜者，煎湯洗眼，去風淚。洗手足，去風痺。桑葉、黑芝麻
等分，蜜丸，名扶桑丸，除濕去風，烏須明目。以五月五日，六月六日，立冬日
，采者佳。一老人年八十四，夜能細書，詢之云得一奇方，每年九月二十三日，
桑葉洗目一次，永絕昏暗）。末服止盜汗（嚴州有僧，每就枕，汗出遍身，比旦
，衣被皆透，二十年不能療。監寺教采帶露桑葉，焙乾為末，空心米飲下二錢，
數日而愈），代茶止消渴。

桑寄生
補筋骨，散風濕苦堅腎，助筋骨而固齒、長發（齒者骨之餘，髮者血之餘）。甘
益血，止崩漏而下乳、安胎（三症皆由血虛）。外科散瘡瘍，追風濕。

他樹多寄生，以桑上采者為真，雜樹恐反有害。莖、葉並用。忌火。

梔子
瀉心、肺、三焦之火苦寒。輕飄象肺，色赤入心，瀉心、肺之邪熱，使之屈曲下
行，從小便出（海藏曰︰或用為利小便藥，非利小便，乃肺清則化行，而膀胱津
液之府，得此氣化而出也），而三焦之鬱火以解，熱厥（厥有寒、熱二証）心痛
以平（丹溪曰︰治心痛，當分新久。若初起因寒、因食，宜當溫散。久則郁而成
熱，若用溫劑，不助痛添病乎？古方多用梔子為君，熱藥為之響導，則邪易伏。
此病雖日久，不食不死，若痛止恣食，病必再作也），吐衄、血淋、血痢之病以
息（最清胃脘之血。炒黑末服，吹鼻治衄。《本草匯》曰︰治實火之血，順氣為
先，氣行則血自歸經；治虛火之血，養正為先，氣壯則自能攝血。丹溪曰︰治血
不可單行、單止，亦不可純用寒藥。氣逆為火，順氣即是降火）。治心煩懊 不
眠（仲景用梔子豉湯。王好古曰︰煩者氣也，燥者血也，故用梔子治肺煩，香豉
治腎燥。亦用作吐藥，以邪在上焦，吐之邪散，經所謂其高者因而越之也。

按︰梔豉湯，吐虛煩客熱；瓜蒂散，吐痰食宿寒），五黃（古方多用梔子、茵陳
）五淋，亡血津枯，口渴目赤，紫癜白癩， 瘡瘍（皮腠，肺所主故也）。

生用瀉火，炒黑止血，薑汁炒止煩嘔。內熱用仁，表熱用皮。

豬苓
通，行水苦泄滯，淡利竅，甘助陽。入膀胱、腎經。升而能降，開腠發汗，利便
行水，與茯苓同而不補。

治傷寒、溫疫大熱，（《經疏曰︰大熱利小便，亦分消之意），懊 消渴，腫脹
淋濁，瀉痢瘧（瘧多由暑，暑必兼濕。經曰︰夏傷於暑，秋必 瘧）。然耗津液
，多服損腎昏目（腎水不足則目昏。仲景五苓散，豬苓、茯苓、澤瀉、白朮、桂
，為治水之總劑。昂按︰經曰︰膀胱者，州都之官，津液藏焉，氣化則能出矣。
用肉桂辛熱引入膀胱，所以化其氣也。除桂名四苓散。《資生經》曰︰五苓散能
生津液，亦通大便。曾世榮治驚風，亦用五苓散。白茯苓安心神，澤瀉導小便，
小腸利而心氣平，木得桂而枯，能抑肝而風自止，可謂善用五苓者矣）。

多生楓樹下，塊如豬屎故名（馬屎曰通，豬屎曰苓。苓即屎也，古字通用）。肉
白而實者良。去皮用。

黃柏
瀉相火，補腎水苦寒微辛，沉陰下降。瀉膀胱相火（足太陽引經藥），補腎水不
足，堅腎潤燥（《發明》曰︰非真能補也。腎苦燥，急食辛以潤之，腎欲堅，急
食苦以堅之也，相火退而腎固，則無狂蕩之患矣。按︰腎本屬水，虛則熱矣；心
本屬火，虛則寒矣），除濕清熱。

療下焦虛，骨蒸勞熱（陰虛生內熱），諸痿癱瘓（熱勝則傷血，血不榮筋，則軟
短而為拘。濕勝則傷筋，筋不束骨，則弛長而為痿。合蒼朮名二妙散，清熱利濕
，為治痿要藥。或兼氣虛、血虛、脾虛、腎虛、濕痰、死血者，當隨証加治），
目赤耳鳴（腎火），消渴便閉，黃膽水腫（王善夫病便閉，腹堅如石，腿裂出水
，飲食不下，治以利小便藥，遍服不效。東垣曰︰此奉養太過，膏梁積熱，損傷
腎水，致膀胱乾涸，小便不化，火又逆上，而為嘔噦，《難經》所謂關則不得小
便，格則吐逆者。《內經》所謂無陰則陽無以化也。遂處以北方大苦寒之劑，黃
柏、知母各一兩，酒洗焙研，桂一錢為引，名滋腎丸，每服二百丸，未幾，前陰
如刀刺火燒，溺出床下成流，腫脹遂消）。水瀉熱痢，痔血腸風，漏下赤白（皆
濕熱為病），諸瘡痛癢，頭瘡（研末敷之）口瘡（蜜炒研含。凡口瘡用涼藥不效
者，乃中氣不足，虛火上炎。宜用反治之法，參、朮、甘草補上之虛，乾薑散火
之際。甚者加附子，或噙官桂，引火歸元），殺蟲安蛔。久服傷胃，尺脈弱者禁
用（若虛火上炎，服此苦寒之劑，有寒中之變。

時珍曰︰知母佐黃柏，滋陰降火，有金水相生之義。古云黃柏無知母，猶水母之
無蝦也。蓋黃柏能製命門、膀胱陰中之火，知母能清肺金、滋腎水之化源。丹溪
曰︰君火者，人火也，心火也。可以水滅，可以直折，黃連之屬，可以製之。相
火者，天火也，龍雷之火也。陰火也，不可以水濕製之，當從其性而伏之，惟黃
柏之屬，可以降之。按︰火有虛火、實火、燥火、濕火、鬱火、相火之異。虛火
宜補，實火宜瀉，燥火宜滋潤，鬱火宜升發。濕火由濕鬱為熱，多病 腫。經所
謂諸腹脹大，皆屬於熱；諸病 腫，皆屬於火是也。宜利濕清熱而兼補脾。相火
寄於肝腎，乃龍雷之火，非苦寒所能勝，宜滋陰養血，壯水之主，以製陽光。又
按︰諸病之中，火証為多，有本經自病者，如忿怒生肝火，焦思生心火之類是也
；有子母相克者，如金火克肺金，肝木克脾火之類是也；有臟腑相移者，如肺火
咳嗽，久則移熱於大腸而泄瀉，心火煩焦，久則移熱於小腸，而為淋閉之類是也
。又有別經相移者，有數經合病者，當從其重者而治之）。

川產、肉濃色深者良。生用降實火，蜜炙則不傷胃，炒黑能止崩帶。酒製治上，
蜜製治中，鹽製治下（又末乳調，能塗凍瘡）。

枳實、枳殼
瀉，破氣，行痰。枳實小，枳殼大苦酸微寒。其功皆能破氣。氣行則痰行喘止，
痞脹消（脾無積血；心下不痞；濁氣在上，則生腹脹。東垣曰︰枳實治下而主血
，枳殼治上而主氣），痛刺息，後重除。

治胸痺結胸，食積五膈，痰癖症結，嘔逆咳嗽，水腫脅脹（肝鬱），瀉痢淋閉，
痔腫腸風。除風去痺（辛散風），開胃健脾。所主略同，但枳實利胸膈，枳殼寬
腸胃。枳實力猛（大、小承氣湯皆用之。丹溪曰︰枳實瀉痰，能沖牆倒壁），枳
殼力緩為少異。孕婦及氣虛人忌用（按︰《本草》殼、實皆云明目。思之不得其
解，然目疾方中多用之，豈以其破濁氣？即能升清氣乎？《本經》又言枳實益氣
，想亦同此理也。故濃朴調中，亦有益氣明目之文。王好古曰︰枳實佐以參、朮
、乾薑則益氣，佐以硝、黃、牽牛則破氣，此本經所以言益氣，而複言消痞也。
張元素曰︰枳殼泄肺、走大腸，多用損胸中至高之氣。昔湖陽公主難產，方士進
瘦胎飲，用枳殼四兩，甘草三兩，五月後日服一錢。張潔古改以枳朮名束胎丸。
寇宗 明其不然，蓋孕婦全賴血氣以養胎，血氣充實，胎乃易生。彼公主奉養太
過，氣實有餘，故可服之，若概施則誤矣。時珍曰︰八九月胎，氣盛壅滯，用枳
殼、蘇梗以順氣，胎前無滯，則產後無虛也。氣弱者，大非所宜矣）。

皮濃而小為枳實，殼薄虛大為枳殼。陳者良。麩炒用（時珍曰︰殼、實上世未分
，魏、晉始分用。潔古、東垣，始分殼治上，實治下。海藏始分殼主氣，實主血
。然仲景治上焦胸痺、痞滿用枳實；諸方治下血、痢、痔、腸秘、後重用枳殼，
則實不獨治下，而殼不獨治高也。蓋自飛門至魄門，皆肺主之，三焦相通，一氣
而已。飛門，口也。魄門，即肛門）。

濃朴
瀉，下氣，散滿苦降能瀉實滿，辛溫能散濕滿（王好古曰︰《別錄》言濃朴溫中
益氣，消痰下氣。果泄氣乎？益氣乎？益與枳實、大黃同用，則瀉實滿，所謂消
痰下氣是也；與橘皮、蒼朮同用，則除濕滿，所謂溫中益氣是也。與解利藥同用
，則治傷寒頭痛；與瀉利藥同用，則濃腸胃。

大抵味苦性溫，用苦則瀉，用溫則補也。同大黃、枳實，即承氣湯。同橘皮、蒼
朮，即平胃散。按︰脹滿症多不同，清、補貴得其宜。氣虛宜補氣，血虛宜補血
，食積宜消導，瘀滯宜行痰，挾熱宜清熱，濕盛宜利濕，寒郁者散寒，怒郁者行
氣，蓄血者消瘀，不宜專用行散藥。

亦有服參、 而脹反甚者，以挾食、挾血、挾熱、挾寒，不可概作脾虛氣弱治也
）。入足太陰、陽明（脾、胃）。平胃調中（佐蒼朮為平胃散。平濕土之太過，
以致於中和），消痰化食，濃腸胃，行結水，破宿血，殺臟蟲。

治反胃嘔逆，喘咳瀉痢，冷痛霍亂。誤服脫人元氣，孕婦忌之。

榛樹皮也，肉濃、紫潤者良。去粗皮，薑汁炙，或醋炒用。乾薑為使。惡澤瀉、
硝石。

忌豆，犯之動氣。

檳榔
瀉氣，行水，破脹，攻堅苦溫破滯，辛溫散邪。瀉胸中至高之氣，使之下行。性
如鐵石，能墜諸藥至於極下。攻堅去脹，消食行痰，下水除風，殺蟲醒酒。

治痰癖症結，瘴癘瘧痢，水腫香港腳（香港腳沖心，尤須用之，童便、薑汁溫酒
調服）。治大、小便氣秘，裡急後重（同木香用，木香能利氣）。過服則損真氣
（嶺南多瘴，以檳榔代茶，其功有四︰醒能使醉，醉能使醒，飢能使飽，飽能使
飢。然泄臟氣，無瘴之地忌用）。

雞心尖長，破之作錦紋者良（程星海曰︰陰毛生虱，也鮮良方，以檳榔煎水洗，
即除。

又方，以心紅擦之亦好）。

大腹皮
瀉，下氣，通，行水辛泄肺、溫和脾。下氣行水，通大、小腸。

治水腫香港腳，痞脹痰膈，瘴瘧霍亂。氣虛者忌用。

子，似檳榔，腹大形扁（故與檳榔同功）。取皮，酒洗，黑豆湯再洗。煨用（鳩
鳥多棲其樹，故宜洗淨）。

槐實
即槐角；瀉風熱，涼大腸苦寒純陰。入肝經氣分。疏風熱，潤肝燥，涼大腸。

治煩悶風眩，痔血腸風（糞前有血名外痔，糞後有血名內痔，穀道 肉名舉痔，
頭上有孔名痔，瘡內有蟲名蟲痔。大法用槐角、地榆、生地以涼血，芩、連、梔
、柏以清熱。防風、秦艽以祛風濕，芎、歸、人參以和血生血，枳殼以寬腸，升
麻以升提。治腸風略同，不宜專用寒涼，須兼補劑收功），陰瘡濕癢，明目止淚
（清肝，淚為肝熱），固齒烏髭（十月上已采，漬牛膽中，陰乾百日。食後吞一
枚，明目補腦，髮白還黑，腸風痔血，尤宜服之），殺蟲（根、皮皆能洗痔）墮
胎。

去單子及五子者，銅槌槌碎，牛乳拌蒸（槐乃虛星之精）。

槐花苦涼，入肝、大腸血分而涼血（血涼則陰自足）。治風熱目赤，赤白泄痢，
五痔腸風，吐崩諸血（舌上無故出血如線者，名血衄，炒研摻之）。陳者良。

苦楝子
一名金鈴子；瀉濕熱，治疝，殺蟲苦寒有小毒。能入肝舒筋，能導小腸、膀胱之
熱，因引心包相火下行，通利小便。

為疝氣要藥。亦治傷寒熱狂、熱厥，腹痛心痛。殺三蟲，療瘍疥（《夷堅志》︰
消渴症有蟲、耗其津液者，取根、皮濃煎，加少麝服，下其蟲而渴自止）。脾胃
虛寒忌之。

川產良。酒蒸（寒因熱用）。去皮取肉、去核用。用核則槌碎，漿水煮一伏時去
肉用。

茴香為使。

蔓荊子
輕宣，散上部風熱辛苦微寒、輕浮升散。入足太陽、陽明、厥陰（膀胱、胃、肝
）經。搜風涼血，通利九竅。

治濕痺拘攣，頭痛腦鳴（太陽脈絡於腦），目赤齒痛（齒雖屬腎，為骨之餘。而
上齦屬足陽明，下齦屬手陽明。陽明風熱上攻，則動搖腫痛），頭面風虛之証。
明目固齒，長發澤肌。

去膜，打碎用，亦有酒蒸、炒用者。惡石膏、烏頭。

石南葉
宣，去風，補腎辛散風、苦堅腎。補內傷陰衰，利筋骨皮毛，為治腎虛、腳弱、
風痺要藥。婦人不可久服，令思男（時珍曰︰今人絕不知用，蓋為《藥性論》有
令人陰痿之說也。不知此藥能令腎強，人或借此縱欲，以致痿弱，歸咎於藥，良
可慨也。昂按︰石南補陰祛風則有之，然味辛不熱，不助相火，亦未聞淫邪方中
用石南者，《別錄》思男之說，殆不可信）。

關中者佳。炙用。

辛夷
即木筆花；宣散上焦風熱辛溫輕浮。入肺、胃氣分，能助胃中清陽上行，通於頭
腦。溫中解肌，通九竅，利關節。

主治鼻淵鼻塞（肺主鼻。膽移熱於腦，則鼻多濁涕而淵，風寒客於腦則鼻塞。經
曰︰腦滲為涕。王冰曰︰膽液不澄，則為濁涕，如泉不已，故曰鼻淵），及頭痛
面 （音旱，黑斑。

可作面脂），目眩齒痛，九竅風熱之病。然性走竄，氣虛火盛者忌服（時珍曰︰
肺開竅於鼻，陽明胃脈環鼻上行。腦為元神之府，鼻為命門之竅。人之中氣不足
，清陽不升，則頭為之傾，九竅為之不利。吾鄉金正希先生嘗語余曰︰人之記性
，皆在腦中。小兒善忘者，腦未滿也；老人健忘者，腦漸空也。凡人外見一物，
必有一形影留於腦中。昂按︰今人每記憶往事，必閉目上瞪而思索之，此即凝神
於腦之意也。不經先生道破，人皆習焉而不察矣。李時珍曰︰腦為元氣之府，其
於此義，殆暗符歟）。

去外皮毛（毛射肺，令人咳），微炒用。芎 為使。惡石脂。畏黃耆、菖蒲、石
膏。

郁李仁
潤燥，瀉氣，破血辛苦而甘。入脾經氣分。性降下氣行水，破血潤燥。

治水腫癃急，大腸氣滯，關格不通。用酒能入膽，治悸、目張不眠（一婦因大恐
而病，愈後目張不瞑。錢乙曰︰目系內連肝膽，恐則氣結，膽橫不下。郁李潤能
散結，隨酒入膽，結去膽下，而目瞑矣）。然治標之劑，多服滲人津液。

去皮、尖，蜜浸研。

金櫻子
澀精，固腸酸澀。入脾、肺、腎三經。固精秘氣。

治夢泄遺精（和芡實為丸，名水陸丹），泄痢便數（丹溪曰︰經絡隧道，以通暢
為平和，而昧者以澀性為快，熬膏食之，自作不靖，咎將誰執李時珍曰︰無故而
食，以恣欲則不可。

若精氣不固者，服之何害）。

似榴而小，黃赤有刺。取半黃，（熟則純甘）去刺核用。熬膏亦良（《筆談》云
︰熬膏則甘，全失澀味）。

訶子
澀腸，斂肺，瀉氣苦以泄氣消痰，酸以斂肺降火（東垣曰︰肺苦氣上逆，急食苦
以泄之，以酸補之。訶子苦重泄氣，酸輕不能補肺，故嗽藥中不用），澀以收脫
止瀉，溫以開胃調中。

治冷氣腹脹，膈氣嘔逆，痰嗽喘急（肺挾痰水，或被火傷，故宜苦酸以斂之），
瀉痢脫肛，腸風崩帶（皆取其酸澀），開音止渴（肺斂則音開，火降則渴止。古
方有訶子清音湯）。

然苦多酸少，雖澀腸而泄氣，氣虛及嗽痢初起者，忌服（同烏梅、倍子，則收斂
；同陳皮、濃朴，則下氣。得人參，治肺虛寒嗽；得陳皮、砂仁，治冷氣腹脹。
佐白朮、蓮子，治虛寒久瀉；佐樗皮，治腸癖便血。同蛇床、五味、山茱、續斷
、杜仲，治虛寒帶下）。

從番舶來，番名訶黎勒。嶺南亦有。六棱黑色，肉濃者良。酒蒸一伏時，去核取
肉用，用肉則去核。生用清金行氣，煨熟溫胃固腸（海魚放涎凝滑，船不能行，
投訶子湯，尋化為水，其化痰可知）。

烏藥
宣，順氣辛溫香竄，上入脾、肺，下通腎經。能疏胸腹邪逆之氣。

一切病之屬氣者皆可治。氣順則風散，故用以治中氣、中風（厥逆、痰壅、口噤
、脈伏，身溫為中風，身冷為中氣。又有痰為中風，無痰為中氣。《局方》治此
，亦用烏藥順氣散。許學士云︰暴怒傷陰，暴喜傷陽，憂愁不已，氣多厥逆。往
往得中氣之証，不可作中風治），及膀胱冷氣，小便頻數，反胃吐食，宿食不消
，瀉痢霍亂，女人血凝氣滯。小兒蛔蛔，外如瘡癤疥癘，皆成於血逆，理氣亦可
治之。療貓、犬百病。氣虛、氣熱者忌用（時珍曰︰四磨湯治七情鬱結上氣喘急
者，降中兼收，瀉中兼補也。方用人參、烏藥、沉香、檳榔，各濃磨汁七分合煎
。縮泉丸，用同益智、等分為丸，治虛寒便數者，取其通陽明、少陰也）。

根有車轂紋、形如連珠者良。酒浸一宿用（亦有 研用者）。

五加皮
宣，去風濕，補，壯筋骨辛順氣而化痰，苦堅骨而益精，溫祛風而勝濕。逐肌膚
之瘀血，療筋骨之拘攣（腎得其養，則妄水去而骨壯；肝得其養，則邪風去而筋
強）。

治五緩虛羸（五臟筋脈緩縱。《千金方》補云︰五月五日采莖，七月七日采葉，
九月九日采根，合為末，治五勞）陰痿囊濕，女子陰癢（濕生蟲），小兒腳弱，
明目愈瘡。釀酒尤良（王綸曰︰風病飲酒，能生痰火，惟五加浸酒益人）。

莖青，節白，花赤，皮黃，根黑，上應五車之精。芬香、五葉者佳。遠志為使。
惡玄參。

椿樗白皮
澀腸，燥濕苦燥濕，寒勝熱，澀收斂。入血分而澀血。去肺、胃之陳痰。治濕熱
為病，泄瀉久痢，崩帶腸風，夢遺便數，有斷下之功（痢疾滯氣未盡者勿遽用，
勉強固澀，必變他証），去疳、樗皮尤良（時珍曰︰椿皮入血氣而性澀；樗皮入
氣分而勝利。凡血分受病不足者宜椿皮；氣分受病有郁者宜樗皮。《乾坤生意》
治瘡腫下藥，用樗皮水研，服汁取利，是其驗矣。昂按︰樗皮止瀉痢，終是澀劑
。寇氏曰︰一婦年四十餘，耽飲無度，多食魚蟹，積毒在臟，日夜二三十瀉，便
與膿血雜下，大腸連肛門甚痛。用止血痢藥不效，用腸風藥益甚，蓋腸風有血無
膿也。服熱藥，腹愈痛，血愈下。服冷藥，注瀉食減。服溫平藥，則若不知，年
餘待斃。或教服人參散，樗皮、人參各一兩為末，空心溫酒或米飲下二錢，遂愈
。昂按︰此方仍是作痢疾治）香者為椿，肌實而赤嫩，其苗可茹；臭者為樗，肌
虛而白，主治略同。根東引者良。去粗皮，或醋炙、蜜炙用。忌肉面。

榆白皮
滑，利竅甘滑下降。入大、小腸、膀胱經。行經脈、利諸竅，通二便，滲濕熱，
滑胎產（或胎死腹中，服汁可下），下有形留著之物。治五淋腫滿（《備急方》
︰搗屑作粥食，小便利差）喘咳不眠（嵇康《養生論》︰榆令人瞑），療疥癬禿
瘡，消赤腫妒乳（乳癰汁不出，內結成腫，名妒乳。和陳醋滓調，日六七易效。
《十劑》曰︰滑可去著，冬葵子、榆白皮之屬是也）。

有赤白二種，去粗皮，取白用（采皮為面，荒年當糧可食。香劑以之調和，粘滑
勝於膠漆）。

秦皮
澀而補，明目苦寒，色青，性澀。補肝膽而益腎。以能平木（能除肝熱）故治目
疾（洗目赤，退翳膜）驚癇。以其收澀而寒，故治崩帶下痢（仲景白頭翁湯用之
）。以其澀而補下焦，故能益精有子（時珍曰︰天道貴嗇，惟收澀故能補。今人
只知治目一節，幾於廢棄，良為可婉）。出西土。皮有白點、漬水碧色、書紙不
脫者真。大戟為使。惡吳茱萸。

海桐皮
宣，祛風濕苦溫（《經疏》云︰應兼辛）。入血分。祛風、去濕、殺蟲，能行經
絡達病所。治風蹶頑痺，腰膝疼痛（《傳信方》︰海桐、薏苡各二兩，芎 、羌
活、地骨皮、五加皮各二兩，甘草五錢，生地七兩，酒二斗浸，此方不得增減。
早、中、晚飲，常令醺醺），疳 疥癬，目赤（煎洗）牙蟲（煎服，或含漱）。
出廣南。皮白堅韌，作索不爛。

蕤仁
亦名白 補，明目甘溫（《別錄》微寒）。入心、肝、脾三經。消風散熱，益水
生光（三經皆血臟也。血得其養，則目疾平。凡目病在表，當疏風清熱。在裡屬
腎虛、血少、神勞，宜補腎養血安神。 遠視為腎水虧，近視為火不足）。

治目赤腫痛， 爛淚出，亦治心腹邪熱，結氣痰痞（今人惟用療眼。陳藏器曰︰
生治足睡，熟治不眠）。叢生有刺，實如五味，圓扁有紋，紫赤可食。取仁浸，
去皮、尖，研用。

密蒙花
潤肝，明目甘而微寒。入肝經氣血分。潤肝燥。治目中赤脈、青盲膚翳，赤腫眵
（音鴟。眼脂）淚，小兒疳氣攻眼。產蜀中。葉冬不雕，其花繁密蒙茸，故名。
揀淨，酒浸一縮，候乾，蜜拌蒸，晒三次。

芙蓉花
瀉，涼血，解毒辛平、性滑涎粘。清肺涼血，散熱止痛，消腫排膿。治一切癰疽
腫毒有殊功（用芙蓉花，或葉、或皮、或根，生搗或干研末，蜜調塗四圍，中間
留頭，干則頻換。初起者即覺清涼，痛止腫消。已成者即膿出，已潰者則易斂。
瘍科秘其名為清涼膏、清露散、鐵箍散，皆此物也。或加赤小豆末，或蒼耳燒存
性為末，加入亦妙）。

山茶花
瀉，涼血甘微辛寒。色赤，入血分。治吐衄腸風。麻油調末，塗湯火傷。用紅者
為末，入童便、薑汁、酒調服，可代鬱金。

木槿
瀉熱苦涼。活血潤燥。治腸風瀉血，痢後熱渴。作飲服，令人得睡。川產者治癬
瘡（癬瘡有蟲，用川槿皮肥皂水浸，時時搽之，或浸汁磨雄黃尤妙）。用根、皮
。

杉木
宣，散腫脹辛溫。去惡氣，散風毒。治香港腳腫痛，心腹脹滿，洗毒瘡（柳子濃
纂《救死方》云︰得香港腳夜半痞絕，脅塊如石，昏困且死。鄭洵美傳杉木湯，
食頃大下，塊散氣通。用杉木節一升，橘葉一升，無葉以皮代，大腹檳榔七枚，
連子槌碎，童便三升煮，分二服。若一服得快利，即停後服）。有赤、白二種，
赤、油斑如野雞者，作棺尤貴。性直，燒炭最發火藥。

烏臼木
瀉熱毒苦涼、性沉而降。利水通腸，功勝大戟。療疔腫，解砒毒（極能瀉下。凡
患腫毒，中砒毒者，不拘根、皮、枝、葉，搗汁多飲，得大利即愈。虛人忌用）
。

子，可作燭。

水楊柳
宣，行氣血苦平。痘瘡頂陷，漿滯不起者，用枝煎湯浴之（此因氣凝血滯，或風
寒外束而熱，得此暖氣透達，漿隨暖而行，再用助氣血藥更效）。

枝，煎汁，治黃膽。

皂角
通關竅，搜風辛鹹性燥，氣浮而散。入肺、大腸經。金勝木，燥勝風，故兼入肝
。搜風泄熱，吹之導之，則通上、下關竅，而涌吐痰涎，搐鼻立作噴嚏。

治中風口噤，胸痺喉痺（凡中風不省人事，口噤不能進藥。急提頭發，手掐人中
，用皂角末或半夏末吹入鼻中，有嚏者生，無嚏者肺氣已絕，死。或用稀涎散吐
之，皂角末一兩，白礬五錢，每用一錢，溫水調灌。或加藜蘆、少麝，鵝翎探喉
，令微吐稀涎，再用藥治。年老、氣虛人忌用）。服之則除濕去垢（最去油膩，
刮人腸胃），消痰破堅（取中段，湯泡服，治老人風秘），殺蟲下胎。治風濕風
癩，痰喘腫滿，堅症囊結（厥陰肝脈絡陰器。寒客肝經，則為囊結）。塗之則散
腫消毒，煎膏貼一切痺痛。合蒼朮焚之，辟瘟疫濕氣。一種小如豬牙，一種長而
枯燥，一種肥濃多脂。多脂者良。去粗皮、子弦。或蜜炙、酥炙，絞汁燒灰用。
柏實為使，惡麥冬。畏人參、苦參（性能消鐵，不結莢者，鑿樹一孔，八鐵封之
，則結莢矣。 錘碾見之，久則成孔，故此木不能燒爨）。

皂角刺辛溫。搜風殺蟲，功同皂莢。但其鋒銳，能直達患處，潰散癰疽。治癰毒
妒乳，風厲惡瘡（癰，同癩。癘乃營氣熱附，風寒客於脈而不去。經曰︰脈風成
為癘。脈與營皆血也。蒸晒為末，大黃湯調下）胎衣不下。癰疽已潰者禁用，孕
婦忌之。

皂角子通大便燥結。 存性用（汪機曰︰其性得濕則滑。李時珍曰︰亦辛以潤之
之義，非得濕則滑也）。

肥皂莢
瀉熱毒辛溫。除風濕，去垢膩（故澡身，盥面用之），療無名腫毒有奇功（不拘
奇瘍惡毒，用生肥皂去子、弦及筋搗爛，釅醋和敷立愈，不愈再敷奇驗。此方方
書未載，若貧人，僻地倉卒無藥者，用之甚便，故特著之。《集成》曰︰生肥皂
火 存性，生油，膩粉調敷諸惡瘡）。

棕櫚
澀，止血苦能泄熱，澀可收脫，燒黑能止血（紅見黑則止，不可燒過。棕櫚、側
柏、卷柏燒存性，飯丸，止遠年下血。亦可煎服）。治吐衄下痢，崩帶腸風，失
血過多者，初起未可遽用。

年久敗棕尤良。（與髮灰同用更良）。

茶
瀉熱，清神，消食苦甘微寒。下氣消食，去痰熱，除煩渴，清頭目（得春初生發
之氣，故多整肅上膈之功。《湯液》云︰茶苦寒下行，如何是清頭目？《蒙鑒》
曰︰熱下降，則上自清矣），醒昏睡（清神），解酒食、油膩、燒炙之毒，利大
、小便。多飲消脂（最能去油）、寒胃（故濃茶能引吐。《千金》療卒頭痛如破
，非中冷、中風。由痰、厥氣上沖所致，名厥頭痛，單煮茶恣飲取吐，直吐出膽
汁乃已，渴而即瘥）。酒後飲茶，引入膀胱、腎經，患瘕疝水腫，空心亦忌之（
與薑等分濃煎，名薑茶飲，治赤白痢。茶助陰，薑助陽，使寒熱平調。並能消暑
、解酒、食毒）。陳、細者良，粗者損人。

吳茱萸
燥，去風寒濕，宣，下氣開鬱辛苦大熱，有小毒。入足太陰（脾）血分，少陰、
厥陰（腎、肝）氣分（其氣燥，故專入肝而旁及脾、腎）。潤肝燥脾，溫中下氣
，除濕解鬱，去痰殺蟲，開腠理，逐風寒。

治厥陰頭痛（仲景用吳茱萸湯），陰毒腹痛（痛在小腹），嘔逆吞酸（俗名醋心
。亦有吐酸者，宜降火清痰，用吳萸作響導。蔡中丞苦痰飲，率十日一發，頭痛
背寒，嘔酸不食。得一方，茯苓、吳萸湯泡七次，等分，蜜丸，名吳仙丹。前、
後痰方無此者），痞滿噎膈（胃冷）。食積瀉痢，血痺陰疝，痔疾腸風，香港腳
水腫，口舌生瘡（為末，醋調貼足心，過夜便愈，能引熱下行），衝脈為病，氣
逆裡急（宜此主之）。性雖熱，而能引熱下行（段成式言︰椒性善下，吳萸性上
，似不盡然。寇宗 曰︰此物下氣甚速。東垣曰︰濁陰不降，厥氣上逆，膈塞脹
滿，非吳萸不可治也。昂按︰吳萸辛熱，故性上。氣味俱濃，故善降），利大腸
壅氣（故治腸風痔痢），下產後餘血（故產後必用之）。然走氣動火，昏目發瘡
，血虛有火者禁用。

陳者良。泡去苦烈汁用（須泡數次）。止嘔，黃連水炒。治疝，鹽水炒。治血，
醋炒。惡丹參、硝石。

川椒
宣，散寒濕，燥，補火辛熱純陽。入肺，發汗散寒，治風寒咳嗽。入脾，暖胃燥
濕，消食除脹，治心腹冷痛、吐瀉 痢、痰飲水腫（《千金方》有人冷氣入陰囊
腫滿，生椒擇淨，帛裹著丸囊，濃半寸，須臾熱氣大通，日再易，取消瘥。梅師
用桂末塗亦良）；入右腎命門，補火，治腎氣上逆（能下行導火歸元。每日吞三
十粒，大能溫補下焦），陽衰溲數、陰汗泄精（下焦虛寒）。堅齒明目，破血通
經，除症安蛔（蟲見椒則伏。仲景蛔厥烏梅丸用之。凡蟲嚼腹痛者，面白唇紅，
時發時止）。殺鬼疰、蟲、魚毒（最殺勞蟲。危氏神授丸。川椒炒出汗，為末，
米飲下三錢。

有人病傳尸勞，遇異人傳此方，服至二斤，吐出蟲如蛇而安）。肺、胃素熱者忌
服（丹溪曰︰食椒既久，則火自水中生，多被其毒也）。秦產名秦椒，俗名花椒
，實稍大；蜀產肉濃皮皺為川椒。閉口者殺人，微炒去汗，搗，去裡面黃殼，取
紅用（名椒紅）。得鹽良（入腎）。使杏仁。畏款冬、防風、附子、雄黃、麻仁
、涼水（椒乃玉衡星之精，辟疫伏邪，故歲旦飲椒柏酒）。

子，名椒目，苦辛。專行水道，不行穀道。能治水臌，除脹定喘，及腎虛耳鳴。

胡椒
燥，快膈，消痰辛熱純陽。暖胃快膈，下氣消痰。治寒痰食積，腸滑冷痢，陰毒
腹痛，胃寒吐水，牙齒浮熱作痛（合蓽茇散之）。殺一切魚、肉、鱉、蕈（音尋
，上聲）毒。食料宜之，嗜之者眾。

多食損肺，走氣動火，發瘡、痔、臟毒，齒痛目昏。

畢澄茄一類二種，主治略同。

蘇木
瀉，行血，解表甘鹹辛涼。入三陰血分。行血去瘀，發散表裡風氣（宜與防風同
用）。治產後血暈（《肘後方》︰煮汁服。《海藏方》︰加乳香，酒服），脹滿
欲死，血痛血瘕，經閉氣壅，癰腫朴傷，排膿止痛。多破血，少和血。出蘇方國
，交、愛亦有。忌鐵。

沉香
重，宣，調氣，補陽辛苦性溫。諸木皆浮，而沉香獨沉，故能下氣而墜痰涎（怒
則氣上，能平則下氣）。能降亦能升，氣香入脾，故能理諸氣而調中（東垣曰︰
上至天，下至泉，用為使，最相宜）。

其色黑、體陽，故入右腎命門，暖精助陽。行氣不傷氣，溫中不助火。

治心腹疼痛，噤口毒痢，症癖邪惡，冷風麻痺，氣痢氣淋。色黑、沉水者良。香
甜者性平，辛辣者熱。入湯劑，磨汁用；入丸散，紙裹置懷中，待燥碾之。忌火
（鷓鴣斑者，名黃沉；如牛角黑者，名黑沉；咀之軟、削之卷者，名黃臘沉，甚
難得；浮者，名棧香；半沉者，名煎香；雞骨香雖沉而心空，並不堪用）。

檀香
宣，理氣辛溫。調脾肺，利胸膈，去邪惡，能引胃氣上升，進飲食，為理氣要藥
（《內典》云︰旃檀塗身，能除熱惱。昂按︰內興欲念，亦稱熱惱。蓋諸香多助
淫火，惟檀香不然，故釋氏焚之。道書又以檀為俗香，不可以供上真）。

紫檀
重，和血鹹寒。血分之藥。和榮氣，消腫毒，敷金瘡，止血定痛。

降真香
焚之能降諸真，故名。宣，辟惡、止血、生肌辛溫。辟惡氣怪異，療傷折金瘡，
止血定痛，消腫生肌（周崇逐寇被傷，血出不止，敷花芯石散，不效。軍士李高
，用紫金藤散敷之，血止痛定，明日結痂無瘢，曾救萬人。紫金藤，即降真香之
最佳者也）。

丁香
燥，暖胃，補腎辛溫純陽。泄肺溫胃，大能療腎，壯陽事，暖陰戶。治胃冷壅脹
，嘔噦呃逆（丹溪曰︰人之陰氣，以胃為養。土傷則木挾相火，直沖清道而上作
咳逆。古人以為胃寒，用丁香、柿蒂，不能清痰利氣，惟助火而已。按︰呃逆有
痰阻、氣滯、食塞，不得升降者；有火鬱下焦者；有傷寒汗、吐，下後，中氣大
虛者；有陽明內熱失下者；有痢疾大下，胃虛而陰火上沖者。時珍曰︰當視虛實
陰陽，或泄熱，或降氣，或溫，或補，或吐，或下，可也。古方單用柿蒂，取其
苦溫降氣。《濟生》加丁香、生薑，取其開鬱散痰。蓋從治之法，亦嘗有收效者
矣。朱氏但執以寒治熱，矯枉之過矣） 癖奔豚，腹痛口臭（丹溪曰︰脾有鬱火
，溢入肺中，濁氣上行，發為口氣，治以丁香，是揚湯止沸耳，唯香薷甚捷），
腦疳齒，痘瘡胃虛灰白不發。熱証忌用。有雌、雄二種（雌即雞舌香，力大。若
用雄，去丁蓋乳子）。畏鬱金火。

乳香
一名熏陸香；宣，活血，伸筋香竄入心，苦溫補腎，辛溫通十二經。能去風伸筋
（筋不伸者，敷藥加用），活血調氣，托裡護心（香徹瘡孔，能使毒瓦斯外出，
不致內攻），生肌止痛。治心腹諸痛，口噤耳聾，癰疽瘡腫，產難折傷（皆取其
活血止痛）。亦治癲狂（以能去風散瘀。靈苑辰砂散，辰砂一兩，乳香、棗仁各
五錢，酒下。恣飲沉醉，聽睡一二日勿動，驚醒則不可治。《本事》加人參一兩
，名寧志膏）。出諸番。如乳頭、明透者良（市人多以楓香偽之）。性粘難研，
水飛過，用缽坐熱水中研之，或用燈心同研則易細。

沒藥
宣，散瘀，定痛苦平（《經疏》云︰應兼辛）。入十二經。散結氣，通滯血，消
腫定痛生肌（寇宗 曰︰血滯則氣壅，氣壅則經絡滿急，故腫且痛），補心膽虛
，肝血不足（推陳致新，能生好血）。

治金瘡杖瘡（血肉受傷，故瘀而發熱作痛），惡瘡痔漏，翳暈目赤（肝經血熱）
，產後血氣痛，破症墮胎（乳香活血，沒藥散血，皆能消腫止痛生肌，故每兼用
。瘡疽已潰者忌用，膿多者勿敷）。出諸南番。赤色、類於琥珀者良。主治與乳
香同。

楓脂香
即白膠香；宣，調氣血苦平。活血解毒，止痛生肌。治血衄咯血，齒痛風疹，癰
疽金瘡。外科要藥。色白微黃，能亂乳香，功頗相近。

冰片
一名龍腦香宣，通竊，散火辛溫。香竄善走能散，先入肺，傳於心脾而透骨，通
諸竅，散鬱火。治驚癇痰迷（東垣曰︰風病在骨髓者宜之。若在血脈肌肉，反能
引風入骨，如油入面），目赤膚翳（乳調日點數次。王節齋曰︰冰片大辛熱，用
之點眼，取其拔出火邪。蓋火鬱發之，從治法也。世人誤以為寒，而常用之。遂
致積熱害目，故云眼不點不瞎者，此也），耳聾鼻息（鼻中息肉，點之自入，皆
通竅之功），喉痺舌出（散火），骨痛齒痛（治骨），痘陷（豬心血作引，酒服
或紫草湯服，引入心經能發之）產難，三蟲五痔（王綸曰︰世人誤以為寒，不知
辛散性甚，似乎涼耳。諸香皆屬陽，豈有香之至者，而反寒乎？昂幼時曾問家叔
建侯公云︰薑性何如？叔曰︰體熱而用涼。蓋味辛者多熱，然辛熱必借辛以散之
，風熱散則涼矣。此即本草所云冰片性寒之義，向未有發明之者，附記於此）。
出南番，云是老杉脂。以白如冰、作梅花片者良（以杉木炭養之則不耗，今人多
以樟腦升打亂之）。

樟腦
宣，通竅，除濕辛熱香竄，能於水中發火（置水中焰益熾）。通關利滯，除濕殺
蟲。置鞋中去香港腳（《集要》曰︰和烏頭為末，醋丸彈子大，置足心，微火烘
之，汗出為效）熏衣篋，辟疰蟲。以樟木切片，浸水煎成。升打得法，能亂冰片
。

蘇合香
宣，通竅，辟惡甘溫走竄。通竅開鬱，辟一切不正之氣，殺精鬼。出諸番。合眾
香之汁煎成。以筋挑起，懸絲不斷者真。

血竭
補，和血，斂瘡甘鹹。色赤入血分。補心包、肝血不足，專除血痛，散瘀生新，
為和血之聖藥。治內傷血聚，金瘡折跌，瘡口不合，止痛生肌。性急，不可多使
，引膿（血竭單入血分、乳香、沒藥兼入氣分，皆木脂也）。出南番。色赤，以
染透指甲者為真（假者是海母血，味大鹹，有腥氣）。單碾用（同眾藥搗，則作
塵飛）。

阿魏
瀉，消積，殺蟲辛平（一日溫）。入脾胃。消肉積，殺細蟲，去臭氣（諺曰︰黃
芩無假，阿魏無真。劉純曰︰阿魏無真卻有真，臭而止臭是為珍），解蕈菜，自
死牛馬肉毒。治心腹冷痛、瘧痢（瘧痢多由積滯而起），傳尸、疳勞疰蟲。出西
番。木脂熬成，極臭。試取少許，安銅器一宿，沾處白如銀，汞者真（人多以胡
蒜白贗之）。用缽研細，熱酒器上熏過入藥。

蘆薈
瀉熱，殺蟲大苦大寒。功專清熱殺蟲，涼肝明目，鎮心除煩。治小兒驚癇五疳，
敷 齒濕癬（甘草末和敷），吹鼻殺腦疳，除鼻癢。小兒脾胃虛寒作瀉者勿服。
出波斯國。木脂也，味苦、色綠者真。

胡桐淚
瀉熱，殺蟲苦能殺蟲，鹹能入胃軟堅，大寒能除熱。治咽喉熱痛（磨掃取涎），
齒風疳，瘰癧結核（蘇頌曰︰古方稀用，今口齒家，多用為要藥）。出涼肅。
乃胡桐脂，入土得斥鹵之氣結成，如小石片，木淚狀如膏油。

蕪夷
宣，散風濕，瀉，消積，殺蟲辛散滿，苦殺蟲，溫燥濕化食（諸蟲皆因濕而生，
氣食皆因寒而滯）。祛五臟、皮膚、肢節風濕，心腹積冷，症痛鱉瘕（《直指方
》云︰嗜酒人，血入於酒為酒鱉；多氣人，血入於氣為氣鱉；虛勞人，敗血雜痰
為血鱉。如蟲之行，上侵人咽，下蝕人肛，或附脅背，或隱胸腹。惟用蕪夷炒，
兼暖胃、理氣、益血之藥，乃可殺之），痔 瘡癬，小兒驚疳冷痢（得訶子、豆
蔻良），胃中有蟲，食即作痛（和麵炒黃為末，米飲下）。形類榆莢。陳久、氣
膻者良。

沒石子
澀精，外用染須苦溫入腎。須精固氣，收陰汗，烏須發。出大食諸番。顆小、紋
細者佳。炒研用，蟲食成孔者揀去。忌銅、鐵器。

衛矛
一名鬼箭羽；瀉，破血苦寒（時珍曰︰酸澀）。破陳血，通經落胎，殺蟲祛祟。
干有三羽，葉似野茶。酥炙用。

漆
瀉，破血，消積，殺蟲辛溫有毒。功專行血殺蟲，削年深堅結之積滯（丹溪曰︰
漆性急而飛補，用之中節，積滯去後，補性內行，人不知也），破日久凝結之瘀
血（能化瘀血為水），續筋骨絕傷（損傷必有瘀血停滯）。治傳尸勞瘵，瘕疝蛔
蟲。炒令煙盡入藥，或燒存性，用半夏為使。畏川椒、紫蘇、雞子、蟹（漆得蟹
而成水）。

巴豆
大燥，大瀉辛熱有大毒。生猛而熟少緩。可升可降，能止能行，開竅宣滯，去臟
腑沉寒，最為斬關奪門之將。破痰癖血瘕，氣痞食積，生冷硬物所傷，大腹水腫
，瀉痢驚癇，口 耳聾，牙痛喉痺（纏喉急痺，緩治則死。用解毒丸，雄黃一兩
，鬱金一錢，巴豆十四粒，去皮油，為丸。每服五分，津咽下。雄黃破結氣，鬱
金散惡血，巴豆下稠涎，然系厲劑，不可輕用。或用紙拈蘸巴豆油，燃火刺喉；
或搗巴豆，綿裹，隨左、右納鼻中，吐出惡涎，紫血即寬。鼻雖小，生瘡無礙）
。其毒性又能解毒、殺蟲，療瘡瘍、蛇蠍諸毒。峻用大可劫病，微用亦可和中。
通經爛胎（巴豆稟火烈之氣，爛人肌肉。試以少許擦皮膚，即發一泡，況腸胃耶
，不可輕用。王好古曰︰去心、皮膜、油，生用，為急治水穀道路之劑。炒去煙
、令紫黑用。為緩治消堅磨積之劑。可以通暢，可以止瀉，世所不知也。時珍曰
︰一婦年六十餘，溏瀉五載，犯生冷油膩肉食，即作痛，服升澀藥，瀉反甚，脈
沉而滑，此乃脾胃久傷，積冷凝滯。法當以熱下之。用臘匱巴豆丸五十粒，服二
日，不利而愈。自是每用治瀉痢，愈者近百人）。一名剛子（雷 曰︰緊小、色
黃者為巴，三棱、色黑者為豆，小而兩頭尖者為剛子。剛子殺人。時珍曰︰此說
殊乖。蓋緊小者為雌，有棱及兩頭尖者是雄，雄者更峻耳。用之得宜，皆有功力
。不去膜則傷胃，不去心則作嘔。《藏器》法連白膜服）。或用谷、用仁、用油
、生用、炒用、醋煮燒存性用。研去油，名巴豆霜。芫花為使。畏大黃、黃連、
涼水（中其毒者，以此解之，或黑豆、綠豆汁亦佳）。得火良。

巴豆油作紙拈燃火，吹息，或熏鼻，或刺喉，能行惡涎惡血。治中風中惡，痰厥
氣厥，喉痺不通，一切急病（大黃、巴豆，同為峻下之劑。但大黃性寒，腑病多
熱者宜之。巴豆性熱，臟病多寒者宜之。故仲景治傷寒傳裡多熱者，多用大黃；
東垣治五積屬臟者，多用巴豆。與大黃同服，反不瀉人）。

大風子
燥痰，外用治瘡辛熱有毒。取油治瘡癬疥癩，有殺蟲劫毒之功（丹溪曰︰粗工治
大風病，佐以大風油，殊不知此物性熱，有燥痰之功而傷血，至有病將愈而先失
明者）。出南番。子中有仁，白色，久則油黃，不可用。入丸藥，壓去油。

荊瀝
宣通經絡，滑痰瀉熱甘平。除風熱，化痰涎，開經絡，行血氣。治中風失音，驚
癇痰迷，眩暈煩悶，消渴熱痢，為去風化痰妙藥。氣虛、食少者忌之（《延年秘
錄》云︰熱多用竹瀝，寒多用荊瀝。丹溪曰︰虛痰用竹瀝，實痰用荊瀝，並宜薑
汁助送，則不凝滯）。

牡荊俗名黃荊，截取尺餘，架磚上，中間火炙，兩頭承取汁用。

竹瀝
瀉火，滑痰，潤燥甘寒而滑。消風降火，潤燥行痰，養血益陰（竹之有瀝，猶人
之有血也。故能補陰清火）。利竅明目。

治中風口噤，痰迷大熱，風痙癲狂，煩悶（《產乳》方︰妊娠苦煩名子煩，竹瀝
不限多少細服。梅師加茯苓煎）消渴，血虛自汗。然寒胃滑腸、有寒濕者勿服（
《經疏》曰︰中風要藥。凡中風未有不因陰虛火旺、痰熱壅結所致，如果外來風
邪，安得複用此寒滑之藥治之哉﹗丹溪曰︰痰在經絡、四肢、皮裡、膜外者，非
此不能達行。又曰︰味甘性緩，能除陰虛之有大熱者。寒而能補，胎後不礙虛，
胎前不損子。世人因本草大寒二字，棄而不用，然人食筍，至老未有因寒而病者
。瀝，即筍之液也，又假火而成，何寒如此之甚耶？治法云︰竹瀝和米煮粥，能
治反胃）。竹類甚多，淡行肉薄，節間有粉，多汁而甘，最良； 竹堅而節促，
皮白如霜；苦竹本粗葉大，筍味苦。入藥，惟此三種，功用略同。竹茹即刮取青
皮。竹瀝如取荊瀝法。薑汁為使（薑能除痰，且濟其寒）。

筍尖發痘瘡（《本草》未載。昂按︰筍蕨多食，皆能燥血，故筍有刮腸篦之名。
惟同肉煮食，則無害也）。

竹茹
瀉上焦煩熱，涼血甘而微寒。開胃土之郁，清肺金之燥，涼血除熱。治上焦煩熱
（皮入肺，主上焦。溫膽湯用之），溫氣寒熱，噎膈嘔逆（胃熱），吐血衄血（
清肺涼胃，齒血不止，浸醋含之），肺痿驚癇（散肝火），崩中胎動（涼胎氣）
。

淡竹葉
瀉上焦煩熱辛淡甘寒。涼心暖脾，消痰止渴。除上焦風邪煩熱（葉生竹上，故治
上焦。仲景治傷寒發熱、大渴，有竹葉石膏湯。乃假其辛寒，以散陽明之邪熱也
），咳逆喘促，嘔噦吐血，中風失音，小兒驚癇。竹生一年以上者，嫩而有力。

天竹黃
瀉熱，豁痰，涼心甘而微寒。涼心經，去風熱，利竅豁痰，鎮肝明目。功同竹瀝
，而性和緩，無寒滑之患。治大人中風不語，小兒客忤驚癇為尤宜。出南海。大
竹之津氣結成（即竹內黃粉），片片如竹節者真。

雷丸
瀉，消積，殺蟲苦寒有小毒。入胃、大腸經。功專消積殺蟲（楊 得異疾，每發
語，腹中有小聲應之，久漸聲大。有道士曰︰此應聲蟲也，但讀本草，取不應者
治之。讀至雷丸，不應，服之而愈）。竹之餘氣，得霹靂而生，故名。大小如栗
，竹刀刮去黑皮。甘草水浸一宿，酒拌蒸，或炮用。濃朴、芫花為使。惡葛根。

赤檉柳
一名西河柳；宣，解毒能使疹毒外出。末服四錢，治痧疹不出，喘嗽悶亂。沙糖
調服，治疹後痢。

果部

大棗
補脾胃，潤心肺，和百藥甘油。脾經血分藥。補中益氣，滋脾土，潤心肺，調營
衛，緩陰血，生津液，悅顏色，通九竅，助十二經，和百藥。傷寒及補劑加用之
，以發脾胃升騰之氣。多食損齒（齒屬腎，土克水），中滿証忌之（甘令人滿。
大建中湯心下痞者，減餳、棗與甘草同例。成無己曰︰仲景治奔豚用大棗者，滋
脾土以平腎氣也。治水飲脅痛，有十棗湯，益脾土以勝妄水也）。

北產肥潤者良（昂按︰金華南棗，更勝於北，徽寧所產，亦有佳者）。殺烏、附
毒。忌蔥、魚同食。

桃仁
瀉，破血，潤燥苦平微甘（孫思邈辛，孟詵溫。孫思邈，著《千金方》，孟詵，
著《食療本草》）厥陰（心包、肝）血分藥。苦以泄血滯，甘以緩肝氣新血（成
無己曰︰肝者，血之源，血聚，則肝氣燥。肝苦急，宜急食甘以緩之）。通大腸
血秘。

治熱入血室（衝脈），血燥血痞，損傷積血。血痢經閉，咳逆上氣（血和則氣降
），皮膚血熱，燥癢蓄血，發熱如狂（仲景治膀胱蓄血，有桃仁承氣湯即調胃承
氣東加桃仁、桂枝。

抵當湯，用桃仁、大黃、虻蟲、水蛭。水蛭，即馬蟥。蛭食血之蟲，能通肝經聚
血，性最難死。雖炙為末，得水即活，若入腹中，生子為患，田泥和水飲下之。
虻蟲即蚊蟲，因其食血，故用以治血）。血不足者禁用。行血連皮、尖生用，潤
燥去皮、尖炒用，俱研碎，或燒存性用。雙仁者有毒，不可食。香附為使。

桃花苦平。下宿水，除痰飲，消積聚，利二便，療風狂（范純佑女，喪夫發狂，
夜斷窗，登桃樹食花幾盡，自是遂愈。以能瀉痰飲、滯血也）。

桃葉能發汗（凡傷寒、風痺發汗不出，以火 地，用水洒之，鋪干桃葉濃二三寸
，席臥，溫複取大汗，敷粉極燥，即瘥。麥麩、蠶沙，皆可如此法用。桃為五木
之精，其枝、葉、花、仁，並能辟邪。《食醫心鏡》桃仁煮粥，治鬼証咳嗽。生
桃食多生癰癤）。

杏仁
瀉肺，解肌，潤燥，下氣辛苦甘溫而利。瀉肺解肌（能發汗），除風散寒，降氣
行痰，潤燥消積（索面、豆粉，近之則爛），通大腸氣秘。治時行頭痛，上焦風
燥，咳逆上氣（杏仁炒研，蜜和為丸，含咽），煩熱喘促。有小毒，能殺蟲治瘡
，製狗毒（可毒狗，消狗肉積）、 毒。肺虛而咳者禁用（東垣曰︰杏仁下喘治
氣，桃仁療狂治血，俱治大便秘。當分氣血，晝便難屬陽氣，夜便難屬陰血。婦
人便秘，不可過泄。脈浮屬氣，用杏仁、陳皮；脈沉屬血，用桃仁、陳皮。肺與
大腸相表裡，賁門上主往來，魄門下主收閉，為氣之通道，故並用陳皮佐之。賁
門胃之上口，魄門，即肛門。杏仁、紫菀，並能解肺鬱，利小便）。去皮、尖，
炒研，發散連皮、尖研。雙仁者殺人。得火良。惡黃耆、黃芩、葛根。

烏梅
澀腸，斂肺酸澀而溫。脾、肺血分之果，斂肺（肺欲收，急食酸以收之）澀腸，
涌痰消腫，清熱解毒，生津止渴，醒酒殺蟲。

治久咳瀉痢（梁莊肅公血痢，陳應之用烏梅、胡黃連、灶下土等分為末，茶調服
而愈。

曾魯公血痢百餘日，國醫不能療，應之用鹽梅肉研爛，合臘茶入醋服，一啜而安
）。瘴瘧（諸症初起者，皆禁用）霍亂，吐逆反胃，勞熱骨蒸（皆取其酸收），
安蛔厥（蛔蟲上攻而眩仆。

蟲得酸則伏，仲景有蛔厥烏梅丸），去黑痣，蝕惡肉（癰瘡後生惡肉，燒梅存性
，研末敷之）。

多食損齒傷筋（經曰︰酸走筋，筋病無多食酸）。

白梅功用略同。治痰厥僵仆，牙關緊閉（取肉揩擦牙齦，涎出即開。蓋酸先入筋
，齒軟則易開。若用鐵器撬開，恐傷其齒），驚癇喉痺，敷乳癰腫毒，刺入肉中
（嚼爛罨之即出。

瘡中 肉。搗餅貼之即收）。

青梅薰黑為烏梅（稻灰汁淋蒸，則不蠹。孟詵云︰烏梅十顆，湯煮去核，納肛中
，通大便），鹽漬為白梅（時珍曰︰梅、花於冬，而實於夏，得木之全氣，故最
酸。膽為甲木，肝為乙木。人舌下有四竅，兩通膽液，故食酸則津生。食梅齒
者，嚼胡桃即解。衣生霉點者，梅葉煎湯洗之。搗洗葛衣亦佳）。

栗
補腎鹹溫。濃腸胃，補腎氣（寇宗 曰︰小兒不可多食。生則難化，熟則滯氣。
能解羊膻）。

陳皮
能燥能宣，有補有瀉，可升可降辛能散，苦能燥、能瀉，溫能補、能和。同補藥
則補，瀉藥則瀉，升藥則升，降藥則降。為脾、肺氣分之藥（脾為氣母，肺為氣
龠。凡補藥澀藥，必佐陳皮以利氣）。調中快膈，導滯消痰（大法治痰，以健脾
順氣為主。潔古曰︰陳皮、枳殼利其氣，而痰自下），利水破症，宣通五臟，統
治百病，皆取其理氣燥濕之功（人身以氣為主，氣順濕除，則百病散。《金匱》
云︰能解魚毒、食毒）。多服久服，損人元氣。入補養藥則留白，入下氣消痰藥
則去白（《聖濟》云︰不去白，反生痰）。

去白名橘紅，兼能除寒發表（皮能發散皮膚）。核治疝痛。葉散乳癰（皆能入厥
陰，行肝氣，消腫散毒。腰腎冷痛，橘核炒酒服良。《十劑》曰︰宣可去壅，生
薑橘皮之屬是也。《泊宅編》曰︰莫強中，食已輒胸滿不下，百治不效。偶家人
合橘皮湯，嘗之似有味，連日飲之。一日坐廳事，覺胸中有物墜下，目瞪汗濡，
大驚扶歸，腹疼痛，下數塊如鐵彈，臭不可聞，自此胸次廓然。蓋脾之冷積也，
半年服藥不知，功乃在橘皮。方用橘皮一斤，甘草、鹽各四兩，煮乾點服，名二
賢散。蒸餅丸，名潤下丸。治痰特有驗。世醫惟知半夏、南星、枳殼、茯苓之屬
，何足語此哉﹗丹溪曰︰治痰，利藥過多則脾虛，痰易生而反多。又曰︰胃氣亦
賴痰以養，不可攻盡，攻盡則虛而愈劇）。廣中陳久者良，故名陳皮（陳則烈氣
消，無燥散之患。半夏亦然，故同用名二陳湯）。治痰咳，童便浸晒。治痰積，
薑汁炒。治下焦，鹽水炒。去核、皮，炒用。

青皮
瀉肝，破氣，散積辛苦而溫，色青氣烈。入肝膽氣分。疏肝瀉肺（柴胡疏上焦肝
氣，青皮平下焦肝氣。凡瀉氣藥，皆云瀉肺），破滯削堅，除痰消痞。治肝氣鬱
積，脅痛多怒，久瘧結癖（入肝散邪，入脾除痰，瘧家必用之品，故清脾飲以之
為君），瘧痛乳腫（丹溪曰︰乳房屬陽陰，乳頭屬厥陰。乳母或因忿怒鬱悶，濃
味釀積，致厥陰之氣不行，故竅不得出。陽明之血騰沸，故熱甚而化膿。亦因其
子有滯痰膈熱，含乳而睡，噓氣致生結核者，初起便須忍痛揉軟，吮令汁透，自
可消散。治法以青皮疏肝滯，石膏清胃熱，甘草節行濁血，瓜蔞消腫導毒。或加
沒藥、橘葉、金銀花、蒲公英、皂角刺、當歸，佐以少酒，若於腫處灸三五壯尤
捷。久則凹陷，名乳癌，不可治矣）。最能發汗（皮能達皮，辛善發散），有汗
及氣虛人禁用（陳皮升浮，入脾、肺治高；青皮沉降，入肝、膽治低。炒之以醋
，所謂肝欲散，急食辛以散之，以酸泄之，以苦降之也）。橘之青而未黃者。醋
炒用（古方無用者，宋以後始與陳皮分用）。

柿干
潤肺，澀腸，寧嗽甘平性澀（生柿性寒）。脾、肺血分之藥。健脾澀湯，潤肺寧
嗽，而消宿血。治肺痿熱咳，咯血反胃（有人三世病反胃，得一方，柿干同干飯
日日食，不飲水，遂愈），腸風痔漏（肺與大腸相表裡，臟清則腑熱亦除。《泊
宅編》︰柿干燒灰飲，服二錢，治下血）。忌蟹。

柿霜乃其精液。生津化痰，清上焦心、肺之熱為尤佳。治咽喉口舌瘡癰。

柿蒂止呃逆（古方單用，取其苦溫降氣。《濟生》加丁香、生薑，取其開鬱散痰
，亦從治之法。《產寶》云︰產後呃逆、煩亂。柿餅一個，煮汁熱飲）。

木瓜
補，和脾，舒筋，澀，斂肺酸澀而溫。入脾、肺血分。斂肺和胃，理脾伐肝，化
食（酸能斂，斂則化，與山查同）止渴（酸能生津），氣脫能收，氣滯能和，調
營衛，利筋骨，去濕熱，消水脹。

治霍亂轉筋（夏月暑濕，邪傷脾胃。陽不升，陰不降，則揮霍撩亂，上吐下瀉，
甚則肝木乘脾，而筋為之轉也。《食療》云︰煮汁飲良。時珍曰︰肝雖主筋，而
轉筋則因風寒濕熱，襲傷脾胃所致。轉筋必起於足腓，腓，音肥，足肚也，腓及
宗筋，皆屬陽明。木瓜治轉筋，取其理筋以伐肝也。土病則金衰而木盛，故用酸
溫以收脾肺之耗散，而借其走筋以平肝邪，乃土中瀉木以助金也。陶弘景曰︰凡
轉筋呼木瓜名，寫木瓜字，皆愈），瀉痢香港腳（脾主四肢。或寒濕傷於足絡，
或胃受濕熱之物，上輸於脾，下流至足，則成香港腳。惡寒發熱，狀類傷寒，第
脛腫掣痛為異耳。宜利濕清熱，忌用補劑及淋洗。

昔有患足痺者，趁舟見舟中一袋，以足倚之，比及登岸，足已善步矣，詢袋中何
物，乃木瓜也），腰足無力。多食損齒、骨，病癃閉（酸收太甚。鄭奠一曰︰木
瓜乃酸澀之品，世用治水腫、腹脹，誤矣﹗有大僚舟過金陵，愛其芬馥，購數百
顆置之舟中，舉舟人皆病溺不得出，醫以通利藥罔效。迎予視之，聞四面皆木瓜
香，笑謂諸人曰︰徹去此物，溺即出矣，不必用藥也。於是盡投江中，頃之，溺
皆如舊）。陳者良（香薷飲用之，取其和脾去濕，補肺生金）。忌鐵。

山查
查，古字作楂瀉滯氣，消積，散瘀，化痰酸甘鹹溫。健脾行氣，散瘀化痰，消食
磨積（消油膩、腥膻之積，與麥芽消殼積者不同。凡煮老雞硬肉，投數枚則易爛
，其消肉積可知）。發小兒痘疹，止兒枕作痛（惡露積於太陰，少腹作痛，名幾
枕痛。沙糖調服）。多食令人嘈煩易飢，反伐脾胃生發之氣（破泄太過，中氣受
傷，凡服人參不相宜者，服山楂即解。一補氣，一破氣也）。有大、小二種，小
者入藥，一名棠球子。去皮、核用（一云核亦有力，化食磨積）。

梨
潤腸，瀉火，清熱甘微酸寒。潤肺涼心，消痰降火，止渴解酒，利大小腸。治傷
寒發熱，熱嗽痰喘，中風失音（搗汁頻服。《聖惠方》梨汁煮粥，治小兒心臟風
熱昏躁）。切片，貼湯火傷。多食冷利。脾虛泄瀉及乳婦、血虛人忌之（生者清
六腑之熱，熟者滋五臟之陰。實火宜生，虛火宜熟。

《泊宅編》有仕宦病消渴，醫謂不過三十日死。亟棄官歸，途遇一醫，令致北梨
二擔，食盡則瘥。宦如其言，食及五六十枚而病愈。楊吉老介醫木甚著，一士有
疾，厭厭不聊，往謁之。楊曰︰汝証熱已極，氣血全消，三年當以疽死，不可為
也。士不樂而退，聞茅山一道士，醫術通神，但不肯以技自名。乃衣僮仆之服，
詣山拜之，願執役席下，道士喜留，只事左右，歷兩月久。覺其與常隸別，扣所
從來，再拜謝過，始以實告。道士笑曰︰世間那有醫不得的病，試診脈。又笑曰
︰吾亦無藥與汝，便可下山買好梨，日食一顆，梨盡取乾者泡湯，和滓食之，疾
自當平。士人如戒，經一歲複見吉老，顏貌腴澤，脈息和平。驚曰︰君必遇異人
，士人以告。楊衣冠焚香，望茅山設拜。蓋自咎其學之未至也）。搗汁用，熬膏
亦良（加薑汁、蜂蜜佳。清痰止嗽。與萊菔相間收藏則不爛，或削梨蒂扦萊菔上
）。

枇杷葉
瀉肺降火苦平。清肺和胃而降氣，氣下則火降痰消（氣有餘便是火，火則生痰）
。治熱咳、嘔逆、口渴（時珍曰︰火降痰順，則逆者不逆，嘔者不嘔，咳者不咳
，渴者不渴矣。一婦肺熱久嗽，身如火炙，肌瘦將成勞。以枇杷葉、款冬花、紫
菀、杏仁、桑皮、木通等分，大黃減半，蜜丸櫻桃大。食後、夜臥各含化一丸，
未終劑而愈）。葉濕重一兩，干重三錢為氣足，拭淨毛（毛射肺，令人咳）。治
胃病，薑汁炙；治肺病，蜜炙。

橄欖
宣，清肺甘澀而溫。肺、胃之果，清咽生津，除煩醒酒，解河豚毒（投入煮佳）
及魚骨鯁（如無橄欖，以核磨水服。橄欖木作舟楫，魚撥即浮出，物之相畏有如
此者）。

核，燒灰，敷疰疳良。

白果
一名銀杏澀，斂肺，去痰甘苦而溫。性澀而收。熟食溫肺益氣（色白屬金，故入
肺），定痰哮，斂喘嗽，縮小便，止帶濁。生食降痰解酒，消毒殺蟲（花夜開，
人不得見，性陰，有小毒，故能消毒殺蟲）。

多食則收澀太過，令人壅氣臚脹，小兒發驚動疳（食千枚者死）。

漿，澤手面，浣油膩（時珍曰︰去痰濁之功，可以類推）。

石榴皮
澀腸，外用染須酸澀而溫。能澀腸，止瀉痢下血（ 末服），崩帶脫肛（瀉痢至
於脫肛者，以石榴皮、陳壁土加明礬少許，濃煎熏洗，再用五倍子炒研、敷托而
止之）。浸水，汁黑如墨，烏須方綠云油中用之。勿犯鐵器（《客座新聞》云︰
一人患腹脹，夏成診曰︰飲食如常，非水腫蠱脹，乃濕熱生蟲之象也。以石榴、
椿樹東引根皮、檳榔各五錢，空心服，腹大痛，瀉蟲長丈餘，遂愈）。

枳子
一名木蜜潤，解酒甘平。止渴除煩，潤五臟，解酒毒（葛根解酒毒，而發散不如
枳 。屋外有枳 樹，屋內釀酒多不佳。趙以得治酒毒、房勞病熱者，加葛根於補
氣血藥中，一貼微汗，反解怠，熱如故。知氣血虛，不禁葛根之散也，必得枳
方可，偶得乾者加入即愈。《東坡集》曰︰楊穎臣病消渴，日飲水數斗，飯亦倍
進，小便頻數，服消渴藥，日甚。延張肱診之，笑曰︰君幾誤死，取麝香當門子
，以酒濡作十許丸，枳 子煎湯吞之遂愈。問其故，肱曰︰消渴消中，皆脾弱腎
敗、土不製水而成。今穎臣脾脈極熱，腎脈不衰，當由酒果過度，積熱在脾，所
以多食多飲，飲多溲不得不多，非消非渴也。麝香壞酒果，枳 能勝酒，故假二
物以去其酒果之毒也。雷 曰︰凡使麝香，用當門子尤妙）。

俗名雞距，以實拳曲如雞距。蜀呼為棘枸。經霜黃赤，甚甘。其葉入酒，酒化為
水。

胡桃
補命門，肉潤，皮澀味甘氣熱。皮澀（皮斂肺定喘，固腎澀精。今藥中罕用，昂
謂若用之，當勝金櫻、蓮須也）肉潤，皮汁青黑，屬水入腎。通命門，利三焦，
溫肺潤腸，補氣養血。佐補骨脂，一木一火，大補下焦（胡桃屬木，破故紙屬火
，有木火相生之妙。古云︰黃柏無知母，破故紙無胡桃，猶水母之無蝦也。時珍
曰︰三焦者，無氣之別使；命門者，三焦之本原。命門指所居之府而言，為藏精
、系胞之物；三焦指所治之部而名，為出納、腐熟之司。一為體，一為用也。其
體非脂非肉，白膜裹之，在脊骨第七節兩腎中央，系著於脊，下通二腎，上通心
、肺貫腦。為生命之源，相火之生，精氣之府，人物皆有之。生人生物，皆由此
出。《內經》所謂七節之旁，中有小心是也。《難經》誤以右腎為命門。高陽生
承謬脈訣，至朱肱、陳言、戴起宗始辟之。夫腎命相通，藏精而惡燥，胡桃頗類
其狀。汁青黑，故入北方，佐破故紙，潤燥而調血，使精氣內充，血脈通利，諸
疾自除矣。男女交媾，皆稟此命火而結胎。人之窮通壽夭，皆根於此），三焦通
利，故上而虛寒喘嗽（能溫肺化痰。洪邁有痰疾，晚對上諭以胡桃三枚、薑三片
，臥時嚼服，即飲湯，複嚼薑、桃如前數，靜臥必愈。邁如旨服，旦而痰消嗽止
。洪輯幼子病痰喘，夢觀音令服人參胡桃湯，服之而愈。明日剝去皮，喘複作，
仍連皮用，信宿而瘳。蓋皮能斂肺也。胡桃、蔥白、薑、茶等分，搗煎，能發汗
散寒），下而腰腳虛痛（能補腎），內而心腹諸痛，外而瘡腫諸毒（能調中和營
），皆可除也。然動風痰，助腎火（連皮同燒細嚼三枚，能久戰），有痰火積熱
者，少服。油者有毒，故殺蟲治瘡。殼外青皮，壓油烏髭發。潤燥養血去皮用，
斂澀連皮用。

龍眼肉
補心脾甘溫歸脾。益脾長智（一名益智），養心補血（心為脾母），故歸脾湯用
之。治思慮勞心脾，及湯風下血（心生血，脾統血。思慮過多，則心脾傷而血耗
，致有健忘、怔忡、驚悸諸病。歸脾湯能引血歸脾而生補之。腸風亦由血不歸脾
而妄行）。

荔枝核
宣散寒濕甘澀而溫。入肝腎。散滯氣，辟寒邪。治胃脘痛，婦人血氣痛（ 存性
五錢，香附一兩，為末，每服二錢，鹽湯或米飲下，名蠲痛散。單服、醋湯下，
亦效）。其實雙結，核似睪丸（睪音皋，腎子也）故治 疝卵腫，有述類象形之
義（ 存性，酒調服，加茴香、青皮，各炒為末，酒服亦良）。殼發痘瘡，燒存
性用。荔枝連殼 研，止呃逆（生荔枝多食則醉，以殼浸水解之。此即食物不消
，還以本物解之之義）。

榧實
潤肺甘澀。潤肺（《本草》未嘗言潤，然潤劑也。故寇氏云︰多食潤腸）殺蟲（
有蟲積者，宜上旬日日食之，食一斤，蟲乃絕）。

海松子
潤燥甘溫。潤肺溫胃，散水除風。治咳嗽（松子一兩，胡桃二兩，煉蜜和服，治
肺燥咳嗽）虛秘（同柏子仁、麻仁，溶蠟為丸，名三仁丸）。出遼東雲南，松須
五鬣。

落花生
補脾潤肺辛能潤肺，香能舒脾。果中佳品，出閩廣。藤生花，落地而結實，故名
（按︰落花生《本草》未收，本無當醫藥之用，然能益脾潤肺，實佳果也。因世
人謗之者多，附見於此，明其有利無害也）。炒食。

蓮子
補脾，澀腸，固精甘溫而澀，脾之果也。脾者黃宮，故能交水火而媾心腎，安靖
上下君、相火邪（古方治心腎不交、勞傷白濁，有蓮子清心飲，補心腎有瑞蓮丸
）。益十二經脈血氣，澀精氣，濃腸胃，除寒熱。治脾泄久痢，白濁夢遺，女人
崩帶及諸血病。大便燥者勿服。去心、皮，蒸熟焙乾用。得茯苓、山藥、白朮、
枸杞良。

黑而沉水者為石蓮，清心除煩，開胃進食，專治噤口痢、淋濁諸証（石蓮入水則
沉，入鹵則浮。煎鹽人以之試鹵，蓮浮至頂，鹵乃可煎。落田野中者，百年不壞
，人得食之，發黑不老。肆中石蓮，產廣中樹上，其味大苦，不宜入藥）。

蓮心為末，米飲下，療產後血竭。

蓮蕊須
澀精甘溫而澀。精心通腎，益血固精，烏鬚黑髮，止夢泄遺精，吐崩諸血。略與
蓮子同功。

藕
涼血散瘀澀平。解熱毒，消瘀血，止吐、衄、淋、痢一切血証（和生地汁、童便
服良）。藕生甘寒，涼血散瘀（宋大官作血，誤落藕皮，血遂渙散不凝。一人病
血淋，痛脹欲死，李時珍以髮灰二錢，藕汁調服，三日而愈。《梅師方》︰產後
餘血上沖，煮汁服），止渴除煩（《聖惠方》︰藕汁，蜜和服，治時氣煩渴），
解酒毒、蟹毒（搗爛，熱酒調服）。煮熟甘溫，益胃補心（多孔象心），止瀉（
能實大腸）止怒，久服令人歡（益心之效）。生搗，罨金瘡傷折；熟搗，塗坼裂
凍瘡（《肘後方》︰卒中毒箭者，藕汁飲，多多益善。孟詵曰︰產後忌生冷，獨
藕不忌，為能散瘀血也）澄粉亦佳，安神益胃。

荷葉
輕宣，升陽，散瘀苦平。其色青，其形仰，其中空，其象震（震仰盂），感少陽
甲膽之氣。燒飯合藥，裨助脾，胃而升發陽氣（潔古枳朮丸，用荷葉燒飯為丸）
，痘瘡倒 者，用此發之（僵蠶等分為末，胡荽湯下。聞人規曰︰勝於人牙、龍
腦）。能散瘀血，留好血。治吐、衄、崩、淋，損傷產瘀（熬香末服），一切血
証，洗腎囊風（東垣曰︰雷頭風症，頭面疙瘩腫痛，憎寒惡熱，狀如傷寒，病在
三陽，不可過用寒藥重劑，誅罰無過，處清震湯治之。荷葉一枚，升麻、蒼朮各
五錢，煎服。鄭奠一曰︰荷葉研末，酒服三錢，治遺精極驗）。

芡實
一名雞頭子補脾，澀精甘澀。固腎益精，補脾去濕。治泄瀉帶濁，小便不禁，夢
遺滑精（同金櫻膏為丸，名水陸二仙丹），腰漆瘀痛（吳子野曰︰人之食芡，必
枚嚙而細嚼之，使華液流通，轉相灌溉，其功勝於乳石也。《經驗後方》︰煮熟
研膏，合粳米煮粥食，益精氣）。蒸熟搗粉用，澀精藥或連殼用（李惟熙曰︰菱
寒而芡暖，菱花背日，芡花向日）。

甘蔗
補脾，潤燥甘寒。和中助脾，除熱潤燥，止渴（治消渴）消痰，解酒毒，利二便
（《外台方》︰嚼咽或搗汁，治發熱口乾便澀）。治嘔噦反胃（《梅師方》︰蔗
汁、薑汁和服），大便燥結（蔗汁熬之，名石蜜，即白霜糖。唐大歷間，有鄒和
尚始傳造法，性味甘溫，補脾緩肝，潤肺和中，消痰治嗽，多食助熱損齒生蟲。
紫沙糖功用略同）。

荸薺
一名鳧茈，一名烏芋，一名地栗補中，瀉熱，消食甘微寒滑。益氣安中，開胃消
食（飯後宜食之），除胸中實熱。治五種噎膈（五膈，憂膈、恚膈、氣膈、熱膈
、寒膈。噎亦五種，氣噎、食噎、勞噎、憂噎、思噎），消渴黃膽，血証蠱毒（
末服辟蠱），能毀銅（汪機曰︰食銅錢，食之則錢化。可見為消堅削積之物，故
能開五膈，消宿食，治誤吞銅也）。

菱
俗名菱角，一名芰瀉，解暑，止渴甘寒。安中消暑，止渴解酒。有兩角、三角、
四角、老嫩之殊（《武陵記》以三角、四角者為芰，兩角者為菱。菱花隨月而轉
，猶葵花之向日）。

西瓜
瀉暑甘寒。解暑除煩，利便醒酒，名天生白虎湯（西瓜、甜瓜，皆屬生冷，多食
傷脾助濕。

《衛生歌》云︰瓜、桃生冷宜少食，免致成瘧痢。瓜性寒，曝之尤寒。《稽食賦
》云︰瓜、曝則寒，油煎則冷，物性之異也）。

穀菜部

粳米
粳，硬也補脾清肺甘涼。得天地中和之氣，和胃補中，色白入肺。除煩清熱，煮
汁止渴（仲景白虎湯、桃花湯、竹葉石膏湯，並用之以清熱、補不足。張文潛《
粥記》︰粥能暢胃氣，生津液，每晨空腹食之，所補不細。昂按︰今人終日食粥
，不知其妙。迨病中食之，覺與臟腑相宜，迥非他物之所能及也）。粳，乃稻之
總名，有早、中、晚三收。晚者得金氣多，性涼，尤能清熱（北粳涼，南粳溫，
白粳涼，紅粳溫，新米食之動氣）。

陳廩米沖淡可以養胃，煮汁煎藥，亦取其調腸胃、利小便、去濕熱，除煩渴之功
（《集成》云︰陳米飯扎作團，火 存性，麻油，膩粉調，敷一切惡瘡、百藥不
效者）。

糯米
糯，懦也。《本草》名稻米。按︰《詩》，黍、稷、稻、粱、禾、麻、菽、麥，
名八 此稻與禾所以有異乎。補溫脾肺甘溫。補脾、肺虛寒，堅大便，縮小便，
收自汗（同龍骨、牡蠣為粉，能撲汗），發痘瘡（解毒化膿）。然性粘滯，病患
及小兒忌之（糯米釀酒則熱，熬餳尤甚。餳即飴糖，潤肺和脾，化痰止嗽。仲景
建中湯用之，取其甘以補脾緩中。多食發濕熱、動痰火、損齒）。

穀芽
健脾消食甘溫。開胃快脾，下氣和中，消食化積。炒用。

大麥芽
開胃健脾，行氣消積鹹溫。能助胃氣上行，而資健運，補脾寬腸，和中下氣，消
食除脹，散結祛痰（鹹能軟堅），化一切米、面、果、食積，通乳下胎（《外台
方》︰麥芽一升、蜜一升服，下胎神驗。

薛立齋治一婦人，喪子乳脹，幾欲成癰，單用麥芽一二兩炒，煎服立消，其破血
散氣如此。

《良方》云︰神曲亦下胎，皆不可輕用）。久服消腎氣（王好古曰︰麥芽，神曲
，胃虛人宜服之，以伐戊己，腐熟水穀。李時珍曰︰無積而服之，消人元氣。與
白朮諸藥，消補兼施，則無害也。胃為戊土，脾為己土）。炒用。豆蔻、砂仁、
烏梅、木瓜、芍藥、五味為使。

小麥
補味甘微寒。養心除煩，利溲止血（李時珍曰︰《素問》麥屬火，心之谷也；鄭
玄謂屬木；許慎謂屬金；《別錄》云養肝，與鄭說合；孫思邈云養心，與《素問
》合，當以《素問》為準。按︰麥，秋種夏熟，備受四時之氣。南方地暖下濕，
不如北產者良。張仲景治婦人臟躁証，悲傷欲絕，狀若神靈，用甘麥大棗湯。大
棗十枚，小麥一升，甘草一兩，每服一兩，亦補脾氣。《聖惠方》︰小麥飯治煩
熱。少睡，多渴）。

面粉甘溫。補虛養氣，助五臟，濃腸胃，然能壅氣作渴，助濕發熱。陳者良（寒
食日，紙袋盛，懸風處，名寒食面，年久不熱，入藥尤良）。

浮小麥（即水淘浮起者）鹹涼。止虛汗盜汗，勞熱骨蒸（汗為心液，麥為心穀，
浮者無肉，故能涼心。麥麩同功）。

麥麩醋拌蒸，能散血止痛，熨腰腳折傷，風濕痺痛，寒濕香港腳，互易至汗出良
（麥之涼，全在皮，故面去皮即熱，凡瘡瘍痘瘡潰爛不能著席者，用麥麩裝褥臥
，性涼而軟，誠妙法也）。

稷
補、和中甘平。益氣和中，宣脾利胃（陶宏景曰︰稷米，人亦不識。書記多云黍
與稷相似，又注︰黍米云 米。與黍米相似，而粒殊大，食之不宜，人發舊病。
《詩》云︰黍稷稻粱，禾麻菽麥，此八穀也。俗猶不能辨証，況芝英乎？按︰黍
、稷辨者頗多，皆無確義。李時珍曰︰稷、黍一類二種。粘者為黍，不粘者為稷
。昂謂︰詩人既云八穀，何必取一類者強分二種？是仍為七穀矣。蓋 、稷同音
，故世妄謂 為稷，不知 乃黍類似粟，而粒大疏散，乃北方下穀，南土全無，北
人亦不之重，安能度越粳、糯而高踞八穀之上乎？陶氏所說，因是 黍，所以疑
也。若稷當屬高碩如蘆，世之所謂蘆稷者，實既香美，性複中和，乾又高碩，所
以能為五穀之長，而先王以之名官也。況 黍所生不遍，而蘆稷薄海蕃滋，《本
草》乃指蘆稷為蜀黍，其名義亦不倫矣。此實從來之誤，敢為正之，以質明者。
又蘆稷最能和中，煎湯溫服，治霍亂吐瀉如神。昂嘗病中啾唧，經兩月，有友人
見招，飲以蘆稷燒酒一醉，而積病暢然，性之中和，又可見矣）。

粟
補腎甘鹹微寒。養腎益氣。治胃熱消渴，止霍亂，利二便（《千金方》粟米粉水
丸，梧子大，煮七枚，納醋中，細吞之，治反胃吐食）。即粱米。有青、黃、赤
、白、黑諸色，陳者良。

蕎麥
瀉，利腸，下氣甘寒。降氣，寬腸胃沉積（孟詵曰︰能煉五臟垢穢。昂按︰亦解
酒積），泄痢帶濁，敷痘瘡潰爛，湯火灼傷。脾胃虛寒人勿服。

黑大豆
補腎，解毒甘寒色黑。屬水似腎，腎之穀也（豆有五色，各入五臟），故能補腎
鎮心（腎水足，則心火寧），明目（腎水足則目明），利水下氣（古方治水腫，
每單用，或加他藥），散熱祛風（炒熱酒沃，飲其汁，治產後中風危篤及妊娠腰
痛，兼能發表。《千金》云︰一以去風，一以消血結），活血（《產書》云︰熬
令煙絕，酒淋服，下產後餘血）解毒（蘇頌曰︰古稱大豆解百藥毒，試之不然，
又加甘草，其驗乃奇），消腫止痛，搗塗一切腫毒，煮食稀痘瘡。緊小者良（小
者名馬料豆。每晨鹽水吞，或鹽水煮食，補腎）。畏五參、龍膽、豬肉。忌濃朴
（犯之動氣），得前胡、杏仁、牡蠣、石蜜、諸膽汁良。

赤小豆
通，行水，散血。十劑作燥甘酸（思邈︰鹹冷）。色赤，心之穀也。性下行，通
小腸，利小便（心與小腸相表裡），行水散血，消腫排膿，清熱解毒。治瀉痢香
港腳（昔有患香港腳者，用袋盛赤小豆，朝夕踐踏之，遂愈。同鯉魚煮汁食，能
消水腫，煮粥亦佳），敷一切瘡疽（雞子白調末箍之，性極粘，乾則難揭，入苧
根末則不粘。宋仁宗患 腮，道士贊能，取赤小豆四十九粒咒之，雜他藥敷之而
愈。中貴任承亮親見，後任自患惡瘡，付永投以藥立愈。問之︰赤小豆也。承亮
始悟道士之咒偽也。後過豫章，見醫治脅疽甚捷，任曰︰莫非赤小豆耶？醫驚拜
曰︰用此活三十餘口，願勿複宣），止渴解酒，通乳下胎。然滲津液，久服令人
枯瘦（《十劑》曰︰燥可去濕，桑白皮、赤小豆之屬是也。按︰二藥未可言燥，
蓋取其行水之功，然以木通，防己為通劑，通、燥二義似重。故本集改熱藥為燥
劑，而以行水為通劑）。

綠豆
瀉熱解毒甘寒。行十二經，清熱解毒（一切草木、金石、砒霜毒皆治之），利小
便，止消渴，治瀉痢，連皮用（其涼在皮）。

粉，撲痘瘡潰爛良（一市民誦觀音經甚誠，出行折一足，哀叫菩薩，夢僧授一方
，綠豆粉新銚炒紫色，井水調，濃敷紙貼，杉木扎定，其效如神）。

白扁豆
補脾，除濕，消暑甘溫腥香。色白微黃，脾之穀也。調脾暖胃，通利三焦，降濁
升清，消暑除濕（能消脾胃之暑），止渴止瀉，專治中宮之病（土強濕去，正氣
自旺）。解酒毒，河豚毒（《備急方》︰新汲水調末服，能解砒毒）。多食壅氣
，子粗圓、色白者入藥，連皮炒，研用，亦有浸去皮及生用者。

淡豆豉
宣，解表，除煩苦泄肺、寒勝熱（陳藏器曰︰豆性生平，炒熟、熱煮食寒，作豉
冷）。發汗解肌，調中下氣。治傷寒頭痛，煩躁滿悶，懊 不眠，發斑嘔逆（凡
傷寒嘔逆煩悶，宜引吐，不宜用下藥以逆之。淡豉合梔子，名梔子豉湯，能吐虛
煩），血痢溫瘧（時珍曰︰黑豆性平，作豉則溫，既經蒸，故能升能散。得蔥則
發汗，得鹽則能吐，得酒能治風，得薤則治痢，得蒜則止血，炒熟又能止汗。孟
詵治盜汗，炒香漬酒服。《肘後》︰合蔥白煎，名蔥豉湯，用代麻黃湯，通治傷
寒，發表，亦治酒病）。

造淡豉法，用黑大豆水浸一宿，淘淨蒸熟，攤勻，蒿複，候上黃衣，取晒，簸淨
，水拌，乾濕得所，安瓮中，築實。桑葉濃蓋，泥封。晒七日取出，曝一時，又
水拌入瓮。如此七次，再蒸，去火氣，瓮收用。

刀豆
宣，下氣甘平。溫中止呃（ 存性服），勝於柿蒂。

胡麻
即芝麻，一名巨勝子，種出大宛，故曰胡麻補肝腎，潤五臟，清腸甘平。補肺氣
、益肝腎，潤五臟，填精髓，堅筋骨，明耳目，耐飢渴（可以辟谷，但滑腸，與
白朮並用為勝），烏髭發，利大小腸，逐風濕氣（劉河間曰︰麻木谷而治風。又
云︰治風先治血，血活則風散，胡麻入肝益血，故風藥中不可闕也。鄭奠一用鱉
虱胡麻，佐苦參、蒺藜，治大瘋疥癩，屢有愈者），涼血解毒。生嚼敷小兒頭瘡
。

麻油滑胎療瘡，熬膏多用之（涼血解毒，止痛生肌）。

皮肉俱黑者良（入腎） 栗色者名鱉虱胡麻更佳，九蒸九晒，可以服食（陶宏景
曰︰八穀之中，惟此為良。昂按︰若云自大宛來，則非八穀之麻，明矣。又按︰
月令仲秋之月，天子以犬嘗麻，則其為八穀之麻又可見矣。種出大宛之說，何以
稱焉，豈白者產中原、黑者產大宛乎？）

大麻仁
大麻，即作布之麻，俗作火麻潤燥滑腸甘平滑利。脾、胃、大腸之藥，緩脾潤燥
。治陽明病、胃熱汗多而便難（三者皆燥也，汗出愈多，則津枯而大便愈燥。張
仲景治脾約有麻仁丸。成無己曰︰脾欲緩，急食甘以緩之，麻仁之甘，以緩脾潤
燥。張子和曰︰諸燥皆三陽病），破積血，利小便，通乳催生。又木穀也，亦能
治風。極難去殼，帛裹置沸湯，待冷，懸井中一夜，晒乾，就新瓦上 去殼，搗
用。畏茯芩、白薇、牡蠣。

薏苡仁
補脾胃，通，行水甘淡。微寒而屬土，陽明（胃）藥也。甘益胃，土勝水。淡滲
濕。瀉水所以益土，故健脾。治水腫濕痺，香港腳疝氣，泄痢熱淋。益土所以生
金，故補肺清熱（色白入肺，微寒清熱），治肺痿肺痛，咳吐膿血（以豬肺沾苡
仁米服）。扶土所以抑木，故治風熱筋急拘攣（厥陰風木主筋，然治筋骨之病，
以陽明為末。陽明主潤宗筋，宗筋主束骨而利機關者也。陽明虛則宗筋縱馳，故
經曰︰治痿獨取陽明，又曰︰肺熱葉焦，發為痿 。蓋肺者相傳之官，治節出焉
，陽明濕熱上蒸於肺，則肺熱葉焦，氣無所主而失其治節，故痿 。薏苡理脾，
而兼清熱補肺，筋寒則急，熱則縮，濕則縱。然寒濕久留，亦變為熱。又有熱氣
熏蒸，水液不行，久而成濕者。薏苡去濕要藥，因寒因熱，皆可用也。《衍義》
云︰因寒筋急者不可用，恐不然）。但其力和緩，用之須倍於他藥。殺蛔墮胎，
炒熟微研。

御米殼
即罌粟殼澀腸，斂肺，固腎酸澀微寒。斂肺澀腸而固腎。治久嗽瀉痢，遺精脫肛
，心腹筋骨諸痛（東垣曰︰收澀固氣，能入腎，故治骨病尤宜），嗽、痢初起者
忌用（丹溪曰︰此是收後藥，要先除病根）。一名麗春花，紅黃紫白，艷麗可愛
。凡使殼，洗去蒂及筋膜，取薄皮。醋炒或蜜炒用（性緊澀，不製多令人吐逆）
。得醋、烏梅、陳皮良。罌中有米極細，甘寒潤燥，煮粥食，治反胃（加參尤佳
）。

神曲
宣，行氣，化痰，消食辛散氣，甘調中，溫開胃。化水穀，消積滯（《醫余》云
︰有傷粽子成積，用曲末少加木香，鹽湯下，數日口中聞酒香，積遂散）。治痰
逆症結，瀉痢脹滿。回乳（炒研，酒服二錢，日二）下胎（產後血暈，末服亦良
），亦治目病（《啟微集》云︰生用，能發其生氣；熟用，能斂其暴氣）。造曲
法，以五月五日，六月六日，用白面百斤，赤豆末、杏仁泥、青蒿、蒼耳、紅蓼
汁各三升，以配青龍、白虎、朱雀、玄武、 蛇、勾陳六神，通和作餅， 生黃衣
，晒收。陳者良。炒用。

紅曲
宣，破血，燥，消食甘溫色赤。入營而破血，燥胃消食，活血和血。治赤白下痢
，跌打損傷，產後惡露不盡（李時珍曰︰人之水穀入胃，中焦濕熱熏蒸，游溢精
氣，化為營血，此造化自然之妙也。紅曲以白米飯雜曲面母，濕熱蒸，即變為真
紅，此人窺造化之巧者也。故治脾胃營血，得同氣相求之理）。紅入米心、陳久
者良（昂按︰紅曲溫燥，能腐生物使熟。故魚肉 用之，不特取其色也）。

醋
一名苦酒散瘀，斂氣，消癰腫酸溫。散瘀解毒，下氣消食（食斂縮則消矣），開
胃氣（令人嗜食，《本草》未載），散水氣。治心腹血氣痛（磨木香服），產後
血暈（以火淬醋，使聞其氣），症結痰癖，疸黃癰腫（外科敷藥多用之，取其斂
壅熱、散瘀解毒。昂按︰貝母性散而斂瘡口，蓋能散，所以能斂。

醋性酸收而散癰腫，蓋消則內散，潰則外散，收處即是散處，兩者一義也）口舌
生瘡（含漱），損傷積血（面和，塗能散之），穀、魚、肉、菜、蕈、諸蟲毒。
多食傷筋（收縮太過。酒、醋無所不入，故製藥多用之）。米造、陳久者良（寇
宗 曰︰食酸則齒軟者，齒屬腎，酸屬肝，木氣強水氣弱故也）。

酒
宣，行藥勢辛者能散，苦者能降，甘者居中而緩，濃者熱而毒，淡者利小便。用
為響導，可以通行一身之表，引藥至極高之分。熱飲傷肺，溫飲和中。少飲則和
血行氣，壯神御寒，遣興消愁，辟邪逐穢，暖水藏，行藥勢。過飲則傷神耗血（
亦能亂血，故飲之身面俱赤），損胃灼精，動火生痰，發怒助欲（酒是色媒人）
，致生濕熱諸病（過飲則相火昌炎，肺金受灼，致生痰嗽。脾因火而困怠，胃因
火而嘔吐，心因火而昏狂，肝因火而善怒，膽因火而忘懼，腎因火而精枯，以致
吐血、消渴、勞傷、蠱膈、癰疽、失明，為害無窮。汪穎曰︰人知戒早飲，而不
知夜飲更甚。醉飽就床，熱壅三焦，傷心損目，夜氣收斂，酒以發之，亂其清明
，勞其脾胃，停濕動火，因而致病者多矣。朱子云︰以醉為節可也）。醇而無灰
，陳久者良。畏枳 、葛花、赤豆花、綠豆粉、鹹鹵（得鹹則解，水製火也）。

韭
補陽，散瘀辛溫微酸。肝之菜也，入血分而行氣。歸心益胃，助腎補陽（一名土
鐘乳，言溫補也），除胃熱，充肺氣，散瘀血，逐停痰。治吐衄損傷，一切血病
（搗汁童便和服），噎膈反胃（能消瘀血停痰在胃口，治反胃及胃脘痛。丹溪曰
︰有食熱物及鬱怒，致死血留胃口作痛者，宜加韭汁、桔梗入藥，開提氣血；有
腎氣上攻，致心痛者，宜韭汁和五苓散為丸，空心茴香湯下。治反胃宜用牛乳加
韭汁、薑汁，細細溫服。蓋韭汁散瘀，薑汁下氣消痰和胃，牛乳解熱潤燥補虛也
。《單方總錄》曰︰食不得入，是有火也；食久反出，是無火也。治法雖有寒、
熱、虛、實之別，要以安其胃氣為本。使陰陽升降平均，嘔逆自順而愈矣），解
藥毒，食毒，狂犬、蛇、蟲毒。多食昏神，忌蜜、牛肉（昂按︰今人多以韭炒牛
肉，其味甚佳，未見作害。經曰︰毒藥攻邪，五穀為養，五畜為益，五菜為充，
五果為助，氣味合而服之，以補精益氣。五菜，韭、薤、蔥、葵、藿也；五果，
桃、李、棗、杏、栗也）。

韭子辛甘而溫，補肝腎，助命門，暖腰膝。治筋痿遺尿，泄精溺血，白帶白淫（
經曰︰足厥陰病則遺尿。思想無窮，入房太甚，發為筋痿及白淫。韭子同龍骨、
桑螵蛸，能治諸病，以其入厥陰補肝、腎、命門。命門者，藏精之府也）。蒸、
曝、炒，研用（燒煙熏牙蟲）。

蔥
輕，發表和裡，宣，通陽活血生辛散，熟甘溫（陶宏景曰︰白冷青熱，傷寒湯中
不得用青），外實中空，肺之菜也。

肺主皮毛，其合陽明（大腸）。故發汗解肌，以通上下陽氣（仲景白通湯、通脈
四逆湯並加之，以通脈回陽），益目睛（白睛屬肺），利耳鳴，通二便（時珍曰
︰蔥管吹鹽入玉莖中，治小便不通，及轉脬危急者極效）。治傷寒頭痛，時疾熱
狂，陰毒腹痛（陰証厥逆，用蔥白安臍上熨之）。氣通則血活（氣為血帥），故
治吐血衄血，便血痢血（《食醫心鏡》︰蔥煮粥食，治赤白痢，薤粥亦良），折
傷血出（火煨研封，止痛無瘢），乳癰風痺，通乳安胎（婦人妊娠傷寒，蔥白一
物湯，發汗而安胎，加生薑亦佳。《刪繁方》︰合香豉、阿膠，治胎動）。通氣
故能解毒，殺藥毒、魚肉毒、蚯蚓毒、 犬毒。諸物皆宜，故曰菜伯，又曰和事
草。取白連鬚用，亦有用青者。同蜜食殺人，同棗食令人病（《百一方》︰患外
痔者，先用木鱉煎湯熏洗，以青蔥涎對蜜調敷，其涼如冰。《獨行方》︰水病足
腫，煮湯漬之，日三五度佳）。

大蒜
張騫使西域，始得種入中國，故一名葫宣，通竅，辟惡辛溫。開胃健脾，通五臟
，達諸竅（凡極臭極香之物，皆能通竅），去寒濕，解暑氣，辟瘟疫，消癰腫（
搗爛，麻油調敷），破症積，化肉食，殺蛇蟲蠱毒。治中暑不醒（搗，和地漿溫
服），鼻衄不止（搗，貼足心，能引熱下行），關格不通（搗，納肛中，能通幽
門）。

敷臍能達下焦，消水，利大、小便。切片，灼艾，灸（音九）一切癰疽，惡瘡腫
核。獨頭者尤良（李迅曰︰癰疽著灸，勝於諸藥。緣熱毒中膈，上下不通，必得
毒瓦斯發泄，然後解散。

初起便用獨頭大蒜，切片灸之，三壯一易，百壯為率。但頭項以上，切不可灸，
恐引氣上，更生大禍也。史源曰︰有灸至八百壯者，約艾一篩，初壞肉不痛，直
灸到好肉方痛。至夜，火滿背高阜，頭孔百數，則毒外出，否則內逼五臟而危矣
。《綱目》曰︰《精要》謂頭上毒不得灸，此言過矣。頭為諸陽所聚，艾宜小如
椒粒，炷宜三五壯而已。又按︰李東垣灸元好問腦疽，艾大如兩核許，灸至百壯
，始覺痛而痊。由是推之，頭毒若不痛者，艾大壯多，亦無妨也）。然其氣熏臭
，多食生痰動火，散氣耗血，損目昏神（五葷皆然，而蒜尤甚。《楞嚴經》云︰
五葷熟食發淫，生啖增恚，故釋氏戒之。釋家以大蒜、小蒜、興渠、慈蔥、 蔥
為五葷。慈蔥，冬蔥也； 蔥，山蔥也；興渠，西域菜，云即中國之荽。道家以
韭、薤、蒜、胡荽、芸苔為五葷。芸苔，油菜也）。忌蜜。

薤
一名 子， 音叫滑，利竅，助陽辛苦滑溫。調中助陽，散血生肌，泄下焦大腸氣
滯。治泄痢下重（王好古曰︰下重者，氣滯也，四逆散加此以泄滯。按︰下重亦
有氣虛、血虛、火熱、風燥之不同），胸痺刺痛（仲景用栝蔞薤白白酒湯），肺
氣喘急。安胎利產，塗湯、火傷（和蜜搗用。《肘後方》︰中惡卒死者，用薤汁
灌鼻中，韭汁亦可）。葉似韭而中空，根如蒜。取白用。忌牛肉（其葉光滑，露
亦難貯，故云薤露）。

胡荽
宣，發痘疹，辟惡氣辛溫香竄。內通心脾，外達四肢。辟一切不正之氣，痧疹、
痘瘡不出。煎酒噴之（心脾之氣，得芳香而營運，含噴遍身，勿 頭面。痘疹家
懸掛，辟邪惡，胡荽久食，令人多忘，病患不宜食胡荽、黃花菜）。

生薑
宣，散寒發表，止嘔開痰辛溫。行陽分而祛寒發表，宣肺氣而解鬱調中，暢胃口
而開痰下食。治傷寒頭痛，傷風鼻塞（辛能入肺，通氣散寒），咳逆嘔噦（有聲
有物為嘔，有聲無物為噦，有物無聲為吐。

其証或因寒、因熱、因食、因痰，氣逆上沖而然。生薑能散逆氣，嘔家聖藥。東
垣曰︰辛熱生薑之類治嘔吐，但治上焦氣壅表實之病，若胃虛穀氣不行、胸閉塞
而嘔者，惟宜益胃、推揚穀氣而已，勿作表實用辛藥瀉之。丹溪曰︰陰分咳嗽者
，多屬陰虛，宜用貝母，勿用生薑，以其辛散也。昂按︰人特知陳皮、生薑能止
嘔，不知亦有發嘔之時。以其性上升，如胃熱者非所宜也。藿香亦然），胸壅痰
膈，寒痛濕瀉。消水氣，行血痺（產後血上沖心及污穢不盡，煎服亦良），通神
明，去穢惡，救暴卒（凡中風、中氣、中暑、中惡、暴卒等症，薑汁和童便飲效
。薑汁開痰，童便降火也），療狐臭（薑汁頻塗），搽凍耳（熬膏塗）。殺半夏
、南星、菌蕈、野禽毒（野禽多食半夏，故有毒，生薑能解之），辟霧露山嵐瘴
氣（早行含之）。搗汁，和黃明膠熬，貼風濕痺痛。久食兼酒，則患目發痔（積
熱使然），瘡癰人忌食。

薑皮辛涼，和脾行水。治浮腫脹滿（以皮行皮，五皮散用之。成無己曰︰薑、棗
辛甘，能行脾胃之津液而和營衛，不專於發散也。東垣曰︰夜不食薑者，夜主閣
而薑主辟也；秋不食薑者，秋主收而薑主散也。妊婦多食，令兒歧指，象形也）
。

秦椒為使。惡黃連、黃芩、夜明砂（槽薑納入蟬蛻，雖老無筋）。

乾薑、黑薑
燥，回陽，宣，通脈生用辛溫，逐寒邪而發表。炮則辛苦大熱，除胃冷而守中（
辛則散，炮則稍苦，故止而不移，非若附子走而不守）。溫經止血（炮黑止吐衄
諸血，紅見黑則止也），定嘔消痰，去臟腑沉寒痼冷。能去惡生新，使陽生陰長
，故吐衄下血，有陰無陽者宜之。亦能引血藥入氣分而生血，故血虛發熱、產後
大熱者宜之（此非有餘之熱，乃陰虛生內熱也，忌用表藥寒藥。

乾薑能入肺，利氣；能入肝，引血藥生血，故與補陰藥同用。乃熱因熱用，從治
之法，故亦治目睛久赤）。引以黑附，能入腎而祛寒濕，能回脈絕無陽（仲景四
逆、白通、薑附湯，皆用之）。同五味利肺氣而治寒嗽（肺惡寒）。燥脾濕而補
脾（脾惡濕），通心助陽而補心氣（苦入心），開五臟六腑，通四肢關節，宣諸
脈絡。治冷痺寒痞，反胃下利。多用損陰耗氣，孕婦忌之（辛熱能動血。王好古
曰︰服乾薑以治中者必僭上，宜大棗輔之。東垣曰︰宜甘草以緩之）。母薑曬乾
者為乾薑，炮黑為黑薑。

山藥
古名薯蕷補脾肺，澀精氣色白入肺，味甘歸脾。入脾、肺二經，補其不足，清其
虛熱（陰不足則內熱，補陰故能清熱）。固腸胃，潤皮毛，化痰涎，止瀉痢（滲
濕故化痰止瀉。《百一方》︰山藥半生半炒，米飲下。治噤口痢）。肺為腎母，
故又益腎強陰，治虛損勞傷（王履云︰八味丸用之以強陰）；脾為心子，故又益
心氣（子能令母實），治健忘遺精（昂按︰山藥性澀，故治遺精泄瀉，而諸家俱
未言澀）。生搗，敷癰瘡，消腫硬（山藥能消熱腫，益補其氣，則邪滯自行。丹
溪云︰補陽氣生者，能消腫硬是也）。色白而堅者入藥。

百合
潤肺止嗽甘平。潤肺寧心，清熱止嗽，益氣調中，止涕淚（涕淚，肺肝熱也。經
曰︰肺為涕，肝為淚，心為汗，脾為涎，腎為唾），利二便。治浮腫臚脹，痞滿
寒熱，瘡腫乳癰，傷寒百合病（行住坐臥不安，如有鬼神狀。蘇頌曰︰病名百合
，而用百合治之，不識其義。李士材曰︰亦清心安神之效耳。朱二允曰︰久嗽之
人，肺氣必虛，虛則宜斂。百合之甘斂，勝於五味之酸收）。花白者入藥。

萊菔
俗作蘿卜宣，行氣，化痰，消食辛甘屬土。生食升氣，熟食降氣。寬中化痰，散
瘀消食（丹溪曰︰氣升則食自降）。治吐血衄血，咳嗽吞酸，利二便，解酒毒，
製面毒、豆腐積（昔有人病，夢紅裳女子引入宮殿，小姑歌云︰五靈樓閣曉玲瓏
，天府由來是此中，惆悵悶懷言不盡，一丸萊菔火吾宮。一道士云︰此犯大麥毒
也。女子心神，小姑脾神。《醫經》︰萊菔製面毒，遂以藥並萊菔治之，果愈。
腐漿見萊菔則難收）。生搗治噤口痢，止消渴，塗跌打湯火傷。多食滲血，故白
人髭發（服何首烏、地黃者忌之，生薑能製其毒。夏月食其菜數斤，秋不患痢，
冬月以菜葉攤屋瓦上，任霜雪打壓，至春收之，煎湯飲，治痢得效。有人避難入
石洞中，賊燒煙熏之，口含萊菔一塊，煙不能毒。嚼汁濡水飲之亦可。王荊公患
偏頭痛，搗萊菔汁，仰臥，左痛注右鼻，右痛注左鼻，或兩鼻齊注，數十年之患
。二注而愈）。

萊菔子辛入肺，甘走脾，長於利氣。生能升，熟能降。升則吐風痰，散風寒，寬
胸膈，發瘡疹；降則定痰喘咳嗽，調下痢後重，止內痛（皆利氣之功。丹溪曰︰
萊菔子治痰，有沖牆倒壁之功。《食醫心境》研湯煎服，治氣嗽痰喘吐膿血）。
炒用。

白芥子
宣，利氣，豁痰辛溫入肺。通行經絡，溫中開胃，發汗散寒，利氣豁痰，消腫止
痛（痰行則腫消，氣行則痛止。為末醋調敷，消癰腫）。治咳嗽反胃，痺木香港
腳，筋骨諸病（痰阻氣滯）。久嗽肺虛人禁用（丹溪曰︰痰在脅下及皮裡膜外，
非此不能達行。古方控涎丹用之，正此義。韓 三子養親湯，白芥子主痰，下氣
寬中；紫蘇子主氣，定喘止嗽；萊菔子主食，開痞降氣。各微炒研，看病所主為
君。治老人痰嗽、喘滿、懶食）北產者良。煎湯不可過熟，熟則力減。

芥菜子豁痰利氣，主治略同。

蔓菁子
即蕪菁瀉熱，利水，明目苦辛。瀉熱解毒，利水明目（古方治目，用之最多）。
治黃膽（搗服）腹脹（搗研濾汁飲，或吐或利，腹中自寬，得汗愈），症瘕積聚
，小兒血痢（蜜和汁服），一切瘡疽（凡癰疽搗敷皆良。醋調敷禿瘡，鹽搗敷乳
癰。冬取根用），敷蜘蛛咬毒（陳藏器曰︰蔓菁園中無蜘蛛。李時珍曰︰蔓菁子
可升可降，能汗能吐能下，能利小便，明目解毒，其功甚偉，世罕知用，何哉？
）。根，搗敷陰囊腫大如斗；末服解酒毒；和芸苔（油菜也）根搗汁，雞子清調
，塗諸熱毒（單鹽搗，不用芸薹亦可）。

芸薹
宣，散血，消腫辛溫。散血消腫，搗貼乳癰丹毒（孫思邈曰︰搗貼丹毒，隨手即
消，其效如神），動疾發瘡。即油菜（道家五葷之一）。

子，與葉同功，治產難。

馬齒莧
一名九頭獅子草瀉熱，散血酸寒。散血解毒，祛風殺蟲。治諸淋疳痢（《海上方
》︰搗汁，和雞子白服，治赤白痢），血癖惡瘡（多年惡瘡，敷兩三遍即瘥。燒
灰煎膏，塗禿瘡濕癬），小兒丹毒（搗汁飲，以滓塗之），利腸滑產。葉如馬齒
，有大、小二種，小者入藥。性至難燥，去莖用（亦忌魚、鱉同食）。

甜瓜蒂
宣，涌，吐。與淡豆豉、赤小豆，並為吐藥苦寒。陽明（胃）吐藥，能吐風熱痰
涎，上隔宿食（吐去上焦之邪，經所謂其高者因而越之。在上者涌之，木郁達之
是也。越以瓜蒂、淡豉之苦，涌以赤小豆之酸，吐去上焦有形之物，則木得舒暢
，天地交而萬物通矣。當吐而胃弱者，代以參蘆。朱丹溪曰︰吐中就有發散之義
。張子和曰︰諸汗法，古方多有之，惟以吐發汗，世罕知之。故予嘗曰︰吐法兼
汗以此夫。昂按︰汗、吐、下、和，乃治療之四法。仲景瓜蒂散、梔豉湯，並是
吐藥。子和治病，用吐尤多。丹溪治許白云大吐二十餘日，治小便不通，亦用吐
法，甚至用四物、四君以引吐，成法具在。今人惟知汗、下、和，而吐法絕置不
用。遇邪在上焦及當吐者，不行涌越，致結塞而成壞証。輕病致重，重病致死者
多矣﹗時醫皆棄古法，枉人性命，可痛也夫），治風眩頭痛，懊 不眠，癲癇喉
痺，頭目濕氣，水腫黃膽（或合赤小豆煎，或吹鼻中，取出黃水），濕熱諸病。
上部無實邪者禁用（能損胃耗氣，語曰︰大吐亡陽，大下亡陰。凡取吐者，須天
氣清明，巳午以前，令病患隔夜勿食，卒病者不拘。《類編》云︰一女子病 喘
不止，遇道人教取瓜蒂七枚為末，調服其汁，即吐痰如膠粘，三進而病如掃）。

冬瓜
又名白瓜瀉熱，補脾寒瀉熱，甘益脾。利二便，消水腫（冬瓜任吃效），止消渴
（苗、葉皆治消渴），散熱毒癰腫（切片敷之。丹溪曰︰冬瓜性急而走，久病陰
虛者忌之。昂按︰冬瓜日食常物，於諸瓜中尤覺宜人，且味甘而不辛，何以見其
性急而走乎？）。

子，補肝明目（凡藥中所用瓜子，皆冬瓜子也）。

絲瓜
瀉熱涼血，宣通經絡甘平（蘇頌曰冷）。涼血解毒，除風化痰，通經絡，行血脈
（老者筋絡貫穿，象人經絡，故可借其氣以引之），消浮腫，稀痘瘡（出不快者
，燒存性，入朱砂，蜜水調服）。治腸風崩漏，疝痔癰疽，滑腸下乳。

茄根
瀉，散血，消腫散血消腫。煮汁漬凍瘡（史國公藥酒，用白茄根為君。茄根以馬
尿浸三日，晒炒為末，點牙即落）。

茄子甘寒，散血寬腸，動風發病。

金石水土部

金
重，鎮心肝，定郁悸辛平有毒（生金屑，服之殺人。昂按︰金性至剛重墜，與血
肉之體不相宜，故服之致死，非其性有毒也。人被金銀灼者，並不潰爛，無毒可
知矣。精金粹玉，世之寶器，豈有毒瓦斯哉？）。金製木，重鎮怯，故鎮心肝，
安魂魄（雖云重墜，亦借其寶氣也。古方有紅雪、紫雪，皆並金銀煮汁，亦假其
氣耳）。治驚癇風熱，肝膽之病（肝經風熱，則為驚癇失志，魂魄飛揚。肝屬木
而畏金，與心為子母之臟，故其病同源一治）。丸散用箔為衣，煎劑加入藥煮。
畏鉛、水銀（遇鉛則碎，五金皆畏水銀）。

銀
功用略同。

銅綠
即銅青宣，去風痰酸平微毒。治風爛淚眼，惡瘡疳瘡，婦人血氣心痛，吐風痰，
合金瘡，止血殺蟲（治皆肝膽之病，亦金勝木之義）。用醋製，銅刮用。

自然銅
重，續筋骨辛平。主折傷，續筋骨，散瘀止痛（折傷必有死血瘀滯經絡，然須審
虛實，佐以養血、補氣、溫經之藥。銅非 不可用，火毒、金毒相煽，複挾香藥
，熱毒內攻，雖有接骨之功，必多燥散之禍，用者慎之）。產銅坑中。火 、醋
淬七次，細研，甘草水飛用（昔有飼折翅雁者，雁飛去，故治折傷）。

鉛
重，墜痰，解毒甘寒屬腎。稟壬癸之氣，水中之金，金丹之母，八石之祖（丹灶
家必用之）。安神解毒，墜痰殺蟲，烏須（製為梳，以梳須）明目。

鉛丹（即黃丹，用黑鉛加硝、黃、鹽、礬煉成）鹹寒沉重，味兼鹽、礬。內用墜
痰去怯，消積殺蟲，治驚疳瘧痢。外用解熱拔毒，去瘀長肉，熬膏必用之藥（用
水漂去鹽硝砂石，微火炒紫色，攤地上，去火毒用）。

鉛粉主治略同（亦名胡粉錫粉。李時珍曰︰鉛粉亦可代鉛丹熬膏，然未經鹽礬火
。又有豆粉、蛤粉雜之，只入氣分，不能入血分也）。

鐵
重，墜痰，鎮驚辛平重墜。鎮心平肝，定驚療狂，消癰解毒。諸藥多忌之（李時
珍曰︰補腎藥尤忌之）。

畏磁石、皂莢（皂莢木作薪，則斧裂）。

時，砧上打落者名鐵落（《素問》用治怒狂），如塵飛起者名鐵精，器物生衣者
名鐵鏽，鹽、醋浸出者名鐵華（李時珍曰︰大抵借金氣以平木、墜下解毒，無他
義也）。

針砂消水腫黃膽，散癭瘤，烏髭發（烏須方多用之）。

密陀僧
重，鎮驚，劫痰，消積辛鹹小毒。感銀鉛之氣而結。墜痰鎮驚，止血散腫，消積
殺蟲，療腫毒，愈凍瘡（用桐油調敷），解狐臭（油調搽腋。以饅頭蒸熱劈開，
摻末夾腋下亦佳），染髭須。出銀坑難得，今用者乃傾銀 底。入藥煮一伏時。

丹砂
重，鎮心，定驚，瀉熱體陽性陰（內含陰汞），味甘而涼，色赤屬火（性反驚者
，離中虛有陰也。味不苦而甘者，火中有土也）。瀉心經邪熱（心經血分主藥）
，鎮心清肝，明目發汗（汗為心液），定驚祛風，辟邪（胡玉少卿多惡夢，遇推
官胡用之，胡曰︰昔常患此，有道士教戴靈砂而驗。逐解髻中絳囊授之，即夕無
夢）解毒（胎毒、痘毒宜之），止渴安胎（《博救方》︰水煮一兩，研，酒服，
能下死胎。李時珍曰︰同遠志、龍骨之類養心氣；同丹參、當歸之類養心血；同
地黃、枸杞之類養腎；同濃朴，川椒之類養脾；同南星、川烏之類祛風。多服反
令人痴呆）。

辰產，明如箭鏃者良（名箭鏃砂）。細研，水飛三次用（生用無毒，火煉則有毒
，服餌常殺人）。惡磁石。畏鹽水。忌一切血（鄭康成注《周禮》，以丹砂、雄
黃、石膽、礬石、磁石為五毒，古人用以攻瘍）。

水銀
重，外用殺蟲辛寒，陰毒。功專殺蟲。治瘡疥蟣虱（性滑重，且入肉。頭瘡切不
可用，恐入經絡，令人筋骨拘攣），解金、銀、銅、錫毒（能殺五金），墮胎絕
孕。從丹砂燒 而出。畏磁石、砒霜。得鉛則凝，得硫則結，並棗肉入唾研則碎
。散失在地者，以花椒、茶末收之。

輕粉
燥，劫痰涎，外用殺蟲辛冷（時珍曰︰燥有毒）。殺蟲治瘡，劫痰消積（能消涎
積。十棗東加大黃、牽牛、輕粉，名三化神 散），善入經絡，瘈瘲 藥多用之。
不可過服常用（時珍曰︰水銀陰毒，用火丹砂而出。再加鹽、礬，煉為輕粉。輕
揚燥烈，走而不守，今人用治楊梅毒瘡。雖能劫風痰濕熱從牙齦出，邪郁暫解，
然毒瓦斯竄入經絡，筋骨血液耗亡，筋失所養，變為筋攣骨痛。

癰腫疳漏，遂成廢痼，貽害無窮。上下齒齦，屬手足陽明腸胃經。毒瓦斯循經上
行，至齒齦薄嫩之處而出）。土茯苓、黃連、黑鉛、鐵漿、陳醬能製其毒。

空青
重，明目甘酸而寒。益肝明目，通竅利水。產銅坑中。大塊、中空有水者良。

雲母
補中甘平屬金，色白入肺。下氣補中，堅肌續絕。治勞傷瘧痢，瘡腫癰疽（同黃
丹熬膏貼之。《千金翼》︰用敷金瘡。青城山人康道豐，有雲母粉方，能治百病
）。有五色，以色白光瑩者為上。古人亦有煉服者（雲母入火，經時不焦，入土
不腐，故云服之長生）。使澤瀉。

惡羊肉。

石膏
體重，瀉火氣，輕，解肌甘辛而淡，體重而降。足陽明經（胃）大寒之藥。色白
入肺，兼入三焦（諸經氣分之藥）。

寒能清熱降火，辛能發汗解肌，甘能緩脾益氣，生津止渴。治傷寒鬱結無汗，陽
明頭痛，發熱惡寒，日晡潮熱。肌肉壯熱（經云︰陽盛生外熱），小便赤濁，大
渴引飲，中暑自汗（能發汗，又能止自汗），舌焦（胎濃無津）牙痛（陽明經熱
，為末擦牙固齒）。又胃主肌肉，肺主皮毛，為發斑、發疹之要品（色赤如錦紋
者為斑，隱隱見紅點者為疹，斑重而疹輕。率由胃熱，然亦有陰陽二証，陽証宜
用石膏。又有內傷陰証見斑疹者，微紅而稀少，此胃氣極虛，逼其無根之火游行
於外，當補益氣血，使中有主，則氣不外游，血不外散，若作熱治，死生反掌，
醫者宜審），但用之甚少，則難見功（白虎湯以之為君，或自一兩加至四兩，竹
葉、麥冬、知母、粳米，亦加四倍，甚者加芩、連、柏，名三黃石膏湯，虛者加
人參，名人參白虎湯）。然能寒胃，胃弱血虛及病邪未入陽明者禁用（成無己解
大青龍湯曰︰風、陽邪傷衛，寒，陰邪傷營，營衛陰陽俱傷，則非輕劑所能獨散
，必須重輕之劑同散之，乃得陰陽之邪俱去，營衛俱和，石膏乃重劑，而又專達
肌表也。質重氣輕，又成氏以桂麻為輕劑，石膏為重劑也。東垣曰︰石膏足陽明
藥，仲景用治傷寒陽明証，身熱、目痛、鼻開、不得臥，邪在陽明，肺受火製，
故用辛寒以清肺氣，所以有白虎之名，肺主西方也。按︰陽明主肌肉，故身熱；
脈交額中，故目痛；脈起於鼻，循鼻外，金燥，故鼻乾；胃不和，則臥不安，故
不得臥。

然亦有陰虛發熱，及脾胃虛勞，傷寒陰盛格陽、內寒外熱、類白虎湯証、誤投之
不可救也。

按陰盛格陽，陽盛格陰二証，至為難辨，蓋陰盛極而格陽於外，外熱而內寒；陽
盛極而格陰於外，外冷而內熱。經所謂重陰必陽，重陽必陰，重寒則熱，重熱則
寒是也。當於小便分之，便清者，外雖燥熱，而中實寒；便赤者，外雖厥冷，而
內實熱也。再看口中之燥潤，及舌苔之淺深，胎黃、黑者為熱，宜白虎湯；然亦
有舌黑屬寒者，舌無芒刺，口有津液也，急宜溫之，誤投寒劑即死矣）。亦名寒
水石（時珍曰︰古方所用寒水石是凝水石，唐、宋諸方用寒水石即石膏。凝水石
乃鹽精滲入土中，年久結成，清瑩有棱，入水即化。辛鹹大寒，治時氣熱盛，口
渴水腫）瑩白者良。研細，甘草水飛用。近人因其寒，或用火，則不傷胃，味淡
難出。若入煎劑，須先煮數十沸，雞子為使。忌巴豆、鐵。

滑石
滑，利竅，通，行水，體重，瀉火氣，輕，解肌滑利竅，淡滲濕，甘益氣，補脾
胃，寒瀉熱，降心火。色白入肺，上開腠理而發表（肺主皮毛），下走膀胱而行
水，通六腑九竅津液，為足太陽經（膀胱）本藥。治中暑積熱，嘔吐煩渴，黃膽
水腫，香港腳淋閉（偏主石淋），水瀉熱痢（六一散加紅曲治赤痢，加乾薑治白
痢），吐血衄血，諸瘡腫毒，為蕩熱除濕之要劑。消暑散結通乳滑胎（時珍曰︰
滑石利竅，不獨小便也。上開腠理而發表，是除上、中之濕熱。下利便溺而行水
，是除中，下之濕熱。

熱去則三焦寧而表裡和，濕去則闌門通而陰陽利矣。闌門分別清濁，乃小腸之下
口。河間益元散，通治上下表裡諸病，蓋是此意。益元散，一名天水散，一名六
一散，取天一生水，地六成之之義。滑石六錢，甘草一錢，或加辰砂。滑石治渴
，非實止渴，資其利竅，滲去濕熱，則脾胃中和而渴自止耳。若無濕、小便利而
渴者，內有燥熱，宜滋潤，或誤服此，則愈亡其津液而渴轉甚矣，故王好古以為
至燥之劑）。白而潤者良。石韋為使。宜甘草（走泄之性，宜甘草以和之）。

朴硝、芒硝
朴硝，即皮硝大瀉，潤燥，軟堅辛能潤燥，鹹能軟堅，苦能下泄，大寒能除熱。
朴硝酷澀性急，芒硝經煉稍緩。能蕩滌三焦、腸、胃實熱，推陳致新（按︰致新
則瀉亦有補，與大黃同。蓋邪氣不除，則正氣不能複也）。治陽強之病，傷寒（
經曰︰人之傷於寒也必病熱，蓋寒郁而為熱也）疫痢，積聚結癖，留血停痰，黃
膽淋閉，瘰癧瘡腫，目赤障翳。通經墮胎（豐城尉家有貓，子死腹中，啼叫欲絕
，醫以硝灌之，死子即下。後有一牛，亦用此法得活。本用治人，治畜亦驗《經
疏》曰︰硝者消也，五金八石，皆能消之，況臟腑之積聚乎？其直往無前之性，
所謂無堅不破，無熱不蕩者也。病非熱邪深固、閉結不通，不可輕投，恐誤伐下
焦真陰故也。成無己曰︰熱淫於內，治以鹹寒，氣堅者以鹹軟之，熱盛者以寒消
之，故仲景大陷胸湯、大承氣湯、調胃承氣湯，皆用芒硝以軟堅、去實熱。結不
至堅者，不可用也。佐之以苦，故用大黃相須為使。

許譽卿曰︰芒硝消散，破結軟堅。大黃推蕩，走而不守，故二藥相須，同為峻下
之劑。王好古曰︰本草言芒硝墮胎，然妊娠傷寒可下者，兼用大黃以潤燥，軟堅
瀉熱，而母子相安。經曰︰有故無殞，亦無殞也，此之謂歟。謂藥自病當之，故
母與胎俱無患也）。硝能柔五金，化七十二種石為水。生於鹵地，刮取煎煉。在
底者，為朴硝；在上有芒者，為芒硝；有牙者，為馬牙硝；置風日中，消盡水氣
，輕白如粉，為風化硝。大黃為使（《本經》、《別錄》︰朴硝、硝石雖分二種
，而氣味、主治略同。後人辨論紛然，究無定指。李時珍曰︰朴硝下降，屬水性
寒；硝石為造炮，焰硝上升，屬火性溫。昂按︰世人用硝，從未有取其上升而溫
者，李氏之說，恐非確論）。

元明粉
瀉熱，潤燥，軟堅辛甘而冷。去胃中之實熱，蕩腸中之宿垢。潤燥破結，消腫明
目（血熱去，則腫消而目明。昂按︰瀉痢不止，用大黃元明粉以推蕩之，而瀉痢
反止。蓋宿垢不淨，疾終不除，經所謂通因通用也）。朴硝煎化用萊菔煮，再用
甘草煎，入罐火，以去其鹹寒之性，陰中有陽，性稍和緩。大抵用代朴硝，若胃
虛無實熱者禁用。俱忌苦參。

太陰玄精石
瀉熱，補陰太陰之精，鹹寒而降。治上盛下虛，救陰助陽，有扶危拯逆之功（正
陽丹，用治傷寒壯熱。來複丹，用治伏暑熱瀉）。出解池、通泰積鹽處，鹹鹵所
結，青白瑩徹，片皆六棱者良。今世用者，多是絳石。

赤石脂
重，澀，固大小腸甘而溫，故益氣生肌而調中。酸而澀，故收濕（《獨行方》︰
末，治小兒臍中汁出、赤腫）止血而固下（《經疏》云︰大、小腸下後虛脫，非
澀劑無以固之。其他澀藥輕浮，不能達下，惟赤石脂體重而澀，直入下焦陰分，
故為久痢、泄癖要藥。仲景桃花湯用之，加乾薑、粳米）。療腸癖泄痢，崩帶遺
精，癰痔潰瘍，收口長肉，催生下胞（《經疏》云︰能去惡血，惡血化，則胞胎
無阻。東垣云︰胞胎不出，澀劑可以下之。又云︰固腸、胃有收斂之能，下胎衣
無推蕩之峻）。細膩粘舌者良。赤入血分，白入氣分（五色石脂入五臟）。研粉
，水飛用。惡芫花。畏大黃。

禹余糧
重，澀固下甘平性澀。手、足陽明（大腸、胃）血分重劑。治咳逆下痢，血閉（
症瘕）血崩，能固下（李先知云︰下焦有病患難會，須用余糧、赤石脂），又能
催生。石中黃粉，生於池澤。

無砂者良。牡丹為使。

浮石
一名海石。瀉火，軟堅鹹潤下，寒降火。色白體輕，入肺清其上源（肺為水之上
源）。止渴止嗽，通淋軟堅，除上焦痰熱，消癭瘤結核（頑痰所結，鹹能軟堅。
俞琰《席上腐談》云︰肝屬木，當浮而反沉；肺屬金，當沉而反浮何也？以肝實
而肺虛也。故石入水則沉，而南海有沉水之香，虛實之反如此）。水沫日久結成
，海中者味鹹更良。

硼砂
潤，生津，去痰熱甘微鹹涼。色白質輕，故除上焦胸膈之痰熱，生津止嗽。治喉
痺、口齒諸病（初覺喉中腫痛，含化咽津，則不成痺）。能金而去垢膩，故治噎
膈積塊，結核 肉，目翳骨哽（鹼能軟堅，含之咽汁）。出西番者，白如明礬，
出南番者，黃如桃膠。能製汞、啞銅（硼砂、砂，並可作金銀焊）。

砂
瀉，消肉積鹹苦辛熱，有毒。消食破瘀。治噎膈症瘕，去目翳 肉，暖子宮，助
陽道（性大熱，能爛五金。《本草》稱其能化人心為血，亦甚言不可多服耳。凡
煮硬肉，投少許即易爛，故治噎膈、症瘕、肉積有殊功。《雞峰方》云︰人之臟
腑，多因觸冒成病，而脾胃最易受觸。飲食過多，則停滯難化。冷熱不調，則嘔
吐瀉痢，而膏梁者為尤甚。口腹不節，須用消化藥。

或言飲食既傷於前，難以毒藥反攻其後，不使 砂、巴豆等，只用曲、柏之類。
不知古今立方用藥，各有主對。曲、柏只能消化米谷，如傷肉食，則非 砂、阿
魏不能治也；如傷魚、蟹，須用橘葉、紫蘇、生薑；傷菜果，須用丁香、桂心；
傷水飲，須用牽牛、芫花，必審所傷之因，對用其藥，則無不愈。其間多少，則
隨患人氣血以增損之而已。又有虛人沉積，不可直取，當以蠟匱其藥，蓋蠟能久
留腸胃，又不傷氣，能消磨至盡也。又有脾虛飲食遲化者，正宜助養脾胃，自能
消磨，更不須用消導藥耳。病久積而成症瘕者，須用三棱、鱉甲之類。寒冷成積
者，輕則附子、濃朴；重則礬石、硫黃。瘀血結塊者，則用大黃、桃仁之類，用
者詳之）。出西戎。乃鹵液結成，狀如鹽塊，置冷濕處即化。白淨者良。水飛過
，醋煮，干如霜用（畏醋）。忌羊血。

磁石
重，補腎辛鹹。色黑屬水，能引肺金之氣入腎。補腎益精，除煩祛熱，通耳明目
（耳為腎竅，腎水足，則目明）。治羸弱周痺，骨節酸痛（腎主骨），驚癇（重
鎮怯）腫核（鹹軟堅），誤吞針鐵（末服），止金瘡血（《十劑》曰︰重可去怯
，磁石、鐵粉之屬是也。《經疏》云︰石藥皆有毒，獨磁石沖和，無悍猛之氣。
又能補腎益精，然體重漬酒優於丸散。時珍曰︰一士病目漸生翳，珍以羌活勝濕
東加減，而以磁朱丸佐之，兩月而愈。蓋磁石入腎，鎮養真陰，使神水不外移；
朱砂入心，鎮養心血，使邪火不上侵；佐以神曲，消化滯氣，溫養脾胃生發之氣
，乃道家黃婆媒合嬰 之理。方見孫真人《千金方》，但云明目，而未發出用藥
微義也。

黃婆，脾也； 女，心也；嬰兒，腎也）。色黑，能吸鐵者真。火 醋淬，碾末，
水飛，或醋煮三日夜用。柴胡為使。殺鐵消金。惡牡丹。

礞石
重，瀉痰甘威有毒，體重沉墜。色青入肝，製以硝石，能平肝下氣，為治驚利痰
之聖藥（吐痰在水上，以石末摻之，痰即隨下。王隱君有礞石滾痰丸，能治百病
。礞石、焰硝各二兩， 研，水飛淨一兩，大黃酒蒸八兩，黃芩酒洗八兩，沉香
五錢，為末，水丸，量虛實服。時珍曰︰風木太過，來製脾土，氣不運化，積滯
生痰，壅寒上、中二焦，變生諸証。礞石重墜，硝性疏快，使痰積通利，諸証自
除）。氣弱脾虛者禁用。堅細青黑，中有白星點。硝石、礞石等分，打碎拌勻，
入坩鍋 至硝盡、石色如金為度。如無金星者不入藥。研末水飛，去硝毒用。

代赭石
重，鎮虛逆，養陰血苦寒。養血氣，平血熱，入肝與心包，專治二經血分之病，
吐衄崩帶，胎動產難，小兒慢驚（赭石半錢，冬瓜仁湯調服），金瘡長肉（仲景
治傷寒汗吐下後，心下痞硬、噫氣，用代赭旋覆湯。取其重以鎮虛逆，赤以養陰
血也。今人用治膈噎甚效）。 紅醋淬，水飛用。

乾薑為使。畏雄、附。

花蕊石
澀，止血酸澀氣平。專入肝經血分。能化瘀血為水，止金瘡出血（刮末敷之即合
，仍不作膿。《局方》治損傷諸血，胎產惡血、血暈，有花蕊石散），下死胎胞
衣（惡血化則胞胎無阻）。出陝華代地。體堅色黃。 研，水飛用。

爐甘石
燥溫，治目疾甘溫。陽明胃經藥。受金、銀之氣，金勝木，燥勝濕，故止血消腫
，收濕除爛，退赤去翳，為目疾要藥。產金銀坑中，金銀之苗也。狀如羊脂，松
似石脂，能點赤銅為黃（今之黃銅，皆其所點也）。 紅、童便淬七次，研粉，
水飛用。

陽起石
重，補腎命鹹溫。補右腎命門。治陰痿精乏，子宮虛冷，腰膝冷痺，水腫症瘕（
寇宗 曰︰凡石藥冷熱皆有毒，宜酌用。按︰經曰，石藥發癲，芳草發狂。芳草
之氣美，石藥之氣悍。二者相遇，恐內傷脾）。出齊州陽起山，雲母根也。雖大
雪遍境，此山獨無。以雲頭、雨腳鷺鷥毛、色白滋潤者良（真者難得）。火 、
醋淬七次，研粉，水飛用。亦有用燒酒、樟腦升煉取粉者。桑螵蛸為使。惡澤瀉
、菌桂。畏菟絲子。忌羊血。

鐘乳
補陽甘溫。陽明（胃）氣分藥。木石之精。強陰益陽，通百節，利九竅，補虛勞
，下乳汁。

服之令人陽氣暴充，飲食倍進，形體壯盛。然其性 悍，須命門真火衰者可偶用
之。若借以恣欲，多服、久服，不免淋濁癰疽之患。出洞穴中，石液凝成，下垂
如冰柱。通中輕薄、如鵝翎管、碎之如爪甲光明者真。煉合各如本方，蛇床為使
。惡牡丹、紫石英。忌參、朮、羊肉、蔥、蒜、胡荽。

白石英
重，潤肺甘辛微溫。肺、大腸經氣分之藥。潤以去燥，利小便，實大腸。治肺痿
吐膿，咳逆上氣。但系石類，祗可暫用（《十劑》曰︰濕可去枯，白石英、紫石
英之屬是也。濕，即潤也。

按︰潤藥頗多，石藥終燥，而徐之才取二石英為潤劑，存其意可取）。白如水晶
者良。

紫石英
重，鎮心，潤，補肝甘平。性溫而補，重以去怯，濕以去枯。入心、肝血分，故
心神不安，肝血不足，女子血海虛寒不孕者宜之（衝為血海，任主胞胎。《經疏
》云︰女子系胞於腎及心包絡，虛則風寒乘之，故不孕。紫石英辛溫，走二經，
散風寒，鎮下焦，為暖子宮之要藥）。色深紫瑩徹，五棱。火 、醋淬七次，研
末水飛用。二英俱畏附子。惡黃連（石英五色，各入五臟）。

雄黃
重，解毒，殺蟲辛溫有毒。得正陽之氣，入肝經氣分。搜肝強脾，散百節大風，
殺百毒，辟鬼魅。治驚癇痰涎，頭痛眩暈，暑瘧 痢，泄瀉積聚（虞雍公道中冒
暑，泄痢連月，夢至仙居，延之坐。壁中有詞云︰暑毒在脾，濕氣連腳，不泄則
痢，不痢則瘧。獨煉雄黃，蒸餅和藥，甘草作湯，食之安樂。別作治療，醫家大
錯。如方服之遂愈）。又能化血為水，燥濕殺蟲，治勞疳瘡疥蛇傷。赤似雞冠，
明徹不臭，重三五兩者良。醋浸，入萊菔汁煮，乾用。生山陰者名雌黃，功用略
同。劣者名熏黃，燒之則臭，只堪熏瘡疥，殺蟲虱。

石硫黃
燥，補陽，殺蟲味酸有毒。大熱純陽（硫黃陽精極熱，與大黃極寒，並號將軍）
，補命門真火不足。性雖熱而疏利大腸，與燥澀者不同（熱藥多秘，惟硫黃暖而
能通；寒藥多泄，惟黃連肥湯而止瀉），若陽氣暴絕，陽毒傷寒，久患寒瀉，脾
胃虛寒，命欲垂盡者用之，亦救危妙藥也。治寒痺冷癖，足寒無力，老人虛秘（
《局方》用半硫丸），婦人陰蝕，小兒慢驚。暖精壯陽，殺蟲療瘡，辟鬼魅，化
五金，能干汞（王好古曰︰太白丹、來複丹皆用硫黃佐以硝石︰至陽佐以至陽，
與仲景白通湯佐以人尿、豬膽汁意同。所以治內傷生冷，外冒暑濕、霍亂諸病。
能除扦格之寒，兼有伏陽，不得不爾。如無伏陽，只是陰虛，更不必以陰藥佐之
。《夷堅志》云︰唐與正亦知醫，能以意治病。吳巡檢病不得溲，臥則微通，立
則不能涓滴，遍用通藥不效。唐問其平日自製黑錫丹常服，因悟曰︰此必結砂時
，硫飛去，鉛不死，鉛砂入膀胱，臥則偏重猶可溲，立則正塞水道故不通。取金
液丹三百粒，分十服，瞿麥湯下，鉛得硫則化，水道遂通。家母舅童時亦病溺澀
，服通淋藥罔效，老醫黃五聚視之曰︰此乃外皮竅小，故溺時艱難，非淋症也。
以牛骨作楔，塞於皮端，竅漸展開，勿藥而愈。使重服通利藥，得不更變他証乎
？乃知醫理非一端也。硫能化鉛為水，修煉家尊之為金液丹）。番舶者良（難得
）。

取色黃堅如石者，以萊菔剜空，入硫合定，糠火煨熟，去其臭氣，以紫背浮萍煮
過，消其火毒，以皂莢湯淘其黑漿。一法絹袋盛，酒煮三日夜。一法入豬大腸爛
煮三時用。畏細辛、諸血、醋。

土硫黃辛熱、腥臭，只可入瘡藥，不可服餌。

石蟹
重，瀉，明目鹹寒。治青盲目翳，天行熱疾，解一切金石藥毒。醋磨，敷癰腫。
出南海。身全是蟹，而質石也。細研，水飛用。

無名異
重，和血，行傷鹹入血，甘補血。治金瘡折傷，癰疽腫毒（醋磨塗），止痛生肌
（人受杖時，須服三五錢，不甚痛傷）。生川廣。小黑石子也，一包數百枚。

石
重，燥，祛寒積辛熱，有大毒。治堅癖痼冷，寒濕風痺（蘇恭曰︰攻寒冷之病最
良。《別錄》曰︰不煉服，殺人。此石生於山無雪，入水不冰。時珍曰︰性氣與
砒石相近。《博物志》言︰鸛伏卵時，取此石暖足。謬也）。有瘡、白數種，火
燒但解散，不能脫其堅。置水不凍者真。惡羊血。

砒石
大燥，劫痰辛苦而鹹。大熱大毒，砒霜尤烈。專能燥痰，可作吐藥。療風痰在胸
膈，截瘧除哮。外用蝕敗肉，殺蟲枯痔。出信州，故名信石，衡州次之。錫之苗
也（故錫壺亦云有毒）。生者名砒黃，煉者名砒霜。畏綠豆、冷水、羊血。

石灰
重，燥濕，止血，生肌辛溫性烈。能堅物散血，定痛生肌，止金瘡血（臘月用黃
牛膽汁和，納膽中，陰乾用），殺瘡蟲（有人腳肚生一瘡，久遂成漏，百藥不效
，自度必死。一村人見之曰︰此鱔漏也。以鍛石溫泡、熏洗、覺癢即是也。洗不
數次，遂愈）蝕惡肉，無瘢疵（和藥點痣）解酒酸（酒家多用之，然有灰之酒傷
人），內用止瀉痢、崩帶，收陰挺（陰肉挺出，亦名陰菌，或產後玉門不閉。熬
黃水泡，澄清暖洗）、脫肛，消積聚、結核。風化者良。

壙灰，火毒已出，主頑瘡、膿水淋漓，斂口尤妙。

白礬
澀，燥濕，墜痰酸鹹而寒，性澀而收。燥濕追涎，化痰墜濁，解毒生津，除風殺
蟲，止血定痛，通大、小便，蝕惡肉，生好肉，除痼熱在骨髓（髓為熱所劫則空
，故骨痿而齒浮）。治驚癇黃膽，血痛喉痺，齒痛風眼，鼻中息肉，崩帶脫肛，
陰蝕陰挺（陰肉挺出，肝經之火），疔腫癰疽，瘰疥癬，虎、犬、蛇、蟲咬傷（
時珍曰︰能吐風，熱痰涎，取其酸苦涌泄也；治諸血痛、陰挺、脫肛、瘡瘍，取
其酸澀而收也；治風眼、痰飲、泄痢、崩滯，取其收而燥濕也；治喉痺、癰蠱、
蛇傷，取其解毒也）。多服損心、肺，傷骨（寇宗 曰︰劫水故也。書紙上，水
不能濡，故知其性劫水也。李迅曰︰凡發背，當服蠟礬丸以護膜，防毒瓦斯內攻
。礬一兩，黃蠟七錢，溶化和丸。每服十丸，漸加至二十丸，日服百丸則有力。
此藥護膜托裡、解毒化膿功甚大。以白礬、芽茶搗末冷水服，解一切毒）。取潔
白光瑩者， 用。又法以火 地，酒水於上、取礬布地，以盤複之。四面灰擁一日
夜，礬飛盤上，掃收之，為礬精。未盡者更如前法。再以陳苦酒（醋也）化之，
名礬華。七日可用，百日彌佳。甘草為使。畏麻黃。惡牡蠣（生用解毒， 用生
肌）。

膽礬
一名石膽宣，吐風痰，澀，斂咳逆酸澀辛寒。入少陽膽經。性斂而能上行，涌吐
風、熱痰誕，發散風木相火。治喉痺（醋調咽，吐痰誕立效）咳逆，痙癇崩淋。
能殺蟲，治牙蟲、瘡毒、陰蝕。產銅坑中，乃銅之精液（故能入肝、膽治風木）
。磨鐵作銅色者真，形似空青鴨嘴色為上（市人多以醋揉青礬偽之）。畏桂、芫
花、辛夷、白薇。

皂礬
一名綠礬澀，燥濕，化痰酸涌澀收。燥濕化痰、解毒殺蟲之功與石礬同，而力差
緩。主治略同白礬，利小便，消食積（同健脾消食藥為丸），散喉痺（醋調咽汁
。時珍曰︰脹滿、黃腫、瘧痢、疳疾方往往用之。其源則自仲景用礬石硝石治女
勞黃膽方中變化而來）。深青瑩淨者良。 赤用（ 赤名絳礬，能入血分，伐肝木
，燥脾濕。張三豐治腫滿，有伐木丸。蒼朮二斤，米泔浸，黃酒，面曲四兩炒，
絳礬一斤，醋拌曬乾，入瓶。火 為末，醋糊丸，酒下。或去皂礬乃銅之精液，
用醋製以平肝，勝於針鐵。不必忌鹽，後亦不發。多服令人瀉）。

青鹽
即戎鹽補腎，瀉血熱甘鹹而寒。入腎經，助水臟，平血熱。治目痛赤澀，吐血溺
血，齒舌出血，堅骨固齒（擦牙良），明目烏須。余同食鹽，出西羌。不假煎煉
，方棱明瑩色青者良。

食鹽
瀉熱，潤燥，補心，通二便，宣，引吐鹹甘辛寒。鹹潤下，故通大、小便；鹹走
血而寒勝熱，故治目赤癰腫，血熱熱疾；鹹補心，故治心虛（以水製火，取既濟
之義，故補心藥用鹽炒。一人病笑不休，用鹽 赤煎沸，飲之而瘳。經曰︰神有
餘則笑不休。神，心火也。用鹽，水製火也。一婦病此半年，張子和亦用此法而
愈）；鹹入腎而主骨（故補腎藥用鹽湯下），故堅肌骨，治骨病齒痛（擦牙亦佳
，清火固齒。齒縫出血，夜以鹽濃敷齦上，瀝涎盡乃臥。或問鹹能軟堅，何以堅
肌骨，不知骨消筋緩，皆因濕熱，熱淫於內，治以鹹寒，譬如生肉易潰，得鹽性
鹹寒，則能堅久不壞也）；鹹潤燥而辛泄肺（煎鹽用皂角收，故味微辛）故治痰
飲喘逆（《本經》︰治喘逆。惟哮症忌之）；鹹軟堅，故治結核積聚。又能涌吐
醒酒（水勝火），解毒（火熱即毒也，能散火涼血）殺蟲（浙西將軍蚓毒，每夕
蚓鳴於體，一僧教以鹽湯浸身，數次而愈），定痛止癢（體如蟲行，風熱也，鹽
湯浴三四次佳。亦治一切風氣。凡湯火傷，急以鹽生摻之，護肉不壞，再用藥敷
）。

多食傷肺、走血、滲津發渴（《經曰》︰鹹走血，血病毋多食鹹。食鹹則口乾者
，為能滲胃中津液也），凡血病哮喘、水腫、消渴人為大忌（鹽品頗多，江淮南
北鹽生於海；山西解州鹽生於池；四川、雲南鹽生於井；戎鹽生於土；光明鹽或
生於階州山崖，或產於五原鹽池。

狀若水晶，不假煎煉，一名水晶鹽；石鹽生於石；木鹽生於樹；蓬鹽生於草，造
化之妙，誠難窮矣）。

急流水
通性速而趨，下通二便，風痺藥宜之（昔有病小便閉者，眾不能瘥。張子和易以
急流之水，煎前藥一飲而溲。時珍曰︰天下之水，滅火濡枯則同。至於性從地變
，質與物遷者，未嘗同也）。

逆流回瀾水
宣性逆而倒上，中風、卒厥宣痰飲之藥宜之。

甘瀾水
補用流水以瓢揚萬遍，亦曰勞水。水性鹹而重，勞之則甘而輕。仲景用煎傷寒勞
傷等藥，取其不助腎氣而益脾胃也。

井泉水
補將旦首汲，曰井華水；出瓮未放，曰無根水，無時初出，曰新汲水。解熱悶煩
渴（凡熱病不可解者，新汲水浸青色衣服互熨之炒。心悶汗出，新汲水蜜和飲炒
），煎補陰之藥宜之（井以有地脈山泉者為上；從江湖滲來者次之；其城市近溝
渠污穢者，鹹而有鹼。煮粥煎茶，味各有異，以之入藥，其可無擇乎？）。

百沸湯
宣，助陽氣助陽氣，行經絡（汪穎曰︰湯須百沸者佳。寇宗 曰︰患風冷氣痺，
人以湯淋腳至膝，濃複取汗，然別有藥，特假陽氣而行耳。四時暴瀉痢，四肢、
臍、腹冷，坐深湯中，浸至腹上，生陽之藥，無速於此。張從正曰︰凡傷風寒、
酒食，初起無病，便飲太和湯。或酸薺水揉肚探吐，汗出即已。昂按︰感冒風寒
，而以熱湯澡浴，亦發散之一法。故《內經》亦有可湯熨、可浴及摩之、浴之之
文。《備急方》治心腹卒脹痛，欲死，煮熱湯以漬手足，冷即易之）。

陰陽水
一名生熟水宣、和陰陽治霍亂吐瀉有神功（陰陽不和而交爭，故上吐下瀉。而霍
亂飲此輒定者，分其陰陽，使和平也。按︰霍亂有寒、熱二証，藥中能治此者甚
多，然未嘗分別言之。倉卒患此，脈候未審，慎勿輕投偏熱、寒之劑。曾見有霍
亂服薑湯而立斃者，唯飲陰陽水為最穩。霍亂邪在上焦則吐，邪在下焦則瀉，邪
在中焦則吐瀉兼作，此濕霍亂，症輕易治。又有心腹絞痛、不得吐瀉者，名乾霍
亂，俗名絞腸痧，其死甚速。古方用鹽熬熱，童便調飲，極為得治。勿與穀食，
即米湯下咽亦死）。以沸湯半鐘，井水半鐘和服。

黃薺水
宣，涌，吐酸鹹，吐痰飲、宿食。酸苦涌泄為陰也。

露水
潤肺甘平。止消渴，宜煎潤肺之藥。秋露造酒最清冽，百花上露，令人好顏色（
霜殺物，露滋物，性隨時異也。露能解暑，故白露降則處暑矣。瘧必由於暑，故
治瘧藥，露一宿服）。

臘雪水
瀉熱甘寒。治時行瘟疫，宜煎傷寒、火 （音謁，傷暑）之藥，抹痱良。

冰
瀉熱甘寒。太陰之精，水極似土。傷寒陽毒熱甚昏迷者，以一塊置膻中（兩乳中
間）良。解燒酒毒（陳藏器曰︰盛夏食冰，與氣候相反，冷熱相激，卻致諸疾。
宋徽宗食冰太過，病脾疾，國醫不效。楊介進大理中丸，上曰︰服之屢矣。介曰
︰病因食冰，臣請以冰煎此藥，治受病之源也，果愈）。

地漿
瀉熱，解毒甘寒。治瀉痢冷、熱、赤、白，腹內熱毒絞痛。解一切魚肉、菜、果
、藥物、諸菌毒（菌，音郡，生朽木濕地上。亦名蕈，音尋，上聲），及蟲蜞入
腹（如誤食馬蟥蜞入腹，生子為患，用地漿下之），中 （暑熱）卒死者（取道
上熱土圍臍，令人尿臍中，以熱土大蒜等分，搗水去渣，灌之即活）。以新水沃
黃土攪濁，再澄清用（凡跌打損傷，取淨土蒸熱，以布裹更互熨之，勿大熱，恐
破肉。雖瘀血凝積，氣絕欲死者亦活。宋神宗皇子病瘈瘲，國醫不能治。錢乙進
黃土湯而愈。帝問其故，對曰︰以土伏水，水得其平，風自止矣）。

孩兒茶
瀉熱，生津，澀，收濕苦澀、清上膈熱，化痰生津，止血收濕，定痛生肌。塗金
瘡口瘡（硼砂等分），陰疳痔腫。出南番，云是細茶末。納竹筒，埋土中，日久
取出，搗汁熬成。塊小、潤澤者上，大而枯者次之。

百草霜
輕，止血，消積辛溫。止血（鼻衄者，水調塗之。紅見黑則止，水克火也）消積
。治諸血病，傷寒陽毒、發斑，疸膈瘧痢，咽喉、口舌、白禿、諸瘡（時珍曰︰
皆兼取火化從治之法）。灶突上煙煤。

墨
辛溫。止血生肌。飛絲、塵芒入目，濃磨點之；點鼻止衄；豬膽汁磨，塗諸癰腫
（醋磨亦可）。酒磨服，治胞不下。

伏龍肝
重，調中，止血，燥濕，消腫辛溫。調中止血、去濕消腫。治咳逆反胃，吐衄崩
帶，尿血遺精，腸風癰腫（醋調塗），臍瘡（研敷）丹毒（臘月豬脂或雞子白調
敷），催生下胎（《博救方》子死腹中，水調三錢服，其土當兒頭上戴出）。斧
心多年黃土，一云灶額內火氣，積久結成如石，外赤中黃。研細，水飛用。

鹼
一作鹼瀉，磨積，去垢辛苦澀溫。消食磨積，去垢除痰。治反胃噎膈，點痣、
、疣、贅（與礦灰等分，用小麥杆灰，煎乾為末。挑破痣，三點即瘥）。發面，
浣衣用之。取蓼蒿之屬，浸晒燒灰，以原水淋汁，每百斤入粉面二三斤，則凝定
如石。

禽獸部

雞
補屬巽屬木（故動風）。其肉甘溫，補虛溫中（日華曰︰黑雌雞補產後虛勞。馬
益卿曰︰妊婦宜食牡雞，取陽精之全於天也。崔行功曰︰婦人產死，多是富貴擾
攘，致產婦驚亂故耳。

屏人靜產，更爛煮牡雞汁作粳米粥與食，自然無恙。雞汁性滑而濡，不食其肉，
恐難化也。

俗家每產後即食雞啖卵，壯者幸無事，弱者因而致疾矣。龔雲林曰︰四五年老母
雞，取湯煮粥食，能固胎）。

雞冠居清高之分，其血乃精華所聚，雄而丹者屬陽。故治中惡驚忤（以熱血 口
、塗面、吹鼻良）；本乎天者親上，故塗口眼喎斜。用老者取其陽氣充足也。能
食百蟲，故治蜈蚣、蚯蚓、蜘蛛咬毒。

雞子甘平。鎮心，安五臟，益氣補血，清咽開音，散熱定驚，止嗽止痢（醋煮食
，治赤、白久痢），利產安胎（胞衣不下者，吞卵黃二三枚，解發刺喉，令吐即
下）。多食令人滯悶。

哺雛蛋殼細研，麻油調，搽痘毒神效。

雞肫皮（一名雞內金，一名，音皮鴟）甘平性澀。雞之脾也。能消水穀，除熱止
煩，通小腸、膀胱。治瀉痢便數，遺溺溺血，崩帶腸風，膈消反胃，小兒食瘧。
男用雌，女用雄。

雞矢醴微寒，下氣消積，利大、小便。《內經》用治膨脹（臘月取雄雞屎白收之
。醋和，塗蚯蚓、蜈蚣咬毒；合米炒，治米症）。

烏骨雞
補虛勞甘平。雞屬木，而骨黑者屬水，得水木之精氣，故能益肝腎，退熱補虛。
治虛勞消渴，下痢噤口（煮汁益胃），帶下崩中，肝、腎血分之病。鬼擊卒死者
，用其血塗心下效（《睽車志》︰夏侯弘捉得一小鬼，問︰所持何物？曰︰殺人
以此矛戟，中心腹者，無不輒死。弘曰︰治此有方否？鬼曰︰以烏雞敷之即瘥）
。骨肉俱黑者良，舌黑者骨肉俱黑。男用雌，女用雄（女科有烏雞丸，治百病）
。

鴨
補陰甘冷。入肺、腎血分，滋陰補虛，除蒸止嗽，利水道，治熱痢。白毛烏骨者
，為虛勞聖藥，取金肅水寒之象也（葛可久有白鳳膏）。老者良。酒或童便煮。
熱血解金、銀、丹石、砒霜諸毒及中惡、溺死者。

卵甘鹹微寒。能滋陰，除心腹膈熱。鹽藏，食良。

五靈脂
宣，行血，止痛甘溫純陰，氣味俱濃。入肝經血分。通利血脈，散血和血，血閉
能通（生用），經多能止（炒用）。治血痺血積，血眼血痢，腸風崩中，一切血
病（《圖經》云︰血暈者，半炒半生，末服一錢），心腹血氣，一切諸痛。又能
除風化痰，殺蟲消積（諸痛皆屬於木，諸蟲皆生於風），治驚、疳、瘧、疝，蛇
、蠍、蜈蚣傷。血虛無瘀者忌用（五靈脂一兩，雄黃五錢，酒調服，滓敷患處，
治毒蛇咬傷。李仲南曰︰五靈脂治崩中，非正治之藥。乃去風之劑，衝、任經虛
，被風襲傷營血，以致崩中暴下，與荊芥、防風治崩義同。方悟古人識見深遠如
此。

時珍曰︰此亦一說，但未及肝虛血滯，亦自生風之意。按︰衝為血海，任主胞胎
。任脈通，衝脈盛，則月事以時下，無崩漏之患，且易有子）。北地鳥名，寒號
蟲矢也（即曷旦鳥。夜鳴求旦。夏月毛采五色，鳴曰鳳凰不如我。冬月毛落，忽
寒而號，曰得過且過。高士奇曰︰月令仲冬之月， 不鳴，似與寒號之名未協）
。黑色氣甚臊惡。糖心潤澤者真。研末酒飛，去砂石用。行血宜生，止血宜炒。
惡人參。

夜明砂
一名天鼠矢瀉，散血，明目辛寒。肝經血分藥。活血消積，治目盲障翳（加石決
明豬肝煎，名決明夜靈散，治雞盲眼）瘧 （音奇。小兒鬼）驚疳（蝙蝠及矢，
並治驚、疳、瘧、癇、厥陰之病），血氣腹痛（《經疏》曰︰辛能散內外滯氣，
寒能除血熱氣壅，明目之外，余皆可略。吳鶴皋曰︰古人每用虻蟲、水蛭治血積
，以其善吮血耳。若天鼠矢，乃食蚊而化者也，當亦可以攻血積，《本草》稱其
下死胎，則其能攻血塊也何疑）。同鱉甲燒煙辟蚊。蝙蝠矢也，食蚊，砂皆蚊眼
，故治目疾。淘淨焙用。惡白薇、白蘞。

豬肉
臟腑引經水畜，鹹寒。

心血，用作補心藥之向導，蓋取以心歸心、以血導血之意（《延壽丹書》曰︰豬
臨殺，驚氣入心，絕氣入肝，皆不可多食）。

尾血，和龍腦（冰片），治痘瘡倒 （能發之，時珍曰︰取其動而不息，亦有用
心血者）。

肝，主藏血，補血藥用之，入肝明目（雄者良。同夜明砂作丸，治雀目。雀目者
，夜不能睹，濕痰及肝火盛也）。

肺，補肺，治肺虛咳嗽（咳血者，蘸薏仁末食）。

肚，入胃健脾（仲景治消渴，有黃連豬肚丸。用雄豬肚一枚，入黃連末五兩，栝
蔞根、白粱米各四兩，知母三兩，麥冬二兩，縫定蒸熟，丸如梧子大，每服三十
丸，米飲下。《直指方》︰治小兒疳熱，黃連五兩，入豬肝蒸爛，飯丸，米飲下
，仍服調血清心藥佐之。且曰︰小兒之病，非疳即熱，常須識此）。

腎，鹹冷而通腎。治腰痛耳聾（日華曰︰補水臟，暖腰膝。又曰︰久食令人少子
。孟詵曰︰久食令人腎虛。李時珍韙之，謂其鹹冷能瀉腎氣也。昂按︰枸杞、玄
參、知母、黃柏，性皆寒而能補腎。豬腎乃肉食，何獨瀉腎若斯之酷也？古今補
腰腎藥，用豬腎者頗多，未見作害。大抵諸家食忌，不可盡信。《瑣碎錄》︰豬
腎一對，童便二分，酒一分，瓦罐煨，五更食之，治勞瘵，一月愈。《經驗後方
》︰豬腎、枸杞葉、豉汁，入蔥、椒、鹽作羹，治陰痿羸瘦）。

腸，入大腸，治腸風血痢（《奇效方》︰治臟毒，有臟連丸）。

膽汁，苦入心、寒勝熱、滑潤燥。瀉肝膽之疳，沐發光澤。醋和，灌穀道，治大
便不通（仲景治陽明証內無熱者，便雖秘，勿攻。故用膽汁外導之法，不欲以苦
寒傷胃腑也。成無已曰︰仲景治厥逆無脈，用白通東加豬膽汁。蓋陽氣大虛，陰
氣內勝，純與陽藥，恐陰氣格拒不得入。故加豬膽汁，苦入心而通脈，寒補肝而
和陰，不致格拒也。昂按︰此即熱因寒用之義）。浴初生小兒，永無瘡疥。

豬脬（亦作胞），治遺溺疝氣，用作引經。

豬脂，甘寒。涼血潤燥，行水散風，解毒（《千金方》︰凡中惡及牛肉毒、百獸
肝毒，服豬脂一斤，佳）殺蟲（故瘡藥多用之），利腸（能通大便，退諸黃）滑
產。煎膏藥，主諸瘡（臘月者佳。古方用之最多，治咳嗽亦用之）。

豬蹄，煮湯，通乳汁（加通草二兩，佳），洗敗瘡。

懸蹄甲，治寒熱痰喘，痘瘡入目，五痔腸癰（古人有用左甲者，有用後甲者）。

豬肉反黃連、烏梅、桔梗，犯之瀉痢（時珍曰︰方有臟連丸、黃連豬肚丸，豈忌
肉而不忌臟腑乎？昂按︰《別錄》云，豬肉閉血脈，弱筋骨，虛人肌，不可久食
。陶弘景曰︰豬為用最多，唯肉不可食。孫思邈曰︰久食令人少子，發宿病、筋
骨碎痛之氣。孟詵曰︰久食殺藥、動風、發疾。韓 曰︰凡肉皆補，惟豬肉無補
。李時珍曰︰南豬味濃汁濃，其毒尤甚，若將為大禁者然。然今人終日食肉，內
滋外腴，子孫蕃衍，未見為害若斯之甚也。又云︰合黃豆、蕎麥、葵菜、生薑、
胡荽、吳茱、牛肉、羊肝、龜、鱉、鯽魚、雞子食之，皆有忌。

然肴饌中合食者多，未見絲毫作害也。大抵肉能補肉，其味雋永，食之潤腸胃，
生精液，豐肌體，澤皮膚，固其所也。惟多食，則助熱生痰、動風作濕，傷風寒
及病初愈人為大忌耳。

先王教民，畜牧養彘為先，豈故為是以厲民歟？明太祖釋家字之義，亦曰無豕不
成家。諸家之說，稽之於古則無征，試之於人則不驗，徒令食忌不足取信於後世
而已。傷寒忌之者，以其補肌固表，油膩纏粘，風邪不能解散也。病初愈忌之者
，以腸胃久枯，難受肥濃濃味也。

又按︰豬肉生痰，惟風痰、濕痰、寒痰忌之。如老人燥痰乾咳，更須肥濃以滋潤
之，不可執泥於豬肉生痰之說也）。

犬肉
補虛寒酸而鹹溫。暖脾益胃，脾胃暖則腰腎受蔭矣。補虛寒，助陽事（兩腎、陰
莖尤勝）。黃者補脾，黑者補腎。畏杏仁。忌蒜（道家以為地厭。黃犬血，酒服
二碗，治腸癰）。

羊肉
補虛勞甘熱屬火。補虛勞，益氣血，壯陽道，開胃健力，通氣發瘡（仲景治虛羸
蓐勞，有當歸羊血湯。《十劑》曰︰補可去弱，人參、羊肉之屬是也。東垣曰︰
人參補氣，羊肉補形。凡味同羊肉者，皆補血虛，陽生則陰長也）。

羊肝，苦寒（蘇頌曰溫）色青。補肝而明目（肝以瀉為補。羊肝丸，治目疾加黃
連）。

膽，苦寒。點風淚眼，赤障白翳（臘月入蜜膽中，紙套籠住，懸檐下，待霜出，
掃取點眼。又入蜜膽中蒸之，候乾，研為膏，每含少許，或點之。名二百味草花
膏，以羊食百草，蜂采百花也。時珍曰︰肝竅開於目，膽汁減則目暗。目者，肝
之外候，膽之精華也，故諸膽皆治目病）。

脛骨，入腎而補骨。燒灰擦牙良（時珍曰︰羊脛骨灰可以磨鏡，羊頭骨可以消鐵
。誤吞銅錢者，脛骨三錢，米飲下）。

羊血
解金銀、丹石、砒硫一切諸毒。

乳，甘溫。補肺腎虛，潤胃脘、大腸之燥。治反胃消渴，口瘡舌腫（含漱），蜘
蛛咬傷（有渾身生絲者，飲之瘥）。

肉、肝，青 羊良；膽，青羯羊良；乳，白 羊良。骨 用。反半夏、菖蒲。忌銅
器（牡羊曰 、曰羝，去勢曰羯。子曰羔，羔五月曰 ）。

牛肉
補脾土甘溫屬土。安中補脾，益氣止渴（倒倉法，用牡黃牛肉二十斤，洗淨，煮
為糜，濾去渣，熬成琥珀色。前一晚不食，至日，空腹坐密室，取汁每飲一鐘。
少時又飲，積數十鐘，身體覺痛。如病在上則吐，在下則利，在中則吐而利，利
後必渴，即飲已溺數碗，以滌余垢。

飢倦先與米飲，二日與淡粥，次與濃粥軟飯，將養一月沉 悉安矣。須斷房事半
年，牛肉五年。丹溪曰︰牛坤土，黃中色，肉、胃藥，液、無形之物也﹗積聚既
久，回薄腸胃曲折之處，豈銖兩丸散所能窺犯乎﹗肉液充滿流行，無處不到，如
洪水泛漲，一切凝滯，皆順流而去矣。此方傳於西域異人，中年後行一二次，亦
卻疾養壽之一助也。王綸曰︰牛肉補中，非吐下藥，借補為瀉，因瀉為補，亦奇
方也。丹溪治林德方咳而咯血，調肺壅非吐不可，血耗非補不可，惟倒倉二法兼
備，服之而愈。又治蕭伯善便濁滑精，亦用倒倉法而愈。又治許文懿公病心痛，
用燥藥、靈丹、艾灸雜治，數年不效，自分為棄人。丹溪先以防風通聖散下其積
滯，而病稍起，思食。然兩足難移，次年行倒倉法，節節應手，複生子，活十四
年。又臨海林兄久嗽吐紅，發熱消瘦，眾以為瘵，百方不應。丹溪脈之，兩手弦
數，日輕夜重，計無所出。時冬月也，以倒倉法而安，仍次年生子）。

牛乳，味甘微寒。潤腸胃，解熱毒，補虛勞，治反胃噎膈（胃槁胃冷，脾不磨食
，故氣逆而成反胃。氣血不足，其本也；曰痰飲，曰食積，其標也。胃槁者，滋
血生津；胃冷者，溫中調氣。東垣曰︰上焦吐者由乎氣，治在和中而降氣；中焦
吐者由乎積，治在行氣而消積；下焦吐者由乎寒，治在溫中而散寒。丹溪曰︰反
胃噎膈，大便燥結，宜牛、羊乳時時咽之，兼服四物湯為上策。不可服人乳，人
乳有五味之毒，七情之火也。昂按︰噎膈不通，服香燥藥取快一時，破氣而燥血
，是速其死也。不如少服藥，飲牛乳加韭汁、或薑汁、或陳酒為佳。江南臬司多
患噤口痢，粒米不進，鄭奠一令服牛乳，久之亦瘥）。

白水牛喉，治反胃吐食，腸結不通（除兩頭，去脂膜，醋浸炙末，每服二錢，陳
米飲下）。酥、酪、醍、醐，皆牛羊乳所作，滋潤滑澤，宜於血熱枯燥之人。牛
膽，納鍛石於內，懸掛風處百日，治金瘡良。

牛黃
瀉熱，利痰，涼驚甘涼。牛有病，在心、肝、膽之間凝結成黃，故還以治心、肝
、膽之病（《經疏》云︰牛食百草，其精華凝結成黃，猶人之有內丹。故能散火
、消痰、解毒，為世神物。或云牛病乃生黃者，非也）。清心解熱，利痰涼驚，
通竅辟邪。治中風入臟，驚癇口噤（心熱則火自生焰，肝熱則木自生風，風火相
搏，膠痰上壅，遂致中風不語。東垣曰︰中臟宜之。若中腑及血脈者用之，反能
引風入骨，如油入面。按︰中風中臟者重，多滯九竅；中腑稍輕，多著四肢。若
外無六經形証，內無便溺阻隔，為中經絡，為又輕。初宜順氣開痰，次宜養血活
血，不宜專用風藥。大抵五臟皆有風，而犯肝者為多。肝屬風木而主筋，肝病不
能營筋，故有舌強口噤， 斜、癱瘓、不遂、不仁等症。若口開為心絕；手散為
脾絕；眼合為肝絕；遺尿為腎絕；吐沫鼻衄為肺絕；發直頭搖、面赤如妝、汗綴
如珠者，皆不治。若只見一二症，猶有可治者），小兒百病（皆胎毒、痰熱所生
。兒初生時未食乳，用三五厘，合黃連、甘草末蜜調，令咂之良），發痘墮胎（
善通竅）。牛有黃，必多吼喚，以盆水承之，伺其吐出迫喝即墮水，名生黃，如
雞子黃大，重疊可揭。輕虛、氣香者良（觀此則非病乃生黃矣）。殺死，角中得
者名角黃，心中者名心黃，肝、膽中者名肝、膽黃。成塊成粒，總不及生者。但
磨指甲上，黃透指甲者為真（駱駝黃極易得，能亂真）。得牡丹、菖蒲良（聰耳
明目），人參為使。

惡龍骨、龍膽、地黃、常山。

白馬溺
瀉，殺蟲，消症辛寒。殺蟲，破症積，治反胃，（祖台之志怪云︰昔有人與奴皆
患心腹痛病，奴死，剖之得一鱉，尚活。以諸藥投口中，不死。有人乘白馬觀之
，馬溺墜鱉而鱉縮，遂以灌之，即化成水。主乃服馬溺而愈）。

驢溺
瀉，殺蟲辛寒。殺蟲，治反胃噎膈（須熱飲之。張文仲《備急方》曰︰昔患反胃
，奉敕調治，竟不能療。一衛士云︰服驢屎極驗。遂服二合，只吐一半，再服二
合，食粥便定。宮中患反胃者五六人，同服之俱瘥）。

阿膠
平補而潤甘平。清肺養肝，滋腎益氣（肺主氣，腎納氣），和血補陰（肝主血，
血屬陰），除風化痰，潤燥定喘，利大、小腸。治虛勞咳嗽，肺痿吐膿，吐血衄
血，血淋血痔，腸風下痢（傷暑伏熱成痢者，必用之。妊娠血痢尤宜），腰酸骨
痛，血痛血枯，經水不調，崩帶胎動（或妊娠下血，酒煎服）。癰疽、腫毒及一
切風病、瀉者忌用（大抵補血與液，為肺、大腸要藥。

寇宗奭曰︰驢皮煎膠，取其發散皮膚之外。用烏者，取其屬水以製熱則生風之義
，故又治風也。陳自明曰︰補虛用牛皮膠，去風用驢皮膠。楊士瀛曰︰小兒驚風
後，瞳人不正者，以阿膠倍人參服，最良。阿膠育神，人參益氣也。按︰阿井乃
濟水伏流，其性趨下，用攪濁水則清。故治瘀濁及逆上之痰也）。用黑驢皮、阿
井水煎成（蘇頌曰︰《本經》阿膠亦用牛皮，見二膠可通用。牛皮膠製作不精，
故不堪用），以黑光帶綠色、夏月不軟者真。銼炒成珠，或麵炒、蛤粉炒（去痰
）、蒲黃炒（止血），酒化、水化，童便和用。得火良。山藥為使。畏大黃。

黃明膠
即牛皮膠補虛甘平。功與阿膠相近，亦可代用。同蔥白煮粥，通大便（李時珍曰
︰真阿膠難得，牛皮膠亦可權用。其性味皆平補，宜於虛熱之人。張仲景治瀉痢
，阿膠與黃膠、黃蠟並用。陳藏器曰︰諸膠皆能療風補虛止泄，驢皮主風為最。
《經驗方》云︰癰疽初起，酒頓黃明膠四兩，服盡，毒不內攻。《唐氏方》︰加
穿山甲四片，燒存性用。昂謂︰此方若驗，勝於服蠟礬丸也）。

虎骨
宣，去風，健骨味辛微熱。虎屬金而製木，故嘯則風生。追風健骨，定痛辟邪。
治風痺拘攣疼痛，驚悸顛癇，犬咬骨哽（為末，水服，犬咬敷患處）。以頭骨、
脛骨良（虎雖死，猶立不仆，其氣力皆在前脛。時珍曰︰凡辟邪疰，治驚癇，瘟
瘧、頭風，當用頭骨。治手足風，當用脛骨。

治腰脊風，當用脊骨，各從其類也）。

虎肚，治反胃（取生者，存滓穢勿洗，新瓦固 存性，為末。入平胃散一兩，每
服三錢，效。昂按︰虎肚丸宜於食膈，若寒膈、氣膈、血膈、痰膈，恐難見功）
。

虎睛為散，竹瀝下，治小兒驚癇夜啼。

犀角
瀉心、胃大熱苦酸鹹寒。涼心瀉肝，清胃中大熱，祛風利痰，辟邪解毒。治傷寒
時疫，發黃發斑（傷寒下早，熱乘虛入胃則發斑；下遲，熱留胃中亦發斑），吐
血下血，蓄血譫狂，痘瘡黑陷，消癰化膿，定驚明目。妊婦忌之（能消胎氣。時
珍曰︰五臟六腑，皆稟氣於胃。風邪熱毒，必先乾之，飲食藥物，必先入胃。角
，犀之精華所聚，足陽明胃藥也。故能入陽明，解一切毒，療一切血，及驚、狂
、斑、痘之証。

《抱朴子》云︰犀食百草之毒及棘，故能解毒。飲食有毒，以角攪之，則生白沫
）。烏而光潤者勝，角尖尤勝（鹿取茸，犀取尖，其精氣盡在是也）。現成器物
，多被蒸煮，不堪入藥。入湯劑磨汁用，人丸散銼細。紙裹納懷中，待熱搗之立
碎（《歸田錄》云︰人氣粉犀）。升麻為使。忌鹽。

羚羊角
瀉心、肝火苦鹹微寒。羊屬火，而羚羊屬木，入足厥陰（肝）、手太陰、少陰（
肺、心）經。目為肝竅，此能清肝，故明目去障。肝主風，其合在筋，此能祛風
舒筋，故治驚癇搐搦，骨痛筋攣；肝藏魂，心主神明，此能瀉心、肝邪熱，故治
狂越僻謬，夢魘驚駭；肝主血，此能散血，故治瘀滯惡血，血痢腫毒；相火寄於
肝膽，在志為怒，（經曰︰大怒則形氣絕，而血菀於上），此能下氣降火，故治
傷寒伏熱，煩懣氣逆，食噎不通；羚之性靈，而精在角，故又辟邪而解諸毒（昂
按︰痘科多用以清肝火，而《本草》不言治痘）。似羊而大，角有節、最堅勁、
能碎金剛石與貘骨（貘，音麥，能食鐵）。夜宿防患，以角掛樹而棲（角有掛紋
者真。一邊有節而疏，乃山驢、山羊，非羚也）。多兩角。一角者勝。銼研極細
，或磨用。

鹿茸
大補陽虛甘溫（一云鹹熱）純陽。生精補髓，養血助陽，強筋健骨。治腰腎虛冷
（《百一方》︰鹿角屑熬黃為末，酒服，主腰脊虛冷刺痛），四肢酸痛，頭眩眼
黑，崩帶遺精，一切虛損勞傷。惟脈沉細、相火衰者宜之。鹿角初生，長二三寸
，分歧如鞍，紅如瑪瑙。破之如朽木者良（太嫩者，血氣未足，無力）。酥塗微
炙用（不酥塗則傷茸），或酒炙。不可嗅之，有蟲恐入鼻顙（獵人得鹿，縶之取
茸，然後斃鹿，以血未散故也。最難得不破，未出血者。沈存中《筆談》云︰凡
含血之物，血易長，筋次之，骨最難長。故人二十歲，骨髓方堅，麋、鹿角無兩
月長至二十餘斤，凡骨之長，無速於此，草木亦不及之。頭為諸陽之會，鐘於茸
角，豈與凡血比哉﹗鹿陽獸，喜居山；麋陰獸，喜居澤，麋似鹿，色青而大。皆
性淫，一牡輒交十餘牝。麋補陰，鹿補陽，故冬至麋角解，夏至鹿角解也。麋、
鹿茸角，罕能分別。雷 曰︰鹿角勝麋角。孟詵、蘇恭、蘇頌，並云麋茸、麋膠
勝於鹿。時珍曰︰鹿補右腎精氣，麋補左腎血液）。

鹿角鹹溫。生用則散熱行血，消腫（醋磨，塗腫毒。為末，酒服，治折傷。《醫
余》曰︰有 瘡赤腫而痛，用黃連涼藥久不愈者，卻當用溫藥，如鹿角灰、髮灰
、乳香之類，此陰陽寒暑往來之理也）辟邪，治夢與鬼交（酒服一撮，鬼精即出
。能逐陰中邪氣惡血）。煉霜熬膏，則專於滋補（時珍曰︰鹿仍仙獸，純陽多壽
，能通督脈。又食良草，故其角、肉食之，有益無損。鹿，一名斑龍，西蜀道士
嘗貨斑龍丸，歌曰︰尾閭不禁滄海竭，九轉靈丹都漫說，惟有斑龍頂上珠，能補
玉堂門下穴。蓋用鹿茸與膠、霜也）。造膠、霜法，取新角寸截，河水浸七日，
刮淨，桑火煮七日，入醋少許，取角搗成霜用，其汁加無灰酒熬成膏用。畏大黃
（鹿，鹿相交之精也。設法取之，大補虛勞）。

麝香
宣，通竅辛溫香竄。開經絡，通諸竅，透肌骨，暖水臟。治卒中諸風、諸氣、諸
血、諸痛，痰厥驚癇（嚴用和云︰中風不醒者，以麝香清油灌之，先通其關。東
垣曰︰風病在骨髓者宜之。

若在肌肉用之，反引風入骨，如油入面。時珍曰︰嚴氏言風病必先用，東垣謂必
不可用，皆非通論。若經絡壅閉，孔竅不利者，安得不用為引導以開通之耶﹗但
不可過耳。昂按︰據李氏之言，似乃以嚴說為長。《廣利方》中惡客忤垂死，麝
香一錢，醋和灌之），症瘕瘴瘧，鼻窒耳聾，目翳陰冷。辟邪解毒，殺蟲墮胎。
壞果敗酒，故治果積、酒積（東垣曰︰麝香入脾治肉，牛黃入肝治筋，冰片入腎
治骨）。研用。凡使麝香，用當門子尤妙。忌蒜。不可近鼻，防蟲入腦（麝見人
捕之，則自剔出其香，為生香尤難得。其香聚處，草木皆黃。市人或攙荔枝核偽
之）。

熊膽
瀉熱苦寒。涼心平肝，明目殺蟲。治驚癇五痔（塗之取瘥）。通明者佳。性善辟
塵。撲塵水上，投膽少許，則豁然而開。

象皮
外用，斂金瘡象肉壅腫，以刀刺之，半日即合。治金瘡不合者，用其皮灰，亦可
以熬膏入散。

象膽亦能辟塵，與熊膽同功。

獺肝
補肝腎，殺傳尸甘鹹而溫。益陰補虛，殺蟲止嗽，治傳尸鬼疰有神功（尸疰、鬼
疰乃五疰之一，變動有三十三種，乃至九十九種。其症使人寒熱，沉沉默默，不
知病之所苦，而無處不惡，死後傳入，乃至滅門。古方有獺肝丸。獺肝烘乾，炙
為末。水服二錢，日三次，以瘥為度）。諸肝皆有葉數，惟獺肝一月一葉，其間
又有退葉，須於獺身取下，不爾多偽（吳鶴皋曰︰獺陰物，晝伏夜出，故治鬼疰
。昂謂︰不然，緣其肝獨異於他獸也）。

皮
瀉，涼血苦平。治腸風瀉血，五痔（燒末，油調敷，水服亦佳）陰腫。脂滴耳中
治聾。膽點痘後風眼。似鼠而圓大，褐色，攢毛，外刺如栗房。 黑存性用。

兔矢
一名明月砂宣，明目，殺蟲殺蟲明目，治癆瘵五疳，痘後生翳。

兔肝瀉肝熱，故能明目。

兔肉治消渴（《海上方》︰澄汁冷凍飲料），小兒食之稀痘瘡（陶弘景曰︰孕婦
食之，令兒缺唇。保壽堂兔血丸，令小兒永不出痘，雖出亦稀。臘八日取生兔刺
血，和蕎麥面，加雄黃四五分，和丸，如綠豆大。初生小兒，乳汁送下二三丸，
遍身發出紅點，此其驗也）。

鼠矢
宣，調陰陽甘而微寒。治傷寒勞複發熱，男子陰易腹痛（婦人傷寒初愈，即與交
接，毒中男人，名陰易。若女人與傷寒男子交者，名陽易。《活人》有鼠矢湯）
。兩頭尖者，為雄鼠屎。

鼠膽明目。汁滴耳中，治二十年老聾（陶弘景曰︰鼠膽隨死輒消，不易得也）。

鼠肉治兒疳鼠 （河間曰︰鼠性善穿，而治瘡，因其性為用也）。

鱗介魚蟲部

龍骨
澀，瀉，固腸，鎮驚甘澀微寒。入手、足少陰（心、腎）、手陽明（大腸）、足
厥陰（肝）經。能收斂浮越之正氣，澀腸益腎，安魂鎮驚，辟邪解毒。治多夢紛
紜，驚癇瘧痢，吐衄崩帶，遺精脫肛。利大、小腸，固精止汗，定喘（氣不歸元
則喘）斂瘡，皆澀以止脫之義（《十劑》曰︰澀可去脫。牡蠣、龍骨之屬是也）
。白地錦紋、舐之粘舌者良（人或以古礦灰偽之）。酒浸一宿，水飛三度用，或
酒煮、酥炙、火，亦有生用者。又云水飛，晒乾，黑豆蒸過用（否則著人腸胃，
晚年作熱）。忌魚及鐵。畏石膏、川椒、得人參、牛黃良（許洪云︰牛黃惡龍骨
，而龍骨得牛黃更良，有以製伏也）。

龍齒
澀，鎮驚澀涼。鎮心安魂。治大人痙癲狂熱，小兒五驚十二癇（《衛生寶鑒》曰
︰龍齒安魂，虎睛定魄。龍屬木，主肝，肝藏魂。虎屬金，主肺，肺藏魄也）。
治同龍骨。

鯉魚
通，行水甘平。下水氣，利小便。治咳逆上氣，香港腳黃膽，妊娠水腫（古方治
水腫，有鯉魚湯、鯉魚粥。劉河間曰︰鯉之治水，鴨之利水，所謂因其氣相感也
）。

鯉魚骨燒灰，療魚骨哽。

鯽魚
補土和胃甘溫。諸魚屬火，獨鯽屬土。土能製水，故有和胃、實腸、行水之功（
作 食，治香港腳及上氣）。忌麥冬、芥菜、沙糖、豬肝。

石首魚
補，調胃甘平。開胃消食，治暴痢腹脹（《菽園雜記》曰︰痢疾最忌油膩、生冷
，惟白鯗相宜。

以其無脂不膩，而能消宿食、理腸胃也）。即乾白魚鯗，首中有石，故名（石治
石淋。昂按︰今人多以石首魚鰾合破故紙等藥為丸，名魚鰾丸，云暖精種子。而
《本草》全未之及，何也）。

青魚膽
瀉熱，治目疾苦寒色青。入肝膽。治目疾，點眼消赤腫障翳，咽津吐喉痺痰涎，
塗火熱瘡，療魚骨哽。臘月收，陰乾。

鱧魚膽
瀉熱凡膽皆苦，惟鱧魚膽甘（昂按︰味終帶苦）。喉痺將死者，點入即瘥，病深
者水調灌之。

俗名烏魚，即七星魚（首有七星，夜朝北斗，道家謂之水厭。雁為天厭，犬為地
厭。《衛生》歌云︰雁行有序犬有義，黑魚拱北知臣禮，人無禮義反食之，天地
鬼神皆不喜。楊拱《醫方摘要》云︰除夕黃昏時，取大黑鱧魚一尾，小者二三尾
，煮湯浴兒，遍身七竊俱到，能免出痘。不可嫌腥，而以清水洗去也。如不信，
留一手或一足不洗，遇出痘時，不洗處痘必多。此乃異人所傳，不可輕易。《食
醫心鏡》︰鱧魚一斤以上，和冬瓜、蔥白作羹，治十種水氣）。

鱔魚
宣，去風甘溫。補五臟，除風濕。

尾血，療口眼喎斜（少和麝香，左 塗右，右 塗左，正即洗去。《千金》云︰鱉
血、雞冠血和伏龍肝，並治口 ），滴耳治耳痛，滴鼻治鼻衄，點目治痘後生翳
（時珍曰︰鱔善穿穴，與蛇同性。故能走經絡，療風邪及諸竅之病。風中血脈，
用血主之，從其類也）。

鰻鱺
補虛，殺蟲甘平。去風殺蟲（按︰蟲由風生，故風字從蟲）。治骨蒸勞瘵，濕痺
風瘙，陰戶蝕癢（皆有蟲。張鼎云︰其骨燒煙，蚊化為水，熏竹木，辟蛀蟲；置
衣箱，辟諸蠹），補虛損（有病瘵者，相染已死數人。乃取病者釘之棺中，棄於
流水，永絕傳染。漁人異之，開視，見一女子尚活。取置漁舍，多食鰻鱺，病愈
，遂以為妻。《聖惠方》︰鰻鱺淡炙食，治諸蟲，心痛多吐，冷氣上攻滿悶）。

蚺蛇膽
瀉熱、明目、護心蚺（音髯）稟己土之氣，膽屬甲乙風木，氣寒有小毒，其味苦
而帶甘。涼血明目，療疳殺蟲，主厥陰、太陰（肝木、脾土）之病。

肉，極腴美，主治略同。

取膽粟許，置水上，旋行極速者真（膽上旬近頭，中旬近心，下旬近尾。能護心
止痛，受杖時噙之，杖多不死）。

白花蛇
宣，祛風濕甘鹹而溫。蛇善行數蛻，如風之善行數變，花蛇又食石南（食石南藤
花、葉。石南辛苦，治風），故能內走臟腑，外徹皮膚，透骨搜風，截驚定搐。
治風濕癱瘓，大風疥癩（《開寶本草》云︰治中風口眼喎斜，半身不遂。《經疏
》云︰前症定緣陰虛、血少、內熱而發，與得之風濕者殊。料白花蛇非所宜也，
宜辨。凡服蛇酒藥，切忌見風）。出蘄州。龍頭虎口，黑質白花，脅有二十四方
勝紋，腹有念珠斑。尾有佛指甲，雖死而眼光不枯。他產則否。頭、尾有毒，各
去三寸，亦有單用頭尾者。酒浸三日，去盡皮、骨，大蛇一條只得淨肉四兩。

烏梢蛇
宣，去風濕功用同白花蛇，而性善無毒。不吃物。眼光至死不枯。以尾細能穿百
錢者佳。重七錢至一兩者為上，十兩至一鎰者中，大者力減。去頭與皮、骨，酒
煮或酥炙用。

蛇蛻
輕，宣，去風毒甘鹹無毒（甄權︰有毒）。性靈而能辟惡，故治鬼魅蠱毒；性竄
而善去風，故治驚癇風瘧，重舌（《聖惠方》︰燒末敷）喉風；性毒而能殺蟲，
故治疥癬惡瘡，疔腫痔漏；屬皮而性善蛻，故治皮膚瘡瘍，產難目翳。用白色如
銀者，皂莢水洗淨。或酒、或醋、或蜜浸，炙黃用，或燒存性，或鹽泥固，各隨
本方。

海狗腎
一名膃肭臍補腎，助陽甘鹹大熱。補腎助陽，治虛損勞傷，陰痿精冷，功近蓯蓉
、鎖陽。出西番，今東海亦有之。似狗而魚尾。置器中長年濕潤，臘月浸水不凍
。置睡犬旁，犬驚跳者為真（或曰︰連臍取下故名臍，或曰︰乃膃肭獸之臍也。
昂按︰兩名不類，恐一是海魚之腎。一是山獸之臍也。《綱目》以此條入獸部）
。

穿山甲
一名鮫鯉宣，通經絡鹹寒善竄（喜穿山），專能行散，通經絡，達病所（某處病
，用某處之甲，更良），入厥陰、陽明（肝、胃）。治風濕冷痺。通經下乳，消
腫潰癰，止痛排膿，和傷發痘（元氣虛者慎用）。風、瘧、瘡科為要藥（以其穴
山寓水，故能出入陰陽，貫穿經絡，達於營分，以破邪結，故用為使），以其食
蟻，又治蟻 （漏也，音閭，亦音漏。有婦人項下忽腫一塊，漸延至頸，偶刺破
，出水一碗，瘡久不合。有道人曰︰此蟻漏也，緣飯中偶食蟻得之。用穿山甲燒
，存性為末，敷之立愈。劉伯溫《多能鄙事》云︰油籠滲漏，刮甲裡肉 投入，
自至漏處補住。《永州記》云︰不可於堤岸殺之。恐血入土，則岸堤滲漏。觀此
二說，其性之善竄可知矣）。癰瘍已潰者忌服。如鱉而短，似鯉有足。尾甲力更
勝。或生或燒，酥炙，醋炙。

童便，油煎，土炒，隨方用。

海螵蛸
一名烏賊骨宣，通血脈鹹走血、溫和血。入肝、腎血分。通血脈，祛寒濕，治血
枯（《內經》︰血枯，治之以烏骨），血瘕，血崩血閉，腹痛環臍，陰蝕腫痛（
燒末，酒服），瘧痢疳蟲，目翳淚出，耳出膿（性能燥膿收水。為末，加麝少許
摻入），厥陰、少陰（肝、腎）經病。出東海，亦名墨魚（腹中有墨，書字逾年
乃滅。常吐黑水，自罩其身，人即於黑水處取之）。取魚骨，鹵浸、炙黃用。惡
附子、白芨、白蘞。能淡鹽。

龜板

補陰，益血甘平至陰，屬金與水。補心益腎，滋陰資智（性靈，故資智、通心、
益腎以滋陰）。治陰血不足，勞熱骨蒸，腰腳酸痛，久瀉久痢（能益大腸），久
嗽 瘧（老瘧也。或經數年，中有痞塊，名瘧母），症瘕崩漏，五痔產難（為末
酒服，或加芎、歸、 發），陰虛血弱之症（益陰清熱，故治之。時珍曰︰龜、
鹿皆靈而壽。龜首常藏向腹，能通任脈，故取其甲，以補精、補腎、補血，以養
陰也。鹿首常還向尾，能通督脈。故取其角，以補命、補精、補氣，以養陽也。
昂按︰《本草》有鹿膠而不及龜膠，然板不如膠，誠良藥也。合鹿膠，一陰一陽
，名龜鹿二仙膏）。大者良。上、下甲皆可用。酥炙或酒炙、豬脂炙， 灰用。
洗淨槌碎，水浸三日用。桑柴熬膏良（自死敗龜尤良，得陰氣更全也）。惡人參
。

龜尿走竅透骨，染須發，治啞聾（以鏡照之，龜見其影，則淫發而尿出。或以豬
鬃松毛刺其鼻，尿亦出）。

鱉甲

補陰，退熱鹹平屬陰，色青入肝。治勞瘦骨蒸，往來寒熱，溫瘧瘧母（瘧必暑邪
。類多陰虛之人，瘧久不愈，元氣虛羸，邪陷中焦，則結為瘧母。鱉甲能益陰、
除熱而散結，故為治瘧要藥），腰痛脅堅，血瘕痔核（鹹能軟堅），經阻產難，
腸癰瘡腫，驚癇斑痘，厥陰血分之病（時珍曰︰介蟲陰類，故皆補陰。或曰︰木
物屬金與土，故入脾、肺而治諸症）。色綠九肋。重七兩者為上。醋炙。若治勞
，童便炙，亦可熬膏。

鱉肉涼血補陰，亦治瘧痢（煮作羹食，加生薑、沙糖，不用鹽、醬，名鱉糖湯）
。惡礬石。忌莧菜、雞子（鱉色青，故走肝、益腎而退熱；龜色黑，故通心、入
腎而滋陰。陰性雖同，所用略別）。

鱉膽味辣，可代椒解腥。

蟹

瀉，散血鹹寒。除熱解結，散血通經，續筋骨（筋絕傷者，取蟹黃、足髓，熬納
瘡中，筋即續生。骨節脫離者，生搗，熱酒調服，渣塗半日，骨內谷谷有聲即好
），塗漆瘡（能敗漆）。然寒胃動風。

蟹爪墮胎（產難及子死腹中者，服蟹爪湯即出。其螯燒煙，能集鼠於庭。中蟹毒
者，搗藕節，熱酒調服。腌蟹，中入蒜則不沙）。

蝦

補陽甘溫。托痘瘡。下浮汁，吐風痰（中風症，以蝦半斤，入薑、蔥、醬料水煮
，先吃蝦，次吃汁，以鵝翎探引，吐出痰涎，隨証用藥），壯陽道。

牡蠣

澀腸，補水，軟堅鹹以軟堅，化痰，消瘰癧結核，老血瘕疝；澀以收脫，治遺精
崩帶，止嗽斂汗（或同麻黃根、糯米為粉撲身，或加入煎劑）固大、小腸；微寒
以清熱補水，治虛勞煩熱，溫瘧赤痢，利濕止渴，為肝、腎血分之藥（王好古曰
︰以柴胡引之，去脅下硬；茶引之，消頸核；大黃引之，消股間腫；以地黃為使
，益精收澀，止大小便利；以貝母為使，消積結）。鹽水煮一伏時， 粉用。亦
有生用者，貝母為使。惡麻黃、辛夷、吳茱萸。得甘草、牛膝、遠志、蛇床子良
（海氣化成，純雄無雌，故名牡）。

蛤粉

澀蛤蜊殼 為粉。與牡蠣同功（海藏曰︰腎經血分藥。宋徽宗寵妃病痰嗽，面腫
不寐，李防御治之，三日不效，當誅，李技窮憂泣，忽聞市人賣嗽藥，一文一帖
，吃了今夜得睡，色淡碧，李市之。恐藥猛悍，先自試，覺無害，共並三帖為一
以進，妃服之，是夕寢安嗽止，面腫亦消。帝大悅，賜直萬金。李不知其方，懼
得罪。伺得市人，重價求之，乃蚌殼研粉，少加青黛也。以淡薺水，加麻油數滴
，調服。《聖惠方》︰白蜆殼研粉，米飲調，治咳嗽不止）。

肉，鹹冷，止渴解酒（牡蠣、蛤蜊、海蛤、文蛤，並出海中，大抵海物鹹寒，功
用略同。江湖蛤蚌，無鹹水浸漬，但能清熱利濕，不能軟堅）。

文蛤。背有花紋，兼能除煩渴，利小便。

瓦楞子

即蚶殼瀉，消症，散痰甘鹹。消血塊，散痰積（ 紅、醋淬三次，為末，醋膏丸
，治一切氣血症瘕）。

田螺

瀉熱味甘大寒。利濕清熱，止渴（消渴）醒酒，利大、小便（能引熱下行。熊彥
誠病前後不通，腹脹如鼓，眾醫莫措。遇一異人曰︰此易耳，奉施一藥。即脫靴
入水，探得一大螺，曰︰事濟矣。以鹽和殼搗碎，帛系臍下一寸三分，曾未安席
，砉然暴下。歸訪異人，無所見矣。

董守約以香港腳攻注，或教捶數螺系兩股，便覺冷氣趨下至足，即而亦安）。治
香港腳黃膽，噤口毒痢（用螺少加麝，搗餅烘熱，貼臍下，引熱下行，自然思食
），目熱赤痛（入鹽花，取汁點之），搽痔瘡狐臭。

石決明

瀉風熱，明目鹹平。除肺、肝風熱，青盲內障，水飛點目外障。亦治骨蒸勞熱。
通五淋（能清肺、肝故也，古方多用治瘍疽），解酒酸（為末，投熱酒中，即解
）。如蚌而扁，唯一片無對，七孔、九孔者良。鹽水煮一伏時，或麵裹煨熟，研
粉極細，水飛用。惡旋覆花。

真珠

瀉熱，定驚甘鹹性寒。感月而胎（語云︰上巳有風梨有蠹，中秋無月蚌無胎），
水精所孕。水能製火，入心、肝二經。鎮心安魂（肝藏魂。昂按︰雖云瀉熱，亦
借其寶氣也。大抵寶物多能鎮心安魂，如金箔、琥珀、真珠之類。龍齒安魂，亦
假其神氣也），墜痰拔毒，收口生肌。治驚熱痘療，下死胎胞衣（珠末一兩，苦
酒服），塗面好顏色，點目去翳膜，綿裹塞耳治聾。

取新潔未經鑽綴者，乳浸三日，研粉極細用（不細傷人臟腑。陸佃曰︰蛤蚌無陰
陽牝牡，須雀化成，故能生珠，專一於陰陽也）。

蛤蚧

補肺潤腎，定喘止嗽鹹平。補肺潤腎，益精助陽。治渴通淋，定喘止嗽，肺痿咯
血，氣虛、血竭者宜之（能補肺、益水源。李時珍曰︰補肺止渴，功同人參。益
氣扶羸，功同羊肉。《經疏》曰︰咳嗽由風寒外邪者不宜用）。出廣南。首如蟾
蜍，背綠色，斑點如綿紋。雄為蛤（鳴聲亦然，因聲而名），皮粗口大，身小尾
粗；雌為蚧，皮細口尖，身大尾小。雌雄相呼，屢日乃交，兩兩相抱，捕者擘之
，雖死不開。房術用之甚效，不論牝牡者，只可入雜藥。口含少許，奔走不喘者
真。藥力在尾（見人捕之，輒自嚙斷其尾，尾不全者不效）。凡使去頭足（雷
曰︰其毒在眼，用須去眼），洗去鱗內不淨及肉、毛，酥炙，或蜜炙、或酒浸焙
用。

蜂蜜

亦名石蜜、岩蜜補中，潤燥，滑腸草木精英，合露氣以釀成。生性涼，能清熱；
熟性溫，能補中。甘而和，故解毒。柔而滑，故潤燥。甘緩可以去急，故止心腹
、肌肉、瘡瘍諸痛；甘緩可以和中，故能調營衛，通三焦，除眾病，和百藥（故
丸藥多用之），而與甘草同功。止嗽治痢（解毒潤腸，最治痢疾。

薑汁和服甚佳），明目悅顏。同薤白搗，塗湯火傷。煎煉成膠，通大便秘（乘熱
納穀道中，名蜜煎導）。然能滑腸，泄瀉與中滿者忌用之。以白如膏者良（汪穎
曰︰蜜以花為主。閩廣蜜熱，川蜜溫，西蜜涼。安宣州有黃連蜜，味小苦，點目
熱良。西京有梨花蜜，色白如脂）。

用銀、石器，每蜜一斤入水四兩，桑火慢熬，掠出浮沫，至滴水成珠用。忌蔥、
鮮萵苣同食（昂按︰生蔥同蜜食殺人，而萵苣蜜漬點茶者頗多，未見作害，豈腌
過則無患乎？抑藥忌亦有不盡然者乎？）。

黃蠟，甘溫。止痛生肌，療下痢（蜜質柔性潤，故滑腸胃；蠟質堅性澀，故止瀉
痢），續絕傷（按︰蜜、蠟皆蜂所釀成，而蜜味至甘，蠟味至淡。故今人言無味
者，謂之嚼蠟）。

露蜂房

宣，解毒，殺蟲甘平有毒。治驚癇瘈瘲，附骨癰疽，根在臟腑（和蛇蛻、亂髮、
燒灰酒服。

按︰附骨疽不破，附骨成膿，故名。不知者，誤作賊風治。附骨疽痛處發熱，四
體乍熱乍寒，小便赤，大便秘而無汗，瀉熱發散則消。賊風痛處不熱，亦不發寒
熱，覺身冷，欲得熱熨則小寬，時有汗，宜風藥治之），塗瘰癧成 （音漏。炙
研，豬脂和塗），止風、蟲牙痛（煎水含嗽。時珍曰︰陽明藥也，取其以毒攻毒
，兼殺蟲之功耳），敷小兒重舌（燒灰酒和敷舌下，日數次），起陰痿（燒灰敷
陰上）。取懸於樹、受風露者，炙用（治癰腫，醋調塗。洗瘡，煎用）。

僵蠶

輕，宣，去風，化痰辛鹹微溫。僵而不腐，得清化之氣，故能治風化痰，散結行
經（蠶病風作僵，故因以治風，能散相火逆結之痰）。其氣味俱薄，輕浮而升，
入肺、肝、胃三經。治中風失音，頭風齒痛，喉痺咽腫（炒為末，薑湯調下一錢
，當吐出頑痰），丹毒瘙癢（皆風熱為病），瘰癧結核，痰瘧血病，崩中帶下（
風熱乘肝），小兒驚疳，膚如鱗甲（由氣血不足，亦名胎垢，煎湯浴之）。下乳
汁，滅瘢痕。苦諸症由於血虛而無風寒客邪者勿用。以頭蠶色白條直者良。

糯米泔浸一日，待桑涎浮出，漉起焙乾，拭淨肉、毛、口、甲，搗用。惡桑螵蛸
、茯苓、茯神、桔梗、萆薢。

蠶繭，甘溫。能瀉膀胱相火，引清氣上朝於口，止消渴（蠶與馬，並屬午，為離
，主心。作繭退藏之際，故繰絲湯飲之，能抑心火而治消渴）。癰疽無頭者，燒
灰酒服（服一枚出一頭，二枚出二頭）。

雄蠶蛾，氣熱性淫，主固精強陽，交接不倦（蠶退紙燒存性，入麝少許，蜜和，
敷走馬牙疳，加白礬尤妙。《百一方》︰蠶紙燒灰，酒水任下，能治邪祟、發狂
、悲泣）。

原蠶砂

燥濕，去風蠶食而不飲，屬火性燥，燥能去風勝濕（經曰︰燥勝風，燥屬金，風
屬木也）其沙辛甘而溫。炒黃浸酒，治風濕為病，支節不隨，皮膚頑痺，腰腳冷
痛，冷血瘀血（史國公藥酒中用之）。炒熱，熨患處亦良（寇宗 曰︰醇酒三升
，拌蠶沙五升，蒸熱鋪暖室席上，令患冷風氣痺人以患處就臥，濃複取汗。不愈
，間日再作，須防昏悶）。麻油調敷，治爛弦風眼（目上下胞屬脾。脾有風濕，
則蟲生弦爛。又新瓦炙，為末，少加雄黃，麻油調敷，治蛇串瘡。

有人食烏梢蛇，渾身變黑，漸生鱗甲，見者驚縮。鄭奠一令日服晚蠶沙五錢，盡
一二斗，久之乃退）。晚蠶矢也，淘淨晒乾。

桑螵蛸

補腎甘鹹。入肝、腎、命門，益精氣而固腎。治虛損陰痿，夢遺白濁，血崩腰痛
，傷中疝瘕（肝腎不足），通五淋，縮小便（能通故能縮。腎與膀胱相表裡，腎
得所養，氣化則能出，故能通；腎氣既固，則水道安常，故又能止也。寇宗 治
便數，有桑螵蛸散，桑螵蛸、茯神、遠志、菖蒲、人參、當歸、龍骨、鱉甲醋炙
，各一兩，為末。臥時，人參湯下二錢，能補心安神，亦治健忘）。炙，飼小兒
，止夜尿。螳螂卵也。桑樹產者為好（房長寸許，有子如蛆，芒種後齊出，故仲
夏螳螂生也。如用他樹者，以桑皮佐之，桑皮善行水，能引達腎經）。炙黃，或
醋煮湯泡，煨用。畏旋覆花（螳螂能出箭鏃，螳螂一個，巴豆半個，研敷傷處。
微癢且忍，極癢乃撼拔之。以黃連貫眾湯洗，鍛石敷之。《楊氏方》︰用蜣螂，
鏃出後，敷生肌散。螳螂、蜣螂，皆治驚風，今人罕用。蜣螂兼治腹痛、便秘、
下痢、脫肛、瘡疽、蟲痔）。

蟬蛻

輕，散風熱蟬乃土木餘氣所化，飲風露而不食。其氣清虛而味甘寒，故除風熱；
其體輕浮，故發痘疹；其性善蛻，故退目翳，催生下胞；其蛻為殼，故治皮膚瘡
瘍癮疹（與薄荷等分，為末，酒調服）；其聲清響，故治中風失音；又晝鳴夜息
，故止小兒夜啼，蟬類甚多，惟大而色黑者入藥，洗去泥土、翅、足，漿水煮，
晒乾用（攻毒生用）。

蚱蟬，治小兒驚癇夜啼，殺疳去熱，出胎下胞（時珍曰︰治皮膚瘡瘍風熱，當用
蟬蛻；治臟腑經絡，當用蟬身。各從其類也）。

五倍子

澀，斂肺鹹酸。其性澀，能斂肺；其氣寒，能降火。生津化痰，止嗽止血，斂汗
（鄭贊寰曰︰焙研極細，以自己漱口水調敷臍上，治盜汗如神）解酒，療消渴泄
痢，瘡癬五痔，下血脫肛，膿水濕爛，子腸墜下，散熱毒，消目腫（煎水洗之）
，斂瘡口（熱散，瘡口自斂）其色黑，能染須（丹溪曰︰倍子屬金與水，噙之善
收頑痰，解熱毒。黃昏咳嗽，乃火浮肺中，不宜用涼藥，宜五倍、五味，斂而降
之。《醫學綱目》云︰王元圭虛而滑精，屢與加味四物湯，吞河間秘真丸及珍珠
粉丸，不止。後用五倍子一兩，茯苓二兩，丸服遂愈。此則倍子斂澀之功，敏於
龍骨、蛤粉也。昂按︰凡用秘澀藥，能通而後能秘。此方用茯苓倍於五倍，一瀉
一收，是以能盡其妙也）。嗽由外感，瀉非虛脫者禁用。生鹽膚木上，乃小蟲食
汁，遺種結球於葉間（故主治之証，與鹽膚子葉同功）。

五倍子殼，輕脆而中虛，可以染皂，或生或炒用。

白蠟

外用生肌甘溫屬金。生肌止血（鄭贊寰曰︰汪御章年十六，常患尿血，屢醫不效
。予以白蠟加入沖血滋腎藥中，遂愈），定痛補虛，續筋接骨，外科要藥。

斑蝥

大瀉，以毒攻毒辛寒有毒。外用蝕死肌，敷疥癬惡瘡；內用破石淋，拔瘰癧疔腫
（楊登甫云︰瘰癧之毒，莫不有根。大抵治以斑蝥、地膽為主，製度如法，能令
其根從小便出，如粉片血塊爛肉，此其驗也。以木通、滑石、燈心輩導之。斑蝥
捕得，屁射出，臭不可聞。故奔走下竅，直至精溺之處，能下敗物，痛不可當，
用須斟酌），下 犬毒（九死一生之候，急用斑蝥七枚，去頭、翅、足，糯米炒
黃，為末酒煎，空心下，取下小狗三四十枚，如數少再服。

又方，糯米一勺，斑蝥二十一枚，分三次，炒至青煙為度。去蝥，取米為粉，冷
水入清油少許，空心下。取利下毒物，如不利再進。愈後，忌聞鐘鼓聲，複發則
不可治。服之肚痛急者，用靛汁或黃連水解之），潰肉（肌肉近之則爛）墮胎。
豆葉上蟲，黃黑斑文。去頭、足，糯米炒熟，生用則吐瀉，人亦有用米取氣不取
質者。畏巴豆、丹參。惡甘草、豆花（斑蝥、芫青、葛上亭長、地膽四蟲，形色
不同，功略相近。食芫花為芫青，青綠色尤毒，春生；食葛花為亭長，黑身赤頭
，夏生；食豆花為斑蝥，斑色，秋生；冬入地為地膽，黑頭赤尾。陶隱居曰︰乃
一物而四時變化者。蘇恭曰︰非也，皆極毒，須慎用）。

蠍

宣，去風辛甘有毒。色青屬木，故治諸風眩掉（皆屬肝木），驚癇搐掣，口眼喎
斜（白附、僵蠶、全蠍等分為末，名牽正散。酒服二錢，甚效），瘧疾風瘡，耳
聾帶疝，厥陰風木之病（東垣曰︰凡疝氣帶下，皆屬於風。蠍乃治風要藥，俱宜
加而用之。汪機曰︰破傷風，宜以全蠍、防風為主）。類中風、慢脾驚屬虛者忌
用。全用去足，焙，或用尾，尾力尤緊。形緊小者良（人被螫者，塗蝸牛即解）
。

蜈蚣

宣，去風辛溫有毒。入厥陰肝經。善走能散，治臍風撮口（炙末，豬乳調服），
驚癇瘰癧，蛇症（能製蛇）瘡甲（趾甲內惡肉突出，俗名雞眼睛，蜈蚣焙研敷之
，以南星末醋調，敷四圍），殺蟲（古方治嗽多生用之）墮胎。取赤足黑頭者，
火炙，去頭、足、尾、甲，將荷葉火煨用，或酒炙。畏蜘蛛、蜒蚰（不敢過所行
之路，觸著即死）、雞屎、桑皮、鹽（中其毒者，以桑汁、鹽、蒜塗之。被咬者
，捕蜘蛛置咬處，自吸其毒，蜘蛛死，放水中，吐而活之）。

蟾蜍

即癩蝦蟆瀉，療疳，拔毒蟾，土精而應月魄，辛涼微毒，入陽明胃。發汗退熱，
除濕殺蟲，治瘡疽發背（未成者，用活蟾蜍系瘡上。半日，蟾必昏憒，置水中救
其命。再易一個，三易則毒散矣。勢重者，剖蟾蜍合瘡上，不久必臭不可聞，如
此二三易，其腫自愈），小兒勞瘦疳疾。

蟾酥，辛溫大毒。助陽氣，治疔腫發背，小兒疳疾腦疳（即蟾蜍眉間白汁，能爛
人肌肉，惟疔疳或合他藥服一二厘，取其以毒攻毒。腦疳乳和滴鼻中。外科多用
之。蟾蜍肪塗玉，刻之如蠟。肪音方，脂也）。

白頸蚯蚓

瀉熱，利水蚓，土德而星應軫水。味性鹹寒，故能清熱；下行故能利水。治溫病
大熱狂言，大腹黃疸，腎風香港腳（蘇頌曰︰香港腳必須用之為使）。白頸者，
乃老蚯蚓。治大熱，搗汁井水調下。

入藥或晒乾為末，或鹽化為水，或微炙，或燒灰，各隨本方（中其毒者，鹽水解
之。張將軍病蚯蚓咬毒，每夕蚓鳴於體，濃煎鹽水浸身，數過而愈）。

蚯蚓泥（即蚯蚓屎），甘寒，瀉熱解毒。治赤白久痢，敷小兒陰囊熱腫，腫腮丹
毒。

五穀蟲

即糞蛆瀉熱，療疳寒。治熱病譫（音占，妄語）妄，毒痢作吐，小兒疳積疳瘡。
漂淨晒乾，或炒，或，為末用。

人部

髮

一名血餘補，和血髮者血之餘。味苦微寒，入足少陰、厥陰（腎、肝）。補陰消
瘀，通關格，利二便。治諸血疾（能去心竅之血，故亦治驚癇），血痢血淋，舌
血（ 末，茅根湯服）鼻血（燒灰吹鼻），轉胞不通（燒灰，服），小兒驚熱（
合雞子黃，煎為汁服，雞子能去風痰）。

合諸藥煎膏，涼血去瘀長肉（髮屬心，稟火氣而上生；眉屬肝，稟木氣而側生；
須屬腎，稟水氣而下生。或曰髮屬肝，稟木氣而直生；眉屬金，稟金氣而橫生，
金無餘氣，故短而不長，至老金氣鈍，則眉長矣。昂按︰肺主皮毛，毛亦短而不
長者也，何以獨無所屬乎？毛既為肺之合，自當屬肺、屬金。眉當屬肝、屬木，
以其側生象木枝也。此乃臆說，附質明者。經曰︰腎者，精之處也，其華在髮。
王冰注曰︰腎主髓，腦者，髓之海，髮者。腦之華，腦髓減，則髮素。時珍曰︰
髮入土，千年不朽；以火 之，凝為血質；煎煉至枯，複有液出；誤吞入腹，化
為症蟲； 煉服食，使髮不白，故《本經》有自還神化之稱。陳藏器曰︰生人髮
掛果樹上，則烏鳥不敢來。又人逃走，取其髮於緯車上縛之，則迷亂不知所適，
此皆神化。《子母秘錄》︰亂髮燒灰，亦治尸疰。豬脂調塗小兒燕口，即兩角生
瘡也。宋丞相王郇公，小腹切痛，備治不效。用附子、硫黃、五夜叉丸之類，亦
不瘥。張駙馬取婦人油頭髮，燒灰研篩，酒服二錢，其痛立止。《內經》︰腦為
髓海，衝為血海，命門為精海，丹田為氣海，胃為水穀之海）。皂莢水洗淨，
罐固 存性用。胎髮尤良，補衰涸。

頭垢，治淋及噎膈勞複。

人牙

宣，發痘鹹溫有毒。治痘瘡倒 （《痘疹論》︰出不快而黑陷者，豬血調下一錢
；服涼藥而血澀倒陷者，麝香酒調服。時珍曰︰欲其竄入腎經，發出毒瓦斯，蓋
劫劑也。若伏毒在心，不省人事，氣虛色白、癢塌無膿，及熱痱紫泡之証，只宜
補虛解毒。苟誤服此，則鬱悶聲啞，反成不救）。 退火毒，研用。

人乳

補虛，潤燥甘鹹。潤五臟，補血液，止消渴，澤皮膚，治風火証（昂按︰老人便
秘，人乳最良）。

本血所化，目得血而能視，用點赤澀多淚（熱者，黃連浸點）。然性寒滑，臟寒
胃弱人不宜多服（時珍曰︰人乳無定性。其人和平，飲食沖淡，其乳必平。其人
躁暴，飲酒食辛，或有火病，其乳必熱。又有孕之乳，為忌乳，最有毒，小兒食
之吐瀉，成疳魃之病，內亦損胎。

昂按︰乳乃陰血所化，生於脾胃，攝於衝任。未受孕則下為月水，既受孕則留而
養胎，已產則變赤為白，上為乳汁，以食小兒，乃造化之玄微也。服之益氣血，
補腦髓，乃謂以人養人也。然能滑腸、濕脾、膩膈，天設之以為小兒，非壯者所
當常服。唯製為粉，則有益無損，又須旋用，久則油膻。須用一婦人之乳為佳，
乳雜則其氣雜。乳粉、參末等分蜜丸，名參乳丸，大補氣血）。取年少無病婦人
乳、白而稠者，如兒食良。黃赤清色、氣腥穢者，並不堪用。或曝晒、用茯苓粉
收，或水頓、取粉尤良。取粉法，小鍋燒水滾，用銀瓢如碗大（錫瓢亦可）。傾
乳少許入瓢，浮滾水上頓，再浮冷水上立乾，刮取粉用，再頓再刮，如攤粉皮法
。

紫河車

即胞衣，一名混沌皮大補氣血甘鹹性溫。本人之血氣所生，故能大補氣血，治一
切虛勞損極（虛損︰一損肺，皮槁毛落；二損心，血脈衰少；三損脾，肌肉消脫
；四損肝，筋緩不收；五損腎，骨痿不起。六極，曰氣極、血極、筋極、肌極、
骨極、精極），恍惚失志癲癇。以初胎及無病婦人者良。有胎毒者害人（以銀器
插入，焙煮，不黑則無毒）。長流水洗極淨，酒蒸焙乾研末。或煮爛搗碎入藥（
如新瓦炙者，反損其精汁），亦可調和煮食（李時珍曰︰崔行功《小兒方》云︰
胞衣宜藏天德月德吉方，深埋緊築。若為豬、狗食，令兒癲狂；螻蟻食，令兒瘡
癬；鳥雀食，令兒惡死；棄火中，令兒瘡爛；近社廟、井、灶、街巷，皆有所忌
。此亦銅山西崩，洛鐘東應，自然之理。今人以之炮炙入藥，雖曰以人補人，然
食其同類，獨不犯崔氏之戒乎？以故本集如天靈蓋等，概不入錄）。

童便

一名還元水。飲自己溺，名輪回酒平，瀉火，補陰，散瘀血鹹寒（時珍曰溫）。
能引肺火下行從膀胱出，乃其舊路，降火滋陰甚速。潤肺散瘀（鹹走血），治肺
痿失音，吐衄損傷（凡跌打損傷、血悶欲死者，擘開口以熱尿灌之，下咽即醒。

一切金瘡受杖，並宜用之，不傷臟腑。若用他藥，恐無瘀者，反致誤人矣），胞
胎不下（皆散瘀之功）。凡產後血暈，敗血入肺，陰虛久嗽，火蒸如燎者，惟此
可以治之（晉褚澄《勞極論》曰︰降火甚速，降血甚神。飲溲溺百無一死，服寒
涼藥百無一生）取十二歲以下童子（少知識，無相火），不食葷、腥、酸、鹹者
佳。去頭尾，取中間一節清沏如水者，用當熱飲。熱則真氣尚存，其行自速，冷
則惟有鹹寒之性。入薑汁（行痰）、韭汁（散痰）更好。

冬月用湯溫之（李士材曰︰煉成秋石，真元之氣漸失，不及童便多矣。《普濟方
》︰治目赤腫痛，用自己小便，乘熱抹洗，即閉目少頃。此以真氣退其邪熱也）
。

秋石

補腎水，潤三焦鹹溫。滋腎水，潤三焦，養丹田，安五臟，退骨蒸，軟堅塊。治
虛勞咳嗽，白濁遺精，為滋陰降火之聖藥。若煎煉失道，多服誤服，反生燥喝之
患（鹹能走血，且經 煉，中寓暖氣，使虛陽妄作，則真水愈虧。）《蒙筌》曰
︰每月取童便，每缸用石膏七錢，桑條攪澄，傾去清液，如此二三次，乃入秋露
水攪澄（故名秋石）如此數次，滓穢淨，鹹味減，以重紙鋪灰上晒乾，刮去在下
重濁，取輕清者為秋石。世醫不取秋時，雜收人溺，以皂莢水澄晒為陰煉，火
為陽煉，盡失於道，安能應病？況經火煉，性卻變溫耶（秋石再研入罐，鐵盞蓋
定，鹽泥固濟升打，升起盞上者名秋冰。味淡而香，乃秋石之精英也。《保壽堂
方》︰用童男童女小便，各煉成秋石，其色如雪，和勻加乳汁，日晒夜露，取日
精月華，乾即加乳。待四十九日足，收貯配藥。《摘玄》曰︰腫脹忌鹽，只以秋
石拌飲食佳）。

人中黃

瀉熱甘寒入胃。清痰火，消食積，大解五臟實熱。治天行熱狂，痘瘡血熱，黑陷
不起。納甘草末於竹筒中，緊塞其孔，冬月浸糞缸中。至春取出洗，懸風處陰乾
，取甘草用（亦有用皂莢末者，竹須削去青皮）。一云即糞缸多年黃， 存性用。

糞清

一名金汁瀉火熱主治同人中黃。用棕皮棉紙，上鋪黃土，淋糞濾汁，入新瓮，碗
複埋土中一年，清若泉水，全無穢氣用。年久者彌佳（野間殘糞下土，篩敷癰疽
，如冰著背）。

人中白

瀉火鹹平。降火散瘀，治肺瘀鼻衄（刮人中白，新瓦火上逼乾，調服即止），勞
熱消渴，痘瘡倒陷，牙疳口瘡。即溺，研用（以蒙館童子便桶、山中老僧溺器刮
下者，尤佳）。








*** END OF THE PROJECT GUTENBERG EBOOK 本草備要 ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v10/zh_corpora/zh_sanguo.txt <==
The Project Gutenberg eBook of 三國志演義
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: 三國志演義

Author: Guanzhong Luo


        
Release date: December 21, 2007 [eBook #23950]

Language: Chinese

Other information and formats: www.gutenberg.org/ebooks/23950

Credits: Produced by Jian-Lun Huang


*** START OF THE PROJECT GUTENBERG EBOOK 三國志演義 ***




Produced by Jian-Lun Huang




第一回：宴桃園豪傑三結義，斬黃巾英雄首立功

　　詞曰：

　　滾滾長江東逝水，浪花淘盡英雄。是非成敗轉頭空：青山依舊在，幾度夕陽紅。白
髮漁樵江渚上，慣看秋月春風。一壺濁酒喜相逢：古今多少事，都付笑談中。

　　話說天下大勢，分久必合，合久必分：周末七國分爭，并入於秦。及秦滅之後，楚
、漢分爭，又并入於漢。漢朝自高祖斬白蛇而起義，一統天下。後來光武中興，傳至獻
帝，遂分為三國。推其致亂之由，殆始於桓、靈二帝。桓帝禁錮善類，崇信宦官。及桓
帝崩，靈帝即位，大將軍竇武、太傅陳蕃，共相輔佐。時有宦官曹節等弄權，竇武、陳
蕃謀誅之，作事不密，反為所害。中涓自此愈橫。

　　建寧二年四月望日，帝御溫德殿。方陞座，殿角狂風驟起，只見一條大青蛇，從梁
上飛將下來，蟠於椅上。帝驚倒，左右急救入宮，百官俱奔避。須臾，蛇不見了。忽然
大雷大雨，加以冰雹，落到半夜方止，壞卻房屋無數。建寧四年二月，洛陽地震；又海
水泛溢，沿海居民，盡被大浪捲入海中。光和元年，雌雞化雄。六月朔，黑氣十餘丈，
飛入溫德殿中。秋七月，有虹見於玉堂；五原山岸，盡皆崩裂。種種不祥，非止一端。


　　帝下詔問群臣以災異之由，議郎蔡邕上疏，以為蜺墮雞化，乃婦寺干政之所致，言
頗切直。帝覽奏歎息，因起更衣。曹節在後竊視，悉宣告左右。遂以他事陷邕於罪，放
歸田里。後張讓，趙忠，封諝，段珪，曹節，候覽，蹇碩，程曠，夏惲，郭勝十人朋比
為奸，號為「十常侍」。帝尊信張讓，呼為「阿父」，朝政日非，以致天下人心思亂，
盜賊蜂起。

　　時鉅鹿郡有兄弟三人：一名張角，一名張寶，一名張梁。那張角本是個不第秀才。
因入山採藥，遇一老人，碧眼童顏，手執藜杖，喚角至一洞中，以天書三卷授之，曰：
「此名太平要術。汝得之，當代天宣化，普救世人；若萌異心，必獲惡報。」角拜問姓
名。老人曰：「吾乃南華老仙也。」言訖，化陣清風而去。

　　角得此書，曉夜攻習，能呼風喚雨，號為太平道人。中平元年正月內，疫氣流行，
張角散施符水，為人治病，自稱大賢良師。角有徒弟五百餘人，雲游四方，皆能書符念
咒。次後徒眾日多，角乃立三十六方，─大方萬餘人，小方六七千─，各立渠帥，稱為
將軍。訛言「蒼天已死，黃天當立。」又云「歲在甲子，天下大吉。」令人各以白土，
書「甲子」二字於家中大門上。青、幽、徐、冀、荊、揚、兗、豫八州之人，家家侍奉
大賢良師張角名字。角遣其黨馬元義，暗齎金帛，結交中涓封諝，以為內應。角與二弟
商議曰：「至難得者，民心也。今民心已順，若不乘勢取天下，誠為可惜。」遂一面私
造黃旗，約期舉事；一面使弟子唐州，馳書報封諝。唐州乃逕赴省中告變。帝召大將軍
何進調兵擒馬元義，斬之；次收封諝等一干人下獄。

　　張角聞知事露，星夜舉兵，自稱天公將軍，─張寶稱地公將軍，張梁稱人公將軍─
。申言於眾曰：「今漢運將終，大聖人出﹔汝等皆宜順從天意，以槳太平。」四方百姓
，裹黃巾從張角反者，四五十萬。賊勢浩大，官軍望風而靡。何進奏帝火速降詔，令各
處備禦，討賊立功；一面遣中郎將盧植，皇甫嵩，朱雋，各引精兵，分三路討之。

　　且說張角一軍，前犯幽州界分。幽州太守劉焉，乃江夏竟陵人氏，漢魯恭王之後也
；當時聞得賊兵將至，召校尉鄒靖計議。靖曰：「賊兵眾，我兵寡，明公宜作速招軍應
敵。」劉焉然其說，隨即出榜招募義兵。榜文行到涿縣，乃引出涿縣中一個英雄。

　　那人不甚好讀書；性寬和，寡言語，喜怒不形於色；素有大志，專好結交天下豪傑
；生得身長七尺五寸，兩耳垂肩，雙手過膝，目能自顧其耳，面如冠玉，脣若塗脂；中
山靖王劉勝之後，漢景帝閣下玄孫﹔姓劉，名備，字玄德。昔劉勝之子劉貞，漢武時封
涿鹿亭侯，後坐酬金失侯，因此遺這一枝在涿縣。玄德祖劉雄，父劉弘。弘曾舉孝廉，
亦嘗作吏，早喪。玄德幼孤，事母至孝；家貧，販屨織蓆為業。家住本縣樓桑村。其家
之東南，有一大桑樹，高五丈餘，遙望之，童童如車蓋。相者云：「此家必出貴人。」


　　玄德幼時，與鄉中小兒戲於樹下，曰：「我為天子，當乘此車蓋。」叔父劉元起奇
其言，曰：「此兒非常人也！」因見玄德家貧，常資給之。年十五歲，母使游學，嘗師
事鄭玄、盧植；與公孫瓚等為友。及劉焉發榜招軍時，玄德年己二十八歲矣。當日見了
榜文，慨然長歎。隨後一人厲聲言曰：「大丈夫不與國家出力，何故長歎？」

　　玄德回視其人：身長八尺，豹頭環眼，燕頷虎鬚，聲若巨雷，勢如奔馬。玄德見他
形貌異常，問其姓名。其人曰：「某姓張，名飛，字翼德。世居涿郡，頗有莊田，賣酒
屠豬，專好結交天下豪傑。適纔見公看榜而歎，故此相問。」玄德曰：「我本漢室宗親
，姓劉，名備。今聞黃巾倡亂，有志欲破賊安民；恨力不能，故長歎耳。」飛曰：「吾
頗有資財，當招募鄉勇，與公同舉大事，如何？」玄德甚喜，遂與同入村店中飲酒。

　　正飲間，見一大漢，推著一輛車子，到店門首歇了；入店坐下，便喚酒保：「快斟
酒來吃，我待趕入城去投軍。」玄德看其人：身長九尺，髯長二尺：面如重棗，脣若塗
脂；丹鳳眼，臥蠶眉：相貌堂堂，威風凜凜。玄德就邀他同坐，叩其姓名。其人曰：「
吾姓關，名羽，字壽長，後改雲長，河東解良人也。因本處勢豪，倚勢凌人，被吾殺了
；逃難江湖，五六年矣。今聞此處招軍破賊，特來應募。」玄德遂以己志告之。雲長大
喜。同到張飛莊上，共議大事。

　　飛曰：「吾莊後有一桃園，花開正盛；明日當於園中祭告天地，我三人結為兄弟，
協力同心，然後可圖大事。」玄德、雲長、齊聲應曰：「如此甚好。」次日，於桃園中
，備下烏牛白馬祭禮等項，三人焚香，再拜而說誓曰：「念劉備、關羽、張飛，雖然異
姓，既結為兄弟，則同心協力，救困扶危；上報國家，下安黎庶；不求同年同月同日生
，但願同年同月同日死。皇天后土，實鑒此心。背義忘恩，天人共戮。」誓畢，拜玄德
為兄，關羽次之，張飛為弟。祭罷天地，復宰牛設酒，聚鄉中勇士，得三百餘人，就桃
園中痛飲一醉。來日收拾軍器，但恨無馬匹可乘。

　　正思慮間，人報「有兩個客人，引一夥伴儅，趕一群馬，投莊上來。」玄德曰：「
此天佑我也！」三人出莊迎接。原來二客乃中山大商：一名張世平，一名蘇雙，每年往
北販馬，近因寇發而回。玄德請二人到莊，置酒管待，訴說欲討賊安民之意。二客大喜
，願將良馬五十匹相送；又贈金銀五百兩，鑌鐵一千斤，以資器用。玄德謝別二客，便
命良匠打造雙股劍。雲長造青龍偃月刀，又名冷豔鋸，重八十二斤。張飛造丈八點鋼矛
。各置全身鎧甲。共聚鄉勇五百餘人，來見鄒靖。鄒靖引見太守劉焉。三人參見畢，各
通姓名。玄德說起宗派，劉焉大喜，遂認玄德為姪。

　　不數日，人報黃巾賊將程遠志統兵五萬來犯涿郡。劉焉令鄒靖引玄德等三人，統兵
五百，前去破敵。玄德等欣然領軍前進，直至大興山下，與賊相見。賊眾皆披髮，以黃
巾抹額。當下兩軍相對，玄德出馬，─左有雲長，右有翼德─，揚鞭大罵：「反國逆賊
，何不早降！」

　　程遠志大怒，遣副將鄧茂出戰。張飛挺丈八蛇矛直出，手起處，刺中鄧茂心窩，翻
身落馬。程遠志見折了鄧茂，拍馬舞刀，直取張飛。雲長舞動大刀，縱馬飛迎。程遠志
見了，早吃一驚；措手不及，被雲長刀起處，揮為兩段。後人有詩讚二人曰：

　　英雄發穎在今朝，一試矛兮一試刀。初出便將威力展，三分好把姓名標。

　　眾賊見程遠志被斬，皆倒戈而走。玄德揮軍追趕，投降者不計其數，大勝而回。劉
焉親自迎接，賞勞軍士。次日，接得青州太守龔景牒文，言黃巾賊圍城將陷，乞賜救援
。劉焉與玄德商議。玄德曰：「備願往救之。」劉焉令鄒靖將兵五千，同玄德，關，張
，投青州來。賊眾見救軍至，分兵混戰。玄德兵寡不勝，退三十里下寨。玄德謂關、張
曰、「賊眾我寡，必出奇兵，方可取勝。」乃分關公引一千軍伏山左，張飛引一千軍伏
山右，鳴金為號，齊出接應。

　　次日，玄德與鄒靖，引軍鼓譟而進。賊眾迎戰，玄德引軍便退。賊眾乘勢追趕，方
過山嶺，玄德軍中一齊鳴金，左右兩軍齊出，玄德麾軍回身復殺。三路夾攻，賊眾大潰
。直趕至青州城下，太守龔景亦率民兵出城助戰。賊勢大敗，剿戮極多，遂解青州之圍
。後人有詩讚玄德曰：

　　運籌決算有神功，二虎還須遜一龍。初出便能垂偉績，自應分鼎在孤窮。

　　龔景犒軍畢，鄒靖欲回。玄德曰：「近聞中郎將盧植與賊首張角戰於廣宗，備昔曾
師事盧植，欲往助之。」於是鄒靖引軍自回，玄德與關、張引本部五百人投廣宗來。至
盧植軍中，入帳施禮，具道來意。盧植大喜，留在帳前聽調。

　　時張角賊眾十五萬，植兵五萬，相拒於廣宗，未見勝負。植謂玄德曰：「我今圍賊
在此，賊弟張梁，張寶在潁川，與皇甫嵩、朱雋對壘。汝可引本部人馬，我更助汝一千
官軍，前去潁川打探消息，約期剿捕。」玄德領命，引軍星夜投潁川來。時皇甫嵩、朱
雋領軍拒賊，賊戰不利，退入長社，依草結營。嵩與雋計曰：「賊依草結營，當用火攻
之。」遂令軍士，每人束草一把，暗地埋伏。其夜大風忽起。二更以後，一齊縱火，嵩
與雋各引兵攻擊賊寨，火燄張天，賊眾驚慌，馬不及鞍，人不及甲，四散奔走。殺到天
明，張梁、張寶引敗殘軍士，奪路而走。

　　忽見一彪軍馬，盡打紅旗，當頭來到，截往去路。為首閃出一將，身長七尺，細眼
長髯；官拜騎都尉；沛國譙郡人也：姓曹，名操，字孟德。操父曹嵩，本姓夏侯氏；因
為中常侍曹騰之養子，故冒姓曹。曹嵩生操，小字阿瞞，一名吉利。操幼時，好游獵，
喜歌舞；有權謀，多機變。操有叔父，見操游蕩無度，嘗怒之，言於曹嵩。嵩責操。操
忽心生一計：見叔父來，詐倒於地，作中風之狀。叔父驚告嵩，嵩急視之，操故無恙。
嵩曰：「叔言汝中風，今己愈乎？」操曰：「兒自來無此病；因失愛於叔父，故見罔耳
。」嵩信其言。後叔父但言操過，嵩並不聽。因此，操得恣意放蕩。

　　時人有橋玄者，謂操曰：「天下將亂，非命世之才，不能濟。能安之者，其在君乎
？」南陽何顒見操，言：「漢室將亡，安天下者，必此人也。」汝南許劭，有知人之名
。操往見之，問曰：「我何如人？」劭不答。又問，劭曰：「子治世之能臣，亂世之奸
雄也。」操聞言大喜。年二十，舉孝廉，為郎，除洛陽北都尉。初到任，即設五色棒十
餘條於縣之四門。有犯禁者，不避豪貴，皆責之。中常侍蹇碩之叔，提刀夜行，操巡夜
拏住，就棒責之。由是，內外莫敢犯者，威名頗震。後為頓丘令。因黃巾起，拜為騎都
尉，引馬步軍五千，前來潁川助戰。正值張梁、張寶敗走，曹操攔住，大殺一陣，斬首
萬餘級，奪得旗旛、金鼓馬匹極多。張梁、張寶死戰得脫。操見過皇甫嵩，朱雋，隨即
引兵追襲張梁、張寶去了。

　　卻說玄德引關、張來潁川，聽得喊殺之聲，又望見火光燭天，急引兵來時，賊已敗
散。玄德見皇甫嵩，朱雋，其道盧植之意。嵩曰：「張梁、張寶勢窮力乏，必投廣宗去
依張角。玄德可即星夜往助。」

　　玄德領命，遂引兵復回。到得半路，只見一簇軍馬，護送一輛檻車，車中之囚，乃
盧植也。玄德大驚，滾鞍下馬，問其緣故。植曰：「我圍張角，將次可破；因角用妖術
，未能即勝。朝廷差黃門左豐前來體探，問我索取賄賂。我答曰：『軍糧尚缺，安有餘
錢奉承天使？』左豐挾恨，回奏朝廷，說我高壘不戰，惰慢軍心；因此朝廷震怒，遣中
郎將董卓來代將我兵，取我回京問罪。」

　　張飛聽罷，大怒，要斬護送軍人，以救盧植。玄德急止之曰：「朝廷自有公論，汝
豈可造次？」軍士簇擁盧植去了。關公曰：「盧中郎已被逮，別人領兵，我等去無所依
，不如且回涿郡。」玄德從其言，遂引軍北行。

　　行無二日，忽聞山後喊聲大震。玄德引關、張縱馬上高岡望之，見漢軍大敗，後面
漫山塞野，黃巾蓋地而來，旗上大書「天公將軍」。玄德曰：「此張角也！可速戰！」


　　三人飛馬引軍而出。張角正殺敗董卓，乘勢趕來，忽遇三人衝殺，角軍大亂，敗走
五十餘里。三人救了董卓回寨。卓問三人現居何職。玄德曰：「白身。」卓甚輕之，不
為禮。玄德出，張飛大怒曰：「我等親赴血戰，救了這廝，他卻如此無禮﹔若不殺之，
難消我氣！」便要提刀入帳來殺董卓。正是：人情勢利古猶今，誰識英雄是白身？安得
快人如翼德，盡誅世上負心人！畢竟董卓性命如何，且看下文分解。

第二回：張翼德怒鞭督郵，何國舅謀誅宦豎

　　且說董卓字仲顈，隴西臨洮人也。官拜河東太守，自來驕傲。當日怠慢了玄德，張
飛性發，便欲殺之。玄德與關公急止之曰：「他是朝廷命官，豈可擅殺？」飛曰：「若
不殺這廝，反要在他部下聽令，其實不甘！二兄要便住在此，我自投別處去也！」玄德
曰：「我三人義同生死，豈可相離？不若都投別處去便了。」飛曰：「若如此，稍解吾
恨。」

　　於是三人連夜引軍來投朱雋。雋待之其厚，合兵一處，進討張寶。是時曹操自跟皇
甫嵩討張梁，大戰於曲陽。這裏朱雋進攻張寶。張寶引賊眾八九萬，屯於山後。雋令玄
德為其先鋒，與賊對敵。張寶遣副將高昇出馬搦戰。玄德使張飛擊之。飛縱馬挺矛，與
昇交戰，不數合，刺昇落馬。玄德麾軍直衝過去。張寶就馬上披髮仗劍，作起妖法。只
見風雷大作，一股黑氣，從天而降：黑氣中似有無限人馬殺來。玄德連忙回軍，軍中大
亂，敗陣而歸，與朱雋計議。雋曰：「彼用妖術，我來日可宰豬羊狗血，令軍士伏於山
頭；候賊趕來，從高坡上潑之，其法可解。」

　　玄德聽令，撥關公、張飛各引軍一千，伏於山後高岡之上，盛豬羊狗血並穢物準備
。次日，張寶搖旗擂鼓，引軍搦戰，玄德出迎。交鋒之際，張寶作法，風雷大作，飛砂
走石，黑氣漫天，滾滾人馬，自天而下。玄德撥馬便走，張寶驅兵趕來。將過山頭，關
、張伏軍放起號砲，將穢物齊潑。但見空中紙人草馬，紛紛墜地；風雷頓息，砂石不飛
。張寶見解了法，急欲退軍。左關公，右張飛，兩軍都出，背後玄德、朱雋一齊趕上，
賊兵大敗。玄德望見地公將軍旗號，飛馬趕來，張寶落荒而走。玄德發箭，中其左臂。
張寶帶箭逃脫，走入陽城，堅守不出。朱雋引兵圍住陽城攻打，一面差人打探皇甫嵩消
息。

　　探子回報，具說：「皇甫嵩大獲勝捷，朝廷以董卓屢敗，命嵩代之。嵩到時，張角
已死；張梁統其眾，與我軍相拒，被皇甫嵩連勝七陣，斬張梁於曲陽。發張角之棺，戮
屍梟首，送往京師。餘眾俱降。朝廷加皇甫嵩為車騎將軍，領冀州牧。皇甫嵩又表奏盧
植有功無罪，朝廷復盧植原官。曹操亦以有功，除濟南相，即日將班師赴任。」朱雋聽
說，催促軍馬，悉力攻打陽城。賊勢危急，賊將嚴政，刺殺張寶，獻首投降。朱雋遂平
數郡，上表獻捷。

　　時又黃巾餘黨三人，─趙弘、韓忠、孫仲─，聚眾數萬，望風燒劫，稱與張角報讎
。朝廷命朱雋即以得勝之師討之。雋奉詔，率軍前進。時賊據宛城，雋引兵攻之，趙弘
遣韓忠出戰。雋遣玄德、關、張攻城西南角。韓忠盡率精銳之眾，來西南角抵敵。朱雋
自縱鐵騎二千，逕取東北角。賊恐失城，急棄西南而回。玄德從背後掩殺，賊眾大敗，
奔入宛城。朱雋分兵四面圍定，城中斷糧，韓忠使人出城投降。雋不許。玄德曰：「昔
高祖之得天下，蓋為能招降納順；公何拒韓忠耶？」雋曰：「彼一時，此一時也。昔秦
項之際，天下大亂，民無定主，故招降賞附，以勸來耳。今海內一統，惟黃巾造反；若
容其降，無以勸善。使賊得利恣意劫掠，失利便投降：此長寇之志，非良策也。」玄德
曰：「不容寇降是矣。今四面圍如鐵桶，賊乞降不得，必然死戰，萬人一心，尚不可當
，況城中有數萬死命之人乎？不若撤去東南，獨攻西北。賊必棄城而走，無心戀戰，可
即擒也。」

　　雋然之，隨撤東南二面軍馬，一齊攻打西北。韓忠果引軍棄城而奔。雋與玄德、關
、張率三軍掩殺，射死韓忠，餘皆四散奔走。

　　正追趕間，趙弘、孫仲引賊眾到，與雋交戰。雋見弘勢大，引軍暫退。弘乘勢復奪
宛城。雋離十里下寨，方欲攻打，忽見正東一彪人馬到來。為首一將，生得廣額闊面，
虎體熊腰；吳郡富春人也：姓孫，名堅，字文臺，乃孫武子之後。年十七歲，與父至錢
塘，見海賊十餘人，劫取商人財物，於岸上分贓。堅謂父曰：「此賊可擒也。」遂奮力
提刀上岸，揚聲大叫，東西指揮，如喚人狀。賊以為官兵至，盡棄財物奔走。堅趕上，
殺一賊。由是郡縣知名，薦為校尉。後會稽妖賊許昌造反，自稱陽明皇帝，聚眾數萬；
堅與郡司馬招募勇士千餘人，會合州郡破之，斬許昌并其子許韶。刺史臧旻上表奏其功
，除堅為鹽瀆丞，又除盱眙丞、下邳丞。今見黃巾寇起，聚集鄉中少年及諸商旅，并淮
泗精兵一千五百餘人，前來接應。

　　朱雋大喜，便令堅攻打南門，玄德打北門，朱雋打西門，留東門與賊走。孫堅首先
登城，斬賊二十餘人，賊眾奔潰。趙弘飛馬突槊，直取孫堅。堅從城上飛身奪弘槊，刺
弘下馬；卻騎弘馬，飛身往來殺賊。孫仲引賊突出北門，正迎玄德，無心戀戰，只待奔
逃。玄德張弓一箭，正中孫仲，翻身落馬。朱雋大軍，隨後掩殺，斬首數萬級，降者不
可勝計。南陽一路，十數郡皆平。雋班師回京,詔封為車騎對軍，河南尹。雋表奏孫堅
、劉備等功。堅有人情，除別郡司馬上任去了；惟玄德聽候日久，不得除授。

　　三人鬱鬱不樂，上街閒行，正值郎中張鈞車到。玄德見之，自陳功績。鈞大驚，隨
入朝見帝曰：「昔黃巾造反，其原皆由十常侍賣官鬻爵，非親不用，非讎不誅，以致天
下大亂。今宜斬十常侍，懸首南郊，遣使者布告天下，有功者重加賞賜，則四海自清平
也。」十常侍奏帝曰：「張鈞欺主。」帝令武士逐出張鈞。十常侍共議：「此必破黃巾
有功者，不得除授，故生怨言。權且教省家銓注微名，待後卻再理會未晚。」因此玄德
除授定州中山府安喜縣尉，剋日赴任。玄德將兵散回鄉里，止帶親隨二十餘人，與關、
張來安喜縣中到任。署縣事一月，與民秋毫無犯，民皆感化。到任之後，與關、張食則
同桌，寢則同床。如玄德在稠人廣坐，關、張侍立，終日不倦。

　　到縣未及四月，朝廷降詔，凡有軍功為長吏者當沙汰。玄德疑在遣中。適督郵行部
至縣，玄德出郭迎接，見督郵施禮。督郵坐於馬上，惟微以鞭指回答。關、張二公俱怒
。及到館驛，督郵南面高坐，玄德侍立階下。良久，督郵問曰：「劉縣尉是何出身？」
玄德曰：「備乃中山靖王之後；自涿郡剿戮黃巾，大小三十餘戰，頗有微功，因得除今
職。」督郵大喝曰：「汝詐稱皇親，虛報功績！目今朝廷降詔，正要沙汰這等濫官汙吏
！」玄德喏喏連聲而退。歸到縣中，與縣吏商議。吏曰：「督郵入威，無非要賄賂耳。
」玄德曰：「我與民秋毫無犯，那得財物與他？」次日，督郵先提縣吏去，勒令指稱縣
尉害民。玄德幾番自往求免，俱被門役阻住，不肯放參。

　　郤說張飛飲了數盃悶酒，乘馬從館驛前過，見五六十個老人，皆在門前痛哭。飛問
其故。眾老人答曰：「督郵逼勒縣吏，欲害劉公；我等皆來苦告，不得放入，反遭把門
人趕打！」張飛大怒，睜圓環眼，咬碎鋼牙，滾鞍下馬，逕入館驛，把門人那裏阻擋得
住。直奔後堂，見督郵正坐廳上，將縣吏綁倒在地。飛大喝：「害民賊！認得我麼？」
督郵未及開言，早被張飛揪住頭髮，扯出館驛，直到縣前馬樁上縛住；扳下柳條，去督
郵兩腿上著力鞭打，一連打折柳條十數枝。

　　玄德正納悶間，聽得縣前喧鬧，問左右，答曰：「張將軍綁一人在縣前痛打。」玄
德忙去觀之，見綁縛者乃督郵也。玄德驚問其故。飛曰：「此等害民賊，不打死等甚！
」督郵告曰：「玄德公救我性命！」玄德終是仁慈的人，急喝張飛住手。傍邊轉過關公
來，曰：「兄長建許多大功，僅得縣尉，今反被督郵侮辱。吾思枳棘叢中，非棲鸞鳳之
所；不如殺督郵，棄官歸鄉，別圖遠大之計。」玄德乃取印綬，掛於督郵之頸，責之曰
：「據汝害民，本當殺卻；今姑饒汝命。吾繳還印綬，從此去矣！」督郵歸告定州太守
，太守申文省府，差人捕捉。玄德、關、張三人往代州投劉恢。恢見玄德乃漢室宗親，
留匿在家不題。

　　卻說十常侍既握重權，互相商議：但有不從己者，誅之。趙忠，張讓，差人問破黃
巾將士索金帛，不從者奏罷職。皇甫嵩、朱雋皆不肯與，趙忠等俱奏罷其官。帝又封趙
忠等為車騎將軍，張讓等十三人皆封列侯。朝政愈壞，人民嗟怨。於是長沙賊區星作亂
；漁陽張舉、張純反：舉稱天子，純稱大將軍。表章雪片告急，十常侍皆藏匿不奏。

　　一日，帝在後園與十常侍飲宴，諫議大夫劉陶，逕到帝前大慟。帝問其故。陶曰：
「天下危在旦夕，陛下尚自與閹官共飲耶！」帝曰：「國家承平，有何危急？」陶曰：
「四方盜賊並起，侵掠州郡。其禍皆由十常侍賣官害民，欺君罔上。朝廷正人皆去，禍
在目前矣！」十常侍皆免冠跪伏於帝前曰：「大臣不相容，臣等不能活矣！願乞性命歸
田里，盡將家產以助軍資。」言罷痛哭。帝怒謂陶曰：「汝亦有近侍之人，何獨不容朕
耶？」呼武士推出斬之。劉陶大呼：「臣死不惜！可憐漢室天下，四百餘年，到此一旦
休矣！」

　　武士擁陶出，方欲行刑，一大臣喝住曰：「勿得下手，待我諫去。」眾視之，乃司
徒陳耽。逕入室中來諫帝曰：「劉諫議得何罪而受誅？」帝曰：「毀謗近臣，冒朕躬。
」耽曰：「天下人民，欲食十常侍之肉，陛下敬之如父母，身無寸功，皆封列侯；況封
諝等結連黃巾，欲為內亂：陛下今不自省，社稷立見崩摧矣！」帝曰：「封諝作亂，其
事不明。十常侍中，豈無一二忠臣？」陳耽以頭撞階而諫。帝怒，命牽出，與劉陶皆下
獄。是夜，十常侍即於獄中謀殺之；假帝韶以孫堅為長沙太守，討區星。

　　不五十日，報捷，江夏平。詔封堅為烏程侯；封劉虞為幽州牧，領兵往漁陽征張舉
、張純。代州劉恢以書薦玄德見虞。虞大喜，令玄德為都尉，引兵直抵賊巢，與賊大戰
數日，挫動銳氣。張純專一兇暴，士卒心變，帳下頭目刺殺張純，將頭納獻，率眾來降
。張舉見勢敗，亦自縊死。漁陽盡平。劉虞表奏劉備大功，朝廷赦免鞭督郵之罪，除下
密丞，遷高堂尉。公孫瓚又表陳玄德前功，薦為別部司馬，守平原縣令。玄德在平原，
頗有錢糧軍馬，重整舊日氣象。劉虞平寇有功，封太尉。

　　中平六年，夏四月，靈帝病篤，召大將軍何進入宮，商議後事。那何進起身屠家；
因妹入宮為貴人，生皇子辯，遂立為皇后，進由是得權重任。帝又寵幸王美人，生皇子
協。何后嫉妒，鴆殺王美人。皇子協養於董太后宮中。董太后乃靈帝之母，解瀆亭侯劉
萇之妻也。初因桓帝無子，迎立解瀆亭侯之子，是為靈帝。靈帝入繼大統，遂迎養母氏
於宮中，尊為太后。

　　董太后嘗勸帝立皇子協為太子。帝亦偏愛協，欲立之。當時病篤，中常侍蹇碩奏曰
：「若欲立協，必先誅何進，以絕後患。」帝然其說，因宣進入宮。進至宮門，司馬潘
隱謂進曰：「不可入宮：蹇碩欲謀殺公。」進大驚，急歸私宅，召諸大臣，欲盡誅宦官
。座上一人挺身百出曰：「宦官之勢，起自沖、質之時；朝廷滋蔓極廣，安能盡誅？倘
機不密，必有滅族之禍：請細詳之。」進視之，乃典軍校尉曹操也。進叱曰：「汝小輩
安知朝廷大事！」

　　正躊躇間，潘隱至，言：「帝已崩。今蹇碩與十常侍商議，秘不發喪，矯詔宣何國
舅入宮，欲絕後患，冊立皇子協為帝。」

　　說未了，使命至，宣進速入，以定後事。操曰：「今日之計，先宜正君位，然後圖
賊。」進曰：「誰敢與吾正君討賊？」一人挺身出曰：「願借精兵五千，斬關入內，冊
立新君，盡誅閹豎，掃清朝廷，以安天下！」進視之，乃司徒袁逢之子，袁隗之姪：名
紹，字本初，見為司隸校尉。何進大喜，遂點御林軍五千。紹全身披掛。何進引何顒、
荀攸、鄭泰等大臣三十餘員，相繼而入，就靈帝柩前，扶立太子辯即皇帝位。

　　百官呼拜已畢，袁紹入宮收蹇碩。碩慌走入御花園花陰下為中常侍郭勝所殺。碩所
領禁軍，盡皆投順。紹謂何進曰：「中官結黨。今日可乘勢盡誅之。」張讓等知事急，
慌入告何后曰：「始初設謀陷害大將軍者，止蹇碩一人，並不干臣等事。今大將軍聽袁
紹之言，欲盡誅臣等，乞娘娘憐憫！」何太后曰：「汝等勿憂，我當保汝。」傳旨宣何
進入。太后密謂曰：「我與汝出身寒微，非張讓等，焉能享此富貴？今蹇碩不仁，既已
伏誅，汝何信人言，欲盡誅宦官耶？」

　　何進聽罷，出謂眾官曰：「蹇碩設謀害我，可族滅其家。其餘不必妄加殘害。」袁
紹曰：「若不斬草除根，必為喪身之本。」進曰：「吾意已決，汝勿多言。」眾官皆退
。

　　次日，太后命何進參錄尚書事，其餘皆封官職。董太后宣張讓等入宮商議曰：「何
進之妹，始初我抬舉他。今日他孩兒即皇帝位，內外臣僚，皆其心腹：威權太重，我將
如何？」讓奏曰：「娘娘可臨朝，垂簾聽政；封皇子協為王；加國舅董重大官，掌握軍
權；重用臣等：大事可圖矣。」

　　董太后大喜。次日設朝，董太后降旨，封皇子協為陳留王，董重為驃騎將軍，張讓
等共預朝政。何太后見董太后專權，於宮中設一宴，請董太后赴席。酒至半酣，何太后
起身捧盃再拜曰：「我等皆婦人也，參預朝政，非其所宜。昔呂后因握重權，宗族千口
皆被戮。今我等宜深居九重；朝廷大事，任大臣元老自行商議，此國家之幸也。願垂聽
焉。」董太后大怒曰：「汝鴆死王美人，設心嫉妒。今倚汝子為君，與汝兄何進之勢，
輒敢亂言！吾敕驃騎斷汝兄首，如反掌耳！」何后亦怒曰：「吾以好言相勸，何反怒耶
？」董后曰：「汝家屠沽小輩，有何見識！」

　　兩宮互相爭競，張讓等各勸歸宮。何后連夜召何進入宮，告以前事。何進出，召三
公共議：來早設朝，使廷臣奏董太后原係藩妃，不宜久居宮中，合仍遷於河間安置，限
日下即出國門。一面遣人起送董后；一面點禁軍圍驃騎將軍董重府宅，追索印綬。董重
知事急，自刎於後堂。家人舉哀，軍士方散。張讓、段珪見董后一枝已廢，遂皆以金珠
玩好結搆何進弟何曲并其母舞陽君，令早晚入何太后處，善言遮蔽：因此十常侍又得近
幸。

　　六月，何進暗使人酖殺董后於河間驛庭，舉柩回京，葬於文陵。進託病不出，司隸
校尉袁紹入見進曰：「張讓、段珪等流言於外，言公酖殺董后，欲謀大事。乘此時不誅
閹宦，後必為大禍。昔竇武欲誅內豎，機謀不密，反受其殃。今公兄弟部曲將吏，皆英
俊之士；若使盡力，事在掌握。此天贊之時，不可失也。」進曰：「且容商議。」左右
密報張讓﹔讓等轉告何苗，又多送賄賂。苗入奏何后云：「大將軍輔佐新君，不行仁慈
，專務殺伐。今無瑞又欲殺十常侍，此取亂之道也。」后納其言。

　　少頃，何進入白后，欲誅中涓。何后曰：「中官統領禁省，漢家故事。先帝新棄天
下，爾欲誅殺舊臣，非重宗廟也。」進本是沒決斷之人，聽太后言，唯唯而出。袁紹迎
問曰：「大事若何？」進曰：「太后不允，如之奈何？」紹曰：「可召四方英雄人士，
勒兵來京，盡誅閹豎。此時事急，不容太后不從。」進曰：「此計大妙！」便發檄至各
鎮，召赴京師。

　　主簿陳琳曰：「不可！俗云：『掩目而捕燕雀』，是自欺也。微物尚不可欺以得志
，況國家大事乎？今將軍仗皇威，掌兵要，龍驤虎步，高下在心：若欲誅宦官，如鼓洪
爐燎毛髮耳。但當速發，行權立斷，則天人順之﹔卻反外檄大臣，臨犯京闕，英雄聚會
，各懷一心：所謂倒持干戈，授人以柄，功必一成，反生亂矣。」何進笑曰：「此懦夫
之見也！」傍邊一人鼓掌大笑曰：「此事易如反掌，何必多議！」視之，乃曹操也。正
是：欲除君側宵人亂，須聽朝中智士謀。不知曹操說出甚話來，且聽下文分解。

第三回：議溫明董卓叱丁原，餽金珠李肅說呂布

　　且說曹操當日對何進曰：「宦官之禍，古今皆有；但世主不當假之權寵，使至於此
。若欲治罪，當除元惡，但付一獄吏足矣，何必紛紛召外兵乎？欲盡誅之，事必宣露。
吾料其必敗也。」何進怒曰：「孟德亦懷私意耶？」操退曰：「亂天下者，必進也。」
進乃暗差使命齎密詔，星夜往各鎮去。

　　卻說前將軍鰲鄉侯西涼刺史董卓，先為破黃巾無功，朝廷將治其罪，因賄賂十常侍
幸免；後又結託朝貴，遂任顯官，統西州大軍二十萬，常有不臣之心。是時得詔大喜，
點起軍馬，陸續便行；使其婿中郎將牛輔，守住陝西，自己卻帶李傕、郭汜、張濟、樊
稠等提兵望洛陽進發。卓婿謀士李儒曰：「今雖奉詔，中間多有暗昧。何不差人上表，
名正言順，大事可圖。」卓大喜，遂上表。其略曰：　　竊聞天下所以亂逆不止者，皆
由黃門常侍張讓等侮慢天常之故。臣聞揚湯止沸，不如去薪；潰癰雖痛，勝於養毒。臣
敢鳴鐘鼓入洛陽，請除讓等。社稷幸甚！天下幸甚！

　　何進得表，出示大臣。侍御史鄭泰諫曰：「董卓乃豺狼也，引入京城，必食人矣。
」進曰：「汝多疑，不足謀大事。」盧植亦諫曰：「植素知董卓為人，面善心狠；一入
禁庭，必生禍患。不如止之勿來，免致生亂。」

　　進不聽，鄭泰、盧植皆棄官而去。朝廷大臣，去者大半。進使人迎董卓於澠池，卓
按兵不動。張讓等知外兵到，共議曰：「此何進之謀也；我等不先下手，皆滅族矣。」
乃先伏刀斧手五十人於長樂宮嘉德門內，入告何太后曰：「今大將軍矯詔召外兵至京師
，欲滅臣等，望娘娘垂憐賜救。」太后曰：「汝等可詣大將軍府謝罪。」讓曰：「若到
相府，骨肉虀粉矣。望娘娘宣大將軍入宮諭止之。如其不從，臣等只就娘娘前請死。」



　　太后乃降詔宣進。進得詔便行。主簿陳琳諫曰：「太后此詔，必是十常侍之謀，切
不可去。去必有禍。」進曰：「太后詔我，有何禍事？」袁紹曰：「今謀已泄，事已露
，將軍尚欲入宮耶？」曹操曰：「先召十常侍出，然後可入。」進笑曰：「此小兒之見
也。吾掌天下之權，十常侍敢待如何？」紹曰：「公必欲去，我等引甲士護從，以防不
測。」

　　於是袁紹、曹操各選精兵五百，命袁紹之弟袁術領之。袁術全身披掛，引兵布列青
瑣門外。紹與操帶劍護送何進至長樂宮前。黃門傳懿旨云：「太后特宣大將軍，餘人不
許輒入。」將袁紹、曹操等都阻住宮門外。何進昂然直入。至嘉德殿門，張讓、段珪迎
出，左右圍住，進大驚。讓厲聲責進曰：「董后何罪，妄以酖死？國母喪葬，託疾不出
！汝本屠沽小輩，我等薦之天子，以致榮貴：不思報效，欲相謀害！汝言我等甚濁，其
清者是誰？」進慌急，欲尋出路，宮門盡閉，伏甲齊出，將何進砍為兩段。後人有詩歎
之曰：漢室傾危天數終，無謀何進作三公。幾番不聽忠臣諫，難免宮中受劍鋒。

　　讓等既殺何進，袁紹久不見進出，乃於宮門外大叫曰：「請將軍上車！」讓等將何
進首級從牆上擲出，宣諭曰：「何進謀反，已伏誅矣。其餘脅從，盡皆赦宥。」袁紹厲
聲大叫：「閹官謀殺大臣！誅惡黨者前來助戰！」何進部將吳匡，便於青瑣門外放起火
來。袁術引兵突入宮庭，但見閹官，不諭大小，盡皆殺之。袁紹、曹操斬關入內。趙忠
，程曠，夏惲，郭勝四個被趕至翠花樓前，剁為肉泥。宮中火燄沖天。張讓，段珪，曹
節，侯覽將太后及太子并陳留王劫去內省，從後道走北宮。

　　時盧植棄官未去，見宮中事變，擐甲持戈，立於閣下。遙見段珪擁逼何后過來，植
大呼曰：「段珪逆賊，安敢劫太后！」段珪回身便走。太后從窗中跳出，植急救得免。
吳匡殺入內庭，見何苗亦提劍出。匡大呼曰：「何苗同謀害兄，當共殺之！」眾人俱曰
：「願斬謀兄之賊！」苗欲走，四面圍定，砍為虀粉。紹復令軍士分頭來殺十常侍家屬
，不分大小，盡皆誅絕，多有無鬚者誤被殺死。曹操一面救滅宮中之火，請何太后權攝
大事，遣兵追襲張讓等，尋覓少帝。

　　且說張讓，段珪，劫擁少帝及陳留王，冒煙突火，連夜奔走至北邙山。約三更時分
，後面喊聲大舉，人馬趕至；當前何南中部掾吏閔貢，大呼：「逆賊休走！」張讓見事
急，遂投河而死。帝與陳留王未知虛實，不敢高聲，伏於河邊亂草之內。軍馬四散去趕
，不知帝之所在。

　　帝與王伏至四更，露水又下，腹中飢餒，相抱而哭；又怕人知覺，吞聲草莽之中。
陳留王曰：「此間不可久戀，須別尋活路。」於是二人以衣相結，爬上岸邊。滿地荊棘
，黑暗之中，不見行路。正無奈何，忽有流螢千百成群，光芒照耀，只在帝前飛轉。陳
留王曰：「此天助我兄弟也！」遂隨螢火而行，漸漸見路。行至五更，足痛不能行。山
岡邊見一草堆，帝與王臥於草堆之畔。草堆前面是一所莊院。莊主是夜夢兩紅日墜於莊
後，驚覺，披衣出戶，四下觀望。見莊後草堆上紅光沖天，慌忙往視，卻是二人臥於草
畔。

　　莊主問曰：「二少年誰家之子？」帝不敢應。陳留王指帝曰：「此是當今皇帝，遭
十常侍之亂，逃難到此。吾乃皇弟陳留王也。」莊主大驚，再拜曰：「臣先朝司徒崔烈
之弟崔毅也。因見十常侍賣官嫉賢，故隱於此。」遂扶帝入莊，跪進酒食。

　　卻說閔貢趕上段珪拏住，問天子何在。珪言已在半路相失，不知何往。貢遂殺段珪
，懸頭於馬項下，分兵四散尋覓；自己卻獨乘一馬，隨路追尋。偶至崔毅莊，毅見首級
，問之，貢說詳細。崔毅引貢見帝，君臣痛哭。貢曰：「國不可一日無君，請陛下還都
。」崔毅莊上只有瘦馬一匹，備與帝乘。貢與陳留王共乘一馬。離莊而行，不到三里，
司徒王允，太尉楊彪，左軍校尉淳于瓊，右軍校尉趙萌，後軍校尉鮑信，中軍校尉袁紹
，一行人眾，數百人馬，接著車駕，君臣皆哭。先使人將段珪首級往京師號令。另換好
馬與帝及陳留王騎坐，簇帝還京。先是洛陽小兒謠曰：「帝非帝，王非王，千乘萬騎走
北邙。」至此果應其讖。

　　車駕行不到數里，忽見旌旗蔽日，塵土遮天，一枝人馬到來。百官失色，帝亦大驚
。袁紹驟馬出問何人。繡旗影裏，一將飛出，厲聲問：「天子何在？」帝戰慄不能言。
陳留王勒馬向前，叱曰：「來者何人？」卓曰：「西涼刺史董卓也。」陳留王曰：「汝
來保駕耶？汝來劫駕耶？」卓應曰：「特來保駕。」陳留王曰：「既來保駕，天子在此
，何不下馬？」卓大驚，慌忙下馬，拜於道左。陳留王以言撫慰董卓，自初至終，並無
失語。卓暗奇之，已懷廢立之意。

　　是日還宮，見何太后，俱各痛哭。檢點宮中，不見了傳國玉璽。董卓屯兵城外，每
日帶鐵甲馬軍入城，橫行街市，百姓惶惶不安。卓出入宮庭，略無忌憚。後軍校尉鮑信
，來見袁紹，言董卓必有異心，可速除之。紹曰：「朝廷新定，未可輕動。」鮑信見王
允，亦言其事。允曰：「且容商議。」信自引本部軍兵，投泰山去了。

　　董卓招誘何進兄弟部下之兵，盡歸掌握。私謂李儒曰：「吾欲廢帝立陳留王，何如
？」李儒曰：「今朝廷無主，不就此時行事，遲則有變矣。來日於溫明園中，召集百官
，諭以廢立；有不從者斬之，則威權之行，正在今日。」

　　卓喜。次日大排筵會，遍請公卿。公卿皆懼董卓，誰敢不到？卓待百官到了，然後
徐徐到園門下馬，帶劍入席。酒行數巡，卓教停酒止樂，乃厲聲曰：「吾有一言，眾官
靜聽。」眾官側耳。卓曰：「天子為萬民之主，無威儀不可以奉宗廟社稷。今上懦弱，
不若陳留王聰明好學，可承大位。吾欲廢帝，立陳留王，諸大臣以為何如？」誅官聽罷
，不敢出聲。座上一人推案直出，立於筵前，大呼：「不可！不可！汝是何人，敢發大
語？天子乃先帝嫡子，初無過失，何得妄議廢立？汝欲為篡逆耶？」卓視之，乃荊州刺
史丁原也。卓怒叱曰：「順我者生，逆我者死！」遂掣佩劍欲斬丁原。

　　時李儒見丁原背後一人，生得器字軒昂，威風凜凜，手執方天畫戟，怒目而視。李
儒急進曰：「今日飲宴之處，不可談國政；來日向都堂公論未遲。」眾人皆勸丁原上馬
而去。卓問百官曰：「吾所言，合公道否？」盧植曰：「明公差矣：昔太甲不明，伊尹
放之於桐宮。昌邑王登位方二十七日，造惡三千餘條，故霍光告太廟而廢之。今上雖幼
，聰明仁智，並無分毫過失。公乃外郡刺史，素未參與國政，又無伊、霍之大才，何可
強主廢立之事？聖人云『有伊尹之志則可，無伊尹之志則篡也。』」卓大怒，拔劍向前
欲殺植。議郎彭伯諫曰：「盧尚書海內人望，今先害之，恐天下震怖。」卓乃止。司徒
王允曰：「廢立之事，不可酒後相商，另日再議。」於是百官皆散。卓按劍立於園門，
忽見一人躍馬持戟，於園門外往來馳驟。卓問李儒：「此何人也？」儒曰：「此丁原義
兄：姓呂，名布，字奉先者也。主公且須避之。」卓乃入園潛避。

　　次日，人報丁原引軍城外搦戰。卓怒，引軍同李儒出迎。兩陣對圓，只見呂布頂束
髮金冠，披百花戰袍，擐唐猊鎧甲，繫獅蠻寶帶，縱馬挺戟，隨丁建陽出到陣前。建陽
指卓罵曰：「國家不幸，閹官弄權，以致萬民塗炭。爾無尺寸之功，焉敢妄言廢立，欲
亂朝廷？」

　　董卓未及回言，呂布飛馬直殺過來。董卓慌走，建陽率軍掩殺。卓兵大敗，退三十
餘里下寨，聚眾商議。卓曰：「吾觀呂布非常人也。吾若得此人，何慮天下哉？」帳前
一人出曰：「主公勿憂：某與呂布同鄉，知其勇而無謀，見利忘義。某憑三寸不爛之舌
，說呂布拱手來降，可乎？」

　　卓大喜，觀其人，乃虎賁中郎李肅也。卓曰：「汝將何以說之？」肅曰：「某聞主
公有名馬一匹，號曰『赤兔』，日行千里。須得此馬，再用金珠，以利結其心。某更進
說詞，呂布必反丁原，來投主公矣。」卓問李儒曰：「此言可乎？」儒曰：「主公欲取
天下，何惜一馬？」卓欣然與之，更與黃金一千兩、明珠數十顆、玉帶一條。

　　李肅齎了禮物，投呂布寨來。伏路軍人圍住。肅曰：「可速報呂將軍，有故人來見
。」軍人報知，布命入見。肅見布曰：「賢弟別來無恙！」布揖曰：「久不相見，今居
何處？」肅曰：「見任虎賁中郎將之職。聞賢弟匡扶社稷，不勝之喜。有良馬一匹，日
行千里，渡水登山，如履平地，名曰『赤兔』：特獻與賢弟，以助虎威。」布便令牽過
來看。果然那馬渾身上下，火炭般赤，無半根雜毛；從頭至尾，長一丈；從蹄至項，高
八尺；嘶喊咆哮，有騰空入海之狀。後人有詩單道赤兔馬曰：　　奔騰千里蕩塵埃，渡
水登山紫霧開。掣斷絲韁搖玉轡，火龍飛下九天來。

　　布見了此馬，大喜，謝肅曰：「兄賜此良駒，將何以為報？」肅曰：「某為義氣而
來，豈望報乎？」布置酒相待。酒酣，肅曰：「肅與賢弟少得相見；令尊卻常會來。」
布曰：「兄醉矣！先父棄世多年，安得與兄相會？」肅大笑曰：「非也﹔某說今日丁刺
史耳。」布惶恐曰：「某在丁建陽處，亦出於無奈。」肅曰：「賢弟有擎天駕海之才，
四海孰不欽敬？功名富貴，如探囊取物，何言無奈而在人之下乎？」布曰：「恨不逢其
主耳。」肅笑曰：「『良禽擇木而棲，賢臣擇主而事。』見機不早，悔之晚矣。」布曰
：「兄在朝廷，觀何人為世之英雄？」肅曰：「某遍觀群臣，皆不如董卓，董卓為人敬
賢禮士，賞罰分明，終成大業。」布曰：「某欲從之，恨無門路。」

　　肅取金珠、玉帶列於布前。布驚曰：「何為有此？」肅令叱退左右，告布曰：「此
是董公久慕大名，特令某將此奉獻。赤兔馬亦董公所贈也。」布曰：「董公如此見愛，
某將何以報之？」肅曰：「如某之不才，尚為虎賁中郎將；公若到彼，貴不可言。」布
曰：「恨無涓埃之功，以為進見之禮。」肅曰：「功在翻手之間，公不肯為耳。」布沈
吟良久曰：「吾欲殺丁原，引軍歸董卓，何如？」肅曰：「賢弟若能如此，真莫大之功
也！但事不宜遲，在於速決。」

　　布與肅約於明日來降，肅別去。是夜二更時分，布提刀逕入丁原帳中。原正秉燭觀
書，見布至，曰：「吾兒來有何事故？」布曰：「吾堂堂丈夫，安肯為汝子乎！」原曰
：「奉先何故心變？」布向前一刀砍下丁原首級，大呼：「左右！丁原不仁，吾已殺之
。肯從吾者在此，不從者自去！」軍士散其大半。

　　次日，布持丁原首級，往見李肅。肅遂引布見卓。卓大喜，置酒相待。卓先下拜曰
：「卓今得將軍，如旱苗之得甘雨也。」布納卓坐而拜之曰：「公若不棄，布請拜為義
父。」卓以金甲錦袍賜布，暢飲而散。卓自是威勢越大，自領前將軍事，封弟董旻為左
將軍鄠侯，封呂布為騎都尉中郎將都亭侯。李儒勸卓早定廢立之計。卓乃於省中設宴，
會集公卿，令呂布將甲士千餘，侍衛左右。

　　是日，太傳袁隗與百官皆到。酒行數巡，卓拔劍曰：「今上闇弱，不可以奉宗廟；
吾將依伊尹、霍光故事，廢帝為弘農王，立陳留王皇帝。有不從者斬！」群臣惶怖莫敢
對。中軍校尉袁紹挺身出曰：「今上即位未幾，並無失德；汝欲廢嫡立庶，非反而何？
」卓怒曰：「天下事在我！我今為之，誰敢不從？汝視我之劍不利否？」袁紹亦拔劍曰
：「汝劍利，吾劍未嘗不利！」兩個在筵上對敵。正是：　　丁原仗義身先喪，袁紹爭
鋒勢又危。畢竟袁紹性命如何，且聽下文分解。

第四回：廢漢帝陳留為皇，謀董賊孟德獻刀

　　且說董卓欲殺袁紹，李儒止之曰：「事未可定，不可妄殺。」袁紹手提寶劍，辭別
百官而出，懸節東門，奔翼州去了。卓謂太傳袁隗曰：「汝姪無禮，吾看汝面，姑恕之
。廢立之事若何？」隗曰：「太尉所見是也。」卓曰：「敢有阻大議者，以軍法從事。
」群臣震恐，皆云：「一聽尊命。」宴罷，卓問侍中周毖、校尉伍瓊曰：「袁紹此去若
何？」周毖曰：「袁紹忿忿而去，若購之急，勢必為變，且袁氏樹恩四世，門生故吏，
遍於天下；倘收豪傑以聚徙眾，英雄因之而起，山東非公有也。不如赦之，拜為一郡守
，則紹喜於免罪，必無患矣。」伍瓊曰：「袁紹好謀無斷，不足為慮；誠不若加之一郡
守，以收民心。」

　　卓從之，即日差人拜紹為渤海太守。九月朔，請帝陞嘉德殿，大會文武。卓拔劍在
手，對眾曰：「天子闇弱，不足以君天下。今有策文一道，宜為宣讀。」乃令李儒讀策
曰：「孝靈皇帝，早棄臣民；皇帝，海內仰望。而帝天資輕佻，威儀不恪，居喪慢惰：
否德既彰，有忝大位。皇太后教無母儀，統政荒亂。永樂太后暴崩，眾論惑焉。三綱之
道，天地之紀，毋乃有闕？陳留王協，聖德偉懋，規矩肅然；居喪哀戚，言不以邪；休
聲美譽，天下所聞：宜承洪業，為萬世統。茲廢皇帝為弘農王，皇太后還政。請奉陳留
王為皇帝，應天順人，以慰生靈之望。」

　　李儒讀策畢，卓叱左右扶帝下殿，解其璽綬，北面長跪，稱臣聽命。又呼太后去服
候敕。帝后皆號哭。群臣無不悲慘。階下一大臣，憤怒高叫曰：「賊臣董卓，敢為欺天
之謀，吾當以頸血濺之！」揮手中象簡，直擊董卓。卓大怒，喝武士拏下，乃尚書丁管
也。卓命牽出斬也。管罵不絕口，至死神色不變。後人有詩歎曰：

　　董賊潛懷廢立圖，漢家宗社委丘墟。滿朝臣宰皆囊括，惟有丁公是丈夫。

　　卓請陳留王登殿。群臣朝賀畢，卓命扶何太后并弘農王及帝妃唐氏於永安宮閒住，
封鎖宮門，禁群臣無得擅入。可憐少帝四月登基，至九月即被廢。卓所立陳留王協，表
字伯和，靈帝中子，即獻帝也，時年九歲。改元初平。董卓為相國，贊拜不名，入朝不
趨，劍履上殿，威福莫比。李儒勸卓擢用名流，以收人望，因薦蔡邕之才。卓命徵之，
邕不赴。卓怒，使人謂邕曰：「如不來，當滅汝族。」邕懼，只得應命而至。卓見邕大
喜，一月三遷其官，拜為侍中，甚見親厚。

　　卻說少帝與何太后、唐妃困於永安宮中，衣服飲食，漸漸欠缺；少帝淚不曾乾。一
日，偶見雙燕飛於庭中，遂吟詩一首。詩曰：

　　　嫩草綠凝煙，裊裊雙飛燕。洛水一條青，陌上人稱羨。　遠望碧雲深，是吾舊宮
殿。何人仗忠義，洩我心中怨！

　　董卓時常使人探聽。是日獲得此詩，來呈董卓。卓曰：「怨望作詩，殺之有名矣。
」遂命李儒帶武士十人，入宮弒帝。帝與后、妃正在樓上，宮女報李儒至，帝大驚。儒
以鴆酒奉帝，帝問何故。儒曰：「春日融和，董相國特上壽酒。」太后曰：「既云壽酒
，汝可先飲。」儒怒曰：「汝不飲耶？」呼左右持短刀白練於前曰：「壽酒不飲，可領
此二物！」唐妃跪告曰：「妾身代帝飲酒，願公存母子性命。」儒叱曰：「汝何人，可
代王死？」乃舉酒與何太后曰：「汝可先飲！」后大罵何進無謀，引賊入京，致有今日
之禍。儒催逼帝，帝曰：「容我與太后作別。」乃大慟而作歌。其歌曰：

　　　天地易兮日月翻，棄萬乘兮退守藩。為巨逼兮命不久，大勢去兮空淚潸！

　　唐妃亦作歌曰：

　　　皇天將崩兮，后土頹﹔身為帝姬兮，恨不隨。生死異路兮，從此別﹔奈何煢速兮
，心中悲！

　　歌罷，相抱而哭。李儒叱曰：「相國立等回報，汝等俄延，望誰救耶？」太后大罵
：「董賊逼我母子，皇天不佑！汝等助惡，必當滅族！」儒大怒，雙手扯住太后，直攛
下樓，叱武士絞死唐妃，以鴆酒灌殺少帝，還報董卓。卓命葬於城外。自此每夜入宮，
姦淫宮女，夜宿龍床。嘗引軍出城，行到陽城地方，時當二月，村民社賽。男女皆集，
卓命軍士圍住，盡皆殺之，掠婦女財物，裝載車上，懸頭千餘顆於車下，連軫還都，揚
言殺賊大勝而回；於城門下焚燒人頭，以婦女財物分散眾軍。

　　越騎校尉伍孚，字德瑜，見卓殘暴，憤恨不平。嘗於朝服內披小鎧，藏短刀，欲伺
便殺卓。一日，卓入朝，孚迎至閣下，拔刀直刺卓。卓氣力大，兩手摳住；呂布便入，
揪倒伍孚。卓問曰：「誰教汝反？」孚瞪目大喝曰：「汝非吾君，吾非汝臣，何反之有
？汝罪惡盈天，人人願得而誅之！吾恨不車裂汝以謝天下！」卓大怒，命牽出剖剮之。
孚至死罵不絕口。後人有詩讚之曰：

　　漢末忠臣說伍孚，沖天豪氣世間無。朝堂殺賊名猶在，萬古堪稱大丈夫！

　　董卓自此出入常帶甲士護衛。時袁紹在渤海，聞知董卓弄權，乃差人齎密書來見王
允。書略曰：卓賊欺天廢主，人不忍言；而公恣其跋扈，如不聽聞，豈報國效忠之臣哉
？紹今集兵練卒，欲掃清王室，未敢輕動。公若有心，當乘間圖之。若有驅使，即當奉
命。

　　王允得書，尋思無計。一日，於侍班閣子內見舊臣俱在，允曰：「今日老夫賤降，
晚間敢屈眾位到舍小酌。」眾官皆曰：「必來祝壽。」當晚王允設宴後堂，公卿皆至。
酒行數巡，王允忽然掩面大哭。眾官驚問曰：「司徒貴誕，何故發悲？」允曰：「今日
並非賤降，因欲與眾位一敘，恐董卓見疑，故託言耳。董卓欺主弄權，社稷旦夕難保。
想高皇誅秦滅楚，奄有天下；誰想傳至今日，乃喪於董卓之手：此吾所以哭也。」於是
眾官皆哭。坐中一人撫掌大笑曰：「滿朝公卿，夜哭到明，明哭到夜，還能哭死董卓否
？」允視之，乃驍騎校尉曹操也。允怒曰：「汝祖宗亦食祿漢朝，今不思報國而反笑耶
？」操曰：「吾非笑別事，笑眾位無一計殺董卓耳。操雖不才，願即斷董卓頭，懸之都
門，以謝天下。」允避席問曰：「孟德有何高見？」操曰：「近日操屈身以事卓者，實
欲乘間圖之耳。今卓頗信操，操因得時近卓。聞司徒有七星寶刀一口，願借與操入相府
刺殺之，雖死不恨！」允曰：「孟德果有是心，天下幸甚！」遂親自酌酒奉操。操瀝酒
設誓，允隨取寶刀與之。操藏刀，飲酒畢，即起身辭別眾官而去。眾官又坐了一回，亦
俱散訖。

　　次日，曹操佩著寶刀，來至相府，問丞相何在。從人云：「在小閣中。」操竟入。
見董卓坐於床上，呂布侍立於側。卓曰：「孟德來何遲？」操曰：「馬贏行遲耳。」卓
顧謂布曰：「吾有西涼進來好馬，奉先可親去揀一騎賜與孟德。」布領令而去。操暗忖
曰：「此賊合死！」即欲拔刀刺之。懼卓力大，未敢輕動。卓胖大不耐久坐，遂倒身而
臥，轉面向內。操又思曰：「此賊當休矣！」急掣寶刀在手。恰待要刺，不想董卓仰面
看衣鏡中，照見曹操在背後拔刀，急回身問曰：「孟德何為？」

　　時呂布已牽馬至閣外，操惶遽，乃持刀跪下曰：「操有寶刀一口，獻上恩相。」卓
接視之，見其刀長尺餘，七寶嵌飾，極其鋒利，果寶刀也；遂遞與呂布收了。操解鞘付
布。卓引操出閣看馬。操謝曰：「借願試一騎。」卓就教與鞍轡。操牽馬出相府，加鞭
望東南而去。布對卓曰：「適來曹操似有行刺之狀，及被喝破，故推獻刀。」卓曰：「
吾亦疑之。」

　　正說話間，適李儒至，卓以其事告之。儒曰：「操無妻小在京，只獨居寓所。今差
人往召，如彼無疑而便來，則是獻刀；如推託不來，則必是行刺，便可擒而問也。」卓
然其說，即差獄卒四人往喚操。去了良久，回報曰：「操不曾回寓，乘馬飛出東門。門
吏問之，操曰：『丞相差我有緊急公事』，縱馬而去矣。」儒曰：「操賊心逃竄，行刺
無疑矣。」卓大怒曰：「我如此重用，反欲害我！」儒曰：「此必有同謀者，待拏住曹
操便可知矣。」卓遂令遍行文書，畫影圖形，捉拏曹操。擒獻者，賞千金，封萬戶侯；
窩藏者同罪。

　　且說曹操逃出城外，飛奔譙郡。路經中牟縣，為守關軍士所獲，擒見縣令。操言：
「我是客商，覆姓皇甫。」縣令熟視曹操，沈吟半晌，乃曰：「吾前在洛陽求官時，曾
認得汝是曹操，如何隱諱？且把來監下，明日解去京師請賞。」把關軍士賜以酒食而去
。

　　至夜分，縣令喚親隨人暗地取出曹操，直至後院中審究；問曰：「我聞丞相待汝不
薄，何故自取其禍？」操曰：「『燕雀安知鴻鵠志哉！』汝既拏住我，便當解去請賞。
」縣令屏退左右，謂操曰：「汝休小覷我。我非俗吏，奈未遇其主耳。」操曰：「吾祖
宗世食漢祿，若不思報國，與禽獸何異？吾屈身事卓者，欲乘間圖之，為國除害耳。今
事不成，乃天意也！」縣令曰：「孟德此行，將欲何往？」操曰：「吾將歸鄉里，發矯
詔，召天下諸侯興兵共誅董卓，吾之願也。」

　　縣令聞言，乃親釋其縛，扶之上坐，再拜曰：「公真天下忠義之士也！」曹操亦拜
，問縣令姓名。縣令曰：「吾姓陳，名宮，字公臺。老母妻子，皆在東郡。今感公忠義
，願棄一官，從公而逃。」操甚喜。是夜陳宮收拾盤費，與曹操更衣易服，各背劍一口
，乘馬投故鄉來。

　　行了三日，至成皋地方，天色向晚。操以鞭指林深處，謂宮曰：「此間有一人姓呂
，名伯奢，是吾父結義弟兄；就往問家中消息，覓一宿，如何？」宮曰：「最好。」二
人至莊前下馬，入見伯奢。奢曰：「我聞朝廷遍行文書，捉汝甚急，汝父已避陳留去了
。汝如何得至此？」操告以前事，曰：「若非陳縣令，已粉骨碎身矣。」伯奢拜陳宮曰
：「小姪若非使君，曹氏滅門矣。使君寬懷安坐，今晚便可下榻草舍。」說罷，即起身
入內。良久乃出，謂陳宮曰：「老夫家無好酒，容往西村沽一樽來相待。」言訖，匆匆
上驢而去。

　　操與宮坐久，忽聞莊後有磨刀之聲。操曰：「呂伯奢非吾至親，此去可疑，當竊聽
之。」二人潛步入草堂後，但聞人語曰：「縛而殺之，何如？」操曰：「是矣！今若不
先下手，必遭擒獲。」遂與宮拔劍直入，不問男女，皆殺之，一連殺死八口。搜至廚下
，卻見縛一豬欲殺。宮曰：「孟德心多，誤殺好人矣！」急出莊上馬而行。行不到二里
，只見伯奢驢鞍前　懸酒二瓶，手攜果菜而來，叫曰：「賢姪與使君何故便去？」操曰
：「被罪之人，不敢久住。」伯奢曰：「吾已分付家人宰一豬相款，賢姪、使君何憎一
宿？速請轉騎。」

　　操不顧，策馬便行。行不數步，忽拔劍復回，叫伯奢曰：「此來者何人？」伯奢回
頭看時，操揮劍砍伯奢於驢下。宮大驚曰：「適纔誤耳，今何為也？」操曰：「伯奢到
家，見殺死多人，安肯干休？若率眾來追，必遭其禍矣。」宮曰：「知而故殺，大不義
也！」操曰：「寧教我負天下人，休教天下人負我。」陳宮默然。

　　當夜行數里，月明中敲開客店門投宿。喂飽了馬，曹操先睡。陳宮尋思：「我將謂
曹操是好人，棄官跟他；原來是個狠心之徒！今日留之，必為後患。」便欲拔劍來殺曹
操。正是：設心狠毒非良士，操卓原來一路人。畢竟曹操性命如何，且聽下文分解。

第五回：發矯詔諸鎮應曹公，破關兵三英戰呂布

　　卻說陳宮正欲下手殺曹操，忽轉念曰：「我為國家跟他到此，殺之不義。不若棄而
他往。」插劍上馬，不等天明，自投東郡去了。操覺，不見陳宮，尋思：「此人見我說
了這兩句，疑我不仁，棄我而去；吾當急行，不可久留。」遂連夜到陳留，尋見父親，
備說前事；欲散家資，招募義兵。父言：「資少恐不成事。此間有孝廉衛弘，疏財仗義
，其家巨富；若得相助，事可圖矣。」

　　操置酒張筵，拜請衛弘到家，告曰：「今漢室無主，董卓專權，欺君害民，天下切
齒。操欲力扶社稷，恨力不足。公乃忠義之士，敢求相助。」衛弘曰：「吾有是心久矣
，恨未遇英雄耳。既孟德有大志，願將家資相助。」操大喜；於是先發矯詔，馳報各道
，然後招集義兵，豎起招兵白旗一面，上書「忠義」二字。不數日間，應募之士，如雨
駢集。

　　一日，有一個陽平衛國人，姓樂，名進，字文謙，來投曹操。又有一個山陽鉅鹿人
，姓李，名典，字曼成，也來投曹操。操皆留為帳前吏。又有沛國譙人，夏侯惇，字元
讓，乃夏侯嬰之後；自小習鎗棒；年十四從師學武，有人辱罵其師，惇殺之，逃於外方
；聞知曹操起兵，與其族弟夏侯淵兩個，各引壯士千人來會。此二人本操之弟兄：操父
曹嵩原是夏侯氏之子，過房與曹家，因此是同族。

　　不數日，曹氏兄弟曹仁，曹洪，各引兵千餘來助。曹仁字子孝，曹洪字子廉；二人
兵馬嫺熟，武藝精通。操大喜，於村中調諫軍馬。衛弘盡出家財，置辦衣甲旗旛。四方
送糧者，不計其數。

　　時袁紹得操矯詔，乃聚麾下文武，引兵三萬，離渤海來與曹操會盟。操作檄文以達
諸郡。檄文曰：

　　操等謹以大義布告天下：董卓欺天罔地，滅國弒君；穢亂宮禁，殘害生靈；狼戾不
仁，罪惡充積！今奉天子密詔，大集義兵，誓欲掃清華夏，剿戮群凶。望興義師，共洩
公憤；扶持王室，拯救黎民。檄文到日，可速奉行！

　　操發檄文去後，各鎮諸侯，皆起兵相應：

　　第一鎮，後將軍南陽太守袁術。第二鎮，冀州刺史韓馥。第三州鎮，豫州刺史孔。
第四鎮，兗州刺史劉岱。第五鎮，河內郡太守王匡。第六鎮，陳留太守張邈。第七鎮，
東郡太守喬瑁。第八鎮，山陽太守劉遺。第九鎮，濟北相鮑信。第十鎮，北海太守孔融
。第十一鎮，廣陵太守張超。第十二鎮，徐州刺史陶謙。第十三鎮，西涼太守馬騰。第
十四鎮，北平太守公孫瓚。第十五鎮，上黨太守張楊。第十六鎮，烏程侯長沙太守孫堅
。第十七鎮，祁鄉侯渤海太守袁紹。諸路軍馬，少不等，一有三萬者，有一二萬者一，
各領文官武將，投洛陽來。

　　且說北平太守公孫瓚，統領精兵一萬五千，路經德州平原縣。正行之間，遙見桑樹
叢中，一面黃旗，數騎來迎。瓚視之，乃劉玄德也。瓚問曰：「賢弟何故在此？」玄德
曰：「舊日蒙兄保備為平原縣令，今聞大軍過此，特來奉候，就請兄長入城歇馬。」瓚
指關、張而問曰：「此何人也？」玄德曰：「此關羽，張飛，備結義兄弟也。」瓚曰：
「乃同破黃巾者乎？」玄德曰：「皆此二人之力。」瓚曰：「今居何職？」玄德答曰：
「關羽為馬弓手，張飛為步弓手。」瓚歎曰：「如此可謂埋沒英雄！今董卓作亂，天下
諸侯，共往誅之。賢弟可棄此卑官，一同討賊，力扶漢室，若何？」玄德曰：「願往。
」張飛曰：「當時若容我殺了此賊，免有今日之事。」雲長曰：「事已至此，即當收拾
前去。」

　　玄德、關、張引數騎跟公孫瓚來。曹操接著。眾諸侯亦陸續皆至，各自安營下寨，
連接二百餘里。操乃宰牛殺馬，大會諸侯，商議進兵之策。太守王匡曰：「今奉大義，
必立盟主；眾聽約束，然後進兵。」操曰：「袁本初四世三公，門多故吏，漢朝名相之
裔，可為盟主。」紹再三推辭。眾皆曰：「非本初不可。」紹方應允。次日築臺三層，
遍列五方旗幟，上建白旄黃鉞，兵符將印，請紹登壇。紹整衣佩劍，慨然而上，焚香再
拜。其盟曰：漢室不幸，皇綱失統。賊臣董卓，乘釁縱害，禍加至尊，虐流百姓。紹等
懼社稷淪喪，糾合義兵，並赴國難。凡我同盟，齊心戮力，以致臣節，必無二志。有渝
此盟，俾墜其命，無克遺育。皇天后土，祖宗明靈，實皆鑒之！

　　讀畢，歃血。眾因其辭氣慷慨，皆涕泗橫流。歃血已罷，下壇。眾扶紹升帳而坐，
兩行依爵位年齒分列坐定。操行酒數巡，言曰：「今日既立盟主，各聽調遣，同扶國家
，勿以強弱計較。」袁紹曰：「紹雖不才，既承公等推為盟主，有功必賞，有罪必罰。
國有常刑，軍有紀律；各宜遵守，勿得違犯。」眾皆曰：「惟命是聽。」紹曰：「吾弟
袁術總督糧草，應付諸營，無使有缺。更須一人為先鋒，直抵汜水關挑戰。餘各據險要
，以為接應。」長沙太守孫堅出曰：「堅願為前部。」紹曰：「文臺勇烈，可當此任。
」堅遂引本部人馬殺奔汜水關來。守關將士，差流星馬往洛陽丞相府告急。董卓自專大
權之後，每日飲宴。李儒接得告急文書，逕來稟卓。卓大驚，急聚眾將商議。溫侯呂布
挺身出曰：「父親勿慮：關外諸侯，布視之如草芥。願提虎狼之師，盡斬其首，懸於都
門。」卓大喜曰：「吾有奉先，高枕無憂矣！」言未絕，呂布背後一人高聲出曰：「『
割雞焉用牛刀？』不勞溫侯親往。吾斬眾諸侯首級，如探囊取物耳。」卓視之，其人身
長九尺，虎體狼腰，豹頭猿臂：關西人也；姓華，名雄。卓聞言大喜，加為驍騎校尉，
撥馬步軍五萬，同李肅，胡軫，趙岑星夜赴關迎敵。眾諸侯內有濟北相鮑信，尋思孫堅
既為前部，怕他奪了頭功，暗撥其弟鮑忠，先將馬步軍三千，逕抄小路，直到關下搦戰
。華雄引鐵騎五百，飛下關來，大喝：「賊將休走！」鮑忠急待退，被華雄手起刀落，
斬於馬下，生擒將校極多。華雄遣人將鮑忠首級來相府報捷，卓加雄為都督。

　　卻說孫堅引四將直至關前。那四將：第一個，右北平土垠人：姓程，名普，字德謀
，使一條鐵脊蛇矛；第二個，姓黃，名蓋，字公覆，零陵人也，使鐵鞭：第三個，姓韓
，名當，字義公，遼西令支人也，使一口大刀；第四個，姓祖，名茂，字大榮，吳郡富
春人也，使雙刀。孫堅披爛銀鎧，裏赤幘，橫古錠刀，騎花鬃馬，指關上而罵曰：「助
惡匹夫，何不早降！」

　　華雄副將胡軫引兵五千出關迎戰。程普飛馬挺矛，直取胡軫。鬥不數合，程普刺中
胡軫咽喉，死於馬下。堅揮軍直殺至關前，關上矢石如雨。孫堅引兵回至梁東屯住，使
人於袁紹處報捷，就於袁術處催糧。或說術曰：「孫堅乃江東猛虎；若打破洛陽，殺了
董卓，正是除狼而得虎也。今不與糧，彼軍必散。」術聽之，不發糧草。孫堅軍缺食，
軍中自亂，細作報上關來。李肅為華雄謀曰：「今夜我引一軍從小路下關，襲孫堅寨後
，將軍揮其前寨，堅可擒矣。」

　　雄從之，傳令軍士飽餐，乘夜下關。是夜月白風清。到堅寨時，已是半夜，鼓譟直
進。堅慌忙披掛上馬，正遇華雄。兩馬相交，鬥不數合，後面李肅軍到，令軍士放起火
來。堅軍亂竄。眾將各自混戰，止有祖茂跟定孫堅，突圍而走。背後華雄追來。堅取箭
，連放兩箭，皆被華雄躲過。再放第三箭時，因用力太猛，拽折了鵲畫弓，只得棄弓縱
馬而奔。祖茂曰：「主公頭上赤幘射目，為賊所識認。可脫幘與某戴之。」堅就脫幘換
茂盔，分兩路而走。雄軍只望赤幘者追趕，堅乃從小路得脫。祖茂被華雄追急，將赤幘
挂於人家燒不盡的庭柱上，卻入樹林潛躲。

　　華雄軍於下遙月見赤幘，四面圍定，不敢近前。用箭射之，方知是計，遂向前取了
赤幘。祖茂於林後殺出，揮雙刀欲劈華雄；雄大喝一聲，將祖茂一刀砍於馬下。殺至天
明，雄方引兵上關。程普，黃蓋，韓當都來尋見孫堅，再收拾軍馬屯紮。堅為折了祖茂
，傷感不已，星夜遣人報知袁紹。紹大驚曰：「不想孫文臺敗於華雄之手！」便聚眾諸
侯商議。眾人都到，只有公孫瓚後至，紹請入帳列坐。紹曰：「前日鮑將軍之弟不遵調
遣，擅自進兵，殺身喪命，折了許多軍士。今者孫文臺又敗於華雄：挫動銳氣，為之奈
何？」諸侯並皆不語。

　　紹舉目遍視，見公孫瓚背後立著三人，容貌異常，都在那裏冷笑。紹問曰：「公孫
太守背後何人？」瓚呼玄德出曰：「此吾自幼同舍兄弟，平原令劉備是也。」曹操曰：
「莫非破黃巾劉玄德乎？」瓚曰：「然。」即令劉玄德拜見。瓚將玄德功勞，並其出身
，細說一遍。紹曰：「既是漢室宗派，取坐來。」命坐。備遜謝。紹曰：「吾非敬汝名
爵，吾敬汝是帝室之冑耳。」玄德乃坐於末位，關、張叉手侍立於後。

　　忽探子來報：「華雄引鐵騎下關，用長竿挑著孫太守赤幘，來寨前大罵搦戰。」紹
曰：「誰敢去戰？」袁術背後轉出驍將俞涉曰：「小將願往。」紹喜，便著俞涉出馬。
即時報來：「俞涉與華雄戰不三合，被華雄斬了。」眾大驚。太守韓馥曰：「吾有上將
潘鳳，可斬華雄。」紹急令出戰。潘鳳手提大斧上馬。去不多時，飛馬來報：「潘鳳又
被華雄斬了。」眾皆失色。紹曰：「可惜吾上將顏良、文醜未至！得一人在此，何懼華
雄？」言未畢，階下一人大呼出曰：「小將軍願往斬華雄頭，獻於帳下！」眾視之，見
其人身長九尺，髯長二尺；丹鳳眼，臥蠶眉；面如重棗，聲如巨鐘；立於帳前。紹問何
人。公孫瓚曰：「此劉玄德之弟關羽也。」紹問見居何職。瓚曰：「跟隨劉玄德充馬弓
手。」帳上袁術大喝曰：「汝欺吾眾諸侯無大將耶？量一弓手，安敢亂言！與我打出！
」曹操急止之曰：「公路息怒：此人既出大言，必有勇略；試教出馬，如其不勝，責之
未遲。」袁紹曰：「使一弓手出戰，必被華雄所笑。」操曰：「此人儀表不俗，華雄安
知他是弓手？」關公曰：「如不勝，請斬某頭。」

　　操教釃熱酒一盃，與關公飲了上馬。關公曰：「酒且斟下，某去便來。」出帳提刀
，飛身上馬。眾諸侯聽得關外鼓聲大振，喊聲大舉，如天摧地塌，岳撼山崩，眾皆失驚
。正欲探聽，鸞鈴響處，馬到中軍，雲長提華雄之頭，擲於地上，其酒當溫。後人有詩
讚之曰：威鎮乾坤第一功，轅門畫鼓響鼕鼕。雲長停盞施英勇，酒當溫時斬華雄。

　　曹操大喜。只見玄德背後轉出張飛，高聲大叫：「俺哥哥斬了華雄，不就這裏殺入
關去，活拏董卓，更待何時！」袁術大怒，喝曰：「俺大臣尚自謙讓，量一縣令手下小
卒，安敢在此耀武揚威！都與趕出帳去！」曹操曰：「得功者賞，何計貴賤乎？」袁術
曰：「既然公等只重一縣令，我當告退。」操曰：「豈可因一言而誤大事耶？」命公孫
瓚且帶玄德、關、張回寨。眾官皆散。曹操暗使人齎牛酒撫慰三人。卻說華雄手下敗軍
，報上關來。李肅慌忙寫告急文書，申聞董卓。卓急聚李儒、呂布等商議。儒曰：「今
失了上將華雄，賊勢浩大。袁紹為盟主，紹叔袁隗，現為太傅；倘或裏應外合，深為不
便，可先除之。請丞相親領大軍，分撥剿捕。」

　　卓然其說，喚李催，郭汜，領兵五百，圍住太傅袁隗家，不分老幼，盡皆誅絕，先
將袁隗首級去關前號令。卓遂起兵二十萬，分為兩路而來：一路先令李催，郭汜，引兵
五萬，把住汜水關，不要廝殺；卓自將十五萬，同李儒，呂布，樊稠，張濟，等守虎牢
關。這關離洛陽五十里。軍馬到關，卓令呂布領三萬大軍，去關前紮住大寨。卓自在關
上屯住。

　　流星馬探聽得，報入袁紹大寨裏來。紹聚眾商議。操曰：「董卓屯兵虎牢，截俺諸
侯中路，今可勒兵一半迎敵。」紹乃分王匡，喬瑁，鮑信，袁遺，孔融，張楊，陶謙，
公孫瓚，八路諸侯，往虎牢關迎敵。操引軍往來救應。八路諸侯，各自起兵。河內太守
王匡，引兵先到。呂布帶鐵騎三千，飛奔來迎。王匡將軍馬列成陣勢，勒馬門旗下看時
，見呂布出陣：頭戴三叉束髮紫金冠，體挂西川紅錦百花袍，身披獸面吞頭連環鎧，腰
繫勒甲玲瓏獅蠻帶；弓箭隨身，手持畫戟；坐下嘶風赤兔馬；果然是人中呂布，馬中赤
兔！

　　王匡回頭問曰：「誰敢出戰？」後面一將，縱馬挺鎗而出。匡視之，乃河內名將方
悅。兩馬相交，無五合，被呂布一戟刺於馬下，挺戟直衝過來。匡軍大敗，四散奔走。
布東西衝殺，如入無人之境。幸得喬瑁、袁遺兩軍皆至，來救王匡，呂布方退。三路諸
侯，各折了些人馬，退三十里下寨。隨後五路軍馬都至，一處商議，言呂布英雄，無人
可敵。

　　正慮間，小校報來：「呂布搦戰。」八路諸侯，一齊上馬．軍分八隊，布在高岡。
遙望呂布一簇軍馬，繡旗招颭，先來衝陣。上黨太守張楊部將穆順，出馬挺鎗迎戰，被
呂布手起一戟，刺於馬下。眾大驚。北海太守孔融部將武安國，使鐵鎚飛馬而出。呂布
揮戟拍馬來迎。戰到十餘合，一戟砍斷安國手腕，棄鎚於地而走。八路軍兵齊出，救了
武安國。呂布退回去了。眾諸侯回寨商議。曹操曰：「呂布英勇無敵，可會十八路諸侯
，共議良策。若擒了呂布，董卓易誅耳。」

　　正議間，呂布復引兵搦戰。八路諸侯齊出。公孫瓚揮槊親戰呂布。戰不數合，瓚敗
走。呂布縱赤兔馬趕來。那馬日行千里，飛走如風。看看趕上，布舉畫戟望瓚後心便刺
。旁邊一將，圓睜環眼，倒豎虎鬚，挺丈八蛇矛，飛馬大叫：「三姓家奴休走！燕人張
飛在此！」

　　呂布見了，棄了公孫瓚，便戰張飛。飛抖擻精神，酣戰呂布。連鬥五十餘合，不分
勝負。雲長見了，把馬一拍，舞八十二斤青龍偃月刀，來夾攻呂布。三匹馬丁字兒廝殺
。戰到三十合，戰不倒呂布。劉玄德掣雙股劍，驟黃鬃馬，刺斜裏也來助戰。

　　這三個圍住呂布，轉燈兒般廝殺。八路人馬，都看得呆了。呂布架隔遮攔不定，看
著玄德面上，虛刺一戟，玄德急閃。呂布蕩開陣角，倒拖畫戟，飛馬便回。三個那裏肯
捨，拍馬趕來。八路軍兵，喊聲大震，一齊掩殺。呂布軍馬，望關上奔走；玄德、關、
張隨後趕來。古人曾有篇言語，單道著玄德、關、張三戰呂布：漢朝天數當桓靈，炎炎
紅日將西傾。奸臣董卓廢少帝，劉協懦弱魂夢驚。曹操傳檄告天下，諸侯奮怒皆興兵。
議立袁紹作盟主，誓扶王室定太平。溫侯呂布世無比，雄才四海誇英偉。護軀銀鎧砌龍
鱗，束髮金冠簪雉尾。參差寶帶獸平吞，錯落錦袍飛鳳起。龍駒跳踏起天風，畫戟熒煌
射秋水。出關搦戰誰敢當？諸侯膽裂心惶惶。踴出燕人張翼德，手持蛇矛丈八鎗。虎鬚
倒豎翻金線，環眼圓睜起電光。酣戰未能分勝敗，陣前惱起關雲長。青龍寶刀燦霜雪，
鸚鵡戰袍飛蛺蝶。馬蹄到處鬼神嚎，目前一怒應流血。梟雄玄德掣雙鋒，抖擻天威施勇
烈。三人圍繞戰多時，遮攔架隔無休歇。喊聲震動天地翻，殺氣迷漫牛斗寒。呂布力窮
尋走路，遙望山塞拍馬還。倒拖畫桿方天戟，亂散銷金五彩旛。頓斷絨　走赤兔，翻身
飛上虎牢關。三人直趕呂布到關下，看見關上西風飄動青羅傘蓋。張飛大叫：「此必董
卓！追呂布有甚強處！不如先拿董賊，便是斬草除根！」拍馬上關，來擒董卓。正是：
擒賊定須擒賊首，奇功端的待奇人。未知勝負如何，且聽下文分解。

第六回：焚金闕董卓行兇，匿玉璽孫堅背約

　　卻說張飛拍馬趕到關下，關上矢石如雨，不得進而回。八路諸侯，同請玄德、關、
張賀功，使人去袁紹寨中報捷。紹遂移檄孫堅，令其進兵。堅引程普，黃蓋，至袁術寨
中相見。堅以杖畫地曰：「董卓與我，本無讎隙。今我奮不顧身，親冒矢石，來決死戰
者：上為國家討賊，下為將軍家門之私；而將軍卻聽讒言，不發糧草，致堅敗績，將軍
何安！」

　　術惶恐無言，命斬進讒之人，以謝孫堅。忽人報堅曰：「關上有一將，乘馬來寨中
，要見將軍。」堅辭袁術，歸到本寨，喚來問時，乃董卓愛將李傕。堅曰：「汝來何為
？」傕曰：「丞相所敬者，惟將軍耳。今特使傕來結親：丞相有女，欲配將軍之子。」
堅大怒，叱曰：「董卓逆天無道，蕩覆王室，吾欲夷其九族，以謝天下，安肯與逆賊結
親耶！吾不斬汝！汝當速去，早早獻關，饒你性命！倘若遲誤，粉骨碎身！」

　　李傕抱頭鼠竄，回見董卓，說孫堅如此無禮。卓怒，問李儒。儒曰：「溫侯新敗，
兵無戰心。不若引兵回洛陽，遷帝於長安，以應童謠。近日街市童謠曰：『西頭一個漢
，東頭一個漢。鹿走入長安，方可無斯難。』臣思此言，『西頭一個漢』，乃應高祖旺
於西都長安，傳一十二帝；『東頭一個漢』，乃應光武旺於東都洛陽，今亦傳一十二帝
。天運合回，丞相遷回長安，方可無虞。」卓大喜曰：「非汝言，吾實不悟。」遂引呂
布星夜回洛陽，商議遷都。聚文武於朝堂，卓曰：「漢東都洛陽，二百餘年，氣數已衰
。吾觀旺氣實在長安，吾欲奉駕西幸。汝等各宜促裝。」

　　司徒楊彪曰：「關中殘破零落。今無故捐宗廟，棄皇陵，恐百姓驚動。天下動之至
易，安之至難：望丞相鋻察。」卓怒曰：「汝阻國家大計耶？」太尉黃琬曰：「楊司徒
之言是也；往者王莽篡逆，更始赤眉之時，焚燒長安，盡為瓦礫之地；更兼人民流移，
百無一二；今棄宮室而就荒地，非所宜也。」卓曰：「關東賊起，天下播亂；長安有崤
、函之險；更近隴右，木石磚瓦，剋日可辦，宮室營造，不須月餘。汝等再休亂言。」
司徒苟爽諫曰：「丞相若欲遷都，百姓騷動不寧矣。」卓大怒曰：「吾為天下計，豈惜
小民哉！」即日罷楊彪、黃琬、荀爽為庶民。

　　卓出上車，只見二人望車而揖；視之，乃尚書周毖、城門校尉伍瓊也。卓問有何事
，毖曰：「今聞丞相欲遷都長安，故來諫耳。」卓大怒曰：「我始初聽你兩個，保用袁
紹；今紹已反，是汝等一黨！」叱武士推出都門斬首。遂下令遷都，限來日便行。李儒
曰：「今錢糧缺少，洛陽富戶極多，可籍沒入官。但是袁紹等門下，殺其宗黨而抄其家
貲，必得巨萬。」

　　卓即差鐵騎五千，遍行捉拏洛陽富戶，共數千家，插旗頭上，大書「反臣逆黨」，
盡斬於城外，取其金貲。李傕，郭汜，盡驅洛陽之民數百萬口，前赴長安。每百姓一隊
，間軍一隊，互相拖押；死於溝壑者，不可勝數。又縱軍士淫人妻女，奪人糧食；啼哭
之聲，震動天地。如有行得遲者，背後三千軍催督，軍手執白刃，於路殺人。

　　卓臨行，教諸門放火，焚燒居民房屋，並放火燒宗廟宮府。南北兩宮，火焰相接；
洛陽宮庭，盡為焦土。又差呂布發掘先皇及后妃陵寢，取其金寶。軍士乘勢掘官民墳塚
殆盡。董卓裝載金珠緞疋好物數千餘車，劫了天子並后妃等，竟望長安去了。

　　卻說卓將趙岑，見卓已棄洛陽而去，便獻了汜水關。孫堅驅兵先入，玄德、關、張
殺入虎牢關，諸侯各引軍入。

　　且說孫堅飛奔洛陽，遙望火焰沖天，黑煙鋪地，二三百里，並無雞犬人煙；堅先發
兵救滅了火，令眾諸侯各於荒地上屯住軍馬。曹操來見袁紹曰：「今董賊西去，正可乘
勢追襲；本初按兵不動，何也？」紹曰：「諸兵疲困，進恐無益。」操曰：「董賊焚燒
宮室，劫遷天子，海內震動，不知所歸；此天亡之時也，一戰而天下定矣。諸侯何疑而
不進？」眾諸侯皆言不可輕動。操大怒曰：「豎子不足與謀！」遂自引兵萬餘，領夏侯
惇，夏侯淵，曹仁，曹洪，李典，樂進，星夜來趕董卓。

　　且說董卓行至滎陽地方，太守徐榮出接。李儒曰：「丞相新棄洛陽，防有追兵。可
教徐榮伏軍滎陽城外山塢之旁：若有兵追來，可竟放過；待我這裏殺敗，然後截住掩殺
。令後來者不敢復追。」卓從其計，又令呂布引精兵遏後。布正行間，曹操一軍趕上。
呂布大笑曰：「不出李儒所料也」！將軍馬擺開。曹操出馬，大叫：「逆賊！劫遷天子
，流徙百姓，將欲何往？」呂布罵曰：「背主懦夫，何得妄言！」夏侯惇挺鎗躍馬，直
取呂布。戰不數合，李傕引一軍，從左邊殺來，操急令夏侯淵迎敵。右邊喊聲又起，郭
汜引軍殺到，操急令曹仁迎敵。三路軍馬，勢不可當。夏侯惇抵敵呂布不住，飛馬回陣
。布引鐵騎掩殺，操軍大敗，回望滎陽而走。走至一荒山腳下，時約二更，月明如晝。
方纔聚集殘兵。

　　正欲埋鍋造飯，只聽得四圍喊聲，徐榮伏兵盡出。曹操慌忙策馬，奪路奔逃，正遇
徐榮，轉身便走。榮搭上箭，射中操肩膊。操帶箭逃命，轉過山坡。兩個軍士伏於草中
，見操馬來，二鎗齊發，操馬中鎗而倒。操翻身落馬，被二卒擒住。只見一將飛馬而來
，揮刀砍死兩個步軍，下馬救起曹操。操視之，乃曹洪也。操曰：「吾死於此矣，賢弟
可速去！」洪曰：「公急上馬！洪願步行。」操曰：「賊兵趕上，汝將奈何？」洪曰：
「天下可無洪，不可無公。」操曰：「吾若再生，汝之力也。」操上馬，洪脫去衣甲，
拖刀跟馬而走。約走至四更餘，只見前面一條大河，阻住去路，後面喊聲漸近。操曰：
「命已至此，不得復活矣！」洪急扶操下馬，脫去袍鎧，負操渡水。纔過彼岸，追兵已
到，隔水放箭。操帶水而走。比及天明，又走三十餘里，土岡下少歇。忽然喊聲起處，
一彪人馬趕來，卻是徐榮從上流渡河來追。

　　操正慌急問，只見夏侯惇、夏侯淵引十數騎飛至，大喝：「徐榮勿傷吾主！」徐榮
便奔夏侯惇，惇挺鎗來迎。交馬數合，惇刺徐榮於馬下，殺散餘兵。隨後曹仁，李典，
樂進，各引兵尋到；見了曹操，憂喜交集；聚集殘兵五百餘人，同回河內。卓兵自往長
安。

　　卻說眾諸侯分屯洛陽。孫堅救滅宮中餘火，屯兵城內，設帳於建章殿基上。堅令軍
士掃除宮殿瓦礫。凡董卓所掘陵寢，盡皆掩閉。於太廟基上，草創殿屋三間，請眾諸侯
立列聖神位，宰太牢祀之。祭畢，皆散。堅歸寨中，是夜星日交輝，乃按劍露坐，仰觀
天文。見紫微垣中白氣漫漫，堅歎曰：「帝星不明，賊臣亂國，萬民塗炭，京城一空！
」言訖，不覺淚下。

　　傍有軍士指曰：「殿南有五色豪光起於井中。」堅喚軍士點起火把，下井打撈。撈
起一婦人屍首，雖然日久，其屍不爛，宮樣裝束，項下帶一錦囊。取開看時，內有硃紅
小匣，用金鎖鎖著。啟視之，乃一玉璽：方圓四寸。上鑴五龍交紐；傍缺一角，以黃金
鑲之；上有篆文八字云：「受命於天，既壽永昌」。

　　堅得璽，乃問程普。普曰：「此傳國璽也。此玉是昔日卞和於荊山之下，見鳳凰棲
於石上，載而進之楚文王。解之，果得玉。秦二十六年，令玉工琢為璽，李斯篆此八字
於其上。二十八年，始皇巡狩至洞庭湖，風浪大作，舟將覆，急投玉璽於湖而止。至三
十六年，始皇巡狩至華陰，有人持璽遮道，與從者曰：『持此還祖龍。』言訖不見。此
璽復歸於秦。明年，始皇崩。後來子嬰將玉璽獻與漢高祖。後至王莽篡逆，孝元皇太后
將璽打王尋，蘇獻，崩其一角，以金鑲之。光武得此寶於宜陽，傳位至今。近聞十常侍
作亂，劫少帝出北邙，回宮失此寶。今天授主公，必有登九五之分。此處不可久留，宜
速回江東，別圖大事。」堅曰：「汝言正合吾意。明日便當託疾辭歸。」商議已定，密
諭軍士勿得洩漏。

　　誰想數中一軍，是袁紹鄉人，欲假此為進身之計，連夜偷出營寨，來報袁紹。紹與
之賞賜，暗留軍中。次日，孫堅來辭袁紹曰：「堅抱小疾，欲歸長沙，特來別公。」紹
笑曰：「吾知公疾乃害傳國璽耳。」堅失色曰：「此言何來？」紹曰：「今興民討賊，
為國除害。玉璽乃朝廷之寶，公既獲得，當對眾留盟主處，候誅了董卓，復歸朝廷。今
匿之而去，意欲何為？」堅曰：「玉璽何由在吾處？」紹曰：「建章殿井中之物何在？
」堅曰：「吾本無之，何強相逼？」紹曰：「作速取出，免自生禍。」堅指天為誓曰：
「吾若果得此寶，私自藏匿，異日不得善終，死於刀箭之下！」眾諸侯曰：「文臺如此
說誓，想必無之。」紹喚軍士出曰：「打撈之時，有此人否？」堅大怒，拔所佩之劍，
要斬那軍士。紹亦拔劍曰：「汝斬軍士，乃欺我也。」紹背後顏良、文醜皆拔劍出鞘。
堅背後程普，黃蓋，韓當，亦掣刀在手。眾諸侯一齊勸住。堅隨即上馬，拔寨離洛陽而
去。紹大怒，遂寫書一封，差心腹人連夜往荊州，送與刺史劉表，教就路上截住奪之。


　　次日，人報曹操追董卓，戰於滎陽，大敗而回。紹令人接至寨中，會眾置酒，與操
解悶。飲宴間，操歎曰：「吾始興大義，為國除賊。諸公既仗義而來，操之初意，欲煩
本初引河內之眾，臨孟津，酸棗；諸君固守成皋，據廒倉，塞轘轅、大谷，制其險要；
公路率南陽之軍，駐丹、析，入武關，以震三輔：皆深溝高壘，勿與戰，益為疑兵，示
天下形勢，以順誅逆，可立定也。今遲疑不進，大失天下之望。操竊恥之！」紹等無言
可對。

　　既而席散，操見紹等各懷異心，料不能成事，自引軍投揚州去了。公孫瓚謂玄德、
關、張曰：「袁紹無能為也，久必有變。吾等且歸。」遂拔寨北行。至平原，令玄德為
平原相，自去守地養軍。兗州太守劉岱，問東郡太守喬瑁借糧；瑁推辭不與，岱引軍突
入瑁營，殺死喬瑁，盡降其眾。袁紹見眾人各自分散，就領兵拔寨，離洛陽，投關東去
了。

　　卻說荊州刺史劉表，字景升，山陽高平人也：乃漢室宗親；幼好結納，與名士七人
為友，時號「江夏八俊」。那七人：一一汝南陳翔，字仲麟；同郡范滂，字孟博；魯國
孔昱，字世元；渤海范康，字仲真；山陽檀敷，字文友；同郡張儉，字元節；南陽岑晊
，字公孝。劉表與此七人為友；有延平人蒯良、蒯越，襄陽人蔡瑁為輔。當時看了袁紹
書，隨令蒯越、蔡瑁引兵一萬來截孫堅。

　　堅軍方到，蒯越將陣擺開，當先出馬。孫堅問曰：「蒯英度何故引兵截吾去路？」
越曰：「汝既為漢臣，如何私匿傳國之寶？可速留下，放汝歸去！」堅大怒，命黃蓋出
戰。蔡瑁舞刀來迎。鬥到數合，黃蓋揮鞭打瑁，正中護心鏡。瑁撥回馬走，孫堅乘勢殺
過界口。山背後金鼓齊鳴，乃劉表親自引軍來到。孫堅就馬上施禮曰：「景升何故信袁
紹之書，相逼鄰郡！」表曰：「汝匿傳國璽，將欲反耶？」堅曰：「吾若有此物，死於
刀箭之下！」表曰：「汝若要我聽信，將隨軍行李，任我搜看。」堅怒曰：「汝有何力
，敢小覷我！」方欲交兵，劉表便退。堅縱馬趕去，兩山後伏兵齊起，背後蒯越、蔡瑁
趕來，將孫堅困在垓心。正是：玉璽得來無用處，反因此寶動刀兵。畢竟孫堅怎地脫身
，且聽下文分解。

第七回：袁紹磐河戰公孫，孫堅跨江擊劉表

　　卻說孫堅被劉表圍住，虧得程普，黃蓋，韓當，三將死救得脫，折兵大半，奪路引
兵回江東。自此孫堅與劉表結怨。

　　且說袁紹屯兵河內，缺少糧草。冀州牧韓馥，遣人送糧以資軍用。謀士逢紀說紹曰
：「大丈夫縱橫天下，何待人送糧為食？冀州乃錢糧廣盛之地，將軍何不取之？」紹曰
：「未有良策。」紀曰：「可暗使人馳書與公孫瓚，令進兵取冀州，約以夾攻，瓚必興
兵。韓馥無謀之輩，必請將軍領州事；就中取事，唾手可得。」

　　紹大喜，即發書到瓚處。瓚得書，見說共攻冀州，平分其地，大喜，即日興兵。紹
卻使人密報韓馥。馥慌聚荀諶，辛評，二謀士商議。諶曰：「公孫瓚將燕、代之眾，長
驅而來，其鋒不可當。兼有劉備、關、張助之，難以抵敵。今袁本初智勇過人，手下名
將極廣，將軍可請彼同治州事，彼必厚待將軍，無患公孫瓚矣。」

　　韓馥即差別駕關純去請袁紹。長史耿武諫曰：「袁紹孤客窮軍，仰我鼻息，譬如嬰
兒在股掌之上，絕其乳哺，立可餓死。奈何欲以州事委之？此引虎入羊群也。」馥曰：
「吾乃袁氏之故吏，才能又不如本初。古者擇賢者而讓之，諸君何嫉妒耶？」耿武歎曰
：「冀州休矣！」於是棄職而去者三十餘人。獨耿武與關純伏於城外，以待袁紹。

　　數日後，紹引兵至。耿武、關純拔刀而出，欲刺殺紹。紹將顏良立斬耿武，文醜砍
死關純。紹入冀州，以馥為奮威將軍，以田豐，沮授，許攸，逢紀分掌州事，盡奪韓馥
之權。馥懊悔無及，遂棄下家小，匹馬往投陳留太守張邈去了。

　　卻說公孫瓚知袁紹己據冀州，遣弟公孫越來見紹，欲分其地。紹曰：「可請汝兄自
來，吾有商議。」越辭歸。行不到五十里，道旁閃出一彪軍馬，口稱：「我乃董丞相家
將也！」亂箭射死公孫越。從人逃回見公孫瓚，報越已死。瓚大怒曰：「袁紹誘我起兵
攻韓馥，他卻就裏取事；今又詐董卓兵射死吾弟，此冤如何不報！」盡起本部兵，殺奔
冀州來。

　　紹知瓚兵至，亦領軍出。二軍會於磐河之上：紹軍於磐河橋東，瓚軍於橋西。瓚立
馬橋上，大呼曰：「背義之徒，何敢賣我！」紹亦策馬至橋邊，指瓚曰：「韓馥無才，
願讓冀州於吾，與爾何干？」瓚曰：「昔日以汝為忠義，推為盟主；今之所為，真狼心
狗行之徒，有何面目立於世間！」袁紹大怒曰：「誰可擒之？」

　　言未畢，文醜策馬挺鎗，直殺上橋。公孫瓚就橋邊與文醜交鋒。戰不到十餘合，瓚
抵擋不住，敗陣而走。文醜乘勢追趕。瓚走入陣中，文醜飛馬逕入中軍，往來衝突。瓚
手下健將四員，一齊迎戰；被文醜一鎗，刺一將下馬，三將俱走。文醜直趕公孫瓚出陣
後，瓚望山谷而逃。文醜驟馬厲聲大叫：「快下馬受降！」瓚弓箭盡落，頭盔墮地；披
髮縱馬，奔轉山坡；其馬前失，瓚翻身落於坡下。文醜急捻鎗來刺。忽見草坡左側轉出
一個少年將軍，飛馬挺鎗，直取文醜。

　　公孫瓚爬上坡去，看那少年：生得身長八尺，濃眉大眼，闊面重頤，威風凜凜，與
文醜大戰五六十合，勝負未分。瓚部下救軍到，文醜撥馬回去了。那少年也不追趕。瓚
忙下土坡，問那少年姓名。那少年欠身答曰：「某乃常山真定人也：姓趙，名雲，字子
龍；本袁紹轄下之人。因見紹無忠君救民之心，故特棄彼而投麾下不期於此處相見。」
瓚大喜，遂同歸寨，整頓甲兵。

　　次日，瓚將軍馬分作左右兩隊，勢如羽翼。馬五千餘匹，大半皆是白馬。因公孫瓚
曾與羌人戰，盡選白馬為先鋒，號為「白馬將軍」；羌人但見白馬便走，因此白馬極多
。袁紹令顏良、文醜為先鋒，各引弓弩手一千，亦分作左右兩隊；令在左者射公孫瓚右
軍，在右者射公孫瓚左軍。再令麴義引八百弓手，步兵一萬五千，列於陣中。袁紹自引
馬步軍數萬，於後接應。

　　公孫瓚初得趙雲，不知心腹，令其另領一軍在後。遣大將嚴綱為先鋒。瓚自領中軍
，立馬橋上，傍豎大紅圈金線「帥」字旗於馬前。從辰時擂鼓，直至巳時，紹軍不進。
　麴義令弓手皆伏於遮箭下，只聽砲響發箭。嚴綱鼓譟吶喊，直取麴義，義軍見嚴綱兵
來，都伏而不動；直到來得至近，一聲砲響，八百弓弩手一齊俱發。綱急得回，被麴義
拍馬舞刀，斬於馬下，瓚軍大敗。左右兩軍，欲來救應，被被顏良、文醜引弓弩手射住
。紹軍並進，直殺到界橋邊麴義馬到，先斬執旗將，把繡旗砍倒。

　　公孫瓚見砍倒繡旗，回馬下橋而走。麴義引軍直衝到後軍，正撞著趙雲，挺鎗躍馬
，直取麴義。戰不數合，一鎗刺麴義於馬下。趙雲一騎馬飛入紹軍，左衝右突，如入無
人之境。公孫瓚引軍殺回，紹軍大敗。

　　卻說袁紹先使探馬看時，回報麴義斬將搴旗，追趕敗兵；因此不作準備，與田豐引
著帳下持戟軍士數百人，弓箭手數十騎，乘馬出觀，呵呵大笑曰：「公孫瓚無能之輩！
」

　　正說之間，忽見趙雲衝到面前。弓箭手急待射時，雲連刺數人，眾軍皆走。後面瓚
軍團團圍裹上來。田豐慌對紹曰：「主公且於空牆中躲避！」紹以兜鍪撲地，大呼曰：
「大丈夫願臨陣鬥死，豈可入牆而望活乎！」眾軍士齊心死戰，趙雲衝突不入，紹兵大
隊掩至，顏良亦引軍來到，兩路并殺。趙雲保公孫瓚殺透重圍，回到界橋。紹驅兵大進
，復趕過橋，落水死者，不計其數。袁紹當先趕來，不到五里，只聽得山背後喊聲大起
，閃出一彪人馬，為首三員大將，乃是劉玄德，關雲長，張翼德。因在平原探知公孫瓚
與袁紹相爭，特來助戰。當下三匹馬，三般兵器，飛奔前來，直取袁紹。紹驚得魂飛天
外，手中寶刀墜於馬下，忙撥馬而逃，眾人死救過橋。公孫瓚亦收軍歸寨。玄德、關、
張動問畢，瓚曰：「若非玄德遠來救我，幾乎狼狽。」教與趙雲相見。玄德甚相敬愛，
便有不捨之心。

　　卻說袁紹輸了一陣，堅守不出。兩軍相拒月餘，有人來長安報知董卓。李儒對卓曰
：「袁紹與公孫瓚，亦當今豪傑。見在磐河廝殺，宜假天子之詔，差人往和解之。二人
感德，必順太師矣。」卓大喜。次日便使太傅馬日磾、太僕趙岐，齎詔前去。二人來至
河北，紹出迎於百里之外，再拜奉詔。次日二人至瓚營宣諭，瓚乃遣使致書於紹，互相
講和；二人自回京復命。瓚即日班師，又表薦劉玄德為平原相。玄德與趙雲分別，執手
垂淚，不忍相離。雲歎曰：「某日誤認公孫瓚為英雄；今觀所為，亦袁紹等輩耳！」玄
德曰：「公且屈身事之，相見有日。」灑淚而別。

　　卻說袁術在南陽，聞袁紹新得冀州，遣使來求馬千匹。紹不與，術怒。自此，兄弟
不睦。又遣使往荊州，問劉表借糧二十萬，表亦不與。術恨之，密遣人遺書於孫堅，使
伐劉表。其書略曰：前者劉表截路，乃吾兄本初之謀也。今本初又與表私議欲襲江東。
公可速興兵伐劉表，吾為公取本初，二讎可報。公取荊州，吾取冀州，切勿誤也！

　　堅得書曰：「叵耐劉表！昔日斷吾歸路，今不乘時報恨，更待何時！」聚帳下程普
，黃蓋，韓當等商議。程普曰：「袁術多詐，未可准信。」堅曰：「吾自欲報讎，豈望
袁術之助乎？」便差黃蓋先來江邊，安排戰船，多裝軍器糧草，大船裝載戰馬，剋日興
師。江中細作探知，來報劉表。表大驚，急聚文武將士商議。蒯良曰：「不必憂慮。可
令黃祖部領江夏之兵為前驅，主公率荊襄之眾為援。孫堅跨江涉湖而來，安能用武乎？
」表然之，令黃祖設備，隨後便起大軍。

　　卻說孫堅有四子，皆吳夫人所生：長子名策，字伯符；次子名權，字仲謀；三子名
翊，字叔弼；四子名匡，字季佐。吳夫人之妹，即為孫堅次妻，亦生一子一女：子名朗
，字早安；女名仁。堅又過房俞氏一子，名韶，字公禮。堅有一弟，名靜，字幼臺。

　　堅臨行，靜引諸子列拜於馬前而諫曰：「今董卓專權，天子懦弱，海內大亂，各霸
一方；江東方稍寧，以一小恨而起重兵，非所宜也：願兄詳之。」堅曰：「弟勿多言。
吾將縱橫天下，有讎豈可不報！」長子孫策曰：「如父親必欲往，兒願隨行。」堅許之
，遂與策登舟，殺奔樊城。

　　黃祖伏弓弩手於江邊，見船傍岸，亂箭俱發。堅令諸軍不可輕動，只伏於船中來往
誘之；一連三日，船數十次傍岸。黃祖軍只顧放箭，箭已放盡。堅卻拔船上所得之箭，
約十數萬。當日正值順風，堅令軍士一齊放箭。岸上支吾不住，只得退走。

　　堅軍登岸，程普，黃蓋，分兵兩路，直取黃祖營寨。背後韓當驅兵大進。三面夾攻
，黃祖大敗，棄卻樊城，退入鄧城。堅令黃蓋守住船隻，親自統兵追襲。黃祖引軍出迎
，布陣於野。堅列成陣勢，出馬於門旗之下。孫策也全副披掛，挺鎗立馬於父側。黃祖
引二將出馬：一個是江夏張虎，一個是襄陽陳生。黃祖揚鞭大罵：「江東鼠賊，安敢侵
犯漢室宗親境界！」便令張虎搦戰。堅陣內韓當出迎。兩騎相交，戰三十餘合，陳生見
張虎力怯，飛馬來助。孫策望見，按住手中鎗，扯弓撘箭，正射中陳生面門，應弦落馬
。張虎見陳生墜地，吃了一驚，措手不及，被韓當一刀，削去半個腦袋。程普縱馬直來
陣前捉黃祖。黃祖棄卻頭盔、戰馬，雜於步軍內逃命。孫堅掩殺敗軍，直到漢水，命黃
蓋將船隻進泊漢江。

　　黃祖聚敗軍，來見劉表，備言堅勢不可當。表慌請蒯良商議。良曰：「目今新敗，
兵無戰心；只可深溝高壘，以避其鋒；卻潛令人求救於袁紹，此圍自可解也。」蔡瑁曰
：「子柔之言，直拙計也。兵臨城下，將至河邊，豈可束手待斃？某雖不才，願請軍出
城，以決一戰。」劉表許之。

　　蔡瑁引軍萬餘，出襄陽城外，於峴山布陣。孫堅將得勝之兵，長驅大進。蔡瑁出馬
。堅曰：「此人是劉表後妻之兄也，誰與吾擒之？」程普挺鐵脊矛出馬，與蔡瑁交戰。
不到數合，蔡瑁敗走。堅驅大軍，殺得尸橫遍野。蔡瑁逃入襄陽。蒯良言瑁不聽良策，
以致大敗，按軍法當斬。劉表以新娶其妹，不肯加刑。

　　卻說孫堅分兵四面，圍住襄陽攻打。忽一日，狂風驟起，將中軍帥字旗竿吹折。韓
當曰：「此非吉兆，可暫班師。」堅曰：「吾屢戰屢勝，取襄陽只在旦夕；豈可因風折
旗竿，遽爾罷兵！」遂不聽韓當之言，攻城愈急。蒯良謂劉表曰：「某夜觀天象，見一
將星欲墜。以分野度之，當應在孫堅。主公可速致書袁紹，求其相助。」

　　劉表寫書，問誰敢突圍而出。健將呂公，應聲願往。蒯良曰：「汝既敢去，可聽吾
計，與汝軍馬五百，多帶能射者衝出陣去，即奔峴山。他必引軍來趕，汝分一百人上山
，尋石子準備；一百人執弓弩伏於林中。但有追兵到時，不可逕走；可盤旋曲折，引到
埋伏之處，矢石俱發。若能取勝，放起連珠號砲，城中便出接應。如無追兵，不可放砲
，趕程而去。今夜月不甚明，黃昏便可出城。」

　　呂公領了計策，拴束軍馬。黃昏時分，密開東門，引兵出城。孫堅在帳中，忽聞喊
聲，急上馬引三十餘騎，出營來看。軍士報說：「有一彪人馬殺將出來，望峴山而去。
」堅不會諸將，只引三十餘騎趕來。呂公已於山林叢雜去處，上下埋伏。堅馬快，單騎
獨來，前軍不遠。堅大叫：「休走！」呂公勒回馬來戰孫堅。交馬只一合，呂公便走，
閃入山路去。堅隨後趕入，卻不見呂公。堅方欲上山，忽然一聲鑼響，山上石子亂下，
林中亂箭齊發。堅身中石箭，腦漿迸流，人馬皆死於峴山之內；壽止三十七歲。

　　呂公截住三十騎，並皆殺盡，於起連珠號砲。城中黃祖，蒯越，蔡瑁，分頭引兵殺
出，江東諸軍大亂。黃蓋聽得喊聲震天，引水軍殺來，正迎著黃祖。戰不兩合，生擒黃
祖。程普保著孫策，急待尋路，正遇呂公。程普縱馬向前，戰不到數合，一矛刺呂公於
馬下。兩軍大戰，殺到天明，各自收軍。劉表軍自入城。孫策回到漢水，方知父親被亂
箭射死，屍首已被劉表軍士扛抬入城去了，放聲大哭。眾軍俱號泣。策曰：「父屍在彼
，安得回鄉！」黃蓋曰：「今活捉黃祖在此，得一人入城講和，將黃祖去換主公屍首。
」

　　言未畢，軍吏桓楷出曰：「某與劉表有舊，願入城為使。」策許之。桓楷入城見劉
表，具說其事。表曰：「文臺屍首，吾已用棺木盛貯在此。可速放回黃祖，兩家各罷兵
，再休侵犯。」桓楷拜謝欲行，階下蒯良出曰：「不可！不可！吾有一言，令江東諸軍
片甲不回一一請先斬桓楷，然後用計。」正是：追敵孫堅方殞命，求和桓楷又遭殃。未
知桓楷性命如何，且聽下文分解。

第八回：王司徒巧使連環計，董太師大鬧鳳儀亭

　　卻說蒯良曰：「今孫堅已喪，其子皆幼。乘此虛弱之時，火速進軍，江東一鼓可得
。若還屍罷兵，容其養成氣力，荊州之患也。」表曰：「吾有黃祖在彼營中，安忍棄之
？」良曰：「捨一無謀黃祖而取江東，有何不可？」表曰：「吾與黃祖心腹之交，捨之
不義。」遂送桓楷回營，相約以孫堅尸換黃祖。

　　劉表換回黃祖，孫策迎接靈柩，罷戰回江東，葬父於曲阿之原。喪事已畢，引軍居
江都，招賢納士，屈己待人，四方豪傑，漸漸投之不在話下。

　　卻說董卓在長安，聞孫堅已死，乃曰：「吾除卻一心腹之患也！」問：「其子年幾
歲矣？」或答曰：「十七歲。」卓遂不以為意。自此愈加驕橫，自號為「尚父」，出入
僭天子儀仗；封弟董旻為左將軍鄠侯，姪董璜為待中，總領禁軍。董氏宗族，不問長幼
，皆封列侯。離長安城二百五十里，別築郿塢，役民夫二十五萬人築之；其城郭高下厚
薄一如長安，內蓋宮室倉庫，屯積二十年糧食。選民間少年美女八百人實其中。金玉、
彩帛、珍珠堆積不知其數。家屬都住在內。卓往來長安，或半月一回，或一月一回，公
卿皆候送於橫門外。

　　卓常設帳於路，與公卿聚飲。一日，卓出橫門，百官皆送。卓留宴，適北地招安降
卒數百人到。卓即命於座前，或斷其手足，或鑿其眼睛，或割其舌，或以大鍋煮之。哀
號之聲震天，百官戰慄失莇，卓飲食談笑自若。

　　又一日，卓於省臺大會百官，列坐兩行。酒至數巡，呂布逕入，向卓耳邊言不數句
，卓笑曰：「原來如此。」命呂布於筵上揪司空張溫下堂。百官失色。不多時，待從將
一紅盤，托張溫頭入獻。百官魂不附體。卓笑曰：「諸公勿驚。張溫結連袁術，欲圖害
我。因使人寄書來，錯下在吾兒奉先處，故斬之。公等無故，不必驚畏。」眾官唯唯而
散。

　　司徒王允歸到府中，尋思今日席間之事，坐不安席。至夜深月明，策杖步入後園，
立於荼蘼架側，仰天垂淚。忽聞有人在牡丹亭畔，長吁短歎。允潛步窺之，乃府中歌伎
貂蟬也。其女自幼選入府中，教以歌舞，年方二八，色伎俱佳，允以親女待之。是夜允
聽良久，喝曰：「賤人將有私情耶？」貂蟬驚跪答曰：「賤妾安敢有私！」允曰：「無
私，何夜深長歎？」蟬曰：「容妾伸肺腑之言。」允曰：「汝勿隱匿，當實告我。」蟬
曰：「妾蒙大人恩養，訓習歌舞，優禮相待，妾雖粉身碎骨，莫報萬一。近見大人兩眉
愁鎖，必有國家大事，又不敢問。今晚又見行坐不安，因此長歎﹔不想為大人窺見。倘
有用妾之處，萬死不辭。」允以杖擊地曰：「誰想漢天下卻在汝手中耶！隨我到畫閣中
來。」

　　貂蟬跟允到閣中，允盡叱出婢妾，納貂蟬於坐，叩頭便拜。貂蟬驚伏於地曰：「大
人何故如此？」允曰：「汝可憐大漢天下生靈！」言訖，淚如泉湧。貂蟬曰：「適間賤
妾曾言：但有使令，萬死不辭。」允跪而言曰：「百姓有倒懸之危，君臣有累卵之急，
非汝不能救也。賊臣董卓，將欲篡位；朝中文武，無計可施。董卓有一義兒，姓呂，名
布，驍勇異常。我看二人皆好色之徒，今欲用連環計：先將汝許嫁呂布，後獻與董卓；
汝於中取便，謀間他父子反顏，令布殺卓，以絕大惡。重扶社稷，再立江山，皆汝之力
也。不知汝意若何？」貂蟬曰：「妾許大人萬死不辭，望即獻妾與彼。妾自有道理。」
允曰：「事若洩漏，我滅門矣。」貂蟬曰：「大人勿憂。妾若不報大義，死於萬刃之下
。」

　　允拜謝。次日，便將家藏明珠數顆，令良匠嵌造金冠一頂，使人密送呂布。布大喜
，親到王允宅致謝。允頂備嘉殽美饌；候呂布至，允出門迎迓，接入後堂，延之上坐。
布曰：「呂布乃相府一將，司徒是朝廷大臣，何故錯敬？」允曰：「方今天下別無英雄
，惟有將軍耳。允非敬將軍之職，敬將軍之才也。」布大喜。允慇懃敬酒，口稱董太師
并布之德不絕。布大笑暢飲。允叱退左右，只留待妾數人勸酒。酒至半酣，允曰：「喚
孩兒來。」

　　少頃，二青衣引貂蟬豔妝而出。布驚問何人。允曰：「小女貂蟬也。允蒙將軍錯愛
，不異至親，故令其與將軍相見。」便命貂蟬與呂布把盞。貂蟬送酒與布，兩下眉來眼
去。允佯醉曰：「孩兒央及將軍痛飲幾盃。吾一家全靠著將軍哩。」布請貂蟬坐，貂蟬
假意欲入。允曰：「將軍吾之至友，孩兒便坐何妨？」貂蟬便坐於允側。呂布目不轉睛
的看。

　　又飲數盃，允指蟬謂布曰：「吾欲將此女送與將軍為妾，還肯納否？」布出席謝曰
：「若得如此，布當效犬馬之報。」允曰：「早晚選一良辰，送至府中。」布欣喜無限
，頻以目視貂蟬。貂蟬亦以秋波送情。少頃席散，允曰：「本欲留將軍止宿，恐太師見
疑。」布再三拜謝而去。

　　過了數日，允在朝堂，見了董卓，趁呂布不在側，伏地拜請曰：「允欲屈太師車騎
，到草舍赴宴，未審鈞意若何？」卓曰：「司徒見招，即當趨赴。」允拜謝歸家，水陸
畢陳，於前廳正中設座，錦繡鋪地，內外各設幔帳。次日晌午，董卓來到。允具朝服出
迎，再拜起居。卓下車，左右持戟甲士百餘，簇擁入堂，分列兩傍。允於堂下再拜，卓
命扶上，賜坐於側。允曰：「太師盛德巍巍，伊、周不能及也。」卓大喜。進酒作樂，
允極其致敬。

　　天晚酒酣，允請卓入後堂。卓叱退甲士。允捧觴稱賀曰：「允自幼頗習天文，夜觀
乾象，漢家氣數已盡。太師功德振於天下，若舜之受堯，禹之繼舜，正合天心人意。」
卓曰：「安敢望此！」允曰：「自古『有道伐無道，無德讓有德』豈過分乎？」卓笑曰
：「若果天命歸我，司徒當為元勳。」

　　允拜謝。堂中點上畫燭，止留女使進酒供食。允曰：「教坊之樂，不足供奉；偶有
家伎，敢使承應。」卓曰：「甚妙。」允教放下簾櫳，笙簧繚繞，簇捧貂蟬舞於簾外。
有詞讚之曰：　　原是昭陽宮裏人，驚鴻宛轉掌中身，只疑飛過洞庭春。按徹梁州蓮步
穩，好花風裊一枝新，畫堂香煖不勝春。又詩曰：

　　紅牙催拍燕飛忙，一片行雲到畫堂。眉黛促成遊子恨，臉容初斷故人腸。榆錢不買
千金笑，柳帶何須百寶妝。

　　舞罷隔簾偷目送，不知誰是楚襄王。

　　舞罷，卓命近前。貂蟬轉入簾內，深深再拜。卓見貂蟬顏色美麗，便問：「此女何
人？」允曰：「歌伎貂蟬也。」卓曰：「能唱否？」允命貂蟬檀板低謳一曲。正是：一
點櫻桃啟絳脣，兩行碎玉噴陽春。丁香舌吐橫鋼劍，要斬奸邪亂國臣。

　　卓稱賞不已。允命貂蟬把盞。卓擎杯問曰：「青春幾何！」貂蟬曰：「賊妾年方二
八。」卓笑曰：「真神仙中人也！」允起曰：「允欲將此女獻上太師，未審肯容納否？
」卓曰：「如此見惠，何以報德？」允曰：「此女得侍太師，其福太淺。」卓再三稱謝
。允即命備氈車，先將貂蟬送到相府。卓亦起身告辭。允親送董卓直到相府，然後辭回
。乘馬而行，不到半路，只見兩行紅燈照道，呂布騎馬執戟而來，正與王允撞見，便勒
住馬，一把揪住衣襟，厲聲問曰：「司徒既以貂蟬許我，今又送與太師，何相戲耶？」
允急止之曰：「此非說話處，且請到草舍去。」

　　布同允到家，下馬入後堂。敘禮畢，允曰：「將軍何故怪老夫？」布曰：「有人報
我，說你把氈車送貂蟬入相府，是何緣故？」允曰：「將軍原來不知！昨日太師在朝堂
中，對老夫說：『我有一事，要到你家。』允因此準備，等候太師。飲酒中間說：『我
聞你有一女，名喚貂蟬，已許吾兒奉先。我恐你言未準，特來相求，並請一見。』老夫
不敢有違，隨引貂蟬出拜公公。太師曰：『今日良辰，吾即當取此女回去，配與奉先。
』將軍試思，太師親臨，老夫焉敢推阻？」布曰：「司徒少罪。布一時錯見，來日自當
負荊。」允曰：「小女稍有妝奩，待過將軍府下，便當送至。」

　　布謝去。次日，呂布在府中打聽，絕不聞音耗。布逕入堂中，尋問諸侍妾。待妾對
曰：「夜來太師與新人共寢，至今未起。」布大怒，潛入卓臥房後窺探。時貂蟬起於窗
下梳頭；忽見窗外池中照一人影，極長大，頭戴束髮冠；偷眼視之，正是呂布。貂蟬故
蹙雙眉，做憂愁不樂之態，復以香羅頻拭眼淚。呂布窺視良久，乃出；少頃，又入。卓
已坐於中堂，見布來，問曰：「外面無事乎？」布曰：「無事。」侍立卓側。卓方食，
布偷目竊望，見繡簾內一女子往來觀覷，微露半面，以目送情。布知是貂蟬，神魂飄蕩
。卓見布如此光景，心中疑忌，曰：「奉先無事且退。」布怏怏而出。

　　董卓自納貂蟬後，為色所迷，月餘不出理事。卓偶染小疾，貂蟬衣不解帶，曲意逢
迎，卓心愈喜。呂布入內間安，正值卓睡。貂蟬於床後探半身望布，以手指心，又以手
指董卓，揮淚不止。布心如碎。卓朦朧雙目，見布注視床後，目不轉睛；回身一看，見
貂蟬立於床後。卓大怒，叱布曰：「汝敢戲吾愛姬耶！喚左右逐出，今後不許入堂。」


　　呂布怒恨而歸，路偶李儒，告知其故。儒急入見卓曰：「太師欲取天下，何故以小
過見責溫侯？倘彼心變，大事去矣。」卓曰：「奈何？」儒曰：「來朝喚入，賜以金帛
，好言慰之，自然無事。」卓依言。次日，使人喚布入堂，慰之曰：「吾前日病中，心
神恍惚，誤言傷汝，汝勿記心。」隨賜金十斤，錦二十疋。布謝歸；然身雖在卓左右，
心實繫念貂蟬。

　　卓疾既愈，入朝議事。布執戟相隨，見卓與獻帝共談，便乘間提戟出內門，上馬逕
投相府來；繫馬府前，提戟入後堂，尋見貂蟬。蟬曰：「汝可去後園中鳳儀亭邊等我。
」布提戟逕往，立於亭下曲欄之傍。良久，貂蟬分花拂柳而來，果然如月宮仙子，泣謂
布曰：「我雖非王司徒親女，然待之如己出。自見將軍，許侍箕帚，妾已生平願足；誰
想太師起不良之心，將妾淫污。妾恨不即死；止因未與將軍一訣，故且忍辱偷生。今幸
得見，妾願畢矣。此身已汙，不得復事英雄；願死於君前，以明妾志！」言訖，手攀曲
欄，望荷花池便跳。呂布慌忙抱住，泣曰：「我知汝心久矣！只恨不能共語！」貂蟬手
扯布曰：「妾今生不能與君為妻，願相期於來世。」布曰：「我今生不能以汝為妻，非
英雄也！」蟬曰：「妾度日如年，願君憐而救之。」布曰：「我今偷空而來，恐老賊見
疑，必當速去。」貂蟬牽其衣曰：「君如此懼怕老賊，妾身無見天日之期矣！」

　　布立住曰：「容我徐圖良策。」語罷，提戟欲去。貂蟬曰：「妾在深閨，聞將軍之
名，如雷灌耳，以為當世一人而已；誰想反受他人之制乎！」言訖，淚下如雨。布羞慚
滿面，重復倚戟，回身摟抱貂蟬，用好言安慰。兩個偎偎倚倚，不忍相離。

　　卻說董卓在殿上，回頭不見呂布，心中懷疑，連忙辭了獻帝，登車回府；見布馬繫
於府前；問門吏，吏答曰：「溫侯入後堂去了。」卓叱退左右，逕入後堂中，尋覓不見
；喚貂蟬，蟬亦不見。急問侍妾，侍妾曰：「貂蟬在後園看花。」

　　卓尋入後園，正見呂布和貂蟬在鳳儀亭下共語，畫戟倚在一邊。卓怒，大喝一聲。
布見卓至，大驚，回身便走。卓搶了畫戟，挺著趕來。呂布走得快，卓肥胖趕不上，擲
戟刺布。布打戟落地。卓拾戟再趕，布已走遠。卓趕出園門，一人飛奔前來，與卓胸膛
相撞，卓倒於地。正是：

　　　沖天怒氣高千丈，仆地肥軀做一堆。未知此人是誰，且聽下文分解。

第九回：除暴兇呂布助司徒，犯長安李傕聽賈詡

　　卻說那撞倒董卓的人，正是李儒。當下李儒扶起董卓，至書院中坐定。卓曰：「汝
為何來此？」儒曰：「儒適至府門，知太師怒入後園，尋問呂布。因急走來，正遇呂布
奔出云：『太師殺我！』儒慌趕入園中勸解，不意誤撞恩相。死罪！死罪！」卓曰：「
叵耐逆賊！戲吾愛姬，誓必殺之！」儒曰：「恩相差矣：昔楚莊王『絕纓』之會，不究
戲愛姬之蔣雄，後為秦兵所困，得其死力相救。今貂蟬不過一女子，而呂布乃太師心腹
猛將也。太師若就此機會，以蟬賜布，布感大恩，必以死報太師。太師請自三思。」卓
沈吟良久曰：「汝言亦是，我當思之。」

　　儒謝而出。卓入後堂，喚貂蟬問曰：「汝何與呂布私通耶？」蟬泣曰：「妾在後園
看花，呂布突至。妾方驚避，布曰：『我乃太師之子，何必相避？』提戟趕妾至鳳儀亭
。妾見其心不良，恐為所逼，欲投荷池自盡，卻被這廝抱住。正在生死之間，得太師來
，救了性命。」董卓曰：「我今將汝賜與呂布，何如？」貂蟬大驚，哭曰：「妾身已事
貴人，今忽欲下賜家奴，妾寧死不辱！」遂掣壁間寶劍欲自刎。

　　卓慌奪劍擁抱曰：「吾戲汝！」貂蟬倒於卓懷，掩面大哭曰：「此必李儒之計也！
儒與布交厚，故設此計；卻不顧惜太師體面與賤妾性命。妾當生噬其肉！」卓曰：「吾
安忍捨汝耶？」蟬曰：「雖蒙太師憐愛，但恐此處不宜久居，必被呂布所害。」卓曰：
「吾明日和你歸郿塢去，同受快樂，慎勿憂疑。」蟬方收淚拜謝。次日，李儒入見曰：
「今日良辰，可將貂蟬送與呂布。」卓曰：「布與我有父子之分，不便賜與。我只不究
其罪。汝傳我意，以好言慰之可也。」儒曰：「太師不可為婦人所惑。」卓變色曰：「
汝之妻肯與呂布否？貂蟬之事，再勿多言；言則必斬！」李儒出，仰天歎曰：「吾等皆
死於婦人之手矣！」後人讀書至此，有詩歎之曰：

　　司徒妙算托紅裙，不用干戈不用兵。三戰虎牢徒費力，凱歌卻奏鳳儀亭。

　　董卓即日下令還郿塢，百官俱拜送。貂蟬在車上，遙見呂布於稠人之內，眼望車中
。貂蟬虛掩其面，如痛哭之狀。車已去遠，布緩轡於土岡之上，眼望車塵，歎惜痛恨。
忽聞背後一人問曰：「溫侯何不從太師去，乃在此遙望而發歎？」布視之，乃司徒王允
也。

　　相見畢，允曰：「老夫日來因染微恙，閉門不出，故久未得與將軍一見。今日太師
駕歸郿塢，只得扶病出送，卻喜得晤將軍。請問將軍，為何在此長歎？」布曰：「正為
公女耳。」允佯驚曰：「許多時尚未與將軍耶？」布曰：「老賊自寵幸久矣！」允佯大
驚曰：「不信有此事！」布將前事一一告允。允仰面跌足，半晌不語；良久，乃言曰：
「不意太師作此禽獸之行！」因挽布手曰：「且到寒舍商議。」布隨允歸。允延入密室
，置酒款待。布又將鳳儀亭相遇之事，細說一遍。允曰：「太師淫吾之女，奪將軍之妻
，誠為天下恥笑-－非笑太師，笑允與將軍耳！然允老邁無能之輩，不足為道；可惜將
軍蓋世英雄，亦受此汙辱也！」

　　布怒氣沖天，拍案大叫。允急曰：「老夫失語，將軍息怒。」布曰：「誓當殺此老
賊，以雪吾恥！」允急掩其口曰：「將軍勿言，恐累及老夫。」布曰：「大丈夫生居天
地間，豈能鬱鬱久居人下！」允曰：「以將軍之才，誠非董太師所可限制。」布曰：「
吾欲殺此老賊，奈是父子之情，恐惹後人議論。」允微笑曰：「將軍自姓呂，太師自姓
董。擲戟之時，豈有父子情耶？」布奮然曰：「非司徒言，布幾自誤！」

　　允見其意已決，便說之曰：「將軍若扶漢室，乃忠臣也，青史傳名，流芳百世；將
軍若助董卓，乃反臣也，載之史筆，遺臭萬年。」布避席下拜曰：「布意已決，司徒勿
疑。」允曰：「但恐事或不成，反招大禍。」布拔帶刀，剌臂出血為誓。允跪謝曰：「
漢祀不斬，皆出將軍之賜也。切勿洩漏！臨期有計，自當相報。」

　　布慨諾而去。允即請僕射士孫瑞、司隸校尉黃琬商議。瑞曰：「方今主上有疾新愈
，可遣一能言之人，往郿塢請卓議事；一面以天子密詔付呂布，使伏甲兵於朝門之內，
引卓入誅之：此上策也。」琬曰：「何人敢去？」瑞曰：「呂布同郡騎都尉李肅，以董
卓不遷其官，甚是懷怨。若令此人去，卓必不疑。」允曰：「善。」請呂布共議。布曰
：「昔日勸吾殺丁建陽，亦此人也。今若不去，吾先斬之。」使人密請肅至。

　　布曰：「昔日公說布，使殺丁建陽而投董卓；今卓上欺天子，下虐生靈，罪惡貫盈
，人神共憤。公可傳天子詔往郿塢，宣卓入朝，伏兵誅之，力扶漢室，共作忠臣。尊意
若何？」肅曰：「我亦欲除此賊久矣，恨無同心者耳。今將軍若此，是天賜也，肅豈敢
有二心？」遂折箭為誓，允曰：「公若能幹此事，何患不得顯官？」

　　次日，李肅引十數騎，前到郿塢。人報天子有詔，卓叫喚入。李肅入拜。卓曰：「
天子有何詔？」肅曰：「天子病體新痊，欲會文武於未央殿，議將禪位於太師，故有此
詔。」卓曰：「王允之意若何？」肅曰：「王司徒已命人築『受禪臺』，只等主公來。
」卓大喜曰：「吾夜夢一龍罩身，今果得此喜信。時哉不可失！」便命心腹將李傕，郭
汜，張濟，樊稠，四人領飛熊軍三千守郿塢，自己即日排駕回京；顧謂李肅曰：「吾為
帝，汝當為執金吾。」肅拜謝稱臣。

　　卓入辭其母。母時年九十餘矣，問曰：「吾兒何往？」卓曰：「兒將往受漢禪，母
親早晚為太后也！」母曰：「吾近日肉顫心驚，恐非吉兆。」卓曰：「將為國母，豈不
預有驚報！」遂辭母而行。臨行謂貂蟬曰：「吾為天子，當立汝為貴妃。」貂蟬已明知
就裏，假作歡喜拜謝。

　　卓出塢上車，前遮後擁，望長安來。行不到三十里，所乘之車，忽折一輪，卓下車
乘馬。又行不到十里，那馬咆哮嘶喊，掣斷轡頭。卓問肅曰：「車折輪，馬斷轡，其兆
若何？」肅曰：「乃太師應受漢禪，棄舊換新，將乘玉輦金鞍之兆也。」卓喜而信其言
。

　　次日，正行間，忽然狂風驟起，昏霧蔽天。卓問肅曰：「此何祥也？」肅曰：「主
公登龍位，必有紅光紫霧，以壯天威耳。」卓又喜而不疑。即至城外，百官俱出迎接。
只有李儒抱病在家，不能出迎。卓進至相府，呂布入賀。卓曰：「吾登九五，汝當總督
天下兵馬。」布拜謝，就帳前歇宿。是夜有十數小兒於郊外作歌，風吹歌聲入帳。歌曰
：「千里草，何青青！十日上，不得生！」歌聲悲切。卓問李肅曰：「童謠主何吉凶？
」肅曰：「亦只是言劉氏滅，董氏興之意。」

　　次日侵晨，董卓擺列儀從入朝，忽見一道人，青袍白巾，手執長竿，上縳布一丈，
兩頭各書一「口」字。卓問肅曰：「此道人何意？」肅曰：「乃心恙之人也。」呼將士
驅去。卓進朝，群臣各具朝服，迎謁於道。李肅手執寶劍扶車而行。到北掖門，軍兵盡
擋在門外，獨有御車二十餘人同入。董卓遙見王允等各執寶劍立於殿門，驚問肅曰：「
持劍是何意？」

　　肅不應，推車直入。王允大呼曰：「反賊至此，武何在？」兩旁轉出百餘人，持戟
挺槊刺之。卓裹甲不入，傷臂墮車，大呼曰：「吾兒奉先何在？」呂布從車後厲聲出曰
：「有詔討賊！」一戟直刺咽喉，李肅早割頭在手。呂布左手持戟，右手懷中取詔，大
呼曰：「奉詔討賊臣董卓，其餘不問！」將吏皆呼萬歲。後人有詩歎董卓曰：

　　伯業成時為帝不，不成且作富家郎。誰知天意無私，郿塢方成已滅亡。

　　卻說當下呂布大呼曰：「助卓為虐者，皆李儒也！誰可擒之？」李肅應聲願往。忽
聽朝門外發喊，人報李儒家奴已將李儒綁縳來獻。王允命縳赴市曹斬之；又將董卓屍首
，號令通衢。卓屍肥胖，看屍軍士以火置其臍中為燈，膏油滿地。百姓過者，莫不手擲
其頭，足踐其屍。王允又命呂布同皇甫嵩、李肅領兵五萬，至郿塢抄籍董卓家產人口。


　　卻說李傕，郭汜，張濟，樊稠聞董卓已死，呂布將至，便引了飛熊軍連夜奔涼州去
了。呂布至郿塢，先取了紹蟬。皇甫嵩命將塢中所藏良家子女，盡行釋放。但係董卓親
屬，不分老幼，悉皆誅戮。卓母亦被殺。卓弟董旻、姪董璜皆斬首號令。收籍塢中所蓄
黃金數十萬，綺羅、珠寶、器皿、糧食不計其數，回報王允。允乃大犒軍士，設宴於都
堂，召集眾官，酌酒稱慶。

　　　正飲宴間，忽人報曰：「董卓暴屍於市，忽有一人伏其屍而大哭。」允怒曰：「
董卓伏誅，士民莫不稱賀；此何人，敢哭耶？」遂喚武士：「與吾擒來！」

　　須臾擒至。眾官見之，無不驚駭：原來那人不是別人，乃待中蔡邕也。允叱曰：「
董卓逆賊，今日伏誅，國之大幸。汝為漢臣，乃不為國慶，反為賊哭，何也？」邕伏罪
曰：「邕雖不才，亦知大義，豈肯背國而向卓？只因一時知遇之感，不覺為之一哭，自
知罪大。願公見原：倘得黥首刖足，使續成漢史，以贖其辜，邕之幸也。」

　　眾官惜邕之才，皆力救之。太傅馬日磾亦密謂允曰：「伯喈曠世逸才，若使續成漢
史，誠為盛事。且其孝行素著，若遽殺之，恐失人望。」允曰：「昔孝武不殺司馬遷，
後使作史，遂致謗書流於後世。方今國運衰微，朝政錯亂，不可令佞臣執筆於幼主左右
，使吾等蒙其訕議也。」日磾無言而退，私謂眾官曰：「王允其無後乎！善人，國之紀
也；制作，國之典也。滅紀廢典，豈能久乎？」

　　當下王允不聽馬日磾之言，命將蔡邕下獄中縊死。一時士大夫聞者，盡為流涕。後
人論蔡邕之哭董卓，固自不是；允之殺邕，亦為已甚。有詩歎曰：

　　董卓專權肆不仁，侍中何自竟亡身？當時諸葛隆中臥，安肯輕身事亂臣？

　　且說李傕，郭汜，張濟，樊稠逃居陝西，使人至長安上表求赦。王允曰：「卓之跋
扈，皆此四人助之；今雖大赦天下，獨不赦此四人。」使者回報李傕。傕曰：「求赦不
得，各自逃生可也。」謀士賈詡曰：「諸君若棄軍單行，則一亭長能縛君矣。不若誘集
陝人，并本部軍馬，殺入長安，與董卓報讎。事濟，奉朝廷以正天下；若其不勝，走亦
未遲。」

　　傕等然其說，遂流言於西涼州曰：「王允將欲洗蕩此方之人矣。」眾皆驚惶。乃復
揚言曰：「徒死無益，能從我反乎？」眾皆願從。於是聚眾十餘萬，分作四路，殺奔長
安來。路逢董卓女婿中郎將牛輔，引軍五千人，欲去與丈人報讎，李傕便與合兵，使為
前驅，四人陸續進發。

　　王允聽知西涼兵來，與呂布商議。布曰：「司徒放心。量此鼠輩，何足數也！」遂
引李肅將兵出敵。肅當先迎戰，正與牛輔相遇，大殺一陣。牛輔抵敵不過，敗陣而去。
不想是夜二更，牛輔乘肅不備，竟來劫寨。肅軍亂竄，敗走三十餘里，折軍大半，來見
呂布。布大怒曰：「汝何挫石銳氣！」遂斬李肅，懸頭軍門。

　　次日，呂布進兵與牛輔對敵。牛輔如何敵得呂布，仍復大敗而走。是夜牛輔喚心腹
人胡赤兒商議曰：「呂布驍勇，萬不能敵；不如瞞了李傕等四人，暗藏金珠，與親隨三
五人棄軍而去。」胡赤兒應允。是夜收拾金珠，棄營而走，隨行者三四人。將渡一河，
赤兒欲謀取金珠，竟殺死牛輔，將頭來獻呂布。布問起情由，從人出首：「胡赤兒謀殺
牛輔，奪其金寶。」布怒，即將赤兒誅殺。領軍前進，正迎著李傕軍馬。呂布不等他列
陣，便挺戟躍馬，麾軍直衝過來。傕軍不能抵當，退走五十餘里，依山下寨，請郭汜，
張濟，樊稠共議，曰：「呂布雖勇，然而無謀，不足為慮。我引軍守任谷口，每日誘他
廝殺。郭將軍可領軍抄擊其後，效彭越撓楚之法，鳴金進兵，擂鼓收兵。張、樊二公，
卻分兵兩路，逕取長安。彼首尾不能救應，必然大敗。」眾用其計。

　　卻說呂布勒兵到山下，李傕引軍搦戰。布忿怒衝殺過去，傕退走上山。山上矢石如
雨，布軍不能進。忽報郭汜在陣後殺來，布急回戰。只聞鼓聲大震，汜軍已退。布方欲
收軍，鑼聲響處，傕軍又來。未及對敵，背後郭汜又領軍殺到。及至呂布來時，卻又擂
鼓收軍去了，激得呂布怒氣填胸。一連如此幾日，欲戰不得，欲止不得。

　　正在惱怒，忽然飛馬報來，說張濟、樊稠兩路軍馬，竟犯長安，京城危急。布急領
軍回，背後李傕、郭汜殺來。布無心戀戰，只顧奔走，折了好些人馬。比及到長安城下
，賊兵雲屯雨集，圍定城池，布軍與戰不利。軍士畏呂布暴厲，多有降賊者，布心甚憂
。

　　數日之後，董卓餘黨李蒙、王方在城中為賊內應，偷開城門，四路賊軍一齊擁入。
呂布左衝右突，攔擋不住，引數百騎往青瑣門外，呼王允曰：「勢急矣！請司徒上馬，
同出關去，別圖良策。」允曰：「若蒙社稷之靈，得安國家，吾之願也；若不獲已，則
允奉身以死。臨難苟免，吾不為也。為吾謝關東諸公，努力以國家為念！」

　　呂布再三相勸，王允只是不肯去。不一時，各門火燄竟天，呂布只得棄卻家小，引
百餘騎飛奔出關，投袁術去了。李傕、郭汜縱兵大掠，太常卿种拂，太僕魯馗，大鴻臚
周奐，城門校尉崔烈，越騎校尉王頎皆死於國難。賊兵圍繞內庭至急，侍臣請天子上宣
平門止亂。李傕等望見黃蓋，約住軍士，口呼萬歲。獻帝倚樓問曰：「卿不候奏請，輒
入長安，意欲何為？」李傕、郭汜仰面奏曰：「董太師乃陛下社稷之臣，無端被王允謀
殺，臣等特來報讎，非敢造反。但見王允，臣便退兵。」

　　王允時在帝側，聞知此言，奏曰：「臣本為社稷計。事已至此，陛下不可惜臣，以
誤國家。臣請下見二賊。」帝徘徊不忍。允自宣平門樓上跳下樓去，大呼曰：「王允在
此！」李傕、郭汜拔劍叱曰：「董太師何罪而見殺？」允曰：「董賊之罪，彌天亙地，
不可勝言。受誅之日，長安士民，皆相慶賀，汝獨不聞乎？」傕、汜曰：「太師有罪；
我等何罪，不肯相赦？」王允大罵：「逆賊何必多言！我王允今日有死而已！」二賊手
起，把王允殺於樓下。史官有詩讚曰：

　　王允運機謀，奸臣董卓休。心懷國家恨，眉鎖廟堂憂。英氣連霄漢，忠心貫斗牛。
至今魂與魄，猶遶鳳凰樓。

　　眾賊殺了王允，一面又差人將王允宗族老幼，盡行殺害。士民無不下淚。當下李傕
、郭汜尋思曰：「既到這裡，不殺天子謀大事，更待何時？」便持劍大呼，殺入內來。
正是：

　　　臣魁伏罪災方息，從賊縱橫禍又來。未知獻帝性命如何，且聽下文分解。

第十回：勤王室馬騰舉義，報父讎曹操興師

　　卻說李、郭二賊欲弒獻帝。張濟、樊稠諫曰：「不可。今日若便殺之，恐眾人不服
；不如仍舊奉之為主，賺諸侯入關，先去其羽翼，然後殺之，天下可圖也。」李、郭二
人從其言，按住兵器。帝在樓上宣諭曰：「王允既誅，軍馬何故不退？」李傕、郭汜曰
：「臣等有功王室，未蒙賜爵，故不敢退軍。」帝曰：「卿欲封何爵？」

　　李、郭、張、樊、四人各自寫職銜獻上，勒要如此官品。帝只得從之，封李傕為車
騎將軍池陽侯，領司隸校尉，假節鉞；郭汜為後將軍，假節鉞：同秉朝政；樊稠為右將
軍萬年侯；張濟為驃騎將軍平陽侯，領兵屯弘農。其餘李蒙、王方等，各為校尉。然後
謝恩，領兵出城。又下令追尋董卓屍首，獲得些零碎皮骨，以香木雕成形體，安湊停當
，大設祭祀，用王者衣冠棺槨，選擇吉日，遷葬郿塢。臨葬之期，天降大雷雨，平地水
深數尺，霹靂震開其棺，屍首提出棺外。李傕候晴再葬，是夜又復如是。三次改葬，皆
不能葬。零皮碎骨，悉為雷火消滅。天之怒卓，可謂甚矣！

　　且說李傕、郭汜既掌大權，殘虐百姓，密遣心腹待帝左右，觀其動靜。獻帝此時舉
動荊棘。朝廷官員，並由二賊陞降。因採人望，特宣朱雋入朝，封為太僕，同領朝政。
一日，人報西涼太守馬騰、并州刺史韓遂二將引軍十餘萬，殺奔長安來，聲言討賊。原
來二將先曾使人入長安，結連侍中馬宇、諫議大夫种邵、左中郎將劉範三人為內應，共
謀賊黨。三人密奏獻帝，封馬騰為征西將軍、韓遂為鎮西將軍，各受密詔，併力討賊。


　　當下李傕，郭汜，張濟，樊稠聞二軍將至，一同商議禦敵之策。謀士賈詡曰：「二
軍遠來，只宜深溝高壘，堅守以拒之。不過百日，彼兵糧盡，必將自退，然後引兵追之
，二將可擒矣。」李蒙、王方出曰：「此非好計。願借精兵萬人，立斬馬騰、韓遂之頭
，獻於麾下。」賈詡曰：「今若即戰，必當敗績。」李蒙、王方齊聲曰：「若吾二人敗
，情願斬首；吾若戰勝，公亦當輸首級與我。」詡謂李傕、郭汜曰：「長安西二百里盩
厔山，其路險崚，可使張、樊兩將軍屯兵於此，堅壁守之；待李蒙、王方自引兵迎敵，
可也。」李傕、郭汜從其言，點一萬五千人馬與李蒙、王方。二人忻喜而去，離長安二
百八十里下寨。西涼兵到，兩個引軍迎去。西涼軍馬攔路擺開陣勢。馬騰、韓遂聯轡而
出，指李蒙、王方罵曰：「反國之賊！誰去擒之？」

　　言未絕，只見一位少年將軍，面如冠玉，眼若流星；虎體猿臂；彪腹狼腰；手執長
鎗，坐騎駿馬，從陣中飛出。原來那將即馬騰之子馬超，字孟起，年方十七歲，英勇無
敵。王方欺他年幼，躍馬迎戰。戰不到數合，早被馬超一鎗刺於馬下。馬超勒馬便回。
李蒙見王方刺死，一騎馬從馬超背後趕來。超只做不知。馬騰在陣門下大叫：「背後有
人追趕！」

　　聲猶未絕，只見馬超已將李蒙擒在馬上。原來馬超明知李蒙追趕，卻故意俄延；等
他馬近，舉鎗刺來，超將身一閃，李蒙搠個空，兩馬相並，被馬超輕舒猿臂，生擒過去
。軍士無主，望風奔逃。馬騰、韓遂乘勢追殺，大獲勝捷，直逼隘口下寨，把李蒙斬首
號令。

　　李傕、郭汜聽知李蒙、王方皆被馬超殺了，方信賈詡有先見之明，重用其計，只理
會緊守關防，由他搦戰，並不出迎。果然西涼軍未及兩月，糧草俱乏，商議回軍。恰好
長安城中馬宇家僮出首家主與劉範、种邵，外連馬騰、韓遂，欲為內應等情。李傕、郭
汜大怒，盡收三家少良賤斬於市，把三顆首級，直來門前號令。

　　馬騰、韓遂見軍糧已盡，內應又泄，只得拔寨退軍。李傕、郭汜令張濟引軍趕馬騰
，樊稠引軍趕韓遂，西涼軍大敗。馬超在後死戰，殺退張濟。樊稠去趕韓遂，看看趕上
，相近陳倉，韓遂勒馬向樊稠曰：「吾與公乃同鄉之人，今日何太無情？」樊稠也勒住
馬答道：「上命不可違！」韓遂曰：「吾此來亦為國家耳，公何相逼之甚也？」樊稠聽
罷，撥轉馬頭，收兵回寨，讓韓遂去了。不隄防李傕之姪李別，見樊稠放走韓遂，回報
其叔。李傕大怒，便欲興兵討樊稠。賈詡曰：「目今人心未寧，頻動干戈，深為不便；
不若設一宴，請張濟、樊稠慶功，就席間擒稠斬之，毫不費力。」

　　李傕大喜，便設宴請張濟、樊稠。二將忻然赴宴。酒半闌，李傕忽然變色曰：「樊
稠何故交通韓遂，欲謀造反？」稠大驚；未及回言，只見刀斧手擁出，早把樊稠斬首於
案下。嚇得張濟俯伏於地。李傕扶起曰：「樊稠謀反，故而誅之；公乃吾之心腹，何須
驚懼？」將樊稠軍撥與張濟管領。張濟自回弘農去了。

　　李傕、郭汜自戰敗西涼兵，諸侯莫敢誰何。賈詡屢勸撫安百姓，結納賢豪。自是朝
廷微有生意。不想青州黃巾又起，聚眾數十萬，頭目不等，劫掠良民。太僕朱雋，保舉
一人，可破群賊。李傕、郭汜問是何人。朱雋曰：「要破山東群賊，非曹孟德不可。」
李傕曰：「孟德今在何處？」雋曰：「見為東郡太守，廣有軍兵。若命此人討賊，賊可
剋日而破也。」李傕大喜，星夜草詔，差人齎往東郡，命曹操與濟北相鮑信一同破賊。
操領了聖旨，會合鮑信，一同興兵，擊賊於壽陽。鮑信殺入重地，為賊所害。操追趕賊
兵，直到濟北，降者數萬。操即用賊為前驅，兵馬到處，無不降須。不過百餘日，招安
到降兵三十餘萬、男女百餘萬口。操擇精銳者，號為「青州兵」，其餘盡令歸農。操自
此威名日重。捷書報到長安，朝廷加曹操為鎮東將軍。

　　操在兗州，招賢納士。有叔姪二人來投曹操：乃穎川穎陰人：姓荀，名彧，字文若
，荀昆之子也；舊事袁紹，今棄紹投操；操與語大悅，曰：「此吾之子房也！」遂以為
行軍司馬。其姪荀攸，字公達，海內名士，曾拜黃門侍郎，後棄官歸鄉，今與其叔同投
曹操，操以為行軍教授。荀彧曰：「某聞兗州有一賢士，今此人知何在。」操問是誰，
彧曰：「乃東郡東阿人：姓程，名昱，字仲德。」操曰：「吾亦聞名久矣。」遂遣人於
鄉中尋問。訪得他在山中讀書，操拜請之。程昱來見，曹操大喜。

　　昱謂荀彧曰：「某孤陋寡聞，不足當公之薦。公之鄉人姓郭，名嘉，字奉孝，乃當
今賢士，何不羅而致之？」彧猛省曰：「吾幾忘卻！」遂啟操徵聘郭嘉到兗州，共論天
下之事。郭嘉薦光武嫡派子孫，淮南成德人：姓劉，名曄，字子陽。操即聘曄至。曄又
薦二人：一個是山陽昌邑人：姓滿，名寵，字伯寧；一個是武城人：姓呂，名虔，字子
恪。曹操亦素知這兩個名譽，就聘為軍中從事。滿寵、呂虔共薦一人：乃陳留平邱人：
姓毛，名玠，字孝先。曹操亦聘為從事。又有一將引軍數百人，來投曹操：乃泰山鉅平
人：姓于，名禁，字文則。操見其人弓馬熟嫺，武藝出眾，命為典軍司馬。

　　一日，夏侯惇引一大漢來見，操問何人，惇曰：「此乃陳留人：姓典，名韋，勇力
過人。舊跟張邈，與帳下人不和，手殺數十人，逃竄山中。惇出射獵，見韋逐鹿過澗，
因收於軍中。今特薦之於公。」操曰：「吾觀此人容貌魁梧，必有勇力。」惇曰：「他
曾為友報讎殺人，提頭直出鬧市，數百人不敢近。只今所使兩枝鐵戟，重八十斤，挾之
上馬，運使如飛。」操即令韋試之。韋挾戟驟馬，往來馳騁。忽見帳下大旗為風所吹，
岌岌欲倒，眾軍士挾持不定；韋下馬喝退眾軍，一手執定旗桿，立於風中，巍然不動。
操曰：「此古之惡來也！」遂命為帳前都尉，解身上錦襖，及駿馬雕鞍賜之。自是曹操
部下文有謀臣，武有猛將，威鎮山東。乃遣泰山太守應劭，往瑯琊郡迎父曹嵩。

　　嵩自陳留避難，隱居瑯琊；當日接了書信，便與弟曹德及一家老小四十餘人，帶從
者百餘人，車百餘輛，逕望兗州而來。道經徐州，太守陶謙，字恭祖，為人溫厚純篤，
向欲結納曹操，正無其由；知操父經過，遂出境迎接，再拜致敬，大設筵宴，款待兩日
。曹嵩要行，陶謙親送出郭，特差都尉張闓，將部兵五百護送。

　　曹嵩率家小行到華、費間，時夏末秋初，大雨驟至，只得投一古寺歇宿。寺僧接入
，嵩安頓家小，命張闓將軍馬屯於兩廊。眾軍衣裝，都被雨打濕，同聲嗟怨。張闓喚手
下頭目於靜處商議曰：「我們本是黃巾餘黨，勉強降順陶謙，未有好處；如今曹嵩輜重
車輛無數，你們欲得富貴不難，只就今夜三更，大家砍將入去，把曹嵩一家殺了，取了
財物，同往山中落草。此計何如？」

　　眾皆應允。是夜風雨未息，曹嵩正坐，忽聞四壁喊聲大舉。曹德提劍出看，就被搠
死。曹嵩忙引一妾奔入方丈後，欲越牆而走；妾肥胖不能出，嵩慌急，與妾躲於廁中，
被亂軍所殺。應邵死命逃脫，投袁紹去了。張闓殺盡曹嵩全家，取了財物，放火燒寺，
與五百人逃奔淮南去了。後人有詩曰：

　　曹操奸雄世所誇，曾將呂氏殺全家。如今闔戶逢人殺，天理循環報不差。

　　當下應劭部下有逃命的軍士，報與曹操。操聞之，哭倒於地。眾人救起。操切齒曰
：「陶謙縱兵殺吾父，此讎不共戴天！吾今悉起大軍，洗蕩徐州，方雪吾恨！」遂留荀
彧、程昱領軍三萬守鄄城，范縣，東阿三縣，其餘盡殺奔徐州來。夏侯惇，于禁，典韋
為先鋒。操令但得城池，將城中百姓，盡行屠戮，以雪父讎。當有九江太守邊讓，與陶
謙交厚，聞知徐州有難，自引兵五千來救。操聞之大怒，使夏侯惇於路截殺之。

　　時陳宮為東郡從事，亦與陶謙交厚；聞曹操起兵報讎，欲盡殺百姓，星夜前來見操
。操知是為陶謙作說客，欲待不見，又滅不過舊恩，只得請入帳中相見。宮曰：「今聞
明公以大兵臨徐州，報尊父之讎，所到欲盡殺百姓，某因此特來進言。陶謙乃仁人君子
，非好利忘義之輩；尊父遇害，乃張闓之惡，非謙罪也。且州縣之民，與明公何讎？殺
之不祥。望三思而行。」操怒曰：「公昔棄我而去，今有何面目復來相見？陶謙殺吾一
家，誓當摘膽剜心，以雪吾恨！公雖為陶謙游說，其如吾不聽何？」陳宮辭出，歎曰：
「吾亦無面目見陶謙也！」遂馳馬投陳留太守張邈去了。

　　且說操大軍所到之處，殺戮人民，發掘墳墓。陶謙在徐州，聞曹操起軍報讎，殺戮
百姓，仰天慟哭曰：「我獲罪於天，致使徐州之民，受此大難！」急聚眾官商議。曹豹
曰：「曹兵既至，豈可束手待死！某願助使君破之。」

　　陶謙只得引兵出迎，遠望操軍如鋪霜湧雪，中軍豎起白旗二面，大書「報讎雪恨」
四字。軍馬列成陣勢。曹操縱馬出陣，身穿縞素，揚鞭大罵。陶謙亦出馬於門旗下，欠
身施禮曰：「謙本欲結好明公，故託張闓護送。不想賊心不改，致有此事。實不干陶謙
之故：望明公察之。」操大罵曰：「老匹夫！殺吾父，尚敢亂言！誰可生擒老賊？」夏
侯惇應聲而出。陶謙慌走入陣。夏侯惇趕來，曹豹挺鎗躍馬，前來迎敵。兩馬相交，忽
然狂風大作，飛沙走石，兩軍皆亂，各自收兵。

　　陶謙入城，與眾計議曰：「曹兵勢大難敵，吾當自縛往操營，任其剖割，以救徐州
百姓之命。」言未絕，一人進前言曰：「府君久鎮徐州，人民感恩。今曹兵雖眾，未能
既破我城。府君與百姓堅守勿出；某雖不才，願施小策，教曹操死無葬身之地！」眾人
大驚，便問計將安出。正是：

　　　本為納交反成怨，那知絕處又逢生？畢竟此人是誰，且聽下文分解。

第十一回：劉皇叔北海救孔融，呂溫侯濮陽破曹操

　　卻說獻計之人，乃東海朐縣人：姓糜，名竺，字子仲。此人家世富豪。嘗往洛陽買
賣，乘車而回，路遇一美婦人，來求同載，竺乃下車步行，讓車與婦人坐。婦人請竺同
載。竺上車端坐，目不邪視。行及數里，婦人辭去；臨別對竺曰：「我乃南方火德星君
也，奉上帝敕，往燒汝家。感君相待以禮，故明告君。君可速歸，搬出財物。吾當夜來
。」言訖不見。竺大驚，飛奔到家，將家中所有，疾忙搬出。是晚果然廚中火起，盡燒
其屋。竺因此廣捨家財，濟貧拔苦。後陶謙聘為別駕從事。當日獻計曰：「某願親往北
海郡，求孔融起兵救援；更得一人往青州田楷處求救：若二處軍馬齊來，操必退兵矣。
」

　　謙從之，遂寫書二封，問帳下誰人敢去青州求救。一人應聲願往。眾視之，乃廣陵
人：姓陳，名登，字元龍。陶謙先打發陳元龍往青州去訖，然後命糜竺齎書赴北海，自
己率眾守城，以備攻擊。

　　卻說北海孔融，字文舉，魯國曲阜人也；孔子二十世孫，泰山都尉孔宙之子。自小
聰明。年十歲時，往謁河南尹李膺，閽人難之，融曰：「我係李相通家。」及入見，膺
問曰：「汝祖與吾祖何親？」融曰：「昔孔子曾問禮於老子，融與君豈非累世通家？」
膺大奇之。

　　少頃，太中大夫陳煒至。膺指融曰：「此奇童也。」煒曰：「小時聰明，大時未必
聰明。」融即應聲曰：「如君所言，幼時必聰明者。」煒等皆笑曰：「此子長成，必當
代之偉器也。」自此得名。後為中郎將，累遷北海太守。極好賓客，常曰：「座上客常
滿，樽中酒不空：吾之願也。」在北海六年，甚得民心。

　　當日正與客坐，人報徐州糜竺至。融請入見，問其來意，竺出陶謙書，言：「曹操
攻圍甚急，望明公垂救。」融曰：「吾與陶恭祖交厚，子仲又親到此，如何不去。只是
曹孟德與我無讎，當先遣人送書解和。如其不從，然後起兵。」竺曰：「曹操倚仗兵威
，決不肯和。」融教一面點兵，一面差人送書。正商議間，忽報黃巾賊黨管亥部領群寇
數萬殺奔前來。孔融大驚，急點本部人馬，出城與賊迎戰。管亥出馬曰：「吾知北海糧
廣，可借一萬石，即便退兵；不然，打破城池老幼不留！」孔融叱曰：「吾乃大漢之臣
，守大漢之地，豈有糧米與賊耶！」管亥大怒，拍馬舞刀，直取孔融。融將宗寶挺鎗出
馬；戰不數合，被管亥一刀，砍宗寶於馬下。孔融兵大亂，奔入城中。管亥分兵四面圍
城，孔融心中鬱悶。糜竺懷愁，更不待言。

　　次日，孔融登城遙望，賊勢浩大，倍添憂惱。忽見城外一人挺鎗躍馬殺入賊陣，左
衝右突，如入無人之境，直到城下大叫：「開門！」孔融不識其人，不敢開門。賊眾趕
到河邊，那人回身連搠十數人下馬，賊眾倒退，融急命開門引入。其人下馬棄鎗，逕到
城上，拜見孔融。融問其姓名對曰：「某東萊黃縣人也：覆姓太史，名慈，字子義。老
母重蒙恩顧。某昨自遼東回家省親，知賊寇城，老母說：『屢受府君深恩，汝當往救。
』某故單馬而來。」孔融大喜。原來孔融與太史慈，雖未識面，卻曉得他是個英雄。因
他遠出，有老母住在離城二十里之外，融常使人遣以粟帛；母感融德，故特使慈來救。


　　當下孔融重待太史慈，贈與衣甲鞍馬。慈曰：「某願借精兵一千，出城殺賊。」融
曰：「君雖英勇，然賊勢甚盛，不可輕出。」慈曰：「老母感君厚德，特遣慈來；如不
能解圍，慈亦無顏見母矣。願決一死戰。」融曰：「吾聞劉玄德乃當世英雄，若請得他
來相救此圍自解；只無人可使耳。」慈曰：「府君修書，某當急往。」融喜，修書付慈
。慈擐甲上馬，腰帶弓矢，手時鐵鎗，飽食嚴裝，城門開處，一騎飛出。近河，賊將率
眾來戰，慈連搠死數人，透圍而出。管亥知有人出城，料必是請救兵的，便自引數百騎
趕來，八面圍定。慈倚住鎗，拈弓搭箭，八面射之，無不應弦落馬。賊眾不敢來追。

　　太史慈得脫，星夜投平原來見劉玄德。施禮罷，具言孔北海被圍求救之事，呈上書
札。玄德看畢，問慈曰：「足下何人？」慈曰：「某太史慈，東海之鄙人也。與孔融親
非骨肉，比非鄉黨，特以氣誼相投，有分憂共患之意。今管亥暴亂，北海被圍，孤窮無
告，危在旦夕。聞君仁義素著，能救人危急，故特令某冒鋒突圍，前來求救。」玄德斂
容答曰：「孔北海知世間有劉備耶？」乃同雲長、翼德點精兵三千，往北海郡進發。

　　管亥望見救軍來到，親自引兵迎敵；因見玄德兵少，不以為意。玄德與關、張、太
史慈立馬陣前，管亥忿怒直出。太史慈卻待向前，雲長早出，直取管亥。兩馬相交，眾
軍大喊；量管亥怎敵得雲長，數十合之間，青龍刀起，劈管亥於馬下。太史慈，張飛，
兩騎齊出，雙槍並舉，殺入賊陣。玄德驅兵掩殺。城上孔融望見太史慈與關、張趕殺賊
眾，如虎入羊群，縱橫莫當，便驅兵出城。兩下夾攻，大敗群賊，降者無數，餘黨潰散
。

　　孔融迎接玄德入城，敘禮畢，大設筵宴慶賀。又引糜竺出見玄德，具言張闓殺曹嵩
之事：「今曹操縱兵大掠，圍住徐州，特來求救。」玄德曰：「陶恭祖乃仁人君子，不
意受此無辜之冤。」孔融曰：「公乃漢室宗親，今曹操殘害百姓，倚強欺弱，何不與融
同往救之？」玄德曰：「備非敢推辭，奈兵微將寡，恐難輕動。」孔融曰：「融之欲救
陶恭祖，雖因舊誼，亦為大義。公豈獨無仗義之心耶？」玄德曰：「既如此，請文舉先
行，容備去公孫瓚處，借三五千人馬，隨後便來。」融曰：「公切勿失信。」玄德曰：
「公以備為何如人也？聖人云：『自古皆有死，人無信不立。』劉備借得軍，或借不得
軍，必然親至。」

　　孔融應允；教糜竺先回徐州去報，融便收拾起程。太史慈拜謝曰：「慈奉母命前來
相助，今幸無虞。有揚州刺史劉繇，與慈同郡，有書來喚，不敢不去。容圖再見。」融
以金帛相酬，慈不肯受而歸。其母見之，喜曰：「我喜汝有以報北海也！」遂遣慈往揚
州去了。

　　不說孔融起兵。且說玄德離北海來見公孫瓚，且說欲救徐州之事。瓚曰：「曹操與
君無讎，何苦替人出力？」玄德曰：「備已許人，不敢失信。」瓚曰：「我借與君馬步
軍二千。」玄德曰：「更望借趙子龍一行。」瓚許之。玄德遂與關、張引本部三千人為
前部，子龍引二千人隨後，往徐州來。

　　卻說糜竺回報陶謙，言北海又請得劉玄德來助；陳元龍也回報青州田楷欣然領兵來
救；陶謙心安。原來孔融、田楷兩路軍馬，懼怕曹兵勢猛，遠遠依山下寨，未敢輕進。
曹操見兩路軍到，亦分了軍勢，不敢向前攻城。

　　卻說劉玄德軍到，見孔融。融曰：「曹兵勢大，操又善於用兵，未可輕戰。且觀其
動靜，然後進兵。」玄德曰：「但恐城中無糧，難以久持。備令雲長、子龍領軍四千，
在公部下相助；備與張飛奔曹營，逕投徐州去見陶使君商議。」融大喜，會合田楷，為
犄角之勢；雲長、子龍領兵兩邊接應。

　　是日玄德、張飛引一千人馬殺入曹兵寨邊。正行之間，寨內一聲鼓響，馬軍步軍，
如潮似浪，擁將出來。當頭一員大將乃是于禁，勒馬大叫：「何處狂徒！往那裏去！」
張飛見了，更不打話，直取于禁。兩馬相交，戰到數合，玄德掣雙股劍麾兵大進，于禁
敗走。張飛當前追殺，直到徐州城下。城上望見紅旗白字，大書「平原劉玄德」陶謙急
令開門。玄德入城，陶謙接著，共到府衙。禮畢，設宴相待，一面勞軍。

　　陶謙見玄德儀表軒昂，語言豁達，心中大喜，便命糜竺取徐州牌印，讓與玄德。玄
德愕然曰：「公何意也？」謙曰：「今天下擾亂，王綱不振，公乃漢室宗親，正宜力扶
社稷。老夫年邁無能，情願將徐州相讓。公勿推辭。謙當自寫表文，申奏朝廷。」玄德
離席再拜曰：「劉備雖漢朝苗裔，功微德薄，為平原相猶恐不稱職；今為大義，故來相
助；公出此言，莫非疑劉備有吞併之心耶？若舉此念，皇天不佑！」謙曰：「此老夫之
實情也。」再三相讓，玄德那裏肯受。糜竺進曰：「今兵臨城下，且當商議退敵之策。
待事平之日，再當相讓可也。」玄德曰：「備當遺書於曹操，勸令解和。操若不從，廝
殺未遲。」於是傳檄三寨，且按兵不動；遣人齎書以達曹操。

　　卻說曹操正在軍中，與諸將議事，人報徐州有戰書到。操拆而觀之，乃劉備書也。
書略曰：「備自關外得拜君顏，嗣後天各一方，不及趨侍。向者，尊父曹侯，實因張闓
不仁，以致被害，非陶恭祖之罪也。目今黃巾遺孽，擾亂於外；董卓餘黨，盤踞於內。
願明公先朝廷之急，而後私讎；撤徐州之兵，以救國難：則徐州幸甚，天下幸甚！」

　　曹操看書，大罵：「劉備何人，敢以書來勸我！且中間有譏諷之意！」命斬來使，
一面竭力攻城。郭嘉諫曰：「劉備遠來救援，先禮後兵，主公當用好言答之，以慢備心
；然後進兵攻城，城可破也。」操從其言，款留來使，候發回書。

　　正商議間，忽流星馬飛報「禍事！」。操問其故，報說呂布已襲破兗州，進據濮陽
。原來呂布自遭李、郭之亂，逃出武關，去投袁術；術怪呂布反覆不定，拒而不納。投
袁紹，紹納之，與布共破張燕於常山；布自以為得志，傲慢袁紹手下將士。紹欲殺之，
布乃去投張揚，揚納之。時龐舒在長安城中，私藏呂布妻小，送還呂布。李傕、郭汜知
之，遂斬龐舒，寫書與張揚，教殺呂布；布因棄張揚去投張邈。恰好張邈弟張超引陳宮
來見張邈。宮說邈曰：「今天下分崩，英雄並起，君以千里之眾，而反受制於人，不亦
鄙乎！今曹操征東，兗州空虛，而呂布乃當世勇士，若與之共取兗州，伯業可圖也。」
張邈大喜，便令呂布襲破兗州，隨據濮陽。止有鄄城，東阿，范縣三處，被荀彧、程昱
設計死守得全，其餘俱破。曹仁屢戰，皆不能勝，特此告急。

　　操聞報大驚曰：「兗州有失，使吾無家可歸矣，不可不亟圖之！」郭嘉曰：「主公
正好賣個人情與劉備，退軍去復兗州。」操然之，即時答書與劉備，拔寨退兵。

　　且說來使回徐州，入城見陶謙，呈上書札，言曹兵已退。謙大喜，差人請孔融，田
楷，雲長，子龍等赴城大會。飲宴既畢，謙延玄德於上座，拱手對眾曰：「老夫年邁，
二子不才，不堪國家重任。劉公乃帝室之胄，德廣才高，可領徐州。老夫情願乞閒養病
。」玄德曰：「孔文舉令備來救徐州，為義也；今無端據而有之，天下將以備為無義人
矣。」糜竺曰：「今漢室陵遲，海宇顛覆，樹功立業，正在此時。徐州殷富，戶口百萬
，劉使君領此，不可辭也。」玄德曰：「此事決不敢應命。」陳登曰：「陶府君多病，
不能視事，明公勿辭。」玄德曰：「袁公路四世三公，海內所歸，近在壽春，何不以州
讓之？」孔融曰：「袁公路塚中枯骨，何足挂齒！今日之事，天與不取，悔不可追。」


　　玄德堅執不肯。陶謙泣下曰：「君若捨我而去，我死不瞑目矣！」雲長曰：「既承
陶公相讓，兄且權領州事。」張飛曰：「又不是我強要他的州郡；他好意相讓，何必苦
苦推辭？」玄德曰：「汝等欲陷我於不義耶？」陶謙推讓再三，玄德只是不受。陶謙曰
：「如玄德必不肯從，此間近邑，名小沛，足可屯軍。請玄德暫駐軍此邑，以保徐州，
何如？」眾皆勸玄德留小沛，玄德從之。陶謙勞軍已畢，趙雲辭去，玄德執手揮淚而別
。孔融、田楷亦各相別，引軍自回。玄德與關、張引本部軍來至小沛，修葺城垣，撫諭
居民。

　　卻說曹操回軍，曹仁接著，言呂布勢大，更有陳宮為輔，兗州、濮陽已失，其鄄城
，東阿，范縣三處，賴荀彧、程昱二人設計相連，死守城郭。操曰：「吾料呂布有勇無
謀，不足慮也。」教且安營下寨，再作商議。呂布知曹操回兵，已過滕縣，召副將薛蘭
、李封曰：「吾欲用汝二人久矣。汝可引軍一萬，堅守兗州。吾親自率兵，前去破曹。
」

　　二人應諾。陳宮急入見曰：「將軍棄兗州，欲何往乎？」布曰：「吾欲屯兵濮陽，
以成鼎足之勢。」宮曰：「差矣。薛蘭必守兗州不住。此去正南一百八十里，泰山路險
，可伏精兵萬人在彼。曹兵聞失兗州，必然倍道而進，待其過半，一擊可擒也。」布曰
：「吾屯濮陽，別有良謀，汝豈知之！」遂不用陳宮之言，而用薛蘭守兗州而行。

　　曹操兵行至泰山險路，郭嘉曰：「且不可進：恐此處有伏兵。」曹操笑曰：「呂布
無謀之輩，故教薛蘭守兗州，自往濮陽；安得此處有埋伏耶？」教曹仁領一軍圍兗州，
吾進兵濮陽，速攻呂布。

　　陳宮聞曹兵至近，乃獻計曰：「今曹兵遠來疲困，利在速戰，不可養成氣力。」布
曰：「吾匹馬縱橫天下，何愁曹操！待其下寨，吾自擒之。」

　　卻說曹操兵近濮陽，下住寨腳。次日引眾將出，陳兵於野。操立馬於門旗下，遙望
呂布兵到。陣圓處，呂布當先出馬，兩邊排開八員健將：第一個雁門馬邑人：張，名遼
，字文遠；第二個泰山華陰人：姓臧，名霸，字宣高；兩將又各引六員健將：郝萌，曹
性，成廉，魏續，宋憲，侯成。布軍五萬，鼓聲大震。

　　操指呂布而言曰：「吾與汝自來無讎，何得奪吾州郡？」布曰：「漢家城池，諸人
有分，偏爾合得？」便叫臧霸出馬搦戰。曹軍內樂進出迎。兩馬相交，雙鎗齊舉。戰到
三十餘合，勝負不分。夏侯惇拍馬便出助戰，呂布陣上，張遼截住廝殺。惱得呂布性起
，挺戟驟馬，衝出陣來，夏侯惇、樂進皆走。呂布掩殺，曹軍大敗，退三四十里。布自
收軍。

　　曹操輸了一陣，回寨與諸將商議。于禁曰：「某今日上山觀望，濮陽之西，呂布有
一寨，約無多軍。今夜彼將謂我軍敗走，必不準備，可引兵擊之；若得寨，布軍必懼：
此為上策。」操從其言，帶曹洪，李典，毛玠，呂虔，于禁，典韋六將，選馬步二萬人
，連夜從小路進發。

　　卻說呂布於寨中勞軍。陳宮曰：「西寨是個要緊去處，倘或曹操襲之，奈何？」布
曰：「他今日輸了一陣，如何敢來？」宮曰：「曹操是極能用兵之人，須防他攻我不備
。」布乃撥高順并魏續、侯成引兵往守西寨。　卻說曹操於黃昏時分，引軍至西寨，四
面突入。寨兵不能抵擋，四散奔走，曹操奪了寨。將及四更，高順方引軍到，殺將入來
。曹操自引軍馬來迎，正逢高順，三軍混戰。將及天明，正西鼓聲大震，人報呂布自引
軍來了。操棄寨而走。背後高順，魏續，侯成趕來，當頭呂布親自引軍來到。于禁，樂
進，雙戰呂布不住，操望北而行。山後一彪軍出：左有張遼，右有臧霸。操使呂虔、曹
洪戰之，不利，操望西而走。忽又喊聲大震，一彪軍至：郝萌，曹性，成廉，宋憲四將
攔住去路。眾將死戰，操當先衝陣。梆子響處，箭如驟雨射將來。操不能前進，無計可
脫，大叫：「誰人救我！」

　　馬軍隊裏，一將踴出：乃典韋也。手挺雙鐵戟，大叫：「主公勿憂！」飛身下馬，
插住雙戟，取短戟十數枝，挾在手中，顧從人曰：「賊來十步乃呼我！」遂放開腳步，
冒箭前行。布軍數十騎追至，從人大叫：「十步矣！」韋日：「五步乃呼我！」從人又
曰：「五步矣！」韋乃飛戟刺之，一戟一人墜馬，並無虛發，立殺十數人。眾皆奔走。
韋復飛身上馬，挺一雙大鐵戟，衝殺入去。郝、曹、成、宋四將不能抵擋，各自逃去。
典韋殺散敵軍，救出曹操，眾將隨後也到，尋路歸寨。

　　看看天色傍晚，背後喊聲起處，呂布驟馬提戟趕來，大叫：「操賊休走！」此時人
困馬乏，大家面面相覷，各欲逃生。正是：

　　雖能暫把重圍脫，只怕難當勁敵追。不知曹操性命如何，且聽下文分解。

第十二回：陶恭祖三讓徐州，曹孟德大戰呂布

　　曹操正慌走間，正南上一彪軍到，乃夏侯惇引軍來救援，截住呂布大戰。鬥到黃昏
時分，大雨如注，各自引軍分散。操回寨，重賞典韋，加為領軍都尉。

　　卻說呂布到寨，與陳宮商議。宮曰：「濮陽城中有富戶田氏，家僮千百，為一郡之
巨室；可令彼密使人往操寨中下書，言呂溫侯殘暴不仁，民心大怨，今欲移兵黎陽，止
有高順在城內，可連夜進兵，我為內應。操若來，誘之入城，四門放火，外設伏兵。曹
操雖有經天緯地之才，到此安能得脫也？」呂布從其計，密諭田氏使人逕到操寨。操因
新敗，正在躊躇，忽報田氏人到，呈上密書云：「呂布已往黎陽，城中空虛。萬望速來
，當為內應。城上插白旗，大書『義』字，便是暗號。」操大喜曰：「天使吾得濮陽也
！」重賞來人，一面收拾起兵。劉曄曰：「布雖無謀，陳宮多計。只恐其中有詐，不可
不防。明公欲去，當分三軍為三隊：兩隊伏城外接應，一隊入城方可。」

　　操從其言，分軍三隊，來至濮陽城下。操先往觀之，見城上遍豎旗旛，西門角上，
有一「義」字白旗，心中暗喜。是日午牌，城門開處，兩員將引軍出戰：前軍侯成，後
軍高順。操即使典韋出馬，直取侯成。侯成抵敵不過，回馬望城中走。韋趕到弔橋邊，
高順亦攔擋不住，都退入城中去了。數內有軍人乘勢混過陣來見操，說是田氏之使，呈
上密書。約云：「今夜初更時分，城上鳴鑼為號，便可進兵。某當獻門。」操撥夏侯惇
引軍在左，曹洪引軍在右，自己引夏侯淵，李典，樂進，典韋四將，率兵入城。李典曰
：「主公且在城外，容某等先入城去。」操喝曰：「我不自往，誰肯向前！」遂當先領
兵直入。

　　時約初更，月光未上。只聽得西門上吹蠃殼聲，喊聲忽起，門上火把燎亂，城門大
開，弔橋放落。曹操爭先拍馬而入。直到州衙，路上不見一人。操知是計，忙撥回馬，
大叫：「退兵！」州衙中一聲砲響，四門烈火，轟天而起；金鼓齊鳴，喊聲如江翻海沸
。東巷內轉出張遼，西巷內轉出臧霸，夾攻掩殺。操走北門，道傍轉出郝萌、曹性，又
殺一陣。操急走南門，高順、侯成攔住。典韋怒目咬牙，衝殺出去。高順、侯成倒走出
城。

　　典韋殺到弔橋，回頭不見了曹操，翻身復殺入城來，門下撞著李典。典韋問：「主
公何在？」典曰：「吾亦尋不見。」韋曰：「汝在城外催救軍，我入去尋主公。」李典
去了。典韋殺入城中，尋覓不見；再殺出城壕邊，撞著樂進。進曰：「主公何在？」韋
曰：「我往複兩遭，尋覓不見。」進曰：「同殺入去救主！」兩人到門邊，城上火砲滾
下，樂進馬不能入，典韋冒煙突火，又殺入去，到處尋覓。

　　卻說曹操見典韋殺出去了，四下裏人馬截來，不得出南門；再轉北門，火光裏正撞
見呂布挺戟躍馬而來。操以手掩面，加鞭縱馬竟過。呂布從後拍馬趕來，將戟於操盔上
一擊，問曰：「曹操何在？」操反指曰：「前面騎黃馬者是他。」

　　呂布聽說，棄了曹操，縱馬向前追趕。曹操撥轉馬頭，望東門而走，正逢典韋。韋
擁護曹操，殺條血路，到城門邊，火燄甚盛，城下推下柴草，遍地都是火。韋用戟撥開
，飛馬冒煙突火先出。曹操隨後亦出。方到門道邊，城門上崩下一條火梁來，正打著曹
操戰馬後胯，那馬撲地倒了。操用手托梁推放地上，手臂鬚髮，盡被燒傷。

　　典韋回馬來救，恰好夏侯淵亦到。兩個同救起曹操，突火而出。操乘淵馬，典韋殺
條大路而走。直混戰到天明，操方回寨。眾將拜伏問安，操仰面笑曰：「誤中匹夫之計
，吾必當報之！」郭嘉曰：「計可速發。」操曰：「今只將計就計：詐言我被火傷，火
毒攻發，五更已經身死。布必引兵來攻。我伏兵於馬陵山中，候其兵半渡而擊之，布可
擒矣。」嘉曰：「真良策也！」於是令軍士挂孝發喪，詐言操死。早有人來濮陽報呂布
，說曹操被火燒傷肢體，到寨身死。布隨點起軍馬，殺奔馬陵山來。將到操寨，一聲鼓
響，伏兵四起。呂布死戰得脫，折了好些人馬；敗回濮陽，堅守不出。

　　是年蝗蟲忽起，食盡禾稻。關東一境，每榖一斛，值錢五十貫，人民相食。曹操因
軍中糧盡，引回鄄城暫往。呂布亦引兵出屯山陽就食。因此二處權且罷兵。

　　卻說陶謙在徐州，時年已六十三歲，忽然染病，看看沈重，請糜竺、陳登議事。竺
曰：「曹兵之去，止為呂布襲兗州故也。今因歲荒罷兵，來春又必至矣。府君兩番欲讓
位於劉玄德，時府君尚強健，故玄德不肯受；今病已沈重，正可就此面與之，玄德必不
辭矣。」

　　謙大喜使人來小沛，請劉玄德議軍務。玄德引關、張帶數十騎到徐州，陶謙教請入
臥內。玄德問安畢，謙曰：「請玄德公來，不為別事：止因老夫病已危篤，朝夕難保；
萬望明公可憐漢家城池為重，受取徐州牌印，老夫死亦瞑目矣！」玄德曰：「君有二子
，何不傳之？」謙曰：「長子商，次子應，其才皆不堪任。老夫死後，猶望明公教誨，
切勿令掌州事。」玄德曰：「備一身安能當此大任？」謙曰：「某舉一人，可為公輔：
係北海人，姓孫，名乾，字公祐。此人可使為從事。」又謂糜竺曰：「劉公當世人傑，
汝當善事之。」

　　玄德終是推託，陶謙以手指心而死。眾軍舉哀畢，即捧牌印交送玄德。玄德固辭。
次日，徐州百姓，擁擠府前哭拜曰：「劉使君若不領此郡，我等皆不能安生矣！」關、
張二公亦再三相勸。玄德乃許權領徐州事；使孫乾、糜竺為輔，陳登為幕官；盡取小沛
軍馬入城，出榜安民；一面安排喪事。玄德與大小軍士，盡皆挂孝，大設祭奠。祭畢，
葬於黃河之原。將陶謙遺表，申奏朝廷。

　　操在鄄城，知陶謙已死，劉玄德領徐州牧，大怒曰：「我讎未報，汝不費半箭之功
，坐得徐州！吾必先殺劉備，後戮謙屍，以雪先君之怨！」即傳號令，剋日起兵去打徐
州。荀彧入諫曰：「昔高祖保關中，光武據河內，皆深根固本，以正天下。進足以勝敵
，退足以堅守，故雖有困，終濟大業。明公本首事兗州，且河、濟乃天下之要地，是亦
昔之關中、河內也。今若取徐州，多留兵則不足用，少留兵則呂布乘虛寇之，是無兗州
也。若徐州不得，明公安所歸乎？今陶謙雖死，已有劉備守之。徐州之民，既已服備，
必助備死戰。明公棄兗州面取徐州，是棄大而就小，去本而求末，以安而易危也：願熟
思之。」操曰：「今歲荒乏糧，軍士坐守於此，終非良策。」彧曰：「不如東略陳地，
使軍就食；汝南、潁川，黃巾餘黨何儀、黃劭等，劫掠州郡，多有金帛、糧食。此等賊
徒，又容易破。破而取其糧，以養三軍，朝廷喜，百姓悅，乃順天之事也。」

　　操喜，從之，乃留夏侯惇、曹仁守鄄城等處，自引兵略陳地，次及汝、潁。黃巾何
儀、黃劭知曹兵到，引眾來迎，會於羊山。時賊兵雖眾，都是狐群狗黨，並無隊伍行列
。操令強弓硬弩射住，令典韋出馬。何儀令副元師出戰，不三合，被典韋一戟剌於馬下
。操引眾乘勢趕過羊山下寨。

　　次日，黃劭自引軍來。陣圓處，一將步行出戰，頭裏黃巾，身披綠襖，手提鐵棒，
大叫：「我乃截天夜叉何曼也！誰敢與我廝鬥？」曹洪見了，大喝一聲，飛身下馬，提
刀步出。兩下向陣前廝殺，四五十合，勝負不分。曹洪詐敗而走，何曼趕來；洪用拖刀
背砍計，轉身一跳，砍中何曼，再復一刀，殺死。李典乘勢飛馬直入賊陣。黃劭不及隄
備，被李典生擒活捉過來。曹兵掩殺賊眾，奪其金帛糧食無數。何儀勢孤，引數百騎奔
走葛陂。正行之間，山背後撞出一軍。為頭一個壯士，身長八尺，腰大十圍；手提大刀
，截住去路。何儀挺鎗出迎，只一合，被那壯士活挾過去。餘眾著忙，皆下馬受縳，被
壯士盡驅入葛陂塢中。

　　卻說典韋追襲何儀到葛陂，壯士引軍迎住。典韋曰：「汝亦黃巾賊耶？」壯士曰：
「黃巾數百騎，盡被我擒在塢內！」韋曰：「何不獻出？」壯士曰：「你若贏得手中寶
刀，我便獻出！」韋大怒，挺雙戟向前來戰。兩個從辰至午，不分勝負，各自少歇。不
一時，那壯士又出搦戰，典韋亦出。直戰到黃昏，各因馬乏暫止。典韋手下軍士，飛報
曹操。操大驚，忙引眾將來看。

　　次日，出壯士又出搦戰。操見其人威風凜凜，心中暗喜，分付典韋，今日且詐敗。
韋領命出戰；戰到三十合，敗走回陣。壯士趕到陣門中，弓弩射回。操急引軍退五里，
密使人掘下陷坑，暗伏鉤手。次日，再令典韋引百餘騎出。壯士笑曰：「敗將何敢復來
！」便縱馬接戰。典韋略戰數合，便回馬走。壯士只顧望前趕來，不隄防連人帶馬，都
落於坑之內，被鉤手縳來見曹操。操下帳叱退軍士，親解其縳，急取衣衣之，命坐，問
其鄉貫姓名。

　　壯士曰：「我乃譙國譙縣人也：姓許，名褚，字仲康。向遭寇亂，聚宗族數百人，
築堅於塢中以禦之。一日寇至，吾令眾人多取石子準備，吾親自飛石擊之，無不中者，
寇乃退去。又一日寇至，塢中無糧，遂與賊和，約以耕牛換米。米已送到，賊驅牛至塢
外，牛皆奔走回還，被我雙手掣二牛尾，倒行百餘步。賊大驚，不敢取牛而走：因此保
守此處無事。」操曰：「吾聞大名久矣，還肯降否？」褚曰：「固所願也。」遂招宗族
數百人俱降。操拜許褚為都尉，賞勞甚厚。隨將何儀、黃劭斬訖。汝、潁悉平。

　　曹操班師，曹仁、夏侯惇接見，言近日細作報說：兗州薛蘭、李封軍士皆出擄掠，
城邑空虛，可引得勝之兵攻之，一鼓可下。操遂引軍逕奔兗州。薛蘭、李封出其不意，
只得引兵出城迎戰。許褚曰：「吾願取此二人，以為贄見之禮。」操大喜，遂令出戰，
李封使畫戟，向前來迎。交馬兩合，許褚斬李封於馬下。薛蘭急走回陣，弔橋邊李典攔
住；薛蘭不敢回城，引軍投鉅野而去；卻被呂虔飛馬趕來，一箭射於馬下，軍皆潰散。


　　曹操復得兗州，程昱便請進兵取濮陽。操令許褚、典韋為先鋒，夏侯惇、夏侯淵為
左軍，李典、樂進為右軍，操自領中軍，于禁、呂虔為合後。兵至濮陽，呂布欲自將出
迎，陳宮諫：「不可出戰。待眾將聚會後方可。」呂布曰：「吾怕誰來？」遂不聽宮言
，引兵出陣，橫戟大罵。許褚便出。鬥二十合，不分勝負。操曰：「呂布非一人可勝。
」便差典韋助戰，兩將夾攻。左邊夏侯惇、夏侯淵，右邊李典、樂進齊到，六員將共攻
呂布。布遮攔不住，撥馬回城。城上田氏，見布敗回，急令人拽起弔橋。布大叫：「開
門！」田氏曰：「吾已降曹將軍。」

　　布大罵，引軍奔定陶而去。陳宮急開東門，保護呂布老小出城。操遂得濮陽，恕田
氏舊日之罪。劉曄曰：「呂布乃猛虎也，今日困乏，不可少容。」操令劉曄等守濮陽，
自己引軍趕至定陶。時呂布與張邈、張超盡在城中，高順、張遼、臧霸、侯成巡海打糧
未回。操軍至定陶，連日不戰，引軍退四十里下寨。正值濟郡麥熟，操即令軍割麥為食
。細作報知呂布，布引軍趕來。將近操寨，見左邊一望林木茂盛，恐有伏兵而回。

　　操知布軍回去，乃謂諸將曰：「布疑林中有伏兵耳，可多插旌旗於林中以疑之。寨
西一帶，長提無水，可盡伏精兵。明日呂布必來燒林，堤中軍斷其後，布可擒矣。」於
是止留鼓手五十人於寨中擂鼓；將村中擄來男女在寨內吶喊。精兵多伏堤中。

　　卻說呂布回報陳宮。宮曰：「操多詭計，不可輕敵。」布曰：「吾用火攻，可破伏
兵。」乃留陳宮、高順守城。布次日引大軍來，遙見林中有旗，驅兵大進，四面於火，
竟無一人；欲投寨中，卻聞鼓聲大震。正自疑惑不定，忽然寨後一彪軍出，呂布縱馬趕
來。砲聲響處，堤內伏兵盡出：夏侯惇，夏侯淵，許褚，典韋，李典，樂進，驟馬殺來
。呂布料敵不過，落荒而走。從將成廉，被樂進一箭射死。布軍三停去了一停，，敗卒
回報陳宮。宮曰：「空城難守，不若急去。」遂與高順保著呂布老小，棄定陶而走。曹
操將得勝之兵，殺入城中，勢如破竹。張超自焚，張邈投袁術去了。山東一境，盡被曹
操所得。安民修城，不在話下。

　　卻說呂布正走，逢諸將皆回。陳宮亦已尋著。布曰：「吾軍雖少，尚可破曹。」遂
再引軍來。正是：兵家勝敗真常事，捲甲重來未可知。不知呂布勝負如何，且聽下文分
解。

第十三回：李傕郭汜大交兵，楊奉董承雙救駕

　　卻說曹操大破呂布於定陶，布乃收集敗殘軍馬於海濱，眾將皆來會集，欲再與曹操
決戰。陳宮曰：「今曹兵勢大，未可與爭；先尋取安身之地，那時再來未遲。」布曰：
「吾欲再投袁紹，何如？」宮曰：「先使人往冀州探聽消息，然後可去。」布從之。

　　且說袁紹在冀州，聞知曹操與呂布相持，謀士審配進曰：「呂布，豺虎也：若得兗
州，必圖冀州。不若助操攻之，方可無患。」紹遂遣顏良將兵五萬，往助曹操。細作探
知這個消息，飛報呂布。布大驚，與陳宮商議。宮曰：「聞劉玄德新領徐州，可往投之
。」布從其言，竟投徐州來。

　　有人報知玄德。玄德曰：「布乃當今英勇之士，可出迎之。」糜竺曰：「呂布乃虎
狼之徒，不可收留；收則傷人矣。」玄德曰：「前者非布襲兗州，怎解此郡之禍？今彼
窮而投我，豈有他心？」張飛曰：「哥哥心腸忒好。雖然如此，也要準備。」

　　玄德領眾出城三十里，接著呂布，並馬入城。都到州衙廳上，講禮畢，坐下。布曰
：「某自與王司徒計殺董卓之後，又遭傕、汜之變，飄零關東，諸侯多不能相容。近因
曹賊不仁，侵犯徐州蒙使君力救陶謙，布因襲兗州以分其勢；不料反墮奸計，敗兵折將
。今投使君，共圖大事，未審尊意如何？」玄德曰：「陶使君新逝，無人管領徐州，因
令備權攝州事。今幸將軍至此，合當相讓。」遂將牌印與呂布。呂布卻待要接，只見玄
德背後關、張二公各有怒色。布乃佯笑曰：「量呂布一勇夫，何能作州牧乎？」玄德又
讓。陳宮曰：「『強賓不壓主』，請使君勿疑。」玄德方止。遂設宴相待，收拾宅院安
下。

　　次日，呂布回席請玄德，玄德乃與關、張同往。飲酒至半酣，布請玄德入後堂。關
、張隨入。布令妻女出拜玄德。玄德再三謙讓。布曰：「賢弟不必推讓。」張飛聽了，
瞋目大叱曰：「我哥哥是金枝玉葉，你是何等人，敢稱我哥哥為賢弟！你來！我和你鬥
三百合！」玄德連忙喝住，關公勸飛出。玄德與呂布陪話曰：「劣弟酒後狂言，兄勿見
責。」布默默無語。須臾席散。布送玄德出門，張飛躍馬橫鎗而來，大叫：「呂布！我
和你併三百合！」玄德急令關公勸止。

　　次日呂布來辭玄德曰：「蒙使君不棄，但恐令弟輩不能相容。布當別投他處。」玄
德曰：「將軍若去，某罪大矣。劣弟冒犯，另日當令陪話。近邑小沛，乃備昔日屯兵之
處。將軍不嫌淺狹，權且歇馬，如何？糧食軍需，謹當應付。」呂布謝了玄德，自引軍
投小沛安身去了。玄德自去埋怨張飛不題。

　　卻說曹操平了山東，表奏朝廷，加操為建德將軍費亭侯。其時李傕自為大司馬，郭
汜自為大將軍，橫行無忌，朝廷無人敢言。太尉楊彪、大司農朱雋暗奏獻帝曰：「今曹
操擁兵二十餘萬，謀臣武將數十員，若得此人扶持社稷，剿除奸黨，天下幸甚。」獻帝
泣曰：「朕被二賊欺凌久矣，若得誅之誠為大幸！」彪奏曰：「臣有一計，先令二賊自
相殘害；然後詔曹操引兵殺之，掃清賊黨，以安朝廷。」獻帝曰：「計將安出？」彪曰
：「聞郭汜之妻最妒，可令人於汜妻處用反間計，則二賊自相害矣。」

　　帝乃書密詔付楊彪。彪即暗使夫人以他事入郭汜府，乘間告汜妻曰：「聞郭將軍與
李司馬夫人有染，其情甚密。倘司馬知之，必遭其害。夫人宜絕其往來為妙。」汜妻訝
曰：「怪見他經宿不歸！卻幹出如此無恥之事！非夫人言，妾不知也。當慎防之。」彪
妻告歸，汜妻再三稱謝而別。

　　過了數日郭汜又將往李傕府中飲宴。妻曰：「傕性不測，況今兩雄不並立，倘彼酒
後置毒，妾將奈何？」汜不肯聽妻再三勸住。至晚間，傕使人送酒筵至。汜妻乃暗置毒
於中，方始獻入。汜便欲食。妻曰：「食自外來，豈可便食？」乃先與犬試之，犬立死
。自此汜心懷疑。

　　一日朝罷，李傕力邀郭汜赴家飲宴。至夜席散，汜醉而歸，偶然腹痛。妻曰：「必
中其毒矣！」急令將糞汁灌之，一吐方定。汜大怒曰：「吾與李傕共圖大事，今無端欲
謀害我，我不先發，必遭毒手。」遂密整本部甲兵，欲攻李傕。早有人報知傕。傕亦大
怒曰：「郭亞多安敢如此！」遂點本部甲兵，來殺郭汜。城下混戰，乘勢擄掠居民。

　　傕姪李暹引兵圍住宮院，用車二乘，一乘載天子，一乘載伏皇后，使賈詡、左靈監
押車駕；其餘宮人內侍，並皆步走。擁出後宰門，正遇郭汜兵到，亂箭齊發，射死宮人
不知其數。李傕隨後掩殺，郭汜兵退，車駕冒險出城，不由分說，竟擁到李傕營中。郭
汜領兵入宮，盡搶擄宮嬪采女入營，放火燒宮殿。次日，郭汜知李傕劫了天子，領軍來
營前廝殺。帝后都受驚恐。後人有詩歎之曰：

　　光武中興漢世，上下相承十二帝。桓靈無道宗社墮，閹臣擅權為叔季。無謀何進作
三公，欲除社鼠招奸雄。豺獺雖驅虎狼入，西州逆豎生淫凶。王允赤心托紅粉，致令董
呂成矛盾。渠魁殄滅天下寧，誰知李郭心懷憤。神州荊棘爭奈何，六宮饑饉愁干戈。人
心既離天命去英雄割據分山河。後王規此存兢業，莫把金甌等閒缺。生靈糜爛肝腦塗，
剩水殘山多怨血。我觀遺史不勝悲，今古茫茫歎黍離。人君當守苞桑戒，太阿誰持全綱
維？

　　卻說郭汜兵到，李傕出營接戰。汜軍不利，暫且退去。傕乃移帝后車駕於郿塢，使
姪李暹監之，斷絕內使，飲食不繼，侍臣皆有飢色。帝令人問傕取米五斛，牛骨五具，
以賜左右。傕怒曰：「朝夕上飯，何又他求？」乃以腐肉朽糧與之，皆臭不可食。帝罵
曰：「逆賊直如此相欺！」侍中楊彪急奏曰：「傕性殘暴；事勢至此，陛下且忍之，不
可攖其鋒也。」帝乃低頭無語，淚盈袍袖。

　　忽左右報曰：「有一路軍馬，鎗刀映日，金鼓震天，前來救駕。」帝打聽是誰，乃
郭汜也。帝心轉憂。只聞塢外喊聲大起。原來李傕引兵出迎郭汜，鞭指郭汜而罵曰：「
我待你不薄，你如何謀害我？」汜曰：「你乃反賊，如何不殺你！」傕曰：「我保駕在
此，何為反賊？」汜曰：「此乃劫駕，何為保駕？」傕曰：「不須多言！我兩個各不許
用軍士，只自併輸贏。贏的便把皇帝取去罷了。」二人便就陣前廝殺。戰到十合，不分
勝負。只見楊彪拍馬而來，大叫：「二位將軍少歇，老夫特邀眾官，來與二位講和。」
傕、汜乃各自還營。

　　楊彪與朱雋會合朝廷官僚六十餘人，先詣郭汜營中勸和。郭汜竟將眾官盡行監下。
眾官曰：「我等為好而來，何乃如此相待？」汜曰：「李傕劫天子，偏我劫不得公卿！
」楊彪曰：「一劫天子，一劫公卿，意欲何為？」汜大怒，便拔劍欲殺彪。中郎將楊密
力勸，汜乃放了楊彪，朱雋，其餘都監在營中。彪謂雋曰：「為社稷之臣，不能匡君救
主，空生天地間耳！」言訖，相抱而哭，昏絕於地。雋歸家成病而死。自此之後，傕、
汜每日廝殺，一連五十餘日，死者不知其數。

　　卻說李傕平日最喜左道妖邪之術，常使女巫擊鼓降神於軍中，賈詡屢諫不聽。侍中
楊琦密奏帝曰：「臣觀賈詡雖為李傕腹心，然實未嘗忘君，陛下當與謀之。」

　　正說之間，賈詡來到。帝乃屏退左右泣諭詡曰：「卿能憐漢朝，救朕命乎？」詡拜
伏於地曰：「固臣所願也。陛下且勿言，臣自圖之。」帝收淚而謝。

　　少頃，李傕來見，帶劍而入。帝面如土色。傕謂帝曰：「郭汜不臣，監禁公卿，欲
劫陛下。非臣則駕被擄矣。」帝拱手稱謝，傕乃出。時皇甫酈入見帝。帝知酈能言，又
與李傕同鄉，詔使往兩邊解和。酈奉詔，走至汜營說汜。汜曰：「如李傕送出天子，我
便放出公卿。」

　　酈即來見李傕曰：「今天子以某是西涼人，與公同鄉，特令某來勸和二公。汜已奉
詔，公意若何？」傕曰：「吾有敗呂布之大功，輔政四年，多著勳績，天下共知。郭亞
多盜馬賊耳，乃敢擅劫公卿，與我相抗，誓必誅之！君試觀我方略士眾，足勝郭亞多否
？」酈答曰：「不然：昔有窮后羿，恃其善射，不思患難，以致滅亡。近董太師之強，
君所目見也，呂布受恩而反圖之，斯須之間，頭懸國門。則強固不足恃矣。將軍身為上
將，持鉞仗節，子孫宗族，皆居顯位，國恩不可謂不厚。今郭亞多劫公卿，而將軍劫至
尊，果誰輕誰重耶？」

　　李傕大怒，拔劍叱曰：「天子使汝來辱我乎？我先斬汝頭！」騎都尉楊奉諫曰：「
今郭汜未除，而殺天使，則汜興兵有名，諸侯皆助之矣。」賈詡亦力勸，傕怒少息。詡
遂推皇甫酈出。酈大叫曰：「李傕不奉詔，欲弒君自立！」侍中胡邈急止之曰：「無出
此言！恐於身不利。」酈叱之曰：「胡敬才！汝亦為朝廷之臣，如何附賊？『君辱臣死
』吾被李傕所殺，乃分也！」大罵不止。帝知之，急令皇甫酈回西涼。

　　卻說李傕之軍，大半是西涼人氏，更賴羌兵為助。卻被皇甫酈揚言於西涼人曰：「
李傕謀反，從之者即為賊黨，後患不淺。」西涼人多有聽酈之言，軍心漸渙。傕聞酈言
，大怒，差虎賁王昌追之。昌知酈乃忠義之士，竟不往追，只回報曰：「酈已不知何往
矣。」賈詡又密諭羌人曰：「天子知汝等忠義，久戰勞苦，密詔使汝還郡，後當有重賞
。」羌人正怨李傕不與爵賞，遂聽詡言，都引兵去。

　　詡又密奏帝曰：「李傕貪而無謀，今兵散心怯，可以重爵餌之。」帝乃降詔，封傕
為大司馬。傕喜曰：「此女巫降神祈禱之力也！」遂重賞女巫，卻不賞軍將。騎都尉楊
奉大怒，謂宋果曰：「吾等出生入死，身冒矢石，功反不及女巫耶？」宋果曰：「何不
殺此賊，以救天子？」奉曰：「你於中軍放火為號，吾當引兵外應。」二人約定是夜二
更時分舉事。不料其事不密，有人報知李傕。傕大怒，令人擒宋果先殺之。楊奉引兵在
外，不見號火。李傕自將兵出，恰遇楊奉，就寨中混戰到四更。奉不勝，引軍投西安去
了。李傕自此軍勢漸衰。更兼郭汜常來攻擊，殺死者甚多。忽人來報：「張濟統領大軍
，自陝西來到，欲與二公解和；聲言如不從者，引兵擊之。」傕便賣個人情，先遣人赴
張濟軍中許和。郭汜亦只得許諾。張濟上表，請天子駕幸弘農。帝喜曰：「朕思東都久
矣。今乘此得還，乃萬幸也！」詔封張濟為驃騎將軍。濟進糧食酒肉，供給百官。汜放
公卿出營。傕收拾車駕東行，遣舊有御林軍數百，持戟護送。

　　鑾輿過新豐，至霸陵，時值秋天，金風驟起。忽聞喊聲大作，數百軍兵來至橋上攔
住車駕，勵聲問曰：「來者何人？」侍中楊琦拍馬上橋曰：「聖駕過此，誰敢攔阻？」
有二將出曰：「吾等奉郭將軍命，把守此橋，以防奸細。既云聖駕，須親見帝，方可准
信。」楊琦高揭珠簾。帝諭曰：「朕躬在此，卿何不退？」眾將皆呼萬歲，分於兩邊，
駕乃得過。

　　二將回報郭汜曰：「駕已去矣。」汜曰：「我正欲哄過張濟，劫駕再入郿塢，你如
何擅自放了過去？」遂斬二將，起兵趕來。車駕正到華陰縣，背後喊聲震天，大叫：「
車駕且休動！」帝泣告大臣曰：「方離狼窩，又逢虎口，如之奈何？」眾皆失色。賊軍
漸近，只聽得一派鼓聲，山背後轉出一將，當先一面大旗，上書「大漢楊奉」四字，引
軍千餘殺來。原來楊奉自為李傕所敗，便引軍屯終南山下；今聞駕至，特來保護。

　　當下列開陣勢。汜將崔勇出馬，大罵楊奉反賊。奉大怒，回顧陣中曰：「公明何在
？」一將手執大斧，飛驟驊騮，直取崔勇。兩馬相交，只一合，斬崔勇於馬下。楊奉乘
勢掩殺，汜軍大敗，退走二十餘里。奉乃收軍來見天子。帝慰諭曰：「卿救朕躬，其功
不小！奉頓首拜謝。帝曰：「適斬賊將者何人？」奉乃引此將拜於車下曰：「此人河東
楊郡人：姓徐，名晃，字公明。」帝慰勞之。楊奉保駕至華陰駐蹕。將軍段煨，具衣飲
膳上獻。是夜，天子宿於楊奉營中。

　　郭汜敗了一陣，次日又點軍殺至營前來，徐晃當先出馬。郭汜大軍八面圍來，將天
子，楊奉，困在垓心。正在危急之中，忽然東南上喊聲大震，一將引軍縱馬殺來。賊眾
奔潰。徐晃乘勢攻擊，大敗汜軍。那人來見天子，乃國戚董承也。帝哭訴前事。承曰：
「陛下免憂。臣與楊將軍誓斬二賊，以靖天下。」帝命早赴東都。連夜駕起，前幸弘農
。

　　卻說郭汜敗軍回，撞著李傕，言：「楊奉、董承救駕往弘農去了。若到山東，立腳
得定，必然布告天下，令諸侯共伐我等，三族不能保矣。」傕曰：「今張濟兵據長安，
未可輕動。我和你乘間合兵一處，至弘農殺了漢君，平分天下，有何不可？」汜喜諾。
二人合兵，於路劫掠，所過一空。楊奉、董承知賊兵遠來，遂勒兵回，與賊大戰於東澗
。

　　傕、汜二人商議：「我眾彼寡，只可以混戰勝之。」於是李傕在左，郭汜在右，漫
山遍野擁來。楊奉、董承兩邊死戰，剛保帝后車出；百官宮人，符冊典籍，一應御用之
物，盡皆拋棄。郭汜引軍入弘農劫掠。承、奉保駕走陝北，傕、汜分兵趕來。承、奉一
面差人與傕、汜講和，一面密聖旨往河東，急召故白波帥韓暹、李樂、胡才三處軍兵前
來救應。那李樂亦是嘯聚山林之賊，今不得已而召之。三處軍聞天子赦罪賜官，如何不
來；並拔本營軍士，來與董承相會，一齊再取弘農。

　　其時李傕、郭汜但到之處，劫掠百姓，老弱者殺之，強壯者充軍；臨敵則驅民兵在
前，名曰「敢死軍」，賊勢浩大。李樂軍到，會於渭陽。郭汜令軍士將衣服物件拋棄於
道。樂軍見衣服滿地，爭往取之，隊伍盡失。傕、汜二軍，四面混戰，樂軍大敗。楊奉
、董承遮攔不住，保駕北走，背後賊軍趕來。李樂曰：「事急矣！請天子上馬先行！」
帝曰：「朕不可捨百官而去。」

　　眾皆號泣相隨。胡才被亂軍所殺。承、奉見賊追急，請天子棄車駕，步行到黃河岸
邊。李樂等尋得一隻小舟作渡船。時值天氣嚴寒，帝與后強扶到岸。邊岸又高，不得下
船，後面追兵將至。楊奉曰：「可解馬韁繩接連，拴縳帝腰，於下船去。」人叢中國舅
伏德，挾白絹十數疋，曰：「吾於亂軍中拾得此絹，可接連拽輦。」行軍校尉尚弘用絹
包帝及后，令眾先挂帝往下於之，乃得下船。李樂仗劍立於船頭上，后兄伏德，負后下
船中。岸上有不得下船者，爭扯船纜。李樂盡砍於水中。渡過帝后，再放船渡眾人。其
爭渡者，皆被砍下手指，哭聲震天。

　　既渡彼岸，帝左右止剩得十餘人。楊奉尋得牛車一輛，載帝至大陽。絕食，晚宿於
瓦屋中，野老進粟飯，上與后共食，粗糲不能下咽。次日詔封李樂為征北將軍，韓暹為
征東將軍，起駕前行。有二大臣尋至，哭拜車前：乃太尉楊彪、太僕韓融也。帝后俱哭
。韓融曰：「傕、汜二賊，頗信臣言；臣捨命去說二賊罷兵。陛下善保龍體。」

　　韓融去了，李樂請帝入楊奉營暫歇。楊彪請帝都安邑縣。駕至安邑，苦無高房，帝
后都居於茅屋中；又無門關閉，四邊插荊棘以為屏蔽。帝與大臣議事於茅屋之下，諸將
引兵於籬外鎮壓。李樂等專權，百官稍有觸犯，竟於帝前毆罵；故意送濁酒粗食與帝，
帝勉強納之。李樂、韓暹又連名保奏黥徒、部曲巫醫走卒二百餘名，並為校尉御史等官
。刻印不及，以錐畫之，全不成體統。

　　卻說韓融曲說傕、汜二賊，二賊從其言，乃於百官及宮人歸。是歲大荒，百姓皆食
野菜，餓莩遍野。河內太守張揚獻米肉，河東太守王邑獻絹帛，帝稍得寧。董承、楊奉
商議，一面差人修洛陽宮院，欲奉車駕還東都，李樂不從，董承謂李樂曰：「洛陽本天
子建都之地。安邑乃小地面，如何容得車駕？今奉駕還洛陽是正理。」李樂曰：「汝等
奉駕去，我只在此處住。」

　　承、奉乃奉駕起程。李樂暗令人結連李傕，郭汜，一同劫駕。董承，楊奉，韓暹知
其謀，連夜擺佈軍士，護送車駕前奔箕關。李樂聞知，不等傕、汜軍到，自引本部人馬
前來追趕。四更左側，趕到箕山下，大叫：「車駕休行！李傕、郭汜在此！」嚇得獻帝
心驚膽戰，山上火光遍起。正是：

　　前番兩賊分為二，今番三賊合為一。不知漢天子怎離此難，且聽下文分解。

第十四回：曹孟德移駕幸許都，呂奉先乘夜襲徐郡

　　卻說李樂引軍詐稱李傕、郭汜來追車駕，天子大驚。楊奉曰：「此李樂也。」遂令
徐晃出迎之，李樂親自出戰。兩馬相交，只一合，被徐晃一斧砍於馬下，殺散餘黨，保
護車駕過箕關。太守張揚具粟帛迎駕於軹道。帝封張揚為大司馬。楊辭帝屯兵野王去了
。

　　帝入洛陽，見宮室燒盡，街市荒蕪，滿目皆是蒿草，宮院中只有頹牆壞壁，命楊奉
且蓋小宮居住。百官朝賀，皆立於荊棘之中。詔改興平為建安元年。

　　是歲又大荒。洛陽居民，僅有數百家，無可為食，盡出城去剝樹皮掘草根食之。尚
書郎以下，皆自出城樵採，多有死於頹牆壞壁之間者。漢末氣運之衰，無甚於此。後人
有詩歎之曰：

　　血流芒碭白蛇亡，赤幟縱橫遊四方。秦鹿逐翻興社稷，楚騅推倒立封疆。天子懦弱
姦邪起，宗社凋零盜賊狂。看到兩京遭難處，鐵人無淚也悽惶。

　　太尉楊彪奏帝曰：「前蒙降詔，未曾發遣。今曹操在山東，兵強將盛，可宣入朝，
以輔王室。」帝曰：「朕前既降詔，卿何必再奏？今即差人前去便了。」彪領旨，即差
使命赴山東，宣召曹操。

　　卻說曹操在山東，聞知車駕已還洛陽，聚謀士商議。荀彧進曰：「昔晉文公納周襄
王，而諸侯服從；漢高祖為義帝發喪，而天下歸心；今天子蒙塵，將軍誠因此時首倡義
兵，奉天子以從眾望，不世之略也。若不早圖，人將先我而為之矣。」曹操大喜。正要
收拾起兵，忽報有天使齎詔宣召。操接詔，剋日興師。

　　卻說帝在洛陽，百事未備，城郭崩倒，欲修未能。人報李傕、郭汜領兵將到。帝大
驚，問楊奉曰：「山東之使未回，李、郭之兵又至，為之奈何？」楊奉，韓暹曰：「臣
願與賊決死戰，以保陛下。」董承曰：「城郭不堅，兵甲不多，戰如不勝，當復如何？
不若且奉駕往山東避之。」帝從其言，即日起駕望山東進發。百官無馬，皆隨駕步行。

　　出了洛陽，行無一箭之地，但見塵頭蔽日，金鼓喧天，無限人馬到來，帝、后戰慄
不能言。忽見一騎飛來，乃前差往山東之使命也；至車前拜啟曰：「曹將軍盡起山東之
兵，應詔前來。聞李傕、郭汜犯洛陽，先差夏侯惇為先鋒，引上將十員，精兵五萬，前
來保駕。」帝心方安。少頃，夏侯惇引許褚，典韋等，至駕前面君，俱以軍禮見。帝慰
諭方畢，忽報正東又有一路軍到。帝即命夏侯惇往探之，回奏曰：「乃曹操步軍也。」

　　須臾，曹洪，李典，樂進，來見駕。通名畢，洪奏曰：「臣兄知賊兵至近，恐夏侯
惇孤力難為，故又差臣等倍道而來協助。」帝曰：「曹將軍真社稷臣也！」遂命護駕前
行。探馬來報：「李傕，郭汜，領兵長驅而來。」帝令夏侯惇分兩路迎之。惇乃與曹洪
分為兩翼，馬軍先出，步軍後隨，儘力攻擊。傕、汜賊兵大敗，斬首萬餘。於是還洛陽
故宮。夏侯惇屯兵於城外。

　　次日，曹操引大隊人馬到來。安營畢，入城見帝，拜於殿階之下。帝賜平身，宣諭
慰勞。操曰：「臣向蒙國恩，刻思圖報。今傕、汜二賊，罪惡貫盈；臣有精兵二十餘萬
，以順討逆，無不克捷。陛下善保龍體，以社稷為重。」帝乃封操領司隸校尉，假節鉞
，錄尚書事。

　　卻說李傕，郭汜知操遠來，議欲速戰。賈詡諫曰：「不可。操兵精將勇，不如降之
，求免本身之罪。」傕怒曰：「你敢滅吾銳氣！拔劍欲斬詡，眾將勸免。是夜賈詡單馬
走回鄉里去了。

　　次日，李傕軍馬來迎操兵。操先令許褚，曹仁，典韋，領三百鐵騎，於傕陣中衝突
三遭，方纔布陣。陣圓處，李傕姪李暹、李別出馬陣前，未及開言，許褚飛馬過去，一
刀先斬李暹。李別吃了一驚，倒撞下馬，褚亦斬之，雙挽人頭回陣。曹操撫許褚之背曰
：「子真吾之樊噲也！」隨令夏侯惇領兵左出，曹仁領兵右出，操自領中軍衝陣。鼓響
一聲，三軍齊進。賊兵抵敵不住，大敗而走。操親掣寶劍押陣，率眾連夜追殺，剿戮極
多，降者不計其數。傕、汜望西逃命，忙忙似喪家之狗；自知無處容身，只得往山中落
草去了。

　　曹操回兵仍屯於洛陽城外。楊奉，韓暹兩個商議：「今曹操成了大功，必拿重權，
如何容得我等？」乃入奏天子，只以追殺傕、汜為名，引本部軍屯於大梁去了。

　　帝一日命人至操營，宣操入宮議事。操聞天使至，請入相見。只見那人眉清目秀，
精神充足。操暗想曰：「今東郡大荒，官僚軍民，皆有飢色，此人何得獨肥？」因問之
曰：「公尊顏充腴，以何調理而至此？」對曰：「某無他法，只食淡三十年矣。」操乃
頷之；又問曰：「君居何職？」對曰：「某舉孝廉。原為袁紹，張揚從事。今聞天子還
都，特來朝覲，官封正議郎。濟陰定陶人：姓董，名昭，字公仁。」曹操避席曰：「聞
名久矣！幸得於此相見。」遂置酒帳中相待，令與荀彧相會。忽人報曰：「一隊軍往東
而去，不知何人。」操急令人探之。董昭曰：「此乃李傕舊將楊奉，與白波帥韓暹，因
明公來此，故引兵欲投大梁去耳。」操曰：「莫非疑操乎？」昭曰：「此乃無謀之輩，
明公何足慮也？」操又曰：「李、郭二賊此去若何？」昭曰：「虎無爪，鳥無翼，不久
當為明公所擒，無足介意。」

　　操見昭言投機，便問以朝廷大事。昭曰：「明公興義兵以除暴亂，入朝輔佐天子，
此五伯之功也。但諸將人殊意異，未必服從。今留此，恐有不便。惟移駕幸許都為上策
。然朝廷播越，新還京師，遠近仰望，以冀一朝之安；今復徙駕，不厭眾心。夫行非常
之事，乃有非常之功：願將軍決計之。」操執昭手而笑曰：「此吾之本志也。但楊奉布
大梁，大臣在朝，不有他變否？」昭曰：「易也以書與楊奉，先安其心；明告大臣，以
京師無糧，欲車駕幸許都，近魯陽，轉運糧食，庶無欠缺懸隔之憂。大臣聞之，當欣從
也。」操大喜。昭謝別。操執其手曰：「凡操有所圖，惟公教之。」昭稱謝而去。

　　操由是日與眾謀士密議遷都之事。時侍中太史令王立私謂宗正劉艾曰：「吾仰觀天
文，自去春太白犯鎮星於斗牛，過天津，熒惑又逆行，與太白會於天關，金火交會，必
有新天子出。吾觀大漢氣數將終，晉、魏之地，必有興者。」又密奏獻帝曰：「天命有
去就，五行不常盛。代火者土也。代漢而有天下者，當在魏。」操聞之，使告立曰：「
知公忠於朝廷，然天道深遠，幸勿多言。」操以是告彧。彧曰：「漢以火德王，而明公
乃土命也。許都屬土，到彼必興。火能生土，土能旺木：正合董昭、王立之言。他日必
有興者。」操意遂決。次日，入見帝，奏曰：「東都荒廢久矣，不可修葺；更兼轉運糧
食艱辛。許都地近魯陽，城宮宮室，錢糧民物，足可備用。臣敢請駕幸許都：惟陛下從
之。」帝不敢不從；群臣皆懼操勢，亦莫敢有異議；遂擇日起駕。操引軍護行，百官皆
從。行不到數程，前至一高陵。忽然喊聲大舉，楊奉，韓暹，領兵攔路。徐晃當先，大
叫：「曹操欲劫駕何往！」

　　操出馬視之，見徐晃威風凜凜，暗暗稱奇；便令許褚出馬與徐晃交鋒。刀斧相交，
戰五十餘合，不分勝敗。操即鳴金收軍，召謀士議曰：「楊奉，韓暹誠不足道；徐晃乃
真良將也。吾不忍以力併之，當以計招之。」行軍從事滿寵曰：「主公勿慮：某向與徐
晃有一面之交，今晚扮作小卒，偷入其營，以言說之，管教他傾心來降。」操欣然遣之
。

　　是夜滿寵扮作小卒，混入彼軍隊中，偷至徐晃帳前，只見晃秉燭被甲而坐。寵突至
其前，揖曰：「故人別來無恙乎！」徐晃驚起，熟視之曰：「子非山陽滿伯寧耶！何以
至此？」寵曰：「某現為曹將軍從事。今日於陣前得見故人，欲進一言，故特冒死而來
。」晃乃延之坐，問其來意。寵曰：「公之勇略，世所罕有，奈何屈身於楊、韓之徒？
曹將軍當世英雄，其好賢禮士，天下所知也；今日陣前，見公之勇，十分敬愛，故不忍
以健將決死戰，特遣寵來奉邀。公何不棄暗投明，共成大業？」

　　晃沈吟良久，乃喟然歎曰：「吾固知奉、暹非立業之人，奈從之久矣，不忍相捨。
」寵曰：「豈不聞『良禽擇木而棲，賢臣擇主而事』？遇可事之主，而交臂失之，非丈
夫也。」晃起謝曰：「願從公言。」寵曰：「何不就殺奉、暹而去，以為進見之禮？」
晃曰：「以臣弒主，大不義也，吾決不為。」寵曰：「公真義士也！」晃遂引帳下數十
騎，連夜同滿寵來投曹操。早有人報知楊奉。奉大怒，自引千騎來追，大叫：「徐晃反
賊休走！」

　　正追趕間，忽然一聲砲響，山上山下，火把齊明，伏軍四出。曹操親自引軍當先，
大喝：「我在此等候多時，休教走脫！」楊奉大驚，急待回軍，早被曹兵圍住。恰好韓
暹引兵來救，兩軍混戰，楊奉走脫。曹操趁彼軍亂，乘勢攻擊，兩家軍士大半多降。楊
奉、韓暹勢孤，引敗兵投袁術去了。

　　曹操收軍回營，滿寵引徐晃入見。操大喜，厚待之。於是迎鑾駕到許都，蓋造宮室
殿宇，立宗廟社稷、省臺司院衙門，修城郭府庫；封董承等十三人為列侯。賞功罰罪，
並聽曹操處置。

　　操自封為大將軍武平侯，以荀彧為侍中尚書令；荀攸為軍師；郭嘉為司馬祭酒；劉
曄為司空掾曹；毛玠，任峻為典農中郎將，催督錢糧；程昱為東平相，范成，董昭為洛
陽令；滿寵為許都令；夏侯惇，夏侯淵，曹仁，曹洪皆為將軍；呂虔，李典，樂進，于
禁，徐晃，皆為校尉；許褚，典韋，皆為都尉；其餘將士，各各封官。自此大權皆歸於
曹操。朝廷大務，先稟曹操，然後方奏天子。

　　操既定大事，乃設宴後堂，聚眾謀士共議曰：「劉備屯兵徐州，自領州事；近呂布
以兵敗投之，備使居於小沛，若二人同心引兵來犯，乃心腹之患也。公等有何妙計可圖
之？」許褚曰：「願借精兵五萬，斬劉備、呂布之頭，獻於丞相。」荀彧曰：「將軍勇
則勇矣，不知用謀。今許都新定，未可造次用兵。彧有一計，名曰：『二虎競食之計』
。今劉備雖領徐州，未得詔命。明公可奏請詔命實授備為徐州牧，因密與一書，教殺呂
布。事成則備無猛士為輔，亦漸可圖；事不成，則呂布必殺備矣；此乃『二虎競食之計
』也。」操從其言，即時奏請詔命，遣使齎往徐州，封劉備為征東將軍宜城亭侯，領徐
州牧；並附密書一封。

　　卻說劉玄德在徐州，聞帝幸許都，正欲上表慶賀。忽報天使至，出郭迎接入郡，拜
受恩命畢，設宴管待來使。使曰：「君侯得此恩命，實曹將軍於帝前保薦之力也。」玄
德稱謝。使者乃取出私書遞與玄德。玄德看罷，曰：「此事尚容計議。」席散，安歇來
使於館驛。玄德夜與眾商議此事。張飛曰：「呂布本無義之人，殺之何礙？」玄德曰：
「他勢窮而來投我，我若殺之，亦是不義。」張飛曰：「好人難做！」玄德不從。

　　次日，呂布來賀，玄德教請入見。布曰：「聞公受朝廷恩命，特來相賀。」玄德遜
謝。只見張飛扯劍上廳，要殺呂布，玄德慌忙阻住。布大驚曰：「翼德何故只要殺我？
」張飛叫曰：「曹操道你是無義之人，教我哥哥殺你！」玄德連聲喝退。乃引呂布同入
後堂，實告前因；就將曹操所送密書與呂布看。布看畢，泣曰：「此乃曹賊欲令二人不
和耳！」玄德曰：「兄勿憂：劉備誓不為此不義之事。」

　　呂布再三拜謝。備留布飲酒，至晚方回。關、張曰：「兄長何故不殺呂布？」玄德
曰：「此曹孟德恐我與呂布同謀伐之，故用此計，使我兩人自相吞併，彼卻於中取利。
奈何為所使乎？」關公點頭道是。張飛曰：「我只要殺此賊以絕後患！」玄德曰：「此
非大丈夫之所為也。」

　　次日，玄德送使命回京，就拜表謝恩，並回書與曹操，只言容緩圖之。使命回見曹
操，言玄德不殺呂布之事。操問彧曰：「此計不成，奈何？」彧曰：「又有一計，名曰
『驅虎吞狼之計』。」操曰：「其計如何？」彧曰：「可暗令人往袁術處通問，報說劉
備上密表，要略南郡。術聞之，必怒而攻備，公乃明詔劉備討袁術。兩邊相併，呂布必
生異心：此『驅虎吞狼之計』也。」操大喜，先發人往袁術處；次假天子詔，發人往徐
州。

　　卻說玄德在徐州，聞使命至，出郭迎接；開讀詔書，卻是要起兵討袁術。玄德領命
，送使者先回。糜竺曰：「此又是曹操之計。」玄德曰：「雖是計，王命不可違也。」

　　遂點軍馬，剋日起程。孫乾曰：「可先定守城之人。」玄德曰：「二弟之中，誰人
可守？」關公曰：「弟願守此城。」玄德曰：「吾早晚欲與爾議事，豈可相離？」張飛
曰：「小弟願守此城。」玄德曰：「你守不得此城。你一者酒後剛強，鞭打士卒；二者
作事輕易，不從人諫。吾不於心。」

　　張飛曰：「弟自今以後，不飲酒，不打軍士，諸般聽人勸諫便了。」糜竺曰：「只
恐口不應心。」飛怒曰：「吾跟哥哥多年，未嘗失信，你如何輕料我！」玄德曰：「弟
言雖如此，吾終不放心。還請陳元龍輔之。早晚令其少飲酒，勿致失事。」陳登應諾。
玄德吩咐了當，乃統馬步軍三萬，離徐州望南陽進發。

　　卻說袁術聞說劉備上表，欲吞其州縣，乃大怒曰：「汝乃織蓆編屨之夫，今輒占據
大郡，與諸侯同列；吾正欲伐汝，汝卻反欲圖我！深為可恨！」乃使上將紀靈起兵十萬
，殺奔徐州。兩軍會於盱眙。玄德兵少，依山傍水下寨。

　　那紀靈乃山東人，使一口三尖刀，重五十斤。是日引兵出，大罵：「劉備村夫，安
敢侵吾境界！」玄德曰：「吾奉天子詔，以討不臣。汝今敢來相拒，罪不容誅！」紀靈
大怒，拍馬舞刀，直取玄德。關公大喝曰：「匹夫休得逞強！」出馬與紀靈大戰。一連
三十合，不分勝負。紀靈大叫少歇，關公便撥馬回陣，立於陣前候之。紀靈卻遣副將荀
正出馬。關公曰：「只教紀靈來，與他決個雌雄！」荀正曰：「汝乃無名下將，非紀將
軍對手！」關公大怒，直取荀正；交馬一合，砍荀正於馬下。玄德驅兵殺將過去，紀靈
大敗退守淮陰河口，不敢交戰；只教軍士來偷營劫寨，皆被徐州兵殺敗。兩軍相拒，不
在話下。

　　卻說張飛自送玄德起身後，一應雜事，俱付陳元龍管理；軍機大務，自家斟酌。一
日，設宴請各官赴席。眾人坐定，張飛開言曰：「我兄臨去時，吩咐我少飲酒，恐致失
事。眾官今日盡此一醉，明日都各戒酒，幫我守城。今日卻都要滿飲。」言罷，起身與
眾官把盞。酒至曹豹面前，豹曰：「我從天戒，不飲酒。」飛曰：「廝殺漢如何不飲酒
？我要你吃一盞。」豹懼怕，只得飲了一盃。

　　張飛把遍各官，自斟巨觥，連飲了幾十盃，不覺大醉，卻又起身與眾官把盞。酒至
曹豹，豹曰：「某實不能飲矣。」飛曰：「你恰纔吃了，如今為何推卻？」豹再三不飲
，飛醉後使酒，便發怒曰：「你違我將令，該打一百！」便喝軍士拏下。陳元龍曰：「
玄德公臨去時，吩咐你甚來？」飛曰：「你文官，只管文官事，休來管我！」

　　曹豹無奈，只得告求曰：「翼德公，看我女伍婿之面，且恕我罷。」飛曰：「你女
婿是誰？」豹曰：「呂布是也。」飛大怒曰：「我本不欲打你；你把呂布來嚇我，我偏
要打你！我打你，便是打呂布！」諸人勸不住。將曹豹鞭至五十，眾人苦苦告饒，方止
。

　　席散，曹豹回去，深恨張飛，連夜差人齎書一封，逕投小沛見呂布，備說張飛無禮
；且云：玄德已往淮南，今夜可乘飛醉，引兵來襲徐州，不可錯此機會。呂布見書，便
請陳宮來議。宮曰：「小沛原非久居之地。今徐州既有可乘之隙，失此不取，悔之晚矣
。」

　　布從之，隨即披挂上馬，領五百騎先行；使陳宮引大軍繼進，高順亦隨後進發。小
沛離徐州只四五十里，上馬便到。呂布到城下時，恰纔四更，月色澄清，城上更不知覺
。布到城門邊叫曰：「劉使君有機密使人至。」城上有曹豹軍報知曹豹，豹上城看之，
便令軍士開門。呂布一聲暗號，眾軍齊入，喊聲大舉。

　　張飛正醉臥府中，左右急忙搖醒，報說：「呂布賺開城門，殺將進來了！」張飛大
怒，慌忙披挂，綽了丈八蛇矛；纔出府門，上得馬時，呂布軍馬已到，正與相迎。張飛
此時酒猶未醒，不能力戰。呂布素知飛勇，亦不敢相逼。十八騎燕將，保著張飛，殺出
東門，玄德家眷在府中，都不及顧了。

　　卻說曹豹見張飛只十數護從，又欺他醉，遂引百十人趕來。飛見豹，大怒，拍馬來
迎。戰了三合，曹豹敗走，飛趕到河邊，一鎗正刺中曹豹後心，連人帶馬，死於河中。
飛於城外招呼士卒，出城者盡隨飛投淮南而去。呂布入城安撫居民，令軍士一百人守把
玄德宅門，諸人不許擅入。

　　卻說張飛引數十騎，直到盱眙見玄德，具說曹豹與呂布裏應外合，夜襲徐州。眾皆
失色。玄德歎曰：「得何足喜，失何足憂！」關公曰：「嫂嫂安在？」飛曰：「皆陷於
城中矣。」玄德默然無語。關公頓足埋怨曰：「你當初要守城時，說甚來？兄長吩咐你
甚來？今日城池又失了，嫂嫂又陷了，如何是好！」張飛聞言，惶恐無地，掣劍欲自刎
。正是：

　　舉杯暢飲情何放？拔劍捐生悔已遲！不知性命如何，且聽下文分解。

第十五回：太史慈酣鬥小霸王，孫伯符大戰嚴白虎

　　卻說張飛拔劍要自刎，玄德向前抱住，奪劍擲地曰：「古人云：『兄弟如手足，妻
子如衣服。衣服破，尚可縫；手足斷，安可續？』吾三人桃園結義，不求同生，但願同
死。今雖失了城池家小，安忍教兄弟中道而亡？況城池本非吾有；家眷雖被陷，呂布必
不謀害，尚可設計救之。賢弟一時之誤，何至遽欲捐生耶！」說罷大哭。關、張俱感泣
。

　　且說袁術知呂布襲了徐州，星夜差人至呂布處，許以糧五萬斛，馬五百匹，金銀一
萬兩，綵緞一千疋，使夾攻劉備。布喜，令高順領兵五萬襲玄德之後。玄德聞得此信，
乘陰雨撤兵，棄盱眙而走，思欲東取廣陵。比及高順軍來，玄德已去。高順與紀靈相見
，就索所許之物。靈曰：「公且回軍，容某見主公計之。」高順乃別紀靈回軍，見呂布
具述紀靈語。

　　布正在遲疑，忽有袁術書至。書意云：「高順雖來，而劉備未除；且待捉了劉備，
那時方以所許之物相送。」布怒罵袁術失信，欲起兵伐之。陳宮曰：「不可。術據壽春
，兵多糧廣，不可輕敵。不如請玄德還屯小沛，使為我羽翼。他日令玄德為先鋒，那時
先取袁術，後取袁紹，可縱橫天下矣。」布聽其言，令人齎書迎玄德回。

　　卻說玄德引兵東取廣陵，被袁術劫寨，折兵大半；回來正遇呂布之使，呈上書札，
玄德大喜。關、張曰：「呂布乃無義之人，不可信也。」玄德曰：「彼既以好情待我，
奈何疑之？」遂來到徐州。布恐玄德疑惑，先令人送還家眷。甘、糜二夫人見玄德，具
說呂布令兵把定宅門，禁諸人不得入；又常使侍妾送物，未嘗有缺。玄德謂關、張曰：
「我知呂布必不害我家眷也。」乃入城謝呂布。張飛恨呂布，不肯隨往，先奉二嫂往小
沛去了。

　　玄德入見呂布拜謝。呂布曰：「我非欲奪城；因令弟張飛在此恃酒殺人，恐有失事
，故來守之耳。」玄德曰：「備欲讓兄久矣。」布假意仍讓玄德。玄德力辭，還屯小沛
住。關、張心中不平。玄德曰：「屈身守分，以待天時，不可與命爭也。」呂布令人送
糧米緞疋。自此兩家和好，不在話下。

　　卻說袁術大宴將士於壽春。人報孫策征廬江太守陸康，得勝而回。術喚策至，策拜
於堂下。問勞已畢，便令侍坐飲宴。原來孫策自父喪之後，退居江南，禮賢下士，後因
陶謙與策母舅丹陽太守吳璟不和，策乃移母并家屬居於曲阿，自己卻投袁術。術甚愛之
，常歎曰：「使術有子如孫郎，死復何恨！」因使為懷義校尉，引兵攻涇縣，太師祖郎
得勝。術見策勇，復使攻陸康，今又得勝而回。

　　當日筵散，策歸營寨。見術席間相待之禮甚傲，心中鬱悶，乃步月於中庭。因思父
孫堅如此英雄，我今淪落至，此不覺於聲大哭。忽見一人自外而入，大笑曰：「伯符何
故如此？尊父在日，多曾用我。君若有不決之事，何不問我，乃自哭耶？」策視之，乃
丹陽故鄣人：姓朱，名治，字君理；孫堅舊從事官也。策收淚而延之坐曰：「策所哭者
，恨不能繼父之志耳。」治曰：「君何不告袁公路，借兵往江東，假名救吳璟，實圖大
業，而乃久困於人之下乎？」

　　正商議間，一人忽入曰：「公等所謀，吾已知之。吾手下有精壯百人，暫助伯符一
臂之力。」策視其人，乃袁術謀士，汝南細陽人：姓呂，名範，字子衡。策大喜，延坐
共議。呂範曰：「只怕袁公路不肯借兵。」策曰：「吾有亡父留下傳國玉璽，以為質當
。」範曰：「公路欲得此久矣！以此相質，必肯發兵。」

　　三人計議已定。次日，策入見袁術，哭拜曰：「父讎不能報，今母舅吳璟，又為揚
州刺史劉繇所逼；策老母家小，皆在曲阿，必將被害；策敢借雄兵數千，渡江救難省親
。恐明公不信，有亡父遺下玉璽，權為質當。」術聞有玉璽，取而視之，大喜曰：「吾
非要你玉璽，今且權留在此。我借兵三千、馬五百匹與你。平定之後，可速回來。你職
位卑微，難掌大權。我表你為折衝校尉殄寇將軍，剋日領兵便行。」

　　策拜謝，遂引軍馬，帶領朱治，呂範，舊將程普，黃蓋，韓當等，擇日起兵。行至
歷陽，見一軍到。當先一人：姿質風流，儀容秀麗；見了孫策，下馬便拜。策視其人，
乃廬江舒城人：姓周，名瑜，字公瑾。原來孫堅討董卓之時，移家舒城，瑜與孫策同年
，交情甚密，因結為昆仲。策長瑜兩月，瑜以兄事策。瑜叔周尚，為丹陽太守，今往省
親，到此與策相遇。

　　策見瑜大喜，訴以衷情。瑜曰：「某願施犬馬之力，共圖大事。」策喜曰：「吾得
公瑾，大事諧矣。」便令與朱治，呂範等相見。瑜謂策曰：「吾兄欲濟大事，亦知江東
有二張乎？」策曰：「何為『二張』？」瑜曰：「一人乃彭城張昭，字子布；一人乃廣
陵張紘，字子綱：二人皆有經天緯地之才，因避亂隱居於此。吾兄何不聘之？」策喜，
即便令人齎禮往聘，俱辭不至。策乃親到其家，與語大悅，力聘之，二人許允。策遂拜
張昭為長史，兼撫軍中郎將；張紘為參謀正議校尉；商議攻擊劉繇。

　　卻說劉繇字正禮，東萊牟平人也，亦是漢室宗親，太尉劉寵之姪，兗州刺史劉岱之
弟；舊為揚州刺史，屯於壽春，被袁術趕過江東，故來曲阿。當下聞孫策兵至，急聚眾
將商議。部將張英曰：「某領一軍屯於牛渚，縱有百萬之兵，亦不能近。」言未畢，帳
下一人高叫曰：「某願為前部先鋒。」眾視之，乃東萊黃縣人太史慈也。慈自解了北海
之圍後，便來見劉繇，繇留於帳下。當日聽得孫策來到，願為前部先鋒。繇曰：「你年
尚輕，未可為大將，只在吾左右聽命。」太史慈不喜而退。

　　張英領兵至牛渚，積糧十萬於邸閣。孫策引兵到，張英出迎。兩軍會於牛渚灘上。
孫策出馬，張英大罵，黃蓋便出與張英戰。不數合，忽然張英軍中大亂，報說寨中有人
放火。張英急回軍，孫策引軍前來，乘勢掩殺。張英棄了牛渚，望深山而逃。

　　原來那寨後放火的，乃是兩員健將：一人乃九江壽春人，姓蔣，名欽，字公奕；一
人乃九江下蔡人，姓周，名泰，字幼平。二人皆遭世亂，聚人在揚子江中，劫掠為生；
久聞孫策為江東豪傑，能招賢納士，故特引其黨三百餘人，前來相投。策大喜，用為車
前校尉，收得牛渚邸閣糧食、軍器，并降卒四千餘人，遂進兵神亭。

　　卻說張英敗回見劉繇，繇怒欲斬之。謀士笮融，薛禮勸免，使屯兵零陵城拒敵。繇
自領兵於神亭嶺南下營，孫策於嶺北下營。策問土人曰：「近山有漢光武廟否？」土人
曰：「有廟在嶺上。」策曰：「吾夜夢光武召我相見，當往祈之。」長史張昭曰：「不
可：嶺南乃劉繇寨，倘有伏兵，奈何？」策曰：「神人佑我，吾何懼焉？」遂披挂綽鎗
上馬，引程普，黃蓋，韓當，蔣欽，周泰等共十三騎，出寨上嶺，到廟焚香。下馬參拜
已畢，策向前跪祝曰：「若孫策能於江東立業，復興故父之基，即當重修廟宇，四時祭
祀。」

　　祝畢，出廟上馬，回顧眾將曰：「吾欲過嶺，探看劉繇寨柵。」諸將皆以為不可。
策不從，遂同上嶺，南望村林。早有伏路小軍飛報劉繇。繇曰：「此必是孫策誘敵之計
，不可追之。」太史慈踴躍曰：「此時不捉孫策，更待何時？」遂不候劉繇將令，竟自
披挂上馬，綽鎗出營，大叫曰：「有膽氣者，都跟我來！」諸將不動。惟有一小將曰：
「太史慈真猛將也！吾可助之！」拍馬同行。眾將皆笑。

　　卻說孫策看了半晌，方始回馬。正行過嶺，只聽得嶺上叫：「孫策休走！」策回頭
視之，見兩匹馬飛下嶺來。策將十三騎一齊擺開。策橫鎗立馬於嶺下待之。太史慈高叫
曰：「那個是孫策？」策曰：「你是何人？」答曰：「我便是東萊太史慈也，特來捉孫
策！」策笑曰：「只我便是。你兩個一齊來併我一個，我不懼你！我若怕你，非孫伯符
也！」慈曰：「你便眾人都來，我亦不怕！」縱馬橫鎗，直取孫策。策挺鎗來迎。兩馬
相交，戰五十合，不分勝負，程普等暗暗稱奇。

　　慈見孫策鎗法無半點兒滲漏，乃佯輸詐敗，引孫策趕來。慈卻不由舊路上嶺，竟轉
過山背後。策趕到，大喝曰：「走的不算好漢！」慈心中自忖：「這廝有十二從人，我
只一個，便活捉了他，也被眾人奪去。再引一程，教這廝沒尋處，方好下手。」於是且
戰且走。策那裏肯捨，一直趕到平川之地。慈兜回馬再戰，又到五十合。策一鎗搠去，
慈閃過，挾住鎗；慈也一鎗搠去，策亦閃過，挾住鎗。兩個用力只一拖，都滾下馬來。
馬不知走的那裏去了。兩個棄了鎗，揪住廝打，戰袍扯得粉碎。策手快，掣了太史慈背
上的短戟，慈亦掣了策頭上的兜鍪。策把戟來刺慈，慈把兜鍪遮架。

　　忽然喊聲後起，乃劉繇接應軍到來，約有千餘。策正慌急，程普等十二騎亦衝到，
策與慈方纔放手。慈於軍中討了一匹馬，取了鎗，上馬復來。孫策的馬，卻是程普收得
，策亦取鎗上馬。劉繇一千餘軍，和程普等十二騎混戰，逶迤殺到神亭嶺下。喊聲起處
，周瑜領軍來到。劉繇自引大軍殺下嶺來。時近黃昏，風雨暴至，兩下各自收軍。

　　次日，孫策引軍到劉繇營前，劉繇引軍出迎。兩陣圓處，孫策把鎗挑太史慈的小戟
於陣前，令軍士大叫曰：「太史慈若不是走的快，已被刺死了！」太史慈亦將孫策兜鍪
挑於陣前，也令軍士大叫曰：「孫策頭已在此！」

　　兩軍吶喊，這邊誇勝，那邊道強。太史慈出馬，要與孫策決個勝負，策遂欲出。程
普曰：「不須主公勞力，某自擒之。」程普出到陣前，太史慈曰：「你非我之敵手，只
教孫策出馬來！」程普大怒，挺鎗直取太史慈。兩馬相交，戰到三十合，劉繇急鳴金收
軍。太史慈曰：「我正要捉拿賊將，何故收軍？」劉繇曰：「人報周瑜領軍襲取曲阿，
有廬江松滋人陳武，字子烈，接應周瑜入去。吾家基業已失，不可久留。速往秣陵，會
薛禮，笮融軍馬，急來接應。」

　　太史慈跟著劉繇退軍，孫策不趕，收住人馬。長史張昭曰：「彼軍被周瑜襲取曲阿
，無戀戰之心，今夜正好劫營。」孫策然之，當夜分軍五路，長驅大進。劉繇軍兵大敗
，眾皆四紛五落。太史慈獨力難當，引十數騎連夜投涇縣去了。

　　卻說孫策又得陳武為輔：其人身長七尺，面黃睛赤，形容古怪。策甚敬愛之，拜為
校尉，使作先鋒，攻薛禮。武引十數騎突入陣去，斬首級五十餘顆。薛禮閉門不敢出。

　　策正攻城，忽有人報劉繇會合笮融去取牛渚。孫策大怒，自提大軍竟奔牛渚。劉繇
，笮融二人出馬迎敵。孫策曰：「吾今到此，你如何不降？」劉繇背後一人挺鎗出馬，
乃部將于糜也；與策戰不三合，被策生擒過去，撥馬回陣。繇將樊能，見捉了于糜，挺
鎗來趕。那鎗剛搠到策後心，策陣上軍士大叫：「背後有人暗萛！」策回頭，忽見樊能
馬到，乃大喝一聲，聲如巨雷。樊能驚駭，倒翻身撞下馬來，破頭而死。策到門旗下將
于糜丟下，已被挾死。一霎時挾死一將，喝死一將；自此，人皆呼孫策為「小霸王」。

　　當日劉繇兵大敗，人馬大半降策。策斬首萬餘。劉繇與笮融走豫章投劉表去了。孫
策還兵復攻秣陵，親到城壕邊，招諭薛禮投降。城上暗放一冷箭，正中孫策左腿，翻身
落馬。眾將急救起，還營拔箭，以金瘡藥傅之。策令軍中詐稱主將中箭身死。軍中舉哀
，拔寨齊起。

　　薛禮聽知孫策已死，連夜起城內之軍，與驍將張英，陳橫殺出城來追之。忽然伏兵
四起，孫策當先出馬，高聲大叫曰：「孫郎在此！」眾軍皆驚，盡棄鎗刀，拜於地下。
策令休殺一人。張英撥馬回走，被陳武一鎗刺死。陳橫被蔣欽一箭射死。薛禮死於亂軍
中。策入秣陵，安輯居民；移兵至涇縣來捉太史慈。

　　卻說太史慈招得精壯二千餘人，并所部兵，正要來與劉繇報讎。孫策與周瑜商議活
捉太史慈之計。瑜令三面攻縣，只留東門放走；離城二十五里，三路各伏一軍，太史慈
到那裏，人馬困乏，必然被擒。原來太史慈所招軍大半是山野之民，不諳紀律。涇縣城
頭，苦不甚高。夜孫策命陳武短衣持刀，首先爬上城放火。太史慈見城上火起，上馬投
東門走，背後孫策引軍趕來。

　　太史慈正走，後軍趕至三十里，卻不趕了。太史慈走了五十里，人困馬乏，蘆葦之
中，喊聲忽起。慈急待走，兩下裏絆馬索齊來，將馬絆翻了，生擒太史慈，解投大寨。
策知解到太史慈，親自出營喝散士卒，自釋其縛，將自己錦袍衣之，請入寨中，謂曰：
「吾知子義真丈夫也。劉繇蠢輩，不能用為大將，以致此敗。」

　　慈見策待之甚厚，遂請降。策執慈手笑曰：「神亭相戰之時，若公獲我，還相害否
？」慈笑曰：「未可知也。」策大笑，請入帳，邀之上坐，設宴款待。慈曰：「劉君新
破，士卒離心，某欲自往收拾餘眾，以助明公，不識能相信否？」策起謝曰：「此誠策
所願也。今與公約：明日日中，望公來還。」慈應諾而去。諸將曰：「太史慈此去必不
來矣。」策曰：「子義乃信義之士，必不背我。」眾皆未信。

　　次日，立竿於營門以候日影。恰將日中，太史慈引一千餘眾到寨。孫策大喜。眾皆
服策之知人。於是孫策聚數萬之眾，下江東，安民恤眾，投者無數。江東之民，皆呼策
為孫郎。但聞孫郎兵至，皆喪膽而走。及策軍到，並不許一人擄掠，雞犬不驚，人民皆
悅，齎牛酒到寨勞軍。策以金帛答之，懽聲遍野。其劉繇舊軍願從軍者聽從，不願為軍
者給賞歸農。江南之民，無不仰頌。由是兵勢大盛。策乃迎母叔諸弟俱歸曲阿，使弟孫
權與周泰守宣城。策領兵南取吳郡。

　　時有嚴白虎，自稱東吳德王據吳郡，遣部將守住烏程、嘉興。當日白虎聞策兵至，
令弟嚴輿出兵，會於楓橋。輿橫刀立馬於橋上。有人報入中軍，策便欲出。張紘諫曰：
「夫主將乃三軍之所繫命，不宜輕敵小寇。願將軍自重。」策謝曰：「先生之言如金石
；但恐不親冒矢石，則將士不用命耳。」遂遣韓當出馬。

　　比及韓當到橋上時，蔣欽，陳武早駕小舟從河岸邊殺過橋來，亂箭射倒岸上軍，二
人飛身上岸砍殺，嚴輿退走。韓當引軍直殺到閶門下，賊退入城裏去了。策分兵水陸並
進，圍住吳城。一困三日，無人出戰。策引眾軍到閶門外招諭，城上一員裨將，左手托
定護梁，右手指著城下大罵。太史慈就馬上拈弓取箭，顧軍將曰：「看我射中這廝左手
！」

　　說聲未絕，弓弦響處，果然射個正中，把那將的左手射透，反牢釘在護梁上。城上
城下見者，無不喝采。

　　眾人救這人下城。白虎大驚曰：「彼軍有如此人，安能敵乎！」遂商量求和。次日
，使嚴輿出城，來見孫策。策請輿入帳飲酒。酒酣，問輿曰：「令兄意欲如何？」輿曰
：「欲與將軍平分江東。」策大怒曰：「鼠輩安敢與吾相等！」命斬嚴輿。輿拔劍起身
，策飛劍砍之，應手而倒，割下首級，令送入城中。白虎料敵不過，棄城而走。

　　策進兵追襲，黃蓋攻取嘉興，太史慈攻取烏程，數州皆平。白虎奔餘杭，於路劫掠
，被土人凌操領鄉人殺敗，望會稽而走。凌操父子二人來接孫策，策使為從征校尉，遂
同引兵渡江。嚴白虎聚寇，分布於西津渡口。程普與戰，復大敗之，連夜趕到會稽。

　　會稽太守王朗，欲引兵救白虎。忽一人出曰：「不可。孫策用仁義之師，白虎乃暴
虐之眾，還宜擒白虎以獻孫策。」朗視之，乃會稽餘姚人：姓虞，名翻，字仲翔，見為
郡吏。朗怒叱之，翻長歎而出。朗遂引兵會合白虎，同陳兵於山陰之野。兩陣對圓，孫
策出馬，謂王朗曰：「吾興仁義之兵，來安浙江，汝何故助賊？」朗罵曰：「汝貪心不
足？既得吳郡，而又強併吾界！今日特與嚴氏報讎！」

　　孫策大怒，正待交戰，太史慈早出。王朗拍馬舞刀，與慈戰。不數合朗將周昕，殺
出助戰；孫策陣中黃蓋，飛馬接住周昕交鋒。兩下鼓聲大震，互相鏖戰。忽王朗陣後先
亂，一彪軍從背後抄來。朗大驚，急回馬來迎：原來是周瑜與程普引軍刺斜殺來，前後
來攻。王朗寡不敵眾，與白虎，周昕，殺條血路，走入城中；拽起弔橋，堅閉城門。

　　孫策大軍乘勢趕到城下，分布眾軍，四門攻打。王朗在城中見孫策攻城甚急，欲再
出兵決一死戰。嚴白虎曰：「孫策兵勢甚大，足下只宜深溝高壘，堅壁勿出。不消一月
，彼軍糧盡，自然退走。那時乘虛掩之，可不戰而破也。」朗依其議，乃固守會稽城而
不出。

　　孫策一連攻了數日，不能成功，乃與眾將計議。孫靜曰：「王朗負固守城，難可卒
拔；會稽錢糧，大半屯於查瀆；其地離此數十里，莫若以兵先據其內：所謂攻其無備，
出其不意也。」策大喜曰：「叔父妙用，足破賊人矣！」即下令於各門燃火，虛張旗號
，設為疑兵，連夜撤圍南去。周瑜進曰：「主公大兵一起，王朗必然出城來趕，可用奇
兵勝之。」策曰：「吾今準備了，取城只在今夜。」遂令軍馬起行。

　　卻說王朗聞報孫策軍馬退去，自引眾人來敵樓上觀望；見城下煙火併起，旌旗不雜
，心下遲疑。周昕曰：「孫策走矣，特設此計以疑我耳。可出兵襲之。」嚴白虎曰：「
孫策此去，莫非要去查瀆。我令部兵與周將軍追之。」朗曰：「查瀆是我屯糧之所，正
須隄防。汝引兵先行，吾隨後接應。」白虎與周昕領五千兵出城追趕。將近初更，離城
二十餘里，忽密林裏一鼓響，火把齊明。白虎大驚，便勒馬回走。一將當先攔住，火光
中視之，乃孫策也。周昕舞刀來迎，被策一鎗刺死。餘眾皆降。白虎殺條血路，望餘杭
而走。

　　王朗聽知前軍已敗，不敢入城，引部下奔逃海隅去了。孫策復回大軍，乘勢取了城
池，安定人民。不隔一日，只見一人將著嚴白虎首級來孫策軍前投獻。策視其人：身長
八尺，面方口闊。問其姓名，乃會稽餘姚人：姓董，名襲，字元代。策喜，命為別部司
馬。自是東路皆平，令叔孫靜守之，令朱治為吳郡太守，收軍回江東。

　　卻說孫權與周泰守宣城，忽山賊竊發，四面殺至。時值更深，不及抵敵，泰抱權上
馬。賊用刀來砍。泰赤體步行，提刀殺賊，砍殺十餘人。隨後一賊躍馬挺鎗直取周泰，
被泰扯住鎗，拖下馬來，奪了鎗馬，殺條血路，救出孫權。餘賊遠遁。周泰身被十二鎗
，金瘡發脹，命在須臾。

　　策聞之大驚。帳下董襲曰：「某曾與海寇相持，身遭數鎗，得會稽一個賢郡吏虞翻
薦一醫者，半月而愈。」策曰：「虞翻莫非虞仲翔乎？」襲曰：「然。」策曰：「此賢
士也，我當用之。」乃令張昭與董襲同往聘請虞翻。翻至，策優禮相待，拜為功曹，因
言及求醫之意。翻曰：「此人乃沛國譙郡人：姓華，名佗，字元化。真當世之神醫也。
當引之來見。」

　　不一日引至。策見其人：童顏鶴髮，飄然有出世之姿；乃待為上賓，請視周泰瘡。
佗曰：「此易事耳。」投之以藥，一月而愈。策大喜，厚謝華佗。遂進兵殺除山賊。江
南皆平。孫策分撥將士，守把各處隘口；一面寫表申奏朝廷；一面結交曹操；一面使人
致書與袁術取玉璽。

　　卻說袁術暗有稱帝之心，乃回書推託不還；急聚長史楊大將，都督張勳，紀靈，橋
蕤，上將雷薄，陳蘭，等三十餘人，商議曰：「孫策借我軍馬起事，今日盡得江東地面
，乃不思報本，而反來索璽，殊為無禮。當以何策圖之？」長史楊大將曰：「孫策據長
江之險，兵精糧廣，未可圖也。今當先伐劉備，以報前日無故相攻之恨，然後圖取孫策
未遲。某獻一計，使備即日就擒。」正是：

　　不去江東圖虎豹，卻來徐郡鬥蛟龍。不知其計若何，且看下文分解。

第十六回：呂奉先射戟轅門，曹孟德拜師淯水

　　卻說楊大將獻計欲攻劉備。袁術曰：「計將安出？」大將曰：「劉備軍屯小沛，雖
然易取，奈呂布虎踞徐州，前次許他金帛糧馬，至今未與，恐其助備；今當令人送與糧
食，以結其心，使其按兵不動，則劉備可擒。先擒劉備，後圖呂布，徐州可得也。」術
喜，便具粟二十萬斛，令韓胤齎密書往見呂布。呂布甚喜，重待韓胤。胤回告袁術，術
遂遣紀靈為大將，雷簿、陳蘭為副將，統兵數萬，進攻小沛。

　　玄德聞知此信，聚眾商議。張飛要出戰。孫乾曰：「今小沛糧寡兵微，如何抵敵？
可修書告急於呂布。」張飛曰：「那廝如何肯來！」玄德曰：「乾之言善。」送修書與
呂布。書略曰。伏自將軍垂念，今備於小沛容身，實拜雲天之德。今袁術欲報私讎，遣
紀靈領兵到縣，亡在旦夕，非將軍莫能救。望驅一旅之師，以救倒懸之急，幸甚幸甚！

　　呂布看了書，與陳宮計議曰：「前者袁術送糧致書，蓋欲使我不救玄德也。今玄德
又來求救，吾想玄德屯軍小沛，未必遂能為我害；若袁術併了玄德，則北連泰山諸將以
圖我，我不能安枕矣；不若救玄德。」遂點兵啟程。

　　卻說紀靈起兵長驅大進，已到沛縣東南，劄下營寨。晝列旌旗，遮映山川；夜設火
鼓，震崩天地，玄德縣中，止有五千餘人，也只得勉強領兵出縣，布陣安營。忽報呂布
引軍離縣一里，西南上劄下營寨。紀靈知呂布領兵來救劉備，急令人致書於呂布，責其
無信。布笑曰：「我有一計，使袁、劉兩家都不怨我。」乃發使往紀靈、劉備寨中，請
二人飲宴。

　　玄德聞布相請，即便欲往。關、張曰：「兄長不可去。呂布必有異心。」玄德曰：
「我待彼不薄，彼必不害我。」遂上馬而行。關、張隨往。到呂布寨中，入見。布曰：
「吾今特解公之危，異日得志，不可相忘。」玄德稱謝。布請玄德坐。關、張按劍於立
於背後。人報紀靈到，玄德大驚，欲避之。布曰：「吾特請你二人來會議，勿得生疑。
」

　　玄德未知其意，心下不安。紀靈下馬入寨，卻見玄德在帳上坐，大驚，抽身便回，
左右留之不住。呂布向前一把扯回，如提童稚。靈曰：「將軍欲殺紀靈耶？」布曰：「
非也。」靈曰：「莫非殺大耳兒乎？」布曰：「亦非也」。靈曰：「然則為何？」布曰
：「玄德與布乃兄弟也，今為將軍所困，故而救之。」靈曰：「若此則殺靈也？」布曰
：「無有此理。布平生不好鬥，惟好解鬥。吾今為兩家解之。」靈曰：「請問今日解之
之法。」布曰：「吾有一法，從天所決。」乃拉靈入帳與玄德相見。二人各懷疑忌，布
乃居中坐，使靈居左，備居右，且教設宴行酒。

　　酒行數巡，布曰：「你兩家看我面上，俱各罷兵。」玄德無語。靈曰：「吾奉主公
之命，提十萬之兵，專捉劉備，如何罷得？」張飛大怒，拔劍在手，叱曰：「吾雖兵少
，覷汝輩如兒戲耳！你比百萬黃巾何如？你敢傷我哥哥！」關公急止之曰：「且看呂將
軍如何主意，那時各回營寨廝殺未遲。」呂布曰：「我請你兩家解鬥，須不教你廝殺。
」

　　這邊紀靈不忿，那邊張飛只要廝殺，布大怒，教「左右！取我戟來！」布提畫戟在
手。紀靈、玄德、盡皆失色。布曰：「我勸你兩家不要廝殺，盡在天命。」令左右接過
畫戟，去轅門外遠遠插定，乃回顧紀靈、玄德曰：「轅門離中軍一百五十步，吾若一箭
射中戟上小枝，你兩家罷兵；如射不中時，各自回營，安排廝殺。有不從吾言者，併力
拒之。」紀靈私忖：「戟在一百五十步之外，安能便中？且落得應允，待其不中，那時
憑我廝殺。」便一口許諾。玄德自無不允。布都教坐，再各飲一杯酒。

　　酒畢。布教取弓箭來。玄德暗祝曰：「只願他射得中便好！」只見呂布挽起袍袖，
搭上箭，扯滿弓，叫一聲「著！」正是：弓開如秋月行天，箭去似流星落地，一箭正中
畫戟小枝。帳上帳下將校，齊聲喝采。後人有詩讚之曰：

　　溫侯神射世間稀，曾向轅門獨解危。落日果然欺后羿，號猿直欲勝由基。

　　虎觔弦響弓開處，雕羽翎飛箭到時。豹子尾搖穿畫戟，雄兵十萬脫征衣。

　　當下呂布射中畫戟小枝，呵呵大笑，擲弓於地，執紀靈、玄德之手曰：「此天令你
兩家罷兵也！」喝教軍士斟酒來，各飲一大觥。玄德暗稱慚愧。紀靈默然半晌，告布曰
：「將軍之言，不敢不聽；奈紀靈回去，主人如何肯信？」布曰：「吾自作書覆之便了
。」酒又數巡，紀靈求書先回。布謂玄德曰：「非我則公危矣。」玄德拜謝，與關、張
回。次日，三處軍馬都散。

　　不說玄德入小沛，呂布歸徐州。卻說紀靈回淮南見袁術，說呂布轅門射戟解和之事
，呈上書信。袁術大怒曰：「呂布受吾許多糧米，反以此兒戲之事，偏護劉備；吾當自
提重兵，親征劉備，兼討呂布！」紀靈曰：「主公不可造次。呂布勇力過人，兼有徐州
之地；若布與備首尾相連，不易圖也。靈聞布妻嚴氏有一女，年已及笄。主公有一子，
可令人求親於布。布若嫁女於主公，必殺劉備。此乃『疏不間親之計』也。」

　　袁術從之，即日遣韓胤為媒，齎禮物往徐州求親。胤到徐州見布，稱說：「主公仰
慕將軍，欲求令嬡為兒婦，永結『秦晉之好』。」布入謀於妻嚴氏。原來呂布有二妻一
妾：先娶嚴氏為正妻，後娶貂蟬為妾；及居小沛時，又娶曹豹之女為次妻。曹氏先亡無
出，貂蟬亦無所出，惟嚴氏生一女，布最鍾愛。

　　當下嚴氏謂布曰：「吾聞袁公路久鎮淮南，兵多糧廣，早晚將為天子。若成大事，
則吾女有后妃之望；─只不知他有幾子？」布曰：「止有一子。」妻曰：「既如此，即
當許之。縱不為皇后，吾徐州亦無憂矣。」布意遂決，厚款韓胤，許了親事。韓胤回報
袁術。術即備聘禮，仍令韓胤送至徐州。呂布受了，設席相待，留於館驛安歇。

　　次日，陳宮竟往館驛內拜望韓胤，講禮畢，坐定。宮乃叱退左右，對胤曰：「誰獻
此計？教袁公與奉先聯姻，意在取劉玄德之頭乎？胤失驚，起謝曰：「乞公臺勿洩！」
宮曰：吾自不洩，只恐其事若遲，必被他人識破，事將中變。」胤曰：「然則奈何？願
公教之。」宮曰：「吾見奉先，使其即日送女就親，何如？」胤大喜，稱謝曰：「若如
此，袁公感佩明德不淺矣！」

　　宮遂辭別韓胤，入見呂布曰：「聞公女許嫁袁公路，甚喜。但不知於何日結親？」
布曰：「尚容徐議。」宮曰：「古者自受聘至成婚之期，各有定例：天子一年，諸侯半
年，大夫一季，庶民一月。」布曰：「袁公路天賜國寶，早晚當為帝，今從天子例，可
乎？」宮曰：「不可。」布曰：「然則仍從諸侯例？」宮曰：「亦不可。」布曰：「然
則將從卿大夫例矣？」宮曰：「亦不可。」布笑曰：「公豈欲吾依庶民例耶？」宮曰：
「非也」布曰：「然則公意欲如何？」

　　宮曰：「方今天下諸侯，互相爭雄；今公與袁公路結親，諸侯保無有嫉妒者乎？若
復遠擇吉期，或竟乘我良辰，伏兵半路以奪之，如之奈何？為今之計，不許便休；既已
許之，當趁諸侯未知之時，即便送女到壽春，另居別館，然後擇吉成親，萬無一失也。
」布喜曰：「公臺之言甚當。」遂入告嚴氏。連夜具辦妝奩，收拾寶馬香車，令宋憲、
魏續一同韓胤送女前去。鼓樂喧天，送出城外。

　　時陳元龍之父陳珪，養老在家，聞鼓樂之聲，遂問左右。左右告以故。珪曰：「此
乃『疏不間親之計』也。玄德危矣。」遂扶病來見呂布。布曰：「大人何來？」珪曰：
「聞將軍死，故特來弔喪。」布驚曰：「何出此言？」

　　珪曰：「前者袁公路以金帛送公，欲殺劉玄德，而公以射戟解之；今忽來求親，其
意蓋欲以公女為質，隨後就來攻玄德而取小沛。小沛亡，徐州危矣。且彼或來借糧，或
來借兵。公若應之，是疲於奔命，而又結怨於人；若其不允，是棄親而啟兵端也。況聞
袁術已有稱帝之意，是造反也。彼若造反，則公乃反賊親屬矣，得無為天下所不容乎？
」

　　布大驚曰：「陳宮誤我！」急令張遼引兵追趕之。三十里之外將女搶歸；連韓胤都
拏回監禁，不放歸去；卻令人回復袁術，只說女兒妝奩未備，俟備畢便自送來。陳珪又
說呂布，使解韓胤赴許都。布猶豫未決。忽人報：「玄德在小沛招軍買馬，不知何意？
」布曰：「此為將者本分事，何足為怪？」

　　正話間，宋憲、魏續至，告布曰：「我二人奉明公之命，往山東買馬，買得好馬三
百餘匹；回至沛縣界首，被強寇劫去一半，打聽得是劉備之弟張飛，詐裝山賊，搶劫馬
匹去了。」呂布聽了大怒，隨即點兵往小沛，來攻張飛。玄德聞之大驚，慌忙引軍出迎
。

　　兩陣圓處，玄德出馬曰：「兄長何故領兵到此？」布指罵曰：「我轅門射戟，救你
大難，你何故奪我馬匹？」玄德曰：「備因缺馬，令人四下收買。安敢奪兄馬匹？」布
曰：「你便使張飛奪了我好馬一百五十匹，尚自抵賴！」張飛挺鎗出馬曰：「是我奪了
你好馬！你今待怎麼？」布罵曰：「環眼賊！你累次藐視我！」飛曰：「我奪你馬你便
惱，你奪我哥哥的徐州便不說了！」

　　布挺戟出馬來戰張飛，飛亦挺鎗來迎。兩個酣戰一百餘合，未見勝負。玄德恐有疏
失，急鳴金收軍入城。呂布分軍四面圍定。玄德喚張飛責之曰：「都是你奪他馬匹，惹
起事端！如今馬匹在何處？」飛曰：「都寄在各寺院內。」玄德隨令人出城，至呂布營
中說情，願送還馬匹，兩相罷兵。布欲從之。陳宮曰：「今不殺劉備，久後必為所害。
」

　　布聽之，不從所請，攻城愈急。玄德與麋竺、孫乾商議。孫乾曰：「曹操所恨者，
呂布也。不若棄城走許都，投奔曹操，借軍破布，此為上策。」玄德曰：「誰可當先破
圍而出？」飛曰：「小弟情願死戰。」玄德令飛在前；雲長在後；自居其中，保護老少
。當夜三更，乘著月明出北門而走，正遇宋憲、魏續，被翼德一陣殺退，得出重圍。後
面張遼趕來，關公敵住。呂布見玄德去了，也不來趕，隨即入城安民，令高順守小沛，
自己仍回徐州去了。

　　卻說玄德前奔許都，到城外下寨，先使孫乾來見曹操，言被呂布追迫，特來相投。
操曰：「玄德與吾兄弟也。」便請入城相見。次日，玄德留關、張在城外，自帶孫乾、
糜竺入見操。操待以上賓之禮。玄德備訴呂布之事。操曰：「布乃無義之輩，吾與賢弟
併力誅之。」玄德稱謝。操設宴相待，至晚送出。荀彧入見曰：「劉備英雄也，今不早
圖，後必為患。」

　　操不答。彧出，郭嘉入。操曰：「荀彧勸我殺玄德，當如何？」嘉曰：「不可。主
公興義兵，為百姓除暴，惟仗信義以招俊傑，猶懼其不來也；今玄德素有英雄之名，以
困窮而來投，若殺之，是害賢也。天下智謀之士，聞而自疑，將裹足不前，主公與誰定
天下乎？夫除一人之患，以阻四海之望，安危之機，不可不察。」

　　操大喜曰：「君言正合吾心。」次日，即表薦劉備領豫州牧。程昱諫曰：「劉備終
不為人之下，不如早圖之。」操曰：「方今正用英雄之時，不可殺一人而失天下之心，
此郭奉孝與吾有同見也。」遂不聽昱言，以兵三千，糧萬斛，送與玄德，使往豫州到任
，進兵屯小沛，招集原散之兵，攻呂布。玄德至豫州，令人約會曹操。

　　操正欲起兵，自往征呂布，忽流星馬報說張濟自關中引兵攻南陽，為流矢所中而死
；濟姪張繡統其眾，用賈詡為謀士，結連劉表，屯兵宛城，欲興兵犯闕奪駕。操大怒，
欲興兵討之，又恐呂布來攻許都，乃問計於荀彧。彧曰：「此易事耳。呂布無謀之輩，
見利必喜；明公可遣使往徐州，加官賜賞，令與玄德解和。布喜，則不思遠圖矣。」操
曰：「善。」遂差奉軍都尉王則，齎官誥併和解書，往徐州去訖；一面起兵五十萬，親
討張繡。分軍三路而行，以夏侯惇為先鋒。軍馬至淯水下寨。

　　賈詡勸張繡曰：「操兵勢大，不可與敵，不如舉城投降。」張繡從之，使賈詡至操
寨通款。操見詡應對如流，甚愛之，欲用為謀士。詡曰：「某昔從李榷，得罪天下；今
從張繡，言聽計從，未忍棄之。」乃辭去。次日引繡來見操，操待之甚厚。引兵入宛城
屯紮，餘軍分屯城外，寨柵聯絡十餘里。一住數日。繡每日設宴請操。一日操醉，退入
寢所，私問左右曰：「此城中有妓女否？」操之兄子曹安民，知操意，乃密對曰：「昨
晚小姪兒窺見館舍之側，有一婦人，生得十分美麗。問之，即繡叔張濟之妻也。」

　　操聞言，便令安民領五十甲兵往取之。須臾，取到軍中。操見之，果然美麗。問其
姓名，婦答曰：「妾乃張濟之妻鄒氏也。」操曰：「夫人識吾否？」鄒氏曰：「久聞丞
相威名，今夕幸得瞻拜。」操曰：「吾為夫人，故特納張繡之降；不然滅族矣。」鄒氏
拜曰：「實感再生之恩。」操曰：「今日得見夫人，乃天幸也。今宵願同枕席，隨吾還
都，安享富貴，何如？」

　　鄒氏拜謝。是夜共宿於帳中。鄒氏曰：「久住城中，繡必生疑，亦恐外人議論。」
操曰：「明日同夫人寨中去住。」次日，移于城外安歇，喚典韋就中軍帳房外宿衛。他
人非奉呼喚，不許輒入，因此內外不通。操每日與鄒氏取樂，不想歸期。張繡家人密報
繡。繡怒曰：「操賊辱我太甚！」便請賈詡商議。詡曰：「此事不可洩漏。來日等操出
帳議事，如此如此。」

　　次日，操在帳中，張繡入告曰：「新降兵多有逃亡者，乞移屯中軍。」操許之，繡
乃移屯其軍，分為四寨，刻期舉事。因畏典韋勇猛，急切難近，乃與偏將胡車兒商議。
那胡車兒力能負五百斤，日行七百里，亦異人也。當下獻計于繡曰：「典韋之可畏者，
雙鐵戟耳。主公明日可請他來吃酒，使盡醉而歸。那時某便溷入他跟來軍士數內，偷入
帳房，盜其戟，此人不足畏矣。」

　　繡甚喜，預先準備弓箭甲兵，告示各寨。至期令賈詡致意請典韋到寨，殷勤待酒。
至晚醉歸，胡車兒雜在眾人隊裡，直入大寨。是夜曹操于帳中，與鄒氏飲酒。忽聽帳外
人言馬嘶，操使人觀之。回報是張繡軍夜巡，操乃不疑。時近二更，忽聞寨後吶喊。報
說草車上火起。操曰：「軍中失火，勿得驚動。」

　　須臾，四下裏火起，操始著忙，急喚典韋。韋方醉臥，睡夢中聽得金鼓喊殺之聲，
便跳起身來，卻尋不見了雙戟。時敵兵已到轅門，韋急掣步卒腰刀在手。只見門首無數
軍馬，各挺長鎗，搶入寨來。韋奮力向前，砍死二十餘人。軍馬方退，步軍又到，兩邊
槍如葦列。韋身無片甲，上下被數十鎗，兀自死戰。刀砍缺不堪用，韋即棄刀，雙手提
著兩個軍人迎敵，擊死者八九人。群賊不敢近，只遠遠以箭射之。箭如驟雨，韋猶死拒
寨門。爭奈寨後賊軍以入，韋背上又中一槍，乃大叫數聲。血流滿地而死。死了半晌，
還無一人敢從前門而入者。

　　卻說曹操賴典韋當住寨門，乃得從寨後上馬逃奔，只有曹安民步隨，操右臂中了一
箭，馬亦中了三箭。虧得那馬是大宛良馬，熬得痛，走得快。剛剛走到淯水河邊，賊兵
追至，安民被砍為肉泥。操急驟馬衝波過河，纔上得岸，賊兵一箭射來，正中馬眼，那
馬撲地倒了。操長子曹昂，即以己所乘之馬奉操。操上馬急奔。曹昂卻被亂箭射死。操
乃走脫。路逢諸將，收集殘兵。

　　時夏侯惇所領青州之兵，乘勢下鄉，劫掠民家；平虜校尉于禁，即將本部軍于路剿
殺，安撫鄉民。青州兵走回，迎操泣拜于地，言于禁造反，趕殺青州軍馬。操大驚。須
臾，夏侯惇、許褚、李典樂進都到。操言于禁造反，可整兵迎之。

　　卻說于禁見操等俱到，乃引軍射住陣角，鑿塹安營。

　　告之曰：「青州軍言將軍造反，今丞相已到，何不分辯，乃先立營寨耶？」于禁曰
：「今賊追兵在後，不時即至；若不先準備，何以拒敵？分辯小事，退敵大事。」安營
方畢，張繡軍兩路殺至。于禁身先出寨迎敵。繡急退兵。左右諸將，見于禁向前，各引
兵擊之，繡軍大敗，追殺百餘里。繡勢窮力孤，引敗兵投劉表去了。

　　曹操收軍點將，于禁入見，備言青州之兵，肆行劫掠，大失民望，某故殺之。操曰
：「不告我，先下寨，何也？」禁以前言對。操曰：「將軍在匆忙之中，能整兵堅壘，
任謗任勞，使反敗為勝，雖古之名將，何以加茲！」乃賜以金器一副，封益壽亭侯；青
夏侯惇治兵不嚴之過；又設祭，祭典韋。操親自哭而奠之，顧謂諸將曰：「吾折長子、
愛姪，俱無深痛；獨號泣典韋也。」眾皆感歎。次日下令班師。

　　不說曹操還兵許都。且說王則齎詔至徐州，布迎接入府，開讀詔書，─封布為平東
將軍，特賜印綬。─又出操私書。王則在呂布面前，極道曹公相敬之意。布大喜。忽報
袁術遣人至，布喚入問之。使言：「袁公早晚即皇帝位，立東宮，催取皇妃早到淮南。
」布大怒曰：「反賊焉敢如此！」遂殺來使，將韓胤用枷釘了，遣陳登齎謝表，解韓胤
一同王則上許都來謝恩；且答書于操，欲求實授徐州牧。

　　操知布絕婚袁術，大喜，遂斬韓胤于市曹。陳登密諫操曰：「呂布豺狼也，勇而無
謀，輕於去就，宜早圖之。」操曰：「吾素知呂布狼子野心，誠難久養。非公父子莫能
究其情，公當與吾謀之。」登曰：「丞相若有舉動，某當為內應。」操大喜，表贈陳珪
治中二千石，登為廣陵太守。登辭回，操執登手曰：「東方之事，便以相付。」

　　登點頭允諾，回徐州見呂布。布問之，登言父贈祿，某為太守。布大怒曰：「汝不
為吾求徐州牧，而乃自求爵祿！汝父教我協同曹公，絕婚公路，今吾所求，終無一獲，
而汝父子俱各顯貴，吾為汝父子所賣耳！」遂拔劍欲斬之。登大笑曰：「將軍何其不明
之甚也！」布曰：「吾何不明？」登曰：「吾見曹公，言養將軍譬如養虎，當飽其肉；
不飽則將噬人。」曹公笑曰：「不如卿言。吾待溫侯，如養鷹耳，狐兔未息，不敢先飽
。饑則為用，飽則颺去。」某問：「誰為狐兔？」曹公曰：「淮南袁術、江東孫策、冀
州袁紹、荊州劉表、益州劉璋、漢中張魯，皆狐兔也。」布擲劍笑曰：「曹公知我也！
」正說話間，忽報袁術軍來取徐州。呂布聞言失驚。正是：秦晉未諧吳越鬥，婚姻惹出
甲兵來。畢竟後事如何。且看下文分解。

第十七回：袁公路大起七軍，曹孟德會合三將

　　卻說袁術在淮南，地廣糧多，又有孫策所質玉璽，遂思僭稱帝號；大會群下議曰：
「昔漢高祖不過泗上一亭長，而有天下；今歷年四百，氣數已盡，海內鼎沸。吾家四世
三公，百姓所歸；吾欲應天順人，正位九五，爾眾人以為如何？」主簿閻象曰：「不可
。昔周后稷積德累功，至於文王，三分天下有其二，猶以服事殷。明公家世雖貴，未若
有周之盛；漢室雖微，未若殷紂之暴也。此事決不可行。」術怒曰：「吾袁姓出於陳。
陳乃大舜之後。以土承火，正應其運。又讖云：「代漢者，當塗高也。」吾字公路，正
應其讖。又有傳國玉璽，若不為君，背天道也。吾意已決，多言者斬！」

　　遂建號仲氏，立臺省等官，乘龍鳳輦，祀南北郊，立馮方女為后，立子為東宮。因
命使催取呂布之女為東宮妃。卻聞布已將韓胤解赴許都，為曹操所斬，乃大怒；遂拜張
勳為大將軍，統領大軍二十餘萬，分七路征徐州：第一路大將張勳居中，第二路上將橋
蕤居左，第三路上將陳紀居右，第四路副將雷薄居左，第五路副將陳蘭居右，第六路降
將韓暹居左，第七路降將楊奉居右。各領部下健將，﹝左克右寸﹞日起行。命兗州刺史
金尚為太尉，監運七路錢糧。尚不從，術殺之，以紀靈為七路都救應使。術自引軍三萬
，使李豐、梁剛、樂就為催進使，接應七路之兵。

　　呂布使人探聽得張勳一軍從大路逕取徐州，橋蕤一軍取小沛，陳紀一軍取沂都，雷
薄一軍取瑯琊，陳蘭一軍取碣石，韓暹一軍取下邳，楊奉一軍取浚山，七路軍馬，日行
五十里，於路劫掠將來，乃急召眾謀士商議，陳宮與陳珪父子俱至。陳宮曰：「徐州之
禍，乃陳珪父子所招；媚朝廷以求爵祿，今日移禍於將軍，可斬二人之頭獻袁術，其軍
自退。」

　　布聽其言，即命擒下陳珪、陳登。陳登大笑曰：「何如是之懦也？吾觀七路之兵，
如七堆腐草，何足介意！」布曰：「汝若有計破敵，免汝死罪。」陳登曰：「將軍若用
愚夫之言，徐州可保無虞。」布曰：「試言之。」登曰：「術兵雖眾，皆烏合之師，素
不親信；我以正兵守之，出奇兵勝之，無不成功。更有一計，不止保安徐州，並可生擒
袁術。」布曰：「計將安出？」登曰：「韓暹、楊奉乃漢舊臣，因懼曹操而走，無家可
依，暫歸袁術；術必輕之，彼亦不樂為術用。若憑尺書結為內應，更連劉備為外合，必
擒袁術矣。」布曰：「汝須親到韓暹、楊奉處下書。」陳登允諾。

　　布乃發表上許都，並致書與豫州，然後令陳登引數騎，先於下邳道上候韓暹。暹引
兵至，下寨畢，登入見。暹問曰：「汝乃呂布之人，來此何幹？」登笑曰：「某為大漢
公卿，何謂呂布之人？若將軍，向為漢臣，今乃為叛賊之臣，使昔日關中保駕之功，化
為烏有，竊為將軍不取也。且袁術性最多疑，將軍後必為其所害。今不早圖，悔之無及
。」暹歎曰：「吾欲歸漢，恨無門耳。」登乃出布書。暹覽書畢曰：「吾已知之。公先
回。吾與楊將軍反戈擊之。但看火起為號，溫侯以兵相應可也。」

　　登辭暹，急回報呂布。布乃分兵五路：高順引一軍進小沛，敵橋蕤；陳宮引一軍進
沂都，敵陳紀；張遼、臧霸引一軍出瑯琊，敵雷薄；宋憲、魏續引一軍出碣石，敵陳蘭
；呂布自引一軍，出大道，敵張勳。各領軍一萬，餘者守城。呂布出城三十里下寨。張
勳軍到，料敵呂布不過，且退二十里屯住，待四下兵接應。

　　是夜二更時分，韓暹、楊奉，分兵到處放火，接應呂家軍入寨。勳軍大亂。呂布乘
勢掩殺，張勳敗走。呂布趕到天明，正撞著紀靈接應。兩軍相迎，恰待交鋒，韓暹、楊
奉兩路殺來。紀靈大敗而走，呂布引兵追殺，山後一彪軍到。門旗開處，只見一隊軍馬
，打龍鳳日月旗旛，四斗五方旌幟，金瓜銀斧，黃銊白旄，黃羅銷金傘蓋之下，袁術身
披金甲，腕懸兩刀，立於陣前，大罵呂布：「背主家奴！」

　　布怒，挺戟向前。術將李豐挺鎗來迎；戰不三合，被布刺傷其手，豐棄鎗而走。呂
布麾兵衝殺，術軍大亂。呂布引軍從後追趕，搶奪馬匹衣甲無數。袁術引著敗軍，走不
上數里，山背後一彪軍出，截住去路。當先一將，乃關雲長也。大叫：「反賊！還不受
死！」袁術慌走，餘眾四散奔逃，被雲長大殺了一陣。袁術收拾敗軍，奔回淮南去了。

　　呂布得勝，邀請雲長並楊奉、韓暹等一行人馬到徐州，大排筵宴款待。軍士都有犒
賞。次日，雲長辭歸。布保韓暹為沂都牧。楊奉為瑯琊牧，商議欲留二人在徐州。陳珪
曰：「不可。韓、楊二人據山東。不出一年，則山東城郭皆屬將軍也。」布然之，遂送
二將暫於沂都、瑯琊二處屯﹝左答右刀﹞，以候恩命。陳登私問父曰：「何不留二人在
徐州，為殺呂布之根？」珪曰：「倘二人協助呂布，是反為虎添爪牙也。」登乃服父之
高見。

　　卻說袁術敗回淮南，遣人往江東問孫策借兵報讎。策怒曰：「汝賴吾玉璽，僭稱帝
號，背反漢室，大逆不道！吾方欲加兵問罪，豈肯反助叛賊乎？」遂作書以絕之。使者
齎書回見袁術，術看畢，怒曰：「黃口孺子，何敢乃爾！吾先伐之！」長史楊大將力諫
方止。

　　卻說孫策自發書後，防袁術兵來，點軍守住江口。忽曹操使至，拜策為會稽太守，
令起兵征討袁術。策乃商議，便欲起兵。長史張昭曰：「術雖新敗，兵多糧足，未可輕
敵；不如遺書曹操，勸他南征，吾為後應。兩軍相援，術軍必敗。萬一有失，亦望操救
援。」策從其言，遣使以此意達曹操。

　　卻說曹操至許都，思慕典韋，立祀祭之；封其子典滿為中郎，收養在府。忽報孫策
遣使致書。操覽書畢，又有人報袁術乏糧，劫掠陳留，欲乘虛攻之。遂興兵南征，令曹
仁守許都，其餘皆從征，馬步兵十七萬，糧食輜重千餘車；一面先發人會合孫策與劉備
、呂布。

　　兵至豫章界上，玄德早引兵來迎，操命請入營。相見畢，玄德獻上首級二顆。操驚
曰：「此是何人首級？」玄德曰：「此韓暹、楊奉之首級也。」操曰：「何以得之？」
玄德曰：「呂布令二人權住沂都、瑯琊兩縣，不意二人縱兵掠民，人人嗟怨；因此備乃
設一宴，詐請議事；飲酒間，擲盞為號，使關、張二弟殺之，盡降其眾。今特來請罪。
」操曰：「君為國家除害，正是大功，何言罪也？」

　　遂厚勞玄德，合兵到徐州界。呂布出迎、操善言撫慰，封為左將軍，許於還都之時
，換給印綬。布大喜。操即分呂布一軍在左，玄德一軍在右，自統大軍居中，令夏侯惇
、于禁為先鋒。

　　袁術知曹兵至，令大將橋蕤引兵五萬作先鋒。兩軍會於壽春界口。橋蕤當先出馬，
與夏侯惇戰不三合，被夏侯惇搠死。術軍大敗，奔走回城。忽報孫策發船攻江邊西面，
呂布引兵攻東面，劉備、關、張引兵攻南面，操自引兵十七萬攻北面。術大驚，急聚眾
文武商議。楊大將曰：「壽春水旱連年，人皆缺食；今又動兵擾民，民既生怨，兵至難
以拒敵。不如留軍在壽春，不必與戰。待彼糧盡，必然生變。陛下且統御林軍渡淮；一
者就熟，二者暫避其銳。」

　　術用其言，留李豐、樂就、梁剛、陳紀四人，分兵十萬，堅守壽春；其餘將卒，並
庫藏金玉寶貝，盡數收拾過淮去了。

　　卻說曹兵十七萬，日費糧食浩大，諸郡及荒旱，接濟不及；操催軍速戰，李豐等閉
門不出。操軍相拒月餘，糧食將盡，致書於孫策，借得糧米十萬斛，不敷支散。管糧官
任峻，部下倉官王垕，入稟操曰：「兵多糧少，當如之何？」操曰：「可將小斛散之，
權且救一時之急。」垕曰：「兵士倘怨，如何？」操曰：「吾自有策。」

　　垕依命，以小斛分散：操暗使人各寨探聽，無不嗟怨，皆言丞相欺眾。操乃密召王
垕入曰：「吾欲問汝借一物，以壓眾心，汝必勿吝。」垕曰：「承相欲用何物？」操曰
：「欲借汝頭以示眾耳。」垕大驚曰：「其實無罪。」操曰：「吾亦知汝無罪；但不殺
汝，軍心變矣。汝死後，汝妻子吾自養之，汝勿慮也。」垕再欲言時，操早呼刀斧手推
出門外，一刀斬訖，懸頭高竿，出榜曉示曰：「王垕故行小斛，盜竊官糧，謹按軍法。
」於是眾怨始解。

　　次日，操傳令各營將領：「如三日內不併力破城，皆斬！」操親至城下，督諸軍搬
土運石，填壕塞塹，城上矢石如雨，有兩員裨將畏避而回，操掣劍親斬於城下，遂自下
馬接土填坑。於是大小將士，無不向前，軍威大振。城上抵敵不住。曹兵爭先上城，斬
關落鎖，大隊擁入。李豐、陳紀、樂就、梁剛都被生擒。操令皆斬於市。焚燒偽造宮室
殿宇，一應犯禁之物。壽春城中，收掠一空。商議欲進兵渡淮，追趕袁術。荀彧諫曰：
「年來荒旱，糧食艱難，若更進兵，勞軍損民，未必有利；不若暫回許都，待來春麥熟
，軍糧足備，方可圖之。」

　　操躊躇未決。忽報馬到，報說：「張繡依託劉表，復肆猖獗；南陽諸縣復反；曹洪
拒敵不住，連輸數陣，今特來告急。」操乃馳書與孫策，令其跨江布陣，以為劉表疑兵
，使不敢妄動；自己即日班師，別議征張繡之事。臨行，令玄德仍屯兵小沛，與呂布結
為兄弟，互相救助，再無相侵。呂布引兵自回徐州。操密謂玄德曰：「吾令汝屯兵小沛
，是『掘坑待虎』之計也。公但與陳珪父子商議，勿致有失。某當為公外援。」話畢而
別。

　　卻說曹操引軍回許都，人報段煨殺了李傕，伍習殺了郭氾，將頭來獻。段煨並將李
傕合族老小二百餘口活解入許都。操令分於各門處斬，傳首號令，人民稱快。天子陞殿
，會集文武，作太平筵宴。封段煨為盪寇將軍，伍習為殄虞將軍，各引兵鎮守長安。二
人謝恩而去。操即奏張繡作亂，當興兵伐之。天子乃親排鑾駕，送操出師，時建安三年
夏四月也。

　　操留荀彧在許都，調遣兵將，自統大軍進發。行軍之次，見一路麥已熟。民因兵至
，逃避在外，不敢刈麥。操使人遠近遍諭村人父老，及各處守境官吏曰：「吾奉天子明
詔，出兵討逆，與民除害。方今麥熟之時，不得已而起兵，大小將校，凡過麥田，但有
踐踏者，並皆斬首。軍法甚嚴，爾民勿得驚疑。」百姓聞諭，無不歡喜稱頌，望塵遮道
而拜。官軍經過麥田，皆下馬以手扶麥，遞相傳送而過，並不敢踐踏。

　　操乘馬正行，忽田中驚起一鳩，那馬眼生，竄入麥中，踐壞了一大塊麥田。操隨呼
行軍主簿，擬議自己踐麥之罪。主簿曰：「丞相豈可議罪？」操曰：「吾自制法，吾自
犯之，何以服眾？」即掣所佩之劍欲自刎。眾急救住。郭嘉曰：「古者春秋之義，法不
加於尊。丞相總統大軍，豈可自戕？」操沉吟良久，乃曰：「既春秋有法不加於尊之義
，吾姑免死。」乃以劍割自己之髮，擲於地曰：「割髮權代首。」使人以髮傳示三軍曰
：「丞相踐麥，本當斬首號令，今割髮以代。」於是三軍悚然，無不懍遵軍令。後人有
詩論之曰：

　　十萬貔貅十萬心，一人號令眾難禁。拔刀割髮權為首，方見曹瞞詐術深。

　　卻說張繡知操引兵來，急發書報劉表，使為後應；一面與雷敘、張先二將領兵出城
迎敵。兩陣對圓，張繡出馬，指操罵曰：「汝乃假仁義無廉恥之人，與禽獸何異！」操
大怒，令許褚出馬，繡令張先接戰。只三合，許褚斬張先於馬下，繡軍大敗。操引軍趕
至南陽城下。繡入城，閉門不出。

　　操圍城攻打，見城壕甚闊，水勢又深，急難近城，乃令軍士運土填濠；又用土布袋
並柴薪草把相雜於城邊作梯凳；又立雲梯窺望城中。操自騎馬遶城觀之。如此三日，操
傳令教軍士於西門角上，堆積柴薪，會集諸將，就那裡上城。

　　城中賈詡見如此光景，便謂張繡曰：「某已知曹操之意矣；今可將計就計而行。」
正是：「強中自有強中手，用詐還逢識詐人。」不知其計若何，且看下文分解。

第十八回：賈文和料敵決勝，夏侯惇拔失啖睛

　　卻說賈詡料知曹操之意，便欲將計就計而行，乃謂張繡曰：「某在城上，見曹操遶
城而觀者三日。他見城東南角磚土之色，新舊不等，鹿角多半毀壞，意將從此處攻進；
卻虛去西北上積草，詐為聲勢，欲哄我撤兵守西北，彼乘夜黑，必爬東南角而進也。」
繡曰：「然則奈何？」詡曰：「此易事耳。來日可令精壯之兵，飽食輕裝，盡藏於東南
房屋內，卻教百姓假扮軍士，虛守西北，夜間任他在東南角上爬城。俟其爬進城時，一
聲砲響，伏兵齊起，操可擒矣。」

　　繡喜從其計。早有探馬報曹操，說張繡盡撤兵在西北角上，吶喊守城，東南卻甚空
虛。操曰：「中吾計矣！」遂命軍中密備鍬钁，爬城器具，日間只引軍攻西北角；至二
更時分，卻領精兵於東南角上爬入濠去，砍開鹿角。城中全無動靜，眾軍一齊擁入。只
聽得一聲砲響，伏兵四起。曹軍急退，背後張繡親驅勇壯殺來。曹軍大敗，退出城外，
奔走數十里。張繡直殺至天明方收軍入城。曹操計點敗軍，已折五萬餘人，失去輜重無
數。呂虔、于禁俱各被傷。

　　卻說賈詡見操敗走，急勸張繡遺書劉表，使起兵截其後路。表得書，即欲起兵，忽
探馬報孫策屯兵湖口。蒯良曰：「策屯兵湖口，乃曹操之計也。今操新敗，若不乘勢擊
之，後必有患。」表乃令黃祖堅守隘口，自己統兵至安眾縣截操後路；一面約會張繡。
繡知表兵已起，即同賈詡引兵襲操。

　　且說操軍緩緩而行，至襄城到淯水，操忽於馬上放聲大哭。眾驚問其故。操曰：「
吾思去年於此地折了吾大將典韋，不由不哭耳！」因即下令屯住軍馬，大設祭筵，弔奠
典韋亡魂。操親自拈香哭拜，三軍無不感嘆。祭典韋畢，方祭姪曹安民及長子曹昂，并
祭陣亡軍士；連那匹射死的大宛馬，也都致祭。

　　次日，忽荀彧差人報說：「劉表助張繡屯兵安眾，截吾歸路。」操答彧書曰：「吾
日行數里，非不知賊來追我，然吾計劃已定，若到安眾，破繡必矣。君等勿疑。」便催
軍行至安眾縣界。劉表軍已守險要，張繡隨後引軍趕來。操乃令眾軍黑夜鑿險開道，暗
伏奇兵。

　　及天色微明，劉表、張繡軍會合，見操兵少，疑操遁去，俱引兵入險擊之。操縱奇
兵出，大破兩家之兵。曹兵出了安眾界口，於隘外下寨。劉表、張繡各整敗兵相見。表
曰：「何期反中曹操奸計！」繡曰：「容再圖之！」於是兩軍集於安眾。

　　且說荀彧探知袁紹欲興兵犯許都，星夜馳書報曹操。操得書心慌，即日回兵。細作
報知張繡，繡欲追之。賈詡曰：「不可追也，追之必敗。」劉表曰：「今日不追，坐失
機會矣。」力勸繡引軍萬餘同往追之。約行十餘里，趕上曹軍後隊。曹軍奮力接戰，繡
、表兩軍大敗而還。繡謂詡曰：「不用公言，果有此敗。」詡曰：「今可整兵再往追之
。」繡與表俱曰：「今已敗，奈何復追？」詡曰：「今番追去，必獲大勝，如其不然，
請斬吾首。」繡信之。劉表疑慮，不肯同往。繡乃自引一軍往追，操兵果然大敗，軍馬
輜重，連路散棄而走。

　　繡正往前追趕，忽山後一彪軍擁出。繡不敢前追，收軍回安眾。劉表問賈詡曰：「
前以精兵追退兵，而公曰必敗；後以敗卒擊勝兵，而公曰必克；究竟悉如公言，何其事
不同而皆驗也？願公明教我。」詡曰：「此易知耳。將軍雖善用兵，非曹操敵手。操軍
雖敗，必有勁將為殿，以防追兵；我兵雖銳，不能敵之也；故知必敗。夫操之急於退兵
者，必因許都有事；既破我追軍之後，必輕車速回，不復為備；我乘其不備而更追之，
故能勝也。」劉表、張繡俱服其高見。詡勸表回荊州，繡守襄城，以為脣齒，兩軍各散
。

　　且說曹操正行間，聞報後軍為繡所追，急引眾將回身救應。只見繡軍已退，敗兵回
告操曰：「若非山後這一路人馬阻住中路，我等皆被擒矣。」操急問何人，那人綽槍下
馬，拜見曹操，乃鎮威中郎將，江夏平春人；姓李，名通，字文達。操問何來。通曰：
「近守汝南，聞丞相與張繡、劉表戰，特來接應。」操喜，封通為建功侯，守汝南西界
，以防表、繡。李通拜謝而去。

　　操還許都，表奏孫策有功，封為討逆將軍，賜爵吳侯，遣使齎詔江東，諭令防剿劉
表。操回府，眾官參見畢。荀彧問曰：「丞相緩行至安眾，何以知必勝賊兵？」操曰：
「彼退無歸路，必將死戰，吾緩誘之而暗圖之，是以知其必勝也。」

　　荀彧拜服。郭嘉入。操曰：「公來何暮也？」嘉袖出一書，白操曰：「袁紹使人致
書承相，言欲出兵攻公孫瓚，特來借糧借兵。」操曰：「吾聞紹欲圖許都，今見吾歸，
又別生他議。」遂拆書觀之。見其詞意驕慢，乃問嘉曰：「袁紹如此無狀，吾欲討之，
恨力不及，如何？」

　　嘉曰：「劉項之不敵，公所知也。高祖惟智勝，項羽雖強，終為所擒。今紹有十敗
，公有十勝；紹兵雖盛，不足懼也。紹繁禮多儀，公體任自然，此道勝也；紹以逆動，
公以順率，此義勝也；桓、靈以來，政失於寬，紹以寬濟，公以猛糾，此治勝也；紹外
寬內忌，所任多親戚，公外簡內明，用人惟才，此度勝也；紹多謀少決，公得策輒行，
此謀勝也，紹專收名譽，公以至誠待人，此德勝也；紹恤近忽遠，公慮無不周，此仁勝
也；紹聽讒惑亂，公浸潤不行，此明勝也；紹是非混淆，公法度嚴明，此文勝也；紹好
為虛勢，不知兵要，公以少克眾，用兵如神，此武勝也。─公有此十勝，於以敗紹無難
矣。」

　　操笑曰：「如公所言，孤何足以當之？」荀彧曰：「郭奉孝十勝十敗之說，正與愚
見相合。紹兵雖眾，何足懼耶！」嘉曰：「徐州呂布，實心腹大患。今紹北征公孫瓚，
我當乘其遠出，先取呂布，掃除東南，然後圖紹，乃為上計；否則我方攻紹，布必乘虛
來犯許都，為害不淺也。」

　　操然其言，遂議東征呂布。荀彧曰：「可先使人往約劉備，待其回報，方可動兵。
」操從之，一面發書與玄德，一面厚遣紹使，奏封紹為大將軍太尉，兼都督冀、青、幽
、并四州，密書答之云：「公可討公孫瓚，吾當相助。」紹得書大喜，便進兵攻公孫瓚
。

　　且說呂布在徐州，每當賓客宴會之際，陳珪父子必盛稱布德。陳宮不悅，乘間告布
曰：「陳珪父子面諛將軍，其心不可測，宜善防之。」布怒叱曰：「汝無端獻讒，欲害
好人耶？」宮出歎曰：「忠言不入，吾輩必受殃矣。」意欲棄布他往，卻又不忍；又恐
被人嗤笑，乃終日悶悶不樂。

　　一日，帶領數騎去小沛地面圍獵解悶，忽見官道上一騎驛馬，飛奔前去。宮疑之，
棄了圍場，引從騎從小路趕上，問曰：「汝是何處使命？」那使者知是呂布部下人，慌
不能答。陳宮令搜其身，得玄德回答曹操密書一封。宮即連人與書，拿見呂布。布問其
故。來使曰：「曹丞相差我往劉豫州處下書，今得回書，不知書中所言何事。」布乃拆
書細看。書略曰：

　　奉明命欲圖呂布，敢不夙夜用心？但備兵微將少，不敢輕動。丞相若興大師，備當
為前驅。謹嚴兵整甲，專待鈞命。

　　呂布見了，大驚曰：「操賊焉敢如此！」遂將使者斬首，先使陳宮」、臧霸，結連
泰山寇孫觀、吳敦、尹禮、昌豨，東取山東兗州諸郡。令高順、張遼取沛城，攻玄德。
令宋憲、魏續西取汝、潁。布自總中軍為三路救應。

　　且說高順等引兵出徐州，將至小沛，有人報知玄德。玄德急與眾商議。孫乾曰：「
可速告急於曹操。」玄德曰：「誰可去許都告急？」階下一人出曰：「某願往。」視之
，乃玄德同郡人，姓簡，名雍，字憲和，現為玄德幕賓。玄德即修書付簡雍，使星夜赴
許都求援；一面整頓守城器具。玄德自守南門，孫乾守北門，雲長守西門，張飛守東門
，令糜竺與其弟糜芳守護中軍，原來糜竺有一妹，嫁與玄德為次妻。玄德與他兄弟有郎
舅之親，故令其守中軍保護妻小。

　　高順軍至，玄德在敵樓上問曰：「吾與奉先無隙，何故引兵至此？」順曰：「你結
連曹操，欲害吾主，今事已露，何不就縛？」言訖，便麾軍攻城。玄德閉門不出。次日
，張遼引兵攻打西門。雲長從城上謂之曰：「公儀表非俗，何故失身於賊？」張遼低頭
不語。雲長知此人有忠義之氣，更不以惡言相加，亦不出戰。

　　遼引兵退至東門，張飛便出迎戰。早有人報知關公。關公急來東門看時，只見張飛
方出城，張遼軍已退。飛欲追趕，關公急召入城。飛曰：「彼懼而退，何不追之？」關
公曰：「此人武藝不在你我之下。因我以正言感之，頗有自悔之心，故不與我等戰耳。
」飛乃悟，只令士卒堅守城門，更不出戰。

　　卻說簡雍至許都見曹操，具言前事。操即聚眾謀士議曰：「吾欲攻呂布，不憂袁紹
掣肘，只恐劉表、張繡擾其後耳。」荀攸曰：「二人新破，未敢輕動。呂布驍勇，若更
結連袁術，縱橫淮、泗，急難圖矣。」郭嘉曰：「今可乘其初叛，眾心未附疾往擊之。
」

　　操從其言，即命夏侯惇與夏侯淵、呂虔、李典領兵五萬先行，自統大軍陸續進發，
簡雍隨行。早有探馬報知高順。順飛報呂布。布先令侯成、郝萌、曹性引二百餘騎接應
高順，使離沛城三十里去迎曹軍，自引大軍隨後接應。

　　玄德在小沛城中見高順退去，知是曹家兵至，乃只留孫乾守城，糜竺、糜芳守家，
自己卻與關、張二公，提兵盡出城外，分頭下寨，接應曹軍。

　　卻說夏侯惇引軍前進，正與高順軍相遇，便挺槍出馬搦戰。高順迎敵。兩馬相交，
戰有四五十合，高順抵敵不住，敗下陣來。惇縱馬追趕，順遶陣而走。惇不捨，亦遶陣
追之。陣上曹性看見，暗地拈弓搭箭，覷得真切，一箭射去，正中夏侯惇左目，惇大叫
一聲，急用手拔箭，不想連眼珠拔出；乃大呼曰：「父精母血，不可棄也！」遂納於口
內啖之，仍復挺槍縱馬，直取曹性。性不及提防，早被一槍搠透面門，死於馬下。兩邊
軍士見者，無不駭然。

　　夏侯惇既殺曹性，縱馬便回。高順從背後趕來，麾軍齊上，曹軍大敗。夏侯淵救護
其兄而走。呂虔、李典將敗軍退去濟北下寨。高順得勝，引軍回擊玄德，恰好呂布大軍
亦至。布與張遼、高順分兵三路，夾攻玄德、關、張三寨。正是：啖睛猛將雖能戰，中
箭先鋒難久持。未知玄德勝負如何，且看下文分解。

第十九回：下邳城曹操鏖兵，白門樓呂布殞命

　　卻說高順引張遼擊關公寨，呂布自擊張飛寨，關、張各出迎戰，玄德引兵兩路接應
。呂布分軍從背後殺來，關，張兩軍皆潰，玄德引數十騎奔回沛城。呂布趕來，玄德急
喚城上軍士放下弔橋。呂布隨後也到。城上欲待放箭，又恐射了玄德。被呂布乘勢殺入
城門，把門將士，抵敵不住，都四散奔避。呂布招軍入城。玄德見勢已急，到家不及，
只得棄了妻小，穿城而過，走出西門，匹馬逃難。

　　呂布趕到玄德家中，糜竺出迎，告布曰：「吾聞大丈夫不廢人之妻子。今與將軍爭
天下者，曹公耳。玄德常念轅門射戟之恩，不敢背將軍也。今不得已而投曹公，惟將軍
憐之。」布曰：「吾與玄德舊交，豈忍害他妻子？」便令糜竺引玄德妻小，去徐州安置
。布自引軍投山東兗州境上，留高順、張遼守小沛。此時孫乾已逃出城外。關、張二人
亦各自收得些人馬，往山中住劄。

　　且說玄德匹馬逃難，正行間，背後一人趕至，視之乃孫乾也。玄德曰：「吾今兩弟
不知存亡，妻小失散，為之奈何？」孫乾曰：「不若且投曹操，以圖後計。」玄德依言
，尋小路投許都。途次絕糧，嘗往村中求食。但到處，聞劉豫州，皆爭進飲食。一日，
到一家投宿，其家一少年出拜，問其姓名，乃獵戶劉安也。

　　當下劉安聞豫州牧至，欲尋野味供食，一時不能得，乃殺其妻以食之。玄德曰：「
此何肉也？」安曰：「乃狼肉也。」玄德不疑，乃飽食了一頓，天晚就宿。至曉將去，
往後院取馬，忽見一婦人殺於廚下，臂上肉已都割去。玄德驚問，方知昨夜食者，乃其
妻之肉也。玄德不勝傷感。洒淚上馬。劉安告玄德曰：「本欲相隨使君，因老母在堂，
未敢遠行。」

　　玄德稱謝而別，取路出梁城。忽見塵頭蔽日，一彪大軍來到。玄德知是曹操之軍，
同孫乾逕至中軍旗下，與曹操相見，具說失沛城，散二弟，陷妻小之事。操亦為之下淚
。又說劉安殺妻為食之事，操乃令孫乾以金百兩往賜之。

　　軍行至濟北，夏侯淵等迎接入寨，備言兄夏侯惇損其一目，臥病未痊。操臨臥處視
之，令先回許都調理；一面使人打探呂布現在何處。採馬回報云：「呂布與陳宮，臧霸
結連泰山賊寇，共攻兗州諸郡。」操即令曹仁引三千兵打沛城。操親提大軍，與玄德來
戰呂布。前至山東，路近蕭關，正遇泰山寇孫觀，吳敦，尹禮，昌豨，領兵三萬餘攔去
路。操令許褚迎戰，四將一齊出馬。許褚奮力死戰，四將抵敵不住，各自敗走。操乘勢
掩殺，追至蕭關，探馬飛報呂布。

　　時布已回徐州，欲同陳登往救小沛，令陳珪守徐州，陳登臨行，珪謂之曰：「昔曹
公曾言東方事盡付與汝。今布將敗，可便圖之。」登曰：「外面之事，兒自為之；倘布
敗回，父親便請糜竺一同守城，休放布入，兒自布脫身之計。」珪曰：「布妻小在，此
心腹頗多，為之奈何？」登曰：「兒亦有計了。」乃入見呂布曰：「徐州四面受敵，操
必力攻，我當先思退步。可將錢糧移於下邳，倘徐州被圍，下邳有糧可救。主公盍早為
計！」布曰：「元龍之言甚善。吾當并妻小移去。」遂令宋憲，魏續保護妻小與錢糧移
屯下邳；一面自引軍與陳登住救蕭關。到半路，登曰：「容某先到關探曹兵虛實，主公
方可行。」

　　布許之，登乃先到關上。陳宮等接見。登曰：「溫侯深怪公等不肯向前，要來責罰
。」宮曰：「今曹兵勢大，未可輕敵。吾等緊守關隘，可勸主公深保沛城，乃為上策。
」陳登唯唯。至晚上關而望，見曹兵直逼關下，乃乘夜連寫三封書，拴在箭上，射下關
去。次日辭了陳宮，飛馬來見呂布曰：「關上孫觀等皆欲獻關，某已留下陳宮守把，將
軍可於黃昏時殺去救應。」

　　布曰：「非公則此關休矣。」便教陳登飛騎先至關，約陳宮為內應，舉火為號。登
逕往報宮曰：「曹兵已抄小路到關內，恐徐州有失。公等宜急回。」宮遂引眾棄關而走
。登就關上放起火來。呂布乘黑殺至，陳宮軍和呂布軍在黑暗裏自相掩殺。

　　曹兵望見號火，一齊殺到，乘勢攻擊。孫觀等各自四散逃避去了。呂布直殺到天明
，方知是計；急與陳宮回徐州。到得城邊叫門時，城上亂箭射下。糜竺在敵樓上喝曰：
「汝奪吾主城池，今當仍還吾主，汝不得復入此城也。」布大怒曰：「陳珪何在？」竺
曰：「吾已殺之矣。」布回顧宮曰：「陳登安在？」宮曰：「將軍尚執迷而問此佞賊乎
？」

　　布令遍尋軍中，卻只不見。宮勸布急投小沛，布從之。行至半路，只見一彪軍驟至
，視之乃高順，張遼也。布問之，答曰：「陳登來報說主公被圍，今某等急來救解。」
宮曰：「此又佞賊之計也。」布怒曰：「吾必殺此賊！」急驅馬至小沛。只見城上盡插
曹兵旗號。原來曹操已令曹仁襲了城池，引軍守把。呂布於城下大罵陳登。登在城上指
布罵曰：「吾乃漢臣，安肯事汝反賊耶！」布大怒。正待攻城，忽聽背後喊聲大起，一
隊人馬來到。當先一將乃是張飛。高順出馬迎敵，不能取勝。布親自接戰。正鬥間，陣
外喊聲復起，曹操親統大軍衝殺前來。

　　布料難抵敵，引軍東走。曹兵隨後追趕。呂布走得人困馬乏。忽大閃出一彪軍攔住
去路，為道一將，立馬橫刀，大喝：「呂布休走！關雲長在此！」呂布慌忙接戰。背後
張飛趕來。布無心戀戰，與陳宮等殺開條路，逕奔下邳。侯成引兵接應去了。關、張相
見，各洒淚言失散之事。雲長曰：「我在海州路上住紮，探得消息，故來至此。」張飛
曰：「弟在芒碭山住了這幾時，今日幸得相遇。」

　　兩個敘話畢，一同引兵來見玄德，哭拜於地。玄德悲喜交集，引二人見曹操，便隨
操入徐州。糜竺接見，具言家屬無恙，玄德甚喜。陳珪父子亦來參拜曹操。操設一大宴
，犒勞諸將。操自居中，使陳珪居左、玄德居右。其餘將士，各依次坐。宴罷，操嘉陳
珪父子之功，加封十縣祿，授登為伏波將軍。

　　且說曹操得了徐州，心中大喜，商議起兵攻下邳。程昱曰：「布今止有下邳一城，
若逼之太急，必死戰而投袁術矣。布與術合，其勢難攻。今可使能事者守住淮南徑路，
內防呂布，外當袁術。況今山東尚有臧霸、孫觀之徒未曾歸順，防之亦不可忽也。」

　　操曰：「吾自當山東諸路。其淮南徑路請玄德當之。」玄德曰：「丞相將令，安敢
有違？」次日，玄德留糜竺、簡雍在徐州，帶孫乾，關，張引軍往守淮南徑路。曹操自
引兵攻下邳。

　　且說呂布在下邳，自恃糧食足備，且有泗水之險，安心坐守，何保無虞。陳宮曰：
「今操兵方來，可乘其寨柵未定，以逸擊勞，無不勝者。」布曰：「吾方屢敗，不可輕
出。待其來攻而後擊之，皆落泗水矣。」遂不聽陳宮之言。

　　過數日，曹兵下寨已定。操統眾將至城下，大叫呂布答話。布上城而立。操謂布曰
：「聞奉先又欲結婚袁術，吾故領兵至此。夫術有反逆大非，而公有討董卓之功，今何
自棄其前功而從逆賊耶？倘城池一破，悔之晚矣！若早來降，共扶王室，當不失封侯之
位。」布曰：「丞相且退，尚容商議。」

　　陳宮在布側大罵曹操奸賊，一箭射中其麾蓋。操指宮恨曰：「吾誓殺汝！」遂引兵
攻城。宮謂布曰：「曹操遠來，勢不能久。將軍可以步騎出屯於外，宮將餘眾閉守於內
。操若攻將軍，宮引兵擊其背；若來攻城，將軍為救於後。不過旬日，操軍食盡，可一
鼓而破，此乃掎角之勢也。」布曰：「公言極是。」遂歸府收拾戎裝。時方冬寨，分付
從人多帶綿衣。

　　布妻嚴氏聞之，出問曰：「君欲何往？」布告以陳宮之謀。嚴氏曰：「君委全城，
捐妻子，孤軍遠出，倘一旦有變，妾豈得為將軍之妻乎？」布躊躇未決，三日不出。宮
入見曰：「操軍四面圍城，若不早出，必受其困。」布曰：「吾思遠出不如堅守。」宮
曰：「近聞操軍糧少，遣人往許都去取，早晚將至。將軍可引精兵往斷其糧道。此計大
妙。」

　　布然其言，復入內對嚴氏說知此事。嚴氏泣曰：「將軍若出，陳宮，高順，安能堅
守城池？倘有差失，悔無及矣！妾昔在長安，已為將軍所棄，幸賴龐舒私藏妾身，再得
與將軍相聚；孰佑知今又棄妾而去乎？將軍前程萬里，請勿以妾為念！」言罷痛哭。

　　布聞言愁悶不決，入告貂蟬。貂蟬曰：「將軍與妾作主，勿輕騎自出。」布曰：「
汝無憂慮。吾有畫戟，赤兔馬，誰敢近我？」乃出謂陳宮曰：「操軍糧至者，詐也。操
多詭計，吾未敢動。」宮出歎曰：「吾等死無葬身之地矣！」

　　布於是終日不出，只同嚴氏，貂蟬飲酒解悶。謀士許汜，王楷入見布，進計曰：「
今袁術在淮南，聲勢大振。將軍舊曾與彼約婚，今何不仍求之？彼兵若至，內外夾攻，
操不難破也。」布從其計，即日修書，就著二人前去。許汜曰：「須得一軍引路衝出方
好。」布令張遼，郝萌兩個引兵一千，送出隘口。

　　是夜二更，張遼在前，郝萌在後，保著許汜，王楷殺出城去。抹過玄德寨，眾將追
趕不及，已出隘口。郝萌將五百人，跟許汜，王楷而去。張遼引一半軍回來，到隘口時
，雲長攔住。未及交鋒，高順引兵出城救應，接入城中去了。

　　且說許汜，王楷至壽春，拜見袁術，呈上書信。術曰：「前者殺吾使命，賴我奼姻
，今又來相問，何也？」汜曰：「此為曲奸計所誤：願明公詳之。」術曰：「汝主不因
曹兵困急，豈肯以女許我？」楷曰：「明公今不相救，恐脣亡齒寒，亦非明公之福也。
」術曰：「奉先反覆無信，可先送女，然後發兵。」許汜，王楷只得拜辭，和郝萌回來
。到亡德寨邊，汜曰：「日間不可過。夜半吾二人先行，郝將軍斷後。」

　　商量停當。夜過玄德寨，許汜，王楷先過去了。郝萌正行之次，張飛出寨攔路。郝
萌交馬只一合，被張飛生擒過去，五百人馬盡被殺散。張飛解郝萌來見玄德，玄德押往
大寨見曹操。郝萌備說求救許婚一事。操大怒，斬郝萌於軍門，使人傳諭各寨，小心防
守，如有走透呂布及彼軍士者，依軍法處治。各寨悚然。

　　玄德回營，分付關、張曰：「我等正當淮南衝要之處。二弟切宜小心在意，勿犯曹
公軍令。」飛曰：「捉了一員賊將，曹操不見有甚褒賞，卻反來諕嚇，何也？」玄德曰
：「非也：曹操統領多軍，不以軍令，何能服人？弟勿犯之。」關，張應諾而退。

　　且說許汜，王楷，回見呂布，具言袁術先欲得婦，然後起兵救援。布曰：「如何送
去？」汜曰：「今郝萌被獲，操必知我情，預作準備。若非將軍親自護送，誰能突出重
圍？」布曰：「今日便送去，如何？」汜曰：「今日乃凶神值日，不可去。明日大利，
宜用戌亥時。」布命張遼，高順引三千軍馬，安排小車一輛：「我親送至二百里外，卻
使你兩個送去。」

　　次夜二更時分，呂布將女以綿纏身，用甲包裏，負於背上，提戟上馬。放開城門，
布當先出城，張遼，高順跟著。將次到玄德寨前，一聲鼓響，關，張二人攔住去路，大
叫：「休走！」布無心戀戰，只顧奪路而行。玄德自引一軍殺來，兩軍混戰。呂布雖勇
，終是縛一女在身上，只恐有傷，不敢衝突重圍。後面徐晃、許褚皆殺來，眾軍皆大叫
曰：「不要走了呂布！」

　　布見軍來太急，只得仍退入城。玄德收軍，徐晃等各歸寨，端的不曾走透一個。呂
布回到城中，心中憂悶，只是飲酒。

　　卻說曹操攻城，兩月不下，忽報：「河內太守張揚出兵東市，欲救呂布；部將楊醜
殺之，欲將頭獻丞相，欲被張揚心腹將眭固所殺，反投大城去了。」操聞報，即遣史渙
追斬眭固。因聚眾將曰：「張揚雖幸自滅，然北有袁紹之憂，東有表、繡之患，下邳久
圍不克。吾欲捨布還都，暫且息戰，何如？」荀攸急止曰：「不可，呂布屢敗，銳氣已
墮。軍以將為主，將衰則軍無戰心。彼陳宮雖有謀而遲，今布之氣未復，宮之謀未定，
作速政之，布可擒也。」郭嘉曰：「某有一計，下邳城可立破，勝於二十萬師。」荀彧
曰：「莫非決沂、泗之水乎？」嘉笑曰：「正是此意。」

　　操大喜。即令軍士決兩河之水。曹兵皆居高原，坐視水淹下邳。下邳一城，只剩得
東門無水；其餘各門，都被水淹。眾軍飛報呂布。布曰：「吾有亦免馬，渡水如平地，
又何懼哉！」乃日與妻妾痛飲美酒。因酒色過傷，形容銷減。一旦取鏡自照，驚曰：「
吾被酒色傷矣！自今日始，當戒之。」遂下令城中，但有飲酒皆斬。

　　卻說侯成有馬十五匹，被後槽人盜去，欲獻與玄德。侯成知覺，追殺後槽人，將馬
奪回；諸將與侯成作賀。侯成釀得五六斛酒，欲與諸將會飲；恐呂布見罪，乃先以酒五
瓶詣布府，稟曰：「托將軍虎威，追得失馬。眾將皆來作賀，釀得些酒，未敢擅飲，特
先奉上微意。」

　　布大怒曰：「吾方禁，酒汝卻釀酒會飲，莫非同謀伐我乎？」命推出斬之。宋憲，
魏續等諸將俱入告饒。布曰：「故犯吾令，理合斬首。今看眾將面，且打一百！」眾將
又哀告，打了五十背花，然後放歸。眾將無不喪氣。

　　宋憲，魏續至侯成家探視，侯成泣曰：「非公等則吾死矣！」憲曰：「布只戀妻子
，視吾等如草芥。」續曰：「軍圍城下，水遶壕邊，吾等死無日矣！」憲曰：「布無仁
無義，我等棄之而走，何如？」續曰：「非丈夫也。不若擒布獻曹公。」侯成曰：「我
因追馬受責，而布所倚恃者，赤免馬也。汝二人果能獻門擒布，吾當先盜馬去見曹公。
」

　　三人商議定了。是夜侯成暗至馬院，盜了那匹赤免馬，飛奔東門來。魏續便開門放
出，卻佯作追趕之狀。侯成到曹操寨，獻上馬匹，備言宋憲、魏續插白旗為號，準備獻
門。曹操聞此信，便押榜數十張射入城去。其榜曰：

　　大將軍曹，特奉明詔，征伐呂布。如有抗拒大軍者，破城之日，滿門誅戳。上至將
校，下至庶民，有能擒呂布來獻，或獻其首級者，重加官賞。為此榜諭，各宜知悉。

　　次日平明，城外喊聲震地。呂布大驚，提戟上城，各門點視，責罵魏續走透侯成，
失了戰馬，欲待治罪。城下曹兵望見城上白旗，竭力攻城，布只得親自抵敵。從平明直
打到日中，曹兵稍退。布少憩門樓，不覺睡著在椅上。宋憲趕退左右，先盜其畫戟，便
與魏續一齊動手，將呂布繩纏索綁，緊緊縛住。

　　布從睡夢中驚醒，急喚左右，卻都被二人殺散，把白旗一招，曹兵齊至城下。魏續
大叫：「已生擒呂布矣！」夏侯淵尚未信。宋憲在擲下呂布畫戟來，大開城門，曹兵一
擁而入。高順，張遼在西門，水圍難出。為曹兵所擒。陳宮奔至南門，為徐晃所獲。

　　曹操入城，即傳令退了所決之水，出榜安民；一面與玄德同坐白門樓上，關，張侍
立於側，提過擒獲一干人來。呂布雖然長大，卻被繩索綑作一團。布叫曰：「縛太急，
乞緩之！」操曰：「縛虎不得不急。」布見侯成，魏續，宋憲，皆立於側，
乃謂之曰：「我待諸將不薄，汝等何忍背反？」憲曰：「聽妻妾言，不聽將計，何謂不
薄？」

　　布默然。須臾，眾擁高順至。操問曰：「汝有何言？」順不答。操怒命斬之。徐晃
解陳宮至。操曰：「公臺別來無恙？」宮曰：「汝心術不正，吾故棄汝！」操曰：「吾
心不正，公又奈何獨事呂布？」宮曰：「布雖無謀，不似你詭詐奸險。」操曰：「公自
謂足智多謀，今竟何如？」宮顧呂布曰：「恨此人不從吾言！若從吾言，未必被擒也。
」操曰：「今日之事當如何？」宮大聲曰：「今日有死而已！」操曰：「公如是，奈公
之老母妻子何？」宮曰：「吾聞以孝治天下者，不害人之親；施仁政於天下者，不絕人
之祀。老母妻子之存亡，亦在於明公耳。吾身既被擒，請即就戮，並無挂念。」

　　操有留戀之意。宮徑步下樓，左右牽之不住。操起身泣而送之。宮並不回顧。操謂
從者曰：「即送公臺老母妻子回許都養老。怠慢者斬。」宮聞言，亦不開口，伸頸就刑
。眾皆下淚。操以棺槨盛其屍，葬於許都。後人有詩歎之曰：

　　生死無二志，丈夫何壯哉！不從金石論，空負棟梁材。

　　輔主真堪敬，辭親實可哀。白門身死日，誰肯似公臺！

　　方操送宮下樓時，布告玄德曰：「公為坐上客，布為階下囚，何不發一言而相寬乎
？」玄德點頭。及操上樓來，布叫曰：「明公所患，不過於布。布今已服矣。公為大將
，布副之，天下不難定也。」操回顧玄德曰：「何如？」玄德答曰：「公不見丁建陽、
董卓之事乎？」布目視玄德曰：「是兒最無信者！」操令牽下樓縊之。布回顧玄德曰：
「大耳兒！不記轅門射戟時耶？」忽一人大叫曰：「呂布匹夫！死則死耳，何懼之有！
」眾視之，乃刀斧手擁張遼至。操令將呂布縊死，然後梟首。後人有詩歎曰：　　

　　洪水滔滔淹下邳，當年呂布受擒時：空如赤免馬千里，漫有方天戟一枝。

　　縛虎望寬今太懦，養鷹休飽昔無疑。戀妻不納陳宮諫，枉罵無恩大耳兒。

　　又有詩論玄德曰：傷人餓虎縛休寬，董卓，丁原血未乾。玄德既知能啖父，爭如留
取害曹瞞？

　　卻說武士擁張遼至。操指遼曰：「這人好生面善。」遼曰：「濮陽城中曾相遇，如
何忘卻？」操笑曰：「你原來也記得！」遼曰：「只是可惜！」操曰：「可惜甚的？」
遼曰：「可惜當日火不大，不曾燒死你這國賊！」操大怒曰：「敗將安敢辱吾！」拔劍
在手，親自來殺張遼。遼全無懼色，引頸待殺。曹操背後一人攀住臂膊，一人詭於面前
，說道：「丞相且莫動手！」

　　正是：乞哀呂布無人救，罵賊張遼反得生。畢竟救張遼的是誰，且看下文分解。

第二十回：曹阿瞞許田打圍，董國舅內閣受詔

　　話說曹操舉劍欲殺張遼，玄德攀住臂膊，雲長跪於面前。玄德曰：「此等赤心之人
，正當留用。」雲長曰：「關某素知文遠忠義之士，願以性命保之。」操擲劍笑曰：「
我亦知文遠忠義，故戲之耳。」乃親釋其縛，解衣衣之，延之上坐。遼感其意，遂降。
操拜遼為中郎將，賜爵關內侯，使招安臧霸。

　　聞呂布已死，張遼已降，遂亦引本部軍投降。操厚賞之。臧霸又招安孫觀，吳敦，
尹禮，來降；獨昌豨未肯歸順。操封臧霸為瑯琊相。孫觀等亦各加官，令守青、徐沿海
地面。將呂布妻女載回許都。大犒三軍，拔寨班師。路過徐州，百姓焚香遮道，請留劉
使君為牧。操曰：「劉使君功大，且待面君封爵，回來未遲。」百姓叩謝。操喚車騎將
軍車冑權領徐州。操軍回許昌，封賞出征人員，留玄德在相府左近宅院歇定。

　　次日，獻帝設朝，操表奏玄德軍功，引玄德見帝。玄德具朝服拜於丹墀。帝宣上殿
問曰：「卿祖何人？」玄德奏曰：「臣乃中山靖王之後，孝景皇帝閣下玄孫，劉雄之孫
，劉弘之子也。」帝教取宗族世譜檢看，令宗正卿宣讀曰：

　　孝景皇帝生十四子。第七子乃中山靖王劉勝。勝生陸城亭侯劉貞。貞生沛侯劉昂。
昂生漳侯劉祿。祿生沂水侯劉戀。戀生欽陽侯劉英。英生安國侯劉建。建生廣陵侯劉哀
。哀生膠水侯劉憲。憲生祖邑侯劉舒。舒生祁陽侯劉誼。誼生原澤侯劉必。必生潁川侯
劉達。達生豐靈侯劉不疑。不疑生濟川侯劉惠。惠生東郡范令劉雄。雄生劉弘。弘不仕
劉備乃劉弘之子也。

　　帝排世譜，則玄德乃帝之叔也。帝大喜，請入偏殿敘叔姪之禮。帝暗思：「曹操弄
權，國事都不由朕主，今得此英雄之叔，朕有助矣！」遂拜玄德為左將軍宜城亭侯。設
宴款待畢，玄德謝恩出朝。自此人皆稱為劉皇叔。

　　曹操回府，荀彧等一班謀士入見曰：「天子認劉備為叔，恐無益於明公。」操曰：
「彼既認為皇叔，吾以天子之詔令之，彼愈不敢不服矣。況吾留彼在許都，名雖近君，
實在吾掌握之內，吾何懼哉？吾所慮者，太尉楊彪係袁術親戚；倘與二袁為內應，為害
不淺。當即除之。」乃密使人誣告彪交通袁術，遂收彪下獄，命滿寵按治之。

　　時北海太守孔融在許都，因諫操曰：「楊公四世清德，豈可因袁氏而罪之乎？」操
曰：「此朝延意也。」融曰：「使成王殺召公，周公可得言不知耶？」操不得已，乃免
彪官，放歸田里。議郎趙彥憤操專橫，上疏劾操不奉帝旨、擅收大臣之罪。操大怒，即
收趙彥殺之。於是百官無不悚懼。謀士程昱說操曰：「今明公威名日盛，何不乘此時行
王霸之事？」操曰：「朝廷股肱尚多，未可輕動。吾當請天子田獵，以觀動靜。」

　　於是揀選良馬，名鷹俊犬，弓矢俱備，先聚兵城外，操入請天子田獵。帝曰：「田
獵恐非正道。」操曰：「古之帝王，春蒐夏苗，秋獮冬狩，四時出郊，以示武於天下。
今四海擾攘之時，正當借田獵以講武。」帝不敢不從，隨即上逍遙馬，帶寶雕弓、金鈚
箭，排鑾駕出城。玄德與關、張各彎弓插箭，內穿掩心甲，手持兵器，引數十騎隨駕出
許昌。曹操騎爪黃飛電馬，引十萬之眾，與天子獵於許田。軍士排開圍場，週廣二百餘
里。操與天子並馬而行，只爭一馬頭。背後都是操之心腹將校。文武百官，遠遠侍從，
誰敢近前。

　　當日獻帝馳馬到許田，劉玄德起居道旁。帝曰：「朕今欲看皇叔射獵。」玄德領命
上馬，忽草中趕起一兔。玄德射之，一箭正中那兔。帝喝采。轉過土坡，忽見荊棘中趕
出一隻大鹿。帝連射三箭不中，顧謂操曰：「卿射之。」操就討天子寶雕弓、金鈚箭，
扣滿一射，正中鹿背，倒於草中。群臣將校，見了金鈚箭，只道天子射中，都踴躍向帝
呼萬歲。曹操縱馬直出，遮於天子之前以迎受之。群皆失色。

　　玄德背後雲長大怒，剔起臥蠶眉，睜開丹鳳眼，提刀拍馬便出，要斬曹操。玄德見
了，慌忙搖手送目。關公見兄如此，便不敢動。玄德欠身向操稱賀曰：「丞相神射，世
所罕及！」操笑曰：「此天子洪福耳。」乃回馬向天子稱賀，竟不獻還寶雕弓，親自懸
帶。

　　圍場已罷，宴於許田。宴畢，駕回許都。眾人各自歸歇。雲長問玄德曰：「操賊欺
君罔上，我欲殺之，為國除害，兄何止我？」玄德曰：「『投鼠忌器』。操與帝相離只
一馬頭，其心腹之人，週迴擁侍；吾弟若逞一時之怒，輕有舉動，倘事不成，有傷天子
，罪反坐我等矣。」雲長曰：「今日不殺此賊，後必為禍。」玄德曰：「且宜秘之，不
可輕言。」

　　卻說獻帝回宮，泣謂伏皇后曰：「朕自即位以來，奸雄並起；先受董卓之殃，後遭
傕、汜之亂。常人未受之苦，吾與汝當之。後得曹操，以為社稷之臣；不意專國弄權，
擅作威福。朕每見之，背若芒刺。今日在圍場上，身迎呼賀，無禮已極！早晚必有異謀
，吾夫婦不知死所也！」伏皇后曰：「滿朝公卿，俱食漢祿，竟無一人能救國難乎？」

　　言未畢，忽一人自外而入曰：「帝、后休憂：吾舉一人，可除國害。」帝視之，乃
伏皇后之父伏完也。帝掩淚問曰：「皇丈亦知操賊之專橫乎？」完曰：「許田射鹿之事
，誰不見之？但滿朝之中，非操宗族，則其門下。若非國戚，誰肯盡忠討賊？老臣無權
，難行此事。車騎將軍國舅董承可託也。」帝曰：「董國舅多赴國難，朕躬素知；可宣
入內，共議大事。」完曰：「陛下左右皆操賊心腹，倘事機泄漏，為禍不淺。」帝曰：
「然則奈何？」完曰：「臣有一計，陛下可製衣一領，取玉帶一條，密賜董承；卻於帶
襯內縫一密詔以賜之，令到家見詔，可以晝夜畫策；神鬼不覺矣。」

　　帝然之，伏完辭出。帝乃自作一密詔，咬破指尖，以血寫之，暗令伏皇后縫於玉帶
紫錦襯內，卻自穿錦袍，自繫此帶，令內史宣董承入。承見帝禮畢，帝曰：「朕夜來與
后說霸河之苦，念國舅大功，故特宣入慰勞。」承頓首謝。帝引承出殿，到太廟，轉上
功臣閣內。帝焚香禮畢，引承觀畫像。中間畫漢高祖容像。帝曰：「吾高祖皇帝起身何
地？如何創業？」承大驚曰：「陛下戲臣耳。聖祖之事，何為不知？高皇帝起自泗上亭
長，提三尺劍，斬蛇起義，縱橫四海，三載亡秦，五年滅楚，遂有天下，立萬世之基業
。

　　帝曰：「祖宗如此英雄，子孫如此懦弱，豈不可歎！」因指左右二輔之像曰：「此
二人非留侯張良、酇侯蕭何耶？」承曰：「然也。高祖開基創業，實賴二人之力。」帝
回顧左右較遠，乃密謂承曰：「卿亦當如此二人立於朕側。」承曰：「臣無寸功，何以
當此？」帝曰：「朕想卿西都救駕之功，未嘗少忘，無可為賜。」因指所著袍帶曰：「
卿當衣朕此袍，繫朕此帶，常如在朕左右也。」承頓首謝。帝解袍帶賜承，密語曰：「
卿歸可細視之，勿負朕意。」

　　承會意，穿袍繫帶，辭帝下閣。早有人報知曹操曰：「帝與董承登功臣閣說話。」
操即入朝來看。董承出閣，纔過宮門，恰遇操來；急無躲避處，只得立於路側施禮。操
問曰：「國舅何來？」承曰：「適蒙天子宣召，賜以錦袍玉帶。」操問曰：「何故見賜
？」承曰：「因念某舊日西都救駕之功，故有此賜。」操曰：「解帶我看。」承心知衣
帶中必有密詔，恐操看破，遲延不解。操叱左右：「急解下來！」看了半晌，笑曰：「
果然是條好玉帶？再脫下錦袍來借看。」

　　承心中畏懼，不敢不從，遂脫袍獻上。操親自以手提起，對日影中細細詳看。看畢
，自己穿在身上，繫了玉帶，回顧左右曰：「長短如何？」左右稱美。操謂承曰：「國
舅即以此袍帶轉賜與吾，何如？」承告曰：「君恩所賜，不敢轉贈；容某別製奉獻。」
操曰：「國舅受此衣帶，莫非其中有謀乎？」承驚曰：「某焉敢？丞相如要，便當留下
。」操曰：「公受君賜，吾何相奪？聊為戲耳。」遂脫袍帶還承。

　　承辭操歸家，至夜獨坐書院中，將袍仔細反覆看了，並無一物。承思曰：「天子賜
我袍帶，命我細觀，必非無意；今不見其蹤跡，何也？」隨又取玉帶檢看，乃白玉玲瓏
，碾成小龍穿花，背用紫綿為襯，縫綴端整，亦並無一物。承心疑，放於桌上，反覆尋
之。良久，倦甚。正欲伏几而寢，忽然燈花落於帶上，燒著背襯。承驚拭之，已燒破一
處，微露素絹，隱見血跡。急取刀拆開視之，乃天子手書血字密詔也。詔曰：

　　朕聞人倫之大，父子為先；尊卑之殊，君臣為重。近日操賊弄權，欺壓君父；結連
黨伍，敗壞朝綱；　敕賞封罰，不由朕主。朕夙夜憂思，恐天下將危。卿乃國之大臣，
朕之至戚，當念高帝創業之艱難，糾合忠義兩全之烈士，殄滅奸黨，復安社稷，祖宗幸
甚！破指洒血，書詔付卿，再四慎之，勿負朕意！建安四年春三月詔。

　　董承覽畢，涕淚交流，一夜寢不能寐。晨起，復至書院中，將詔再三觀看，無計可
施。乃放詔於几上，沈思滅操之計。忖量未定，隱几而臥。忽侍郎王子服至。門吏知子
服與董承交厚，不敢攔阻，竟入書院。見承伏不醒，袖底壓著素絹，微露「朕」字。子
服疑之，默取看畢，藏於袖中，呼承曰：「國舅好自在！虧你如何睡得著！」

　　承驚覺，不見詔書，魂不附體，手腳慌亂。子服曰：「汝欲殺曹公！吾當出首。」
承泣告曰：「若兄如此，漢室休矣！」子服曰：「吾戲耳。吾祖宗世食漢祿，豈無忠心
？願助兄一臂之力，共誅國賊。」承曰：「兄有此心，國之大幸。」子服曰：「當於密
室同立義狀，各捨三族，以報漢君。」承大喜，取白絹一幅，先書名畫字。子服亦即書
名畫字。書畢，子服曰：「將軍吳子蘭，與吾至厚，可與同謀。」承曰：「滿朝大臣，
惟有長水校尉种輯、議郎吳碩是吾心腹，必能與我同事。」

　　正商議間，家僮入報种輯、吳碩來探。承曰：「此天助我也！」教子服暫避於屏後
。承接二人入書院。坐定，茶畢。輯曰：「許田射獵之事，君亦懷恨乎？」承曰：「雖
懷恨，無可奈何。」碩曰：「吾誓殺此賊，恨無助我者耳！」輯曰：「為國除害，雖死
無怨。」王子服從屏後出曰：「汝二人欲殺曹丞相！我當出首，董國舅便是証見。」种
輯怒曰：「忠臣不怕死，吾等死做漢鬼，強似你阿附國賊！」承笑曰：「吾等正為此事
，欲見二公。王侍郎之言乃戲耳。」便於袖中取出詔來與二人看。二人讀詔，揮淚不止
。承遂請書名。子服曰：「二公在此少待，吾去請吳子蘭來。」

　　子服去不多時，即同子蘭至，與眾相見，亦書名畢。承邀於後堂會飲。忽報西涼太
守馬騰相探。承曰：「只推我病，不能接見。」門吏回報。騰大怒曰：「我夜來在東華
門外，親見他錦袍玉帶而出，何故推病耶！吾非無事而來，奈何拒我！」門吏入報，備
言騰怒。承起曰：「諸公少待，暫容承出。」隨即出廳延接。禮畢，坐定。騰曰：「騰
入覲將還，故來相辭，何見拒也？」承曰：「賤軀暴疾，有失迎候，罪甚。」騰曰：「
面帶春色，未見病容。」

　　承無言可答。騰拂袖便起，嗟歎下階曰：「皆非救國之人也！」承感其言，挽留之
，問曰：「公謂何人非救國之人？」騰曰：「許田射獵之事，吾尚氣滿胸膛；公乃國之
至戚，猶自滯於酒色，而不思討賊，安得為皇家救難扶災之人乎！」承恐其詐，佯驚曰
：「曹丞相乃國之大臣，朝廷所倚賴，公何出此言？」騰大怒曰：「汝尚以曹賊為好人
耶？」承曰：「耳目甚近，請公低聲。」騰曰：「貪生怕死之徒，不足以論大事！」說
罷，又欲起身。承知騰忠義，乃曰：「公且息怒。某請公看一物。」遂邀騰入書院，取
詔示之。

　　騰讀畢，毛髮倒豎，咬齒嚼脣，滿口流血。謂承曰：「公若有舉動，吾即統西涼兵
為外應。」承請騰與諸公相見，取出義狀，教騰書名。騰乃取酒歃血為盟曰：「吾等誓
死不負所約！」指坐上五人言曰：「若得十人，大事諧矣。」承曰：「忠義之士，不可
多得。若所與非人，則反相害矣。」騰教取鴛行鷺序薄來檢看。檢到劉氏宗族，乃拍手
言曰：「何不共此人商議？」眾皆問何人。馬騰不慌不忙，說出那人來。正是：本因國
舅承明詔，又見宗潢佐漢朝。畢竟馬騰之言如何，且聽下文分解。

第二十一回：曹操煮酒論英雄，關公賺城斬車胄

　　卻說董承等問馬騰曰：「公卻用何人？」馬騰曰：「見有豫州牧劉玄德在此，何不
求之？」承曰：「此人雖係皇叔，今正依附曹操，安肯行此事耶？」騰曰：「吾觀前日
圍場之中，曹操迎受眾賀之時，雲長在玄德背後，挺刀欲殺操，玄德以目視之而止。玄
德非不欲圖操，恨操爪牙多，恐力不及耳。公試求之，當必應允。」吳碩曰：「此事不
宜太速，當從容商議。」眾皆散去。

　　次日黑夜裏，董承懷詔，逕往玄德館中來。門吏入報，玄德迎出，請入小閣坐定。
關、張侍立於側。玄德曰：「國舅夜至此，必有事故。」承曰：「白日乘馬相訪，恐操
見疑，故黑夜相見。」玄德命取酒相待。承曰：「前日圍場之中，雲長欲殺曹操，將軍
動目搖頭而退之，何也？」玄德失驚曰：「公何以知之？」承曰：「人皆不見，某獨見
之。」

　　玄德不能隱諱，遂曰：「舍弟見操僭越，故不覺發怒耳。」承掩面而哭曰：「朝廷
臣子，若盡如雲長，何憂不太平哉！」玄德恐是曹操使他來試探，乃佯言曰：「曹丞相
治國，為何憂不太平？」承變色而起曰：「公乃漢朝皇叔，故剖肝瀝膽以相告，公何詐
也？」玄德曰：「恐國舅有詐，故相試耳。」

　　於是董承取衣帶詔令觀之。玄德不勝悲憤。又將義狀出示，上止有六位：一，車騎
將軍董承；二，工部侍郎王子服；三，長水校尉种輯；四，議郎吳碩；五，昭信將軍吳
子蘭；六，西涼太守馬騰。玄德曰：「公既奉詔討賊，備敢不犬馬之勞。」承拜謝，便
請書名。玄德亦書「左將軍劉備」，押了字，付承收訖。承曰：「尚容再請三人，共聚
十義，以圖國賊。」玄德曰：「切宜緩緩而行，不可輕洩。」

　　共議到五更，相別去了。玄德也防曹操謀害，就下處後園種菜，親自澆灌，以韜晦
之計。關、張曰：「兄不留心天下大事，而學小人之事，何也？」玄德曰：「此非二弟
所知之。」二人乃不復言。

　　一日，關、張不在，玄德正在後園澆菜，許褚、張遼引數十人入園中曰：「丞相有
命，請使君便行。」玄德驚問曰：「有甚緊事？」許褚曰：「不知。只教我來相請。」
玄德只得隨二人入府見操。操笑曰：「在家做得好大事！」諕得玄德面如土色。操執玄
德手，直至後園曰：「玄德學圃不易。」玄德方纔放心，答曰：「無事消遣耳。」操曰
：「適見枝頭梅子青青，忽感去年征張繡時，道上缺水，將士皆渴。吾心生一計，以鞭
虛指曰：『前面有梅林。』軍士聞之，口皆生唾，由是不渴。今見此梅，不可不賞。又
值煮酒正熟，故邀使君小亭一會。」玄德心神方定，隨至小亭，已設樽俎：盤置青梅，
一樽煮酒。二人對坐，開懷暢飲。

　　酒至半酣，忽陰雲漠漠，驟雨將至。從人遙指天外龍挂，操與玄德欄觀之。操日：
「使君知龍之變化否？」玄德曰：「未知其詳。」操曰：「龍能大能小，能升能隱；大
則興雲吐霧，小則隱介藏形；升則飛騰於宇宙之間，隱則潛伏於波濤之內。方今春深，
龍乘時變化，猶人得志而縱橫四海。龍之為物，可比世之英雄。玄德久歷四方，必知當
世英雄。請試指言之。」

　　玄德曰：「備肉眼安識英雄？」操曰：「休得過謙。」玄德曰：「備叨恩庇，得仕
於朝。天下英雄，實有未知。」操曰：「既不識其面，亦聞其名。」玄德曰：「淮南袁
術，兵糧足備，可謂英雄。」操笑曰：「塚中枯骨，吾早晚必擒之！」玄德曰：「河北
袁紹，四世三公，門多故吏；今虎踞冀州之地，部下能事者極多，可謂英雄。」操笑曰
：「袁紹色厲膽薄，好謀無斷；幹大事而惜身，見小利而忘命：非英雄也。」玄德曰：
「有一人名稱八駿，威鎮九州──劉景升可為英雄。」操曰：「劉表虛名無實，非英雄
也。」玄德曰：「有一人血氣方剛，江東領袖──孫伯苻乃英雄也。」操曰：「孫策藉
父之名，非英雄也。」玄德曰：「益州劉季玉，可為英雄乎？」操曰：「劉璋雖係宗室
，乃守戶之犬耳，何足為英雄！」玄德曰：「如張繡、張魯、韓遂等輩皆何如？」操鼓
掌大笑曰：「此等碌碌小人，何足挂齒！」玄德曰：「舍此之外，備實不知。」操曰：
「夫英雄者，胸懷大志，腹有良謀；有包藏宇宙之機，吞吐天地之志者也。」玄德曰：
「誰能當之？」操以手指玄德，後自指曰：「今天下英雄，惟使君與操耳。」

　　玄德聞言，吃了一驚，手中所執匙箸，不覺落於地下。時正值天雨將至，雷聲大作
。玄德乃從容俯首拾箸曰：「一震之威，乃至於此。」操笑曰：「丈夫亦畏雷乎？」玄
德曰：「聖人迅雷風烈必變，安得不畏？」將聞言失箸緣故，輕輕掩飾過了。操遂不疑
玄德。後人有詩讚曰：

　　勉從虎穴暫趨身，說破英雄驚殺人。巧借聞雷來掩飾，隨機應變信如神。

　　天雨方住，見兩個人撞入後園，手提寶劍，突至亭前，左右攔擋不住。操視之，乃
關、張二人也。原來二人從城外射箭方回，聽得玄德被許褚、張遼請將去了，慌忙來相
府打聽；聞說在後園，只恐有失，故衝突而入。卻見玄德與操對坐飲酒。二人按劍而立
。操問二人何來。雲長曰：「聽知丞相和兄飲酒，特來舞劍，以助一笑。」操笑曰：「
此非鴻門會，安用項莊、項伯乎？」玄德亦笑。操命：「取酒與『二樊噲』壓驚。」關
、張拜謝。

　　須臾席散，玄德辭操而歸。雲長曰：「險些驚殺我兩個！」玄德以落箸事說與關、
張。張問是何意。玄德曰：「吾之學圃，正欲使操知我無大志；不意操竟指我為英雄，
我故失驚落箸。又恐操生疑，故借懼雷以掩飾之耳。」關、張曰：「兄真高見！」

　　操次日又請玄德。正飲間，人報滿寵去探聽袁紹而回。操召入問之。寵曰：「公孫
瓚已被袁紹破了。」玄德急問曰：「願聞其詳。」

　　寵曰：「瓚與紹戰不利，築城圍圈，圈上建樓高十丈，名曰易京樓；積粟三十萬以
自守，戰士出入不息。或有被紹圍者，眾請救之。瓚曰：『若救一人，後之戰者只望人
救，不肯死戰矣。』遂不肯救。因此袁紹兵來，多有降之者。瓚勢孤，使人持書赴許都
求救，不意中途為紹軍所獲。瓚又遺書張燕，暗約舉火為號，裏應外合。下書人又被袁
紹擒住，卻來城外放火誘敵。瓚自出戰，伏兵四起，軍馬折其大半。退守城中，被袁紹
穿地直入瓚所居之樓下，放起火來。瓚無路走，先殺妻子，然後自縊，全家都被火焚了
。今袁紹得了瓚軍，聲聲甚盛。紹弟袁術在淮南驕奢過度，不恤軍民，眾皆背反。術使
人歸帝號於袁紹。紹欲取玉璽。術約親自送至。見今棄淮南欲歸河北。若二人協力，急
難收復。乞丞相作急圖之。」

　　玄德聞公孫瓚已死，追念昔日薦己之恩，不勝傷感；又不知趙子龍如何下落，放心
不下；因暗想曰：「我不就此時尋個脫身之計，更待何時？......」遂起身對操曰：「
術若投紹，必從徐州過。備請一軍就半路截擊，術可擒矣。」操笑曰：「來日奏帝，即
便起兵。」

　　次日，玄德面奏獻帝。操令玄德總督五萬人馬，又差朱靈、路昭二人同行。玄德辭
帝，帝泣送之。玄德到寓，星夜收拾軍軍器鞍馬，挂了將軍印，催促便行。董承趕出十
里長亭來送。玄德曰：「國舅忍耐，某次行必有以報命。」承曰：「公宜留意，勿負帝
心。」二人分別。關，張在馬上問曰：「兄今番出征，何故如此慌速？」玄德曰：「吾
乃籠中鳥，網中魚。此一行如魚入大海，鳥上青霽，不受籠網之羈絆也。」因命關，張
催朱靈，路昭，軍馬速行。時郭嘉，程昱，考較錢糧方回，知曹操已遣玄德進兵徐州，
慌入諫曰：「丞相何故令劉備督軍？」操曰：「欲截袁術耳。」程昱曰：「昔劉備為豫
州牧時，某等請殺之，丞相不聽；今日又與之兵，此放龍入海，縱虎歸山也。後欲治之
，其可得乎？」郭嘉曰：「丞相縱不殺備，亦不當使之去。古人云：『一日縱敵，萬世
之患。』望丞相察之。」操然其言，遂令許褚將兵五百前往，務要追玄德轉來。許褚應
諾而去。

　　卻說玄德正行之間，只見後面塵頭驟起，謂關，張曰：「此必曹兵追至也。」遂下
了營寨，令關，張各執軍器，立於兩邊。許褚至，見嚴兵整甲，乃下馬入營見玄德。玄
德曰：「公來此何幹？」褚曰：「奉丞相命，特請將軍回去，別有商議。」玄德曰：「
『將在外，君命有所不受。』吾面過君，又蒙丞相鈞語，今別無他議，公可速回，為我
稟覆丞相。」許褚尋思：「丞相與他一向交好，今番又不曾教我來廝殺，只得將他言語
回覆，另候裁奪便了。」遂辭了玄德領兵而回；回見曹操，備述玄德之言。操猶豫未決
。程昱，郭嘉曰：「備不肯回兵，可知心變。」操曰：「我有朱靈，路昭，二人在彼，
料玄德未敢心變。況我既遣之，何可復悔？」遂不復追玄德。後人有詩讚玄德曰：

　　束兵秣馬去匆匆，心念天言衣帶中。撞破鐵籠逃虎豹，頓開金鎖走蛟龍。

　　卻說馬騰見玄德已去，邊報又急，亦回西涼州去了。玄德兵至徐州，刺史車冑出迎
。公宴畢，孫乾，糜竺，等都來參見。玄德回家探視老小，一面差人探聽袁術。探子回
報：「袁術奢侈太過，雷薄，陳蘭，皆投嵩山去了。術聲勢甚衰，乃作書讓帝號於袁紹
，紹命人召術，術乃收拾人馬，宮禁御用之物，先到徐州來。」

　　玄德知袁術將至，乃引關，張，朱靈，路昭，五萬軍出，正迎著先鋒紀靈至。張飛
更不打話，直取紀靈。鬥無十合，張飛大喝一聲，刺紀靈於馬下。敗軍奔走，袁術自引
軍來鬥。玄德分兵三路，──朱靈，路昭在左，關，張在右，玄德自引兵居中，──與
術相見，在門旗下責備曰：「汝反逆不道，吾今奉明詔前來討汝。汝當束手受降，免你
罪犯。」袁術罵曰：「織席編屨小輩，安敢輕我！」麾兵趕來。玄德暫退，讓左右兩路
軍殺出。殺得術軍尸橫遍野，血流成渠；士卒逃亡，不可勝計。又被嵩山雷薄，陳蘭，
劫去錢糧草料。欲回壽春，又被群盜所襲，只得住於江亭。止有一千餘眾，皆老弱之輩
。時當盛暑，糧食盡絕，只剩麥三十斛，分派軍士，家人無食，多有餓死者。

　　術嫌飯粗，不能下咽，乃命庖人取蜜水止渴。庖人曰：「止有血水，安
得蜜水？」術坐於床上，大叫一聲，倒於地下，吐血斗餘而死。時建安四年六月也。後
人有詩曰：

　　漢末刀兵起四方，無端袁術太猖狂。不思累世為公相，便欲孤身做帝王。強暴枉誇
傳國璽，驕奢妄說應天祥。渴思蜜水無由得，獨臥空床嘔血亡。

　　袁術已死，姪袁胤將靈柩及妻子奔廬江來，被徐璆盡殺之。奪得玉璽，赴許都獻於
曹操。曹操大喜，封徐璆為高陵太守，此玉璽歸操。

　　卻說玄德知袁術已喪，寫表申奏朝廷，書呈曹操，令朱靈，路昭，回許都，留下軍
馬保守徐州，一面親自出城，招諭流散人民復業。

　　且說朱靈、路昭回許都見曹操，說玄德留下軍馬。操怒，欲斬二人。荀彧曰：「權
歸劉備，二人亦無奈何。」操乃赦之。彧又曰：「可寫書與車冑就內圖之。」

　　操從其計，暗使人來見車冑，傳曹操鈞旨。冑隨即請陳登商議此事。登曰：「此事
極易：今劉備出城招民，不日將還；將軍丁命軍士伏於甕城邊，只作接他，待馬到來，
一刀斬之；某在城上射住後軍，大事濟矣。」冑從之。陳登回見父陳珪，備言其事。珪
命登先往報知玄德。登領父命，飛馬去報，正迎著關、張，報說如此如此。原來關、張
先回，玄德在後。

　　張飛聽得，便要去廝殺。雲長曰：「他伏甕城邊待我，去必有失。我有一計，可殺
車冑：乘夜扮入曹軍到徐州，引車冑出迎，襲而殺之。」飛然其言。那部下軍原有曹操
旗號，衣甲都同。當夜三更，到城叫門。城上問是誰，眾應是曹丞相差張文遠的人馬。
報知車冑，冑急請陳登議曰：「若不迎接，誠有疑；若出迎之，又恐有詐。」冑乃上城
回言：「黑夜難以分辨，待明早相見。」城下答應：「只恐劉備知道，疾快開門！」

　　車冑猶豫未定，城外一片聲叫開門。車冑只得披挂上馬，引一千軍出城；跑過弔橋
，大叫：「文遠何在？」火光中只見雲長提刀縱馬直迎車冑，大叫曰：「匹夫安敢懷詐
，欲殺吾兄！」車冑大驚，戰未數合，遮攔不住，撥馬便回。到吊橋邊，城上陳登亂箭
射下，車冑繞城而走。雲長趕來，手起一刀，砍於馬下，割下首級，提回望城上呼曰：
「反賊車冑，吾已殺之；眾等無罪，投降免死。」諸軍倒戈投降，軍民皆安。

　　雲長將冑頭去迎玄德，具言車冑欲害之事，今已斬首。玄德大驚曰：「曹操若來，
如之奈何？」雲長曰：「弟與張飛迎之。」玄德懊悔不已，遂入徐州。百姓父老，伏道
而接。玄德到府，尋張飛，飛已將車冑全家殺盡。玄德曰：「殺了曹操心腹之人，如何
肯休？」陳登曰：「某有一計，可退曹操。」正是：既把孤身離虎穴，還將妙計息狼煙
。不知陳登說出甚計來，且看下文分解。

第二十二回：袁曹各起馬步三軍，關張共擒王劉二將

　　卻說陳登獻計於玄德曰：「曹操所懼者袁紹。紹虎踞冀、青、幽、并諸郡，帶甲百
萬，文官武將極多，今何不寫書遣人到彼求救？」玄德曰：「紹向與我未通往來，今又
新破其弟，安肯相助？」登曰：「此間有一人與袁紹三世通家。若得其一書致紹，紹必
來相助。」玄德問何人。登曰：「此人乃公平日所折節敬禮者，何故忘之？」玄德猛省
曰：「莫非鄭康成先生？」登笑曰：「然也。」

　　原來鄭康成名玄，好學多才，嘗受業於馬融。融每當講學，必設絳帳，前聚生徒，
後陳聲妓，侍女環列左右。玄聽講三年，目不邪視，融甚奇之。及學成而歸，融歎曰：
「得我學之秘，惟鄭玄一人耳！」玄家中侍婢俱通毛詩。一婢嘗忤玄意，玄命長跪階前
。一婢戲謂之曰：「『胡為乎泥中？』」此婢應聲曰：「『薄言往愬，逢彼之怒。』」
其風雅如此。桓帝朝，玄官至尚書。後因十常侍之亂，棄官歸田，居於徐州。玄德在涿
郡時，已曾師事之。及為徐州牧，時時造廬請教，敬禮特甚。

　　當下玄德想出此人，大喜，便同陳登親至鄭玄家中，求其作書。玄慨然依允，寫書
一封，付與玄德。玄德便差孫乾星夜齎往袁紹處投遞。紹覽畢，自忖曰：「玄德攻滅吾
弟，本不當相助；但重以鄭尚書之命，不得不往救之。」遂聚文武官，商議興兵伐曹操
。

　　謀士田豐曰：「兵起連年，百姓疲弊，倉廩無積，不可復興大軍。宜先遣人獻捷天
子，若不得通，乃表稱曹操隔我王路，然後提兵屯黎陽；更於河內增益舟楫，繕置軍器
，分遣精兵，屯劄邊鄙。三年之中，大事可定也。」謀士審配曰：「不然：以明公之神
武，撫河朔之強盛，興兵討曹賊，易如反掌，何必遷延日月？」謀士沮授曰：「制勝之
策，不在強盛。曹操法令既行，士迕精練，比公孫瓚坐受困者不同。今棄獻捷良策，而
興無名之兵，竊為明公不取。」謀士郭圖曰：「非也：兵加曹操，豈曰無名？公正當及
時早定大業。願從鄭尚書之言，與劉備共仗大義，剿滅曹賊；上合天意，下合民情，實
為萬幸甚！」

　　四人爭論未定，紹躊躇不決。忽許攸、荀諶自外而入。紹曰：「二人多有見識，且
看如何主張。」二人施禮畢，紹曰：「鄭尚書有書來，令我起兵助劉備，攻曹操。起兵
是乎？不起兵是乎？」二人齊聲應曰：「明公以眾克寡，以強攻弱，討漢賊以扶王室：
起兵是心。」紹曰：「二人所見，正合我心。」便商議興兵。先令孫乾回報鄭玄，並約
玄德準備接應；一面令審配、逢紀為統軍，田豐、荀諶、許攸為謀士，顏良、文醜為將
軍，起馬軍一十五萬，步兵一十五萬，共精兵三十萬，望黎陽進發。

　　分撥已定，郭圖進曰：「以明公大舉伐操，必須數操之惡，馳檄各郡，聲罪致討，
然後名正言順。」紹從之，遂令書記陳琳草檄。琳字孔璋，素有才名；靈帝時為主簿。
因諫何進不聽，復遭董卓之亂，避難冀州，紹用為記室。當下令草檄，援筆立就。其文
曰：

　　蓋聞明主圖危以制變，忠臣慮難以立權。是以有非常之人，然後有非常之事；有非
常之事，然後立非常之功。夫非常者，固非常人所擬也。

　　曩者，強秦弱主，趙高執柄，專制朝權，威福由己；時人迫脅，莫敢正言；終有望
夷之敗，祖宗焚減，汙辱至今，永為世鑒。及臻呂后季年，產，祿專政，內兼二軍，外
統梁趙；擅斷萬機，決事省禁；下陵上替，海內寒心。於是絳侯、朱虛興威奮怒，誅夷
逆暴，尊立太奈；故能王道興隆，光明顯融：此則大臣立權之明表也。

　　司空曹操：祖父中常侍騰，與左悺、徐璜並作妖孽，饕餮放橫，傷化虐民。父嵩乞
丐，攜養，因贓假位；輿金輦璧，輸貨權門；竊盜鼎司，傾覆重器。操閹遺醜，本無懿
德；僄狡鋒俠，好亂樂禍。

　　慕府董統鷹揚，掃除兇逆。續遇董卓，侵官暴民，於是提劍揮鼓，發命東夏，收羅
英雄，棄瑕取用。故遂與操同諮合謀，授以裨師；謂其鷹犬之才，爪牙可任。至乃愚佻
短略，輕進易退；傷夷折★（音拗，左血，右刃），數喪師徒。幕府輒復分兵命銳，修
完補輯，表行東郡領袞州刺史，被以虎文，獎成威柄，冀獲秦師一剋之報。而操遂承資
跋扈，恣行凶忒，割剝元元，殘賢害善。

　　故九江太守邊讓：英才俊偉，天下知名；直言正色，論不阿諂；身首被梟懸之誅，
妻拏受灰滅之。自是士林憤痛，民怨彌重；一夫奮臂，舉州同聲。故躬破於徐方，地奪
於呂布；彷徨東裔，蹈據無所。幕府惟強幹弱枝之義，且不登叛人之黨，故復援旌擐甲
，席捲起征。金鼓響振，布眾奔沮。拯其死亡之患，復其方伯之位。則幕府無德於兗土
之民，而大有造於操也。

　　後會鑾駕返旆，群賊亂政。時冀州方有北鄙之警，匪遑離局；故使從事中郎徐勛，
就發遣操，使繕修郊廟，翊衛幼主。操便放志：專行脅遷，當御省禁；卑侮王室，敗法
亂紀；坐領三臺，專制朝政；爵賞由心，刑戮在口；所愛光五宗，所惡滅三族，群談者
受顯誅，腹議者蒙隱戮；百僚鉗口，道路以目；尚書記朝會，公卿充員品而已。

　　故太尉楊彪：典歷二司，享國極位。操因緣睚眥，被以非罪；榜楚參并，五毒備至
；觸情任忒，不顧憲綱。又議郎趙彥：忠諫直言，義有可納，是以聖朝含聽，改容加錫
。操欲迷奪時權，杜絕言路，擅收立殺，不俟報聞。又梁孝王先帝母昆，墳陵尊顯；桑
梓松柏，猶宜肅恭；而操帥將校吏士，親臨發掘，破棺裸屍，掠取金寶。至今聖朝流涕
，士民傷懷！

　　操又特置發丘中郎將，摸金校尉，所過隳突，無骸不露。身處三公之位，而行盜賊
之態，污國害民，毒施人鬼！加其細政慘苛，科防互設；罾繳充蹊，坑阱塞路；舉手挂
網羅，動足觸機陷：是以袞、豫有無聊之民，帝都有吁嗟之怨。歷觀載籍，無道之臣，
貪殘酷烈，於操為甚！

　　幕府方詰外姦，未及整訓；加緒含容，冀可彌縫。而操豺狼野心，潛包禍謀，乃欲
摧撓棟梁，孤弱漢室；除滅忠正，專為梟雄。往者伐鼓北征公孫瓚，強寇桀逆，拒圍一
年。操因其未破，陰交書命，外助王師，內相掩襲。會其行人發露，瓚亦梟夷，故使鋒
芒挫縮，厥圖不果。

　　今乃屯據敖倉，阻河為固，欲以螳螂之斧，御隆車之隧。幕府奉漢威靈，折衝宇宙
；長戟百萬，驍騎千群；奮中黃、育獲之士，騁良弓勁弩之勢；并州越太行，青州涉濟
漯；大軍汎黃河以角其前，荊州下宛葉而犄其後；雷震虎步，並急虜廷，若舉炎火以炳
飛蓬，覆滄海以沃熛炭，有何不滅者哉？又操軍吏士，其可戰者，皆出自幽、冀，或故
營部曲，咸怨曠思歸，流涕北顧。其餘袞、豫之民，乃呂布、張楊之餘眾，覆亡迫脅，
權時苟從；各被創夷，人為讎敵。若回旆反徂，登高崗而擊鼓吹，揚素揮以啟降路，必
土崩瓦解，不俟血刃。方今漢室陵遲，綱維弛絕；聖朝無一介之輔，股肱無折衝之勢；
方畿之內，簡練之臣，皆垂頭搨翼，莫所憑恃；雖有忠義之佐，脅於暴虐之臣，焉能展
其節？又操持部曲精兵七百，圍守宮闕，外託宿衛，內實拘執，懼其篡逆之萌，因斯而
作。此乃忠臣肝腦塗地之秋，烈士立功之會，可不勗哉？

　　操又矯命稱制，遣使發兵。恐邊遠州，郡過聽給與，違眾旅叛，舉以喪名，為天下
笑，則明哲不取也。即日幽、并、青、冀四州並進。書到荊州，便勒見兵，與建忠軍協
同聲勢。州郡各整義兵，羅落境界，舉武揚威，並匡社稷，則非常之功於是乎著。

　　其得操首者，封五千戶侯，賞錢五千萬。部曲偏裨將校諸吏降者，勿有所問。廣宣
恩信，班揚符賞，布告天下，咸使知聖朝有拘迫之難。如律令。

　　紹覽檄大喜，即命使將此檄遍行州郡，並於各處關津隘口張挂。檄文傳至許都，時
曹操方患頭風，臥病在床。左右將此檄傳進，操見之，毛骨悚然，出了一身冷汗，不覺
頭風頓愈，從床上一躍而起，顧謂曹洪曰：「此檄何人所作？」洪曰：「聞是陳琳之筆
。」操笑曰：「有文事者，必須以武略濟之。陳琳文事雖佳，其如袁紹武略之不足何！
」遂聚眾謀士商議迎敵。

　　孔融聞之，來見操曰：「袁紹勢大，不可與戰，只可與和。」荀彧曰：「袁紹無用
之人，何必議和？」融曰：「袁紹土廣民強。其部下如許攸，郭圖，審配，逢紀，皆智
謀之士；田豐，沮授，皆忠臣也；顏良，文醜，勇冠三軍；其餘高覽，張郃，淳于瓊，
等俱世之名將，──何謂紹為無用之人乎？」彧笑曰：「紹兵多而不整；田豐剛而犯上
，許攸貪而不智，審配專而無謀，逢紀果而無用，此四人者，勢不相容，必生內變。顏
良，文醜，匹夫之勇，一戰可擒。其餘碌碌等輩，縱有百萬，何足道哉！」

　　孔融默然。操大笑曰：「皆不出荀文若之料。」遂喚前軍劉岱、後軍王忠引軍五萬
，打著丞相旗號，去徐州攻劉備。原來劉岱舊為袞州刺史；及操取袞州，岱降於操，操
用為偏將，故今差他與王忠一同領兵。操卻自引大軍二十萬，進黎陽，拒袁紹。程昱曰
：「恐劉岱、王忠不稱其使。」操曰：「吾亦知非劉備敵手，權且虛張聲勢。」分付：
「不可輕進。待我破紹，再勒兵破備。」劉岱、王忠領兵去了。曹操自引兵至黎陽。兩
軍隔八十里，各自深溝高壘，相持不戰。自八月守至十月。原來許攸不樂審配領兵，沮
授又恨紹不用其謀，各不相和，不圖進取。袁紹心懷疑惑，不思進兵。操乃喚呂布手下
降將臧霸把守青、徐；于禁、李典屯兵河上；曹仁總督大軍，屯於官渡。操自引一軍，
竟回許都。

　　且說劉岱、王忠引軍五萬離徐州一百里下寨。中軍虛打曹丞相旗號，未敢進兵，只
打聽河北消息。這裏玄德也不知曹操虛實，未敢擅動，亦只探聽河北。忽曹操差人催劉
岱、王忠進戰。二人在寨中商議。岱曰：「丞相催促攻城，你可先去。」王忠曰：「丞
相先差你。」岱曰：「我是主將，如何先去？」忠曰：「我和你同引兵去。」岱曰：「
我與你拈鬮；拈著的便去。」王忠拈著「先」字，只得分一半軍馬，來攻徐州。

　　玄德聽知軍馬到來，請陳登商議曰：「袁本初雖屯兵黎陽，奈謀臣不和，尚未進取
。曹操不知在何處。聞黎陽軍中，無操旗號，如何這裏卻反有他旗號？」登曰：「操詭
計百出，必以河北為重，親自監督，卻故意不建旗號，乃於此處虛張聲勢。吾意操必不
在此。」玄德曰：「兩弟誰可探聽虛實？」張飛曰：「小弟願往。」玄德曰：「汝為人
躁暴，不可去。」飛曰：「便是有曹操也挐將來！」雲長曰：「待弟往觀其動靜。」玄
德曰：「雲長若去，我卻放心。」

　　於是雲長引三千人馬出徐州來。時值初冬，陰雲布合，雪花亂飄，軍馬皆冒雪布陣
。雲長驟馬提刀而出，大叫王忠打話。忠出曰：「丞相到此，緣何不降？」雲長曰：「
請丞相出陣，我自有話說。」忠曰：「丞相豈肯輕見你！」雲長大怒，驟馬向前。王忠
挺鎗來迎。兩馬相交，雲長撥馬便走。王忠趕來，轉過山坡，雲長回馬，大叫一聲，舞
刀直取。王忠攔截不住，恰得驟馬奔逃，雲長左手倒提寶刀，右手揪住王忠勒甲★（音
條，左糸，右條），拖下鞍★（左革，右喬），橫擔於馬上，回本陣來。王忠軍四散奔
走。

　　雲長押解王忠，回徐州見玄德。玄德問：「你乃何人？見居何職？敢詐稱曹丞相！
」忠曰：「焉敢有詐？奉命教我虛張聲勢，以為疑兵。丞相實不在此。」玄德教付衣服
酒食，且暫監下，待捉了劉岱，再作商議。雲長曰：「某知兄有和解之意，故生擒將來
。」玄德曰：「吾恐翼德躁暴，殺了王忠，故不教去。此等人殺之無益，留之可為解和
之地。」

　　張飛曰：「二哥捉了王忠，我去生擒劉岱來！」玄德曰：「劉岱昔為袞州刺史，虎
牢伐董卓時，也是一鎮諸侯。今日為前軍，不可輕敵。」飛曰：「量此輩何足道哉！我
也似二哥生擒將來便了！」玄德曰：「只恐壞了他性命，誤我大事。」飛曰：「如殺了
，我償他命！」玄德遂與軍三千。飛引兵前進。

　　卻說劉岱知王忠被擒，堅守不出。張飛每日在寨前叫罵，岱聽知是張飛，越不敢出
。飛守了數日，見岱不出，心生一計：傳令今夜二更去劫寨，日間卻在帳中飲酒，詐醉
尋軍士罪過，打了一頓，縛在營中曰：「待我今夜出兵時，將來祭旗！」卻暗使左右縱
之去。軍士得脫，偷走出營，逕往劉岱營中來報劫寨之事。劉岱見降卒身受重傷，遂聽
其說，虛紮空寨，伏兵在外。

　　是夜張飛卻分兵三路，中間使三十餘人，劫寨放火；卻教兩路軍抄出他寨後，看火
起為號，夾擊之。二更時分，張飛自引精兵，先斷劉岱後路；中路三十餘人，搶入寨中
放火。劉岱伏兵恰待殺入，張飛兩路兵齊出。岱軍自亂，正不知飛兵多少，各自潰散。
劉岱引一隊殘軍，奪路而走，正撞見張飛；狹路相逢，急難回避；交馬只一合，早被張
飛生擒過去。餘眾皆降。

　　飛使人先報入徐州。玄德聞之，謂雲長曰：「翼德自來粗莽，今亦用智，吾無憂矣
。」乃親自出郭迎之。飛曰：「哥哥道我躁暴，今日如何？」玄德曰：「不用言語相激
，如何肯使機謀？」飛大笑。玄德見縛劉岱過來，慌下馬解其縛曰：「小弟張飛誤有冒
瀆，望乞恕罪。」遂迎入徐州，放出王忠，一同款待。玄德曰：「前因車冑欲害備，故
不得不殺之。丞相錯疑備反，遣二將軍前來問罪。備受丞相大恩，正思報效，安敢反耶
？二將軍至許都，望善言為備分訴，備之幸也。」劉岱、王忠曰：「深荷使君不殺之恩
，當於丞相處方便，以某兩家老小保使君。」

　　玄德稱謝。次日盡還原領軍馬，送出郭外。劉岱、王忠行不上十餘里，一聲鼓響，
張飛攔路大喝曰：「我哥哥忒沒分曉！捉位賊將如何又放了？」嚇得劉岱、王忠在馬上
發顫。張飛睜眼挺鎗趕來，背後一人飛馬大叫：「不得無禮！」視之，乃雲長也。劉岱
、王忠方纔放心。雲長曰：「既兄長放了，吾弟如何不遵法令？」飛曰：「今番放了，
下次又來。」雲長曰：「待他再來，殺之未遲。」劉岱、王忠連聲告退曰：「便丞相誅
我三族，也不來了。望將軍寬恕。」飛曰：「便是曹操自來，也殺他片甲不回！今番權
且記下兩顆頭！」劉岱、王忠抱頭鼠竄長、翼德回見玄德曰：「曹操必然復來。」孫乾
謂玄德曰：「徐州受敵之地，不可久居；不若分兵屯小沛，守邳城，為犄角之勢，以防
曹操。」玄德用其言，令雲長守下邳；甘、糜二夫人亦於下邳安置──甘夫人乃小沛人
也，糜夫人乃糜竺之妹也。──孫乾、簡雍、糜竺、糜芳守徐州。玄德與張飛屯小沛。

　　劉岱、王忠回見曹操，具言劉備不反之事。操怒罵：「辱國之徒，留你何用！」喝
令左右推出斬之。正是：犬豕何堪共虎鬥，魚蝦空自與龍爭。不知二人性命如何，且看
下文分解。

第二十三回：禰正平裸衣罵賊，吉太醫下毒遭刑

　　卻說曹操欲斬劉岱、王忠。孔融諫曰：「二人本非劉備敵手，若斬之，恐失將士之
心。」操乃免其死，黜罷爵祿，欲自起兵伐玄德。孔融曰：「方今隆冬盛寒，未可動兵
；待來春未為晚也。可先使人招安張繡、劉表，然後再圖徐州。」操然其言，先遣劉曄
往說張繡。曄至襄城，先見賈詡，陳說曹公盛德。詡乃留曄於家中。

　　次日來見張繡，說曹公遣劉曄招安之事。正議間，忽報袁紹有使至。繡命入。使者
呈上書信。繡覽之，亦是招安之意。詡問來使曰：「近日興兵破曹操，勝負如何？」使
曰：「隆冬寒月，權且罷兵。今以將軍與荊州劉表俱有國士之風，故來相請耳。」詡大
笑曰：「汝可回見本初，道：『汝兄弟尚不能容，何能容天下國士乎！」』

　　當面扯碎書，叱退來使。張繡曰：「方今袁強曹弱；今毀書叱使，袁紹若至，當如
之何？」詡曰：「不如去從曹操。」繡曰：「吾先與操有讎，安得相容？」詡曰：「從
操其便有三：夫曹公奉天子明詔，征伐天下，其宜從一也；紹強盛，我以少從之，必不
以我為重，操雖弱，得我必喜，其宜從二也；曹公王霸之志，必釋私怨，以明德於四海
，其宜從三也。願將軍無疑焉。」

　　繡從其言，請劉曄相見。曄盛稱操德，且曰：「丞相若記舊怨，安肯使某來結好將
軍乎？」繡大喜，即同賈詡等赴許都投降。繡見操，拜於階下。操忙扶起，執其手曰：
「有小過失，勿記於心。」遂封繡為揚武將軍，封賈詡為執金吾使。操即命繡作書招安
劉表。賈詡進曰：「劉景升好結納名流，今必得一有文名之士往說之，方可降耳。」操
問荀攸曰：「誰人可去？」攸曰：「孔文舉可當其任。」

　　操然之。攸出見孔融曰：「丞相欲得一有文名之士，以備行人之選。公可當此任否
？」融曰：「吾友禰衡，字正平，其才十倍於我。此人宜在帝左右，不但可備行人而已
。我當薦之天子。」於是遂上表奏帝。其文曰：

　　臣聞洪水橫流，帝思俾刈；旁求四方，以招賢俊。昔世宗繼統，將弘基業；疇咨熙
載，群士響臻。陛下叡聖，纂承基緒，遭遇厄運，勞謙日昃；維嶽降神，異人並出。竊
見處士平原禰衡：年二十四，字正平，淑質貞亮，英才卓犖；初涉藝文，升堂睹奧。目
所一見，輒誦之口；耳所暫聞，不忘於心。性與道合，思若有神。弘羊潛計，安世默識
，以衡準之，誠不足怪。忠果正直，志懷霜雪；見善若驚，嫉惡若讎。任座抗行，史魚
厲節，殆無以過也。鷙鳥累百，不如一鶚。使衡立朝，必有可觀，飛辯聘詞，溢氣坌涌
；解疑釋結，臨敵有餘。

　　昔賈誼求試屬國，詭係單于；終軍欲以長纓，牽制勁越；弱冠慷慨，前世美之；近
日路粹，嚴象亦用異才擢拜臺郎：衡宜與為比。如龍躍天衢，振翼雲漢，揚聲紫微，垂
光虹蜺，足以昭近署之多士，增四門之穆穆。鈞天廣樂，必奇麗之觀；帝室王居，必蓄
非常之寶。若衡等輩，不可多得。激楚、陽阿，至妙之容，掌伎者之所貪；飛兔、騕裏
，絕足奔放，良、樂之所急也。臣等區區，敢不以聞？陞下篤慎取士，必須效試。乞令
衡以褐衣召見。如無可觀釆，臣等受面欺之罪。」

　　帝覽表，以付曹操。操遂使人召衡至。禮畢，操不命坐。禰衡仰天歎曰：「天地雖
闊，何無一人也！」操曰：「吾手下有數十人，皆當世英雄，何謂無人？」衡曰：「願
聞。」操曰：「荀彧，荀攸，郭嘉，程昱，機深智遠，雖蕭何，陳平不及也。張遼[陳
怡妏3]，許褚，樂進，李典，勇不可當，雖岑彭，馬武不及也。呂虔，滿寵，為從事；
于禁，徐晃，為先鋒。夏侯惇，天下奇才；曹子孝，世間福將。安得無人？」衡笑曰：
「公言差矣。此等人物，吾盡識之：荀彧可使弔喪問疾，荀攸可使看墳守墓，程昱可使
關門閉戶，郭嘉可使白詞念賦，張遼可使擊鼓鳴金，許褚可使牧牛放馬，樂進可使取狀
讀詔，李典可使傳書送檄，呂虔可使磨刀鑄劍，滿寵可使飲酒食糟，于禁可使負版築牆
，徐晃可使屠豬殺狗。夏侯惇稱為『完體將軍』，曹子孝呼為『要錢太守』。其餘皆是
衣架！飯囊！酒桶！肉袋耳！」操怒曰：「汝有何能？」衡曰：「天文地理，無一不通
；三教九流，無一不曉；上可以致君為堯、舜，下可以配德於孔、顏。豈與俗子共論乎
！」時止有張遼在側，掣劍欲斬之。操曰：「吾正少一鼓吏；早晚朝賀宴享，可令禰衡
充此職。」衡不推辭，應聲而去。遼曰：「此人出言不遜，何不殺之？」操曰：「此人
素有虛名，遠近所聞。今日殺之，天下必謂我不能容物，彼自以為能，故令為鼓吏以辱
之。」

　　來日，操於省廳上大宴賓客，今鼓使撾鼓。舊吏云：「撾鼓必換新衣。」衡穿舊衣
而入，遂擊鼓為「漁陽三撾」，音節殊妙，淵淵有金石聲。坐客聽之，莫不慷慨流涕。
左右喝曰：「何不更衣！」衡當面脫下舊破衣服，裸體而立，渾身盡露。坐客皆掩面。
衡乃徐徐著褲，顏色不變。

　　操叱曰：「廟堂之上，何太無禮？」衡曰：「欺君罔上乃謂無禮。吾露父母之形，
以顯清白之體耳！」操曰：「汝為清白，誰為汙濁？」衡曰：「汝不識賢愚，是眼濁也
；不讀詩書，是口濁也；不納忠言，是耳濁也；不通古今，是身濁也；不容諸侯，是腹
濁也；常懷篡逆，是心濁也！吾乃天下名士，用為鼓吏，是猶陽貨輕仲尼、臧倉毀孟子
耳！欲成霸王之業，而如此輕人耶？」

　　時孔融在坐，恐操殺衡，乃從容進曰：「禰衡罪同胥靡，不足發明王之夢。」操指
衡而言曰：「令汝往荊州為使。如劉表來降，便用汝作公卿。」衡不肯往。操備馬三匹
，令二人扶挾而行；卻教手下文武，整酒於東門外送之。荀彧曰：「如禰衡來，不可起
身。」衡至。下馬入見，眾皆端坐。衡放聲大哭。荀彧問曰：「何為而哭？」衡曰：「
行於死柩之中，如何不哭？」眾皆曰：「吾等是死屍，汝乃無頭狂鬼耳！」衡曰：「吾
乃漢朝之臣，不作曹瞞之黨，安得無頭？」眾欲殺之。苟彧急止之曰：「量鼠雀之輩，
何足汙刀！」衡曰：「吾乃鼠雀，尚有人性；汝等只可謂之蜾蟲！」眾恨而散。

　　衡至荊州，見劉表畢，雖頌德，實譏諷。表不喜，令去江夏見黃祖。或問表曰：「
禰衡戲謔主公，何不殺之？」表曰：「禰衡數辱曹操，操不殺者，恐失人望；故令作使
於我，欲借我手殺之，使我受害賢之名也。吾今遣去見黃祖，使曹操知我有識。」眾皆
稱善。

　　時袁紹亦遣使至。表問眾謀士曰：「袁本初又遣使來，曹孟德又差禰衡在此，當從
何便？」從事中郎將韓嵩進曰：「今兩雄相持，將軍若欲有為，乘此破敵可也。如其不
然，將擇其善者而從之。今曹操善能用兵，賢俊多歸，其勢必先取袁紹，然後移兵向江
東，恐將軍不能禦；莫若舉荊州以附操，操必重待將軍矣。」表曰：「汝且去許都，觀
其動靜，再作商議。」嵩曰：「君臣各有定分。嵩今事將軍，雖赴湯蹈火，一唯所命。
將軍若能上順天子，下從曹公，使嵩可也；如持疑未定，嵩到京師，天子賜嵩一官，則
嵩為天子之臣，不得復為將軍死矣。」表曰：「汝且先往觀之。吾別有主意。」

　　嵩辭表，到許都見操。操遂拜嵩為侍中，領零陵太守。荀彧曰：「韓嵩來觀動靜，
未有微功，重加此職。禰衡又無音耗，丞相遣而不問，何也？」操曰：「禰衡辱吾太甚
，故借劉表手殺之，何必再問？」遂遣韓嵩回荊州說劉表。嵩回見表，稱頌朝廷盛德，
勸表遣子入侍。表大怒曰：「汝懷二心耶！」欲斬之。嵩大叫曰：「將軍負嵩，嵩不負
將軍！」蒯良曰：「嵩未去之前，先有此言矣。」劉表遂赦之。

　　人報黃祖斬了禰衡，表問其故。對曰：「黃祖與禰衡共飲，皆醉。祖問衡曰：『君
在許都有何人物？』衡曰：『大兒孔文舉，小兒楊德祖：除此二人，別無人物。』祖曰
：『似我何如？』衡曰：『汝似廟中之神，雖受祭祀，恨無靈驗！』祖大怒曰：『汝以
我為土木偶人耶！』遂斬之。衡至死罵不絕口。」劉表聞衡死，亦嗟呀不已，令葬於鸚
鵡洲邊。後人有詩歎曰：　　

　　黃祖才非長者儔，禰衡喪首此江頭。今來鸚鵡洲邊過，惟有無情碧水流。

　　卻說曹操知禰衡受害，笑曰：「腐儒舌劍，反自殺矣！」因不見劉表來降，便欲興
兵問罪。荀彧諫曰：「袁紹未平，劉備未滅，而欲用兵江漢，是猶舍心腹而顧手足也。
可先滅袁紹，後滅劉備，江漢可一掃而平矣。」操從之。

　　且說董承自劉玄德去後，日夜與王子服等商議，無計可施。建安五年，元旦朝賀，
見曹操驕橫愈甚，感憤成疾。帝知國舅染病，令隨朝太醫前去醫治。此醫乃洛陽人：姓
吉，名太，字稱平，人皆呼為吉平，當時名醫也。平到董承府用藥調治，旦夕不離；常
見董承長吁短歎，不敢動問。

　　時值元宵，吉平辭去，承留住，二人共飲。飲至更餘，承覺困倦，就和衣而睡。忽
報王子服等四人至，承出接入。服曰：「大事諧矣！」承曰：「願聞其說。」服曰：「
劉表結連袁紹，起兵五十萬，共分十路殺來。馬騰結連韓遂，起西涼軍七十二萬，從北
殺來。曹操盡起許昌兵馬，分頭迎敵，城中空虛。若聚五家僮僕，可得千餘人。乘今夜
府中大宴，慶賞元宵，將府圍住，突入殺之。不可失此機會！」

　　承大喜，隨即喚家奴各人收拾兵器，自己披挂綽鎗上馬，約會都在內門前相會，同
時進兵。夜至二鼓，眾兵皆到。董承手提寶劍，徒步直入，見操設宴後堂，大叫：「操
賊休走！」一劍剁去，隨手而倒。霎時覺來，乃南柯一夢，口中猶罵操賊不止。吉平向
前叫曰：「汝欲害曹公乎？」承驚懼不能答。吉平曰：「國舅休慌。某雖醫人，未嘗忘
漢。某連日見國舅嗟歎，不敢動問。恰纔夢中之言，已見真情。幸勿相瞞。倘有用某之
處，雖滅九族，亦無後悔。」承掩面而哭曰：「只恐汝非真心！」

　　平遂咬下一指為誓。承乃取出衣帶詔，令平視之；且曰：「今之謀望不成者，乃劉
玄德、馬騰各自去了，無計可施，因此感而成疾。」平曰：「不消諸公用心。操賊性命
，只在某手中。」承問其故。平曰：「操常患頭風，痛入骨髓；纔一舉發，便召某醫治
。如早晚有召，只用一服毒藥，必然死矣，何必舉刀兵乎？」承曰：「若得如此，救漢
朝社稷者，皆賴君也！」

　　時吉平辭歸。承心中暗喜，步入後堂，忽見家奴秦慶童同侍妾雲英在暗處私語。承
大怒，喚左右捉下，欲殺之。夫人勸免其死，各人仗四十，將慶童鎖於冷房。慶童懷恨
，夤夜將鐵鎖扭斷，跳墻而出，逕入曹操府中，告有機密事。操喚入密室問之。慶童云
：「王子服，吳子蘭，种輯，吳碩，馬騰五人在家主府中商議機密，必然是謀丞相。家
主將出白絹一段，不知寫著甚的。近日吉平咬指為誓，我也曾見。」

　　曹操藏匿慶童於府中，董承只道逃往他方向去了，也不追尋。次日，曹操詐患頭風
，召吉平用藥。平自思曰：「此賊合休！」暗藏毒藥入府。操臥於床上，令平下藥。平
曰：「此病可一服即愈。」教取藥罐，當面煎之。藥已半乾，平已暗下毒藥，親自送上
。操知有毒，故意遲延不服。平曰：「乘熱服之，少汗即愈。」操起曰：「汝既讀儒書
，必知禮義。『君有疾飲藥，臣先嘗之；父有疾飲藥，子先嘗之。』汝為我心腹之人，
何不先嘗而後進？」平曰：「藥以治病，何用人嘗？」

　　平知事已泄，縱步向前，扯住操耳而灌之。操推藥潑地，磚皆迸裂。操未及言，左
右已將吉平執下。操曰：「吾豈有疾，特試汝耳！汝果有害我之心！」遂喚二十個精壯
獄卒，執平至後園拷問。操坐於亭上，將吉平縛倒於地。吉平面不改容，略無懼怯。操
笑曰：「量汝是個醫人，安敢下毒害我？必有人唆使你來。你說出那人，我便饒你。」
平叱之曰：「汝乃欺君罔上之賊，天下皆欲殺汝，豈獨我乎！」操再三磨問。平怒曰：
「我自欲殺汝，安有人使我來？今事不成，惟死而已！」操怒，教獄卒痛打。打到兩個
時辰，皮開肉裂，血流滿階。操恐打死，無可對證，今獄卒揪去靜處，權且將息。傳令
次日設宴，請眾大臣飲酒。惟董承託病不來。王子服等皆恐操生疑，只得俱至。操於後
堂設席。酒行數巡，曰：「筵中無可為樂，我有一人，可為眾官醒酒。」教二十個獄卒
：「與吾牽來！」

　　須臾，只見一長枷釘著吉平，拖至階下。操曰：「眾官不知：此人連結惡黨，欲反
背朝廷，謀害曹某；今日天敗，請聽口詞。」操教先打一頓，昏絕於地，以水噴面。吉
平甦醒，睜目切齒而罵曰：「操賊！不殺我，更待何時？」操曰：「同謀者先有六人，
與汝共七人耶？」平只是大罵。王子服等四人面面相覷，如坐鍼氈。操教一面打，一面
噴。平並無求饒之意。操見不招，且教牽去。

　　眾官席散，操只留王子服等四人夜宴。四人魂不附體，只得留待。操曰：「本不相
留，爭奈有事相問。汝四人不知與董承商議何事？」子服曰：「並未商議甚事。」操曰
：「白絹中寫著何事？」子服等皆隱諱，操喚出慶童對証。子服曰：「汝於何處見來？
」慶童曰：「你迴避了眾人，六人在一處畫字，如何賴得？」子服曰：「此賊與國舅侍
妾通姦，被責誣主，不可聽也。」操曰：「吉平下毒，非董承所使而誰？」子服等皆言
不知。操曰：「今晚自首，尚猶可恕；若待事發，其實難容！」

　　子服等皆言並無此事。操叱左右將四人拏住監禁。次日，帶領眾人逕投董承家探病
。承只得出迎。操曰：「緣何夜來不赴宴？」承曰：「微疾未痊，不敢輕出。」操曰：
「此是憂國家病耳。」承愕然。操曰：「國舅知吉平事乎？」承曰：「不知。」操冷笑
曰：「國舅如何不知？」喚左右：「牽來與國舅起病。」承舉措無地。

　　須臾，二十獄卒推吉平至階下。吉平大罵：「曹操逆賊！」操指謂承曰：「此人曾
攀下王子服等四人，吾已拏下廷尉。尚有一人，未曾捉獲。」因問平曰：「誰使汝來藥
我？可速招出！」平曰：「天使我來殺逆賊！」操怒教打。身上無容刑之處。承在座觀
之，心如刀割。操又問平曰：「你原有十指，今如何只有九指？」平曰：「嚼以為誓，
誓殺國賊！」操教取刀來，就階下截去其九指，曰：「一發截了，教你為誓！」平曰：
「尚有口可以吞賊，有舌可以罵賊！」操令割其舌。平曰：「且勿動手。吾今刑不過，
只得供招。可釋吾縛。」操曰：「釋之何礙？」遂命解其縛。平起身望闕拜曰：「臣不
能為國家除賊？乃天數也！」拜畢，撞階而死。操令分其肢體號令。時建安五年正月也
。史官有詩曰：

　　漢朝無起色，醫國有稱平。立誓除姦黨，捐軀報聖明。極刑詞愈烈，慘死氣如生。
十指淋漓處，千秋仰異名。

　　操見吉平已死，教左右牽過秦慶童至面前。操曰：「國舅認得此人否？」承大怒曰
：「逃奴在此！即當誅之！」操曰：「他首告謀反，今來對證，誰敢誅之？」承曰：「
丞相何故聽逃奴一面之說？」操曰：「王子服等吾已擒下，皆招證明白，汝尚抵賴乎？
」即喚左右拏下，命從人直入董承臥房內，搜出衣帶詔并義狀。操看了，笑曰：「鼠輩
安敢如此！」遂命：「將董承全家良賤，盡皆監禁，休教走脫一個。」操回府以詔狀示
眾謀士商議，要廢獻帝，更立新君。正是：數行丹詔成虛望，一紙盟書惹禍殃。未知獻
帝性命如何，且看下文分解。

第二十四回：國賊行兇殺貴妃，皇叔敗走投袁紹

　　卻說曹操見了衣帶詔，與眾謀士商議，欲廢卻獻帝，更擇有德者立之。程昱諫曰：
「明公所以能威震四方，號令天下者，以奉漢家名號故也。今諸侯未平，遽行廢立之事
，必起兵端矣」操乃止。只將董承等五人，并其全家老小，押送各門處斬。死者共七百
餘人。城中官民見者，無不下淚。後人有詩歎董承曰：

　　密詔傳衣帶，天言出禁門。當年曾救駕，此日更承恩，憂國成心疾，除奸入夢魂。
忠貞千古在，成敗復誰論！

　　又有歎王子服等四人詩曰：

　　書名尺素矢忠謀，慷慨思將君父酬。赤膽可憐捐百口，丹心自是足千秋。

　　且說曹操既殺了董承等眾人，怒氣未消，遂帶劍入宮，來弒董貴妃。貴妃乃董承之
妹，帝幸之，已懷孕五月。當日帝在後宮，正與伏皇后私論董承之事，至今尚無音耗。
忽見曹操帶劍入宮，面有怒容，帝大驚失色。操曰：「董承謀反，陛下知否？」帝曰：
「董卓已誅矣。」操大聲曰：「不是董卓！是董承！」帝戰慄曰：「朕實不知。」操曰
：「忘了破指修詔耶？」帝不能答。操叱武士擒董妃至。帝告曰：「董妃有五月身孕，
望丞相相憐。」操曰：「若非天敗，吾已被害。豈得復留此女，為吾後患？」伏后告曰
：「貶於冷宮，待分娩了，殺之未遲。」操曰：「欲留此逆種，為母報讎乎？」董妃泣
告曰：「乞全屍而死，勿令彰露。」操令取白練至面前。帝泣謂妃曰：「卿於九泉之下
，勿怨朕躬！」言訖，淚下如雨。伏后亦大哭。操怒曰：「猶作女兒態耶！」叱武士牽
出，勒死於宮門之外。後人有詩歎董妃曰：

　　春殿承恩亦枉然，傷哉龍種並時捐。堂堂帝主難相救，掩面徒看淚湧泉。

　　操諭監宮官曰：「今後但有外戚宗族，不奉吾旨，輒入宮門者斬。守禦不嚴，與同
罪。」又撥心腹人三千充御林軍，令曹洪統領，以為防察。操謂程昱曰：「今董承等雖
誅，尚有馬騰，劉備，亦在此數，不可不除。」昱曰：「馬騰屯軍西涼，未可輕取；但
當以書慰勞，勿使生疑，誘入京師圖之，可也。劉備現在徐州，分布掎角之勢，亦不可
輕敵。況今袁紹屯兵官渡，常有圖許都之心。若我一旦東征，劉備勢必求救於紹。紹趁
虛來襲，何以當之？」操曰：「非也，備乃人傑也。今若不擊，待其羽翼既成，急難圖
矣。袁紹雖強，事多懷疑不決，何足憂乎？」

　　正議間，郭嘉自外而入。操問曰：「吾欲東征劉備，奈有袁紹之憂，如何？」嘉曰
：「紹性遲而多疑，某謀士各相妒忌，不足憂也。劉備新整軍兵，眾心未服，丞相引兵
東征，一戰可定矣。」操大喜曰：「正合吾意。」遂起二十萬大軍，分兵五路下徐州。

　　細作探知，報入徐州。孫乾先往下邳報知關公，隨至小沛報知玄德。玄德與孫乾計
議曰：「此必求救於袁紹，方可解危。」於是玄德修書一封，遣孫乾至河北。乾乃先見
田豐，具言其事，求其引進。

　　豐即引孫乾入見紹，呈上書信。只見紹形容憔悴，衣冠不整。豐曰：「今日主公何
故如此？」紹曰：「我將死矣！」豐曰：「主公何出此言？」紹曰：「吾生五子，惟最
幼者，極快吾意。今患疥瘡，命已垂絕。吾有何心更論他事乎？」豐曰：「今曹操東征
劉玄德，許昌空虛，若以義兵虛而入，上可以保天子，下可以救萬民。此不易得之機會
也，惟明公裁之。

　　紹曰：「吾亦知此最好，奈我心中恍惚，恐有不利。」豐曰：「何恍惚之有？」紹
曰：「五子中惟此子生得最異，倘有疏虞，吾命休矣。」遂決意不肯發兵，乃謂孫乾曰
：「汝回見玄德，可言其故。倘有不如意，可來相投，吾自有相助之處。」田豐以杖擊
地曰：「遭此難遇之時，乃以嬰兒之病，失此機會，大事去矣！可痛惜哉！」跌足長歎
而出。

　　孫乾見紹不肯發兵，只得星夜回小沛見玄德，具說此事。玄德大驚曰：「似此如之
奈何？」張飛曰：「兄長勿憂；曹兵遠來，必然困乏；乘其初至，先去劫寨，可破曹操
。」玄德曰：「素以汝為一勇夫耳：前者捉劉岱時，頗能用計；今獻此策，亦中兵法。
」乃從其言，分兵劫寨。

　　且說曹操引軍往小沛來。正行間，狂風驟至，忽聽一聲響亮，將一面牙旗吹折。操
便令軍兵且住，聚眾謀士問吉凶。荀彧曰：「風從何方來？吹折甚顏色旗？」操曰：「
風自東南方來，吹折角上牙旗，旗乃青紅二色。」彧曰：「不主別事，今夜劉備必來劫
寨。」操點頭。忽毛玠入見曰：「方纔東南風起，吹折青紅牙旗一面。主公以為主何吉
凶？」操曰：「公意若何？」毛玠曰：「愚意以為今夜必主有人來劫寨。」後人有詩歎
曰：

　　吁嗟帝冑勢孤窮，全仗分兵劫寨功。爭奈牙旗折有兆，老天何故縱奸雄？操曰：「
天報應我,當即防之。」遂分兵九隊，只留一隊，向前虛紮營寨，餘眾八面埋伏。是夜
月色微明。玄德在左，張飛在右，分兵兩隊進發；只留孫乾守小沛。　

　　且說張飛自以為得計，領輕騎在前，突入操寨，但見零零落落，無多人馬，四邊火
光大起，喊聲齊舉。飛知中計，急出寨外。正東張遼，正西許褚，正南于禁，正北李典
，東南徐晃，西南樂進，東北夏侯惇，西北夏侯淵，八處軍馬殺來。張飛左衝右突，前
遮後當；所領軍兵原是曹操手下舊軍，見事勢已急，儘皆投降去了。

　　飛正殺間，逢著徐晃大殺一陣，後面樂進趕到。飛殺條血路突圍而出，只有數十騎
跟定。欲還小沛，去路已斷；欲投徐州、下邳，又恐曹軍截住；尋思無路，只得望芒碭
山而去。　

　　卻說玄德引軍劫寨，將近寨門，喊聲大震，後面衝出一軍，先截去了一半人馬。夏
侯惇又到。玄德突圍而走，夏侯淵又從後趕來。玄德回顧，止有三十餘騎跟隨；急欲奔
還小沛，早望見小沛城中火起，只得棄了小沛，欲投徐州、不邳；又見曹軍漫山塞野，
截住去路。玄德自思無路可歸，想袁紹有言：「倘不如意，可來相投」，今不若暫往依
棲，別作良圖；遂望青州路而走，正逢李典攔住。玄德匹馬落荒望北而逃，李典擄將從
騎去了。　

　　且說玄德匹馬投青州，日行三百里，奔至青州城下叫門；門吏問了姓名，來報刺史
。刺史乃袁紹長子袁譚。譚素敬玄德，聞知匹馬到來，即便開門相迎，接入公廨，細問
其故。玄德備言兵敗相投之意。譚乃留玄德於館驛中住下，發書報父袁紹；一面差本州
人馬，護送玄德。至平原界口，袁紹親自引眾出鄴邵三十里迎接玄德。玄德拜謝，紹忙
答禮曰：「昨為小兒抱病，有失救援，於心怏怏不安。今幸得相見，大慰平生渴想之思
。」玄德曰：「孤窮劉備，久欲投於門下，奈機緣未遇，今為曹操所攻，妻子俱陷，想
將軍容納四方之士，故不避羞慚，逕來相投。望乞收錄，誓當圖報。」紹大喜，相待甚
厚，同居冀州。　

　　且說曹操當夜取了小沛，隨即進兵攻徐州。糜竺，簡雍，守把不住，只棄城而走。
陳登獻了徐州。曹操大軍入城，安民己畢，隨喚眾謀士議取下邛。荀彧曰：「雲長保護
玄德妻小，死守此城；若不速取，恐為袁紹所竊。」操曰：「吾素愛雲長武藝人材，欲
得之以為己用，不若令人說之使降。」郭嘉曰：「雲長義氣深重，必不肯降。若使人說
之，恐被其害。」帳下一人出曰：「某與關公有一面之交，願往說之。」眾視之，乃張
遼也。程昱曰：「文遠雖與雲長有舊，吾觀此人，非可以言詞說也。某有一計，使此人
進退無路，然後用文遠說之，彼必歸丞相矣。」正是：整備窩弓射猛虎，安排香餌釣鰲
魚。未知其計若何，且看下文分解。

第二十五回：屯土山關公約三事，救白馬曹操解重圍

　　卻說程昱獻計曰：「雲長有萬人之敵，非智謀不能取之。今可即差劉備手下投降之
兵，入下邳，見關公，只說是逃回的，伏於城中為內應；卻引關公出戰，詐敗佯輸，誘
入他處，以精兵截其歸路，然後說之可也。」操聽其謀，即令徐州降兵數十，逕投下邳
來降關公。關公以為舊兵，留而不疑。

　　次日，夏侯惇為先鋒，領兵五千來搦戰。關公不出，惇即使人於城下辱罵。關公大
怒，引三千人馬出城，與夏侯惇交戰。約戰十餘合，惇撥回馬走。關公趕來，惇且戰且
走。關公約趕二十里，恐下邳有失，提兵便回。只聽得一聲砲響，左有徐晃，右有許褚
，兩隊軍截住去路。關公奪路而走，兩邊伏兵排下硬弩百，,箭如飛蝗。關公不過，勒
兵再回，徐晃，許褚，接住交戰。關公奮力殺退二人，引軍欲回下邳，夏侯惇又截住廝
殺。

　　公戰至日晚，無路可歸，只得到一座土山，引兵屯於山頭，權且少歇。曹兵團團將
土山圍住。關公於山上遙望下邳城中火光沖天卻是那詐降兵卒偷開城門，曹操自提大軍
殺入城中，只教舉火以惑關公之心。

　　關公見下邳火起，心中驚惶，連夜幾番衝下山來，皆被亂箭射回。捱到天曉，再欲
整頓下山衝突，忽見一人跑馬上山來，視之乃張遼也。關公迎謂曰：「文遠欲來相敵耶
？」遼曰：「非也。想故人舊日之情，特來相見。」遂棄刀下馬，與關公敘禮畢，坐於
山頂。公曰：「文遠莫非說關某乎？」遼曰：「不然。昔日蒙兄救弟，今日弟安得不救
兄？」公曰：「然則文遠將欲助我乎？」遼曰：「亦非也。」公曰：「既不助我，來此
何幹？」

　　遼曰：「玄德不知存亡，翼德未知生死。昨夜曹公已破下邳，軍民盡無傷害，差人
護衛玄德家眷，不許驚擾。如此相待，弟特來報兄。」關公怒曰：「此言特說我也。吾
今雖處絕地，視死如歸。汝當速去，吾即下山迎戰。」張遼大笑曰：「兄此言豈不為天
下笑乎？」公曰：「吾仗忠義而死，安得為天下笑？」遼曰：「兄今即死，其罪有三。
」公曰：「汝且說我那三罪？」

　　遼曰：「當初劉使君與兄結義之時，誓同生死；今使君方敗，而兄即戰死，倘使君
復出，欲求兄相助，而不可復得，豈不負當年之盟誓乎？其罪一也。劉使君以家眷付託
於兄，兄今戰死，二夫人無所倚賴，負卻使君依託之重。其罪二也。兄武藝超群，兼通
經史，不思共使君匡扶漢室，徒欲赴湯蹈火，以成匹夫之勇，安得為義？其罪三也。─
─兄有此三罪，弟不得不告。」

　　公沈吟曰：「汝說我有三罪，欲我如何？」遼曰：「今四面皆曹公之兵，兄若不降
，則必死；徒死無益，不若且降曹公；卻打聽劉使君音信，知何處，即往投之。一者可
以保二夫人，二者不背桃園之約，三者可留有用之身。有此三便，兄宜詳之。」

　　公曰：「兄言三便，吾有三約。若丞相能從我，即當卸甲；如其不允，吾寧受三罪
而死。」遼曰：「丞相寬洪大量，何所不容？願聞三事。」公曰：「一者，吾與皇叔設
誓，共扶漢室，吾今只降漢帝，不降曹操；二者，二嫂處請給皇叔俸祿贍，一應上下人
等，皆不許到門；三者，但知劉皇叔去向，不管千里萬里，便當辭去。三者缺一，斷不
肯降。望文遠急急回報。」

　　張遼應諾，遂上馬，回見曹操，先說降漢不降曹之事。操笑曰；「吾為漢相，漢即
吾也。此可從之。」遼又言：「二夫人欲請皇叔俸給，并上下人等不許到門。」操曰：
「吾於皇叔俸內，更加倍與之。至於嚴禁內外，乃是家法，又何疑焉？」遼又曰：「但
知玄德信息，雖遠必往。」操搖首曰：「然則吾養雲長何用？此事卻難從。」遼曰：「
豈不聞豫讓眾人國士之論乎？劉玄德待雲長不過恩厚耳。丞相更施厚恩以結其心，何憂
雲長之不服也？」操曰：「文遠之言甚當，吾願從此三事。」

　　張遼再往上回報關公。關公曰：「雖然如此，暫請丞相退軍，容我入城見二嫂，告
知其事，然後投降。」張遼再回，以此言報曹操。操即傳令，退軍至十里。荀彧曰：「
不可。恐有詐。」操曰：「雲長義士，必不失信。」遂引軍退。關公引兵入下邳，見人
民安妥不動，竟到府中，來見二嫂。

　　甘、糜二夫人聽得關公到來，急出迎之。公拜於階下曰：「使二嫂受驚，某之罪也
。」二夫人曰：「皇叔今在何處？」公曰：「不知去向。」二夫人曰：「二叔今將若何
？」公曰：「關某出城死戰，被困土山，張遼勸我投降，我以三事相約。曹操已皆允從
，故特退兵，放我入城。我不曾得嫂嫂主意，未敢擅便。」二夫人問那三事。關公將上
項三事，備述一遍。甘夫人曰：「昨日曹軍入城，我等皆以為必死；誰想毫髮不動,，
一軍不敢入門。叔叔既已領諾，何必問我二人？只恐日後曹操不肯容叔叔去尋皇叔。」
公曰：「嫂嫂放心，關某自有主張。」二夫人曰：「叔叔自家裁處，凡事不必問俺女流
。」

　　關公辭退，遂引數十騎來見曹操。操自出轅門相接。關公下馬入拜，操慌忙答禮。
關公曰：「敗兵之將，深荷不殺之恩。」操曰：「素慕雲長忠義，今日幸得相見，足慰
平生之望。」關公曰：「文遠代稟三事，蒙丞相應允，諒不食言。」操曰：「吾言既出
，安敢失信？」關公曰：「關某若知皇叔所在，雖蹈水火，必往從之。此時恐不及拜辭
，伏乞見原。」操曰：「玄德若在，必從公去；但恐亂軍中亡矣。公且寬心，尚容緝聽
。」

　　關公拜謝。操設宴相待。次日班師還許昌。關公收拾車仗，請二嫂上車，親自護車
而行。於路安歇驛館，操欲亂其君臣之禮，使關公與二嫂共處一室。關公乃秉燭立於戶
外，自夜達旦，毫無倦色。操見公如此，愈加敬服。既到許昌，操撥一府與關公居住。
關公分一宅為兩院，內門撥老軍十人把守。關公自居外宅。操引關公朝見獻帝，帝命為
偏將軍。公謝恩歸宅。

　　操次日設大宴，會眾謀臣武士，以客禮待關公，延之上座；又備綾錦及金銀器皿相
送。關公都送與二嫂收貯。關公自到許昌，操待之甚厚；小宴三日，大宴五日；又送美
女十人，使侍關公。關公盡送入內門，令伏侍二嫂。卻又三日一次於內門外躬身施禮，
動問二嫂安否。二夫人回問皇叔之事畢，曰：「叔叔自便。」關公方敢退回。操聞之，
又歎關公不已。

　　一日，操見關公所穿綠錦戰袍已舊，即度其身品，取異錦作戰袍一領相贈。關公受
之，穿於衣底，上仍用舊袍罩之。操笑曰：「雲長何如此之儉乎？」公曰：「某非儉也
。舊袍乃劉皇叔所賜，某穿之如見兄面，不敢以丞相之新賜而忘兄長之舊賜，故穿於上
。」操歎曰：「真義士也！」然口雖稱羨，心實不悅。

　　一日，關公在府，忽報：「內院二夫人哭倒於地，不知為何，請將軍速入。」關公
乃整衣跪於內門外，問二嫂為何悲泣。甘夫人曰：「我夜夢皇叔身陷於土坑之內，覺來
與糜夫人論之，想在九泉之下矣，是以相哭。」關公曰；「夢寐之事，不可憑信。此嫂
嫂想念之故。請勿憂愁。」

　　正說間，適曹操命使來請關公赴宴。公辭二嫂，往見操。操見公有淚容，問其故。
公曰：「二嫂思兄痛哭，不由某心不悲。」操笑而寬解之，頻以酒相勸。公醉，自綽其
髯而言曰：「生不能報國家，而背其兄，徒為人也！」操問曰：「雲長髯有數乎？」公
曰：「約數百根。每秋月約退三五根。冬月多以皂紗囊裹之，恐其斷也。」操以紗錦作
囊，與關公護髯。次日，早朝見帝。帝見關公一紗錦囊垂於胸次，帝問之。關公奏曰：
「臣髯頗長,丞相賜囊貯之。」帝令當殿披拂，過於其腹。帝曰：「真美髯公也！」因
此人皆呼為美髯公。

　　忽一日，操請關公宴。臨散，送公出府，見公馬瘦，操曰：「公馬因何瘦？」關公
曰：「賤軀頗重，馬不能載，因此常瘦。」操令左右備一馬來。須臾牽至。那馬身如火
炭，狀甚雄偉。操指曰：「公識此馬否？」公曰：「莫非呂布所騎赤馬乎？」操曰：「
然也。」遂并鞍轡送與關公。關公再拜稱謝。操不悅曰：「吾累送美女金帛，公未嘗下
拜；今吾贈馬，乃喜而再拜，何賤人貴畜耶？」關公曰：「吾知此馬日行千里，今幸得
之，若知兄長下落，可一日而見面矣。」操愕然悔。關公辭去。後人有詩歎曰：

　　威傾三國著英豪，一宅分居義氣高。奸相枉將虛禮待，豈知關羽不降曹。

　　操問張遼曰：「吾待雲長不薄，而彼常懷去心，何也？」遼曰：「容某探其情。」
次日，往見關公。禮畢，遼曰：「我薦兄在丞相處，不曾落後？」公曰：「深感丞相厚
意；只是吾身雖在此，心念皇叔，未嘗去懷。」遼曰：「兄言差矣。處世不分輕重，非
丈夫也。玄德待兄，未必過於丞相，兄何故只懷去志？」公曰：「吾固知曹公待吾甚厚
；奈吾受劉皇叔厚恩，誓以共死，不可背之。吾終不留此。要必立以報曹公，然後去耳
。」遼曰：「倘玄德已棄世，公何所歸乎？」公曰：「願從於地下。」

　　遼知公終不可留，乃告退，回見曹操，具以實告。操歎曰：「事主不忘其本，乃天
下之義士也！」荀彧曰：「彼言立功方去，若不教彼立功，未必便去。」操然之。

　　卻說玄德在袁紹處，旦夕煩惱。紹曰：「玄德何故常憂？」玄德曰：「二弟不知音
耗，妻小陷於曹賊；上不能報國，下不能保家，安得不憂？」紹曰：「吾欲進兵赴許都
久矣。方今春煖,正好興兵。」便商議破曹之策。田豐諫曰：「前操攻徐州，許都空虛
，不及此時進兵；今徐州已破，操兵方銳，未可輕敵。不如以久持之，待其有隙而後可
動也。」

　　紹曰：「待我思之。」因問玄德曰：「田豐勸我固守，何如？」玄德曰：「曹操欺
君之賊，明公若不討之，恐失大義於天下。」紹曰：「玄德之言甚善。」遂欲興兵。田
豐又諫。紹怒曰：「汝等弄文輕武，使我失大義！」田豐頓首曰：「若不聽臣良言，出
師不利。」紹大怒，欲斬之。玄德力勸，乃囚於獄中。沮授見田豐下獄，乃會其宗族，
盡散家財，與之訣曰：「吾隨軍而去，勝則威無不加，敗則一身不保矣！」眾皆下淚送
之。

　　紹遣大將顏良作先鋒，進攻白馬。沮授諫曰：「顏良性狹，雖驍勇，不可獨任。」
紹曰：「吾之上將，非汝等可料。」大軍進發至黎陽，東邵太守劉延告急許昌。曹操急
議興兵抵敵。關公聞知，遂入相府見操曰：「聞丞相起兵，某願為前部。」操曰：「未
敢煩將軍。早晚有事，當來相請。」關公乃退。操引兵十五萬，分三面隊行。於路又連
接劉延告急文書，操先提五萬軍親臨白馬，靠土山劄住。遙望山前平川曠野之地，顏良
前部精兵十萬，排成陣勢。操駭然，回顧呂布舊將宋憲曰：「吾聞汝乃呂布部下猛將，
今可與顏良一戰。」

　　宋憲領諾，綽鎗上馬，直出陣前。顏良橫刀立馬於門旗下；見宋憲馬至，良大喝一
聲，縱馬來迎。戰不三合，手起刀落，斬宋憲於陣前。曹操大驚曰：「真勇將也！」魏
續曰：「殺我同伴，願去報讎！」操許之。續上馬持矛，逕出陣前，大罵顏良。良更不
打話，交馬一合，照頭一刀，劈魏續於馬下。操曰：「今誰敢當之？」徐晃應聲而出，
與顏良戰二十合，敗歸本陣。諸將慄然。曹操收軍，良亦引軍退去。

　　操見連折二將，心中憂悶。程昱曰：「某舉一人可敵顏良。」操問是誰。昱曰：「
非關公不可。」操曰：「吾恐他立了功便去。」昱曰：「劉備若在必投袁紹；今若使雲
長破袁紹之兵，紹必疑劉備而殺之矣。備既死，雲長又安往乎？」操大喜，遂差人去請
關公。關公即入辭二嫂。二嫂曰：「叔叔此去，可打聽皇叔消息。」

　　關公領諾而出，提青龍刀，上赤兔馬，引從者數人，直至白馬來見曹操。操敘說顏
良連誅二將，勇不可當，特請雲長商議。關公曰：「容某觀之。」操置酒相待。忽報顏
良搦戰，操引關公上土山觀看。操與關公坐，諸將環立。曹操指山下顏良排的陣勢，旗
幟鮮明，鎗刀森布，嚴整有威，乃謂關公曰：「河北人馬，如此雄壯！」關公曰：「以
吾觀之，如土雞瓦犬耳！」操又指曰：「麾蓋之下，銹袍金甲，持刀立馬者，乃顏良也
。」關舉目一望，謂操曰：「吾觀顏良，如插標賣首耳！」操曰：「未可輕視。」關公
起身曰：「某雖不才，願去萬軍中取其首級，來獻丞相。」張遼曰：「軍中無戲言，雲
長不可忽也。」

　　關公奮然上馬，倒提青龍刀，跑下山來，鳳目圓睜，蠶眉直豎，直衝彼陣，河北軍
如波開浪裂。關公逕奔顏良。顏良正在麾蓋下，見關公衝來，方欲問時，關公赤兔馬快
，早已跑到面前；顏良措手不及，被雲長手起一刀，刺於馬下。忽地下馬，割了顏良首
級，拴於馬項之下，飛身上馬，提刀出陣，如入無人之境。河北兵將大驚，不戰自亂。
曹軍乘勢攻擊，死者不可勝數；馬匹器械，搶奪極多。關公縱馬上山，眾將盡皆稱賀。
公獻首級於操前。操曰：「將軍真神人也！」關公曰：「某何足道哉！吾弟張翼德於百
萬軍中取上將之首，如探囊取物耳。」操大驚，回顧左右曰：「今後如遇張翼德，不可
輕敵。」令寫於衣袍襟底以記之。

　　卻說顏良敗軍奔回，半路迎見袁紹，報說被赤面長鬚使大刀一勇將，匹馬入陣，斬
顏良而去，因此大敗。紹驚問曰：「此人是誰？」沮授曰：「此必是劉玄德之弟關雲長
也。」紹大怒，指玄德曰：「汝弟斬吾愛將，汝必通謀，留你何用！」喚刀斧手推出玄
德斬之。正是：初見方為座上客，此日幾同階下囚。未知玄德性命如何，且看下文分解
。

第二十六回：袁本初敗兵折將，關雲長挂印封金

　　卻說袁紹欲斬玄德。玄德從容進曰：「明公只聽一面之詞，而絕向日之情耶？備自
徐州失散，二弟雲長未知存否；天下同貌者不少，豈赤面長鬚之人，即為關某也？明公
何不察之？」袁紹是個沒主張的人，聞玄德之言，責沮授曰：「誤聽汝言，險殺好人。
」遂仍請玄德上帳坐，議報顏良之讎。帳下一人應聲而進曰：「顏良與我如兄弟，今被
曹賊所殺，我安得不洩此恨？」

　　玄德視其人，身長八尺，面如獬豸，乃河北名將文醜也。袁紹大喜曰：「非汝不能
報顏良之讎。吾與十萬軍兵，便渡黃河，追殺曹賊！」沮授曰：「不可。今宜留屯延津
，分兵官渡，乃為上策。若輕舉渡河，設或有變，眾皆不能還矣。」紹怒曰：「皆是汝
等遲緩軍心，遷延日月，有妨大事！豈不聞『兵貴神速』乎？」沮授出，歎曰：「上盈
其志，下務其功；悠悠黃河，吾其濟乎！」遂託疾不出議事。

　　玄德曰：「備蒙大恩，無可報效，意欲與文將軍同行：一者報明公之德，二者就探
雲長的實信。」紹喜，喚文醜與玄德同領前部。文醜曰：「劉玄德屢敗之將，於軍不利
。既主公要他去時，某分三萬軍，教他為後部。」於是文醜自領七萬軍先行，令玄德引
三萬軍隨後。

　　且說曹操見雲長斬了顏良，倍加欽敬，表奏朝廷，封雲長為漢壽亭侯,，鑄印貽關
公。忽報袁紹又使大將文醜渡黃河，已據延津之上。操乃先使人移徙居民於西河，然後
自領兵迎之；傳下將令，以後軍為前軍，以前軍為後軍；糧草先行，軍兵在後。呂虔曰
：「糧草在先，軍兵在後，何意也？」操曰：「糧草在後，多被摽掠，故令在前。」虔
曰：「倘遇敵軍劫去，如之奈何？」操曰：「且待敵軍到時，卻有理會。」

　　虔心疑未決。操令糧食輜重沿河塹至延津。操在後軍，聽得前軍發喊，急教人看時
，報說：「河北大將文醜兵至，我軍皆棄糧草，四散奔走。後軍又遠，將如之何？」操
以鞭指兩阜曰：「此可暫避。」人馬急奔土阜。操令軍士皆解衣卸甲少歇，盡放其馬。
文醜軍掩至。眾將曰：「賊至矣！可急收馬匹,退回白馬！」荀攸急止之曰：「此正可
以餌敵，何故反退？」操急以目視荀攸而笑。攸知其意，不復言。

　　文醜軍既得糧草車仗，又來搶馬。軍士不依隊伍，自相雜亂。曹操卻令軍將一齊下
土阜擊之，文醜軍大亂。曹兵圍裏將來，文醜挺身獨戰，軍士自相踐踏。文醜止遏不住
，只得撥馬回走。操在土阜上指曰：「文醜為河北名將，誰可擒之？」張遼、徐晃，飛
馬齊出，大叫：「文醜休走！」文醜回頭見二將趕上，遂按住鐵槍，拈弓搭箭，正射張
遼。徐晃大叫：「賊將休放箭！」張遼低頭急躲，一箭射中頭盔，將簪纓射去。遼奮力
再趕，坐下戰馬，又被文醜一箭射中面頰。那馬跪倒前蹄，張遼落地。

　　文醜回馬復來，徐晃急輪大斧，截住廝殺。只見文醜後面軍馬齊到，晃料敵不過，
撥馬而回。文醜沿河趕來。忽見十餘騎馬，旗號翩翻，一將當頭提刀飛馬而來，乃關雲
長也，大喝：「賊將休走！」與文醜交馬，戰不三合，文醜心怯，撥馬遶河而走。那關
公馬快，趕上文醜，腦後一刀，將文醜斬下馬來。曹操在土阜上，見關公砍了文醜，大
驅人馬掩殺。河北軍大半落水，糧草馬匹仍被曹操奪回。

　　雲長引數騎東衝西突。正殺之間，劉玄德領三萬軍隨後到。前面哨馬探知，報與玄
德云：「今番又是紅面長髯的斬了文醜。」玄德慌忙驟馬來看，隔河望見一簇人馬，往
來如飛，旗上寫著「漢壽亭侯關雲長」七字。玄德暗謝天地曰：「原來吾弟果然在曹操
處！」欲待招呼相見，被曹兵大隊擁來，只得收兵回去。袁紹接應官渡，下定寨柵。郭
圖、審配入見袁紹，說：「今番又是關某殺了文醜，劉備佯推不知。」袁紹大怒，罵曰
：「大耳賊焉敢如此！」

　　少頃，玄德至，紹令推出斬之。玄德曰：「某有何罪？」紹曰：「你故使汝弟又壞
我一員大將，如何無罪？」玄德曰：「容伸一言而死。曹操素忌備，今知備在明公處，
恐備助公，故特使雲長誅殺二將。公知必怒。此借公之手以殺劉備也，願明公思之。」
袁紹曰：「玄德之言是也。汝等幾使我受害賢之名。」喝退左右，請玄德上帳而坐。

　　玄德謝曰：「荷明公寬大之恩，無可補報，欲令一心腹人持密書去見雲長，使知劉
備消息，彼必星夜來到，輔佐明公，共誅曹操，以報顏良、文醜之讎，若何？」袁紹大
喜曰：「吾得雲長，勝顏良、文醜十倍也。」玄德修下書札，未有人送去。紹令退軍武
陽，連營數十里，按兵不動。操乃使夏侯惇領兵守住官渡隘口，自己班師回許都，大宴
眾官，賀雲長之功。因謂呂虔曰：「昔日吾以糧草在前者，乃餌敵之計也。惟荀公達知
吾心耳。」眾皆歎服。

　　正飲宴間，忽報「汝南有黃巾劉辟、龔都，甚是猖獗。曹洪累戰不利，乞遺兵救之
。」雲長聞言，進曰：「關某願施犬馬之勞，破汝南賊寇。」操曰：「雲長建立大功，
未曾重酬，豈可復勞征進？」公曰：「關某久閒，必生疾病。」曹操壯之，點兵五萬，
使于禁、樂進為副將，次日便行。荀彧密謂操曰：「雲長有歸劉之心，倘知消息必去，
不可頻令出征。」操曰：「今次收功，吾不復教臨敵矣。」

　　且說雲長領兵將近汝南，劄住營寨。當夜營外拏了兩個細作人來。雲長視之，內中
認得一人，乃孫乾也。關公叱退左右，問乾曰：「公自潰散之後，一向跡不聞，今何為
在此處？」乾曰：「某自逃難，飄泊汝南，幸得劉辟收留。今將軍為何在曹操處？未識
甘、糜二夫人無恙否？」

　　關公因將上項事，細說一遍。乾曰：「近聞玄德公在袁紹處，欲往投之，未得其便
。今劉、龔二人歸順袁紹，相助攻曹。又幸得將軍到此，因特令小軍引路，教某為細作
，來報將軍。來日二人當虛敗一陣，公可速引二夫人投袁紹處，與玄德公相見。」關公
曰：「既兄在袁紹處，吾必星夜而往。但恨吾斬紹二將，恐今事變矣。」乾曰：「吾當
先往探彼虛實，再來報將軍。」公曰：「吾見兄長一面，雖萬死不辭。今回許昌，便辭
曹操也。」當夜密送孫乾去了。

　　次日，關公引兵出，龔都披挂出陣。關公曰：「汝等何故背反朝廷？」都曰：「汝
乃背主之人，何反責我？」關公曰：「我為何背主？」都曰：「劉玄德在袁本初處，汝
卻從曹操，何也？」關公更不打話，拍馬舞刀向前。龔都便走，關公趕上。都回身告關
公曰：「故主之恩，不可忘也。公當速進，我讓汝南。」關公會意，驅軍掩殺。劉、龔
二人佯輸詐敗，四散去了。雲長奪得州縣，安民已定，班師回許昌。曹操出郭迎接，賞
勞軍士。

　　宴罷，雲長回家，參拜二嫂於門外。甘夫人曰：「叔叔兩番出軍，可知皇叔音信否
？」公答曰：「未也。」關公退，二夫人於門內痛哭曰：「想皇叔休矣！二叔恐我姊妹
煩惱，故隱而不言。」

　　正哭間，有一隨行老軍，聽得哭不絕，於門外告曰：「夫人休哭。主人見在河北袁
紹處。」夫人曰：「汝何由知之？」軍曰：「跟關將軍出征，有人在陣上說來。」夫人
急召雲長責之曰：「皇叔未嘗負汝，汝今受曹操之恩，頓忘舊日之義，不以實情告我，
何也？」關公頓首曰：「兄今委實在河北；未敢教嫂嫂知者，恐有洩漏也。事須緩圖，
不可欲速。」甘夫人曰：「叔宜上緊。」公退，尋思去計，坐立不安。原來于禁探知劉
備在河北，報與曹操。操令張遼來探關公意。

　　關公正悶坐，張遼入賀曰：「聞兄在陣上知玄德音信，特來賀喜。」關公曰：「故
主雖在，未得一見，何喜之有？」遼曰：「公與玄德交，比弟與兄交何如？」公曰：「
我與兄，朋友之交也；我與玄德，是朋友而兄弟、兄弟而又君臣也。豈可共論乎？」遼
曰：「今玄德在河北，兄往從否？」關公曰：「昔日之言，安肯背之？文遠須為我致意
丞相。」張遼將關公之言，回告曹操。操曰：「吾自有計留之。」

　　且說關公正尋思間，忽報有故人相訪。及請入，卻不相識。關公問曰：「公何人也
？」答曰：「某乃袁紹部下南陽陳震也。」關公大驚，急退左右，問曰：「先生此來，
必有所為？」震出書一緘，遞與關公。公視之，乃玄德書也。其略云：

　　備與足下，自桃園締盟，誓以同死；今何中道相違，割恩斷義？君必欲取功名，圖
富貴，願獻備首級以成全功！書不盡言，死待來命！

　　關公看書畢，大哭曰：「某非不欲尋兄，奈不知所在也。安肯圖富貴而背舊盟乎？
」震曰：「玄德望公甚切，公既不背舊盟，宜速往見。」關公曰：「人生天地間，無終
始者，非君子也。吾來時明白，去時不可不明白。吾今作書，煩公先達知兄長，容某辭
卻曹操，奉二嫂來相見。震曰：「倘曹操不允，為之奈何？」公曰：「吾寧死，豈肯久
留於此？」震曰：「公速作回書，免致劉使君懸望。」關公寫書答云：

　　竊聞義不負心，忠不願死。羽自幼讀書，粗知禮義，觀羊角哀、左伯桃之事，未嘗
不三歎而流涕也。

　　前守下邳，內無積粟，外無援兵；欲即效死，奈有二嫂之重，未敢斷首捐軀，致負
所託；故爾暫且羈身，冀圖後會。近至汝南，方知兄信；即當面辭曹操，奉二嫂歸。羽
但懷異心，神人共戮。披肝瀝膽，筆楮難窮。瞻拜有期，伏惟照鑒！

　　陳震得書自回。關公入內告知二嫂，隨即至相府，拜辭曹操。操知來意，乃懸迴避
牌於門。關公怏怏而回，命舊日跟隨人役，收拾車馬，早晚伺候；分付宅中，所有原賜
之物，盡皆留下，分毫不可帶去。次日再往相府辭謝，門首又挂迴避牌。關公一連去了
數次，皆不得見；乃往張遼家相探，欲言其事，遼亦託疾不出。關公思曰：「此曹丞相
不容我去之意。我去志已決，豈可復留？」即寫書一封，辭謝曹操。書略曰：

　　羽少事皇叔，誓同生死；皇天后土，實聞斯言。前者下邳失守，所請三事，已蒙恩
諾。今探知故主現在袁紹軍中，回思昔日之盟，豈容違背？新恩雖厚，舊義難忘。茲特
奉書告辭，伏惟照察。其有餘恩未報，願以俟之異日。

　　寫畢封固，差人去相府投遞；一面將累次所受金銀，一一封置庫中，懸漢壽亭侯印
於堂上，請二夫人上車。關公上赤兔馬，手提青龍刀，率領舊日跟隨人役，護送車仗，
逕出北門。門吏擋之。關公怒目橫刀，大喝一聲，門吏皆退避。關公既出門，謂從者曰
：「汝等護立車仗先行，但有追趕者，吾自當之，勿得驚動二位夫人。」從者推車，望
官道進發。

　　卻說曹操正論關公之事未定，左右報關公呈書。操即看畢，大驚曰：「雲長去矣！
」忽北門守將飛報：「關公奪門而去，車仗鞍馬二十餘人，皆望北行。」又關公宅中人
來報說：「關公盡封所賜金銀等物。美女十人，另居內室。其漢壽亭侯印懸於堂上。丞
相所撥人役，皆不帶去，只帶原跟從人，及隨身行李，出北門去了。」眾皆愕然。一將
挺身出曰：「某願將鐵騎三千，去生擒關某，獻與丞相！」眾視之，乃將軍蔡陽也。正
是：欲離萬丈蛟龍穴，又遇三千狼虎兵。蔡陽要趕關公，畢竟如何，且看下文分解。

第二十七回：美髯公千里走單騎，漢壽侯五關斬六將

　　卻說曹操部下諸將中，自張遼而外，只有徐晃與雲長交厚，其餘亦皆敬服；獨蔡陽
不服關公，故今日聞其去，欲住追之。操曰：「不忘故主，來去明白，真丈夫也。汝等
皆當效之。」遂叱退蔡陽，不令去趕。程昱曰：「丞相待關某甚厚，今彼不辭而去，亂
言片楮，冒瀆鈞威，其罪大矣。若縱之使歸袁紹，是與虎添翼也。不若追而殺之，以絕
後患。」

　　操曰：「吾昔已許之，豈可失信？彼各為其主，勿追也。」因謂張遼曰：「雲長封
金挂印，財賄不足以動其心，爵祿不足以移其志，此等人吾深敬之。想他去此不遠，我
一發結識他做個人情。汝可先去請住他，待我與他送行，更以路費征袍贈之，使為後日
記念。」張遼領命，單騎先往。曹操引數十騎隨後而來。

　　卻說雲長所騎赤馬，日行千里，本是趕不上；因欲護送車仗，不敢縱馬，按轡徐行
。忽聽背後有人大叫：「雲長且慢行！」回頭視之，見張遼拍馬而至。關公教車仗從人
，只管望大路緊行；自己勒住赤兔馬，按定青龍刀，問曰：「文遠莫非欲追我回乎？」
遼曰：「非也。丞相知兄遠行，欲來相送，特先使我請住台駕，別無他意。」關公曰：
「便是丞相鐵騎來，吾願決一死戰！」遂立馬於橋上望之。見曹操引數十騎，飛奔前來
；背後乃是許褚，徐晃，于禁，李典之輩。

　　操見關公橫刀立馬於橋上，令諸將勒住馬匹，左右排開。關公見眾人手中皆無軍器
，方始放心。操曰：「雲長行何太速？」關公於馬上欠身答曰：「關某前曾稟過丞相，
今故主在河北，不由某不急去。累次造府，不得參見，故拜書告辭，封金挂印，納還丞
相。望丞相勿忘昔日之言。」操曰：「吾欲取信於天下，安肯有負前言？恐將軍途中乏
用，等具路資相送。」一將便從馬上托過黃金一盤。

　　關公曰：「累蒙恩賜，尚有餘資。留此黃金以賞將士。」操曰：「特以少酬大功於
萬一，何必推辭？」關公曰：「區區微勞，何足挂齒。」操笑曰：「雲長天下義士，恨
吾福薄，不得相留。錦袍一領，略表寸心。」令一將下馬，雙手捧袍過來。雲長恐有他
變，不敢下馬，用青龍刀尖挑錦袍披於身上，勒馬回頭稱謝曰：「蒙丞相賜袍，異日更
得相會。」遂下橋望北而去。

　　許褚曰：「此人無禮太甚，何不擒之？」操曰：「彼一人一騎，吾數十餘人，安得
不疑？吾言既出，不可追也。」曹操自引眾將回城，於路歎想雲長不已。　

　　不說曹操自回。且說關公來趕車仗，約行三十里，卻只不見。雲長心慌，縱馬四下
尋之。忽見山頭一人，高叫：「關將軍且住！」雲長舉目視之，只見一少年，黃巾錦衣
，持槍跨馬，馬項下懸著首級一顆，引百餘步卒，飛奔前來。公問曰：「汝何人也？」

　　少年棄鎗下馬，拜伏於地。雲長恐是詐，勒馬持刀問曰：「壯士，願通姓名。」答
曰：「吾本襄陽人；姓廖，名化，字元儉。因世亂流落江湖，聚眾五百餘人，劫掠為生
。恰纔同伴杜遠下山巡哨，誤將兩夫人劫掠上山。吾問從者，知是大漢劉皇叔夫人。且
聞將軍護送在此，吾即欲送下山來。杜遠出言不遜，被某殺之。今獻頭與將軍請罪。」
關公曰：「二夫人何在？」化曰：「現在山中。」關公教急取下山。不移時，百餘人簇
擁車仗前來。

　　關公下馬停刀，叉手於車前問候曰：「二嫂受驚否？」二夫人曰：「若非廖將軍保
全，已被杜遠所辱。」關公問左右曰：「廖化怎生救夫人？」左右曰：「杜遠劫上山去
，就要與廖化各分一人為妻。廖化問起根由，好生拜敬；杜遠不從，已被廖化殺了。」
關公聽言，乃拜謝廖化。廖化欲以部下人送關公。關公尋思此人終是黃巾餘黨，未可作
伴，乃謝卻之。廖化又拜送金帛，關公亦不受。廖化拜別，自引人伴山谷中去了。　

　　雲長將曹操贈袍事，告知二嫂，催促車仗前行。至天晚，投一村莊安歇。莊主出迎
，鬚髮皆白，問曰：「將軍姓甚名誰？關公施禮曰：「吾乃劉玄德之弟關某也。」老人
曰：「莫非斬顏良，文醜的關公否？」公曰：「便是。」老人大喜，便請入莊。關公曰
：「車上還有二位夫人。」老人便喚妻女出迎。

　　二夫人至草堂上，關公叉手立於二夫人之側。老人請公坐，公曰：「尊嫂在上，安
敢就坐？」老人乃令妻女請二夫人入內室款待，自於草堂款待關公。關公問老人姓名。
老人曰：「吾姓胡，名華。桓時曾為議郎，致仕歸鄉。今有小兒胡班，在滎陽太守王植
部下為從事。將軍若從此處經過，某有一書寄與小兒。」

　　關公允諾。次日早膳畢，請二嫂上車，取了胡華書信，相別而行，取路投洛陽來。
前至一關，名東嶺關。把關將姓孔，名秀，引五百軍兵在土嶺上把守。當日關公押車仗
上嶺，軍士報知孔秀，秀出關來迎。關公下馬，與孔秀施禮。秀曰：「將軍何往？」公
曰：「某辭丞相，特往河北尋兄。」秀曰：「河北袁紹，正是丞相對頭；將軍此去，必
有丞相文憑。」公曰：「因行期忽迫，不曾討得。」秀曰：「既無文憑，待我差人稟過
丞相，方可放行。」關公曰：「待去稟時，須誤了我行程。」秀曰：「法度所拘，不得
不如此。」關公曰：「汝不容我過關乎？」秀曰：「汝要過去，留下老小為質。」

　　關公大怒，舉刀就殺孔秀。秀退入關去，鳴鼓聚軍，披挂上馬，殺下關來，大喝曰
：「汝今敢過去麼！」關公約退車仗，縱馬提刀，竟不打話，直取孔秀。秀挺鎗來迎。
兩馬相交，只一合，鋼刀起處，孔秀屍橫馬下。眾軍便走。關公曰：「軍士休走。吾殺
孔秀，不得已也，與汝等無干。借汝眾軍之口，傳語曹丞相，言孔秀欲害我，我故殺之
。」

　　眾軍俱拜於馬前。關公即請二夫人車仗出關，望洛陽進發。早有軍士報知洛陽太守
韓福。韓福急聚眾將商議。牙將孟坦曰：「既無丞相文憑，即係私行；若不阻擋，必有
罪責。」韓福曰：「關公勇猛，顏良，文醜，俱為所殺。今不可力敵，只須設計擒之。
」孟坦曰：「吾有一計：先將鹿角攔定關口，待他到時，小將引兵和他交鋒，佯敗誘他
來追，公可用暗箭射之。若關某墜馬，即擒解許都，必得重賞。」

　　商議停當，人報關公車仗已到。韓福彎弓插箭，引一千人馬，排列關口，問：「來
者何人？」關公馬上欠身言曰：「吾漢壽亭侯關某，敢借過路。」韓福曰：「有曹丞相
文憑否？」關公曰：「事冗不曾討得。」韓福曰：「吾奉丞相鈞命，鎮守此地，專一盤
詰往來奸細。若無文憑，即係逃竄。」關公怒曰：「東嶺孔秀，已被吾殺。汝亦欲尋死
耶？」韓福曰：「誰人與我擒之？」

　　孟坦出馬，輪雙刀來取關公。關公約退車仗，拍馬來迎。孟坦戰不三合，撥回馬便
走。關公趕來。孟坦只指望引誘關公，不想關公馬快，早已趕上，只一刀砍為兩段。關
公勒馬回來，韓福閃在門首，盡力放了一箭，正射中關公左臂。公用口拔出箭，血流不
住，飛馬逕奔韓福，衝散眾軍。韓福急閃不及，關公手起刀落，帶頭連肩，斬於馬下；
殺散眾軍，保護車仗。　

　　關公割帛束住箭傷，於路恐人暗算，不敢久住，連夜投沂水關來。把關將乃并州人
氏，姓卞，名喜，善使流星鎚；原是黃巾餘黨，後投曹操，撥來守關。當下聞知關公將
到，尋思一計；就關前鎮國寺中，埋伏下刀斧手二百餘人，誘關公至寺，約擊盞為號，
欲圖相害。安排已定，出關迎接關公。公見卞喜來迎，便下馬相見。喜曰：「將軍名震
天下，誰不敬仰！今歸皇叔，足見忠義！」關公訴說斬孔秀，韓福之事。卞喜曰：「將
軍殺之是也。某見丞相，代稟衷曲。」關公甚喜，同上馬過了沂水關，到鎮國寺前下馬
。眾僧鳴鐘出迎。原來那鎮國寺乃漢明帝御前香火院，本寺有僧三十餘人。內有一僧，
卻是關公同鄉人，法名普淨。

　　當下普淨已知其意，向前與關公問訊，曰：「將軍離蒲東幾年矣？」關公曰：「將
及二十年矣。」普淨曰：「還認得貧僧否？」公曰：「離鄉多年，不能相識。」普淨曰
：「貧僧家與將軍家只隔一條河。」卞喜見普淨敘出鄉里之情，恐有走泄，乃叱之曰：
「吾欲請將軍赴宴，汝僧人何得多言！」關公曰：「不然。鄉人相遇，安得不敘舊情耶
？」

　　普淨請關公方丈待茶。關公曰：「二位夫人在車上，可先獻茶。」普淨教取茶先奉
夫人，然後請關入方丈。普淨以手舉所佩戒刀，以目視關公。公會意，命左右持刀緊隨
。卞喜請關公於法堂筵席。關公曰：「卞君請關某，是好意？還是歹意？」卞喜未及回
言，關公早望見壁衣中有刀斧手，乃大喝卞喜曰：「吾以汝為好人，安敢如此！」

　　卞喜知事泄，大叫：「左右下手！」左右方欲動手，皆被關公拔劍砍之。卞喜下堂
遶廊而走，關公棄劍執大刀來趕。卞喜暗取飛鎚擲打關公。關公用刀隔開鎚，趕將入去
，一刀劈卞喜為兩段，隨即回身來看二嫂。早有軍人圍住，見關公來，四下奔走。關公
趕散，謝普淨曰：「若非吾師，已被此賊害矣。」普淨曰：「貧僧此處難容，收拾衣缽
，亦往他處雲游也。後會有期，將軍保重。」

　　關公稱謝，護送車仗，住滎陽進發。滎陽太守王植，卻與韓福是兩親家；聞得關公
殺了韓福，商議欲暗害關公，乃使人守住關口。待關公到時，王植出關，喜笑相迎。關
公訴說尋兄之事。植曰：「將軍於路驅馳，夫人車上勞困，且請入城，館驛中暫歇一宵
，來日登途未遲。」

　　關公見王植意甚殷勤，遂請二嫂入城。館驛中皆鋪陳了當。王植請公赴宴，公辭不
往；植使人送筵席至館驛。關公因於路辛苦，請二嫂膳畢，就正房歇定；令從者各自安
歇，飽餵馬匹。關公亦解甲憩息。　

　　卻說王植密喚從事胡班聽令曰：「關某背丞相而逃，又於路殺太守并守關將校，死
罪不輕！此人武勇難敵。汝今晚點一千軍圍住館驛，一人一個火把，待三更時分，一齊
放火；不問是誰，盡皆燒死！吾亦自引軍接應。」胡班領命，便點起軍士，密將乾柴引
火之物，搬於館驛門首，約時舉事。胡班尋思：「我久聞關雲長之名，不識如何模樣，
試往窺之。」乃至驛中，問驛吏曰：「關將軍在何處？」答曰：「正廳上觀書者是也。
」

　　胡班潛至廳前，見關公左手綽髯，於燈下几看書。班見了，失聲歎曰：「真天人也
！」公問何人。胡班入拜曰：「滎陽太守部下從事胡班。」關公曰：「莫非許都城外胡
華之子否？」班曰：「然也。」公喚從者於行李中取書付班。班看畢，歎曰：「險些誤
殺忠良！」遂密告曰：「王植心懷不仁，欲害將軍，暗令人四面圍住館驛，約於三更放
火。今某當先去開了城門，將軍急收拾出城。」

　　關公大驚，忙披挂提刀上馬，請二嫂上車，盡出館驛，果見軍士各執火把聽候。關
公急來到城邊，只見城門已開。關公催車仗急急出城。胡班還去放火。關公行不到數里
，背後火把照耀，人馬趕來。當先王植大叫：「關某休走！」關公勒馬，大罵：「匹夫
！我與你無讎，如何令人放火燒我？」王植拍馬挺鎗，逕奔關公；被關公攔腰一刀，砍
為兩段。人馬都趕散。關公催車仗速行，於路感胡班不已。

　　行至滑州界首，有人報與劉延。延引數十騎，出郭而迎。關公馬上欠身而言曰：「
太守別來無恙！」延曰：「公今欲何往？」公曰：「辭了丞相，去尋吾兄。」延曰：「
玄德在袁紹處，紹乃丞相讎人，如何容公去？」公曰：「昔日曾言定來。」延曰：「今
黃河渡口關隘，夏侯惇部將秦琪據守。恐不容將軍過去。」公曰：「太守應付船隻，若
何？」延曰：「船隻雖有，不敢應付。」公曰：「我前者誅顏良，文醜，亦曾與足下解
厄。今日求一渡船而不與，何也？」延曰：「只恐夏侯惇知之，必然罪我。」

　　關公知劉延無用之人，遂自催車仗前進。到黃河渡口，秦琪引軍出問來者何人？關
公曰：「漢壽亭侯關某也。」琪曰：「今欲何往？」關公曰：「欲投河北去尋兄長劉玄
德，敬來借渡。」琪曰：「丞相公文何在？」公曰：「吾不受丞相節制，有甚公文？」
琪曰：「吾奉夏侯將軍將令，守把關隘，你便插翅，也飛不過去！」關公大怒曰：「你
知我於路斬戮攔截者乎？」琪曰：「你只殺得無名下將，敢殺我麼？」關公怒曰：「汝
比顏良，文醜，若何？」

　　秦琪大怒，縱馬提刀，直取關公。二馬相交，只一合，關公刀起，秦琪頭落。關公
曰：「當吾者已死，餘人不必驚走。速備船隻，送我渡河。」軍士急撐舟傍岸。關公請
二嫂上船渡河。渡過黃河，便是袁紹地方。關公所歷關隘五處，斬將六員。後人有詩歎
曰：

　　掛印封金辭漢相，尋兄遙望遠途還。馬騎赤兔行千里，刀偃青龍出五關。忠義慨然
沖，宇宙，英雄從此震江山。獨行斬將應無敵，今古留題翰墨間。

　　關公於馬上自歎曰：「吾非欲沿途殺人，奈事不得已也。曹公知之，必以我為負恩
之人矣。」正行間，忽見一騎自北而來，大叫：「雲長少住！」關公勒馬視之，乃孫乾
也。關公曰：「自汝南相別，一向消息若何？」

　　乾曰：「劉辟，龔都，自將軍回兵之後，復奪了汝南；遣某往河北結好袁紹，請玄
德同謀破曹之計。不想河北將士，各相妒忌。田豐尚囚獄中；沮授黜退不用；審配，郭
圖，各自爭權；袁紹多疑，主持不定。某與劉皇叔商議，先求脫身之計。今皇叔已住汝
南會合劉辟去了。恐將軍不知，反到袁紹處，或為所害，特遣某於路迎接將來。幸於此
得見。將軍可速往汝南與皇叔相會。」

　　關公教孫乾拜見夫人。夫人問其動靜。孫乾備說：「袁紹二次欲斬皇叔，今幸脫身
往汝南去了。夫人可與皇叔到此相會。」二夫人皆掩面垂淚。關公依言，不投河北去，
逕取汝南來。

　　正行之間，背後塵埃起處，一彪人馬趕來。當先夏侯惇大叫「關某休走！」正是：
六將阻關徒受死，一軍攔路復爭鋒。畢竟關公怎生脫身，且看下文分解。

第二十八回：斬蔡陽兄弟釋疑，會古城主臣聚義

　　卻說關公同孫乾保二嫂向汝南進發，不想夏侯惇領二百餘騎，從後追來。孫乾保車
仗前行。關公回身勒馬按刀問曰：「汝來趕我，有失丞相大度。」夏侯惇曰：「丞相無
明文傳報，汝於路殺人，又斬吾部將，無禮太甚！我特來擒你，獻與丞相發落！」

　　言訖，便拍馬挺鎗欲鬥。只見後面一騎飛來，大叫「不可與雲長交戰！」關公按轡
不動。來使於懷中取出公文，謂夏侯惇曰：「丞相敬愛關將軍忠義，恐於路關隘攔截，
故遣某持齎公文，遍行諸處。」惇曰：「關某於路，殺把關將士，丞相知否？」來使曰
：「此卻未知。」惇曰：「我只活捉他去見丞相，待丞相自放他。」關公怒曰：「吾豈
懼汝耶！」拍馬持刀，直取夏侯惇。

　　惇挺鎗來迎。兩馬相交，戰不十合，忽又一騎飛至，大叫「二將軍少歇！」惇停鎗
問來使曰：「丞相叫擒關某乎？」使者曰：「非也。丞相恐守關諸將阻擋關將軍，故又
差某馳公文來放行。」惇曰：「丞相知其於路殺人否？」使者曰：「未知。」惇曰：「
既未知其殺人，不可放去。」指揮手下軍士，將關公圍住。關公大怒，舞刀迎戰。

　　兩個正欲交鋒，陣後一人飛馬而來，大叫：「雲長，元讓，休得爭戰！」眾視之，
乃張遼也。二人各勒住馬。張遼近前言曰：「奉丞相鈞旨：因聞知雲長斬關殺將，恐於
路有阻，特差我傳諭各處關隘，任便放行。」惇曰：「秦琪是蔡陽之甥。他將秦琪託付
我處，今被關某所殺，怎肯干休？」遼曰：「我見蔡將軍，自有分解。既丞相大度，教
放雲長去，公等不可廢丞相之意。」夏侯惇只得將軍馬約退。遼曰：「雲長今欲何往？
」關公曰：「聞兄長又不在袁紹處，吾今將遍天下尋之。」遼曰：「既未知玄德下落，
且再回見丞相，若何？」關公笑曰：「安有是理！文遠回見丞相，幸為我謝罪。」說畢
，與張遼拱手而別。

　　於是張遼與夏侯惇領兵自回。關公趕上車仗，與孫乾說知此事。二人並馬而行。行
了數日，忽值大雨滂沱，行裝盡濕。遙望山岡邊有一所莊院，關公引著車仗，到彼借宿
。莊內一老人出迎。關公具言來意。老人曰：「某姓郭，名常，世居於此。久聞大名，
幸得瞻拜。」遂宰羊置酒相待，請二夫人於後堂暫歇。郭常陪關公，孫乾於草堂飲酒。
一邊烘焙行李，一邊餵養馬匹。

　　至黃昏時候，忽見一少年，引數人入莊,逕上草堂。郭常喚曰：「吾兒來拜將軍。
」因謂關公曰：「此愚男也。」關公問何來。常曰：「射獵方回。」少年見過關公，即
下堂去了。常流涕言曰：「老夫耕讀傳家，止生此子，不務本業，惟以游獵為事。是家
門不幸也！」關公曰：「方今亂世，若武藝精熟，亦可以取功名，何云不幸？」常曰：
「他若肯習武藝，便是有志之人；今專務游蕩，無所不為，老夫所以憂耳！」

　　關公亦為歎息。至更深，郭常辭出。關公與孫乾方欲就寢，忽聞後院馬嘶人叫。關
公急喚從人，卻都不應，乃與孫乾提劍往視之。只見郭常之子倒在地上叫喚，從人正與
莊客廝打。公問其故。從人曰：「此人來盜赤兔馬，被馬踢倒。我等聞叫喚之聲，起來
巡看，莊客們反來廝鬧。」公怒曰：「鼠賊焉敢盜吾馬！」

　　恰待發作，郭常奔至告曰：「不肖子為此歹事，罪合萬死！奈老妻最憐愛此子，乞
將軍仁慈寬恕！」關公曰：「此子果然不肖，適纔老翁所言，真知子莫若父也。我看翁
面，且姑恕之。」遂分付從人看好了馬，喝散莊客，與孫乾回草堂歇息。次日，郭常夫
婦出拜於堂前，謝曰：「犬子冒瀆虎威，深感將軍恩恕。」關公令將喚出，我以正言教
之。常曰：「他於四更時分，又引數個無賴之徒，不知何處去了。」

　　關公謝別郭常，奉二嫂上車，出了莊院，與孫乾並馬，護著車仗，取山路而行。不
及三十里，只見山背後擁出百餘人，為首兩騎馬。前面那人，頭裹黃巾，身穿戰袍；後
面乃郭常之子也。黃巾者曰：「我乃天公將軍張角部將也！來者快留下赤兔馬，放你過
去！」關公大笑曰：「無知狂賊！汝既從張角為盜，亦知劉，關，張兄弟三人名字否？
」黃巾者曰：「我只聞赤面長髯者名關雲長，卻未識其面。汝何人也？」

　　公乃停刀立馬，解開鬚囊，出長髯令視之。其人滾鞍下馬，腦揪郭常之子拜獻於馬
前。關公問其姓名。告曰：「某姓裴，名元紹。自張角死後，一向無主，嘯聚山林，權
於此處藏伏。今早這廝來報：有一客人，騎一匹千里馬，在我家投宿。特邀某來劫奪此
馬。不想卻遇將軍。」郭常之子拜伏乞命。關公曰：「吾看汝父之面，饒你性命！」

　　郭子抱頭鼠竄而去。公謂元紹曰：「汝不識吾面，何以知吾名？」元紹曰：「離此
二十里有一臥牛山。山上有一關西人，姓周，名倉，兩臂有千斤之力。面孔虯髯，形容
甚偉。原在黃巾張寶部下為將，張寶死，嘯聚山林。他多曾與某說將軍盛名，恨無門路
相見。」關公曰：「綠林中非豪傑托足之處。公等今後可各去邪歸正，勿自陷其身。」
元紹拜謝。

　　正說話間，遙望一彪人馬來到。元紹曰：「此必周倉也。」關公乃立馬待之。果見
一人，黑面長身，持槍乘馬，引眾而至；見了關公，驚喜曰：「此關將軍也！」疾忙下
馬俯，伏道傍曰：「周倉參拜。」關公曰：「壯士何處曾識關某來？」倉曰：「舊隨黃
巾張寶時，曾識尊顏；恨失身賊黨，不得相隨。今日幸得拜見。願將軍不棄，收為步卒
，早晚執鞭隨鐙，死亦甘心！」公見其意甚誠，乃謂曰：「汝若隨我，汝手下人伴若何
？」倉曰：「願從則俱從；不願從者，聽之可也。」

　　於是眾人皆曰：「願從。」關公乃下馬至車前稟問二嫂。甘夫人曰：「叔叔自離許
都，於路獨行至此，歷過多少艱難，未嘗要軍馬相隨；前廖化欲相投，叔既卻之，今何
獨容周倉之眾耶？我輩女流淺見，叔自斟酌。」公曰：「嫂嫂之言是也。」遂謂周倉曰
：「非關某寡情，奈二夫人不從。汝等且回山中，待我尋見兄長，必來相招。」周倉頓
首告曰：「倉乃一粗莽之夫，失身為盜；今遇將軍，如重見天日，豈忍復錯過？若以眾
人相隨為不便，可令其盡跟裴元紹去。倉隻身步行，跟隨將軍，雖萬里不辭也！」關公
再以此言告二嫂。甘夫人曰：「一二人相從，無妨於事。」公乃令周倉撥人伴隨裴元紹
去。元紹曰：「我亦願隨關將軍。」周倉曰：「汝若去時，人伴皆散；且當權時統領。
我隨關將軍去，但有住紮處，便來取你。」

　　元紹怏怏而別。周倉跟著關公，往汝南進發。行了數日，遙見一座山城。公問土人
：「此何處也？」土人曰：「此名古城。數月前有一將軍，姓張，名飛，引數十騎到此
，將縣官逐去，占住古城，招軍買馬，積草屯糧。今聚有三五千人馬，四遠無人敢敵。
」關公喜曰：「吾弟自徐州失散，一向不知下落，誰想卻在此！」乃令孫乾先入城通報
，教來迎接二嫂。卻說張飛在芒碭山中，住了月餘，因出外探聽玄德消息，偶過古城，
入縣借糧；縣官不肯，飛怒，因就逐去縣官，奪了縣印，占住城池，權且安身。當日孫
乾領關公命，入城見飛。施禮畢，具言：「玄德離了袁紹處，投汝南去了。今雲長直從
許都送二位夫人至此，請將軍出迎。」

　　張飛聽罷，更不回言，隨即披挂持丈八矛上馬，引一千餘人，逕出北城門。孫乾驚
訝，又不敢問，只得隨出城來。關公望見張飛到來，喜不自勝；付刀與周倉接了，拍馬
來迎。只見張飛圓睜環眼，倒豎虎鬚，吼聲如雷，揮矛向關公便搠。關公大驚，連忙閃
過，便叫：「賢弟何故如此？豈忘了桃園結義耶？」飛喝曰：「你既無義，有何面目來
與我相見！」關公曰：「我如何無義？」飛曰：「你背了兄長，降了曹操，封侯賜爵。
今又來賺我！我今與你併個死活！」關公曰：「你原來不知，我也難說。現放著二位嫂
嫂在此，賢弟請自問。」

　　二夫人聽得，揭簾而呼曰：「三叔何故如此？」飛曰：「嫂嫂住著。且看我殺了負
義的人，然後請嫂嫂入城。」甘夫人曰：「二叔因不知你等下落，故暫時棲身曹氏。今
知你哥哥在汝南，特不避險阻，送我們們到此。三叔休錯見了。」糜夫人曰：「二叔向
在許都，原出於無奈。」飛曰：「嫂嫂休要被他瞞過了！忠臣寧死而不辱。大丈夫豈有
事二主之理！」關公曰：「賢弟休屈了我。」孫乾曰：「雲長特來尋將軍。」飛喝曰：
「如何你也胡說！他那裏有好心！必是來捉我！」關公曰：「我若捉你，須帶軍馬來。
」飛把手指曰：「兀的不是軍馬來也！」

　　關公回顧，果見塵埃起處，一彪人馬來到。風吹旗號，正是曹軍。張飛大怒曰：「
今還敢支吾麼？」挺丈八蛇矛便搠將來。關公急止之曰：「賢弟且住，你看我斬此來將
，以表我真心。」飛曰：「你果有真心，我這裏三通鼓罷，便要你斬來將！」關公應諾
。

　　須臾，曹軍至。為首一將，乃是蔡陽，挺刀縱馬大喝曰：「你殺吾外甥秦琪，卻原
來逃在此！吾奉丞相命，特來拿你！」關公更不打話，舉刀便砍。張飛親自擂鼓。只見
一通鼓未盡，關公刀起處，蔡陽頭已落地。眾軍士俱走。關公活捉執認旗的小卒過來，
問取來由。小卒告說：「蔡陽聞將軍殺了他外甥，十分忿怒，要來河北與將軍交戰。丞
相不肯，因差他往汝南攻劉辟。不想在這裏遇著將軍。」關公聞言，教去張飛前告說其
事。飛將關公在許都時事細問小卒；小卒從頭至尾，說了一遍，飛方纔信。

　　正說間，忽城中軍士來報：「城南門外有十數騎來的甚緊，不知是甚人。」張飛心
中疑慮，便轉出南門看時，果見十數騎輕弓短箭而來。見了張飛，滾鞍下馬。視之，乃
糜竺，糜芳也。飛亦下馬相見。竺曰：「自徐州失散，我兄弟二人逃難回鄉。使人遠近
打聽，知雲長降了曹操，主公在於河北；又聞簡雍亦投河北去了。只不知將軍在此。昨
於路上遇見一夥客人說：有一姓張的將軍，如此模樣，今據古城。我兄弟度量必是將軍
，故來尋訪。幸得相見！」飛曰：「雲長兄與孫乾送二嫂方到，已知哥哥下落。」

　　二糜大喜，同來見關公，并參見二夫人。飛遂迎請二嫂入城。至衙中坐定，二夫人
訴說關公歷過之事，張飛方纔大哭，參拜雲長。二糜亦俱傷感。張飛亦自訴別後之事，
一面設宴賀喜。

　　次日，張飛欲與關公同赴汝南見玄德。關公曰：「賢弟可保護二嫂，暫住此城，待
我與孫乾先去探聽兄長消息。」飛允諾。關公與孫乾引數騎奔汝南來。劉辟，龔都，接
著，關公便問：皇叔何在？劉辟曰：「皇叔到此住了數日，為見軍少，復往河北袁本初
處商議去了。」關公怏怏不樂。孫乾曰：「不必憂慮。再苦一番驅馳，仍往河北去報知
皇叔，同至古城便了。」

　　關公依言，辭了劉辟，龔都，回至古城，與張飛說知此事。張飛便欲同至河北。關
公曰：「有此一城，便是我等安身之處，未可輕棄。我還與孫乾同往袁紹處，尋見兄長
，來此相會。賢弟可堅守此城。」飛曰：「兄斬他顏良，文醜，如何去得？」關公曰：
「不妨。我到彼當見機而行。」遂喚周倉問曰：「臥牛山裴元紹處，共有多少人馬？」
倉曰：「約有四五百。」關公曰：「我今抄近路去尋兄長。汝可往臥牛山招此一枝人馬
，從大路上接來。」

　　倉領命而去。關公與孫乾只帶二十餘騎投河北來。將至界首，乾曰：「將軍未可輕
入，只在此間暫歇。待某先入見皇叔，別作商議。」關公依言，先打發孫乾去了。遙望
前村有一所莊院，便與從人到彼投宿。莊內一老翁攜杖而出，與關公施禮。公具以實告
。老翁曰：「某亦姓關，名定。久聞大名，幸得瞻謁。」遂命二子出見，款留關公，并
從人俱留於莊內。

　　且說孫乾匹馬入冀州見玄德，具言前事。玄德曰：「簡雍亦在此間，可暗請來同議
。」少頃，簡雍至，與孫乾相見畢，共議脫身之計。雍曰：「主公明日見袁紹，只說要
往荊州，說劉表共破曹操，便可乘機而去。」玄德曰：「此計大妙！但公能隨我去否？
」雍曰：「某亦自有脫身之計。」

　　商議已定。次日，玄德入見袁紹，告曰：「劉景升鎮守荊襄九郡，兵精糧足，宜與
相約，共攻曹操。」紹曰：「吾嘗遣使約之，奈彼未肯相從。」玄德曰：「此人是備同
宗，備往說，必無推阻。」紹曰：「若得劉表，勝劉辟多矣。」遂命玄德行。紹又曰：
「近聞關雲長已離了曹操，欲來河北；吾當殺之，以雪顏良，文醜，之恨！」玄德曰：
「明公前欲用之，吾故召之。今何又欲殺之耶？且顏良、文醜比之二鹿耳，雲長乃一虎
也。失二鹿而得一虎，何恨之有？」紹笑曰：「吾固愛之，故戲言耳。公可再使人召之
，令其速來。」玄德曰：「即遣孫乾往召之可也。」

　　紹大喜從之。玄德出，簡雍進曰：「玄德此去，必不回矣。某願與偕往；一則同說
劉表，二則監住玄德。」紹然其言，便命簡雍與玄德同行。郭圖諫紹曰：「劉備前去說
劉辟，未見成事；今又使與簡雍同往荊州，必不返矣。」紹曰：「汝勿多疑，簡雍自有
見識。」郭圖嗟呀而出。

　　卻說玄德先命孫乾出城，問報關公；一面與簡雍辭了袁紹，上馬出城。行至界首，
孫乾接著，同往關定莊上。關公迎門接拜，執手啼哭不止。關定領二子拜於草堂之前。
玄德問其姓名。關公曰：「此人與弟同姓，有二子：長子關寧，學文；次子關平，學武
。」關定曰：「今愚意欲遣次子跟隨關將軍，未識肯容納否？」玄德曰：「年幾何矣？
」定曰：「十八歲矣。」玄德曰：「既蒙長者厚意，吾弟尚未有子，今即以賢郎為子，
若何？」關定大喜，便命關平拜關公為父，呼玄德為伯父。玄德恐袁紹追之，急收拾起
行。關平隨著關公，一齊起身。關定送了一程自回。關公教取路往臥牛山來。

　　正行間，忽見周倉引數十人帶傷而來。關公引他見了玄德。問其何故受傷，倉曰：
「某未至臥牛山之前，先有一將單騎而來，與裴元紹交鋒，只一合，刺死裴元紹，盡數
招降人伴，占住山寨。倉到彼招誘人伴時，止有這幾個過來，餘者俱懼怕，不敢擅離。
倉不忿，與那將交戰，被他連勝數次，身中三槍；因此來報主公。」玄德曰：「此人怎
生模樣？姓甚名誰？」倉曰：「極其雄壯，不知姓名。」

　　於是關公縱馬當先，玄德在後，逕投臥牛山來。周倉在山下叫罵，只見那將全副披
挂，持槍驟馬，引眾下山。玄德早揮鞭出馬大叫曰：「來者莫非子龍否？」那將見了玄
德，滾鞍下馬，拜伏道旁。原來果然是趙子龍。玄德，關公，俱下馬相見，問其何由至
此。雲曰：「雲自別使君，不想公孫瓚不聽人言，以致兵敗自焚。袁紹屢次招雲。雲想
紹亦非用人之人，因此未往。後欲至徐州投使君，又聞徐州失守，雲長已歸曹操，使君
又在袁紹處。雲幾番欲來相投，只恐袁紹見怪。四海飄零，無容身之地。前偶過此處，
適遇裴元紹下山來欲奪吾馬，雲因殺之，借此安身。近聞翼德在古城，欲往投之，未知
真實。今幸得遇使君！」

　　玄德大喜，訴說從前之事。關公亦訴前事。玄德曰：「吾初見子龍，便有留戀不捨
之情。今幸得相遇！」雲曰：「雲奔走四方，擇主而事，未有如使君者。今得相隨，大
稱平生。雖肝腦塗地,無恨矣。」

　　當日就燒毀山寨，率領人眾，盡隨玄德前赴古城。張飛，糜竺，糜芳，迎接入城，
各相拜訴。二夫人具言雲長之事，玄德感歎不已。於是殺牛宰馬，先拜謝天地，然後遍
勞諸軍。玄德見兄弟重聚，將佐無缺，又新得了趙雲，關公又得了關平，周倉，二人，
歡喜無限，連飲數日。後人有詩讚之曰：

　　當時手足似瓜分，信斷音稀杳不聞。今日君臣重聚義，正如龍虎會風雲。時玄德，
關，張，趙雲，孫乾，簡雍，糜竺，糜芳，關平，周倉，統領馬步軍校共四五千人。玄
德欲棄了古城去守汝南，恰好劉辟，龔都，差人來請。於是遂起軍往汝南駐紮，招軍買
馬，徐圖征進，不在話下。

　　且說袁紹見玄德不回，大怒，欲起兵伐之。郭圖曰：「劉備不足慮。曹操乃勁敵也
，不可不除。劉表雖據荊州，不足為強。江東孫伯符威鎮三江，地連六郡，謀臣武士極
多，可使人結之，共攻曹操。」紹從其言，即修書遣陳震為使，來會孫策。正是：只因
河北英雄去，引出江東豪傑來。未知其事如何，且看下文分解。

第二十九回：小霸王怒斬于吉，碧眼兒坐領江東

　　卻說孫策自霸江東，兵精糧足。建安四年，襲取廬江，敗劉勳，使虞翻馳檄豫章，
豫章太守華歆投降。自此聲勢大振，乃遣張紘往許昌上表獻捷。曹操知孫策強盛，歎曰
：「獅兒難與爭鋒也！」遂以曹仁之女許配孫策幼弟孫匡，兩家結婚。留張紘在許昌。
孫策求為大司馬，曹操不許。策恨之，常有襲許都之心。於是吳郡太守許貢，乃暗遣使
赴許都，上書於曹操。其略曰：孫策驍勇，與項籍相似。朝廷宜外示榮寵，召還京師；
不可使居外鎮，以為後患。

　　使者齎書渡江，被防江將士所獲，解赴孫策處。策觀書大怒，斬其使，遣人假意請
許貢議事。貢至，策出書示之，叱曰：「汝欲送我於死地耶！」命武士絞殺之。貢家屬
皆逃散。有家客三人，欲為許貢報仇，恨無其便。一日，孫策引軍會獵於丹徒之西山，
趕起一大鹿，策縱馬上山逐之。

　　正趕之間，只見樹林之內，有三個人持槍帶弓而立。策勒馬問曰：「汝等何人？」
答曰：「乃韓當軍士也。在此射鹿。」策方舉轡欲行，一人挺槍望策左腿便刺。策大驚
，急取佩劍從馬上砍去，劍刃忽墜，止存劍靶在手。一人早拈弓搭箭射來，正中孫策面
頰。策就拔面上箭，取弓回射放箭之人，應弦而倒。那二人舉槍向孫策亂搠，大叫曰：
「我等是許貢家客，特來為主人報仇！」策別無器械，只以弓拒之，且拒且走。二人死
戰不退。策身被數鎗，馬亦帶傷。

　　正危急之時，程普引數人至。孫策大叫：「殺賊！」程普引眾齊上，將許貢家客砍
為肉泥。看孫策時，血流滿面，被傷至重；乃以刀割袍，裹其傷處，救回吳會養病。後
人有詩贊許家三客曰：

　　孫郎智勇冠江湄，射獵山中受困危。許客三人能死義，殺身豫讓未為奇。

　　卻說孫策受傷而回，使人尋請華佗醫治。不想華佗已往中原去了，止有徒弟在吳，
命其治療。其徒曰：「箭頭有藥，毒已入骨。須靜養百日，方可無虞。若怒氣衝激，其
瘡難治。」

　　孫策為人最是性急，恨不得即日便愈。將息到二十餘日，忽聞張紘有使者自許昌回
，策喚問之。使者曰：「曹操甚懼主公；其帳下謀士，亦俱敬服；惟有郭嘉不服。」策
曰：「郭嘉曾有何說？」使者不敢言。策怒，固問之。使者只得從實告曰：「郭嘉曾對
曹操言：主公不足懼也。輕而無備，性急少謀，乃匹夫之勇耳；他日必死於小人之手。
」策聞言，大怒曰：「匹夫安敢料吾！吾誓取許昌！」遂不待瘡愈，便欲商議出兵。張
昭諫曰：「醫者戒主公百日休動，今何因一時之忿，自輕萬乘之軀？」

　　正話間，忽報袁紹遣使陳震至。策喚入問之。震具言袁紹欲結東吳為外應，共攻曹
操。策大喜，即日會諸將於城樓上，設宴款待陳震。飲酒久間，忽見諸將互相耳語，紛
紛下樓。策怪問何故。左右曰：「有于神仙者，今從樓下過，諸將欲往拜之耳。」

　　策起身憑欄觀之，見一道人，身披鶴氅，手攜藜杖，立於當道，百姓俱焚香伏道而
拜。策怒曰：「是何妖人？快與我擒來！」左右曰：「此人姓于，名吉。寓居東方，往
來吳會。普施符水，救人萬病，無有不驗。當世呼為神仙，未可輕瀆。」策愈怒，喝令
「速速擒來！違者斬！」

　　左右不得已，只得下樓，擁于吉至樓上。策叱曰：「狂道怎敢煽惑人心！」于吉曰
：「貧道乃瑯琊宮道士。順帝時曾入山採藥，得神書於水上，號曰太平青領道，凡百餘
卷，皆治人疾病方術。貧道得之，惟務代天宣化，普救萬人。未曾取人毫釐之物，安得
煽惑人心？」策曰：「汝毫不取人，衣服飲食，從何而得？汝即黃巾張角之流。今若不
誅，必為後患！」叱左右斬之。張昭諫曰：「于道人在江東數十年，並無過犯，不可殺
害。」策曰：「此等妖人，吾殺之，何異屠豬狗！」

　　眾官皆苦諫，陳震亦勸。策怒未息，命且囚於獄中。眾官俱散。陳震自歸館驛安歇
。孫策歸府，早有內侍傳說此事與策母吳太夫人知道。夫人喚孫策入後堂，謂曰：「吾
聞汝將于神仙下於縲絏。此人多曾醫人疾病，軍民敬仰，不可加害。」策曰：「此乃妖
人，能以妖術惑眾，不可不除！」夫人再三勸解。策曰：「母親勿聽外人妄言。兒自有
區處。」乃出喚獄吏取于吉來問。原來獄吏皆敬信于吉，吉在獄中時，盡去其枷鎖；及
策喚取，方帶枷鎖而出。

　　策訪知大怒，痛責獄吏，仍將于吉械繫下獄。張昭等數十人，連名作狀，拜求孫策
，乞保于神仙。策曰：「公等皆讀書人，何不達理？昔交州有一刺史張津，聽信邪教，
鼓瑟焚香，常以紅帕裏頭，自稱可助出軍之威，後竟為敵軍所殺。此等事甚無益，諸君
自未悟耳。吾欲殺于吉，正思禁邪覺迷也。」呂範曰：「某素知于道人能祈風禱雨。方
今天旱，何不令其祈雨以贖罪？」策曰：「吾且看此妖人若何。」遂命於獄中取出于吉
，開其枷鎖，令登壇求雨。

　　吉領命，即沐浴更衣，取繩自縛於烈日之中。百姓觀者，填街塞巷。于吉謂眾人曰
：「吾求三尺甘霖，以救萬民，然我終不免一死。」眾人曰：「若有靈驗，主公必然敬
服。」于吉曰：「氣數至此，恐不能逃。」

　　少頃，孫策親至壇中下令：若午時無雨，即焚死于吉。先令人堆積乾柴伺候。將及
午時，狂風驟起。風過處，四下陰雲漸合。策曰：「時已近午，空有陰雲，而無甘雨，
正是妖人！」叱左右將于吉扛上柴堆，四下舉火，燄隨風起。忽見黑煙一道，沖上空中
，一聲響亮，雷電齊發，大雨如注。頃刻之間，街市成河，溪澗皆滿，足有三尺甘雨。
于吉仰臥於柴堆之上，大喝一聲，雲收雨住，復見太陽。

　　於是眾官及百姓，共將于吉扶下柴堆，解去繩索，再拜稱謝。孫策見官民俱羅拜於
水中，不顧衣服，乃勃然大怒，叱曰：「晴雨乃天地之定數，妖人偶乘其便，你等何得
如此惑亂！」掣寶劍令左右殺了于吉。眾官力諫。策怒曰：「爾等皆欲從于吉造反耶！
」眾官乃不敢復言。策叱武士將于吉一刀斬頭落地。只見一道青氣，投東北去了。策命
將其屍號令於市，以正妖妄之罪。

　　是夜風雨交作，及曉不見了于吉屍首。守屍軍士報知孫策。策怒，欲殺守屍軍士。
忽見一人，從堂前徐步而來,視之，卻是于吉。策大怒，正欲拔劍砍之，忽然昏倒於地
。左右急救入臥內，半晌方甦。吳太夫人來視疾，謂策曰：「吾兒屈殺神仙，故招此禍
。」策笑曰：「兒自幼隨父出征，殺人如麻，何曾有為禍之理？今殺妖人，正絕大禍，
安得反為我禍？」夫人曰：「因汝不信，以致如此；今可作好事以禳之。」策曰：「吾
命在天，妖人決不能為禍，何必禳耶？」夫人料勸不信，乃自令左右暗修善事禳解。

　　是夜三更，策臥於內宅，忽然陰風驟起，燈滅而復明。燈影之下，見于吉立於前。
策大喝曰：「吾平生誓誅妖妄，以靖天下！汝既為陰鬼，何敢近我！」取床頭劍擲之，
忽然不見。吳太夫人聞之，轉生憂悶。策乃扶病強行，以寬母心。母謂策曰：「聖人云
：『鬼神之為德，其盛矣乎！』又云：『禱爾于上下神祇。』鬼神之事，不可不信。汝
屈殺于先生，豈無報應？吾已令人設醮於郡之玉清觀內，汝可親往拜禱，自然安妥。」

　　策不敢違母命，只得勉強乘轎至玉清觀。道士接入，請策焚香，策焚香而不謝。忽
香爐中煙起不散，結成一座華蓋，上面端坐著于吉。策怒，唾罵之；走離殿宇，又見于
吉立於殿門，怒目視策。策顧左右曰：「汝等見妖鬼否？」左右皆云：「未見。」策愈
怒，拔佩劍望于吉擲去，一人中劍而倒。眾視之，乃前日動手殺于吉之小卒，被劍砍入
腦袋，七竅流血而死。策命扛出葬之。

　　比及出觀，又見于吉走入觀門來。策曰：「此觀亦藏妖之所也！」遂坐於觀前，命
武士五百人拆毀之。武士方上屋揭瓦，卻見于吉立於屋上，飛瓦擲地。策大怒，傳令逐
出本觀道士，放火燒燬殿宇。火起處，又見于吉立於火光之中。策怒歸府，又見于吉立
於府門前。策乃不入府，隨點起三軍，出城外下寨，傳喚眾將商議，欲起兵助袁紹夾攻
曹操。眾將俱曰：「主公玉體違和，未可輕動。且待平愈，出兵未遲。」

　　是夜孫策宿於寨內，又見于吉披髮而來。策於帳中叱喝不絕。次日，吳太夫人傳令
，召策回府。策乃歸見其母。夫人見策形容憔悴，泣曰：「兒失形矣！」策即引鏡自照
，果見形容十分瘦損，不覺失驚，顧左右曰：「吾奈何憔悴至此耶！」

　　言未己，忽見于吉立於鏡中。策拍鏡大叫一聲，金瘡迸裂，昏絕於地。夫人令扶入
臥內。須臾甦醒，自歎曰：「吾不能復生矣！」隨召張昭等諸人，及弟孫權，至臥榻前
，囑付曰：「天下方亂，以吳越之眾，三江之固，大可有為。子布等幸善相吾弟。」乃
取印綬與孫權曰：「若舉江東之眾，決機於兩陣之間，與天下爭衡，卿不如我；舉賢任
能，使各盡力以保江東，我不如卿。卿宜念父兄創業之艱難，善自圖之！」

　　權大哭，拜受印綬。策告母曰：「兒天年已盡，不能奉慈母。今將印綬付弟，望母
朝夕訓之。父兄舊人，慎勿輕怠。」母哭曰：「恐汝弟年幼，不能任大事，當復如何？
」策曰：「弟才勝兒十倍，足當大任。倘內事不決，可問張昭，外事不決，可問周瑜─
─恨周瑜不在此，不得面囑之也！」又喚諸弟囑曰：「吾死之後，汝等並輔仲謀。宗族
中敢有生異心者，眾共誅之。骨肉為逆，不得入祖墳安葬。」諸弟泣受命。又喚妻喬夫
人謂曰：「吾與汝不幸中途相分，汝須孝養尊姑。早晚汝妹入見，可囑其轉致周郎，盡
心輔佐吾弟，休負我平日相知之雅。」言訖，暝目而逝。年止二十六歲。後人有詩讚曰
：

　　獨戰東南地，人稱小霸王。運籌如虎踞，決策似鷹揚。威鎮三江靖，名聞四海香。
臨終遺大事，專意屬周郎。

　　孫策既死，孫權哭倒於床前。張昭曰：「此非將軍哭時也，宜一面治喪事，一面理
軍國大事。」權乃收淚。張昭令孫靜理會喪事，請孫權出堂，受眾文武謁賀。孫權生得
方頤大口，碧眼紫髯。昔漢使劉琬入吳，見孫家諸昆仲，因語人曰：「吾遍觀孫氏兄弟
，雖各才氣秀達，然皆祿祚不終。惟仲謀形貌奇偉，骨格非常，乃大貴之表，又享高壽
，眾皆不及也。」

　　且說當時孫權承孫策遺命，掌江東之事。經理未定，人報周瑜自巴丘提兵回吳。權
曰：「公瑾已回，吾無憂矣。」原來周瑜守禦巴丘，聞知孫策中箭被傷，因此回來問候
；將至吳郡，聞策已亡，故星夜來奔喪。當下周瑜哭拜於孫策靈柩之前。吳太夫人出，
以遺囑之語告瑜。瑜拜伏於地曰：「敢不效犬馬之力，繼之以死！」

　　少頃，孫權入。周瑜拜見畢，權曰：「願公無忘先兄遺命。」瑜頓首曰：「願以肝
腦塗地，報知己之恩。」權曰：「今承父兄之業，將何策以守之？」瑜曰：「自古『得
人者昌，失人者亡』。為今之計，須求高明遠見之人為輔，然後江東可定也。」權曰：
「先兄遺言，內事託子布，外事全賴公瑾。」瑜曰：「子布賢達之士，足當大任。瑜不
才，恐負倚託之重，願薦一人以輔將軍。」

　　權問何人？瑜曰：「姓魯，名肅，字子敬。臨淮東川人也。此人胸懷韜略，腹隱機
謀。早年喪父，事母至孝。其家極富，嘗散財以濟貧乏。瑜為居巢長之時，將數百人過
臨淮，因乏糧，聞魯肅家有兩囷米，各三千斛，因往求助。肅即指一囷相贈。其慷慨如
此。平生好擊劍騎射，寓居曲阿。祖母亡，還葬東城。其友劉子揚欲約彼往巢湖投鄭寶
，肅尚躊躇未往。今主公可速召之。」

　　權大喜，即命周瑜往聘。瑜奉命親往，見肅敘禮畢，具道孫權相慕之意。肅曰：「
近劉子揚約某往巢湖，某將就之。」瑜曰：『昔馬援對光武云：「當今之世，非但君擇
臣，臣亦擇君。」今吾孫將軍親賢禮士，納奇錄異，世所罕有。足下不須他計，只同我
往投東吳為是。』肅從其言，遂同周瑜來見孫權。權甚敬之，與之談論，終日不倦。

　　一日，眾官皆散，權留魯肅共飲，至晚同榻抵足而臥。夜半，權謂肅曰：「方今漢
室傾危，四方紛擾；孤承父兄餘業，思為桓文之事，君將何以教我？」肅曰：「昔漢高
祖欲尊事義帝而不獲者，以項羽為害也。今之曹操可比項羽，將軍何由得為桓文乎？肅
竊料漢室不可復興，曹操不可卒除。為將軍計，惟有鼎足江東以觀天下之釁。今乘北方
多務，剿除黃祖，進伐劉表，竟長江所極而據守之。然後建號帝王，以圖天下，此高祖
之業也。」

　　權聞言大喜，披衣起謝；次日厚贈魯肅，并將衣服幃帳等物，賜肅之母。肅又薦一
人見孫權，此人博學多才，事母至孝。覆姓諸葛，名瑾，字子瑜，瑯琊南陽人也。權拜
之為上賓。瑾勸權勿通袁紹，且順曹操，然後乘便圖之。權依言，乃遺陳震回，以書絕
袁紹。

　　卻說曹操聞孫策已死，欲起兵下江南。侍御史張紘諫曰：「乘人之喪而伐之，既非
義舉；若其不克，棄好成仇；不如因而善遇之。」操然其說，乃即奏封孫權為將軍，兼
領會稽太守；既令張紘為會稽都尉，齎印往江東。孫權大喜，又得張紘回吳，即命與張
昭同理政事。張紘又薦一人於孫權。此人姓顧，名雍，子元嘆，乃中郎蔡邕之徒；其為
人少言語，不飲酒，嚴厲正大。權以為丞，行太守事。自是孫權威震江東，深得民心。

　　且說陳震回見袁紹，具說「孫策已亡，孫權繼立。曹操封之為將軍，結為外應矣。
」袁紹大怒，遂起冀、青、幽、并等處人馬七十餘萬，復來攻取許昌。正是：江南兵革
方休息，冀北干戈又復興。未知勝負如何，且看下文分解。

第三十回：戰官渡本初敗績，劫烏巢孟德燒糧

　　卻說袁紹興兵，望官渡進發。夏侯惇發書告急。曹操起軍七萬，前往迎敵，留荀彧
守許都。紹兵臨發，田豐從獄中上書諫曰：「今且宜靜守以待天時，不可妄興大兵，恐
有不利。」逢紀譖曰：「主公興仁義之師，田豐何得出此不祥之語？」

　　紹因怒，欲斬田豐。眾官告免。紹恨曰：「待吾破了曹操，明正其罪！」遂催軍進
發。旌旗遍野，刀劍如林。行至陽武，下定寨柵。沮授曰：「我軍雖眾，而勇猛不及彼
軍；彼軍雖精，而糧草不如我軍。彼軍無糧，利在急戰；我軍有糧，宜且緩守。若能曠
以日月，則彼軍不戰自敗矣。」紹怒曰：「田豐慢我軍心，吾回日必斬之。汝安敢又如
此！」──叱左右將沮授鎖禁軍中。──「待我破曹之後，與田豐一體治罪！」

　　於是下令，將大軍七十萬，東西南北，週圍安營，連絡九十餘里。細作探知虛實，
報至官渡。曹軍新到，聞之皆懼。曹操與眾謀士商議。荀攸曰：「紹軍雖多，不足懼也
。我軍俱精銳之士，無不一以當十。但利在急戰。若遷延日月，糧草不敷，事可憂矣。
」操曰：「所言正合吾意。」遂傳令軍將鼓譟而進。紹軍來迎，兩邊排成陣勢。審配撥
弩手一萬，伏於兩翼；弓箭手五千，伏於門旗內，約響齊發。

　　三通鼓罷，袁紹金盔金甲，錦袍玉帶，立馬陣前。左右排列著張郃、高覽、韓猛、
淳于瓊等諸將。旌旗節鉞，甚是嚴整。曹陣上門旗開處，曹操出馬。許褚、張遼、徐晃
、李典等，各持兵器，前後擁衛。曹操以鞭指袁紹曰：「吾於天子之前，保奏你為大將
軍；今何故謀反？」紹怒曰：「汝託名漢相，實為漢賊！罪惡彌天，甚於莽、卓，乃反
誣人造反耶！」操曰：「吾今奉詔討汝！」紹曰：「吾奉衣帶詔討賊！」

　　操怒，使張遼出戰。張郃躍馬來迎。二將鬥了四五十合，不分勝負。曹操見了，暗
暗稱奇。許褚揮刀縱馬，直出助戰。高覽挺槍接住。四員將捉對兒廝殺。曹操令夏侯惇
、曹洪，各引三千軍，齊衝彼陣。審配見曹軍來衝陣，便令放起號砲。兩下萬弩並發，
中車內弓箭手一齊擁出陣前亂射。曹軍如何抵敵，望南急走。袁紹驅兵掩殺，曹軍大敗
，盡退至官渡。袁紹移軍逼近官渡下寨。審配曰：「今可撥兵十萬守官渡，就曹操寨前
築起土山，令軍人下視寨中放箭。操若棄此而去，吾得此隘口，許昌可破矣。」

　　紹從之，於各寨內選精壯軍人，用鐵鍬土擔，齊來曹操寨邊，壘土成山。曹營內見
袁軍堆築土山，欲待出去衝突，被審配弓弩手當住咽喉要路，不能前進。十日之內，築
成土山五十餘座，上立高櫓，分撥弓弩手於其上射箭。曹軍大懼，皆頂著遮箭牌守禦。
土山上一聲梆子響處，箭下如雨。曹軍皆蒙楯伏地，袁軍吶喊而笑。曹操見軍慌亂，集
眾謀士問計。劉曄進曰：「可作發石車以破之。」操令曄進車式，連夜造發石車數百乘
，分布營牆內，正對著土山上雲梯。候弓箭手射箭時，營內一齊拽動石車，砲石飛空，
往上亂打。人無躲處，弓箭手死者無數。袁軍皆號其車為「霹靂車」。

　　由是袁軍不敢登高射箭。審配又獻一計：令軍人用鐵暗打地道，直透曹營內，號為
「掘子軍」。曹兵望見袁軍於山後掘土坑，報知曹操。操又問計於劉曄。曄曰：「此袁
軍不能攻明而攻暗，發掘伏道，欲從地下透營而入耳。」操曰：「何以禦之？」曄曰：
「可遶營掘長塹，則彼伏道無用也。」操連夜差軍掘塹。袁軍掘伏道到塹邊，果不能入
，空費軍力。

　　卻說曹操守官渡，自八月起，至九月終，軍力漸乏，糧草不繼，意欲棄官渡退回許
昌；遲疑未決，乃作書遣人赴許昌問荀彧。彧以書報之。書略曰：

　　承尊命使決進退之疑，愚以袁紹悉眾聚於官渡，欲與明公決勝負，公以至弱當至強
，若不能制，必為所乘；是天下之大機也。紹軍雖眾，而不能用；以公之神武明哲，何
向而不濟？今軍實雖少，未若楚、漢在滎陽、成皋也。公今畫地而守，扼其喉而使不能
進，情見勢竭，必將有變。此用奇之時，斷不可失。惟明公裁察焉。

　　曹操得書大喜，令將士效力死守。紹軍約退三十餘里，操遣將出營巡哨。有徐晃部
將史渙獲得袁軍細作，解見徐晃。晃問其軍中虛實。答曰：「早晚大將韓猛運糧至軍前
接濟，先令我等探路。」徐晃便將此事報知曹操。荀攸曰：「韓猛匹夫之勇耳。若遣一
人引輕騎數千，從半路擊之，斷其糧草，紹軍自亂。」操曰：「誰人可往？」攸曰：「
即遣徐晃可也。」

　　操遂差徐晃帶將史渙并所部兵先出，後使張遼、許褚引兵救應。當夜韓猛押糧車數
千輛，解赴紹寨。正走之間，山谷內徐晃、史渙引軍截住去路，韓猛飛馬來戰。徐晃接
住廝殺，史渙便殺散人夫，放火焚燒糧車。韓猛抵當不住，撥馬回走。徐晃催軍燒盡輜
量。袁紹軍中，望見西北上火起，正驚疑間，敗軍報來：「糧草被劫。」

　　紹急遣張郃、高覽去截大路，正遇徐晃燒糧而回。恰欲交鋒，背後張遼、許褚軍到
。兩下夾攻，殺散袁軍，四將合兵一處，回官渡寨中。曹操大喜，重加賞勞；又分軍於
寨前結營，為犄角之勢。

　　卻說韓猛敗軍還營，紹大怒，欲斬韓猛，眾官勸免。審配曰：「行軍以糧食為重，
不可不用心隄防。烏巢乃屯糧之處，必得重兵守之。」袁紹曰：「吾籌策已定，汝可回
鄴都監督糧草，休教缺乏。」審配領命而去。袁紹遣大將淳于瓊，督領部將眭元進、韓
莒子、呂威璜、趙叡等，引二萬人馬，守烏巢。那淳于瓊性剛好酒，軍士多畏之；既至
烏巢，終日與諸將聚飲。

　　且說曹操軍糧告竭，急發使往許昌教荀彧作速措辦糧草，星夜解赴軍前接濟。使者
齎書而往；行不上三十里，被袁軍捉住，縛見謀士許攸。那許攸字子遠，少時曾與曹操
為友，此時卻在袁紹處為謀士。當下搜得使者所齎曹操催糧書信，逕來見紹曰：「曹操
屯軍官渡，與我相持已久，許昌必空虛；若分一軍星夜掩襲許昌，則許昌可拔，而曹操
可擒也。今操糧草已盡，正可乘此機會，兩路擊之。」紹曰：「曹操詭計極多，此書乃
誘敵之計也。」攸曰：「今若不取，後將反受其害。」

　　正話間，忽有使者自鄴郡來，呈上審配書。書中先說運糧事；後言許攸在冀州時，
嘗濫受民間財物，且縱令子姪輩多科稅錢糧入己，今已收其子姪下獄矣。紹見書大怒曰
：「濫行匹夫！尚有面目於吾前獻計耶！汝與曹操有舊，想今亦受他財賄，為他作奸細
，啜賺吾軍耳！本當斬首，今權且寄頭在項！可速退出，今後不許相見！」

　　許攸出，仰天歎曰：「『忠言逆耳』，『豎子不足與謀！』吾子姪已遭審配之害，
吾何顏復見冀州之人乎！」遂欲拔劍自刎。左右奪劍勸曰：「公何輕生至此？袁紹不納
直言，後必為曹操所擒。公既與曹公有舊，何不棄暗投明？」只這兩句言語，點醒許攸
；於是許攸逕投。後人有詩歎曰：

　　本初豪氣蓋中華，官渡相持枉歎嗟。若使許攸謀見用，山河豈得屬曹家？

　　卻說許攸暗步出營，逕投曹寨，伏路軍人拿住。攸曰：「我是曹丞相故友，快與我
通報，說南陽許攸來見。」軍士忙報入寨中。時操方解衣歇息，聞說許攸私奔到寨，大
喜，不及穿履，跣足出迎。遙見許攸，撫掌歡笑，攜手共入，操先拜於地。攸慌扶起曰
：「公乃漢相，吾乃布衣，何謙恭如此？」操曰：「公乃操故友，豈敢以名爵相上下乎
！」攸曰：「某不能擇主，屈身袁紹，言不聽，計不從，今特棄之來見故人。願賜收錄
。」操曰：「子遠肯來，吾事濟矣。願即教我以破紹之計。」攸曰：「吾曾教袁紹以輕
騎乘掩許都，首尾相攻。」操大驚曰：「若袁紹用子言，吾事敗矣。」攸曰：「公今軍
糧尚有幾何？」操曰：「可支一年。」攸笑曰：「恐未必。」操曰：「有半年耳。」

　　攸拂袖而起，趨步出帳曰：「吾以誠相投，而公見欺如是，豈吾所望哉！」操挽留
曰：「子遠勿嗔，尚容實訴。軍中糧實可支三月耳。」攸笑曰：「世人皆言孟德奸雄，
今果然也。」操亦笑曰：「豈不聞兵不厭詐？」遂附耳低言曰：「軍中止有此月之糧。
」攸大聲曰：「休瞞我，糧已盡矣！」操愕然曰：「何以知之？」攸乃出操與荀彧之書
以示之曰：「此書何人所寫？」操驚問曰：「何處得之？」攸以獲使之事相告。操執其
手曰：「子遠既念舊交而來，願即有以教我。」攸曰：「明公以孤軍抗大敵，而不求急
勝之方，此取死之道也。攸有一策，不過三日，使袁紹百萬之眾，不戰自破。明公還肯
聽否？」操喜曰：「願聞良策。」攸曰：「袁紹軍糧輜重，盡積烏巢，今撥淳于瓊把守
。瓊嗜酒無備；公可選精兵詐稱袁將蔣奇領兵到彼護糧，乘間燒其糧草輜重，則紹軍不
三日將自亂矣。」操大喜，重待許攸，留於寨中。

　　次日，操自選馬步軍士五千，準備往烏巢劫糧。張遼曰：「袁紹屯糧之所，安得無
備？丞相未可輕往。恐許攸有詐。」操曰：「不然。許攸此來，天敗袁紹。今吾軍糧不
給，難以久持；若不用許攸之計，是坐而待困也。彼若有詐，安肯留我寨中？且吾亦欲
劫寨久矣。今劫糧之舉，計在必行，君請勿疑。」遼曰：「亦須防袁紹乘虛來襲。」操
笑曰：「吾已籌之熟矣。」便教荀攸、賈詡、曹洪同許攸守大寨，夏侯惇、夏侯淵領一
軍伏於左，曹仁、李典領一軍伏於右，以備不虞。教張遼、許褚在前，徐晃、于禁在後
，操自引諸將居中，共五千人馬，打著袁軍旗號，軍士皆束草負薪，人銜枚，馬勒口，
黃昏時分，望烏巢進發。是夜星光滿天。

　　且說沮授被袁紹拘禁在軍中，是夜因見眾星朗列，乃命監者引出中庭，仰觀天象。
忽見太白逆行，侵犯牛、斗之分，大驚曰：「禍將至矣！」遂連夜求見袁紹。時紹已醉
臥，聽說沮授有密事啟報，喚入問之。授曰：「適觀天象，見太白逆行於柳、鬼之間，
流光射入牛、斗之分，恐有賊兵劫掠之害。烏巢屯糧之所，不可不提備。宜速遣精兵猛
將，於間道山路巡哨，免為曹操所算。」紹怒叱曰：「汝乃得罪之人，何敢妄言惑眾！
」因叱監者曰：「吾令汝拘囚之，何敢放出！」遂命斬監者，別喚人監押沮授。授出，
掩淚歎曰：「我軍亡在旦夕，我屍骸不知落於何處也！」後人有詩歎曰：

　　逆耳忠言反見仇，獨夫袁紹少機謀；烏巢糧盡根基拔，猶欲區區守冀州。

　　卻說曹操領兵夜行，前過袁紹別寨，寨兵問是何處軍馬。操使人應曰：「蔣奇奉命
往烏巢護糧。」袁軍見是自家旗號，遂不疑惑。凡過數處，皆詐稱蔣奇之兵，並無阻礙
。及到烏巢，四更已盡。操教軍士將束草周圍舉火，眾將校鼓譟直入。時淳于瓊方與眾
將飲了酒，醉臥帳中；聞鼓譟之聲，連忙跳起問：「何故喧鬧？」言未已，早被撓釣拖
翻。眭元進、趙叡運糧方回，見屯上火起，急來救應。曹軍飛報曹操，說：「賊兵在後
，請分軍拒之。」操大喝曰：「諸將只顧奮力向前，待賊至背後，方可回戰！」於是眾
軍將無不爭先掩殺。一霎時，火燄四起，煙迷太空。眭、趙二將驅兵來救，操勒馬回戰
。二將抵敵不住，皆被曹軍所殺，糧草盡行燒絕。淳于瓊被擒見操，操命割去其耳鼻手
指，縛於馬上，放回紹營以辱之。

　　卻說袁紹在帳中，聞報正北上火光滿天，知是烏巢有失，急出帳召文武，各官商議
遣兵往救。張郃曰：「某與高覽同往救之。」郭圖曰：「不可。曹軍劫糧，曹操必然親
往；操既自出，寨必虛空，可縱兵先擊曹操之寨；操聞之，必速還：此孫臏『圍魏救趙
』之計也。」張郃曰：「非也。曹操多謀，外出必為內備，以防不虞。今若攻操營而不
拔，瓊等見獲，吾屬皆被擒矣。」郭圖曰：「曹操只顧劫糧，豈留兵在寨耶？」再三請
劫曹營。紹乃遣張郃、高覽引軍五千，往官渡擊曹營；遣蔣奇領兵一萬，往救烏巢。

　　且說曹操殺散淳于瓊部卒，盡奪其衣甲旗幟，偽作淳于瓊部下敗軍回寨，至山僻小
路，正遇蔣奇軍馬。奇軍問之，稱是烏巢敗軍奔回。奇遂不疑，驅馬逕過。張遼、許褚
忽至，大喝：「蔣奇休走！」奇措手不及，被張遼斬於馬下，盡殺蔣奇之兵。又使人當
先偽報云：「蔣奇已自殺散烏巢兵了。」袁紹因不復遣人接應烏巢，只添兵往官渡。

　　卻說張郃、高覽攻打曹營，左邊夏侯惇，右邊曹仁，中路曹洪，一齊衝出，三下攻
擊，袁軍大敗。比及接應軍到，曹操又從背後殺來，四下圍住掩殺。張郃、高覽奪路走
脫。袁紹收得烏巢敗殘軍馬歸寨，見淳于瓊耳鼻皆無，手足盡落。紹問：「如何失了烏
巢？」敗軍告說：「淳于瓊醉臥，因此不能抵敵。」

　　紹怒，立斬之。郭圖恐張郃、高覽回寨證對是非，先於袁紹前譖曰：「張郃、高覽
見主公兵敗，心中必喜。」紹曰：「何出此言乎？」圖曰：「二人素有降曹之意，今遣
擊寨，故意不肯用力，以致損折士卒。」紹大怒，遂遣使急召二人歸寨問罪。郭圖先使
人報二人云：「主公將殺汝矣。」及紹使至，高覽問曰：「主公喚我等為何？」使者曰
：「不知何故。」覽遂拔劍斬來使。郃大驚。覽曰：「袁紹聽信讒言，必為曹操所擒；
吾等豈可坐而待死？不如去投曹操。」郃曰：「吾亦有此心久矣。」

　　於是二人領本部兵馬，往曹操寨中投降。夏侯惇曰：「張、高二人來降，未知虛實
。」操曰：「吾以恩遇之，雖有異心，亦可變矣。」遂開營門命二人入。二人倒戈卸甲
，拜伏於地。操曰：「若使袁紹肯從二將軍之言，不至有敗。今二將軍肯來相投，如微
子去殷，韓信歸漢也。」遂封張郃為偏將軍都亭侯，高覽為偏將軍東萊侯。二人大喜。

　　卻說袁紹既去了許攸，又去了張郃、高覽，又失了烏巢糧，軍心皇皇。許攸又勸曹
操作速進兵；張郃、高覽請為先鋒；操從之。即令張郃、高覽領兵往劫紹寨。當夜三更
時分，出軍三路劫寨。混戰到明，各自收兵，紹軍折其大半。荀攸獻計曰：「今可揚言
調撥人馬，一路取酸棗，攻鄴郡；一路取黎陽，斷袁兵歸路。袁紹聞之，必然驚惶，分
兵拒我；我乘其兵動時擊之，紹可破也。」

　　操用其計，使大小三軍，四遠揚言。紹軍聞此信，來寨中報說：「曹操分兵兩路：
一路取鄴郡，一路取黎陽去也。」紹大驚，急遣袁尚分兵五萬救鄴郡，辛明分兵五萬救
黎陽，連夜起行。曹操探知袁紹兵動，便分大隊軍馬，八路齊出，直衝紹營。袁軍俱無
鬥志，四散奔走，遂大潰。袁紹披甲不迭，單衣幅巾上馬；幼子袁譚後隨。張遼、許褚
、徐晃、于禁四員將，引軍追趕袁紹。紹急渡河，盡棄圖書車仗金帛，止引隨行八百餘
騎而去。

　　操軍追之不及，盡獲遺下之物。所殺八萬餘人，血流盈溝，溺水死者不計其數。操
獲全勝，將所得金寶緞疋，給賞軍士。於圖書中檢出書信一束，皆許都及軍中諸人與紹
暗通之書。左右曰：「可逐一點對姓名，收而殺之。」操曰：「當紹之強，孤亦不能自
保，況他人乎？」遂命盡焚之，更不再問。

　　卻說袁紹兵敗而奔，沮授因被囚禁，急走不脫，為曹軍所獲，擒見曹操。操素與沮
授相識。授見操，大呼曰：「授不降也！」操曰：「本初無謀，不用君言，君何尚執迷
耶？吾若早得足下，天下不足慮也。」因厚待之，留於軍中。授乃於營中盜馬，欲歸袁
氏。操怒，乃殺之。授至死神色不變。操歎曰：「吾誤殺忠義之士也！」命厚禮殯殮，
為建墳安葬於黃河渡口，題其墓曰：「忠烈沮君之墓」。後人有詩贊曰：

　　河北多名士，忠貞推沮君。凝眸知陣法，仰面識天文。至死心如鐵，臨危氣似雲。
曹公欽義烈，特與建孤墳。

　　操下令攻。正是：勢弱只因多算勝，兵強卻為寡謀亡。未知勝負如何，且看下文分
解。

第三十一回：曹操倉亭破本初，玄德荊州依劉表

　　卻說曹操乘袁紹之敗，整頓軍馬，迤邐追襲。袁紹幅巾單衣，引八百餘騎，奔至黎
陽北岸，大將蔣義渠出寨迎接。紹以前事訴與義渠，義渠乃招諭離散之眾。眾聞紹在，
又皆蟻聚，軍勢復振，議還冀州。軍行之次，夜宿荒山。紹於帳中聞遠遠有哭聲，遂私
往聽之。卻是敗軍相聚，訴說喪兄失弟，棄伴亡親之苦，各各搥胸大哭；皆曰：「若聽
田豐之言，我等怎遭此禍！」紹大悔曰：「吾不聽田豐之言，兵敗將亡，今回去，有何
面目見之耶！」

　　次日，上馬正行間，逢紀引軍來接。紹對逢紀曰：「吾不聽田豐之言，致有此敗。
吾今歸去，羞見此人。」逢紀因譖曰：「豐在獄中聞主公兵敗，撫掌大笑曰：『固不出
吾之料！』」袁紹大怒曰：「豎儒怎敢笑我！我必殺之！」遂命使者齎寶劍先往冀州獄
中殺田豐。

　　卻說田豐在獄中。一日，獄吏來見豐曰：「與別駕賀喜。」豐曰：「何喜可賀？」
獄吏曰：「袁將軍大敗而回，君必見重矣。」豐笑曰：「吾今死矣！」獄吏問曰：「人
皆為君喜，君何言死也？」豐曰：「袁將軍外寬而內忌，不念忠誠。若勝而喜，猶能赦
我；今戰敗則羞，吾不望生矣。」

　　獄吏未信。忽使者齎劍至，傳袁紹命，欲取田豐之首，獄吏方驚。豐曰：「吾固知
必死也。」獄吏皆流淚。豐曰：「大丈夫生於天地間，不識其主而事之，是無智也！今
日受死，夫何足惜！」乃自刎於獄中。後人有詩曰：

　　昨朝沮授軍中死，今日田豐獄內亡。河北棟梁皆折斷，本初焉不喪家邦？

　　田豐既死，聞者皆為歎惜。袁紹回冀州，心煩意亂，不理政事。其妻劉氏勸立後嗣
。紹所生三子，長子袁譚字顯忠，出守青州，次子袁熙字顯奕，出守幽州，三子袁尚字
顯甫，是紹後妻劉氏所出，生得形貌俊偉，紹甚愛之，因此留在身邊。自官渡兵敗之後
，劉氏勸立尚為後嗣。紹乃與審配、逢紀、辛評、郭圖四人商議。原來審、逢二人，向
輔袁尚；辛、郭二人，向輔袁譚。四人各為其主。

　　當下袁紹謂四人曰：「今外患未息，內事不可不早定，吾將議立後嗣。長子譚，為
人性剛好殺；次子熙，為人柔懦難成；三子尚，有英雄之表，禮賢敬士，吾欲立之。公
等之意若何？」郭圖曰：「三子之中，譚為長，今又居外；主公若廢長立幼，此亂萌也
。目下軍威稍挫，敵兵壓境，豈可復使父子兄弟自相爭亂耶？主公且理會拒敵之策，立
嗣之事，再容後議。」

　　袁紹躊躇未決。忽報袁熙引兵六萬，自幽州來，袁譚引兵五萬，自青州來，外甥高
幹亦引兵五萬，自并州來，各至冀州助戰。紹喜，再整人馬，來戰曹操。時操引得勝之
兵，陳列於河上，有土人簞食壺漿以迎之。操見父老數人，鬚髮盡白，乃命入帳中賜坐
，問之曰：「老丈多少年紀？」答曰：「皆近百歲矣。」操曰：「吾軍士驚擾汝鄉，吾
甚不安。」父老曰：「桓帝時，有黃星見於楚、宋之分，遼東人殷馗善觀天文，夜宿於
此，對老漢等言：『黃星見於乾象，正照此間。後五十年，當有真人起於梁、沛之間。
』今以年計之，整整五十年。袁本初重斂於民，民皆怨之。丞相興仁義之師，弔民伐罪
，官渡一戰，破袁紹百萬之眾，正應當時殷馗之言，兆民可望太平矣。」操笑曰：「何
敢當老丈所言？」遂取酒食絹帛賜老人而遣之。號令三軍：如有下鄉殺人家雞犬者，如
殺人之罪。

　　於是軍民震服。操亦心中暗喜人報袁紹聚四州之兵，得二三十萬，前至倉亭下寨。
操提兵前進，下寨已定。次日，兩軍相對，各布成陣勢。操引諸將出陣，紹亦引三子一
甥及文官武將出到陣前。操曰：「本初計窮力盡，何尚不思投降？直待刀臨項上，悔無
及矣！」紹大怒，回顧眾將曰：「誰敢出馬？」袁尚欲於父前逞能，便舞雙刀，揮馬出
陣，來往奔馳。操指問眾將曰：「此何人？」有識者答曰：「此袁紹三子袁尚也。」

　　言未畢，一將挺槍早出。操視之，乃徐晃部將史渙也。兩騎相交，不三合，尚撥馬
刺斜而走。史渙趕來，袁尚拈弓搭箭，翻身背射，正中史渙左目，墜馬而死。袁紹見子
得勝，揮鞭一指，大隊人馬，擁將過來混戰。大殺一場，各鳴金收軍還寨。操與諸將商
議破紹之策。程昱獻「十面埋伏」之計，勸操退軍於河上，伏兵十隊，誘紹追至河上；
我軍無退路，必將死戰，可勝紹矣。

　　操然其計。左右各分五隊：左一隊夏侯惇、二隊張遼、三隊李典、四隊樂進、五隊
夏侯淵；右一隊曹洪、二隊張郃、三隊徐晃、四隊于禁、五隊高覽。中軍許褚為先鋒。
次日，十隊先進，埋伏左右已定。至半夜，操令許褚引兵前進，偽作劫寨之勢。袁紹五
寨人馬，一齊俱起。許褚回軍便走。袁紹引軍趕來，喊聲不絕；比及天明，趕至河上，
曹軍無去路。操大呼曰：「前無去路，諸軍何不死戰？」眾軍回身奮力向前。許褚飛馬
當先，力斬十數將。袁軍大亂。袁紹退軍急回，背後曹軍趕來。

　　正行間，一聲鼓響，左邊夏侯淵、右邊高覽，兩軍衝出。袁紹聚三子一甥，死衝血
路奔走。又行不到十里，左邊樂進、右邊于禁殺出，殺得袁軍屍橫遍野，血流成渠。又
行不到數里，左邊李典、右邊徐晃，兩軍截殺一陣。袁紹父子膽喪心驚，奔入舊寨，令
三軍造飯。方欲待食，左邊張遼、右邊張郃，逕來衝寨。紹慌上馬，前奔倉亭；人馬困
乏，欲待歇息，後面曹操大軍趕來，袁紹捨命而走。

　　正行之間，左邊曹洪、右邊夏侯惇，擋住去路。紹大呼曰：「若不決死戰，必為所
擒矣！」奮力衝突，得脫重圍。袁熙、高幹皆被箭傷。軍馬死亡殆盡。紹抱三子痛哭一
場，不覺昏倒。眾人急救，紹口吐鮮血不止，歎曰：「吾自歷戰數十場，不意今日狼狽
至此！此天喪吾也！汝等各回本州，誓與曹賊一決雌雄！」便教辛評、郭圖火急隨袁譚
前往青州整頓，恐曹操犯境；令袁熙仍回幽州，高幹仍回并州，各去收拾人馬，以備調
用。袁紹引袁尚等入冀州養病，令尚與審配、逢紀暫掌軍事。

　　卻說曹操自倉亭大勝，重賞三軍，令人探察冀州虛實。細作回報：「紹臥病在。袁
尚、審配緊守城池。袁譚、袁熙、高幹皆回本州。」眾皆勸操急攻之。操曰：「冀州糧
食極廣，審配又有機謀，未可急拔。見今禾稼在田，恐廢民業，姑待秋成後取之未晚。
」正議間，忽荀彧有書到，報說：「劉備在汝南得劉辟、龔都數萬之眾。聞丞相提軍出
征河北，乃令劉辟守汝南，備親自引兵乘虛來攻許昌。丞相可速回軍禦之。」操大驚，
留曹洪屯兵河上，虛張聲勢。操自提大兵往汝南來迎劉備。

　　卻說玄德與關、張、趙雲等，引兵欲襲許都。行近穰山地面，正遇曹兵殺來，玄德
便於穰山下寨。軍分三隊：雲長屯兵於東南角上，張飛屯兵於西南角上，玄德與趙雲於
正南立寨。曹操兵至，玄德鼓譟而出。操布成陣勢，叫玄德打話。玄德出馬於門旗下。
操以鞭指罵曰：「吾待汝為上賓，汝何背義忘恩？」玄德曰：「汝託名漢相，實為國賊
！吾乃漢室宗親，奉天子密詔，來討反賊！」遂於馬上朗誦衣帶詔。

　　操大怒，教許褚出戰。玄德背後趙雲，挺槍出馬。二將相交，三十合不分勝負。忽
然喊聲大震，東南角上，雲長衝突而來；西南角上，張飛引軍衝突而來。三處一齊掩殺
。曹軍遠來疲困，不能抵當，大敗而走。玄德得勝回營。

　　次日，又使趙雲搦戰。操兵旬日不出。玄德再使張飛搦戰，操兵亦不出。玄德愈疑
。忽報龔都運糧至，被曹軍圍住，玄德急令張飛去救。忽又報夏侯惇引軍抄背後逕取汝
南，玄德大驚曰：「若如此，吾前後受敵，無所歸矣！」急遣雲長救之。兩軍皆去。

　　不一日，飛馬來報夏侯惇已打破汝南，劉辟棄城而走，雲長現今被圍。玄德大驚。
又報張飛去救龔都，也被圍住了。玄德急欲回兵，又恐操兵後襲。忽報寨外許褚搦戰，
玄德不敢出馬。候至天明，教軍士飽餐，步軍先起，馬軍後隨，寨中虛傳更點。玄德等
離寨約行數里，轉過土山，火把齊明，山頭上大呼曰：「休教走了劉備！丞相在此專等
！」玄德慌尋路走。趙雲曰：「主公勿憂，但跟某來。」趙雲挺槍躍馬，殺開條路，玄
德掣雙股劍後隨。

　　正戰間，許褚追至，與趙雲力戰。背後于禁、李典又到。玄德見勢危，落荒而走。
聽得背後喊聲漸遠，玄德望深山僻路，單馬逃生。捱到天明，側首一彪軍衝出。玄德大
驚，視之，乃劉辟引敗軍千餘騎，護送玄德家小前來；孫乾、簡雍、糜芳亦至，訴說：
「夏侯惇軍勢甚銳，因此棄城而走。曹兵趕來，幸得雲長當住，因此得脫。玄德曰：「
不知雲長今在何處？」劉辟曰：「將軍且行，卻再理會。」

　　行到數里，一棒鼓響，前面擁出一彪人馬。當先大將，乃是張郃，大叫：「劉備快
下馬受降！」玄德方欲退後，只見山頭上紅旗麾動，一軍從山塢內擁出，為首大將，乃
高覽也。玄德兩頭無路，仰天大呼曰：「天何使我受此窘極耶！事勢至此，不如就死！
」欲拔劍自刎。劉辟急止之曰：「容某死戰，奪路救君。」言訖，便來與高覽交鋒。戰
不三合，被高覽一刀砍於馬下。

　　玄德正慌，方欲自戰，高覽後軍忽然自亂，一將衝陣而來，槍起處，高覽翻身落馬
。視之，乃趙雲也。玄德大喜。雲縱馬挺槍，殺散後隊，又來前軍獨戰張郃。郃與雲戰
三十餘合，撥馬敗走。雲乘勢衝殺，卻被郃兵守住山隘，路窄不得出。

　　正奪路間，只見雲長、關平、周倉引三百軍到。兩下夾攻，殺退張郃。各出隘口，
占住山險下寨。玄德使雲長尋覓張飛。原來張飛去救龔都，龔都已被夏侯淵所殺。飛奮
力殺退夏侯淵，迤邐趕去，卻被樂進引軍圍住。雲長路逢敗軍，尋蹤而去，殺退樂進，
與飛同回見玄德。

　　人報曹軍大隊趕來，玄德教孫乾等保護老小先行。玄德與關、張、趙雲在後，且戰
且走。操見玄德去遠，收軍不趕。玄德敗軍不滿一千，狼狽而奔。前至一江，喚土人問
之，乃漢江也。玄德權且安營。土人知玄德，奉獻羊酒，乃聚飲於沙灘之上。玄德歎曰
諸：「諸君皆有王佐之才，不幸跟隨劉備。備之命窘，累及諸君。今日身無立錐，誠恐
有誤諸君。君等何不棄備而投明主，以取功名乎？」

　　眾皆掩面而哭。雲長曰：「兄言差矣。昔日高祖與項羽爭天下，數敗於羽，後九里
山一戰成功，而開四百年基業。勝負兵家之常，何可自隳其志？」孫乾曰：「成敗有時
，不必傷心。此離荊州不遠。劉景升坐鎮九州，兵強糧足，更且與公皆漢室宗親，何不
往投之？」玄德曰：「但恐不容耳。」乾曰：「某願先往說之，使景升出境而迎主公。
」

　　玄德大喜，便令孫乾星夜往荊州。到郡入見劉表。禮畢，劉表問曰：「公從玄德，
何故至此？」乾曰：「劉使君天下英雄，雖兵微將寡，而志欲匡扶社稷。汝南劉辟、龔
都素無親故，亦以死報之。明公與使君，同為漢室之冑；今使君新敗，欲往江東投孫仲
謀。乾諫言曰：『不可背親而向書疏。荊州劉將軍禮賢下士，士歸之如水之投東，何況
同宗乎？』因此使君特使乾先來拜白，惟明公命之。」

　　表大喜曰：「玄德，吾弟也。久欲相會，而不可得。今肯惠顧，實為幸甚。」蔡瑁
譖曰：「不可。劉備先從呂布，後事曹操，近投袁紹，皆不克終，足可見其為人。今若
納之，曹操必加兵於我，枉動干戈；不如斬孫乾之首，以獻曹操，操必重待主公也。」
孫乾正色曰：「乾非懼死之人也。劉使君忠心為國，非曹操、袁紹、呂布等比。前此相
從，不得已也。今聞劉將軍漢朝苗裔，誼切同宗，故千里相投。爾何獻讒而妒賢如此耶
！」

　　劉表聞言，乃叱蔡瑁曰：「吾主意已定，汝勿多言。」蔡瑁慚恨而出。劉表遂命孫
乾先往報玄德，一面親自出郭三十里迎接。玄德見表，執禮甚恭。表亦相待甚厚。玄德
引關、張等拜見劉表，表遂與玄德同入荊州，分撥院宅居住。

　　卻說曹操探知玄德已往荊州，投奔劉表，便欲引兵攻之。程昱曰：「袁紹未除，而
遽攻荊、襄，倘袁紹從北而起，勝負未可知矣。不如還兵許都，養軍蓄銳，待來年春煖
，然後引兵先破袁紹，後取荊、襄。南北之利，一舉可收也。」

　　操然其言，遂提兵回許都。至建安八年，春正月，操復商議興兵。先差夏侯惇、滿
寵鎮守汝南，以拒劉表；留曹仁、荀彧守許都；親統大軍前赴官渡屯紮。

　　且說袁紹自舊歲感冒吐血症候，今方稍愈，商議欲攻許都。審配諫曰：「舊歲官渡
、倉亭之敗，軍心未振，尚當深溝高壘，以養軍民之力。」

　　正議間，忽報曹操進兵官渡，來攻冀州。紹曰：「若候兵臨城下，將至河邊，然後
拒敵，事已遲矣。吾當自領大軍出迎。」袁尚曰：「父親病體未痊，不可遠征。兒願提
兵前去迎敵。」紹許之，遂使人往青州取袁譚，幽州取袁熙，并州取高幹，四路同破曹
操。正是：纔向汝南鳴戰鼓，又從冀北動征鼙。未知勝負如何，且看下文分解。

第三十二回：奪冀州袁尚爭鋒，決漳河許攸獻計

　　卻說袁尚自斬史渙之後，自負其勇，不待袁譚等兵至，自引兵數萬出黎陽，與曹軍
前隊相迎。張遼當先出馬，袁尚挺槍來戰，不三合，架隔遮攔不住，大敗而走。張遼乘
勢掩殺，袁尚不能主張，急急引軍奔回冀州。袁紹聞袁尚敗回，又受了一驚，舊病復發
，吐血數斗，昏倒在地。劉夫人慌救入臥內，病勢漸危。劉夫人急請審配、逢紀，直至
袁紹榻前，商議後事。紹但以手指而不能言。劉夫人曰：「尚可繼後嗣否？」紹點頭。
審配便就榻前寫了遺囑。紹翻身大叫一聲，又吐血斗餘而死。後人有詩曰：

　　累世公卿立大名，少年意氣自縱橫。空招俊傑三千客，漫有英雄百萬兵。羊質虎皮
功不就，鳳毛雞膽事難成。更憐一種傷心處，家難徒延兩弟兄。

　　袁紹既死，審配等主持喪事。劉夫人便將袁紹所愛寵妾五人，盡行殺害；又恐其陰
魂於九泉之下再與紹相見，乃髡其髮，刺其面，毀其屍：其妒惡如此。袁尚恐寵妾家屬
為害，並收而殺之。審配、逢紀立袁尚為大司馬將軍，領冀、青、幽、并四州牧，遣使
報喪。此時袁譚已發兵離青州；知父死，便與郭圖、辛評商議。圖曰：「主公不在冀州
，審配、逢紀必立顯甫為主矣。當速行。」辛評曰：「審、逢二人，必預定機謀。今若
速往，必遭其禍。」袁譚曰：「若當此如何？」郭圖曰：「可屯兵城外，觀其動靜。某
當親往察之。」

　　譚依言。郭圖遂入冀州，見袁尚。禮畢，尚問：「兄何不至？」圖曰：「因抱病在
軍中，不能相見。」尚曰：「吾受父親遺命，立我為主，加兄為車騎將軍。目下曹軍壓
境，請兄為前部，吾隨後便調兵接應也。」圖曰：「軍中無人商議良策，願乞審正南、
逢元圖二人為輔。」尚曰：「吾亦欲仗此二人早晚畫策，如何離得？」圖曰：「然則於
二人內遣一人去，何如？」尚不得已，乃令二人拈鬮，拈著者便去。逢紀拈著，尚即命
逢紀齎印緩，同郭圖赴袁譚軍中。紀隨圖至譚軍，見譚無病，心中不安，獻上印緩。譚
大怒，欲斬逢紀。郭圖密諫曰：「今曹軍壓境，且只款留逢紀在此，以安尚心。待破曹
之後，卻來爭冀州不遲。」

　　譚從其言。即時拔寨起行，前至黎陽，與曹軍相抵。譚遣大將汪昭出戰，操遣徐晃
迎敵。二將戰不數合，徐晃一刀斬汪昭於馬下。曹軍乘勢掩殺，譚軍大敗。譚收敗軍入
黎陽，遣人求救於尚。尚與審配計議，只發兵五千餘人相助。曹操探知救軍已到，遣樂
進、李典引兵於半路接著，兩頭圍住盡殺之。袁譚知尚止撥兵五千，又被半路坑殺，大
怒，乃喚逢紀責罵。紀曰：「容某作書致主公，求其親自來救。」譚即令紀作書，遣人
到冀州致袁尚。尚與審配共議。配曰：「郭圖多謀，前次不爭而去者，為曹軍在境也。
今若破曹，必來爭冀州矣。不如不發救兵，借操之力以除之。」

　　尚從其言，不肯發兵。使者回報，譚大怒，立斬逢紀，議欲降曹。早有細作密報袁
尚。尚與審配議曰：「使譚降曹，並力來攻，則冀州危矣。」乃留審配並大將蘇由固守
冀州，自領大軍來黎陽救譚。尚問軍中誰敢為前部，大將呂曠、呂翔兄弟二人願去。尚
點兵三萬，使為先鋒，先至黎陽。譚聞尚自來，大喜，遂罷降曹之議。譚屯兵城中，尚
屯兵城外，為犄角之勢。

　　不一日，袁熙、高幹皆領軍到城外，屯兵三處，每日出兵與操相持。尚屢敗，操兵
屢勝。至建安八年春三月，操分路攻打，袁譚、袁熙、袁尚、高幹皆大敗，棄黎陽而走
。操引兵迫至冀州。譚與尚入城堅守，熙與幹離城三十里下寨，虛張聲勢。操兵連日攻
打不下。郭嘉進曰：「袁氏廢長立幼，而兄弟之間，權力相併，各自樹黨，急之則相救
，緩之則相爭，不如舉兵南向荊州，征討劉表，以候袁氏兄弟之變；變成而後擊之，可
一舉而定也。」

　　操善其言，命賈詡為太守，守黎陽；曹洪引兵守官渡。操引大軍向荊州進兵。譚、
尚聽知曹軍自退，遂相慶賀。袁熙、高幹各自辭去。袁譚與郭圖、辛評議曰：「我為長
子，反不能承父業；尚乃繼母所生，反承大爵；心實不甘。」圖曰：「主公可勒兵城外
，只做請顯甫、審配飲酒，伏刀斧手殺之，大事定矣。」譚從其言。適別駕王修自青州
來，譚將此計告之。修曰：「兄弟者，左右手也。今與他人爭鬥，自斷其手，而曰我必
勝，安可得乎？夫棄兄弟而不親，天下其誰親之？彼讒人離間骨肉，以求一朝之利，願
塞耳勿聽也。」

　　譚怒，叱退王修，使人去請袁尚。尚與審配商議。配曰：「此必郭圖之計也。主公
若往，必遭奸計；不如乘勢攻之。」袁尚依言，便披挂上馬，引兵五萬出城。袁譚見袁
尚引軍來，情知事泄，亦即披挂上馬，與尚交鋒。尚見譚大罵。譚亦罵曰：「汝藥死父
親，篡奪爵位，今又來殺兄耶！」二人親自交鋒袁譚大敗。尚親冒矢石，衝突掩殺。譚
引敗軍奔平原，尚收兵還。袁譚與郭圖再議進兵，令岑璧為將，領兵前來。尚自引兵出
冀州。

　　兩陣對圓，旗鼓相望。璧出罵陣，尚欲自戰。大將呂曠，拍馬舞刀，來戰岑璧；二
將戰無數合，曠斬岑璧於馬下。譚兵又敗，再奔平原。審配勸尚進兵，追至平原。譚抵
當不住，退入平原，堅守不出。尚三面圍城攻打。譚與郭圖計議。圖曰：「今城中糧少
，彼軍方銳，勢不相敵。愚意可遣人投降曹操，使操將兵攻冀州，尚必還救。將軍引兵
夾擊之，尚可擒矣。若操擊破尚軍，我因而斂其軍實以拒操。操軍遠來，糧食不繼,必
自退去；我可以仍據冀州，以圖進取也。」

　　譚從其言，問曰：「使人可為使？」圖曰：「辛評之弟辛毗，字佐治，見為平原令
。此人乃能言之士，可命為使。」譚即召辛毗。毗欣然而至。譚修書付毗，使三千軍送
毗出境。毗星夜齎書往見曹操。時操屯軍西平伐劉表，表遣玄德引兵為前部以迎之。未
及交鋒，辛毗到操寨。見操禮畢，操問其來意，毗具言袁譚相求之意，呈上書信。

　　操看書畢，留辛毗於寨中，聚文武計議。程昱曰：「袁譚被袁尚攻擊太急，不得已
而來降，不可准信。」呂虔、滿寵亦曰：「丞相既引兵至此，安可復舍表而助譚？」荀
攸曰：「三公之言未善。以愚意度之，天下方有事，而劉表坐保江、漢之間，不敢展足
，其無四方之志可知矣；袁氏據四州之地，帶甲數十萬，若二子和睦，共守成業，天下
事未可知也。今其兄弟相攻，勢窮而投我，我提兵先除袁尚，後觀其變。並滅袁譚，天
下定矣。此機會不可失也。」

　　操大喜，便邀辛毗飲酒，謂之曰：「袁譚之降，真耶詐耶？袁尚之兵，果可必勝耶
？」毗對曰：「明公勿問真與詐也，只論其勢可耳。袁氏連年喪敗，兵革疲於外，謀臣
誅於內；兄弟讒隙，國分為二；加之饑饉並臻，天災人困；無問智愚，皆知土崩瓦解。
此乃天滅袁氏之時也。今明公提兵攻鄴，袁尚不還救，則失巢穴；若還救，則譚踵襲其
後。以明公之威，擊疲憊之眾，如迅風之掃秋葉也。不此之圖，而伐荊州，荊州豐樂之
地，國和民順，未可搖動。況四方之患，莫大於河北。河北既平，則霸業成矣。願明公
詳之。」操大喜曰：「恨與辛佐治相見之晚也！」即日督軍還取冀州。玄德恐操有謀，
不敢追襲，引兵自回荊州。

　　卻說袁尚知曹軍渡河，急急引軍還鄴，命呂曠、呂翔斷後。袁譚見尚退軍，乃大起
平原軍馬，隨後趕來。行不到數十里，一聲砲響，兩軍齊出，左邊呂曠，右邊呂翔，兄
弟二人截住袁譚。譚勒馬告二將曰：「吾父在日，吾並未慢待二將軍，今何從吾弟而見
迫耶。」

　　二將聞言，乃下馬降譚。譚曰：「勿降我，可降曹丞相。」二將因隨譚歸營。譚候
操軍至，引二將見操。操大喜，以女許譚為妻，即令呂曠、呂翔為媒。譚請操攻取冀州
。操曰：「方今糧草不接，搬運勞苦，我由濟河遏淇水入白溝，以通糧道，然後進兵。
」令譚且居平原。操引軍退屯黎陽，封呂曠、呂翔為列侯，隨軍聽用。郭圖謂袁譚曰：
「曹操以女許婚，恐非真意。今又封賞呂曠、呂翔，帶去軍中，此乃牢籠河北人心。後
必終為我禍。主公可刻將軍印二顆，暗使人送與二呂，令作內應。待操破了袁尚，可乘
便圖之。」

　　譚依言，遂刻將軍印二顆，暗送與二呂。二呂受訖，逕將印來稟曹操。操大笑曰：
「譚暗送印者，欲汝等為內助，待我破袁尚之後，就中取事耳。汝等權且受之，我自有
主張。」自此曹操便有殺譚之心。

　　且說袁尚與審配商議：「今曹兵運糧入白溝，必來攻冀州，如之奈何？」配曰：「
可發檄使武安長尹楷屯毛城，通上黨運糧道；令沮授之子沮鵠守邯鄲，遙為聲援。主公
可進兵平原，急攻袁譚。先絕袁譚，然後破曹。」袁尚大喜，留審配與陳琳守冀州，使
馬延、張顗二將為先鋒，連夜起兵攻打平原。譚知尚兵來近，告急於操。操曰：「吾今
番必得冀州矣。」

　　正說間，適許攸自許昌來；聞尚又攻譚，入見操曰：「丞相坐守於此，豈欲待天雷
擊殺二袁乎？」操笑曰：「吾已料定矣。」遂令曹洪先進兵攻鄴，操自引一軍來攻尹楷
。兵臨本境，楷引軍來迎。楷出馬，操曰：「許仲康安在？」許褚應聲而出，縱馬直取
尹楷。楷措手不及，被許褚一刀斬於馬下，餘眾奔潰。操盡招降之，即勒兵取邯鄲。沮
鵠進兵來迎。張遼出馬，與鵠交鋒，戰不三合，鵠大敗，遼從後追趕。兩馬相離不遠，
遼急取弓射之，應弦落馬。操指揮軍馬掩殺，眾皆奔散。

　　於是操引大軍前抵冀州。曹洪已近城下。操令三軍遶城築起土山，又暗掘地道以攻
之。審配設守堅固，法令甚嚴，東門守將馮禮，因酒醉有誤巡警，配痛責之。馮禮懷恨
，潛地出城降操。操問破城之策，禮曰：「突門內土厚，可掘地道而入。」操便命馮禮
引三百壯士，夤夜掘地道而入。

　　卻說審配自馮禮出降之後，每夜親自登城點視軍馬。當夜在突門閣上，望見城外無
燈火。配曰：「馮禮必引兵從地道而入也。」急喚精兵運石擊突閘門，門閉，馮禮及三
百壯士，皆死於土內。操折了這一場，遂罷地道之計，退軍於洹水之上，以候袁尚回兵
。袁尚攻平原，聞曹操已破尹楷、沮鵠，大軍圍困冀州，乃掣兵回救。部將馬延曰：「
從大路去，曹操必有伏兵；可取小路，從西山出滏水口去劫曹營，必解圍也。」

　　尚從其言，自領大軍先行，令馬延與張顗斷後。早有細作去報曹操。操曰：「彼若
從大路上來，吾當避之；若從西山小路而來，一戰可擒也。吾料袁尚必舉火為號，令城
中接應。吾可分兵擊之。」於是分撥已定。

　　卻說袁尚出滏水界口，東至陽平，屯軍陽平亭，離冀州十七里，一邊靠著滏水。尚
令軍士堆積柴薪乾草，至夜焚燒為號，遣主簿李孚扮作曹軍都督，直至城下，大叫：「
開門！」審配認得是李孚聲音，於入城中，說：「袁尚已陳兵在陽平亭，等候接應；若
城中兵出，亦舉火為號。」配教城中堆草放火，以通音信。孚曰：「城中無糧，可發老
弱殘兵並婦人出降；彼必不為備，我即以兵繼百姓之後出攻之。」配從其論。

　　次日，城上豎起白旗，上寫「冀州百姓投降」。操曰：「此是城中無糧，教老弱百
姓投降；後必有兵出也。」操教張遼、徐晃各引三千軍馬，伏於兩邊。操自乘馬，張麾
蓋至城下。果見城門開處，百姓扶老攜幼，手持白旗而出。百姓纔出盡，城中兵突出。
操教將紅旗一招，張遼、徐晃兩路兵齊出亂殺，城中兵只得復回。操自飛馬趕來，到弔
橋邊，城中弩箭如雨，射中操盔，險透其頂。眾將急救回陣。操更衣換馬，引眾將來攻
尚寨，尚自迎敵。

　　時各路軍馬一齊殺至，兩軍混戰，袁尚大敗。尚引兵退往西山下寨，令人催取馬延
、張顗軍來。不知曹操已使呂曠、呂翔去招安二將。二將隨二呂來降，操亦封為列侯。
即日進兵攻打西山，先使二呂、馬延、張顗截斷袁尚糧道。

　　尚情知西山守不住，夜走溢口。安營未定，四下火光並起，伏兵齊出，人不及甲，
馬不及鞍。尚軍大潰，退走五十里，勢窮力極，只得遣豫州刺史陰夔至操營請降。操佯
許之，卻連夜使張遼、徐晃去劫寨。尚盡棄印綬節鉞，衣甲輜重，望中山而逃。操回軍
攻冀州。許攸獻計曰：「何不決漳河之水以渰之？」

　　操然其計，先差軍於城外掘河塹，周圍四十里。審配在城上見操軍在城外掘塹，卻
掘得甚淺。配暗笑曰：「此欲決漳河之水以灌城耳。河深可灌，如此之淺，有何用哉？
」遂不為備。

　　當夜曹操添十倍軍士並力發掘，比及天明，廣深二丈，引漳水灌入城中，水深數尺
。更兼糧絕，軍士皆餓死。辛毗在城外，用槍挑袁尚印綬衣服，招安城內之人。審配大
怒，將辛毗家屬老小八十餘口，就於城上斬之，將頭擲下。辛毗號哭不已。審配之姪審
榮，素與辛毗相厚；見辛毗家屬被害，心中懷恨，乃密寫獻門之書，拴於箭上，射下城
來。軍士拾獻辛毗，毗將書獻操。操先下令：如入冀州，休得殺害袁氏一門老小；軍民
降者免死。

　　次日天明，審榮大開西門，放曹兵入。辛毗躍馬先入，軍將隨後殺入冀州。審配在
東南城樓上，見操軍已入城中，引數騎卜城死戰，正迎徐晃交馬。徐晃生擒審配，綁出
城來，路逢辛毗。毗咬牙切齒，以鞭指配首曰：「賊殺才！今日死矣！」配大罵辛毗：
「賊徒！引曹操破我冀州，我恨不殺汝也！」

　　徐晃解配見操。操曰：「汝知獻門接我者乎？」配曰：「不知。」操曰：「此汝姪
審榮所獻也。」配怒曰：「小兒行乃至於此！」操曰：「昨孤至城下，何城中弩箭之多
耶？」配曰：「恨少！恨少！」操曰：「卿忠於袁氏，不容不如此；今肯降吾否？」配
曰：「不降！不降！」辛毗哭拜於地曰：「家屬八十餘口，盡遭此賊殺害。願丞相戮之
，以雪此恨！」配曰：「吾生為袁氏臣，死為袁氏鬼，不似汝輩讒諂阿諛之賊！可速斬
我！」操教牽出。臨受刑，叱行刑者曰：「吾主在北，不可使我面南而死！」乃向北跪
，引頸就刃。後人有詩歎曰：

　　河北多名士，誰如審正南？命因昏主喪，心與古人參。忠直言無隱，廉能志不貪。
臨亡猶北面，降者盡羞慚。

　　審配既死，操憐其忠義，命葬於城北。眾將請曹操入城。操方欲起行，只見刀斧手
擁一人至，操視之，乃陳琳也。操謂之曰：「汝前為本初作檄，但罪狀孤，可也；何乃
辱及祖、父耶？」琳答曰：「箭在弦上，不得不發耳。」左右勸操殺之；操憐其才，乃
赦之，命為從事。

　　卻說操長子曹丕，字子桓，時年十八歲。丕初生時，有雲氣一片，其色青紫，圓如
車蓋，覆於其室，終日不散。有望氣者，密謂操曰：「此天子氣也。令嗣貴不可言。」
丕八歲能屬文，有逸才，博古通今，善騎射，好擊劍。時操破冀州，丕隨父在軍中，先
領隨身軍，逕投袁紹家，下馬拔劍而入。有一將當之曰：「丞相有命，諸人不許入紹府
。」丕叱退，提劍入後堂。見兩個婦人相抱而哭，向前欲殺之。正是：

　　四世公侯已成夢，一家骨肉又遭殃。未知性命如何，且看下文分解。

第三十三回：曹丕乘亂納甄氏，郭嘉遺計定遼東

　　卻說曹丕見二婦人啼哭，拔劍欲斬之。忽見紅光滿目，遂按劍而問曰：「汝何人也
？」一婦人告曰：「妾乃袁將軍之妻劉氏也。」丕曰：「此女何人？」劉氏曰：「此次
男袁熙之妻甄氏也。因熙出鎮幽州，甄氏不肯遠行，故留於此。」

　　丕拖此女近前，見披髮垢面。丕以衫袖拭其面而觀之，見甄氏玉肌花貌，有傾國之
色。遂對劉氏曰：「吾乃曹丞相之子也。願保汝家，汝勿憂慮。」遂按劍坐於堂上。

　　卻說曹操統領眾將，入冀州城，將入城門，許攸縱馬近前，以鞭指城門呼操曰：「
阿瞞，汝不得我，安得入此門？」操大笑。眾將聞言，俱懷不平。操至紹府門下，問曰
：「誰曾入此門來？」守將對曰：「世子在內。」操喚出責之。劉氏出拜曰：「非世子
不能保全妾家，願獻甄氏為世子執箕帚。」操教喚出甄氏拜於前。操視之曰：「真吾兒
婦也！」遂令曹丕納之。

　　操既定冀州，親往袁紹墓下設祭，再拜而哭甚哀，顧謂眾將曰：「昔日吾與本初共
起兵時，本初問我曰：『若事不濟，方面何所可據？』吾問之曰：『足下意欲若何？』
本初曰：『吾南據河北，阻燕代，兼沙漠之眾，南向以爭天下，庶可以濟乎？』吾答曰
：『吾任天下之智力，以道御之，無所不可。』此言如昨，而今本初已喪，吾不能不為
流涕也！」眾皆歎息。操以金帛糧米賜紹妻劉氏。乃下令曰：「河北居民遭兵革之難，
盡免今年租賦。」一面寫表申奏朝廷；操自領冀州牧。

　　一日，許褚走馬入東門，正迎許攸。攸喚褚曰：「汝等無我，安能出入此門乎？」
褚怒曰：「吾等千生萬死，身冒血戰，奪得城池，汝安敢誇口！」攸罵曰：「汝等皆匹
夫耳，何足道哉！」褚大怒，拔劍殺攸，提頭來見曹操，說許攸如此無禮，某殺之矣。
操曰：「子遠與吾舊交，故相戲耳。何故殺之？」深責許褚，令厚葬許攸。乃令人遍訪
冀州賢士。冀民曰：「騎都尉崔琰，字季珪，清河東武城人也。數曾獻計於袁紹，紹不
從，因此託疾在家。」

　　操即召琰為本州別駕從事，因謂曰：「昨按本州戶籍，共計三十萬眾，可謂大州。
」琰曰：「今天下分崩，九州幅裂，二袁兄弟相爭，冀民暴骨原野，丞相不急存問風俗
，救其塗炭，而先計校戶籍，豈本州士女所望於明公哉？」

　　操聞言，改容謝之，待為上賓。操已定冀州，使人探袁譚消息。時譚引兵劫掠甘陵
、安平、渤海、河間等處，聞袁尚敗走中山，乃統軍攻之。尚無心於戰鬥，逕奔幽州投
袁熙。譚盡降其眾，欲復圖冀州。操使人召之，譚不至。操大怒，馳書絕其婚，自統大
軍征之，直抵平原。

　　譚聞操自統軍來，遣人求救於劉表。表請玄德商議。玄德曰：「今操已破冀州，兵
勢正盛，袁氏兄弟，不久必為操擒，救之無益；況操常有窺荊、襄之意，我只養兵自守
，未可妄動。」表曰：「然則何以謝之？」玄德曰：「可作書與袁氏兄弟，以和解為名
，婉詞謝之。」

　　表然其言，先遣人以書遺譚。書略曰：

　　君子違難，不適讎國。日前聞君屈膝降曹，則是忘先人之，棄手足之誼，而遺同盟
之恥矣。若「冀州」不弟，當降心相從。待事定之後，使天下平其曲直，不亦高義耶？

　　又與袁尚書曰：

　　「青州」天性峭急，迷於曲直。君當先除曹操，以卒先公之恨。事定之後，乃計曲
直，不亦善乎？若迷而不返，則是韓盧東郭自困於前，而遺田父之獲也。

　　譚得表書，知表無發兵之意；又自料不能敵操；遂棄平原，走保南皮。曹操追至南
皮，時天氣寒肅，河道盡凍，糧船不能行動。操令本處百姓敲冰拽船，百姓聞令而逃。
操大怒，欲捕斬之。百姓聞得，乃親往營中投首。操曰：「若不殺汝等，則吾號令不行
；若殺汝等，吾又不忍；汝等快往山中藏避，休被我軍士擒獲。」

　　百姓皆垂淚而去。袁譚引兵出城，與曹軍相敵。兩陣對圓，操出馬以鞭指譚而罵曰
：「吾厚待汝，汝何生異心？」譚曰：「汝犯吾境界，奪吾城池，賴吾妻子，反說我有
異心耶？」操大怒，使徐晃出馬。譚使彭安接戰。兩馬相交，不數合，晃斬彭安於馬下
。譚軍敗走，退入南皮。操遣軍四面圍住。譚著慌，使辛評見操約降。操曰：「袁譚小
子，反覆無常，吾難准信。汝弟辛毗，吾已重用，汝亦留此可也。」評曰：「丞相差矣
。某聞主貴臣榮，主憂臣辱。某久事袁氏，豈可背之？」

　　操知其不可留，乃遣回。評回見譚，言操不准投降。譚叱曰：「汝弟見事曹操，汝
懷二心耶？」評聞言，氣滿填胸，昏絕於地。譚令扶出，須臾而死。譚亦悔之。郭圖謂
譚曰：「來日盡驅百姓當先，以軍繼其後，與曹操決一死戰。」

　　譚從其言。當夜盡驅南皮百姓，皆執刀槍聽令。次日平明，大開四門，軍在後驅，
百姓在前，喊聲大舉，一齊擁出，直抵曹寨。兩軍混戰，自辰至午，勝負未分，殺人遍
地。操見未獲全勝，乘馬上山，親自擊鼓。將士見之，奮力向前。譚軍大敗，百姓被殺
者無數。曹洪奮威突陣，正迎袁譚，舉刀亂砍，譚竟被曹洪殺於陣中。郭圖見陣大亂，
急馳入城中。樂進望見，拈弓搭箭，射下城壕，人馬俱陷。

　　操引兵入南皮，安撫百姓。忽有一彪軍來到，乃袁熙部將焦觸、張南也。操自引軍
迎之。二將倒戈卸甲，特來投降。操封為列侯。又黑山賊張燕，引軍十萬來降，操封為
平北將軍。下令將袁譚首級號令，敢有哭者斬。頭挂北門外。一人布冠衰衣，哭於頭下
。左右拏來見操。操問之，乃青州別駕王修也，因諫袁譚被逐，今知譚死，故來哭之。

　　操曰：「汝知吾令否？」修曰：「知之。」操曰：「汝不怕死耶？」修曰：「我生
受其祿，令亡而不哭，非義也。畏死忘義，何以立世乎！若得收葬譚屍，受戮無恨。」
操曰：「河北義士，何其如此之多也！可惜袁氏不能用！若能用，則吾安敢正眼覷此地
哉？」遂命收葬譚屍，禮修為上賓，以為司金中郎將；因問之曰：「今袁尚已投袁熙，
取之當用何策？」修不答。操曰：「忠臣也。」問郭嘉，嘉曰：「可使袁氏降將焦觸、
張南等自攻之。」操用其言，隨差焦觸、張南、呂曠、呂翔、馬延、張顗，各引本部兵
，分三路進攻幽州；一面使李典、樂進會合張燕，打并州，攻高幹。

　　且說袁尚、袁熙知曹兵將至，料難迎敵，乃棄城引兵，星夜奔遼西，投烏桓去了。
幽州刺史烏桓觸，聚幽州眾官，歃血為盟，共議背袁向曹之事。烏桓觸先言曰：「吾知
曹丞相當世英雄，今往投降，有不遵令者斬。」依次歃血，循至別駕韓珩。珩乃擲劍於
地，大呼曰：「吾受袁公父子厚恩，今主敗亡，智不能救，勇不能死！於義缺矣！若北
面而降曹，吾不為也！」

　　眾皆失色。烏桓觸曰：「夫興大事，當立大義。事之濟否，不待一人。韓珩既有志
如此，聽其自便。」推珩而出。烏桓觸乃出城迎接三路軍馬，逕來降操。操大喜，加為
鎮北將軍。忽探馬來報：「樂進、李典、張燕攻打并州，高幹守住壺口關，不能下。」
操自勒兵前往。三將接著，說：「幹拒關難擊。」操集眾將共議破幹之計。荀攸曰：「
若破幹，須用詐降計方可。」

　　操然之。喚降將呂曠、呂翔，附耳低言，如此如此。呂曠等引軍數十，直抵關下，
叫曰：「吾等原係袁氏舊將，不得已而降曹。曹操為人詭譎，薄待吾等，吾今還扶舊主
。可疾開門相納。」高幹未信，只教二將自上關說話。二將卸甲棄馬而入，謂幹曰：「
曹軍新到，可乘其軍心未定，今夜劫寨。某等願當先。」

　　幹喜從其言，是夜教二呂當先，引萬餘軍前去。將至曹寨，背後喊聲大震，伏兵四
起。高幹知是中計，急回壺關城。樂進、李典已奪了關。高幹奪路走脫，往投單于。操
領兵拒住關口，使人追襲高幹。幹到單于界，正迎北番左賢王。幹下馬拜伏於地，言：
「曹操吞併疆土，今欲犯王子地面，萬乞救援，同力克復，以保北方。」左賢王曰：「
吾與曹操無讎，豈有侵我土地？汝欲使我結怨於曹氏耶！」叱退高幹。幹尋思無路，只
得去投劉表。行至上潞，被都尉王琰所殺，將頭解送曹操。操封琰為列侯。

　　并州既定，操商議西擊烏桓。曹洪等曰：「袁熙、袁尚兵敗將亡，勢窮力盡。遠投
沙漠。我今引兵西擊，倘劉備、劉表乘虛襲許都，我救應不及，為禍不淺矣。請回師勿
進為上。」郭嘉曰：「諸公所言差矣：主公雖威震天下，沙漠之人，恃其邊遠，必不設
備；乘其無備，卒然擊之，必可破也。且袁紹與烏桓有恩，而尚與熙兄弟猶存，不可不
除。劉表坐談之客耳，自知才不足以御劉備，重任之，則恐不能制；輕任之，則備不為
用。雖虛國遠征，公無憂也。」操曰：「奉孝之言極是。」

　　遂率大小三軍，車數千輛，望前進發。但見黃沙漠漠，狂風四起；道路崎嶇，人馬
難行。操有回軍之心，問於郭嘉。嘉此時不服水土，臥病車中。操泣曰：「因我欲平沙
漠，使公遠涉艱辛，以至染病，吾心何安？」嘉曰：「某感丞相大恩，雖死不能報萬一
。」操曰：「吾見北地崎嶇，意欲回軍，若何？」嘉曰：「兵貴神速。今千里襲人，輜
重多而難以趨利，不如輕兵兼道以出，掩其不備。但須得識徑路者為引導耳。」

　　遂留郭嘉於易州養病，求鄉導官以引路。人薦袁紹舊將田疇深知此境，操召而問之
。疇曰：「此道夏秋間有水，淺不通車馬，深不載舟楫，最難行動；不如回軍，從盧龍
口越白檀之險，出空虛之地，前近柳城，掩其不備，冒頓可一戰而擒也。」

　　操從其言，封田疇為靖北將軍，作鄉導官，為前驅。張遼為次。操自押後，倍道輕
騎而進。田疇引張遼前至白狼山，正遇袁熙，袁尚會合冒頓等數萬騎前來。張遼飛報曹
操。操自勒馬登高望之，見冒頓兵無隊伍，參差不整。操謂張遼曰：「敵兵不整，便可
擊之。」乃以麾授遼。遼引許褚、于禁、徐晃分四路下山，奮力急攻。冒頓大亂。遼拍
馬斬冒頓於馬下，餘眾皆降。袁熙、袁尚引數千騎投遼東去了。

　　操收軍入柳城，封田疇為柳亭侯，以守柳城。疇涕泣曰：「某負義逃竄之人耳，蒙
厚恩全活，為幸多矣；豈可賣盧龍之寨，以邀賞祿哉！死不敢受侯爵。」操義之，乃拜
疇為議郎。操撫慰單于人等，收得駿馬萬匹，即日回兵。時天氣寒且旱，二百里無水，
軍又乏糧，殺馬為食；鑿地三四丈，方得水。操回至易州，重賞先曾諫者；因謂眾將曰
：「孤前者乘危遠征，僥倖成功。雖得勝，天所佑也，不可以為法。諸君之諫，乃萬安
之計，是以相賞。後勿難言。」

　　操到易州時，郭嘉已死數日，停柩在公廨。操往祭之，大哭曰：「奉孝死，乃天喪
吾也！」回顧眾官曰：「諸君年齒，皆孤等輩，惟奉孝最少。吾欲託以後事，不期中年
夭折，使吾心腸崩裂矣！」嘉之左右，將嘉臨死封之書呈上曰：「郭公臨死，親筆書此
，囑曰：『丞相若從書中所言，遼東事定矣。』」操拆書視之，點頭嗟歎。諸人皆不知
其意。

　　次日，夏侯惇引眾入稟曰：「遼東太守公孫康，久不賓服。今袁熙、袁尚又往投之
，必為後患。不如乘其未動，速往征之，遼東可得也。」操笑曰：「不煩諸公虎威，數
日之後，公孫康自送二袁之首至矣。」諸將皆不肯信。

　　卻說袁熙、袁尚引數千騎奔遼東。遼東太守公孫康，本襄平人，武威將軍公孫度之
子也。當日知袁熙、袁尚來投，遂聚本部屬官商議此事。公孫恭曰：「袁紹存日，常有
吞遼東之心；今袁熙、袁尚兵敗將亡，無處依棲，來此相投，是鳩奪鵲巢之意也。若容
納之，後必相圖。不如賺入城中殺之，獻頭與曹公，曹公必重待我。」康曰：「只怕曹
操引兵下遼東，又不如納二袁使為我助。」恭曰：「可使人探聽。如曹兵來攻，則留二
袁；如其不動，則殺二袁，送與曹公。」康從之，使人去探消息。

　　卻說袁熙、袁尚至遼東，二人密議曰：「遼東軍兵數萬，足可與曹操爭衡。今暫投
之，後當殺公孫康而奪其地，養成氣力而抗中原，可復河北也。」

　　商議已定，乃入見公孫康，康留於館驛，只推有病，不即相見。不一日，細作回報
：「曹操兵屯易州，並無下遼東之意。」公孫康大喜，乃先伏刀斧手於壁衣中，使二袁
入。相見禮畢，命坐。時天氣嚴寒，尚見床榻上無裀褥，謂康曰：「願鋪坐席。」康瞋
目言曰：「汝二人之頭，將行萬里！何席之有？」尚大驚。康叱曰：「左右何不下手！
」刀斧手擁出，就坐席上砍下二人之頭，用木匣盛貯，使人送到易州，來見曹操。

　　時操在易州，按兵不動。夏侯惇、張遼入稟曰：「如不下遼東，可回許都；恐劉表
生心。」操曰：「待二袁首級至，即便回兵。」眾皆暗笑。忽報遼東公孫康遣人送袁熙
、袁尚首級至，眾皆大驚。使者呈上書信。操大笑曰：「果不出奉孝之料！」重賞來使
，封公孫康為襄平侯左將軍。眾官問曰；「何為不出奉孝之所料？」操遂出郭嘉書以示
之。書略曰：

　　今聞袁熙、袁尚往投遼東，明公切不可加兵。公孫康久畏袁氏吞併，二袁往投必疑
。若以兵擊之，必併力迎敵，急不可下；若緩之，公孫康、袁氏必自相圖，其勢然也。

　　眾皆踴躍稱善。操引眾官復設祭於郭嘉靈前，亡年三十八歲。從征十有一年，多立
奇勳。後人有詩讚曰：

　　天生郭奉孝，豪傑冠群英。腹內藏經史，胸中隱甲兵。

　　運謀如范蠡，決策似陳平。可惜身先喪，中原梁棟傾。

　　操領兵還冀州，使人先扶郭嘉靈柩於許都安葬。程昱等請曰：「北方既定，今還許
都，可早建下江南之策。」操笑曰：「吾有此志久矣。諸君所言，止合吾意。」是夜宿
於冀州城東角樓上，憑欄仰觀天文。時荀攸在側。操指曰：「南方旺氣燦然，恐未可圖
也。」攸曰：「以丞相天威，何所不服？」

　　正看間，忽見一道金光，從地而起。攸曰：「此必有寶於地下。」操下樓令人隨光
掘之。正是：星文方向南中指，金寶旋從北地生。不知所得何物，且看下文分解。

第三十四回：蔡夫人隔屏聽密語，劉皇叔躍馬過檀溪

　　卻說曹操於金光處，掘出一銅雀，問荀攸曰：「此何兆也？」攸曰：「昔舜母夢玉
雀入懷而生舜。今得銅雀，亦吉祥之兆也。」操大喜，遂命作高臺以慶之。乃即日破土
斷木，燒瓦磨磚，築銅雀臺於漳河上之上。約計一年而工畢。少子曹植進曰：「若建層
臺，必立三座：中間高者，名為銅雀；左邊一座，名為玉龍；右邊一座，名為金鳳。更
作兩條飛橋，橫空而上，乃為壯觀。」操曰：「吾兒所言甚善。他日臺成，足可娛吾老
矣！」原來曹操有五子，惟植性敏慧，善文章，曹操平日最愛之。

　　於是留曹植與曹丕在鄴郡造臺，使張燕守北寨。操將所得袁紹之兵，共五六十萬，
班師回許都，大封功臣；又表贈郭嘉為貞侯，養其子奕於府中。復聚眾謀士商議，欲南
征劉表。荀彧曰：「大軍方北征而回，未可復動。且待半年，養精蓄銳，劉表、孫權，
可一鼓而下也。」操從之，遂分兵屯田，以候調用。

　　卻說玄德自到荊州，劉表待之甚厚。一日，正相聚飲酒，忽報降將張武、陳孫在江
夏掠人民，共謀造反。表驚曰：「二賊又反，為禍不小！」玄德曰：「不須兄長憂慮，
備請往討之。」表大喜，即點三萬軍，與玄德前去。玄德領命即行，不一日，來到江夏
。張武、陳孫引兵來迎。玄德與關、張、趙雲出馬在門旗下。望見張武所騎之馬，極其
雄駿。玄德曰：「此必千里馬也。」

　　言未畢，趙雲挺鎗出，徑衝彼陣。張武縱馬來迎，不三合，被趙雲一鎗刺落馬下，
隨手扯住轡頭，牽馬回陣。陳孫見了，隨趕來奪。張飛大喝一聲，挺矛直出，將陳孫刺
死。眾皆潰散。玄德招安餘黨，平復江夏諸縣，班師而回。表出郭迎接入城，設宴慶功
。酒至半酣，表曰：「吾弟如此雄才，荊州有倚賴也。但憂南越不時來寇；張魯、孫權
皆足為慮。」玄德曰：「弟有三將，足可委用：使張飛巡南越之境；雲長拒固子城，以
鎮張魯；趙雲拒三江，以當孫權；何足慮哉？」

　　表喜，欲從其言。蔡瑁告其姊蔡夫人曰：「劉備遣三將居外，而自居荊州，久必為
患。」蔡夫人乃夜對劉表曰：「我聞荊州人多與劉備往來，不可不防之。今容其居住城
中，無益，不若遣使他往。」表曰：「玄德仁人也。」蔡氏曰：「只恐他人不似汝心。
」

　　表沈吟不答。次日出城，見玄德所乘之馬極駿，問之，知是張武之馬，表讚不已。
玄德遂將此馬送與劉表。表大喜，騎回城中。蒯越見而問之。表曰：「此玄德所送也。
」越曰：「昔先兄蒯良，最善相馬；越亦頗曉。此馬眼下有淚槽，額邊生白點，名為的
盧，騎則妨主。張武為此馬而亡。主公不可乘之。」

　　表聽其言。次日請玄德飲宴，因言曰：「昨承惠良馬，深感厚意。但賢弟不時征進
，可以用之。敬當送還。」玄德起謝。表又曰：「賢弟久居此間，恐廢武事。襄陽屬邑
新野縣，頗有錢糧。弟可引本部軍馬於本縣屯紮，何如？」

　　玄德領諾。次日，謝別劉表，引本部軍馬逕往新野。方出城門，只見一人在馬前長
揖曰：「公所騎馬，不可乘也。」玄德視之，乃荊州幕賓伊藉，字機伯，山陽人也。玄
德忙下馬問之。籍曰：「昨聞蒯異度對劉荊州云：『此馬名的盧，乘則妨主。』因此還
公，公豈可復乘之？」玄德曰：「深感先生見愛。但凡人死生有命，豈馬所能妨哉！」
籍深服其高見，自此常與玄德往來。

　　玄德自到新野，軍民皆喜，政治一新。建安十二年春，甘夫人生劉禪。是夜有白鶴
一隻，飛來縣衙屋上，高鳴四十餘聲，望西飛去。臨分娩時，異香滿室。甘夫人嘗夜夢
仰吞北斗，故乳名阿斗。

　　此時曹操正統兵北征。玄德乃往荊州，說劉表曰：「今曹操北征，許昌空虛，若以
荊、襄之眾，乘間襲之，大事可就也。」表曰：「吾坐據荊州足矣，豈可別圖？」玄德
默然。表邀入後堂飲酒。酒至半酣，表忽然長歎。玄德曰：「兄長何故長歎？」表曰：
「吾有心事，未易明言。」玄德再欲問時，蔡夫人出立屏後。劉表乃垂頭不語。

　　須臾席散，玄德自歸新野。至是年冬，聞曹操自柳城回，玄德甚歎表之不用其言。
忽一日，劉表遣使至，請玄德赴荊州相會。玄德隨使而往，劉表接著，敘禮畢，請入後
堂飲宴；因謂玄德曰：「近聞曹操提兵回許都，勢日強盛，必有吞併荊、襄之心，昔日
悔不聽賢弟之言，失此好機會！」玄德曰：「今天下分裂，干戈日起，機會豈有盡乎？
若能應之於後，未足為恨也。」表曰：「吾弟之言甚當。」相與對飲。

　　酒酣，表忽潸然下淚。玄德問其故。表曰：「吾有心事，前者欲訴與賢弟，未得其
便。」玄德曰：「兄長有何難決之事？倘有用弟之處，弟雖死不辭。」表曰：「前妻陳
氏所生長子琦，為人雖賢，而柔懦不足立大事；後妻蔡氏所生少子琮，頗聰明。吾欲廢
長立幼，恐礙於禮法；欲立長子，爭奈蔡氏族中，皆掌軍務，後必生亂：因此委決不下
。」玄德曰：「自古廢長立幼，取亂之道。若憂蔡氏權重，可徐徐削之，不可溺愛而立
少子也。」表默然。原來蔡夫人素疑玄德，凡遇玄德與表敘論，必來竊聽；是時正在屏
風後，聞玄德此言，心甚恨之。

　　玄德自知語失，遂起身如廁。因見己身髀肉復生，亦不覺潸然流淚。少頃復入席。
表見玄德有淚容，怪問之。玄德長歎曰：「備往常身不離鞍，髀肉皆散；今久不騎，髀
裡肉生。日月蹉跎，老將至矣，而功業不建，是以悲耳！」表曰：「吾聞賢弟在許昌，
與曹操青梅煮酒，共論英雄；賢弟盡舉當世名士，操皆不許，而獨曰：『天下英雄，惟
使君與操耳。』以曹操之權力，猶不敢居吾弟之先，何慮功業不建乎？」玄德乘著酒興
，失口答曰：「備若有基本，天下碌碌之輩，誠不足慮也。」表聞言默然。玄德自知失
語，託醉而起，歸館舍安歇，後人有詩讚玄德曰：

　　曹公屈指從頭數，天下英雄獨使君。髀肉復生猶感歎，爭教寰宇不三分？

　　卻說劉表聞玄德語，口雖不言，心懷不樂，別了玄德，退入內宅。蔡夫人曰：「適
間我於屏後聽得劉備之言，甚輕覷人，足見其有吞併荊州之意。今若不除，必為後患。
」表不答，但搖頭而已。蔡氏乃密召蔡瑁入，商議此事。瑁曰：「請先就館舍殺之，然
後告知主公。」蔡氏然其言。瑁出，便連夜點軍。

　　卻說玄德在館舍中秉燭而坐，三更以後，方欲就寢。忽一人叩門而入，視之乃伊籍
也。原來伊籍探知蔡瑁欲害玄德，特夤夜來報。當下伊籍將蔡瑁之謀，報知玄德，催促
玄德速速起身。玄德曰：「未辭景升，如何便去？」籍曰：「公若辭，必遭蔡瑁之害矣
。」

　　玄德乃謝別伊籍，急喚從者，一齊上馬。不待天明，星夜奔回新野。比及蔡瑁領軍
到館舍時，玄德已去遠矣。瑁悔恨無及，乃寫詩一首於壁間，逕入見表曰：「劉備有反
叛之意，題反詩於壁上，不辭而去矣。」表不信，親詣館舍觀之，果有詩四句。詩曰：

　　數年徒守困，空對舊山川。龍豈池中物，乘雷欲上天！

　　劉表見詩大怒，拔劍言曰：「誓殺此無義之徒！」行數步，猛省曰：「吾與玄德相
處許多時，不曾見他作詩，此必外人離間之計也。」遂回步入館舍，用劍尖削去此詩，
棄劍上馬。蔡瑁請曰：「軍士已點齊，可就往新野擒劉備。」表曰：「未可造次，容徐
圖之。」

　　蔡瑁見表遲疑不決，乃暗與蔡夫人商議，即日大會眾官於襄陽，就彼處謀之。次日
，瑁稟表曰：「近年豐熟，合聚眾官於襄陽，以示撫慰之意。請主公一行。」表曰：「
吾近日氣疾作，實不能行。可令二子為主待客。」瑁曰：「公子年幼，恐失於禮節。」
表曰：「可往新野請玄德待客。」瑁暗喜正中其計，便差人請玄德赴襄陽。

　　卻說玄德奔回新野，自知失言取禍，未對眾人言之。忽使者至，請赴襄陽。孫乾曰
：「昨見主公匆匆而回，意甚不樂。愚意度之，在荊州必有事故。今忽請赴會，不可輕
往。」玄德方將前項事訴與諸人。雲長曰：「兄自疑心語失。劉荊州並無嗔責之意。外
人之言，未可輕信。襄陽離此不遠，若不去，則荊州反生疑矣。」玄德曰：「雲長之言
是也。」張飛曰：「筵無好筵，會無好會，不如休去。」趙雲曰：「某將馬步軍三百人
同往，可保主公無事。」玄德曰：「如此甚好。」

　　遂與趙雲即日赴襄陽。蔡瑁出郭迎接，意甚謙謹。隨後劉琦、劉琮二子，引一班文
武官僚出迎。玄德見二公子俱在，並不疑忌。是日請玄德於館舍暫歇。趙雲引三百軍圍
繞保護。雲披甲挂劍，行坐不離左右。劉琦告玄德曰：「父親氣疾作，不能行動，特請
叔父待客，撫勸各處守牧之官。」玄德曰：「吾本不敢當此，既有兄命，不敢不從。」

　　次日，人報九郡四十二州官員，俱已到齊。蔡瑁預請蒯越計議曰：「劉備世之梟雄
，久留於此，後必為害；可就今日除之。」越曰：「恐失士民之望。」瑁曰：「吾已密
領劉荊州言語在此。」越曰：「既如此，可預作準備。」瑁曰：「東門峴山大路，已使
吾弟蔡和引軍守把；南門外己使蔡中守把；北門外已使蔡勳守把。止有西門不必守把─
─前有檀溪阻隔，雖數萬之眾，不易過也。」越曰：「吾見趙雲行坐不離玄德，恐難下
手。」瑁曰：「吾伏五百軍在城內準備。」越曰：「可使文聘、王威二人另設一席於外
廳，以侍武將。先請住趙雲，然後可行事。」

　　瑁從其言。當日殺牛宰馬，大張筵席。玄德乘的盧馬至州衙，命牽入後園擐繫。眾
官皆至堂中。玄德主席，二公子兩邊分坐，其餘各依次而坐。趙雲帶劍立於玄德之側。
文聘、王威入請趙雲赴席。雲推辭不去。玄德令雲就席，雲勉強應命而出。蔡瑁在外收
拾得鐵桶相似，將玄德帶來三百軍，都遣歸館舍，只待半酣，號起下手。

　　酒至三巡，伊籍起把盞，至玄德前，以目視玄德，低聲謂曰：「請更衣。」玄德會
意，即起如廁。伊籍把盞畢，疾入後園，接著玄德，附耳報曰：「蔡瑁設計害君，城外
東、南、北三處，皆有軍馬守把。惟西門可走，公宜急逃！」玄德大驚，急解的盧馬，
開後園門牽出，飛身上馬，不顧從者，匹馬望西門而走。門吏問之，玄德不答，加鞭而
出。門吏當之不住，飛報蔡瑁。瑁即上馬，引五百軍隨後追趕。

　　卻說玄德撞出西門，行無數里，前有大溪，攔住去路。那檀溪闊數丈，水通襄江，
其波甚緊。玄德到溪邊，見不可渡，勒馬再回，遙望城西塵頭大起，追兵將至。玄德曰
：「今番死矣！」遂回馬到溪邊。回頭看時，追兵已近。玄德著慌，縱馬下溪。行不數
步，馬前蹄忽陷，浸濕衣袍。玄德乃加鞭大呼曰：「的盧！的盧！今日妨吾！」言畢，
那馬忽從水中湧身而起，一躍三丈，飛上西岸。

　　玄德如從雲霧中起。後來蘇學士有古風一篇，單詠劉玄德躍馬檀溪事。詩曰：　　
　　

　　老去花殘春日暮，宦遊偶至檀溪路；停騶遙望獨徘徊，眼前零落飄紅絮。暗想咸陽
火德衰，龍爭虎鬥交相持。襄陽會上王孫飲，坐中玄德身將危。逃生獨出西門道，背後
追兵復將到。一川煙水漲檀溪，急叱征騎往前跳。馬蹄踏碎青玻璃，天風響處金鞭揮。
耳畔但聞千騎走，波中忽見雙龍飛。西川獨霸真英主，坐下龍駒兩相遇。檀溪溪水自東
流，龍駒英主今何處？臨流三歎心欲酸，斜陽寂寂照空山。三分鼎足渾如夢，蹤跡空留
在世間。

　　玄德躍過溪西，顧望東岸．蔡瑁已引軍趕到溪邊，大叫：「使君何故逃席而去？」
玄德曰：「吾與汝無讎，何故欲相害？」瑁曰：「吾並無此心，使君休聽人言。」玄德
見瑁手將拈弓取箭，乃急撥馬望西南而去。瑁謂左右曰：「是何神助也！」方欲收軍回
城，只見西門內趙雲引三百軍趕來。正是：躍去龍駒能救主，追來虎將欲誅讎。未知蔡
瑁性命如何，且看下文分解。

第三十五回：玄德南漳逢隱淪，單福新野遇英主

　　卻說蔡瑁方欲回城，趙雲引軍趕出城來。原來趙雲正飲酒間，忽見人馬動，急入內
觀之，席上不見了玄德。雲大驚，出投館舍，聽得人說：「蔡瑁引軍望西趕去了。」雲
火急綽槍上馬，引著原帶來三百軍，奔出西門，正迎著蔡瑁，急問曰：「吾主何在？」
瑁曰：「使君逃席而去，不知何往。」

　　趙雲是謹細之人，不肯造次，即策馬前行；遙望大溪，別無去路，乃復回馬，喝問
蔡瑁曰：「汝請吾主赴宴，何故引著軍馬追來？」瑁曰：「九郡四十二州縣官僚俱在此
，吾為上將，豈可不防護？」雲曰：「汝迫吾主何處去了？」瑁曰：「聞使君匹馬出西
門，到此卻又不見。」

　　雲驚疑不定。直來溪邊看時，只見隔岸一帶水跡。雲暗忖曰：「難道連馬跳過了溪
去？……」令三百軍四散觀望，並不見蹤跡。雲再回馬時，蔡瑁已入城去了。雲乃拏守
門軍士追問，皆說劉使君飛馬出西門而去。雲再欲入城，又恐有埋伏，遂急引軍歸新野
。

　　卻說玄德躍馬過溪，似醉如癡；想此闊澗一躍而過，豈非天意！」迤邐望南漳策馬
而行，日將沈西。正行之間，見一牧童跨於牛背上，口吹短笛而來。玄德歎曰：「吾不
如也！」遂立馬觀之。牧童亦停牛罷笛，熟視玄德曰：「將軍莫非破黃巾劉玄德否？」
玄德驚問曰：「汝乃村僻小童，何以知吾姓字？」牧童曰：「我本不知；因常侍師父，
有客到日，多曾說有一劉玄德，身長七尺五寸，垂手過膝，目能自顧其耳，乃當世之英
雄。今觀將軍如此模樣，想必是也。」

　　玄德曰：「汝師何人也？」牧童曰：「吾師覆姓司馬，名徽，字德操，潁川人也．
道號水鏡先生。」玄德曰：「汝師與誰為友？」小童曰：「與襄陽龐德公、龐統為友。
」玄德曰：「龐德公乃龐統何人？」童子曰：「叔姪也。龐德公字山民，長俺師父十歲
；龐統字士元，小俺師父五歲。一日，吾師父在樹上採桑，適龐統來相訪，坐於樹下，
共相議論，終日不倦。吾師甚愛龐統，呼之為弟。」玄德曰：「汝師今居何處？」牧童
遙指曰：「前面林中，便是莊院。」玄德曰：「吾正是劉玄德，汝可引我去拜見你師父
。」

　　童子便引玄德，行二里餘，到莊前下馬，入至中門，忽聞琴聲甚美，玄德教童子且
休通報，側耳聽之，琴聲忽住而不彈。一人笑而出曰：「琴韻清幽，音中忽起高抗之調
，必有英雄竊聽。」童子指謂玄德曰：「此即吾師水鏡先生也。」玄德視其人，松形鶴
骨，器宇不凡，慌忙進前施禮，衣襟尚濕。水鏡曰：「公今日幸免大難！」玄德驚訝不
已。小童曰：「此劉玄德也。」

　　水鏡請入草堂，分賓主坐定。玄德見架上滿堆書卷，窗外盛栽松竹，棋琴於石床之
上，清氣飄然。水鏡問曰：「明公何來？」玄德曰：「偶爾經由此地，因小童相指，得
拜尊顏，不勝欣幸。」水鏡笑曰：「公不必隱諱，公今必逃難至此。」玄德遂以襄陽一
事告之。水鏡曰：「吾觀公氣色，已知之矣。」因問玄德曰：「吾久聞明公大名，何故
至今猶落魄不偶耶？」玄德曰：「命途多蹇，所以至此。」水鏡曰：「不然；蓋因將軍
左右不得其人耳。」玄德曰：「備雖不才，文有孫乾、糜竺、簡雍之輩，武有關、張、
趙雲之流，竭忠輔相，頗賴其力。」水鏡曰：「關、張、趙雲，皆萬人敵，惜無善用之
人。若孫乾、糜竺輩，乃白面書生耳，非經綸濟世之才也。」

　　玄德曰：「備亦嘗側身以求山谷之遺賢，奈未遇其人何！」水鏡曰：「豈不聞孔子
云：『十室之邑，必有忠信。』何謂無人？」玄德曰：「備愚昧不識，願求指教。」水
鏡曰：「公聞荊、襄諸郡小兒之謠乎？其謠曰：『八九年間始欲衰，至十三年無孑遺。
到頭天命有所歸，泥中蟠龍向天飛。』此謠始於建安初。建安八年，劉景升喪卻前妻，
便生家亂，此所謂『始欲衰』也；『無孑遺』者，謂景升將逝，文武零落無孑遺矣；『
天命有歸』，『龍向天飛』，蓋應在將軍也。」

　　玄德聞言驚謝曰：「備安敢當此！」水鏡曰：「今天下之奇才，盡在於此，公當往
求之。」玄德急問曰：「奇才安在？果係何人？」水鏡曰：「伏龍、鳳雛，兩人得一，
可安天下。」玄德曰：「伏龍、鳳雛，何人也？」水鏡撫掌大笑曰：「好！好！」玄德
再問時，水鏡曰：「天色已晚，將軍可於此暫宿一宵，明日當言之。」即命小童具飲饌
相待，馬牽入後院喂養。

　　玄德飲膳畢，即宿於草堂之側。玄德因思水鏡之言，寢不成寐。約至更深，忽聽一
人叩門而入，水鏡曰：「元直何來？」玄德起床密聽之，聞其人答曰：「久聞劉景升善
善惡惡，特往謁之。及至相見，徒有虛名，蓋善善而不能用，惡惡而不能去者也。故遺
書別之，而來至此。」水鏡曰：「公懷王佐之才，宜擇人而事，奈何輕身往見景升乎？
且英雄豪傑，只在眼前，公自不識耳。」其人曰：「先生之言是也。」

　　玄德聞之大喜，暗忖此人必是伏龍、鳳雛，即欲出見，又恐造次。候至天曉，玄德
求見水鏡，問曰：「昨夜來者是誰？」水鏡曰：「此吾友也。」玄德求與相見。水鏡曰
：「此人欲往投明主，已到他處去了。」玄德請問其姓名。水鏡笑曰：「好！好！」玄
德再問：「伏龍、鳳雛，果係何人？」水鏡亦只笑曰：「好！好！」玄德拜請水鏡出山
相助，同扶漢室。水鏡曰：「山野閒散之人，不堪世用。自有勝吾十倍者來助公，公宜
訪之。」

　　正談論間，忽聞莊外人喊馬嘶，小童來報：「有一將軍，引數百人到莊來也。」玄
德大驚，急出視之，乃趙雲也。玄德大喜。雲下馬入見曰：「某夜來回縣，尋不見主公
，連夜跟問到此，主公作速回縣。只恐有人來縣中廝殺。」玄德辭了水鏡，與趙雲上馬
，投新野來。行不數里，一彪人馬來到，視之，乃雲長、翼德也，相見大喜。玄德訴說
躍馬檀溪之事，共相嗟訝。到縣中，與孫乾等商議。乾曰：「可先致書於景升，訴告此
事。」

　　玄德從其言，即令孫乾齎書至荊州。劉表喚入問曰：「吾請玄德襄陽赴會，緣何逃
席而去？」孫乾呈上書札，具言蔡瑁設謀相害，賴躍馬檀溪得脫。表大怒，急喚蔡瑁責
罵曰：「汝焉敢害吾弟！」命推出斬之。蔡夫人出，哭求免死，表怒猶未息。孫乾告曰
：「若殺蔡瑁，恐皇叔不能安居於此矣。」表乃責而釋之，使長子劉琦同孫乾至玄德處
請罪。

　　琦奉命赴新野，玄德接著，設宴相待。酒酣，琦忽然墮淚。玄德問其故。琦曰：「
繼母蔡氏，常懷謀害之心；姪無計免禍，幸叔父指教。」玄德勸以「小心盡孝，自然無
禍。」

　　次日，琦泣別。玄德乘馬送琦出郭，因指馬謂琦曰：「若非此馬，吾已為泉下之人
矣。」琦曰：「此非馬之力，乃叔父之洪福也。」說罷，相別。劉琦涕泣而去。玄德回
馬入城，忽見市上一人，葛巾布袍，皂★（左糸，右條）烏履，長歌而來。歌曰：

　　天地反覆兮，火欲殂；大廈將崩兮，一木難扶。山谷有賢兮，欲投明主；明主求賢
兮，卻不知吾。

　　玄德聞歌，暗思：「此人莫非水鏡所言伏龍、鳳雛乎？」遂下馬相見，邀入縣衙，
問其姓名。答曰：「某乃潁上人也，姓單，名福。久聞使君納士招賢，欲來投託，未敢
輒造；故行歌於市，以動尊聽耳。」

　　玄德大喜，待為上賓。單福曰：「適使君所乘之馬，再乞一觀。」玄德命去鞍牽於
堂下。單福曰：「此非的盧馬乎？雖是千里馬，卻要妨主，不可乘也。」玄德曰：「已
應之矣。」遂具言躍檀溪之事。福曰：「此乃救主，非妨主也；終必妨一主，某有一法
可禳。」玄德曰：「願聞禳法。」福曰：「公意中有仇怨之人，可將此馬賜之；待妨過
了此人，然後乘之，自然無事。」

　　玄德聞言變色曰：「公初至此，不教吾以正道，便教作利己妨人之事，備不敢聞教
。」福笑謝曰：「向聞使君仁德，未敢便信，故以此言相試耳。」玄德亦改容起謝曰：
「備安能有仁德及人，惟先生教之。」福曰：「吾自潁上來此，聞新野之人歌曰：『新
野牧，劉皇叔，自到此，民豐足。』可見使君之仁德及人也。」玄德乃拜單福為軍師，
調練本部人馬。

　　卻說曹操自冀州回許都，常有取荊州之意，特差曹仁、李典並降將呂曠、呂翔等領
兵三萬，屯樊城，虎視荊、襄，就探看虛實。時呂曠、呂翔稟曹仁曰：「今劉備屯兵新
野，招軍買馬，積草儲糧，其志不小，不可不早圖之。吾二人自降丞相之後，未有寸功
；願請精兵五千，取劉備之頭，以獻丞相。」

　　曹仁大喜，與二呂兵五千，前往新野廝殺。探馬飛報玄德。玄德請單福商議。福曰
：「既有敵兵，不可令其入境。可使關公引一軍從左而出，以敵來軍中路；張飛引一軍
從右而出，以敵來軍後路；公自引趙雲出兵前路相迎，敵可破矣。」

　　玄德從其言，即差關、張二人去訖；然後與單福、趙雲等，共引二千人馬出關相迎
。行不數里，只見山後塵頭大起，呂曠、呂翔引軍來到。兩邊各射住陣角。玄德出馬於
旗門下，大呼曰：「來者何人？敢犯吾境！」呂曠出馬曰：「吾乃大將呂曠也。奉丞相
命，特來擒汝！」玄德大怒，使趙雲出馬。二將交戰，不數合，趙雲一槍刺呂曠於馬下
。玄德麾軍掩殺，呂翔抵敵不住，引軍便走。

　　正行間，路傍一軍突出，為首大將，乃關雲長也。衝殺一陣。呂翔折兵大半，奪路
走脫。行不到十里，又一軍攔住去路。為首大將，挺矛大叫：「張翼德在此！」直取呂
翔，翔措手不及，被張飛一矛刺中，翻身落馬而死。餘眾四散奔走。玄德合軍追趕，大
半多被擒獲。玄德班師回縣，重待單福，犒賞三軍。

　　卻說敗軍回見曹仁，報說二呂被殺，軍士多被活捉。曹仁大驚，與李典商議。典曰
：「二將欺敵而亡，今只宜按兵不動，申報丞相，起大兵來征剿，乃為上策。」仁曰：
「不然。今二將陣亡，又折許多兵馬，此仇不可不急報。量新野彈丸之地，何勞丞相大
軍？」典曰：「劉備人傑也，不可輕視。」仁曰：「公何怯也？」典曰：「兵法云：『
知彼知己，百戰百勝．』某非怯戰，但恐不能必勝耳。」仁怒曰：「公懷二心耶？吾必
欲生擒劉備！」典曰：「將軍若去，某守樊城。」仁曰：「汝若不同去，真懷二心矣。
」典不得已，只得與曹仁點起二萬五千軍馬，渡河投新野而來。正是：偏裨既有輿尸辱
，主將重興雪恥兵。未知勝負何如，且看下文分解。

第三十六回：玄德用計襲樊城，元直走馬薦諸葛

　　卻說曹仁忿怒，遂大起本部之兵，星夜渡河，意欲踏平新野。

　　且說單福得勝回縣，謂玄德曰：「曹仁屯兵樊城，今知二將被誅，必起大軍來戰。
」玄德曰：「當何以迎之？」福曰：「彼若盡提兵而來，樊城空虛，可乘間襲之。」玄
德問計。福附耳低言如此如此。玄德大喜，預先準備已定。忽探馬報說：「曹仁引大軍
渡河來了。」單福曰：「果不出吾之料。」遂請玄德出軍迎敵。兩陣對圓，趙雲出馬喚
彼將答話。曹仁命李典出陣，與趙雲交鋒。約戰十數合，李典料敵不過，撥馬回陣。雲
縱馬追趕，兩翼軍射住，遂各罷兵歸寨。

　　李典回見曹仁，言：「彼軍精銳，不可輕敵，不如回樊城。」曹仁大怒曰：「汝未
出軍時，已慢吾軍心；今又賣陣，罪當斬首！」便喝刀斧手推出李典要斬。眾將苦告方
免。乃調李典領後軍，仁自引兵為前部。次日鳴鼓進軍，布成一個陣勢，使人問玄德曰
：「識吾陣否？」

　　單福便上高處觀望畢，謂玄德曰：「此『八門金鎖陣』也。八門者：休、生、傷、
杜、景、死、驚、開。如從生門、景門、開門而入則吉，從傷門、驚門、休門而入則傷
，從杜門、死門而入則亡。今八門雖布得整齊，只是中間還欠主持。如從東南角上生門
擊入，往正西景門而出，其陣必亂。」

　　玄德傳令，教軍士把住陣角，命趙雲引五百軍從東南而入，逕往西出。雲得令，挺
槍躍馬，引兵逕投東南角上吶喊，殺入中軍。曹仁便投北走。雲不追趕，卻突出西門，
又從西殺轉東南角上來。曹仁軍大亂。玄德麾軍衝擊，曹兵大敗而退。單福命休追趕，
收軍自回。

　　卻說曹仁輸了一陣，方信李典之言；因復請典商議，言：「劉備軍中必有能者，吾
陣竟為所破。」李典曰：「吾雖在此，甚憂樊城。」曹仁曰：「今晚去劫寨。如得勝，
再行計議；如不勝，便退軍回樊城。」李典曰：「不可。劉備必有準備。」仁曰：「若
如此多疑，何以用兵？」遂不聽李典之言。自引軍為前隊，使李典為後應，當夜二更劫
寨。

　　卻說單福正與玄德在寨中議事，忽狂風驟起。福曰：「今夜曹仁必來劫寨。」玄德
曰：「何以敵之？」福笑曰：「吾已預算定了。」遂密密分撥已畢。至二更，曹仁兵將
近寨，只見寨中四圍火起，燒著寨柵。曹仁知有準備，急令退軍。趙雲掩殺將來。仁不
及收兵回寨，急望北河而走。將到河邊，纔欲尋船渡河，岸上一彪軍殺到，為首大將，
乃張飛也。曹仁死戰，李典保護曹仁下船渡河。曹軍大半淹死水中。

　　曹仁渡過河面，上岸奔至樊城，令人叫門。只見城上一聲鼓響，一將引軍而出，大
喝曰：「吾已取樊城多時矣！」眾驚視之，乃關雲長也。仁大驚，撥馬便走。雲長追殺
過來。曹仁又折了好些軍馬，星夜投許昌。於路打聽，方知有單福為軍師，設謀定計。

　　不說曹仁敗回許昌。且說玄德大獲全勝，引軍入樊城，縣令劉泌出迎。玄德安民已
定。那劉泌乃長沙人，亦漢室宗親，遂請玄德到家，設宴相待。只見一人侍立於側，玄
德視其人器宇軒昂，因問泌曰：「此何人？」泌曰：「此吾之甥寇封，本羅侯寇氏之子
也；因父母雙亡，故依於此。」玄德愛之，欲嗣為義子。劉泌欣然從之，遂使寇封拜玄
德為父，改名劉封。玄德帶回，令拜雲長、翼德為叔。雲長曰：「兄長既有子，何必用
螟蛉？後必生亂。」玄德曰：「吾待之如子，彼必事吾如父，何亂之有？」雲長不悅。
玄德與單福計議，令趙雲引一千軍守樊城。玄德領眾自回新野。

　　卻說曹仁與李典回許都，見曹操，泣拜於地請罪，具言損將折兵之事。操曰：「勝
負乃兵家之常。但不知誰為劉備畫策？」曹仁言是單福之計。操曰：「單福何人也？」
程昱笑曰：「此非單福也。此人幼好學擊劍。中平末年，嘗為人報讎殺人，披髮塗面而
走，為吏所獲。問其姓名不答，吏乃縳於車上，擊鼓行於市，令市人識之，雖有識者不
敢言。而同伴竊解救之，乃更姓名而逃，折節向學，遍訪名師。嘗與司馬徽談論。此人
乃潁川徐庶，字元直。單福乃其託名耳。」操曰：「徐庶之才，比君何如？」昱曰：「
十倍於昱。」操曰：「惜乎賢士歸於劉備！羽翼成矣，奈何？」昱曰：「徐庶雖在彼，
丞相要用，召來不難。」操曰：「安得彼來歸？」昱曰：「徐庶為人至孝。幼喪其父，
止有老母在堂。現今其弟徐康已亡，老母無人侍養。丞相可使人賺其母至許昌，令作書
召其子，則徐庶必至矣。」

　　操大喜，使人星夜前去取徐庶母。不一日取至。操厚待之，因謂之曰：「聞令嗣徐
元直，乃天下奇才也。今在新野，助逆臣劉備，背叛朝廷，正猶美玉落於汙泥之中，誠
為可惜。今煩老母作書，喚回許都，吾於天子之前保奏，必有重賞。」

　　遂命左右捧過文房四寶，令徐母作書。徐母曰：「劉備何如人也？」操曰：「沛郡
小輩，妄稱皇叔，全無信義，所謂外君子而內小人者也。」徐母厲聲曰：「汝何虛誑之
甚也！吾久聞玄德乃中山靖王之後，孝景皇帝閣下玄孫，屈身下士，恭己待人，仁聲素
著。世之黃童、白叟、牧子、樵夫皆知其名。真當世之英雄也。吾兒輔之，得其主矣。
汝雖託名漢相，實為漢賊，乃反以玄德為逆臣，欲使吾兒背明投暗，豈不自恥乎！」

　　言訖，取石硯便打曹操。操大怒，叱武士執徐母出，將斬之。程昱急止之。入諫操
曰：「徐母觸忤丞相者，欲求死也。丞相若殺之，則招不義之名，而成徐母之德。徐母
既死，徐庶必死心助劉備以報讎矣；不如留之，使徐庶身心兩處，縱使助劉備，亦不盡
力也。且留得徐母在，昱自有計賺徐庶至此，以輔丞相。」

　　操然其言，遂不殺徐母，送於別室養之。程昱日往問候，詐言曾與徐庶結為兄弟，
待徐母如親母；時常餽送物件，必具手啟。徐母因亦作手啟答之。程昱賺得徐母筆跡，
乃倣其字體，詐修家書一封，差一心腹人，持書逕奔新野縣，尋問單福行幕。軍士引見
徐庶。庶知母有家書至，急喚入問之。來人曰：「某乃館下走卒，奉老夫人言語，有書
附達。」庶拆封視之。書曰：

　　近汝弟康喪，舉目無親。正悲悽間，不期曹丞相使人賺至許昌，言汝背反，下我於
縲絏，賴程昱等救免。若得汝來降，能免我死。如書到日，可念劬勞之恩，星夜前來，
以全孝道；然後徐圖歸耕故園，免遭大禍。吾今命若懸絲，專望救援！更不多囑。

　　徐庶覽畢，淚如泉湧，持書來見玄德曰：「某本潁川徐庶，字元直；為因逃難，更
名單福。前聞劉景升招賢納士，特往見之。及與論事，方知是無用之人；作書別之，夤
夜至司馬水鏡莊上，訴說其事。水鏡深責庶不識主，因說：劉豫州在此，何不事之？庶
故作狂歌於市，以動使君。幸蒙不棄，即賜重用。爭奈老母，今被曹操奸計，賺至許昌
囚禁，將欲加害。老母手書來喚，庶不容不去。非不欲效犬馬之勞，以報使君；奈慈親
被執，不得盡力。今當告歸，容圖後會。」

　　玄德聞言，大哭曰：「母子乃天性之親，元直無以備為念。待與老夫人相見之後，
或者再得奉教。」徐庶便拜謝欲行。玄德曰：「乞再聚一宵，來日餞行。」孫乾密謂玄
德曰：「元直天下奇才，久在新野，盡知我軍中虛實。今若使歸曹操，必然重用，我其
危矣。主公宜苦留之，切勿放去．操見元直不去，必斬其母。元直知母死，必為母報讎
，力攻曹操也。」玄德曰：「不可。使人殺其母，而吾用其子，不仁也；留之不使去，
以絕其母子之道，不義也。吾寧死，不為不仁不義之事。」眾皆感歎。玄德請徐庶飲酒
，庶曰：「今聞老母被囚，雖金波玉液不能下咽矣。」玄德曰：「備聞公將去，如失左
右手，雖龍肝鳳髓，亦不甘味。」

　　二人相對而泣，坐以待旦。諸將已於郭外安排筵席餞行。玄德與徐庶並馬出城，至
長亭，下馬相辭。玄德舉杯謂徐庶曰：「備分淺緣薄，不能與先生相聚，望先生善事新
主，以成功名。」庶泣曰：「某才微智淺，深荷使君重用。今不幸半途而別，實為老母
故也。縱使曹操相迫，庶亦終身不設一謀。」玄德曰：「先生既去，劉備亦將遠遁山林
矣。」庶曰：「某所以與使君共圖王霸之業者，恃此方寸耳。今以老母之故，方寸亂矣
，縱使在此，無益於事。使君宜別求高賢輔佐，共圖大業，何便灰心如此？」玄德曰：
「天下高賢，無有出先生右者。」庶曰：「某樗櫟庸材，何敢當此重譽。」臨別，又顧
謂諸將曰：「願諸公善事使君，以圖名垂竹帛，功標青史，切勿效庶之無始終也。」諸
將無不傷感。玄德不忍相離，送了一程。又送一程。庶辭曰：「不勞使君遠送，庶就此
告別。」玄德就馬上執庶之手曰：「先生此去，天各一方，未知相會卻在何日！」說罷
，淚如雨下。庶亦涕泣而別。

　　玄德立馬於林畔，看徐庶乘馬與從者匆）而去。玄德哭曰：「元直去矣！吾將奈何
？」凝淚而望，卻被一樹林隔斷。玄德以鞭指曰：「吾欲盡伐此處樹木。」眾問何故玄
德曰：「因阻吾望徐元直之目也。」

　　正望間，忽見徐庶拍馬而回。玄德曰：「元直復回，莫非無去意乎？」遂欣然拍馬
向前迎問曰：「先生此回，必有主意？」庶勒馬謂玄德曰：「某因心緒如麻，忘卻一語
。此間有一奇士，只在襄陽城外二十里隆中。使君何不求之？」玄德曰：「敢煩元直為
備請來相見。」庶曰：「此人不可屈致，使君可親往求之。若得此人，無異周得呂望、
漢得張良也。」玄德曰：「此人比先生才德何如？」庶曰：「以某比之，譬猶駑馬並麒
麟、寒鴉配鸞鳳耳。此人每嘗自比管仲、樂毅；以吾觀之，管、樂殆不及此人。此人有
經天緯地之才，蓋天下一人也。」

　　玄德喜曰：「願聞此人姓名。」庶曰：「此人乃瑯琊陽都人，覆姓諸葛，名亮，字
孔明。乃漢司隸校尉諸葛豐之後其父名珪，字子貢，為泰山郡丞，早卒。亮從其叔玄。
玄與荊州劉景升有舊，因往依之，遂家於襄陽。後玄卒，亮與弟諸葛均躬耕於南陽嘗好
為梁父吟。所居之地，有一岡，名臥龍岡，因自號為臥龍先生。此人乃絕代奇才，使君
急宜枉駕見之。若此人肯相輔佐，何愁天下不定乎？」玄德曰：「昔水鏡先生曾為備言
：『伏龍、鳳雛，兩人得一，可安天下。』今所云莫非即伏龍、鳳雛乎？」庶曰：「鳳
雛乃襄陽龐統也。伏龍正是諸葛孔明。」玄德踴躍曰：「今日方知伏龍、鳳雛之語。何
期大賢只在目前。非先生言，備有眼如盲也！」後人有讚徐庶走馬薦諸葛詩曰：

　　痛恨高賢不再逢，臨岐泣別兩情濃。片言卻似春雷震，能使南陽起臥龍。

　　徐庶薦了孔明，再別玄德，策馬而去。玄德聞徐庶之語，方悟司馬德操之言，似醉
方醒，如夢初覺，引眾將回至新野，便具厚幣，同關、張前去南陽請孔明。

　　且說徐庶既別玄德，感其留戀之情，恐孔明不肯出山輔之，遂乘馬直至臥龍岡下，
入草廬見孔明。孔明問其來意。庶曰：「庶本欲事劉豫州，奈老母為曹操所囚，馳書來
召，只得捨之而往。臨行時，將公薦與玄德。玄德即日將來奉謁，望公勿推阻，即展平
生之大才以輔之，幸甚。」

　　孔明聞言作色曰：「君以我為享祭之犧牲乎？」說罷，拂袖而入。庶羞慚而退，上
馬趲程，赴許昌見母。正是：囑友一言因愛主，赴家千里為思親。未知後事若何，且看
下文分解。

第三十七回：司馬徽再薦名士，劉玄德三顧草廬

　　卻說徐庶趲程赴許昌，曹操知徐庶已到，遂命荀彧、程昱等一班謀士往迎之。庶入
相府拜見曹操。操曰：「公乃高明之士，何故屈身而事劉備乎？」庶曰：「某幼逃難，
流落江湖，偶至新野，遂與玄德交厚。老母在堂，幸蒙顧念，不勝愧感。」操曰：「公
今至此，正可晨昏侍奉令堂，吾亦得聽清誨矣。」

　　庶拜謝而出。急往見其母，泣拜於堂下。母大驚曰：「汝何故至此？」庶曰：「近
於新野事劉豫州，因得母書，故星夜至此。」徐母勃然大怒，拍案罵曰：「辱子飄蕩江
湖數年，吾以為汝學業有進，何其反不如初也！汝既讀書，須知忠孝不能兩全。豈不識
曹操欺君罔上之賊？劉玄德仁義布於四海，況又漢室之冑，汝既事之，得其主矣。今憑
一紙偽書，更不詳察，遂棄明投暗，自取惡名，真愚夫也！吾有何面目與汝相見！汝玷
辱祖宗，空生於天地間耳！」罵得徐庶拜伏於地，不敢仰視。母自轉入屏風後去了。

　　少頃，家人出報曰：「老夫人縊於梁間。」徐庶慌入救時，母氣已絕。後人有徐母
讚曰：

　　賢哉徐母！流芳千古！守節無虧，於家有補。教子多方，處身自苦。氣若丘山，義
出肺腑。讚美豫州，毀觸魏武。不畏鼎鑊，不懼刀斧。惟恐後嗣，玷辱先祖。伏劍同流
，斷機堪伍。生得其名，死得其所。賢哉徐母！流芳千古！

　　徐庶見母已死，哭絕於地，良久方甦。曹操使人齎禮弔問，又親往祭奠。徐庶葬母
柩於許昌之南原，居喪守墓。凡曹操所賜，庶俱不受。時操欲商議南征，荀彧諫曰：「
天寒未可用兵。姑待春暖，方可長驅大進。一操從之，乃引漳河之水作一池，名玄武池
，於內教練水軍，準備南征。

　　卻說玄德正安排禮物，欲往隆中謁諸葛亮，忽人報：「門外有一先生，峨冠博帶，
道貌非常，特來相探。」玄德曰：「此莫非即孔明否？」遂整衣出迎。視之，乃司馬徽
也。玄德大喜，請入後堂高坐，拜問曰：「備自別仙顏，日因軍務倥傯，有失拜訪。今
得光降，大慰仰慕之私。」徽曰：「聞徐元直在此，特來一會。」玄德曰：「近因曹操
囚其母，徐母遣人馳書喚回許昌去矣。」徽曰：「此中曹操之計矣！吾素聞徐母最賢，
雖為操所囚，必不肯馳書召其子。此書必詐也。元直不去，其母尚存；今若去，母必死
矣。」

　　玄德驚問其故。徽曰：「徐母高義，必羞見其子也。」玄德曰：「元直臨行，薦南
陽諸葛亮，其人若何？」徽笑曰：「元直欲去自去便了，何又惹他出來嘔心血也？」玄
德曰：「先生何出此言？」徽曰：「孔明與博陵崔州平、潁川石廣元、汝南孟公威與徐
元直四為密友。此四人務於精純，惟孔明獨觀其大略。嘗抱膝長吟，而指四人曰：『公
等仕進，可至刺史、郡守。』眾問孔明之志若何，孔明但笑而不答。每常自比管仲、樂
毅，其才不可量也。」玄德曰：「何潁川之多賢乎！」徽曰：「昔有殷馗善觀天文，嘗
謂群星聚於潁分，其地必多賢士。」

　　時雲長在側曰：「某聞管仲、樂毅，乃春秋戰國名人，功蓋寰宇。孔明自比此二人
，毋乃太過？」徽笑曰：「以吾觀之，不當比此二人。我欲另以二人比之。」雲長問那
二人。徽曰：「可比興周八百年之姜子牙，旺漢四百年之張子房也。」眾皆愕然。徽下
階相辭欲行。玄德留之不住。徽出門仰天大笑曰：「臥龍雖得其主，不得其時，惜哉！
」言罷，飄然而去。玄德嘆曰：「真隱居賢士也！」次日，玄德同關、張并從人等來隆
中，遙望山畔數人，荷鋤耕於田間，而作歌曰：

　　蒼天如圓蓋，陸地似棋局。世人黑白分，往來爭榮辱。榮者自安安，辱者定碌碌。
南陽有隱居，高眠臥不足。

　　玄德聞歌，勒馬喚農夫問曰：「此歌何人所作？」答曰：「乃臥龍先生所作也。」
玄德曰：「臥龍先生住何處？」農夫曰：「自此山之南，一帶高岡，乃臥龍岡也。岡前
疏林內茅廬中，即諸葛先生高臥之地。」玄德謝之，策馬前行。不數里，遙望臥龍岡，
果然清景異常。後人有古風一篇，單道臥龍居處。詩曰：

　　襄陽城西二十里，一帶高岡枕流水。高岡屈曲壓雲根，流水潺湲飛石髓。勢若困龍
石上蟠，形如單鳳松陰裡。柴門半掩閉茅廬，中有高人臥不起。修竹交加列翠屏，四時
籬落野花馨。床頭堆積皆黃卷，座上往來無白丁。叩戶蒼猿時獻果，守門老鶴夜聽經。
囊裹名琴藏古錦，壁間寶劍映松文。廬中先生獨幽雅，閒來親自勤耕稼。專待春雷驚夢
回，一聲長嘯安天下。

　　玄德來到莊前下馬，親叩柴門，一童出問。玄德曰：「漢左將軍宜城亭侯領豫州牧
皇叔劉備特來拜見先生。」童子曰：「我記不得許多名字。」玄德曰：「你只說劉備來
訪。」童子曰：「先生今早已出。」玄德曰：「何處去了？」童子曰：「蹤跡不定，不
知何處去了。」玄德曰：「幾時歸？」童子曰：「歸期亦不定，或三五日，或十數日。
」

　　玄德惆悵不已。張飛曰：「既不見，自歸去罷了。」玄德曰：「且待片時。」雲長
曰：「不如且歸，再使人來探聽。」玄德從其言，囑付童子：「如先生回，可言劉備拜
訪。」遂上馬，行數里，勒馬回觀隆中景物，果然山不高而秀雅，水不深而澄清；地不
廣而平坦，林不大而茂盛；猿鶴相親，松篁交翠，觀之不已。忽見一人，容貌軒昂，丰
姿俊爽，頭戴逍遙巾，身穿皂布袍，杖藜從山僻小路而來。玄德曰：「此必臥龍先生也
。」急下馬向前施禮，問曰：「先生非臥龍否？」其人曰：「將軍是誰？」玄德曰：「
劉備也。」其人曰：「吾非孔明，乃孔明之友，博陵崔州平也。」玄德曰：「久聞大名
，幸得相遇。乞即席地權坐，請教一言。」

　　二人對坐於林間石上，關、張侍立於側。州平曰：「將軍何故欲見孔明？」玄德曰
：「方今天下大亂，四方雲擾，欲見孔明，求安邦定國之策耳。」州平笑曰：「公以定
亂為主，雖是仁心，但自古以來，治亂無常。自高祖斬蛇起義，誅無道秦，是由亂而入
治也；至哀、平之世二百年，太平日久，王莽纂逆，又由治而入亂；光武中興，重整基
業，復由亂而入治；至今二百年，民安已久，故干戈又復四起。此正由治入亂之時，未
可猝定也。將軍欲使孔明斡旋天地，補綴乾坤，恐不易為，徒費心力耳。豈不聞『順天
者逸，逆天者勞』；『數之所在，理不得而奪之；命之所在，人不得而強之』乎？」

　　玄德曰：「先生所言，誠為高見。但備身為漢冑，合當匡扶漢室，何敢委之數與命
？」州平曰：「山野之夫，不足與論天下事，適承明問，故妄言之。」玄德曰：「蒙先
生見教，但不知孔明往何處去了？」州平曰：「吾亦欲訪之，正不知其何往。」玄德曰
：「請先生同至敝縣，若何？」州平曰：「愚性頗樂閒散，無意功名久矣。容他日再見
。」言訖，長揖而去。玄德與關、張上馬而行。張飛曰：「孔明又訪不著，卻遇此腐儒
，閒談許久！」玄德曰：「此亦隱者之言也。」

　　三人回至新野，過了數日，玄德使人探聽孔明。回報曰：「臥龍先生已回矣。」玄
德便教備馬。張飛曰：「量一村夫，何必哥哥自去？可使人喚來便了。」玄德叱曰：「
汝豈不聞孟子云：『欲見賢而不以其道，猶欲其入而閉之門也。』孔明當世大賢，豈可
召乎？」遂上馬再往訪孔明。關、張亦乘馬相隨。

　　時值隆冬，天氣嚴寒，彤雲密布。行無數里，忽然朔風凜凜，瑞雪霏霏；山如玉簇
，林似銀床。張飛曰：「天寒地凍，尚不用兵，豈宜遠見無益之人乎？不如回新野以避
風雪。」玄德曰：「吾正欲使孔明知我慇懃之意。如弟輩怕冷，可先回去。」飛曰：「
死且不怕，豈怕冷乎？但恐哥哥空勞神思。」玄德曰：「勿多言，只相隨同去。」將近
茅廬，忽聞路旁酒店中有人作歌。玄德立馬聽之。其歌曰：

　　壯士功名尚未成，嗚呼久不遇陽春。君不見東海老叟辭荊榛，後車遂與文王親？八
百諸侯不期會，白魚入舟涉孟津？牧野一戰血流杵，鷹揚偉烈冠武臣？又不見高陽酒徒
起草中，長揖芒碭隆準公？高談王霸驚人耳，輟洗延坐欽英風？東下齊城七十二，天下
無人能繼蹤？──二人非際聖天子，至今誰復識英雄？

　　歌罷，又有一人擊卓而歌。其歌曰：

　　吾皇提劍清寰海，創業垂基四百載。桓、靈季業火德衰，奸臣賊子調鼎鼐。青蛇飛
下御座傍，又見妖虹降玉堂。群盜四方如蟻聚，奸雄百輩皆鷹揚。吾儕長嘯空拍手，悶
來村店飲村酒。獨善其身盡日安，何須千古名不朽？

　　二人歌罷，撫掌大笑。玄德曰：「臥龍其在此間乎？」遂下馬入店。見二人憑桌對
飲，上首者白面長鬚，下首者清奇古貌。玄德揖而問曰：「二公誰是臥龍先生？」長鬚
者曰：「公何人？欲尋臥龍何幹？」玄德曰：「某乃劉備也。欲訪先生，求濟世安民之
術。」長鬚者曰：「吾等非臥龍，皆臥龍之友也。吾乃潁川石廣元，此位是汝南孟公威
。」玄德喜曰：「備久聞二公大名，幸得邂逅。今有隨行馬匹在此，敢請二公同往臥龍
莊上一談。」廣元曰：「吾等皆山野慵懶之徒，不省治國安民之事，不勞下問。明公請
自上馬，尋訪臥龍。」

　　玄德乃辭二人，上馬投臥龍岡來；到莊前下馬，扣門問童子曰：「先生今日在莊否
？」童子曰：「現在堂上讀書。」玄德大喜，遂跟童子而入。至中門，只見門上大書一
聯云：「淡泊以明志，寧靜而致遠。」玄德正看間，忽聞吟詠之聲，乃立於門側窺之，
見草堂之上，一少年擁爐抱膝，歌曰：

　　鳳翱翔於千仞兮，非梧不棲；士伏處於一方兮，非主不依。樂躬耕於隴畝兮，吾愛
吾廬。聊寄傲於琴書兮，以待天時。

　　玄德待其歌罷，上草堂施禮曰：「備久慕先生，無緣拜會。昨因徐元直稱薦，敬至
仙莊，不遇空回。今特冒風雪而來，得瞻道貌，實為萬幸！」那少年慌忙答禮曰：「將
軍莫非劉豫州，欲見家兄否？」玄德驚訝曰：「先生又非臥龍耶？」少年曰：「某乃臥
龍之弟諸葛均也。愚兄弟三人，長兄諸葛瑾，現在江東孫仲謀處為幕賓。孔明乃二家兄
。」玄德曰：「臥龍今在家否？」均曰：「昨為崔州平相約，出外閒遊去矣。」玄德曰
：「何處閒遊？」均曰：「或駕小舟，游於江湖之中；或訪僧道於山嶺之上；或尋朋友
於村落之間；或樂琴棋於洞府之內；往來莫測，不知去所。」玄德曰：「劉備直如此緣
分淺薄，兩番不遇大賢！」均曰：「小坐獻茶。」張飛曰：「那先生既不在，請哥哥上
馬。」玄德曰：「我既到此間，如何無一語而回？」因問諸葛均曰：「聞令兄臥龍先生
熟諳韜略，日看兵書，可得聞乎？」均曰：「不知。」張飛曰：「問他則甚！風雪甚緊
，不如早歸。」玄德叱止之。均曰：「家兄不在，不敢久留車騎；容日卻來回禮。」玄
德曰：「豈敢望先生枉駕。數日之後，備當再至。願借紙筆作一書，留達令兄，以表劉
備慇懃之意。」均遂進文房四寶。玄德呵開凍筆，拂展雲箋，寫書曰：

　　備久慕高名，兩次晉謁，不遇空回，惆悵何似！竊念備漢朝苗裔，濫叨名爵，伏觀
朝廷陵替，綱紀崩摧，群雄亂國，惡黨欺君，備心膽俱裂。雖有匡濟之誠，實乏經綸之
策。仰望先生仁慈忠義，慨然展呂望之大才，施子房之鴻略，天下幸甚！社稷甚幸！先
此布達，再容齊戒勳沐，特拜尊顏，面傾鄙悃，統希鑒原。

　　玄德寫罷，遞與諸葛均收了，拜辭出門。均送出，玄德再三慇懃致意而別。方上馬
欲行，忽見童子招手籬外叫曰：「老先生來也。」玄德視之，見小橋之西，一人煖帽遮
頭，狐裘蔽體，騎著一驢後隨一青衣小童，攜一葫蘆酒，踏雪而來；轉過小橋，口吟詩
一首。詩曰：

　　一夜北風寒，萬里彤雲厚。長空雪亂飄，改盡江山舊。仰面觀太虛，疑是玉龍鬥。
紛紛鱗甲飛，頃刻遍宇宙。騎驢過小橋，獨嘆梅花瘦。

　　玄德聞歌曰：「此真臥龍矣！」滾鞍下馬，向前施禮曰：「先生冒寒不易！劉備等
候久矣！」那人慌忙下驢答禮。諸葛均在後曰：「此非臥龍家兄，乃家兄岳父黃承彥也
。」玄德曰：「適間所吟之句，極其高妙。」承彥曰：「老夫在小婿家觀〈梁父吟〉，
記得這一篇；適過小橋，偶見籬落間梅花，故感而誦之。不期為尊客所聞。」玄德曰：
「曾見賢婿否？」承彥曰：「便是老夫也來看他。」玄德聞言，辭別承彥，上馬而歸。
正值風雪又大，回望臥龍岡，悒怏不已。後人有詩單道玄德風雪訪孔明。詩曰：

　　一天風雪訪賢良，不遇空回意感傷。凍合溪橋山石滑，寒侵鞍馬路途長。當頭片片
梨花落，撲面紛紛柳絮狂。回首停鞭遙望處，爛銀堆滿臥龍岡。

　　玄德回新野之後，光陰荏苒，又早新春。乃令卜者揲蓍，選擇吉期，齋戒三日，薰
沐更衣，再往臥龍岡謁孔明。關、張聞之不悅，遂一齊入諫玄德。正是：

　　高賢未服英雄志，屈節偏生傑士疑。未知其言若何，且看下文分解。

第三十八回：定三分隆中決策，戰長江孫氏報讎

　　卻說玄德訪孔明兩次不遇，欲再往訪之。關公曰：「兄長兩次親往拜謁，其禮太過
矣。想諸葛亮有虛名而無實學，故避而不敢見。兄何惑於斯人之甚也？」玄德曰：「不
然。昔齊桓公欲見東郭野人，五反而方得一面。況吾欲見大賢耶？」張飛曰：「哥哥差
矣。量此村夫，何足為大賢？今番不須哥哥去；他如不來，我只用一條麻繩縛將來！」
玄德叱曰：「汝皆不聞周文王謁姜子牙之事乎？文王且如此敬賢，汝何太無禮！今番汝
休去，我自與雲長去。」飛曰：「既兩位哥哥都去，小弟如何落後？」玄德曰：「汝若
同往，不可失禮。」

　　飛應諾。於是三人乘馬引從者住隆中。離草廬半里之外，玄德便下馬步行，正遇諸
葛均。玄德忙施禮，問曰：「令兄在莊否？」均曰：「昨暮方歸。將軍今日可與相見。
」言罷，飄然自去。玄德曰：「今番僥倖，得見先生矣！」張飛曰：「此人無禮！便引
我等到莊也不妨！何故竟自去了！」玄德曰：「彼各有事，豈可相強？」

　　三人來到莊前叩門，童子開門出問。玄德曰：「有勞仙童轉報，劉備專來拜見先生
。」童子曰：「今日先生雖在家，但現在草堂上晝寢未醒。」玄德曰：「既如此，且休
通報。」分付關、張二人，只在門首等著。玄德徐步而入，見先生仰臥於草堂几席之上
。玄德拱立階下。

　　半晌，先生未醒。關、張在外立久，不見動靜，入見玄德，猶然侍立。張飛大怒，
謂雲長曰：「這先生如何傲慢！見我哥哥侍立階下，他竟高臥，推睡不起！等我去屋後
放一把火，看他起不起！」雲長再三勸住。玄德仍命二人出門外等候。望堂上時，見先
生翻身將起，忽又朝裡壁睡著。童子欲報。玄德曰：「且勿驚動。」又立了一個時辰，
孔明纔醒，口吟詩曰：

　　大夢誰先覺？平生我自知。草堂春睡足，窗外日遲遲。

　　孔明吟罷，翻身問童子曰：「有俗客來否？」童子曰：「劉皇叔在此，立候多時。
」孔明乃起身曰：「何不早報！尚容更衣。」遂轉入後堂。又半晌，方整衣冠出迎。玄
德見孔明身長八尺，面如冠玉，頭戴綸巾，身披鶴氅，飄飄然有神仙之概。玄德下拜曰
：「漢室末冑、涿郡愚夫，久聞先生大名，如雷貫耳。昨兩次晉謁，不得一見，已書賤
名於文几，未審得入覽否？」孔明曰：「南陽野人，疏懶性成，屢蒙將軍枉臨，不勝愧
赧。」

　　二人敘禮，分賓主而坐。童子獻茶。茶罷，孔明曰：「昨觀書意，足見將軍憂民憂
國之心；但恨亮年幼才疏，有誤下問。」玄德曰：「司馬德操之言，徐元直之語，豈虛
談哉？望先生不棄鄙賤，曲賜教誨。」孔明曰：「德操、元直，世之高士。亮乃一耕夫
耳，安敢談天下事？二公謬舉矣。將軍奈何舍美玉而求頑石乎？」玄德曰：「大丈夫抱
經世奇才，豈可空老於林泉之下？願先生以天下蒼生為念，開備愚魯而賜教。」孔明笑
曰：「願聞將軍之志。」玄德屏人促席而告曰：「漢室傾頹，奸臣竊命，備不量力，欲
伸大義於天下，而智術淺短，迄無所就。惟先生開其愚而拯厄，實為萬幸。」

　　孔明曰：「自董卓造逆以來，天下豪傑並起。曹操勢不及袁紹，而竟能克紹者，非
惟天時，抑亦人謀也。今操已擁百萬之眾，挾天子以令諸侯，此誠不可與爭鋒。孫權據
有江東，已歷三世，國險而民附，此可用為援，而不可圖也。荊州北據漢沔，利盡南海
，東連吳會，西通巴蜀，此用武之地，非其主不能守。是殆天所以資將軍，將軍豈可棄
乎？益州險塞，沃野千里，天府之國，高祖因之以成帝業。今劉璋闇弱，民殷國富，而
不知存恤，智能之士，思得明君。將軍既帝室之冑，信義著於四海，總攬英雄，思賢如
渴，若跨有荊益，保其巖阻，西和諸戎，南撫彝越，外結孫權，內修政理；待天下有變
，則命一上將，將荊州之兵，以向宛洛；將軍身率益州之眾，以出秦川，百姓有不簞食
壼漿以迎將軍者乎？誠如是，則大業可成，漢室可興矣。此亮所以為將軍謀者也。惟將
軍圖之。」言罷，命童子取出畫一軸，挂於中堂，指謂玄德曰：「此西川五十四州之圖
也。將軍欲成霸業，北讓曹操占天時，南讓孫權占地利，將軍可占人和。先取荊州為家
，後即取西川建基業，以成鼎足之勢，然後可圖中原也。」

　　玄德聞言，避席拱手謝曰：「先生之言，頓開茅塞，使備如撥雲霧而睹青天；但荊
州劉表、益州劉璋，皆漢室宗親，備安忍奪之？」孔明曰：「亮夜觀天象，劉表不久人
世。劉璋非立業之主，久後必歸將軍。」玄德聞言，頓首拜謝。只這一席話，乃孔明未
出茅廬，已知三分天下，真萬古人不及也！後人有詩讚曰：

　　豫州當日歎孤窮，何幸南陽有臥龍。欲識他年分鼎處，先生笑指畫圖中。

　　玄德拜請孔明曰：「備雖名微德薄，願先生不棄鄙賤，出山相助。備當拱聽明誨。
」孔明曰：「亮久樂耕鋤，懶於應世，不能奉命。」玄德泣曰：「先生不出，如蒼生何
？」言畢，淚沾袍袖，衣襟盡濕。孔明見其意甚誠，乃曰：「將軍既不相棄，願效犬馬
之勞。」

　　玄德大喜，遂命關、張入拜獻金帛禮物。孔明固辭不受。玄德曰：「此非聘大賢之
禮，但表劉備寸心耳。」孔明方受。於是玄德等在莊中共宿一宵。次日，諸葛均回，孔
明囑付曰：「吾受劉皇叔三顧之恩，不容不出。汝可躬耕於此，勿得荒蕪田畝。待吾功
成之日，即當歸隱。」後人有詩歎曰：

　　身未升騰思退步，功成應憶去時言。只因先主丁寧後，星落秋風五丈原。

　　又有古風一篇曰：

　　高皇手提三尺雪，芒碭白蛇夜流血。平秦滅楚入咸陽，二百年前幾斷絕。大哉光武
興洛陽，傳至桓、靈又崩。獻帝遷都幸許昌，紛紛四海生豪傑。曹操專權得天時，江東
孫氏開鴻業。孤窮玄德走天下，獨居新野愁民危。南陽臥龍有大志，腹內雄兵分正奇。
只因徐庶臨行語，茅廬三顧心相知。先生爾時年三九，收拾琴書離隴畝。先取荊州後取
川，大展經綸補天手。縱棋舌上鼓風雷，談笑胸中換星斗。龍驤虎視安乾坤，萬古千秋
名不朽。

　　玄德等三人別了諸葛均，與孔明同歸新野。玄德待孔明如師，食則同桌，寢則同榻
，終日共論天下之。孔明曰：「曹操於冀州作玄武池以練水軍，必有侵江南之意，可密
令人過江探聽虛實。」玄德從之，使人往江東探聽。

　　卻說孫權自孫策死後，據住江東，承父兄基業，廣納賢士，開賓館於吳會，命顧雍
、張紘延接四方賓客。連年以來，你我相薦。時有會稽闞澤，字德潤；彭城嚴畯，字曼
才；沛縣薛綜，字敬文；汝南程秉，字德樞；吳郡朱桓，字休穆；陸績，字公紀；吳人
張溫，字惠恕；會稽凌統，字公續；烏程吳粲，字孔休：此數人皆至江東。孫權敬禮甚
厚。又得良將數人，乃汝陽呂蒙，字子明，吳郡陸遜，字伯言，瑯琊徐盛，字文嚮，東
郡潘璋，字文珪，廬江丁奉，字承淵。文武諸人，共相輔佐。由此江東稱得人之盛。

　　建安七年，曹操破袁紹，遣使往江東，命孫權遣子入朝隨駕。權猶豫未決。吳太夫
人命周瑜、張昭等面議。張昭曰：「操欲令我遣子入朝，是牽制諸侯之法也。然若不令
去，恐其興兵下江東，勢必危矣。」周瑜曰：「將軍承父兄遣業，兼六郡之眾，兵精糧
足，將士用命，有何逼迫而欲送質於人？質一入，不得不與曹氏連和；彼有命召，不得
不往；如此則見制於人也。不如勿遣，徐觀其變，別以良策禦之。」吳太夫人曰：「公
瑾之言是也。」權遂從其言，謝使者，不遣子。自此曹操有下江南之意。但正值北方未
寧，無暇南征。

　　建安八年十一月，孫權引兵伐黃祖，戰於大江之中。祖軍敗績。權部將凌操，輕舟
當先，殺人夏口，被黃祖部將甘寧一箭射死。凌操子凌統，時年方十五歲，奮力往奪父
屍而歸。權見風色不利，收軍還東吳。

　　卻說孫權弟孫翊為丹陽太守。翊性剛好酒，醉後嘗鞭撻士卒。丹陽督將媯覽、郡丞
戴員二人，常有殺翊之心，乃與翊從人邊洪結為心腹，共謀殺翊。時諸將縣令，皆集丹
陽。翊設宴相待。翊妻徐氏美而慧，極善卜易；是日卜一卦，其象大凶，勸翊勿出會客
。翊不從，遂與眾大會。

　　至晚席散，邊洪帶刀跟出門外，即抽刀砍死孫翊。媯覽、戴員乃歸罪邊洪，斬之於
市。二人乘勢擄翊家資侍妾。媯覽見徐氏美貌，乃謂之曰：「吾為汝夫報仇，汝當從我
；不從則死。」徐氏曰：「夫死未幾，不忍便相從。可待至晦日，設祭除服，然後成親
未遲。」

　　覽從之。徐氏乃密召孫翊心腹舊將孫高、傅嬰二人入府，泣告曰：「先夫在日，常
言二公忠義。今媯、戴二賊，謀殺我夫，只歸罪邊洪，將我家資童婢盡皆分去。媯覽又
欲強占妾身，妾已詐許之，以安其心。二將軍可差人星夜報知吳侯，一面設密計以圖二
賊，雪此仇辱，生死啣恩！」言畢再拜。孫高、傅嬰皆泣曰：「我等平日感府君恩遇，
今日所以不即死難者，正欲為復仇計耳。夫人所命，敢不效力？」

　　於是密遣心腹使者往報孫權。至晦日，徐氏先召孫、傅二人，伏於密室幃幕之中，
然後設祭於堂上。祭畢，即除去孝服，沐浴薰香，濃妝豔裹，言笑自若。

　　媯覽聞之甚喜。至夜，徐氏遣婢妾請覽入府。設席堂中飲酒。飲既醉，徐氏乃邀覽
入密室。覽喜，乘醉而入。徐氏大呼曰：「孫、傅二將軍何在？」二人即從幃幕中持刀
躍出。媯覽措手不及，被傅嬰一刀砍倒在地，孫高再復一刀，登時殺死。徐氏復傳請戴
員赴宴。員入府來，至堂中，亦被孫、傳二將所殺。一面使人誅戮二賊家小，及其餘黨
。徐氏遂重穿孝服，將媯覽、戴員首級，祭於孫翊靈前。不一日，孫權自領軍馬至丹陽
，見徐氏已殺媯、戴二賊，乃封孫高、傅嬰為牙門將，令守丹陽，取徐氏歸家養老。江
東人無不稱徐氏之德。後人有詩讚曰：

　　才節雙全世所無，姦回一旦受摧鋤。庸臣從賊忠臣死，不及東吳女丈夫。

　　且說東吳各處山賊，盡皆平復。大江之中，有戰船七千餘隻。孫權拜周瑜為大都督
，總統江東水陸軍馬。建安十二年，冬十月，權母吳太夫人病危，召周瑜、張昭二人至
，謂曰：「吾本吳人，幼亡父母，與弟吳景徙居越中。後嫁與孫氏，生四子。長子策生
時，吾夢月入懷。後生次子權，又夢日入懷。卜者云：『夢日月入懷者，其子必貴。』
不幸策早喪，今將江東基業付權。望公等同心助之，吾死不朽矣！」又囑權曰：「汝事
子布、公瑾以師傅之禮，不可怠慢。吾妹與我共嫁汝父，則亦汝之母也，吾死之後，事
吾妹如事我。汝妹亦當恩養，擇佳婿以嫁之。」

　　言訖遂終。孫權哀哭，具喪葬之禮，自不必說。至來年春，孫權商議欲伐黃祖。張
昭曰：「居喪未及期年，不可動兵．」周瑜曰：「報仇雪恨，何待期年？」權猶豫未決
。適北平都尉呂蒙入見，告權曰：「某把龍湫水口，忽有黃祖部將甘寧來降。某細詢之
。寧字興霸，巴郡臨江人也；頗通書史，有氣力，好游俠；嘗招合亡命，縱橫於江湖之
中；腰懸銅鈴，人聽鈴聲，盡皆避之。又嘗以西川錦作帆幔，時人皆稱為『錦帆賊』。
後悔前非，改行從善，引眾投劉表。見表不能成事，即欲來投東吳，卻被黃祖留住在夏
口。

　　「前東吳破祖時，祖得甘寧之力，救回夏口；乃待寧甚薄。都督蘇飛屢薦寧於祖。
祖曰：『寧乃劫江之賊，豈可重用？』寧因此懷恨。蘇飛知其意，乃置酒邀寧到家，謂
之曰：『吾薦公數次，奈主公不能用。日月逾邁，人生幾何；宜自遠圖。吾當保公為鄂
縣長，自作去就之計。』寧因此得過夏口，欲投江東，恐江東恨其救黃祖殺凌操之事。
某具言主公求賢若渴，不記舊恨；況各為其主，又何恨焉？寧欣然引眾渡江，來見主公
。乞鈞旨定奪。」

　　孫權大喜曰：「吾得興霸，破黃祖必矣。」遂命呂蒙引甘寧入見。參拜已畢，權曰
：「興霸來此，大獲我心，豈有記恨之理？請無懷疑。願教我以破黃祖之策。」寧曰：
「今漢祚日危，曹操終必纂竊。荊南之地，操所必爭也。劉表無遠慮，其子又愚劣，不
能承業傳基。明公宜早圖之。若遲，則操先圖之矣。今宜先取黃祖。祖今年老昏邁，務
於貨利；侵刻吏民，人心皆怨；戰具不修，軍無法律。明公若往攻之，其勢必破。既破
祖軍，鼓行而西，據楚關而圖巴蜀，霸業可定也。」

　　孫權曰：「此金玉之論也！」遂命周瑜為大都督，總水陸軍兵；呂蒙為前部先鋒；
董襲與甘寧為副將；權自領大軍十萬，征討黃祖。細作探知，報至江夏。黃祖急聚眾商
議，令蘇飛為大將，陳就、鄧龍為先鋒，盡起江夏之兵迎敵。陳就、鄧龍各引一隊艨艟
截住沔口，艨艟上各設強弓硬弩千餘張，將大索繫定艨艟於水面上。東吳兵至，艨艟上
鼓響，弓弩齊發，兵不敢進，約退數里水面。甘寧謂董襲曰：「事已至此，不得不進。
」乃選小船百餘隻，每船用精兵五十人。──二十人撐船，三十人各披衣甲，手執鋼刀
，──不避矢石，直至艨艟傍邊，砍斷大索，艨艟遂橫。

　　甘寧飛上艨艟，將鄧龍砍死。陳就棄船而走。呂蒙見了，跳下小船，自舉櫓棹，直
入船隊，放火燒船。陳就急待上岸，呂蒙捨命趕到跟前，當胸一刀砍翻。比及蘇飛引軍
於岸上接應時，吳軍一齊上岸，勢不可當。祖軍大敗。蘇飛落荒而走，正遇東吳大將潘
璋。兩馬相交，戰不數合，被璋生擒過去，逕至船中來見孫權。權命左右以檻車囚之，
待活捉了黃祖，一并誅戮；催動三軍，不分晝夜，攻打夏口。正是：只因不用錦帆賊，
至令衝開大索船。不知黃祖勝負如何，且看下文分解。

第三十九回：荊州城公子三求計，博望坡軍師初用兵

　　卻說孫權督眾攻打夏口，黃祖兵敗將亡，情知守把不住，遂棄江夏，望荊州而走。
甘寧料得黃祖必走荊州，乃於東門外伏兵等候。祖帶數十騎突出東門，正走之間，一聲
喊起，甘寧攔住。祖於馬上謂寧曰：「我向日不曾輕待汝，今何相逼耶？」寧叱曰：「
吾昔在江夏，多立功績，汝乃以劫江賊待我，今日尚有何說？」

　　黃祖自知難免，撥馬而走。甘寧衝開士卒，直趕將來，只聽得後面喊聲起處，又有
數騎趕來。寧視之，乃程普也。寧恐普來爭功，慌忙拈弓搭箭，背射黃祖，祖中箭翻身
落馬，寧梟其首級，回馬與程普合兵一處，回見孫權，獻黃祖首級。權命以木匣盛貯，
待回江東祭獻於亡父靈前。重賞三軍，陞甘寧為都尉。商議欲分兵守江夏。張昭曰：「
孤城不可守，不如且回江東。劉表知我破黃祖，必來報讎。我以逸待勞，必敗劉表。表
敗而後乘勢攻之，荊襄可得也。」權從其言，遂棄江夏，班師回江東。

　　蘇飛在檻車內，密使人告甘寧求救。寧曰：「飛即不言，吾豈忘之？」大軍既至吳
會，權命將蘇飛梟首，與黃祖首級一同祭獻。甘寧乃入見權，頓首哭告曰：「某向日若
不得蘇飛，則骨填溝壑矣，安能效命將軍麾下哉？今飛罪當誅，某念其昔日之恩情，願
納還官爵，以贖飛罪。」權曰：「彼既有恩於君，吾為君赦之；但彼若逃去，奈何？」
寧曰：「飛得免誅戮，感恩無地，豈肯走乎？若飛去，寧願將首級獻於階下。」權乃赦
蘇飛，止將黃祖首級祭獻。祭畢設宴，大會文武慶功。

　　正飲酒間，忽見座上一人大哭而起，拔劍在手，直取甘寧。寧忙舉坐椅以迎之。權
驚視其人，乃凌統也．因甘寧在江夏時，射死他父親凌操，今日相見，故欲報讎。權連
忙勸住，謂統曰：「興霸射死卿父，彼時各為其主，不容不盡力。今既為一家人，豈可
復理舊讎？萬事皆看吾面。」凌統叩頭大哭曰：「不共戴天之讎，豈容不報？」權與眾
官再三勸之，凌統只是怒目而視甘寧。權即日命甘寧領兵五千，戰船一百隻，往夏口鎮
守，以避凌統。寧拜謝，領兵自往夏口去了。權又加封凌統為承烈都尉，統只得含恨而
止。

　　東吳自此廣造戰船，分兵守把江岸；又命孫靜引一枝軍守吳會；孫權自領大軍，屯
柴桑；周瑜日於鄱陽湖教練水軍，以備攻戰。

　　話分兩頭。卻說玄德差人打探江東消息，回報：「東吳已攻殺黃祖，現今屯兵柴桑
。」玄德便請孔明計議。

　　正話間，忽劉表差人來請玄德赴荊州議事。孔明曰：「此必因江東破了黃祖，故請
主公商議報讎之策也。」某當與主公同往，相機而行，自有良策。」

　　玄德從之，留雲長守新野，令張飛引五百人馬跟隨往荊州來。玄德在馬上謂孔明曰
：「今見景升，當若何對答？」孔明曰：「當先謝襄陽之事。他若令主公去征討江東，
切不可應允。但說容歸新野，整頓軍馬。」

　　玄德依言，來到荊州，館驛安下，留張飛屯兵城外。玄德與孔明入城見劉表。禮畢
，玄德請罪於階下。表曰：「吾已悉知賢弟被害之事。當時即欲斬蔡瑁之首，以獻賢弟
。因眾人告免，故姑恕之。弟幸勿見罪。」玄德曰：「非干蔡將軍之事，想皆下人所為
耳。」表曰：「今江夏失守，黃祖遇害，故請賢弟共議報復之策。」玄德曰：「黃祖性
暴，不能用人，故致此禍。今若興兵南征，倘曹操北來，又將奈何？」表曰：「吾今年
老多病，不能理事，賢弟可來助我。我死之後，弟便為荊州之主也。」玄德曰：「兄何
出此言？量備安敢當此重任？」

　　孔明以目視玄德。玄德曰：「容徐思良策。」遂辭出，回至館驛。孔明曰：「景升
欲以荊州付主公，奈何卻之？」玄德曰：「景升待我，恩禮交至，安忍乘其危而奪之？
」孔明嘆曰：「真仁慈之主也！」

　　正商論間，忽報公子劉琦來見。玄德接入。琦泣拜曰：「繼母不能相容，性命只在
旦夕，望叔父憐而救之。」玄德曰：「此賢姪家事耳，奈何問我？」孔明微笑，玄德求
計於孔明。孔明曰：「此家事，亮不敢與聞。」

　　少時，玄德送琦出，附耳低言曰：「來日我使孔明回拜賢姪，可如此如此，彼定有
妙計相告。」琦謝而去。

　　次日，玄德只推腹痛，乃挽孔明代往回拜劉琦。孔明允諾，來至公子宅前下馬，入
見公子。公子邀入後堂。茶罷，琦曰：「琦不見容於繼母，幸先生一言相救。」孔明曰
：「亮客寄於此，豈敢與人骨肉之事？倘有泄漏，為害不淺。」說罷，起身告辭。琦曰
：「既承光顧，安敢慢待？」乃挽留孔明入密至共飲。

　　飲酒之間，琦又曰：「繼母不見容，乞先生一言救我。」孔明曰：「此非亮所敢謀
也。」言訖，又欲辭去。琦曰：「先生不言則已，何便欲去？」孔明乃復坐。琦曰：「
琦有一古書，請先生一觀。」乃引孔明登一小樓。孔明曰：「書在何處？」琦泣拜曰：
「繼母不見容，琦命在旦夕，先生忍無一言相救乎？」

　　孔明作色而起，便欲下樓，只見樓梯已撤去。琦告曰：「琦欲求教良策，先生恐有
泄漏，不肯出言；今日上不至天，下不至地，出君之口，入琦之耳，可以賜教矣。」孔
明曰：「『疏不間親』，亮何能為公子謀？」琦曰：「先生終不肯教琦乎？琦命固不保
矣，請即死於先生之前。」乃掣劍欲自刎。孔明止之曰：「已有良計。」琦拜曰：「願
即賜教。」孔明曰：「公子豈不聞申生、重耳之事乎？申生在內而亡，重耳在外而安。
今黃祖新亡，江夏乏人守禦，公子何不上言，乞屯兵守江夏？則可以避禍矣。」

　　琦再拜謝教，乃命人取梯送孔明下樓。孔明辭別，回見玄德，具言其事，玄德大喜
。次日，劉琦上言，欲守江夏。劉表猶豫未決，請玄德共議。玄德曰：「江夏重地，固
非他人可守，正須公子自往。東南之事，兄父子當之；西北之事，備願當之。」表曰：
「近聞曹操於鄴郡作玄武池以練水軍，必有南征之意，不可不防。」玄德曰：「備已知
之，兄勿憂慮。」遂拜辭回新野。劉表令劉琦引兵三千往江夏鎮守。

　　卻說曹操罷三公之職，自以丞相兼之，以毛玠為東曹掾；崔琰為西曹掾；司馬懿為
文學掾。懿字仲達，河內溫人也：潁川太守司馬雋之孫，京兆尹司馬防之子，主簿司馬
朗之弟也。自是文官大備，乃聚武將商議南征。夏侯惇進曰：「近聞劉備在新野，每日
教演士卒，必為後患，可早圖之。」

　　操即命夏侯惇為都督；于禁、李典、夏侯蘭、韓浩為副將；領兵十萬，直抵博望城
，以窺新野。荀彧諫曰：「劉備英雄，今更兼諸葛亮為軍師，不可輕敵。」惇曰：「劉
備鼠輩耳，吾必擒之。」徐庶曰：「將軍勿輕視劉玄德。今玄德得諸葛亮為輔，如虎生
翼矣。」操曰：「諸葛亮何人也？」庶曰：「亮字孔明，道號臥龍先生。有經天緯地之
才，出鬼入神之計，真當世奇士，非可小覷。」

　　操曰：「比公若何？」庶曰：「庶安敢比亮？庶如螢火之光，亮乃皓月之明也。」
夏侯惇曰：「元直之言謬矣。吾看諸葛亮如草芥耳，何足懼哉！吾若不一陣生擒劉備，
活捉諸葛，願將首級獻與丞相。」操曰：「汝早報捷書，以慰吾心。」惇奮然辭曹操，
引軍登程。

　　卻說玄德自得孔明，以師禮待之。關、張二人不悅曰：「孔明年幼，有甚才學！兄
長待之太過！又未見他真實效驗！」玄德曰：「吾得孔明，猶魚之得水也。兩弟勿復多
言。」關、張見說，不言而退。一日，有人送犛牛尾至。玄德取尾親自結帽。孔明入見
，正色曰：「明公無復有遠志，但事此而已耶？」玄德投帽於地而謝曰：「吾聊假此以
忘憂耳。」孔明曰：「明公自度比曹操若何？」玄德曰：「不如也。」孔明曰：「明公
之眾，不過數千人，萬一曹兵至，何以迎之？」玄德曰：「吾正愁此事，未得良策。」
孔明曰：「可速招募民兵，亮自教之，可以待敵。」玄德遂招新野之民，得三千人。孔
明朝夕教演陣法。忽報曹操差夏侯惇引兵十萬，殺奔新野來了。張飛聞知，謂雲長曰：
「可著孔明前去迎敵便了。」

　　正說之間，玄德召二人入，謂曰：「夏侯惇引兵到來，如何迎敵？」張飛曰：「哥
哥何不使『水』去？」玄德曰：「智賴孔明，勇須二弟，何可推諉？」關、張出，玄德
請孔明商議。孔明曰：「但恐關、張二人，不肯聽吾號令。主公若欲亮行兵，乞假劍印
。」玄德便以劍印付孔明，孔明遂聚集眾將聽令。張飛謂雲長曰：「且聽令去．看他如
何調度。」

　　孔明令曰：「博望之左有山，名曰豫山；右有林，名曰安林；可以埋伏軍馬。雲長
可引一千軍往豫山之前，先且埋伏，等彼軍至，放過休敵。其輜重糧草，必在後面。但
看南面火起，可縱兵出擊，就焚其糧草。翼德可引一千軍去安林背後山谷中埋伏，只看
南面火起，便可出，向博望城舊屯糧草處縱火燒之。關平、劉封可引兵五百軍，預備引
火之物，於博望坡後兩邊等候，至初更兵到，便可放火矣。」──又命於樊城取回趙雲
，令為前部，不要贏，只要輸。──「主公自引一軍為後援。各須依計而行，勿使有失
。」

　　雲長曰：「我等皆出迎敵，未審軍師卻作何事？」孔明曰：「我只坐守此城。」張
飛大笑曰：「我們都去廝殺，你卻在家裡坐地，好自在！」孔明曰：「劍印在此，違令
者斬！」玄德曰：「豈不聞『運籌帷幄之中，決勝千里之外』？二弟不可違令。」張飛
冷笑而去。雲長曰：「我們且看他的計應也不應，那時卻來問他未遲。」

　　二人去了。眾將皆未知孔明韜略，今雖聽令，卻都疑惑不定。孔明謂玄德曰：「主
公今日可便引兵就博望山下屯住。來日黃昏，敵軍必到，主公便棄營而走。但見火起，
即回軍掩殺。亮與糜竺、糜芳引五百軍守縣，命孫乾、簡雍準備慶喜筵席，安排『功勞
簿』伺候。」派撥已畢，玄德亦疑惑不定。

　　卻說夏侯惇與于禁等引兵至博望，分一半精兵作前隊，其餘盡護糧車而行。時當秋
月，商飆徐起。人馬趲行之間，望見前面塵頭忽起。惇便將人馬擺開，問鄉導官曰：「
此間是何處？」答曰：「前面便是博望坡，後面是羅川口。」

　　惇令于禁、李典押住陣腳，親自出馬陣前。遙望軍馬來到，惇忽然大笑。眾問：「
將軍為何而笑？」惇曰：「吾笑徐元直在丞相面前，誇諸葛亮為天人！今觀其用兵，乃
以此等軍馬為前部，與吾對敵，正如驅犬羊與虎豹鬥耳！吾於丞相前誇口，要活捉劉備
、諸葛亮，今必應吾言矣。」遂自縱馬向前。趙雲出馬。惇罵曰：「汝等隨劉備，如孤
魂隨鬼耳！」

　　雲大怒，縱馬來戰。兩馬相交，不數合，雲詐敗而走。夏侯惇從後追趕。雲約走十
餘里，回馬又戰，不數合又走。韓浩拍馬向前諫曰：「趙雲誘敵，恐有埋伏。」惇曰：
「敵軍如此，雖十面埋伏，吾何懼哉！」遂不聽浩言，直趕至博望坡。一聲砲響，玄德
自引軍衝將過來，接應交戰。夏侯惇笑謂韓浩曰：「此即埋伏之兵也！吾今晚不到新野
，誓不罷兵！」乃催軍前進。玄德、趙雲退後便走。

　　時天色己晚，濃雲密布，又無月色；晝風既起，夜風愈大。夏侯惇只顧催軍趕殺。
于禁、李典趕到窄狹處，兩邊都是蘆葦。典謂禁曰：「欺敵者必敗。南道路狹，山川相
逼，樹木叢雜，倘彼用火攻，奈何？」禁曰：「君言是也。吾當往前為都督言之。君可
止住後軍。」李典便勒回馬，大叫：「後軍慢行！」人馬走發，那裡攔當得住。于禁驟
馬大叫：「前軍都督且住！」

　　夏侯惇正走之間，見于禁從後軍奔來，便問何故。禁曰：「南道路狹，山川相逼，
樹木叢雜，可防火攻。」夏侯惇猛省，即回馬令軍馬勿進。

　　言未已，只聽背後喊聲震起，早望見一派火光燒著；隨後兩邊蘆葦亦著。一霎時，
四方八面，盡皆是火。又值風大，火勢愈猛。曹家人馬，自相踐踏，死者不計其數。趙
雲回軍趕殺，夏侯惇冒煙突火而走。

　　且說李典見勢頭不好，急奔回博望城，時火光中一軍攔住。當先大將，乃關雲長也
。李典縱馬混戰，奪路而走。于禁見糧草車輛，都被火燒，便投小路奔逃去了。夏侯蘭
、韓浩來救糧草，正遇張飛。戰不數合，張飛一槍刺夏侯蘭於馬下。韓浩奪路走脫。直
殺到天明，卻纔收軍。殺得屍橫遍野，血流成河。後人有詩曰：

　　博望相持用火攻，指揮如意笑談中。直須驚破曹公膽，初出茅廬第一功！夏侯惇收
拾殘軍，自回許昌。

　　卻說孔明收軍，關、張二人相謂曰：「孔明真英傑也！」行不數里，見糜竺、糜芳
引軍簇擁著一輛小軍，車中端坐一人，乃孔明也。關、張下馬拜伏於車前。須臾，玄德
、趙雲、劉封、關平等皆至，收聚眾軍，把所獲糧草輜重，分賞將士，班師回新野。新
野百姓望塵遮道而拜，曰：「吾屬生全，皆使君得賢人之力也！」

　　孔明回至縣中，謂玄德曰：「夏侯惇雖敗去，曹操必自引大軍來。」玄德曰：「似
此如之奈何？」孔明曰：「亮有一計，可敵曹軍。」正是：破敵未堪息戰馬，避兵又必
賴良謀。未知其計若何，且看下文分解。

第四十回：蔡夫人議獻荊州，諸葛亮火燒新野

　　卻說玄德問孔明求拒曹兵之計。孔明曰：「新野小縣，不可久居。近聞劉景升病在
危篤，可乘此機會，取彼荊州為安身之地，庶可拒曹操也。」玄德曰：「公言甚善。但
備受景升之恩，安忍圖之？」孔明曰：「今若不取，後悔何及？」玄德曰：「吾寧死不
忍作負義之事。」孔明曰：「且再作商議。」

　　卻說夏侯惇敗回許昌，自縛見曹操，伏地請死。操釋之。惇曰：「惇遭諸葛亮詭計
，用火攻破我軍。」操曰：「汝自幼用兵，豈不知狹處須防火攻？」惇曰：「李典、于
禁曾言及此，悔之不及！」操乃賞二人。惇曰：「劉備如此猖獗，真腹心之患也，不可
不急除。」操曰：「吾所慮者，劉備、孫權耳。餘皆不足介意。今當乘此時掃平江南。
」便傳令起大兵五十萬，令曹仁、曹洪，為第一隊；張遼、張郃，為第二隊；夏侯淵、
夏侯惇，為第三隊；于禁、李典，為第四隊；操自領諸將為第五隊。每隊各引兵十萬。
又令許褚為折衝將軍，引兵三千為先鋒。選定建安十三年秋七月丙午日出師。

　　大中大夫孔融諫曰：「劉備、劉表皆漢室宗親，不可輕伐。孫權虎踞六郡，且有大
江之險，亦不易取。今丞相興此無義之師，恐失天下之望。」操怒曰：「劉備、劉表、
孫權皆逆命之臣，豈容不討？」遂叱退孔融，下令如有再諫者必斬。孔融出府，仰天歎
曰：「以至不仁伐至仁，安得不敗乎！」

　　時御史大夫郗慮家客聞此言，報知郗慮。慮常被孔融侮慢，心正恨之，乃以此言入
告曹操；且曰：「融平日每每狎侮丞相，又與禰衡相善。衡贊融曰：「仲尼不死。」融
贊衡曰：「顏回復生。」向者禰衡之辱丞相，乃融使之也。」操大怒，遂命廷尉捕捉孔
融。融有二子，年尚少，時方在家，對坐奕棋。左右急報曰：「尊君被廷尉執去，將斬
矣。二公子何不急避？」二子曰：「覆巢之下，安有完卵乎？」

　　言未已，廷尉又至，盡收融家小并二子，皆斬之，號令融屍於市。京兆脂習伏屍而
哭。操聞之，大怒，欲殺之。荀彧曰：「彧聞脂習常諫融曰：『公剛直太過，乃取禍之
道。』今融死而來哭，乃義人也，不可殺。」操乃止。習收融父子屍首，皆葬之。後人
有詩讚孔融曰：

　　孔融居北海，豪氣貫長虹。坐上客長滿，樽中酒不空。文章驚世俗，談笑侮王公。
史筆褒忠直，存宜紀大中。

　　曹操既殺孔融，傳令五隊軍馬次第起行，只留荀彧等守許昌。

　　卻說荊州劉表病重，使人請玄德來託孤。玄德引關、張至荊州見劉表。表曰：「我
病已入膏肓，不久便死矣；特託孤於賢弟。我子無才，恐不能承父業。我死之後，賢弟
可自領荊州。」玄德泣拜曰：「備當竭力以輔賢姪，安敢有他意乎？」

　　正說間，人報曹操自統大兵至。玄德急辭劉表，星夜回新野。劉表病中聞此信，吃
驚不小，商議寫遺囑，令玄德輔佐長子劉琦為荊州之主。蔡夫人聞之大怒，關上內門，
使蔡瑁、張允二人把住外門。時劉琦在江夏，知父病危，來至荊州探病。方到外門，蔡
瑁當住曰：「公子奉父命鎮守江夏，其任至重。今擅難職守，倘東吳兵至，如之奈何？
若入見主公，主公必生嗔怒，病將轉增，非孝也。宜速回。」

　　劉琦立於門外，大哭一場，上馬仍回江夏。劉表病勢危篤，望劉琦不來；至八月戊
申日，大叫數聲而死。後人有詩歎劉表曰：

　　昔聞袁氏居河朔，又見劉君霸漢陽。總為牝晨致家累，可憐不久盡消亡。

　　劉表既死，蔡夫人與蔡瑁、張允，商議假寫遺囑，令次子劉琮為荊州之主，然後舉
哀報喪。時劉琮年方十四歲，頗聰明，乃聚眾言曰：「吾父棄世，吾兄現在江夏，更有
叔父玄德在新野。汝等立我為主，倘兄與叔父興兵問罪，如何解釋？」

　　眾官未及對，幕官李珪答曰：「公子之言甚善。今可急發哀書至江夏，請大公子為
荊州之主；就命玄德一同理事。北可以敵曹操，南可以拒孫權，此萬全之策也。」蔡瑁
叱曰：「汝何人，敢亂言以逆主公遺命！」李珪大罵曰：「汝內外朋謀，假稱遺命，廢
長立幼，眼見荊襄九郡，送於蔡氏之手！故主有靈，必當殛汝！」

　　蔡瑁大怒，喝令左右推出斬之，李珪至死大罵不絕。於是蔡瑁遂立劉琮為主。蔡氏
宗族，分領荊州之兵；命治中鄧義、別駕劉先守荊州。蔡夫人自與劉琮前赴襄陽駐紮，
以防劉琦、劉備，就葬劉表之棺於襄陽城東漢陽之原，竟不訃告劉琦與玄德。

　　劉琮至襄陽，方纔歇馬，忽報曹操引大軍逕望襄陽而來。琮大驚，遂請蒯越，蔡瑁
，等商議。東曹掾傅巽進言曰：「不特曹操兵來為可憂；今大公子在江夏，玄德在新野
，我皆未往報喪，若彼興兵問罪，荊、襄危矣。巽有一計，可使荊、襄之民，安如泰山
，又可保全主公名爵。」琮曰：「計將安出？」巽曰：「不如將荊、襄九郡，獻與曹操
。操必重待主公也。」

　　琮叱曰：「是何言也！孤受先君之基業，坐尚未穩，豈可便棄之他人？」蒯越曰：
「傅公悌之言是也。夫逆順有大體，強弱有定勢。今曹操南征北討，以朝廷為名，主公
拒之，其名不順。且主公新立，外患未寧，內憂將作。荊、襄之民，聞曹兵至，未戰而
膽先寒，安能與之敵哉？」琮曰：「諸公之言，非我不從；但以先君之業，一旦棄與他
人，恐貽笑於天下耳。」

　　言未已，一人昂然而進曰：「傅公悌、蒯異度之言甚善，何不從之？」眾視之，乃
山陽高平人，姓王，名粲，字仲宣。粲容貌廋弱，身材短小；幼時往見中郎蔡邕。時邕
高朋滿座，聞粲至，倒履迎之。賓客皆驚曰：「蔡中郎何獨敬此小子耶？」邕曰：「此
子有異才，吾不如也。」粲博聞強記，人皆不及；嘗觀道旁碑文一過，便能記誦；觀人
奕棋，棋局亂，粲復為擺出，不差一子。又善算術。其文詞妙絕一時。年十七，辟為黃
門侍郎，不就。後因避亂至荊襄，劉表以為上賓。

　　當日謂劉琮曰：「將軍自料比曹公何如？」琮曰：「不如也。」粲曰：「曹公兵強
將勇，足智多謀。擒呂布於下邳，摧袁紹於官渡，逐劉備於隴右，破烏桓於白狼：梟除
蕩定者，不可勝計。今以大軍南下荊襄，勢難抵敵。傅、蒯二君之謀，乃長策也。將軍
不可遲疑，致生後悔。」琮曰：「先生見教極是。但須稟告母親知道。」只見蔡夫人從
屏後轉出，謂琮曰：「既是仲宣、公悌、異度三人所見相同，何必告我？」

　　於是劉琮意決，便寫降書，令宋忠潛地往曹操軍前投獻。宋忠領命，直至宛城，接
著曹操，獻上降書。操大喜，重賞宋忠，分付教劉琮出城迎接，便著他永為荊州之主。
宋忠拜辭曹操，取路回荊襄。將欲渡江，忽見一枝人馬到來。視之，乃關雲長也。宋忠
迴避不及，被雲長喚住，細問荊州之事。忠初時隱諱；後被雲長盤問不過，只得將前後
事情，一一實告。雲長大驚，隨捉宋忠至新野見玄德，備言其事。

　　玄德聞之大哭。張飛曰：「事已如此，可先斬宋忠，隨起兵渡江，奪了襄陽，殺了
蔡氏、劉琮，然後與曹操交戰。」玄德曰：「你且緘口，我自有斟酌。」乃叱宋忠曰：
「你知眾人作事，何不早來報我？今雖斬汝，無益於事，可速去。」忠拜謝，抱頭鼠竄
而去。

　　玄德正憂悶間，忽報公子劉琦差伊籍到來。玄德感伊籍昔日相救之恩，降階迎之，
再三稱謝。籍曰：「大公子在江夏，聞荊州已故，蔡夫人與蔡瑁等商議，不來報喪，竟
立劉琮為主。公子差人往襄陽探聽，回說是實；恐使君不知，特差某齎哀書呈報，並求
使君盡起麾下精兵，同往襄陽問罪。」

　　玄德看書畢，謂伊籍曰：「機伯只知劉琮僭立，更不知劉琮已將荊襄九郡，獻與曹
操矣！」籍大驚曰：「使君何從知之？」玄德具言拿獲宋忠之事。籍曰：「若如此，使
君不如以弔喪為名，前赴襄陽，誘劉琮出迎，就便擒下，誅其黨類，則荊州屬使君矣。
」

　　孔明曰：「機伯之言是也，主公可從之。」玄德垂淚曰：「吾兄臨危託孤於我，今
若執其子而奪其地，異日死於九泉之下，何面目復見吾兄乎？」孔明曰：「如不行此事
，今曹兵已至宛城，何以拒敵？」玄德曰：「不如走樊城以避之。」

　　正商議間，探馬飛報曹兵已到博望了。玄德慌忙發付伊籍回江夏，整頓軍馬，一面
與孔明商議拒敵之計。孔明曰：「主公且寬心，前番一把火，燒了夏侯惇大半人馬；今
番曹軍又來，必教他中這條計。我等在新野住不得了，不如早到樊城去。」便差人四門
張榜，曉諭居民：「無論老幼男女，願從者，即於今日皆跟我往樊城暫避，不可自誤。
」差孫乾往河邊調撥船隻，救濟百姓；差糜竺護送各官家眷到樊城。一面聚諸將聽令，
先教雲長引一千軍去白河上流頭埋伏：「各帶布袋，多裝沙土，遏住白河之水；至來日
三更後，只聽下流頭人喊馬嘶，急取起布袋，放水淹之，卻順水殺將下來接應。」又喚
張飛引一千軍去博陵渡口埋伏：「此處水勢最慢，曹軍被淹，必從此逃難，可便乘勢殺
來接應。」又喚趙雲「引軍三千，分為四隊，自領一隊伏於東門外，其三隊分伏西、南
、北三門，卻先於城內人家屋上，多藏硫黃燄硝引火之物。曹軍入城，必安歇民房。來
日黃昏後，必有大風。但看風起，便令西、南、北三門伏軍盡將火箭射入城去。待城中
火勢大作，卻於城外吶喊助威，只留東門放他出走，汝卻於東門外從後擊之。天明會合
關、張二將，收軍回樊城。」再令糜芳、劉封二人，帶二千軍，一半紅旗，一半青旗，
去新野城外三十里鵲尾坡前屯住：「一見曹軍到，紅旗軍走在左，青旗軍走在右。他心
疑必不敢追，汝二人卻去分頭埋伏。只望城中火起，便可追殺敗兵，然後卻來白河上流
頭接應。」

　　孔明分撥已定，乃與玄德登高瞭望，只候捷音。

　　卻說曹仁、曹洪引軍十萬為前隊，前面已有許褚引三千鐵甲軍開路，浩浩蕩蕩，殺
奔新野來。是日午牌時分，來到鵲尾坡，望見坡前一簇人馬，盡打青紅旗號。許褚催軍
向前，劉封、糜芳分為四隊，青、紅旗各歸左右。許褚勒馬，教：「且休進，前面必有
伏兵，我兵只在此處住下。」許褚一騎馬飛報前隊曹仁。曹仁曰：「此是疑兵，必無埋
伏。可速進兵。我當催軍繼至。」

　　許褚復回坡前，提兵殺入。至林下追尋時，不見一人。時日已墜西，許褚方欲前進
，只聽得山上大吹大擂。抬頭看時，只見山頂上一簇旗，旗叢中兩把傘蓋，左玄德，右
孔明，二人對坐飲酒。許褚大怒，引軍尋路上山。山上擂木砲石打將下來，不能前進。
又聞山後喊聲大震，欲尋路廝殺，天色已晚。

　　曹仁領兵到，教且奪新野城歇馬。軍士至城下時，只見四門大開。曹兵突入，並無
阻當。城中亦不見一人，竟是一座空城了。

　　曹洪曰：「此是勢孤計窮，故盡帶百姓逃竄去了。我軍權且在城安歇，來日平明進
兵。」此時各軍走乏，都已饑餓，皆去尋房造飯。曹仁、曹洪，就在衙內安歇。初更已
後，狂風大作。守門軍士飛報火起。曹仁曰：「此必軍士造飯不小心，遺漏之火，不可
自驚。」

　　說猶未了，接連幾次飛報，西、南、北三門皆火起。曹仁急令眾將上馬時，滿縣火
起，上下通紅。是夜之火，更勝前日博望燒屯之火。後人有詩歎曰：

　　奸雄曹操守中原，九月南征到漢川。風伯怒臨新野縣，祝融飛下燄摩天。

　　曹仁引眾將突煙冒火，尋路奔走，聞說東門無火，急急奔出東門。軍士自相踐踏，
死者無數。曹仁等方纔脫得火厄，背後一聲喊起，趙雲引軍趕來混戰，敗軍各逃性命，
誰肯回身廝殺。

　　正奔走間，糜芳引一軍至。又衝殺一陣，曹仁大敗，奪路而走，劉封又引一軍截殺
一陣。到四更時分，人困馬乏，軍士大半焦頭爛額。奔至白河邊，喜得河水不甚深，人
馬都下河吃水。人相喧嚷，馬盡嘶鳴。

　　卻說雲長在上流用布袋遏住河水。黃昏時分，望見新野火起，至四更，忽聽得下流
頭人喊馬嘶，急令軍士一齊掣起布袋，水勢滔天，望下流衝去，曹軍人馬俱溺於水中，
死者極多。曹仁引眾將望水勢慢處奪路而走。行到博陵渡口，只聽喊聲大起，一軍攔路
，當先大將，乃張飛也，大叫：「曹賊快來納命！」曹軍大驚。正是：城內纔看紅燄吐
，水邊又遇黑風來。未知曹仁性命如何，且看下文分解。

第四十一回：劉玄德攜民渡江，趙子龍單騎救主

　　卻說張飛因關公放了上流水，遂引軍從下流殺將來，截住曹仁混殺。忽遇許褚，便
與交鋒。許褚不敢戀戰，奪路走脫。張飛趕來，接著玄德、孔明，一同沿河到上流。劉
封、糜芳，已安排船隻等候，遂一齊渡河，盡望樊城而去。孔明教將船筏放火燒毀。

　　卻說曹仁收拾殘軍，就新野屯住，使曹洪去見曹操，具言失利之事。操大怒曰：「
諸葛村夫，安敢如此！」催動三軍，漫山塞野，盡至新野下寨；傳令軍士一面搜山，一
面填塞白河；令大軍分作八路，一齊去取樊城。劉曄曰：「丞相初至襄陽，必須先買民
心。今劉備盡遷新野百姓入樊城，若我兵逕進，二縣為虀粉矣；不如先使人招降劉備。
備即不降，亦可見我愛民之心；若其來降，則荊州之地，可不戰而定也。」

　　操從其言，便問：「誰可為使？」劉曄曰：「徐庶與劉備至厚，今現在軍中，何不
命他一往？」操曰：「他去恐不復來。」曄曰：「他若不來，貽笑於人矣。丞相勿疑。
」操乃召徐庶至，謂曰：「我今欲踏平樊城，奈憐眾百姓之命。公可往說劉備：如肯來
降，免罪賜爵；若更執迷，軍民共戮，玉石俱焚。吾知公忠義，故特使公往，願勿相負
。」

　　徐庶受命而行，至樊城。玄德、孔明接見，共訴舊日之情。庶曰：「曹操使庶來招
降使君，乃假買民心也。今彼分兵八路，填白河而進，樊城恐不可守，宜速作行計。」
玄德欲留徐庶。庶謝曰：「某若不還，恐惹人笑。今老母已喪，抱恨終天。身雖在彼，
誓不為設一謀。公有臥龍輔佐，何愁大業不成？庶請辭。」

　　玄德不敢強留。徐庶辭回，見了曹操，言玄德並無降意。操大怒，即日進兵。玄德
問計於孔明，孔明曰：「可速棄樊城，取襄陽暫歇。」玄德曰：「奈百姓相隨許久，安
忍棄之？」孔明曰：「可令人遍告百姓：有願隨者同去，不願者留下。」先使雲長往江
岸整頓船隻，令孫乾、簡雍，在城中聲揚曰：「令曹兵將至，孤城不可久守，百姓願隨
者便同過江。」

　　兩縣之民，齊聲大呼曰：「我等雖死，亦願隨使君！」即日號泣而行。扶老攜幼，
將男帶女，滾滾渡河，兩岸哭聲不絕。玄德於船上望見，大慟曰：「為吾一人而使百姓
遭此大難，吾何生哉！」欲投江而死，左右急救止，聞者莫不痛哭。船到南岸，回顧百
姓，有未渡者，望南而哭。玄德急令雲長催船渡之，方纔上馬。行至襄陽東門，只見城
上遍插旌旗，壕邊密布鹿角。玄德勒馬大叫曰：「劉琮賢姪，吾但欲救百姓，並無他念
，可快開門。」

　　劉琮聞玄德至，懼而不出。蔡瑁、張允，逕來敵樓上，叱軍士亂箭射下。城外百姓
，皆望敵樓而哭。城中忽有一將，引數百人逕上城樓，大喝：「蔡瑁、張允，賣國之賊
！劉使君乃仁德之人，今為救民而來投，何得相拒！」眾觀其人，身長八尺，面如重棗
；乃義陽人也，姓魏，名延，字文長。

　　當下魏延輪刀砍死守門將士，開了城門，放下弔橋，大叫：「劉皇叔快領兵入城，
共殺賣國之賊！」張飛便躍馬欲入。玄德急止之曰：「休驚百姓！」魏延只管招呼玄德
軍馬入城。只見城內一將飛馬引軍而出，大喝：「魏延無名小卒，安敢造亂！認得我大
將文聘麼！」魏延大怒，挺槍躍馬，便來交戰。

　　兩下軍兵在城邊混殺，喊聲大震。玄德曰：「本欲保民，反害民也！吾不願入襄陽
！」孔明曰：「江陵乃荊州要地，不如先取江陵為家。」玄德曰：「正合吾心。」於是
引著百姓，盡離襄陽大路，望江陵而走。襄陽城中百姓，多有乘亂逃出城來，跟玄德而
去。魏延與文聘交戰，從已至未，手下兵卒，皆已折盡。延乃撥馬而逃，卻尋不見玄德
，自投長沙太守韓玄去了。

　　卻說玄德同行軍民十餘萬，大小車數千輛，挑擔背包者不計其數。路過劉表之墓，
玄德率眾將拜於墓前，哭告曰：「辱弟備無德無才，負兄寄託之重，罪在備一身，與百
姓無干。望兄英靈，垂救荊襄之民！」言甚悲切，軍民無不下淚。

　　忽哨馬報說：「曹操大軍已屯樊城，使人收拾船筏，即日渡江趕來也。」眾將皆曰
：「江陵要地，足可拒守。今擁民眾數萬，日行十餘里，似此幾時得至江陵？倘曹兵到
，如何迎敵？不如暫棄百姓，先行為上。」玄德泣曰：「舉大事者必以人為本。今人歸
我，奈何棄之？」百姓聞玄德此言，莫不傷感。後人有詩讚之曰：

　　臨難仁心存百姓，登舟揮淚動三軍。至今憑弔襄江口，父老猶然憶使君。

　　卻說玄德擁著百姓，緩緩而行。孔明曰：「追兵不久即至，可遺雲長往江夏求救公
子劉琦，教他速起兵乘船會於江陵。」玄德從之，即修書令雲長同孫乾領五百軍往江夏
求救；令張飛斷後；趙雲保護老小；其餘俱管顧百姓而行。每日只走十餘里便歇。

　　卻說曹操在樊城，使人渡江至襄陽，召劉琮相見。琮懼怕不敢往見，蔡瑁、張允請
行。王威密告琮曰：「將軍既降，玄德又走，曹操必懈弛無備。願將軍奮整奇兵，設於
險處擊之，操可獲矣。獲操則威震天下，中原雖廣，可傳檄而定。此難遇之機，不可失
也。」

　　琮以其言告蔡瑁。瑁叱王威曰：「汝不知天命，安敢妄言！」威怒罵曰：「賣國之
徒，吾恨不生啖汝肉！」瑁欲殺之，蒯越勸止。瑁遂與張允同至樊城，拜見曹操。瑁等
辭色甚是諂佞。操問：「荊州軍馬錢糧，今有多少？」瑁曰：「馬軍五萬，步軍十五萬
，水軍八萬：共二十八萬。錢糧大半在江陵。其餘各處，亦足供給一載。」操曰：「戰
船多少？原是何人管領？」瑁曰：「大小戰船，共七千餘隻，原是瑁等二人掌管。」

　　操遂加瑁為鎮南侯水軍大都督、張允為助順侯水軍副都督。二人大喜拜謝。操又曰
：「劉景升既死，其子降順，吾當表奏天子，使永為荊州之主。」二人大喜而退。荀攸
曰：「蔡瑁、張允，乃諂佞之徒，主公何遂加以如此顯爵，更教都督水軍乎？」操笑曰
：「吾豈不識人？止因吾所領北地之眾，不習水戰，故且權用此二人；待成事之後，別
有理會。」

　　卻說蔡瑁、張允歸見劉琮，具言曹操許保奏將軍永鎮荊襄。琮大喜；次日，與母蔡
夫人齎捧印綬兵符，親自渡江拜迎曹操。操撫慰畢，即引隨征軍將，進屯襄陽城外。蔡
瑁、張允令襄陽百姓，焚香拜接。曹操俱用好言撫諭；入城至府中坐定，即召蒯越近前
，撫慰曰：「吾不喜得荊州，喜得異度也。」遂封蒯越為江陵太守樊城侯。傅巽、王粲
等皆為關內侯；而以劉琮為青州刺史，便教起程。

　　琮聞命大驚，辭曰：「琮不願為官，願守父母鄉土。」操曰：「青州近帝都，教你
隨朝為官，免在荊襄被人圖害。」琮再三推辭，曹操不准。琮只得與母蔡夫人同赴青州
。只有故將王威相隨，其餘官員俱送至江口而回。操喚于禁囑付曰：「你可引輕騎追劉
琮母子殺之，以絕後患。」

　　于禁得令，領眾趕上，大喝曰：「我奉丞相令，教來殺汝母子！可早納下首級！」
蔡夫人抱劉琮而大哭。于禁喝令軍士下手。王威忿怒，奮力相鬥，竟被眾軍所殺。軍士
殺死劉琮及蔡夫人。于禁回報曹操，操重賞于禁，便使人往隆中搜尋孔明妻小，卻不知
去向。原來孔明先已令人搬送至三江內隱避矣，操深恨之。

　　襄陽既定，荀攸進言曰：「江陵乃荊襄重地，錢糧極廣。劉備若據此地，急難動搖
。」操曰：「孤豈忘之？」隨命於襄陽諸將中，選一員引軍開道。諸將中卻獨不見文聘
。操使人尋問，方纔來見。操曰：「汝來何遲？」對曰：「為人臣而不能使其主保全境
土，心實悲慚，無顏早見耳。」言訖，欷歔流涕。操曰：「真忠臣也！」除江夏太守，
賜爵關內侯，便教引軍開道。探馬報說：「劉備帶領百姓，日行止十數里，計程只有三
百餘里。」操教各部下精選五千鐵騎，星夜前進，限一日一夜，趕上劉備。大軍陸續隨
後而進。

　　卻說玄德引十數萬百姓、三千餘軍馬，一程程挨著往江陵進發。趙雲保護老小，張
飛斷後。孔明曰：「雲長往江夏去了，絕無回音，不知若何。」玄德曰：「敢煩軍師親
自走一遭，劉琦感公昔日之教，今若見公親至，事必諧矣。」孔明允諾，便同劉封引五
百軍先往江夏求救去了。

　　當日玄德自與簡雍、糜竺、糜芳同行。正行間，忽然一陣狂風在馬前刮起，塵土沖
天，平遮紅日。玄德驚曰：「此何兆也？」簡雍頗明陰陽，袖占一課，失驚曰：「此大
凶之兆也，應在今夜，主公可速棄百姓而走。」玄德曰：「百姓從新野相隨至此，吾安
忍棄之？」雍日：「主公若戀而不棄，禍不遠矣。」玄德問：「前面是何處？」左右答
曰：「前面是當陽縣。有座山名為景山。」玄德便教「就此山紮住」。

　　時秋末冬初，涼風透骨；黃昏將近，哭聲遍野。至四更時分，只聽得西北喊聲震地
而來。玄德大驚，急上馬引本部精兵二千餘人迎敵。曹兵掩至，勢不可當。玄德死戰。

　　正在危迫之際，幸得張飛引軍至，殺開一條血路，救玄德望東而走。文聘當先攔住
。玄德罵曰：「背主之賊，尚有何面目見人！」文聘羞慚滿面，引兵自投東北去了。

　　張飛保著玄德，且戰且走。奔至天明，聞喊聲漸漸遠去，玄德方纔歇馬。看手下隨
行人，止有百餘騎；百姓老小并糜竺、糜芳、簡雍、趙雲等一干人，皆不知下落。玄德
大哭曰：「十數萬生靈，皆因戀我，遭此大難；諸將及老小，皆不知存亡，雖土木之人
，寧不悲乎！」

　　正悽惶時，忽見糜芳面帶數箭，踉蹌而來，口言：「趙子龍反投曹操去了也！」玄
德叱曰：「子龍是我故交，安肯反乎？」張飛曰：「他今見我等勢窮力盡，或者反投曹
操，以圖富貴耳。」玄德曰：「子龍從我於患難，心如鐵石，非富貴所能動搖也。」糜
芳曰：「我親見他投西北去了。」張飛曰：「待我親自尋他去，若撞見時，一槍刺死！
」玄德曰：「休錯疑了。豈不見你二兄誅顏良、文醜之事乎？子龍此去，必有事故，我
料子龍必不棄我也。」

　　張飛那裏肯聽，引二十餘騎，至長板橋。見橋東有一帶樹木，飛生一計，教所從二
十餘騎，都砍下樹枝，拴在馬尾上，在樹林內往來馳騁，衝起塵土，以為疑兵。飛卻親
自橫矛立馬於橋上，向西而望。

　　卻說趙雲自四更時分，與曹軍廝殺，往來衝突，殺至天明，尋不見玄德，又失了玄
德老小。雲自思曰：「主人將甘、糜二夫人，與小主人阿斗，託付在我身上；今日軍中
失散，有何面目去見主人？不如去決一死戰，好歹要尋主母與小主人下落！」回顧左右
，只有三四十騎相隨。雲拍馬在亂軍中尋覓，二縣百姓號哭之聲，震天動地。中箭著槍
，拋男棄女而走者，不計其數。

　　趙雲正走之間，見一人臥在草中，視之乃簡雍也。雲急問曰：「曾見兩位主母否？
」雍曰：「二主母棄了車仗，抱阿斗而走。我飛馬趕去，轉過山坡，被一將刺了一槍，
跌下馬來，馬被奪了去。我爭鬥不得，故臥在此。」雲乃將從人所騎之馬，借一匹與簡
雍騎坐；又著二卒扶護簡雍先去，報與主人：「我上天入地，好歹尋主母與小主人來。
如尋不見，死在沙場上也！」

　　說罷，拍馬望長板坡而去。忽一人大叫：「趙將軍那裏去？」雲勒馬問曰：「你是
何人？」答曰：「我乃劉使君帳下護送車仗的軍士，被箭射倒在此。」趙雲便問二夫人
消息。軍士曰：「恰纔見甘夫人披頭跣足，相隨一夥百姓婦女，投南而走。」

　　雲見說，也不顧軍士，急縱馬望南趕去。只見一夥百姓，男女數百人，相攜而走。
雲大叫曰：「內中有甘夫人否？」夫人在後面望見趙雲，放聲大哭。雲下馬插槍而泣曰
：「使主母失散，雲之罪也！糜夫人與小主人安在？」甘夫人曰：「我與糜夫人被逐，
棄了車仗，雜於百姓內步行，又撞見一枝軍馬衝散。糜夫人與阿斗不知何往。我獨自逃
生至此。」

　　正言間，百姓發喊，又撞出一枝軍來。趙雲拔槍上馬看時，面前馬上綁著一人，乃
糜竺也。背後一將，手提大刀，引著千餘軍，乃曹仁部將淳于導，拿住糜竺，正要解去
獻功。趙雲大喝一聲，挺槍縱馬，直取淳于導。導抵敵不住，被雲一槍刺落馬下，向前
救了糜竺，奪得馬二匹。雲請甘夫人上馬，殺開條血路，直送至長板坡。只見張飛橫矛
立馬於橋上，大叫：「子龍！你如何反我哥哥？」雲曰：「我尋不見主母與小主人，因
此落後，何言反耶？」飛曰：「若非簡雍先來報信，我今見你，怎肯干休也！」雲曰：
「主公在何處？」飛曰：「只在前面不遠。」雲謂糜竺曰：「糜子仲保甘夫人先行，待
我仍往尋糜夫人與小主人去。」言罷，引數騎再回舊路。

　　正走之間，見一將手提鐵槍，背著一口劍，引十數騎躍馬而來。趙雲更不打話，直
取那將。交馬只一合，把那將一槍刺倒，從騎皆走。原來那將乃曹操隨身背劍之將夏侯
恩也。曹操有寶劍二口：一名「倚天」，一名「青釭」。倚天劍自佩之，青釭劍令夏侯
恩佩之。那青釭劍砍鐵如泥，鋒利無比。

　　當時夏侯恩自恃勇力，背著那劍，只顧引人搶奪擄掠。不想撞著趙雲，被他一槍刺
死，奪了那口劍，看靶上有金嵌「青釭」二字，方知是寶劍也。雲插劍提槍，復殺入重
圍；回顧手下從騎，已沒一人，只剩得孤身。雲並無半點退心，只顧往來尋覓。但逢百
姓，便問糜夫人消息。忽一人指曰：「夫人抱著孩兒，左腿上著了槍，行走不得，只在
前面牆缺內坐地。」

　　趙雲聽了，連忙追尋。只見一個人家，被火燒壞土牆，糜夫人抱著阿斗，坐於牆下
枯井之傍啼哭。雲急下馬伏地而拜。夫人曰：「妾得見將軍，阿斗有命矣。望將軍可憐
他父親飄蕩半世，只有這點骨血。將軍可護持此子，教他得見父面，妾死無恨！」

　　雲曰：「夫人受難，雲之罪也。不必多言，請夫人上馬。雲自步行死戰，保夫人透
出重圍。」糜夫人曰：「不可。將軍豈可無馬？此子全賴將軍保護。妾已重傷，死何足
惜！望將軍速抱此子前去，勿以妾為累也。」雲曰：「喊聲將近，追兵已至，請夫人速
速上馬。」糜夫人曰：「妾身委實難去，休得兩誤。」乃將阿斗遞與趙雲曰：「此子性
命全在將軍身上！」

　　趙雲三回五次，請夫人上馬，夫人只不肯上馬。四邊喊聲又起。雲厲聲曰：「夫人
不聽吾言，追軍若至，為之奈何？」糜夫人乃棄阿斗於地，翻身投入枯井中而死。後人
有詩讚之曰：

　　戰將全憑馬力多，步行怎把幼君扶？拚將一死存劉嗣，勇決還虧女丈夫。

　　趙雲見夫人已死，恐曹軍盜屍，便將土牆推倒，掩蓋枯井。掩訖，解開勒甲★（音
條，左糸，右條。），放下掩心鏡，將阿斗抱護在懷，綽槍上馬。早有一將，引一隊步
軍至，乃曹洪部將晏明也，持三尖兩刃刀來戰趙雲。不三合，被趙雲一槍刺倒，殺散眾
軍，衝開一條路。

　　正走間，前面又一枝軍馬攔路。當先一員大將，旗號分明，大書「河間張郃」。雲
更不答話，挺槍便戰。約十餘合，雲不敢戀戰，奪路而走。背後張郃追來，雲加鞭而行
，不想趷躂一聲，連馬和人，顛入土坑之內。張郃挺槍來刺，忽然一道紅光，從土坑中
衝起：那匹馬平空一躍，跳出坑外。後人有詩曰：

　　紅光罩體困龍飛，征馬衝開長板圍。四十二年真命主，將軍因得顯神威。

　　張郃見了，大驚而退。趙雲縱馬正走，背後忽有二將大叫：「趙雲休走！」前面又
有二將，使兩般軍器，截住去路：後面趕的是馬延、張顗，前面阻的是焦觸、張南，都
是袁紹手下降將。趙雲力戰四將，曹軍一齊擁至。雲乃拔青釭劍亂砍。手起處，衣甲透
過，血如湧泉。殺退眾軍將，直透重圍。

　　卻說曹操在景山頂上，望見一將，所到之處，威不可當，急問左右是誰。曹洪飛馬
下山大叫曰：「軍中戰將可留姓名！」雲應聲曰：「吾乃常山趙子龍也！」曹洪回報曹
操。操曰：「真虎將也！吾當生致之。」遂令飛馬傳報各處：「如趙雲到，不許放冷箭
，只要捉活的。」因此趙雲得脫此難。此亦阿斗之福所致也。

　　這一場殺，趙雲懷抱後主，直透重圍，砍倒大旗兩面，奪槊三條；前後槍刺劍砍，
殺死曹營名將五十餘員。後人有詩曰：

　　血染征袍透甲紅，當陽誰敢與爭鋒！古來衝陣扶危主，只有常山趙子龍。

　　趙雲當下殺透重圍，已離大陣，血滿征袍。正行間，山坡下又撞出兩枝軍，乃夏侯
惇部將鍾縉、鍾紳兄弟二人，一個使大斧，一個使畫戟，大喝：「趙雲快下馬受縛！」
正是：纔離虎窟逃生去，又遇龍潭鼓浪來。畢竟子龍怎地脫身，且聽下文分解。

第四十二回：張翼德大鬧長板橋，劉豫州敗走漢津

　　卻說鍾縉、鍾紳，二人攔住趙雲廝殺。趙雲挺槍便刺。鍾縉當先揮大斧來迎。兩馬
相交，戰不三合，被雲一槍刺落馬下，奪路便走。背後鍾紳持戟趕來，馬尾相衝，那枝
戟只在趙雲後心內弄影。雲急撥轉馬頭，恰好兩胸相拍。雲左手持槍隔過畫戟，右手拔
出青釭寶劍砍去，帶盔連腦，砍去一半，紳落馬而死，餘眾奔散。趙雲得脫，望長板橋
而走。只聞後面喊聲大震。原來文聘引軍趕來。趙雲到得橋邊，人困馬乏。見張飛挺矛
立馬於橋上，雲大呼曰：「翼德援我！」飛曰：「子龍速行，追兵我自當之。」

　　雲縱馬過橋，行二十餘里，見玄德與眾人憩於樹下。雲下馬伏地而泣。玄德亦泣。
雲喘息而言曰：「趙雲之罪，萬死猶輕！糜夫人身帶重傷，不肯上馬，投井而死。雲只
得推土牆掩之；懷抱公子，身突重圍；賴主公洪福，幸而得脫。適纔公子尚在懷中啼哭
，此一會不見動靜，想是不能保也。」遂解視之。原來阿斗正睡著未醒。雲喜曰：「幸
得公子無恙！」雙手遞與玄德。玄德接過，擲之於地曰：「為汝這孺子，幾損我一員大
將！」趙雲忙向地下抱起阿斗，泣拜曰：「雲雖肝腦塗地，不能報也！」後人有詩曰：

　　曹操軍中飛虎出，趙雲懷內小龍眠。無由撫慰忠臣意，故把親兒擲馬前。

　　卻說文聘引軍追趙雲至長板橋，只見張飛倒豎虎鬚，圓睜環眼，手綽蛇矛，立馬橋
上；又見橋東樹林之後，塵頭大起，疑有伏兵，便勒住馬不敢近前。

　　俄而曹仁、李典、夏侯惇、夏侯淵、樂進、張遼、張郃、許褚等都至。見飛怒目橫
矛，立馬於橋上，又恐是諸葛孔明之計，都不敢近前，紮住陣腳，一字兒擺在橋西，使
人飛報曹操。操聞知，急上馬，從陣後來。張飛圓睜環眼，隱隱見後軍青羅傘蓋、旄鉞
旌旗來到，料得是曹操心疑，親自來看。飛乃厲聲大喝曰：「我乃燕人張翼德也！誰敢
與我決一死戰？」聲如巨雷。曹軍聞之，盡皆股栗。曹操急令去其傘蓋，回顧左右曰：
「我向曾聞雲長言，翼德於百萬軍中，取上將之首，如探囊取物。今日相逢，不可輕敵
。」

　　言未已，張飛睜目又喝曰：「燕人張翼德在此！誰敢來決死戰？」曹操見張飛如此
氣概，頗有退心。飛望見曹操後軍陣腳移動，乃挺矛又喝曰：「戰又不戰，退又不退，
卻是何故！」

　　喊聲未絕，曹操身邊夏侯傑驚得肝膽碎裂，倒撞於馬下。操便回馬而走。於是諸軍
眾將一齊望西逃奔。正是：黃口孺子，怎聞霹靂之聲；病體樵夫，難聽虎豹之吼。一時
棄槍落盔者，不計其數。人如潮湧，馬似山崩，自相踐踏。後人有詩曰：

　　長板橋頭殺氣生，橫槍立馬眼圓睜。一聲好似轟雷震，獨退曹家百萬兵。

　　卻說曹操懼張飛之威，驟馬望西而走，冠簪盡落，披髮奔逃。張遼、許褚趕上扯住
轡環。曹操倉皇失措。張遼曰：「丞相休驚。料張飛一人，何足深懼！今急回軍殺去，
劉備可擒也。」曹操方纔神色稍定，乃令張遼、許褚再至長板橋探聽消息。

　　且說張飛見曹軍一擁而退，不敢追趕，速喚回原隨二十餘騎，解去馬尾樹枝，令將
橋梁拆斷，然後回馬來見玄德，具言斷橋一事。玄德曰：「吾弟勇則勇矣，惜失於計較
。」飛問其故。玄德曰：「曹操多謀：汝不合拆斷橋梁。彼必追至矣。」飛曰：「他被
我一喝，倒退數里，何敢再追？」玄德曰：「若不斷橋，彼恐有埋伏，不敢進兵；今拆
斷了橋，彼料我無軍而怯，必來追趕。彼有百萬之眾，雖涉江漢，可填而過，豈懼一橋
之斷耶？」於是即刻起身，從小路斜投漢津，望沔陽路而走。

　　卻說曹操使張遼、許褚探長板橋消息，回報曰：「張飛已拆斷橋梁而去矣。」操曰
：「彼斷橋而去，乃心怯也。」遂傳令差一萬軍，速搭三座浮橋，只今夜就要過。李典
曰：「此恐是諸葛亮之詐謀，不可輕進。」操曰：「張飛一勇之夫，豈有詐謀？」遂傳
下號令，火速進兵。

　　卻說玄德行近漢津，忽見後面塵頭大起，鼓聲連天，喊聲震地。玄德曰：「前有大
江，後有追兵，如之奈何？」急命趙雲準備抵敵。曹操下令軍中曰：「今劉備釜中之魚
，阱中之虎；若不就此時擒捉，如放魚入海，縱虎歸山矣。眾將可努力向前。」眾將領
令，一個個奮威追趕。忽山坡後鼓聲響處，一隊軍馬飛出，大叫曰：「我在此等候多時
了！」

　　當頭那員大將，手執青龍刀，坐下赤兔馬。原來是關雲長，去江夏惜得軍馬一萬，
探知當陽長板大戰，特地從此路截出。曹操一見雲長，即勒住馬回顧眾將曰：「又中諸
葛亮之計也！」傳令大軍速退。

　　雲長追趕十數里，即回軍保護玄德等到漢津，已有船隻伺候；雲長請玄德并甘夫人
、阿斗至船中坐定。雲長問曰：「二嫂如何不見？」玄德訴說當陽之事。雲長歎曰：「
昔日獵於許田時，若從吾意，可無今日之患。」玄德曰：「我於此時亦『投鼠忌器』耳
。」

　　正說之間，忽見江南岸戰鼓大鳴，舟船如蟻，順風揚帆而來。玄德大驚。船來至近
，只見一人白袍銀鎧，立於船頭上大呼曰：「叔父別來無恙？小姪得罪來遲！」玄德視
之，乃劉琦也。琦過船哭拜曰：「聞叔父困於曹操，小姪特來接應。」玄德大喜，遂合
兵一處而行。在船中正訴情由，忽西南上戰船一字兒擺開，乘風★（音忽，左口右忽。
）哨而至。

　　劉琦驚曰：「江夏之兵，小姪已盡起至此矣。今有戰船攔路，非曹操之軍，即江東
之軍也，如之奈何？」

　　玄德出船頭視之，見一人綸巾道服，坐在船頭上，乃孔明也，背後立著孫乾。玄德
慌請過船，問其何故卻在此。孔明曰：「亮自至江夏，先令雲長於漢津登陸地而接應。
我料曹操必來追趕，主公必不從江陵來，必斜取漢津矣；故特請公子先來接應，我竟往
夏口，盡起軍前來相助。」

　　玄德大悅，合為一處，商議破曹之策。孔明曰：「夏口城險，頗有錢糧，可以久守
。請主公到夏口屯住。公子自回江夏，整頓戰船，收拾軍器，為犄角之勢，可以抵當曹
操。若共歸江夏，則勢反孤矣。」劉琦曰：「軍師之言甚善。但愚意欲請叔父暫至江夏
，整頓軍馬停當，再回夏口不遲。」玄德曰：「賢姪之言亦是。」遂留下雲長，引五千
軍守夏口。玄德、孔明、劉琦共投江夏。

　　卻說曹操見雲長在旱路引軍截出，疑有伏兵，不敢來追；又恐水路先被玄德奪了江
陵，便星夜提兵赴江陵來。荊州治中鄧義、別駕劉先。已備知襄陽之事，料不能抵敵曹
操，遂引荊州軍民出郭投降。

　　曹操入城，安民已定，釋韓嵩之囚，加為大鴻臚。其餘眾官，各有封賞。曹操與眾
將議曰：「今劉備已投江夏，恐結連東吳，是滋蔓也。當用何計破之？」荀攸曰：「我
今大振兵威，遣使馳檄江東，請孫權會獵於江夏，共擒劉備，分荊州之地，永結盟好。
孫權必驚疑而來降，則吾事濟矣。」

　　操從其計，一面發檄遣使赴東吳；一面計點馬步水軍共八十三萬，詐稱一百萬，水
陸並進，船騎雙行，沿江而來。西連荊峽，東接蘄黃，寨柵聯絡三百餘里。

　　話分兩頭。卻說江東孫權，屯兵柴桑郡，聞曹操大軍至襄陽，劉琮已降，今又星夜
兼道取江陵，乃集眾謀士商議禦守之策。魯肅曰：「荊州與國鄰接，江山險固，士民殷
富。吾若據而有之，此帝王之資也。今劉表新亡，劉備新敗，肅請奉命往江夏弔喪，因
說劉備使撫劉表，眾將同心一意，共破曹操；備若喜而從命，則大事可成矣。」權喜從
其言，即遣魯肅齎禮往江夏弔喪。

　　卻說玄德至江夏，與孔明、劉琦共議良策。孔明曰：「曹操勢大，急難抵敵，不如
往投東吳孫權，以為應援。使南北相持，吾等於中取利，有何不可？」玄德曰：「江東
人物極多，必有遠謀，安肯相容耶？」孔明笑曰：「今操引百萬之眾，虎踞江漢，江東
安得不使人來探聽虛實？」若有人到此，亮借一帆風，直至江東，憑三寸不爛之舌，說
南北兩軍互相吞併。若南軍勝，共誅曹操以取荊州之地；若北軍勝，則我乘勢以取江南
可也。」玄德曰：「此論甚高。但如何得江東人到？」

　　正說間，人報江東孫權差魯肅來弔喪，船已傍岸。孔明笑曰：「大事濟矣！」遂問
劉琦曰：「往日孫策亡時，襄陽曾遣人去弔喪否？」琦曰：「江東與我家有殺父之讎，
安得通慶弔之禮？」孔明曰：「然則魯肅之來，非為弔喪，乃來探聽軍情也。」遂謂玄
德曰：「魯肅至，若問曹操動靜，主公只推不知。再三問時，主公只說可問諸葛亮。」

　　計議已定，使人迎接魯肅。肅入城弔喪，收過禮物，劉琦請肅與玄德相見。禮畢，
邀入後堂飲酒。肅曰：「久聞皇叔大名，無緣拜會；今幸得見，實為欣慰。近聞皇叔與
曹操會戰，必知彼虛實：敢問操軍約有幾何？」玄德曰：「備兵微將寡，一聞操至即走
，竟不知彼虛實。」魯肅曰：「聞皇叔用諸葛孔明之謀，兩場火燒得曹操魂亡膽落，何
言不知耶？」玄德曰：「除非問孔明，便知其詳。」肅曰：「孔明安在？願求一見。」

　　玄德教請孔明出來相見。肅見孔明禮畢，問曰：「向慕先生才德，未得拜晤；今幸
相遇，願聞目今安危之事。」孔明曰：「曹操奸計，亮已盡知；但恨力未及，故且避之
。」肅曰：「皇叔今將止於此乎？」孔明曰：「使君與蒼梧太守吳臣有舊，將往投之。
」肅曰：「吳臣糧少兵微，自不能保，焉能容人？」孔明曰：「吳臣處雖不足久居，今
且暫依之，別有良圖。」

　　肅曰：「孫將軍虎踞六郡，兵精糧足，又極敬賢禮士，江東英雄，多歸附之；今為
君計，莫若遣心腹往結東吳，以共圖大事。」孔明曰：「劉使君與孫將軍自來無舊，恐
虛費詞說。且別無心腹之人可使。」肅曰：「先生之兄，現為江東參謀，日望與先生相
見。肅不才，願與公同見孫將軍，共議大事。」玄德曰：「孔明是吾之師，頃刻不可相
離，安可去也？」

　　肅堅請孔明同去。玄德佯不許。孔明曰：「事急矣，請奉命一行。」玄德方纔許諾
。魯肅遂別了玄德、劉琦，與孔明登舟，望柴桑郡來。正是：只因諸葛扁舟去，致使曹
兵一旦休。不知孔明此去畢竟如何，且看下文分解。

第四十三回：諸葛亮舌戰群儒，魯子敬力排眾議

　　卻說魯肅、孔明辭了玄德、劉琦，登舟望柴桑郡來。二人在舟中共議，魯肅謂孔明
曰：「先生見孫將軍，切不可實言曹操兵多將廣。」孔明曰：「不須子敬叮嚀，亮自有
對答之語。」及船到岸，肅請孔明於館驛中暫歇，先自往見孫權。權正聚文武於堂上議
事，聞魯肅回，急召入問曰：「子敬往江夏，體探虛實若何？」肅曰：「已知其略，尚
容徐稟。」權將曹操檄文示肅曰：「操昨遣使齎文至此，孤先發遣來使，現今會眾商議
未定。」肅接檄文觀看。其略曰：

　　孤近承帝命，奉詔伐罪。旄麾南指，劉琮束手；荊襄之民，望風歸順。今統雄兵百
萬，上將千員，欲與將軍會獵於江夏，共伐劉備，同分土地，永結盟好。幸勿觀望，速
賜回音。

　　魯肅看畢曰：「主公尊意若何？」權曰：「未有定論。」張昭曰：「曹操擁百萬之
眾，借天子之名，以征四方，拒之不順。且主公大勢可以拒操者，長江也。今操既得荊
州，長江之險，已與我共之矣，勢不可敵。以愚之計，不如納降為萬安之策。」眾謀士
皆曰：「子布之言，正合天意。」孫權沈吟不語。張昭又曰：「主公不必多疑。如降操
則東吳民安，江南六郡可保矣。」孫權低頭不語。

　　須臾，權起更衣，魯肅隨於權後。權知肅意，乃執肅手而言曰：「卿欲如何？」肅
曰：「恰纔眾人所言，深誤將軍。眾人皆可降曹操，惟將軍不可降曹操。」權曰：「何
以言之？」肅曰：「如肅等降操，當以肅還鄉黨累官，故不失州郡也；將軍降操，欲安
所歸乎？位不過封侯，車不過一乘，騎不過一匹，從不過數人，豈得南面稱孤哉？眾人
之意，各自為己，不可聽也。將軍宜早定大計。」

　　權歎曰：「諸人議論，大失孤望。子敬開說大計，正與吾見相同。此天以子敬賜我
也！但操新得袁紹之眾，近又得荊州之兵，恐勢大難以抵敵。」肅曰：「肅至江夏，引
諸葛瑾之弟諸葛亮在此，主公可問之，便知虛實。」權曰：「臥龍先生在此乎？」肅曰
：「現在館驛中安歇。」權曰：「今日天晚，且未相見。來日聚文武於帳下，先教見我
江東英俊，然後升堂議事。」

　　肅領命而去；次日至館驛中見孔明，又囑曰：「今見我主，切不可言曹操兵多。」
孔明笑曰：「亮自見機而變，決不有誤。」肅乃引孔明至幕下。早見張昭、顧雍等一班
文武，二十餘人，峨冠博帶，整衣端坐。孔明逐一相見，各問姓名。施禮已畢，坐於客
位。張昭等見孔明丰神飄洒，器宇軒昂，料道此人必來游說。張昭先以言挑之曰：「昭
乃江東微末之士，久聞先生高臥隆中，自比管、樂。此語果有之乎？」孔明曰：「此亮
平生小可之比也。」昭曰：「近聞劉豫州三顧先生於草廬之中，幸得先生，以為如魚得
水，思欲席捲荊、襄。今一旦以屬曹操，未審是何主見？」

　　孔明自思張昭乃孫權手下第一個謀士，若不先難倒他，如何說得孫權；遂答曰：「
吾觀取漢上之地，易如反掌。我主劉豫州躬行仁義，不忍奪同宗之基業，故力辭之。劉
琮孺子，聽信佞言，暗自投降，致使曹操得以猖獗。今我主屯兵江夏，別有良圖，非等
閒可知也。」

　　昭曰：「若此，是先生言行相違也。先生自比管、樂。管仲相桓公，霸諸侯，一匡
天下；樂毅扶持微弱之燕，下齊七十餘城；此二人者，真濟世之才也。先生在草廬之中
，但笑傲風月，抱膝危坐；今既從事劉豫州，當為生靈興利除害，剿滅亂賊。且劉豫州
未得先生之時，尚且縱橫寰宇，割據城池；今得先生，人皆仰望；雖三尺童蒙，亦謂彪
虎生翼，將見漢室復興，曹氏即滅矣；朝廷舊臣，山林隱士，無不拭目而待：以為拂高
天之雲翳，仰日月之光輝，拯斯民於水火之中，措天下於衽席之上，在此時也。何先生
自歸豫州，曹兵一出，棄甲拋戈，望風而竄；上不能報劉表以安庶民，下不能輔孤子而
據疆土；乃棄新野，走樊城，敗當陽，奔夏口，無容身之地？是豫州既得先生之後，反
不如其初也。管仲、樂毅，果如是乎？愚直之言，幸勿見怪！」

　　孔明聽罷，啞然而笑曰：「鵬飛萬里，其志豈群鳥能識哉？譬如人染沈痾，當先用
糜粥以飲之，和藥以服之；待其腑臟調和，形體漸安，然後用肉食以補之，猛藥以治之
；則病根盡去，人得全生也。若不待氣脈和緩，便投以猛藥厚味，欲求安保，誠為難矣
。吾主劉豫州，向日軍敗於汝南，寄跡劉表，兵不滿千，將止關、張、趙雲而已；此正
如病勢尪羸已極之時也。新野山僻小縣，人民稀少，糧食鮮薄，豫州不過暫借以容身，
豈真將坐守於此耶？夫以甲兵不完，城郭不固，軍不經練，糧不繼日，然而博望燒屯，
白河用水，使夏侯惇、曹仁輩心驚膽裂。竊謂管仲、樂毅之用兵，未必過此。至於劉琮
降操，豫州實出不知；且又不忍乘亂奪同宗之基業，此真大仁大義也。當陽之敗，豫州
見有數十萬赴義之民，扶老攜幼相隨，不忍棄之，日行十里，不思進取江陵，甘與同敗
，此亦大仁大義也。寡不敵眾，勝負乃其常事。昔高皇數敗於項羽，而垓下一戰成功，
此非韓信之良謀乎？夫信久事高皇，未嘗累勝。蓋國家大計，社稷安危，是有主謀，非
比誇辯之徒，虛譽欺人，──坐議立談，無人可及；臨機應變，百無一能。──誠為天
下笑耳！」

　　這一篇言語，說得張昭並無一言回答。座上忽一人抗聲問曰：「今曹公兵屯百萬，
將列千員，龍驤虎視，平吞江夏，公以為何如？」孔明視之，乃虞翻也。孔明曰：「曹
操收袁紹蟻聚之兵，劫劉表烏合之眾，雖數百萬不足懼也。」虞翻冷笑曰：「軍敗於當
陽，計窮於夏口，區區求救於人，而猶言不懼，此真大言欺人也！」孔明曰：「劉豫州
以數千仁義之師，安能敵百萬殘暴之眾，退守夏口，所以待時也。今江東兵精糧足，且
有長江之險，猶欲使其主屈膝降賊，不顧天下恥笑；由此論之，劉豫州真不懼操賊者矣
！」

　　虞翻不能對。座間又一人問曰：「孔明欲效儀、秦之舌，游說東吳耶？」孔明視之
，乃步騭也。孔明曰：「步子山以蘇秦、張儀為辯士，不知蘇秦、張儀亦豪傑也。蘇秦
佩六國相卬，張儀兩次相秦，皆有匡扶人國之謀，非比畏強凌弱，懼刀避劍之人也。君
等聞曹操虛發詐偽之詞，便畏懼請降，敢笑蘇秦、張儀乎？」

　　步騭默默然無語。忽一人問曰：「孔明以操何如人也。」孔明視其人，乃薛綜也。
孔明答曰：「曹操乃漢賊也，又何必問？」綜曰：「公言差矣。漢歷傳至今，天數將終
。今曹公已有天下三分之二，人皆歸心。劉豫州不識天時，強欲與爭，正如以卵擊石，
安得不敗乎？」孔明厲聲曰：「薛敬文安得出此無父無君之言乎！夫人生天地間，以忠
孝為立身之本。公既為漢臣，則見有不臣之人，當誓共戮之，臣之道也。今曹操祖宗叨
食漢祿，不思報效，反懷纂逆之心，天下之所共憤。公乃以天數歸之，真無父無君之人
也！不足與語！請勿復言！」

　　薛綜滿面羞慚，不能對答。座上又一人應聲問曰：「曹操雖挾天子以令諸侯，猶是
相國曹參之後。劉豫州雖云中山靖王苗裔，卻無可稽考，眼見只是織蓆販屨之夫耳，何
足與曹操抗衡哉！」孔明視之，乃陸績也。孔明笑曰：「公非袁術座間懷橘之陸郎乎？
請安坐聽吾一言。曹操既為曹相國之後，則世為漢臣矣；今乃專權肆橫，欺凌君父，是
不惟無君，亦且蔑祖；不惟漢室之亂臣，亦曹氏之賊子也！劉豫州堂堂帝冑，當今皇帝
，按譜賜爵，何云無可稽考？且高祖起身亭長，而終有天下；織蓆販屨，又何足為辱乎
？公小兒之見，不足與高士共語！」

　　陸績語塞。座上一人忽曰：「孔明所言，皆強詞奪理，均非正論，不必再言。且請
問孔明治何經典？」孔明視之，乃嚴畯也。孔明曰：「尋章摘句，世之腐儒也，何能興
邦立事？且古耕莘、伊尹、釣渭、子牙、張良、陳平之流，鄧禹、耿弇之輩，皆有匡扶
宇宙之才，未審其生平治何經典。豈亦效書生區區於筆硯之間，數黑論黃，舞文弄墨而
已乎？」

　　嚴畯低頭喪氣而不能對。忽又一人大聲曰：「公好為大言，未必真有實學，恐適為
儒者所笑耳。」孔明視其人，乃汝南程德樞也。孔明答曰：「儒有君子小人之別。君子
之儒，忠君愛國，守正惡邪，務使澤及當時，名留後世。若夫小人之儒，惟務雕蟲，專
工翰墨，青春作賦，皓首窮經；筆下雖有千言，胸中實無一策；且如揚雄以文章名世，
而屈身事莽，不免投閣而死，此所謂小人之儒也；雖日賦萬言，亦何取哉！」

　　程德樞不能對。眾人見孔明對答如流，盡皆失色。時座上張溫、駱統二人，又欲問
難。忽一人自外而入，厲聲言曰：「孔明乃當世奇才，君等以脣舌相難，非敬客之禮也
。曹操大軍臨境，不思退敵之策，乃徒鬥口耶！」

　　眾視其人，乃零陵人，姓黃，名蓋，字公覆，現為東吳糧官。當時黃蓋謂孔明曰：
「愚聞多言獲利，不如默而無言。何不將金石之論為我主言之，乃與眾人辯論也？」孔
明曰：「諸君不知世務，互相問難，不容不答耳。」

　　於是黃蓋與魯肅引孔明入；至中門，正遇諸葛瑾，孔明施禮。瑾曰：「賢弟既到江
東，如何不來見我？」孔明曰：「弟既事豫州，理宜先公後私，公事未畢，不敢及私。
望兄見諒。」瑾曰：「賢弟見過吳侯，卻來敘話。」說罷自去。

　　魯肅曰：「適間所囑，不可有誤。」孔明點頭應諾。引至堂上，孫權降階而迎，優
禮相待。施禮畢，賜孔明坐。眾文武分兩行而立。魯肅立於孔明之側，只看他講話。孔
明致玄德之意畢，偷眼看孫權：碧眼紫鬚，堂堂儀表。孔明暗思：「此人相貌非常，只
可激，不可說。等他問時，用言激之便了。」

　　獻茶已畢，孫權曰：「多聞魯子敬談足下之才，今幸得相見，敢求教益。」孔明曰
：「不才無學，有辱明問。」權曰：「足下近在新野，佐劉豫州與曹操決戰，必深知彼
軍虛實。」孔明曰：「劉豫州兵微將寡，更兼新野城小無糧，安能與曹操相持？」權曰
：「曹兵共有多少？」孔明曰：「馬步水軍，約有一百餘萬。」權曰：「莫非詐乎？」
孔明曰：「非詐也。曹操就兗州已有青州軍二十萬；平了袁紹，又得五六十萬；中原新
招之兵三四十萬；今又得荊州之軍二三十萬：以此計之，不下一百五十萬。亮以百萬言
之，恐驚江東之士也。」

　　魯肅在旁，聞言失色，以目視孔明；孔明只做不見，權曰：「曹操部下戰將，還有
多少？」孔明曰：「足智多謀之士，能征慣戰之將，何止一二千人！」權曰：「今曹操
平了荊楚，復有遠圖乎？」孔明曰：「即今沿江下寨，準備戰船，不欲圖江東，待取何
地？」權曰：「若彼有吞併之意，戰與不戰，請足下為我一決。」孔明曰：「亮有一言
，但恐將軍不肯聽從。」權曰：「願聞高論。」孔明曰：「向者宇內大亂，故將軍起江
東，劉豫州收眾漢南，與曹操並爭天下。今操芟除大難，略已平矣；近又新破荊州，威
震海內；縱有英雄，無用武之地：故豫州遁逃至此。願將軍量力而處之。若能以吳越之
眾，與中國抗衡，不如早與之絕；若其不能，何不從眾謀士之論，按兵束甲，北面而事
之？」

　　權未及答。孔明又曰：「將軍外託服從之名，內懷疑貳之見，事急而不斷，禍至無
日矣。」權曰：「誠如君言，劉豫州何不降操？」孔明曰：「昔田橫齊之壯士耳，猶守
義不辱，況劉豫州王室之冑，英才蓋世，眾士仰慕？事之不濟，此乃天也，又安能屈處
人下乎？」

　　孫權聽了孔明此言，不覺勃然變色，拂衣而起，退入後堂。眾皆哂笑而散。魯肅責
孔明曰：「先生何故出此言？幸是吾主寬洪大度，不即面責。先生之言，藐視吾主甚矣
。」孔明仰面笑曰：「何如此不能容物耶？我自有破曹之計，彼不問我，我故不言。」
肅曰：「果有良策，肅當請主公求教。」孔明曰：「吾視曹操百萬之眾，如群蟻耳！但
我一舉手，則皆為虀粉矣！」

　　肅聞言，便入後堂，見孫權。權怒氣未息，顧謂肅曰：「孔明欺吾太甚！」肅曰：
「臣亦以此責孔明，孔明反笑主公不能容物，破曹之策，孔明不肯輕言。主公何不求之
？」權回嗔作喜曰：「原來孔明有良謀，故以言詞激我。我一時淺見，幾誤大事。」便
同魯肅重復出堂，再請孔明敘話。權見孔明，謝曰：「適來冒瀆清嚴，幸勿見罪。」孔
明亦謝曰：「亮言語冒犯，望乞恕罪。」權邀孔明入後堂，置酒相待。

　　數巡之後，權曰：「曹操平生所惡者，呂布、劉表、袁紹、袁術、豫州與孤耳。今
數雄已滅，獨豫州與孤尚存。孤不能以全吳之地，受制於人。吾計決矣。非劉豫州莫與
當曹操者。然豫州新敗之後，安能抗此難乎？」孔明曰：「豫州雖新敗，然關雲長猶率
精兵萬人；劉琦領江夏戰士，亦不下萬人。曹操之眾，遠來疲憊；近追豫州，輕騎一日
夜行三百里。此所謂「強弩之末，勢不能穿魯縞」者也。且北方之人，不習水戰。荊州
士民附操者，迫於勢耳，非本心也。今將軍誠能與豫州協力同心，破曹軍必矣。操軍破
必北還，則荊吳之勢強，而鼎足之形成矣。成敗之機，在於今日。惟將軍裁之。」

　　權大悅曰：「先生之言，頓開茅塞。吾意已決，更無他疑。即日商議起兵，共滅曹
操。」遂令魯肅將此意傳諭文武官員，就送孔明於館驛安歇。

　　張昭知孫權欲興兵，遂與眾議曰：「中了孔明之計也！」急入見權曰：「昭等聞主
公將興兵與曹操爭鋒。主公自思比袁紹若何？曹操向日兵微將寡，尚能一鼓克袁紹，何
況今日擁百萬之眾南征，豈可輕敵？若聽諸葛亮之言，妄動甲兵，此所謂負薪救火也。
」孫權只低頭不語。顧雍曰：「劉備因為曹操所敗，故欲借我江東之兵以拒之，主公奈
何為其所用乎？願聽子布之言。」

　　孫權沈吟未決。張昭等出，魯肅入見曰：「適張子布等，又勸主公休動兵，力主降
議，此皆全軀保妻子之臣，為自謀之計耳。願主公勿聽也。」孫權尚在沈吟。肅曰：「
主公若遲疑，必為眾人誤矣。」權曰：「卿且暫退，容我三思。」肅乃退出。時武將或
有要戰的，文官都是要降的，議論紛紛不一。

　　且說孫權退入內宅，寢食不安，猶豫不決。吳國太見權如此，問曰：「何事在心，
寢食俱廢？」權曰：「今曹操屯兵於江漢，有下江南之意。問諸文武，或欲降者，或欲
戰者。欲待戰來，恐寡不敵眾；欲待降來，又恐曹操不容：因此猶豫不決。」吳國太曰
：「汝何不記吾姐臨終之語乎？」孫權如醉方醒，似夢初覺，想出這句話來。正是：追
思國母臨終語，引得周郎立戰功。畢竟說著甚的，且看下文分解。

第四十四回：孔明用智激周瑜，孫權決計破曹操

　　卻說吳國太見孫權疑惑不決，乃謂之曰：「先姊遺言云：『伯符臨終有言：內事不
決問張昭，外事不決問周瑜。』今何不請公瑾問之？」權大喜，即遣使往鄱陽請周瑜議
事。原來周瑜在鄱陽湖訓練水師，聞曹操大軍至漢上，便星夜回柴桑郡議軍機事。使者
未發，周瑜已先到。魯肅與瑜最厚，先來接著，將前項事細述一番。周瑜曰：「子敬休
憂，瑜自有主張。今可速請孔明來相見。」

　　魯肅上馬去了。周瑜方纔歇息。忽報張昭、顧雍、張紘、步騭四人來相探。瑜接入
堂中坐定，敘寒溫畢。張昭曰：「都督知江東之利害否？」瑜曰：「未知也。」昭曰：
「曹操擁眾百萬，屯於漢上，昨傳檄文至此，欲請主公會獵於江夏。雖有相吞之意，尚
未露其形。昭等勸主公且降之，庶免江東之禍。不想魯子敬從江夏帶劉備軍師諸葛亮至
此，彼因自欲雪憤，特下說詞以激主公。子敬卻執迷不悟。正欲待都督一決。」瑜曰：
「公等之見皆同否？」顧雍等曰：「所議皆同。」瑜曰：「吾亦欲降久矣。公等請回。
明早見主公，自有定議。」

　　昭等辭去。少頃，又報程普、黃蓋、韓當等一班戰將來見。瑜迎入，各問慰訖。程
普曰：「都督知江東早晚屬他人否？」瑜曰：「未知也。」普曰：「吾等自隨孫將軍開
基創業，大小數百戰，方纔戰得六郡城池。今主公聽謀士之言，欲降曹操，此真可恥可
惜之事。吾等寧死不辱。望都督勸主公決計興兵。吾等願效死戰。」瑜曰：「將軍等所
見皆同否？」黃蓋忿然而起，以手拍額曰：「吾頭可斷，誓不降曹！」眾人皆曰：「吾
等皆不願降。」瑜曰：「吾正欲與曹操決戰，安肯投降？將軍等請回。瑜見主公，自有
定議。」

　　程普等別去。又未幾，諸葛瑾、呂範等一班兒文官相候。瑜迎入，講禮畢。諸葛瑾
曰：「舍弟諸葛亮自漢上來，言劉豫州欲結東吳，共伐曹操，文武商議未定。因舍弟為
使，瑾不敢多言，專候都督來決此事。」瑜曰：「以公論之若何？」瑾曰：「降者易安
，戰者難保。」周瑜笑曰：「瑜自有主張。來日同至府下定議。」

　　瑾等辭退。忽又報呂蒙、甘寧等一班兒來見。瑜請入，亦敘談此事。有要戰者，有
要降者，互相爭論。瑜曰：「不必多言，來日都到府下公議。」眾乃辭去。周瑜冷笑不
止。

　　至晚，人報魯子敬引孔明來拜。瑜出中門迎入。敘禮畢，分賓主而坐。肅先問瑜曰
：「今曹操驅眾南侵，和與戰二策，主公不能決，一聽於將軍。將軍之意若何？」瑜曰
：「曹操以天子為名，其師不可拒。且其勢大，未可輕敵。戰則必敗，降則易安。吾意
已決。來日見主公，便當遣使納降。」

　　魯肅愕然曰：「君言差矣！江東基業，已歷三世，豈可一旦棄於他人？伯符遺言，
外事付託將軍。今正欲仗將軍保全國家，為泰山之靠，奈何亦從懦夫之議耶？」瑜曰：
「江東六郡，生靈無限；若罹兵革之禍，必有歸怨於我，故決計請降耳。」肅曰：「不
然。以將軍之英雄，東吳之險固，操未必便能得志也。」

　　二人互相爭辯，孔明只袖手冷笑。瑜曰：「先生何故哂笑？」孔明曰：「亮不笑別
人，笑子敬不識時務耳。肅曰：「先生如何反笑我不識時務？」孔明曰：「公瑾主意欲
降操，甚為合理。」瑜曰：「孔明乃識時務之士，必與吾有同心。」肅曰：「孔明，你
也如何說此？」孔明曰：「操極善用兵，天下莫敢當。向只有呂布、袁紹、袁術、劉表
敢與對敵。今數人皆被操滅，天下無人矣。獨有劉豫州不識時務，強與爭衡。今孤身江
夏，存亡未保。將軍決計降曹，可以保妻子，可以全富貴。國祚遷移，付之天命，何足
惜哉！」

　　魯肅大怒曰：「汝教吾主屈膝受辱於國賊乎！」孔明曰：「愚有一計。並不勞牽羊
擔酒，納土獻印；亦不須親自渡江；只須遣一介之使，扁舟送兩個人到江上。操若得此
兩人，百萬之眾，皆卸甲捲旗而退矣。」瑜曰：「用何二人，可退操兵？」孔明曰：「
江東去此兩人，如大木飄一葉，太倉減一粟耳。而操得之，必大喜而去。」

　　瑜又問果用何二人孔明曰：「亮居隆中時，即聞操於漳河新造一臺，名曰銅雀，極
其壯麗；廣選天下美女以實其中。操本好色之徒，久聞江東喬公有二女，長曰大喬，次
曰小喬，有沈魚落雁之容，閉月羞花之貌。操曾發誓曰：『吾一願掃平四海，以成帝業
；一願得江東二喬，置之銅雀臺，以樂晚年，雖死無恨矣。』今雖引百萬之眾，虎視江
南，其實為此二女也。將軍何不去尋喬公，以千金買此二女，差人送與曹操。操得二女
，稱心滿意，必班師矣。此范蠡獻西施之計，何不速為之？」

　　瑜曰：「操欲得二喬，有何證驗？」孔明曰：「曹操幼子曹植，字子建，下筆成文
。操嘗命作一賦，名曰銅雀臺賦。賦中之意，單道他家合為天子，誓取二喬。」瑜曰：
「此賦公能記否？」孔明曰：「吾愛其文華美，嘗竊記之。」瑜曰：「試請一誦。」孔
明即時誦銅雀臺賦云：

　　從明后以嬉游兮，登層臺以娛情。見太府之廣開兮，觀聖德之所營。建高門之嵯峨
兮，浮雙闕乎太清。立中天之華觀兮，連飛閣乎西城。臨漳水之長流兮，望園果之滋榮
。立雙臺於左右兮，有玉龍與金鳳。攬二喬於東南兮，樂朝夕之與共。俯皇都之宏麗兮
，瞰雲霞之浮動。欣群才之來萃兮，協飛熊之吉夢。仰春風之和穆兮，聽百鳥之悲鳴。
雲天互其既立兮，家願得乎雙逞。揚仁化於宇宙兮，盡肅恭於上京。惟桓文之為盛兮，
豈足方乎聖明？

　　休矣！美矣！惠澤遠揚。翼佐我皇家兮，寧彼四方。同天地之規量兮，齊日月之輝
光。永貴尊而無極兮，等君壽於東皇。御龍旂以遨遊兮，迴鸞駕而周章。恩化及乎四海
兮，嘉物阜而民康。愿斯臺之永固兮，樂終古而未央！

　　周瑜聽罷，勃然大怒，離座指北而罵曰：「老賊欺吾太甚！」孔明急起止之曰：「
昔單于屢侵疆界，漢天子許以公主和親，今何惜民間二女乎？」瑜曰：「公有所不知。
大喬是孫伯符將軍主婦，小喬乃瑜之妻也。」孔明佯作惶恐之狀，曰：「亮實不知。失
口亂言，死罪！死罪！」瑜曰：「吾與老賊誓不兩立！」孔明曰：「事須三思，免致後
悔。」瑜曰：「吾承伯符寄託，安有屈身降操之理？適來所言，故相試耳。吾自離鄱陽
湖，便有北伐之心，雖刀斧加頭，不易其志也。望孔明助一臂之力，同破曹操。」孔明
曰：「若蒙不棄，願效犬馬之勞，早晚拱聽驅策。」瑜曰：「來日入見主公，便議起兵
。」

　　孔明與魯肅辭出，相別而去。次日清晨，孫權升堂。左邊文官張昭、顧雍等三十餘
人；右邊武官程普、黃蓋等三十餘人。衣冠濟濟，劍佩鏘鏘，分班侍立。

　　少頃，周瑜入見。禮畢，孫權問慰罷。瑜曰：「近聞曹操引兵屯漢上，馳書至此，
主公尊意若何？」權即取檄文與周瑜看，瑜看畢，笑曰：「老賊以我江東無人，敢如此
相侮耶！」權曰：「君之意若何？」瑜曰：「主公曾與眾文武商議否？」權曰：「連日
議此事，有勸我降者，有勸我戰者。吾意未定，故請公謹一決。」瑜曰：「誰勸主公降
？」權曰：「張子布等皆主其意。」瑜即問張昭曰：「願聞先生所以主降之意。」昭曰
：「曹操挾天子而征四方，動以朝廷為名，近又得荊州，威勢愈大。吾江東可以拒操者
，長江耳。今操艨艟戰艦，何止千百？水陸並進，何可當之？不如且降，更圖後計。」
瑜曰：「此迂儒之論也！江東自開國以來，今歷三世，安忍一旦廢棄！」權曰：「若此
計將安出？」

　　瑜曰：「操雖託名漢相，實為漢賊。將軍以神武雄才，仗父兄餘業，據有江東，兵
精糧足，正當橫行天下，為國家除殘去暴，奈何降賊耶？且操今此來，多犯兵家之忌：
北土未平，馬騰、韓遂為其後患，而操久於南征，一忌也；北軍不諳水戰，操捨鞍馬，
仗舟楫，與東吳爭衡，二忌也；又時值隆冬盛寒，馬無蒿草，三忌也；驅中國士卒，遠
涉江湖，不服水土，多生疾病，四忌也：操兵犯此數忌，雖多必敗。將軍擒操，正在今
日。瑜請得精兵數千，進屯夏口，為將軍破之！」

　　權矍然起曰：「老賊欲廢漢自立久矣，所懼二袁、呂布、劉表與孤耳。今數雄已滅
，惟孤尚存。孤與老賊，誓不兩立！卿言當伐，甚合孤意。此天以卿授我也。」瑜曰：
「臣為將軍決一血戰，萬死不辭。只恐將軍狐疑不定。」權拔佩劍砍面前奏案一角曰：
「諸官將有再言降操者，與此案同！」言罷，便將此劍賜周瑜，即封瑜為大都督，程普
為副都督，魯肅為贊軍校尉。如文武官將有不聽號令者，即以此劍誅之。

　　瑜受了劍，對眾言曰：「吾奉主公之命，率眾破曹。諸將官吏來日俱於江畔行營聽
令。如遲誤者，依七禁令五十四斬施行。」言罷，辭了孫權，起身出府。眾文武各無言
而散。

　　周瑜回到下處，便請孔明議事。孔明至。瑜曰：「今日府下公議已定，願求破曹良
策。」孔明曰：「孫將軍心尚未穩，不可以決策也。」瑜曰：「何謂心不穩？」孔明曰
：「心怯曹兵之多，懷寡不敵眾之意；將軍以軍數開解，使其了然無疑，然後大事可成
。」瑜曰：「先生之論甚善。」

　　乃復入見孫權。權曰：「公瑾夜至，必有事故。」瑜曰：「來日調撥軍馬，主公心
有疑否？」權曰：「但憂曹操兵多，寡不敵眾耳。他無所疑。」瑜笑曰：「瑜正為此，
特來開解主公。主公因見操檄文，言水陸大軍百萬，故懷疑懼，不復料其虛實。今以實
較之：彼將中國之兵，不過十五六萬，且已久疲，所得袁氏之眾，亦止七八萬耳，尚多
懷疑未服。未以久疲之卒，狐疑之眾，其數雖多，不足畏也。瑜得五萬兵，自足破之。
願主公勿以為慮。」權撫瑜背曰：「公瑾此言，足釋吾疑。子布無謀，深失孤望。獨卿
及子敬與孤同心耳。卿可與子敬、程普，即日選軍前進。孤當續發人馬，多載資糧，為
卿後應。卿前軍倘不如意，便還就孤。孤當親與曹賊決戰，更無他疑。」

　　周瑜謝出，暗忖曰：「孔明早已料著吳侯之心。其計畫又高我一頭。久必為江東之
患，不如殺之。」乃令人連夜請魯肅入帳，言欲殺孔明之事。肅曰：「不可。今操賊未
破，先殺賢士，是自去其助也。」瑜曰：「此人助劉備，必為江東之患。」肅曰：「諸
葛瑾乃其親兄，可令招此人同事東吳，豈不妙哉？」

　　瑜善其言。次日平明，瑜赴行營，升中軍帳高坐。左右立刀斧手，聚集文官武將聽
令。原來程普年長於瑜，今瑜爵居其上，心中不樂；是日乃託病不出，令長子程咨自代
。瑜令眾將曰：「王法無親，諸君各守乃職。方今曹操弄權，甚於董卓囚天子於許昌，
屯暴兵於境上。吾今奉命討之，諸君幸皆努力向前。大軍到處，不得擾民。賞勞罰罪，
並不徇縱。」

　　令畢，即差韓當、黃蓋，為前部先鋒，領本部戰船，即日起行，前至三江口下寨，
別聽將令；蔣欽、周泰，為第二隊；凌統、潘璋，為第三隊；太史慈、呂蒙，為第四隊
；陸遜、董襲為第五隊；呂範、朱治為四方巡警使。催督六隊官軍，水陸並進，剋期取
齊。

　　調撥已畢，諸將各自收拾船隻軍器起行。程咨回見父程普，說周瑜調兵，動止有法
。普大驚曰：「吾素欺周郎懦弱，不足為將；今能如此，真將才也！我如何不服？」遂
親詣行營謝罪。瑜亦遜謝。

　　次日，瑜請諸葛瑾，謂曰：「令弟孔明有王佐之才，如何屈身事劉備？今幸至江東
，欲煩先生不惜齒牙餘論，使令弟棄劉備而事東吳，則主公既得良輔，而先生兄弟又得
相見，豈不美哉？先生幸即一行。」瑾曰：「瑾自至江東，愧無寸功。今都督有命，敢
不效力？」即時上馬，逕投驛亭來見孔明。孔明接入，哭拜，各訴闊情。

　　瑾泣曰：「弟知伯夷、叔齊乎？」孔明暗思：「此必周郎教來說我也。」遂答曰：
「夷、齊，古之聖賢也。」瑾曰：「夷、齊雖至餓死首陽山下，兄弟二人亦在一處。我
今與你同胞共乳，乃各事其主，不能旦暮相聚，視夷、齊之為人，能無愧乎？」孔明曰
：「兄所言者，情也；弟所守者，義也。弟與兄皆漢人。今劉皇叔乃漢室之冑，兄若能
去東吳，而與弟同事劉皇叔，則上不愧為漢臣，而骨肉又得相聚，此情義兩全之策也。
不識兄意以為何如？」

　　瑾思曰：「我來說他，反被他說了我也。」遂無言回答，起身辭去，回見周瑜，細
述孔明之言。瑜曰：「公意若何？」瑾曰：「吾受孫將軍厚恩，安肯相背？」瑜曰：「
公既忠心事主，不必多言。吾自有伏孔明之計。」正是：智與智逢宜必合，才和才角又
難容。畢竟周瑜何計伏孔明，且看下文分解。

第四十五回：三江口曹操折兵，群英會蔣幹中計

　　卻說周瑜聞諸葛瑾之言，轉恨孔明，存心欲謀殺之。次日點齊軍將，入辭孫權。權
曰：「卿先行，孤即起兵繼後。」瑜辭出，與程普，魯肅，領兵起行，便邀孔明同往。
孔明欣然從之，一同登舟，駕起帆檣，迤邐望夏口而進。離三江口五六十里，船依次第
歇定。周瑜在中央下寨，岸上依西山結營，週圍屯住。孔明只在一葉小舟內安身。

　　周瑜分撥已定，使人請孔明議事。孔明至中軍帳，敘禮畢。瑜曰：「昔曹操兵少，
袁紹兵多，而操反勝紹者，因用許攸之謀，先斷烏巢之糧也。今操兵八十三萬，我兵只
五六萬，安能拒之？亦必須先斷操之糧，然後可破。我已探知操軍糧草，俱屯於聚鐵山
。先生久居漢上，熟知地理。敢煩先生與關，張，子龍，輩－吾亦助兵千人－星夜往聚
鐵山斷操糧道。彼此各為主人之事，幸勿推調。」

　　孔明暗思：「此因說我不動，設計害我。我若推調，必為所笑。不如應之，別有計
議。」乃欣然領諾。瑜大喜。孔明辭出。魯肅密謂瑜曰：「公使孔明劫糧，是何意見？
」瑜曰：「吾欲殺孔明，恐惹人笑，故借曹操之手殺之，以絕後患耳。」

　　肅聞言，乃往見孔明，看他知也不知。只見孔明略無難色，整點軍馬要行。肅不忍
，以言挑之曰：「先生此去可成功否？」孔明笑曰：「吾水戰，步戰，馬戰，車戰，各
盡其妙，何愁功績不成？非比江東，公與周郎輩止一能也。」肅曰：「吾與公瑾何謂一
能？」孔明曰：「吾聞江南小兒謠言云：「伏路把關饒子敬，臨江水戰有周郎。」公等
於陸地但能伏路把關；周公瑾但堪水戰，不能陸戰耳。」

　　肅乃以此言告知周瑜。瑜怒曰：「何欺我不能陸戰耶！不用他去！我自引一萬馬軍
，往聚鐵山斷操糧道。」肅又將此言告孔明。孔明笑曰：「公瑾令吾斷糧者，實欲使曹
操殺吾耳。吾故以片言戲之，公瑾便容納不下。目今用人之際，只願吳侯與劉使君同心
，則功可成；如各相謀害，大事休矣。操賊多謀，他平生慣斷人糧道，今如何不以重兵
提備？公瑾若去，必為所擒。今只當先決水戰，挫動北軍銳氣，別尋妙計破之。望子敬
善言，以告公瑾為幸。」

　　魯肅遂連夜回見周瑜，備述孔明之言。瑜搖首頓足曰：「此人見識，勝吾十倍，今
不除之，後必為我國之禍！」肅曰：「今用人之際，望以國家為重。且待破曹之後，圖
之未晚。」瑜然其說。

　　卻說玄德分付劉琦守江夏，自領眾將引兵往夏口。遙望江南岸旗旛隱隱，戈戟重重
，料是東吳已動兵矣。乃盡移江夏之兵，至樊口屯紮。玄德聚眾曰：「孔明一去東吳，
杳無音信，不知事體何如。誰人可去探聽虛實回報？」糜竺曰：「竺願往。」

　　玄德乃備羊酒禮物，令糜竺至東吳，以犒軍為名，探聽虛實。竺領命，駕小舟順流
而下，逕至周瑜大寨前。軍士入報周瑜，瑜召入。竺再拜，致玄德相敬之意，獻上酒禮
。瑜受訖，設宴款待糜竺。竺曰：「孔明在此已久，今願與同回。」瑜曰：「孔明方與
我同謀破曹，豈可便去？吾亦欲見劉豫州，共議良策；奈身統大軍，不可暫離。若豫州
肯枉駕來臨，深慰所望。」

　　竺應諾，拜辭而回。肅問瑜曰：「公欲見玄德，有何計議？」瑜曰：「玄德世之梟
雄，不可不除。吾今乘機誘至殺之，實為國家除一後患。」魯肅再三勸諫，瑜只不聽，
遂傳密令：「如玄德至，先埋伏刀斧手五十人於壁衣中，看我擲杯為號，便出下手。」

　　卻說糜竺回見玄德，具言周瑜欲請主公到彼面會，別有商護。玄德便教收拾快船一
隻，只今便行。雲長諫曰：「周瑜多謀之士，又無孔明書信，恐其中有詐，不可輕去。
」玄德曰：「我今結東吳以共破曹操，周郎欲見我，我若不往，非同盟之意。兩相猜忌
，事不諧矣。」雲長曰：「兄長若堅意要去，弟願同往。」張飛曰：「我也跟去。」玄
德曰：「只雲長隨我去。翼德與子龍守寨，簡雍固守鄂縣。我去便回。」

　　分付畢，即與雲長乘小舟，并從者二十餘人，飛棹赴江東。玄德觀看江東艨艟戰艦
，旌旗甲兵，左右分布整齊，心中甚喜。軍士飛報周瑜：「劉豫州來了。」瑜問：「帶
多少船隻來？」軍士答曰：「只有一隻船，二十餘從人。」瑜笑曰：「此人命合休笑！
」乃命刀斧手，先埋伏定，然後出寨迎接。

　　玄德引雲長等二十餘人，直到中軍帳，敘禮畢。瑜請玄德上坐。玄德曰：「將軍名
傳天下，備不才，何煩將軍重禮？」乃分賓主而坐，周瑜設宴相待。

　　且說孔明偶來江邊，聞說玄德來此與都督相會，吃了一驚，急入中軍帳竊看動靜。
只見周瑜面有殺氣，兩邊壁衣中密排刀斧手。孔明大驚曰：「似此如之奈何！」回視玄
德，談笑自若；卻見玄德背後一人，按劍而立，乃雲長也。孔明喜曰：「吾主無危矣。
」遂不復入，仍回身至江邊等候。

　　周瑜與玄德飲宴，酒行數巡，瑜起身把盞，猛見雲長按劍立於玄德背後，忙問何人
？玄德曰：「吾弟關雲長也。」瑜驚曰：「非向日斬顏良，文醜，者乎？」玄德曰：「
然也。」瑜大驚，汗流浹背，便斟酒與雲長把盞。

　　少頃，魯肅入。玄德曰：「孔明何在？煩子敬請來一會。」瑜曰：「且待破了曹操
，與孔明相會未遲。」玄德不敢再言。雲長以目視玄德，玄德會意，即起身辭瑜曰：「
備暫告別。即日破敵收功之後，專當叩賀。」瑜亦不留，送出轅門。

　　玄德別了周瑜，與雲長等來至江邊，只見孔明已在舟中。玄德大喜。孔明曰：「主
公知今日之危乎？」玄德愕然曰：「不知也。」孔明曰：「若無雲長，主公幾為周瑜所
害矣。」玄德方纔省悟，便請孔明同回樊口。孔明曰：「亮雖居虎口，安如泰山。今主
公但收拾船隻軍馬候用，以十一月二十甲子日後為期，可令子龍駕小舟來南岸邊等候。
切勿有誤。」

　　玄德問其意。孔明曰：「但看東南風起，亮必還矣。」玄德再欲問時，孔明催促玄
德作速開船。言訖自回。玄德與雲長及從人開船，行不數里，忽見上流頭放下五六十隻
船來。船頭上一員大將，橫矛而立，乃張飛也。因恐玄德有失，雲長獨力難支，特來接
應。於是三人一同回寨，不在話下。

　　卻說周瑜送了玄德，回至寨中，魯肅入問曰：「公既誘玄德至此，為何又不下手？
」瑜曰：「關雲長，世之虎將也，與玄德行坐相隨，吾若下手，他必來害我。」

　　肅愕然。忽報曹操遣使送書至，瑜喚入。使者呈上書看時，封面上判云：「漢大丞
相付周都督開拆。」瑜大怒，更不開看，將書扯碎，擲於地上，喝斬來使。肅曰：「兩
國相爭，不斬來使。」瑜曰：「斬使以示威。」遂斬使者，將首級付從人持回。隨令甘
寧為先鋒，韓當為左翼，蔣欽為右翼，瑜自部領諸將接應。來日四更造飯，五更開船，
鳴鼓吶喊而進。

　　卻說曹操知周瑜毀書斬使，大怒，便喚蔡瑁，張允，等一班荊州降將為前部。操自
為後軍，催督戰船，到三江口。早見東吳船隻，蔽江而來。為首一員大將，坐在船頭上
大呼曰：「吾乃甘寧也！誰敢來與我決戰？」蔡瑁令弟蔡壎前進。兩船將近，甘寧拈弓
搭箭，望蔡壎射來，應弦而倒。寧遂驅船大進，萬弩齊發，曹軍不能抵當。右邊蔣欽，
左邊韓當，直衝入曹軍隊中。曹軍大半是青徐之兵，素不習水戰，大江面上，戰船一擺
，早立腳不住。甘寧等三路戰船，縱橫水面。周瑜又催船助戰。曹軍中箭著砲者，不計
其數。從巳時直殺到未時，周瑜雖得利，只恐寡不敵眾，遂下令鳴金收住船隻。

　　曹軍敗回，操登旱寨，再整軍士，喚蔡瑁，張允，責之曰：「東吳兵少，反為所敗
，是汝等不用心耳！」蔡瑁曰：「荊州水軍，久不操練；青徐之軍，又素不習水戰；故
爾致敗。今當先立水寨，令青徐軍在中，荊州軍在外，每日教習精熟，方可用之。」操
曰：「汝既為水軍都督，可以便宜從事，何必稟我？」於是張，蔡，二人，自去訓練水
軍。沿江一帶分二十四座水門，以大船居於外為城郭，小船居於內，可通往來。至晚點
上燈火，照得天心水面通紅。旱寨三百餘里，煙火不絕。

　　卻說周瑜得勝回寨，犒賞三軍，一面差人到吳侯處報捷。當夜瑜登高觀望，只見西
邊火光接天。左右告曰：「此皆北軍燈火之光也。」瑜亦心驚。

　　次日，瑜欲親往探看曹軍水寨，乃命收拾樓船一隻，帶著鼓樂，隨行健將數員，各
帶強弓硬弩，一齊上船迤邐前進。至操寨邊，瑜命下了釘石，樓船上鼓樂齊奏。瑜暗窺
他水寨，大驚曰：「此深得水軍之妙也！」問：「水軍都督是誰？」左右曰：「蔡瑁，
張允。」瑜思曰：「二人久居江東，諳習水戰，吾必設計先除此二人，然後可以破曹。
」

　　正窺看間，早有曹軍飛報曹操，說周瑜偷看吾寨，操命縱船擒捉。瑜見水寨中旗號
動，急教收起釘石，兩邊四下一齊輪轉櫓棹，望江面上如飛而去。比及曹寨中船出時，
周瑜的樓船，已離了十數里遠，追之不及，回報曹操。

　　操問眾將曰：「昨日輸了一陣，挫動銳氣，今又被他深窺吾寨。吾當作何計破之？
」言未畢，忽帳下一人出曰：「某自幼與周郎同窗交契，願憑三寸不爛之舌，往江東說
此人來降。」曹操大喜，視之，乃九江人：姓蔣，名幹，字子翼，見為帳下幕賓。操問
曰：「子翼與周公瑾相厚乎？」幹曰：「丞相放心。幹到江左，必要成功。」操問：「
要將何物去？」幹曰：「只消一童隨往，二僕駕舟，其餘不用。」操甚喜，置酒與蔣
幹送行。幹葛巾布袍，駕一隻小舟，逕到周瑜寨中，命傳報：「故人蔣幹相訪。」

　　周瑜正在帳中議事，聞幹至，笑謂諸將曰：「說客至矣！」遂與眾將附耳低言：「
如此如此。」眾皆應命而去。

　　瑜整衣冠，引從者數百，皆錦衣花帽，前後簇擁而出。蔣幹引一青衣小童，昂然而
來，瑜拜迎之。幹曰：「公瑾別來無恙！」瑜曰：「子翼良苦。遠涉江湖，為曹氏作說
客耶？」幹愕然曰：「吾久別足下，特來敘舊，奈何疑我作說客也？」瑜笑曰：「吾雖
不及師嚝之聰，聞絃歌而知雅意。」幹曰：「足下待故人如此，便請告退。」瑜笑而挽
其臂曰：「吾但恐兄為曹氏作說客耳。既無此心，何速去也？」遂同入帳。敘禮畢，坐
定，即傳令悉召江左英傑與子翼相見。

　　須臾，文官武將，各穿錦衣；帳下偏裨將校，都披銀鎧；分兩行而入。瑜都教相見
畢，就列於兩傍而坐，大張筵席，奏軍中得勝之樂，輪換行酒。瑜告眾官曰：「此吾同
窗契友也，雖從江北到此，卻不是曹家說客；公等勿疑。」遂解佩劍付太史慈曰：「公
可佩我劍作監酒。今日宴飲，但敘朋友交情；如有提起曹操與東吳軍旅之事者，即斬之
！」

　　太史慈應諾，按劍坐於席上。蔣幹驚愕，不敢多言。周瑜曰：「吾自領軍以來，滴
酒不飲；今日見了故人，又無疑忌，當飲一醉。」說罷，大笑暢飲，座上觥籌交錯。飲
至半酣，瑜攜幹手，同步出帳外。左右軍士，皆全裝貫帶，持戈執戟而立。瑜曰：「吾
之軍士，頗雄壯否？」幹曰：「真熊虎之士也。」

　　瑜又引幹到帳後一望，糧草堆積如山。瑜曰：「吾之糧草，頗足備否？」幹曰：「
兵精糧足，名不虛傳。」瑜佯醉大笑曰：「想周瑜與子翼同學時，不曾望有今日。」幹
曰：「以吾兄高才，實不為過。」瑜執幹手曰：「大丈夫處世，遇知己之主，外託君臣
之義，內結骨肉之恩，言必行，計必從，禍福共之，假使蘇奏，張儀，陸賈，酈生，復
出，口似懸河，舌如利刃，安能動我心哉！」

　　言罷大笑。蔣幹面如土色。瑜復攜幹入帳，會諸將再飲；因指諸將曰：「此皆江東
之英傑。今日此會，可名『群英會』。」飲至天晚，點上燈燭，瑜自起舞劍作歌。歌曰
：丈夫處世兮立功名；立功名兮慰平生。慰平生兮吾將醉；吾將醉兮發狂吟！

　　歌罷，滿座歡笑。至夜深，幹辭曰：「不勝酒力矣。」瑜命撤席，諸將辭出。瑜曰
：「久不與子翼同榻，今宵抵足而眠。」於是佯作大醉之狀，攜幹入帳共寢。瑜和衣臥
倒，嘔吐狼藉。蔣幹如何睡得著？伏枕聽時，軍中鼓打二更，起視殘燈尚明。看周瑜時
，鼻息如雷。幹見帳內桌上，堆著一卷文書，乃起床偷視之，卻都是往來書信。內有一
封，上寫「蔡瑁張允謹封」。幹大驚，暗讀之。書略曰：「某等降曹，非圖仕祿，迫於
勢耳。今已賺北軍困於寨中，但得其便，即將操賊之首，獻於麾下。早晚人到，便有關
報。幸勿見疑。先此敬覆。」

　　幹思曰：「原來蔡瑁，張允，結連東吳！……」遂將書暗藏於衣內。再欲檢看他書
時，床上周瑜翻身，幹急滅燈就寢。瑜口內含糊曰：「子翼，我數日之內，教你看曹賊
之首！」幹勉強應之。瑜又曰：「子翼，且住！……教你看曹賊之首！……」及幹問之
，瑜又睡著。

　　幹伏於床上，將近四更，只聽得有人入帳喚曰：「都督醒否？」周瑜夢中做忽覺之
狀，故問那人曰：「床上睡著何人？」答曰：「都督請子翼同寢，何故忘卻？」瑜懊悔
曰：「吾平日未嘗飲醉。昨日醉後失事，不知可曾說甚言語？」那人曰：「江北有人到
此。」瑜喝：「低聲！」便喚：「子翼。」蔣幹只裝睡著。瑜潛出帳。幹竊聽之，只聞
有人在外曰：「張蔡二都督道：『急切不得下手。』……」後面言語頗低，聽不真實。

　　少頃，瑜入帳，又喚：「子翼。」蔣幹只是不應，蒙頭假睡。瑜亦解衣就寢。幹尋
思：「周瑜是個精細人，天門尋書不見，必然害我。……」睡至五更，幹起喚周瑜，瑜
卻睡著。幹戴上巾幘，潛步出帳，喚了小童，逕出轅門。軍士問：「先生那裏去？」幹
曰：「吾在此恐誤都督事，權且告別。」軍士亦不阻當。

　　幹下船，飛棹回見曹操。操問：「子翼幹事若何？」幹曰：「周瑜雅量高致，非言
詞所能動也。」操怒曰：「事又不濟，反為所笑！」幹曰：「雖不能說周瑜，卻與丞相
打聽得一件事。乞退左右。」幹取出書信，將上項事逐一說與曹操。操大怒曰：「二賊
如此無禮耶！」即便喚蔡瑁，張允，到帳下。操曰：「我欲使汝二人進兵。」瑁曰：「
軍尚未曾練熟，不可輕進。」操怒曰：「軍若練熟，吾首級獻於周郎矣！」蔡，張二人
不知其意，驚慌不能回答，操喝武士推出斬之。須臾，獻頭帳下，操方省悟曰：「吾中
計矣！」後人有詩歎曰：曹操奸雄不可當，一時詭計中周郎。蔡張賣主求生計，誰料今
朝劍下亡！

　　眾將見殺了蔡，張二人，入問其故。操雖心知中計，卻不肯認錯，乃謂眾將曰：「
二人怠慢軍法，吾故斬之。」眾皆嗟呀不已。操於眾將內選毛玠，于禁，為水軍都督，
以代蔡，張二人之職。

　　細作探知，報過江東。周瑜大喜曰：「吾所患者，此二人耳。今既剿除，吾無憂矣
。」肅曰：「都督用兵如此，何愁曹賊不破乎！」瑜曰：「吾料諸將不知此計，獨有諸
葛亮識見勝我，想此謀亦不能瞞也。子敬試以言挑之，看他知也不知，便當回報。」正
是：還將反間成功事，去試從旁冷眼人。未知肅去問孔明還是如何，且看下文分解。

第四十六回：用奇謀孔明借箭，獻密計黃蓋受刑

　　卻說魯肅領了周瑜言語，逕來舟中相探孔明，孔明接入小舟對坐。肅曰：「連日措
辦軍務，有失聽教。」孔明曰：「便是亮亦未與都督賀喜。」肅曰：「何喜？」孔明曰
：「公瑾使先生來探亮知也不知，便是這件事可賀喜耳。」諕得魯肅失色問曰：「先生
何由知之？」孔明曰：「這條計只好弄蔣幹。曹操雖被一時瞞過，必然便省悟，只是不
肯認錯耳。今蔡、張兩人既死，江東無患矣，如何不賀喜？吾聞曹操換毛玠，于禁為水
軍都督，在這兩個手裏，好歹送了水軍性命。」

　　魯肅聽了，開口不得，把些言語支吾了半晌，別孔明而回。孔明囑曰：「望子敬在
公瑾面前勿言亮先知此事。恐公瑾心懷妒忌，又要尋事害亮。」魯肅應諾而去，回見周
瑜，把上項事只得實說了。瑜大驚曰：「此人決不可留！吾決意斬之！」肅勸曰：「若
殺孔明，卻被曹操笑也。」瑜曰：「吾自有公道斬之，教他死而無怨。」肅曰：「以何
公道斬之？」瑜曰：「子敬休問，來日便見。」

　　次日，聚眾將於帳下，教請孔明議事。孔明欣然而至。坐定，瑜問孔明曰：「即日
將與曹軍交戰，水路交兵，當以何兵器為先？」孔明曰：「大江之上，以弓箭為先。」
瑜曰：「先生之言，甚合吾意。但今軍中正缺箭用，敢煩先生監造十萬枝箭，以為應敵
之具。此係公事，先生幸勿推卻。」孔明曰：「都督見委，自當效勞。敢問十萬枝箭，
何時要用？」瑜曰：「十日之內，可辦完否？」孔明曰：「操軍即日將至，若候十日，
必誤大事。」瑜曰：「先生料幾日可辦完？」孔明曰：「只消三日，便可拜納十萬枝箭
。」瑜曰：「軍中無戲言。」孔明曰：「怎敢戲都督！願納軍令狀：三日不辦，甘當重
罰。」

　　瑜大喜，喚軍政司當面取了文書，置酒相待曰：「待軍事畢後，自有酬勞。」孔明
曰：「今日已不及，來日造起。至第三日，可差五百小軍到江邊搬箭。」飲了數杯，辭
去。魯肅曰：「此人莫非詐乎？」瑜曰：「他自送死，非我逼他。今明白對眾要了文書
，他便兩脅生翅，也飛不去。我只分付軍匠人等，教他故意遲延，凡應用物件，都不與
齊備。如此，必然誤了日期。那時定罪，有何理說？公今可去探他虛實，卻來回報。」

　　肅領命來見孔明。孔明曰：「吾曾告子敬，休對公瑾說，他必要害我。不想子敬不
肯為我隱諱，今日果然又弄出事來。三日內如何造得十萬箭？子敬只得救我！」肅曰：
「公自取其禍，我如何救得你？」孔明曰：「望子敬借我二十隻船，每船要軍士三十人
，船上皆用青布為幔，各束草千餘個，分布兩邊。吾自有妙用。第三日包管有十萬枝箭
。只不可又教公瑾得知；若彼知之，吾計敗矣。」

　　肅應諾，卻不解其意，回報周瑜，果然不提起借船之事；只言孔明並不用箭竹翎毛
膠漆等物，自有道理。瑜大疑曰：「且看他三日後如何回覆我！」

　　卻說魯肅私自撥輕快船二十隻，各船三十餘人，並布幔束草等物，盡皆齊備，候孔
明調用。第一日卻不見孔明動靜；第二日亦只不動。至第三日四更時分，孔明密請魯肅
到船中。肅問曰：「公召我來何意？」孔明曰：「特請子敬同往取箭。」肅曰：「何處
去取？」孔明曰：「子敬休問，前去便見。」遂命將二十隻船，用長索相連，逕望北岸
進發。是夜大霧漫天，長江之中，霧氣更甚，對面不相見。孔明促舟前進，果然是好大
霧！前人有篇大霧垂江賦曰：大哉長江，西接岷峨，南控三吳，北帶九河。匯百川而入
海，歷萬古以揚波。至若龍伯，海若，江妃，水母，長鯨千丈，天蜈九首，鬼怪異類，
咸集而有。蓋夫鬼神之所憑依，英雄之所戰守也。時而陰陽既亂，昧爽不分。訝長空之
一色，忽大霧之四屯。雖輿薪而莫睹，惟金鼓之可聞。初若溟濛，纔隱南山之豹；漸而
充塞，欲迷北海之鯤。然後上接高天，下垂厚地。渺乎蒼茫，浩乎無際。鯨鯢出水而騰
波，蛟龍潛淵而吐氣。又如梅霖收溽，春陰釀寒；溟溟濛濛，浩浩漫漫。東失柴桑之岸
，南無夏口之山。戢船千艘，俱沈淪於巖壑；漁舟一葉，驚出沒於波瀾。甚則穹昊無光
，朝陽失色；返白晝為昏黃，變丹山為水碧。雖大禹之智，不能測其淺深；離婁之明，
焉能辨乎咫尺？於是馮夷息浪，屏翳收功；魚鱉遁跡，鳥獸潛蹤。隔斷蓬萊之島，暗圍
閶闔之官。恍惚奔騰，如驟雨之將至；紛紜雜沓，若寒雲之欲同。乃復中隱毒蛇，因之
而為瘴癘；內藏妖魅，憑之而為禍害。降疾厄於人間，起風塵於塞外。小民遇之失傷，
大人觀之感慨。蓋將返元氣於洪荒，混天地為大塊。

　　當夜五更時候，船已近曹操水寨。孔明教把船隻頭西尾東，一帶擺開，就船上擂鼓
吶喊。魯肅驚曰：「倘曹兵齊出，如之奈何？」孔明笑曰：「吾料曹操於重霧中必不敢
出。吾等只顧酌酒取樂，待霧散便回。」

　　卻說曹操寨中，聽得擂鼓吶喊，毛玠，于禁，二人慌忙飛報曹操。操傳令曰：「重
霧迷江，彼軍忽至，必有埋伏，切不可輕動。可撥水軍弓弩手亂射之。」又差人往旱寨
內喚張遼，徐晃，各帶弓弩軍三千，火速到江邊助射。比及號令到來，毛玠，于禁，怕
南軍搶入水寨，已差弓弩手在寨前放箭。

　　少頃，旱寨內弓弩手亦到，約一萬餘人，盡皆向江中放箭：箭如雨發。孔明教把船
掉轉，頭東尾西，逼近水寨受箭，一面擂鼓吶喊。待至日高霧散，孔明令收船急回。二
十隻船兩邊束草上，排滿箭枝。孔明令各船上軍士齊聲叫曰：「謝丞相箭！」比及曹軍
寨內報知曹操時，這裏船輕水急，已放回二十餘里，追之不及，曹操懊悔不已。

　　卻說孔明回船謂魯肅曰：「每船上箭約五六千矣。不費江東半分之力，已得十萬餘
箭。明日即將來射曹軍，卻不甚便？」肅曰：「先生真神人也！何以知今日如此大霧？
」孔明曰：「為將而不通天文，不識地利，不知奇門，不曉陰陽，不看陣圖，不明兵勢
，是庸才也。亮於三日前已算定今日有大霧，因此敢任三日之限。公瑾教我十日完辦，
工匠料物，都不應手，將這一件風流罪過，明白要殺我；我命繫於天，公瑾焉能害我哉
！」

　　魯肅拜服。船到岸時，周瑜已差五百軍在江邊等候搬箭。孔明教於船上取之，可得
十餘萬枝。都搬入中軍帳交納。魯肅入見周瑜，備說孔明取箭之事。瑜大驚，慨然歎曰
：「孔明神機妙算，吾不如也！」後人有詩讚曰：

　　一天濃霧滿長江，遠近難分水渺茫。驟雨飛蝗來戰艦，孔明今日服周郎。

　　少頃，孔明入寨見周瑜。瑜下帳迎之，稱羨曰：「先生神算，使人敬服。」孔明曰
：「詭譎小計，何足為奇？」瑜邀孔明入帳共飲。瑜曰：「昨吾主遣使來催督進軍，瑜
未有奇計，願先生教我。」孔明曰：「亮乃碌碌庸才，安有妙計？」瑜曰：「某昨觀曹
操水寨，極其嚴整有法，非等閒可攻。思得一計，不知可否，先生幸為我一決之。」孔
明曰：「都督且休言。各自寫於手內，看同也不同。」

　　瑜大喜，教取筆硯來，先自暗寫了，卻送與孔明。孔明亦暗寫了，兩個移近坐榻，
各出掌中之字，互相觀看，皆大笑。原來周瑜掌中字，乃一『火』字，孔明掌中，亦一
『火』字。瑜曰：「既我兩人所見相同，更無疑矣。幸勿漏泄。」孔明曰：「兩家公事
，豈有漏泄之理？吾料曹操雖兩番經我這條計，然必不為備。今都督儘行之可也。」飲
罷分散，諸將皆不知其事。

　　卻說曹操平白折了十五六萬箭，心中氣悶。荀攸進計曰：「江東有周瑜、諸葛亮二
人用計，急切難破；可差人去東吳詐降，為奸細內應，以通消息，方可圖也。」操曰：
「此言正合吾意。汝料軍中誰可行此計？」攸曰：「蔡瑁被誅，蔡氏宗族，皆在軍中。
瑁之族弟蔡中，蔡和，現為副將。丞相可以恩結之，差往詐降，東吳必不見疑。」

　　操從之，當夜密喚二人入帳囑付曰：「汝二人可引些少軍士，去東吳詐降。但有動
靜，使人密報。事成之後，重加封賞。休懷二心！」二人曰：「吾等妻子俱在荊州，安
敢懷二心，丞相勿疑。某二人必取周瑜，諸葛亮之首，獻於麾下。」操厚賞之。次日，
二人帶五百軍士，駕船數隻，順風望著南岸來。

　　且說周瑜正理會進兵之事，忽報江北有船來到江口，稱是蔡瑁之弟蔡和，蔡中，特
來投降，瑜喚入。二人哭拜曰：「吾兄無罪，被曹賊所殺。吾二人欲報兄仇，特來投降
。望賜收錄，願為前部。」

　　瑜大喜，重賞二人，即命與甘寧引軍為前部。二人拜謝，以為中計。瑜密喚甘寧分
付曰：「此二人不帶家小，非真投降，乃曹操使來為奸細者。吾今欲將計就計，教他通
報消息。汝可慇懃相待，就裏隄防。至出兵之日，先要殺他兩個祭旗。汝切須小心，不
可有誤。」

　　甘寧領命而去。魯肅入見周瑜曰：「蔡中，蔡和之降，多應是詐，不可收用。」瑜
叱曰：「彼因曹操殺其兄，欲報仇而來降，何詐之有？你若如此多疑，安能容天下之士
乎？」

　　肅默然而退，乃往告孔明，孔明笑而不言。肅曰：「孔明何故哂笑？」孔明曰：「
吾笑子敬不識公瑾用計耳。大江隔遠，細作極難往來。操使蔡中，蔡和詐降，竊探我軍
中事，公瑾將計就計，正要他通報消息。兵不厭詐，公瑾之謀是也。」肅方纔省悟。

　　卻說周瑜夜坐帳中，忽見黃蓋潛入軍中來見周瑜。瑜問曰：「公覆夜至，必有良謀
見教。」蓋曰：「彼眾我寡，不宜久持，何不用火攻之？」瑜曰：「誰教公獻此計？」
蓋曰：「某出自己意，非他人之所教也。」瑜曰：「吾正欲如此，故留蔡中，蔡和詐降
之人，以通消息；但恨無一人為我行詐降計耳。」蓋曰：「某願行此計。」瑜曰：「不
受些苦，彼如何肯信？」蓋曰：「某受孫氏厚恩，雖肝腦塗地，亦無怨悔。」瑜拜而謝
之曰：「君若肯行此苦肉計，則江東之萬幸也。」蓋曰：「某死亦無怨。」遂謝而出。

　　次日，周瑜鳴鼓大會諸將於帳下，孔明亦在座。周瑜曰：「操引百萬之眾，連絡三
百餘里，非一日可破。今令諸將各領三個月糧草，準備禦敵。」

　　言未訖，黃蓋進曰：「莫說三個月；便支三十個月糧草，也不濟事！若是這個月能
破便破；若是這個月不能破，只可依張子布之言，棄甲倒戈，北面而降之耳！」

　　周瑜勃然變色大怒曰：「吾奉主公之命，督兵破曹，敢有再言降者必斬。今兩軍相
敵之際，汝敢出此言，慢我軍心，不斬汝首，難以服眾！」喝左右將黃蓋斬訖報來。黃
蓋亦怒曰：「吾自隨破虜將軍，縱橫東南，已歷三世，那有你來？」

　　瑜大怒，喝令速斬。甘寧進前告曰：「公覆乃東吳舊臣，望寬恕之。」瑜喝曰：「
汝何敢多言，亂吾法度！」先叱左右將甘寧亂棒打出。眾官皆跪告曰：「黃蓋罪固當誅
，但於軍不利。望都督寬恕，權且記罪。破曹之後，斬亦未遲。」

　　瑜怒未息，眾官苦苦告求。瑜曰：「若不看眾官面皮，決須斬首！今且免死！」命
左右拖翻，打一百脊杖，以正其罪。眾官又告免，瑜推翻案桌，叱退眾官，喝教行杖。
將黃蓋剝了衣服，拖翻在地，打了五十脊杖。眾官又復苦苦求免，瑜躍起指蓋曰：「汝
敢小覷我耶！且記下五十棍！再有怠慢，二罪俱罰！」恨聲不絕而入帳中。

　　眾官扶起黃蓋，打得皮開肉綻，鮮血迸流，扶歸本寨，昏絕幾次。動問之人，無不
下淚。魯肅也往看問了，來至孔明船中，謂孔明曰：「今日公瑾怒責公覆，我等皆是他
部下，不敢犯顏苦諫。先生是客，何故袖手旁觀，不發一語？」孔明笑曰：「子敬欺我
。」肅曰：「肅與先生渡江以來，未嘗一事相欺。今何出此言？」孔明曰：「子敬豈不
知公瑾今日毒打黃公覆，乃其計耶？如何要我勸他？」肅方悟。孔明曰：「不用苦肉計
，何能瞞過曹操？今必令黃公覆去詐降，卻教蔡中，蔡和報知其事矣。子敬見公瑾時，
切勿言亮先知其事，只說亮也埋怨都督便了。」

　　肅辭去，入帳見周瑜，瑜邀入帳後。肅曰：「今日何故痛責黃公覆？」瑜曰：「諸
將怨否？」肅曰：「多有心中不安者。」瑜曰：「孔明之意若何？」肅曰：「他也埋怨
都督忒薄情。」瑜笑曰：「今番須瞞過他也。」肅曰：「何謂也？」瑜曰：「今日痛打
黃蓋，乃計也。吾欲令他詐降，先須用苦肉計，瞞過曹操，就中用火攻之，可以取勝。
」肅乃暗思孔明之高見，卻不敢明言。

　　且說黃蓋臥於帳中，眾將皆來動問。蓋不言語，但長吁而已。忽報參謀闞澤來問。
蓋令請入臥內，叱退左右。闞澤曰：「將軍莫非與都督有讎？」蓋曰：「非也。」澤曰
：「然則公之受責，莫非苦肉計乎？」蓋曰：「何以知之？」澤曰：「某觀公瑾舉動，
已料著八九分。」蓋曰：「某受吳侯三世厚恩，無以為報，故獻此計，以破曹操。吾雖
受苦，亦無所恨。吾遍觀軍中，無一人可為心腹者。惟公素有忠義之心，敢以心腹相告
。」澤曰：「公之告我，無非要我獻詐降書耳。」蓋曰：「實有此意。未知肯否？」闞
澤欣然領諾。正是：勇將輕身思報主，謀臣為國有同心。未知闞澤所言若何，且看下文
分解。

第四十七回：闞澤密獻詐書，龐統巧授連環計

　　卻說闕澤字德潤，會稽山陰人也。家貧好學，與人傭工，嘗借人書來看。看過一遍
，便不遺忘。口才辨給，少有膽氣。孫權召為參謀，與黃蓋最相善。蓋知其能言有膽，
故欲使獻詐降書。澤欣然應諾曰：「大丈夫處世，不能立功建業，不幾與草木同腐乎？
公既捐軀報主，澤又何惜微生！」黃蓋滾下床來拜而謝之。澤曰：「事不可緩，即今便
行。」蓋曰：「書已修下了。」

　　澤領了書，只就當夜扮作漁翁，駕小舟，望北岸而行。是夜寒星滿天，三更時候，
早到曹軍水寨。巡江軍士拏住，連夜報知曹操。操曰：「莫非是奸細麼？」軍士曰：「
只一漁翁，自稱是東吳參謀闞澤，有機密事來見。」操便教引將入來。軍士引闞澤至，
只見帳上燈燭輝煌，曹操憑几危坐，問曰：「汝既是東吳參謀，來此何幹？」澤曰：「
人言曹丞相求賢若渴，今觀此問，甚不相合。──黃公覆，汝又錯尋思了也！」

　　操曰：「吾與東吳旦夕交兵，汝私行到此，如何不問？」澤曰：「黃公覆乃東吳三
世舊臣，今被周瑜於眾將之前，無端毒打，不勝忿恨。因欲投降丞相，為報仇之計，特
謀之於我。我與公覆，情同骨肉，逕來為獻密書。未知丞相肯容納否？」操曰：「書在
何處？」闞澤取書呈上。操拆書，就燈下觀看。書略曰：「蓋受孫氏厚恩，本不當懷二
心。然以今日事勢論之：用江東六邵之卒，當中國百萬之師，眾寡不敵，海內所共見也
。東吳將吏，無論智愚，皆知其不可。周瑜小子，偏懷淺戇，自負其能，輒欲以卵敵石
；兼之擅作威福，無罪受刑，有功不賞。蓋係舊臣，無端為所摧辱，心實恨之！伏聞丞
相，誠心待物，虛懷納士，蓋願率眾歸降，以圖建功雪恥。糧草車仗，隨船獻納。泣血
拜白，萬勿見疑。」

　　曹操於几案上翻覆將書看了十餘次，忽然拍案張目大怒曰：「黃蓋用苦肉計，令汝
下詐降書，就中取事，卻敢來戲侮我耶！」便教左右推出斬之。左右將闞澤簇下，澤面
不改容，仰天大笑。操教牽回，叱曰：「吾已識破奸計，汝何故哂笑？」澤曰：「吾不
笑你。吾笑黃公覆不識人耳。」操曰：「何不識人？」澤曰：「殺便殺，何必多問！」
操曰：「吾自幼熟讀兵書，深知奸偽之道。汝這條計，只好瞞別人，如何瞞得我！」澤
曰：「你且說書中那件事是奸計？」操曰：「我說出你那破綻，教你死而無怨！你既是
真心獻書投降，如何不明約幾時？如今你有何理說？」

　　闞澤聽罷，大笑曰：「虧汝不惶恐，敢自誇熟讀兵書！還不及早收兵回去！倘若交
戰，必被周瑜擒矣！無學之輩！可惜吾屈死汝手！」操曰：「何謂我無學？」澤曰：「
汝不識機謀，不明道理，豈非無學？」操曰：「你且說我那幾般不是處？」澤曰：「汝
無待賢之禮，吾何必言？但有死而已。」操曰：「汝若說得有理，我自然敬服。」澤曰
：「豈不聞『背主作竊，不可定期』？倘今約定日期，急切下不得手，這裏反來接應，
事必泄漏。但可覷便而行，豈可預期相訂乎？汝不明此理，欲屈殺好人，真無學之輩也
！」

　　操聞言，改容下席而謝曰：「某見事不明，誤犯尊威，幸勿掛懷。」澤曰：「吾與
黃公覆，傾心投降，如嬰兒之望父母，豈有詐乎？」操大喜曰：「若二人能建大功，他
日受爵，必在諸人之上。」澤曰：「某等非為爵祿而來，實應天順人耳。」操取酒待之
。

　　少頃，有人入帳，於操耳邊私語。操曰：「將書來看。」其人以密書呈上。操觀之
，顏色頗喜。闞澤暗思：「此必蔡中，蔡和來報黃蓋受刑消息，操故喜我投降之事為真
實也。」操曰：「煩先生再回江東，與黃公覆約定，先通消息過江，吾以兵接應。」澤
曰：「某已離江東，不可復還。望丞相別遣機密人去。」操曰：「若他人去，事恐泄漏
。」澤再三推辭；良久，乃曰：「若去則不敢久停，便當行矣。」

　　操賜以金帛，澤不受，辭別出營，再駕肩舟，重回江東，來見黃蓋，細說前事。蓋
曰：「非公能辯，則蓋徒受苦矣。」澤曰：「吾今去甘寧寨中，探蔡中，蔡和消息。」
蓋曰：「甚善。」澤至寧寨，寧接入。澤曰：「將軍昨為救黃公覆，被周公瑾所辱，吾
甚不平。」寧笑而不答。

　　正話間，蔡和，蔡中至。澤以目送甘寧。寧會意，乃曰：「周公瑾只自恃其能，全
不以我等為念。我今被辱，羞見江左諸人！」說罷，咬牙切齒，怕案大叫。澤乃虛與寧
耳邊低語，寧低頭不言，長歎數聲。

　　蔡和，蔡中見澤寧皆有反意，以言挑之曰：「將軍何故煩惱？先生有何不平？」澤
曰：「吾等腹中之苦，汝豈知耶！」蔡和曰：「莫非欲背吳投曹耶？」闞澤失色。甘寧
拔劍而起曰：「吾事已為窺破，不可不殺之以滅口！」

　　蔡和，蔡中慌曰：「二公勿憂，吾亦當以心腹之事相告。」寧曰：「可速言之！」
蔡和曰：「吾二人乃曹公使來詐降者，二公若有歸順之心，吾當引進。」寧曰：「汝言
果真乎？」二人齊聲曰：「安敢相欺？」寧佯喜曰：「若如此，是天賜其便也！」二蔡
曰：「黃公覆與將軍被辱之事，吾已報知丞相矣。」澤曰：「吾已為黃公覆獻書丞相，
今特來見興霸，相約同降耳。」寧曰：「大丈夫既遇明主，自當傾心相投。」

　　於是四共飲，同論心事。二蔡即時寫書，密報曹操，說甘寧與某同為內應。闞澤另
自修書，遣人密報曹操。書中具言黃蓋欲來，未得其便；但看船頭插青牙旗而來者，即
是也。

　　卻說曹操連得二書，心中疑感不定，聚眾謀士商議曰：「江左，甘寧，被周瑜所辱
，願為內應；黃蓋受責，令闞澤來納降；俱未可深信。誰敢直入周瑜寨中，探聽實信？
」蔣幹進曰：「某前日空往東吳，未得成功，深懷慚愧。今願捨身再往，務得實信，回
報丞相。」操大喜，即時令蔣幹上船。幹駕小舟，逕到江南水寨邊，便使人傳報。

　　周瑜聽得幹又到，大喜曰：「吾之成功，只在此人身上！」遂囑付魯肅：「請龐士
元來，為我如此如此。」原來襄陽龐統，字士元，因避亂寓居江東。魯肅曾薦之於周瑜
，統未及往見。瑜先使肅問計於統曰：「破曹當用何策？」統密謂肅曰：「欲破曹兵，
須用火攻；但大江面上，一船著火，餘船四散；除非獻『連環計』，教他釘作一處，然
後功可成也。」肅以告瑜，瑜深服其論，因謂肅曰：「為我行此計者，非龐士元不可。
」肅曰：「只怕曹操奸猾，如何去得？」

　　周瑜沈吟未決，正尋思沒個機會，忽報蔣幹又來。瑜大喜，一面分付龐統用計；一
面坐於帳上，使人請幹。幹見不來接，心中疑慮，教把船於僻靜岸口纜繫，乃入寨見周
瑜。瑜作色曰：「子翼何故欺吾太甚？」蔣幹笑曰：「吾想與你乃舊日弟兄，特來吐心
腹事，何言相欺也？」瑜曰：「汝要說我降，除非海枯石爛！前番吾念舊日交情，請你
痛飲一醉，留你同榻；你卻盜吾私書，不辭而去，歸報曹操，殺了蔡瑁，張允，致使吾
事不成。今日何故又來，必不懷好意！吾不看舊日之情，一刀兩段！本待送你過去，爭
奈吾一二日間，便要破曹賊；待留你在軍中，又必有泄漏。」便教左右：「送子翼往西
山庵中歇息。──待吾破了曹操，那時渡你過江未遲。」

　　蔣幹再欲開言，周瑜已入帳後去了。左右取馬與蔣幹乘坐，送到西山背後小庵歇息
，撥兩個軍人伏侍。幹在庵內，心中憂悶，寢食不安。是夜星露滿天，獨步出庵後，只
聽得讀書之聲。信步尋去，見山巖畔有草屋數椽，內射燈光。幹往窺之，只見一人挂劍
燈前，誦孫吳兵書。幹思此必異人也，叩戶請見。其人開門出迎，儀表非俗。幹問姓名
，答曰：「姓龐，名統，字士元。」幹曰：「莫非鳳雛先生否？」統曰：「然也。」幹
喜曰：「久聞大名，今何僻居此地？」答曰：「周瑜自恃才高，不能容物，吾故隱居於
此。公乃何人？」幹曰：「吾蔣幹也。」

　　統乃邀入草庵，共坐談心。幹曰：「以公之才，何往不利？如肯歸曹，幹當引進。
」統曰：「吾亦欲離江東久矣。公既有引進之心，即今便當一行。如遲則周瑜聞之，必
將見害。」

　　於是與幹連夜下山，至江邊尋著原來船隻，飛棹投江北。既至操寨，幹先入見，備
述前事。操聞鳳雛先生來，親自出帳迎入，分賓主坐定，問曰：「周瑜年幼，恃才欺眾
，不用良謀。操久聞先生大名，今得惠顧，乞不吝教誨。」統曰：「某素聞丞相用兵有
法，今願一睹軍容。」

　　操教備馬，先邀統同觀旱寨。統與操並馬登高而望。統曰：「傍山依林，前後顧盼
，出入有門，退進曲折，雖孫吳再生，穰苴復出，亦不過此矣。」操曰：「先生勿得過
譽，尚望指教。」於是又與同觀水寨。見向南分二十四座門，皆有艨艟戰艦，列為城郭
，中藏小船，往來有巷，起伏有序，統笑曰：「丞相用兵如此，名不虛傳！」因指江南
而言曰：「周郎！周郎！剋期必亡！」

　　操大喜回寨，請入帳中，置酒共飲，同說兵機。統高談雄辯，應答如流。操深敬服
，慇懃相待。統佯醉曰：「敢問軍中有良醫否？」操問何用。統曰：「水軍多疾，須用
良醫治之。」時操軍因不服水土，俱生嘔吐之疾，多有死者。操正慮此事，忽聞統言，
如何不問？統曰：「丞相教練水軍之法甚妙，但可惜不全。」操再三請問。統曰：「某
有一策，使大小水軍，並無疾病，安穩成功。」

　　操大喜，請問妙策。統曰：「大江之中，潮生潮落，風浪不息，北兵不慣乘舟，受
此顛播，便生疾病。若以大船小船各皆配搭，或三十為一排，或五十為一排，首尾用鐵
環連鎖，上鋪闊板，休言人可渡，馬亦可走矣。乘此而行，任他風浪潮水上下，復何懼
哉？」曹操下席而謝曰：「非先生良謀，安能破東吳耶？」統曰：「愚淺之見，丞相自
裁之。」操即時傳令，喚軍中鐵匠，連夜打造連環大釘，鎖住船隻。諸軍聞之，俱各喜
悅。後人有詩曰：

　　赤壁鏖兵用火攻，運籌決策盡皆同。若非龐統連環計，公瑾安能立大功？

　　龐統又謂操曰：「某觀江左豪傑，多有怨周瑜者。某憑三寸舌，為丞相說之，使皆
來降，周瑜孤立無援，必為丞相所擒。瑜既破，則劉備無所用矣。」操曰：「先生果能
成大功，操請奏聞天子，封為三公之列。」統曰：「某非為富貴，但欲救萬民耳。丞相
渡江，慎勿殺害。」操曰：「吾替天行道，安忍殺戮人民？」統拜求榜文，以安宗族。
操曰：「先生家屬，現居何處？」統曰：「只在江邊。若得此榜，可保全矣。」

　　操命寫榜僉押付統。統拜謝曰：「別後可速進兵，休待周郎知覺。」操然之。

　　統拜別，至江邊，正欲下船，忽見岸上一人，道袍竹冠，一把扯住統曰：「你好大
膽！黃蓋用苦肉計，闞澤下詐降書，你又來獻連環計，只恐燒不盡絕！你們拿出這等毒
手來，只好瞞曹操，也須瞞我不得！」嚇得龐統魂飛散。正是：莫道東南能制勝，誰云
西北獨無人？畢竟此人是誰，且看下文分解。

第四十八回：宴長江曹操賦詩，鎖戰船北軍用武

　　卻說龐統聞言，吃了一驚;急回視其人，原來卻是徐庶。統見是故人，心下方定；
回顧左右無人，乃曰：「你若說破我計，可惜江南八十一州百姓，皆是你送了也！」庶
笑曰：「此間八十三萬人馬，性命如何？」統曰：「元直真欲破我計耶？」庶曰：「吾
感劉皇叔厚恩，未嘗忘報。曹操逼死吾母，吾已說過終身不設一謀，今安肯破兄良策？
只是我亦隨軍在此，兵敗之後，玉石不分，豈能免難？君當教我脫身之術，我即緘口遠
避矣。」統笑曰：「元直如此高見遠識，諒此有何難哉！」庶曰：「願先生賜教。」統
去徐庶耳邊略說數句。庶大喜，拜謝。龐統別卻徐庶下船，自回江東。

　　且說徐庶當晚密使近人去各寨中暗布謠言。次日，寨中三三五五，交頭接耳而說。
早有探事人報知曹操，說：「軍中傳言西涼州韓遂，馬騰謀反，殺奔許都來。」操大驚
，急聚眾謀士商議曰：「吾引兵南征，心中所憂者，韓遂，馬騰耳。軍中謠言，雖未辨
虛實，然不可不防。」

　　言未畢，徐庶進曰：「庶蒙丞相收錄，恨無寸功報效。請得三千人馬，星夜往散關
把住隘口。如有緊急，再行告報。」操喜曰：「若得元直去，吾無憂矣。散關之上，亦
有軍兵，公統領之。目下撥三千軍步軍，命臧霸為先鋒，星夜前去，不可稽遲。」徐庶
辭了曹操，與臧霸便行。……此便是龐統救徐庶之計。後人有詩曰：曹操征南日日憂，
馬騰韓遂起戈矛。鳳雛一語教徐庶，正似游魚脫釣鉤。

　　曹操自遣徐庶去後，心中稍安，遂上馬先看沿江旱寨，次看水寨。乘大船一隻，於
中央上建「帥」字旗號，兩傍皆列水寨，船上埋伏弓弩千張。操居於上。時建安十二年
冬十一月十五日，天氣晴明，平風靜浪。操令：「置酒設樂於大船之上，吾今夕欲會諸
將」。

　　天色向晚，東山月上，皎皎如同白日。長江一帶，如橫素練。操坐大船之上，左右
侍御者數百人，皆錦衣繡襖，荷戈執戟。文武眾官，各依次而坐。操見南屏山色如畫，
東視柴桑之境，西觀夏口之江，南望樊山，北覷烏林，四顧空闊，心中歡喜，謂眾官曰
：「吾自起義兵以來，與國家除兇去害，誓願掃清四海，削平天下;所未得者江南也。
今吾有百萬雄師，更賴諸公用命，何患不成功耶？收服江南之後，天下無事，與諸公共
享富貴，以樂太平。」文武皆起謝曰：「願得早奏凱歌。我等終身皆賴丞相福蔭。」操
大喜，命左右行酒。

　　飲至半夜，操酒酣，遙指南岸曰：「周瑜，魯肅，不識天時。今幸有投降之人，為
彼心腹之患，此天助吾也。」荀攸曰：「丞相勿言，恐有泄漏。」操大笑曰：「座上諸
公，與近侍左右，皆吾心腹之人也，，言之何礙？」又指夏口曰：「劉備，諸葛亮，汝
不料螻蟻之力，欲撼泰山，何其愚耶！」顧謂諸將曰：「吾今年五十四歲矣。如得江南
，竊有所喜。昔日喬公與吾至契，吾知其二女皆有國色。後不料為孫策，周瑜，所娶。
吾今新構銅雀臺於漳水之上，如得江南，當娶二喬，置之臺上，以娛暮年，吾願足矣。
」言罷大笑。唐人杜牧之有詩曰：折戟沈沙鐵未消，自將磨洗認前朝。東風不與周郎便
，銅雀春深鎖二喬。

　　曹操正笑談間，忽聞鴉聲望南飛鳴而去。操問曰：「此鴉緣何夜鳴？」左右答曰：
「鴉見月明，疑是天曉，故離樹而鳴也。」操又大笑。時操已醉，乃取槊立於船上，以
酒奠於江中，滿飲三爵，橫槊謂諸將曰：「我持此槊破黃巾，擒呂布，滅袁術，收袁紹
，深入塞北，直抵遼東，縱橫天下：頗不負大丈之志也。今對此景，甚有慷慨。吾當作
歌，汝等和之。」歌曰：對酒當歌，人生幾何？譬如朝露，去日苦多。慨當以慷，憂思
難忘。何以解憂，惟有杜康。青青子衿，悠悠我心。呦呦鹿鳴，食野之苹。我有嘉賓，
鼓瑟吹笙。皎皎如月，何時可輟？憂從中來，不可斷絕。越陌度阡，枉用相存。契闊談
讌，心念舊恩。月明星稀，烏鵲南飛，遶樹三匝，無枝可依。山不厭高，水不厭深。周
公吐哺，天下歸心。

　　歌罷，眾和之，共皆歡笑。忽座間一人進曰：「大軍相當之際，將士用命之時，丞
相何故出此不吉之言？」操視之，乃揚州刺史，沛國相人：姓劉，名馥，字元穎。馥起
自合淝，創立州治，聚逃散之民，立學校，廣屯田，興治教，久事曹操，多立功績。當
下操橫槊問曰：「吾言有何不吉？」馥曰：「『月明星稀，烏鵲南飛，遶樹三匝，無枝
可依。』此不吉之言。」操大怒曰：「汝安敢敗吾興！」手起一槊，刺死劉馥。眾皆驚
駭，遂罷宴。

　　次日，操酒醒，懊恨不已。馥子劉熙，告請父屍歸葬。操泣曰：「吾昨因醉誤傷汝
父，悔之無及。可以三公厚禮葬之。」又撥軍士護送靈柩，即日回葬。

　　次日，水軍都督毛玠，于禁，詣帳下，請曰：「大小船隻，俱已配搭連鎖停當。旌
旗戰具，一一齊備。請丞相調遣，剋日進兵。」

　　操至水軍中央大戰船上坐定，喚集諸將，各各聽令。水旱二軍，俱分五色旗號。水
軍中央黃旗毛玠，于禁，前軍紅軍張郃，後軍皂旗呂虔，左軍青旗文聘，右軍白旗呂通
。馬步前軍紅旗徐晃，後軍皂旗李典，左軍青旗樂進，右軍白旗夏侯淵。水陸路都接應
使夏侯惇，曹洪;護衛往來監戰使，許褚，張遼。其餘驍將，各依隊伍。

　　令畢，水軍寨中發擂三通，各隊伍戰船，分門而出。是日西北風驟起，各船拽起風
帆，衝波激浪，穩如平地。北軍在船上，踴躍施勇，刺鎗使刀。前後左右各軍，旗旛不
雜。又有小船五十餘隻，往來巡警催督。操立於將臺之上，觀看調練，心中大喜，以為
必勝之法;教且收住帆慢，各依次序回寨。操升帳謂眾謀士曰：「若非天命助吾，安得
鳳雛妙計？鐵索連舟，果然渡江如屐平地。」程昱曰：「船皆連鎖，固是平穩;但彼若
用火攻，難以迴避。不可不防。」操大笑曰：「程仲德雖有遠慮，卻還有見不到處。」
荀攸曰：「仲德之言甚是。丞相何故笑之？」

　　操曰：「凡用火攻，必藉風力。方今隆冬之際，但有西風北風，安有東風南風耶？
吾居於西北之上，彼兵皆在南岸，彼若用火，是燒自己之兵也，吾何懼哉？若是十月小
春之時，吾早已提備矣。」諸拜皆伏拜曰：「丞相高見，眾人不及。」操顧諸將曰：「
青，徐，燕，代之眾，不慣乘舟。今非此計，安能涉大江之險！」只見班部中，二將挺
身出曰：「小將雖幽，燕之人，也能乘舟。今願借巡船二十隻，直至北江口，奪旗鼓而
還，以顯北軍亦能乘舟也。」

　　操視之，乃袁紹手下舊將焦觸，張南也。操曰：「汝等皆生長北方，恐乘舟不便。
江南之兵，往來水上，習練精熟，汝勿輕以性命為兒戲也。」焦觸，張南大叫曰：「如
其不勝，甘受軍法。」操曰：「戰船盡已連鎖，惟有小舟。每舟可容二十人，只恐未便
接戰。」觸曰：「若用大船，何足為奇？乞付小舟二十餘隻。某與張南各引一半，只今
日直抵江南水寨，須要奪旗斬將而還。」操曰：「吾與汝二十隻船，差撥精銳軍五百人
，皆長槍硬弩。到來日天明，將大寨船出到江面上，遠為之勢。更差文聘亦領三十隻巡
船接應汝回。」

　　焦觸，張南，欣喜而退。次日四更造飯，五更結束已定，早聽得水寨中擂鼓鳴金。
船皆出寨，分布水面。長江一帶，青紅旗號交雜。焦觸，張南，領哨船二十隻，穿寨而
出，望江南進發。

　　卻說南岸隔日聽得鼓聲喧震，次望曹操調練水軍，探事人報知周瑜。瑜往山頂觀之
，操軍已收回。次日，忽又聞鼓聲震天，軍士急登高觀望，見有小船衝波而來，飛報中
軍。周瑜問帳下誰敢先出。韓當、周泰二人齊出曰：「某當權為先鋒破敵。」瑜喜，傳
令各寨嚴加守禦，不可輕動。韓當，周泰，各引哨船五隻，分左右而出。

　　卻說焦觸，張南，憑一勇之氣，飛棹小船而來。韓當胸披掩心，手執長槍，立於船
頭。焦觸船先到，便命軍士亂箭望韓當船上射來。當用牌遮隔。焦觸挺長槍與韓當交鋒
。當手起一槍，刺死焦觸。張南隨後大叫趕來。刺斜裏周泰船出。張南挺槍立於船頭，
兩邊弓矢亂射。周泰一臂挽牌，一手提刀。兩船相離七八尺，泰即飛身一躍，直躍過張
南船上，手起刀落，砍張南於水中，亂殺駕舟軍士。眾船飛棹急回。韓當，周泰，催船
追趕，到半江中，恰與文聘船相迎。兩邊便擺定船廝殺。

　　卻說周瑜引眾將立於山頂，遙望江北水面艨艟戰船，排合江上，旗幟號帶，皆有次
序;回看文聘與韓當，周泰相持。韓當，周泰奮力攻擊，文聘抵敵不住，回船而走。韓
，周二人，急催船追趕。周瑜恐二人深入重地，便將白旗招颭，令眾鳴金。二人乃揮棹
而回。

　　周瑜於山頂看隔江戰船，盡入水寨。瑜顧謂眾將曰：「江北戰船，如蘆葦之密;操
又多謀;當用何計以破之？」眾未及對，忽見曹操寨中，被風吹折中央黃旗，飄入江中
。瑜大笑曰：「此不祥之兆也！」

　　正觀之際，忽狂風大作，江中波濤拍岸。一陣風過，刮起旗角於周瑜臉上拂過。瑜
猛然想起一事在心，大叫一聲，往後便倒，口吐鮮血。諸將急救起時，卻早不省人事。
正是：一時忽笑又忽叫，難使南軍破北軍。畢竟周瑜性命如何，且看下文分解。

第四十九回：七星壇諸葛祭風，三江口周瑜縱火

　　卻說周瑜立於山頂，觀望良久，忽然望後而倒，口吐鮮血，不省人事。左右救回帳
中。諸將皆來動問，盡皆愕然，相顧曰：「江北百萬之眾，虎踞鯨吞。不料都督如此，
倘曹兵一至，，如之奈何？」慌忙差人申報吳侯，一面求醫調治。

　　卻說魯肅見周瑜臥病，心中憂悶，來見孔明，言周瑜猝病之事。孔明曰：「公以為
何如！」肅曰：「此乃曹操之福，江東之禍也。」孔明笑曰：「公瑾之病，亮亦能醫。
」肅曰：「誠如此，則國家幸甚！」即請孔明同去看病。肅先入見周瑜。瑜以被蒙頭而
臥。肅曰：「都督病勢若何？」周瑜曰：「心腹攪痛，時復昏迷。」肅曰：「曾服何藥
餌？」瑜曰：「心中嘔逆，藥不能下。」肅曰：「適來去望孔明，言能醫都督之病。現
在帳外，煩來醫治，何如？」

　　瑜命請入，教左右扶起，坐於床上。孔明曰：「連不晤君顏，何期貴體不安！」瑜
曰：「『人有旦夕禍福』，豈能自保？」孔明笑曰：「『天有不測風雲』，人又豈能料
乎？」瑜聞失色，乃作呻吟之聲。孔明曰：「都督心中似覺煩積否？」瑜曰：「然。」
孔明曰：「必須用涼藥以解之。」瑜曰：「已服涼藥，全然無效。」孔明曰：「須先理
其氣；氣若順，則呼吸之間，自然痊可。」

　　瑜料孔明必知其意，乃以言挑之曰：「欲得順氣，當服何藥？」孔明笑曰：「亮有
一方，便教都督氣順。」瑜曰：「願先生賜教。」孔明索紙筆，屏退左右，密書十六字
曰：「欲破曹公，宜用火攻；萬事俱備，只欠東風。」寫畢，遞與周瑜曰：「此都督病
源也。」

　　瑜見了大驚，暗思：「孔明真神人也！早已知我心事！只索以實情告之。」乃笑曰
：「先生已知我病源，將用何藥治之？事在危急，望即賜教。」孔明曰：「亮雖不才，
曾遇異人，傳授奇門遁甲天書，可以呼風喚雨。都督若要東南風時，可於南屏山建一臺
，名曰『七星壇』。高九尺，作三層，用一百二十人，手執旗旛圍遶。亮於臺上作法，
借三日三夜東南大風，助都督用兵，何如？」瑜曰：「休道三日三夜，只一夜大風，大
事可成矣。只是事在目前，不可遲緩。」孔明曰：「十一月二十日甲子祭風，至二十二
日丙寅風息，如何？」

　　瑜聞言大喜，矍然而起。便傳令差五百精壯軍士，往南屏山築壇；撥一百二十人，
執旗守壇，聽候使令。

　　孔明辭別出帳，與魯肅上馬，來南屏山相度地勢，令軍士取東南方赤土築壇。方圓
二十四丈，每一層高三尺，共是九尺。下一層插二十八宿旗：東方七面青旗，按角，亢
，氐，房，心，尾，箕，布蒼龍之形；北方七面皂旗，按斗，牛，女，虛，危，室，壁
，作玄武之勢：西方七面白旗，按奎，婁，冑，昴，畢，觜，參，踞白虎之威；南方七
面紅旗，按井，鬼，柳，星，張，翼，軫，成朱雀之狀。第二層周圍黃旗六十四面，按
六十四卦，分八位而立。上一層用四人，各人戴束髮冠，穿皂羅袍，鳳衣博帶，朱履方
裾，前左立一人，手執長竿，竿尖上用雞羽為葆，以招風信；前右立一人，手執長竿，
竿上繫七星號帶，以表風色；後左立一人，捧寶劍；後右立一人，捧香爐。壇下二十四
人，各持旌旗，寶蓋，大戟，長戈，黃旄，白銊，朱旛，皂縣，環遶四面。

　　孔明於十一月二十日甲子吉辰，沐浴齋戒，身披道衣，跣足散髮，來到壇前，分付
魯肅曰：「子敬自往軍中相助公瑾調兵。倘亮所祈無應，不可有怪。」魯肅別去。孔明
囑付守壇將士：「不許擅離方。不許交頭接耳。不許失口亂言。不許失驚打怪。如違令
者斬。」眾皆領命。孔明緩步登壇，觀瞻方位已定，焚香於爐，注水於盂，仰天暗祝。
下壇入帳中少歇，令軍士更替吃飯。孔明一日上壇三次，下壇三次，──卻不見有東南
風。

　　且說周瑜請程普，魯肅一班軍官，在帳中伺侯，只等東南風起，便調兵出；一面關
報孫權接應。黃蓋已自準備火船二十隻，船頭密布大釘；船內裝載蘆葦乾柴，灌以魚油
，上鋪硫黃燄硝引火之物，各用青布油單遮蓋；船頭上插青龍牙旗，船尾各繫走舸。在
帳下聽侯，只等周瑜號令。甘寧，闞澤窩盤蔡和，蔡中，在外寨中，每日飲酒，不放一
卒登岸。周圍盡是東吳軍馬，把得水洩不通。只等帳上號令下來。

　　周瑜正在帳中坐議，探子來報：「吳侯船隻離寨八十五里停泊，只等都督好音。」
瑜即差魯肅遍告各部下官兵將士：「俱各收拾船隻軍器帆櫓等物。號令一出，時刻休違
。倘有違誤，即按軍法。」眾兵將得令，一個個磨拳擦掌，準備廝殺。

　　是日看看近夜，天色清明，微風不動。瑜謂魯肅曰：「孔明之言謬矣。隆冬之時，
怎得東南風乎？」肅曰：「吾料孔明必不謬談。」

　　將近三更時分，忽聽風聲響，旗旛轉動。瑜出帳看時時，旗腳竟飄西北，霎時間東
南風大起。

　　瑜駭然曰：「此人有奪天地造化之法，鬼神不測之術！若留此人，乃東吳禍根也。
及早殺卻，免生他日之憂。」急喚帳前護軍校尉丁奉，徐盛二將：「各帶一百人。徐盛
從江內去，丁奉從旱路去，都到南屏山七星壇前。休問長短，拏住諸葛亮便行斬首，將
首級來請功。」

　　二將領命，徐盛下船，一百刀斧手，蕩開棹槳；丁奉上馬，一百弓拏手，各跨征駒
，往南屏山來。於路正迎著東南風起。後人有詩曰：七星壇上臥龍登，一夜東風江水騰
，不是孔明施妙計，周郎安得逞才能？

　　丁奉馬軍先到，見壇上執旗將士，當風而立。丁奉下馬提劍上壇，不見孔明，慌問
守壇將士。答曰：「恰纔下壇去了。」丁奉忙下壇尋時，徐盛船已到。二人聚於江邊。
小卒報曰：「昨晚一隻快船停在前灘口，適間卻見孔明披髮下船。那船望上水去了。」

　　丁奉，徐盛，便分水陸兩路追襲。徐盛教拽起滿帆，搶風而使。遙望前船不遠，徐
盛在船頭高聲大叫：「軍師休去！都督有請！」只見孔明立於船尾大笑曰：「上覆都督
：好好用兵。諸葛亮暫回夏口，異日再容相見。」徐盛曰：「請暫少住。有緊話說。」
孔明曰：「吾已料定都督不能容我，必來加害，預先教趙子龍來相接。將軍不必追趕！
」

　　徐盛見前船無篷，只顧趕去。看看至近，趙雲拈弓搭箭，立於船尾大叫曰：「吾乃
常山趙子龍也！奉令特來接軍師。你如何來追趕？本待一箭射死你來，顯得失了兩家和
氣教你知我手段！」言迄，箭到處，射斷徐盛船上篷索。那篷墮落下水，其船便橫。趙
雲卻教自己船上拽起滿帆，乘順風而去。其船如飛，追之不及。

　　岸上丁奉喚徐盛船近岸，言曰：「諸葛亮神機妙算，人不可及。更兼趙雲有萬夫不
當之勇。汝知他當陽長阪時否？吾等只索回報便了。」於是二人回見周瑜，言孔明預先
約趙雲迎接去了。周瑜大驚曰：「此人如此多謀，使我曉夜不安矣！」魯肅曰：「且待
破曹之後，卻再圖之。」

　　瑜從其言，喚集諸將聽令。先教甘寧帶了蔡中並降卒沿南岸而走：「只打北軍旗號
，直取烏林地面，正當曹操屯糧之所。深入軍中，舉火為號。只留下蔡和一人在帳下，
我有用處。」第二喚太史慈分付：「你可領三千兵，直奔黃州地界，斷曹操合淝接應之
兵，就逼曹兵，放火為處。只看紅旗，便是吳侯接應兵到。」這兩隊兵最遠先發。第三
喚呂蒙領三千兵去烏林接應，甘寧焚燒曹操寨柵。第四喚凌統領三千兵，直接彝陵界首
，只看烏林火起，以兵應之。第五喚董襲領三千兵，直取漢陽；從漢川殺奔曹操寨中，
看白旗接應。第六喚潘璋領三千兵，盡打白旗往漢陽接應董襲。

　　六隊軍馬各自分路去了。卻令黃蓋安排火船，使小卒馳書約曹操令夜來降。一面撥
戰船四隻，隨於黃蓋船後接應。第一隊領兵軍官韓當，第二隊領兵軍官周泰，第三隊領
兵軍官蔣欽，第四隊領兵軍官陳武：四隊各引戰船三百隻，前面各擺列火船二十隻。周
瑜自與程普在大艨艟上督戰，徐盛，丁奉為左右護衛，只留魯肅共闞澤及眾謀士守寨。
程普見周瑜調軍有法，甚相敬服。

　　卻說孫權差使命持兵符至，說已差陸遜為先鋒，直抵蔪黃地面進兵，吳侯自為後應
。瑜又差人西山放火，南屏山舉旗號。各各準備停當，只等黃昏舉動。

　　話分兩頭：且說劉玄德在夏口專候孔明回來，忽見一隊船到，乃是公子劉琦自探聽
消息。玄德請上敵樓坐定，說：「東南風起多時，子龍去接孔明，至今不見到，吾心甚
憂。」小校遙指樊口港上：「一帆風送扁舟來到，必軍師也。」玄德與劉琦下樓迎接。
須臾到，孔明，子龍登岸。玄德大喜。問候畢，孔明曰：「且無暇告訴別事。前者所約
軍馬戰船，皆已辦否？」玄德曰：「收拾久矣，只候軍師調用。」

　　孔明便與玄德，劉琦升帳坐定，謂趙雲曰：「子龍可帶三千軍馬，渡江逕取烏林小
路，揀樹木蘆葦密處埋伏。今夜四更已後，曹操必然從那條路奔走。等他軍馬過。就半
中間放起火來。雖然不殺他盡絕，也殺一半。」雲曰：「烏林有兩條路：一條通南郡，
一條取荊州。不知向那條路來？」孔明曰：「南郡勢迫，曹操不敢往，必來荊州，然後
大軍投許昌而去。」

　　雲領計去了。又喚張飛曰：「翼德可領三千兵渡江，截斷彝陵這條路，去葫蘆谷口
埋伏。曹操不敢走南彝陵，必望北彝陵去。來日雨過，必然來埋鍋造飯。只看煙起，便
就山邊放起火來。雖然不捉得曹操，翼德這場功料也不小。」

　　飛領計去了。又喚糜竺，糜芳，劉封三人，各駕船隻。遶江剿擒敗軍，奪取器械。
三人領計去了。孔明起身，謂公子劉琦曰：「武昌一望之地，最為緊要。公子便請回。
率領所部之兵，陳於岸口。操一敗必有逃來者，就而擒之，卻不可輕離城郭。」劉琦便
辭玄德，孔明去了。孔明謂玄德曰：「主公可於樊口屯只，憑高而望，坐看今夜周郎成
大功也。」

　　時雲長在側，孔明全然不睬。雲長忍耐不住，乃高聲曰：「關某自隨兄長征戰多年
來，未嘗落後。今日逢大敵，軍師卻不委用，此是何意？」孔明笑曰：「雲長勿怪！某
本欲煩足下把一個最緊要的隘口，怎奈有些遠礙處，不敢教去。」雲長曰：「有何違礙
？願即見諭。」孔明曰：「昔日曹操待足下甚厚，足下當有以報之。今日操兵敗，必走
華容道。若令足下去時，必然放他過去。因此不敢教去。」

　　雲長曰：「軍師好多心！當日曹操果是重待某，某已斬顏良，誅文醜，解白馬之圍
，報過他了。今日撞見，豈肯輕放！」孔明曰：「倘若放了時，卻如何？」雲長曰：「
願依軍法。」孔明曰：「如此，立下軍令狀。」雲長便與了軍令狀。雲長曰：「若曹操
不從那條路上來，如何？」孔明曰：「我亦與你軍今狀。」

　　雲長大喜，孔明曰：「雲長可於華容小路高山之處，堆積柴草，放起一把火煙，引
曹操來。」雲長曰：「曹操望見煙，知有埋伏，如何肯來？」孔明笑曰：「豈不聞兵法
虛虛實實之論？操雖能用兵，只此可以瞞過他也。他見煙起，將謂虛張聲勢，必然投這
條路來。將軍休得容情。」

　　雲長領了將令，引關平，周倉並五百校刀手，投華容道埋伏去了。玄德曰：「吾弟
義氣深重，若曹操果然投華容道去時，只恐端的放了。」孔明曰：「亮夜觀乾象，操賊
未合身亡。留這人情，，教雲長做了，亦是美事。」玄德曰：「先生神算，世所罕及！
」孔明遂與玄德往樊口看周瑜用兵，留孫乾，簡雍守城。

　　卻說曹操在大寨中，與眾將商議，只等黃蓋消息。當日東南風起甚緊，程昱入告曹
操曰：「今日東南風起，宜預隄防。」操笑曰：「冬至一陽生，來復之時，安得無東南
風？何足為怪？」

　　軍士忽報江東一隻小船來到，說有黃蓋密書，操急喚入，其人呈上書。書中訴說：
「周瑜關防嚴緊，因此無計脫身。今有鄱陽湖新運到糧，周瑜差蓋巡哨，已有方便。好
歹殺江東名將，獻首來降。只在今晚三更，船上插青龍牙旗者，即糧船也。」操大喜，
遂與眾將來到水寨中大船上，觀望黃蓋船到。

　　且說江東，天色向晚，周瑜喚出蔡和，令軍士縛倒，和叫：「無罪！」瑜曰：「汝
是何等人，敢來詐降！吾今缺少福物祭旗，願借你首級。和抵賴不過，大叫曰：「汝家
闞澤，甘寧，亦曾與謀！」瑜曰：「此乃吾之所使也。」蔡和悔之無及。瑜令捉至江邊
皂纛旗下，奠酒燒紙，一刀斬了蔡和，用血祭旗畢，便令開船。黃蓋在第三隻火船上，
獨披掩心甲，手提利刃，旗上大書「先鋒黃蓋」。蓋乘一天順風，望赤壁進發。

　　是時東風大作，波浪洶湧。操在中軍遙望隔江，看看月上照耀江水，如萬道金蛇，
翻波戲浪。操迎風大笑，自以為得志。忽一軍指說：「江南隱隱一簇帆幔，使風而來。
」操憑高望之，報稱：「皆插青龍牙旗。內中有大旗，上書先鋒黃蓋名字。」操笑曰：
「公覆來降，此天助我也！」

　　來船漸近。程昱觀望良久，謂操曰：「來船必詐。且休教近寨。」操曰：「何以知
之？」程昱曰：「糧在船中，船必穩重。今觀來船，輕而且浮；更兼今夜東南風甚緊；
倘有詐謀，何以當之？」操省悟，便問：「誰去止之？」文聘曰：「某在水上頗熟，願
請一往。」言畢，跳下小船，用手一指，十數隻巡船，隨文聘船出。聘立在船頭，大叫
：「丞相鈞旨，南船且休近寨，就江心拋住。」眾軍齊喝：「快下了篷！」

　　言未絕，弓弦響處，文聘被箭射中左臂，倒在船中。船上大亂，各自奔回。南船距
操寨止隔二里水面。黃蓋用刀一招，前船一齊發火。火趁風威，風助火勢，船如箭發，
煙燄障天。二十隻火船，撞入水寨。曹寨中船隻一時盡著；又被鐵環銷住，無處逃避。
隔江砲響，四下火船齊到，但見三江面上，火逐風飛，一派通紅，漫天徹地。

　　曹操回觀岸上營寨，幾處煙火。黃蓋跳在小船上，背後數人駕舟，冒煙突火，來尋
曹操，操見勢急，方欲跳上岸，忽張遼駕一小腳船，扶操下得船時，那隻大船，已自著
了。張遼與十數人保護曹操，飛奔岸口。黃蓋望見穿絳紅袍者下船，料是曹操，乃催船
速進，手提利刃，高聲大叫：「曹賊休走！黃蓋在此！」操叫苦連聲。張遼拈弓搭箭，
覷著黃蓋較近，一箭射去。此時風聲正大，黃蓋在火光中，那裏聽得弓弦響？正中肩窩
，翻身落水。正是：火厄盛遭水厄，棒瘡愈後患金瘡。未知黃蓋性命如何，且看下文分
解。

第五十回：諸葛亮智算華容，關雲長義釋曹操

　　卻說當夜張遼一箭射黃蓋下水，救得曹操登岸，尋著馬匹走時，軍已大亂。韓當冒
煙突火來攻水寨，忽聽得士卒報道：「後梢舵上一人，高叫將軍表字。」韓當細聽，但
聞高叫：「公義救我！」當曰：「此黃公覆也！」急教救起。見黃蓋負箭著傷，咬出箭
桿，箭頭陷在肉內。韓當急為脫去濕衣，用刀剜出箭頭，扯旗束之，脫自己戰袍與黃蓋
穿了，先令別船送回大寨醫治。原來黃蓋深知水性，故大寒之時，和甲墮江，也逃得性
命。

　　卻說當日滿江火滾，喊聲震地。左邊是韓當，蔣欽，兩軍從赤壁西邊殺來；右邊是
周泰，陳武，兩軍從赤壁東邊殺來；正中是周瑜，程普，徐盛，丁奉，大隊船隻都到，
火須兵應，兵仗火威。此正是：三江水戰，赤壁鏖兵。曹軍著槍中箭，火焚水溺者，不
計其數。後人有詩曰：魏吳爭鬥決雌雄，赤壁樓船一掃空。烈火初張照雲海，周郎曾此
破曹公。

　　又有一絕云：山高月小水茫茫，追歎前朝割據忙。南士無心迎魏武，東風有意便周
郎。

　　不說江中鏖兵。且說甘寧令蔡中引入曹寨深處，寧將蔡中一刀砍於馬下，就草上放
起火來。呂蒙遙望中軍火起，也放十數處火，接應甘寧。潘璋，董襲，分頭放火吶喊。
四下裏鼓聲大震。曹操與張遼引百餘騎，在火林內走，看前面無一處不著。正走之間，
毛玠救得文聘，引十數騎到。操令軍尋路。張遼指道：「只有烏林，地面空闊，可走。
」操逕奔烏林。

　　正走間，背後一軍趕到，大叫：「曹賊休走！」火光中現出呂蒙旗號。操催軍馬向
前，留張遼斷後，抵敵呂蒙。卻見前面火把又起，從山谷中擁出一軍，大叫：「凌統在
此！」曹操肝膽皆裂。忽刺斜裏一彪軍到，大叫：「丞相休慌！徐晃在此！」彼此混戰
一場，路望北而走。忽見一隊軍馬，屯在山坡前。徐晃出問，乃是袁紹手下降將馬延，
張顗，有三千北地軍馬，列寨在彼；當夜見滿天火起，未敢轉動，恰好接著曹操。操教
二將引一千軍馬開路，其餘留著護身。操得這枝生力軍馬，心中稍安。馬延，張顗二將
，飛騎前行。不到十里，喊聲起處，一彪軍出。為首一將，大呼曰：「吾乃東吳，甘興
霸也！」馬延正欲交鋒，早被甘寧一刀斬於馬下。張顗挺槍來迎，寧大喝一聲，顗措手
不及，被寧手起一刀，翻身落馬。後軍飛報曹操。

　　操此時指望合淝有兵救應，不想孫權在合淝路口，望見江中火光，知是我軍得勝，
便教陸遜舉火為號；太史慈見了，與陸遜合兵一處，衝殺將來。操只得望彝陵而走。路
上撞見張郃，操令斷後。縱馬加鞭，走至五更，回望火光漸遠，操心方定，問曰：「此
是何處？」左右曰：「此是烏林之西，宜都之北。」

　　操見樹林叢雜，山川險峻，乃於馬上仰面大笑不止。諸將問曰：「丞相何故大笑？
」操曰：「吾不笑別人，單笑周瑜無謀，諸葛亮少智。若是吾用兵之時，預先在這裏伏
下一軍，如之奈何？」

　　說猶未了，兩邊鼓聲震響，火光沖天而起，驚得曹操幾乎墜馬。刺斜裏一彪軍殺出
，大叫：「我趙子龍奉軍師將令，在此等候多時了！」操教徐晃，張郃雙敵趙雲，自己
冒煙突火而去。子龍不來追趕，只顧搶奪旗幟，曹操得脫。

　　天色微明，黑雲罩地，東南風尚不息。忽然大雨傾盆，濕透衣甲。操與軍士冒雨而
行，諸軍皆有飢色。操令軍士往村落中劫掠糧食，尋覓火種。方欲造飯，後面一軍趕到
。操心甚慌。原來卻是李典，許褚保謢著眾謀士來到。

　　操大喜，令軍馬且行，問：「前面是那裏地面？」

　　人報：「一邊是南彝陵大路，一邊是北彝陵山路。」操問：「那裏投南郡江陵去近
？」軍士稟曰：「取南彝陵過葫蘆口去最便。」操教走南彝陵。行至葫蘆口，軍皆飢餒
，行走不上，馬亦困乏，多有倒於路者。操教前面暫歇。馬上有帶得鑼鍋的，也有村中
掠得糧米的，便就山邊揀乾處埋鍋造飯，割馬肉燒吃，盡皆脫去濕衣，於風頭吹晒。馬
皆摘鞍野放，咽咬草根。

　　操坐於書疏林之下，仰面大笑。眾官問曰：「適來丞相笑周瑜，諸葛亮，引惹出趙
子龍來，又折了許多人馬，如今為何又笑？」操曰：「吾笑諸葛亮，周瑜，畢竟智謀不
足。若是我用兵時，就這個去處，也埋伏一彪軍馬，以逸待勞；我等縱然脫得性命，也
不免重傷矣。彼見不到此，我是以笑之。」

　　正說間，前軍後軍一齊發喊。操大驚，棄甲上馬。眾軍多有不及收馬者。早見四下
火煙布合山口，一軍擺開。為首乃燕人張翼德，橫矛立馬，大叫：「操賊走那裏去！」
諸軍眾將見了張飛，盡皆膽寒。許褚騎無鞍馬來戰張飛。張遼，徐晃二將，縱馬也來夾
攻。兩邊軍馬混戰做一團。操先撥馬走脫，諸將各自脫身。張飛從後趕來。操迤邐奔逃
，追兵漸遠，回顧眾將多已帶傷。

　　正行間，軍士稟曰：「前面有兩條路，請問丞相從那條路去？」操問：「那條路近
？」軍士曰：「大路稍平，卻遠五十餘里；小路投華容道，卻近五十餘里。只是地窄路
險，坑坎難行。」操令人上山觀望，回報：「小路山邊有數處煙起。大路並無動靜。」
操教前軍便走華容道小路。諸將曰：「烽煙起處，必有軍馬，何故反走這條路？」操曰
：「豈不聞兵書有云：『虛則實之，實則虛之。』諸葛亮多謀，故使人於山僻燒煙，使
我軍不敢從這條山路走，他卻伏兵於大路等著。吾料已定，偏不教中他計！」諸將皆曰
：「丞相妙算，人所不及。」遂勒兵走華容道。此時人皆飢倒，馬盡困乏。焦頭爛額者
扶策而行，中箭著槍者勉強而走。衣甲濕透，個個不全。軍器旗旛，紛紛不整。大半皆
是彝陵道上被趕得慌，只騎得禿馬，鞍轡衣服，盡皆拋棄。正值隆冬嚴寒之時，其苦何
可勝言。

　　操見前軍停馬不進，問是何故。回報曰：「前面山僻路小，因早晨下雨，坑塹內積
水不流，泥陷馬蹄，不能前進。」操大怒，叱曰：「軍旅逢山開路，遇水疊橋，豈有泥
濘不堪行之理！」傳下號令，教老弱中傷軍士在後慢行，強壯者擔土束柴，搬草運蘆，
填塞道路，務要即時行動；如違令者斬。眾軍只得都下馬，就路旁砍伐竹木，填塞山路
。操恐後軍來趕，令張遼，許褚，徐晃，引百騎執刀在手，但遲慢者便斬之。

　　操喝令人馬沿棧而行，死者不可勝數。號哭之聲，於路不絕。操怒曰：「生死有命
，何哭之有！如再哭者立斬！」三停人馬，一停落後，一停填了溝壑，一停跟隨曹操。
過了險峻，路稍平坦。操回顧止有三百餘騎隨後，並無衣甲袍鎧整齊者。操催速行。眾
將曰：「馬盡乏矣，只好少歇。」操曰：「趕到荊州將息未遲。」又行不到數里，操在
馬上揚鞭大笑。眾將問：「丞相何又大笑？」操曰：「人皆言周瑜，諸葛亮足智多謀，
以吾觀之，到底是無能之輩。若使此處伏一旅之師，吾等皆束手受縛矣。」

　　言未畢。一聲砲響，兩邊五百校刀手擺開，為首大將關雲長，提青龍刀，跨赤兔馬
，截住去路。操軍見了，亡魂喪膽，面面相覷。操曰：「既到此處，只得決一死戰！」
眾將曰：「人縱然不怯，馬力已乏，安能復戰？」程昱曰：「某素知雲長傲上而不忍下
，欺強而不凌弱；恩怨分明，信義素著。丞相昔日有恩於彼，今只親自告之，可脫此難
。」

　　操從其說，即縱馬向前，欠身謂雲長曰：「將軍別來無恙？」雲長亦欠身答曰：「
關某奉軍師將令，等候丞相多時。」操曰：「曹操兵敗勢危，到此無路，望將軍以昔日
之情為重。」雲長曰：「昔日關某雖蒙丞相厚恩，然已斬顏良，誅文醜，解白馬之圍，
以奉報矣。今日之事，豈敢以私廢公？」操曰：「五關斬將之時，還能記否？大丈夫以
信義為重。將軍深明春秋，豈不知庾公之斯追子濯孺子之事乎？」

　　雲長是個義重如山之人，想起當日曹操許多恩義，與後來五關斬將之事，如何不動
心？又見曹軍惶惶皆欲垂淚，越發心中不忍。於是把馬頭勒回，謂眾軍曰：「四散擺開
。」這個分明是放曹操的意思。操見雲長回馬，便和眾將一齊衝將過去。雲長回身時，
曹操已與眾將過去了。雲長大喝一聲，眾軍皆下馬，哭拜於地。雲長愈加不忍。正猶豫
間，張遼驟馬而至，雲長見了，又動故舊之情；長歎一聲，並皆放去，後人有詩曰：曹
瞞兵敗走華容，正與關公狹路逢。只為當初恩義重，放開金鎖走蛟龍。

　　曹操既脫華容之難，行至谷口，回顧所隨軍兵，止有二十七騎。比及天晚，已近南
郡，火把齊明，一簇人馬攔路。操大驚曰：「吾命休矣！」只見一群哨馬衝到，方認得
是曹仁軍馬。操纔心安。曹仁接著，言：「雖知兵敗，不敢遠離，只得在附近迎接。」
操曰：「幾與汝不相見也！」

　　於是引眾入南郡安歇。隨後張遼也到，說雲長之德。操點將校中傷者極多，操皆令
將息。曹仁置酒與操解悶。眾謀士俱在座。操忽仰天大慟。眾謀士曰：「丞相於虎窟中
逃難之時，全無懼怯；今到城中，人已得食，馬已得料，正須整頓軍馬復仇，何反痛哭
？」操曰：「吾哭郭奉孝耳！若奉孝在，決不使吾有此大失也！」遂搥胸大哭曰：「哀
哉，奉孝！痛哉，奉孝！惜哉，奉孝！」眾謀士皆默然自慚。

　　次日，操喚曹仁曰：「吾今暫回許都，收拾軍馬，必來報讎。汝可保全南郡。吾有
一計，密留在此，非急休開，急則開之。依計而行，使東吳不敢正視南郡。」仁曰：「
合淝，襄陽，誰可保守？」操曰：「荊州託汝管領；襄陽吾已撥夏侯惇守把。合淝最為
緊要之地，吾命張遼為主將，樂進，李典為副將，保守此地。但有緩急，飛報將來。」

　　操分撥已定，遂上馬引眾奔回許昌。荊州原降文武各官，依舊帶回許昌調用。曹仁
自遺曹洪據守彝陵，南郡，以防周瑜。

　　卻說關雲長放了曹操，引軍自回。此時諸路軍馬，皆得馬匹、器械、錢糧，已回夏
口；獨雲長不獲一人一騎，空身回見玄德。孔明正與玄德作賀，忽報雲長至。孔明忙離
坐席，執盃相迎曰：「且喜將軍立此蓋世之功，與普天下除大害。合宜遠慶賀。」

　　雲長默然。孔明曰：「將軍莫非因吾等不曾遠接，故而不樂？」回顧左右曰：「汝
等緣何不先報？」雲長曰：「關某特來請死。」孔明曰：「莫非曹操不曾容道上來？」
雲長曰：「是從那裏來。關某無能，因此被他走脫。」孔明曰：「拏得甚將士來？」雲
長曰：「皆不曾拏。」孔明曰：「此是雲長想曹操昔日之恩，故意放了。但既有軍令狀
在此，不得不按軍法。」遂叱武士推出斬之。正是：拚將一死酬知已，玫令千秋仰義名
。未知雲長性命如何，且看下文分解。

第五十一回：曹仁大戰東吳兵，孔明一氣周公瑾

　　卻說孔明欲斬雲長。玄德曰：「昔吾三人結義時，誓同生死。今雲長雖犯法，不忍
違卻前盟。望權記過，容將功贖罪。」孔明方纔饒了。

　　且說周瑜收軍點將，各各敘功，申報吳侯。所得降卒，盡皆發付渡江。大犒三軍，
遂進兵攻取南郡。前隊臨江下寨，前後分五營。周瑜居中。

　　瑜正與眾商議征進之策，忽報：「劉玄德使孫乾來與都督作賀。」瑜命請入。乾施
禮畢，言：「主公特命乾拜謝都督大德，有薄禮上獻。」瑜問曰：「玄德在何處？」乾
答曰：「現移兵屯油江口。」瑜驚曰：「孔明亦在油江否？」乾曰：「孔明與主公同在
油江。」瑜曰：「足下先回，某自來相謝也。」

　　瑜收了禮物，發付孫乾先回。肅曰：「卻纔都督為何失驚？」瑜曰：「劉備屯兵油
江，必有取南郡之意。我等費了許多軍馬，用了許多錢糧，目下南郡垂手可得；彼等心
懷不仁，要就見成，須放著周瑜不死！」肅曰：「當用何策退之？」瑜曰：「吾自去和
他說話。好便好；不好時不等他取南郡，先結果了劉備！」肅曰：「某願同往。」於是
瑜與魯肅引三千輕騎，逕投油江口來。

　　先說孫乾回見玄德，言周瑜將親來相謝。玄德乃問孔明曰：「來意若何？」孔明笑
曰：「那裏為這些薄禮，肯來相謝。止為南郡而來。」玄德曰：「他若提兵來，何以待
之？」孔明曰：「他來便可如此如此答應。」遂於油江口擺開戰船，岸上列著軍馬。

　　人報：「周瑜，魯肅，引兵到來。」孔明使趙雲領數騎來接。瑜見軍勢雄壯，心甚
不安。行至營門外，玄德，孔明迎入帳中。各敘禮畢，設宴相待。玄德舉酒致謝鏖兵之
事。

　　酒至數巡，瑜曰：「豫州移兵在此，莫非有取南郡之意否？」玄德曰：「聞都督欲
取南郡，故來相助。若都督不取，備必取之。」瑜笑曰：「吾東吳久欲吞併漢江，今南
郡已在掌中，如何不取？」玄德曰：「勝負不可預定。曹操臨歸，今曹仁守南郡等處，
必有奇計；更兼曹仁勇不可當；但恐都督不能取耳。」瑜曰：「吾若取不得，那時任從
公取。」玄德曰：「孔明，子敬在此為證，都督休悔。」

　　魯肅躊躇未對。瑜曰：「大丈夫一言既出，何悔之有！」孔明曰：「都督此言，甚
是公論。先讓東吳去取；若不下，主公取之，有何不可？」瑜與肅辭別玄德，孔明，上
馬而去。玄德問孔明曰：「卻纔先生教備如此回答，雖一時說了，展轉尋思，於理未然
。我今孤窮一身，無置足之地，欲得南郡，權且容身；若先教周瑜取了，城池已屬東吳
矣，卻如何得住？」孔明大笑曰：「當初亮勸主公取荊州，主公不聽，今日卻忘耶？」
玄德曰：「前為景升之地，故不忍取；今為曹操之地，理合取之。」孔明曰：「不須主
公憂慮。儘著周瑜去廝殺，早晚教主公在南郡城中高坐。」玄德曰：「計將安出？」孔
明曰：「只須如此如此。」玄德大喜，只在江口屯紮，按兵不動。

　　卻說周瑜，魯肅回寨。肅曰：「都督如何亦許玄德取南郡？」瑜曰：「吾彈指可得
南郡，落得虛做人情。」隨問帳下將士：「誰敢先取南郡？」一人應聲而出，乃蔣欽也
。瑜曰：「汝為先鋒，徐盛、丁奉為副將，撥五千精銳軍馬，先渡江。吾隨後引兵接應
。」

　　且說曹仁在南郡，分付曹洪守彝陵，以為犄角之勢。人報：「吳兵已渡漢江。」仁
曰：「堅守勿戰為上。」驍騎牛金奮然進曰：「兵臨城下而不出戰，是怯也。況吾兵新
敗，正當重振銳氣。某願借精兵五百，決一死戰。」

　　仁從之，令牛金引五百軍出戰。丁奉縱馬來迎。約戰四五合，奉詐敗，牛金引軍追
趕入陣。奉指揮眾軍一裏圍牛金於陣中。金左右衝突，不能得出。曹仁在城上望見牛金
困在垓心，遂披甲上馬，引麾下壯士數百騎出城，奮力揮刀。殺入吳陣。徐盛迎戰，不
能抵當。曹仁殺到垓心，救出牛金，回顧尚有數十騎在陣，不能得出，遂復翻身殺入，
救出重圍。正遇蔣欽攔路，曹仁與牛金奮力衝散。仁弟曹純，亦引兵接應。混殺一陣，
吳軍敗走，曹仁得勝而回。

　　蔣欽兵敗，回見周瑜，瑜怒欲斬之，眾將告免。

　　瑜即點兵，要親與曹仁決戰。甘寧曰：「都督未可造次。今曹仁令曹洪據守彝陵，
為犄角之勢。某願以精兵三千，徑取彝陵，都督然後可取南郡。」

　　瑜服其論，先教甘寧引三千兵攻打彝陵。早有細作報知曹仁，仁與陳矯商議。矯曰
：「彝陵有失，南郡亦不可守矣。宜速救之。」仁遂令曹純與牛金暗地引兵救曹洪。曹
純先使人報知曹洪，令洪出城誘敵。甘寧引兵至彝陵，洪出與甘寧交鋒。戰有二十餘合
，洪敗走。寧奪了彝陵。至黃昏時，曹純，牛金兵到，兩下相合，圍了彝陵。

　　探馬飛報周瑜，說甘寧困於彝陵城中，瑜大驚。程普曰：「可急分兵救之。」瑜曰
：「此地正當衝要之處，若分兵去救，倘曹仁引兵來襲，奈何？」呂蒙曰：「甘興霸乃
江東大將，豈可不救？」瑜曰：「吾欲自往救之；但留何人在此，代當吾任？」蒙曰：
「留凌公續當之。蒙為前驅，都督斷後；不須十日，必奏凱歌。」瑜曰：「未知凌公續
肯暫代吾任否？」凌統曰：「若十日為期，可當之；十日之外，不勝其任矣。」

　　瑜大喜，遂留兵萬餘，付與凌統，即日起大兵投彝陵來。蒙謂瑜曰：「彝陵南僻小
路，取南郡極便。可差五百軍去砍倒樹木，以斷其路。彼軍若敗，必走此路。馬不能行
，必棄馬而走，吾可得其馬也。」

　　瑜從之，差軍去訖。大兵將至彝陵，瑜問：「誰可突圍而入，以救甘寧？」周泰願
往，即時綽刀縱馬，直殺入曹軍之中，逕到城下。甘寧望見周泰至，自出城迎之。泰言
：「都督自提兵至。」寧傳令教軍士嚴裝飽食，準備內應。

　　卻說曹洪，曹純，牛金聞周瑜兵將至，先使人往南郡報知曹仁，一面分兵拒敵。及
吳兵至，曹兵迎之。比及交鋒，甘寧，周泰分兩路殺出，曹兵大亂，吳兵四下掩殺。曹
洪，曹純，牛金，果然投小路而走；卻被亂柴塞道，馬不能行，盡皆棄馬而走。吳兵得
馬五百餘匹。周瑜驅兵星夜趕到南郡，正遇曹仁軍來救彝陵。兩軍接著，混戰一場。天
色已晚，各自收兵。

　　曹仁回城中，與眾商議。曹洪曰：「目今失了彝陵，勢已危急，何不拆丞相遺計觀
之，以解此危？」曹仁曰：「汝言正合吾意。」遂拆書觀之，大喜，便傳令教五更造飯
；平明，大小軍馬，盡皆棄城；城上遍插旌旗，虛張聲勢，軍分三門而出。

　　卻說周瑜救出甘寧，陳兵於南郡城外。見曹兵分三門而出，瑜上將臺觀看。只見女
牆邊虛插旌旗，無人守護；又見軍士腰下各束縛包裏。瑜暗忖曹仁必先準備走路，遂下
將臺號令，分布兩軍為左右翼；如前軍得勝，只顧向前追趕，直待鳴金，方許退步。命
程普督後軍，瑜親自引軍取城。對陣鼓聲響處，曹洪出馬搦戰。瑜自至門旗下，使韓當
出馬，與曹洪交鋒。戰到三十餘合，洪敗走。曹仁自出接戰。周泰縱馬相迎。鬥十餘合
，仁亦敗走，陣勢錯亂。

　　周瑜麾兩翼軍殺出，曹軍大敗。瑜自引軍馬追至南郡城下，曹軍皆不入城，望西北
而走。韓當，周泰引前部盡力追趕。瑜見城門大開；城上又無人，遂令眾軍搶城。數十
騎當先而入。瑜在背後縱馬加鞭，直入甕城。陳矯在敵樓上，望見周瑜親自入城來，暗
暗喝采道：「丞相妙策如神！」

　　一聲梆子響，兩邊弓弩齊發，勢如驟雨。爭先入城的，都【左手部，右為顛】入陷
坑內。周瑜急勒馬回時，被一弩箭，正射中左肋，翻身落馬。牛金從城中殺出，來捉周
瑜。徐盛，丁奉，二人，捨命救去。城中曹兵突出，吳兵自相踐踏，落塹坑者無數。程
普急收軍時，曹洪，曹仁分兵兩路殺回。吳兵大敗。幸得凌統引一軍從刺斜裏殺來，敵
住曹兵。曹仁引得勝軍進城，程普收敗軍回寨。丁、徐二將救得周瑜到帳中，喚行軍醫
者用鐵鉗子拔出箭頭，將金瘡藥敷掩瘡口，疼不可當，飲食俱廢。醫者曰：「此箭頭上
有毒，急切不能痊可。若怒氣沖激，其瘡復發。」程普令三軍緊守各寨，不許輕出。三
日後，牛金引軍來搦戰，程普按兵不動。牛金罵至日暮方回，次日又來罵戰。程普恐瑜
生氣，不敢報知。第三日，牛金直至寨門外叫罵，聲聲只道要捉周瑜。程普與眾商議，
欲暫且退兵，回見吳侯，卻再理會。

　　卻說周瑜雖患瘡痛，心中自有主張；已知曹兵常來寨前叫罵，卻不見眾將來稟。一
日，曹仁自引大軍，擂鼓吶喊，前來搦戰。程普拒住不出。周瑜喚眾將入帳問曰：「何
處鼓譟吶喊？」眾將曰：「軍中教演士卒。」瑜怒曰：「何欺我也！吾已知曹兵常來寨
前辱罵。程德謀既同掌兵權，何敢坐視？」遂命人請程普入帳問之。普曰：「吾見公瑾
病瘡，醫者言勿觸怒，故曹兵搦戰，不敢報知。」瑜曰：「公等不戰，主意若何？」普
曰：「眾將皆欲收兵暫回江東。待公箭瘡平復，再作區處。」

　　瑜聽罷，於床上奮然躍起曰：「大丈夫既食君祿，當死於戰場，以馬革裏屍還，幸
也！豈可為我一人，而廢國家大事乎？」言訖，即披甲上馬。諸軍眾將無不駭然，遂引
數百騎出營前。望見曹軍已布成陣勢，曹仁自立馬於門旗下，揚鞭大罵曰：「周瑜孺子
，料必橫夭，再不敢正覷我兵！」

　　罵猶未絕，瑜從群騎內突然出曰：「曹仁匹夫！見周郎否！」曹軍看見，盡皆驚駭
。曹仁回顧眾將曰：「可大罵之！」眾軍厲聲大罵。周瑜大怒，使潘璋出戰。未及交鋒
，周瑜忽大叫一聲，口中噴血，墜於馬下。曹兵衝來，眾將向前抵住，混戰一場，救起
周瑜，回到帳中。

　　程普問曰：「都督貴體若何？」瑜密謂普曰：「此吾之計也。」普曰：「計將安出
？」瑜曰：「吾身本無甚痛楚；吾所以為此者，欲令曹兵知我病危，必然欺敵。可使心
腹軍士去城中詐降，說吾已死。今夜曹仁必來劫寨。吾卻於四下埋伏以應之，則曹仁可
一鼓而擒也。」程普曰：「此計大妙！」隨就帳下舉起哀聲。眾軍大驚，盡傳言都督箭
瘡大發而死，各寨盡皆挂孝。

　　卻說曹仁在城中與眾商議，言周瑜怒氣沖發，金瘡崩裂，以致口中噴血，墜於馬下
，不久必亡。

　　正論間，忽報：「吳寨內有十數個軍士來降。中間亦有二人，原是曹兵被擄過去的
。」曹仁忙喚入問之。軍士曰：「今日周瑜陣前金瘡碎裂，歸寨即死。今眾將皆已挂孝
舉哀。我等因受程普之辱，故特歸降，便報此事。」

　　曹仁大喜，隨即商議今夜便去劫寨，奪周瑜之屍，斬其首級，送赴許都。陳矯曰：
「此計速行，不可遲誤。」曹仁遂令牛金為先鋒，自為中軍，曹洪，曹純為合後，只留
陳矯領些少軍士守城，其餘軍兵盡起。初更時出城，逕投周瑜大寨。來到寨門，不見一
人，但見虛插旗槍而已。情知中計，急忙退軍。四下砲聲齊發，東邊韓當，蔣欽殺來，
西邊周泰，潘璋殺來，南邊徐盛，丁奉殺來，北邊陳武，呂蒙殺來。曹兵大敗，三路軍
皆被衝散，首尾不能相救。

　　曹仁引十數騎殺出重圍，正遇曹洪，遂引敗殘軍馬一同奔走。殺到五更，離南郡不
遠，一聲鼓響，凌統又引一軍攔住去路，截殺一陣。曹仁引軍刺斜而走，又遇甘寧大殺
一陣。曹仁不敢回南郡，逕投襄陽大路而行。吳軍趕了一程，自回。

　　周瑜，程普收住眾軍，逕到南郡城下，見旌旗布滿，敵樓上一將叫曰：「都督少罪
！吾奉軍師將令，已取城了。吾乃常山趙子龍也。」

　　周瑜大怒，便命攻城。城上亂箭射下。瑜命且回商議，使甘寧引數千軍馬，逕取荊
州；凌統引數千軍馬，逕取襄陽；然後卻再取南郡未遲。

　　正分撥間，忽然探馬飛來報說：「諸葛亮自得了南郡，遂用兵符，星夜詐調荊州守
城軍馬來救，卻教張飛襲了荊州。」又一探馬飛來報說：「夏侯惇在襄陽，被諸葛亮差
人齎兵符，詐稱曹仁求救，誘惇引兵出，卻教雲長襲取了襄陽。」二處城池，全不費力
，皆屬劉玄德矣。」周瑜曰：「諸葛亮怎得兵符？」程普曰：「他拏住陳矯，兵符自然
盡屬之矣。」周瑜大叫一聲，金瘡迸裂。正是：幾郡城池無我分，一場辛苦為誰忙。未
知性命如何，且看下文分解。

第五十二回：諸葛亮智辭魯肅，趙子龍計取桂陽

　　卻說周瑜見孔明襲了南郡，又聞他襲了荊襄，如何不氣？氣傷箭瘡，半晌方甦。眾
將再三勸解。瑜曰：「若不殺諸葛村夫，怎息我心中怨氣？程德謀可助我攻打南郡，定
要奪還東吳。」

　　正議問，魯肅至。瑜謂之曰：「吾欲起兵與劉備，諸葛亮共決雌雄，復奪城池。子
敨幸助我。」魯肅曰：「不可。方今與曹操相持，尚未分成敗；主公現攻合淝不下；如
若自家互相吞併，倘曹兵乘虛而來，其勢危矣。況劉玄德舊曾曹操相厚，若逼得緊急，
獻了城池，一同攻打東吳，如之奈何？」瑜曰：「吾等用計策，損兵馬，費錢糧，他去
圖現成，豈不可恨！」肅曰：「公瑾且耐。容某親見玄德，將理來說他。若說不通，那
時動兵未遲。」諸將曰：「子敬之言甚善。」

　　於是魯肅引從者徑投南郡來，到城下叫門。趙雲出問。肅曰：「我要見劉玄德有話
說。」雲答曰：「吾主與軍師在荊州城中。」肅遂不入南郡，徑奔荊州。見旌旗整列，
軍容甚盛，肅暗羨曰：「孔明真非常人也！」軍士報入城中，說魯子敬要見。孔明令大
開城門，接肅入衙。講禮畢，分賓主而坐。茶罷，肅曰：「吾主吳侯，與都督公瑾，教
某再三申意皇叔。前者，操引百萬之眾，名下江南，實欲來圖皇叔；幸得東吳殺退曹兵
，救了皇叔，所有荊州九郡，合當歸於東吳。今皇叔用詭計，奪占荊襄，使江東空費錢
糧軍馬，而皇叔安受其利，恐於理未順。」

　　孔明曰：「子敬乃高明之士，何故亦出此言？常言道：『物必歸主。』荊襄九郡，
非東吳之地，乃劉景升之基業。吾主固景升之弟也。景升雖亡，其子尚在。以叔輔姪，
而取荊州，有何不可？」肅曰：「若果係公子劉琦占據，尚有可解；今公子在江夏，須
不在這裏。」孔明曰：「子敬欲見公子乎？」便命左右請公子出來。只見兩侍者從屏風
後扶出劉琦。琦謂肅曰：「病軀不能施禮，子敬勿罪。」魯肅吃了一驚，默然無語，良
久言曰：「公子若不在，便如何？」孔明曰：「公子在一日，守一日；若不在，別有商
議。」肅曰：「若公子不在，須將城池還我東吳。」孔明曰：「子敬之言是也。」遂設
宴相待。

　　宴罷，肅辭出城，連夜歸寨，具言前事。瑜曰：「劉琦正青春年少，如何便得他死
？這荊州何日得還？」肅曰：「都督放心。只在魯肅身上，務要討荊，襄還東吳。」瑜
曰：「子敬有何高見？」肅曰：「吾觀劉琦過於酒色，病入膏肓，現今面色羸瘦，氣喘
嘔血；不過半年，其人必死。那時往取荊州，劉備須無得推故。」

　　周瑜猶自忿氣未消，忽孫權遣使至。瑜令請入。使曰：「主公圍合淝，累戰不捷。
特令都督收回大軍，且撥兵赴合淝相助。」周瑜只得班師回柴桑養病，令程普部領戰船
士卒，來合淝聽孫權調用。

　　卻說劉玄德自得荊州，南郡，襄陽，心中大喜，商議久遠之計。忽見一人上廳獻策
，視之，乃伊籍也。玄德感其舊日之恩，十分相敬，坐而問之。籍曰：「要知荊州久遠
之計，何不求賢士以問之？」玄德曰：「賢士安在？」籍曰：「荊，襄馬氏兄弟五人，
並有才名。幼者名謖，字幼常。其最賢者，眉間有白毛，名良，字季常。鄉里為之諺曰
：『馬氏五常，白眉最良。』公何不求此人而與之謀？」

　　玄德遂命請之。馬良至，玄德優禮相待，請問保守荊，襄之策。良曰：「荊襄四面
受敵之地，恐不可久守。可令公子劉琦於此養病，招諭舊人以守之，就表奏公子為荊州
刺史，以安民心；然後南征武陵，長沙，桂陽，零陵四郡，積收錢糧，以為根本。此久
遠之計也。」

　　玄德大喜，遂問：「四郡當先取何郡？」良曰：「湘江之西，零陵最近，可先取之
。次取武陵。然後湘江之東取桂陽。長沙為後。」玄德遂用馬良為從事，伊籍副之；請
孔明商議送劉琦回襄陽，替雲長回荊州；便調兵取零陵，差張飛為先鋒，趙雲合後，孔
明，玄德為中軍，人馬一萬五千；留雲長守荊州；糜竺，劉封守江陵。

　　卻說零陵太守劉度，聞玄德軍馬到來，乃與其子劉賢商議。賢曰：「父親放心。他
雖有張飛，趙雲之勇，我本州上那邢道榮，力敵萬人，可以抵對。」劉度遂命劉賢與邢
道榮引兵萬餘，離城三十里，依山靠水下寨。探馬報說：「孔明自引一軍到來。」道榮
便引軍出戰。兩陣對圓，道榮出馬，手使開山大斧，厲聲高叫：「反賊安敢侵我境界！
」只見對陣中，一簇黃旗。門旗開處，推出一輛四輪車。車中端坐一人，頭戴綸巾，身
披鶴氅，手執羽扇，用扇招邢道榮曰：「吾乃南陽諸葛孔明也。曹操引百萬之眾，被吾
略施小計，殺得片甲不回。汝等豈可與我對敵？我今來招安汝等，何不早降？」

　　道榮大笑曰：「赤壁鏖兵，乃周郎之謀也，干汝何事，敢來誑語！」輪大斧竟奔孔
明。孔明便回車，望陣中走，陣門復閉。道榮直衝殺過來，陣勢急分兩下而走。道榮遙
望中央一簇黃旗，料是孔明，乃只望黃旗而趕。抹過山腳，黃旗劄住，忽地中央分開，
不見四輪車，只見一將挺矛躍馬，大喝一聲，直取道榮，乃張翼德也。道榮輪大斧來迎
，戰不數合，氣力不加，撥馬便走。翼德隨後趕來，喊聲大震，兩下伏兵齊出。道榮捨
死衝過，前面一員大將，攔住去路，大叫：「認得常山趙子龍否？」

　　道榮料敵不過，又無處奔走，只得下馬請降。子龍縛來寨中見玄德，孔明。玄德喝
教斬首。孔明急止之，問道榮曰：「汝若與我捉了劉賢，便准你投降。」道榮連聲願往
。孔明曰：「你用何法捉他？」道榮曰：「軍師若肯放某回去，某自有巧說。今晚軍師
引兵劫寨，某為內應，活捉劉賢，獻與軍師。劉賢既擒，劉度自降矣。」玄德不信其言
。孔明曰：「邢將軍非謬言也。」遂放道榮歸。道榮得放回寨，將前事實訴劉賢。賢曰
：「如之奈何？」道榮曰：「可將計就計。今夜將兵伏於寨外。寨中虛立旗旛，待孔明
來劫寨，就而擒之。」

　　劉賢依計。當夜二更，果然有一彪軍到寨口，每人各帶草把，一齊放火。劉賢，道
榮兩下殺來，放火軍便退，劉賢，道榮，兩軍乘勢追趕，趕了十幾里，軍皆不見。劉賢
，道榮大驚，急回本寨，只見火光未滅，寨中突出一將，乃張翼德也。劉賢叫道榮：「
不可入寨，卻去劫孔明寨便了。」於是復回軍。走不十里，趙雲引一軍刺斜裏殺出，一
槍刺道榮於馬下。劉賢急撥馬奔走，背後張飛趕來，活捉過馬，綁縛見孔明。賢告曰：
「邢道榮教某如此，實非本心也。」孔明令釋其縛，，與衣穿了，賜酒壓驚，教人送入
城說父投降；如其不降，打破城池，滿門盡誅。

　　劉賢回零陵見父劉度，備述孔明之德，勸父投降。度從之，遂於城上豎起降旗，大
開城門，齎捧印綬出城，竟投玄德大寨納降。孔明教劉度仍為郡守，其子劉賢赴荊州隨
軍辦事。零陵一郡居民，盡皆喜悅。

　　玄德入城安撫己畢，賞勞三軍，乃問眾將曰：「零陵已取了，桂陽郡何了敢取？」
趙雲應曰：「某願往。」張飛奮然出曰：「飛亦願往！」二人相爭。孔明曰：「終是子
龍先應，只教子龍去。」張飛不服，定要去取。孔明教拈鬮，拈著的便去。又是子軍拈
著。張飛怒曰：

　　「我並不要人相幫，只獨領三千軍去，穩取城池。」趙雲曰：「某也只領三千軍去
。如不得城，願受軍令。」

　　孔明大喜，責寫軍令狀，選三千精兵付趙雲去。張飛不服，玄德喝退。

　　趙範拗不過，只得應允。陳應領三千人馬出城迎敵，早望見趙雲領軍來到。陳應列
成陣勢，飛馬綽叉而出。趙雲挺槍出馬，責罵陳應曰：「吾主劉玄德，乃劉景升之弟。
今輔公子劉琦同領荊州，特來撫民。汝何故迎敵？」陳應罵曰：「我等只服曹丞相，豈
順劉備！」趙雲大怒，挺槍驟馬，直取陳應，應撚叉來迎。兩馬相交，戰到四五合，陳
應料敵不過，撥馬便走。趙雲追趕。陳應回顧趙雲馬來相近，用飛叉擲去，被趙雲接住
，回擲陳應。應急躲過，雲馬早到，將陳應活捉過馬，擲於地下，喝軍士綁縛回寨。敗
軍四散奔走。雲入寨叱陳應曰：「量汝安敢敵我！我今不殺汝，放汝回去；說與趙範，
早來投降。」

　　陳應謝罪，抱頭鼠竄，回到城中，對趙範盡言其事。範曰：「我本欲降，汝強要戰
，以致如此。」遂叱退陳應，齎捧印綬，引十數騎出城投大寨納降。雲出寨迎接，待以
賓禮，置酒共飲，納了印綬。酒至數巡，範曰：「將軍姓趙，某亦姓趙。五百年前，合
是一家。將軍乃真定人，，某亦真定人，又是同鄉。倘得不棄，結為兄弟，實為萬幸。
」雲大喜，各敘年庚。雲與範同年。雲長範四個月，範遂拜雲為兄。二人同鄉，同年，
又同姓，十分相得。至晚席散，範辭回城。

　　次日，範請雲入城安民。雲教軍士休動，只帶五十騎隨入城中。居民執香伏道而接
。雲安民畢，趙範邀請入衙飲宴。酒至半酣，範復邀雲入後堂深處，洗盞更酌。雲飲微
醉，範忽請一婦人，與雲把酒。子龍見婦人身穿縞素，，有傾國傾城之色，乃問範曰：
「此何人也？」範曰：「家嫂樊氏也。」子龍改容敬之。樊氏把盞畢，範令就坐。雲辭
謝。樊氏辭歸後堂。雲曰：「賢弟何必煩令嫂舉盃耶？」範笑曰：「中間有個緣故，乞
兄勿阻。先兄棄世已三載，家嫂寡居，終非了局，弟常勸其改嫁。嫂曰：『若得三件事
兼全之人，我方嫁之：第一要文武雙全，名聞天下；第二要相貌堂堂，威儀出眾；第三
要與家兄同姓。』你道天下那得有這般湊巧的？今尊兄堂堂儀表，名震四海，又與家兄
同姓，正兮家嫂所言。若不嫌家嫂貌陋，願備嫁資，與將軍為妻，結累世之親，何如？
」

　　雲聞言大怒而起，厲聲曰：「吾既與汝結為兄弟，汝嫂即吾嫂也，豈可作此亂人倫
之事乎！」趙範羞慚滿面，答曰：「我好意相待，如何這般無禮！」遂目視左右，有相
害之意。雲已覺，一拳打倒趙範，逕出府門，上馬出城去了。

　　範急喚陳應，鮑隆商議。應曰：「這人發怒去了，只索與他廝殺。」範曰：「但恐
贏他不得。」鮑隆曰：「我兩個詐降到他軍中，太守卻引兵來搦戰，我二人就陣上擒之
。」陳應曰：「必須帶些人馬。」龍曰：「五百騎足矣。」

　　當夜二人引五百軍逕投趙雲寨來投降。雲已心知其詐，遂教喚入。二將到帳下說：
「趙範欲用美人計賺將軍，只等將軍醉了，扶入後堂謀殺，將頭去曹丞相處獻功，如此
不仁。某二人見將軍怒出，必連累於某，因此投降。」趙雲佯喜，置酒與二人痛飲。二
人大醉，雲乃縛於帳中，擒其手下人問之，果是詐降。雲喚五百軍人，各賜酒食，傳令
曰：「要害我者，陳應，鮑龍也；不干眾人之事。汝等聽吾行計，皆有重賞。」眾軍拜
謝，將降將陳，鮑二人，當時斬了；卻教五百軍引路，雲引一千軍在後，連夜到桂陽城
下叫門。

　　城上聽時，說陳，鮑二將軍殺了趙雲回軍，請太守商議事務。城上將火照看，果是
自家軍馬。趙範急忙出城，雲喝左右捉下遂入城安撫百姓。已定，飛報玄德。玄德與孔
明親赴桂陽。雲迎接入城，推趙範於階下。孔明問之，範備言以嫂許嫁之事。孔明謂雲
曰：「此亦美事，公何如此？」雲曰：「趙範既與某結為兄弟，今若娶其嫂，惹人唾罵
，一也；其婦再嫁，使失大節，二也；趙範初降，其心難測，三也。主公新定江漢，枕
席未安，雲安敢以一婦人而廢主公之大事？」

　　玄德曰：「今日大事已定，與汝娶之，若何？」雲曰：「天下女子不少，但恐名譽
不立，何患無妻子乎？」玄德曰：「子龍真丈夫也！」遂釋趙範，仍令為桂陽太守，重
賞趙雲。

　　張飛大叫曰：「偏子龍幹得功，偏我是無用之人！只撥三千軍與我去取武陵郡，活
捉太守金旋來獻！」孔明大喜曰：「翼德要去不妨，但要依一件事。」正是：軍師決勝
多奇策，將士爭先立戰功。未知孔明說出那一件事來，且看下文分解。

第五十三回：關雲長義釋黃漢升，孫仲謀大戰張文遠

　　卻說孔明謂張飛曰：「前者子龍取桂陽郡時，責下軍令狀而去。今日翼德要取武陵
，必須也責下軍令狀，方可領兵去。」張飛遂立軍令狀，欣然領三千軍，星夜投武陵界
上來。

　　金旋聽得張飛引兵到，乃集將校整點精兵器械，出城迎敵。從事鞏志諫曰：「劉玄
德乃大漢皇叔，仁義布於天下；加之張翼德驍勇非常。不可迎敵，不如納降為上。」金
旋大怒曰：「汝欲與賊通連為內變取？」喝令武士推出斬之。眾官皆告曰：「先斬家人
，於軍不利。」

　　金旋乃喝退鞏志，自率兵出。離城二十里，正迎張飛。飛挺矛立馬，大喝金旋。旋
問部將：「誰敢出戰？」眾皆畏懼，莫敢向前。旋自驟馬舞刀迎之。張飛大喝一聲，渾
如巨雷。金旋失色，不敢交鋒，撥馬便走。飛引眾軍隨後掩殺。金旋走至城邊，城上亂
箭射下。旋驚視之，見鞏志立於城上曰：「汝不順天時，自取敗亡，吾與百姓自降劉矣
。」

　　言未畢，一箭射中金旋面門，墜於馬下。軍士割頭獻張飛，鞏志出城納降。飛就令
鞏志齎印綬，往桂陽見玄德；玄德大喜，遂令鞏志代金旋之職。玄德親至武陵安民畢，
馳書報雲長，言翼德、子龍各得一郡。雲長乃回書上請曰：「聞長沙尚未取，如兄長不
以弟為不才，教關某幹這件功勞甚好。」

　　玄德大喜，遂令張飛星夜去替雲長守荊州，令雲長來取長沙。雲長既至，入見玄德
、孔明。孔明曰：「子龍取桂陽，翼德取武陵，都是三千軍去。今長沙太守韓玄，固不
足道，只是他有一員大將，乃南陽人，姓黃，名忠，字漢升；是劉表帳下中郎將，與劉
表之姪劉磐共守長沙，後事韓玄；雖今年近六旬，卻有萬夫不當之勇，不可輕敵。雲長
去，必須多帶軍馬。」

　　雲長曰：「軍師何故長別人銳氣，滅自己威風？量一老卒，何足道哉！關某不須用
三千軍，只消本部下五百名校刀手，決定斬黃忠、韓玄之首，來獻麾下。」玄德苦擋。
雲長不依，只領五百校刀手而去。孔明謂玄德曰：「雲長輕敵黃忠，只恐有失，主公當
往接應。」玄德從之，隨後引兵望長沙進發。

　　卻說長沙太守韓玄，平生性急，輕於殺戮，眾皆惡之。是時聽知雲長軍到，便喚老
將黃忠商議。忠曰：「不須主公憂慮，憑某這口刀，這張弓，一千個來，一千個死！」
原來黃忠能開二石之弓，百發百中。

　　言未畢，階下一人應聲而出曰：「不須老將軍出戰，只就某手中定活捉關某。」韓
玄視之，乃管軍校尉楊齡。韓玄大喜，遂令楊齡引軍一千，飛奔出城。約行五十里，望
見塵頭起處，雲長軍馬早到。楊齡挺槍出馬，立於陣前罵戰。雲長大怒，更不打話，飛
馬舞刀，直取楊齡。齡挺槍來迎。不三合，雲長手起刀落，砍楊齡於馬下。追殺敗兵，
直至城下。

　　韓玄聞之大驚，便教黃忠出馬。玄自來城上觀看。忠提刀縱馬，引五百騎兵飛過弔
橋。雲長見一老將出馬，知是黃忠，把五百校刀手一字擺開，橫刀立馬而問曰：「來將
莫非黃忠否？」忠曰：「既知我名，焉敢犯我境！」雲長曰：「特來取汝首級！」

　　言罷，兩馬交鋒，戰一百餘合，不分勝負。韓玄恐黃忠有失，鳴金收軍。黃忠收軍
入城。雲長也退軍，離城十里下寨，心中暗忖：「老將黃忠，名不虛傳：鬥一百合，全
無破綻。來日必用拖刀計，背砍贏之。」次日早飯畢，又來城下搦戰。韓玄坐在城上，
教黃忠出馬。忠引數百騎殺過弔橋，再與雲長交馬。又鬥五六十合，勝負不分。兩軍齊
聲喝采。

　　鼓聲正急時，雲長撥馬便走。黃忠趕來。雲長方欲用刀砍時，忽聽得腦後一聲響；
急回頭看時，見黃忠被戰馬前失，掀在地下。雲長急回馬，雙手舉刀猛喝曰：「我且饒
你性命！快換馬來廝殺！」黃忠急提起馬蹄，飛身上馬，奔入城中。玄驚問之，忠曰：
「此馬久不上陣，故有此失。」玄曰：「汝箭百發百中，何不射之？」忠曰：「來日再
戰，必然詐敗，誘到弔橋邊射之。」玄以自己所乘一匹青馬與黃忠。忠拜謝而退，尋思
：「難得雲長如此義氣！他不忍殺害我，我又安忍射他？……若不射，又恐違了軍令。
」是夜躊躇未定。

　　次日天曉，人報雲長搦戰。忠領兵出城。雲長兩日戰黃忠不下，十分焦躁，抖擻威
風，與忠交馬。戰不到三十餘合，忠詐敗，雲長趕來。忠想起昨日不殺之恩，不忍便射
，帶住刀，把弓虛拽弦響。雲長急閃，卻不見箭。雲長又趕，忠又虛拽。雲長急閃，又
無箭，只道黃忠不會射，放心趕來。將近弔橋，黃忠在橋上搭箭開弓，弦響箭到，正射
在雲長盔纓根上。前面軍齊聲喊起。雲長吃了一驚，帶箭回寨，方知黃忠有百步穿楊之
能，今日只射盔纓，正是報昨日不殺之恩也。

　　雲長領兵而退。黃忠回到城中來見韓玄，玄便喝左右捉下黃忠。忠叫曰：「無罪！
」玄大怒曰：「我看了三日，汝敢欺我！汝前日不力戰，必有私心。昨日馬失，他不殺
汝，必有關通。今日兩番虛拽弓弦，第三箭卻正射他盔纓，如何不是外通內連？若不斬
汝，必為後患！」喝令刀斧手推出城門外斬之。眾將欲告，玄曰：「但告免黃忠者，便
是同罪！」剛推到門外，恰欲舉刀，忽然一將揮刀殺入，砍死刀手，救起黃忠，大叫曰
：「黃漢升乃長沙之保障，今殺漢升，是殺長沙百姓也！韓玄殘暴不仁，輕賢慢士，當
眾共殛之！願隨我者便來！」

　　眾視其人，面如重棗，目若朗星，乃義陽人魏延也；自襄陽趕劉玄德不著，來投韓
玄；玄怪其傲慢少禮，不肯重用，故屈沈於此。當日救了黃忠，教百姓同殺韓玄，袒臂
一呼，相從者數百餘人。黃忠攔當不住。魏延直殺上城頭，一刀砍韓玄為兩段，提頭上
馬，引百姓出城，投拜雲長。雲長大喜，遂入城安撫已畢，請黃忠相見。忠託病不出。
雲長即使人去請玄德、孔明。

　　卻說玄德自雲長來取長沙，與孔明隨後催促人馬接應。正行間，青旗倒捲，一鴉自
北南飛，連叫三聲而去。玄德曰：「此應何禍福？」孔明就在馬上袖占一課曰：「長沙
郡已得，又主得大將。午時後定見分曉。」

　　少頃，見一小校飛報前來，說：「關將軍已得長沙郡，降將黃忠、魏延。耑等主公
到彼。」玄德大喜，遂入長沙。雲長接入廳上，具言黃忠之事，玄德乃親往黃忠家相請
，忠方出降，求葬韓玄屍首於長沙之東。後人有詩讚黃忠曰：

　　將軍氣概與天參，白髮猶然困漢南。至死甘心無怨望，臨降低首尚懷慚。寶刀燦雪
彰神勇，鐵騎臨風憶戰酣。千古高名應不泯，長隨孤月照湘潭。

　　玄德待黃忠甚厚。雲長引魏延來見，孔明喝令刀斧手推出斬之。玄德驚問孔明曰：
「魏延乃有功無罪之人，軍師何故欲殺之？」孔明曰：「食其祿而殺其主，是不忠也；
居其土而獻其地，是不義也。吾觀魏延腦後有反骨，久後必反，故先斬之，以絕禍根。
」玄德曰：「若殺此人，恐降者人人自危；望軍師恕之。」孔明指魏延曰：「吾今饒汝
性命。汝可盡忠報主，勿生異心，若生異心，我好歹取汝首級。」

　　魏延喏喏連聲而退。黃忠薦劉表姪劉磐，——現在攸縣閒居。——玄德取回，教掌
長沙郡。四郡己平，玄德班師回荊州，改油江口為公安。自此錢糧廣盛，賢士歸之；將
軍馬四散屯於隘口。

　　卻說周瑜自回柴桑養病，令甘寧守巴陵郡，令凌統守漢陽郡。二處分布戰船，聽候
調遣。程普引其餘將士投合淝縣來，原來孫權自從赤壁鏖兵之後，久在合淝，與曹兵交
鋒，大小十餘戰，未決勝負，不敢逼城下寨，離城五十里屯兵。聞程普兵到，孫權大喜
，親自出營勞軍。人報魯子敬先至，權乃下馬立待之，肅急忙滾鞍下馬施禮。眾將見權
如此待肅，皆大驚異。權請肅上馬，並轡而行，密謂曰：「孤下馬相迎，足顯公否？」
肅曰：「未也。」權曰：「然則如何而後為顯耶？」肅曰：「願明公威德加於四海，總
括九州，克成帝業，使肅名書竹帛，始為顯矣。」

　　權撫掌大笑，同至帳中，大設飲宴，犒勞鏖戰將士，商議破合淝之策。忽報張遼差
人來下戰書。權拆書觀畢，大怒曰：「張遼欺吾太甚！汝聞程普軍來，故意使人搦戰！
來日吾不用新軍赴敵，看我大戰一場！」傳令當夜五更，三軍出寨，望合淝進發。辰時
左右，軍馬行至半途，曹兵己到，兩邊布成陣勢。孫權金盔金甲，披挂出馬；左宋謙、
右賈華，二將使方天畫戟，兩邊護衛。三通鼓罷，曹軍陣中，門旗兩開，三員將全裝貫
帶，立於陣前：中央張遼，左邊李典，右邊樂進。張遼縱馬當先，專搦孫權決戰。權綽
鎗欲自戰，陣門中一將挺鎗驟馬早出，乃太史慈也。張遼揮刀來迎，兩將戰有七八十合
，不分勝負。曹陣上李典謂樂進曰：「對面金盔者，孫權也。若捉得孫權，足可與八十
三萬大軍報讎。」

　　說猶未了，樂進一騎馬，一口刀，從刺斜裏逕取孫權，如一道電光，飛至面前，手
起刀落。宋謙、賈華，急將畫戟遮架，刀到處，兩枝戟齊斷，只將戟幹望馬頭上打。樂
進回馬，宋謙綽軍士手中鎗趕來。李典搭上箭，望宋謙心窩裏便射，應弦落馬。太史慈
見背後有人墜馬，棄卻張遼，望本陣便回。張遼乘勢掩殺過來，吳兵大亂，四散奔走。
張遼望見孫權，驟馬趕來。看看趕上，刺斜裏撞出一軍，為首大將，乃程普也；截殺一
陣，救了孫權。張遼收軍自回合淝。

　　程普保孫權歸大寨，敗軍陸續回營。孫權因見折了宋謙，放聲大哭。長史張紘曰：
「主公恃盛壯之氣，輕視大敵，三軍之眾，莫不寒心。即使斬將搴旗，威振疆場，亦偏
將之任，非主公所宜也。願抑賁育之勇，懷王霸之計。且今日宋謙死於鋒鏑之下，皆主
公輕敵之故。今後切宜保重。」權曰：「是孤之過也。從今當改之。」

　　少頃，太史慈入帳，言：「某手下有一人，姓戈，名定，與張遼手下養馬後槽是弟
兄。後槽被責懷怨，今晚使人報來，舉火為號，刺殺張遼，以報宋謙之讎，某請引兵為
外應。」權曰：「戈定何在？」太史慈曰：「已混入合淝城中去了。某願乞五千兵去。
」諸葛瑾曰：「張遼多謀，恐有準備，不可造次。」太史慈堅執要行，權因傷感宋謙之
死，急要報讎，遂令太史慈引兵五千，去為外應。

　　卻說戈定乃太史慈鄉人。當日雜在軍中，隨入合淝城，尋見養馬後槽，兩個商議。
戈定曰：「我已使人報太史慈將軍去了。今夜必來接應，你如何用事？」後槽曰：「此
間離軍中較遠，夜間急不能進，只就草堆上放起一把火，你去前面叫反，城中兵亂，就
裏刺殺張遼，餘軍自走也。」戈定曰：「此計大妙！」

　　是夜張遼得勝回城，賞勞三軍，傳令不許解甲宿睡。左右曰：「今日全勝，吳兵遠
遁，將軍何不卸甲安息？」遼曰：「非也，為將之道，勿以勝為喜，勿以敗為憂。倘吳
兵度我無備，乘虛攻擊，何以應之？今夜防備，當比每夜更加謹慎。」

　　說猶未了，後寨火起，一片聲叫反，報者如麻。張遼出帳上馬，喚親從將校數十人
，當道而立。左右曰：「喊聲甚急，可往觀之。」遼曰：「豈有一城皆反者？此是造反
之人，故驚軍士耳。如亂者先斬！」

　　不移時，李典擒戈定並後槽至。遼詢得其情。立斬於馬前。只聽得城門外鳴鑼擊鼓
，喊聲大震。遼曰：「此是吳兵外應，可就計破之。」便令人於城門內放起一把火，眾
皆叫反，大開城門，放下吊橋。

　　太史慈見城門大開，只道內變，挺槍縱馬先入。城上一聲﹝左石中馬右交﹞，亂箭
射下，太史慈急退，身中數箭。背後李典、樂進殺出。吳兵折其大半，乘勢直趕到寨前
。陸遜、董襲殺出，救了太史慈，曹兵自回。孫權見太史慈身帶重傷，愈加傷感。張昭
請權罷兵。權從之，遂收兵下船，回南徐、潤州。比及屯住軍馬，太史慈病重。權使張
昭等問安，太史慈大叫曰：「大丈夫生於亂世，當帶三尺劍立不世之功；今所志未遂，
奈何死乎！」言訖而亡，年四十一歲。後人有詩讚曰：

　　矢志全忠孝，東箂，太史慈。姓名昭遠塞，弓馬震雄師。北海酬恩日，神亭酣戰時
。臨終言壯志，千古共嗟咨。

　　孫權聞慈死，傷悼不已，命厚葬於南徐，北固山下，養其子太史享於府中。

　　卻說玄德在荊州整頓軍馬，聞孫權，合淝兵敗，已回南徐，與孔明商議。孔明曰：
「亮夜觀星象，見西北有星墜地，必應折一皇族。」

　　正言間，忽報公子劉琦病亡。玄德聞之，痛哭不已。孔明勸曰：「生死分定，主公
勿憂，恐傷貴體，且理大事。可急差人到彼守禦城池，並料理葬事。」玄德曰：「誰可
去？」孔明曰：「非雲長不可。」即時便教雲長前去襄陽保守。玄德曰：「今日劉琦已
死，東吳必來討荊州，如何對答？」孔明曰：「若有人來，亮自有言對答。」過了半月
，人報東吳，魯肅等來弔喪。正是：先將計策安排定，只等東吳使命來。未知孔明如何
對答，且看下文分解。

第五十四回：吳國太佛寺看新郎，劉皇叔洞房續佳偶

　　卻說孔明聞魯肅到，與玄德出城迎接，接到公廨，相見畢。肅曰：「主公聞令姪棄
世，特具薄禮，遣某前來致祭。周都督再三致意劉皇叔、諸葛先生。」玄德，孔明，起
身稱謝，收了禮物，置酒相待。肅曰：「前者皇叔有言：『公子不在，即還荊州。』今
公子已去世，必然見還。不識幾時可以交割？」玄德曰：「公且飲酒，有一個商議。」

　　肅強飲數盃，又開言相問。玄德未及回答，孔明變色曰：「子敬好不通理！直須待
人問口！自我高皇帝斬蛇起義，開基立業，傳至於今；不幸奸雄並起，各據一方，少不
得天道好還，復歸正統。我主人乃中山靖王之後，孝景皇帝玄孫，今皇上之叔，豈不可
分茅裂土？況劉景升乃我主之兄也，弟承兄業，有何不順？汝主乃錢塘小吏之子，素無
功德於朝廷；今倚勢力，占據六郡八十一州，尚自貪心不足，而欲併吞漢土。劉氏天下
，我主姓劉倒無分，汝主姓孫反要強爭。且赤壁之戰，我主多負勤勞，眾將並皆用命，
豈獨是汝東吳之力？若非我借東南風，周郎安能展半籌之功？江南一破，休說二喬置於
銅雀宮，雖公等家小，亦不能保。適來我主人不即答應者，以子敬乃高明之士，不待細
說。公何不察之甚也！」

　　一席話，說得魯子敬緘口無言；半晌乃曰：「孔明之言，怕不有理；爭奈魯肅身上
甚是不便。」孔明曰：「有何不便處？」肅曰：「昔日皇叔當陽受難時，是肅引孔明渡
江，見我主公；後來周公瑾要興兵取荊州，又是肅擋住；至說待公子去世還荊州，又是
肅擔承；今卻不應前言，教魯肅如何回覆？我主與周公瑾必然見罪。肅死不恨，只恐惹
惱東吳，興動干戈，皇叔亦不能安坐荊州，空為恥笑耳。」

　　孔明曰：「曹操統百萬之眾，動以天子為名，吾亦不以為意！豈懼周郎一小兒乎！
若恐先生面上不好看，我勸主人立紙文書，暫借荊州為本；待我主別圖得城池之時，便
交付還東吳。此論如何？」肅曰：「孔明待奪得何處，還我東吳？」孔明曰：「中原急
未可圖；西川，劉璋闇弱，我主將圖之。若圖得西川，那時便還。」

　　肅無奈，只得聽從。玄德親筆寫成文書一紙，押了字。保人諸葛孔明也押了字。孔
明曰：「亮是皇叔這裏人，難道自家作保？觀子敬先生也押個字，回見吳侯也好看。」
肅曰：「某知皇叔乃仁義之人，必不相負。」遂押了文字，收了文書。宴罷辭回。玄德
與孔明，送到船邊。孔明囑曰：「子敬回見吳侯，善言伸意，休生忘想。若不准我文書
，我翻了面皮，連八十一州都奪了。今只要兩家和氣，休教曹賊笑話。」

　　肅作別下船而回，先到柴桑郡見周瑜。瑜問曰：「子敬討荊州如何？」肅曰：「有
文書在此。」呈與周瑜。瑜頓足曰：「子敬中諸葛之謀也！名為借地，實是混賴。他說
取了西川便還，知他幾時取西川？假如十年不得西川，十年不還？等這文書，如何中用
，你卻與他做保！他若不還時，必須連累足下。倘主公見罪，奈何？」

　　肅聞言，呆了半晌，曰：「想玄德不負我。」瑜曰：「子敬乃誠實人也。劉備梟雄
之輩，諸葛亮奸猾之徒，恐不似先生心地。」肅曰：「若此，如之奈何？」瑜曰：「子
敬是我恩人，想昔日指囷相贈之情，如何不救你？你且寬心住數日，待江北探細的回，
別有區處。」魯肅跼蹐不安。

　　過了數日，細作回報：「荊州城中揚起布旛做好事，城外別建新墳，軍士各挂孝。
」瑜驚問曰：「沒了甚人？」細作曰：「劉玄德沒了甘夫人，即日安排殯葬。」瑜謂魯
肅曰：「吾計成矣。使劉備束手就縛，荊州反掌可得！」肅曰：「計將安出？」瑜曰：
「劉備喪妻，必將續娶。主公有一妹，極其剛勇，侍婢數百，居常帶刀，房中軍器擺列
遍滿，雖男子不及。我今上書主公，教人去荊州為媒，說劉備來入贅。賺到南徐，妻子
不能勾得，幽囚在獄中，卻使人去討荊州換劉備。等他交割了荊州城池，我別有主意。
放子敬身上，須無事也。」

　　魯肅拜謝。周瑜寫了書呈，選快船送魯肅投南徐見孫權，先說借荊州一事，呈上文
書。權曰：「你卻如此糊塗！這樣文書，要他何用？」肅曰：「周都督有書呈在此，說
用此計，可得荊州。」

　　權看畢，點頭暗喜，尋思：「誰人可去？」猛然省曰：「非呂範不可。」遂召呂範
至，謂曰：「近聞劉玄德喪婦。吾有一妹，欲招贅玄德為婿，永結姻親，同心破曹，以
扶漢室。非子衡不可為媒，望即往荊州一言。」範領命，即日收拾船隻，帶數個從人，
望荊州來。

　　卻說玄德自沒甘夫人，畫夜煩惱。一日，正與孔明閒敘，人報東吳差呂範到來。孔
明笑曰：「此乃周瑜之計，必為荊州之故。亮只在屏風後潛聽。但有甚說話，主公都應
承了。留來人在館驛中安歇，別作商議。」

　　玄德教請呂範入，禮畢坐定。茶罷，玄德問曰：「子衡來必有所諭？」範曰：「範
近聞皇叔失偶，有一門好親，故不避嫌，特來作媒。未知尊意若何？」玄德曰：「中年
喪妻，大不幸也。骨肉未寒，安忍便議親？」範曰：「人若無妻，如屋無梁，豈可中道
而廢人倫？吾主吳侯有一妹，美而賢，堪奉箕帚。若兩家共結秦晉之好，則曹賊不敢正
視東南也。此事家國兩便，請皇叔勿疑。但我國太吳夫人甚愛幼女，不肯遠嫁，必求皇
叔到東吳就婚。」玄德曰：「此事吳侯知否？」範曰：「不先稟吳侯，如何敢造次來說
？」玄德曰：「吾年已半百，鬢髮斑白。吳侯之妹，正當妙齡，恐非配偶。」範曰：「
吳侯之妹，身雖女子，志勝男兒。常言：『若非天下英雄，吾不事之。』今皇叔名聞四
海，正所謂淑女配君子，豈以年齒上下相嫌乎？」玄德曰：「公且少留，來日回報。」

　　是日設宴相待，留於館舍。至晚與孔明商議。孔明曰：「來意，亮已知道了。適間
卜易得一大吉大利之兆。主公便可應允。先教孫乾和呂範回見吳侯。面許已定，擇日便
去就親。」玄德曰：「周瑜定計欲害劉備，豈可以身輕入危險之地？」孔明大笑曰：「
周瑜雖能用計，豈能出諸葛亮之料乎！略用小謀，使周瑜半籌不展；吳侯之妹，又屬主
公；荊州萬無一失。」

　　玄德懷疑未決。孔明竟教孫乾往江南說合親事。孫乾領了言語，與呂範同到江南，
來見孫權。權曰「吾願將小妹招贅玄德，並無異心。」孫乾拜謝，回荊州見玄德，言吳
侯專候主公去結親。玄德懷疑不敢往。孔明曰：「吾已定下三條計策，非子龍不可行也
。」遂喚趙雲近前，附耳言曰：「汝保主公入吳，當領此三個錦囊。囊中有三條妙計，
依次而行。」即將三個錦囊，與雲貼肉收藏。孔明先使人往東吳納了聘，一切完備。

　　時建安十四年冬十月。玄德與趙雲，孫乾取快船十隻，隨行五百餘人，離了荊州，
前往南徐進發。荊州之事，皆聽孔明裁處。玄德心中怏怏不安。到南徐，適船已傍岸。
雲曰：「軍師分付三條妙計，依次而行。今已而此，當先開第一個錦囊來看。」

　　於是開囊看了計策，便喚五百隨行軍士，一一分付如此如此。眾軍領命而去，又教
玄德先往見喬國老。那喬國老乃二喬之父，居於南徐。玄德牽羊擔酒，先往拜見，說呂
範為媒，娶夫人之事。隨行五百軍士，都披紅挂綵，入南郡買辦物件，傳說玄德入贅東
吳，城中人盡知其事。孫權知玄德已到，教呂範相待，且就館舍安歇。

　　卻說喬國老既見玄德，使入見吳國太賀喜。國太曰：「有何喜事？」喬國老曰：「
令愛已許劉玄德為夫人，今玄德已到，何故相瞞？」國太驚曰：「老身不知此事！」便
使人請吳侯問虛實，一面先使人於城中探聽。人皆回報：「果有此事。女婿已在館驛安
歇。五百隨行軍都在城中買豬羊過果品，準備成親。做媒的女家是呂範，男家是孫乾，
俱在館驛中相待。」國太吃了一驚。

　　少頃，孫權入後堂見母親。國太搥胸大哭。權曰：「母親何故煩惱？」國太曰：「
你直如此將我看承得如無物！我姐姐臨危之時，分付你甚麼話來？」孫權失驚曰：「母
親有話明說，何苦如此？」國太曰：「男大須婚，女大須嫁，古今常理。我為你母親，
事當稟命於我。你招劉玄德為婿，如何瞞我？女兒須是我的！」

　　權吃了一驚，問曰：「那裏得這話來？」國太曰：「若要不知，除非莫為。滿城百
姓，那一個不知？你倒瞞我！」喬國老曰：「老夫已知多日了，今特來賀喜。」權曰：
「非也。此是周瑜之計。因要取荊州，故將此為名，賺劉備來拘囚在此，要他把荊州來
換；若其不從，先斬劉備。此是計策，非實意也。」

　　國太大怒，罵周瑜曰：「汝做六郡八十一州大都督，直恁無條計策去取荊州，卻將
我女兒為名，使美人計！殺了劉備，我女便是望門寡，將來再怎的說親？須誤了我女兒
一世！你們好做作！」喬國老曰：「若用此計，便得荊州，也被天下恥笑。此事如何行
得！」

　　說得孫權默然無語。國太不住口的罵周瑜。喬國老勸曰：「事已如此，劉皇叔乃漢
室宗親，不如真個招他為婿，免得出醜。」權曰：「年紀怕不相當。」國老曰：「劉皇
叔乃當世豪傑，若招得這個女婿，也不辱了令妹。」國太曰：「我不曾認得劉皇叔，明
日約在甘露寺相見。如不中我意，任從你們行事；若中我的意，我自把女兒嫁他。」

　　孫權乃大孝之人，見母親如此言語，隨即應承，出外喚呂範，分付來日甘露寺方丈
設宴，國太要見劉備。呂範曰：「何不令賈華部領三百刀斧手，伏於兩廊？若國太不喜
時，一聲號舉，兩邊齊出，將他拏下。」權遂喚賈華分付先準備，只看國太舉動。

　　卻說喬國老辭吳國太歸，使人去報玄德，言來日吳侯，國太親自要見，好生在意。
玄德與孫乾，趙雲商議。雲曰：「來日此會，多凶少吉，雲自引五百軍保護。」

　　次日，吳國太，喬國老先在甘露寺方丈坐定。孫權引一班謀士，隨後都到，卻教呂
範來館驛中請玄德。玄德內披細鎧，外穿錦袍，從人背劍緊隨，上馬投甘露寺來。趙雲
全裝貫帶，引五百軍隨行。來到寺前下馬，先見孫權。權觀玄德儀表非凡，心中有畏懼
之意。

　　二人敘禮畢，遂入方丈見國太。國太見了玄德，大喜，謂喬國老曰：「真吾婿也！
」國老曰：「玄德有龍鳳之姿，天日之表；更兼仁德布於天下；國太得此佳婿，真可慶
也。」玄德拜謝，共宴於方丈之中。

　　少刻，子龍帶劍而入，立於玄德之側。國太問曰：「此是何人？」玄德答曰：「常
山趙子龍也。」國太曰：「莫非當陽長阪抱阿斗者乎？」玄德曰：「然。」國太曰：「
真將軍也！」遂賜以酒。趙雲謂玄德曰：「卻纔某於廊下巡視，見房內有刀斧手埋伏，
必無好意。可告知國太。」玄德乃跪於國太席前，泣而告曰：「若殺劉備，就此請誅。
」國太曰：「何出此言？」玄德曰：「廊下暗伏刀斧手，非殺備而何？」

　　國太大怒，責罵孫權：「今日玄德既為我婿，即我之兒女也。何故伏刀斧伏刀手於
廊下？」權推不知，喚呂範問之。範推賈華。國太喚賈華責罵，華默然無言。國太喝令
斬之。玄德告曰：「若斬大將，於親不利。備難久居膝下矣。」喬國老也相勸。國太方
叱退賈華。刀斧手皆抱頭鼠竄而去。玄德更衣出殿前，見庭下有一石塊。玄德拔從者所
佩之劍，仰天祝曰：「若劉備得返回荊州，成王霸之業，一劍揮石為兩段。如死於此地
，劍剁石不開。」言訖，手起劍落，火光迸濺，砍石為兩段。

　　孫權在後面看見，問曰：「玄德公如何恨此石？」玄德曰：「備年近五旬，不能為
國家剿除賊黨，心常自恨。今蒙國太招為女婿，此平生之際遇也。恰纔問天買卦，如破
曹興漢，砍斷此石。今果然如此。」權暗思：「劉備莫非用此言瞞我？」亦掣劍謂玄德
曰：「吾亦問天買卦。若破得曹賊，亦斷此石。」卻暗暗祝告曰：「若再取得荊州，與
旺東吳，砍石為兩半！」手起劍落，巨石亦開。至今有十字紋痕石尚存。後人觀此勝蹟
，作詩讚曰：寶劍落時山石斷，金環響處火光生。兩朝旺氣皆天數，從此乾坤鼎足成。

　　二人棄劍，相攜入席。又飲數巡，孫乾目視玄德。玄德辭曰：「備不勝酒力，告退
。」孫權送出寺前，二人並立，觀江山之景。玄德曰：「此乃天下第一江山也！」至今
甘露寺碑上云：「天下第一江山」。後人有詩讚曰：　　江山雨霽擁青螺，境界無憂樂
最多。昔日英雄凝目處，巖崖依舊抵風波。

　　二人共覽之次，江風浩蕩，洪波滾雪，白浪掀天。忽見波上葉小舟，行於江面上，
如行平也。玄德歎曰：「『南人駕船，北人乘馬』，信有之也。」孫權聞言自思曰：「
劉備此言，戲我不慣乘馬耳。」乃令左右牽過馬來，飛身上馬，馳驟下山，復加鞭上嶺
，笑謂玄德曰：「南人不能乘馬乎？」玄德聞言，撩衣一躍，躍上馬背，飛走下山，復
馳騁而上。二人立馬於山坡之上，揚鞭大笑。至今此處名為「駐馬坡」。後人有詩曰：
　　馳驟龍駒氣概多，二人並轡望山河。東吳，西蜀成王霸，千古猶存駐馬坡。

　　當日二人並轡而回。南徐之民，無不稱賀。玄德自回館驛，與孫乾商議。乾曰：「
主公只是哀求喬國老，早早畢姻，免生別事。」次日，玄德復至喬國老宅前下馬。國老
接入，禮畢，茶罷，玄德告曰：「江左之人，多有要害劉備者，恐不能久居。」國老曰
：「玄德寬心：吾為公告國太，令作護持。

　　玄德拜謝自回。喬國老入見國太，言玄德恐有人謀害，急急要回。國太大怒曰：「
我的女婿，誰敢害他！」即時便教搬入書院暫住，擇日畢姻。玄德自入告國太曰：「只
恐趙雲在外不便，軍士無人約束。」國太教盡搬入府中安歇，休留在館驛中，免得生事
。

　　玄德大喜。數日之內，大排筵會，孫夫人與玄德結親。至晚客散，兩行紅炬，接引
玄德入房。燈光之下，但見槍刀簇滿；侍婢皆佩劍懸刀，立於兩旁。諕得玄德魂不附體
。正是：驚看侍女橫刀立，疑是東吳設伏兵。畢竟是何緣故，且看下文分解。

第五十五回：玄德智激孫夫人，孔明二氣周公瑾

　　卻說玄德見孫夫人房中兩邊槍刀森列，侍婢皆佩劍，不覺失色。管家婆進曰：「貴
人休得驚懼。夫人自幼好觀武事，居常令侍婢擊劍為樂，故爾如此。」玄德曰：「非夫
人所觀之事，吾甚心寒，可命暫去。」管家婆稟覆孫夫人曰：「房中擺列兵器，嬌客不
安，今可去之。」孫夫人笑曰：「廝殺半生，尚懼兵器乎？」命盡撤去，令侍婢解劍伏
侍。當夜玄德與孫夫人成親，兩情歡洽。玄德又將金帛散給侍婢，以買其心，先教孫乾
回荊州報喜。自此連日飲酒。國太十分愛敬。

　　卻說孫權差人來柴桑郡報周瑜說：「我母親力主，己將吾妹嫁劉備。不想弄假成真
。此事還復如何？」瑜聞大驚，行坐不安，乃思一計，修密書付來人持回見孫權。權拆
書視之。書略曰：

　　「瑜所謀之事，不想反覆如此。既已弄假成真，又當就此用計。劉備以梟雄之姿，
有關、張、趙雲之將，更兼諸葛用謀，必非久屈人下者。愚意莫如軟困之於吳中，盛為
築宮室，以喪其心志；多送美色玩好，以娛其耳目；使分開關、張之情，隔遠諸葛之契
，各置一方，然後以兵擊之，大事可定矣。今若縱之，恐蛟龍得雲雨，終非池中物也。
願明公熟思之。」

　　孫權看畢，以書示張昭。昭曰：「公瑾之謀，正合愚意。劉備起身微末，奔走天下
。未嘗享受富貴。今若以華堂大廈，子女金帛，令彼享用，自然疏遠孔明、關、張等。
使彼各生怨望，然後荊州可圖也。主公可依公瑾之計火速行之。」

　　權大喜，即日修整東府，廣栽花木，盛設器用，請玄德與妹居住；又增女樂數十餘
人，并金玉錦綺玩好之物。國太只道孫權好意，喜不自勝。玄德果然被聲色所迷，全不
想回荊州。

　　卻說趙雲與五百軍在東府前住，終日無事，只去城外射箭走馬。看看年終，雲猛省
：「孔明分付三個錦囊與我，教我一到南徐，開第一個；住到年終，開第二個；臨到危
急無路之時，開第三個。於內有神出鬼沒之計，可保主公回家。此時歲已將終，主公貪
戀女色，並不見面，何不拆開第二個錦囊，看計而行？」遂拆開視之。原來如此神策。
即日徑到府堂，要見玄德。

　　侍婢報曰：「趙子龍有緊急事來報貴人。」玄德喚入問之。雲佯作失驚之狀曰：「
主公深居畫堂，不想荊州耶？」玄德曰：「有甚事如此驚怪？」雲曰：「今早孔明使人
來報，說曹操要報赤壁鏖兵之恨，起精兵五十萬，殺到荊州，甚是危急，請主公便回。
」玄德曰：「必須與夫人商議。」雲曰：「若和夫人商議，必不肯放主公回。不如休說
，今晚便好起程。遲則誤事。」玄德曰：「你且暫退，我自有道理。」

　　雲故意催逼數番而出。玄德入見孫夫人，暗暗垂淚。孫夫人曰：「夫君何故煩惱？
」玄德曰：「念備一身飄蕩異鄉，生不能侍奉二親，又不能祭祀宗祖，乃大逆不孝也。
今歲旦在邇，使備悒怏不已。」孫夫人曰：「你休瞞我。我已聽知了也。方纔趙子龍報
說荊州危急，你欲還鄉，故推此意。」玄德跪而告曰：「夫人既知，備安敢相瞞？備欲
不去，使荊州有失，被天下人恥笑；欲去又捨不得夫人：因此煩惱。」夫人曰：「妾已
事君，任君所之，妾當相隨。」玄德曰：「夫人之心，雖則如此，爭奈國太與吳侯安肯
容夫人去？夫人若可憐劉備，暫時辭別。」言畢，淚如雨下。孫夫人勸曰：「夫君休得
煩惱。妾當苦告母親，必放妾與君同去。」玄德曰：「縱然國太肯時，吳侯必然阻擋。
」孫夫人沈吟良久，乃曰：「妾與君正旦拜賀時，推稱江邊祭祖，不告而去，若何？」
玄德又跪而謝曰：「若如此，生死難忘。切勿漏泄。」

　　兩個商議已定。玄德密喚趙雲分付：「正旦日，你先引軍士出城，於官道等候。吾
推祭祖，與夫人同走。」雲領諾。建安十五年春正月元旦，吳侯大會文武於堂上。玄德
與孫夫人入拜國太。孫夫人曰：「夫主想父母宗祖墳墓，俱在涿郡，晝夜傷感不已。今
日欲往江邊，望北遙祭，須告母親得知。」國太曰：「此孝道也，豈有不從？汝雖不識
舅姑，可同汝夫前去祭拜，亦見為婦之禮。」孫夫人同玄德拜謝而出。

　　此時只瞞著孫權。夫人乘車，止帶隨身一應細。玄德上馬，引數騎跟隨出城，與趙
雲相會。五百軍士前遮後擁，離了南徐，趲程而行。當日孫權大醉，左右近侍扶入後堂
，文武皆散。比及眾官探得玄德夫婦逃遁之時，天色已晚。要報孫權，權醉不醒。及至
睡覺，已是五更。

　　次日，孫權聞知走了玄德，急喚文武商議。張昭曰：「今日走了此人。早晚必生禍
亂。可急追之。」孫權令陳武、潘璋選五百精兵，無分晝夜，務要趕上拏回。二將領命
去了。孫權深恨玄德，將案上玉硯摔為粉碎。程普曰：「主公空有沖天之怒。某料陳武
、潘璋必擒此人不得。」權曰：「焉敢違我令！」普曰：「郡主自幼好觀武事，嚴毅剛
正，諸將皆懼。既然肯順劉備，必同心而去。所追之將，若見郡主，豈肯下手？」

　　權大怒，掣所佩之劍，喚蔣欽、周泰聽令，曰：「汝二人將這口劍去取吾妹并劉備
頭來！違令者立斬！」蔣欽、周泰領命，隨後引三千軍趕來。

　　卻說玄德加鞭縱轡，趲程而行，當夜於路暫歇兩個更次，慌忙起行。看看來到柴桑
界首，望見後面塵頭大起，人報追兵至矣。玄德慌問趙雲曰：「追兵既至，如之奈何？
」趙雲曰：「主公先行，某願當後。」轉過前面山腳，一彪軍馬攔住去路。當先兩員大
將，厲聲高叫曰：「劉備早早下馬受縛！吾奉周都督將令，守候多時！」原來周瑜恐玄
德走脫，先使徐盛、丁奉引三千軍馬於衝要之處紮營等候，時常令人登高遙望，料得玄
德若投旱路，必經此道而過。當日徐盛、丁奉瞭望得玄德一行人到，各綽兵器截住去路
。玄德驚慌勒回馬問趙雲曰：「前大有攔截之兵，後有追趕之兵：前後無路，如之奈何
？」雲曰：「主公休慌：軍師有三條計，多在錦囊之中。已拆兩了兩個，並皆應驗。今
尚有第三個在此，分付遇危難之時，方可拆看。今日可急，當拆觀之。」便將錦囊拆開
，獻與玄德。

　　玄德看了，急來軍前泣告孫夫人曰：「備有心腹之言，至此盡當實訴。」夫人曰：
「夫君有何言語，實對我說。」玄德曰：「昔日吳侯與周瑜同謀，將夫人招贅劉備，實
非為夫人計，乃欲幽囚劉備而奪荊州耳。奪了荊州，必將殺備。是以夫人為香餌而釣備
也。備不懼萬死而來，蓋知夫人有男子之胸襟，必能憐備。昨聞吳侯將欲加害，故託荊
州有難，以圖歸計。幸得夫人不棄，同至於此。今吳侯又令人在後追趕，周瑜又使人於
前截住，非夫人莫解此禍。如夫人不允，備請死於車前，以報夫人之德。」

　　夫人怒曰：「吾兄既不以我為親骨肉，我有何面目重相見乎！今日之危，我當自解
。」於是叱從人推車直出，捲起車簾，親喝徐盛、丁奉曰：「你二人欲造反耶？」徐、
丁二將慌忙下馬，棄了兵器，聲喏於車前曰：「安敢造反：為奉周都督將令，屯兵在此
專候劉備。」孫夫人大怒曰：「周瑜逆賊！我東吳不曾虧負你！玄德乃大漢皇叔，是我
丈夫。我已對母親、哥哥說知回荊州去。今你兩個山腳去處，引著軍馬攔道路，意欲劫
我夫妻財物耶？」徐盛、丁奉喏喏連聲，口稱：「不敢。請夫人息怒。這不干我等之事
，乃是周都督的將令。」孫夫人叱曰：「你只怕周瑜，獨不怕我？周瑜殺得你，我豈殺
不得周瑜？」把周瑜大罵一場，喝令推車前進。徐盛、丁奉自思：「我等是下人，安敢
與夫人違拗？」又見趙雲十分怒氣，只得把兵喝住，放條大路教過去。

　　恰纔行不得五六里，背後陳武、潘璋趕到。徐盛、丁奉備言其事。陳、潘二將曰：
「你放他過去差了。我二人奉吳侯旨意，特來追捉他回去。」於是四將合兵一處，趲程
趕來。玄德正行間，忽聽得背後喊聽大起。玄德又告孫夫人曰：「後面追兵又到，如之
奈何？」夫人曰：「夫君先行，我與子龍當後。」玄德先引三百軍，望江岸去了。子龍
勒馬於車傍，將士卒擺開，專候來將。四員將見了孫夫人，只得下馬，拱手而立。夫人
曰：「陳武、潘璋，來此何幹？」二將答曰：「奉主公之命，請夫人、玄德回。」夫人
正色叱曰：「都是你這夥匹夫，離間我兄妹不睦！我已嫁他人，今日歸去，須不是與人
私奔。我奉母親慈旨，另我夫婦回荊州。便是我哥哥來，也須依禮而行。你二人倚仗兵
威，欲待殺害我耶？」罵得四人面面相覷，各自尋思：「他一萬年也是兄妹。更兼國太
作主；吳侯乃大孝之人，怎敢違逆母言？明日翻過臉來，只是我等不是。不如做個人情
。」軍中又不見玄德；但見趙雲怒目睜眉，只待廝殺；因此四將喏喏連聲而退。孫夫人
令推車便行。徐盛曰：「我四人同去見周都督，告稟此事。」

　　四人猶豫未定，忽見一軍如旋風而來；視之，乃蔣欽、周泰。二將問曰：「你等曾
見劉備否？」四人曰：「早晨過去，已半日矣。」蔣欽曰：「何不拏下？」四人各言孫
夫人發話之事。蔣欽曰：「便是吳侯怕道如此，封一口劍在此，教先殺他妹，後斬劉劉
備。違者立斬！」四將曰：「去之已遠，怎生奈何？」蔣欽曰：「他終是些步軍，急行
不上。徐、丁二將軍，可飛報都督，教水路棹快船追趕；我四人在岸上追趕。無問水旱
之路，趕上殺了，休聽他言語。」於是徐盛、丁奉飛報周瑜；蔣欽、周泰、陳武、潘璋
四個領兵江趕來。

　　卻說玄德一行人馬，離柴桑較遠，來到劉郎浦，心纔稍寬。沿著江岸尋渡，一望江
水瀰漫、並無船隻。玄德府首沈吟。趙雲曰：「主公在虎口中逃，出今已近本界，吾料
軍師必有調度，何用憂疑？」玄德聽罷，驀然想起在東吳繁華之事，不覺淒然淚下。後
人有詩歎曰：

　　吳蜀成婚此水澄，明珠步幛屋黃金。誰知一女輕天下，欲易劉郎鼎峙心。

　　玄德令趙雲望前哨探船雙，忽報後面塵土沖天而起。玄德登高望之，但見軍馬蓋地
而來，歎曰：「連日奔走，人困馬乏，追兵又到，死無地矣！」看看喊聲漸近。正慌急
間，忽見江岸邊一字兒拋著拖篷船二十餘隻。趙雲曰：「天幸有船在此！棹過對岸，再
作區處！」

　　玄德與孫夫人便奔上船。子龍引五百軍亦都上船。只見船艙中一人綸巾道服，大笑
而出，曰：「主公且喜！諸葛亮在此等候多時。」船中扮作客人的，皆是荊州水車。玄
德大喜。不多時，四將趕到。孔明笑指岸上人言曰：「吾己算定多時矣。汝等回去傳示
周郎，教休再使美人記手段。」岸上亂箭射來，船已開的遠了。蔣欽四將，只好呆看。

　　玄德與孔明正行間，忽然江聲大振，回頭視之，只見戰船無數。帥字旗下，周瑜自
領慣戰水軍，左有黃蓋，右有韓當，勢如飛馬，疾似流星。看看趕上，孔明教棹船投北
岸，棄了船盡皆上岸而走，車馬登程。周瑜趕到江邊，亦皆上岸追襲。大小水軍，盡是
步行。止有為首官軍騎馬。周瑜當先，黃蓋、韓當、徐盛、丁奉緊隨。周瑜曰：「此處
是那裏？」軍士答曰：「前面是黃州界首。」望見玄德軍馬不遠，瑜令併力追襲。

　　正趕之間，一聲鼓響，山谷內一隊刀手擁出，為首一員大將，乃關雲長也。周瑜舉
止失措，急撥馬便走。雲長趕來，周瑜縱馬逃命。正奔走間，左邊黃忠，右邊魏延，兩
軍殺出。吳兵大敗。周瑜急急下得船時，岸上軍士齊聲大叫曰：「周郎妙計安天下，陪
了夫人又折兵！」瑜怒曰：「可再登岸決一死戰！」黃蓋、韓當力阻。瑜自思曰：「吾
計不成，有何面目去見吳侯！」大叫一聲，金瘡迸裂，倒於船上。眾將急救，卻早不省
人事。正是：兩番弄巧翻成拙，此日含嗔卻帶羞。未知周郎性命如何，且看下文分解。

第五十六回：曹操大宴銅雀臺，孔明三氣周公瑾

　　卻說周瑜被諸葛亮預先埋伏關公，黃忠，魏延三枝軍馬，一擊大敗。黃蓋、韓當急
救下船，折卻水軍無數。遙觀玄德，孫夫人車馬僕從，都停住於山頂之上，瑜如何不氣
？箭瘡未癒，因怒氣沖激，瘡口迸裂，昏絕於地；眾將救醒，開船逃去。孔明教休追趕
，自和玄德歸荊州慶喜，賞賜眾將。

　　周瑜自回柴桑。蔣欽等一行人馬自歸南徐報孫權。權不勝忿怒，欲拜程普為都督，
起兵取荊州。

　　周諭又上書，請興兵雪恨。張昭諫曰：「不可。曹操日夜思報赤壁之恨，因恐孫、
劉同心，故未敢興兵。今主公若以一時之忿，自相吞併，操必乘虛來攻，國勢危矣。」
顧雍曰：「許都豈無細作在此。若知孫、劉不睦，操必使人勾結劉備。備懼東吳，必投
曹操。若此，則江南何日得安？為今之計，莫若使人赴許都，表劉備為荊州牧。曹操知
之，則懼而不敢加兵於東南。且使劉備不恨於主公。然後使心腹用反間之計，令曹劉相
攻，吾乘隙而圖之，斯為得耳。」權曰：「元歎之言甚善。但誰可為使？」雍曰：「此
間有一人，乃曹操敬慕者，可以為使。」權問何人。雍曰：「華歆在此，何不遣之？」
權大喜，即遣齎表赴許都。歆領命起程，逕到許都求見曹操。聞操會群臣於鄴郡，慶賞
銅雀臺，歆乃赴鄴郡侯見。

　　操自赤壁敗後，常思報仇；只疑孫劉併力，因此不敢輕進。時建安十五年春，造銅
雀臺成。操乃大會文武於鄴郡，設宴慶賀。其臺正臨漳河。中央乃銅雀臺，左邊一座名
玉龍臺，右邊一座名金鳳臺，各高十丈。上橫二橋相通，千門萬戶，金碧交輝。

　　是日，曹操頭戴嵌寶金冠，身穿綠錦羅袍，玉帶誅履，憑高而坐。文武侍立臺下。

　　操欲觀武官比試弓箭，乃使近侍將西川紅錦戰袍一領，挂於垂楊枝上，下設一箭垛
，以百步為界。分武官為兩隊。曹氏宗族俱穿紅，其餘將士俱穿綠。各帶雕弓良箭，跨
鞍勒馬，聽候指揮。操傳令曰：「有能射中箭垛紅心者，即以錦袍賜之。如射不中，罰
水一良。」號令方下，紅袍隊中，一個少年將軍驟馬而出。眾視之，乃曹休也。休飛馬
往來，奔馳三次，扣上箭，拽滿弓，一箭射去，正中紅心。金鼓齊鳴，眾皆喝冞。曹操
於臺上望見大喜，曰：「此吾家千里駒也！」方欲使人取錦袍與曹休，只見袍隊中，一
騎飛出，叫曰：「丞相錦袍，合讓俺外姓先取，宗族中不宜攙越。」

　　操視其人，乃文聘也。眾官曰：「且看文仲業射法。」文聘拈弓縱馬一箭，亦中紅
心。眾皆喝采，金鼓亂鳴。聘大呼曰：「快取袍來！」只見紅袍隊中，又一將飛馬而出
，厲聲曰：「文烈先射，汝何得爭奪？看我與你兩個解箭！」曳滿弓，一箭射去，也中
紅心。眾人齊聲喝采。視其人，乃曹洪也。洪方欲取袍，只見綠袍隊裏又一將出，揚弓
叫曰：「你三人射法，何足為奇！看我射來！」眾視之，乃張郃也。郃飛馬翻身，背射
一箭，也中紅心。四枝箭齊齊的攢在紅心裏。眾人俱道：「好射法！」郃曰：「錦袍須
該是我的！」

　　言未畢，紅袍隊中一將飛馬而出，大叫足稱異！看我奪射紅心！」眾視之，乃夏侯
淵也。淵驟馬至界口，紐回身一箭射去，正在四箭當中。金鼓齊鳴。淵勒馬按弓大叫曰
：「此箭可奪得錦袍麼？」只見綠袍隊裏，一將應聲而出，大叫：「且留下袍與我徐晃
！」淵曰：「汝更有何射法，可奪我袍？」晃曰：「汝射紅心，不足為異。看吾單取錦
袍！」拈弓搭箭，遙望柳條射去，恰好射斷柳條，錦墜地。徐晃飛取錦袍，披於身上，
驟馬至臺前聲喏曰：「謝丞相袍！」曹操與眾官無不稱羨。晃纔勒馬要回，猛然臺邊躍
出一個綠袍將軍，大呼曰：「你將錦袍那裏去？早早留下與我！」眾視之，乃許褚也。
晃曰：「袍已在此，汝何敢強奪！」褚更不回答，竟飛馬來奪袍。兩馬相近，徐晃便把
弓打許褚。褚一手按住弓，把徐晃拖離鞍轎。晃急棄不了弓，翻身下馬，褚亦下馬，兩
個揪住廝打。操急使人解開。那領錦袍己是扯得粉碎。操令二人都上臺。徐晃睜眉怒目
，許褚切齒咬牙：各有相鬥之意。操笑曰：「孤特視公等之勇耳。豈惜一錦袍哉？」便
教諸將盡都上臺，各賜蜀錦一疋。諸將各各稱謝。操命各依位次而坐。樂聲競奏，水陸
並陳。文官武將輪次把盞，獻酬交錯。

　　操顧謂眾文官曰：「武將既以騎射為樂，足顯威勇矣。公等皆飽學之士，登此高臺
，可不進佳章以紀一時之勝事乎？」眾官皆躬身而言曰：「願從鈞命。」

　　時有王朗，鍾繇，王粲，陳琳一班文官，進獻詩章。詩中多有稱頌曹操功德巍巍，
合當受命之意。曹操遂一覽畢，笑曰：「諸公佳作，過譽甚矣。孤本愚陋，始舉孝廉。
後值天下大亂，築精舍於譙東五十里，欲春夏讀書，秋冬射獵，以待天下清平，方出仕
耳。不意朝廷徵孤為點軍校尉，遂更其意，專欲為國家討賊立功，圖死後得題墓道曰：
『漢故征西將軍曹侯之墓』，平生願足矣。念自討董卓，剿黃巾以來，除袁術，破呂布
，滅袁紹，定劉表遂平天下。身為宰相，人臣之貴已，又復何望哉？如國家無孤一人，
正不知幾人稱帝，幾人稱王。或見孤權重，妄相忖度，疑孤有異心，此大謬也。孤常念
孔子稱文王之至，此言耿耿在心。但欲孤委捐兵眾，歸就所封武平侯之職，實不可耳。
誠恐一解兵柄，為人所害；孤敗則國家傾危，是以不得慕虛名而處實禍也。諸公必無知
孤意者。」眾皆起拜曰：「雖伊尹、周公，不及丞相矣。」後人有詩曰：

　　周公恐懼流言日，王莽謙恭下士時。假使當年身便死，一生真偽有誰知！

　　曹操連飲盃，不覺沈醉，喚左右棒過筆硯，亦欲作銅雀臺詩。剛纔下筆，忽報：「
東吳使華歆表秦劉備為荊州牧，孫權以妹嫁劉備，漢上九郡大半已屬備矣。」操聞之，
手腳慌亂，投筆於地。程昱曰：「丞相在萬軍之中，矢石交攻之際，未嘗動心；今聞劉
備得了荊州，何故如此失驚？」操曰：「劉備人中之龍也，生平未嘗得水。今得荊州，
是困龍入大海矣。孤安得不動心哉！」程昱曰：「丞相知華歆來意否？」操曰：「未知
。」昱曰：「孫權本忌劉備，欲以兵攻之；但恐丞相乘虛而擊，故今華歆為使，表薦劉
備。以安備之心，以塞丞相之望耳。」

　　操點頭曰：「是也。」昱曰：「某有一計，使孫、劉自相吞併，丞相乘間圖之，一
鼓而二敵俱破。」操大喜，遂問其計。程昱曰：「東吳所倚者，周瑜也。丞相今表奏周
瑜為南郡太守、程普為江夏太守，留華歆在周瑜既領南郡，愈思報讎，遂上書吳侯，乞
命魯肅去討還荊州。孫權乃命肅曰：「汝昔保荊州與劉備，今備遷延不還，等待何時？
」肅曰：「文書上明白寫著，得了西川便還。」權叱曰：「只說取西川，至今又不動兵
，不等老了人！」肅曰：「某願往言之。」遂乘投荊州而來。

　　卻說玄德與孔明在荊州廣聚糧草，調練軍馬，遠近之士多歸之。忽報魯肅到，玄德
問孔明曰：「子敬此來何意？」孔明曰：「昨者孫權表主公為荊州牧，此是懼曹操之計
。操封周瑜為南郡太守，此欲令我兩家自相吞併，他好於中取事也。今魯肅此來，又是
周瑜既受太守之職，要來索荊州之意。」玄德曰：「何以答之？」孔明曰：「若肅提起
荊州之事，主公便放聲大哭。哭到悲切之處，亮自出來解勸。」計會已定，接魯肅入府
，禮畢，敘坐。肅曰：「今日皇叔做了東吳女婿，便是魯肅主人，如何敢坐？」玄德笑
曰：「子敬與我舊交，何必太謙？」肅乃就坐。茶罷，肅曰：「今奉吳侯鈞命，專為荊
州一事而來。皇叔已借住多時，未蒙見還。今既兩家結親，當看親情面上，早早交付。
」玄德聞言，掩面大哭。肅驚曰：「皇叔何故如此？」玄德哭聲不絕。孔明從屏後出曰
：「亮聽之久矣。子敬知吾主人哭的緣故麼？」肅曰：「某實不知。」孔明曰：「有何
難見？當初我主人借荊州時，許下取得西川便還。仔細想來：益州劉璋是我主人之弟，
一般都是漢朝骨肉。若要興兵去取他城池時，恐被外人唾罵；若要不取，還了荊州，何
處安身？若不還時，於尊舅面上又不好看。事出兩難，因此淚出痛腸。」孔明說罷，觸
動玄德衷腸，真個搥胸頓足，放聲大哭。魯肅勸曰：「皇叔且休煩惱，與孔明從長計議
。」孔明曰：「有煩子敬，回見吳侯，勿惜一言之勞，將此煩惱情節，懇告吳侯，再容
幾時。」肅曰：「倘吳侯不從，如之奈何？」孔明曰：「吳侯既以親妹聘嫁皇叔，安得
不從乎？望子敬善言回覆。」

　　魯肅是個寬仁長者，見玄德如此哀痛，只得應允。玄德、孔明拜謝。宴畢，送魯肅
下船。逕到柴桑，見了周瑜，具言其事。周瑜頓足曰：「子敬又中諸葛亮之計也！當初
劉備依劉表時，常有吞併之意，何況西川，劉璋乎？似此推調，未免累及老兄矣。吾有
一計，使諸葛亮不能出吾算中。子敬便當一行。」肅曰：「願聞妙策。」瑜曰：「子敬
不必去見吳侯，再去荊州對劉備說：孫，劉兩家，既結為親，便是一家；若劉氏不忍去
取西川，我東吳起兵去取；取得西川時，以作嫁資，卻把荊州交還東吳。」肅曰：「西
川迢遞，取之非易。都督此計，莫非不可？」瑜笑曰：「子敬真長者也。你道我真個去
取西川與他？我只以此為名，實欲去取荊州，且教他不做準備。東吳軍馬，收川路過荊
州，就問他索要錢糧，劉備必然出城勞軍。那時乘勢殺之，奪取荊州，雪吾之恨，解足
下之禍。」魯肅大喜，便再往荊州來。玄德與孔明商議。孔明曰：「魯肅必不曾見吳侯
，只到柴桑和周瑜商量了甚計策，來誘我耳。但說的話，主公只看我點頭，便滿口應承
。」計會已定，魯肅入見，禮畢，曰：「吳侯甚是稱讚皇叔盛德，遂與諸將商議，起兵
替皇叔收川。取了西川，卻換荊州，以西川權當嫁資。但軍馬經過，卻望應些錢糧。」
孔明聽了，忙點頭曰：「難得吳侯好心！」玄德拱手稱謝曰：「此皆子敬善言之力。」
孔明曰：「如雄師到日，即當遠接稿勞。」魯肅暗喜，宴罷辭回。玄德問孔明曰：「此
是何意？」孔明大笑曰：「周瑜死日近矣！這等計策，小兒也瞞不過！」玄德又問如何
？孔明曰：「此乃『假途滅虢』之計也。虛名收川，實取荊州。等主公出城勞軍，乘勢
拏下，殺入城來，攻其無備，出其不意也。」玄德曰：「如之奈何？」孔明曰：「主公
寬心，只顧準備窩弓以擒猛虎，安排香餌以釣鰲魚。等周瑜到來，他便不死，也九分無
氣。」便喚趙雲聽計：「如此如此，其餘我自有擺布。」玄德大喜。後人有詩歎曰：

　　周瑜決策取荊州，諸葛先知第一籌。指望長江香餌穩，不知暗裏釣魚鉤。

　　卻說魯肅回見周瑜，說玄德，孔明歡喜不疑，準備出城勞軍。周瑜大笑曰：「原來
今番也中了吾計！」便教魯肅稟報吳侯，並遣程普引兵接應。周瑜此時箭瘡已漸平愈，
身軀無事，使甘寧為先鋒，自與徐盛，丁奉為第二；淩統，呂蒙為後隊。水陸大兵五百
萬，望荊州而來。周瑜在船中，時復歡笑，以為孔明中計。前軍至夏口，周瑜問：「荊
州有人在前面接否？」人報：「劉皇叔使糜竺來見都督。」瑜喚至，問勞軍如何。糜竺
曰：「主公皆準備安排下了。」瑜曰：「皇叔何在？」竺曰：「在荊州城門相等，與都
督把盞。」瑜曰：「今為汝家之事，出兵遠征；勞軍之禮，休得輕易。」糜竺領了言語
先回。戰船密密排在江上，依次而進。看看至公安，並無一雙軍船，又無一人遠接。周
瑜催船速行。離荊州十餘里，只見江面上靜蕩蕩的。哨探的回報：「荊州城上，插兩面
白旗，並不見一人之影。」瑜心疑，教把船傍岸，親自上岸，乘馬帶了甘寧，徐盛，丁
奉一班軍官，引親隨精軍三千人，逕望荊州來。既至城下，並不見動靜。瑜勒住馬，令
軍士叫門。城上問是誰人。吳軍答曰：「是東吳周都督親自此。」言未畢，忽一聲梆子
響，城上一齊都豎起鎗刀。敵樓上趙雲出曰：「都督此行，端的為何？」瑜曰：「吾替
汝主取西川，汝豈猶未知耶？」雲曰：「孔明軍師已知都督『假途滅虢』之計，故留趙
雲在此。吾主公有言：『孤與劉璋，皆漢室宗親，安忍背義而取西川？若汝東吳端的取
蜀，吾當披髮入山，不失信於天下也。』」周瑜聞之，勒馬便回。只見一人打著令字旗
，於馬前報說：「探得四路軍馬，一齊殺到：關某從江陵殺來，張飛從秭歸殺來，黃忠
從公安殺來，魏延從彝陵小路殺來：四路正不知多少軍馬。喊聲遠近震動百餘里，皆言
要捉周瑜。」瑜馬上大叫一聲，箭鎗復裂，墬於馬下。正是：一著掑高難對敵，幾番算
定總成空。不知周瑜性命如何，且看下文解。

第五十七回：柴桑口臥龍弔喪，耒陽縣鳳雛理事

　　卻說周瑜怒氣填胸，墜於馬下，左右急救歸船。軍士傳說：「玄德、孔明在前山頂
上飲酒取樂。」瑜大怒，咬牙切齒曰：「你道我取不得西川，吾誓取之！」

　　正恨間，人報吳侯遣弟孫瑜到。周瑜接入，具言其事。孫瑜曰：「吾奉兄命來助都
督。」遂令催軍前行。行至巴丘，人報上流有劉封，關平二人領軍截住水路。周瑜愈怒
。忽又報孔明遣人送書至。周瑜拆封視之。書曰：「漢軍師中郎將諸葛亮，致書於東吳
大都督公瑾先生麾下：自柴桑一別，至今戀戀不忘。聞足下欲取西川，亮竊以為不可。
益州民強地險，劉璋雖暗弱，足以自守；今勞師遠征，轉運萬里，卻收全功，雖吳起不
能定其規，孫武不能善其後也。曹操失利於赤壁，志豈須臾忘報讎哉？今足下興兵遠征
，倘操乘虛而至，江南韭粉矣。亮不忍坐視，特此告知，幸垂照鑒。」

　　周瑜覽畢，長歎一聲，喚左右取紙筆作書上吳侯，乃聚眾將曰：「吾不欲盡忠報國
，奈天命已絕矣。汝等善事吳侯，共成大業。」言訖，昏絕。徐徐又醒，仰天長歎曰：
「既生瑜，何生亮？」連叫數聲而亡。壽三十又六歲。後人有詩歎曰：赤壁遺雄烈，青
年有駿聲。絃歌知雅意，盃酒謝良朋。曾謁三千斛，常驅十萬兵。巴丘終命處，憑弔欲
傷情。

　　周瑜停喪於巴丘。眾將將所遺書緘，遣人飛報孫權。權聞周瑜死，放聲大哭。拆視
其書，乃薦魯肅以自代也。書略曰：「瑜以凡才，荷蒙殊遇，委任腹心，統御兵馬，敢
不竭股肱之力，以圖報效？奈死生不測，修短有命；愚志未展，微軀已殞，遺恨何極！
方今曹操在北，疆場未靜；劉備寄寓，有似養虎；天下之事，尚未可知。此正朝士旰食
之秋，至尊垂慮之日也。魯肅忠烈，臨事不苟，可以代瑜之任。『人之將死，其言也善
』。倘蒙垂鑒，瑜死不朽矣！」

　　孫權覽畢，哭曰：「公瑾有王佐之才，今忽短命而死，孤何賴哉？既遺書特薦子敬
，孤敢不從之？」既日便命魯肅為都督，總統兵馬；一面教發周瑜靈柩回葬。

　　卻說孔明在荊州，夜觀天文，見將星墜地，乃笑曰：「周瑜死矣。」至曉，白於玄
德。玄德使人探之，果然死了。玄德問孔明曰：「周瑜既死還當如何？」孔明曰：「代
瑜領兵者，必魯肅也。亮觀天象，將星聚於東方。亮當以弔喪為由，往江東走一遭，就
尋賢士佐助主公。」玄德曰：「只恐吳中將士加害於先生。」孔明曰：「瑜在之日，亮
猶不懼；今瑜已死，又何患乎？」乃與趙雲引五百軍，具祭禮，下船赴巴丘弔喪。於路
探聽得孫權已令魯肅為都督，周瑜靈柩已回柴桑。孔明逕至柴桑，魯肅以禮迎接。周瑜
部將皆欲殺孔明，因見趙雲帶劍相隨，不敢下手。孔明教設祭物於靈前，親自奠酒，跪
於地下，讀祭文曰：「嗚呼公瑾，不幸夭亡，修短故天，人豈不傷？我心實痛，酹酒一
觴。君其有靈，享我烝嘗！弔君幼學，以交伯符；仗義疏財，讓舍以居。弔君弱冠，萬
里鵬摶；定建霸業，割據江南。弔君壯力，遠鎮巴丘；景升懷慮，討逆無憂。弔君風度
，佳配小喬；漢臣之婿，不愧當朝。弔君氣概，諫阻納質；始不垂翅，終能奮翼。弔君
鄱陽蔣幹來說；揮灑自如，雅量高志。弔君弘才，文武籌略；火攻破敵，挽強為弱。想
君當年，雄姿英發。哭君早逝，俯地流血。忠義之心，英靈之氣。命終三紀，名垂百世
。哀君情切，愁腸千結。惟我肝膽，悲無斷絕。昊天昏暗，三軍愴然。主為哀泣，友為
淚漣。

　　亮也不才，丐計求謀。助吳拒曹，輔漢安劉。掎角之援，首尾相儔。若存若亡，何
慮何憂？嗚呼公瑾！生死永別！朴守其貞，冥冥滅滅。魂如有靈，以鑒我心。從此天下
，更無知音！嗚呼痛哉！伏惟尚饗！」

　　孔明祭畢，伏地大哭，淚如湧泉，哀慟不已。眾將相謂曰：「人盡道公瑾與孔明不
睦，今觀其祭奠之情，人皆虛言也。」魯肅見孔明如此悲切，亦為感傷，自思曰：「孔
明自是多情，乃公瑾量窄，自取死耳。」後人有詩嘆曰：臥龍南陽睡未醒，又添列曜下
舒城。蒼天既已生公瑾，塵世何須出孔明？

　　魯肅設宴款待孔明。宴罷，孔明辭回。方欲下船，只見江邊一人道袍竹冠，皂【左
糸右條】素履，一手揪住孔明大笑曰：「汝氣死周郎，卻又來弔孝，明欺東吳無人耶？
」孔明急視其人，乃鳳雛先生龐統也。孔明亦大笑。兩人攜手登舟，各訴心事。孔明乃
留書一封與統，囑曰：「吾料孫仲謀必不能重用足下。稍有不如意，可來荊州共扶玄德
。此人寬仁厚德，必不負公平生之所學。」統允諾而別。孔明自回荊州。

　　卻說魯肅送周瑜靈柩至蕪湖，孫權接著，哭祭於前，命厚葬於本鄉。瑜有兩男一女
，長男循，次男胤。權皆厚恤之。魯肅曰：「肅碌碌庸才，誤蒙公瑾重薦，其實不稱所
職。願舉一人以助主公。此人上通天文，下曉地理；謀略不減於管樂，樞機可並於孫吳
。往日周公瑾多用其言，孔明亦深服其智。見在江南，何不重用？

　　權聞言大喜，便問此人姓名。肅曰：「此人乃襄陽人。姓龐，名統，字士元，道號
鳳雛先生。」權曰：「孤亦聞其名久矣。今既來此，可即請來相見。」於是魯肅邀請龐
統入見孫權，施禮畢。權見其人濃眉掀鼻，黑面短髯，形容古怪，心中不喜。乃問曰：
「公平生所學，以何為主？」統曰：「不必拘執，隨機應變。」權曰：「公之才學，比
公瑾何如？」統笑曰：「某之才學，與公瑾大不相同。」權平生最喜周瑜，見統輕之，
心中愈不樂，乃謂統曰：「公且退；待有用公之時，卻來相請。」

　　統長歎一聲而出。魯肅曰：「主公何不用龐士元？」權曰：「狂士也，用之何益？
」肅曰：「赤壁鏖兵之時，此人曾獻連環策，成第一公。主公想必知之。」權曰：「此
時乃曹操自欲釘船，未必此人之功也。吾誓不用之。」魯肅出謂龐統曰：「非肅不薦足
下，奈吳侯不肯用公。公且耐心。」統低頭長歎不語。肅曰：「公莫非無意於吳中乎？
」統不答。肅曰：「公抱匡濟之才，何往不利？可實對肅言，將欲何往？」統曰：「吾
欲投曹操去也。」肅曰：「此明珠暗投矣。可往荊州投劉皇叔，必然重用。」統曰：「
統意實欲如此，前言戲耳。」肅曰：「某當作書奉薦。公輔玄德，必令孫劉兩家，無相
攻擊，同力破曹。」統曰：「此某平生之素志也。」乃求肅書，逕往荊州來見玄德。

　　此時孔明按察四郡未回。門吏傳報江東名士龐統，特來相投。玄德久聞統名，便教
請入相見。統見玄德，長揖不拜，玄德見統貌陋，心中亦不悅，乃問統曰：「足下遠來
不易？」統不即取出魯肅書并孔明投呈，但答曰：「聞皇叔招賢納士，特來相投。」玄
德曰：「荊，楚稍定，苦無閒職。此去東南數百里，有一縣名耒陽縣，缺一縣宰，屈公
任之。如後有缺，卻當重用。」

　　統思玄德待我何薄，欲以才學動之；見孔明不在，只得勉強相辭而去。統到耒陽縣
，不理政事，終日飲酒為樂；一應錢糧詞訟，並不理會。有人報知玄德，言龐統將耒陽
縣事盡廢。玄德怒曰：「豎儒焉敢亂吾法度！」遂喚張飛分付：「引從人去荊南諸縣巡
視。如有不公不法者，就便究問。恐於事有不明處，可與孫乾同去。」

　　張飛領了言語，與孫乾同至耒陽縣。軍民官吏，皆出郭迎接，獨不見縣令。飛問曰
：「縣令何在？」同僚覆曰：「龐縣令自到任及今，將百餘日，縣中之事，並不理問，
每日飲酒，自旦及夜，只在醉鄉。今日宿酒未醒，猶臥不起。」

　　張飛大怒，欲擒之。孫乾曰：「龐士元乃高明之人，未可輕忽。且到縣問之。如果
於理不當，治罪未晚。」飛乃入縣，正廳上坐定，教縣令來見。統衣冠不整，扶醉而出
。飛怒曰：「吾兄以汝為人，令作縣宰，汝焉敢盡廢縣事？」統笑曰：「將軍以吾廢了
縣中何事？」飛曰：「汝到任百餘日，終日在醉鄉，安得不廢政事？」統曰：「量百里
小縣，些許公事，何難決斷？將軍少坐，待我發落。」隨即喚公吏，將百餘日所積公務
，都取來剖斷，吏皆紛然齎抱案卷，上廳訴詞。被告人等，環跪階下。統手中批判，口
中發落，耳內聽詞，曲直分明，並無分毫差錯，民皆叩首拜伏。不到半日，將百餘日之
事，盡斷畢了，投筆於地，而對張飛曰：「所廢之事何在？曹操，孫權，吾視之若掌上
觀文，量此小縣，何足介意！」

　　飛大驚，下席謝曰：「先生大才，小子失敬。吾當於兄長處極力舉薦。」統乃將出
魯肅薦書。飛曰：「先生初見吾兄，何不將出？」統曰：「若便將出，似乎專藉薦書來
干謁矣。」飛顧謂孫乾曰：「非公則失一大賢也。」遂辭統回荊州，見玄德，具說龐統
之才。玄德大驚曰：「屈待大賢，吾之過也！」飛將魯肅薦書呈上。玄德拆視之。書略
曰：「龐士元非百里之才，使處治中別駕之任，始當展其驥足。如以貌取之，恐負所學
，終為他人所用，實可惜也。」

　　玄德看畢，正在嗟歎，忽報孔明回。玄德接入，禮畢。孔明先問曰：「龐軍師近日
無恙否？」玄德曰：「近治耒陽縣，好酒廢事。」孔明笑曰：「士元非百里之才，胸中
之學，勝亮十倍。亮曾有薦書在士元處，曾達主公否？」玄德曰：「今日方得子敬書，
卻未見先生之書。」孔明曰：「大賢若處小任，往往以酒糊塗，倦於視事。」玄德曰：
「若非吾弟所言，險失大賢。」隨即令張飛往耒陽縣請龐統到荊州，玄德下階請罪。統
方將出孔明所薦之書。玄德看書中之意，言鳳雛到日，宜即重用。玄德喜曰：「昔司馬
德操言：『伏龍，鳳雛，兩人得一，可安天下。』今吾二人皆得，漢室可興矣。」遂拜
龐統為副軍師中郎將，與孔明共贊方略，教練軍士，聽候征伐。

　　早有人報到許昌，言劉備有諸葛亮，龐統為謀士，招軍買馬，積草屯糧，連結東吳
，早晚必興兵北伐。曹操聞之，遂聚謀士商議南征。荀攸進曰：「周瑜新死，可先取孫
權，次攻劉備。」操曰：「我若遠征，恐馬騰來襲許都。前在赤壁之時，軍中有訛言，
亦傳西涼入寇之事，今不可不防也。」荀攸曰：「以愚所見，不若降詔，加馬騰為征南
將軍，使討孫權；誘入京師，先除此人，則南征無患矣。」操大喜，即日遣人齎詔至西
涼召馬騰。

　　卻說騰字壽成，漢伏波將軍馬援之後。父名肅，字子碩，桓帝時為天水闌干縣尉；
後失官流落隴西，與羌人雜處，遂娶羌女生騰。騰身長八尺，體貌雄異，稟性溫良，人
多敬之。靈帝未年，羌人多叛，騰招募民兵破之。初平中年，因討賊有功，拜征西將軍
，與鎮西將軍韓遂為兄弟。

　　當日奉詔，乃與長子馬超商議曰：「吾自與董承受衣帶詔以來，與劉玄德約共討賊
，不幸董承已死，玄德屢敗。我又僻處西涼，未能協助玄德。今聞玄德已得荊州，我正
欲展昔日之志，而曹操反來召我，當是如何？」馬超曰：「操奉天子之命以召父親，今
若不往，彼必以逆命責我矣。當乘其來召，竟往京師，於中取事，則昔日之志可展也。
」

　　馬騰兄子馬岱諫曰：「曹操心懷叵測，叔父若往，死遭其害。」超曰：「兒願盡起
西涼之兵，隨父親殺入許昌，為天下除害，有何不可？」騰曰：「汝自統羌兵保守西涼
，只教次子馬休，馬鐵并姪馬岱隨我同往。曹操見有汝在西涼，又有韓遂相助，諒不敢
加害於我也。」超曰：「父親若往，切不可輕入京師。當隨機應變，觀其動靜。」騰曰
：「吾自有區處，不必多慮。」

　　於是馬騰乃引西涼兵五千，先教馬休，馬鐵為前部，留馬岱在後接應，迤灑望許昌
而來，離許昌二十里屯住軍馬。曹操聽知馬騰已到，喚門下侍郎黃奎分付曰：「目今馬
騰南征，吾命汝為行軍參謀，先至馬騰寨中勞軍，可對馬騰說：西涼路遠，運糧甚難，
不能多帶人馬。我當更遣大兵，協同前進。來日教他入城面君，吾就應付糧草與之。」

　　奎領命，來見馬騰。騰置酒相待。奎酒半酣而言曰：「吾父黃琬死於李傕，郭汜之
難，嘗懷痛恨。不想今日又遇欺君之賊。」騰曰：「誰為欺君之賊？」奎曰：「欺君者
操賊也。公豈不知之而問我耶？」騰恐是操使來相探，急止之曰：「耳目較近，休得亂
言。」奎叱曰：「公竟忘卻衣帶詔乎？」騰見他說出心事，乃密以實情告之。奎曰：「
操欲公入城面君，必非好意。公不可輕入。來日當勒兵城下。待曹操出城點軍，就點軍
處斬之，大事濟矣。」

　　二人商議已定，黃奎回家，恨氣未息。其妻再三問之，奎不肯言。不料其妾李春香
，與奎妻弟苗澤私通。澤欲得春香，正無計可施。妾見黃奎憤恨，遂對澤曰：「黃侍郎
今日商議軍情回，意甚憤恨，不知為何？」澤曰：「汝可以言挑之曰：『人皆說劉皇叔
仁德，曹操奸雄，何也？』看他說甚言語。」

　　是夜黃奎果到春香房中。妾以言挑之。奎乘醉言曰：「汝乃婦人，尚知邪正，何況
我乎？吾所恨者，欲殺曹操也。」妾曰：「若欲殺之，如何下手？」奎曰：「吾已約定
馬將軍，明日在城外點兵時殺之。」

　　妾告於苗澤，澤報知曹操。操便密喚曹洪，許褚分付如此如此；又喚夏侯淵、徐晃
分付如此如此。各人領命去了，一面先將黃奎一家老小拏下。

　　次日，馬騰領著西涼兵馬，將次近城，只見前面一簇紅旂，打著丞相旗號。馬騰只
道曹操自來點軍，拍馬向前。忽聽得一聲砲響，紅旗開處，弓弩齊發。一將當先，乃曹
洪也。馬騰急撥馬回時，兩下喊聲又起。左邊許褚殺來，右邊夏侯淵殺來，後面又是徐
晃領兵殺至，截斷西涼軍馬，將馬騰父子三人困在垓心。

　　馬騰見不是頭，奮力衝殺。馬鐵早被亂箭射死。馬休隨著馬騰左衝右突，不能得出
。二人身帶重傷，坐下馬又被箭射倒，父子二人俱被執。曹操教將黃奎與馬騰父子，一
齊綁至。黃奎大叫：「無罪！」操教苗澤對證。馬騰大罵曰：「豎儒誤我大事！我不能
為國殺賊，是乃天也！」操命牽出。馬騰罵不絕口，與其子馬休，及黃奎一同遇害。後
人有詩讚馬騰曰：父子齊芳烈，忠貞著一門。捐生圖國難，誓死答君恩。嚼血盟言在，
誅奸義狀存。西涼推世冑，不愧伏波孫。

　　苗澤告操曰：「不願加賞，只求李春香為妻。」操笑曰：「你為了一婦人，害了你
姐夫一家，留此不義之人何用！」便教將苗澤，李春香與黃奎一家老小並斬於市。觀者
無不歎息。後人有詩歎曰：苗澤因私害藎臣，春香未得反傷身。奸雄不相容恕，枉自圖
謀作小人。

　　曹操教招安西涼兵馬諭之曰：「馬騰父子謀反，不干眾人之事。」一面使人分付把
住關隘，休教走了馬岱。

　　且說馬岱自引一千兵在後。早中許昌城外逃回軍士，報知馬岱。岱大驚，只得棄了
兵馬，扮作客商，連夜逃遁去了。曹操殺了馬騰等，便決意南征。忽人報曰：「劉備調
練軍馬，收拾器械，將欲取川。操驚曰：「若劉備收川，則羽翼成矣。將何以圖之？」

　　言未畢，階下一人進言曰：「某有一計，使劉備，孫權不能相願；江南，西川皆歸
丞相。」正是：西川豪傑方遭戮，南國英雄又受殃。未知獻計者是誰，且看下文分解。

第五十八回：馬孟起興兵雪恨，曹阿瞞割鬚棄袍

　　卻說獻策之人，乃治書侍御史陳群，字長文。操問曰：「陳長文有何良策？」群曰
：「今劉備，孫權結為辱齒，若劉備欲取西川，丞相可命上將提兵，會合淝之眾，逕取
江南，則孫權必求救於劉備。備意在西川，必無心救權；權無救則力乏兵衰，江東之地
，必為丞相所得。若得江東，則荊州一鼓可平也。荊州既平，然後徐圖西川，天下定矣
。」操曰：「長文之言，正合吾意。」即時起大兵三十萬，逕下江南；令合淝張遼，準
備糧草，以為供給。

　　早有細作報知孫權。權聚眾將商議。張昭曰：「可差人往魯子敬處，教急書到荊州
，使玄德同力拒曹。子敬有恩於玄德，其言必從；且玄德既為東吳之婿，亦義不容辭。
若玄德來相助，江南可無患矣。」

　　權從其言，即遣人諭魯肅，使求救於玄德。肅領命，隨即修書使人送玄德。玄德看
了書中之意，留使者於館舍，差人往南郡請孔明。孔明到荊州，玄德將魯肅書與孔明看
畢。孔明曰：「也不消動江南之兵，也不必動荊州之兵，自使曹操不敢正覷東南。」便
回書與魯肅，教高枕無憂；若但有北兵侵犯，皇叔自有退兵之策。

　　使者去了。玄德問曰：「今操起三十萬大軍，會合淝之眾，一擁而來，先生有何妙
計，可以退之？」孔明曰：「操平生所慮者，乃西涼之兵也。今操殺馬騰，其子馬超，
現統西涼之眾，必切齒操賊。主公可作一書，往結馬超，使超興兵入關，則操又無暇下
江南矣。」玄德大喜，即時作書，遣一心腹人，逕往西涼州投下。

　　卻說馬超在西涼州，夜感一夢：夢見身臥雪地，群虎來咬，驚懼而覺，心中疑惑，
聚帳下將佐，告說夢中之事。帳下一人應聲曰：「此夢乃不祥之兆也。」眾視其人，乃
帳前心腹校尉，姓龐，名德，字令名。超問：「令名所見若何？」德曰：「雪地遇虎，
夢兆殊惡。莫非老將軍在許昌有事否？」

　　言未畢，一人踉蹌而入，哭拜於地曰：「叔父與弟皆死矣！」超視之，乃馬岱也。
超驚問。岱曰：「叔父與侍郎黃奎同謀殺操，不幸事泄，皆被斬於市。二弟亦遇害。惟
岱扮作客商，星夜走脫。」

　　超聞言，哭倒於地。眾將救起。超咬牙切齒，痛恨操賊。忽報荊州，劉皇叔遣人齎
書至。超拆視之，書略曰：「伏念漢室不幸，操賊專權，欺君罔上，黎民凋殘。備昔與
令先君同受密詔，誓誅此賊。今令先君被操所害，此將軍不共天地，不同日月之讎也。
若能率西涼之兵，以攻操之右，備當舉荊襄之眾，以遏操之前。則逆操可擒，奸黨可滅
，讎辱亦可報，漢室可興矣。書不盡言，立待回音。」

　　馬超看畢，即時揮涕回書，發使者先回，隨後便起西涼軍馬。正欲進發，忽西涼太
守韓遂使人請馬超往見。超至遂府，遂將出曹操書示之。內云：「若將馬超擒赴許都，
即封汝為西涼侯。」超拜伏於地曰：「請叔父就縳俺兄弟二人，解赴許昌，免叔父戈戟
之勞。」韓遂扶起曰：「吾與汝父結為兄弟，安忍害汝？汝若興兵，吾當相助。」

　　馬超拜謝。韓遂便將操使者推出斬之，乃點手下八部軍馬，一同進發。那八部乃侯
選，程銀，李堪，長橫，梁興，成宜，馬玩，楊秋也。八將隨著韓遂，合馬超手下龐德
，馬岱共起二十萬大兵，殺奔長安來。長安郡守鍾繇，飛報曹操；一面引軍拒敵，布陣
於野。西涼州前部先鋒馬岱，引軍一萬五千，浩浩蕩蕩，漫山遍野而來。鍾繇出馬答話
。岱使寶刀一口，與繇交戰。不一合，繇大敗奔走，岱提刀趕來。馬超，韓遂，引大軍
都到，圍住長安，鍾繇上城守護。

　　長安乃西漢建都之處，城郭堅固，河塹險深，急切攻打不下。一連圍了十日，不能
攻破。龐德進計曰：「長安城中土硬水鹹，不甚堪食。更兼無柴，今圍十日，軍民飢荒
，不如暫且收軍。只須如此如此....長安垂手可得。」馬超曰：此計大妙！」即時差『
令』字旗傳於各部，盡教退軍，馬超親自斷後，各部軍馬漸漸退去。

　　鍾繇次日登城看時，軍皆退了，只恐有計；令人哨探，果然遠去，方纔放心；縱令
軍民出城打柴取水，大開城門，放人出入。至第五日，人報馬超兵又到，軍民競奔入城
，鍾繇仍復閉城堅守。

　　卻說鍾繇弟鍾進，守把西門。約近三更，城門裏一把火起。鍾進急來救時，城邊轉
過一人，舉刀縱馬大喝曰：「龐德在此！」鍾進措手不及，被龐德一刀斬於馬下，殺散
軍校，斬關斷鎖，放馬超韓遂軍馬入城。鍾繇從東門棄城而走。馬超，韓遂，得了城池
，賞勞三軍。

　　鍾繇退守潼關，飛報曹操。操知失了長安，不敢復議南征，遂喚曹洪，徐晃分付：
「先帶一萬人馬，替鍾繇緊守潼關。如十日內失了關隘，皆斬。十日外，不干汝二人之
事。我統大軍隨後便至。」二人領了將令，星夜便行。曹仁諫曰：「洪性躁，誠恐誤事
。」操曰：「你與我押糧草，便隨後接應。」

　　卻說曹洪，徐晃到潼關，替鍾繇堅守關隘，並不出戰。馬超領軍來關下，把曹操三
代辱罵。曹洪大怒，要提兵下關廝殺。徐晃諫曰：「此是馬超要激將軍廝殺，切不可與
戰。待丞相大軍來，必有主畫。」馬超軍日夜輪流來罵，曹洪只要廝殺，徐晃苦苦擋住
。至第九日，在關上看時，西涼軍都棄馬在於關前草地上坐；多半困乏，就於地上睡臥
。曹洪便教備馬，點起三千兵殺下關來。西涼兵棄馬拋戈而走，洪迤邐追趕。

　　時徐晃正在關上點視糧草，聞曹洪下關廝殺，大驚，急引兵隨後趕來，大叫曹洪回
馬；忽然背後喊聲大震，馬岱引軍殺至。曹洪，徐晃急回走時，一棒鼓響，山背後兩軍
截出：左是馬超，右是龐德，混殺一陣。曹洪抵擋不住，折軍大半，撞出重圍，奔到關
上。西涼兵隨後趕來，洪等棄關而走。龐德直追過潼關，撞見曹仁軍馬，救了曹洪等一
軍。馬超接應龐德上關。

　　曹洪失了潼關，奔見曹操。操曰：「與你十日限，如何九日失了潼關？」洪曰：「
西涼軍兵，百般辱罵。因見彼軍懈怠，乘勢趕去，不想中賊奸計。」操曰：「洪年幼躁
暴，徐晃你須曉事！」晃曰：「累諫不從。當日晃在關上點糧草，比及知道，小將軍已
下關了。晃恐有失，連忙趕去，已中賊奸計矣。」

　　操大怒，喝斬曹洪，眾官告免，曹洪服罪而退。操進兵直抵潼關。曹仁曰：「可先
下定寨柵，然後打關未遲。」操令砍伐樹木，起立排柵，分作三寨：左寨曹仁，右寨夏
侯淵，操自居中寨。次日，操引三寨大小將校，殺奔關隘前去，正遇西涼軍馬。兩邊各
布陣勢。操出馬於門旗下，看西涼之兵，人人勇健，個個英雄。又見馬超生得面如傅粉
，辱若抹硃；腰細膀寬，聲雄力猛；白袍銀鎧，手執長鎗，立馬陣前；上首龐德，下首
馬岱。操暗暗稱奇，自縱馬謂超曰：「汝乃漢朝名將子孫，何故背反耶？」超咬牙切齒
，大罵：「操賊欺君罔上，罪不容誅！害我父弟，不共戴天之讎！吾當活捉生啖汝肉！
」

　　說罷，挺鎗直殺過來。曹操背後于禁出迎。兩馬交戰，鬥得八九合，于禁敗走。張
郃出迎，戰二十合亦敗走。李通出迎，超奮威交戰，數合之中，一鎗刺李通於馬下。超
把鎗望後一招，西涼兵一齊衝殺過來。操兵大敗。西涼兵來得勢猛，左右將佐，皆抵擋
不住。馬超，龐德，馬岱，引百餘騎，直入中軍來捉曹操。操在亂軍中，只聽得西涼軍
大叫：「穿紅袍的是曹操！」操就馬上急脫下紅袍，又聽得大叫：「長髯者是曹操！」
操驚慌，掣所佩劍斷其髯。軍中有人將曹操割髯之事，告知馬超。超遂令人叫拏短髯者
是曹操。操聞知，即扯旗角包頸而逃。後人有詩曰：潼關戰敗望風逃，孟德愴惶脫錦袍
。劍割髭髯應喪膽，馬超聲價蓋天高。

　　曹操正走之間，背後一騎趕來。回頭視之，正是馬超。操大驚。左右將校見超趕來
，各自逃命，只撇下曹操。超厲聲大叫曰：「曹操休走！」操驚得馬鞭墜地。看看趕上
，馬超從後使鎗搠來。操遶樹而走。超一鎗搠在樹上，急拔下時，操已走遠。超縱馬趕
來，山坡邊轉出一將，大叫：「勿傷吾主！曹洪在此！」輪刀縱馬，攔住馬超。操得命
走脫。洪與馬超戰到四五十合，漸漸刀法散亂，氣力不加。夏侯淵引數十騎隨到。馬超
獨自一人，恐被所算，乃撥馬而回，夏侯淵也不來趕。

　　曹操回寨，卻得曹仁死據定了寨柵，因此不曾多折軍馬。操入帳歎曰：「吾若殺了
曹洪，今日必死於馬超之手也！」遂喚曹洪重加賞賜。收拾敗軍，堅守寨柵；深溝高壘
，不許出戰。超每日引兵來寨前辱罵搦戰，操傳令教軍士堅守，如亂動者斬。諸將曰：
「西涼之兵，盡使長鎗，當選弓弩迎之。」操曰：「戰與不戰，皆在於我，非在賊也。
賊雖有長鎗，安能便刺！諸公但堅壁觀之，賊自退矣。」諸將皆私相議曰：「丞相自來
征戰，一身當先；今敗於馬超，何如此之弱也？」

　　過了幾日，細作報來：「馬超又添二萬生力兵來助戰，乃是羌人部落。」操聞知大
喜。諸將曰：「馬超添兵，丞相反喜，何也？」操曰：「待吾勝了，卻對汝等說。」三
日後又報關上又添軍馬。操又大喜，就於帳中設宴作賀。諸將皆暗笑。操曰：「諸公笑
我無破馬超之謀，公等有何良策？」徐晃進曰：「今丞相盛兵在此，賊亦全部見屯關上
，此去河西，必無準備；若得一軍暗渡蒲阪津先截賊歸路，丞相逕發河北擊之，賊兩不
相應，勢必危矣。」操曰：「公明之言，正合吾意。」便教徐晃引精兵四千，和朱靈同
去逕襲河西，伏於山谷之中，待我渡河北同時擊之。

　　徐晃，朱靈領命，先引四千軍暗暗去了。操下令，先教曹洪於蒲阪津，安排船筏。
留曹仁守寨，操自領兵渡渭河。早有細作報知馬超。超曰：「今操不攻潼關，而使人準
備船筏，欲渡河北，必將遏吾之後也。吾當引一軍渡河拒住北岸。操兵不得渡，不消二
十日，河東糧盡，操兵必亂，卻循河南而擊之，操可擒矣。」韓遂曰：「不必如此。豈
不聞兵法有云：『兵半渡可擊。』待操兵渡至一半，汝卻於南岸擊之，操兵皆死於河內
矣。」超曰：「叔父之言甚善。」即使人探聽曹操幾時渡河。

　　卻說曹操整兵已畢，分三停軍，前渡渭河，比及人馬到河內時，日光初起。操先發
精兵渡過北岸，開創營寨。操自引親隨護衛軍將百人，按劍坐於南岸，看軍渡河。忽然
人報：「後邊白袍將軍到了！」眾皆認得是馬超，一擁下船。河邊軍爭上船者，聲喧不
止。操猶坐而不動，按劍指約休鬧。只聽得人喊馬嘶，蜂擁而來，船上一將躍身上岸，
呼曰：「賊至矣！請丞相下船！」操視之，乃許褚也。操口內猶言：「賊至何妨？」回
頭視之，馬超已離不得百餘步。許褚拖操下船時，船已離岸一丈有餘，褚負操一躍上船
。隨行將士盡皆下水，扳住船邊，爭欲上船逃命。船小將翻，褚掣刀亂砍，船傍手盡折
，倒於水中，急將船望下水棹去。許褚立於梢上，忙用不篙撐之。操伏在許褚腳邊。馬
超趕到河岸，見船已流在半河，遂拈弓搭箭，喝令驍將遶河射之，矢如雨急。褚恐傷曹
操，以左手舉馬鞍遮之。馬超箭不虛發，船上駕舟之人，應弦落水；船中數十人皆被射
倒。其船反撐不定，於急水中旋轉。許褚獨奮神威，將兩腿夾舵搖撼，一手使篙撐船，
一手舉鞍遮護曹操。

　　時有渭南縣令丁斐，在南山之上，見馬超追操甚急，恐傷操命，遂將寨內牛隻馬匹
，盡驅於外，漫山遍野，皆是牛馬。西涼兵見之，都回身爭取牛馬，無心追趕，曹操因
此得脫。方到北岸，便把船筏鑿沉。諸將聽得曹操在河中逃難，急來救時，操已登岸。
許褚身被重鎧，箭皆嵌在甲上。眾將保操至野寨中，皆拜於地而問安。操大笑曰：「我
今日幾為小賊所困！」褚曰：「若非有人縱馬放牛以誘賊，賊必努力渡河矣。」操問曰
：「誘賊者誰也？」有知者答曰：「渭南縣令丁斐也。」

　　少頃，斐入見。操謝曰：「若非公之良謀，則吾被賊所擒矣。」遂命為典軍校尉。
斐曰：「賊雖暫去，明日必復來。須以良策拒之。」操曰：「吾已準備了也。」遂喚諸
將各分頭循河築起甬道，暫為寨腳。賊若來時，陳兵於甬道外，內虛立旌旗，以為疑兵
；更沿河掘下壕塹，虛立柵蓋河南，以兵誘之；賊急來必陷，賊陷便可擒矣。

　　卻說馬超回見韓遂，說：「幾乎捉住曹操，有一將奮勇負操下船去了，不知何人。
」遂曰：「吾聞曹操選極壯之人，為帳前侍衛，名曰『虎衛軍』，以驍將典韋，許褚領
之。典韋已死，今救曹操者，必許褚也。此人勇力過人，人皆稱為『虎痴』；如遇之，
不可輕敵。」超曰：「吾亦聞其名久矣。」遂曰：「今操渡河，將襲我後，可速攻之，
不可令他創立營寨。若立營寨，急難剿除。」超曰：「以姪愚意，還只拒住北岸，使彼
不得渡河，乃為上策。」遂曰：「賢姪守寨，吾引軍循河戰操，若何？」超曰：「令龐
德為先鋒，跟叔父前去。」

　　於是韓遂與龐德將兵五萬，直奔渭南。操令眾將於甬道兩旁誘之。龐德先引鐵騎千
餘，衝突而來。喊聲起處，人馬俱落於陷馬坑內。龐德踴身一跳，躍出土坑，立於平地
，立殺數人，步行砍出重圍。韓遂已被困在垓心。龐德步行救之，正遇著曹仁部將曹永
；被龐德一刀砍於馬下，奪其馬，殺開一條血路，救出韓遂，投東南而走。背後曹兵趕
來，馬超引軍接應，殺敗曹兵。復救出大半軍馬。戰至日暮，方回。計點人馬，折了將
佐程銀，張橫陷坑中死者二百餘人。超與韓遂商議：「若遷延日久，操於河北立了營寨
，難以退敵；不若乘今夜引輕騎去劫野營。」遂曰：「須分兵前後相救。」於是超自為
前部，令龐德，馬岱為後應，當夜便行。

　　卻說曹操收兵屯渭北，喚諸將曰：「賊欺我未立寨柵，必來劫野營。可四散伏兵，
虛其中軍。號砲響時，伏兵盡起，一鼓可擒也。」眾將依令，伏兵已畢。當夜馬超卻先
使成宜引三十騎往前哨探。成宜見無人馬，逕入中軍。操軍見西涼兵到，遂放號砲。四
面伏兵皆出，只圍得三十騎。成宜被夏侯淵所殺。馬超卻自背後與龐德，馬岱分兵三路
蜂擁而殺來。正是：縱有伏兵能候敵，怎當健將共爭先？未知勝負如何若何，且看下文
分解。

第五十九回：許褚裸衣鬥馬超，曹操抹書間韓遂

　　卻說當夜兩兵混戰，直到天明，各自收兵。馬超屯兵渭口，日夜分兵，前後攻擊。
曹操在渭河內，將船筏鎖鍊作浮橋三條，接連南岸。曹仁引軍夾河立寨，將糧草車輛穿
連，以為屏障。馬超聞之，教軍士各挾草一束，帶著火種，與韓遂引軍併力，殺到寨前
，堆積草把，放起烈火。操兵抵敵不住，棄寨而走。車乘，浮橋，盡被燒毀。西涼兵大
勝，截住渭河。曹操立不起營寨，心中憂懼。荀攸曰：「可取渭河沙土築起土城，可以
堅守。」操撥三萬軍擔土築城。馬超又差龐德，馬岱各引五百馬軍，往來衝突；更兼沙
土不實，築起便倒，操無計可施。

　　時當九月盡，天氣暴冷，彤雲密布，連日不開。曹操在寨中納悶。忽人報曰：「有
一老人來見丞相，欲陳說方略。」操請入見。其人鶴骨松姿，形貌蒼古。間之乃京兆人
也，隱居終南山，姓婁，字子伯，道號夢梅居士。操以客禮待之，子伯曰：「丞相欲跨
渭安營久矣，今何不乘時築之？」操曰：「沙土之地，築壘不成。隱士有何良策賜教？
」子伯曰：「丞相用兵如神，豈不知天時乎？連日陰雲布合，朔風一起，必大凍矣。風
起之後，驅軍士運土潑水，比乃天明，土城已就。」

　　操大悟，厚賞子伯。子伯不受而去。是夜北風大作。操盡驅兵士擔士潑水，為無盛
水之具，作縑囊盛水澆之，隨築隨凍。比及天明，沙土凍緊，土城已築完。細作報知馬
超。超領兵觀之，大驚，疑有神助。次日，集大軍鳴鼓而進。操自乘馬出營，止有許褚
一人隨後。操揚鞭大呼曰：「孟德單騎至此，請馬超出來答話。」超乘馬挺鎗而出。操
曰：「汝欺我營寨不成，今一夜天使築就，汝何不早降！」

　　馬超大怒，意欲突前擒之，見操背後一人圓睜怪眼，手提鋼刀，勒馬而立。超疑是
許褚，乃揚鞭問曰：「聞汝軍中有虎侯安在哉？」許褚提刀大叫曰：「吾即譙郡，許褚
也！」目射神光，威風抖擻。超不敢動，乃勒馬回。操亦引許褚回寨。兩軍觀之，無不
駭然。操謂諸將曰：「賊亦知仲康乃虎侯也？」自此軍中皆稱褚為虎侯。

　　許褚曰：「某來日必擒馬超。」操曰：「馬超英勇，不可輕敵。」褚曰：「某誓與
死戰！」即使人下戰書，說虎侯單搦馬超來日決戰。超接書大怒曰：「何敢如此相欺耶
！」即批次日誓殺虎痴。次日，兩軍出營，布成陣勢。超分龐德為左翼，馬岱為右翼，
韓遂押中軍。超挺鎗縱馬，立於陣前，高叫：「虎痴快出！」曹操在門旗下回顧眾將曰
：「馬超不減呂布之勇。」

　　言未絕，許褚拍馬舞刀而出。馬超挺鎗接戰。鬥了一百餘合，勝負不分。馬匹困乏
，各回軍中，換了馬匹，又出陣前。又鬥一百餘合，不分勝負。許褚性起，飛回陣中，
卸了盔甲，渾身筋突，赤體提刀，翻身上馬，來與馬超決戰。兩軍大駭。兩個又鬥到三
十餘合，褚奮威舉刀，便砍馬超。超閃過，一鎗望褚心窩刺來。褚棄刀將鎗挾住。兩個
在馬上奪鎗。許褚力大，一聲響，拗斷鎗桿，各拿半節在馬上亂打。操恐褚有失，遂令
夏侯淵，曹洪，兩將齊出夾攻。龐德，馬岱，見操將齊出，麾兩翼鐵騎，橫衝直撞，溷
殺將來。操兵大亂。許褚臂中兩箭。諸將慌退入寨，馬超直殺到河邊，操兵折傷大半。
操令堅閉休出。馬超回至渭口，謂韓遂曰：「吾見惡戰者莫如許褚，真虎痴也！」

　　卻說曹操料馬超可以計破，乃密令徐晃，朱靈盡渡河西結營，前後夾攻。一日，操
於城上見馬超引數百騎，直臨寨前，往來如飛。操觀良久，擲兜鍪於地曰：「馬兒不死
，吾無葬地矣！」

　　夏侯淵聽了，心中氣忿，厲聲曰：「吾寧死於此地，誓滅馬賊！」遂引本部千餘人
，大開寨門，直趕去。操急止不住，恐其有失，慌自上馬前來接應。馬超見曹兵至，乃
將前軍作後隊，後隊作先鋒，一字兒排開。夏侯淵到，馬超接住廝殺。超於亂軍中遙見
曹操，就撇了夏侯淵，直取曹操。操大驚，撥馬而走。曹兵大亂。

　　正追之際，忽報操有一軍，已在河西下了營寨。超大驚，無心追趕，急收軍回寨，
與韓遂商議，言：「操兵乘虛已渡河西，吾軍前後受敵，如之奈何？」部將李堪曰：「
不如割地請和，兩家且各罷兵。捱過冬天，到春暖別作計議。」韓遂曰：「李堪之言最
善，可從之。」

　　超猶豫未決。楊秋，侯選，皆勸求和。於是韓遂遣楊秋為使，直往操寨下書，言割
地請和之事。操曰：「汝且回寨。吾來日使人回報。」楊秋辭去。賈詡入見操曰：「丞
相主意如何？」操曰：「公所見若何？」詡曰：「兵不厭詐。可偽許之，然後用反間計
，令韓，馬相疑，則一鼓可破也。」操撫掌大喜曰：「天下高見，多有相合。文和之謀
，正吾心中之事也。」於是遣人回書，言：「待我徐徐退兵，還汝河西之地。」一面教
搭起浮橋，作退軍之意。馬超得書，謂韓遂曰：「曹操雖然許和，奸雄難測。倘不準備
，反受其制。超與叔父輪流調兵，今日叔向操，超向徐晃；明日超向操，叔向徐晃；分
頭隄備，以防其詐。」

　　韓遂依計而行，早有人報知曹操。操顧賈詡曰：「吾事濟矣！」問：「來日是誰合
向我這邊？」人報曰：「韓遂。」次日操引眾將出營，左右圍繞。操獨顯一騎於中央，
韓遂部卒多有不識操者，出陣觀看。操高叫曰：「汝諸軍欲觀曹公耶？吾亦猶人也，非
有四目兩口，但多智謀耳。」

　　諸軍皆有懼色。操使人過陣謂韓遂曰：「丞相謹請韓將軍會話。」韓遂即出陣；見
操並無甲仗，亦棄衣甲，輕服匹馬而出。二人馬頭相交，各按轡對語。操曰：「吾與將
軍之父，同舉孝廉，吾嘗以叔事之。吾亦與公同登仕路，不覺有年矣。將軍今年妙齡幾
何？」韓遂答曰：「四十歲矣。」操曰：「往日在京師皆青春年少，何期又中旬矣！安
得天下清平共樂耶！」只把舊事細說，並不提起軍情，說罷大笑。相談有一個時辰方回
馬而別，各自歸寨。

　　早有人將此事報知馬超，超慌來問韓遂曰：「今日曹操陣前所言何事？」遂曰：「
只訴京師舊事耳。」超曰：「安得不言軍務乎？」遂曰：「曹操不言，吾何獨言之？」
超心甚疑，不言而退。

　　卻說曹操回寨，謂賈詡曰：「公知吾陣前對話之意否？」詡曰：「此意雖妙，尚未
足間二人。某有一策，令韓，馬自相讎殺。」操問其計。賈詡曰：「馬超乃一勇夫，不
識機密。丞相親筆作一書，單與韓遂，中間朦朧字樣，於要害處，自行塗抹改易，然後
封送與韓遂，故意使馬超知之。超必索書來看。若看見上面要緊之處，盡皆改抹。只猜
是韓遂恐超知甚機密事，自行改抹，正合著單騎會話之疑；疑則必生亂。我更暗結韓遂
部下諸將，使互相離間，超可圖矣。」操曰：「此計甚妙。」隨寫書一封，將緊要處盡
皆改抹，然後實封，故意多遣從人送過寨去，下了書自回。

　　果然有人報知馬超。超心愈疑，逕來韓遂處索書看。韓遂將書與超。超見上面有改
抹字樣，問遂曰：「書上如何都改抹糊塗？」遂曰：「原書如此，不知何故。」超曰：
「豈有以草稿送與人耶？必是叔父怕我知了詳細，先改抹了。」遂曰：「莫非曹操錯將
草稿誤封來了。」超曰：「吾又不信。曹操是精細之人，豈有差錯？吾與叔父併力殺賊
，奈何忽生異心？」遂曰：「汝若不信吾心，來日吾在陣前賺操說話，汝從陣內突出，
一鎗刺殺便了。」超曰：「若如此，方見叔父真心。」

　　兩人約定。次日，韓遂引侯選，李堪，梁興，馬玩，楊秋，五將出陣。馬超藏在門
影裡。韓遂使人到操寨前，高叫：「韓將軍請丞相攀話。」操乃令曹洪引數十騎逕出陣
前與韓遂相見。馬離數步，洪馬上欠身言曰：「夜來丞相致意將軍之言，切莫有誤。」
言訖便回馬。

　　超聽得大怒，挺鎗驟馬，便刺韓遂。五將攔住，勸解回寨。遂曰：「賢姪休疑，我
無歹心。」馬超那裏肯信，恨怨而去。韓遂與五將商議曰：「這事如何解釋？」楊秋曰
：「馬超倚仗勇武，常有欺凌主公之心，便勝得曹操，怎肯相讓？以某愚見，不如暗投
曹公，他日不失封侯之位。」遂曰：「吾與馬騰向曾結為兄弟，安忍背之？」楊秋曰：
「事已至此，不得不然。」遂曰：「誰可以通消息？」楊秋曰：「某願往。」遂乃寫一
密書，遣楊秋來操寨，說投降之事。

　　操大喜，許封韓遂為西涼侯楊秋為西涼太守，其餘皆有官爵。約定放火為號，共謀
馬超。楊秋拜辭，回見韓遂，備言其事：「約定今夜放火，裡應外合。」遂大喜，就令
軍士於中軍帳後堆積乾柴，五將各懸刀劍聽候。韓遂商議，欲設宴賺請馬超，就席圖之
，猶豫末決。

　　不想馬超早已探知備細，便帶親隨數人，仗劍先行，令龐德，馬岱為後應。超潛入
韓遂帳中，只見五將與韓遂密語，只聽得楊秋口中說道：「事不宜遲，可速行之！」超
大怒，揮劍直入，大喝曰：「群賊焉敢謀害我！」眾皆大驚。超一劍望韓遂面門剁去，
遂慌以手迎之，左手早被砍落。五將揮刀齊出。超縱步出帳外，五將圍繞溷殺。超獨揮
寶劍，力敵五將。劍光明處，鮮血濺飛：砍翻馬玩，剁倒梁興，三將各自逃生。超復入
帳中來殺韓遂時，已被左右救去。帳後一把火起，各寨兵皆動。超連忙上馬。龐德，馬
岱亦至，互相混戰。超領軍殺出時，操兵四至：前有許褚，後有徐晃，左有夏侯淵，右
有曹洪，西涼之兵，自相併殺。超不見了龐德，馬岱，乃引百餘騎，截於渭橋知上。

　　天色微明，只見李堪引一軍從橋下過，超挺槍縱馬逐之。李堪拖槍而走。恰好于禁
從馬超背後趕來，禁開弓射馬超，超聽得背後弦響，急閃過，卻射中前面李堪，落馬而
死。超回馬來殺于禁。禁拍馬走了。超回橋上住紮，操兵前後大至，虎衛軍當先，亂箭
夾射馬超。超以槍撥之，矢皆紛紛落地。超令從騎往來衝殺，爭奈曹兵圍裹堅厚，不能
衝出。超於橋上大喝一聲，殺入河北，從騎皆被截斷。超獨在陣中衝突，卻被暗弩射倒
坐下馬。馬超墮於地上，操軍逼合。

　　正在危急，忽西北角上一彪軍殺來，乃龐德，馬岱也。二人救了馬超。將軍中戰馬
，與馬超騎了，翻身殺條血路，望西北而走。曹操聞馬超走脫，傳令諸將：「無分曉夜
，務要趕到馬兒。如得首級者賞千金，封萬戶侯。生獲者封大將軍。」眾將得令。各要
爭功，迆邐追襲。馬超顧不得人馬困乏，只顧奔走。從騎漸漸皆散。步兵走不上者，多
被擒去。止剩得三十餘騎，與龐德，馬岱望隴西，臨洮而去。

　　曹操親自追至安定，知馬超去遠，方收兵回長安。眾將畢集。韓遂已無左手，做了
殘疾之人，操教就於長安歇馬，授韓遂西涼侯之職。楊秋，侯選，皆封列侯，令守渭口
。下令班師回許都。涼州參軍楊阜，字義山，逕來長安見操。操問之。楊阜曰：「馬超
有呂布之勇，深得羌人之心。今丞相若不乘勢剿絕，他日養成氣力，隴上諸郡，非復國
家之有也。望丞相且休回兵。」操曰：「吾本欲留兵征之，奈中原多事，南方末定，不
可久留。君當為孤保之。」

　　阜領諾，又保薦韋康為涼州刺史，同領兵屯冀城，以防馬超。阜臨行，請於操曰：
「長安必留重兵以為後援。」操曰：「吾已定下，汝但放心。」阜辭而去。眾將皆問曰
：「初賊據潼關，渭北道缺，丞相不從河東擊馮翊，而反守潼關，遷延日久，而後北渡
，立營固守，何也？」操曰：「初賊守潼關，若吾初到，便取河東，賊必以各寨分守諸
渡口，則河西不可渡矣。吾故盛兵皆聚於潼關前，使賊盡南守，而河西不準備，故徐晃
、朱靈得渡也。吾然後引兵北渡，連車樹柵為甬道，築冰城，欲賊知吾弱，以驕其心，
使不準備。吾乃巧用反間，畜士卒之力，一旦擊破之。正所謂『疾雷不及掩耳』。兵之
變化，固非一道也。」

　　眾將又請問曰：「丞相每聞賊加兵添眾，則有喜色，何也？」操曰：「關中邊遠，
若群賊各依險阻，征之非一二年不可平復；今皆來聚一處，其眾雖多，人心不一，易於
離間，一舉可滅，吾故喜也。」眾將拜曰：「丞相神謀，眾不及也！」操曰：「亦賴汝
眾文武之力。」遂重賞諸軍，留夏侯淵屯兵長安。所得降兵，分撥各部。夏侯淵保舉馮
翊，高陵人，姓張，名既，字德容，為京兆尹，與淵同守長安。操班師回都。獻帝排鑾
駕出郭迎接；詔操贊拜不名，入朝不趨，劍履上殿，如漢相蕭何故事。自此威震中外。

　　這消息報入漢中，早驚動了漢寧太守張魯。原來張魯乃沛國，豐人。其祖張陵在西
川，鵠鳴山中造作道書以惑人，人皆敬之。陵死之後，其子張衡行之。百姓但有學道者
，助米五斗，世號『米賊』。張衡死，張魯行之。魯在漢中自號為『師君。』其來學道
者，皆號為『鬼卒。』為首者號為『祭酒。』領眾多者號為『治頭大祭酒。』務以誠信
為主，不許欺詐。如有病者，即設壇使病人居於靜室之中，自思己過，當面陳首，然後
為之祈禱。主祈禱之事者，號為『監令祭酒。』祈禱之法，書病人姓名，說服罪之意，
作文三通，名為『三官手書。』一通焚於山頂以奏天，一通埋於地以奏地，一通沉於水
底以申水官。如此之後，但病痊可，將米五斗為謝。又蓋義舍，舍內飯米柴火肉食齊備
，許過往人量食多少，自取而食。多取者受天誅。境內有犯法者，必恕三次；不改者，
然後施刑。所在並無官長，盡屬祭酒所管。如此雄據漢中之地已三十年。國家以為地遠
不能征伐，就命魯為鎮南中郎將領漢寧太守，通進貢而已。

　　當年聞操破西涼之眾，威震天下，乃聚眾商議曰：「西涼，馬騰遭戮，馬超新敗，
曹操必將侵我漢中。我欲自稱漢寧王，督兵拒曹操，諸軍以為何如？」閻圃曰：「漢川
之民，戶口十萬餘眾，財富糧足，四面險固；今馬超新敗，西涼之民，從子午谷奔入漢
中者，不下數萬。愚意益州劉璋昏弱，不如先取西川四十一州為本，然後稱王末遲。」
張魯大喜，遂與弟張衛商議起兵。早有細作報入川中。

　　卻說益州劉璋，字季玉，即劉焉之子，漢魯恭王之後，章帝元和中，徙封竟陵，支
庶因居於此。後焉官至益州牧，興平元年患病疽而死。益州大守趙韙等，共保璋為益州
牧。璋曾殺張魯母及弟，因此有讎。璋使龐羲為巴西太守，以拒張魯。

　　時龐羲探知張魯欲興兵取川，急報知劉璋。璋平生懦弱，聞得此信，心中大憂，急
聚眾官商議。忽一人昂然而出曰：「主公放心，某雖不才，憑三寸不爛之舌，使張魯不
敢正眼來覷西川。」正是：只因蜀地謀臣進，致引荊州豪傑來。未知此人是誰，且看下
文分解。

第六十回：張永年反難楊脩，龐士元議取西蜀

　　卻說那進計於劉璋者，乃益州別駕，姓張，名松，字永年。其人生得額钁頭尖，鼻
偃齒露，身短不滿五尺，言語有若銅鐘。劉璋問曰：「別駕有何高見，可解張魯之危？
」松曰：「某聞許都曹操，掃蕩中原。呂布，二袁，皆為所滅；近又破馬超；天下無敵
矣。主公可備進獻之物，松親往許都，說曹操興兵取漢中，以圖張魯。則魯拒敵不暇，
何敢復窺蜀中耶？」

　　劉璋大喜，收拾金珠錦綺，為進獻之物，遣張松為使。松乃暗畫四川地理圖本藏之
，帶從人數騎，取路赴許都。早有人報入荊州孔明便使人入許都打探消息。

　　卻說張松到了許都館驛中住定，每日去相府伺候，求見曹操。原來曹操自破馬超回
，傲睨得志，每日飲宴，無事少出，國政皆在相府商議。張松候了三日，方得通過姓名
。左右近侍先要賄賂，卻纔引入。操坐於堂上。松拜畢，操問曰：「汝主劉璋連年不進
貢，何也？」松曰：「為路途艱難，賊寇竊發，不能通達。」操叱曰：「吾掃清中原，
有何盜賊？」松曰：「南有孫權，北有張魯，西有劉備，至少者亦帶甲十餘萬，豈得謂
太平耶？」

　　操先見張松人物猥瑣，五分不喜；又聞語言衝撞，遂拂袖而起，轉入後堂。左右責
松曰：「汝為使命，何不知禮，一味衝撞？幸得丞相看汝遠來之面，不見罪責。汝可急
回去！」松笑曰：「吾川中無諂佞之人也。」忽而階下一人大喝曰：「汝川中不會諂佞
，吾中原豈有諂佞者乎？」

　　松觀其人，單眉細眼，貌白神清。問其姓名，乃太尉楊彪之子楊修，字德祖，現為
丞相門下掌庫主簿。此人博學能言，見識過人。松知脩是個舌辯之士，有心難之。脩亦
自恃其才，小覷天下之士。當時見張松言語譏諷，遂邀出外面書院中，分賓主而坐，謂
松曰：「蜀道崎嶇，遠來勞苦。」松曰：「奉主之命，雖赴湯蹈火，弗敢辭也。」修問
：「蜀中風土何如？」松曰：「蜀為西郡，古號益州。路有錦江之險，地連劍閣之雄。
回環二百八程，縱橫三萬餘里。雞鳴犬吠相聞，市井閭閻不斷。田肥地美，歲無水旱之
憂；國富民豐，時有管絃之樂。所產之物，阜如山積。天下莫可及也！」

　　修又問曰：「蜀中人物如何？」松曰：「文有相如之賦，武有伏波之才；醫有仲景
之能，卜有君平之隱。九流三教，『出乎其類，拔乎其萃』者，不可勝記，豈能盡數！
」修又問曰：「方今劉季玉手下，如公者還有幾人？」松曰：「文武全才，智勇足備，
忠義慷慨之士，動以百數。如松不才之輩，車載斗量，不可勝記。」修曰：「公近居何
職？」松曰：「濫充別駕之任，甚不稱職。敢問公為朝廷何官？」修曰：「現為丞相府
主簿。」松曰：「久聞公世代簪纓，何不立於廟堂，輔佐天子，乃區區作相府門下一吏
乎？」

　　楊修聞言，滿面羞慚，強顏而答曰：「某雖居下寮，丞相委以軍政錢糧之重，早晚
多蒙丞相教誨，極有開發，故就此職耳。」松笑曰：「松聞曹丞相文不明孔孟之道，武
不達孫吳之機，專務強霸而居大位，安能有所教誨，以開發明公耶？」修曰：「公居邊
隅，安知丞相大才乎？吾試令公觀之。」呼左右於篋中取書一卷，以示張松。松觀其題
曰：「孟德新書」。從頭至尾，看了一遍，共一十三篇，皆用兵之要法。

　　松看畢，問曰：「公以此為何書耶？」修曰：「此是丞相酌古準今，倣孫子十三篇
而作。公欺丞相無才，此堪以傳後世否？」松大笑曰：「此書吾蜀中三尺小童，亦能暗
誦，何為『新書』？此是戰國時無名氏所作，曹丞相盜竊以為己能，止好瞞足下耳！」
修曰：「丞相秘藏之書，雖已成帙，未傳於世。公言蜀中小兒暗誦如流，何相欺乎？」
松曰：「公如不信，吾試誦之。」遂將「孟德新書」從頭至尾，朗誦一遍，並無一字差
錯。修大驚曰：「公過目不忘，真天下奇才也！」後人有詩曰：古怪形容異，清高體疏
。語傾三峽水，目視十行書。膽量魁西蜀，文章貫太虛。百家并諸子，一覽更無餘。

　　當下張松欲辭回。修曰：「公且暫居館舍，容某再稟丞相，令公面君。」松謝而退
。修入見操曰：「適來丞相何慢張松乎？」操曰：「言語不遜，吾故慢之。」修曰：「
丞相尚容一禰衡，何不納張松？」操曰：「禰衡文章，播於當今，吾故不忍殺之。松有
何能？」修曰：「且無論其口似懸河，辯才無礙。適修以丞相所撰「孟德新書」示之，
彼觀一遍，即能暗誦。如此博聞強記，世所罕有。松言此書乃戰國時無名氏所作，蜀中
小兒，皆能熟記。」操曰：「莫非古人與我暗合否？」令扯碎其書燒之。修曰：「此人
可使面君，教見天朝氣象。」操曰：「來日我於西教場點軍，汝可先引他來，使見我軍
容之盛，教他回去傳說：吾即日下了江南，便來收川。」

　　修領命。至次曰，與張松同至西教場。操點虎衛雄兵五萬，布於教場中，果然盔甲
鮮明，衣袍燦爛；金鼓震天，戈矛耀日，四方八面，各分隊伍；旌旗颺彩，人馬騰空。
松斜目視之。良久，操喚松指而示曰：「汝川中曾見此英雄人物否？」松曰：「吾蜀中
不曾見此兵革，但以仁義治人。」

　　操變色視之。松全無懼意，楊脩頻以目視松。操謂松曰：「吾視天下鼠輩猶草芥耳
。大軍到處，戰無不勝，攻無不取。順吾者生，逆吾者死。汝知之乎？」松曰：「丞相
驅兵到處，戰必勝，攻必取，松亦素知。昔日濮陽攻呂布之時，宛城戰張繡之日；赤壁
遇周郎，華容逢關羽；割鬚棄袍於潼關，奪船箭於渭水：此皆無敵於天下也。」操大怒
曰：「豎儒焉敢揭吾短處！」喝左右推出斬之。楊脩諫曰：「松雖可斬，奈從蜀道而來
入貢，若斬之，恐失遠人之意。」

　　操怒氣未息。荀彧亦諫，操方免其死，令亂棒打出。松歸館舍，連夜出城，收拾回
川。松自思曰：「吾本欲獻西川州縣與曹操，誰想如此慢人！我來時於劉璋之前，開了
大口；今日怏怏空回，須被蜀中人所笑。吾聞荊州劉玄德仁義遠播久矣，不如逕由那條
路回。試看此人如何，我自有主見。」

　　於是乘馬引僕從望荊州界上而來。前至郢州界口，忽見一隊軍馬，約有五百餘騎，
為首一員大將，輕裝軟扮，勒馬前問曰：「來者莫非張別駕乎？」松曰：「然也。」那
將慌忙下馬，聲喏曰：「趙雲等候多時。」松下馬答禮曰：「莫非常山趙子龍乎？」雲
曰：「然也。某奉主公劉玄德之命，為大夫遠涉路途，鞍馬馳驅，特命趙雲聊奉酒食。
」

　　言罷，軍士奉跪酒食，雲敬進之。松自思曰：「人言劉玄德寬仁愛客，今果如此。
」遂與趙雲飲了數杯，上馬同行。來到荊州界首，是日天晚，前到館驛，見驛門外百餘
人侍立，擊鼓相接。一將於馬前施禮曰：「奉兄長將令，為大夫遠涉風塵，令關某灑掃
驛庭，以待歇宿。」松下馬與雲長，趙雲同入館舍，講禮敘坐。須臾，排上酒食，二人
慇懃相勸。飲至更闌，方始罷席，宿了一宵。

　　次日早膳畢，上馬行不到三五里，只見一簇人馬到。乃是玄德引著伏龍，鳳雛，親
自來接。遙見張松，早先下馬等候，松亦慌忙下馬相見。玄德曰：「久聞大夫高名，如
雷灌耳。恨雲山迢遠，不得聽教。今聞回都，專此相接。倘蒙不棄，到荒州暫歇片時，
以敘渴仰之思，實為萬幸！」松大喜，遂上馬並轡入城。至府堂上各各施禮，分賓主依
次而坐，設宴款待。

　　飲酒間，玄德只說閒話，並不提起西川之事。松以言挑之曰：「今皇叔守荊州，還
有幾郡？」孔明曰：「荊州乃暫借東吳的，每每使人取討。今我主因是東吳女婿，故權
且在此安身。」松曰：「東吳據六郡八十一州，民強國富，猶且不知足耶？」龐統曰：
「吾主漢朝皇叔，反不能占據州郡；其他皆漢之蟊賊，卻都恃強侵占地土；惟智者不平
焉。」玄德曰：「二公休言。吾有何德，敢多望乎？」松曰：「不然，明公乃漢室宗親
，仁義充塞乎四海。休道占據州郡，便代正統而居帝位，亦非分外。」玄德拱手謝曰：
「公言太過，備何敢當？」

　　自此一連留張松飲宴三日，並不提起川中之事。松辭去，玄德於十里長亭，設宴送
行。玄德舉酒酌松曰：「甚荷大夫不棄，留敘三日；今日相別，不知何時再得聽教。」
言罷，潸然淚下。張松自思：「玄德如此寬仁愛士，安可捨之？不如說之，令取西川。
」乃言曰：「松亦思朝暮趨侍，恨未有便耳。松觀荊州，東有孫權，常懷虎踞；北有曹
操，每欲鯨吞；亦非可久戀之地也。」玄德曰：「故知如此，但未有安跡之所。」松曰
：「益州險塞，沃野千里，民殷國富；智能之士，久慕皇叔之德；若起荊，襄之眾。長
驅西指，霸業可成，漢室可興矣。」玄德曰：「備安敢當此？劉益州亦帝室宗親，恩澤
布蜀中久矣。他人豈可得而動搖乎？」

　　松曰：「某非賣主求榮；今遇明公，不敢不披瀝肝膽。劉季玉雖有益州之地，稟性
暗弱，不能任賢用能；加之張魯在北，時思侵犯，人心離散，思得明主。松此一行，專
欲納款於操；何期逆賊，恣逞奸雄，傲賢慢士，故特來見明公。明公先取西川為基，然
後北圖漢中，收取中原，匡正天朝，名垂青史，功莫大焉。明公果有取西川之意，松願
施犬馬之勞，以為內應。未知鈞意若何？」玄德曰：「深感君之厚意。奈劉季玉與備同
宗，若攻之，恐天下唾罵。」松曰：「大丈夫處世，當努力建功立業，著鞭在先。今若
不取，為他人所取，悔之晚矣。」玄德曰：「備聞蜀道崎嶇，千山萬水，車不能方軌，
馬不能連轡；雖欲取之，用何良策？」

　　松於袖中取出一圖，遞與玄德曰：「松感明公盛德，敢獻此圖。便知蜀中道路矣。
」玄德略展視之，上面盡寫著地理行程。遠近闊狹，山川險要，府庫錢糧，一一俱載明
白。松曰：「明公可速圖之。松有心腹契友二人：法正，孟達。此二人必能相助。如二
人到荊州時，可將心事共議。」玄德拱手謝曰：「青山不老，綠水長存。他日事成，必
當厚報。」松曰：「松遇明主，不得不盡情相告，豈敢望報乎？」說罷作別。孔明命雲
長等護送數十里方回。

　　張松回益州，先見友人法正。正字孝直，右扶風郡人也，賢士法真之子。松見正，
備說：「曹操輕賢傲士，只可同憂，不可同樂。吾已將益州許劉皇叔矣。專欲與兄共議
。」法正曰：「吾料劉璋無能，已有心見劉皇叔久矣。此心相同，又何疑焉？」

　　少頃，孟達至。達字子慶，與法正同鄉。達入，見正與松密語。達曰：「吾已知二
公之意。將欲獻益州耶？」松曰：「是欲如此。兄試猜之，合獻與誰？」達曰：「非劉
玄德不可。」三人撫掌大笑。松正謂松曰：「兄明日見劉璋，當若何？」松曰：「吾薦
二公為使，可往荊州。」二人應允。

　　次日，張松見劉璋。璋問：「幹事若何？」松曰：「操乃漢賊，欲篡天下，不可為
言。彼已有取川之心。」璋曰：「似此如之奈何？」松曰：「松有一謀，使張魯，曹操
必不敢輕犯西川。」璋曰：「何計？」松曰：「荊州劉皇叔，與主公同宗，仁慈寬厚，
有長者風。赤壁鏖兵之後，操聞之而膽裂，何況張魯乎？主公何不遣使結好，使為外援
？可以拒曹操張魯矣。」璋曰：「吾亦有此心久矣。誰可為使？」松曰：「非法正，孟
達，不可往也。」璋即召二人入，修書一封，令法正為使，先通情好；次遣孟達領精兵
五千，迎玄德入川為援。

　　正商議間，一人自外突入，汗流滿面，大叫曰：「主公若聽張松之言，則四十一州
郡，已屬他人矣！」松大驚；視其人，乃西閬中巴人，姓黃，名權，字公衡，現為劉璋
府下主簿。璋問曰：「玄德與我同宗，吾故結之為援；汝何出此言？」權曰：「某素知
劉備寬以待人，柔能克剛，英雄莫敵。遠得人心，近得民望。兼有諸葛亮，龐統之智謀
，關，張，趙雲，黃忠，魏延為羽翼。若召到蜀中，以部曲待之，劉備豈肯伏低做小？
若以客禮待之，又一國不容二主。今聽臣言，則西蜀有泰山之安；不聽臣言，則主公有
累卵之危矣。張松昨從荊州過，必與劉備同謀。可先斬張松，後絕劉備，則西川萬幸也
。」璋曰：「曹操，張魯到來，何以拒之？」權曰：「不如閉境絕塞，棎溝高壘，以待
時清。」璋曰：「賊兵犯界，有燃眉之急；若待時清，則是慢計也。」遂不從其言，遣
法正行。又一人阻曰：「不可！不可！」

　　璋視之，乃帳前從事官王累也。累頓首言曰：「主公今聽張松之言，自取其禍。」
璋曰：「不然。吾結好劉玄德，實欲拒張魯也。」累曰：「張魯犯界，乃癬疥之疾；劉
備入川，乃心腹之大患。況劉備世之梟雄，先事曹操，便思謀害；後從孫權，便奪荊州
。心術如此，安可同處乎？今若召來，西川休矣！」璋叱曰：「再休亂道！玄德是我同
宗，他安肯奪我基業？」便教扶二人出。遂命法正便行。法正離益州，逕取荊州，來見
玄德。參拜已畢，呈上書信。玄德拆封視之。書曰：「族弟劉璋，再拜致書於玄德宗兄
將軍麾下：久伏電天，蜀道崎嶇，未及齎貢，甚切惶愧。璋聞『吉凶相救，患難相扶。
』朋友尚然，況宗族乎？今張魯在北，旦夕興兵，侵犯璋界，甚不自安。專人謹奉尺書
，上乞鈞聽。倘念同宗之情，全手足之義，即日興師剿滅狂寇，永為脣齒，自有重酬。
書不盡言，耑候車騎。」

　　玄德看畢大喜，設宴相待法正。酒過數巡，玄德屏退左右，密謂正曰：「久仰孝直
英明，張別駕多談盛德。今獲聽教，甚慰平生。」法正謝曰：「蜀中小吏，何足道哉？
蓋聞馬逢伯樂而嘶，人遇知已而死。張別駕昔之言，將軍復有意乎？」玄德曰：「備一
身寄客，未嘗不傷感而歎息。思鷦鷯尚存一枝，狡兔尚藏三窟，何況人乎？蜀中豐餘之
地，非不欲取；奈劉季玉係備同宗，不忍相圖。」法正曰：「益州天府之國，非治亂之
主，不可居也。今劉季玉不能用賢，此業不久必屬他人。今日自付與將軍，不可錯失。
豈不聞『逐兔先得』之說乎？將軍欲取，,某當效死。」玄德拱手謝曰：「尚容商議。
」

　　當日席散，孔明親送法正歸館舍。玄德獨坐沉吟。龐統進曰：「事當決而不決者，
愚人也。主公高明，何多疑耶？」玄德問曰：「以公之意，當復何如？」統曰：「荊州
東有孫權，北有曹操難以得志。益州戶口百萬，士廣財富，可資大業。今幸張松、法正
為內助，此天賜也。何必疑哉？」

　　玄德曰：「今與吾水火相敵者，曹操也。操以急，吾以寬；操以暴，吾以仁；操以
譎，吾以忠；每與操相反，事乃可成。若以小利而失大義於天下，吾不為也。」龐統笑
曰：「主公之言，雖合天理，奈離亂之時，用兵爭強，固非一道；若拘執常理，寸步不
可行矣。宜從權變。且兼弱攻昧，逆取順守，湯，武之道也。若事定之後，報之以義，
封為大國，何負於信？今日不取，終被他人取耳。主公幸熟思焉。」玄德乃恍然曰：「
金石之,言，當銘肺腑。」

　　於是遂請孔明同議，起兵西行。孔明曰：「荊州重地，必須分兵守之。」玄德曰：
「吾與龐士元，黃忠，魏延，前往西川；軍師可與關雲長，張翼德，趙子龍，守荊州。
」孔明應允。於是孔明總守荊州；關公拒襄陽要路，當青泥隘口；張飛領四郡巡江；趙
雲屯江陵，鎮公安。玄德令黃忠為前部，魏延為後軍。玄德自與劉封關平在中軍，龐統
為軍師，馬步五萬，起程西行。

　　臨行時，忽廖化引一軍來降。玄德便教廖化輔佐雲長，以拒曹操。是年冬月，引兵
望西川進發。行不數程，孟達接著，拜見玄德，說劉益州令某領兵五千遠來迎接。玄德
使人入益州，先報劉璋。璋便發書告報沿途州郡，供給錢糧。璋欲自出涪城親接玄德，
即下令準備車乘帳幔，旌旗鎧甲，務要鮮明。主簿黃權入諫曰：「主公此去，必被劉備
所害。某食祿多年，不忍主公中他人奸計，望三思之。」張松曰：「黃權此言，疏間宗
族之義，滋長寇盜之威，實無益於主公。」璋乃叱權曰：「吾意已決，汝何逆吾！」

　　權叩首流血，近前口啣璋衣而諫。璋大怒，扯衣而起。權不放，頓落門牙兩個。璋
喝左右，推出黃權，權大哭而歸。

　　璋欲行，一人叫曰：「主公不納黃公衡忠言，乃欲自就死地耶？」伏於階前而諫。
璋視之，乃建寧愈元人也，姓李，名恢。叩首諫曰：「竊聞『君有諍臣，父有諍子』。
黃公衡忠義之言，必當聽從。若容劉備入川，是猶迎虎於門也。」璋曰：「玄德是吾宗
兄，安肯害吾？再言者必斬！」叱左右推出李恢。張松曰：「今蜀中文官各顧妻子，不
復為主公效力；諸將恃功驕傲，各有外意；不得劉皇叔，則敵攻於外，民攻於內，必敗
之道也。」璋曰：「公所謀深於吾有益。」

　　次日，上馬出榆橋門。人報「從事王累，自用繩索倒弔於城門之上，一手執諫章，
一手仗劍，口稱如諫不從，自割斷其繩索，撞死於此地。」劉璋教取所執諫章觀之。其
略曰：「益州從事臣王累，泣血稽首：竊聞『良藥苦口利於病，忠言逆耳利於行』。昔
楚懷王不聽屈原之言，會盟於武關，為秦所困。今主公輕離大郡，欲迎劉備於涪城，恐
有去路，而無回路矣。倘能斬張松於市，絕劉備之約，則蜀中老幼幸甚，主公之基業亦
幸甚！」

　　劉璋看畢，大怒曰：「吾與仁人相會，如親芝蘭，如何數侮於吾耶！」王累大叫一
聲，自割斷其索，撞死於地。後人有詩歎曰：倒挂城門捧諫章，拚將一死報劉璋。黃權
折齒終降備，矢節何如王累剛！

　　劉璋將三萬人馬往涪城來。後軍裝載資糧錢帛一千餘輛，來接玄德。

　　卻說玄德前軍已到塾沮，所到之處，一者是西川供給；二者是玄德號令嚴明，如有
妄取百姓一物者斬；於是所到之處，秋毫無犯。百姓扶老攜幼，滿路瞻觀，焚香禮拜。
玄德皆用好言安慰。

　　卻說法正密謂龐統曰：「近張松有密書到此，言於涪城相會劉璋，便可圖之。機會
切不可失。」統曰：「此意且勿言。待二劉相見，乘便圖之。若預走洩，於中有變。」

　　法正乃秘而不言。涪城離成都三百六十里。璋已到，使人迎接玄德。兩軍皆屯於涪
江之上。玄德入城，與劉璋相見，各敘兄弟之情。禮畢，揮淚訴告衷情。

　　飲宴畢，各回寨中安歇。璋謂眾官曰：「可笑黃權王累輩，不知宗兄之心，妄相猜
疑。吾今日見之，真仁義之人也。吾得他為外援，又何慮曹操張魯耶？非張松則失之矣
。」乃脫所穿綠袍，並黃金五百兩，令人往成都賜與張松。

　　時部下將佐劉瑰，冷苞，張任，鄧賢等一班文武官曰：「主公且休歡喜。劉備柔中
有剛，其心未可測，還宜防之。」璋笑曰：「汝等皆多慮。吾兄豈有二心哉！」眾皆嗟
歎而退。

　　卻說玄德歸到寨中。龐統入見曰：「主公今日席上見劉季玉動靜乎？」玄德曰：「
季玉真誠實人也。」統曰：「季玉雖善，其臣劉瑰，張任等皆有不平之色，其間吉凶未
可保也。以統之計，莫若來日設宴，請季玉赴席；於衣壁中埋伏刀斧手一百人，主公擲
杯為號，就筵上殺之；一擁入成都，刀不出鞘，弓不上弦，可坐而定也。」玄德曰：「
季玉是吾同宗，誠心待吾，更兼吾初到蜀中，恩信未立，若行此事，上天不容，下民亦
怨。公此謀，雖霸者亦不為也。」統曰：「此非統之謀；是法孝直得張松密書，言事不
宜遲，只在早晚當圖之。」

　　言未已，法正入見，曰：「某等非為自己，乃順天命也。」玄德曰：「劉季玉與吾
同宗，不忍取之。」正曰：「明公差矣：若不如此，張魯與蜀有殺母之讎，必來攻取。
明公遠涉山川，驅馳士馬，既到此地，進則有功，退則無益。若執狐疑之心，遷延日久
，大為失計。且恐機謀一洩，反為他人所算。不若乘此天與人歸之時，出其不意，早立
基業，實為上策。」龐統亦再三相勸。正是：人生幾番存厚道，才臣一意進權謀。未知
玄德心下如何，且看下文分解。

第六十一回：趙雲截江奪阿斗，孫權遺書退老瞞

　　卻說龐統、法正二人，勸玄德就席間殺劉璋，西川唾手可得。玄德曰：「吾初入蜀
中，恩信未立，此事決不可行。」二人再三說之，玄德只是不從。次日，復與劉璋宴於
城中，彼此細敘衷曲，情好甚密，酒至半酣，龐統與法正商議曰：「事已至此，由不得
主公了。」便教魏延登堂舞劍，乘勢殺劉璋，延遂拔劍進曰：「筵間無以為樂，願舞劍
為戲。」龐統便呼眾武士入，列於堂下，只待魏延下手，劉璋手下諸將，見魏延舞劍筵
前，又見階下武士手按刀靶，直視堂上，從事張任亦掣劍舞曰：「舞劍必須有對，某願
與魏將軍同舞。」

　　二人對舞於筵前。魏延目視劉封，封亦拔劍助舞，於是劉瑰、冷苞、鄧賢各掣劍出
曰：「我等當群舞，以助一笑。」玄德大驚，急掣左右所佩之劍，立於席上曰：「吾兄
弟相逢痛飲，並無疑忌，又非鴻門會上，何用舞劍？不棄劍者立斬！」劉璋亦叱曰：「
兄弟相聚，何必帶刀？」命侍衛者盡去佩劍。眾皆紛然下堂。玄德喚諸將士上臺，以酒
賜之，曰：「吾兄弟同宗骨肉，共議大事，並無二心。汝等勿疑。」諸將皆拜謝。劉璋
執玄德之手而泣曰：「吾兄之恩，誓不敢忘！」二人歡飲至晚而散。玄德歸寨，責龐統
曰：「公等奈何欲陷備於不義耶？今後斷勿為此。」統嗟歎而退。

　　卻說劉璋歸寨，劉瑰等曰：「主公見今日席上光景乎？不如早回，免生後患。」劉
璋曰：「吾兄劉玄德，非比他人。」眾將曰：「雖玄德無此心，他手下人皆欲併西川，
以圖富貴。」璋曰：「汝等無間吾兄弟之情。」遂不聽，日與玄德歡敘。

　　忽報張魯整頓兵馬，將犯葭萌關。劉璋便請玄德往拒之。玄德慨然領諾，即日引本
部兵望葭萌關去了。眾將勸劉璋令大將緊守各處關隘，以防玄德兵變。璋初時不從，後
因眾人苦勸，乃令白水都督楊懷，高沛二人，把守涪水關。劉璋自回成都。玄德到葭萌
關，嚴禁軍士，廣施恩惠，以收民心。

　　早有細作報入東吳。吳侯孫權會文武商議。顧雍進曰：「劉備分兵遠涉山險而去，
未易往還。何不差一軍先截川口，斷其歸路，後盡起東吳之兵，一鼓而下荊襄？此不可
失之機會也。」權曰：「此計大妙！」

　　正商議間，忽屏後一人大喝而出曰：「進此計者可斬之！欲害吾女之命耶？」眾驚
視之，乃吳國太也。國太怒曰：「吾一生唯有一女，嫁與劉備。今若動兵，吾女性命如
何？」因叱孫權曰：「汝掌父兄之業，坐領八十一州，尚自不足，乃顧小利而不念骨肉
！」孫權諾諾連聲，答曰：「老母之訓，豈敢有違！」遂叱退眾官。國太恨恨而入。孫
權立於軒下，自思：「此機會一失，荊襄何日可得？」

　　正沉吟間，只見張昭入問曰：「主公有何憂疑？」孫權曰：「正思適間之事。」張
昭曰：「此極易也。今差心腹將一人，只帶五百軍，潛入荊州，下一封密書與郡主，只
說國太病危，欲見親女，取郡主星夜回東吳。玄德平生只有一子，就教帶來。那時玄德
定把荊州來換阿斗。如其不然，一任動兵，更有何礙？」權曰：「此計大妙！吾有一人
，姓周名善，最有膽量；自幼穿房入戶，多隨吾兄。今可差他去。」昭曰：「切勿洩漏
。只此便令起行。」

　　於是密遣周善，將五百人，扮為客商，分作五船；更詐修國書，以備盤詰。船內暗
藏兵器。周善領命，取荊州水路而來。船泊江邊，善自入荊州，令門吏報孫夫人。夫人
命周善入，善呈上密書。夫人見說國太病危，灑淚動問。周善拜訴曰：「國太好生病重
，旦夕只是思念夫人。倘去得遲，恐不能相見。就教夫人帶阿斗去見一面。」夫人曰：
「皇叔引兵遠出，我今欲回，須使人知會軍師，方可以行。」周善曰：「若軍師回言道
：『須報知皇叔，候了回命，方可下船』，如之奈何？」夫人曰：「若不辭而去，恐有
阻當。」周善曰：「大江之中，已準備下船隻。只今便請夫人上車出城。」

　　孫夫人聽知母病危，如何不慌；便將七歲孩兒阿斗，載在車中；隨行帶三十餘人，
各跨刀劍上馬離荊州城，便來江邊上船。府中人欲報時，孫夫人已到沙頭鎮，下在船中
了。

　　周善方欲開船，只聽得岸上有人大叫：「且休開船，容與夫人餞行！」視之，乃趙
雲也。原來趙雲巡哨方回，聽得這個消息，吃了一驚，只帶四五騎旋風般沿江趕來。周
善手執長戈，大喝曰：「汝何人，敢當主母！」叱令軍士一齊開船，各將軍器出來，排
列在船上。風順水急，船皆隨流而去。趙雲沿江趕叫：「任從夫人去。只有一句話拜稟
。」

　　周善不睬，只催船速進。趙雲沿江趕到十餘里，忽見江灘斜攬一隻漁船在那裡。趙
雲棄馬執槍，跳上漁船。只兩人駕船前來，望著夫人所坐大船追趕。周善教軍士放箭。
趙雲以槍撥之，箭皆紛紛落水。離大船懸隔丈餘，吳兵用槍亂刺。趙雲棄槍在小船上，
掣所佩「青釭劍」在手，分開槍搠，望吳船湧身一跳，早登大船。吳兵盡皆驚倒。

　　趙雲入艙中，見夫人抱阿斗於懷中，喝趙雲曰：「何故無禮！」雲插劍聲喏曰：「
主母欲何往？何故不令軍師知會？」夫人曰：「我母親病在危篤，無暇報知。」雲曰：
「主母探病，何故帶小主人去？」夫人曰：「阿斗是吾子，留在荊州，無人看覷。」雲
曰：「主母差矣：主人一生，只有這點骨血。小將在當陽長阪坡百萬軍中救出。今日夫
人卻抱將去，是何道理？」夫人怒曰：「量汝只是帳下一武夫，安敢管我家事！」雲曰
：「夫人要去便去，只留下小主人。」夫人喝曰：「汝半路輒入船中，必有反意！」雲
曰：「若不留下小主人，縱然萬死，亦不敢放夫人去。」

　　夫人喝侍婢向前揪捽，被趙雲推倒，就懷中奪了阿斗，抱出船頭上。欲要傍岸，又
無幫手；欲要行兇，又恐礙於道理；進退不得。夫人喝侍婢奪阿斗，趙雲一手抱定阿斗
，一手仗劍，人不敢近。周善在後艄挾住舵，只顧放船下水。風順水急，望中流而去。
趙雲孤掌難鳴，只護得阿斗，安能移舟傍岸？

　　正在危急，忽見下流頭港內一字兒排出十餘隻船來，船上麾旗擂鼓。趙雲自思：「
今番中了東吳之計！」只見當頭船上一員大將，手執長矛，高聲大叫：「嫂嫂留下姪兒
！」原來張飛巡哨，聽得這個消息，急來油江夾口，正撞著吳船，急忙截住。

　　當下張飛提劍跳上吳船。周善見張飛上船，提刀來迎，被張飛手起一劍砍倒，提頭
擲於孫夫人前。夫人大驚曰：「叔叔何故無禮？」張飛曰：「嫂嫂不以俺哥哥為重，私
自歸家，這便無禮！」夫人曰：「吾母病重，甚是危急。若等你哥哥回來，須誤了我事
。若你不放我回去，我情願投江而死！」

　　張飛與趙雲商議：「若逼死夫人，非為臣下之道。只護著阿斗過船去罷。」乃謂夫
人曰：「俺哥哥大漢皇叔，也不辱沒嫂嫂。今日相別，若思哥哥恩義，早早回來。」說
罷，抱了阿斗，自與趙雲回船，放孫夫人五隻船去了。後人有詩讚子龍曰：昔年救主在
當陽，今日飛身向大江。船上吳兵皆膽裂，子龍英勇世無雙！又有詩讚翼德曰：長阪橋
邊怒氣騰，一聲虎嘯退曹兵。今朝江上扶危主，青史應傳萬載名。

　　二人歡喜回船。行不數里，孔明引大隊船隻接來。見阿斗已奪回，大喜。三人並馬
而歸。孔明自申文書往葭萌關，報知玄德。

　　卻說孫夫人回吳，具說張飛與趙雲殺了周善，截江奪了阿斗。孫權大怒曰：「今吾
妹已歸，與彼不親，殺周善之讎，如何不報！」喚集文武商議，起軍攻取荊州。

　　正商議調兵，忽報曹操起軍四十萬來報赤壁之讎。孫權大驚，且按下荊州，商議拒
敵曹操。人報「長史張紘辭疾回家，今已病故，有哀書上呈。」權拆視之，書中勸孫權
遷秣陵，言秣陵山川有帝王之氣，可速遷於此，以為萬世之業。

　　孫權覽書哭謂眾家曰：「張子網勸我遷居秣陵陵，吾如何不從？」即命遷治建業，
築石頭城。呂蒙進曰：「曹操兵來，何於濡須水口築塢以拒之。」諸將皆曰：「上岸擊
賊，跌足入船，何用築城？」蒙曰：「兵有利鈍，戰無必勝。如猝然遇敵，步騎相促，
人尚不暇及水，何能入船乎？」權曰：「『人無遠慮，必有近憂』。子明之見甚遠。」
便差軍數萬築濡須塢。曉夜併工，刻期告竣。

　　卻說曹操在許都，威福日甚。長史董昭進曰：「自古以來，人臣未有如丞相之功者
。雖周公，呂望，莫可乃也。櫛風沐雨，三十餘年，掃蕩群凶，與百姓除害，使漢室復
存，豈可與諸臣宰同列乎？合受魏公之位，加『九錫』以彰功德。」你道那「九錫」：
一，車馬；二，衣服；三，樂縣；四，朱戶；五，納陛；六，虎賁；七，鈇鉞；八，弓
矢；九，秬鬯圭瓚；侍中荀彧曰：「不可。丞相本興義兵，匡扶漢室，當秉忠貞之志，
守謙退之節。君子愛人以德，不宜如此。」曹操聞言，勃然變色。董昭曰：「豈可以一
人而阻眾望？」遂上表請尊操為魏公，加九錫。荀彧歎曰：「吾不想今日見此事！」

　　操聞深恨之，以為不助己也。建安十七年冬十月，曹操興兵下江南，就命荀彧同行
。彧已知操有殺己之心，託病止於壽春。忽曹操使人送飲食一盒至。盒上有操親筆封記
。開盒視之，並無一物。彧會其意，遂服毒而亡。年五十歲。後人有詩歎曰：文若才華
天下聞，可憐失足在權門。後人漫把留侯比，臨歿無顏見漢君。

　　其子荀惲，發哀書報曹操。操甚懊悔，命厚葬之，諡日敬侯。

　　且說曹操大軍至濡須，先差曹洪領三萬鐵甲馬軍，哨至江邊。回報云：「遙望沿江
一帶，旗旛無數，不知兵聚何處。」操放心不下，自領兵前進，就濡須口排開軍陣。操
領百餘人上山坡，遙望戰船，各分隊伍，依次排列。旗分五色，兵器鮮明。當中大船上
青羅傘下，坐著孫權。左右文武，侍立兩傍。操以鞭指曰：「生子當如孫仲謀！若劉景
升兒子豚犬耳！」

　　忽一聲響動，南船一齊飛奔過來。濡須塢內又一軍出，衝動曹兵。曹操軍馬退後便
走，止喝不住。忽有千百騎趕到山邊，為首馬上一人，碧眼紫髯。眾人認得正是孫權。
權自引一隊馬軍來擊曹操。操大驚，急回馬時，東吳大將韓當，周泰兩騎馬直衝將上來
。操背後許褚縱馬舞刀，敵住二將，曹操得脫歸寨。許褚與二將戰三十合方回。操回寨
，重賞許褚，責罵眾將：「臨敵先退，挫吾銳氣！後若如此，盡皆斬首！」

　　是夜三更時分，忽寨外喊聲大震。操急上馬，見四下裏火起，卻被吳兵劫入大寨。
殺至天明，曹兵退五十餘里下寨。操心中鬱悶，閒看兵書。程昱曰：「丞相既知兵法，
豈不知『兵貴神速』乎？丞相起兵，遷延日久，故孫權得以準備。夾濡須水口為塢，難
於攻擊。不若且退兵回許都，別作良圖。」

　　操不應。程昱出。操伏几而臥，忽聞潮聲洶湧，如萬馬爭奔之狀。操急視之，見大
江中推出一輪紅日，光華射目；仰望天上，又有兩輪太陽對照。忽見江心那輪紅日，直
飛起來，墜於寨前山中，其聲如雷。猛然驚覺，原來在帳中做了一夢。帳前軍報道午時
。曹操教備馬，引五十餘騎，逕奔出寨。至夢中所見落日山邊，正看之間，忽見一簇人
馬，當先一人，金盔金甲。操視之，乃孫權也。

　　權見操至，也不慌忙，在山上勒住馬，以鞭指操曰：「丞相坐鎮中原，富貴已極，
何故貪心不足，又來侵我江南？」操答曰：「汝為臣下，下尊王室。吾奉天子詔，特來
討汝！」孫權笑曰：「此言豈不羞乎？天下豈不知你挾天子，令諸侯？吾非不尊漢朝，
正欲討汝以正國家耳！」

　　操大怒，叱諸將上山捉孫權。忽一聲鼓響，山背後兩彪軍出：右邊韓當，周泰，左
邊陳武，潘璋。四員將帶三千弓弩手亂射，矢如雨發。操急引眾將回走。背後四將趕來
甚急。趕到半路，許褚引眾虎衛軍敵住，救回曹操。吳兵齊奏凱歌，回濡須去了。

　　操還營自思：「孫權非等閒人物。紅日之應，久後必為帝王。」於是心中有退兵之
意。又恐東吳恥笑，進退未決。兩邊又相拒了月餘，戰了數場，互相勝負。直至來年正
月，春雨連綿，水港皆滿，軍士多在泥水之中，困苦異常。操心甚憂。當日正在寨中，
與眾謀士商議。或勸操收兵；或云目今春暖，正好相持，不可退歸。操猶豫未決。忽報
東吳有使齎書到。操啟視之。書略曰：「孤與丞相，彼此皆漢朝臣宰。丞相不思報國安
民，乃妄動干戈，殘虐生靈，豈仁人之所為哉？即日春水方生，公當速去。如其不然，
復有赤壁之禍矣。公宜自思焉。」

　　書背後又批兩行云：「足下不死，孤不得安。」曹操看畢，大笑曰：「孫仲謀不欺
我也。」重賞來使，遂下令班師，命廬江太守朱光，鎮守皖城，自引大軍回許昌。孫權
亦收軍回秣陵。權與眾將商議：「曹操雖然北去，劉備尚在葭萌關未還。何不引拒曹操
之兵，以取荊州？」張昭獻計曰：「且未可動兵。某有一計，使劉備不能再還荊州。」
正是：孟德雄兵方退北，仲謀壯志又圖南。不知張昭說出甚計來，且看下文分解。

第六十二回：取涪關楊高授首，攻雒城黃魏爭功

　　卻說張昭獻計曰：「且休要動兵。若一興師，曹操必復至。不如修書二封：一封與
劉璋，言劉備結連東吳，共取西川，使劉璋心疑而攻劉備，一封與張魯，教進兵向荊州
來，著劉備首尾不能救應。我然後起兵取之，事可諧矣。」權從之，即發使二處去訖。

　　且說玄德在葭萌關日久，甚得民心。忽接得孔明文書，知孫夫人已回東吳。又聞曹
操興兵犯濡須，乃與龐統議曰：「曹操擊孫權，操勝必將取荊州，權勝亦必取荊州矣。
為之奈何？」龐統曰：「主公勿憂。有孔明在彼，料想東吳不敢犯荊州。主公可馳書去
劉璋處，只推曹操攻擊孫權。權求救於荊州，吾與孫權脣齒之邦，不容不相援，張魯自
守之賊，決不敢來犯界。吾今欲勒兵回荊州，與孫權會同破曹操，奈兵少糧缺。望推同
宗之誼，速發精兵三、四萬，行糧十萬斛相助，請勿有誤。若得軍馬錢糧，卻另作商議
。」

　　玄德從之，遣人往成都。來到關前，楊懷高沛聞知此事，遂教高沛守關，楊懷同使
者入成都，見劉璋呈上書信。劉璋看畢，問楊懷為何亦同來。楊懷曰：「專為此書而來
。劉備自從入川，廣布恩德，以收民心，其意甚是不善。今求軍馬錢糧，切不可與。如
若相助，是把薪助火也。」劉璋曰：「吾與玄德有兄弟之情，豈可不助？」一人出曰：
「劉備梟雄，久留於蜀而不遣，是縱虎入室矣，今更助之以軍馬錢糧，何異與虎添翼乎
？」眾視其人，乃零陵烝陽人，姓劉名巴字子初。劉璋聞劉巴之言，猶豫未決。黃權
又復苦諫。璋乃量撥老弱軍四千，米一萬斛，發書遣使報玄德，仍令楊懷，高沛緊守關
隘。劉璋使者到葭萌關見玄德，呈上回書。玄德大怒曰：「吾為汝禦敵，費力勞心。汝
今惜財吝賞，何以使士卒效命乎？」遂扯毀回書，大罵而起。使者逃回成都。龐統曰：
「主公只以仁義為重，今日毀書發怒，前情盡棄矣。」玄德曰：「如此，當若何？」龐
統曰：「某有三條計策，請主公自擇而行。」

　　玄德問那三條計。統曰：「只今便選精兵，晝夜兼道逕襲成都，此為上計。楊懷高
沛乃蜀中名將，各仗強兵拒守關隘；今主公佯以回荊州為名，二將聞知，必來相送；就
送行處，擒而殺之，奪了關隘，先取涪城，然後卻向成都，此中計也。退還白帝，連夜
回荊州，徐圖進取，此為下計。若沉吟不去，將至大困，不可救矣。」玄德曰：「軍師
上計太促，下計太緩：中計不遲不疾，可以行之。」

　　於是發書致劉璋，只說曹操令部將樂進引兵至青泥鎮，眾將抵敵不住，吾當親往拒
之，不及面會，特書相辭。書至成都，張松聽得說劉玄德欲回荊州，只道是真心，乃修
書一封，欲令人送與玄德。卻值親兄廣漢太守張肅到，松急藏書於袖中，與肅相陪說話
。肅見松神情恍惚，心中疑惑。松取酒與肅共飲。獻酬之間，忽落此書於地，被肅從人
拾得。席散後，從人以書呈肅。肅開視之。書略曰：「昨松進言於皇叔，並無虛謬，何
乃遲遲不發？逆取順守，古人所貴。今大事已在掌握之中，何故欲棄此而回荊州乎？使
松聞之，如有所失。書呈到日，疾速進兵。松當為內應，萬勿自誤！」

　　張肅見了，大驚曰：「吾弟作滅門之事，不可不首。」連夜將書見劉璋，具言弟張
松與劉備同謀，欲獻西川。劉璋大怒曰：「吾平日未嘗薄待他，何故欲謀反！」遂下令
捉張松全家，盡斬於市。後人有詩歎曰：一覽無遣自古稀，誰知書信洩天機。未觀玄德
興王業，先向成都血染衣。

　　劉璋既斬張松，聚集文武商議曰：「劉備欲奪吾基業，當如之何？」黃權曰：「事
不宜遲。即便差人告報各處關隘，添兵守把，不許放荊州一人一騎入關。」璋從其言，
星夜馳檄各關去訖。

　　卻說玄德提兵回涪城，先令人報上涪水關，請楊懷，高沛出關相別。楊高二將聞報
，商議曰：「玄德此回若何？」高沛曰：「玄德合死。我等各藏利刃在身，就送行處刺
之，以絕吾主之患。」楊懷曰：「此計大妙。」二人只帶隨行二百人，出關送行，其餘
並留在關上，玄德大軍盡發。前至涪水之上，龐統在馬上謂玄德曰：「楊懷，高沛，若
欣然而來，可提防之；若彼不來，便起兵逕取其關，不可遲緩。」

　　正說間，忽起一陣旋風，把馬前帥字旗吹倒。玄德問龐統曰：「此何兆也？」統曰
：「此驚報也。楊懷，高沛二人，必有行刺之意，宜善防之。」玄德乃身披重鎧，自佩
寶劍防備。人報楊高二將軍送行來。玄德令軍馬歇定。龐統吩咐魏延黃忠：「但關上來
的軍士，不問多少馬步軍兵，一個也休放回。」二將得令而去。

　　卻說楊懷高沛二人，身邊各藏利刃，帶二百軍兵，牽羊擔酒，直至軍前。見並無準
備，心中暗喜，以為中計。入至帳下，見玄德正與龐統坐於帳中。二將聲喏曰：「聞皇
叔遠回，特具薄禮相送。」遂進酒勸玄德。玄德曰：「二將軍守關不易，當先飲此杯。
」

　　二將飲酒畢，玄德曰：「吾有密事與二將軍商議，閒人退避。」遂將帶來二百人盡
趕出中軍。玄德叱曰：「左右與吾捉下二賊！」帳後劉封，關平應聲而出。楊，高二人
急待爭鬥，劉封，關平各捉住一人。玄德喝曰：「吾與汝主是同宗兄弟，汝二人何故同
謀，離間親情？」龐統叱左右搜其身畔，果然各搜出利刀一口。統便喝斬二人。玄德猶
豫未決。統曰：「二人本意欲害吾主，罪不容誅。」遂叱刀斧手斬楊懷，高沛於帳前。
黃忠，魏延早將二百從人，先自捉下，不曾走了一個。玄德喚入，各賜酒壓驚。玄德曰
：「楊懷，高沛離間吾兄弟，又藏利刀行刺，故行誅戮。你等無罪，不必驚疑。」眾皆
拜謝。龐統曰：「吾今即用汝等引路，帶吾軍取關。各有重賞。」

　　眾皆應允。是夜二百人先行，大軍隨後。前軍至關下叫曰：「二將軍有急事回，可
速開關。」城上聽得是自家軍，即時開關。大軍一擁而入，兵不血刃，得了涪關。蜀軍
皆降。玄德各加重賞，遂即分兵前後守把。次日勞軍，設宴於公廳。玄德酒酣，顧龐統
曰：「今日之會，可為樂乎！」龐統曰：「伐人之國而以為樂，非仁者之兵也。」玄德
曰：「吾聞昔日武王伐紂，作樂象功，此亦非仁者之兵歟？汝言何不合道理？可速退！
」

　　龐統大笑而起。左右亦扶玄德入後堂睡至半夜，酒醒。左右以遂龐統之言，告知玄
德。玄德大悔；次早穿衣升堂，請龐統謝罪曰：「昨日酒醉，言語觸忤。幸勿挂懷。」
龐統談笑自若。玄德曰：「昨日之言，惟吾有失。」龐統曰：「君臣俱失，何獨主公？
」玄德亦大笑，其樂如初。　　

　　卻說劉璋聞玄德殺了楊，高二將，襲了涪水關，大驚曰：「不料今日果有此事！」
遂聚文武，問退兵之策。黃權曰：「可連夜遣兵屯雒城，塞住咽喉之路。劉備雖有精兵
猛將，不能過也。」璋遂令劉瑰，冷苞，張任，鄧賢，點五萬大軍，星夜往守雒城，以
拒劉備。

　　四將行兵之次，劉瑰曰：「吾聞錦屏山中有一異人，道號紫虛上人，知人生死貴賤
。吾輩今日行軍，正從錦屏山過。何不試往問之？」張任曰：「大丈夫行兵拒敵，豈可
問於山野之人乎？」瑰曰：「不然。聖人云：『至誠之道，可以前知。」吾等問於高明
之人，當趨吉避凶。」

　　於是四人引五六十騎至山下，問徑樵夫。樵夫指高山絕頂上，便是上人所居。四人
上山至庵前，見一道童出迎。問了姓名，引入庵中。只見紫虛上人，坐於蒲墩之上。四
人下拜，求問前程之事。紫虛上人曰：「貧道乃山野廢人，豈知休咎？」劉瑰再三拜問
。紫虛遂命道童取紙筆，寫下八句言語，付與劉瑰。其文曰：「左龍右鳳，飛入西川。
雛鳳墜地，臥龍升天。一得一失，天數當然。見機而作，勿喪九泉。」

　　劉瑰又問曰：「我四人氣數如何？」紫虛上人曰：「定數難逃，何必再問？」瑰又
請問時，上人眉垂目合，恰似睡著的一般，並不答應。四人下山。劉瑰曰：「仙人之言
，不可不信。」張任曰：「此狂叟也，聽之何益？」遂上馬前行。既至雒城分調人馬，
把守各處隘口。劉瑰曰：「雒城乃成都保障，失此則成都難保。吾四人公議，著二人守
城，二人去雒城前面，依山傍險，紮下兩個寨子，勿使敵兵臨城。」冷苞，鄧賢曰：「
某願往結寨。」劉瑰大喜，分兵二萬，與冷，鄧二人，離城六十里下寨。劉瑰，張任，
守護雒城。

　　卻說玄德既得涪水關，與龐統商議進取雒城。人報劉璋撥四將前來，即日冷苞，鄧
賢領二萬軍離城六十里，紮下兩個大寨。玄德聚眾問曰：「誰敢建頭功，去取二將寨柵
？」老將黃忠應聲出曰：「老夫願往。」玄德曰：「老將軍率本部人馬，前至雒城，如
取得冷苞，鄧賢營寨，必當重賞。」

　　黃忠大喜，即領本部兵馬，謝了要行。忽帳下一人出曰：「老將軍年紀高大，如何
去得？小將不才願往。」玄德視之，乃是魏延。黃忠曰：「我已領下將令，你如何敢攙
越？」魏延曰：「老將不以筋骨為能。吾聞冷苞，鄧賢，乃蜀中名將，血氣方剛。恐老
將軍擒他不得，豈不誤了主公大事？因此願相替，本是好意。」黃忠大怒曰：「汝說吾
老，敢與我比試武藝麼？」魏延曰：「就主公之前，當面比試。贏得的便去，何如？」

　　黃忠遂趨步下階，便叫小校將刀來。玄德急止之曰：「不可。吾今提兵取川，全仗
汝二人之力。今兩虎相鬥，必有一傷。須誤了我大事。吾與你二人勸解，休得爭論。」
龐統曰：「汝二人不必相爭。即今冷苞，鄧賢，下了兩個營寨。今汝二人自領本部軍馬
，各打一寨。如先奪得者便為頭功。」於是分定黃忠打冷苞寨，魏延打鄧賢寨。二人各
領命去了。龐統曰：「此二人去，恐於路中相爭。主公可自引軍為後應。」玄德留龐統
守城，自與劉封，關平，引五千軍隨後進發。

　　卻說黃忠歸寨，傳令來日四更造飯，五更結束，平明進兵，取左邊山谷而進。魏延
卻暗使人探聽黃忠甚時起兵。探事人回報：「來日四更造飯，五更起兵。」魏延暗喜，
分付眾軍士二更造飯，三更起兵，平明要到鄧賢寨邊。

　　軍士得令，都飽餐一頓，馬摘鈴，人啣杖，捲旗束甲，暗地去劫寨。三更前後，離
寨前進。到半路，魏延馬上尋思：「只去打鄧賢寨，不顯能處；不如先去打冷苞寨，卻
將得勝兵打鄧賢寨。兩處功勞，都是我的。」就馬上傳令，教軍士都投左邊山路裏去。
天色微明，離冷苞寨不遠，教軍士少歇，排立金鼓旗旛槍刀器械。

　　早有伏路小軍飛報入寨，冷苞已有準備了。一聲砲響，三軍上馬，殺將出來。魏延
縱馬提刀，與冷苞接戰。二將交馬，戰到三十合，川兵分兩路來襲漢軍。漢軍走了半夜
，人馬力乏，抵當不住，退後便走。魏延聽得背後陣腳亂，撇了冷苞，撥馬回走。川兵
隨後趕來，漢軍大敗。走不到五里，山背後鼓聲震地，鄧賢引一彪軍從山谷裏截出來，
大叫：「魏延快下馬受降！」

　　魏延策馬飛奔，那馬忽失前蹄，雙足跪地，將魏延掀將下來。鄧賢馬奔到，挺槍來
刺魏延。槍未到處，弓弦響，鄧賢倒撞下馬。後面冷苞方欲來救，一員大將，從山坡上
躍馬而來，厲聲大叫：「老將黃忠在此！」舞刀直取冷苞。冷苞抵敵不住，望後便走。
黃忠乘勢追趕，川兵大亂。

　　黃忠一枝軍救了魏延，殺了鄧賢，直趕到寨前。冷苞回馬與黃忠再戰。不到十餘合
，後面軍馬擁將上來，冷苞只得棄了左寨，引敗軍來投右寨。只見寨中旗幟全別。冷苞
大驚。兜住馬看時，當頭一員大將，金甲錦袍，乃是劉玄德，──左邊劉封，右邊關平
，──喝道：「寨子吾己奪下，汝欲何往？」原來玄德引兵從後接應，便乘勢奪了鄧賢
寨子。

　　冷苞兩頭無路，取山僻小徑，要回雒城。行不到十里，狹路伏兵忽起，搭鉤齊舉，
把冷苞活捉了。原來卻是魏延自知罪犯，無可解釋，收拾後軍，令蜀兵引路，伏在這裏
，等個正著，用索縛了冷苞，解投玄德寨來。

　　卻說玄德立起免死旗，但川兵倒戈卸甲者，並不許殺害，如傷者償命；又諭眾降兵
曰：「汝川人皆有父母妻子，願降者充軍，不願降者放回。」於是歡聲動地。黃忠安下
寨腳，逕來見玄德，說魏延違了軍令，可斬之，玄德急召魏延，魏延解冷苞至。玄德曰
：「延雖有罪，此功可贖。」令魏延謝黃忠救命之恩，今後毋得相爭。魏延頓首伏罪。
玄德重賞黃忠。使人押冷苞到帳下，玄德去其縛，賜酒壓驚，問日：「汝肯降否？」冷
苞曰：「既蒙免死，如何不降？劉瑰，張任與某為生死之交；若肯放某回去，當即招二
人來降，就獻雒城。」玄德大喜，便賜衣服鞍馬，令回雒城。魏延曰：「此人不可放回
。若脫身一去，不復來矣。」玄德曰：「吾以仁義待人，人不負我。」

　　卻說冷苞得回雒城，見劉瑰，張任，不說捉去放回，只說被我殺了十餘人，奪得馬
匹逃回。劉瑰忙遣人往成都求救。劉璋聽知折了鄧賢，大驚，慌忙聚眾商議。長子劉循
進曰：「兒願領兵前去守雒城。」璋曰：「既吾兒肯去，當遣誰人為輔？」一人出曰：
「某願往。」璋視之，乃舅氏吳懿也。璋曰：「得尊舅去最好。誰可為副將？」

　　吳懿保吳蘭，雷同二人為副將，點二萬軍馬來到雒城。劉瑰，張任接著，具言前事
。吳懿曰：「兵臨城下，難以拒敵；汝等有何高見？」冷苞曰：「此間一帶，正靠涪江
，江水大急；前面寨占山腳，其形最低。某乞五千軍，各帶鍬鋤前去，決涪江之水，可
盡淹死劉備之兵也。」吳懿從其計，即令冷苞前往決水，吳蘭，雷同引兵接應。冷苞領
命，自去準備決水器械。

　　卻說玄德令黃忠，魏延各守一寨，自回涪城，與軍師龐統商議。細作報說：「東吳
孫權遣人結好東川張魯，將欲來攻葭萌關。」玄德驚曰：「若葭萌關有失，截斷後路，
吾進退不得，當如之何？」龐統謂孟達曰：「公乃蜀中人，多知地理，去守葭萌關，如
何？」達曰：「某保一人與某同去守關，萬無一失。」玄德問何人。達曰：「此人曾在
荊州劉表部下為中郎將，乃南郡枝江人。姓霍，名峻，字仲邈。」玄德大喜，即時遣孟
達，霍峻守葭萌關去了。

　　龐統退歸館舍，門吏忽報：「有客特來相訪。」統出迎接，見其人身長八尺，形貌
甚偉；頭髮截短，披於頸上；衣服不甚齊整。統問曰：「先生何人也？」其人不答，逕
登堂仰臥床上。統甚疑之，再三請問。其人曰：「且稍停，吾當與汝說知天下大事。」
統聞之愈疑，命左右進酒食。其人起而便食，並無謙遜；飲食甚多，食罷又睡。統疑惑
不定，使人請法正視之，恐是細作。法正慌忙到來。統出迎接，謂正曰：「有一人如此
如此。」法正曰：「莫非彭永言乎？」陞階視之。其人躍起曰：「孝直別來無恙？」正
是：只為川人逢舊識，遂令涪水息洪流。畢竟此人是誰，且看下文分解。

第六十三回：諸葛亮痛哭龐統，張翼德義釋嚴顏

　　卻說法正與那人相見，各撫掌而笑。龐統問之，正曰：「此公乃廣漢人，姓彭，名
羕，字永言，蜀中豪傑也。因直言觸忤劉璋，被璋鉗為徒隸，因此短髮。」統乃以賓禮
待之，問羕從何而來。羕曰：「吾特來救汝數萬人性命。見劉將軍方可說。」法正忙報
玄德。玄德親自謁見，請問其故。羕曰：「將軍有多少軍馬在前寨？」玄德實告：「有
黃忠，魏延在彼。」羕曰：「為將之道，豈可不知地理乎？前寨靠涪江，若決動江水，
前後以兵塞之，一人無可逃也。」玄德大悟。彭羕曰：「罡星在西方，太白臨於此地，
當有不吉之事，切宜慎之。」玄德即拜彭羕為幕賓，使人密報魏延，黃忠，教朝幕用心
巡警，以防決水。黃忠，魏延商議：「二人各輪一日；如遇敵軍到來，互相通報。」

　　卻說冷苞見當夜風雨大作，引了五千軍，逕循江邊而進，安排決江，只聽得後面喊
聲大起。冷苞知有準備，急急回軍。後面魏延引軍趕來，川兵自相踐踏。冷苞正奔走間
，撞著魏延。交馬不數合，被魏延活捉去了。比及吳蘭，雷同來接應時，又被黃忠一軍
殺來。魏延解冷苞到涪關。玄德責之曰：「吾以仁義相待，放汝回去，何敢背我！今次
難饒！」將冷苞推出斬之，重賞魏延。玄德設宴款待彭羕。忽報荊州諸葛亮軍師特遣馬
良奉書至此。玄德召入問之。馬良禮畢曰：「荊州平安，不勞主公憂念。」遂呈上軍師
書信。玄德拆書觀之，略云：「亮夜算太乙數，今年歲次癸亥，罡星在西方；又觀乾象
，太白臨於雒城之分，主將帥身上多凶少吉。切宜謹慎。」

　　玄德看了書，便教馬良先回。玄德曰：「吾將回荊州，去論此事。」龐統暗思：「
孔明怕我取了西州成了功，故意將此書相阻耳。」乃對玄德曰：「統亦算太乙數，已知
罡星在西，應主公合得西川，別不主凶事。統亦占天文，見太白臨於雒城，先斬蜀將冷
苞，已應凶兆矣。主公不可疑心，可急進兵。」

　　玄德見龐統再三催促，乃引軍前進。黃忠同魏延接入寨去。龐統問法正曰：「前至
雒城，有多少路？」法正畫地作圖。玄德取張松所遺圖本對之，並無差錯。法正言：「
山北有條有大路，正取雒城東門；山南有條小路，卻取雒城西門。兩條路俱可進兵。」
龐統謂玄德曰：「統令魏延為先鋒，取南小路而進；主公令黃忠作先鋒，從山北大路而
進。並到雒城取齊。」玄德曰：「吾自幼熟於弓馬，多行小路。軍師可從大路去取東門
，吾取西門。」龐統曰：「大路必有軍邀攔，主公引兵當之。統取小路。」玄德曰：「
軍師不可。吾夜夢一神人，手執鐵棒擊吾右臂，覺來猶自臂痛。此行莫非不佳。」龐統
曰：「壯士臨陣，不死帶傷，理之自然也。何故以夢寐之事疑心乎？」玄德曰：「吾所
疑者，孔明之書也。軍師還守涪關，如何？」龐統大笑曰：「主公被孔明所惑矣。彼不
欲令統獨成大功，故作此言以疑主公之心。心疑則致夢，何凶之有？統肝腦塗地，方稱
本心。主公再勿多言。來早准行。」當日傳下號令，軍士五更造飯，平明上馬。黃忠，
魏延領軍先行。玄德再與龐統約定，忽坐下馬眼生前失，把龐統掀將下來。玄德跳下馬
，自來籠住那馬。玄德曰：「軍師何故乘此劣馬？」龐統曰：「此馬乘久，不曾如此。
」玄德曰：「臨陣眼生，誤人性命。吾所騎白馬，性極馴熟。軍師可騎，萬無一失。劣
馬吾自乘之。」遂與龐統更換所騎之馬。龐統謝曰：「深感主公厚恩。雖萬死亦不能報
也。」遂各上馬取路而進。玄德見龐統去了，心中甚覺不快，怏怏而行。

　　卻說雒城中吳懿，劉瑰聽知折了冷苞，遂與眾商議。張任曰：「城東南山僻有一條
小路，最為要緊，某自引一軍守之。諸公緊守雒城，勿得有失。」忽報漢兵分兩路前來
攻城。張任急引三千軍，先來抄小路埋伏。見魏延兵過，張任教儘放過去，休得驚動。
後見龐統軍來，張任軍士，遙指軍中大將：「騎白馬者必是劉備。」張任大喜，傳令教
如此如此。

　　卻說龐統迤邐前進，抬頭見兩山狹窄，樹木叢雜；又值夏未秋初，枝葉茂盛。龐統
心下甚疑，勒住馬問：「此處是何地名？」內有新降軍士，指道：「此處地名落鳳坡。
」龐統驚曰：「吾道號鳳雛，此處名落鳳坡，不利於吾。」令後軍疾退。只聽山坡前一
聲砲響，箭如飛蝗，只望騎白馬者射來。可憐龐統竟死於亂箭之下。時年止三十六歲。
後人有詩歎曰：古峴相連紫翠堆，士元有宅傍山隈。兒童慣識呼鳩曲，閭巷曾聞展驥才
。預計三分平刻削，長軀萬里獨徘徊。誰知天狗流星墜，不使將軍衣錦回。先是東南有
童謠云：一鳳并一龍，相將到蜀中。纔到半路裡，鳳死落坡東。風送雨，雨送風，隆漢
興時蜀道通，─蜀道通時只有龍。

　　當日張任，射死龐統，漢軍擁塞，進退不得，死者大半。前軍飛報魏延。魏延忙勒
兵欲回，奈山路狹窄，廝殺不得。又被張任截斷歸路，在高阜處，用強弓硬弩射來，魏
延心慌。有新降蜀兵曰：「不如殺奔雒城下，取大路而進。」

　　延從其言，當先開路，殺奔雒城來。塵埃起處，前面一軍殺至，乃雒城守將吳蘭，
雷同也；後面張任引兵追來。前後夾攻，把魏延圍在垓心。魏延死戰不能得脫。但見吳
蘭雷同後軍自亂，二將急回馬去救。魏延乘勢趕去，當先一將，舞拍馬，大叫：「文長
，吾特來救汝！」視之，乃老將黃忠也。兩下夾攻，殺敗吳雷二將，直衝至雒城之下。
劉瑰引兵殺出，卻得玄德在後當住接應。黃忠，魏延翻身便回。

　　玄德軍馬比及奔到寨中，張任軍馬又從小路裏截出。劉瑰，吳蘭，雷同，當先趕來
。玄德守不住二寨，且戰且走，奔回涪關。蜀兵得勝，迤邐追趕。玄德人困馬乏，那裡
有心廝殺，且只顧奔走。將近涪關，張任一軍追趕至緊。幸得左邊劉封，右邊關平，二
將引三萬生力兵截出，殺退張任；還趕二十里，奪回戰馬極多。

　　玄德一行軍馬，再入涪關。問龐統消息。有落鳳坡逃得性命的軍士，報說：「軍師
連人帶馬，被亂箭射死於坡前。」玄德聞言，望西痛哭不已，遙為招魂設祭。諸將皆哭
。黃忠曰：「今番折了龐統軍師，張任必然來攻打涪關，如之奈何？不若差人往荊州，
請諸葛軍師來商議收川之計。」正說之間，人報「張任引軍直臨城下搦戰。」黃忠，魏
延皆西要出戰。玄德曰：「銳氣新挫，宜堅守以待軍師來到。」黃忠魏延領命，只緊守
城池。玄德寫一封書，教關平分付：「你與我往州請軍師去。」關平領了書，星夜往荊
州來。玄德自守涪關，並不出戰。

　　卻說孔明在荊州，時當七夕佳節，大會眾官夜宴，共說收川之事。只見正西上一星
，其大如斗，從天墜下，流光四散。孔明失驚，擲杯於地，掩面哭曰：「哀哉！痛哉！
」眾官慌問其故。孔明曰：「吾前者算今年罡星在西方，不利於軍師；天狗犯於吾軍，
太白臨於雒城，已拜書主公，教謹防之。誰想今夕西方星墜，龐士元命必休矣！」言罷
，大哭曰：「今吾主喪一臂矣！」眾官皆驚，未信其言。孔明曰：「數日之內，必有消
息。」是夕酒不盡歡而散。

　　數日之後，孔明與雲長等正坐間，人報關平到。眾官皆驚。關平入，呈上玄德書信
。孔明視之，內言：「本年七月初七日，龐軍師被張任在落鳳坡前，箭射身故。」孔明
大哭，眾官無不垂淚。孔明曰：「既主公在涪關，進退兩難之際，亮不得不去。」雲長
曰：「軍師去，誰人保守荊州？荊州乃重地，干係非輕。」孔明曰：「主公書中雖不明
寫其人，吾已知其意了。」乃將玄德書與眾官看曰：「主公書中，把荊州託在吾身上，
教我自量才委用。雖然如此，今教關平齎書前來，其意欲雲長公當此重任。雲長想桃園
結義之情，可竭力保守此地。責任非輕，公宜勉之。」雲長更不推辭，慨然領諾。孔明
設宴，交割印綬。雲長雙手來接。孔明擎著印曰：「這干係都在將軍身上。」雲長曰：
「大丈夫既領重任，除死方休。」孔明見雲長說個「死」字，心中不悅；欲待不與，其
言已出。孔明曰：「倘曹操引兵來到，當如之何？」雲長曰：「以力拒之。」孔明又曰
：「倘曹操，孫權，齊起兵來，如之奈何？」雲長曰：「分兵拒之。」孔明曰：「若如
此，荊州危矣。吾有八個字，將軍牢記，可保守荊州。」雲長問那八個字。孔明曰：「
北拒曹操，東和孫權。」雲長曰：「軍師之言，當銘肺腑。」

　　孔明遂與了印綬，令文官馬良，伊籍，向朗，糜竺，武將糜芳，廖化，關平，周倉
，一班兒輔佐雲長，同守荊州。一面親自統兵入川。先撥精兵一萬，教張飛部領，取大
路殺奔巴州，雒城之西，先到者為頭功。又撥一枝兵，教趙雲為先鋒，泝江而上，會於
雒城。孔明隨後引簡雍、蔣琬等起行。那蔣琬字公琰，零陵湘鄉人也；乃荊襄名士，現
為書記。

　　當日孔明引兵一萬五千，與張飛同日起行。張飛臨行時，孔明囑付曰：「西川豪傑
甚多，不可輕敵。於路戒約三軍，勿得擄掠百姓，以失民心。所到之處，並宜存恤，勿
得恣逞鞭撻士卒。望將軍早會雒城，不可有誤。」

　　張飛欣然領諾，上馬而去，迤邐前行。所到之處，但降者秋毫無犯。逕取漢川路。
前至巴郡，細作回報：「巴郡太守嚴顏，乃蜀中名將；年紀雖高，精力未衰；善開硬弓
，使大刀；有萬夫不當之勇；據住城郭，不豎降旗。」張飛教離城十里下寨，差人入城
去：「說與老匹夫，早早來降，饒你滿城百姓性命！若不歸順，即踏平城郭，老幼不留
！」

　　卻說嚴顏在巴郡，聞劉璋差法正請玄德入川，拊心而歎曰：「此所謂獨坐窮山，引
虎自衛者也！」後聞玄德據住涪關，大怒，屢欲提兵往戰，又恐這條路上有兵來。當日
聞知張飛兵到，便點起本部五六千人馬，準備迎敵。或獻計曰：「張飛在當陽長阪，一
聲喝退曹兵百萬之眾。曹操亦聞風而避之，不可輕敵。今只宜深溝高壘，堅守不出。彼
軍無糧，不過一月，自然退去。更兼張飛性如烈火，專要鞭撻士卒；如不與戰，必怒；
怒則必以暴厲之氣，待其軍士；軍心一變，乘勢擊之，張飛可擒也。」嚴顏從其言，教
軍士盡數上城守護。忽見一個軍士，大叫：「開門！」嚴顏教放入問之。那軍士告說是
張將軍差來的，把張飛言語依直便說。嚴顏大怒，罵曰：「匹夫怎敢無禮！吾嚴將軍豈
降賊者乎！借你口說與張飛！」喚武士把軍士割下耳鼻，卻放回寨。

　　軍人回見張飛，哭告嚴顏如此毀罵。張飛大怒，咬牙睜目，披挂上馬，引數百騎來
巴郡城下搦戰。城上眾軍百般痛罵。張飛性急，幾番殺到弔橋，要過護城河，又被亂箭
射回。到晚全無一個人出，張飛忍一肚氣還寨。次日早晨，又引軍去搦戰。那嚴顏在城
敵樓上，一箭射中張飛頭盔。飛指而恨曰：「吾拏住你這老匹夫，必親自食你肉！」到
晚又空回。第三日，張飛引了軍，沿城去罵。原來那座城子是個山城，週圍都是亂山。
張飛自乘馬登山，下視城中，見軍士盡皆披挂，分列隊伍，伏在城中，只是不出；又見
民夫來來往往，搬磚運石，相助守城。張飛教馬軍下馬，步軍皆坐，引他出敵，並無動
靜。又罵了一日，依舊空回。張飛在寨中，自思「終日叫罵，彼只不出，如之奈何？」
猛然思得一計，教眾軍不要前去搦戰，都結束停當在寨中等候廝殺；卻只教三五十個軍
士，直去城下叫罵，引嚴顏軍出來，便與廝殺。張飛磨拳擦掌，只等敵軍來。小軍連罵
了三日，全然不出。張飛眉頭一皺，又生一計，傳令教軍士四散砍打柴草，尋覓路徑，
不來搦戰。嚴顏在城中，連日不見張飛動靜，心中疑惑，著十數個小軍士，扮作張飛砍
柴的軍士，潛地出城，雜在軍內，入山中探聽。

　　當日諸軍回寨。張飛坐在寨中，頓足大罵：「嚴顏老匹夫枉氣殺我！」只見帳前三
四個人說道：「將軍不須心焦。這幾日打探得有一條小路，可以偷過巴郡。」張飛故意
大叫曰：「既有這個去處，何不早來說？」眾應曰：「這幾日卻纔哨探得出。」張飛曰
：「事不宜遲，只今夜二更造飯，趁三更月明，拔寨都起，人啣枚，馬去鈴，悄悄而行
。我自前面開路，汝等依次而行。」傳了令便滿寨告報。

　　探細小軍，聽得這個消息，盡回城中來，報與嚴顏。顏大喜曰：「我算定這匹夫忍
耐不得！你偷小路過去，須是糧草輜重在後；我截住後路，你如何得過？好無謀匹夫，
中我之計！」即時傳令，教軍士準備赴敵：「今夜二更也造飯，三更出城，伏於樹木叢
雜去處。只等張飛過咽喉小路去了，車仗來時，只聽鼓響，一齊殺出。」傳了號令，看
看近夜，嚴顏全軍盡皆飽食，披挂停當，悄悄出城，四散伏住，只聽鼓響；嚴顏自引十
數裨將，下馬伏於林中。約三更後，遙望見張飛親自在前，橫矛縱馬，悄悄引軍前進。
去不得三四里，背後車仗人馬，陸續進發。嚴顏看得分曉，一齊擂鼓，四下伏兵盡起。
正來搶奪車仗，背後一聲鑼響，一彪軍掩到，大喝：「老賊休走！我等的你恰好！」嚴
顏猛回頭看時，為首一員大將，豹頭環眼，燕頷虎鬚，使丈八矛，騎深烏馬，乃是張飛
。四下裏鑼聲大震，眾軍殺來。嚴顏見了張飛，舉手無措。交馬戰不一合，張飛賣個破
綻；嚴顏一刀砍來，張飛閃過，撞將入去，扯住嚴顏勒甲縫，生擒過來，擲於地下；眾
軍向前，用索綁縛住了。原來先過去的是假張飛。料道嚴顏擊鼓為號，張飛卻教鳴金為
號；金響諸軍齊到，川兵大半棄甲倒戈而降。

　　張飛殺到巴郡城下，後軍已自入城。張飛叫休殺百姓，出榜安民。群刀手把嚴顏推
至。張飛坐於廳上，嚴顏不肯跪下。飛怒目咬牙大叱曰：「大將到此，為何不降，而敢
拒敵？」嚴顏全無懼色，回叱飛曰：「汝等無義，侵我州郡！但有斷頭將軍！無降將軍
！」飛大怒，喝左右斬來。嚴顏喝曰：「賊匹夫！要砍便砍，何怒也？」張飛見嚴顏聲
音雄壯，面不改色，乃回嗔作喜，下階喝退左右，親解其縛，取衣衣之，扶在正中高坐
，低頭便拜曰：「適來言語冒瀆，幸勿見責。吾素知老將軍乃豪傑之士也。」嚴顏感其
恩義，乃降。後人有詩讚嚴顏曰：白髮居西蜀，清名震大邦。忠心如皎日，浩氣捲長江
。寧可斷頭死，安能屈膝降？巴州年老將，天下更無雙。又有讚張飛詩曰：生獲嚴顏勇
絕倫，惟憑義氣服軍民。至今廟貌留巴蜀，社酒雞豚日日春。張飛請問入川之計。嚴顏
曰：「敗軍之將，荷蒙厚恩，無以為報，願施犬馬之勞。不須張弓隻箭，逕取成都。」
正是：只因一將傾心後，致使連城唾手降。未知其知其計如何，且看下文分解。

第六十四回：孔明定計捉張任，楊阜借兵破馬超

　　卻說張飛問計於嚴顏，顏曰：「從此至雒城，凡守禦關隘，都是老夫所管；官軍皆
出於掌握之中。今感將軍之恩，無可以報，老夫當為前部，所到之處，盡喚出拜降。」

　　張飛稱謝不已。於是嚴顏為前部，張飛領軍隨後。凡到之處，盡是嚴顏所管，都喚
出投降。有遲疑未決者，顏曰：「我尚且投降，何況汝乎。」自是望風歸順，並不曾廝
殺一場。

　　卻說孔明已將起程日期申報玄德，都教會聚雒城。玄德與眾官商議：「今孔明，翼
德分兩路取川，會於雒城，同入成都。水陸舟車，已於七月二十日起程，此時將及待到
。今我等便可進兵。」黃忠曰：「張任每日來搦戰，見城中不出，彼軍懈怠，不做準備
，今日夜間分兵劫寨，勝如白晝廝殺。」

　　玄德從之，教黃忠引兵取左，魏延引兵取右。玄德取中路。當夜二更，三路軍馬齊
發。張任果然不做準備。漢軍擁入大寨，放起火來，烈燄騰空。蜀兵奔走，連夜趕報雒
城，城中兵接應入去。玄德還中路下寨；次日，引兵直到雒城，圍住攻打。張任按兵不
出。攻到第四日，玄德自提一軍攻打西門，令黃忠，魏延在東門攻打，留南門北門放軍
兵行走。原來南門一帶都是山路，北門有涪水，因此不圍。

　　張任望見玄德在西門，騎馬往來，指揮打城，從辰至未，人馬漸漸力乏。張任教吳
蘭，雷同二將引兵出北門，轉東門，敵黃忠，魏延；自己卻引軍出南門，轉西門，單迎
玄德。城內盡撥民兵上城，擂鼓助喊。

　　卻說玄德見紅日平西，教後軍先退。軍士回身，城上一片聲喊起，南門內軍馬突出
。張任逕來軍中捉玄德。玄德軍中大亂。黃忠，魏延又被吳蘭，雷同敵住，兩下不能相
顧。玄德敵不住張任，撥馬往山僻小路而走。張任從背後追來，看看趕上。玄德獨自一
人一馬，張任引數騎趕來。

　　玄德正望前儘力加鞭而行，忽山路一軍衝出。玄德馬上叫苦曰：「前有伏兵，後有
追兵，天亡我也！」只見來軍當頭一員大將，乃是張飛。原來張飛與嚴顏正從那條路上
來，望見塵埃起，知與川兵交戰。張飛當先而來，正撞著張任，便就交馬。戰到十餘合
，背後嚴顏引兵大進。張任火速回身。張飛直趕到城下。張任退入城，拽起弔橋。

　　張飛回見玄德曰：「軍師泝江而來，尚且未到，反被我奪了頭功。」玄德曰：「山
路險阻，如何無軍阻當，長驅大進，先到於此？」張飛曰：「於路關隘四十五處，皆出
老將嚴顏之功；因此一路並不曾費分毫之力。」遂把義釋嚴顏之事，從頭說了一遍，引
嚴顏見玄德。玄德謝曰：「若非老將軍，吾弟安能到此？」即脫身上黃金鎖子甲以賜之
。嚴顏拜謝。

　　正待安排宴飲，忽聞哨馬回報：「黃忠，魏延和川將吳蘭，雷同交鋒，城中吳懿，
劉瑰又引兵助戰，兩下夾攻，我軍抵敵不住，魏，黃二將敗陣投東去了。」

　　張飛聽得，便請玄德分兵兩路，殺去救援。於是張飛在左，玄德在右，殺奔前來。
吳懿，劉瑰見後面喊聲起，慌退入城中。吳蘭，雷同只顧引兵追趕黃忠，魏延，卻被玄
德，張飛截住歸路。黃忠，魏延，又回馬轉攻。吳蘭，雷同，料敵不住，只得將本部軍
馬前來投降。玄德准其降，收兵近城下寨。

　　卻說張任失了二將，心中疑慮。吳懿，劉瑰曰：「兵勢甚危，不決一死戰，如何得
兵退？一面差人去成都見主公告急，一面用計敵之。」張任曰：「吾來日領一軍搦戰，
詐敗，引轉城北；城內再以一軍衝出，截斷其中；可獲勝也。」吳懿曰：「劉將軍相輔
公子守城，我引兵衝出助戰。」

　　約會已定。次日，張任引數千人馬，搖旗吶喊，出城搦戰。張飛上馬出迎，更不打
話，與張任交鋒。戰不十餘合，張任詐敗，遶城而走。張飛盡力追之。吳懿一軍截住，
張任引軍復回，把張飛圍在垓心，進退不得。

　　正沒奈何，只見一隊軍從江邊殺出。當先一員大將，挺槍躍馬，與吳懿交鋒；只一
合，生擒吳懿，戰退敵軍，救出張飛。視之，乃趙雲也。飛問：「軍師何在？」雲曰：
「軍師已至。想此時已與主公相見也。」

　　二人擒吳懿回寨。張任自退入東門去了。張飛，趙雲，回寨中見孔明。簡雍，蔣琬
，已在帳中。飛下馬來參軍師。孔明驚問曰：「如何得先到？」玄德具述義釋嚴顏之事
。孔明賀曰：「張將軍能用謀，皆主公之洪褔也。」

　　趙雲解吳懿見玄德。玄德曰：「汝降否？」吳懿曰：「我既被捉，如何不降？」玄
德大喜，親解其縛。孔明問：「城中有幾人守城？」吳懿曰：「有劉季玉之子劉循，輔
將劉瑰，張任。劉瑰不打緊，張任乃蜀郡人，極有膽略，不可輕敵。」孔明曰：「先捉
張任，然後取雒城。」問：「城東這座橋名為何橋？」吳懿曰：「金雁橋。」

　　孔明遂乘馬至橋邊，遶河看了一遍，回到寨中，喚黃忠，魏延聽令曰：「離金雁橋
南五六里，兩岸都是蘆葦蒹葭，可以埋伏。魏延引一千槍手伏於左，單戳馬上將；黃忠
引一千刀手伏於右，單砍坐下馬。殺敗彼軍，張任必投山東小路而去。張翼德引一千軍
伏在那裏，就彼處擒之。」又喚趙雲伏於金雁橋北：「待我引張任過橋，你便將橋拆斷
，卻勒兵於橋北，遙為之勢，使張任不敢望北而走，退投南去，卻好中計。」調遣已定
，孔明自去誘敵。

　　卻說劉璋差卓膺，張翼二將，前至雒城助戰。張任教張翼與劉瑰守城，自與卓膺為
前後二隊，任為前隊，膺為後隊，出城退敵。孔明引一隊不整不齊軍，過金雁橋來，與
張任對陣。孔明乘四輪車，綸巾羽扇而出，兩邊百餘騎簇擁，搖指張任曰：「曹操以百
萬之眾，聞吾之名，望風而逃；令汝何人，敢不投降？」

　　張任看見孔明軍伍不齊，在馬上冷笑曰：「人說諸葛用兵如神，原來有名無實！」
把槍一招，大小軍校齊殺過來。孔明棄了四輪車，上馬退走過橋。張任從背後趕來。過
了金雁橋，見玄德軍在左，嚴顏軍在右，衝殺將來。張任知是計，急回軍時，橋已拆斷
了；欲投北去，只見趙雲一軍隔岸排開，遂不敢投北，逕往南遶河而走。

　　走不到五六里，早到蘆葦叢雜處。魏延一軍從蘆中忽起，都用長槍亂戳。黃忠一軍
伏在蘆葦裏，用長刀只剁馬蹄。馬軍盡倒，皆被執縛。步軍那裏敢來？張任引數十騎望
山路而走，正撞著張飛。張任方欲退走，張飛大喝一聲，眾軍齊上，將張任活捉了。原
來卓膺見張任中計，已投趙雲前降了，一發都到了大寨。

　　玄德賞了卓膺，張飛解張任至。孔明亦坐於帳中。玄德謂張任曰：「蜀中諸將，望
風而降，汝何不早投降？」張任睜目怒叫曰：「忠臣豈肯事二主乎？」玄德曰：「汝不
識天時耳。降即免死。」任曰：「令日便降，久後也不降！可速殺我！」玄德不忍殺之
。張任厲聲高罵。孔明命斬之以全其名。後人有詩讚曰：

　　烈士豈甘從二主？張君忠勇死猶生。高明正似天邊月，夜夜流光照雒城。

　　玄德感歎不已，令收其屍首，葬於金雁橋側，以表其忠。次日，令嚴顏，吳懿等一
班蜀中降將為前部，直至雒城，大叫：「早開門受降，免一城生靈受苦！」劉瑰在城中
大罵，嚴顏方待取箭射之，忽見城上一將，拔劍砍翻劉瑰，開門投降。玄德軍馬入雒城
，劉循開西門走脫，投成都去了。玄德出榜安民。殺劉瑰者，乃武陽人張翼也。

　　玄德得了雒城，重賞諸將。孔明曰：「雒城已破，成都只在目前；惟恐外州郡不寧
。可令張翼，吳懿引趙雲撫外水，定江陽，犍為等處所屬州郡，令嚴顏，卓膺引張飛撫
巴西，德陽所屬州郡；就委官按治平靖，即勒兵回成都取齊。」

　　張飛，趙雲領命，各自引兵去了。孔明問：「前去有何處關隘？」蜀中降將曰：「
止綿竹有重兵守禦，若得綿竹，成都唾手可得。」孔明便商議進兵。法正曰：「雒城既
破，蜀中危矣。主公欲以仁義服眾，且勿進兵。某作一書上劉璋，陳說利害，璋自然降
矣。」孔明曰：「孝直之言最善。」便令寫書遣人逕往成都。

　　卻說劉循逃回見父，說雒城已陷，劉璋慌聚眾官商議。從事鄭度獻策曰：「今劉備
雖攻城奪地，然兵不甚多，士眾未附，野穀是資，軍無輜重。不如盡驅巴西，梓潼民，
過涪水以西。其倉廩野穀，盡皆燒除，深溝高壘，靜以待之。彼至請戰勿許，久無所資
，不過百日，彼兵自走。我乘虛擊之，備可擒也。」劉璋曰：「不然。吾聞拒敵以安民
，未聞動民以備敵也。此言非保全之計。」正議間，人報法正有書至。劉璋喚入，呈上
書，璋拆開視之。其略曰：

　　前蒙遣差結好荊州，不意主公左右不得其人，以致如此。今荊州眷念舊情，不忘族
誼。主公若能幡然歸順，量不薄待。望三思裁示。

　　劉璋大怒，扯毀其書，大罵：「法正賣主求榮，忘恩背義之賊！」逐其使者出城，
即時遣妻弟費觀，提兵前去，把守綿竹。費觀保舉南陽人姓李，名嚴，字正方，一同領
兵。當下費觀，李嚴點三萬軍來守綿竹。益州太守董和，字幼宰，南郡枝江人也，上書
於劉璋，請往漢中借兵。璋曰：「張魯與吾世讎，安肯相救？」和曰：「雖然與我有讎
，劉備軍在雒城，勢在危急，脣亡則齒寒，若以利害說之，必然肯從。」璋乃修書遣使
前赴漢中。

　　卻說馬超自兵敗入羌，二載有餘，結好羌兵，攻取隴西州郡。所到之處，盡皆歸降
；惟冀城攻打不下。刺史韋康，累遣人求於夏侯淵。淵不得曹操言語，未敢動兵。韋康
見救兵不來，與眾商議：「不如投降馬超。」參軍楊阜哭諫曰：「超等叛君之徒，豈可
降之？」康曰：「事勢至此，不降何待？」

　　阜苦諫不從。韋康大開城門，投降馬超。超大怒曰：「汝今事急請降，非真心也！
」將韋康等四十餘人盡斬之，不留一人。有人言：「楊阜勸韋康休降，可斬之。」超曰
：「此人守義，不可斬也。」復用楊阜為參軍。阜薦梁寬，趙衢二人，超盡用為軍官。
楊阜告馬超曰：「阜妻死於臨洮，乞告兩個月假，歸葬其妻，便回。」

　　馬超從之。楊阜過歷城，來見撫彝將軍姜敘。敘與阜是姑表兄弟。敘之母是阜之姑
，時年已八十二。當日楊阜入姜敘內宅，拜見其姑，哭告曰：「阜守城不能保，主亡不
能死，愧無面見姑。馬超叛君，妄殺郡守，一州士民，無不恨之。今吾兄坐據歷城，竟
無討賊之心，此豈人臣之理乎？」言罷，淚流出血。

　　敘母聞言，喚姜敘入，責之曰：「韋使君遇害，亦爾之罪也。又謂阜曰：「汝既降
人，且食其祿，何故又興心討之？」阜曰：「吾從賊者，欲留殘生，與主報冤也。」敘
曰：「馬超英勇，急難圖之。」阜曰：「有勇無謀，易圖也。吾已暗約下梁寬，趙衢。
兄若肯興兵，二人必為內應。」敘母曰：「汝不早圖，更待何時？誰不有死？死於忠義
，死得其所也。勿以我為念。汝若不聽義山之言，吾當先死，以絕汝念。」

　　敘乃與統兵校尉尹奉，趙昂商議。原來趙昂之子趙月，現隨馬超為裨將。趙昂當日
應允，歸見其妻王氏曰：「吾今日與姜敘，楊阜，尹奉一處商議，欲報韋康之讎。想吾
子趙月現隨馬超，今若興兵，超必先殺吾子，奈何？」其妻厲聲曰：「雪君之父大恥，
雖喪身亦不惜，何況一子乎？君若顧子而不行，吾當先死矣。」趙昂乃決。次日一同起
兵。姜敘，楊阜屯歷城，尹奉，趙昂屯祁山。王氏乃盡將首飾資帛，親自往祁山軍中，
賞勞軍士，以勵其眾。

　　馬超聞姜敘，楊阜會合尹奉，趙昂興兵舉事，大怒，即將趙月斬之；令龐德，馬岱
盡起軍馬，殺奔歷城來。姜敘，楊阜引兵出。兩陣圓處，楊阜，姜敘衣白袍而出，大罵
曰：「叛君無義之賊！」馬超大怒，衝將過來，兩軍混戰。姜敘、楊阜，如何抵得馬超
，大敗而走。馬超驅兵趕來。背後喊聲起處，尹奉，趙昂殺來。超急回時，兩下夾攻，
首尾不能相顧。

　　正鬥間，斜刺裏大隊軍馬殺來。原來是夏侯淵得了曹操軍令，正領軍來破馬超。超
如何當得了三路軍馬，大敗奔回，走了一夜。比及平明，到得冀城叫門時，城上亂箭射
下。梁寬，趙衢，立在城上，大罵馬超，將馬超妻楊氏從城上一刀砍了，撇下屍首來；
又將馬超幼子三人，並至親十餘口，都從城上，一刀一個，剁將下來。

　　超氣噎塞胸，幾乎墜下馬來。背後夏侯淵引兵追趕。超見勢大，不敢戀戰，與龐德
，馬岱殺開一條路走。前面又撞見姜敘，楊阜，殺了一陣；衝得過去，又撞著尹奉，趙
昂，殺了一陣。零零落落，剩得五六十騎，連夜奔走。四更前後，走到歷城下，守門者
只道姜敘兵回，大開城門接入。超從城南門邊殺起，盡洗城中百姓。至姜敘宅，拏出老
母。母全無懼色，指馬超而大罵。超大怒。自取劍殺之。尹奉，趙昂，全家老幼，亦盡
被馬超所殺。昂妻王氏因在軍中，得免於難。

　　次日，夏侯淵大軍至，馬超棄城殺出，望西而逃。行不得二十里，前面一軍擺開，
為首的是楊阜。超切齒而恨，拍馬挺槍刺之。阜兄弟七人，一齊來助戰。馬岱，龐德，
敵住後軍。阜等七人，皆被馬超殺死。阜身中五槍，猶然死戰。後面夏侯淵大軍趕來，
馬超遂走。只有龐德，馬岱六七騎後隨而去。

　　夏侯淵自行安撫西諸州人民，令姜敘等各各分守，用車載楊阜赴許都，見曹操。操
封阜為關內侯。阜辭曰：「阜無捍難之功，又無死難之節，於法當誅，何顏受職？」操
嘉之，卒與之爵。

　　卻說馬超與龐德，馬岱商議，逕往漢中投張魯。張魯大喜，以為得馬超，則西可吞
益州，東可以拒曹操，乃商議欲以女招超為婿。大將楊柏諫曰：「馬超妻子遭慘禍，皆
超之貽害也。主公豈可以女與之？」魯從其言，遂罷招婿之議。或以楊柏之言，告知馬
超。超大怒，有殺楊柏之意。楊柏知之，與兄楊松商議，亦圖馬超之心。

　　正值劉璋遣使求救於張魯，魯不從。忽報劉璋又遣黃權到。權先來見楊松，說：「
東西兩川，實為脣齒；西川若破，東川亦難保矣。今若肯相救，當以二十州相酬。」松
大喜，即引黃權來見張魯，說脣齒利害，更以二十州相謝。魯喜其利，從之。巴西閻圃
諫曰：「劉璋與主公世讎，今事急求救，詐許割地，不可從也」忽階下一人進曰：「某
雖不才，願乞一旅之師，生擒劉備。務要割地以還。」正是：方看真主來西蜀，又見精
兵出漢中。未知其人是誰，且看下文分解。

第六十五回：馬超大戰葭萌關，劉備自領益州牧

　　卻說閻圃正勸張魯勿助劉璋，只見馬超挺身出曰：「超感主公之恩，無可上報。願
領一軍攻取葭明關，生擒劉備。務要劉璋割二十州奉還主公。」張魯大喜，先遣黃權從
小路而回，隨即點兵二萬與馬超。此時龐德臥病不能行，留於漢中。張魯令楊柏監軍。
超與弟馬岱選日起程。

　　卻說玄德軍馬在雒城。法正所差下書人回報說：「鄭度勸劉璋盡燒野谷，並各處倉
廩，率巴西之民，避於涪水西，深溝高壘而不戰。」玄德，孔明聞之，皆大驚曰：「若
用此言，吾勢危矣！」法正笑曰：「主公勿憂，此計雖毒，劉璋必不能用也。」

　　不一日，人傳劉璋不肯遷動百姓，不從鄭度之言。玄德聞之，方始寬心。孔明曰：
「可速進兵取綿竹，如得此處，成都易取矣。」遂遣黃忠，魏延領兵前進。費觀聽知玄
德兵來，差李嚴出迎。嚴領三千兵出，各布陣完。黃忠出馬，與李嚴戰四五十合，不分
勝負。孔明在陣中教鳴金收軍，黃忠回陣，問曰：「正待要擒李嚴，軍師何故收兵？」
孔明曰：「吾已見李嚴武藝，不可力取。來日再戰，汝可詐敗，引入山谷，出奇兵以勝
之。」

　　黃忠領計。次日，李嚴再引兵來，黃忠又出戰，不十合詐敗，引兵便走。李嚴趕來
，迤邐趕入山谷，猛然省悟。急待回時，前面魏延引兵擺開。孔明自在山頭，喚曰：「
公如不降，兩下已伏強弩，欲與吾龐士元報讎矣。」李嚴忙下馬卸甲投降，軍士不曾傷
害一人。孔明引李嚴見玄德，玄德待之甚厚。嚴曰：「費觀雖是益州親戚，與某甚密，
當往說之。」玄德即命李嚴回城招降費觀。

　　嚴入綿竹城，對費觀讚玄德如此仁德；今若不降，必有大禍。觀從其言，開門投降
。玄德遂入綿竹，商議分兵取成都。忽流星馬急報，言：「孟達，霍峻守葭明關，今被
東川張魯遣馬超與楊柏，馬岱領兵攻打甚急，救遲則關隘休矣。」玄德大驚。孔明曰：
「須是張，趙二將，方可與敵。」玄德曰：「子龍引兵在外未回。翼得已在此，可急遺
之。」孔明曰：「主公且勿言，容亮激之。」

　　卻說張飛聞馬超攻關，大叫而入曰：「辭了哥哥，便去戰馬超也！」孔明佯作不聞
，對玄德曰：「今馬超侵犯關隘，無人可敵；除非往荊州取關雲長來，方可與敵。」張
飛曰：「軍師何故小覷吾？吾曾獨拒曹操百萬之兵，豈愁馬超一匹夫乎？」孔明曰：「
翼德拒水斷橋，此因曹操不知虛實耳。若知虛實將軍豈得無事？今馬超之勇，天下皆知
。渭橋大戰，殺得曹操割鬚棄袍，幾乎喪命，非等閒之比，雲長且未必能勝。」飛曰：
「我只今便去；如勝不得馬超，甘當軍令！」孔明曰：「即爾肯寫文書，便為先鋒。請
主公親自去一遭。留亮守綿竹。待子龍來，卻作商議。」魏延曰：「某亦願往。」

　　孔明令魏延帶五百哨馬先行，張飛第二，玄德後隊，望葭明關進發。魏延哨馬先到
關下，正遇楊柏。魏延與楊柏交戰，不十合，楊柏敗走。魏延要奪張飛頭功，乘勢趕去
，前面一軍擺開，為首乃是馬岱。魏延只道是馬超，舞刀躍馬迎之。與馬岱戰不十合，
岱敗走。延趕去，被岱回身一箭，中了魏延左臂。延急回馬走。馬岱趕至關前，只見一
將喊聲如雷，從關上飛馬奔至面前。原來是張飛初到關上，聽得關前廝殺，便來看時，
正見魏延中箭，因驟馬下關，救了魏延。

　　飛喝馬岱曰：「汝是何人？先通名姓，然後廝殺！」馬岱曰：「吾乃西涼馬岱是也
。」張飛曰：「你原來不是馬超！快回去！非吾對手！只令馬超那廝自來！說道燕人張
翼德在此！」馬岱大怒曰：「汝焉敢小覷我！」挺槍躍馬，直取張飛。戰不十合，馬岱
敗走。張飛欲待追趕，關上騎馬到來，叫：「兄弟且休趕！」飛回視之，原來是玄德到
來。飛遂不趕，一同上關。玄德曰：「恐怕你性躁，故我隨後趕來到此。既然勝了馬岱
，且歇一宵，來日戰馬超。」

　　次日天明，關下鼓聲大震，馬超兵到。玄德在關上看時，門旗影裏，馬超縱馬提槍
而出；獅盔獸帶，銀甲白袍；一來結束非凡，二者人才出眾。玄德歎曰：「人言『錦馬
超』，名不虛傳！」張飛便要下關。玄德急止之曰：「且休出戰，當先避其銳氣。」關
下馬超單搦張飛出戰，關上張飛恨不得平吞馬超，三五番皆被玄德擋住。

　　看看午後，玄德望見馬超陣上人馬皆倦，遂選五百騎，跟著張飛，衝下關來。馬超
見張飛軍到，把槍望後一招，約退軍有一箭之地﹐張飛軍馬一齊紮住；關上軍馬，陸續
出來。張飛挺槍出馬，大呼「認得燕人張翼德麼！」馬超曰：「吾家累世公侯，豈識村
野匹夫！」張飛大怒。兩馬齊出，二槍並舉。約戰百餘合，不分勝負。玄德觀之，歎曰
：「真虎將也！」恐張飛有失，急鳴金收軍。兩將各回。

　　張飛回到陣中，略歇馬片時，不用頭盔，只裹包巾上馬，又出陣前搦馬超廝殺。超
又出，兩個再戰。玄德恐張飛有失，自披挂下關，直至陣前；看張飛與馬超又鬥百餘合
，兩個精神倍加，玄德教鳴金收軍。二將分開，各回本陣。是日天色已晚。玄德謂張飛
曰：「馬超英勇，不可輕敵。且退上關。來日再戰。」張飛殺得性起，那裏肯休；大叫
曰：「誓死不回！」玄德曰：「今日天晚，不可戰矣。」飛曰：「可多點火把，安排夜
戰！」馬超亦換了馬，再出陣前，大叫曰﹕「張飛！敢夜戰麼？」張飛性起，向玄德換
了坐下馬，搶出陣來，叫曰：「我捉你不得，誓不上關！」超曰：「我勝你不得，誓不
回寨！」

　　兩軍吶喊，點起千百火把，照耀如白日。兩將又向陣前鏖戰。到二十餘合，馬超撥
回馬便走。張飛大叫曰：「走那裏去！」原來馬超見贏不得張飛，心生一計，詐敗佯輸
，賺張飛趕來，暗掣銅鎚在手，扭回身覷著張飛便打將來。張飛見馬超走，心中也隄防
；比及銅鎚打來時，張飛一閃，從耳朵邊過去。張飛便勒回馬時，馬超卻又趕來。張飛
帶住馬，拈弓搭箭，回射馬超；超卻閃過，兩將各自回陣。玄德自於陣前叫曰：「吾以
仁義待人，王施譎詐。馬孟起，你收兵歇息，我不乘勢趕你。」馬超聞言，親自斷後，
諸軍漸退。玄德亦收軍上關。

　　次日，張飛又欲下關戰馬超。人報「軍師來到。」玄德接著孔明。孔明曰：「亮聞
孟起世之虎將，若與翼德死戰，必有一傷；故令子龍、漢升，守住綿竹，我星夜來此。
可使條小計，令馬超歸降主公。」玄德曰：「吾見馬超英勇，甚愛之。如何可得？」孔
明曰：「亮聞東川張魯，欲自立為『漢寧王』。手下謀士楊松，極貪賄賂。可差人從小
路逕投漢中，先用金銀結好楊松，後進書與張魯云：『吾與劉璋爭西川，是與汝報讎。
不可聽信離間之語。事定之後，保汝為漢寧王。』令其撤回馬超兵。待其來撤時，便可
用計招降馬超矣。」

　　玄德大喜，即時修書，差孫乾齎金珠從小路逕至漢中，託來見楊松，說知此事，送
了金珠。松大喜，先引孫乾見張魯，陳言方便。魯曰：「玄德只是左將軍，如何保得我
為漢寧王？」楊松曰：「備是大漢皇叔，正合保奏。」張魯大喜，便差人教馬超罷兵。
孫乾只在楊松家聽回信。

　　不一日，使者回報：「馬超言未成功，不可退兵。」張魯又遣人去換，又不肯回。
一連三次不至。楊松曰：「此人素無言信行，不肯罷兵，其意必反。」遂使人流言云：
「馬超意欲奪西川，自為蜀主，與父報讎，不肯臣於漢中。」張魯聞之，問計於楊松。
松曰：「一面差人去說與馬超：『汝既欲成功，與汝一月限，要依我三件事。若依得，
使有賞；否則必誅。一要取西川，二要劉璋首級，三要退荊州兵。三件事不成，可獻頭
來。』一面教張衛點軍把守關隘，防馬超兵變。」

　　魯從之，差人到馬超寨中，說這三件事。超大驚曰：「如何變得恁的！」乃與馬岱
商議：「不如罷兵。」楊松又流言曰：「馬超回兵，必懷異心。」於是張衛分七路軍，
堅守隘口，不放馬超兵入。超進退不得，無計可施。孔明謂玄德曰：「今馬超正在進退
兩難之際，亮憑三寸不爛之舌，親往超寨，說馬超來降。」玄德曰：「先生乃吾之股肱
心腹，倘有疏虞，如之奈何？」孔明堅意要去。玄德再三不肯放去。

　　正躊躇間，忽報趙雲有書薦西川一人來降。玄德召入問之。人乃建寧俞元人也，姓
李，名恢，字德昂。玄德曰：「向日聞公苦諫劉璋，今何故歸我？」恢曰；「吾聞：『
良禽相木而棲，賢臣擇主而事。』前諫劉益州者，以盡人臣之心；既不能用，知必敗矣
。今將軍仁德布於蜀中，知事必成，故來歸耳。」玄德曰﹕「先生此來，必有益於劉備
。」恢曰；「今聞馬超在進退兩難之際。恢昔在隴西，與彼有一面之交，願往說馬超歸
降，若何？」孔明曰：「正欲得一人替吾一往。願聞公之說詞。」

　　李恢於孔明耳畔陳說如此如此。孔明大喜，既時遣行。恢行至超寨，先使人通名姓
。馬超曰；「吾知李恢乃辯士，今必來說我。」先喚二十刀斧手伏於帳下，囑曰：「今
汝砍，既砍為肉醬！」

　　須臾，李恢昂然而入。馬超端坐於帳中不動，叱李恢曰：「汝來為何？」恢曰：「
特來說客。」超曰：「吾匣中寶劍新磨。汝試言之。其言不通，便請試劍！」恢笑曰；
「將軍之禍不遠矣！但恐新磿之劍，不能試吾之頭，將欲自試也！」超曰：「吾有何禍
？」恢曰：「吾聞越之西子，善毀者不能閉其美；齊之無鹽，善美譽者不能掩其醜。『
日中則昃，月滿則虧，』此天下之常理也。今將軍與曹操有殺父之讎，而隴西又有切齒
之恨；前不能救劉璋而退荊州之兵，後不能制楊松而見張魯之面；目下四海難容，一身
無主；若復有渭橋之敗，冀城之失，何面目見天下之人乎？」超頓首謝曰：「公言極善
；但超無路可行。」恢曰：「公既聽吾言，帳外何故伏刀斧手？」

　　超大慚，盡叱退。恢曰：「劉皇叔禮賢下士，吾知其必成，故捨劉璋而歸之，公之
尊人，昔年曾與皇叔約共討賊，公何不棄暗投明，以圖上報父讎，下立功名乎？」馬超
大喜，即喚楊柏入，一劍斬之，將首級共恢一同上關來降玄德。玄德親自接入，待上賓
之禮，超頓首謝曰：「今遇明主，如撥雲霧而見青天！」

　　時孫乾已回。玄德復命霍峻，孟達守關，便撤兵來取成都。趙雲，黃忠接入綿竹。
人報「蜀將劉晙，馬漢引軍到。」趙雲曰：「某願往擒此二人！」言訖，上馬引軍出。
玄德在城上款待馬超吃酒。未曾安席，子龍已斬二人之頭，獻於筵前。馬超亦驚，倍加
敬重。超曰：「不須主公廝殺，超自喚出劉璋來降。如不肯降，超自與弟馬岱取成都，
雙手奉獻。」玄德大喜。是日盡歡。

　　卻說敗兵回到益州，報劉璋。璋大驚，閉門不出。人報城北馬超救兵到，劉璋方敢
登城望之。見馬超，馬岱立於城下，大叫：「請劉季玉答話。」劉璋在城上問之。超在
馬上以鞭指曰：「吾本領張魯兵來救益州，誰想張魯聽信楊松讒言，反欲害我，今已歸
降劉皇叔。公可納士拜降，免致生靈受苦。如或執迷，吾先攻城矣！」

　　劉璋驚得面如土色，氣倒於城上。眾官救醒。璋曰：「吾之不明，悔之何及！不若
開門投降，以救滿城百姓。」董和曰；「城中兵尚有三萬餘人；錢帛糧草，可支一年：
奈何便降？」劉璋曰：「吾父子在蜀二十餘年，無恩德以加百姓；攻戰三年，血肉捐於
草野，皆我罪也。我心何安？不如投降以安百姓。」

　　眾人聞之，皆墮淚。忽一人進曰：「主公之言，正合天意。」視之，乃巴西西充國
人也；姓譙，名周，字允南。此人素曉天文。璋問之，周曰：「某夜觀乾象，見群星聚
於蜀郡；其大星光如皓月，乃帝王之象也。況一載之前，小兒謠云：『若要吃新飯，須
待先主來。』此乃預兆。不可逆天道。」黃權，劉巴聞言皆大怒，欲斬之，劉璋當住。
忽報「蜀郡太守許靖，踰城出降矣。」劉璋大哭歸府。

　　次日，人報「劉皇叔遺幕賓簡雍在城下喚門。」璋令開門接入。雍坐車中，傲睨自
若。忽一人掣劍大喝曰：「小輩得志，傍若無人！汝敢藐視吾蜀中人物耶！」雍慌下車
迎之。此人乃廣漢綿竹人也；姓秦名宓字子★（左束右力）。雍笑曰；「不識賢兄，幸
勿見責。」遂同入見劉璋，具說玄德寬洪大度，並無相害之意。於是劉璋決計投降，厚
待簡雍；次日，親齎印綬文籍，與簡雍同車出城投降。玄德出寨迎接，握手流涕曰：「
非吾不行仁義，奈勢不得已也！」共入寨，交割印綬文籍，並馬入城。

　　玄德入成都，百姓香花燈燭，迎門而接。玄德到公廳，陞堂坐定。郡內諸官，皆拜
於堂下；惟黃權，劉巴，閉門不出。眾將忿怒，欲往殺之。玄德慌忙傳令曰；「如有害
此二人者，滅其三族！」玄德親自登門，請二人出任。二人感玄德恩禮，乃出。孔明請
曰：「今西川平定，難容二主；可將劉璋送去荊州。」玄德曰：「吾方得蜀郡，未可令
季玉遠去。」孔明曰：「劉璋失基業者，皆因太弱也。主公若以婦人之仁，臨事不決，
恐土難以長久。」

　　玄德從之，設一大宴，請劉璋收拾財物，佩領振威將軍印綬，將妻子良賤，盡赴南
郡公安住歇，即日起行。玄德自領益州牧，其所降文武，盡皆重賞，定擬名爵。嚴顏為
前將軍，法正為蜀郡太守，董和為掌軍中郎將，許靖為左將軍長史，龐義為營中司馬，
劉巴為左將軍，黃權為右將軍。其餘吳懿，費觀，彭羕，卓膺，李嚴，吳蘭，雷同，李
恢，張翼，秦宓，譙周，呂義，霍峻，鄧芝，楊洪，周群，費褘，費詩，孟達，……文
武投降官員，共六十餘人，並皆擢用。諸葛亮軍師，關雲長為盪寇將軍漢壽亭侯，張飛
為征遠將軍新亭侯，趙雲為鎮遠將軍，黃忠為征西將軍，魏延為揚武將軍，馬超為平西
將軍。孫乾，簡雍，糜竺、糜芳，劉封，關平，周倉，廖化，馬良，馬謖，蔣琬，伊籍
，及舊日荊襄一班文武官員，盡皆陞賞。遣使齎黃金五百斤，白銀一千斤，錢五千萬，
蜀錦一千疋，賜與雲長。其餘官將，給賜有差。殺牛宰馬，大餉士卒，開倉賑濟百姓，
軍民大悅。　

　　益州既定，玄德欲將成都有名田宅，分賜諸官。趙雲諫曰：「益州人民，屢遭兵火
，田宅皆空；今當歸還百姓，令安居復業，民心方定；不宜奪之為私賞也。」

　　玄德大喜，從其言，使諸葛軍師定擬治國條例。刑法頗重。法正曰；「昔高袓約法
三章，黎民皆感其德。願軍師寬刑省法，以慰民望。」孔明曰：「君知其一，未知其二
。秦用法暴虐，萬民皆怨，故高袓以寬仁得之。今劉璋闇弱，德政不舉，威刑不肅；君
臣之道，漸以陵替。寵之以位，位極則殘；順之以恩，恩竭則慢。所以致弊，實由於此
。吾今威之以法，法行則知恩；限之以爵，爵加則知榮。恩榮並濟，上下有節。為治之
道，於斯著矣。」

　　法正拜服。自此軍民安靖。四十一州地面，分兵鎮撫，並皆平定。法正為蜀郡太守
，凡平日一餐之德，睚★（左目右此）之怨，無不報復。或告孔明曰；「孝直太橫，宜
稍斥之。」孔明曰：「昔主公困守荊州，北畏曹操，東憚孫權，賴孝直為之輔翼，遂翻
然翱翔，不可復制。今奈何禁止孝直，使不得少行其意耶？」因竟不問。法正聞之，亦
自斂戢。

　　一日，玄德正與孔明閒敘，忽報雲長遣關平來謝所賜金帛。玄德召入。平拜罷，呈
上書信曰：「父親知馬超武藝過人，要入川來與之比試高低，教就稟伯父此事。」玄德
大驚曰；「若雲長入蜀，與孟起比試，勢不兩立。」孔明曰；「無妨，亮自作書回之。
」玄德只恐雲長性急，便教孔明寫了書，發付關平星夜回荊州。平回至荊州，雲長問曰
：「我欲與馬孟起比試，汝曾說否？」平答曰：「軍師有書在此。」雲長拆開視之。其
書曰：「亮聞將軍欲與孟起分別高下。以亮度之，孟起雖雄烈過人，不過黥布，彭越之
徒耳；當與翼德並驅爭先，猶末及美髯公之絕倫超群也。今公受任荊州，不為不重；倘
一入川，若荊州有失，罪莫大焉。惟冀明照。」

　　雲長看畢，自綽其髯笑曰：「孔明知我心也。」將書遍示賓客，遂無入川之意。

　　卻說東吳，孫權，知玄德併吞西川，將劉璋逐於公安，遂召張昭，顧雍商議曰：「
當劉備借我荊州時，說取了西川，便還荊州。今已得巴，蜀四十一州，須用取索漢上諸
郡。如其不還，即動干戈。」張昭曰：「吳中方寧，不可動兵。昭有一計，使劉備將荊
州雙手奉還主公。」正是：西蜀方開新日月，東吳又索舊山川。未知其計如何，且看下
文分解。

第六十六回：關雲長單刀赴會，伏皇后為國捐生

　　卻說孫權要索荊州。張昭獻計曰：「劉備所倚重者，諸葛亮耳。其兄諸葛瑾今仕於
吳，何不將瑾老小執下，使瑾入川告其弟，令勸劉備交割荊州？『如其不還，必累及我
老小，』亮念同胞之情，必然應允。」權曰：「諸葛瑾乃誠實君子，安忍拘其老小？」
昭曰：「明教知是計策，自然放心。」

　　權從之，召諸葛瑾老小虛監在府；一面修書，打發諸葛瑾往西川去。不數日，到了
成都，先使人報知玄德。玄德問孔明曰：「令兄來此為何？」孔明曰：「來索荊州耳。
」玄德曰；「何以答之？」孔明曰：「只須如此如此。」

　　計會已定，孔明出郭接瑾。不到私宅，逕入賓館參拜畢，瑾放聲大哭。亮曰：「兄
長有事但說，何故發哀？」瑾曰：「吾一家老小休矣！」亮曰：「莫非為不還荊州乎？
因弟之故，執下兄長老小，弟心何安？兄休憂慮，弟自有計還荊州便了。」

　　瑾大喜，即同孔明入見玄德，呈上孫權書。玄德看了，怒曰：「孫權既以妹嫁我，
卻乘我不在荊州，竟將妹子潛地取去，情理難容！我正要大起川兵，殺下江南，報我之
恨，卻還想來索荊州乎？」孔明哭拜於地，曰：「吳侯執下亮兄長老小，倘若不還，吾
兄將全家被戮。兄死亮豈能獨生？望主公看亮之面，將荊州還了東吳，全亮兄之情！」

　　玄德再三不肯，孔明只是哭求。玄德徐徐曰：「既如此，看軍師面，分荊州一半還
之：將長沙，零陵，桂楊三郡與他。」亮曰：「既蒙見允，便可寫書與雲長令交割三郡
。」玄德曰：「子瑜到彼，須用善言求吾弟。吾弟性如烈火，吾尚懼之。切宜仔細。」

　　瑾求了書，辭了玄德，別了孔明，登途逕到荊州。雲長請入中堂，賓主相敘。瑾出
玄德書曰：「皇叔許先以三郡還東吳，望將軍即日交割，令瑾好回見吾主。」雲長變色
曰：「吾與吾兄桃園結義，誓共匡扶漢室。荊州本大漢疆土，豈得妄以尺寸與人？『將
在外，君命有所不受』。雖吾兄有書來，我卻只不還。」

　　瑾曰：「今吳侯執下瑾老小，若不還荊州，必將被誅。望將軍憐之！」雲長曰：「
此是吳侯譎計，如何瞞得我過！」瑾曰：「將軍何太無目面﹖」雲長執劍在手曰：「休
再言！此劍上並無面目！」關平告曰：「軍師面上不好看，望父親息怒。」雲長曰：「
不看軍師面上，教你回不得東吳！」

　　瑾滿面羞慚，急辭下船，再往西州見孔明，孔明已自出巡去了。瑾只再見玄德，哭
告雲長欲殺之事。玄德曰：「吾弟性急，極難與言。子諭可暫回，容吾取了東川，漢中
諸郡，調雲長往守之，那時方得交付荊州。」瑾不得已，只得回東吳見孫權，具言前事
。孫權大怒曰：「子瑜此去，反覆奔走，莫非皆是諸葛亮之計？」瑾曰：「非也；吾弟
亦哭告玄德，方許將三郡先還，又無奈雲長恃頑不肯。」孫權曰；「既劉備有先還三郡
之言，便可差官前去長沙，零陵，桂楊三郡赴任，且看如何。」瑾曰：「主公所言極是
。」

　　權乃令瑾取回老小，一面差官往三郡赴任。不一日，三郡差去官吏，盡被逐回，告
孫權曰：「關雲長不肯相容，連夜趕逐回東吳，遲後者便要殺。」孫權大怒，差人召魯
肅責之曰：「子敬昔為劉備作保，借吾荊州；今劉備已得西州，不肯歸還，子敬豈得坐
視？」肅曰：「肅已思得一計，正欲告主公。」

　　權問何計，肅曰：「今屯兵於陸口，使人請關雲長赴會。若雲長肯來，以善言說之
，如其不從，伏下刀斧手殺之。如彼不肯來，隨即進兵，與決勝負，奪取荊州便了。」
孫權曰：「正合吾意，可即行之。」闞澤進曰：「不可。關雲長乃世之虎將，非等閒可
及。恐事不諧，反遭其害。」孫權怒曰：「若如此，荊州何日可得！」便命魯肅速行此
計。肅乃辭孫權，至陸口，召呂蒙，甘寧商議；設宴於陸口寨外臨江亭上，修下請書
，選帳下能言快語一人為使，登舟渡江。江口關平問了，遂引使入荊州，叩見雲長，具
道魯肅相邀赴會之意，呈上請書。雲長看畢，謂來人曰：「既子敬相請，我明日便來赴
宴。汝可先回。」

　　使者辭去。關平曰：「魯肅相邀，必無好意；父親何故許之？」雲長笑曰：「吾豈
不知耶？此是諸葛瑾回報孫權，說吾不肯還三郡，故令魯肅屯兵陸口，邀我赴會，便索
荊州。吾若不往，道吾怯矣。吾來日獨駕小舟，只用親隨十餘人，單刀赴會，看魯肅如
何近我。」平諫曰：「父親奈何以萬金之軀，親蹈虎狼之穴？恐非所以重伯父之寄託也
。」雲長曰：「吾於千槍萬刀之中，矢石交攻之際，匹馬縱橫，如入無人之境；豈憂江
東群鼠乎！」馬良亦諫曰：「魯肅雖有長者之風，但今事急，不容不生異心。將軍不可
輕往。」雲長曰：「昔戰國時趙人蘭相如，無縛雞之力，於澠池會上，覷秦國君臣如無
物；況吾曾學萬人敵者乎？既已許諾，不可失信。」良曰：「縱將軍去，亦當有準備。
」雲長曰：「只教吾兒選快船十隻，藏善水軍五百，於江上等侯。看吾紅旗起處，便過
江來。」平領命自去準備。

　　卻說使者回報魯肅，說雲長慨然應允，來日准到。肅與呂蒙商議：「此來若何？」
蒙曰：「彼帶軍馬來，某與甘寧各人領一軍伏於岸側，放砲為號，準備廝殺；如無軍來
，只於庭後伏刀斧手五十人，就筵間殺之。」

　　計會已定。次日，肅令人於岸口遙望。辰時後，見江面上一隻船來，梢公水手只數
人，一面紅旗，風中招颭，顯出一個大「關」字來。船漸近岸，見雲長青巾綠袍，坐於
船上；傍邊周倉捧著大刀；八九個關西大漢，各跨腰刀一口。魯肅驚疑，接入亭內。敘
禮畢，入席飲酒，舉盃相勸，不敢仰視。雲長談笑自若。

　　酒至半酣，肅曰：「有一言訴與君侯，幸垂聽焉。昔日令兄皇叔，使肅於吾主之前
，保借荊州暫住，約於取西川之後歸還。今西川已得，而荊州未還，得毋失信乎？」雲
長曰：「此國家大事，筵間不必論之。」肅曰：「吾主只區區江東之地，而肯以荊州相
借者，為念君侯等兵敗遠來，無以為資故也。今已得益州，則荊州自應見還；乃皇叔但
肯先割三郡，而君侯又不從，恐於理上說不去。」

　　雲長曰：「烏林之役，左將軍親冒矢石，戮力破敵，豈得徒勞而無尺土相資？今足
下復來索地耶？」肅曰：「不然。君侯始與皇叔同敗於長★（左土右反），計窮力竭，
將欲遠竄，吾主矜愍皇叔身無處所，不愛土地。使有所託，足以圖後功；而皇叔愆德隳
好，已得西川，又占荊州，貪而背義，恐為天下所恥笑。惟君侯察之。」雲長曰：「此
皆吾兄之事，非某所宜與也。」肅曰：「某聞君侯與皇叔桃園結義，誓同生死。皇叔即
君侯也，何得推托乎？」

　　雲長未及回答，周倉在階下厲聲言曰：「天下土地，惟有德者居之。豈獨是汝東吳
當有耶？」雲長變色而起，奪周倉所執大刀，立於庭中，目視周倉而叱曰：「此國家之
事，汝何敢多言！可速去！」倉會意，先到岸口，把紅旗一招。關平船如箭發，奔過江
東來。雲長右手提刀，左手挽住魯肅手，佯推醉曰：「公今請吾赴宴，莫提起荊州之事
。吾今已醉，恐傷故舊之情。他日令人請公到荊州赴會，另作商議。」

　　魯肅魂不附體，被雲長扯至江邊。呂蒙，甘寧，各引本部軍欲出；見雲長手提大刀
，親握魯肅，恐肅被傷，遂不敢動。雲長到船邊，卻纔放手，早立於船首，與魯肅作別
。肅如癡似呆，看關公船已乘風而去。後人有詩讚關公曰：藐視吳臣若小兒，單刀赴會
敢平欺？當年一段英雄氣，尤勝相如在澠池。」

　　雲長自回荊州。魯肅與呂蒙共議：「此計又不成，如之奈何？」蒙曰：「可申報主
公，起兵與雲長決戰。」肅即使人申報孫權。權聞之大怒，商議起傾國之兵，來取荊州
。忽報曹操又起三十萬大軍來也。權大驚，且教魯肅休惹荊州之兵，移兵向合淝，濡須
，以拒曹操。

　　卻說操將欲起程南征，參軍傅幹，字彥材，上書諫操。書略曰：「幹聞用武則先威
，用文則先德；威德相濟，而後王業成。往者天下大亂，明公用武攘之，十平其九；今
未承王命者，吳與蜀耳。吳有長江之險，蜀有崇山之阻，難以威戰。愚以為且宜增修文
德，按甲寢兵，息軍養士，待時而動。今若舉數十萬之眾，屯長江之濱，倘賊憑險深藏
，使我士馬不得逞其能，奇變無所用其權，則天威屈矣。惟明公詳察焉。」

　　曹操覽畢，遂罷南征，興設學校，延禮文士。於是侍中王粲，杜襲，衛凱，和洽四
人，議欲尊曹操為魏王。中書令荀攸曰：「不可。丞相官至魏公，榮加九鍚，位已極矣
；今又進陞王位，於理不可。」曹操聞之，怒曰：「此人欲效荀彧耶！」荀攸知之，憂
憤成疾，臥病十數日而卒，亡年五十八歲。操厚葬之，遂罷魏王事。

　　一日，曹操帶劍入宮，獻帝正與伏后共坐。伏后見操來，慌忙起身。帝見曹操，戰
慄不已。操曰：「孫權，劉備，各霸一方，不尊朝庭，當如之何？」帝曰：「盡在魏公
裁處。」操怒曰：「陛下出此言，外人聞之，只道吾欺君也。」帝曰：「君若肯相輔則
幸甚；不爾，願垂恩相捨。」

　　操聞言，怒目視帝，恨恨而出。左右或奏帝曰：「近聞魏公欲自立為王，不久必將
篡位。」帝與伏后大哭。后曰：「妾父伏完常有殺操之心，妾今當修書一封，密與父圖
之。」帝曰：「昔董承為事不密，反遭大禍；今又恐泄漏，朕與汝皆休矣！」后曰：「
旦夕如坐針氈，似此為人，不如早亡！妾看宦官之忠義可託者，莫如穆順。當令寄此書
。」乃即召穆順入屏後，退去左右近侍。帝后大哭，告順曰：「操賊欲為魏王，早晚必
行篡奪之事。朕欲令后父伏完，密圖此賊，而左右之人，俱賊心腹，無可託者。欲汝將
皇后密書，寄與伏完。量汝忠義，必不負朕。」順泣曰：「臣感陛下大恩，敢不以死報
？臣即請行。」

　　后乃修書付順。順藏書於髮中，潛出禁宮，逕至伏完宅，將書呈上。完見是伏后親
筆，乃謂穆順曰：「操賊心腹甚眾，不可遽圖。除非江東孫權，西川，孫備，二處起兵
於外。操必自往。此時卻求在朝忠義之臣，一同謀之。內外夾攻，庶可有濟。」順曰：
「皇丈可作書覆帝后，求密詔，諳遣人往吳蜀二處，令約會起兵，討賊救主。」伏完即
取紙寫書付順。順乃藏於頭髻內，辭完回宮。

　　原來早有人報知曹操。操先於宮門等侯。穆順回遇曹操，操問：「那裡去來？」順
答曰：「皇后有病，命求醫去。」操曰：「召得醫人何在？」順曰：「還未召至。」操
喝左右，遍搜身上，並無夾帶，放行。忽然風吹落其帽。操又喚回，取帽視之，遍觀無
物，還帽令戴。穆順雙手倒戴其帽。操心疑，令左右搜其頭髮中，搜出伏完書來。操看
時，書中言欲結連孫劉為外應。操大怒，執下穆順於密室問之，順不肯招。操連夜點甲
兵三千，圍住伏完私宅，老幼並皆拏下；搜出伏后親筆之書，隨將伏氏三族盡皆下獄。
平明使御林軍郗慮持節入宮，先收皇后璽綬。

　　是日帝在外殿，見郗慮引三百甲兵直入。帝問曰：「有何事？」慮曰：「奉魏公命
收皇后璽。」帝知事泄，心膽皆碎。慮至後宮，伏后方起。慮便喚管璽綬人索取玉璽而
出。伏后情知事發，便於殿後椒房內夾壁中藏躲。

　　少頃，尚書令華歆引五百兵入到後殿，問宮人：「伏后何在？」宮人皆推不知。歆
教甲兵打開朱戶，尋覓不見；料在壁中，便喝甲士破壁搜尋。歆親自動手揪后頭髻拖出
。后曰：「望免我一命！」歆叱曰：「汝自見魏公訴去！」后披髮跣足，二甲士推擁而
出。

　　原來華歆素有文名，向與邴原，管寧相友善。時人稱三人為一龍：華歆為龍頭，原
為龍腹，管寧為龍尾。一日，寧與歆共種園蔬，鋤地見金。寧揮鋤不顧；歆拾而視之，
然後擲下。又一日，寧與歆同坐觀書，聞戶外傳呼之聲，有貴人乘軒而過。寧端坐不動
，歆棄書往觀。寧自此鄙歆之為人，遂割席分坐，不復與之為友。後來管寧避居遼東，
常帶白帽，坐臥一樓，足不履地，終身不肯仕魏，而歆乃先事孫權，後歸曹操，至此乃
有收捕伏皇后一事。後人有詩歎華歆曰：華歆當日逞兇謀，破壁生將母后收。助虐一朝
添虎翼，罵名千載笑龍頭。

　　又有詩讚管寧曰﹕「遼東傳有管寧樓，人去樓空名獨留。笑殺子愉貪富貴，豈如白
帽自風流。」

　　且說華歆將伏后擁至外殿。帝望見后，乃下殿抱后而哭。歆曰：「魏公有命．可速
行！」后哭謂帝曰：「不能復相活耶？」帝曰：「我命亦不知在何時也！」甲士擁后而
去，帝搥胸大慟。見郗慮在側，帝曰：「郗公！天下寧有是事乎！」哭倒在地。郗慮令
左右扶帝入宮。

　　華歆拏伏后見操。操罵曰：「吾以誠心待汝等，汝等反欲害我耶！吾不殺汝，汝必
殺我。」喝左右亂捧打死，隨即入宮，將伏后所生二子，皆酖殺之。當晚將伏完，穆順
等宗族二百餘口，皆斬於市。朝野之人，無不驚駭。時建安十九年十一月也。後人有詩
歎曰：「曹瞞兇殘世所無，伏完忠義欲何如﹖可憐帝后分離處，不及民間與夫。」

　　獻帝自從壞了伏后，連日不食。操入曰：「陛下無憂。臣無異心。臣女已與陛下貴
人，大賢大孝，宜居正宮。」獻帝安敢不從；於建安二十年正月朔，就慶賀正旦之節，
冊立曹操女曹貴人為正宮皇后。群下莫敢有言。

　　此時曹操威勢日甚，會大臣商議收吳滅蜀之事。賈詡曰：「須召夏侯惇，曹仁二人
回，商議此事。」操即時發使，星夜喚回。夏侯惇未至，曹仁先到，連夜便入府中見操
。操方被酒而臥，許褚仗劍立於堂門之內。曹仁欲入，被許褚當住。曹仁大怒曰：「吾
乃曹氏宗族，汝何敢阻當耶﹖」許褚曰：「將軍雖親，乃外藩鎮守之官；許褚雖疏，現
充內侍。主公醉臥堂上，不敢放入。」曹操聞之，歎曰：「許褚真忠臣也！」

　　不數日，夏侯惇亦至，共議征伐。惇曰：「吳蜀急未可攻，宜先取漢中，張魯，以
得勝之兵取蜀，可一鼓而下也。」曹操曰：「正合吾意。」遂起兵西征。正是：方逞兇
謀欺弱主，又驅勁卒掃偏邦。未知後事如何，且看下文分解。

第六十七回：曹操平定漢中地，張遼威震逍遙津

　　卻說曹操興師西征分兵三隊，前部先鋒夏侯淵，張郃；操自領諸將居中；後部曹仁
，夏侯惇，押運糧草，早有細作報入漢中來。張魯與弟張衛，商議退敵之策。衛曰：「
漢中最險，無如陽平關。可於關之左右，依山傍林，下十餘個寨柵，迎敵曹兵。兄在漢
寧，多撥糧草應付。」

　　張魯依言，遣大將楊昂，楊任，與其弟即日起程。軍馬到陽平關，下寨已定。夏侯
淵，張郃，前軍隨到；聞陽平關已有準備，離關一十五里下寨。是夜軍士疲困，各自歇
息。忽寨後一把火起，楊昂，楊任兩路兵殺來劫寨。夏侯淵，張郃急上得馬，四下裏大
兵擁入，曹兵大敗，退見曹操。操怒曰：「汝二人行軍許多年，豈不知『兵若遠行疲困
，須防劫寨』﹖如何不作準備﹖」欲斬二人，以明軍法。眾宮告免。

　　操次日自引兵為前隊；見山勢險惡，林木叢雜，不知路徑，恐有伏兵，即引軍回寨
，謂許褚，徐晃二將曰：「吾若知此處如此險惡，必不起兵來。」許褚曰：「兵已至此
，主公不可憚勞。」次日操上馬，只帶許褚，徐晃二人，來看張衛寨柵。三匹馬轉過山
坡，早望見張衛寨柵。操揚鞭遙指，謂二將曰：「如此堅固，急切難下！」

　　言未已，背後一聲喊起，箭如雨發。楊昂，楊任分兩路殺來。操大驚。許褚大呼曰
：「吾當敵賊！徐公明善保主公！」說罷，提刀縱馬向前，力敵二將。楊昂，楊任不能
當許褚之勇，回馬退去，其餘不敢向前。徐晃保著曹操奔過山坡，前面又一軍到；看時
，卻是夏侯淵，張郃二將，聽得喊聲，故引軍殺來接應。於是殺退楊昂，楊任，救得曹
操回寨。操重賞四將。自此兩邊相拒，五十餘日，只不交戰。曹操傳令退軍。賈詡曰：
「賊勢未見強弱，主公何故自退耶﹖」操曰：「吾料賊兵每日提備，急難取勝。吾以退
軍為名，使賊懈而無備，然後分輕騎抄襲其後，必勝賊矣。」賈詡曰：「丞相神機，不
可測也。」

　　於是令夏侯淵，張郃，分兵兩路，各引輕騎三千，取小路抄陽平關後。曹操一面引
大軍拔寨，盡起。楊昂聽得曹兵退，請楊任商議，欲乘勢擊之。楊任曰：「操詭計極多
，未知真實，不可追趕。」楊昂曰：「公不往，吾當自去。」楊任苦諫不從。楊昂盡提
五寨軍馬前進，只留些少軍士守寨。是日大霧迷漫，對面不相見。楊昂軍至半路，不能
行，且權紮住。

　　卻說夏侯淵一軍抄過山後，見重霧垂空，又聞人語馬嘶，恐有伏兵，急催人馬行動
，大霧中誤走到楊昂寨前。守寨軍士，聽得馬諦響，只道是楊昂兵回，開門納之。曹軍
一擁而入，見是空寨，便就寨中放起火來。五寨軍士，皆棄寨而走。比及霧散，楊任領
兵來救，與夏侯淵戰不數合，背後張郃兵到。楊任殺條出路，奔回南鄭。楊昂待要回時
，已被夏侯淵，張郃兩個占了寨柵。背後曹操大隊軍馬趕來。兩下夾攻，四邊無路。楊
昂欲突陣而出，正撞著張郃。兩個交手，被張郃殺死。敗兵回投陽平關，來見張衛。原
來衛知二將敗走，諸營已失，半夜棄關，奔回去了。曹操遂得陽平關并諸寨。

　　張衛，楊任回見張魯。衛言二將失了隘口，因此守關不住。張魯大怒，欲斬楊任。
任曰：「某曾諫楊昂，休追操兵。他不肯聽信，故有此敗。任再乞一軍前去挑戰，必斬
曹操。如不勝，甘當軍令。」張魯取了軍令狀。楊任上馬，引二萬軍離南鄭下寨。

　　卻說曹操提軍將進，先令夏侯淵領五千軍，往南鄭路上哨探，正迎著楊任軍馬，兩
軍擺開。任遣部將昌奇出馬，與淵交鋒；戰不三合，被淵一刀斬於馬下。楊任自挺槍出
馬，與淵戰三十餘合，不分勝負。淵佯敗而走，任從後追來；被淵用拖刀計，斬於馬下
。軍士大敗而回。

　　曹操知夏侯淵斬了楊任，即時進兵，直抵南鄭下寨。張魯慌聚文武商議。閻圃曰：
「某保一人，可敵曹操手下諸將。」魯問是誰。圃曰：「南安龐德，前隨馬超，投降主
公；後馬超往西川龐德臥病不曾行。現今蒙主公恩養，何不令此人去﹖」

　　張魯大喜，即召龐德至，厚加賞勞；點一萬軍馬，令龐德出。離城十餘里，與曹兵
相對，龐德出馬搦戰。曹操在渭橋時，深知龐德之勇，乃囑諸將曰：「龐德乃西涼勇將
，原屬馬超；今雖依張魯未稱其心。吾欲得此人。汝等須皆與緩鬥，使其力乏，然後擒
之。」

　　張郃先出，戰了數合便退。夏侯淵也戰數合退了。徐晃又戰三五合也退了。臨後許
褚戰五十餘合亦退。龐德力戰四將，並無懼怯。各將皆於操前誇龐德好武藝。曹操心中
大喜，與眾將商議：「如何得此人降﹖」賈詡曰：「某知張魯手下，有一謀士楊松。其
人極貪賄賂。今可暗以金帛送之，使譖龐德於張魯，便可圖矣。」操曰：「何由得入南
鄭﹖」詡曰：「來日交鋒詐敗佯輸棄寨而走，使龐德據我寨，我卻於夤夜引兵劫寨；龐
德必退入城，卻選一能言軍士，扮作彼軍，雜在陣中，便得入城。」

　　操聽其計，選一精細軍士，重加賞賜，付與金掩心甲一付，令披在貼肉，外穿漢中
軍士號衣，先於半路上等侯。次日，先撥夏侯淵，張郃兩枝軍，遠去埋伏；卻教徐晃挑
戰，不數合敗走。龐德招軍掩殺，曹兵盡退。龐德卻奪了曹操寨柵。見寨中糧草極多，
大喜，即時申報張魯；一面在寨中設宴慶賀。

　　當夜二更之後，忽然三路火起：正中是徐晃，許褚；左張郃，右夏侯淵。三路軍馬
，齊來劫寨。龐德不及提備，只得上馬衝殺出來，望城而走。背後三路兵追來。龐德即
喚開城門，領兵一擁而入。

　　此時細作已雜到城中，逕投楊松府下謁見，具說：「魏公，曹丞相久聞盛德，特使
某送金甲為信。更有密書呈上。」松大喜，看了密書中言語，謂細作曰：「上覆魏公，
但請放心。某自有良策奉報。」打發來人先回，便連夜入見張魯，說龐德受了曹操賄賂
，賣此一陣。張魯大怒，喚龐德責罵，欲斬之。閻圃苦諫。張魯曰：「你來日出戰，不
勝必斬！」龐德抱恨而退。

　　次日，曹兵攻城，龐德引兵衝出。操令許褚交戰。褚詐敗，龐德趕來。操自乘馬於
山坡上喚曰：「龐令名何不早降﹖」龐德尋思：「拏住曹操，抵一千員上將！」遂飛馬
上坡。一聲喊起，天崩地塌，連人和馬，跌入陷坑去；四壁鉤索一齊上前，活捉了龐德
，押上坡來。曹操下馬，叱退軍士，親釋其縳，問龐德肯降否。龐德尋思張魯不仁，情
願拜降。曹操親扶上馬，共回大寨，故意教城上望見。人報張魯，德與操並馬而行。魯
益信楊松之言為實。

　　次日，曹操三面豎立雲梯，飛砲攻打。張魯見其勢已極，與弟張衛商議。衛曰：「
放火盡燒倉廩府庫，出奔南山去守巴中可也。」楊松曰：「不如開門投降。」張魯猶豫
未定。衛曰：「只是燒了便行。」張魯曰：「我向本欲歸命國家，而意未得達；今不得
已而出奔，倉廩府庫，國家之有，不可廢也。」遂盡封鎖。

　　是夜二更，張魯引全家老小，開南門殺出。曹操教休追趕，提兵入南鄭；見魯封閉
庫藏，心甚憐之，遂差人往巴中，勸使投降。張魯欲降，張衛不肯。楊松以密書報操，
便教進兵，松為內應。操得書，親自引兵往巴中。張魯使弟衛領兵出敵，與許褚交鋒；
被褚斬於馬下。敗軍回報張魯，魯欲堅守。楊松曰：「今若不出，坐以待斃矣。某守城
，主公當親與決一死戰。」

　　魯從之。閻圃諫魯休出。魯不聽，遂引軍出迎。未及交鋒，後軍已走。張魯急退，
背後曹兵趕來。魯到城下，楊松閉門不納。張魯無路可走，操從後追至，大叫：「何不
早降！」魯乃下馬投拜。操大喜；念其封倉庫之心，優禮相待，封魯為鎮南將軍。閻圃
等皆封列侯。於是漢中皆平。曹操傳令各郡分設太守，置都尉，大賞士卒。惟有楊松賣
主求榮，即命斬之於市曹示眾。後人有詩歎曰：妨賢賣主逞奇功，積得金銀總是空。家
未榮華身受戮，令人千載笑楊松。

　　曹操已得東川。主簿司馬懿進曰：「劉備以詐力取劉璋、蜀人尚未歸心。今主公已
得漢中，益州震動。可速進兵攻之，勢必瓦解。知者貴於乘時，時不可失也。」曹操歎
曰：「人苦不知足，既得隴，復望蜀耶﹖」劉曄曰：「司馬仲達之言是也。若少遲緩，
諸葛亮明於治國而為相，關張等勇冠三軍而為將，蜀民既定，據守關隘，不可犯矣。」
操曰：「士卒遠涉勞苦，且宜存恤。」遂按兵不動。

　　卻說西川百姓，聽知曹操已取東川，料必來取西川，一日之間，數遍驚恐。玄德請
軍師商議。孔明曰：「亮有一計，曹操自退。」玄德問何計。孔明曰：「曹操分軍屯合
淝，懼孫權也。今我若分江夏，長沙，桂陽三郡還吳，遣舌辯之士，陳說利害，令吳起
兵襲合淝，牽動其勢，操必勒兵南向矣。」玄德問：「誰可為使﹖」伊籍曰：「某願往
。」玄德大喜，遂作書具禮，令伊籍先到荊州，知會雲長，然後入吳。到秣稜，來見
孫權，先通了姓名。權召籍入。籍見權禮畢，權問曰：「汝到此何為﹖」籍曰：「昨承
諸葛子瑜取長沙等三郡，為軍師不在，有失交割，今傳書送還。所有荊州，南郡零陵，
本欲送還；被曹操襲取東川，使關將軍無容身之地。今合淝空虛，望君侯起兵攻之，使
曹操撤兵回南。吾主若取了東川，即還荊州全土。」權曰：「汝且歸館舍，容吾商議。
」

　　伊籍退出，權問計於眾謀士。張昭曰：「此是劉備恐曹操取西川，故為此謀。雖然
如此，今因操在漢中，乘勢取合淝，亦是上計。」權從之，發付伊籍回蜀去訖，便議起
兵攻操今魯肅收取長沙，江夏，桂楊三郡，屯兵於陸口；取呂蒙，甘寧回；又去餘杭取
凌統回。

　　不一日，呂蒙，甘寧先到。蒙獻策曰：「現今曹操令廬江太守朱光屯兵於皖城，大
開稻田，納穀於合淝，以充軍實。今可先取皖城，然後攻合淝。」權曰：「此計甚合吾
意。」遂教呂蒙，甘寧，為先鋒，蔣欽，潘璋，為合後；權自引周泰，陳武，董襲，徐
盛，為中軍。時程普，黃蓋，韓當，在各處鎮守，都未隨征。

　　卻說軍馬渡江，取和州，逕到皖城。皖城太守朱光，使人往合淝求救；一面固守城
池，堅壁不出。權自到城下看時，城上箭如雨發，射中孫權麾蓋。權回寨，問眾將曰：
「如何取得皖城？」董襲曰：「可差軍士築起士山攻之。」徐盛曰：「可豎雲梯，造虹
橋，下觀城中而攻之。」呂蒙曰：「此法皆費日月而成，合淝救軍一至，不可圖矣。今
我軍初到，士氣方銳，正可乘此銳氣，奮力攻擊。來日平明進兵，午未時便當破城。」

　　權從之。次日五更，飯畢，三軍大進。城上矢石齊下。甘寧手執鐵練，冒矢石而上
。朱光令弓拏手齊射，甘寧撥開箭林，一練打倒朱光。呂蒙親自擂鼓。士卒皆一擁而上
，亂刀砍死朱光。餘眾多降，得了皖城，方纔辰時。張遼引軍至半路，哨馬回報皖城已
失。遼即回兵歸合淝。

　　孫權入皖城，淩統亦引軍到。權慰勞畢，大犒三軍，重賞呂蒙，甘寧諸將，設宴慶
功。呂蒙遜甘寧上坐，盛稱其功勞。酒至半酣，淩統想起甘寧殺父之讎，又見呂蒙誇美
之，心中大怒，瞪目直視良久，忽拔左右所佩之劍，立於筵上曰：「筵前無樂，看吾舞
劍。」甘寧知其意，推開席桌起身，兩手取兩枝戟挾定，縱步出曰：「看我筵前使戟。
」呂蒙見二人各無好意；便一手挽牌，一手提刀，立於其中曰：「二公雖能，皆不如我
巧也。」說罷，舞起刀牌，將二人分於兩下。

　　早有人報知孫權。權慌跨馬，直至筵前。眾將見權至，方各放下軍器。權曰：「吾
常言二人休念舊讎，今日又何如此﹖」凌統哭拜於地。孫權再三勸止。至次日，起兵進
取合淝，三軍盡發。

　　張遼為失了皖城，回到合淝，心中愁悶。忽曹操差薛悌送木匣一個，上有操封，傍
書云：「賊來乃發」。是日報說「孫權自引十萬大軍，來攻合淝。」張遼便開匣觀之。
內書云：「若孫權至，張，李二將軍出戰，樂將軍守城。」張遼將教帖與李典，樂進觀
之。樂進曰：「將軍之意若何﹖」張遼曰：「主公遠征在外，吳兵以為破我必矣。今可
發兵出迎，奮力與戰，折其鋒銳，以安眾心，然後可守也。」

　　李典素與張遼不睦，聞遼此言，默然不答。樂進見李典不語，便道：「賊眾我寡，
難以迎敵，不如堅守。」張遼曰：「公等皆是私意，不顧公事。吾今自出迎敵，決一死
戰。」便教左右備馬。李典慨然而起曰：「將軍如此，典豈敢以私憾而忘公事乎﹖願聽
指揮。」張遼大喜曰：「既曼成肯相助，來日引一軍於逍遙津北埋伏；待吳兵殺過來，
可先斷小師橋，吾與樂文謙擊之。」李典領命，自去點軍埋伏。

　　卻說孫權令呂蒙，甘寧為前隊，自與凌統居中。其餘諸將陸續進發，望合淝殺來。
呂蒙，甘寧前隊兵進，正與樂進相迎。甘寧出馬與樂進交鋒，戰不數合，樂進詐敗而走
。甘寧招呼呂蒙一齊引軍趕去。孫權在第二隊，聽得前軍得勝，催兵行兵至逍遙津北，
忽聞連珠砲響，左邊張遼一軍殺來，右邊李典一軍殺來。孫權大驚，急令人喚呂蒙，甘
寧回救時，張遼兵已到。凌統手下，止有三百餘騎，當不得曹軍勢如山倒。凌統大呼曰
：「主公何不速渡小師橋！」

　　言未畢，張遼引二千餘騎，當先殺至。凌統翻身死戰。孫權縱馬上橋，橋南已拆丈
餘，並無一片板。孫權驚手足無措。牙將谷利大呼曰：「主公可將馬退後，再放馬向前
，跳過橋去。」孫權收回馬來有三丈餘遠，然後縱轡加鞭，那馬一跳飛過橋南。後人有
詩曰：「的盧當日跳檀溪；又見吳侯敗合淝。退後著鞭馳駿騎，逍遙津上玉龍飛。」

　　孫權跳過橋南，徐盛，董襲駕舟相迎。凌統，谷利扺住張遼。甘寧，呂蒙，引軍回
救，卻被樂進從後追來，李典又截住廝殺，吳兵折了大半。凌統所領三百餘人，盡被殺
死。統身中數鎗，殺到橋邊，橋已拆斷，遶河而逃。孫權在舟中望見，急令董襲棹舟接
之，乃得渡回。呂蒙，甘寧皆死命逃過河南。這一陣殺得江南人人害怕；聞張遼大名，
小兒也不敢夜啼。眾將保護孫權回營。權乃重賞凌統，谷利，收軍回濡須，整頓船隻，
商議水陸並進；一面差人回江南，再起人馬來助戰。

　　卻說張遼聞孫權在濡須，將欲興兵進攻，恐合淝兵少，難以扺敵，急令薛悌星夜往
漢中，報知曹操，求請救兵。操同眾官議曰：「此時可收西川否﹖」劉曰：「今蜀中稍
定，已有準備，不可擊也。不如撤兵去救合淝之急，就下江南。」

　　操乃留夏侯淵守漢中，定軍山隘口，留張郃守蒙頭巖等隘口。其餘軍兵拔寨都起，
殺奔濡須塢來。正是：鐵騎甫能平隴右，旌旄又復指江南。未知勝負如何，且看下文分
解。

第六十八回：甘寧百騎劫魏營，左慈擲盃戲曹操

　　卻說孫權在濡須口收拾軍馬，忽報曹操自漢中領兵四十萬前來救合淝。孫權與謀士
計議，先撥董襲，徐盛二人領五十隻大船，在濡須口埋伏；令陳武帶領人馬，往來江岸
巡哨。張昭曰：「今曹操遠來，必須先挫其銳氣。」權乃問帳下曰：「曹操遠來，誰敢
當先破敵，以挫其銳氣﹖」凌統出曰：「某願往。」權曰：「帶多少軍去﹖」統曰：「
三千人足矣。」甘寧曰：「只須百騎，便可破敵，何必三千﹖」凌統大怒。兩個就在孫
權面前爭競起來。權曰：「曹軍勢大，不可輕敵。」乃命凌統帶三千軍出濡須口去探哨
探，遇曹兵，便與交戰。

　　凌統領命，引著三千人馬，離濡須塢。塵頭起處，曹兵早到。先鋒張遼與凌統交鋒
，鬥五十合，不分勝負。孫權恐凌統有失，令呂蒙接應回營。甘寧見凌統回，即告權曰
：「寧今夜只帶一百人馬去劫曹營；若折了一人一騎，也不算功。」孫權壯之，乃調撥
帳下一百精銳馬兵付寧，又以酒五十瓶，羊肉五十斤，賞賜軍士。甘寧回到寨中。教一
百人皆列坐，先將銀碗斟酒，自吃兩碗。乃語百人曰：「今夜奉命劫寨，請諸公各滿飲
一觴，努力向前。」眾人聞言，面面相覷。甘寧見眾人有難色，乃拔劍在手，怒叱曰：
「我為上將，且不惜命；汝等何得遲疑！」眾人見甘寧作色，皆起拜曰：「願效死力。
」

　　甘寧將酒肉與百人共飲。食盡，約至二更時候，取白鵝翎一百根，插於盔上為號；
都披甲上馬，飛奔曹操寨邊，拔開鹿角，大喊一聲，殺入寨中，逕奔中軍來殺曹操。原
來中軍人馬，以車仗伏路，穿連圍得鐵桶相似，不能得進。甘寧只將百騎，左衝右突。
曹兵驚慌，正不知敵兵多少，自相擾亂。那甘寧百騎，在營內橫馳驟，逢著便殺。各營
鼓譟，舉火如星，喊聲大震。甘寧從寨之南門殺出，無人敢當。孫權令周泰引一枝兵來
接應。甘寧將百騎回到濡須。操兵恐有埋伏，不敢追襲。後人有詩讚曰：鼙鼓聲喧震地
來，吳師到處鬼神哀。百翎直貫曹軍寨，盡說甘寧虎將才。

　　甘寧引百騎到寨，不折一人一騎；至營門，令百人皆擊鼓吹笛，口稱：「萬歲！」
歡聲大震。孫權自來迎接。甘寧下馬拜伏。權扶起，攜寧手曰：「將軍此去，足使老賊
驚駭。非孤相捨：正欲觀卿膽耳。」即賜絹千匹，利刃百口。寧拜受訖，遂分賞百人。
權語諸將曰：「孟德有張遼，孤有甘興霸，足以相敵也。」

　　次日。張遼引兵搦戰。凌統見甘寧有功，奮然曰：「統願敵張遼。」權許之。統遂
領兵五千，離濡須。權自引甘寧臨陣觀戰。對陣圓處，張遼出馬，左有李典，右有樂進
。凌統縱馬提刀，出至陣前。張遼使樂進出迎。兩個鬥至五十合，未分勝敗。曹操聞知
，親自策馬到門旗下來看，見二將酣鬥，乃令曹休暗放冷箭。曹休便閃往張遼背後，開
弓一箭，正中凌統坐下馬。那馬直立起來，把凌統掀翻在地。樂進連亡持槍來刺。槍還
未到，只聽得弓弦響處，一箭射中樂進面門，翻身落馬。兩軍齊出，各救一將回營。鳴
金罷戰。

　　凌統回到寨中拜謝孫權。權曰：「放箭救你者，甘寧也。」凌統乃頓首拜寧曰：「
不想公能如此垂恩！」自此與甘寧結為生死之交，再不為惡。

　　且說曹操見樂進中箭，乃自到帳中調治。次日，分兵五路來襲濡須：操自領中路；
左一路張遼，二路李典；右一路徐晃，二路龐德。每路各帶一萬人馬，殺奔江邊來。時
董襲，徐盛二將在船上；見五路軍馬來到，諸軍各有懼色。徐盛曰：「食君之祿，忠君
之事，何懼哉﹖」遂引猛士數百人，用小船渡過江邊，殺入李典軍中去了。

　　董襲在船上，令眾軍擂鼓吶喊助威。忽然江上猛風大作，白浪掀天，波濤洶湧。軍
士見大船將覆，爭下腳艦逃命。董襲仗劍大喝曰：「將受君命，在此防賊，怎敢棄船而
去﹖」立斬下船軍士十餘人。須臾，風急船覆，董襲竟死於江口水中。徐盛在李典軍中
，往來衝突。

　　卻說陳武聽得江邊廝殺，引一軍來，正與龐德相遇，兩軍混戰。孫權在濡須塢中，
聽得曹兵殺到江邊，親自與周泰引軍前來助戰。正見徐盛在李典軍中攪做一團廝殺，便
麾軍殺入接應。卻被張遼，徐晃兩枝軍，把孫權困在垓心。曹操上高阜處看見孫權被圍
，急令許褚縱馬持刀殺入軍中，把孫權軍衝作兩段，彼此上不能相救。

　　卻說周泰從軍中殺出，到江邊不見孫權，勒回馬，從外又殺入陣中，問本部軍：「
主公何在﹖」軍人以手指兵馬厚處，曰：「主公被圍甚急！」周泰挺身殺入，尋見孫權
。泰曰：「主公可隨泰殺出。」於是泰在前，權在後，奮力衝突。泰到江邊，回顧又不
見孫權，乃復翻身殺入圍中，又尋見孫權。權曰：「弓弩齊發，不能得出，如何﹖」泰
曰：「主公在前，某在後，可以出圍。」

　　孫權乃縱馬前行。周泰左右遮護，身被數槍，箭透重鎧，救得孫權。到江邊，呂蒙
引一枝水軍前來接應下船。權曰：「吾虧周泰三番衝殺。得脫重圍。但徐盛在垓心，如
何得脫﹖」周泰曰：「吾再救去。」遂輪槍復翻身殺入重圍之中，救出徐盛。二將各帶
重傷。呂蒙教軍士亂箭射住岸上兵，救二將下船。

　　卻說陳武與龐德大戰，後面又無應兵，被龐德趕到谷口，樹林叢密陳武再欲回身交
戰，被樹株抓住袍袖，不能迎敵，為龐德所殺。曹操見孫權走脫了，自策馬驅兵，趕到
江邊對射。呂蒙箭盡。正慌間，忽對江一隊船到，為首一員大將，乃孫策女婿陸遜，自
引十萬兵到；一陣射退曹兵，乘勢登岸追殺曹兵，復奪戰馬數千匹，------曹兵傷者，
不計其數？大敗而回。--於亂軍中尋見陳武屍首。

　　孫權知陳武已亡，董襲又沈江而死，哀痛至切，令人入水中尋見董襲屍首，與陳武
屍一齊厚葬之；又感周泰救護之功，設宴款之。權親自把盞，撫其背，淚流滿面，曰：
「卿兩番相救，不惜性命，被槍數十，膚如刻畫，孤亦何心不待卿以骨肉之恩，委卿以
兵馬之重乎﹖卿乃孤之功臣，孤當與卿共榮辱同休戚也。」言罷，令周泰解衣與眾將視
之。皮肉肌膚，如同刀剜，盤根遍體。孫權手指其痕，一一問之。周泰具言戰鬥被傷之
狀。一處傷令吃一觥酒。是日周泰大醉。權以青羅傘賜之，令出入張蓋，以為顯耀。

　　權在濡須，與操相拒月餘，不能取勝。張昭，顧雍上言：「曹操勢大，不可力取；
若與久戰，大損士卒；不若求和安民為上。」孫權從其言，令步騭往曹營求和，許年納
歲貢。操見江南急未可下，乃從之；令孫權先撤人馬，吾然後班師。步騭回覆，權只留
蔣欽，周泰守濡須口，盡發大兵上船回秣稜。

　　操留曹仁，張遼屯合淝，班師回許昌。文武眾宮皆議立曹操為魏王。尚書崔琰力言
不可。眾宮曰：「汝獨不見荀文若乎﹖」琰大怒曰：「時乎！時乎！會當有變！任自為
之！」有與琰不和者，告知操。操大怒，收琰下獄問之。琰虎目虯髯，只是大罵曹操欺
君奸賊。廷尉白操，操令杖殺崔琰在獄中。後人有讚曰﹕清河崔琰，天性堅剛。虯髯虎
目，鐵石心腸。奸邪辟易，聲節顯昂。忠心漢主，千古名揚！

　　建安二十一年，夏五月，群臣表奏獻帝，頌魏公曹操功德，極天際地，伊周莫及，
宜進爵為王。獻帝即令鍾繇草詔，冊立曹操為魏王。曹操假意上書三辭。詔三報不許，
操乃拜命受魏王之爵，冕十二旒，乘金根車，駕六馬，用天子車服鑾儀，出警入蹕，於
鄴郡蓋魏王宮，議立世子。操大妻丁夫人無出。妾劉氏生子曹昂，因征張繡時死於宛城
。卞氏所生四子：長曰丕，次曰彰，三曰植，四曰熊。

　　於是黜丁夫人而立卞氏為魏王妃。第三子曹植，字子建，極聰明，舉筆成章，操欲
立之為後嗣。長子曹丕，恐不得立，乃問計於中大夫賈詡。詡教如此如此。自是但凡操
出征，諸子送行，曹植乃稱述功德，發言成章；惟曹丕辭父，只是流涕而拜，左右皆感
傷。於是操疑植乖巧，誠心不及丕也。丕又使人買囑近侍，皆言丕之德。操欲立後嗣，
躊躇不定，乃問賈詡曰：「孤欲立後嗣，當立誰﹖」賈詡不答，操問其故。詡曰：「正
有所思，故不能即答耳。」操曰：「何有思﹖」詡對曰：「思袁本初，劉景升父子也。
」

　　操大笑，遂立長子曹丕為王世子。冬十月，魏王宮成，差人住各處收取奇花異果，
栽植後苑。有使者到吳地，見了孫權，傳魏王令旨，再往溫州取柑子。時孫權正尊讓魏
王，便令人於本城選了大柑子四十餘擔，星夜送往鄴郡。至中途，挑擔役夫疲困，歇於
山腳下，見一先生，眇一眼，跛一足，頭戴白藤冠，身穿青懶衣，來與腳夫作禮，言曰
：「你等挑擔勞苦，貧道都替你挑一肩，何如﹖」

　　眾人大喜。於是先生每擔各挑五里。但是先挑過的擔兒都輕了。眾皆驚疑。先生臨
去，與領柑子官說：「貧道乃魏王鄉中故人；姓左，名慈，字元放，道號烏角先生。如
你到鄴郡，可說左慈申意。」遂拂袖而去。

　　取柑人至鄴郡見操，呈上柑子。操親剖之，但只空殼，內並無肉。操大驚，問取柑
人。取柑人以左慈之事對。操未肯信。門吏忽報：「有一先生，自稱左慈，求見大王。
」操召入。取柑人曰：「此正途中所見之人。」操叱之曰：「汝以何妖術，攝吾佳果﹖
」慈笑曰：「豈有此事﹖」取柑剖之，內皆有肉，其味甚甜。但操自剖者，皆空殼。

　　操愈驚，乃賜左慈坐而問之。慈索酒肉，操令與之，飲酒五斗不醉，肉食全羊不飽
。操問曰：「汝有何術，以至於此﹖」慈曰：「貧道於西川，嘉陵，峨嵋山中，學道三
十年，忽聞石壁中有聲呼我之名；及視則又不見。如此者數日，忽有天雷震碎石壁，得
天書三卷，名曰『遁甲天書』。上卷名『天循，』中卷名『地循，』下卷名『人遁。』
天循能騰雲跨風，飛升太虛；地循能穿山透石；人遁能雲游四海，藏形變身，飛劍擲刀
，取人首級。大王位極人臣，何不退步，跟貧道往峨嵋山中修行﹖當以三卷天書相綬。
」操曰：「我亦久思急流勇退，奈朝廷未得其人耳。」慈笑曰：「益州劉玄德乃帝室
之冑，何不讓此位與之﹖不然，貧道當飛劍取汝之頭也。」操大怒曰：「此正是劉備細
作！」喝左右拏下。慈大笑不止。操令十數獄卒，捉下拷之。獄卒著力痛打，看左慈時
，卻齁齁熟睡，全無痛楚。操怒，命取大枷，鐵釘釘了，鐵鎖鎖了，送入牢中監收，令
人看守。只見枷鎖盡落，左慈臥於地上，並無傷損。連監禁七日，不與飲食。及看時，
慈端坐於地上，面皮轉紅。獄卒報知曹操，操取出問之。慈曰：「我數十年不食，亦不
妨；日食千羊，亦能盡。」操無可奈何。

　　是日，諸官皆至王宮大宴。正行酒間，左慈足穿木履，立於筵箭。眾官驚怪。左慈
曰：「大王今日水陸俱備，大宴群臣，四方異物極多，內中欠少何物，貧道願取之。」
操曰：「我要龍肝作羹，汝能取否﹖」慈曰：「有何難哉！」取墨筆於粉牆上畫一條龍
，以袍袖一拂，龍腹自開。左慈於龍腹中提出龍肝一副，鮮血尚流。操不信，叱之曰：
「汝先藏於袖中耳！」慈曰：「即今天寨，草木枯死；大王要甚好花，隨意所欲。」操
曰：「吾只要牡丹花。」慈曰：「易耳。」令取大花盆放筵前，以水噀之。頃刻發出牡
丹一株，開放雙花。眾官大驚，邀慈同坐而食。

　　少頃，庖人進魚膾。慈曰：「膾必松江鱸魚者方美。」操曰：「千里之隔，安能取
之﹖」慈曰：「此亦何難取！」教把釣竿取來，於堂下魚池中釣之。頃刻釣出數十尾大
鱸魚，放在殿上。操曰：「吾池中原有此魚。」慈曰：「大王何相欺耶﹖天下鱸魚只兩
腮，惟松江鱸魚有四腮，此可辨也。」眾官視之，果是四腮。慈曰：「烹松江鱸魚，須
紫芽薑方可。」操曰：「汝亦能取之否﹖」慈曰：「易耳。」令取金盆一個，慈以衣覆
之。須臾，得紫芽薑滿盆，進上操前。操以手取之，忽盆內有書一本，題曰「孟德新書
。」操取視之，一字不差。操大疑。慈取桌上玉盃，滿斟佳釀進操曰：「大王可飲此酒
，壽有千年。」操曰：「汝可先飲。」

　　慈遂拔冠上玉簪，於盃中一畫，將酒分為兩半；自飲一半，將一半奉操。操叱之。
慈擲盃於空中，化成一白鳩，遶殿而飛。眾官仰視之，左慈不知所往。左右忽報：「左
慈出宮門去了。」操曰：「如此妖人，必當除之！否則必將為害。」遂命許褚引三百鐵
甲軍追擒之。褚上馬引軍趕至城門，望見左慈穿木履在前，慢步而行。諸飛馬追之，卻
只追不上。直趕到一山中，有牧羊小童，趕著一群羊而來，慈走入羊群內。褚取箭射之
，慈即不見，褚盡殺羊群而回。

　　牧羊小童守羊而哭。忽見羊頭在地上作人言，喚小童曰：「汝可將羊頭都湊在死羊
腔子上。」小童大驚，掩面而走。忽聞有人在後呼曰：「不須驚走。還你活羊。」小童
回顧，見左慈已將地上死羊湊活，趕將來了。小童急欲問時，左慈已拂袖而去；其行如
飛，倏忽不見。

　　小童歸告主人，主人不敢隱諱，報知曹操。操畫影圖形，各處捉拏左慈。三日之內
，城內城外，所捉眇一目，跛一足，白藤冠，青懶衣，穿木履先生，都一般模樣者，有
三四百個。鬨動街市。操令眾將，將豬羊血潑之，押送城南教場。曹操親引甲兵五百人
圍住，盡皆斬之。人人頸腔內各起一道青氣，飛到半天，聚成一處，化成一個左慈，向
空招白鶴一隻騎坐，拍手大笑曰：「土鼠隨金虎，奸雄一旦休！」

　　操令眾將以弓箭射之，忽然狂風大作，走石揚沙；所斬之屍，皆跳起來，手提其頭
，奔上演武廳來打曹操。文官武將，掩面驚倒，各不相顧。正是：奸雄權勢能傾國，道
士仙機更異人。未知曹操性命如何，且看下文分解。

第六十九回：卜周易管輅知機，討漢賊五臣死節

　　卻說當日曹操，見黑風中群屍首皆起，驚倒於地。須臾風定，群屍皆不見。左右扶
操回宮，驚而成疾。後人有詩讚左慈曰：飛步凌雲遍九州，獨憑遁甲自邀遊。等閒施設
神仙術，點悟曹瞞不轉頭。

　　曹操染病，服藥無愈。適太史丞許芝，自許昌來見操。操令芝卜易。芝曰：「大王
曾聞神卜管輅否﹖」操曰：「頗閒其名，未知其術。汝可詳言之。」

　　芝曰：「管輅字公明，平原人也。容貌粗醜，好酒觫狂。其父曾為瑯琊郡丘長。輅
自幼便喜仰視星辰，夜不思寐。父母不能禁止。常云：『家雞野鵠，尚自知時，何況為
人在世乎﹖』與鄰兒共戲，輒畫地為天文，分布日月星辰。及稍長，即深明周易，仰觀
風角，數學通神，兼善相術。」

　　「瑯琊太守單子春聞其名，召輅相見。時有坐客百餘人，皆能言之士。輅謂子春曰
：『輅年少膽氣未堅，先請美酒三升，飲而後言。』子春奇之，遂與酒三升。飲畢，輅
問子春：『今欲與輅為對者，若府君四座之士耶﹖』子春曰：『吾自與卿旗鼓相當。』
於是與輅講論易理。輅亹亹而談，言言精奧。子春反覆辨難，輅對答如流，從曉至暮，
酒食不行。子春及眾賓客，無不歎服。於是天下號為『神童』」。

　　「後有居民郭恩者，兄弟三人，皆得躄疾，請輅卜之。輅曰：『卦中有君家本墓中
女鬼，非君伯母即叔母也。昔饑荒之年，謀數升之米之利，推之落井，以大石壓破其頭
，孤魂痛苦，自訴於天；故君兄弟有此報，不可禳也。』郭恩等涕泣伏罪。」

　　「安平太守王基，知輅神卜，延輅至家。適信都令妻，常患頭風；其子又患心痛；
因請輅卜之。輅曰：『此堂之西角有二死屍。一男持矛，一男持弓箭。頭在壁內，腳在
壁外。持矛者主刺頭，故頭痛；持弓箭者主刺胸腹，故心痛。』乃掘之。入地八尺，果
有二棺。一棺中有矛，一棺中有角弓及箭，木俱已朽爛。輅令徙骸骨去城外十里埋之，
妻與子遂無恙。」

　　「館陶令諸葛原，遷新興太守，輅往送行。客言輅能射覆。諸葛原不信，暗取燕卵
，蜂窠，蜘蛛三物，分置三盒之中，令輅卜之。卦成，各寫四句於盒上。其一曰：『含
氣須變，依乎堂宇；雌雄以形，羽翼舒張。此燕卵也。』其二曰：『家室倒懸，門戶眾
多；藏精育毒，得秋乃化。此蜂窠也。』其三曰：『觳觫長足，吐絲成羅；尋網求食，
利在昏夜。此蜘蛛也。』滿座驚駭。」

　　「鄉中有老婦失牛，求卜之。輅判曰：『北溪之濱，七人宰烹；急往追尋，皮肉尚
存。』老婦果往尋之，見七人於茅舍後煮食，皮肉猶存。婦告本郡太守劉邠，捕七人罪
之，因問老婦曰：『汝何以知之﹖』婦告以管輅之神卜。劉邠不信，請輅至府，取印囊
及山雞毛藏於盒中，令卜之。輅卜其一曰；『內方外圓，五色成文；含寶守信，出則有
章。此印囊也。』其二曰：『高岳巖巖，有鳥朱身；羽翼玄黃，鳴不失晨。此山雞毛也
。』劉邠大驚，遂待為上賓。」

　　「一日出郊閒行，見一少年耕於田中，輅立道傍觀之。良久，問曰：『少年高姓、
貴庚﹖』答曰：『姓趙，名顏。年十九歲矣。敢問先生為誰﹖』輅曰：『吾管輅也。吾
見汝眉間有死氣，三日內必死，汝貌美，可惜無壽。』趙顏回家，急告其父。父聞之，
趕上管輅，哭拜於地曰：『請歸救吾子！』輅曰：『此乃天命也，安可禳乎﹖』父告曰
：『老夫止有此子，望乞垂救！』趙顏亦哭求。輅見父子情切，乃謂趙顏曰：「汝可備
淨酒一瓶，鹿脯一塊，來日齎往南山之中，大樹之下，看盤石上有二人亦棋。一人向南
坐，穿白袍，其貌甚惡；一人向北坐，穿紅袍，其貌甚美。汝可乘其弈興濃時，將酒及
鹿跪進之。待其飲食畢，汝乃哭拜求壽，必得益算矣。--但切勿言是吾所教。』」

　　老人留輅在家。次日，趙顏攜酒脯盃盤入南山之中。約行五六里，果有二人於大松
樹下盤石上奕棋。全然不顧，趙顏跪進酒脯。二人貪著棋，不覺飲酒已盡。趙顏哭拜於
地而求壽，二人大驚。穿紅袍者曰：『此必管子之言也。吾二人既受其私，必須憐之。
』穿白袍者，乃於身邊取出簿籍檢看，謂趙顏曰：『汝今年十九歲，當死。吾今於『十
』字上添上一『九』字，汝壽可至九十九。回見管輅，教再休泄漏天機；不然，必致天
譴。』穿紅者出筆添訖，一陣香風過處，二人化作二白鶴，沖天而去。」

　　趙顏歸問管輅。輅曰：『穿紅者，南斗也；穿白者，北斗也。』顏曰：『吾聞北斗
九星，何止一人﹖』輅曰：『散而為九，合而為一也。北斗注死，南斗注生。今已添注
壽算，子復何憂﹖』父子拜謝。自此管輅恐泄天機，更不輕為人卜。此人現在平原，大
王欲知休咎，何不召之﹖」

　　操大喜，即差人往平原召輅。輅至，參拜訖，操令卜之。輅答曰：「此幻術耳，何
必為憂﹖」操心安，病乃漸可。操令卜天下之事。輅卜曰：「三八縱橫，黃豬遇虎；定
軍之南，傷折一股。」又今卜傳祚修短之數。輅卜曰：「獅子宮中，以安神位；王道鼎
新，子孫極貴。」操問其詳。輅曰：「茫茫天數，不可預知。待後自驗。」

　　操欲封輅為太吏。輅曰：「命薄相窮，不稱此職，不敢受也。」操問其故。答曰；
「輅額無主骨，眼無守睛；鼻無梁柱，腳無天根；背無三甲，腹無三壬。只可泰山治鬼
，不能治生人也。」操曰：「汝相吾若何﹖」輅曰：「位極人臣，又何必相﹖」再三問
之，輅但笑而不答。操令輅遍相文武官僚。輅曰：「皆治世之臣也。」操問休咎，皆不
肯盡言。後人有詩讚管輅曰：平明神卜管公明，能算南辰北斗星。八卦幽微通鬼竅，六
爻玄奧究天庭。預知相法應無壽，」自覺心源極有靈。可惜當年奇異術，後人無復授遺
經。操令卜東吳，西蜀二處。輅設卦云：「東吳主亡一大將，西蜀有兵犯界。」操不
信。忽合淝報來：「東吳陸口守將魯肅身故。」操大驚，便差人往漢中探聽消息。不數
日，飛報：「劉玄德遣張飛，馬超屯兵下辦取關。」操大怒，便欲自領兵再入漢中，令
管輅卜之，輅曰：「大王未可妄動。來春許都必有火災。」

　　操見輅言累驗，故不敢輕動，留居鄴郡，使曹洪領兵五萬，往助夏侯淵，張郃同守
東川；又差夏侯惇領兵三萬，於許都來往巡警，以備不虞；又教長史王必總督御林軍馬
。主簿司馬懿曰：「王必嗜酒性寬，恐不堪任此職。」操曰：「王必是孤披荊棘歷艱難
時相隨之人，忠而且勤，心如鐵石，最足相當。」遂委王必領御林軍馬屯於許都東華門
外。時有一人姓耿，名紀，字季行，洛陽人也；舊為丞相府掾，後遷侍中少府，與司
直韋晃甚厚；見曹操進封王爵，出入用天子車服，心甚不平。建安二十三年春正月，耿
紀與韋晃密議曰：「操賊奸惡日甚，將來必為篡逆之事。吾等為漢臣，豈可同惡相濟﹖
」韋晃曰：「吾有心復人，姓金，名褘，乃漢相金日碑之後，素有討操之心；更兼與王
必甚厚。若得得同謀，大事濟矣。」耿紀曰：「他既與王必交厚。豈肯與我同謀乎﹖」
韋晃曰：「且往說之，看是如何。」

　　於是二人同至金褘宅中。褘接入後堂，坐定。晃曰：「德偉與王長史甚厚，吾三人
特來告求。」褘曰：「所求何事﹖」晃曰：「吾聞魏王早晚受禪，將登大寶，公與王長
史必高遷。望不相棄，曲賜提攜，感德非淺！」褘拂袖而起。適從者奉茶至，便將茶潑
於地上。晃佯驚曰：「德偉故人，何薄情也﹖」褘曰：「吾與汝交厚，為汝等是漢朝臣
宰之後；今不思報本，欲輔造反之人，吾有何面目與汝為友！」耿紀曰：「奈天數如此
，不得不然耳！」

　　褘大怒。耿紀，韋晃，見褘果有忠義之心，乃以實情相告曰：「吾等本欲討賊，求
足下。前言特相試耳。」褘曰：「吾累世漢臣，安能從賊？公等欲扶漢室，有何高見﹖
」晃曰：「雖有報國之心，未有討賊之計。」褘曰：「吾欲裏應外合，殺了王必，奪其
兵權，扶助鑾輿，更結劉皇叔為外援，操賊可滅矣。」

　　二人聞之，撫掌稱善。褘曰：「吾有心腹二人，與操賊有殺父之仇，現居城外，可
用為羽翼。」耿紀問是何人。褘曰：「太醫吉平之子：長名吉邈，字文然；次名吉穆，
字思然。操昔為董承衣帶詔事，曾殺其父。二子逃竄遠鄉，得免於難。今已潛歸許都。
若使相助討賊，無有不從。」

　　耿紀，韋晃大喜。金褘即使人密喚二吉。須臾，二人至。褘具言其事。二人感憤流
淚，怨氣沖天，誓殺國賊。金褘曰：「正月十五日夜間，城中大張燈火，慶賞元宵。耿
少府，韋司直，你二人各領家僮，殺至王必營前；只看營中火起，分兩路殺入；殺了王
必，逕跟我入內，請王子登五鳳樓，召百官面諭討賊。吉文然兄弟於城外殺入，放火為
號，各要揚聲，叫百姓誅殺國賊，截住城內救軍；待天子降詔，招安已定，便進兵殺奔
鄴郡擒曹操，即發使齎詔召劉皇叔。今日約定，至期二更舉事，勿似董承自取其禍。」
五人對天說誓，歃血為盟，各自歸家，整頓軍馬器械，臨期而行。

　　且說耿紀，韋晃二人，各有家僮三四百，預備器械。吉邈兄弟，亦聚三、四百人口
，只推圍獵。安排已定。金褘先期來見王必，言：「方今海宇稍安，魏王威震天下；今
值元宵令節，不可不放燈火，以示太平氣象。」王必然其言，告諭城內居民，盡張燈結
彩，慶賞佳節。至正月十五夜，天色晴霽，星月交輝。六街三市，競放花燈。真個金吾
不禁，玉漏無催！

　　王必與御林諸將，在營中飲宴。二更以後，忽聞營中吶喊，人報「營後火起！」王
必慌忙出帳看時，只見火光亂滾；又聞喊殺連天，知是營中有變，急上馬出南門，正遇
耿紀，一箭射中肩膊，幾乎墜馬，遂望西門而走。背後有車趕來。王必著忙，棄馬步行
，至金褘門首，慌叩其門。原來金褘一面使人於營中放火；一面親領家僮隨後助戰，只
留婦女在家。

　　時家中聞王必叩門之聲，只道金褘歸來。褘妻從隔門便問曰：「王必那廝殺了麼！
」王必大驚，方俉金褘同謀，逕投曹休家報知金褘，耿紀等同謀反。休急披挂上馬，引
千餘人在城中拒敵。城內四下火起，燒著五鳳樓，帝避於深宮。曹氏心腹爪牙，死據宮
門。城中但聞人叫：「殺盡曹賊，以扶漢室！」

　　原來夏侯惇奉曹操命，巡警許昌，領三萬軍，離城五里屯紮；是夜遙望見城中火起
，便領大軍前來，圍住許都，使一枝軍入城接應。曹休直混殺至天明。耿紀，韋晃等無
人相助。人報金褘，二吉皆被殺死。耿紀，韋晃，奪路殺出城門，正遇夏侯惇大軍圍住
，活捉去了。手下百餘人皆被殺。夏侯惇入城，救滅遺火，盡收五人老小宗族，使人飛
報曹操。操傳令教將耿，韋二人，及五家宗族老小，皆斬於市，並將在朝大小百官，盡
拏解鄴郡，聽侯發落。

　　夏侯惇押耿，韋二人至市曹。耿紀厲聲大叫曰：「曹阿瞞，吾生不能殺汝，死當作
厲鬼以擊賊！」劊子手以刀搠其口，流血滿地，大罵不絕而死。韋晃以面頰頓地曰：「
可恨！可恨！」咬牙皆碎而死。後人有詩讚曰：耿紀精忠韋晃賢，各持空手欲扶天。誰
知漢祚相將盡，恨滿心胸喪九泉。

　　夏侯惇盡斬五家老小宗族，將百官解赴鄴郡。曹操於教場立紅旗於左、白旗於右，
下令曰：「耿紀，韋晃等造反，放火焚許都，汝等亦有出救火者，亦有閉門不出者。如
曾救火者，可立於紅旗下；如不曾救火者，可立於白旗下。」眾官自思救火者必無罪，
於是多奔紅旗之下。三停內只有一停立於白旗下。操教盡拏立於紅旗下者。眾官各言無
罪。操曰：「汝當時之心，非是救火，實欲助賊耳。」盡命牽出漳河邊斬之，死者三百
餘員。其立於白旗下者，盡皆賞賜，仍令還許都。

　　時王必已被箭瘡發而死，操命厚葬之。令曹休總督御林軍馬，鍾繇為相國，華歆為
御史大夫。遂定侯爵六等十八級，關西侯爵十七級，皆金印紫綬。又置關內外侯十六級
，銀印龜組墨綬；五大夫十五級，銅印鐶組綬。定爵封官，朝廷又換一班人物。曹操方
悟管輅火災之說，遂重賞輅。輅不受。

　　卻說曹洪領兵到漢中，令張郃，夏侯淵各據險要。曹洪親自進兵拒敵。時張飛自與
雷同守巴西。馬兵至下辦，令吳蘭為先鋒，領軍哨出，正與曹洪軍相遇，吳蘭欲退。牙
將任夔曰：「賊兵初至，若不先挫其銳氣，何顏見孟起乎﹖」於是驟馬挺槍搦曹洪戰。
洪自提刀躍馬而出。交鋒三合，斬任夔於馬下，乘勢掩殺。吳蘭大敗，回見馬超。超責
之曰：「汝不得吾令，何故輕敵致敗﹖」吳蘭曰：「任夔不聽吾言，故有此敗。」馬超
曰：「可緊守隘口，勿與交鋒。」一面申報成都，聽候行止。

　　曹洪見馬超連日不出，恐有詐謀，引軍退回南鄭。張郃來見曹洪，問曰：「將軍既
已斬將，如何退兵﹖」洪曰：「吾見馬超不出，恐有別謀。且我在鄴郡，聞神卜管輅有
言，當於此地折一員大將。吾疑此言，故不敢輕進。」張郃大笑曰：「將軍行兵半生，
今奈何信卜者之言，而惑其心哉？郃雖不才，願以本部兵取巴西。若得巴西，蜀郡易耳
。」洪曰：「巴西守將張飛，非比等閒，不可輕敵。」張郃曰：「人皆怕張飛，吾視之
如小兒耳！此去必擒之！」洪曰：「倘有疏失，若何﹖」郃曰：「甘當軍命。」洪勒了
文狀，張郃進兵。正是：自古驕兵多致敗，從來輕敵少成功。未知勝負如何，且看下文
分解。

第七十回：猛張飛智取瓦口隘，老黃忠計奪天蕩山

　　卻說張郃部兵三萬，向分三寨，各傍山險：一名巖渠寨，一名蒙頭寨，一名蕩石寨
。當日張郃於三寨中，各分軍一半，去取巴西，留一半守寨。早有探馬報到巴西，說張
郃引兵來了。張飛急喚雷同商議。同曰：「閬中地惡山險，可以埋伏。將軍引兵出戰，
我出奇兵相助，郃可擒矣。」

　　張飛撥精兵五千與雷同去訖。飛自引兵一萬，離閬中三十里，與張郃兵相遇。兩軍
排開，張飛出馬，單搦張郃。郃挺搶縱馬而出。戰到三十餘合，後軍忽然喊起。原來望
見山背後有蜀兵旗旛，故此擾亂。張郃不敢戀戰，撥馬回走。張飛從後掩殺。前面雷同
又引兵殺出。兩下夾攻，郃兵大敗。張飛，雷同，連夜追襲，直趕到巖渠山。張郃仍舊
分兵守住三寨，多置擂木砲石，堅守不戰。張飛離巖渠十里下寨，次日引兵搦戰。郃在
山上大吹大擂飲酒，並不下山。張飛令軍士大罵，郃只不出。飛只得還營。

　　次日，雷同又去山下搦戰。郃又不出。雷同驅軍士上山，山上擂木石駮打將下來。
雷同急退。蕩石，蒙頭，兩寨兵出，殺敗雷同。次日，張飛又去搦戰。張郃又不出。飛
使軍人百般穢罵，邰在山上亦罵。張飛尋思，無計可施。相拒五十餘日，飛就在山前紮
住大寨，每日飲酒；飲至大醉，坐於山前辱罵。

　　玄德差人犒軍，見張飛終日飲酒，使者回報玄德。玄德大驚，忙來問孔明。孔明笑
曰：「原來如此。軍前恐無好酒；成都佳釀極多，可將五十饔作三車裝，送到軍前與張
將軍飲。」玄德曰；「吾弟自來飲酒失事，軍師何故反送酒與他﹖」孔明笑曰：「主公
與翼德做了許多年兄弟，還不知其為人耶﹖翼德自來剛強，然前於收川之時，義釋嚴顏
，此非勇夫所為也。今與張郃相拒五十餘日，酒醉之後，便坐山前辱罵，傍若無人；此
非貪盃，乃敗張郃之計耳。」玄德曰：「雖然如此，未可託大。可使魏延助之。」孔明
今魏延解酒赴軍前，車上各插黃旗，大書「軍前公用美酒」。

　　魏延領命，解酒到寨中，見張飛，傳說主公賜酒，飛拜受訖，分付魏延，雷同各引
一枝人馬，為左右翼；只看軍中紅旗起，便各進兵；教將酒擺列帳下，令軍士大開旗鼓
而飲。有細作報上山來，張郃自來山頂觀望。見張飛坐於帳下飲酒，令二小卒於面前相
撲為戲。郃曰：「張飛欺我太甚！」傳令今夜下山劫飛寨。令蒙頭，蕩石二寨，皆出為
左右援。

　　當夜張郃乘著月色微明，引軍從山側而下，逕到寨前。遙望張飛大明燈燭，正在帳
中飲酒。張郃當先大喊一聲，山前擂鼓為助，直殺入中軍。但見張飛端坐不動。張郃驟
馬到面前一鎗刺到，卻是一個草人。急勒馬回時，帳後連珠砲起。一將當先，攔住去路
，睜圓環眼，聲如巨雷，乃張飛也；挺矛躍馬，直取張郃。

　　兩將在火光中，戰到三五十合。張郃只盼兩寨來救，誰知兩寨救兵，已被魏延，雷
同兩將殺退，就勢奪了二寨。張郃不見救兵，正沒奈何，又見山上火起，已被張飛後軍
奪了寨柵。張郃三寨俱失，只得奔瓦口關去了。張飛大獲勝捷，報入成都。玄德大喜，
方知翼德飲酒是計，只要誘張郃下山。

　　卻說張郃退守瓦口關，三萬軍已折了二萬，遣人問曹洪求救。洪大怒曰：「汝不聽
吾言，強要進兵，失了緊要隘口，卻又來求救！」遂不肯發兵，使人催督張郃出戰。郃
心慌，只得定計，分兩軍去關口前山僻埋伏；分付曰：「我詐敗，張飛必然趕來，汝等
就截其歸路。」

　　當日張郃引軍前進，正遇雷同。戰不數合，張郃敗走，雷同趕來。兩軍齊出，截斷
回路。張郃復回，刺雷同於馬下。敗軍回報張飛。飛自來與張郃挑戰，郃又詐敗，張飛
不趕。郃又回戰，不數回，又敗走。張飛知是計，收軍回寨，與魏延商議曰：「張郃用
埋伏計，殺了雷同，又要賺吾，何不將計就計﹖」延問曰：「如何﹖」飛曰：「我明日
先引一軍前往，汝卻引精兵於後。待伏兵出，汝可分兵擊之。用車十餘乘，各藏柴草，
寨住小路，放火燒之。吾乘勢擒張郃，與雷同報讎。」

　　魏延領計。次日，張飛引兵前進。張郃兵又至，與張飛交鋒。戰到十合，郃又詐敗
。張飛引馬步軍趕來，郃且戰且走。引張飛過山谷口，郃將後軍為前，復紮住營，與飛
又戰。指望兩彪伏兵出，要圍困張飛。不想伏兵卻被魏延精兵到，趕入谷口，將車輛截
住山路，放火燒車，山谷草木皆著，煙迷其徑，兵不得出。

　　張飛只顧引軍衝突，張郃大敗，死命殺開條路，走上瓦口關，收聚殘兵，堅守不出
。張飛和魏延，連日攻打關隘不下。飛見不濟事，把軍退二十里，卻和魏延引數十騎，
自來兩邊哨探小路。忽見男女數人，各背小包，於山僻路攀藤附葛而走。飛於馬上用鞭
指與魏延曰：「奪瓦口關，只在這幾個百姓的身上。」便喚軍士分付：「休要驚恐他，
好生喚那幾個百姓來。」

　　軍士連忙喚到馬前。飛用好言以安其心，問其何來。百姓告曰：「某等皆漢中居民
，今欲還鄉，聽知大軍廝殺，塞閉閬中官道；今過蒼溪，從梓潼山，檜釿川入漢中，還
家去。」飛曰：「這條路取瓦口關遠近若何﹖」百姓曰：「從梓潼山小路，卻是瓦口關
背後。」

　　飛大喜，帶百姓入寨中，與了酒食，分付魏延引兵扣關攻打，「我親自引輕騎出梓
潼山攻關後。」便令百姓引路，選輕騎五百，從小路而進。

　　卻說張郃為救軍不到，心中正悶。人報：「魏延在關下攻打。張郃披挂上馬，卻待
下山，忽報：「關後四五路火起，不知何處兵來。」郃自領兵來迎。旗開處，早見張飛
。郃大驚，急往小路而走，馬不堪行。後面張飛追趕甚急，郃棄馬上山，尋逕而逃，方
得走脫。隨行只有十餘人，步行入南鄭，見曹洪。

　　洪見張郃只剩十餘人，大怒曰：「吾教汝休去，汝取下文狀要去；今日折盡大兵，
尚不自死，還來做甚！」喝令左右推出斬之。行軍司馬郭淮諫曰：「『三軍易得，一將
難求』張郃雖然有罪，乃魏王所深愛者也，不可便誅。可再與五千兵逕取葭萌關，牽動
其各處之兵，漢中自安矣。如不成功，二罪俱罰。」曹洪從之，又與兵五千，教張郃取
葭萌關。郃領命而去。

　　卻說葭萌關守將孟達，霍峻，知張郃兵來。霍峻只要堅守，孟達定要迎敵。引軍下
關與張郃交鋒，大敗而回。霍峻急申文書到成都。玄德聞知，請軍師商議。孔明聚眾將
於堂上，問曰：「今葭萌關緊急，必須閬中取翼德，方可退張郃也。」法正曰：「今翼
德兵屯瓦口，鎮守閬中，亦是緊要之地，不可取回。帳中諸將內，選一人去破張郃。」
孔明笑曰：「張郃乃魏之名將，非等閒可及。除非翼德，無人可當。」忽一人厲聲而出
曰：「軍師何輕視眾人耶﹖吾雖不才，願斬張郃首級，獻於麾下。」

　　眾視之，乃老將黃忠也。孔明曰：「漢升雖勇，爭奈年老，恐非張郃對手，」忠聽
了，白鬚倒豎而言曰：「某雖老，兩臂尚開三石之弓，渾身還有千斤之力；豈不足敵張
郃匹夫耶﹖」孔明曰：「將軍年近七十，如何不老﹖」忠趨步下堂，取架上大刀，輪動
如飛；壁上硬弓，連拽折兩張。孔明曰：「將軍要去，誰為副將﹖」忠曰：「老將嚴顏
，可同我去。但有疏虞，先納下這白頭。」玄德大喜，即時令黃忠，嚴顏，去與張郃交
戰。趙雲諫曰：「今張郃親犯葭萌關，軍師休為兒戲。若葭萌關一失，益州危矣。何故
以二老將當此大敵乎﹖」孔明曰：「汝以二人老邁，不能成事，吾料漢中必於此二人手
內可得。」趙雲等各各晒笑而退。

　　卻說黃忠，嚴顏到關上，孟達，霍峻見了，心中亦笑孔明欠調度：「是這般緊要去
處，如何只教兩個老的來！」黃忠謂嚴顏曰：「你見諸人動靜麼﹖他笑我二人年老，今
可立奇功，以服眾心。」嚴顏曰：「願聽將軍之令。」

　　兩個商議定了，黃忠引軍下關，與張郃對陣：張郃出馬，見了黃忠，笑曰：「你許
大年紀，猶不識羞，尚欲出戰耶！」忠怒曰：「豎子欺我年老！吾手中寶刀卻不老！」
遂拍馬向前與郃決戰。二馬相交，約戰二十餘合，忽然背後喊聲起。原來是嚴顏從小路
抄在張郃軍後。兩軍夾攻，張郃大敗。連夜趕去，張郃兵退八九十里。黃忠，嚴顏，收
兵入寨，俱各按兵不動。曹洪聽知張郃輪了一陣，又欲見罪。郭淮曰：「張郃被逼，必
投西蜀；今可遣將助之，就近監督，使不生外心。」

　　曹洪從之，即遣夏侯惇之姪夏侯尚，並降將韓玄之弟韓浩，二人引五千兵，前來助
戰。二將即時起行，到張郃寨中，問及軍情。郃言：「老將黃忠，甚是英雄；更有嚴顏
相助，不可輕敵。」韓浩曰：「我在長沙知此老賊利害。他和魏延獻了城池，害吾親兄
，今既相遇，必當報讎。」遂與夏侯尚，引新軍離寨前進。

　　原來黃忠連日哨探，已知路徑。嚴顏曰：「此去有山名天蕩山。山中乃曹操屯糧積
草之地。若取得那個去處，斷其糧草，漢中可得也。」忠曰：「將軍之言，正合吾意。
可與吾如此如此。」嚴顏依計，自領一枝軍去了。

　　卻說黃忠聽知夏侯尚，韓浩來，遂引軍馬出營。韓浩在陣前，大罵黃忠：「無義老
賊！」拍馬挺槍，來取黃忠。夏侯尚便出夾攻。黃忠力戰二將，各鬥十餘合，黃忠敗走
。二將趕二十餘里，奪了黃忠營寨。忠又草創一營。次日，夏侯尚，韓浩趕來，忠又出
陣，戰數合，又敗走，二將又趕二十里，奪了黃忠營寨，喚張郃守後寨。郃來前寨諫曰
：「黃忠連退二日，於中必有詭計。」夏侯尚叱張郃曰：「你如此膽怯，可知屢次戰敗
！今再休多言，看吾二人建功！」

　　張郃羞赧而退。次日，二將又戰，黃忠又敗退二十餘里；二將迤邐趕上。次日，二
將兵出，黃忠望風而走，連敗數陣，直退在關上。二將扣關下寨，黃忠堅守不出。孟達
暗暗發書，申報玄德，說「黃忠連敗數陣，今退在關上」玄德慌問孔明。孔明曰：「此
乃老將驕兵之計也。」

　　趙雲等不信。玄德差劉封來關上接應黃忠。忠與封相見，問劉封曰：「小將軍來助
戰何意﹖」封曰：「父親得知將軍數敗，故差某來。」忠笑曰：「此老夫驕兵之計也。
看今夜一陣，可盡復諸營，奪其糧食馬匹，此是借寨與彼屯輜重耳。今夜留霍峻守關，
孟將軍可與我搬糧草奪馬匹。小將軍看我破敵。」

　　是夜二更，忠引五千軍開關直下。原來夏侯尚，韓浩二將，　連日見關上不出，盡
皆懈怠；被黃忠破寨直入，人不及甲，馬不及鞍，二將各自逃命而走，軍馬自相踐踏，
死者無數。比及天明，連奪三寨。寨中丟下軍器鞍馬無數，盡教孟達搬運入關。黃忠催
軍馬隨後而進。劉封曰：「軍士力困，可以暫歇。」忠曰：「『不入虎穴，焉得虎子﹖
』」策馬先進，士卒皆努力向前張。郃軍，兵反被自家敗兵衝動，都屯紮不住望後而走
，盡棄了許多柵寨，直奔至漢水傍。

　　張郃尋見夏侯尚、韓浩。議曰：「此天蕩山，乃糧草之所；更接米倉山，亦屯糧之
地；是漢中軍士養命之源。倘若疏失，是無漢中也。當思所以保之。」夏侯尚曰：「米
倉山有吾叔夏侯淵分兵守護，那裡正接定軍山，不必憂慮。天蕩山有吾兄夏侯德鎮守，
我等宜往投之，就保此山。」

　　於是張郃與二將連夜投天蕩山來，見夏侯德，具言前事。夏侯德曰：「吾此處屯十
萬兵，你可引去，復取原寨。」郃曰：「只宜堅守，不可妄動。」忽聽山前金鼓大震，
人報：「黃忠兵到。」夏侯德大笑曰：「老賊不諳兵法，只恃勇耳！」郃曰：「黃忠有
謀，非止勇也。」德曰：「川兵遠涉而來，連日疲困。更兼深入敵境，此無謀也。」郃
曰：「亦不可輕敵。且宜堅守。」韓浩曰：「願借精兵三千擊之，當無不克。」

　　德遂分兵與浩下山。黃忠整兵來迎。劉封諫曰：「日已西沈矣，軍皆遠來勞困，且
宜暫息。」忠笑曰：「不然；此天賜奇功，不取是逆天也。」言畢，鼓譟大進。韓浩引
兵來戰。黃忠揮刀直取浩，只一合，斬浩於馬下。蜀兵大喊，殺上山來。張郃，夏侯尚
，急引軍來迎。忽聽山後大喊，火光沖天而起，上下通紅。夏侯德提兵來救火時，正遇
老將嚴顏，手起刀落，斬夏侯德於馬下。原來黃忠預先使嚴顏引軍埋伏於山僻去處，只
等黃忠軍到，卻來放火柴草堆上一齊點著，烈燄飛騰，照耀山谷。

　　嚴顏既斬夏侯德，從山後殺來。張郃，夏侯尚，前後不能相顧，只得棄天蕩山，望
定軍山投奔夏侯淵去了。黃忠，嚴顏，守住天蕩山，捷音飛報成都。玄德聞之，眾將慶
喜。法正曰：「昔曹操降張魯，定漢中，不因此勢以圖巴蜀，乃留夏侯淵，張郃，二將
屯守，而自引軍北還，此失計也。今張郃新敗，天蕩失守，主公若乘此時，舉大兵親往
征之，漢中可定也。既定漢中，然後練兵積粟，觀釁伺隙，進可討賊，退可自守。此天
與之時，不可失也。」

　　玄德，孔明，皆深然之，遂傳令趙雲，張飛為先鋒。玄德與孔明親自引兵十萬，擇
日圖漢中；傳檄各處，嚴加提備。時建安二十三年，秋七月吉日。玄德大軍出葭萌關下
營，召黃忠、嚴顏到寨，厚賞之。玄德曰：「人皆言將軍老矣，惟軍師獨知將軍之能。
今果立奇功。但今漢中定軍山，乃南鄭保障，糧草積聚之所；若得定軍山，陽平一路，
無足憂矣。將軍還敢取定軍山否﹖」

　　黃忠慨然應諾，便要領兵前去。孔明急止之曰：「老將軍雖然英勇，然夏侯淵非張
郃之比也。淵深通韜略，善曉兵機。曹操倚之為西涼藩蔽；先曾屯兵長安，拒馬孟起；
今又屯兵漢中。操不託他人，而獨託淵者，以淵有將才也。今將軍雖勝張郃，未卜能勝
夏侯淵。吾欲酌量著一人去荊州，替回關將軍來，方可敵之。」

　　忠奮然答曰：「昔廉頗年八十，尚食斗米，肉十斤，諸侯畏其勇，不敢侵犯趙界，
何況黃忠未及七十乎﹖軍師言吾老，吾今並不用副將，只將本部兵三千人去，立斬夏侯
淵首級，納於麾下。」孔明再三不容。黃忠只是要去。孔明曰：「即將軍要去，吾使一
人為監軍同去，若何﹖」正是：請將須行激將法，少年不若老年人。未知其人是誰，且
看下文分解。

第七十一回：占對山黃忠逸待勞，據漢水趙雲寡勝眾

　　卻說孔明分付黃忠：「你既要去，吾教法正助你。凡事計議而行。吾隨後撥人馬來
接應。」黃忠應允，和法正領本部兵去了。孔明告玄德曰：「此老將不著言語激他，雖
去不能成功。他今既去，須撥人馬前去接應。」乃喚趙雲將一枝人馬，從小路出奇兵接
應：「黃忠若勝，不必出戰；倘忠有失，即去救應。」又遣劉封，孟達：「領三千兵於
山中險要去處，多立旌旗，以壯我兵之聲勢，令敵人驚疑。」三人各自領兵去了。又差
人往下辦，授計與馬超，令他如此而行。又差嚴顏往巴西閬中守隘，替張飛，魏延，來
同取漢中。

　　卻說張郃與夏侯尚來見夏侯淵，說：「天蕩山已失，折了夏侯德，韓浩。今聞劉備
親自領兵來取漢中，可速奏魏王，早發精兵猛將，前來策應。」夏侯淵便差人報知曹洪
。

　　洪星夜前到許都市計畫，稟知曹操。操大驚，急聚文武商議發兵救漢中。長史劉曄
進曰：「漢中若失，中原震動。大王休辭勞苦，必須親自征討。」操自悔曰：「恨當時
不用卿言，以致如此！」忙傳令旨，起兵四十萬親征。時建安二十三年秋七月也。曹操
兵分三路而進：前部先鋒夏侯惇，操自領中軍，使曹休押後。三軍陸續起行。操騎白馬
金銨，玉帶錦衣。武士手執大紅羅銷金傘蓋。左右金瓜銀鉞，鐙棒戈矛。打日月龍鳳旌
旗。護駕龍虎官軍二萬五千，分為五隊，每隊五千，按青黃赤白黑五色。旗旛甲馬，並
依本色。光輝燦爛，極其雄壯。

　　兵出潼關，操在馬上，望見一簇林木，極其茂盛，問近侍曰：「此何處也﹖」答曰
：「此名藍田。林木之間，乃蔡邕莊也。今邕女蔡琰，與其夫董祀居此。」原來操與蔡
邕相善。先時其女蔡琰，乃衛道玠之妻；後被北方擄去，於北地生二子，作胡笳十八拍
，流入中原。操深憐之，使人持千金入北方贖之。左賢王懼操之勢，送蔡琰還漢。操乃
以琰配董祀為妻。

　　當日到莊前，因想起蔡邕之事，令軍馬先行，操引近侍百餘騎，到莊門下馬。時董
祀出仕於外，止有蔡琰在家。琰聞操至，忙出迎接。操至堂，琰問卷起居畢，侍立於側
。操偶見壁間懸一碑文圖軸，起身觀之，問於蔡琰。琰答曰：「此乃曹娥之碑也，昔和
帝時，上虞有一巫者，名曹旴，能娑婆樂神；五月五日，醉舞舟中，墮江而死。其女年
十四歲，遶江啼哭七晝夜，跳入波中；後五日，負父屍浮於江面；里人葬之江邊。上虞
令度尚奏聞朝廷，表為孝女。度尚令邯鄲淳作文鐫碑以記其事。時邯鄲淳年方十三歲，
文不加點，一揮而就，立石墓側，時人奇之。妾父蔡邕聞而往觀，時日已暮，乃於暗中
以手摸碑文而讀之，索筆大書八字於其背。後人鐫石，並未鐫此八字。」操讀八字云
：「黃絹幼婦，外孫虀臼。」操問琰曰：「汝解此意否﹖」琰曰：「雖先人遺筆，妾實
不解其意。」操回顧眾謀士曰：「汝等解否﹖」眾皆不能答。於內一人出曰：「某已解
其意。」操視之，乃主簿楊脩也。操曰：「卿且勿言，容吾思之。」遂辭了蔡琰，引眾
出莊。上馬行三里，忽省悟，笑謂脩曰：「卿試言之。」脩曰：「此隱語耳。黃縜乃顏
色之絲也。色傍加絲，是『絕』字。幼婦者，少女也。女傍少字，是『妙』字。外孫乃
女之子也。女傍子字，是『好』字。虀臼乃五辛之器也。受傍辛字，是『辭』字。總而
言之，是『絕妙好辭』四字。」操大驚曰：「正合孤意！」眾皆歎羡楊脩才識之敏。

　　不一日，軍至南鄭。曹洪接著，備言張郃之事。操曰：「非郃之罪『勝負乃兵家常
事』耳。」洪曰：「目今劉備使黃忠攻打定軍山，夏侯淵知大王兵至，固守未曾出戰。
」操曰：「若不出戰，是示懦也。」便差人持節到定軍山，教夏侯淵進兵。劉瞱諫曰：
「淵性太剛，恐中奸計。」操乃手書與之。使命持節到淵營。淵接入。使者出書，淵拆
視之。略曰：「凡為將者，當以剛柔相濟，不可徒恃其勇。若但任勇，則是一夫之敵耳
。吾今屯大軍於南鄭，欲觀卿之『妙才，』勿辱二字可也。」

　　夏侯淵覽畢大喜，打發使命回訖，乃與張郃商議曰：「今魏王率大兵屯於南鄭，以
討劉備。吾與汝久守此地，豈能建立功業﹖來日吾出戰，務要生擒黃忠。」張郃曰：「
黃忠謀勇兼備，況有法正相助，不可輕敵。此間山路險峻，只宜堅守。」淵曰：「若他
人建了功勞，吾與汝有何面目見魏王耶﹖汝只守山，吾去出戰。」遂下令曰：「誰敢出
哨誘敵﹖」夏侯尚曰：「吾願往。」淵曰：「汝去出哨，與黃忠交戰，只宜輸，不宜贏
。吾有妙計，如此如此。」尚受令，引三千軍離定軍山大寨前行。

　　卻說黃忠與法正屯兵於定軍山口，累次挑戰，夏侯淵堅守不出；欲要進攻，又恐山
路危險，難以料敵，只得據守。是日，忽報山上曹兵下來搦戰。黃忠恰待引兵出迎，牙
將陳式曰：「將軍休動，某願當之。」

　　忠大喜，遂令陳式引軍一千出山口列陣。夏侯尚兵至，遂與交鋒。不數合，尚詐敗
而走。式趕去，行到半路，被兩山上擂石砲石，打將下來，不能前進。正欲回時，背後
夏侯淵引兵突出，陳式不能抵當，被夏侯淵生擒回寨。部卒多降。有敗軍逃得性命，回
報黃忠，說陳式被擒。忠慌與法正商議。正曰：「淵為人輕躁，恃勇少謀；可激勵士卒
，拔寨前進，步步為營，誘淵來戰而擒之。此乃『反客為主』之法。」

　　忠用其謀，將應有之物，盡賞三軍，歡聲滿谷，願效死戰。黃忠即日拔寨而進，步
步為營；每營住數日，又進。淵聞知。欲出戰。張郃曰：「此乃反客為主之計，不可出
戰；戰則有失。」淵不從，令夏侯尚領數千兵出戰，直到黃忠寨前。忠上馬提刀出迎，
與夏侯尚交馬，只一合，生擒夏侯尚歸寨。餘皆敗走，回報夏侯淵。淵急使人到黃忠寨
，言願將陳式來換夏侯尚。忠約定來日陣前相換。

　　次日，兩軍皆到山谷闊處，布成陣勢。黃忠，夏侯淵，各立馬於本陣門旗之下。黃
忠帶著夏侯尚，夏侯淵帶著陳式，各不與袍鎧，只穿蔽體薄衣。一聲鼓響，陳式，夏侯
尚，各望本陣奔回。夏侯尚比及到陣門時，被黃忠一箭，射中後心。尚帶箭而回。淵大
怒，驟馬逕取黃忠。忠正要激淵廝殺。兩將交馬，戰到二十餘合，曹營內忽然鳴金收兵
。淵慌撥馬而回，被忠乘勢殺了一陣。淵回陣問押陣官：「為　何鳴金﹖」答曰：「某
見山凹中有蜀兵旗旛數處，恐是伏兵，故急招將軍回。」

　　淵信其說，遂堅守不出。黃忠追到定軍山下，與法正商議。正以手指曰：「定軍山
西，巍然有一座高山，四下皆是險道。此山足可下視定軍山之虛實。將軍若取得此山，
定軍山只在掌中也。」忠仰見山頭稍平，山上有些少人馬。是夜二更，忠引軍士鳴金擊
鼓，直殺上山頂。此山有夏侯淵部將杜襲把守，止有數百餘人。當時見黃忠大隊擁上，
只得棄山而走。

　　忠得了山頂，正與定軍山相對。法正曰：「將軍可守在半山，某居山頂。待夏侯淵
兵至，吾舉白旗為號，將軍卻按兵勿動；待他倦怠無備，吾卻舉起紅旗，將軍便下山擊
之：以逸待勞，必當取勝。」忠大喜，從其計。

　　卻說杜襲引軍逃回，見夏侯淵，說黃忠奪了對山。淵大怒曰；「黃忠占了對山，不
容我不出戰。」張郃諫曰：「此乃法正之謀也。將軍不可出戰，只宜堅守。」淵曰：「
占了吾對山，觀吾虛實，如何不出戰﹖」郃苦諫不聽。淵分軍圍住對山，大罵挑戰。法
正在山上舉起白旗；任從夏侯淵百般辱罵，黃忠只不出戰。午時以後，法正見曹兵倦怠
，銳氣已墮，多下馬坐息，乃將紅旗招展。鼓角齊鳴，喊聲大震。黃忠一馬當先，馳下
山來，猶如天崩地塌之勢。夏侯淵措手不及，被黃忠趕到麾蓋之下，大喝一聲，猶如雷
吼。淵未及相迎，黃忠寶刀已落，連頭帶肩，砍為兩段。後人有詩讚黃忠曰：蒼頭臨大
敵，皓首逞神威。力趁雕弓發，風迎雪刃揮。雄聲如虎吼，駿馬似龍飛。獻馘功勳重，
開疆展帝畿。

　　黃忠斬了夏侯淵，曹兵大潰，各自逃生。黃忠乘勢去奪定軍山，張郃領兵來迎。忠
與陳式兩人夾攻，混殺一陣，張郃敗走。忽然山傍閃出一彪人馬，當住去路；為首一員
大將，大叫：「常山趙子龍在此！」張郃大驚，引敗軍奪路，望定軍山而走。只見前面
一枝兵來迎，乃杜襲也。襲曰：「今定軍山已被劉封，孟達奪了。」

　　郃大驚，遂與杜襲引敗兵到漢水紮營；一面令人飛報曹操。操聞淵死，放聲大哭，
方悟管輅所言：「三八縱橫，」乃建安二十四年也；「黃豬遇虎，」乃歲在己亥正月也
；「定軍之南，」乃定軍山之南也；「傷折一股，」乃淵與操有兄弟之親情也。

　　操令人尋管輅時，不知何處去了。操深恨黃忠，遂親統率大軍，來定軍山與夏侯淵
報讎，令徐晃作先鋒。行到漢水，張郃，杜襲，接著曹操。二將曰：「今定軍山已失，
可將米倉山糧草移於北山寨中屯積，然後進兵。」曹操依允。

　　卻說黃忠斬了夏侯淵首級，來葭萌關上見玄德獻功。玄德大喜，加忠為征西大將軍
，設宴慶賀。忽牙將張著來報說：「曹操自引大軍二十萬，來與夏侯淵報讎。目今張郃
在米倉山搬運糧草，移於漢水北山腳下。」孔明曰：「今操引大兵至此，恐糧草不敷，
故勒兵不進；若得一人深入其境，燒其糧草，奪其輜重，則操之銳氣挫矣。」黃忠曰：
「老夫願當此任。」孔明曰：「操非夏侯淵之比，不可輕敵。」玄德曰：「夏侯淵雖是
總帥，乃一勇夫耳，安及張郃﹖若斬得張郃，勝斬夏侯淵十倍也。」忠奮然曰：「吾願
往斬之。」孔明曰：「你可與趙子龍同領一枝兵去；凡事計議而行，看誰立功。」忠
應允便行。孔明就令張著為副將同去。雲謂忠曰：「今操引二十萬眾，分屯十營，將軍
在主公前要去奪糧，非小可之事。將軍當用何策﹖」忠曰：「看我先去，如何﹖」雲曰
：「等我先去。」忠曰：「我是主將，你是副將，如何爭先﹖」雲曰：「我與你都一般
為主公出力，何必計較﹖我二人拈鬮，拈著的先去。」忠依允。當時黃忠拈著先去。雲
曰：「既將軍先去，某當相助。可約定時刻。如將軍依時而還，某按兵不動；若將軍過
時而不還，某即引軍來接應。」忠曰：「公言是也。」

　　於是二人約定午時為期。雲回本寨，謂部將張翼曰：「黃漢升約定明日去奪糧草，
若午時不回，我當往助。吾營前臨漢水，地勢危險；我若去時，汝可謹守寨柵，不可輕
動。」張翼應諾。

　　卻說黃忠回到寨中，謂副將張著曰：「我斬了夏侯淵，張郃喪膽；吾明日領命去劫
糧草，只留五百軍守營。你可助吾。今夜三更，盡皆飽食；四更離營，殺到北山腳山下
，先捉張郃，後劫糧草。」張著依令。當夜黃忠領人馬在前，張著在後，偷過漢水，直
到北山之下。東方日出，見糧積如山。有些少軍士看守，見蜀兵到，盡棄而走。黃忠教
馬軍一齊下馬，取柴堆於米糧之上。正欲放火。張郃兵到，與忠混戰一處。曹操聞知，
急令徐晃接應。晃領兵前進，將黃忠困在垓心。張著引三百軍走脫，正要回寨，忽一枝
兵撞出，攔住去路；為首大將，乃是文聘；後面曹兵又至，把張著圍住。

　　卻說趙雲在營中，看看等到午時，不見忠回，急忙披桂上馬，引三千軍向前接應；
臨行，謂張翼曰：「汝可堅守營寨。兩壁廂多設弓弩，以為準備。」

　　翼連聲應諾。雲挺鎗驟馬直殺往前去。迎頭一將攔住，乃文聘部將慕容烈也，拍馬
舞刀來迎趙雲；被雲手起一鎗刺死。曹兵敗走。雲直殺入重圍，又一枝兵截住；為首乃
魏將焦柄。雲喝問曰：「蜀兵何在﹖」炳曰：「已殺盡矣！」雲大怒，驟馬一槍又刺死
焦柄。殺散餘兵，直至北山之下，見張郃，徐晃，兩人圍住黃忠，軍士被困多時。雲大
喊一聲，挺槍驟馬，殺入重圍；左衝右突，如入無人之境；那鎗渾身上下，若舞梨花；
遍體紛紛，如飄瑞雪。

　　張郃，徐晃，心驚膽戰，不敢迎戰。雲救出黃忠，且戰且走；所到之處，無人敢阻
。操於高處望見，驚問眾將曰：「此何人也﹖」有識者告曰：「此乃常山趙子龍也。」
操曰：「昔日當陽，長阪，英雄尚在！」急傳命曰：「所到之處，不許輕敵。」

　　趙雲救了黃忠，殺透重圍，有軍士指曰：「東南上圍的，必是副將張著。」雲不回
本寨，遂望東南殺來。所到之處，但見「常山趙雲」四字旗號，曾在當陽，長阪，知其
勇者，互相傳說，盡皆逃竄。雲又救了張著。

　　曹操見雲東衝西突，所向無前，莫敢迎敵，─救了黃忠，又救了張著，─奮然大怒
，自領左右將士來趕趙雲。雲已殺回本寨。部將張翼接著，望見後面塵起，知是曹兵追
來。即謂雲曰：「追兵漸近，可令軍士閉上寨門，上敵樓防護。」雲喝曰：「休閉寨門
，汝豈不知吾昔在當陽，長阪時，單槍匹馬，覷曹兵八十三萬如草芥！今有軍有將，又
何懼哉！」遂撥弓拏手於寨外壕中埋伏；將營內旗槍，盡皆倒偃；金鼓不鳴。雲匹馬單
槍，立於營門之外。

　　卻說張郃，徐晃，領兵追至蜀寨，天色已暮；見寨中偃旗息鼓，又見趙雲匹馬單槍
，立於營外，寨門大開，二將不敢前進。正疑之間，曹操親到，急催督眾軍向前。眾軍
聽令，大喊一聲，殺奔營前；見趙雲全然不動，曹兵翻身就回。趙雲把槍一招，壕中弓
拏齊發。時天色昏黑，正不知蜀兵多少。操先撥馬回走。只聽得後面喊聲大震，鼓角齊
鳴，蜀兵趕來。曹兵自相踐踏；擁到漢水河邊，落水死者，不知其數。趙雲，黃忠，張
著，各引兵一枝，追殺甚急。

　　操正奔走間，忽劉封，孟達，率二枝兵，從米倉山路殺來，放火燒糧草。操棄了北
山糧草，忙回南鄭。徐晃，張郃，紮腳不住，亦棄本寨而走。趙雲占了曹寨，黃忠了糧
草，漢水所得軍器無數，大獲勝捷，差人去報玄德。玄德遂同孔明前至漢水，問趙雲的
部卒曰：「子龍如何廝殺﹖」軍士將子龍救黃忠拒漢水之事，細述一遍。玄德大喜，看
了山前山後險峻之路，欣然謂孔明曰：「子龍一身都是膽也！」後人有詩讚曰：昔日戰
長阪，威風猶未減。突陣顯英雄，被圍施勇敢。鬼哭與神號，天驚並地慘。常山趙子龍
，一身都是膽！

　　於是玄德號子龍為虎威將軍，大勞將士，歡宴至晚。忽報曹操復遣大軍從斜谷小路
而進，來取漢水。玄德笑曰：「操此來無能為也。我料必得漢水矣。」乃率兵於漢水之
西以迎之。曹操命徐晃為先鋒，前來決戰。帳前一人出曰：「某深知地埋，願助徐將軍
同去破蜀。」

　　操視之，乃巴西，巖渠人也：姓王，名平，字子均；見充牙門將軍。操大喜，遂命
王平為副先鋒，相助徐晃。操屯兵於定軍山北。徐晃，王平，引軍至漢水，晃令前軍渡
水列陣。平曰：「軍若渡水，儻要急退，如之奈何﹖」晃曰：「昔韓信背水為陣，所謂
『置之死地而後生』也。」平曰：「不然。昔者韓信料敵人無謀而用此計。今將軍能料
趙雲，黃忠之意否﹖」晃曰：「汝可引步軍拒敵，看我引馬軍破之。」遂令搭起浮橋，
隨即過河來戰蜀兵。正是：魏人妄意宗韓信，蜀相那知是子房？未知勝負如何，且看下
文分解。

第七十二回：諸葛亮智取漢中，曹阿瞞兵退斜谷

　　卻說徐晃引軍渡漢水，王平苦諫不聽，渡過漢水紮營。黃忠，趙雲，告玄德曰：「
某等各引本部兵去迎曹兵。」玄德應允。二人引兵而行。忠謂雲曰：「今徐晃恃勇而來
，且休與敵；待日暮兵疲，你我分兵兩路擊之，可也。」雲然之，各引一軍據住寨柵。
徐晃引兵從辰時搦戰，直至申時，蜀兵不動。晃盡教弓弩手向前，望蜀營射去。黃忠謂
趙雲曰：「徐晃令弓弩射者，其軍必將退也；可乘時擊之。」

　　言未已，忽報曹兵後隊，果然退動。於是蜀營鼓聲大震，黃忠領兵左出，趙雲領兵
右出。兩下夾攻，徐晃大敗。軍士逼入漢水，死者無數。晃死戰得脫，回營責王平曰：
「汝見吾軍勢將危，如何不救？」平曰：「我若來救，此寨亦不能保。我曾諫公休去，
公不肯聽，以致此敗。」

　　晃大怒，欲殺王平。平當夜引本部軍就營中放起火來，曹兵大亂，徐晃棄營而走。
王平渡漢水來投趙雲。雲引見玄德。王平盡言漢水地理。玄德大喜曰：「孤得王子均，
取漢中無疑矣。」遂命王平為偏將軍，領鄉導使。

　　卻說徐晃逃回見操，說王平反去降劉備矣。操大怒，親統大軍來奪漢水寨柵。趙雲
恐孤軍難立，遂退於漢水之西。兩軍隔水相拒。玄德與孔明來觀形勢。孔明見漢水上流
頭，有一帶土山，可伏千餘人；乃回到營中。喚趙雲吩咐：「汝可引五百人，皆帶鼓角
，伏於土山之下；或半夜，或黃昏，只聽我營中砲響，砲響一番，擂鼓一番，只不要出
戰。」

　　子龍受計去了。孔明卻在高山上暗窺。次日，曹兵到來搦戰，蜀營中一人不出，弓
弩亦都不發。曹兵自回。當夜更深，孔明見曹營燈火方息，軍士歇定，遂放號砲。子龍
聽得，令鼓角齊鳴。曹兵驚慌，只疑劫寨。及至出營，不見一軍；方纔回營欲歇，號砲
又響，鼓角又鳴；吶喊震地，山谷應聲。曹兵徹夜不安。一連三夜，如此驚疑，操心怯
拔寨，退三十里，就空闊處紮營。孔明笑曰：「曹操雖知兵法，不知詭計。」遂請玄德
親渡漢水，背水結營。玄德問計，孔明曰：「可如此如此。」

　　曹操見玄德背水下寨，心中疑惑，使人來下戰書。孔明批來日決戰。次日，兩軍會
於中路五界山前，排成陣勢。操出馬立於門旗下，兩行布列龍鳳旌旗，擂鼓三通，喚玄
德答話。玄德引劉封，孟達，並川中諸將而出。操揚鞭大罵曰：「劉備忘恩失義，反叛
朝廷之賊！」玄德曰：「吾乃大漢宗親，奉詔討賊。汝上弒母后，自立為王，僭用天子
鑾輿，非反而何？」

　　操怒，命徐晃出馬來戰。劉封出迎。交戰之時，玄德先走入陣。封敵晃不住，撥馬
便走。操下令：「捉得劉備，便為西川之王。」大軍一齊吶喊殺過陣來。蜀兵望漢水而
逃，盡棄營寨；馬匹軍器，丟滿道上。曹軍競相爭取。操急鳴金收軍。眾將曰：「某等
正待捉劉備，大王何故收軍？」操曰：「吾見蜀兵背漢水安營：其可疑一也；多棄馬匹
軍器，其可疑二也。可急退軍，休取衣物。」遂下令曰：「妄取一物者立斬。火速退兵
。」

　　曹兵方回頭時，孔明號旗舉起。玄德中軍領兵便出，黃忠左邊殺來，趙雲右邊殺來
。曹兵大潰而逃。孔明連夜追趕。操傳令軍回南鄭。只見五路火起。原來魏延，張飛，
得嚴顏代守閬中，分兵殺來，先得了南鄭。

　　操心驚，望陽平關而走。玄德大兵追至南鄭，褒州。安民已畢，玄德問孔明曰：「
曹操此來，何敗之速也？」孔明曰：「操平生為人多疑，雖能用兵，疑則多敗。吾以疑
兵勝之。」玄德曰：「今操退守陽平關，其勢已孤，先生將何策以退之？」孔明曰：「
亮已算定了。」便差張飛，魏延，分兵兩路去截曹操糧道，令黃忠，趙雲，分兵兩路去
放火燒山。四路軍將，各引鄉導官軍去了。

　　卻說曹操退守陽平關，令軍哨探。回報曰：「今蜀兵將遠近小路，盡皆塞斷；砍柴
去處，盡放火燒絕；不知兵在何處。」

　　操正疑惑間，又報張飛，魏延，分兵劫糧。操問曰：「誰敢敵張飛？」許褚曰：「
某願往！」操令許褚引一千精兵，去陽平關路上護接糧草。解糧官接著，喜曰：「若非
將軍到此，糧不得到陽平矣。」遂將車上的酒肉，獻與許褚。褚痛飲，不覺大醉，便乘
酒興，催糧車行。解糧官曰：「日已暮矣，前褒州之地，山勢險惡，未可過去。」褚曰
：「吾有萬夫之勇，豈懼他人哉！今夜乘著月色，正好使糧車行走。」

　　許褚當先，橫刀縱馬，引軍前進。二更已後，往褒州路上而來。行至半路，忽山凹
裏鼓角震天，一枝軍當住。為首大將，乃張飛也，挺矛縱馬，直取許褚。褚舞刀來迎，
卻因酒醉，敵不住張飛；戰不數合，被飛一矛刺中肩膀，翻身落馬；軍士急忙救起，退
後便走。張飛盡奪糧草車輛而回。

　　卻說眾將保著許褚，回見曹操。操令醫士療治金瘡，一面親自提兵來與蜀兵決戰。
玄德引軍出迎。兩陣對圓，玄德令劉封出馬。操罵曰：「賣履小兒，常使假子拒敵；吾
若喚黃鬚兒來，汝假子為肉泥矣！」劉封大怒，挺鎗驟馬，逕取曹操。操令徐晃來迎，
封詐敗而走。操引兵追趕，蜀兵營中，四下砲響，鼓角齊鳴。操恐有伏兵。急教退軍。
曹兵自相踐踏，死者極多。奔回陽平關，方纔歇定，蜀兵趕到城下，東門放火，西門吶
喊；南門放火，北門擂鼓。操大懼，棄關而走。蜀兵從後追襲。

　　操正走之間，前面張飛引一枝兵截住，趙雲引一枝兵從背後殺來，黃忠又引兵從褒
州殺來。操大敗。諸將保護曹操，奪路而走。方逃至斜谷界口，前面塵頭忽起，一枝兵
到。操曰：「此軍若是伏兵，吾休矣！」及兵將近，乃操次子曹彰也。

　　彰字子文，少善騎射；膂力過人，能手格猛獸。操嘗戒之曰：「汝不讀書而好弓馬
，此匹夫之勇，何足貴乎？」彰曰：「大丈夫當學衛青，霍去病，立功沙漠，長驅數十
萬眾，縱橫天下；何能作博士耶？」操嘗問諸子之志。彰曰：「好為將。」操問：「為
將何如？」彰曰：「披堅執銳，臨難不顧，身先士卒；賞必行，罰必信。」操大笑。建
安二十三年，代郡，烏桓反，操令彰引兵五萬討之；臨行戒之曰：「『居家為父子，受
事為君臣』。法不徇情，爾宜深戒。」彰到代北，身先戰陣，直殺至桑乾，北方皆平；
因聞操在陽平關，故來助戰。

　　操見彰至，大喜曰：「我黃鬚兒來，破劉備必矣！」遂勒兵復回，於斜谷界口安營
。有人報玄德，言曹彰到。玄德問曰：「誰敢去戰曹彰？」劉封曰：「某願往。」孟達
又說要去。玄德曰：「汝二人同去，看誰成功。」各引兵五千來迎。劉封在先，孟達在
後。曹彰出馬與封交戰，只三合，封大敗而回。孟達引兵前進，方欲交鋒，只見曹兵大
亂。

　　原來馬超，吳蘭，兩軍殺來，曹兵驚動。孟達引兵夾攻。馬超士卒，蓄銳日久，到
此耀武揚威，勢不可當。曹兵敗走。曹彰正遇吳蘭，兩個交鋒，不數合，曹彰一戟刺吳
蘭於馬下。三軍混戰。操收兵於斜谷界口紮住。操屯兵日久，欲要進兵，又被馬超拒守
；欲收兵回，又恐被蜀兵恥笑；心中猶豫不決。適庖官進雞湯。操見碗中有雞肋，因而
有感於懷。

　　正沈吟間，夏侯惇入帳，稟請夜間口號。操隨口曰：「雞肋！雞肋！」惇傳令眾官
，都稱「雞肋」。行軍主簿楊脩，見傳「雞肋」二字，便教隨行軍士，各收拾行裝，準
備歸程。有人報知夏侯惇。惇大驚，遂請楊脩至帳中問曰：「公何收拾行裝？」脩曰：
「以今夜號令，便知魏王不日將退兵歸也。雞肋者，食之無味，棄之可惜。今進不能勝
，退恐人笑，在此無益，不如早歸。來日魏王必班師矣，故先收拾行裝，免得臨行慌亂
。」夏侯惇曰：「公真知魏王肺腑也！」遂亦收拾行裝。

　　於是寨中諸將，無不準備歸計。當夜曹操心亂，不能穩睡，遂手提鋼斧，遶寨私行
。只見夏侯惇寨內軍士，各準備行裝。操大驚，急回帳召惇問其故。惇曰：「主簿楊德
祖，先知大王欲歸之意。」操喚楊脩問之，脩以雞肋之意對。操大怒曰：「汝怎敢造謠
，亂我軍心！」喝刀斧手推出斬之，將首級號令於轅門外。　

　　原來楊脩為人恃才放曠，數犯曹操之忌。操嘗造花園一所；造成，操往觀之，不置
褒貶，只取筆於門上書一「活」字而去。人皆不曉其意。脩曰：「『門』內添『活』字
，乃『闊』字也。丞相嫌園門闊耳。」於是再築牆圍。改造停當，又請操觀之。操大喜
，問曰：「誰知吾意？」左右曰：「楊脩也。」操雖稱美，心甚忌之。

　　又一日，塞北送酥一盒至。操自寫「一合酥」三字於盒上，置之案頭。修入見之，
竟取匙與眾分食訖。操問其故，脩答曰：「盒上明書『一人一口酥，』豈敢違丞相之命
乎？」操雖喜笑，而心惡之。

　　操恐人暗中謀害己身，常分付左右：「吾夢中好殺人；凡吾睡著，汝等切勿近前。
」一日，晝寢帳中，落被於地。一近侍慌取覆蓋。操躍起拔劍斬之，復上床睡；半晌而
起，佯驚問：「何人殺吾近侍？」眾以實對。操痛哭，命厚葬之。人皆以為操果夢中殺
人。惟脩知其意，臨葬時指而歎曰：「丞相非在夢中，君乃在夢中耳！」操聞而愈惡之
。

　　操第三子曹植，愛脩之才，常邀脩談論，終夜不息。操與眾商議，欲立植為世子。
曹丕知之，密請朝歌長吳質入內府商議；因恐有人知覺，乃用大簏藏吳質於中，只說是
絹匹在內，載入府中。脩知其事，逕來告操。操令人於丕府門伺察之。丕慌告吳質。質
曰：「無憂也。明日用大簏裝絹，再入以惑之。」丕如其言，以大簏載絹入。使者搜看
簏中，果絹也，回報曹操。操因疑脩譖害曹丕，愈惡之。

　　操欲試曹丕，曹植之才幹。一日，令各出鄴城門；卻密使人分付門吏，令勿放出。
曹丕先至。門吏阻之，丕只得退回。植聞知，問於脩。脩曰：「君奉王命而出，如有阻
當者，竟斬之可也。」植然其言。及至門，門吏阻住。植叱曰：「吾奉王命，誰敢阻當
！」立斬之。於是曹操以植為能。後有人告操曰：「此乃楊脩之所教也。」操大怒，因
此亦不喜植。

　　修又嘗為曹植作答教十餘條。但操有問，植即依條答之。操每以軍國之事問植，植
對答如流，操心中甚疑。後曹丕暗買植左右，偷答教來告操。操見了大怒曰：「匹夫安
敢欺我耶！」此時已有殺脩之心。今乃借惑亂軍心之罪殺之。修死年三十四歲。後人有
詩嘆曰：聰明楊德祖，世代繼簪纓。筆下龍蛇走，胸中錦繡成。閒談驚四座，捷對冠群
英。身死因才誤，非關欲退兵。

　　曹操既殺楊脩，佯怒夏侯惇，亦欲斬之。眾官告免。操乃叱退夏侯惇，下令來日進
兵。次日，兵出斜谷界口，前面一軍相迎，為首大將乃魏延也。操招魏延歸降，魏延大
罵。操令龐德出戰。

　　二將正鬥間，曹寨內火起。人報馬超劫了中後二寨。操拔劍在手曰：「諸將退後者
斬！」眾將努力上前。魏延詐敗而走，操方麾軍回戰馬超，自立馬於高阜處，看兩軍爭
戰。忽一彪軍撞至面前，大叫：「魏延在此！」拈弓搭箭，射中曹操。操翻身落馬。延
棄弓綽刀，驟馬上山坡來殺曹操。刺斜裏閃出一將，大叫：「休傷吾主！」視之，乃龐
德也。德奮力向前，戰退魏延，保操前行。

　　馬超兵已退。操帶傷歸寨。原來被魏延射中人中，折卻門牙兩個，急令醫士調治。
方憶楊脩之言，隨將脩屍收回厚葬，就令班師；卻教龐德斷後。操臥於氈車之中，左右
虎賁軍護衛而行。忽報斜谷山上兩邊火起，伏兵趕來。曹兵人人驚恐。正是：依稀昔日
潼關厄，彷彿當年赤壁危。未知曹操性命如何，且看下文分解。

第七十三回：玄德進位漢中王，雲長攻拔襄陽郡

　　卻說曹操退兵至斜谷，孔明料他必棄漢中而走，故差馬超等諸將，分兵十數路，不
時攻劫；因此操不能久住。又被魏延射了一箭，急急班師。三軍銳氣墮盡。前隊纔行，
兩下火起，乃是馬超伏兵追趕。曹兵人人喪膽。操令軍士急行，曉夜奔走無停；直至京
兆，方始安心。

　　且說玄德命劉封、孟達、王平等，攻取上庸諸郡。申耽等聞操已棄漢中而走，遂皆
投降。玄德安民已定，大賞三軍，人心大悅。於是眾將皆有推尊玄德為帝之心；未敢逕
啟，卻來稟告諸葛軍師。孔明曰：「吾意已有定奪了。」隨引法正等入見玄德曰：「今
曹操專權，百姓無主；主公仁義著於天下，今已撫有兩川之地，可以應天順人，即皇帝
位，名正言順，以討國賊。事不宜遲，便請擇吉。」

　　玄德大驚曰：「軍師之言差矣。劉備雖然漢之宗室，乃臣子也；若為此事，是反漢
矣。」孔明曰：「非也。方今天下分崩，英雄並起，各霸一方，四海才德之士，捨死亡
生而事其上者，皆欲攀龍附鳳，建立功名也。今主公避嫌守義，恐失眾人之望。願主公
熟思之。」玄德曰：「要吾僭居尊位，吾必不敢。可再商議長策。」諸將齊言曰：「主
公若只推卻，眾心解矣。」

　　孔明曰：「主公平生以義為本，未肯便稱尊號。今有荊、襄兩川之地，可暫為漢中
王。」玄德曰：「汝等雖欲尊吾為王，不得天子明詔，是僭也。」孔明曰：「今宜從權
，不可拘執常理。」張飛大叫曰：「異姓之人，皆欲為君，何況哥哥乃漢朝宗派！莫說
漢中王，就稱皇帝，有何不可！」玄德叱曰：「汝勿多言！」孔明曰：「主公宜從權變
，先進位漢中王，然後表奏天子，未為遲也。」

　　玄德再三推遲不過，只得依允。建安二十四年秋七月，築壇於沔陽，方圓九里，分
布五方，各設旌旗儀仗。群臣皆依次序排列。許靖、法正請玄德登壇，進冠冕璽綬訖，
面南而坐，受文武官員拜賀為漢中王。子劉禪立為王世子。封許靖為太傅，法正為尚書
令。諸葛亮為軍師，總理軍國重事。封關羽、張飛、趙雲、馬超、黃忠為五虎大將軍；
魏延為漢中太守。其餘各擬功勳定爵。

　　玄德既為漢中王，遂修表一道，差人齎赴許都。表曰：

　　備以具臣之才，荷上將之任，總督三軍，奉辭於外；不能掃除寇難，靖匡王室，久
使陛下聖教陵遲；六合之內，否而未泰，惟憂反側，疢如疾首。

　　曩者，董卓造為亂階，自是之後，群凶縱橫，殘剝海內。賴陛下聖德威臨，人臣同
應，或忠義奮討，或上天降罰，暴逆並殪，以漸冰消。惟獨曹操，久未梟除，侵擅國權
，恣心極亂。臣昔與車騎將軍董承圖謀討操，事機不密，承見陷害。臣播越失據，忠義
不果，遂使操窮凶極逆。主后戮殺，皇子鴆害。雖糾合同盟，念在奮力；懦弱不武。歷
年未效。常恐殞越，辜負國恩；寤寐永歎，夕惕若厲。

　　今臣群僚，以為在昔虞書，敦敘九族，庶明勵冀，帝王相傳，此道不廢。周監二代
，並建諸姬，實賴普、鄭夾輔之力。高祖龍興，尊王之弟，大啟九國，卒斬諸呂，以安
大宗。今操惡直醜正，實繁有徒，包藏禍心，篡盜已顯；既宗室微弱，帝族無位，斟酌
古式，依假權宜：上臣為大司馬漢中王。

　　臣伏自三省，受國厚恩，荷任一方，陳力未效，所獲已過，不宜復忝高位，以重罪
謗。群僚見逼，迫臣以義。臣退惟寇賊不梟，國難未已；宗廟傾危，社稷將墜；誠臣憂
心碎首之日。若應權通變，以寧靜聖朝，雖赴水火，所不得辭。輒順眾議，拜受印璽，
以崇國威。

　　仰惟爵號，位高寵厚；俯思報效。憂深責重；驚怖惕息，如臨於谷，敢不盡力輸誠
，獎勵六師，率齊群義，應天順時，撲討兇逆，以寧社稷？謹拜表以聞。

　　表到許都，曹操在鄴郡聞知玄德自立為漢中王，大怒曰：「織蓆小兒，安敢如此！
吾誓滅之！」即時傳令，盡起傾國之兵，赴兩川與漢中王決雌雄。一人出班諫曰：「大
王不可因一時之怒，親勞車駕遠征。臣有一計，不須張弓隻箭，令劉備在蜀自受其禍；
待其兵衰力盡，只須一將往征之，便可成功。」

　　操視其人，乃司馬懿也。操喜問曰：「仲達有何高見？」懿曰：「江東孫權以妹嫁
劉備，而又乘間竊取回去；劉備又據占荊州不還；彼此俱有切齒之恨。今可差一舌辯之
士，齎書往說孫權，使興兵取荊州，劉備必發兩川之兵來救荊州。那時大王興兵去取漢
川，令劉備首尾不能相救，勢必危矣。」

　　操大喜，即修書令滿寵為使，星夜投江東來見孫權。權知滿寵到，遂與謀士商議。
張昭進曰：「魏與吳本無讎；前因聽諸葛之說詞，致兩家連年征戰不息，生靈遭其塗炭
。今滿伯寧來，必有講和之意，可以禮接之。」

　　權依其言，令眾謀士接滿寵入城相見。禮畢，權以賓禮待寵。寵呈上操書，曰：「
吳、魏自來無讎，皆因劉備之故，致生釁隙。魏王差某到此，約將軍攻取荊州，魏王以
兵臨漢川，首尾夾擊。破劉之後，共分疆土，誓不相侵。」

　　孫權覽書畢，設筵相待滿寵，送歸館舍安歇。權與眾謀士商議。顧壅曰：「雖是說
詞，其中有理。今可一面送滿寵回，約會曹操，首尾相擊；一面使人過江探雲長動靜，
方可行事。」諸葛瑾曰：「某聞雲長自到荊州，劉備娶與妻室，先生一子，次生一女。
其女尚幼‧未許字人。某願往與主公世子求婚。若雲長肯許，即與雲長計議共破曹操；
若雲長不肯，然後助曹取荊州。」

　　孫權用其謀，先送滿寵回許都；卻遣諸葛瑾為使，投荊州來。入城見雲長禮畢。雲
長曰：子瑜此來何意？」謹曰：「特來求結兩家之好。吾主吳侯有一子，甚聰明。聞將
軍有一女，來求親。兩家結好，併力破曹。此誠美事，請君侯思之。」雲長勃然大怒曰
：「吾虎女安肯犬子乎！不看汝弟之面，力斬汝首！再休多言！」遂喚左右逐出。

　　瑾抱頭鼠竄，回見吳侯；不敢隱匿，遂以實告。權大怒曰：「何太無禮耶！」便喚
張昭等武官員，商議取荊州之策。步騭曰：「曹操久欲篡漢，所懼者劉備也；今遣使來
令吳興兵吞蜀，此嫁禍於吳也。」權曰：「孤亦欲取荊州久矣。」

　　騭曰：「今曹仁見屯兵於襄陽、樊城，又無長江之險，旱路可取荊州，如何不取，
卻令主公動兵？只此便見其心。主公可遣使去許都見操，令曹仁旱路先起兵取荊州，雲
長必掣荊州之兵而取樊城。若雲長一動，主公可遣一將，暗取荊州，一舉可得矣。」

　　權從其議，即時遣使過江，上書曹操，陳說此事。操大喜，發付使者先回，隨遣滿
寵往樊城助曹仁為參謀官，商議動兵；一面馳檄東吳，令領兵水路接應，以取荊州。
卻說漢中王令魏延總督軍馬，守禦東川。遂引百官回成都。差官起造宮廷，又置館舍，
自成都至白水，建四百餘處館舍郵亭。廣積糧草，多造軍器，以圖進取中原。細作人探
聽得曹操結連東吳，欲取荊州，即飛報入蜀。漢中王忙請孔明商議。孔明曰：「某已料
曹操必有此謀；然吳中謀極多，必教操令曹仁先興兵矣。」漢中王曰：「似此，如之奈
何？」孔明曰：「可差使命就送官誥與雲長，令先起兵取樊城，使敵軍膽寒，自然瓦解
矣。」

　　漢中王大喜，即差前部司馬費詩為使，齎捧誥命投荊州來。雲長出郭，迎接入城。
至公廳禮畢，雲長問曰：「漢中王封我何爵？」詩曰：「『五虎大將』之首。」雲長問
那「五虎將」。詩曰：「關、張、趙、馬、黃是也。」雲長怒曰：「翼德吾弟也；孟起
世代名家；子龍久隨吾兄，即吾弟也：位與吾相並，可也。黃忠何等人，敢與吾同列！
大丈夫終不與老卒為伍！」遂不肯受印。

　　詩笑曰：「將軍差矣。昔蕭何、曹參，與高祖同舉大事，最為親近，而韓信乃楚之
亡將也；然信立位為王，居蕭、曹之上，未聞蕭、曹以此為怨。今漢中王雖有『五虎將
』之封，而與將軍有兄弟之義，視同一體。將軍即漢中王，漢中王即將軍也。豈與諸人
等哉？將軍受漢中王厚恩，當與同休戚，共禍福，不宜計較官號之高下。願將軍熟思之
。」

　　雲長大悟，乃再拜曰：「某之不明，非足下見教，幾誤大事。」即拜受印綬。費詩
方出王，令雲長領兵取樊城。雲長領命，即時便差傅士仁、糜芳二人為先鋒，先引一軍
於荊州城外屯紮；一面設宴城中，款待費詩。

　　飲至二更，忽報城外寨中火起。雲長即披挂上馬，出城看時，乃是傅士仁、糜芳飲
酒，帳遺火，燒著火砲，滿營撼動，把軍器糧草，盡皆燒燬。雲長引兵救撲，至四更方
纔火滅。

　　雲長入城，召傅士仁、糜芳，責之曰：「吾令汝二人作先鋒，不曾出師，先將許多
軍器糧草燒燬，火砲打死本部軍馬；如此誤事，要你二人何用！」叱令斬之。費詩告曰
：「未曾出師，先斬大將，於軍不利。可暫免其罪。」雲長怒氣不息，叱二人曰：「吾
不看費司馬之面，必斬汝二人之首！」乃喚武士各杖四十，摘去先鋒印綬，罰糜芳守南
郡，傅士仁守公安；且曰：「吾若得勝回來之日，稍有差池，二罪俱罰！」

　　二人滿面羞慚，喏喏而去。雲長便令廖化為先鋒，關平為副將，自總中軍，馬良、
伊籍為參軍，一同征進。先是有胡華之子胡班，到荊州來降投關公；公念其舊日相救之
情，甚愛之。令隨費詩入川，見漢中王受爵。費詩辭別關公，帶了胡班自回蜀中去了。

　　且說關公是日祭了帥字大旗，假寐於帳中。忽見一豬，其大如牛，渾身黑色，奔入
帳中，逕咬雲長之足。雲長大怒，急拔劍斬之，聲如裂帛。霎然驚覺，乃是一夢，便覺
左足陰陰疼痛；心中大疑，喚關平至，以夢告之。平對曰：「豬亦有龍象。附足乃是升
騰之意，不必疑忌。」雲長聚眾官於帳下，告以夢兆。或言吉祥者，或言不祥者，眾論
不一。雲長曰：「大丈夫年近六旬，即死亦何憾！」

　　正言間，蜀使至，傳漢中王旨，拜雲長為前將軍，假節銊，都督荊、襄九郡事。雲
長受命訖，眾官拜賀曰：「此足見豬龍之瑞也。」

　　於是雲長坦然不疑，遂起兵奔襄陽大路而來。曹仁正在城中，忽報雲長自領兵來。
仁大驚，欲堅守不出。副將翟元曰：「今魏王令將軍約會東吳取荊州，今彼自來，是送
死也，何故避之？」參謀滿寵諫：「吾素知雲長勇而有謀，未可輕敵。不如堅守，乃為
上策。」驍將夏侯存曰：「此書生之言耳。豈不聞『水來土掩，將至兵迎』？我軍以逸
代勞，自可取勝。」

　　曹仁從其言，令滿寵守樊城，自領兵來迎雲長。雲長知曹兵來，喚關平、廖化二將
，受計而往。與曹兵兩陣對圓。廖化出馬搦戰，翟元出迎。二將戰不多時，化詐敗撥馬
便走，翟元從後追殺，荊州兵退二十里。次日，又來搦戰。夏侯存、翟元一齊出迎，荊
州兵又敗。又追殺二十餘里，忽聽得背後喊聲大震，鼓角齊鳴。曹仁急命前軍速回，背
後關平、廖化殺來，曹兵大亂。曹仁知是中計，先掣一軍飛奔襄陽；離城數里，前面繡
旗招颭，雲長勒馬橫刀，攔住去路。曹仁膽戰心驚，不敢交鋒，望襄陽斜路而走。雲長
不趕。

　　須臾，夏侯存軍至，見了雲長，大怒，便與雲長交鋒；只一合，被雲長砍死。翟元
便走，被關平趕上，一刀斬之。乘勢追殺，曹兵大半死於襄江之中。曹仁退守樊城。

　　雲長得了襄陽，賞軍撫民。隨軍司馬王甫曰：「將軍一鼓而下襄陽，曹兵雖然喪膽
，然以愚意論之：今東吳，呂蒙屯兵陸口，常有吞併荊州之意；倘率兵逕取荊州，如何
奈之？」雲長曰：「吾亦念及此。汝便可提調此事：去沿江上下，或二十里，或三十里
，選高阜處置一烽火臺。每臺用五十軍守之。倘吳兵渡江，夜則明火，晝則舉煙為號。
吾當親往擊之。」

　　王甫曰：「糜芳、傅士仁守二隘口，恐不竭力；必須再得一人以總督荊州。」雲長
曰：「吾已差治中潘濬守之，有何慮焉？」甫曰：「潘濬平生多忌而好利，不可任用。
可差軍前都督糧料官趙累代之。趙累為人忠誠廉直，若用此人，萬無一失。」雲長曰：
「吾素知潘濬為人，今既差定，不必更改。趙累現掌糧料，亦是重事。汝勿多疑，只與
我築烽火臺去。」王甫怏怏拜辭而行。雲長令關平準備船隻渡襄江，攻打樊城。

　　卻說曹仁折了二將，退守樊城，謂滿寵曰：「不聽公言，兵敗將亡，失卻襄陽，如
之奈何？」寵曰：「雲長虎將，足智多謀，不可輕敵，只宜堅守。」

　　正言間，人報雲長渡江而來，攻打樊城。仁大驚。寵曰：「只宜堅守。」部將呂常
奮然曰：「某乞兵數千，願當來軍於襄江之內。」寵諫曰：「不可。」呂常怒曰：「據
汝等文官之言，只宜堅守，何能退敵？豈不聞兵法云：『軍半渡可擊。』？今雲長半渡
襄江，何不擊之？若兵臨城下，將至壕邊，急難抵當矣。」

　　仁即與兵二千，令呂常出樊城迎戰。呂常來至江口，只見前面繡旗開處，雲長橫刀
出馬。呂常卻欲來迎。後面眾軍見雲長神威凜凜，不戰先走，呂常喝止不住。雲長混殺
過來，曹兵大敗，馬步軍折其大半。敗殘軍奔入樊城，曹仁急差人求救。使命星夜至長
安，將書呈上曹操，言：「雲長破了襄陽，現圍樊城甚急；望撥大將前來救援。」

　　曹操指班部內一人而言曰：「汝可去解樊城之圍。」其人應聲而出。眾視之，乃于
禁也。禁曰：「某求一將作先鋒，領兵同去。」操又問眾人曰：「誰敢作先鋒？」一人
奮然出曰：「某願施犬馬之勞，生擒關某，獻於麾下。」操視之大喜。正是：未見東吳
來伺隙，先看北魏又添兵。未知此人是誰，且看下文分解。

第七十四回：龐令明臺櫬決死戰，關雲長放水渰七軍

　　卻說曹操欲使于禁赴樊城救援，問眾將誰敢作先鋒，一人應聲願往。操視之，乃龐
德也。操大喜曰：「關某威震華夏，未逢對手；今遇令名，真勁敵也。」遂加于禁為征
南將軍，加龐德為征西都先鋒，大起七軍，前往樊城。這七軍，皆北方強壯之士。兩員
領軍將校：一名董衡，一名董超。當日引各頭目參拜于禁。董衡曰：「今將軍提七枝重
兵，去解樊城之厄，期在必勝；乃用龐德為先鋒，豈不誤事。」禁驚問其故。衡曰：「
龐德原係馬超手下副將，不得已而降魏；今其故主在蜀，職居『五虎上將』；況其親兄
龐柔亦在西川為官；今使他為先鋒，是潑油救火也。將軍何不啟知魏王，別換一人去？
」

　　禁聞此語，遂連夜入府啟知曹操。操省悟，即喚龐德至階下，令納下先鋒印。德大
驚曰：「某正欲與大王出力，何故不肯見用？」操曰：「孤本無猜疑；但今馬超現在西
川，汝兄龐柔亦在西川，俱佐劉備；孤縱不疑，奈眾口何？」

　　龐德聞之，免冠頓首，流血滿面而告曰：「某自漢中投降大王，每感厚恩；雖肝腦
塗地，不能補報。大王何疑於德也？德昔在故鄉時，與兄同居；嫂甚不賢，德乘醉殺之
；兄恨德入骨髓，誓不相見，恩已斷矣。故主馬超，有勇無謀，兵敗地亡，孤身入川，
今與德各事其主，舊義已絕。德感大王恩遇，安敢萌異志？惟大王察之。」操乃扶起龐
德，撫慰曰：「孤素知卿忠義，前言特以安眾人之心耳。卿可努力建功，卿不負孤，孤
亦必不負卿也。」

　　德拜謝回家，令匠人造一木櫬。次日，請諸友赴席，列櫬於堂。眾親友見之皆驚，
問曰：「將軍出師，何用此不祥之物？」德舉盃謂親友曰：「吾受魏王厚恩，誓以死報
。今去樊城，與關某決戰，我若不能殺彼，必為彼所殺；即不為彼所殺，我亦當自殺：
故先備此櫬，以示無空回之理。」眾皆嗟歎。德喚其妻李氏與其子龐會出，謂其妻曰：
「吾今為先鋒，義當效死疆場。我若死，汝好生看養吾兒。吾兒有異相，長大必當與吾
報讎也。」妻子痛哭送別，德令扶櫬而行。臨行謂部將曰：「吾今去與關某死戰，我若
被關某所殺，汝等急取吾屍置此櫬中；我若殺了關某，吾亦即取其首，置此櫬內，回獻
魏王。」部將五百人皆曰：「將軍如此忠勇，某等敢不竭力相助？」

　　於是引軍前進。有人將此言報知曹操。操喜曰：「龐德忠勇如此，孤何憂焉！」賈
詡曰：「龐德恃血氣之勇，欲與關某決死戰，臣竊慮之。」操然其言，急令人傳旨戒龐
德曰：「關某智勇雙全，切不可輕敵。可取則取，不可取則宜謹守。」龐德聞命，謂眾
將曰：「大王何重視關某也？吾料此去，當挫關某三十年之聲價。」禁曰：「魏王之言
，不可不從。」德奮然趲軍前至樊城，耀武揚威，鳴鑼擊鼓。

　　卻說關公正坐帳中，忽探馬飛報：「曹操差于禁為將，領七枝精壯兵到來。前部先
鋒龐德，軍前抬一木櫬，口出不遜之言，誓欲與將軍決一死戰。兵離城止三十里矣。」
關公聞言，勃然變色，美髯飄動，大怒曰：「天下英雄，聞吾之名，無不畏服；龐德豎
子，何敢藐視吾耶！關平一面攻打樊城，吾自去斬此匹夫，以雪吾恨！」平曰：「父親
不可以泰山之重，與頑石爭高下。辱子願代父去戰龐德。」關公曰：「汝試一往，吾隨
後便來接應。」

　　關平出帳，提刀上馬，領兵來迎龐德。兩陣對圓，魏營一面皂旗上大書「南安龐德
」四個白字。龐德青袍銀鎧，鋼刀白馬，立於陣前；背後五百軍兵緊隨，步卒數人肩抬
木櫬而出。關平大罵龐德：「背主之賊！」龐德問部卒曰：「此何人也？」或答曰：「
此關公義子關平也。」德叫曰：「吾奉魏王旨，來取汝父之首！汝乃疥癩小兒，吾不殺
汝！快喚汝父來！」平大怒，縱馬舞刀，來取龐德。德橫刀來迎。戰三十合，不分勝負
，兩家各歇。

　　早有人報知關公。公大怒，令廖化去攻樊城，自己親來迎敵龐德。關平接著，言與
龐德交戰，不分勝負。關公隨即橫刀出馬，大叫曰：「關雲長在此，龐德何不早來受死
！」鼓聲響處，龐德出馬曰：「吾奉魏王旨，特來取汝首！恐汝不信，備櫬在此。汝若
怕死，早下馬受降！」關公大罵曰：「量汝一匹夫，又何能為！可惜我青龍刀斬汝鼠賊
！」縱馬舞刀，來取龐德。德輪刀來迎。二將戰有百餘合，精神倍長。兩軍各看得癡呆
了。魏軍恐龐德有失，急令鳴金收軍，關平恐父年老，亦急鳴金。二將各退。龐德歸寨
，對眾曰：「人言關公英雄，今日方信也。」

　　正言間，于禁至。相見畢，禁曰：「聞將軍戰關公，百合之上，未得便宜，何不且
退軍避之？」德奮然曰：「魏王命將軍為大將，何太弱也？吾來日與關某共決一死，誓
不退避！」禁不敢阻而回。

　　卻說關公回寨，謂關平曰：「龐德刀法慣熟，真吾敵手。」平曰：「俗云：『初生
之犢不懼虎。』父親縱然斬了此人，只是西羌一小卒耳；倘有疏虞，非所以重伯父之託
也。」關公曰：「吾不殺此人，何以雪恨？吾意已決，再勿多言！」次日，上馬引兵前
進。龐德亦引兵來迎，兩陣對圓，二將齊出，更不打話，出馬交鋒。鬥至五十餘合，龐
德撥回馬拖刀而走。關公從後追趕。關平恐有疏失，亦隨後趕去。關公口中大罵：「龐
賊欲使拖刀計，吾豈懼汝？」

　　原來龐德虛作拖刀勢，卻把刀就鞍★（左革右喬）挂住，偷拽雕弓，搭上箭，射將
來。關平眼快，見龐德拽弓，大叫：「賊將休放冷箭！」關公急睜眼看時，弓弦響處，
箭早到來；躲閃不及，正中左臂。關平馬到，救父回營。龐德勒回馬掄刀趕來，忽聽得
本營鑼聲大震。德恐後軍有失，急勒馬回。原來于禁見龐德射中關公，恐他成了大功，
滅禁威風，故鳴金收軍。

　　龐德回馬，問何故鳴金。于禁曰：「魏王有戒：關公智勇雙全。他雖中箭，只恐有
詐，故鳴金收軍。」德曰：「若不收軍，吾已斬了此人也。」禁曰：「緊行無好步，當
緩圖之。」龐德不知于禁之意，只懊悔不已。

　　卻說關公回營，拔了箭頭。幸得箭射不深，用金瘡藥敷之。關公痛恨龐德，謂眾將
曰：「吾誓報此一箭之讎！」眾將對曰：「將軍且待安息幾日，然後與戰未遲。」

　　次日，人報龐德引兵搦戰。關公就要出戰。眾將勸住。龐德令小軍毀罵。關平把住
隘口，分付眾將休報知關公。龐德搦戰十餘日，無人出迎，乃與于禁商議曰：「眼見關
公箭瘡舉發，不能動作；不若乘此機會，統七軍一擁殺入寨中，可救樊城之圍。」于
禁恐龐德成功，只把魏王戒旨相推，不肯動兵。龐德累欲動兵，于禁只是不允；乃移七
軍轉過山口，離樊城北十里，依山下寨。禁自領兵截斷大路，令龐德屯兵於谷後，使德
不能進兵成功。

　　卻說關平見關公箭瘡已合，甚是喜悅。忽聽得于禁移七軍於樊城之北下寨，未知其
謀，即報知關公。公遂上馬，引數騎上高阜處望之，見樊城城上旗號不整，軍士慌亂；
城北十里山谷之內，屯著軍馬；又見襄江水勢甚急。看了半晌，喚鄉導官問曰：「樊城
北十里山谷，是何地名？」對曰：「罾口川也。」關公大喜曰：「于禁必為我擒矣。」
眾軍士問曰：「將軍何以知之？」關公曰：「『于』入『罾口，』豈能久乎？」

　　諸將未信。公回本寨。時值八月秋天，驟雨數日。公令人預備船筏，收拾水具。關
平問曰：「陸地相持，何用水具？」公曰：「非汝所知也。于禁七軍不屯於廣易之地，
而聚於罾口川險隘之處；方今秋雨連綿，襄江之水，必然泛漲；吾已差人堰住各處水口
，待水發時，乘高就船放水，一渰，樊城；罾口川之兵，皆為魚鱉矣。」關平拜服。
卻說魏軍屯於罾口川，連日大雨不止。督將成何來見于禁曰：「大軍屯於川口，地勢甚
低；雖有土山，離營稍遠，今秋雨連綿，軍士艱辛。近有人報說荊州兵移於高阜處，又
於漢水口預備戰筏；倘江水泛漲，我軍危矣。宜早為計。」于禁叱曰：「匹夫惑吾軍心
耶！再有多言者斬之！」成何羞慚而退，卻來見龐德，說此事。德曰：「汝所見甚當。
于將軍不肯移兵，吾明日自移軍屯於他處。」

　　計議方定，是夜風雨大作。龐德坐在帳中，只聽得萬馬爭奔，征鼙震地。德大驚，
急出帳上馬看時，四面八方，大水驟至；七軍亂竄，隨波逐浪者，不計其數；平地水深
丈餘。于禁，龐德，與諸將各登小山避水。比及平明，關公及眾將皆搖旗鼓譟，乘大船
而來。于禁見四下無路，左右止有五六十人，料不能逃，口稱願降。關公令盡去衣甲，
拘收入船，然後來擒龐德。

　　時龐德并二董及成何與步卒五百人皆無衣甲，立在堤上。見關公來，龐德全無懼怯
，奮然前來接戰。關公將船四面圍定，軍士一齊放箭，射死魏兵大半。董衡，董超，見
勢已危，乃告龐德曰：「軍士折傷大半，四下無路，不如投降。」龐德大怒曰：「吾受
魏王厚恩，豈肯屈節於人！」遂親斬董衡，董超於前，厲聲曰：「再說降者，以此二人
為例！」於是眾皆奮力禦敵。自平明戰至日中，勇力倍增。關公催四面急攻，矢石如雨
。德令軍士用短兵接戰。德回顧成何曰：「吾聞『勇將不怯死以苟免，壯士不毀節以求
生。』今日乃我死日也。汝可努力死戰。」

　　成何依令向前，被關公一箭射落水中。眾軍皆降，止有龐德一人力戰。正遇荊州數
十人，駕小船近堤來，德提刀飛身一躍，早上小船，立殺十餘人，餘皆棄船赴水逃命。
龐德一手提刀，一手使短棹，欲向樊城而走。只見上流頭，一將撐大筏而至，將小船撞
翻，龐德落於水中。船上那將跳下水去，生擒龐德上船。眾視之，擒龐德者，乃周倉也
。倉素知水性，又在荊州住了數年，愈加慣熟；更兼力大，因此擒了龐德。于禁所領七
軍，皆死於水中。其會水者料無去路，亦俱投降。後人有詩曰：夜半征鼙響震天，襄樊
平地作深淵。關公神算誰能及？華夏威名萬古傳！

　　關公回到高阜去處，升帳而坐。群刀手押過于禁來。禁拜伏於地，乞哀請命。關公
曰：「汝怎敢抗吾？」禁曰：「上命差遣，身不由己。望君侯憐憫，誓以死報。」公綽
髯笑曰：「吾殺汝，猶殺狗彘耳，空污刀斧！」令人縛送荊州大牢內監候，「待吾回，
別作區處。」

　　發落去訖，關公又令押過龐德。德睜眉怒目，立而不跪，關公曰：「汝兄現在漢中
；汝故主馬超，亦在蜀中為大將；汝如何不早降？」德大怒曰：「吾寧死於刀下，豈降
汝耶！」罵不絕口。公大怒，喝令刀斧手推出斬之。德引頸受刑。關公憐而葬之。於是
乘水勢未退，復上戰船，引大小將校來攻樊城。

　　卻說樊城周圍，白浪滔天，水勢益甚；城垣漸漸浸塌，男女擔土搬磚，填塞不住。
曹軍眾將，無不喪膽，慌忙來告曹仁。仁曰：「今日之危，非力可救；可趁敵軍未至，
乘舟夜走；雖然失城，尚可全身。」

　　正商議。方欲備船出走，滿寵諫曰：「不可。山水驟至，豈能長存？不旬日即當自
退。關公雖未攻城，已遣別將在郟下。其所以不敢輕進者，慮吾軍襲其後也。今若棄城
而去，黃河以南，非國家所有矣。願將軍固守此城，以為保障。」

　　仁拱手稱謝曰：「非伯寧之教，幾誤大事。」乃自騎白馬上城，聚眾將發誓曰：「
吾受魏王命，保守此城；但有言棄城而去者斬！」諸將皆曰：「某等願以死據守！」仁
大喜，就城上設弓弩數百。軍士晝夜防護，不敢懈怠。老幼居民，擔土石填塞城垣。旬
日之內，水勢漸退。

　　關公自擒魏將于禁等，威震天下，無不驚駭。忽次子關興來寨內省親。公就令興齎
諸官立功文書去成都見漢中王，各求陞遷。興拜辭父親，逕投成都去訖。

　　卻說關公分兵一半，直抵郟下。公自領兵四面攻打樊城。當日關公自到北門，立馬
揚鞭，指而問曰：「汝等鼠輩，不早來降，更待何時？」

　　正言間，曹仁在敵樓上，見關公身上止披掩心甲，斜袒著綠袍，乃急招五百弓弩手
，一齊放箭。公急勒馬回時，右臂上中一弩箭，翻身落馬。正是：水裏七軍方喪膽，城
中一箭忽傷身。未知關公性命如何，且看下文分解。

第七十五回：關雲長刮骨療毒，呂子明白衣渡江

　　卻說曹仁見關公落馬，即引兵衝出城來；被關平一陣殺回，救關公歸寨，拔出臂箭
。原來箭頭有藥，毒已入骨，右臂青腫，不能運動。關平慌與眾將商議曰：「父親若損
此臂，安能出敵？不如暫回荊州調理。」於是與眾將入帳見關公。公問曰：「汝等來有
何事？」眾對曰：「某等因見君侯右臂損傷，恐臨敵致怒，衝突不便。眾議可暫班師回
荊州調理。」公怒曰：「吾取樊城，只在目前；取了樊城，即當長驅大進，逕到許都，
剿滅曹賊，以安漢室。豈可因小瘡而誤大事？汝等敢慢吾軍心耶！」

　　平等默然而退。眾將見公不肯退兵，瘡又不痊，只得四方訪問名醫。忽一日，有人
從江東駕小舟而來，直至寨前。小校引見關平。平視其人：方巾闊服，臂挽青囊；自言
姓名，乃沛國，譙郡人，姓華，名佗，字元化。因聞關將軍乃天下英雄，今中毒箭，特
來醫治。」平曰：「莫非昔日醫東吳周泰者乎？」佗曰：「然。」

　　平大喜，即與眾將同引華佗入帳見關公。時關公本是臂痛，恐慢軍心，無可消遣，
正與馬良弈棋；聞有醫者至，即召入。禮畢，賜坐。茶罷，佗請臂視之。公袒下衣袍，
伸臂令佗看視。佗曰：「此乃弩箭所傷，其中有烏頭之藥，直透入骨；若不早治，此臂
無用矣。」公曰：「用何物治之？」佗曰：「某自有治法。但恐君侯懼耳。」公笑曰：
「吾視死如歸，有何懼哉？」佗曰：「當於靜處立一標柱，上釘大環，請君侯將臂穿於
環中，以繩繫之，然後以被蒙其首。吾用尖刀割開皮肉，直至於骨，刮去骨上箭毒，用
藥敷之，以線縫其口，方可無事。但恐君侯懼耳。」公笑曰：「如此容易，何用柱環？
」令設酒席相待。

　　公飲數盃酒畢，一面仍與馬良弈棋，伸臂令佗割之。佗取尖刀在手，令一小校，捧
一大盆於臂下接血。佗曰：「某便下手，君侯勿驚。」公曰：「任汝醫治。吾豈比世間
俗子，懼痛者耶？」佗乃下刀割開皮肉，直至於骨，骨上已青；佗用刀刮骨，悉悉有聲
。帳上帳下見者皆掩面失色。公飲酒食肉，談笑弈棋，全無痛苦之色。

　　須臾，血流盈盈。佗刮盡其毒，敷上藥，以線縫之。公大笑而起，謂眾將曰：「此
臂伸舒如故，並無痛矣。先生真神醫也！」佗曰：「某為醫一生，未嘗見此。君侯真天
神也！」後人有詩曰：　　治病須分內外科，世間妙藝苦無多。神威罕及惟關將，聖手
能醫說華佗。

　　關公箭瘡既愈，設席款謝華佗。佗曰：「君侯箭瘡雖治，然須愛護。切勿怒氣傷觸
。過百日後，平復如舊矣。」關公以金百兩酬之。佗曰：「某聞君侯高義，特來醫治，
豈望報乎？」堅辭不受，留藥一帖，以敷瘡口，辭別而去。

　　卻說關公擒了于禁，斬了龐德，威名大震，華夏皆驚。探馬報到許都。曹操大驚，
聚文武商議曰：「某素知雲長智勇蓋世，今據荊襄，如虎生翼。于禁被擒，龐德被斬，
魏兵挫銳；倘彼率兵直至許都，如之奈何？孤欲遷都以避之。」

　　司馬懿諫曰：「不可。于禁等被水所渰，非戰之故，於國家大計，本無所損。今孫
，劉失好，雲長得志，孫權必不喜。大王可遣使去東吳陳說利害，令孫權暗暗起兵躡雲
長之後，許事平之日，割江南之地以封孫權，則樊城之危自解矣。」主簿蔣濟曰：「仲
達之言是也。今可即發使往東吳，不必遷都動眾。」

　　操依允，遂不遷都；因歎謂諸將曰：「于禁從孤三十年，何期臨危反不如龐德也！
今之一面遣使致書東吳，一面必得一大將以當雲長之銳。」

　　言未畢，階下一將應聲而出曰：「某願往。」操視之，乃徐晃也。操大喜，遂發精
兵五萬，令徐晃為將，呂建副之，剋日起兵，前到陽陵陂駐紮；看東南有應，然後征進
。

　　卻說孫權接得曹操書信，覽畢，欣然應允，即修書發付使者先回，乃聚文武商議。
張昭曰：「近聞雲長擒于禁，斬龐德，威震華夏，操欲遷都以避其鋒。今樊城危急，遣
使求救，事定之後，恐有反覆。」

　　權未及發言，忽報呂蒙乘小舟自陸口來，有事面稟。權召入問之。蒙曰：「今雲長
提兵圍樊城，可乘其遠出，襲取荊州。」權曰：「孤欲北取徐州，如何？」蒙曰：「今
操遠在河北，未暇東顧。徐州守兵無多，往自可克；然其地勢利於陸戰，不利水戰，縱
然得之，亦難保守。不如先取荊州，全據長江，別作良圖。」權曰：「孤本欲取荊州，
前言特以試卿耳。卿可速為孤圖之。孤當隨後便起兵也。」

　　呂蒙辭了孫權，回至陸口。早有哨馬報說：「沿江上下，或二十里，或三十里，高
阜處各有烽火臺。」又聞荊州軍馬整肅，預有準備，蒙大驚曰：「若如此，急難圖也。
我一時在吳侯面前勸取荊州，今卻如何處置？」尋思無計，乃託病不出，使人回報孫權
。權聞呂蒙患病，心甚怏怏。陸遜進言曰：「呂子明之病，乃詐耳，非真病也。」權曰
：「伯言既知其詐，可往視之。」

　　陸遜領命，是夜至陸口寨中，來見呂蒙，果然面無病色。遜曰：「某奉吳侯命，敬
探子明貴恙。」蒙曰：「賤軀偶病，何勞探問？」遜曰：「吳侯以重任付公，公不乘時
而動，空懷鬱結，何也？」蒙目視陸遜，良久不語。遜又曰：「愚有小方，能治將軍之
疾，未審可用否？」蒙乃屏退左右而問曰：「伯言良方，乞早賜教。」遜笑曰：「子明
之疾，不過因荊州兵馬整肅，沿江有烽火臺之備耳。予有一計，令沿江守吏，不能舉火
；荊州之兵，束手歸降，可乎？」

　　蒙驚謝曰：「伯言之語，如見我肺腑。願聞良策。」陸遜曰：「雲長倚恃英雄，自
料無敵，所慮者惟將軍耳。將軍乘此機會，託疾辭職，以陸口之任讓之他人，使他人卑
辭讚美關公，以驕其心，彼必盡撤荊州之兵，以向樊城；若荊州無備，用一旅之師，別
出奇計以襲之，則荊州在掌握之中矣。」蒙大喜曰：「真良策也！」

　　由是呂蒙託病不起，上書辭職。陸遜回見孫權，具言前計。孫權乃召呂蒙還建業養
病。蒙至，入見權。權問曰：「陸口之任，昔周公瑾薦魯子敬以自代；後子敬又薦卿自
代；今卿亦須薦一才望兼隆者，代卿為妙。」蒙曰：「若用望重之人，雲長必然防備。
陸遜意思深長，而未有遠名，非雲長所忌；若即用以代臣之任，必有所濟。」

　　權大喜，即日拜陸遜為偏將軍右都督，代蒙守陸口。遜謝曰：「某年幼無學，恐不
堪大任。」權曰：「子明保卿，必不差錯。卿毋得推辭。」遜乃拜受印綬，連夜往陸口
；交割馬步水三軍已畢，即修書一封，具名馬、異錦、酒禮等物，遣使齎赴樊城見關公
。

　　時公正將息箭瘡，按兵不動。忽報：「江東陸口守將呂蒙病危，孫權取回調理，近
拜陸遜為將，代呂蒙守陸口。今遜差人齎書具禮，特來拜見。」關公召入，指來使而言
曰：「仲謀見識短淺，用此孺子為將！」來使伏地告曰：「陸將軍呈書備禮，一來與君
侯作賀，二來求兩家和好，幸乞笑留。」公拆書視之，書詞極其卑謹。關公覽畢，仰面
大笑，令左右收了禮物，發付使者回去。使者回見陸遜曰：「關公欣喜，無復有憂江東
之意。」

　　遜大喜，密遣人探得關公果然撤荊州大半兵赴樊城聽調，只待箭瘡痊可，便欲進兵
。遜察知備細，即差人星夜報知孫權。孫權召呂蒙商議曰：「今雲長果撤荊州之兵，攻
取樊城，便可設計襲取荊州。卿與吾弟孫皎同引大軍前去，何如？」孫皎字叔明，乃孫
權叔父孫靜之次子也。蒙曰：「主公若以蒙可用則獨用蒙；若以叔明可用則獨用叔明。
豈不聞昔日周瑜、程普為左右都督，事雖決於瑜，然普自以舊臣而居瑜下，頗不相睦；
後因見瑜之才，方始敬服？今蒙之才不及瑜，而叔明之親勝於普，恐未必能相濟也。」

　　權大悟，遂拜呂蒙為大都督，總制江東諸路軍馬；令孫皎在後接應糧草。蒙拜謝，
點兵三萬，快船八十餘隻，選會水者扮作商人，皆穿白衣，在船上搖櫓，卻將精兵伏於
★（左舟右冓）★（左舟右鹿）船中。次調韓當、蔣欽、朱然、潘璋、周泰、徐盛、丁
奉等七員大將，相繼而進。其餘皆隨吳侯為合後救應。一面遣使致書曹操，令進兵以襲
雲長之後；一面先傳報陸遜，然後發白衣人，駕快船往潯陽江去。晝夜趲行，直抵北岸
。江邊烽火臺上守臺軍盤問時，吳人答曰：「我等皆是客商；因江中阻風，到此一避。
」隨將財物送與守臺軍士。軍士信之，遂任其停泊江邊。

　　約至二更，★（左舟右冓）★（左舟右鹿）中精兵齊出，將烽火臺上官軍縛倒，暗
號一聲，八十餘船精兵俱起，將緊要去處墩臺之軍，盡行捉入船中，不曾走了一個。於
是長驅大進，逕取荊州，無人知覺。將至荊州，呂蒙將沿江墩臺所獲官軍，用好言撫慰
，各各重賞，令賺開城門，縱火為號。眾軍領命，呂蒙便教前導。比及半夜，到城下叫
門。門吏認得是荊州之兵，開了城門。眾軍一聲喊起，就城門裏放起號火。吳兵齊入，
襲了荊州。呂蒙便傳令軍中：「如有妄殺一人，妄取民間一物者，定按軍法。」原任官
吏，並依舊職。將關公家屬另養別宅，不許閒人攪擾。一面遣人申報孫權。

　　一日大雨，蒙上馬引數騎點看四門。忽見一人取民間箬笠以蓋鎧甲，蒙喝左右執下
問之：乃蒙之鄉人也。蒙曰：「汝雖係我同鄉，但吾號令已出，汝故犯之，當按軍法。
」其人泣告曰：「某恐雨濕官鎧，故取遮蓋，非為私用。乞將軍念同鄉之情。」蒙曰：
「吾固知汝為覆官鎧，然終是不應取民間之物。」叱左右推下斬之。梟首傳示畢，然後
收其屍首，泣而葬之。自是三軍震肅。

　　不一日，孫權領眾至。呂蒙出郭迎接入衙。權慰勞畢，仍命潘濬為治中，掌荊州事
；監內放出于禁，遣歸曹操，安民賞軍，設宴慶賀。權謂呂蒙曰：「今荊州已得，但公
安傅士仁，南郡糜芳，此二處如何收復？」

　　言未畢，忽一人出曰：「不須引弓發箭，某憑三寸不爛之舌，說公安傅士仁來降，
可乎？」眾視之，乃虞翻也。權曰：「仲翔有何良策，可使傅士仁歸降？」翻曰：「某
自幼與士仁交厚；今若以利害說之，彼必歸矣。」權大喜，遂令虞翻五百軍，逕奔公安
來。

　　卻說傅士仁聽知荊州已失，急令閉城堅守。虞翻至，見城門緊閉，遂寫書拴於箭上
，射入城中。軍士拾得，獻與傅士仁。士仁拆書視之，乃招降之意。覽畢，想起關公去
日恨吾之意，不如早降；即令大開城門，請虞翻入城。二人禮畢，各訴舊情。翻說吳侯
寬洪大度，禮賢下士。士仁大喜，即同虞翻齎印綬來荊州投降。孫權大悅，仍令去守公
安。

　　呂蒙密謂權曰：「今雲長未獲，留士仁於公安，久必有變；不若使往南郡招糜芳歸
降。」權乃召傅士仁謂曰：「糜芳與卿交厚，卿可招來歸降，孤自當有重賞。」傅士仁
慨然領諾，遂引十餘騎，逕投南郡招安糜芳。正是：今日公安無守志，從前王甫是良言
。未知此去如何，且看下文分解。

第七十六回：徐公明大戰沔水，關雲長敗走麥城

　　卻說糜芳聞荊州已失，正無計可施。忽報公安守將傅士仁至，芳忙接入城，問其事
故。士仁曰：「吾非不忠，勢危力困，不能支持。我今已降東吳，將軍亦不如早降。」
芳曰：「吾等受漢中王厚恩，安忍背之？」士仁曰：「關公去日，痛恨吾二人；倘一日
得勝而回，必無輕恕。公細察之。」芳曰：「吾兄弟久事漢中王，豈可一朝相背？」
正猶豫間，忽報關公遣使至，接入廳上。使者曰：「關公軍中缺糧，特來南郡、公安二
處取白米十萬石，令二將軍星夜去解，軍前交割。如遲立斬。」芳大驚，顧謂傅士仁曰
：「今荊州已被東吳所取，此糧怎得過去？」士仁厲聲曰：「不必多疑！」遂拔劍斬來
使於堂上。芳驚曰：「公如何？」士仁曰：「關公此意，正要斬我二人。我等安可束手
受死？公今不早降東吳，必被關公所殺。」

　　正說間，忽報呂蒙引兵殺至城下。芳大驚，乃同傅士仁出城投降。蒙大喜，引見孫
權。權重賞二人。安民已畢，大犒三軍。

　　時曹操在許都，正與眾謀士議荊州之事，忽報東吳遣使奉書至。操召入，使者呈上
書信。操拆視之，書中具言吳兵將襲荊州，求操夾攻雲長；且囑勿洩漏，使雲長有備也
。操與眾謀士商議。主簿董昭曰：「今樊城被困，引頸望救，不如令人將書射入樊城，
以寬軍心；且使關公知東吳將襲荊州。彼恐荊州有失，必速退兵，卻令徐晃乘勢掩殺，
可獲全功。」操從其謀，一面差人催徐晃急戰；一面親統大兵，逕往雒陽之南陽陸坡駐
紮，以救曹仁。

　　卻說徐晃正坐帳中，忽報魏王使至。晃接入問之。使曰：「今魏王引兵，已過雒陽
；令將軍急戰關公，以解樊城之困。」

　　正說間，探馬報說：「關平屯兵在偃城，廖化屯兵在四冢。前後一十二個寨柵，連
絡不絕。」晃即差副將徐商、呂建假著徐晃旗號，前赴偃城與關平交戰。晃卻自引精兵
五百，循沔水去襲偃城之後。

　　且說關平聞徐晃自引兵至，遂提本部兵迎敵。兩陣對圓，關平出馬，與徐商交鋒，
只三合，商大敗而走；呂建出戰，五六合亦敗走。平乘勝追殺二十餘里，忽報城中火起
。平知中計，急勒兵回救偃城，正遇一彪軍擺開。徐晃立馬在門旗下，高叫曰：「關平
賢姪，好不知死！汝荊州己被東吳奪了，猶然在此狂為！」

　　平大怒，縱馬掄刀，直取徐晃；不三四合，三軍喊叫，偃城中火光大起。平不敢戀
戰，殺條大路，逕奔四冢寨來。廖化接著。化曰：「人言荊州已被呂蒙襲了，軍心驚慌
，如之奈何？」平曰：「此必訛言也。軍士再言者斬之。」

　　忽流星馬到，報說正北第一屯被徐晃領兵攻打。平曰：「若第一屯有失，諸營豈得
安寧？此間皆靠沔水，賊兵不敢到此。吾與汝同去救第一屯。」廖化喚部將分付曰：「
汝等堅守營寨，如有賊到，即便舉火。」部將曰：「四冢寨鹿角十重，雖飛鳥亦不能入
，何慮賊兵？」於是關平、廖化盡起四冢寨精兵，奔至第一屯駐紮。關平看見魏兵屯於
淺山之上，謂廖化曰：「徐晃屯兵，不得地利，今夜可引兵劫寨。」化曰：「將軍可分
兵一半前去，某當謹守本寨。」

　　是夜，關平引一枝兵殺入魏寨，不見一人。平知是計，火速退時，左邊徐商，右邊
呂建，兩下夾攻。平大敗回營，魏兵乘勢追殺前來，四面圍住。關平、廖化支持不住，
棄了第一屯，逕投四冢寨來。早望見寨中火起。急到寨前，只見皆是魏兵旗號。關平等
退兵，忙奔樊城大路而走。前面一軍攔住，為首大將，乃徐晃也。平、化二人奮力死戰
，奪路而走，回到大寨，來見關公曰：「今徐晃奪了偃城等處；又兼曹操自引大軍，分
三路來救樊城；多有人言荊州已被呂蒙襲了。」關公喝曰：「此敵人訛言，以亂我軍心
耳！東吳呂蒙病危，孺子陸遜代之，不足為慮！」

　　言未畢，忽報徐晃兵至，公令備馬。平諫曰：「父體未痊，不可與敵。」公曰：「
徐晃與我有舊，深知其能；若彼不退，吾先斬之，以警魏將。」遂披挂提刀上馬，奮然
而出。魏軍見之，無不驚懼。公勒馬問曰：「徐公明安在？」魏營門旗開處，徐晃出馬
，欠身而言曰：「自別君侯，倏忽數載。不想君侯鬚髮已蒼白矣。憶昔壯年相從，多蒙
教誨，感謝不忘。今君侯英風震於華夏，使故人聞之，不勝歎羨！茲幸得一見，深慰渴
懷。」公曰：「吾與公明交契深厚，非比他人；今何故數窮吾兒耶？」晃回顧眾將，厲
聲大叫曰：「若取得雲長首級者，重賞千金！」公驚曰：「公明何出此言？」晃曰：「
今日乃國家之事，某不敢以私廢公。」

　　言訖，揮大斧直取關公。公大怒，亦揮刀迎之，戰八十餘合。公雖武藝絕倫，終是
右臂少力。關平恐公有失，火急鳴金。公撥馬回寨，忽聞四下裏喊聲大震。原來是樊城
曹仁聞曹操救兵至，引軍殺出城來，與徐晃會合，兩下夾攻。荊州兵大亂。關公上馬，
引眾將急奔襄江上流頭。背後魏兵追至。關公急渡過襄江，望襄陽而奔。忽流星馬到，
報說：「荊州已被呂蒙所奪，家眷被陷。」關公大驚，不敢奔襄陽，提兵投公安來。探
馬又報：「公安傅士仁已降東吳了。」關公大怒。忽催糧人到，報說：「公安傅士仁往
南郡，殺了使命，招糜芳都降東吳去了。」

　　關公聞言，怒氣沖塞，瘡口迸裂，昏絕於地。眾將救醒。公顧謂司馬王甫曰：「悔
不聽足下之言，今日果有此事！」因問：「沿江上下，何不舉火？」探馬答曰：「呂蒙
使水手盡穿白衣，扮作客商渡江，將精兵伏於★（左舟右冓）★（左舟右鹿）之中，先
擒了守臺士卒，因此不得舉火。」公跌足歎曰：「吾中奸賊之謀矣！有何面目見兄長耶
！」管糧都督趙累曰：「今事急矣，可一面差人往成都求救，一面從旱路去取荊州。」
關公依言，差馬良、伊籍齎文三道，星夜赴成都求救；一面引兵來取荊州；自領前隊先
行，留廖化、關平斷後。

　　卻說樊城圍解，曹仁引眾將來見曹操，泣拜請罪。操曰：「此乃天數，非汝等之罪
也。」操重賞三軍，親至四冢寨，周圍閱視，顧謂諸將曰：「荊州兵圍塹鹿角數重，徐
公明深入其中，竟獲全功。孤用兵三十餘年，未敢長驅逕入敵圍。公明真膽識兼優者也
！」眾皆歎服。操班師還於摩陂駐紮。徐晃兵至，操親出寨迎之。見晃軍皆按隊伍而行
，並無差亂。操大喜曰：「徐將軍真有周亞夫之風矣！」遂封徐晃為平南將軍，同夏侯
尚守襄陽，以遏關公之師。操因荊州未定，就屯兵於摩陂，以候消息。

　　卻說關公在荊州路上，進退無路，謂趙累曰：「目今前有吳兵，後有魏兵，吾在其
中，救兵不至，如之奈何？」累曰：「昔呂蒙在陸口時，嘗致書君侯，兩家約好，共誅
操賊；今卻助曹而襲我，是背盟也。君侯暫駐軍於此，可差人遺書呂蒙責之，看彼如何
對答。」關公從其言，遂修書遣使赴荊州來。

　　卻說呂蒙在荊州，傳下號令：凡荊州諸郡，有隨關公出征將士之家，不許吳兵攪擾
，按月給與糧米；有患病者，遣醫治療。將士之家，感其恩惠，安堵不動。忽報關公使
至，呂蒙出郭迎接入城，以賓禮相待。使者呈書與蒙。蒙看畢，謂來使曰：「蒙昔日與
關將軍結好，乃一己之私見；今日之事，乃上命差遣，不得自主。煩使者回報將軍，善
言致意。」遂設宴款待，送歸館驛安歇。於是隨征將士之家，皆來問信。有附家書者，
有口傳音信者，皆言家門無恙，衣食不缺。

　　使者辭別呂蒙，蒙親送出城。使者回見關公，具道呂蒙之語，並說荊州城中，君侯
寶眷并諸將家屬，俱各無恙，供給不缺。公大怒曰：「此奸賊之計也！我生不能殺此賊
，死必殺之，以雪我恨！」喝退使者。使者出寨，眾將皆來探問家中之事。使者具言各
家安好，呂蒙極其恩恤，並將書信傳送各將。各將欣喜，皆無戰心。

　　關公率兵取荊州，軍行之次，將士多有逃回荊州者。關公愈加恨怒，遂催軍前進。
忽然喊聲大震，一彪軍攔住；為首大將，乃蔣欽也，勒馬挺鎗大叫曰：「雲長何不早降
！」關公罵曰：「吾乃漢將，豈降賊乎！」拍馬舞刀，直取蔣欽。不三合，欽敗走。關
公提刀追殺二十餘里，喊聲忽起，左邊山谷中，韓當領兵衝出；右邊山谷中，周泰引軍
衝出；蔣欽回馬復戰：三路夾攻。關公急撤軍回走。

　　行無數里，只見南山岡上人煙聚集，一面白旗招颭，上寫「荊州土人」四字，眾人
都叫：「本處人速速投降！」關公大怒，欲上岡殺之。山崦內又有兩軍撞出，左邊丁奉
，右邊徐盛，并合蔣欽等三路軍馬，喊聲震地，鼓角喧天，將關公困在垓心。手下將士
，漸漸離散。

　　比及殺到黃昏，關公遙望四山之上，皆是荊州士兵，呼兄喚弟，覓子尋爺，喊聲不
住。軍心盡變，皆應聲而去。關公止喝不住。部從止有三百餘人。殺至三更，正東上喊
聲連天，乃是關平、廖化分為兩路兵殺入重圍，救出關公。關平告曰：「軍心亂矣。必
得城池暫屯，以待援兵。麥城雖小，足可屯紮。」關公從之，催促殘軍前至麥城，分兵
緊守四門，聚將士商議。趙累曰：「此處相近上庸，現有劉封、孟達在彼把守，可速差
人往求救兵。若得這枝軍馬接濟，以待川兵大至，軍心自安矣。」

　　正議間，忽報吳兵已至，將城四面圍定。公問曰：「誰敢突圍而出，往上庸求救？
」廖化曰：「某願往。」關平曰：「我護送汝出重圍。」關公即修書付廖化藏於身畔，
飽食上馬，開門出城。正遇吳將丁奉截住，被關平奮力衝殺。奉敗走。廖化乘勢殺出重
圍，投上庸去了。關平入城，堅守不出。

　　且說劉封、孟達自取上庸，太守申耽率眾歸降，因此漢中王加劉封為副將軍，與孟
達同守上庸。當日探知關公兵敗，二人正議間，忽報廖化至。封令請入問之。化曰：「
關公兵敗，見困於麥城，被圍至急。蜀中援兵，不能旦夕即至。特令某突圍而出，來此
求救。望二將軍速起上庸之兵，以救此危。倘稍遲延，公必陷矣。」封曰：「將軍且歇
，容某計議。」

　　化乃至館驛安歇，耑候發兵。劉封謂孟達曰：「叔父被困，如之奈何？」達曰：「
東吳兵精將勇；且荊州九郡，俱已屬彼，止有麥城，乃彈丸之地；又聞曹操親督大軍四
五十萬，屯於摩陂；量我等山城之眾，安能敵得兩家之強兵？不可輕敵。」封曰：「吾
亦知之。奈關公是吾叔父，安忍坐視而不救乎？」達笑曰：「將軍以關公為叔，恐關公
未必以將軍為姪也。某聞漢中王初嗣將軍之時，關公即不悅。後漢中王登位之後，欲立
後嗣，問於孔明。孔明曰：『此家事也，問關、張可矣。』漢中王遂遣人至荊州問關公
。關公以將軍乃螟蛉之子，不可僭立，勸漢中王遠置將軍於上庸山城之地，以杜後患。
此事人人知之，將軍豈反不知耶？何今日猶沾沾以叔姪之義，而欲冒險輕動乎？」封曰
：「君言雖是，但以何詞卻之？」達曰：「但言山城初附，民心未定，不敢造次興兵，
恐失所守。」

　　封從其言；次日請廖化至，言：「此山城初附之所，未能分兵相救。」化大驚，以
頭叩地曰：「若如此，則關公休矣！」達曰：「我今即往，一杯之水，安能救一車薪之
火乎？將軍速回，靜候蜀兵至可也。」化大慟告求。劉封、孟達皆拂袖而入。廖化知事
不諧，尋思須告漢中王求救，遂上馬大罵出城，望成都而去。

　　卻說關公在麥城盼望上庸兵到，卻不見動靜；手下止有五六百人，多半帶傷；城中
無糧，甚是苦楚。忽報城下一人教休放箭，有話來見君侯。公令放入，問之，乃諸葛瑾
也。禮畢茶罷，瑾曰：「今奉吳侯命，特來勸諭將軍。自古道：『識時務者為俊傑。』
今將軍所統漢上九郡，皆已屬他人矣；止有孤城一區，內無糧草，外無救兵，危在旦夕
。將軍何不從瑾之言：歸順吳侯，復鎮荊襄，可以保全家眷。幸君侯熟思之。」

　　關公正色而言曰：「吾乃解良一武夫，蒙吾主以手足相待，安肯背義投敵國乎？城
若破，有死而已。玉可碎而不可改其白，竹可焚而不可毀其節。身雖殞，名可垂於竹帛
也。汝勿多言，速請出城。吾欲與孫權決一死戰！」瑾曰：「吳侯欲與君侯結秦、晉之
好，同力破曹，共扶漢室，別無他意。君侯何執迷如是？」

　　言未畢，關平拔劍而前，欲斬諸葛瑾。公止之曰：「彼弟孔明在蜀，佐汝伯父，今
若殺彼，傷其兄弟之情也。」遂令左右逐出諸葛瑾。瑾滿面羞慚，上馬出城，回見吳侯
曰：「關公心如鐵石，不可說也。」孫權曰：「真忠臣也！似此如之奈何？」呂範曰：
「某請卜其休咎。」權即令卜之。範揲蓍成象，乃「地水師卦」，更有玄武臨應，主敵
人遠奔。權問呂蒙曰：「卦主敵人遠奔，卿以何策擒之？」蒙笑曰：「卦象正合某之機
也。關公雖有沖天之翼，飛不出吾羅網矣！」正是：龍游溝壑遭蝦戲，鳳入牢籠被鳥欺
。畢竟呂蒙之計若何，且看下文分解。

第七十七回：玉泉山關公顯聖，洛陽城曹操感神

　　卻說孫權求計於呂蒙。蒙曰：「吾料關某兵少，必不從大路而逃。麥城正北有險峻
小路，必從此路而去。可令朱然引精兵五千，伏於麥城之北二十里。彼軍至，不可與敵
，只可隨後掩殺。彼軍定無戰心，必奔臨沮。卻令潘璋引精兵五百，伏於臨沮山僻小路
，關某可擒矣。今遣將士各門攻打，只空北門，待其出走。」

　　權聞計，令呂範再卜之。卦成，範告曰：「此卦主敵人投西北而走。今夜亥時必然
就擒。」權大喜，遂令朱然、潘璋領兩枝精兵，各依軍令埋伏去訖。

　　且說關公在麥城，計點馬步軍兵，止剩三百餘人；糧草又盡。是夜城外吳兵招喚各
軍姓名，越城而去者甚多。救兵又不見到。心中無計，謂王甫曰：「吾悔昔日不用公言
！今日危急，將復如何？」甫哭告曰：「今日之事，雖子牙復生，亦無計可施也。」趙
累曰：「上庸救兵不至，乃劉封、孟達按兵不動之故。何不棄此孤城，奔入西川，再整
兵來，以圖恢復？」公曰：「吾亦欲如此。」遂上城觀之。見北門外敵軍不多，因問本
城居民：「此去往北，地勢若何？」答曰：「此去皆是山僻小路，可通西川。」公曰：
「今夜可走此路。」王甫諫曰：「小路有埋伏，可走大路。」公曰：「雖有埋伏，吾何
懼哉！」即下令：馬步官軍，嚴整裝束，準備出城。甫哭曰：「君侯於路，小心保重！
某與部卒百餘人，死據此城；城雖破，身不降也！專望君侯速來救援！」公亦與泣別
。遂留周倉與王甫同守麥城。關公自與關平、趙累引殘卒二百餘人，突出北門。關公橫
刀前進。行至初更以後，約走二十餘里，只見山凹處，金鼓齊鳴，喊聲大震，一彪軍馬
；為首大將朱然，驟馬挺鎗叫曰：「雲長休走！趁早投降，免得一死！」公大怒，拍馬
輪刀來戰。朱然便走，公乘勢追殺。一棒鼓響，四下伏兵皆起。公不敢戰，望臨沮小路
而走。朱然率兵掩殺。

　　關公所隨之兵，漸漸稀少。走不得四五里，前面喊聲又震，火光大起，潘璋驟馬舞
刀殺來。公大怒，輪刀相迎；只三合，潘璋敗走。公不敢戀戰，急望山路而走。背後關
平趕來，報說趙累已死於亂軍中。關公不勝悲惶，遂令關平斷後，公自在前開路，隨行
止剩得十餘人。行至決石，兩下是山，山邊皆蘆葦敗草，樹木叢雜。時已五更將盡。

　　正走之間，一聲喊起，兩下伏兵盡出，長釣套索，一齊並舉，先把關公坐下馬絆倒
。關公翻身落馬，被潘璋部將馬忠所獲。關平知父被擒，火速來救；背後潘璋、朱然率
兵齊至，把關平四下圍住。平孤身獨戰，力盡亦被執。至天明，孫權聞關公父子已被擒
獲，大喜，聚眾將於帳中。

　　少時，馬忠簇擁關公至前。權曰：「孤久慕將軍盛德，欲結秦、晉之好，何相棄耶
？公平昔自以為天下無敵，今日何由被吾所擒？將軍今日還服孫權否？」關公厲聲罵曰
：「碧眼小兒，紫髯鼠輩！吾與劉皇叔桃園結義，誓扶漢室，豈與汝叛漢之賊為伍耶！
我今誤中奸計，有死而已，何必多言！」

　　權回顧眾官曰：「雲長世之豪傑，孤深愛之。今欲以禮相待，勸使歸降，何如？」
主簿左咸曰：「不可。昔曹操得此人時，封侯賜爵，三日一小宴，五日一大宴；上馬一
提金，下馬一提銀：如此恩禮，畢竟留之不住，聽其斬關殺將而去，致使今日反為所逼
，幾欲遷都以避其鋒。今主公既已擒之，若不即除，恐貽後患。」

　　孫權沈吟半晌，曰：「斯言是也。」遂命推出。於是關公父子皆遇害：時建安二十
四年冬十二月也。關公卒年五十八歲。後人有詩歎曰：

　　漢末才無敵，雲長獨出群：神威能奮武，儒雅更知文。天日心如鏡，春秋義薄雲。
昭然垂萬古，不止冠三分。又有詩曰：

　　人傑惟追古解良，士民爭拜漢雲長。桃園一日兄和弟，俎豆千秋帝與王。氣挾風雷
無匹敵，志垂日月有光芒。至今廟貌盈天下。古木寒鴉幾夕陽。

　　關公既歿，坐下赤兔馬被馬忠所獲，獻與孫權。權即賜馬忠騎坐。其馬數日不食草
料而死。　

　　卻說王甫在麥城中，骨顫肉驚，乃問周倉曰：「昨夜夢見主公渾身血污，立於前；
急問之，忽然驚覺。不知主何吉凶？」

　　正說間，忽報吳兵在城下，將關公父子首級招安。王甫、周倉大驚，急登城視之，
果關公父子首級也。王甫大叫一聲，墮城而死。周倉自刎而亡。於是麥城亦屬東吳。
卻說關公英魂不散，蕩蕩悠悠，直至一處，乃荊門州當陽縣一座山，名為玉泉山。山上
有一老僧，法名普靜，原是汜水關鎮國寺中長老；後因雲遊天下，來到此處，見山明水
秀，就此結草為庵，每日坐禪參道；身邊只有一小行者，化飯度日。是夜日白風清，三
更已後，普靜正在庵中默坐，忽聞空中有人大呼曰：「還我頭來！」普靜仰面諦觀，只
見空中一人，騎赤兔馬，提青龍刀；左有一白面將軍、右有一黑臉虯髯之人相隨；一齊
按落雲頭，至玉泉山頂。普靜認得是關公，遂以手中麈尾擊其戶曰：「雲長安在？」

　　關公英魂領悟，即下馬乘風落於庵前，叉手問曰：「吾師何人？願求法號。」普靜
曰：「老僧普靜，昔日汜水關前鎮國寺中，曾與君侯相會，今日豈遂忘之耶？」公曰：
「向蒙相救，銘感不忘。今某已遇禍而死，願求清誨，指點迷途。」普靜曰：「昔非今
是，一切休論，後果前因，彼此不爽。今將軍為呂蒙所害，大呼『還我頭來』，然則顏
良、文醜五關六將等眾人之頭，又將向誰索耶？」

　　於是關公恍然大悟，稽首皈依而去。後往往於玉泉山顯聖護民。鄉人感其德，就於
山頂上建廟，四時致祭。後人題一聯於其廟云：

　　赤面秉赤心，騎赤兔追風，馳驅時無忘赤帝；青燈觀青史，仗青龍偃月，隱微處不
愧青天。

　　卻說孫權既害了關公，遂盡收荊襄之地，賞犒三軍，設宴大會諸將慶功；置呂蒙於
上位，顧謂眾將曰：「孤久不得荊州，今唾手而得，皆子明之功也。」蒙再三遜謝。權
曰：「昔周郎雄略過人，破曹操於赤壁，不幸早殀，魯子敬代之。子敬初見孤時，便及
帝王大略，此一快也；曹操東下，諸人皆勸孤降，子敬獨勸孤召公瑾逆而擊之，此二快
也。惟勸吾借荊州與劉備，是其一短。今子明設計定謀，立取荊州，勝子敬、周郎多矣
。」

　　於是親酌酒賜呂蒙。呂蒙接酒欲飲，忽然擲盃於地，一手揪住孫權，厲聲大罵曰：
「碧眼小兒！紫髯鼠輩，還識我否？」眾將大驚。急救時，蒙推倒孫權，大步前進，坐
於孫權位上，兩眉倒豎，雙眼圓睜，大喝曰：「我自破黃巾以來，縱橫天下三十餘年，
今被汝一旦以奸計圖我，我生不能啖汝之肉，死當追呂賊之魂！我乃漢壽亭侯關雲長也
。」

　　權大驚，慌忙率大小將士，皆下拜。只見呂蒙倒於地上，七竅流血而死。眾將見之
，無不恐懼。權將呂蒙屍首，具棺安葬，贈南郡太守潺陵侯；命其子呂霸襲爵。孫權自
此感關公之事，驚訝不已。忽報張昭自建業而來。權君入問之。昭曰：「今主公損了關
公父子，江東禍不遠矣。此人與劉備桃園結義之時，誓同生死。今劉備已有兩川之兵；
更兼諸葛亮之謀，張、黃、馬、趙之勇；備若知雲長父子遇害，必起傾國之兵，奮力報
讎：恐東吳難與敵也。」

　　權聞之大驚，跌足曰：「孤失計較也！似此如之奈何？」昭曰：「主公勿憂，某有
一計，令西蜀之兵不犯東吳，荊州如磐石之安。」權問何計。昭曰：「今曹操擁百萬之
眾，虎視華夏，劉備急欲報讎，必與操約和。若二處連兵而來，東吳危矣；不如先遣人
將關公首級，轉送與曹操，明教劉備知是操之所使，必痛恨於操。西蜀之兵，不向吳而
向魏矣。吾乃觀其勝負，於中取事：此為上策。」

　　權從其言，隨遣使者以木匣盛關公首級，星夜送與曹操。時操從摩陂班師回洛陽，
聞東吳送關公首級至，喜曰：「雲長已死，吾夜眠貼席矣。」階下一人出曰：「此乃東
吳移禍之計也。」操視之：乃主簿司馬懿也。操問其故，懿曰：「昔劉、關、張三人桃
園結義之時，誓同生死。今東吳害了關公，懼其復讎，故將首級獻與大王，使劉備遷怒
大王，不攻吳而攻魏，他卻於中乘便而圖事耳。」

　　操曰：「仲達之言是也。孤以何策解之？」懿曰：「此事極易。大王可將關公首級
，刻一香木之軀以配之，葬以大臣之禮。劉備知之，必深恨孫權，盡力南征。我卻觀其
勝負：蜀勝則擊吳，吳勝則擊蜀。二處若得一處，那一處亦不久也。」操大喜，從其計
，遂召吳使入。呈上木匣。操開匣視之，見關公面如平日。操笑曰：「雲長公別來無恙
！」

　　言未畢，只見關公口開目動，鬚髮皆張，操驚倒。眾官急救，良久方醒，顧謂眾官
曰：「關將軍真天神也！」吳使又將關公顯聖附體、罵孫權追呂蒙之事告操。操愈加恐
懼，遂設牲醴祭祀，刻沈香木為軀，以王侯之禮，葬於洛陽南門外。令大小官員送殯，
操自拜祭，贈為荊王，差官守墓；即遣吳使回江東去訖。

　　卻說漢中王自東川回成都，法正奏曰：「王上先夫人去世；孫夫人又南歸，未必再
來。人倫之道，不可廢也。必納王妃，以襄內政。」漢中王從之。法正復奏曰：「吳懿
有一妹，美而且賢。嘗聞有相者，相此女後必大貴。先曾許劉焉之子劉瑁；瑁早殀。其
女至今寡居，大王可納之為妃。」漢中王曰：「劉瑁與我同宗，於理不可。」法正曰：
「論其親疏，何異晉文之與懷嬴乎？」漢中王乃依允，遂納吳氏為王妃。後生二子：長
劉永，字公壽；次劉理，字奉孝。

　　且說東西兩川，民安國富，田禾大成。忽有人自荊州來，言東吳求婚於關公，關公
力拒之。孔明曰：「荊州危矣！可使人替關公回。」

　　正商議間，荊州捷報使命，絡繹而至。不一日，關興到，具言水渰七軍之事。忽又
報馬到來，報說關公於江邊多設墩臺，隄防甚密，萬無一失。因此玄德放心。

　　忽一日，玄德自覺渾身肉顫，行坐不安；至夜不能寧睡，起坐內室，秉燭看書，覺
神思昏迷，伏几而臥；室中忽起一陣冷風，燈滅復明，抬頭見一人立於燈下。玄德問曰
：「汝何人，夤夜至吾內室？」其人不答。玄德疑怪，自起視之，乃是關公於燈影下，
往來躲避。玄德曰：「賢弟別來無恙！夜深至此，必有大故。吾與汝情同骨肉，因何迴
避？」關公泣告曰：「願兄起兵，以雪弟恨！」

　　言訖，冷風驟起，關公不見。玄德忽然驚覺，乃是一夢：時正三鼓。玄德大疑，急
出前殿，使人請孔明來。孔明入見。玄德細言夢警。孔明曰：「此乃王上心思關公，故
有此夢。何必多疑？」玄德再三疑慮，孔明以善言解之。

　　孔明辭出，至中門外，迎見許靖。靖曰：「某纔赴軍師府下報一機密，聽知軍師入
宮，特來至此。」孔明曰：「有何機密？」靖曰：「某適聞外人傳說，東吳呂蒙已襲荊
州，關公已遇害，故特來密報軍師。」孔明曰：「吾夜觀天象，見將星落於荊、楚之地
，已知雲長必然被禍，但恐王上憂慮，故未敢言。」

　　二人正說之間，忽然殿內轉出一人，扯住孔明衣袖而言曰：「如此凶信，公何瞞我
！」孔明視之，乃玄德也。孔明、許靖奏曰：「適來所言，皆傳聞之事，未足深信。願
王上寬懷，勿生憂慮。」玄德曰：「吾與雲長，誓同生死；彼若有失，孤豈能獨生耶！
」孔明、許靖正勸解之間，忽近侍奏曰：「馬良、伊籍至。」玄德急召入問之。二人
具說荊州有失，關公兵敗求救，呈上表章。未及拆觀，侍臣又奏荊州廖化至。玄德急召
入。化哭拜於地，細奏劉封、孟達不發救兵之事。

　　玄德大驚曰：「若如此，吾弟休矣！」孔明曰：「劉封、孟達如此無禮，罪不容誅
！王上寬心，亮親提一旅之師，去救荊州之急。」玄德泣曰：「雲長有失，孤斷不獨生
！孤來日自提一軍去救雲長！」遂一面差人赴閬中報知翼德，一面差人會集人馬。

　　未及天明，一連數次報，說關公夜走臨沮，為吳將所獲，義不屈節，父子歸神。玄
德聽罷，大叫一聲，昏絕於地。正是：為念當年同誓死，忍教今日獨捐生！未知玄德性
命如何，且看下文分解。

第七十八回：治風疾神醫身死，傳遺命奸雄數終

　　卻說漢中王聞關公父子遇害，哭倒於地；眾文武急救，半晌方醒，扶入內殿。孔明
勸曰：「王上少憂：自古道：『死生有命。』關公平日剛而自矜，故今日有此禍。王上
且宜保養尊體，徐圖報讎。」玄德曰：「孤與關、張二弟桃園結義時，誓同生死。今雲
長已亡，孤豈能獨享富貴乎！」

　　言未畢，只見關興號慟而來。玄德見了，大叫一聲，又哭絕於地。眾官救醒。一日
哭絕三五次，三日水漿不進，只是痛哭；淚濕衣襟，斑斑成血。孔明與眾官再三勸解。
玄德曰：「孤與東吳，誓不同日月也！」孔明曰：「聞東吳將關公首級獻與曹操，操以
王侯禮祭葬之。」玄德曰：「此何意也？」孔明曰：「此是東吳欲移禍於曹操，操知其
謀，故以厚禮葬關公，令主上歸怨於吳也。」玄德曰：「吾今即提兵問罪於吳，以雪吾
恨！」孔明諫曰：「不可。吳欲令我伐魏，魏亦欲令我伐吳；各懷譎計，伺隙而乘。主
上只宜按兵不動，且與關公發喪。待吳、魏不和，乘時而伐之，可也。」

　　眾官又再三勸諫，玄德方纔進膳，傳旨川中大小將士，盡皆挂孝。漢中王親出南門
招魂祭奠，號哭終日。

　　卻說曹操在洛陽，自葬關公後，每夜合眼便見關公。操甚驚懼，問於眾官。眾官曰
：「洛陽行宮舊殿多妖，可造新殿居之。」操曰：「吾欲起一殿，名建始殿。恨無良工
。」賈詡曰：「洛陽良工有蘇越者，最有巧思。」操召入，令畫圖像。蘇越畫成九間大
殿，前後廊廡樓閣，呈與操。操視之曰：「汝畫甚合孤意，但恐無棟梁之材。」蘇越曰
：「此去離城三十里，有一潭，名躍龍潭。前有一祠，名躍龍祠。祠傍有一株大梨樹，
高十餘丈，堪作建始殿之梁。」

　　操大喜，即令人工到彼砍伐。次日，回報梨樹鋸解不開，斧砍不入，不能斬伐。操
不信，親領數百騎，直至躍龍祠前下馬，仰觀那樹，亭亭如華蓋，直侵雲漢，並無曲節
。操命砍之，鄉老數人前來諫曰：「此樹已數百年矣，常有神人居其上，恐未可伐。」
操大怒曰：「吾平生遊歷普天之下，四十餘年，上至天子，下至庶人，無不懼孤；是何
妖神，敢違孤意！」

　　言訖，拔所佩劍親自砍之，錚然有聲，血濺滿身。操愕然大驚，擲劍上馬，回至宮
內。是夜二更，操睡臥不安，坐於殿中，隱几而寐。忽見一人披髮仗劍，身穿皂衣，直
至面前，指操喝曰：「吾乃梨樹之神也。汝蓋建始殿，意欲篡逆，卻來伐吾神木！吾知
汝數盡，特來殺汝！」操大驚，急呼：「武士安在？」皂衣人仗劍欲砍操。操大叫一聲
，忽然驚覺，頭腦疼痛不可忍；急傳旨遍求良醫；治療不能痊可。眾官皆憂。華歆入
奏曰：「大王知有神醫華佗否？」操曰：「即江東醫周泰者乎？」歆曰：「是也。」操
曰：「雖聞其名，未知其術。」歆曰：「華佗字元化：沛國譙郡人也。其醫術之妙，世
所罕有。但有患者，或用藥，或用鍼，或用灸，隨手而愈。若患五臟六腑之疾，藥不能
效者，以麻肺湯飲之，令病者如醉死，卻用尖刀剖開其腹，以藥湯洗其臟腑，病人略無
疼痛。洗畢，然後以藥線縫口，用藥敷之。或一月，或二十日，即平復矣。其神妙如此
。」

　　「一日，佗行於道上，聞一人呻吟之聲。佗曰：『此飲食不下之病。』問之果然。
佗令取蒜虀汁三升飲之，吐蛇一條，長二三尺，飲食即下。廣陵太守陳登，心中煩懣，
面赤，不能飲食，求佗醫治。佗以藥飲之，吐蟲三升，皆赤頭，首尾動搖。登問其故。
佗曰：『此因多食魚腥，故有此毒。今日雖愈，三年之後，必將復發，不可救也。』後
陳登果三年而死。

　　「又有一人眉間生一瘤，癢不可當，令佗視之。佗曰：『內有飛物。』人皆笑之。
佗以刀割開，一黃雀飛去，病者即愈。有一人被犬咬足指，隨長肉二塊，一痛一癢，俱
不可忍。佗曰：『痛者內有針十個，癢者內有黑白棋子二枚。』人皆不信，佗以刀割開
，果應其言。此人真扁鵲、倉公之流也。見居金城，離此不遠，大王何不召之？」操
即差人星夜請華佗入內，令診脈視疾。佗曰：「大王頭腦疼痛，因患風而起。病根在腦
袋中，風涎不能出。枉服湯藥，不可治療。某有一法：先飲麻肺湯，然後用利斧砍開腦
袋，取出風涎，方可除根。」操大怒曰：「汝要殺孤耶！」佗曰：「大王曾聞關公中毒
箭，傷其右臂，某刮骨療毒，關公略無懼色？今大王小可之疾，何多疑焉？」操曰：「
臂痛可刮，腦袋安可砍開？汝必與關公情熟，乘此機會，欲報讎耳！」呼左右拏下獄中
，拷問其情。賈詡諫曰：「似此良醫，世罕其匹，未可廢也。」操叱曰：「此人欲乘機
害我，正與吉平無異！」急令追拷。

　　華佗在獄，有一獄卒，姓吳，人皆稱為「吳押獄」。此人每日以酒食供奉華佗。佗
感其恩，乃告曰：「我今將死，恨有青囊書，未傳於世。感公厚意，無可為報；我修一
書，公可遣人送與我家，取青囊書來贈公，以繼吾術。」吳押獄大喜曰：「我若得此書
，棄了此役，醫治天下病人，以傳先生之德。」佗即修書付吳押獄。吳押獄直至金城，
問佗之妻取了青囊書，回至獄中，付與華佗。檢看畢，佗即將書贈與吳押獄。吳押獄持
回家中藏之。

　　旬日之後，華佗竟死於獄中。吳押獄買棺殯殮訖，脫了差役回家，欲取青囊書看習
，只見其妻正將書在那裏焚燒。吳押獄大驚，連忙搶奪，全卷已被燒毀，只剩得一兩葉
。吳押獄怒罵其妻。妻曰：「縱然學得與華佗一般神妙，只落得死於牢中，要他何用？
」吳押獄嗟歎而止。因此青囊書不曾傳於世，所傳者止閹雞豬等小法，乃燒剩一兩頁中
所載也，後人有詩曰：

　　華佗仙術比長桑，神識如窺垣一方。惆悵人亡書亦絕，後人無復見青囊！

　　卻說曹操自殺華佗之後，病勢愈重，又憂吳、蜀之事。正慮間，近臣忽奏東吳遣使
上書。操取書拆視之。略曰：

　　臣孫權久知天命已歸王上，伏望早正大位，遣將剿滅劉備，掃平兩川，臣即率群下
納土歸降矣。

　　操觀畢大笑，出示群臣曰：「是兒欲使吾居爐火上耶！」侍中陳群等奏曰：「漢室
久已衰微，殿下功德巍巍，生靈仰望。今孫權稱臣歸命，此天人之應，異氣齊聲。殿下
宜應天順人，早正大位。」操笑曰：「吾事漢多年，雖有功德及民，然位至於王，名爵
已極，何敢更有他望？苟天命在孤，孤為周文王矣。」司馬懿曰：「今孫權既稱臣歸附
，王上可封官賜爵，令拒劉備。」操從之，表封孫權為驃騎將軍南昌侯，領荊州牧。即
日遣使齎誥敕赴東吳去訖。

　　操病勢轉加。忽一夜夢三馬同槽而食，及曉，問賈詡曰：「孤向日曾夢三馬同槽，
疑是馬騰父子為禍；今騰已死，昨宵復夢三馬同槽。主何吉凶？」詡曰：「祿馬吉兆也
。祿馬歸於曹，主上何必疑乎？」操因此不疑。後人有詩曰：

　　三馬同槽事可疑，不知已植晉根基。曹瞞空有奸雄略，豈識朝中司馬師？

　　是夜操臥寢室，至三更，覺頭目昏眩，乃起，伏几而臥。忽聞殿中聲如裂帛，操驚
視之，忽見伏皇后、董貴人、二皇子并伏完、董承等二十餘人，渾身血污，立於愁雲之
內，隱隱聞索命之聲。操急拔劍望空砍去，忽然一聲響亮，震塌殿宇西南一角。操驚倒
於地，近侍救出，遷於別宮養病。次夜又聞殿外男女哭聲不絕。至曉，操召群臣入曰：
「孤在戎馬之中，三十餘年，未嘗信怪異之事。今日為何如此？」群臣奏曰：「大王當
命道士設醮修禳。」操歎曰：「聖人云：『獲罪於天，無所禱也。』孤天命已盡，安可
救乎？」遂不允設醮。

　　次日，覺氣沖上焦，目不見物，急召夏侯惇商議。惇至殿門前，忽見伏皇后、董貴
人、二皇子、伏完、董承等，立在陰雲之中。惇大驚昏倒，左右扶出，自此得病。操召
曹洪、陳群、賈詡、司馬懿等，同至臥榻前，囑以後事。曹洪等頓首曰：「大王善保玉
體，不日定當霍然。」操曰：「孤縱橫天下三十餘年，群雄皆滅，止有江東孫權，西蜀
劉備，未曾剿除。孤今病危，不能再與卿等相敘，特以家事相託：孤長子曹昂，劉氏所
生，不幸早年歿於宛城。今卞氏生四子：丕、彰、植、熊。孤平生所愛第三子植，為人
虛華少誠實，嗜酒放縱，因此不立；次子曹彰，勇而無謀；四子曹熊，多病難保；惟長
子曹丕，篤厚恭謹，可繼我業。卿等宜輔佐之。」

　　曹洪等涕泣領命而出。操令近侍取平日所藏名香，分賜諸侍妾，且囑曰：「吾死之
後，汝等須勤習女工，多造絲履，賣之可以得錢自給。」又命諸妾多居銅雀臺中，每日
設祭，必令女伎奏樂上食。又遺命於彰德府講武城外，設立疑塚七十二，勿令後人知吾
葬處：恐為人所發掘故也。囑畢，長歎一聲，淚如雨下。須臾，氣絕而死。壽六十六歲
，時建安二十五年春正月也。後人有鄴中歌一篇，歎曹操云：

　　城則鄴城水彰水，定有異人從此起。雄謀韻事與文心，君臣兄弟而父子。英雄未有
俗胸中，出沒豈隨人眼底？功首罪魁非兩人，遺臭流芳本一身。文章有神霸有氣，豈能
苟爾化為群？橫槊築臺距太行，氣與理勢相低昂。安有斯人不作逆，小不為霸大不王？
霸王降作兒女鳴，無可奈何中不平。請禱明知非有益，分香未可謂無情。嗚呼！古人作
事無鉅細，寂寞豪華皆有意。書生輕議塚中人，塚中笑爾書生氣！

　　卻說曹操身亡，文武百官，盡皆舉哀；一面遣人赴世子曹丕、鄢陵侯曹彰、臨淄侯
曹植、蕭懷侯曹熊處報喪。眾官用金棺銀槨將操入殮，星夜舉靈櫬赴鄴郡來。曹丕聞知
父喪，放聲痛哭，率大小官員出城十里，伏道迎櫬入城，停於偏殿。官僚挂孝，聚哭於
殿上。忽一人挺身而出曰：「請世子息哀，且議大事。」

　　眾視之，乃中庶子司馬孚也。孚曰：「魏王既薨，天下震動；當早立嗣王，以安眾
心，何但哭泣耶？」群臣曰：「世子宜嗣位，但未得天子詔命，豈可造次而行？」兵部
尚書陳矯曰：「王薨於外，愛子私立，彼此生變，則社稷危矣。」遂拔劍割下袍袖，厲
聲曰：「即今日便請世子嗣位。眾官有異議者，以此袍為例！」百官悚懼。忽報華歆自
許昌飛馬而至。眾皆大驚。

　　須臾，華歆入。眾問其來意。歆曰：「今魏王薨逝，天下震動，何不早請世子嗣位
？」眾官曰：「正因不及候詔命，方議欲以王后卞氏慈旨立世子為王。」歆曰：「吾已
於漢帝處索得詔命在此。」眾皆踴躍稱賀。歆於懷中取出詔命開讀。原來華歆諂事魏，
故草此詔，威逼獻帝降之；帝只得聽從，故下詔即封曹丕為魏王、丞相冀州牧。丕即日
登位，受大小官僚拜舞起居。

　　正宴會慶賀間，忽報鄢陵侯曹彰，自長安領十萬大軍來到。丕大驚，遂問群臣曰：
「黃鬚小弟，平日性剛，深通武藝。今提兵遠來，必與孤爭王位也。如之奈何？」忽階
下一人應聲出曰：「臣請往見鄢陵侯，以片言折之。」眾皆曰：「非大夫莫能解此禍也
。」正是：試看曹氏丕彰事，幾作袁家譚尚爭。未知此人是誰，且看下文分解。

第七十九回：兄逼弟曹植賦詩，姪陷叔劉封伏法

　　卻說曹丕聞曹彰提兵而來，驚問眾官；一人挺身而出，願往折服之。眾視其人，乃
諫議大夫賈逵也。曹丕大喜，即命賈逵前往。逵領命出城，迎見曹彰。彰問曰：「先王
璽綬安在？」逵正色而言曰：「家有長子，國有儲君，先王璽綬，非君侯之所宜問也。
」彰默然無語，乃與賈逵同入城。至宮門前，逵問曰：「君侯此來，欲奔喪耶？欲爭位
耶？」彰曰：「吾來奔喪，別無異心。」逵曰：「既無異心，何故帶兵入城？」彰即時
叱退左右將士，隻身入內，拜見曹丕。兄弟二人，相抱大哭。曹彰將本部軍馬盡交與曹
丕。丕令彰回鄢陵自守，彰拜辭而去。

　　於是曹丕安居王位，改建安二十五年為延康元年。封賈詡為太尉，華歆為相國，王
朗為御史大夫。大小官僚，盡皆陞賞。諡曹操曰武王，葬於鄴郡高陵。令于禁董治陵事
。禁奉命到彼，只見陵屋中白粉壁上，圖畫關雲長水渰七軍擒獲于禁之事：畫雲長儼然
上坐，龐德憤怒不屈，于禁拜伏於地，哀求乞命之狀。原來曹丕以于禁兵敗被擒，不能
死節，既降敵而復歸，心鄙其為人，故先令人圖畫陵屋粉壁，故意使之往見以愧之。當
下于禁見此畫像，又羞又惱，氣憤成病，不久而死。後人有詩歎曰：

　　三十年來說舊交，可憐臨難不忠曹。知人未向心中識，畫虎今從骨裏描。

　　卻說華歆奏曹丕曰：「鄢陵侯已交割軍馬，赴本國去了；臨淄侯植，蕭懷侯熊，二
人竟不來奔喪，理當問罪。」丕從之，即分遣二使往二處問罪。

　　不一日，蕭懷使者回報：「蕭懷侯曹熊懼罪，自縊身死。」丕令厚葬之，追贈蕭懷
王。又過了一日，臨淄使者回報，說：「臨淄侯日與丁儀、丁廙兄弟二人酣飲，悖慢無
禮；聞使命至，臨淄侯端坐不動。丁儀罵曰：『昔日先王本欲立吾主為世子，被讒臣所
阻；今王喪未遠，便問罪於骨肉，何也？』丁廙又曰：『據吾主聰明冠世，自當承嗣大
位，今反不得立。汝那廟堂之臣，何不識人才若此！』臨淄侯因怒叱武士，將臣亂棒打
出。」

　　丕聞之，大怒，即令許褚領虎衛軍三千，火速至臨淄擒曹植等一干人來。褚奉命，
引軍至臨淄城。臨淄守將攔阻，褚立斬之，直入城中，無一人敢當鋒銳，逕到府堂。只
見曹植與丁儀、丁廙等盡皆醉倒。褚皆縛之，載於車上，并將府下大小屬官，盡行拿解
鄴郡，聽候曹丕發落。丕下令，先將丁儀、丁廙等盡皆誅戮。丁儀字正禮，丁廙字敬禮
，沛國人，乃一時文士；及其被殺，人多惜之。

　　卻說曹丕之母卞氏，聽得曹熊縊死，心甚悲傷；忽又聞曹植被擒，其黨丁儀等已殺
，大驚。急出殿，召曹丕相見。丕見母出殿，慌來拜謁。卞氏哭謂丕曰：「汝弟植平生
嗜酒疏狂，蓋因自恃胸中之才，故爾放縱。汝可念同胞之情，存其性命。吾至九泉亦瞑
目也。」丕曰：「兒亦深愛其才，安肯害他？今正欲戒其性耳。母親勿憂。」

　　卞氏洒淚而入。丕出偏殿，召曹植入見。華歆問曰：「適來莫非太后勸殿下勿殺子
建乎？」丕曰：「然。」歆曰：「子建懷才抱智，終非池中物；若不早除，必為後患。
」丕曰：「母命不可違。」歆曰：「人皆言子建出口成章，臣未深信。主上可召入，以
才試之。若不能，即殺之；若果能，則貶之，以絕天下文人之口。」

　　丕從之。須臾，曹植入見，惶恐伏拜請罪。丕曰：「吾與汝情雖兄弟，義屬君臣；
汝安敢恃才蔑禮？昔先君在日，汝常以文章誇示於人，吾深疑汝必用他人代筆。吾今限
汝行七步吟詩一首。若果能則免一死；若不能，則從重治罪，決不姑恕。」植曰：「願
乞題目。」

　　時殿上懸一水墨畫，畫著兩隻牛，鬥於土牆之下，一牛墜井而亡。丕指畫曰：「即
以此畫為題。詩中不許犯著『二牛鬥牆下，一牛墜井死』字樣。」植行七步，其詩已成
。詩曰：

　　兩肉齊道行，頭上帶凹骨。相遇由山下，欻起相搪突。二敵不俱剛，一肉臥土窟。
非是力不如，盛氣不泄畢。

　　曹丕及群臣皆驚。丕又曰：「七步成章，吾猶以為遲。汝能應聲而作詩一首否？」
植曰：「願即命題。」丕曰：「吾與汝乃兄弟也。以此為題。亦不許犯著『兄弟』字樣
。」植略不思索，即口占一首曰：

　　煮豆燃豆萁，豆在釜中泣。本是同根生，相煎何太急！

　　曹丕聞之，潸然淚下。其母卞氏，從殿後出曰：「兄何逼弟之甚耶？」丕慌忙離坐
告曰：「國法不可廢耳。」於是貶曹植為安鄉侯。植拜辭上馬而去。

　　曹丕自繼位之後，法令一新，威逼漢帝，甚於其父。早有細作報入成都。漢中王聞
之，大驚，即與文武商議曰：「曹操已死，曹丕繼位，威逼天子，更甚於操。東吳孫權
，拱手稱臣。孤欲先伐東吳，以報雲長之讎；次討中原，以除亂賊。」

　　言未畢，廖化出班，哭拜於地曰：「關公父子遇害，實劉封、孟達之罪。乞誅此二
賊。」玄德便欲遣人擒之。孔明諫曰：「不可。且宜緩圖之。急則生變矣。可陞此二人
為郡守，分調開去。然後可擒。」

　　玄德從之，遂遣使陞劉封去守綿竹。原來彭羕與孟達甚厚，聽知此事，急回家作書
，遣心腹人馳報孟達。使者方出南門外，被馬超巡視軍捉獲，解見馬超。超審知此事，
即往見彭羕。羕接入，置酒相待。

　　酒至數巡，超以言挑之曰：「昔漢中王待公甚厚，今何漸薄也？」羕因酒醉，恨罵
曰：「老革荒悖，吾必有以報之！」超又探曰：「某亦懷怨心久矣。」羕曰：「公起本
部軍，結連孟達為外合，某領川兵為內應，大事可圖也。」超曰：「先生之言甚當。來
日再議。」

　　超辭了彭羕，即將人與書解見漢中王，細言其事。玄德大怒，即令擒彭羕下獄，拷
問其情。羕在獄中，悔之無及。玄德問孔明曰：「彭羕有謀反之意，當何以治之？」孔
明曰：「羕雖狂士，然留之久必生禍。」於是玄德賜彭羕死於獄。

　　彭羕既死，有人報知孟達。達大驚，舉止失錯。忽使命至，調劉封回守綿竹去訖。
孟達慌請上庸、房陵都尉申耽、申儀弟兄二人商議曰：「我與法孝直同有功於漢中王；
今孝直已死，而漢中王忘我前功，乃欲見害，為之奈何？」耽曰：「某有一計，使漢中
王不能加害於公。」

　　達大喜，急問何計。耽曰：「吾弟兄欲投魏久矣；公可作一表，辭了漢中王，投魏
王曹丕，丕必重用。吾二人亦隨後來降也。」達猛然省悟，即寫表一通，付與來使；當
晚引五十餘騎投魏去了。使命持表回成都，奏漢中王，言孟達投魏之事。先主大怒。覽
其表曰：

　　「臣達伏惟殿下將建伊呂之業，追桓文之功，大事草創，假勢吳楚，是以有為之士
，望風歸順。臣委質以來，愆戾山積；臣猶自知，況於君乎？今王朝英俊鱗集，臣內無
輔佐之器，外無將領之才，列次功臣，誠足自愧！臣聞范蠡識機，浮於五湖；舅犯謝罪
，逡巡河上。夫際會之間，請命乞身，何哉？欲潔去就之分也。況臣卑鄙，無元功勳，
自繫於時，竊慕前賢，早思遠恥。昔申生至孝，見疑於親；子胥至忠，見誅於君；蒙恬
拓境而被大刑，樂毅破齊而遭讒佞。臣每讀其書，未嘗不感慨流涕；而親當其事，益用
傷悼！邇者，荊州覆敗，大臣失節，百無一還；惟臣尋事，自致房陵、上庸，而復乞身
自放於外。伏願殿下聖恩感悟，愍臣之心，悼臣之舉。臣誠小人，不能始終。知而為之
，敢謂非罪？臣每聞『交絕無惡聲，去臣無怨辭』臣過奉教於君子，願君王勉之。臣不
勝惶恐之至！」

　　玄德看畢，大怒曰：「匹夫叛吾，安敢以文辭相戲耶！」即欲起兵擒之。孔明曰：
「可就遣劉封進兵，令二虎相併；劉封或有功，或敗績，必歸成都，就而除之，可絕兩
害。」玄德從之，遂遣使到綿竹，傳諭劉封。封受命，率兵來擒孟達。

　　卻說曹丕正聚文武議事，忽近臣奏曰：「蜀將孟達來降。」丕召入問曰：「汝此來
，莫非詐降乎？」達曰：「臣為不救關公之危，漢中王欲殺臣，因此懼罪來降，別無他
意。」曹丕尚未准信，忽報劉封引五萬兵來。取襄陽，單搦孟達廝殺。丕曰：「汝既是
真心，便可去襄陽取劉封首級來，孤方准信。」達曰：「臣以利害說之，不必動兵，令
劉封亦來降也。」

　　丕大喜，遂加孟達為散騎常侍、建武將軍、平陽亭侯，領新城太守，去守襄陽、樊
城。原來夏侯尚、徐晃已先在襄陽，正將收取上庸諸部。孟達到了襄陽，與二將禮畢，
探得劉封離城五十里下寨。達即修書一封，使人齎赴蜀寨招降劉封。劉封覽書大怒曰：
「此賊誤吾叔姪之義，又間吾父子之親，使吾為不忠不孝之人也！」遂扯碎來書，斬其
使。次日，引軍前來搦戰。

　　孟達知劉封扯書斬使，勃然大怒，亦領兵出迎。兩陣對圓，封立馬於門旗下，以刀
指罵曰：「背國反賊，安敢亂言！」孟達曰：「汝死已臨頭，還自執迷不省！」封大怒
，拍馬輪刀，直奔孟達。戰不三合，達敗走，封乘虛追殺二十餘里，一聲喊起，伏兵盡
出。左邊夏侯尚殺來，右邊徐晃殺來，孟達回身復戰：三軍夾攻。劉封大敗而走，連夜
奔回上庸，背後魏兵趕來。劉封到城下叫門，城上亂箭射下。申耽在敵樓上叫曰：「吾
已降了魏也！」

　　封大怒，欲要攻城，背後追軍將至。封立腳不牢，只得望房陵而奔，見城上已盡插
魏旗。申儀在敵樓上將旗一颭，城後一彪軍出，旗上大書「右將軍徐晃」。封抵敵不住
，急望西川而走。晃乘勢追殺。劉封部下只剩得百餘騎，到了成都，入見漢中王，哭拜
於地，細奏前事。玄德怒曰：「辱子有何面目復來見吾！」封曰：「叔父之難，非兒不
救，因孟達諫阻故耳。」玄德轉怒曰：「汝須食人食、穿人衣，非土木偶人！安可聽讒
賊所阻！」命左右推出斬之。漢中王既斬劉封，後聞孟達招之，毀書斬使之事，心中頗
悔；又哀痛關公，以致染病，因此按兵不動。

　　且說魏王曹丕，自即王位，將文武官僚，盡皆陞賞；遂統甲兵三十萬，南巡沛國譙
縣，大饗先塋。鄉中父老，揚塵遮道，奉觴進酒，效漢高祖還沛之事。人報大將軍夏侯
惇病篤，丕即還鄴郡。時惇已卒，丕為挂孝，以厚禮殯葬。

　　是歲八月間，報稱石邑縣鳳凰來儀，臨淄城麒麟出現，黃龍現於鄴郡。於是中郎將
李伏、太史丞許芝商議：種種瑞徵，乃魏當代漢之兆，可安排受禪之禮，令漢帝將天下
讓於魏王。遂同華歆、王朗、辛毗、賈詡、劉廙、劉曄、陳矯、陳群、桓階等，一班文
武官僚，四十餘人，直入內殿，來奏漢獻帝，請禪位於魏王曹丕。正是：魏家社稷今將
建，漢代江山忽已移。未知獻帝如何回答，且看下文分解。

第八十回：曹丕廢帝篡炎劉，漢王正位續大統

　　卻說華歆等一班文武，入見獻帝。歆奏曰：「伏睹魏王，自登位以來，德布四方，
仁及萬物；越古超今，雖唐虞無以過此。群臣會議，言漢祚已終，望陛下效堯、舜之道
，以山川社稷，禪與魏王：上合天心，下合民意。則陛下安享清閒之福；祖宗幸甚！生
靈幸甚！臣等議定，特來奏請。」

　　帝聞奏大驚，半晌無言，覷百官而哭曰：「朕想高祖提三尺劍，斬蛇起義，平秦滅
楚，創造基業，世統相傳，四百年矣。朕雖不才，初無過惡，安忍將祖宗大業，等閒棄
了？汝百官再從公計議。」

　　華歆引李伏、許芝近前奏曰：「陛下若不信，可問此二人。」李伏奏曰：「自魏王
即位以來，麒麟降生，鳳凰來儀，黃龍出現，嘉禾蔚生，甘露下降：此是上天示瑞，魏
當代漢之象也。」

　　許芝又奏曰：「臣等職掌司天，夜觀乾象，見炎漢氣數已終，陛下帝星隱匿不明；
魏國乾象，極天察地，言之難盡。更兼上應圖讖。其讖曰：『鬼在邊，委相連；當代漢
，無可言。言在東，午在西；兩日並光上下移。』以此論之，陛下可早禪位。『鬼在邊
』，『委相連』，是『魏』字也；『言在東，午在西』，乃『許』字也；『兩日並光上
下移』，乃『昌』字也：此是魏在許昌應受漢禪也。願陛下察之。」

　　帝曰：「祥瑞圖讖，皆虛妄之事；奈何以虛妄之事，而遽欲朕舍祖宗之基業乎？」
王朗奏曰：「自古以來，有興必有廢，有盛必有衰。豈有不亡之國、不敗之家乎？漢室
相傳四百餘年，延至陛下，氣數已盡，宜早退避，不可遲疑；遲則生變矣。」帝大哭，
入後殿去了。百官哂笑而退。

　　次日，官僚又集於大殿，令宦官入請獻帝。帝憂懼不敢出。曹后曰：「百官請陛下
設朝，陛下何故推阻？」帝泣曰：「汝兄欲篡位，令百官相逼，朕故不出。」曹后大怒
曰：「吾兄奈何為此亂逆之事耶！」

　　言未畢，只見曹洪、曹休帶劍而入，請帝出殿。曹后大罵曰：「俱是汝等亂賊，希
圖富貴，共造逆謀！吾父功蓋寰區，威震天下，然且不敢篡竊神器。今吾兄嗣位未幾，
輒思篡漢，皇天必不祚爾！」言罷，痛哭入宮。左右侍者皆歔欷流涕。

　　曹洪、曹休力請獻帝出殿。帝被逼不過，只得更衣出前殿。華歆奏曰：「陛下可依
臣等昨日之議，免遭大禍。」帝痛哭曰：「卿等皆食漢祿久矣；中間多有漢朝功臣子孫
，何忍作此不臣之事？」歆曰：「陛下若不從眾議，恐旦夕蕭牆禍起，非臣等不忠於陛
下也。」帝曰：「誰敢弒朕耶？」歆厲聲曰：「天下之人，皆知陛下無人君之福，以致
四方大亂！若非魏王在朝，弒陛下者，何止一人？陛下尚不知恩報本，直欲令天下人共
伐陛下耶？」

　　帝大驚，拂袖而起。王朗以目視華歆。歆縱步向前，扯住龍袍，變色而言曰：「許
與不許，早發一言！」帝戰慄不能答。曹洪、曹休拔劍大呼曰：「符寶郎何在？」祖弼
應聲出曰：「符寶郎在此！」曹洪索要玉璽。祖弼叱曰：「玉璽乃天子之寶，安得擅索
！」洪喝令武士推出斬之。祖弼大罵不絕口而死。後人有詩讚曰：姦宄專權漢室亡，詐
稱禪位效虞唐。滿朝百辟皆尊魏，僅見忠臣符寶郎。

　　帝顫慄不已。只見階下披甲持戈數百餘人，皆是魏兵。帝泣謂群臣曰：「朕願將天
下禪於魏王，幸留殘喘，以終天年。」賈詡曰：「魏王必不負陛下。陛下可急降詔，以
安眾心。」帝只得令陳群草禪國之詔，令華歆齎捧詔璽，引百官直至魏王宮獻納。曹丕
大喜。開讀詔曰：　　

　　「朕在位三十二年，遭天下蕩覆，幸賴祖宗之靈，危而復存。然今仰瞻天象，俯察
民心，炎精之數既終，行運在乎曹氏。是以前王既樹神武之蹟，今王又光耀明德，以應
其期。歷數昭明，信可知矣。夫大道之行，天下為公；唐堯不私於厥子，而名播於無窮
：朕竊慕焉。今其追踵堯典，禪位於丞相魏王。王其毋辭！」

　　曹丕聽畢，便欲受詔。司馬懿諫曰：「不可：雖然詔璽已至，殿下宜且上表謙辭，
以絕天下之謗。」丕從之，令王朗作表，自稱德薄，請別求大賢以嗣天位。帝覽表，心
甚驚疑，謂群臣曰：「魏王謙遜，如之奈何？」華歆曰：「昔魏武王受王爵之時，三辭
而詔不許，然後受之。今陛下可再降詔，魏王自當允從。」

　　帝不得已，又令桓楷草詔，遣高廟使張音，持節奉璽至魏王宮。曹丕開讀詔曰：

　　「咨爾魏王，上書謙讓。朕竊為漢道陵遲，為日已久；幸賴武王操，德膺符運，奮
揚神武，芟除兇暴，清定區夏。今王丕纘承前緒，至德光昭，聲教被四海，仁風扇八區
；天之曆數，實在爾躬。昔虞舜有大功二十，而放勳禪以天下；大禹有疏導之績，而重
華禪以帝位。漢承堯運，有傳聖之義。加順靈祇，紹天明命，使行御丈大夫張音，持節
奉皇帝璽綬。王其受之！」

　　曹丕接詔欣喜，謂賈詡曰：「雖二次有詔，然終恐天下後世，不免篡竊之名也。」
詡曰：「此事極易。可再命張音齎回璽綬，卻教華歆令漢帝築一臺，名『受禪臺』；擇
吉日良辰；集大小公卿，盡到臺下，令天子親奉璽綬，禪天下與王，便可以釋群疑而絕
眾議矣。」

　　丕大喜，即令張音捧回璽綬，仍作表謙辭。音回奏獻帝。帝問群臣曰：「魏王又讓
，其意若何？」華歆奏曰：「陛下可築一臺，名曰『受禪臺』，聚集公卿庶民，明白禪
位；則陛下子子孫孫，必蒙魏恩矣。」帝從之，乃遣太常院官，卜地於繁陽，築起三層
高臺，擇於十月庚午日寅時禪讓。

　　至期，獻帝請魏王曹丕登臺受禪。臺下集大小官僚四百餘員，御林虎賁禁軍三十餘
萬。帝親捧玉璽奉曹丕。丕受之。臺下群臣跪聽冊曰：

　　「咨爾魏王：昔者唐堯禪位於虞舜，舜亦以命禹：天命不於常，惟歸有德。漢道陵
遲，世失其序；降及朕躬，大亂滋昏：群凶恣逆，宇內顛覆。賴武王神武，拯玆難於四
方，惟清區夏，以保綏我宗廟；豈予一人獲乂，俾九服實受其賜。今王欽承前緒，光於
乃德；恢文武之大業，昭爾考之弘烈。皇靈降瑞，人神告徵；誕惟亮采，師錫朕命。僉
曰：爾度克協於虞舜，用率我唐典，敬遜爾位。於戲！天之歷數在爾躬，君其祗順大禮
，饗萬國以肅承天命！」

　　讀冊已畢，魏王曹丕即受禪位大禮，登了帝位。賈詡引大小官僚朝於臺下。改延康
元年為黃初元年。國號大魏。丕即傳旨，大赦天下。諡父曹操為太祖武皇帝。華歆奏曰
：「『天無二日，民無二王』。漢帝既禪天下，理宜退就藩服。乞降明旨，安置劉氏於
何地？」

　　言訖，扶獻帝跪於臺下聽旨。丕降旨封帝為山陽公，即日便行。華歆按劍指帝，厲
聲而言曰：「立一帝，廢一帝，古之常道！今上仁慈，不忍加害，封汝為山陽公。今日
便行，非宣召不許入朝！」獻帝含淚拜謝，上馬而去。臺下軍民人等見之，傷感不已。
丕謂群臣曰：「舜、禹之事，朕知之矣！」群臣皆呼萬歲。後人觀此受禪臺，有詩歎曰
：兩漢經營事頗難，一朝失卻舊江山。黃初欲學唐虞事，司馬將來作樣看。

　　百官請曹丕答謝天地。丕方下拜，忽然臺前捲起一陣怪風，飛砂走石，急如驟雨，
對面不見；臺上火燭，盡皆吹滅。丕驚倒於臺上，百官急救下臺，半晌方醒。侍臣扶入
宮中，數日不能設朝。後病稍可，方出殿受群臣朝賀。封華歆為司徒，王朗為司空。大
小官僚，一一陞賞。丕疾未痊，疑許昌宮室多妖，乃自許昌幸洛陽，大建宮室。

　　早有人到成都，報說曹丕自立為大魏皇帝，於洛陽蓋造宮殿；且傳言漢帝已遇害。
漢中王聞知，痛哭終日，下令百官挂孝，遙望設祭，上尊諡曰「孝愍皇帝」。玄德因此
憂慮，致染成疾，不能理事，政務皆託與孔明。孔明與太傅許靖、光祿大夫譙周商議，
言天下不可一日無君，欲尊漢中王為帝。譙周曰：「近有祥風慶雲之瑞；成都西北角有
黃氣數十丈沖霄而起，帝星見於畢、胃、昴之分，煌煌如月：此正應漢中王當即帝位，
以繼漢統。更復何疑？」

　　於是孔明與許靖，引大小官僚上表，請漢中王即皇帝位。漢中王覽表，大驚曰：卿
等欲陷孤為不忠不義之人耶？」孔明奏曰：「非也：曹丕篡漢自立，主上乃漢室苗裔，
理合繼統以延漢祀。」漢中王勃然變色曰：「孤豈效逆賊所為！」拂袖而起，入於後宮
。眾官皆散。

　　三日後，孔明又引眾官入朝，請漢中王出。眾皆拜伏於前。許靖奏曰：「今漢天子
已被曹丕所弒，主上不即帝位，興師討逆，不得為忠義也。今天下無不欲王上為君，孝
愍皇帝雪恨。若不從臣等所議，是失民望矣。」漢中王曰：「孤雖是景帝之孫，並未有
德澤以布於民，今一旦自立為帝，與篡竊何異？」孔明苦勸數次，漢中王堅執不從。孔
明乃設一計，謂眾官曰：「如此如此。」於是孔明託病不出。

　　漢中王聞孔明病篤，親到府中，直入臥榻邊問曰：「軍師所感何疾？」孔明答曰：
「憂心如焚，命不久矣。」漢中王曰：「軍師所憂何事？」連問數次，孔明只推病重，
瞑目不答。漢中王再三請問。孔明喟然歎曰：「臣自出茅廬，得遇大王，相隨至今，言
聽計從；今幸大王有兩川之地，不負臣夙昔之言。目今曹丕篡位，漢祀將斬，文武官僚
，咸欲奉大王為帝，滅魏興劉，共圖功名；不想大王堅執不肯，眾官皆有怨心，不久必
盡散矣。若文武皆散，吳、魏來攻，兩川難保，臣安得不憂乎？」漢中王曰：「吾非推
阻，恐天下人議論耳。」孔明曰：「聖人云：『名不正，則言不順。今大王名正言順，
有何可議？豈不聞『天與弗取，反受其咎』？」漢中王曰：「待軍師病可，行之未遲。
」

　　孔明聽罷，從榻上躍然而起，將屏風一擊，外面文武眾官皆入，拜伏於地曰：「主
上既允，便請擇日以行大禮。」漢中王視之，乃是太傅許靖、安漢將軍糜竺、青衣侯尚
舉、陽泉侯劉豹、別駕趙祚、治中楊洪、議曹杜瓊、從事張爽、太常卿賴忠、光祿卿黃
權、祭酒何曾、學士尹默、司業譙周、大司馬殷純、偏將軍張裔、少府王謀、昭文博士
伊籍、從事郎秦宓等眾也。

　　漢中王驚曰：「陷孤於不義，皆卿等也。」孔明曰：「王上既允所請，便可築臺擇
吉，恭行大禮。」即時送漢中王還宮，一面令博士許慈、諫議郎孟光掌禮，築臺於成都
武擔之南。諸事齊備，多官整設鑾駕，迎請漢中王登壇致祭。譙周在壇上，高聲朗讀祭
文曰：

　　「惟建安二十六年四月丙午朔，越十二日丁巳，皇帝備，敢昭告於皇天后土：漢有
天下，歷數無疆。曩者，王莽篡盜，光武皇帝震怒致誅，社稷復存。今曹操阻兵殘忍，
戮殺主后，罪惡滔天；操子丕，載肆凶逆，竊據神器。群下將士，以為漢祀墮廢，備宜
延之，嗣武二祖，躬行天罰。備懼無德忝帝位，詢於庶民，外及遐荒君長，僉曰：天命
不可以不答，祖業不可以久替，四海不可以無主。率土式望，在備一人。備畏天明命，
又懼高光之業，將墜於地，謹擇吉日，登壇祭告，受皇帝璽綬，撫臨四方。惟神饗祚漢
家，永綏歷服！」

　　讀罷祭文，孔明率眾官恭上玉璽。漢中王受了，捧於壇上，再三推讓曰：「備無才
德，請擇有才德者受之。」孔明奏曰：「王上平定四海，功德昭於天下，況是大漢宗派
，宜即正位。已祭告天神，復何讓焉？」文武各官，皆呼萬歲。拜舞禮畢，改元章武元
年。立妃吳氏為皇后，長子劉禪為太子。封次子劉永為魯王，劉理為梁王。封諸葛亮為
丞相，許靖為司徒。大小官僚，一一陞賞。大赦天下。兩川軍民，無不欣躍。次日設
朝，文武官僚拜畢，列為兩班。先主降詔曰：「朕自桃園與關、張結義，誓同生死；不
幸二弟雲長，被東吳孫權所害。若不報讎，是負盟也。朕欲起傾國之兵，攻伐東吳，生
擒逆賊，以雪此恨！」言未畢，班內一人，拜伏於階下，諫曰：「不可。」先主視之，
乃虎威將軍趙雲也。正是：君王未及行天討，臣下曾聞進直言。未知子龍所諫若何，且
看下文分解。

第八十一回：急兄讎張飛遇害，雪弟恨先主興兵

　　說先主起兵東征。趙雲諫曰：「國賊乃曹操，非孫權也。今曹丕篡漢，神人共怒。
陛下可早圖關中，屯兵渭河上流，以討凶逆，則關東義士，必包裹糧策馬以迎王師；若
舍魏以伐吳，兵勢一交豈能驟解？願陛下察之。」先主曰：「孫權害了朕弟；又兼傅士
仁、糜芳、潘璋、馬忠皆有切齒之讎；啖其肉而滅其族，方雪朕恨。卿何阻耶？」雲曰
：「漢賊之讎，公也；兄弟之讎，私也。願以天下為重。」先主答曰：「朕不為弟報讎
，雖有萬里江山，何足為貴？」遂不聽趙雲之諫，下令起兵伐吳；且發使往五谿，借番
兵五萬，共相策應；一面差使往閬中，遷張飛為車騎將軍，領司隸校尉，西鄉侯，兼閬
中牧。使命齎詔而去。

　　說張飛在閬中，聞知關公被東吳所害，旦夕號泣，血濕衣襟。諸將以酒勸解，酒醉
，怒氣愈加。帳上帳下，但有犯者即鞭撻之；多有鞭死者。每日望南切齒睜目怒恨，放
聲痛哭不已。忽報使至，慌忙接入，開讀詔旨。飛受爵望北拜畢，設酒款待來使。

　　飛曰：「吾兄被害，讎深似海；廟堂之臣，何不早奏興兵？」使者曰：「多有勸先
滅魏而後伐吳者。」飛怒曰：「是何言也！昔我三人桃園結義，誓同生死；今不幸二兄
半途而逝。吾安得獨享富貴耶！吾當面見天子，願為前部先鋒，挂孝伐吳，生擒逆賊，
祭告二兄，以踐前盟！」言訖，就同使命望成都而來。

　　卻說先主每日自下教場操演軍馬，剋日興師，御駕親征。於是公卿都至丞相府中，
見孔明曰：「今天子初臨大位，親統軍伍，非所以重社稷也。丞相秉鈞衡之職，何不規
諫？」孔明曰：「吾苦諫數次，只是不聽。今日公等隨我入教場諫去。」當下孔明引百
官來奏先主曰：「陛下初登寶位，若欲北討漢賊，以伸大義於天下，方可親統六師；若
只欲伐吳，命一上將統軍伐之可也，何必親勞聖駕？」

　　先主見孔明苦諫，心中稍回。忽報張飛到來，先主急召入。飛至演武廳拜伏於地，
抱先主足而哭。先主亦哭。飛曰：「陛下今日為君，早忘了桃園之誓！二兄之讎，如何
不報？」先主曰：「多官諫阻，未敢輕舉。」飛曰：「他人豈知昔日之盟？若陛下不去
，臣捨此軀與二兄報讎！若不能報時，臣寧死不見陛下也！」先主曰：「朕與卿同往。
卿提本部兵，自閬州而出；朕統精兵會於江州。共伐東吳，以雪此恨。」飛臨行，先主
囑曰：「朕素知卿酒後暴怒，鞭撻健兒，而復令在左右：此取禍之道也。今後務宜寬容
，不可如前。」飛拜辭而去。

　　次日，先生整兵要行。學士秦宓奏曰：「陛下捨萬乘之軀，而徇小義，古人所不取
也：願陛下思之。」先主曰：「雲長與朕，猶一體也。大義尚在，豈可忘耶？」宓伏地
不起曰：「陛下不從臣言，誠恐有失。」先主大怒曰：「朕欲興兵，爾何出此不利之言
！」叱武士推出斬之。宓面不改色，回顧先主而笑曰：「臣死無恨，但可惜新創之業，
又將顛覆耳！」眾官皆為秦宓告免。先主曰：「暫且囚下，待朕報讎回時發落。」孔
明聞知，即上表救秦宓。其略曰：臣亮等，竊以吳賊逞奸詭之計，致荊州有覆亡之禍。
隕將心於斗牛，折天柱於楚地，此情哀痛，誠不可忘。但念遷漢鼎者，罪由曹操；移劉
祚者，過非孫權。竊謂魏賊若除，則吳自賓。願陛下納秦宓金石之言，以養士卒之力，
別作良圖，則社稷幸甚！天下幸甚！

　　先主看畢，擲表於地曰：「朕意已決，無得再諫！」遂命丞相諸葛亮保太子守兩川
；驃騎將軍馬超并弟馬岱，助鎮北將軍魏延守漢中，以當魏兵；虎威將軍趙雲為後應，
兼督糧草；黃權、程畿為參謀；馬良、陳震掌理文書；黃忠為前部先鋒；馮習、張南為
副將；傅彤、張翼為中軍護尉；趙融、廖淳為合後。川將數百員，并五谿番將等，共兵
七十五萬。擇定章武元年七月丙寅日出師。　

　　說張飛回到閬中，下令軍中：限三日內製白旗白甲，三軍挂孝伐吳，次日，帳下兩
員末將，范疆、張達入帳告曰：「白旗白甲，一時無措，須寬限方可。」飛大怒曰：「
吾急欲報讎，恨不明日便到逆賊之境。汝安敢違我將令！」叱武士縛於樹上，各鞭背五
十。鞭畢，以手指之曰：「來日俱要完備！若違了限，即殺汝二人示眾！」打得二人滿
口出血，回到營中商議。

　　范疆曰：「今日受了刑責，明日如何辦得？其人性暴如火。倘來日不完，你我皆被
殺矣！」張達曰：「比如他殺我，不如我殺他。」疆曰：「怎奈不得近前。」達曰：「
我兩個若不當死，則他醉於床上；若是當死，則他不醉。」二人商議停當。

　　卻說張飛在帳中，神思皆亂，動止恍惚，乃問部將曰：「吾今心驚肉顫，坐臥不安
，此何意也？」部將答曰：「此是君侯思念關公，以致如此。」

　　飛令人將酒來與部將同飲，不覺大醉，臥於帳中。范、張兩賊，探知消息，初更時
分，各藏短刀，密入帳中，詐言欲稟機密重事，直至床前。原來張飛每睡不合眼。當夜
寢於帳中，二賊見他鬚豎目張，本不敢動手；因聞鼻息如雷，方敢近前，以短刀刺入飛
腹。飛大叫一聲而亡。時年五十五歲。後人有詩歎曰：安喜曾聞鞭督郵，黃巾掃盡佐炎
劉。虎牢關上聲先震，長板橋邊水逆流。義釋嚴顏安蜀境，智欺張邰定中州。伐吳未克
身先死，秋草長遺閬地愁！

　　卻說二賊當夜割了張飛首級，便引數十人連夜投東吳去了。次日，軍中聞知，起兵
追之不及。時有張飛部將吳班，向自荊州來見先主，先主用為牙門將，使佐張飛守閬中
。當下吳班先發表章，奏知天子；然後令長子張苞具棺槨盛貯，令弟張紹守閬中，苞自
來報先主，時先主已擇期出師。大小官僚，皆隨孔明送十里方回。孔明回至成都，怏怏
不樂，顧謂眾官曰：「法孝直若在，必能制主上東行也。」

　　卻說先主是夜心驚肉顫，寢臥不安。出帳仰觀天文，見西北一星，其大如斗，忽然
墜地。先主大疑，連夜令人求問孔明。孔明回奏曰：「合損一上將。三日之內，必有警
報。」先主因此按兵不動。忽侍臣奏曰：「閬中張車騎部將吳班，差人齎表至。」先主
頓足曰：「噫！三弟休矣！」及至覽表，果報張飛凶信。先主放聲大哭，昏絕於地。眾
官救醒。

　　次日，人報一隊軍馬驟風而至。先主出營觀之。良久，見一員小將，白袍銀鎧，滾
鞍下馬，伏地而哭，乃張苞也。苞曰：「范疆、張達殺了臣父，將首級投東吳去了！」
先主哀痛至甚，飲食不進。群臣苦諫曰：「陛下方欲為二弟報讎，何可先自摧殘龍體？
」先主方纔進膳；遂謂張苞曰：「卿與吳班，敢引本部軍作先鋒，為卿父報讎否？」苞
曰：「為國為父，萬死不辭！」

　　先主正欲遣苞起兵，又報一彪軍風擁而至。先主令侍臣探之。須臾，侍臣引一小將
軍，白袍銀鎧，入營伏地而哭。先主視之，乃關興也。先主見了關興，想起關公，又放
聲大哭。眾官苦勸。先主曰：「朕想布衣時，與關、張結義，．誓同生死；朕今為天子
，正欲與兩弟共享富貴，不幸俱死於非命！見此二姪，能不斷腸！」

　　言訖又哭。眾官日：「二小將軍且退。容聖上將息龍體。」侍臣奏曰：「陛下年過
六旬，不宜過於哀痛。」先主曰：「二弟俱亡，朕安忍獨生！」言訖，以頭頓地而哭。
多官商議曰：「今天子如此煩惱，將何解勸？」馬良曰：「主上親統大兵伐吳，終日號
泣，於軍不利。」陳震曰：「吾聞成都青城山之西，有一隱者：姓李，名意。世人傳說
此老已三百餘歲，能知人之生死吉凶，乃當世之神仙也。何不奏知天子，召此老來，問
他吉凶？勝如吾等之言。」遂入奏先主。先主從之，即遣陳震齎詔，往青城山宣召。

　　震星夜到了青城，令鄉人引入山谷深處，遙望仙莊，清雲隱隱，瑞氣非凡。忽見一
小童來迎曰：「來者莫非陳孝起乎？」震大驚曰：「仙童如何知我姓字？」童子日：「
吾師昨夜有言：「今日必有皇帝詔命至；使者必是陳孝起。」震曰：「真神仙也！人言
信不誣矣！」遂與小童同入仙莊，拜見李意，宣天子詔命。李意推老不行。震曰：「天
子急欲見仙翁一面，幸勿吝鶴駕。」

　　再三敦請，李意方行，既至御營，入見先主。先主見李意鶴髮童顏，碧眼方瞳，灼
灼有光，身如古柏之狀，知是異人，優禮相待。李意曰：「老夫乃荒山村叟，無學無識
。辱陛下宣召，不佑有何見諭？」先主曰：「朕與關、張二弟結生死之交，三十餘年矣
。今二弟被害，親統大軍報讎，未知休咎如何。久聞仙翁通曉玄機，望乞賜教。」李意
曰：「此乃天數，非老夫所知也。」

　　先主再三求問，意乃索畫兵馬器械四十餘張，畫畢便二扯碎。又畫一大人仰臥於地
上，傍邊一人掘土埋之，上寫一大「白」字，遂稽首而去。先主不悅，謂　臣曰：「此
狂叟也！不足為信！」即以火焚之，便催軍前進。

　　張苞入奏曰：「吳班軍馬己至。小臣乞為先鋒。」先主壯其志，即取先鋒印賜張苞
。苞方欲挂印，又一少年將奮然出曰：「留下印與我！」視之，乃關興也。苞曰：「我
已奉詔矣。」興曰：「汝有何能，敢當此任？」苞曰：「我自幼習學武藝，箭無虛發。
」先主曰：「朕正要觀賢姪武藝，以定優劣。」苞令軍士於百步之外，立一面旗，旗上
畫一紅心。苞拈弓取箭，連射三箭，皆中紅心。眾皆稱善。關興挽弓在手曰：「射中紅
心，何足為奇！」

　　正言問，忽值頭上一行雁過。興指曰；「吾射這飛雁第三隻。」一箭射去，那隻雁
應弦而落。文武官僚，齊聲喝采。苞大怒，飛身上馬，挺父所使丈八點鋼矛，大叫曰：
「你敢與我比試武藝否！」興亦上馬，綽家傳大砍刀縱馬而出曰：「偏你能使矛！吾豈
不能使刀！」

　　二將方欲交鋒，先主喝曰：「二子休得無禮！」興、苞二人慌忙下馬，各棄兵器，
拜伏請罪。先主曰：「朕自涿郡與卿等之父結異姓之交，親如骨肉；今汝二人亦是昆仲
之分，正當同心協力，共報父讎；奈何自相爭競，失其大義！父喪未遠而猶如此，況日
後乎？」

　　二人再拜伏罪。先主問曰：「卿二人誰年長？」苞曰：「臣長關興一歲。」先主即
命興拜苞為兄。二人就帳前折箭為誓，永相救護。先主下詔使吳班為先鋒，令張苞、關
興護駕。水陸並進，船騎雙行。浩浩蕩蕩，殺奔吳國來。

　　卻說范疆、張達將張飛首級，投獻吳侯，細告前事。孫權聽罷，收了二人，乃謂百
官曰：「今劉玄德即了帝位，統精兵七十餘萬，御駕親征，其勢甚急，大如之奈何？」
百官盡皆失色，面面相覷。諸葛瑾出曰：「某食君侯之祿久矣；無可報效，願捨殘生，
去見蜀主，以利害說之，使兩國相和，共討曹丕之罪。」權大喜，即遣諸葛瑾為使，來
說先主罷兵。正是：兩國相爭通使命，一言解難賴行人。未知諸葛瑾此去如何，且看下
文分解。

第八十二回：孫權降魏受九錫，先主征吳賞六軍

　　卻說章武元年秋八月，先主起大軍至夔關，駕屯白帝城。前隊軍馬已至川口。近臣
奉曰：「吳使諸葛瑾至。」先主傳旨教休放入。黃權奏曰：「謹弟在蜀為相，必有事而
來，陛下何故絕之？當召入，看他言語。可從則從；如不可，則就借彼口說與孫權，令
知問罪有名也。」

　　先主從之，召謹入城。謹拜伏於地。先主問曰：「子瑜遠來，有何事故？」謹曰：
「臣弟久事陛下，臣故不避，斧銊，特來奏荊州之事。前者，關公在荊州時，侯數次求
親，關公不允。後關公取襄陽，曹操屢次致書吳侯，使襲荊州；吳侯本不肯許，因呂蒙
與關公不睦，故擅自興兵，誤成大事。今吳侯悔之不及。此乃呂蒙之罪，非吳侯之過也
。今呂蒙已死，冤讎已息。孫夫人一向思歸。今吳侯令臣為使，願送歸夫人，縛還降將
，並將荊州仍舊交還，永結盟好，共滅曹丕，以正篡逆之罪。」

　　先主怒曰：「汝東吳害了朕弟，今日敢以巧言來說乎！」謹曰：「臣請以輕重大小
之事，與陛下論之。陛下乃漢朝皇叔，今漢帝已被曹丕篡奪，不思剿除，卻為異姓之親
，而屈萬乘之尊，是捨大義而就小義也。中原乃海內之地，兩都皆大漢創業之方，陛下
不取，而但爭荊州，是棄重而取輕也。天下皆知陛下即位，必興漢室，恢復山河；今陛
下置魏不問，反欲伐吳，竊為陛下不取。」先主大怒曰：「殺吾弟之讎，不共戴天！欲
朕罷兵，除死方休！不看丞相之面，先斬汝首！今且放汝回去，說與孫權，洗頸就戮！
」諸葛瑾見先主不聽，只得自回江南。

　　卻說張昭見孫權曰：「諸葛子瑜知蜀兵勢大，故假以請使為辭，欲背吳入蜀。此去
必不回矣。」權曰：「孤與子瑜，有生死不易之盟。孤不負子瑜，子瑜亦不負孤。昔子
瑜在柴桑時，孔明來吳，孤欲使子瑜留之。子瑜曰：「弟己事玄德，義無二心；弟之不
留，猶瑾之不往。」其言足貫神明。今日豈肯降蜀乎？孤與子瑜可謂神交，非外言所得
間也。」

　　正言間，忽報諸葛瑾回。權曰：「孤言若何？」張昭滿面羞慚而退。瑾見孫權，先
主不肯通和之意。權大驚曰：「若如此，則江南危矣！」階下一人進曰：「某有一計，
可解此危。」視之，乃中大夫趙咨也。權曰：「德度有何良策？」咨曰：「主公可作一
表，某願為使，往見魏帝曹丕陳說利害，使襲漢中，則蜀兵自危矣。」權曰：「此計最
善。但卿此去，休失了東吳氣象。」咨曰：「若有些小差失，即投江而死。安有面目見
江南人物乎？」

　　權大喜，即寫表稱臣，令趙咨為使。星夜到了許都，先見太尉賈詡等，並大小官僚
。次日早朝，賈詡出班奏曰：「東吳遣中大夫趙咨上表。」曹丕笑曰：「此欲退蜀兵故
也。」即令召入。咨拜伏於丹墀。丕覽表畢，遂問咨曰：「吳侯乃何如主也？」咨曰：
「聰明仁智雄略之主也。」丕笑曰：「卿褒獎毋乃太甚？」咨曰：「臣非過譽也。吳侯
納魯肅於凡品，是其聰明也；拔呂蒙於行陣，是其明也；獲于禁而不害，是其仁也；取
荊州兵不血刃，是其智也；據三江虎視天下，是其雄也；屈身於陛下，是其略也：--以
此論之，豈不為聰明仁智雄略之主乎？」

　　丕又問曰：「吳主頗知學乎？」咨曰：「吳主浮江萬艘，帶甲百萬，任賢使能，志
存經略；少有餘閒，博覽書傳，歷觀史籍，採其大旨：不效書生尋章摘句而已。」丕曰
：「朕欲伐吳，可乎？」咨曰：「大國有征伐之兵，小國有禦備之策。」丕曰：「吳畏
魏乎？」咨曰：「帶甲百萬，江漢為池，何畏之有？」丕曰：「東吳如大夫者幾人？」
咨曰：「聰明特達者八九十人；如臣之輩，車載斗量，不可勝數。」丕歎曰：「『使於
四方，不辱君命』，卿可以當之矣。」

　　於是即降詔，命太常卿邢貞，齎冊封孫權為吳王，加九錫。趙咨謝恩出城。大夫劉
曄諫曰：「今孫權懼蜀兵之勢，故來請降。以臣愚見，蜀、吳交兵，乃天亡之也。今若
遣上將提數萬之兵，渡江襲之，蜀攻其外，魏攻其內，吳國之亡，不出旬日。吳亡則蜀
孤矣。陛下何不早圖之？」丕曰：「孫權既已禮服朕，朕若攻之，是沮天下欲降者之心
；不若納之為是。」劉曄又曰：「孫權雖有雄才，乃殘漢驃騎將軍南昌侯之職。官輕則
勢微，尚有畏中原之心；若加以王位，則去陛下一階耳。今陛下信其詐降，崇其位號，
以封殖之，是與虎添翼之。」丕曰：「不然。朕不助吳，亦不助蜀。待看吳，蜀交兵，
若滅一國，止存一國，那時除之，有何難哉？朕意已決，卿勿復言。」遂命太常卿邢貞
，同趙咨捧執冊錫，逕至東吳。

　　卻說孫權聚集百官，商議禦蜀之策，忽報魏帝封主公為王，禮當遠接。顧雍諫曰：
「主公宜自稱上將軍九州伯之位，不當受魏帝封爵。」權曰：「當日沛公受項羽之封，
蓋因時也；何故卻之？」遂率百官出城迎接。邢貞自恃上國天使，入門不下車，張昭大
怒，厲聲曰：「禮無不敬，法無不肅，而君敢自尊大，豈以江南無方寸之刃耶？」邢貞
慌忙下車，與孫權相見，並車入城。忽車後一人放聲哭曰：「吾等不能奮身捨命，為主
併魏吞蜀，乃令主公受人封爵，不亦辱乎！」眾視之，乃徐盛也。邢貞聞之。歎曰：「
江東將相如此，終非久在人下者也！」

　　卻說孫權受了封爵，眾文武官僚，拜賀已畢，命收拾美玉明珠等物，遣人齎進謝恩
。早有細作報說：「蜀主引本國大兵，及蠻王沙摩柯番兵數萬，又有洞溪漢將杜路劉寧
二枝兵，水陸並進，聲勢震天。水路軍已出巫口，旱路軍已到秭歸。」時孫權雖登王位
，奈魏主不肯接應，乃問文武曰：「蜀兵勢大，當復如何？」眾皆默然。權歎曰：「周
郎之後有魯肅；魯肅之後有呂蒙；今呂蒙已死，無人與孤分憂也！」

　　言未畢，忽班部中一少年將，奮然而出，伏地奏曰：「臣雖年幼，頗習兵書。願乞
數萬之兵，已破蜀兵。」權視之，乃孫桓也。桓字叔武，其父名河，本姓俞氏，孫策愛
之，賜姓孫；因此亦係吳王宗族。河生四子。桓居其長，弓馬熟嫻，常從吳王征討，累
立奇功，官授武衛都尉；時年二十五歲。

　　權曰：「汝有何策勝之？」桓曰：「臣有大將二員，一名李異，一名謝旌，俱有萬
夫不當之勇。乞數萬之眾，往擒劉備。」權曰：「姪雖英勇，爭奈年幼；必得一人相助
，方可。」虎威將軍朱然出曰：「臣願與小將軍同擒劉備。」權許之，遂點水陸軍五萬
，封孫桓為左都督，朱然為右都督，即日起兵。哨馬探得蜀兵已至宜都下寨，孫桓引二
萬五千軍馬，屯於宜都界口，前後分作三營，以拒蜀兵。

　　卻說蜀將吳班領先鋒之印，自出川以來，所到之處，望風而降；兵不血刃，直到宜
都；探知孫桓在彼下寨，飛奏先主。時先主已到秭歸，聞奏怒曰：「量此小兒，安敢與
朕抗耶！」關興奏曰：「既孫權令此子為將，不勞陛下遣大將，臣願往擒之。」先主曰
：「朕正欲觀汝壯氣。」即命關興前往。興拜辭欲行，張苞出曰：「既關興前去討賊，
臣願同行。」先主曰：「二姪同去甚妙；但須謹慎，不可造次。」

　　二人拜辭先主，會合先鋒，一同進兵，列成陣勢。孫桓聽知蜀兵大至，合寨多起。
兩陣對圓，孫桓領李異，謝旌，立馬於門旗之下，見蜀營中，擁出二員大將，皆銀盔銀
鎧，白馬白旗；上首張苞挺丈八點鋼矛，下首關興橫著大砍刀。苞大罵曰：「孫桓豎子
！死在臨時，尚敢抗拒天兵乎！」桓亦罵曰：「汝父已作無頭之鬼，今汝又來討死，好
生不智！」

　　張苞大怒，挺鎗直取孫桓。桓背後謝旌，驟馬來迎。兩將戰三十餘合，旌敗走，苞
乘勝趕來。李異見謝旌敗了，慌忙拍馬掄蘸金斧接戰。張苞與戰二十餘合，不分勝負。
吳軍中裨將譚雄，見張苞英勇，李異不能勝，卻放一冷箭，正射中張苞所騎之馬。那馬
負痛奔回本陣，未到門旗邊，撲地便倒，將張苞掀在地上。李異急向前掄起大斧，望張
苞腦袋便砍。忽一道紅光閃處，李異頭早落地。原來關興見張苞馬回，正待接應，忽見
張苞馬倒，李異趕來；興大喝一聲，劈李異於馬下，救了張苞，乘勢掩殺。孫桓大敗。
各自鳴金收軍。

　　次日，孫桓又引軍來。張苞、關興齊出。關興立馬於陣前，單搦孫桓交鋒。桓大怒
，拍馬揮刀，與關興戰三十餘合，氣力不加，大敗回陣。二小將追殺入營，吳班引著張
南、馮習驅兵掩殺。張苞奮勇當先，殺入吳軍，正遇謝旌，被苞一矛刺死。吳軍四散奔
走。蜀將得勝收兵，只不見了關興。張苞大驚曰：「安國有失，吾不獨生！」言訖，綽
鎗上馬。尋不數里，只見關興左手提刀，右手活挾一將。苞問曰：「此是何人？」興笑
答曰：「吾在亂軍中，正遇讎人，故生擒來。」苞視之，乃昨日放冷箭的譚雄也。苞大
喜，同回本營，斬首瀝血，祭了死馬，逐寫表差人先主處報捷。

　　孫桓折了李異、謝旌、譚雄等許多將士，力窮勢孤，不能抵敵，及差人回吳求救。
蜀將張南，馮習謂吳班曰：「目今吳兵勢敗，正好乘虛劫寨。」班曰：「孫桓雖然折了
許多將士，朱然水軍，見今結營江上，未曾損折。今日若去劫寨，倘水軍上岸，斷我歸
路，如之奈何？」南曰：「此事至易。可教關、張二將軍，各引五千軍伏於山谷中；如
朱然來救，左右兩軍齊出夾攻，必然取勝。」班曰：「不如先使小卒，詐作降兵，卻將
劫寨事告知朱然；然見火起，必來救應，卻令伏兵擊之，則大事濟矣。」馮習等大喜，
遂依計而行。

　　卻說朱然聽知孫桓損兵折將，正欲來救，忽伏路軍引幾個小卒上船投降。然問之，
小卒曰：「我等是馮習帳下士卒，因賞罰不明，特來投降，就報機密。」然曰：「所報
何事？」小卒曰：「今晚馮習乘虛要劫孫將軍營寨，約定舉火為號。」朱然聽畢，即
使人報知孫桓。報事人行至半途，被關興殺了。朱然一面商議，欲引兵去救應孫桓。部
將崔禹曰：「小卒之言，未可深信，倘有疏虞，水陸二軍，盡皆休矣。將軍只宜穩守水
寨，某願替將軍一行。」

　　然從之，遂令崔禹引一萬軍前去。是夜馮習，張南，吳班分兵三路，直殺入孫桓寨
中，四面火起。吳兵大亂，尋路奔走。

　　且說崔禹正行之間，忽見火起，急催兵前進。剛纔轉過山來，忽山谷鼓聲大震；左
邊關興，右邊張苞，兩路夾攻。崔禹大驚，方欲奔走，正遇張苞；交馬只一合，被苞生
擒而回。朱然聽知危急，將船往下水退五六十里去了。

　　孫桓引敗軍逃走，問部將曰：「前去何處城堅糧廣？」部將曰：「此去正北彝陵城
，可以屯兵。」桓引敗軍急望彝陵而走。方進得城，吳班等追至，將城四面圍定。關興
、張苞等解崔禹到秭歸來。先主大喜，就將崔禹斬卻，大賞三軍。自此威風震動，江南
諸將，無不膽寒。

　　卻說孫桓令人求救於吳王，吳王大驚，即召文武商議曰：「今孫桓受困於彝陵，朱
然大敗於江中，蜀兵勢大，如之奈何？」張昭奏曰：「今諸將雖多物故，然尚有十餘人
，何慮於劉備？可命韓當為正將，周泰為副將，潘璋為先鋒，凌統為合後，甘寧為救應
，起兵十萬拒之。」權依所奏，即命諸將速行。此時甘寧正患痢疾，帶病從征。

　　卻說先主從巫峽，建平起，直接彝陵界分，七十餘里，連結四十餘寨；見關興，張
苞，屢立大功，歎曰：「昔日從朕諸將，皆老邁無用矣；復有二姪如此英雄，朕何慮孫
權乎！」

　　正言間，忽報韓當，周泰領兵到來。先主方欲遣將迎敵，近臣奏曰：「老將黃忠，
引五六人投東吳去了。」先主笑曰：「黃漢升非反叛之人也；因朕失口誤言老者無用，
彼必不服老，故奮力去相持矣。」即召關興、張苞曰：「黃漢升此去必然有失。賢姪休
辭勞苦，可去相助。略有微功。便可令回，勿使有失。」二小將拜辭先生，引本部軍來
助黃忠。正是：老臣素矢忠君志，年少能成報國功。未知黃忠此去如何，且看下文分解
。

第八十三回：戰猇亭先主得讎人，守江口書生拜大將

　　卻說章武二年春正月，武威後將軍黃忠隨先主伐吳；忽聞先主言老將無用，即提刀
上馬，引親隨五六人，逕到彝陵營中。吳班與張南、馮習接入，問曰：「老將軍此來，
有何事故？」忠曰：「吾自長沙跟天子到今，多負勤勞。」今雖七旬有餘，食肉十斤，
臂開二石之弓，能乘千里之馬，未足為老。昨日主上言吾等老邁無用，故來此與東吳交
鋒，看吾斬將，老也不老！」

　　正言問，忽報吳兵前部己，哨馬臨營。忠奮然而起，出帳上馬。馮習等勸曰：「老
將軍且休輕進。」忠不聽，縱馬而去。吳班令馮習引兵助戰。忠在吳軍陣前，勒馬橫刀
，單搦先鋒潘璋交戰。璋引部將史蹟出馬。蹟欺忠年老，挺鎗出戰；鬥不三合，被忠一
刀斬於馬下。潘璋大怒，揮關公使的青龍刀，來戰黃忠。交馬數合，不分勝負。忠奮力
惡戰，璋料敵不過，撥馬便走。忠乘劫追殺，全勝而回。路逢關興、張苞。興曰：「我
等奉聖旨來助老將軍；既已立了功，速請回營。」忠不聽。

　　次日，潘璋又來搦戰。黃忠奮然上馬。興、苞二人要助戰，忠不從；吳班要助戰，
忠亦不從；只自引五千軍出迎。戰不敷合，璋拖刀便走。忠縱馬追之，厲聲大叫曰：「
賊將休走！吾今為關公報讎！」追至三十餘里，四面喊聲大震，伏兵齊出。右邊周泰，
左邊韓當，前有潘璋，後有凌統，把黃忠困在垓心。忽然狂風大起，忠急退時，山坡上
馬忠引一軍，出一箭射中黃忠肩窩，險些兒落馬。

　　吳兵見忠中箭，一齊來攻。忽後面喊聲大起，兩路軍殺來，吳兵潰散，救出黃忠－
乃關興、張苞也。二小將保送黃忠逕到御前營中。忠年老血衰，箭瘡痛裂，病甚沉重。
先主御駕自來看視，撫其背曰：「令老將軍中傷，朕之過也！」忠曰：「臣乃一武夫耳
，幸遇陛下。臣今年七十有五，壽亦足矣。望陛下善保龍體，以圖中原！」言訖，不省
人事，是夜殞於御營。後人有詩歎曰：老將說黃忠，收川立大功。重披金鎖甲，雙挽鐵
胎弓。膽氣驚河北，威名鎮蜀中。臨亡頭似雪，猶自顯英雄。

　　先主見黃忠氣絕，哀傷不已，敕具棺槨，葬於成都。先主歎曰：「五虎大將，已亡
三人。朕尚不能復讎，深可痛哉！」乃引御林軍直至猇亭，大會諸將，分軍八路，水陸
俱進。水路令黃權領兵，先主自率大軍於旱路進發：時章武二年二月中旬也。

　　韓當、周泰聽知先主御駕來征，引兵出迎。兩陣對圓，韓當、周泰出馬，只見蜀營
門旗處，先主自出，黃羅銷金傘蓋，左右白旄黃鉞，金銀旌節，前後圍繞。當大叫曰：
「陛下今為蜀主，何自輕出？倘有　舒虞，悔之何及！」先主遙指罵曰：「汝等吳狗，
傷朕手足，誓不與立於天地之間！」當回顧眾將曰：「誰敢衝突蜀兵？」

　　部將夏恂，挺槍出馬。先主背後張苞挺丈八矛，縱馬而出，大喝一聲，直取夏恂。
恂見苞聲若巨雷，心中驚懼；恰待要走，周泰弟周平見恂抵敵不住，揮刀縱馬而來。關
興見了，躍馬提刀來迎。張苞大喝一聲，一矛刺中夏恂，倒撞下馬。周平大驚，措手不
及，被關興一刀斬了。二小將便取韓當、周泰，韓、周二人，慌忙入陣。先主視之，歎
曰：「虎父無犬子也！」用御鞭一指，蜀兵一齊掩殺過去，吳兵大敗。那八路兵，劫如
泉湧，殺的那吳軍屍橫遍野，血流成河。

　　卻說甘寧正在船中養病，聽知蜀兵大至，火急上馬，正遇一彪蠻兵，人皆披髮跣足
，皆使弓弩長鎗，搪牌刀斧；為首乃是番王沙摩柯，生得面如噀血，碧眼突出，使兩個
鐵蒺藜骨朵，腰帶兩張弓，威風抖擻。甘寧見其勢大，不敢交鋒，撥馬而走；被沙摩柯
一箭射中頭顱。寧帶箭而走，到得富池口，坐於大樹之下而死。樹上群鴉數百，圍繞其
屍。吳王聞之，哀痛不已，具禮厚葬，立廟祭祀。後人有詩歎曰：吳郡甘興霸，長江錦
幔舟。酬君重知己，報友化仇讎。劫寨將輕騎，驅兵飲巨甌。神鴉能顯聖，香火永千秋
。

　　卻說先主乘勢追殺，遂得猇亭。吳兵四散逃走。先主收兵，只不見關興。先主慌令
張苞等四面跟尋。原來關興殺入吳陣，正遇讎人潘璋，驟馬追之。璋大驚，奔入山谷內
，不知所往。興尋思只在山裏，往來尋覓不見。看看天晚，迷蹤失路。幸得星月有光。
追至山僻之間，時已二更。到一莊上，下馬叩門。一老者出問何人。興曰：「吾是戰將
，迷路到此，求一飯充飢。」

　　老人引入，興見堂內點著明燭，中堂繪關公神像。興大哭而拜。老人問曰：「將軍
何故哭拜？」興曰：「此吾父也。」老人聞言，即便下拜。興曰：「何故供養吾父？」
老人答曰：「此間皆是尊神地方。在生之日，家家侍奉，何況今日為神乎？老夫只望蜀
兵早早報讎。今將軍到，此百姓有福矣。」遂置酒待之，卸鞍喂馬。

　　三更以後，忽門外又一人擊戶。老人出而問之：乃吳將潘璋亦來投宿。恰入草堂，
關興見了，按劍大喝曰：「反賊休走！」璋回身便出。忽門外一人，面如重棗，丹鳳眼
，臥蠶眉，飄三縷美髯，綠袍金鎧，按劍而入。璋見是關公顯聖，大叫一聲，神魂驚散
；欲待轉身，早被關興手起劍落，斬於地上，取心瀝血，就關公神像前祭祀。興得了父
親的青龍偃月刀，卻將潘璋首級，擐於馬項之下，辭了老人，就騎了潘璋的馬，望本營
而來。老人自將潘璋之屍拖出燒化。

　　且說關興行無數里，忽聽得人喊馬嘶，一彪軍到來；為首一將，乃潘璋部將馬忠也
。忠見興殺了主將潘璋，將首級擐於馬項之下；青龍刀又被興得了；勃然大怒，縱馬來
取關興。興見馬忠是害父讎人，氣沖牛斗，舉青龍刀望忠便砍。忠部下三百軍併力上前
，一聲喊起，將關興圍在垓心。興力孤勢危。忽見西北上一彪軍殺來，乃是張苞。馬忠
見救兵到來，慌忙引軍自退。關興、張苞一同趕來。趕不數里，前面糜芳、傅士仁引兵
來尋馬忠。兩軍相合，混戰一埸。苞、興二人兵少，慌忙撤退，回至猇亭，來見先主，
獻上首級，具言此事。先主驚異，賞犒三軍。

　　卻說馬忠回見韓當、周泰，收聚敗軍，各分頭把守。軍士中傷者不計其數。馬忠帶
傅士仁、糜芳於江渚屯劄。當夜三更，軍士皆哭聲不止。糜芳暗聽之，有一夥言曰：「
我等皆是荊州之兵，被呂蒙詭計送了主公性命，今劉皇叔御駕親征，東吳早冕休矣。所
恨者，糜芳、傅士仁也。我等何不殺此二賊，去蜀營投降？功勞不小。」又一夥軍言曰
：「不要性急，等個空兒便就下手。」

　　糜芳聽畢，大驚，遂與傅士仁商議曰：「軍心變動，我二人性命難保。今蜀主所恨
者，馬忠耳；何不殺了他，將首級去獻蜀主，告稱：『我等不得已而降吳，今知御駕前
來，特地詣營請罪。』」仁曰：「不可，去必有禍。」芳曰：「蜀主寬仁厚德；目今阿
斗太子是我外甥，彼但念我國戚之情，必不肯加害。」

　　二人計較已定，先備了馬。三更時分，入帳刺殺馬忠，將首級割了，二人帶數十騎
，逕投猇亭而來。伏路軍人，先引見張南、馮習，具說其事。次日，到御營中來見先主
，獻上馬忠首級，哭告於前曰：「臣等實無反心；被呂蒙詭計，稱言關公已亡，賺開城
門，臣等不得已而降。今聞聖駕前來，特殺此賊，以雪陛下之恨。伏乞陛下恕臣等之罪
。」先主大怒曰：「朕自離成都許多時，你兩個如何不來請罪？今見勢危，故來巧言，
欲全性命！朕若饒你，至九泉之下，有何面目見關公乎！」

　　言訖，令關興在御營中，設關公靈位。先主親捧馬忠首級，詣前祭祀。又令關興將
糜芳、傅士仁剝去衣服，跪於靈前，親自用刀剮之，以祭關公。忽張苞上帳哭拜於前曰
：「二伯父讎人皆已誅戮；臣父冤讎，何日可報？」先主曰：「賢姪勿憂。朕當削平江
南，殺盡吳狗，務擒二賊，與汝親自醢之，以祭汝父。」苞泣謝而退。

　　此時先主威聲大震，江南之人，盡皆膽裂，日夜號哭。韓當、周泰大驚，急奏吳王
，具言糜芳、傅士仁殺了馬忠，去歸蜀帝，亦被蜀帝殺了。孫權心怯，遂聚文武商議。
步騭奏曰：「蜀主所恨者：乃呂蒙、潘璋、馬忠、糜芳、傅士仁也。今此數人皆亡，獨
有范疆、張達二人，現在東吳。何不擒此二人，并張飛首級，遣使送還，交與荊州，送
歸夫人，上表求和，再會前情，共圖滅魏，則蜀兵自退矣。」權從其言，遂具沈香木匣
，盛貯飛首，綁縛范疆、張達，囚於檻車之內，令程秉為使，齎國書，望猇亭而來。

　　卻說先主欲發兵前進。忽近臣奏曰：「東吳遣使送張車騎之首，并囚范疆、張達二
賊至。」先主兩手加額曰：「此天之所賜，亦由三弟之靈也！」即令張苞設飛靈位。先
主見張飛首級在匣中面不改色，放聲大哭。張苞自仗利刀，將范疆、張達萬剮凌遲，祭
父之靈。

　　祭畢，先主怒氣不息，定要滅吳。馬良奏曰：「讎人盡戮，其恨可雪矣。吳大夫程
秉到，此欲還荊州，送回夫人，永結盟好，共圖滅魏，伏侯聖旨。」先主怒曰：「朕切
齒讎人，乃孫權也。今若與之連和，是負二弟當日之盟矣。今先滅吳，次滅魏。」便欲
斬來使，以絕吳情。多官苦告方免。程秉抱頭鼠竄，回奏吳主曰：「蜀不從講和，誓欲
先滅東吳，然後伐魏。眾臣苦諫不聽，如之奈何？」

　　權大驚，舉止失措，闞澤出班奏曰：「見有擎天之柱，如何不用耶？」權急問何人
。澤曰：「昔日東吳大事，全任周郎；後魯子敬代之；子敬亡後，決於呂子明；今子明
雖喪．見有陸伯言在荊州。此人名雖儒生，實有雄才大略，以臣論之；不在周郎之下；
前破關公，其謀皆出於伯言。主上若能用之，破蜀必矣。如或有失，臣願與同罪。」
權曰：「非德潤之言，孤誤大事。」張昭曰：「陸遜乃一書生耳，非劉備敵手；恐不可
用。」顧雍亦曰：「陸遜年幼望輕，恐諸公不服；若不服則生禍亂，必誤大事。」步騭
亦曰：「遜才堪治郡耳；若託以大事，非其宜也。」闞澤大呼曰：「若不用陸伯言，則
東吳休矣！臣願以全家保之！」權曰：「孤亦素知陸伯言乃奇才也：孤意已決，卿等勿
言。」

　　於是命召陸遜。遜本名陸議，後改名遜，字伯言，乃吳郡吳人也：漢城門校尉陸紆
之孫，九江都尉陸駿之子。身長八尺，面如美玉。官領鎮西將軍。當下奉召而至。參拜
畢，權曰：「今蜀兵臨境，孤特命卿總督軍馬以破劉備。」遜曰：「江東文武，皆大王
故舊之臣；臣年無才，安能制之？」權曰：「闞德潤以全家保卿，孤亦素知卿才。今拜
卿為大都督，卿勿推辭。」遜曰：「倘文武不服，何如？」

　　權取所佩劍與之曰：「如有不聽號令者，先斬後奏。」遜曰：「荷蒙重託，敢不拜
命？但乞大王於來日會聚眾官然後賜臣。」闞澤曰：「古之命將，必築壇會眾賜白旄黃
鉞、卬綬兵符，然後威行令肅。今大王宜遵此禮，擇日築壇，拜伯言為大都督，假節鉞
，則眾人自無不服矣。」

　　權從之，命人連夜築壇完備，大會百官，請陸遜登壇拜為大都督、右護軍鎮西將軍
，進封婁侯，賜以寶劍卬綬，令掌六郡八十一州兼荊、楚諸路軍馬。吳王囑之曰：「閫
以內，孤主之；閫以外，將軍制之。」

　　遜領命下壇，令徐盛、丁奉為護衛，即日出師；一面調諸路軍馬，水陸並進。文書
到猇亭，韓當、周泰大驚：「主上如何以一書生總兵耶？」比及遜至，眾皆不服。遜升
帳議事，眾人勉強參賀。遜曰：「主上命吾為大將，督軍破蜀。軍有常法，公等各宜遵
守。違者王法無親，勿致後悔。」

　　眾皆默然。周泰曰：「目今安東將軍孫桓，乃主上之姪，見困於彝城中，內無糧草
，外無救兵；請都督早施良策，救出孫桓，以安主上之心。」遜曰：「吾素知孫安東深
得軍心，必能堅守，不必救之。待吾破蜀後，彼自出矣。」眾皆暗笑而退。韓當謂周泰
曰：「命此孺子為將，東吳休矣！公見彼所行乎？」泰曰：「吾聊以言試之，並無一計
，安能破蜀也？」次日，陸遜傳下號令，教諸將各處關防，牢守隘口，不許輕敵。眾皆
笑其懦，不肯堅守。

　　次日，陸遜升帳喚將曰：「吾欽奉王命，總督諸軍，昨已三令五申，令汝等各處堅
守：俱不遵吾令，何也？」韓當曰：「吾自從孫將軍平定江南，經數百戰；其餘諸將，
或從討逆將軍，或從當今大王，皆披堅執銳，出生入死之士。今主上命公為大都督，令
退蜀兵，宜早定計，調撥軍馬，分頭征進，以圖大事；乃只令堅守勿戰，豈欲待天自殺
賊耶？吾非貪生怕死之人，奈何使吾等墮其銳氣？

　　於是帳下諸將，皆應聲而言曰：「韓將軍之言是也，吾等情願決一死戰！」陸遜聽
畢，掣劍在手，厲聲曰：「僕雖一介書生，今蒙主下託以重任者，以吾有尺寸可取，能
忍辱負重故也。汝等各宜守隘口，牢把險要，不許妄動。如違令者皆斬！」眾皆憤憤而
退。

　　卻說先主自猇亭布列軍馬，直至川口，接連七百里，前後四十營寨，晝則旌旗蔽日
，夜則火光耀天。忽細作報說；「東吳用陸遜為大都督，總制軍馬。遜令諸將各守險要
不出。」先主問曰：「陸遜何如人也？」馬良奏曰：「遜雖東吳一書生，然年幼多才，
深有謀略；前襲荊州，皆係此人之詭計。」先主大怒曰：「豎子詭謀，損朕二弟，今當
擒之！」便傳令進兵。馬良諫曰：「陸遜之才，不亞周郎，未可輕敵。」先主曰：「朕
用兵老矣，豈反不如一黃口孺子耶！」遂親領前軍，攻打諸處津隘口。

　　韓當見先主兵來，差人報知陸遜。遜恐韓當妄動，急飛馬自來觀看，正見韓當立馬
於山上，遠望蜀兵漫遍野而來，軍中隱隱有黃羅蓋傘。韓當接著陸遜，並馬而觀。當指
曰：「軍中必有劉備，吾欲擊之。」遜曰：「劉備舉兵東下，連勝十餘陣，銳氣正盛；
今只乘高守險，不可輕出，出則不利。但宜獎勵將士，廣布防禦之策，以觀其變。今彼
馳騁於平原廣野之間，正自得志；我堅守不出，彼求戰不得，必移屯於山林樹木間。吾
當以奇計勝之。」

　　韓當口雖應諾，心中只是不服。先主使前隊搦戰，辱罵百端。遜令塞耳休聽，不許
出迎，親自遍歷諸關隘口，撫慰將士，皆令堅守。先主見吳軍不出，心中焦躁。馬良曰
：「陸遜深有謀略，今陛下遠來攻戰，自春歷夏；彼之不出，欲待我軍之變也：願陛下
察之。」先主曰：「彼有何謀？但怯敵耳；向者數敗，今安敢再出？」先鋒馮習奏曰：
「即今天氣炎熱，軍屯於赤火之中，取水深為不便。」

　　先主遂命各營，皆移於山林茂盛之地，近溪傍澗；待過夏到秋，併力進兵。馮習遂
奉旨，將諸寨皆移於林木陰密之處。馬良奏曰：「吾軍若動，倘吳兵驟至，如之奈何？
」先主曰：「朕今吳班引萬餘弱兵，近吳寨平地屯住；朕親選八千精兵，伏於山谷之中
。若陸遜知朕移營，必乘勢來擊，卻令吳班詐敗；遜若追來，朕引兵突出，斷其歸路，
小子可擒矣。」

　　文武皆賀曰；「陛下神機妙算，諸臣不及也！」馬良曰：「近聞諸葛丞相在東川點
看各處隘口，恐魏兵入寇。陛下何不將各營移居之地，畫成圖本，問於丞相？」先主曰
：「朕亦頗知兵法，何必又問丞相？」良曰：「古云：『兼聽則明，偏聽則蔽。』望陛
下察之。」先主曰：「卿可自去各營，畫成四至八道圖本，親到東川去問丞相。如有不
便，可急來報知。」

　　馬良領命而去。於是先主移兵於林木陰密處避暑。早有細作報知韓當，周泰。二人
聽得此事，大喜，來見陸遜曰：「目今蜀兵四十餘營，皆移於山林密處，依溪傍澗，就
水歇涼。都督可乘虛擊之。」正是：蜀主有謀能設伏，吳兵好勇定遭擒。未知陸遜可聽
其言否，且看下文分解。

第八十四回：陸遜營燒七百里，孔明巧布八陣圖

　　卻說韓當、周泰探知先主移營就涼，急來報知陸遜。遜大喜，遂引兵自來觀看動靜
：只見平地一屯，不滿萬餘人，大半皆是老弱之眾，大書「先鋒吳班」旗號。周泰曰：
「吾視此等兵如兒戲耳。願同韓將軍分兩路擊之。如其不勝，甘當軍令。」陸遜看了良
久，以鞭指曰：「前面山谷中，隱隱有殺氣起；其下必有伏兵，故於平地設此弱兵，以
誘我耳。諸公切不可出。」

　　眾將聽了，皆以為懦。次日，吳班引兵到關前搦戰，耀武揚威，辱罵不絕；多有解
衣卸甲，赤身裸體，或睡或坐。徐盛、丁奉入帳稟陸遜曰：「蜀兵欺我太甚！某等願出
擊之！」遜笑曰：「公等但恃血氣之勇，未知孫、吳兵法。此彼誘敵之計也：三日後必
見其詐矣。」徐盛曰：「三日後，彼移營已定，安能擊之乎？」遜曰：「吾正欲令彼移
營也。」諸將哂笑而退。過三日後，會諸將於關上觀望，見吳班兵已退去。遜指曰：「
殺氣起矣。劉備必從山谷中出也。」

　　言未畢，只見蜀兵皆全裝慣束，擁先主而過。吳兵見了，盡皆膽裂。遜曰：「吾之
不聽諸公擊班者，正為此也。今伏兵已出，旬日之內，必破蜀矣。」諸將皆曰：「破蜀
當在初；今連營五六百里，相守經七八月，其諸要害，皆已固守，安能破乎？」遜曰；
「諸公不知兵法：備乃世之梟雄，更多智謀，其兵始集，法度精專；今守之久矣，不得
我便，兵疲意阻，取之正在今日。」諸將方纔歎服。後人有詩讚曰：虎帳談兵按六韜，
安排香餌釣鯨鰲。三分自是多英俊，又顯江南陸遜高。

　　卻說陸遜已定了破蜀之策，遂修箋遣使奏聞孫權，言指日可破蜀之意。權覽畢，大
喜曰：「江東復有此異人，孤何憂哉？諸將皆上書言其懦，孤獨不信。今觀其言，果非
懦也。」於是大起吳兵來接應。

　　卻說先主於猇亭盡驅水軍，順流而下，沿江屯劄水寨，深入吳境。黃權諫曰：「水
軍沿江而下，進則易，退則難。臣願為前驅。陛下宜在後陣，庶萬無一失。」先主曰；
「吳賊膽落，朕長驅大進，有何礙乎？」眾官苦諫，先主不從，遂分兵兩路：命黃權督
江北之兵，以防魏寇；先主自督江南諸軍，夾江分立營寨，以圖進取。細作探知，連夜
報知魏主，言蜀兵伐吳，樹柵連營，縱橫七百餘里，分四十餘屯，皆傍山林下寨；今黃
權督兵在江北岸，每日出哨百餘里，不知何意。

　　魏主聞之，仰面笑曰：「劉備將敗矣。」群臣請問其故。魏主曰：「劉玄德不曉兵
法：豈有連營七百里，而可以拒敵者乎？包原隰險阻屯兵者，此兵法之大忌也。玄德必
敗於東吳陸遜之手。旬日之內，消息必至矣。」群邵臣猶未信，皆請撥兵備之。魏主曰
：「陸遜若勝，必盡舉東吳兵去取西川；吳兵遠去，國中空虛，朕虛託以兵助戰，今三
路一齊進兵，東吳唾手可取也。」

　　眾皆拜服，魏主下令，使曹仁督一軍出濡須，曹休督一軍出洞口，曹真督一軍出南
郡：「三路軍馬會合日期，暗襲東吳。朕隨後自來接應。」調遣已定。

　　不說魏兵襲吳。且說馬良至川，入見孔明，呈上圖本而言曰：「今移營夾江橫占七
百里，下四十餘屯，皆依溪傍澗，林木茂盛之處。主上令良將圖本來與丞相觀之。」孔
明看訖，拍案叫苦曰：「是何人教主上如此下寨？可斬此人！」馬良曰：「皆主上自為
，非他人之謀。」孔明歎曰：「漢朝氣數休矣！」

　　良問其故。孔明曰：「包原隰險阻而結營，此兵家之大忌。倘彼用火攻，何以解救
？又豈有連營七百里而可拒敵乎？禍不遠矣！陸遜拒守不出，正為此也。汝當速去見天
子，改屯諸營，不可如此。」良曰；「倘今吳兵已勝，如之奈何？」孔明曰：「陸遜不
敢來追，成都可保無虞。」良曰：「遜何故不追？」孔明曰：「恐魏兵襲其後也。主上
若有失，當投白帝城避之。吾入川時，已伏下十萬兵在魚腹浦矣。」良大驚曰：「某於
魚腹浦往來數次，未嘗見一卒，丞相何作此詐語？」孔明曰：「後來必見，不勞多問。
」馬良求了表章，火速投御營來。孔明自回成都，調撥軍馬救應。

　　卻說陸遜見蜀兵懈怠，不復隄防，升帳聚大小將士聽令曰：「吾自受命以來，未嘗
出戰。今觀蜀兵，足知動靜，故欲先取江南岸一營。誰敢去取？」

　　言未畢，韓當、周泰、凌統等，應聲而出曰：「某等願往。」遜教皆退不用，獨喚
階下末將淳于丹曰：「吾與汝五千軍，去取江南第四營：蜀將傅彤所守。今晚就要成功
。吾自提兵接應。」淳于丹引兵去了，又喚徐盛、丁奉曰：「汝等各領兵三千，屯於寨
外五里，如淳于丹敗回，有兵趕來，當出救之，卻不可追去。」二將自鬥軍去了。

　　卻說淳于丹於黃昏時分，領兵前進。到蜀寨時，已三更之後。丹令眾軍鼓譟而入。
蜀營內傅彤引兵殺出，挺鎗直取淳于丹；丹敵不住，撥馬便回。忽喊聲大震，一彪軍攔
住去路；為首大將趙融。丹奪路而走，折其大半。

　　正走之間，山後一彪蠻兵攔住：為首番將沙摩柯。丹死戰得脫，背後三路軍趕來。
比及離營五里，吳軍徐盛、丁奉二人兩下殺來，蜀兵退去，救了淳于丹回營。丹帶箭入
見陸遜請罪。遜曰：「非汝之過也：吾欲試敵人之虛人之虛實耳。破蜀之計，吾已定矣
。」徐盛、丁奉曰：「蜀兵勢大，難以破之，空自損兵折將耳。」遜笑曰：「吾這條計
，但瞞不過諸葛亮耳。天幸此人不在，使我成大功也。」

　　遂集大小將士聽令：使朱然於水路進兵，來日什後東南風大作，用船裝載茅草，依
計而行。韓當引一軍攻江北岸，周泰引一軍攻江南岸。每人手執茅草一把，內藏硫黃燄
硝，各帶火種，各執鎗刀，一齊而上。但到蜀營，順風舉火。蜀兵四十屯，只燒二十屯
，每間一屯燒一屯。各軍預帶乾糧，不許暫退。晝夜追襲，只擒了劉備方止。眾將聽了
軍令，各受計而去。

　　卻說先主在御營尋思破吳之計，忽見帳前中軍旗旛，無風自倒。乃問程畿曰：「此
為何兆？」畿曰：「今夜莫非吳兵來劫營？」先主曰：「昨夜殺盡，安敢再來？」畿曰
：「倘是陸遜試敵，奈何？」

　　正言間，人報山上遠遠望見吳兵盡沿山望東去了。先主曰：「此是疑兵。」令眾休
動，令關興、張苞各引五百騎出巡。黃昏時分，關興回奏曰：「江北營中火起。」先主
急令關興往江北，張苞往江南，探看虛實：「倘吳兵到時，可急回報。」

　　二將領命去了。初更時分，東南風驟起。只見御營左屯火發。方欲救時，御營右屯
又火起。風緊火急，樹木皆著。喊聲大震。兩屯軍馬齊出，奔離御營中。御營軍自相踐
踏，死者不知其數。後面吳兵殺到，又不知多少軍馬。先主急上馬，奔馮習營時，習營
中火光連天而起。江南、江北，照耀如同白日。

　　馮習慌上馬引數十騎而走，正逢吳將徐盛軍到，敵住廝殺。先主見了，撥馬投西便
走。徐盛捨了馮習，引兵追來。先主正慌，前面一軍攔住，乃是吳將丁奉。兩下夾攻。
先主大驚。四面無路。忽然喊聲大震，一彪軍殺入重圍，乃是張苞，救了先主，引御林
軍奔走。

　　正行之間，前面一軍又到乃蜀將傅彤也，合兵一處而行。背後吳兵追至。先主前到
一山，名馬鞍山，張苞、傅彤請先主上得山時，山下喊聲又起：陸遜大隊人馬，將馬鞍
山圍住。張苞、傅彤死據山口。先主遙遍野火光不絕，死屍重疊，塞江而下。

　　次日，吳兵又四下放火燒山，軍士亂竄，先主驚慌。忽然火光中一將引數騎殺上山
來，視之乃關興也。興伏地請曰：「四下火光逼近，不可久停。陛下速奔白帝城，再收
軍馬可也。」先主曰：「誰敢斷後？」傅彤奏曰：「臣願以死當之！」當日黃昏，關興
在前，張苞在中，留傅彤斷後，保著先主，殺下山來。吳兵見先主奔走，皆要爭功，各
引大軍，遮天蓋地，往西追趕。先主令軍士盡脫袍鎧，塞道而焚，以斷後軍，正奔走
間，喊聲大震，吳將朱然引一軍從江岸邊殺來，截住去路。先主叫曰：「朕死於此矣！
」關興、張苞縱馬衝突，被亂箭射回，各帶重傷，不能殺出。背後喊聲又起：陸遜引大
軍從山谷中殺來。

　　先主正慌急之間－此時天色已微明－只見前面喊聲震天，朱然軍紛紛落澗，滾滾投
巖，一彪軍殺入，前來救駕。先主大喜；視之，乃常山趙子龍也。時趙雲在川中江州，
聞吳、蜀交兵，遂引軍出；忽見東南一帶火光沖天，雲心驚，遠遠探視：不想先主被困
，雲奮勇衝殺而來。陸遜聞是趙雲，忽令軍退。

　　雲正殺之間，忽遇朱然，便與交鋒；不一合，一鎗刺朱然於馬下，殺散吳兵，救出
先主，望白帝城而走。先主曰：「朕雖得脫，諸將士將奈何？」雲曰：「敵軍在後，不
可久遲。陛下且入白帝城歇息，臣再引兵去救應諸將。」此時先主僅存百餘人入白帝城
。後人有詩讚陸遜曰：持茅舉火破連營，玄德窮奔白帝城。一但威名驚蜀魏，吳王寧不
敬書生。

　　卻說傅彤斷後，被吳軍八面圍住。丁奉大叫曰：「川兵死者無數，降者極多。汝主
劉備已被擒獲。今汝力窮勢孤，何不早降？」傅彤叱曰：「吾乃漢將，安肯降吳狗乎！
」挺鎗縱馬，率蜀軍奮力死戰；不下百餘合，往來衝突，不能得脫。彤長歎曰：「吾今
休矣！」言訖，口中吐血，死於吳軍之中。後人讚傅彤詩曰：彝陵吳蜀大交兵，陸遜施
謀用火焚。至死猶然罵吳狗，傅彤不愧漢將軍。

　　蜀祭酒程畿，匹馬奔至江邊，招呼水軍赴敵，吳兵隨後追來，水軍四散奔逃。畿部
將叫曰：「吳兵至矣！程祭酒快走罷！」畿怒曰：「吾自從主上出軍，未嘗赴敵而逃！
」言未畢，吳兵驟至，四下無路，畿拔劍自刎。後人有詩讚曰：慷慨蜀中程祭酒，身留
一劍答君王。臨危不改平生志，博得聲名萬古香。

　　時吳班、張南久圍彝陵城，忽馮習到，言蜀兵敗，遂引軍來救先主，孫桓方纔得脫
。張、馮二將正行之間，前面吳兵殺來，背後孫桓從彝陵城殺出，兩下夾攻。張南、馮
習奮力衝突，不能得脫，死於亂軍之中。後人有詩讚曰：馮習忠無二，張南義少雙。沙
場甘戰死，史冊共流芳。

　　吳班殺出重圍，又遇吳兵追趕；幸得趙雲接著，救回白帝城去了。時有蠻王沙摩柯
，匹馬奔走，正逢周泰，戰二十餘合，被泰所殺。蜀將杜路、劉寧盡皆降吳。蜀營一應
糧草器仗，尺寸不存。蜀將川兵，降者無數。時孫夫人在吳，聞猇亭兵敗，訛傳先主死
於軍中，遂驅車至江邊，望西遙哭，投江而死。後人立廟江濱，號曰梟姬祠。尚論者作
詩歎之曰：先主兵歸白帝城，夫人聞難獨捐生。至今江畔遺碑在，猶著千秋烈女名。

　　卻說陸遜大獲全功，引得勝之兵，往西追襲。前離夔關不遠，遜在馬上看見前面臨
山傍江，一陣殺氣．沖天而起；遂勒馬回顧眾將曰：「前面必有埋伏，三軍不可輕進。
」即倒退十餘里，於地勢空闊處，排成陣勢，以禦敵軍；即差哨馬前去探視。回報並無
軍屯在此，遜不信，下馬登山望之，殺氣復起。遜再令人仔細探視，哨馬回報，前面並
無一人一騎。

　　遜見日將西沈，殺氣越加，心中猶豫，令心腹人再往探看。回報江邊止有亂石八九
十堆，並無人馬。遜大疑，令著土人問之名。須臾，有數人到。遜問曰：「何人將亂石
作堆？如何亂石堆中有殺氣沖起？」土人曰：「此處地名魚腹浦。諸葛亮入川之時，驅
兵到此，取石排成陣勢於沙灘之上；自此常常有氣如雲，從內而起。」

　　陸遜聽罷，上馬引數十騎來看石陣；立馬於山坡之上，但見四面八方，皆有門有戶
。遜笑曰：「此乃惑人之術耳，有何益焉！」遂引數騎下山坡來，直入石陣觀看。部將
曰：「日暮矣，請都督早回。」遜方欲出陣，忽然狂風大作。一霎時，飛沙走石，遮天
蓋地。但見怪石嵯峨，槎枒似劍；橫沙立土，重疊如山；江聲浪湧，有如劍鼓之聲。遜
大驚：「吾中諸葛之計也！」急欲回時，無路可出。

　　正驚疑間，忽見一老人立於馬前笑曰：「將軍欲出此陣乎？」遜曰：「願長者引出
。」老人策杖徐徐而行，逕出石陣，並無所礙，送至山坡之上。遜問曰：「長者何人？
」老人答曰：「老夫乃諸葛孔明之岳父黃承彥也。昔小婿入川之時，於此布下石陣，名
『八陣圖』。反復八門，按遁甲休、生、傷、杜、景、死、驚、開。每日每時，變化無
端，可比十萬精兵。臨去之時，曾分付老夫道：『後有東吳大將迷於陣中，莫要引他出
來。』老夫適於山巖之上，見將軍從死門而入，料想不識此陣，必為所迷。老夫平生好
善，不忍將軍陷沒於此，故特自生門引出也。」遜曰：「公曾學此陣法否？」黃承彥曰
：「變化無窮，不能學也。」遜慌忙下馬拜謝而回。後杜工部有詩曰：功蓋三分國，名
成八陣圖。江流石不轉，遺恨失吞吳。

　　陸遜回寨歎曰：「孔明真『臥龍』也！吾不能及！」於是下令班師。左右曰：「劉
備兵敗勢窮，困守一城，正好乘勢擊之；今見石陣而退，何也？」遜曰：「吾非懼石陣
而退？吾料魏主曹丕，其奸詐與父無異，今知吾追趕蜀兵，必乘虛來襲。吾若深入西川
，急難退矣。」遂令一將斷後，遜率大軍而回。退兵未及二日，三處人來飛報：「魏兵
曹仁出濡須，曹休出洞口，曹真出南郡：三路兵馬數十萬，星夜至境，未知何意。」遜
笑曰：「不出吾之所料。吾已令兵拒之矣。」正是：雄心方欲吞西蜀，勝算還須禦北朝
。未知如何退兵，且看下文分解。

第八十五回：劉先主遺詔託孤兒，諸葛亮安居平五路

　　卻說章武二年夏六月，東吳陸遜，大破蜀兵於猇亭彝陵之地；先主奔回白帝城，趙
雲引兵據守。忽馬良至，見大軍已敗，懊悔不及，將孔明之言，奏知先主。先主歎曰：
「朕早聽丞相之言，不致今日之敗！今有何面目復回成都見群臣乎！」遂傳旨就白帝城
駐紮，將館驛改為永安宮。人報馮習、張南、傅彤、程畿、沙摩柯等皆歿於王事，先主
傷感不已。又近臣奏稱：「黃權引江北之兵，降魏去了。陛下可將彼家屬送有司問罪。
」先主曰：「黃權被吳兵隔斷在江北岸，欲歸無路，不得已降魏：是朕負權，非權負朕
也。何必罪其家屬？」仍給祿米以養之。

　　卻說黃權降魏，諸將引見曹丕。丕曰：「卿今降朕，欲追慕於陳、韓耶？」權泣而
奏曰：「臣受蜀帝之恩殊遇甚厚，令臣督諸軍於江北，被陸遜絕斷。臣歸蜀無路，降吳
不可，故來投陛下。敗軍之將，免死為幸，安敢追慕於古人耶？」丕大喜，遂拜黃權為
鎮南將軍。權堅辭不受。忽近臣奏曰：「有細作人自蜀中來，說蜀主將黃權家屬盡皆誅
戮。」權曰：「臣與蜀主，推誠相信，知臣本心，必不肯殺臣之家小也。」丕然之。後
人有詩責黃權曰：降吳不可卻降曹，忠義安能事兩朝？堪歎黃權惜一死，紫陽書法不輕
饒。

　　曹丕問賈詡曰：「朕欲一統天下：先取蜀乎？先取吳乎？」詡曰：「劉備雄才，更
兼諸葛亮善能治國；東吳孫權，能識虛實，陸遜見屯兵於險要隔江泛湖，皆難卒謀。以
臣觀之，諸將之中，皆無孫權、劉備敵手。雖以陛下天威臨之，亦未見萬全之勢也。只
可持守，以待二國之變。」

　　丕曰：「朕已遣三路大兵伐吳，安有不勝之理？」尚書劉曄曰：「近東吳陸遜，新
破蜀兵七十萬，上下齊心，更有江湖之阻，不可卒制。」陸遜多謀，必有準備。」丕曰
：「卿前勸朕伐吳，今又諫阻，何也？」曄曰：「時有不同也：昔東吳累敗於蜀，其勢
頓挫，故可擊耳；今既獲全勝，銳氣百倍，未可攻也。」

　　丕曰：「朕意已決，卿勿復言。」遂引御林軍親往接應三路兵馬。早有哨馬報說東
吳已有準備：令呂範引兵拒住曹休，諸葛瑾引兵在南郡拒住曹真，朱桓引兵當住濡須以
拒曹仁。劉曄曰：「既有準備，去恐無益。」丕不從，引兵而去。

　　卻說吳將朱桓，年方二十七歲，極有膽略，孫權甚愛之；時督軍於濡須，聞曹仁引
大軍去取羨溪，桓遂盡撥軍守把羨溪去了，止留五千騎守城。忽報曹仁令大將常雕同諸
葛虔、王雙，引五萬精兵飛奔濡須城來。眾軍皆有懼色。

　　桓按劍而言曰：「勝負在將，不在兵之多寡。兵法云；『客兵倍而主兵半者，主兵
尚能勝於客兵。』今曹仁千里跋涉，人馬疲困。吾與汝等，共據高城，南臨大江，北背
山險，以逸待勞，以主制客：以主制客；此乃百戰百勝之勢。雖曹丕自來，尚不足憂，
況仁等耶？」於是傳令，教眾軍偃旗息鼓，只作無人守把之狀。

　　且說魏將先鋒常雕，領精兵來取濡須城，遙望城上並無軍馬。雕催軍急進，離城不
遠，一聲砲響，旌旗齊豎。朱桓橫刀飛馬而出，直取常雕。戰不三合，被桓一刀斬常雕
於馬下。吳兵乘勢衝殺一陣，魏兵大敗，死者無數。朱桓大勝，得了無數旌旗軍器戰馬
。曹仁領兵隨後到來，卻被吳兵從羨溪殺出。曹仁大敗而退，回見魏主，細奏大敗之事
。丕大驚。

　　正議之間，忽探馬報：「曹真、夏侯尚圍了南郡，被陸遜伏兵於內，諸葛瑾伏兵於
外，內外夾攻，因此大敗。」言未畢，忽探馬又報：「曹休亦被呂範殺敗。」丕聽知三
路兵敗，乃喟然歎曰：「朕不聽賈詡、劉曄之言，果有此敗！」時值夏天，大疫流行，
馬步軍十死六七，遂引軍回洛陽。吳、魏自此不和。

　　卻說先主在永安宮染病不起，漸漸沈重。至章武三年夏四月，先主知病入四肢；又
哭關、張二弟，其病愈深，兩目昏花，厭見侍從之人；乃叱退左右，獨臥於龍榻之上。
忽然陰風驟起，將燈吹搖，滅而復明。只見橙影之下，二人侍立。先主怒曰；「朕心緒
不寧，教汝等且退，何故又來！」叱之不退。先主起而視之：上首乃雲長，下首乃翼德
也。先主大驚曰：「二弟原來尚在！」雲長曰：「臣等非人，乃是鬼也。上帝以臣二人
平生不失信義，皆敕命為神。哥哥與兄弟聚會不遠矣。」

　　先主扯定大哭。忽然驚覺：二弟不見。即喚從人問之，時正三更。先主歎曰：「朕
不久於人世矣！」遂遣使往成都，請丞相諸葛亮、尚書令李嚴等，星夜來永安宮，聽受
遺命。孔明等與先主次子魯王劉永、梁王劉理，來永安宮見帝，留太子劉禪守成都。
且說孔明到永安宮，見先主病危，慌忙拜伏於龍榻之下。先主傳旨，請孔明坐於龍榻之
側，撫其背曰：「朕自得丞相，幸成帝業；何期智識淺陋，不納丞相之言，自取其敗。
悔恨成疾，死在旦夕。」嗣子孱弱，不得不以大事相託。」言訖，淚流滿面。孔明亦涕
泣曰：「願陛下善保龍體，以副天下之望！」

　　先主以目遍視，只見馬良之弟馬謖在傍，先主令且退。謖退出，先主謂孔明曰：「
丞相觀馬謖之才何如？」孔明曰：「此人亦當世之英才也。」先主曰：「不然。朕觀此
人，言過其實，不可大用。丞相宜深察之。」

　　分付畢，傳旨召諸臣入殿，取紙筆寫了遺詔，遞與孔明而歎曰：「朕不讀書，粗知
大略。聖人云：『鳥之將死，其鳴也哀；人之將死，其言也善。』朕本待與卿等同滅曹
賊，共扶漢室；不幸中道而別。煩丞相將詔付與太子禪，令勿以為常言。凡事更望丞相
之！」

　　孔明等泣拜於地曰：「願陛下將息龍體！臣等盡施犬馬之勞，以報陛下知遇之恩也
。」先主命內侍扶起孔明，一手掩淚，一手執其手，曰：「朕今死矣！有心腹之言相告
！」孔明曰：「有何聖諭？」先主泣曰：「君才十倍曹丕，必能安邦定國，終定大事。
若嗣子可輔，則輔之；如其不才，君可自為成都之主。」

　　孔明聽畢，汗流遍體，手足失措，泣拜於地曰：「臣安敢不竭股肱之力，效忠貞之
節，繼之以死乎！」言訖，叩頭流血。先主又請孔明坐於榻上，喚魯王劉永、梁王劉理
近前，分付曰：「爾等皆記朕言，朕亡之後，爾兄弟三人，皆以父事丞相，不可怠慢。
」言罷，遂命二王同拜孔明。二王拜畢，孔明曰：「臣雖肝腦塗地，安能報知遇之恩也
！」

　　先主謂眾官曰：「朕已託孤於丞相，令嗣子以父事之。卿等俱不可怠慢，以負朕望
。」又囑趙雲曰：「朕與卿於患難之中，相從到今，不想於此地分別。卿可想朕故交，
早晚看覷吾子，勿負朕言。」雲泣拜曰：「臣敢不效犬馬之勞！」先主又謂眾官曰：「
卿等眾官，朕不能一一分囑，願皆自愛。」言畢，駕崩，壽六十三歲：時章武三年四月
二十四日也。後杜工部有詩歎曰：蜀主窺吳向三峽，崩年亦在永安宮。翠華想在空山外
，玉殿虛無野室中。古廟杉松巢水鶴，歲時伏臘走村翁。武侯祠屋長鄰近，一體君臣祭
祀同。

　　先主駕崩，文武官僚，無不哀傷，孔明率眾官奉梓宮還成都。太子劉禪出城迎接靈
柩，安於正殿之內。舉哀行禮畢，開讀遺詔。詔曰：朕初得疾，但下痢耳；後轉生雜病
，殆不自濟。朕聞「人年五十，不稱夭壽」。今朕六十有餘，死復何恨。但以汝兄弟為
念耳。勉之！勉之！勿以惡小而為之，勿以善小而不為。惟賢惟德可以服人；汝父德薄
，不足效也吾亡之後，汝與丞相從事，事之如父，勿怠！勿忘！汝兄弟更求聞達，至囑
！至囑！

　　群臣讀詔已畢。孔明曰：「『國不可一日無君』請立嗣君，以承漢統。」乃立太子
禪即皇帝諡位，改元建興。加諸葛亮為武鄉侯，領益州牧。葬先主於惠陵，諡曰昭烈皇
帝。尊皇后吳氏為皇太后。甘夫人為昭烈皇后。糜夫人亦追諡為皇后。陞賞群臣，大郝
天下。

　　早有魏軍探知此事，報入中原。近臣奏知魏主。曹丕大喜曰：「劉備已亡，朕無憂
矣。何不乘其國中無主，起兵伐之？」賈詡諫曰：「劉備亡，必託孤於諸葛亮。亮感備
知遇之恩，必傾心竭力，扶持嗣主。陛下不可倉卒伐之。」

　　正言間，忽一人從班部中奮然而出曰：「不乘此時進兵，更待何時？」眾視之，乃
司馬懿也。丕大喜，遂問計於懿。懿曰：「若只起中國之兵，急難取勝。須用五路大兵
，四面夾攻，令諸葛亮首尾不能救應，然後可圖。」

　　丕問何五路？懿曰：「可修書一封，差使往遼東鮮卑國，王軻比能，賂以金帛，令
起遼西羌兵十萬，先從旱路取西平關：此一路也。再修書遣使齎官誥賞賜，直入南蠻見
蠻王孟獲，令起兵十萬，攻打益州、永昌、牂牁、越雋四郡，以擊西川之南：此二路也
。再遣使入吳修好，許以割地，令孫權起兵十萬，攻兩川夾口，徑取涪城：此三路也。
又可遣使至降將孟達處，起上庸兵十萬，西攻漢中：此四路也。然後命大將軍曹真為大
都督，提兵十萬，由京兆徑出陽平關取西川：此五路也。共大兵五十萬，五路並進。諸
葛亮便有呂望之才，安能當此乎？」

　　丕大喜，隨即密遣能言官四員為使前去；又命曹真為大都督，領兵十萬，逕取陽平
關。此時張遼等一班舊將，皆封列侯，俱在冀、徐、青及合淝等處，據守關津隘口，故
不復調用。卻說蜀漢後主劉禪，自即位以來，舊臣多有病亡者，不能細說。凡一應朝廷
、選法、錢糧、詞訟等事，皆聽諸葛丞相裁處。時後主未立皇后。孔明與群臣上言曰：
「故車騎將軍張飛之女甚賢，年十七歲，可納為正宮皇后。」後主即納之。

　　建興元年秋八月，忽有邊報說：「魏調五路大兵，來取西川：第一路，曹真為大都
督，起兵十萬，取陽平關；第二路，乃反將孟達，起上庸兵十萬，犯漢中；第三路，乃
東吳孫權，起精兵十萬，取峽口入川；第四路，乃蠻王孟獲，起蠻兵十萬，犯益州四郡
；第五路，乃番王軻比能，起羌兵十萬，犯西平關－此五路軍馬，甚是利害。已先報知
丞相，丞相不知為何，數日不出視事。」

　　後主聽罷大驚，即差近侍齎旨，宣召孔明入朝。使命去了半日，「回報丞相府下人
言，丞相染病不出。」後主轉慌；次日，又命黃門侍郎董允、諫議大夫杜瓊，去丞相臥
榻前，告此大事。董、杜二人，到丞相府前，皆不得入。杜瓊曰：「先帝託孤於丞相，
今主上初豋寶位，被曹丕五路兵犯境，軍情至急，丞相何故推病不出？」良久，門吏傳
丞相令，言：「病體稍可，明早出都堂議事。」董、杜二人歎息而回。

　　次日，多官又來丞相府前伺侯。從早至晚，又不見出。眾官惶惶，只得散去。杜瓊
入奏後主曰：「請陛下聖駕，親往丞相府問計。」後主即引多官入宮，啟皇太后。太后
大驚，曰：「丞相何故如此？有負先帝委託之情也！我當自往。」董允奏曰：「娘娘未
可輕往。臣料丞相必有有高明之見。且待主上先往。如困怠慢，請娘娘於太廟中，召丞
相問之未遲。」太后依奏。

　　次日，後主車駕親至相府。門吏見駕到，慌忙拜伏於地而迎。後主問曰；「丞相在
何處？」門吏曰：「不知在何處。只有丞相鈞旨，教擋住百官，勿得輒入。」後主乃下
車步行，獨進第三重門，見孔明獨倚竹杖，在小池邊觀魚。後主在後立久，乃徐徐而言
曰：「丞相安樂否？」孔明回顧，見是後主，慌忙棄杖，拜伏於地曰：「臣該萬死！」
後主扶起，問曰；「今曹丕分兵五路，犯境甚急，相父緣何不肯出府視事？」孔明大
笑，扶後主入內室坐定，奏曰：「五路兵至，臣安得不知？臣非觀魚，有所思也。」後
主曰：「如之奈何？」孔明曰：「羌王軻比能，蠻王孟獲，反將孟達，魏將曹真：此四
路兵，臣已皆退去了也。止有孫權這一路兵，臣已有退兵之計，但須一能言之人為使。
因未得其人，故熟思之。陛下何必憂乎？」

　　後主聽罷，又驚又喜，曰：「相父果有鬼神不測之機也！願聞退兵之策。」孔明曰
：「先帝以陛下付託與臣，臣安敢旦夕怠慢？成都眾官，皆不曉兵法之妙，貴在使人不
測，豈可洩漏於人？老臣先知西番國王軻比能，引兵犯西平關；臣料馬超積祖西川人氏
，素得羌人之心，羌人以超為神威大將軍；臣已先遣一人，星夜馳檄，令馬超緊守西平
關，伏四路奇兵，每日交換，以兵拒之：此一路不必憂矣。又南蠻孟獲，兵犯四邵，臣
亦飛檄遣魏延領一軍左出右入，右出左入，為疑兵之計；蠻兵惟勇力，其心多疑，若見
疑兵，必不敢進：此一路又不足憂矣。又知孟達引兵出漢中；孟達與李嚴曾結生死之交
；臣回成都時，留李嚴守永安宮；臣已作一書，只做李嚴親筆，令人送與孟達；達必然
推病不出，以慢軍心：此一路又不足憂矣。又知曹真引兵犯陽平關；此地險峻，可以保
守，臣已調趙雲引一軍守把關隘，並不出戰；曹真若見我軍不出，不久自退矣。」

　　「此四路兵俱不足憂。臣尚恐不能全保，又密調關興、張苞二將，各引兵三萬，屯
於緊要之處，為各路救應。此數處調遣之事，皆不曾經由成都，故無人知覺。只有東吳
這一路兵，未必便動：如見四路兵勝，川中危急，必來相攻；若四路不濟，安肯動乎？
臣料孫權想曹丕三路侵吳之怨，必不肯從其言。雖然如此，須用一舌辯之士，逕往東吳
，以利害說之，則先退東吳；其四路之兵，何足憂乎？但未得說吳之人，臣故躊躇。何
勞陛下聖駕來臨？」後主曰：「太后亦欲來見相父。今朕聞相父之言，如夢初覺，復何
憂哉！」

　　孔明與後主共飲數杯，送後主出府。眾官皆環立於門外，見後主面有喜色。後主別
了孔明，上御車回朝。眾皆疑惑不定。孔明見眾官中，一人仰天而笑，面亦有喜色。孔
明視之，乃義陽新野人：姓鄧，名芝，字伯苗；現為戶部尚書；漢司馬鄧禹之後。孔明
暗令人留住鄧芝。多官皆散。

　　孔明請芝到書院中，問芝曰：「今蜀、魏、吳鼎分三國，欲討二國，一統中興，當
先伐何國？」芝曰：「以愚意論之，魏雖漢賊，其勢甚大，急難搖動，當徐徐緩圖。今
主上初登寶位，民心未安，當與東吳連合結為脣齒，一洗先帝舊怨，此乃長久之計也。
未審丞相鈞意若何。」孔明大笑曰：「吾思之久矣，奈未得其人，今日方得也！」芝曰
：「丞相欲其人何為？」孔明曰：「吾欲使人往結東吳。公既能明此意，必能不辱君命
。使吳之任，非公不可。」芝曰：「愚才智淺，恐不堪當此重任。」孔明曰：「吾來日
奏知天子，便請伯苗一行，切勿推辭。」芝應允而退。至次日，孔明奏准後主，差鄧芝
往說東吳。芝拜辭，望東吳而來。正是：吳人方見干戈息，蜀使還將玉帛通。未知鄧芝
此去若何，且看下文分解。

第八十六回：難張溫秦宓逞天辯，破曹丕徐盛用火攻

　　卻說東吳陸遜自退魏兵之後，吳王拜遜為輔國將軍江陵侯，領荊州牧；自此軍權皆
歸於遜。張昭、顧雍啟奏吳王，請自改元。權從之，遂改為黃武元年。忽報魏主遣使至
，權召入。使命陳說：「蜀前使人求於魏，魏一時不明，故發兵應之；今已大悔，欲起
四路兵取川，東吳可來接應。若得蜀土，各分一半。」

　　權聞言，不能決，乃問於張昭、顧雍等。昭曰：「陸伯言極有高見，可問之。」權
即召陸遜至。遜至，奏曰：「曹丕坐鎮中原，急不可圖；今若不從，必為讎矣。臣料魏
與吳皆無諸葛亮之敵手。今且勉強應允，整軍預備，只探聽四路如何。若四路兵勝，川
中危急，諸葛亮首尾不能救，主上則發兵以應之，先取成都，此為上策；如四路兵敗，
別作商議。」

　　權從之，乃謂魏使曰：「軍需未辦，擇日便當起程。」使者拜辭而去。權令人探得
西番兵出西平關，見了馬超，不戰自退；南蠻孟獲起兵攻四郡，皆被魏延用疑兵計殺退
回洞去了；上庸孟達兵至半路，忽然染病不能行；曹真兵出陽平關，趙子龍拒住各處險
道，果然一將守關，萬夫莫開---。曹真屯兵於斜谷道，不能取勝而回。

　　孫權知了此信，乃謂文武曰：「陸伯言真神算也。孤若妄動，又結怨於西蜀矣。」
忽報西蜀遣鄧芝到。張昭曰：「此又是諸葛亮退兵之計，遣鄧芝為說客也。」權曰「當
何以答之？」昭曰：「先於殿前立一大鼎盛，貯油數百斤，下用炭燒。待其油沸，可選
身長面大武士一千人，各執刀在手，從宮門前直排至殿上，卻喚芝入見。休等此人開言
下說詞，責以酈食其說齊故事，效此例烹之，看其人如何對答。」

　　權從其言，遂立油鼎，命武士立於左右，各執軍器，召鄧芝入。芝整衣冠而入。行
至宮門前，只見兩行武士，威風凜凜，各持鋼刀、大斧、長劍、短戟，直列至殿前。芝
曉其意，並無懼色，昂然而行。至殿前，又見鼎鑊內熱油正沸。左右武士以目視之，芝
但微微而笑。近臣引至簾前，鄧芝長揖不拜。

　　權令捲起珠簾，大喝曰：「何不拜！」芝昂然而答曰：「上國天使，不拜小邦之主
。」權大怒曰：「汝不自料，欲掉三寸之舌，效酈生說齊乎？可速入油鼎！」芝大笑曰
：「人皆言東吳多賢，誰想懼一儒生！」權轉怒曰：「孤何懼爾一匹夫耶？」芝曰：「
既不懼鄧伯苗，何愁來說汝等也？」權曰：「爾欲為諸葛亮作說客，來說孤絕魏向蜀，
是否？」芝曰：「吾乃蜀中一儒生，特為吳國利害而來。乃設兵陳鼎，以拒一使，何其
局量之不能容物耶？」

　　權聞言惶愧，即叱退武士，命芝上殿，賜坐而問曰：「吳、魏之利害若何？願先生
教我。」芝曰：「大王欲與蜀講和，還是欲與魏講和？」權曰；「孤正欲與蜀主講和；
但恐蜀主年輕識淺，不能全始全終耳。」芝曰：「大王乃命世之英豪，諸葛亮亦一時之
俊傑；蜀有山川之險，吳有三江之固：若二國連和，共為脣齒，進則可以兼吞天下，退
則可以鼎足而立。今大王若委贄稱臣於魏，魏必望大王朝覲，求太子以為內侍；如其不
從，則興兵來攻，蜀亦順流而進取，如此則江南之地，不復為大王有矣。若大王以愚言
為不然，愚將就死於大王之前，以絕說客之名也。」

　　言訖，撩衣下殿，望油鼎中便跳。權急命止之，請入後殿，以上賓之禮相待。權曰
：「先生之言，正合孤意。孤今欲與蜀主連和，先生肯為我介紹乎？」芝曰：「適欲烹
小臣者，乃大王也；今欲使小臣者，亦大王也；大王猶自狐疑未定，安能取信於人？」
權曰：「孤意已決，先生勿疑。」

　　於是吳王留住鄧芝，集多官問曰：「孤掌江南八十一州，更有荊、楚之地，反不如
西蜀偏僻之處也：蜀有鄧芝，不辱其主；吳並無一人入蜀，以達孤意。」忽一人出班奏
曰：「臣願為使。」眾視之，乃吳郡吳人：姓張，名溫，字惠恕，現為中郎將。權曰：
「恐卿到蜀見諸葛亮，不能達孤之情。」溫曰：「孔明亦人耳，臣何畏彼哉？」權大喜
，重賞張溫，使同鄧芝入川通好。

　　卻說孔明自鄧芝去後，奏後主曰：「鄧芝此去，其事必成。吳地多賢，定有人來答
禮。陛下當禮貌之，令彼回吳，以通盟好。吳若通和，魏必不敢加兵於蜀矣。吳、魏寧
靖，臣當征南，平定蠻方，然後圖魏。魏削則東吳亦不能久存，可以復一統之基業也。
」後主然之。

　　忽報東吳遣張溫與鄧芝入川答禮，後主聚文武於丹墀，令鄧芝、張溫入。溫自以為
得志，昂然上殿，見後主施禮。後主賜錦墩，坐於殿左，設御宴待之。後主但敬禮而已
。宴罷，百官送張溫到館舍。次日，孔明設宴相待。孔明謂張溫曰：「先帝在日，與吳
不睦，今已晏駕。當今主上：深慕吳王，欲捐舊忿，永結盟好，併力破魏。望大夫善言
回奏。」

　　張溫領諾。酒至半酣，張溫喜笑自若，頗有傲慢之意。次日，後主將金帛賜與張溫
，設宴於城南郵亭之上，命眾官相送。孔明慇懃勸酒。正飲酒間，忽一人乘醉而入，昂
然長揖，入席就坐。溫怪之，乃問孔明曰：「此何人也？」孔明答曰：「姓秦，名宓，
字子★（左來又力，音同赤）；現為益州學士。」溫笑曰：「名稱學士，未知胸中曾學
事否？」

　　宓正色而言曰：「蜀中三尺小童，尚皆就學，何況於我？」溫曰：「且說公何所學
？」宓對曰：「上至天文，下至地理，三教九流，諸子百家，無所不通；古今興廢，聖
賢經傳，無所不覽。」溫笑曰：「公既出大言，請即以天為問。天有頭乎？」宓曰：「
有頭。」溫曰：「頭在何方？」宓曰：「在西方。《詩》云：『乃眷西顧。』以此推之
，頭在西方也。」溫又問：「天有耳乎？」宓答曰：「天處高而聽卑。《詩》云；『鶴
鳴於九皋，聲聞於天。』無耳何能聽？」溫又問：「天有足乎？」宓曰；「有足。《詩
》云：『天步艱難。』無足何能步？」溫又問：「天有姓乎？」宓曰：「豈得無姓！」
溫曰：「何姓？」宓答曰：「姓劉。」溫曰：「何以知之？」宓曰：「天子姓劉，以故
知之。」溫又問曰：「日生於東乎？」宓對曰：「雖生於東，而沒於西。」

　　此時秦宓語言清朗，答問如流，滿座皆驚。張溫無語。宓乃問曰：「先生東吳名士
，既以天事下問，必能深明天之理。昔混沌既分，陰陽剖判；輕清者上浮而為天，重濁
者下凝而為地；至共工氏戰敗，頭觸不周山，天柱折，地維缺；天傾西北，地陷東南。
天既輕清而上浮，何以傾其西北乎？又未知輕清之外，還有何物？願先生教我。」

　　張溫無言可對，乃避席而謝曰：「不意蜀中多出俊傑！恰聞講論，使僕頓開芧塞。
」孔明恐溫羞愧，故以善言解之曰：「席間問難，皆戲談耳。足下深知安邦定國之道，
何在脣齒之戲哉？」溫拜謝。孔明又令鄧芝入吳答禮，就與張溫同行。張、鄧二人拜辭
孔明，望東吳而來。

　　卻說吳王見張溫入蜀未還，乃聚文武商議。忽近臣奏曰；「蜀遣鄧芝同張溫入國答
禮。」權召入。張溫拜於殿前，備稱後主、孔明之德，願求永結盟好，特遣鄧尚書又來
答禮。權大喜，乃設宴待之。權問鄧芝曰：「若吳、蜀二國同心滅魏，得天下太平，二
主分治，豈不樂乎？」芝答曰：「『天無二日，民無二王』。如滅魏之後，未識天命所
歸何人。但為君者，各修其德；為臣者，各盡其忠，則戰爭方息耳。」權大笑曰：「君
之誠款，乃如是耶！」遂厚贈鄧芝還蜀。自此吳、蜀通好。卻說魏國細作人探知此事
，火速報入中原。魏主曹丕聽知，大怒曰：「吳、蜀連和，必有圖中原之意也。不若朕
先伐之。」於是大集文武，商議起兵伐吳。此時大司馬曹仁、太尉賈詡已亡。侍中辛毗
出班奏曰：「中原之地，土闊民稀，而欲用兵，未見其利。今日之計，莫若養兵屯田十
年，足食足兵，然後用之，則吳、蜀方可破也。」丕怒曰：「此迂儒之論也！今吳、蜀
連和，早晚必來侵境，何暇等待十年？」即傳旨起兵伐吳。司馬懿奏曰：「吳有長江之
險，非船莫渡。陛下必御駕親征，可選大小戰船，從蔡潁而入淮，取壽春，至廣陵，渡
江口，逕取南徐：此為上策。」

　　丕從之。於是日夜併工，造龍舟十隻，長二十餘丈，可容二千餘人；收拾戰船三千
餘隻。魏黃初五年秋八月，會聚大小將士，令曹真為前部，張遼、張邰、文聘、徐晃等
為大將先行，許褚、呂虔為中軍護衛，曹休為合後，劉曄、蔣濟為參謀。前後水陸軍馬
三十餘萬，剋日起兵。封司馬懿為尚書僕射，留在許昌。凡國政大事，並皆聽懿決斷。

　　不說魏兵起程。卻說東吳細作探知此事，報入吳國。近臣慌奏吳王曰：「今魏王曹
丕，親自乘駕龍舟，提水陸大軍三十餘萬，從蔡潁出淮，必取廣陵，渡江來下江南，甚
為利害。」孫權大驚，即聚眾文武商議。顧雍曰：「今主上既與西蜀連和，可修書與諸
葛孔明，令起兵出漢中，以分其勢；一面遣一大將，屯兵南徐以拒之。」權曰：「非陸
伯言不可當此重任。」雍曰：「陸伯言鎮守荊州，不可輕動。」權曰：「孤非不知：奈
眼前無替力之人。」

　　言未盡，一人從班部內應聲而出曰：「臣雖不才，願統一軍以當魏兵。若曹丕親渡
大江，臣必生擒，以獻殿下；若不渡江，亦殺魏兵大半，令魏兵不敢正視東吳。」權視
之，乃徐盛也。權大喜曰：「如得卿守江南一帶，孤何憂哉？」遂封徐盛為安東將軍，
總鎮都督建業、南徐軍馬。盛謝恩，領命而退；即傳令教眾官軍多置器械，多設旌旗，
以為守護江岸之計。

　　忽一人挺身出曰：「今日大王以重任委託將軍，欲破魏兵以擒曹丕，將軍何不早發
軍馬渡江，於淮南之地迎敵？直待曹丕兵至，恐無及矣。」盛視之，乃吳王姪孫韶也。
韶字公禮，官授揚威將軍，曾在廣陵守禦；年幼負氣，極有膽勇。盛曰：「曹丕勢大，
更有名將為先鋒，不可渡江迎敵。待彼船皆集於北岸，吾自有計破之。」韶曰：「吾手
下自有三千軍馬，更兼深知廣陵路勢，吾願自去江北，與曹丕決一死戰。如不勝，甘當
軍令。」

　　盛不從。韶堅執要去。盛只是不肯，韶再三要行。盛怒曰：「汝如此不聽號令，吾
安能制諸將乎？」叱武士推出斬之。刀斧手擁孫韶出轅門之外，立起皂旗。韶部將飛報
孫權。權聽知，急上馬來救。武士恰待行刑，孫權早到，喝散刀斧手，救了孫韶，韶哭
奏曰：「臣往年在廣陵，深知地理；不就那裏與曹丕廝殺，直待他下了長江，東吳指日
休矣！」

　　權逕入營來。徐盛迎接入帳，奏曰：「大王命臣為都督，提兵拒魏；今揚威將軍孫
韶，不遵軍法，違令當斬，大王何故赦之？」權曰：「韶倚血氣之壯，誤犯軍法，萬希
寬恕。」盛曰：「法非臣所立，亦非大王所立，乃國家之典刑也。若以親而免之，何以
令眾乎？」權曰：「韶犯法本應任將軍處治；奈此子雖本姓俞氏，然孤兄甚愛之，賜姓
孫。於孤頗有勞績，今若殺之，負兄義矣。」盛曰：「且看大王之面，寄下死罪。」
權令孫韶拜謝。韶不肯拜，厲聲而言曰：「據吾之見，只是引軍破曹丕！便死也不服你
的見識！」徐盛變色。權叱退孫韶，謂徐盛曰：「便無此子，何損於吳？今後勿再用之
。」言訖自回。是夜人報徐盛，說孫韶引本部三千精兵，潛地過江去了。盛恐有失，於
吳王面上不好看，乃喚丁奉授以密計，引三千兵渡江接應。

　　卻說魏王駕龍舟至廣陵，前部曹真已領兵列於大江之岸。曹丕問曰：「江岸有多少
兵？」真曰：「隔岸遠望，並不見一人，亦無旌旗營寨。」丕曰：「此必詭計也。朕自
往觀其虛實。」於是大開江道，放龍舟直至大江，泊於江岸。船上建龍鳳日月五色旌旗
，鑾儀簇擁，光耀射目。曹丕端坐舟中，遙望江南，不見一人，回顧劉曄、蔣濟曰：「
可渡江否？」曄曰：「兵法實實虛虛。彼見大軍至，如何不作整備？陛下未可造次。且
待三五日，看其動靜，然後發先鋒渡江以探之。」丕曰：「卿言正合朕意。」是日天
晚，宿於江中。當夜月黑。軍士皆執燈火，明耀天地，恰如白晝。遙望江南，並不見半
點兒火光。丕問左右曰：「此何故也？」近臣奏曰：「想聞陛下天兵來到，故望風逃竄
耳。」丕暗笑。及至天曉，大霧迷漫，對面不見。須臾風起，霧散雲收，望見江南一帶
皆是連城；城樓上鎗刀耀日，遍城盡插旌旗號帶。頃刻數次人來報：「南徐沿江一帶，
直至石頭城：一連數百里，城郭舟車，連綿不絕，一夜成就。」曹丕大驚。原來徐盛束
縛蘆葦為人，盡穿青衣，執旌旗，立於假城疑樓之上。魏兵見城上許多人馬，如何不膽
寒？丕歎曰：「魏雖有武士千群，無所用之。江南人物，未可圖也！」正驚訝間，忽
然狂風大作，白浪滔天，江水濺濕龍袍，大船將覆。曹真慌令文聘撐小舟急來救駕。龍
舟上人站立不住。文聘跳上龍舟，負丕下得小舟，奔入河港。忽流星馬報道：「趙雲引
兵出陽平關，逕取長安。」丕聽得，大驚失色，便教收軍。眾軍各自奔走。背後吳兵追
至。丕傳旨教盡棄御用之物而走。龍舟將次入淮，忽然鼓角齊鳴，喊聲大震，刺斜裏一
彪軍殺到；為首大將，乃孫韶也。魏兵不能抵當，折其大半，渰死者無數。

　　諸將奮力救出魏主。魏主渡淮河，行不三十里，淮河中一帶蘆葦，預灌魚油，盡皆
火著；順風而下，風勢甚急；火燄漫空，截住龍舟。丕大驚，急下小船。傍岸時，龍舟
上早已火著。丕慌忙上馬，岸上一彪軍殺來，為首大將，乃丁奉也。張遼急拍馬來迎，
被奉一箭射中其腰，卻得徐晃救了，同保魏主而走；折軍無數。背後孫韶、丁奉奪得馬
匹、車仗、船隻、器械，不計其數。魏兵大敗而回。吳將徐盛，全獲大功。吳王重加賞
賜。張遼回到許昌，箭瘡迸裂而亡。曹丕厚葬之，不在話下。

　　卻說趙雲弔兵殺出陽平關之次，忽報丞相有文書到，說益州耆帥雍闓結連蠻王孟獲
，起十萬蠻兵侵掠四郡；因此宣雲回車，令馬超堅守陽平關，丞相欲自南征，趙雲乃急
收兵而回。此時孔明在成都整飭軍馬，親自南征。正是：方見東吳敵北魏，又看西蜀戰
南蠻。未知勝負如何，且看下回分解。

第八十七回：征南寇丞相大興師，抗天兵蠻王初受執

　　卻說諸葛丞相在於成都，事無大小，皆親自從公決斷。兩川之民，忻樂太平，夜不
閉戶，路不拾遺。又幸連年大熟，老幼鼓腹謳歌，凡遇差役，爭先早辦：因此軍需器械
應用之餉，無不完備；米滿倉廒，財盈府庫。

　　建興三年，益州飛報：「蠻王孟獲，大起蠻兵十萬，犯境侵掠。建寧太守雍闓，乃
漢朝什邡侯雍齒之後，今結連孟獲造反。牂牁郡太守朱褒、越雋郡太守高定，二人獻了
城。止有永昌郡太守王伉不肯反。現今雍闓、朱褒、高定三人部下人馬，皆與孟獲為鄉
導官，攻打永昌郡。賴王伉與功曹呂凱，會集百姓，死守此城，其勢甚急。」孔明乃入
朝奏後主曰：「臣觀南蠻不服，實國家之大患也。臣當自領大軍，前去征討。」後主曰
：「東有孫權，北有曹丕；今相父棄朕而去，倘吳、魏來攻，如之奈何？」孔明日：「
東吳方與我國講和，料無異心；若有異心，李嚴在白帝城，此人可當陸遜也。曹丕新敗
，銳氣已喪，未能遠圖；且有馬超守把漢中諸處關口，不必憂也。臣又留關興、張苞等
分兩軍為救應，保陛下萬無一失。今臣先去掃蕩蠻方，然後北伐，以圖中原，報先帝三
顧之恩，託孤之重。」後主曰：「朕年幼無知，惟相父斟酌行之。」言未畢，班部內一
人出曰：「不可！不可！」眾視之，乃南陽人也：姓王，名連，字文儀；見為諫議大夫
。連諫曰：「南方不毛之地，瘴疫之鄉；丞相秉鈞衡之重任，而自遠征，非所宜也。且
雍闓等乃疥癬之疾，丞相只須遣一大將討之，必然成功。」孔明曰：「南蠻之地，離國
甚遠，人多不習王化，收伏甚難，吾當親往征之。可剛可柔，別有斟酌，非可容易託人
。」

　　王連再三苦勸，孔明不從。是日，孔明辭了後主，令蔣琬為參軍；費褘為長史；董
厥、樊建二人為掾史；趙雲、魏延為大將，總督軍馬；王平、張翼為副將；并川將數十
員：共起川兵五十萬，前望益州進發。忽有關公第三子關索，入軍來見孔明曰：「自荊
州失陷，逃難在鮑家莊養病。每要赴川見先帝報讎，瘡痕未合，不能起行。近已安痊，
打探得東吳讎人已皆誅戮，逕來西川見帝，恰在途中遇見征南之兵，特來投見。孔明聞
之，嗟訝不已；面遣人申報朝廷，就令關索為前部先鋒，一同征南。大隊人馬，各依隊
伍而行。飢餐渴飲，夜住曉行：所經之處，秋亳無犯。

　　卻說雍闓聽知孔明自統大軍而來，即與高定、朱褒商議，分兵三路：高定取中路，
雍闓在左，朱褒在右；三路各引兵五六萬迎敵。於是高定令鄂煥為前部先鋒。煥身長九
尺，面貌醜惡，使一枝方天戟，有萬夫不當之勇；領本部兵，離了大寨，來迎蜀兵。卻
說孔明統大軍已到益州界分。前部先鋒魏延，副將張翼、王平，纔入界口，正遇鄂煥軍
馬。兩陣對圓，魏延出馬大罵曰：「反賊早早受降！」鄂煥拍馬與魏延交鋒。戰不數合
，延詐敗走，煥隨後趕來。走不數里，喊聲大震。張翼、王平兩路軍殺來，絕其後路。
延復回。三員將併力拒戰，生擒鄂煥，解到大寨，入見孔明。孔明令去其縛，以酒食待
之。問曰：「汝是何人部將？」煥曰：「某是高定部將。」孔明曰：「吾知高定乃忠義
之士，今為雍闓所惑，以致如此。吾今放汝回去，令高太守早早歸降，免遭大禍。」鄂
煥拜謝而去，回見高定，說孔明之德。定亦感激不已。次曰，雍闓至寨。禮畢，闓曰：
「如何得鄂煥回也？」定曰：「諸葛亮以義放之。」闓曰：「此乃諸葛亮反間計；欲令
我兩人不和，故施此謀也。」定半信半疑，心中猶豫。忽報蜀將搦戰，闓自引三萬兵出
迎。戰不數合，闓撥馬便走。魏延率兵，追殺二十餘里。次日，雍闓又起兵來迎。孔明
一連三日不出。至第四日，雍闓、高定分兵兩路，來取蜀寨。

　　卻說孔明令魏延兩路伺候；果然雍闓、高定兩路兵來，被伏兵殺傷大半，生擒者無
數，都解到大寨來。雍闓的人，囚在一邊；高定的人，囚在一邊。卻令軍士稱說：「但
是高定的人免死，雍闓的人盡殺。」眾軍皆聞此言。少時，孔明令取雍闓的人到帳前，
問曰：「汝等皆是何人部從？」眾偽曰：「高定部下人也。」孔明教皆免其死，與酒食
賞勞，令人送出界首，縱放回寨。孔明又喚高定的人問之。眾皆告曰：「吾等實是高定
部下軍士。」孔明亦皆免其死，賜以酒食；卻揚言曰：「雍闓今日使人投降，要獻汝主
並朱褒首級以為功勞，吾甚不忍。汝等既是高定部下軍，吾放汝等回去，再不可背反。
若再擒來，決不輕恕。」

　　眾皆拜謝而去；回到本寨，入見高定，說知此事。定乃密遣人去雍闓寨中探聽，卻
有一半放回的人，言說孔明之德；因此雍闓部軍，多有歸順高定之心。雖然如此，高定
心中不穩，又令一人來孔明寨中探聽虛實；被伏路軍捉來見孔明。孔明故意認做雍闓的
人，喚入帳中問曰：「汝元帥既約下獻高定、朱褒二人首級，因何誤了日期？汝這廝不
精細，如何做得細作！」軍士含糊答應。孔明以酒食賜之，修密書一封，付軍士曰：「
汝持此書付雍闓，教他早早下手，休得誤事。」細作拜謝而去，回見高定，呈上孔明之
書，說雍闓如此如此。定看書畢，大怒曰：「吾以真心待之，彼反欲害吾，情理難容！
」便喚鄂煥商議。煥曰：「孔明乃仁人，背之不祥。我等謀反作惡，皆雍闓之故；不如
殺闓以投孔明。」定曰：「如何下手？」煥曰：「可設一席，令人去請雍闓。彼若無異
心，必坦然而來；若其不來，必有異心。我主可攻其前，某伏於寨後小路候之，闓可擒
矣。」高定從其言，設席請雍闓。闓果疑前日放回軍士之言，懼而不來。是夜高定引兵
殺投雍闓中。原來有孔明放回免死的人，皆想高定之德，乘時助戰。雍闓軍不戰自亂，
闓上馬望山路而走。行不二里，鼓聲響處，一彪軍出，乃鄂煥也；挺方天戟驟馬當先。

　　雍闓措手不及，被煥一戟刺於馬下，就梟其首級。闓部下軍士皆降高定。定引兩部
軍來降孔明，獻雍闓首於帳下。孔明高坐於帳上，喝令左右推轉高定，斬首報來。定曰
：「某感丞相大恩，今將雍闓首級來降，何故斬也？」孔明大笑曰：「汝來詐降，敢瞞
吾耶！」定曰：「丞相何以知吾詐降？」孔明於匣中取出一緘，與高定曰：「朱褒已使
人密獻降書，說你與雍闓結生死之交，豈肯一日便殺此人？吾故知汝詐也。」定叫屈曰
：「朱褒乃反間之計也，丞相切不可信！」孔明曰：「吾亦難憑一面之詞。汝若捉得朱
褒，方表真心。」定曰；「丞相休疑。某去擒朱褒來見丞相，若何？」孔明曰：「若如
此，吾疑心方息也。」

　　高定即部將鄂煥并本部兵，殺奔朱褒營來。比及離寨約有十里，山後一彪軍到，乃
朱褒也。褒見高定軍來，慌忙與高定答話。定大罵曰：「汝如何寫與諸葛丞相處，使反
間之計害吾耶？」褒目瞪口呆，不能回答。忽然鄂煥於馬後轉過，刺朱褒於馬下。定厲
聲而言曰：「如不順者皆戮之！」於是眾軍一齊拜降。定引兩部軍來見孔明，獻朱褒首
級於帳下。孔明大笑曰：「吾故使汝殺此二賊，以表忠心。」遂命高定為益州太守，總
攝三郡；令鄂煥為牙將。三路軍馬已平。於是永昌太守王伉出城迎孔明。孔明入城已畢
，問曰：「誰與公守此城，以保無虞？」伉曰：「某今日得此郡無危者，皆賴永昌不韋
人：姓呂，名凱，字季平：皆此人之力。」孔明遂請呂凱至。凱入見，禮畢。孔明曰：
「久聞公乃永昌高士，多虧公保守此城。今欲平蠻方，公有何高見？」呂凱遂取一圖，
呈與孔明曰：「某自歷仕以來，知南人欲反久矣；故密遣人入其境，察看可屯兵交戰之
處，書成一圖，名曰『平蠻指掌圖』。今敢獻與明公。明公試觀之，可為征蠻之一助也
。」孔明大喜，就用呂凱為行軍教授，兼鄉導官。於是孔明提兵大進，深入南蠻之境。

　　正行軍之次，忽報天子差使命至。孔明請入中軍，但見一人素袍白衣而進，乃馬謖
也；為兄馬良新亡，因此挂孝。謖曰：「奉主上敕命，賜眾軍酒帛。」孔明接詔已畢，
依命一一給散，遂留馬謖在帳敘話。孔明問曰：「吾奉天子詔，削平蠻方，久聞幼常高
見，望乞賜教。」謖曰：「愚有片言，望丞相察之。南螿恃其地遠山險，不服久矣；雖
今日破之，明日復叛。丞相大軍到彼，必然平服；但班師之日，必用北伐曹丕：蠻兵若
知內虛，其反必速。夫用兵之道：『攻心為上，攻城為下；心戰為上，兵戰為下。』願
丞相但服其心足矣。」孔明歎曰：「幼常足知吾肺腑也！」於是孔明遂令馬謖為參軍，
即統大兵前進。

　　卻說蠻王孟獲，聽知孔明智破雍闓等，遂聚三洞元帥商議：第一洞乃金環三結元帥
，第二洞乃董荼那元帥，第三洞乃阿會喃元帥。三洞元帥入見孟獲，獲曰：「今諸葛丞
相領大軍來侵我境界，不得不併力敵之。汝三人可分兵三路而進。如得勝者，便為洞主
。」於是分金環三結取中路，董荼那取左路，阿會喃取右路：各引五萬蠻兵，依令而行
。卻說孔明正在寨中議事，忽哨馬飛報，忽哨馬飛報，說三洞元帥分兵三路到來。孔明
聽畢，即喚趙雲、魏延至，卻都不分付；更喚王平、馬忠至，囑之曰：「今蠻兵三路而
來，吾欲令子龍、文長去；此二人不識地理，未敢用之。王平可往左路迎敵，馬忠可往
右路迎敵。吾卻使子龍、文長隨後接應。今日整頓軍馬，來日平明進發。」二人聽令而
去。又喚張嶷、張翼分付曰：「汝二人同領一軍，往中路迎敵。今日整點軍馬，來日與
王平、馬忠約會而進。吾欲令子龍、文長去取，二人不識地理，故未敢用之。」張嶷、
張翼聽令去了。

　　趙雲、魏延見孔明不用，各有慍色。孔明曰：「吾非不用汝二人，但恐涉險入深，
為蠻人所算，失其銳氣耳。」趙雲曰：「倘我等識地理，若何？」孔明曰：「汝二人只
宜小心，休得妄動。」二人快快而退。趙雲請魏延到自已寨內商議曰；「吾二人為先鋒
，卻說不識地理而不肯用。今用此後輩，吾等豈不羞乎？」延曰：「吾二人只今就上馬
，親去探之；捉住土人，便教引進，以敵蠻兵，大事可成。」雲從之，遂上馬逕取中路
而來。方行不數里，遠遠望見塵頭大起。二人上山坡看時，果見數十騎蠻兵，縱馬而來
。二人兩路衝出。蠻兵見了，大驚而走。

　　趙雲、魏延各生擒幾人，回到本寨，以酒食待之，卻細問其故。蠻兵告曰：「前面
是金環三結元帥大寨，正在山口。寨邊東西兩路，卻通五溪洞并董荼那、阿會喃各寨之
後。」趙雲、魏延聽知此話，遂點精兵五千，教擒來蠻兵引路。比及起身時，已是二更
天氣；月明星朗，趁著月色而行。剛到金環三結大寨之時，約有四更，蠻兵方起造飯，
準備天明廝殺。忽然趙雲、魏延兩路殺入，蠻兵大亂。趙雲直殺入中軍，正逢金環三結
元帥；交馬只一合，被雲一鎗刺落馬下，就梟其首級。餘軍潰散。魏延便分兵一半，望
東路抄董荼那寨來。趙雲分兵一半，望西路抄阿會喃寨來。比及殺到蠻兵大寨之時，天
已平明。先說魏延殺奔董荼那寨來；董荼那聽知寨後有軍殺至，便引兵出寨拒敵。忽然
寨前門一聲喊起，蠻兵大亂。原來王平軍馬早已到了。兩下夾攻，蠻兵大敗。董荼那奪
路走脫，魏延追趕不上。

　　卻說趙雲引兵殺到阿會喃寨後之時，馬忠已殺至寨前。兩下夾攻，，蠻兵大敗。阿
會喃乘亂走脫，各自收軍，回見孔明。孔明問曰：「三洞蠻兵，走了兩洞之主，金環三
結元帥首級安在？」趙雲將首級獻功。眾皆言曰：「董荼那、阿會喃皆棄馬越嶺而去，
因此趕他不上。」孔明大笑曰：「二人吾已擒下了。」趙、魏二人並諸將皆不信。少頃
，張嶷解董荼那到，張翼解阿會喃到。眾皆驚訝。孔明曰：「吾觀呂凱圖本，已知他各
人下的寨子，故以言激子龍、文長之銳氣，故教深入重地，先破金環三結，隨即分兵左
右寨後抄出，以王平、馬忠應之。非子龍、文長不可當此任也。吾料董荼那、阿會喃必
從便徑往山路而走，故遣張嶷、張翼以伏兵待之，令關索以兵接應，擒此二人。」諸將
皆拜伏曰：「丞相機算，神鬼莫測！」孔明令押過董荼那，阿會喃至帳下，盡去其縛，
以酒食衣服賜之；令各自歸洞，勿得助惡。二人泣拜，各投小路而去。孔明謂諸將曰：
「來日孟獲必然親自引兵廝殺，便可就此擒之。」乃喚趙雲，魏延至，付與計策，各引
五千兵去了。又喚王平，關索，同引一軍，授計而去。孔明分撥已畢，坐於帳上待之。
卻說蠻王孟獲在帳中正坐，忽哨馬報來，說三洞元帥，俱被孔明捉將去了；部下之兵，
各自潰散。獲大怒，遂起蠻兵迤邐進發，正遇王平軍馬。兩陣對圓，王平出馬橫刀望之
。只見門旗開處，數百南蠻騎將兩勢擺開。中間孟獲出馬：頭頂嵌寶紫金冠，身披纓絡
紅錦袍，腰繫碾玉獅子帶，腳穿鷹嘴抹綠靴，騎一匹捲毛赤兔馬，懸兩口松紋鑲寶劍，
昂然觀望，回顧左右蠻將曰：「人每說諸葛亮善能用兵；今觀此陣，旌旗雜亂，隊伍交
錯；刀鎗器械，無一可能勝吾者。--始知前日之言謬也。早知如此，吾反多時矣。誰敢
去擒蜀將，以振軍威？」言末盡，一將應聲而出，名喚忙牙長；使一口截頭大刀，騎一
匹黃驃馬，來取王平。二將交鋒，戰不數合，王平便走。孟獲驅兵大進，迤邐追趕。關
索略戰又走，約退二十餘里。孟獲正追殺之間，忽然喊聲大起，左有張嶷，右有張翼，
兩路兵殺出，截斷歸路。王平，關索，復引兵殺回。前後夾攻，蠻兵大敗。孟獲引部將
死戰得脫，望錦帶山而逃。背後三路兵追殺將來。獲正奔走之間，前面喊聲大起，一彪
軍攔住：為首大將乃常山趙子龍也。獲見了大驚，慌忙奔錦帶山小路而走。子龍衝殺一
陣，蠻兵大敗，生擒者無數。孟獲止與數十騎奔入山谷之中，背後追兵至近，前面路狹
，馬不能行，乃棄了馬匹，爬山越嶺而逃。忽然山谷中一聲鼓響，乃是魏延受孔明計策
，引五百步軍，伏於此處。孟獲抵敵不住，被魏延生擒活捉了，從騎皆降。

　　魏延解孟獲到大寨來見孔明。孔明早已殺牛宰馬，設宴在寨；卻教帳中排開七重圍
子手，刀鎗劍戟，燦若霜雪；又執御賜黃金鉞斧，曲柄傘蓋，前後羽葆鼓吹，左右排開
御林軍，布列得十分嚴整。孔明端坐於帳上，只見蠻兵紛紛攘攘。解到無數。孔明喚到
帳中，盡寸其縛，撫諭曰：「汝等皆是好百姓，不幸被孟獲所拘，今受驚嚇，吾想汝等
父母兄弟妻子必倚門而望；若聽知陣敗，定然割肚牽腸，眼中流血。吾今盡放汝等回去
，以安各人父母兄弟妻子之心。」言訖，各賜酒食米糧而遣之。蠻兵深感其恩，泣拜而
去。孔明教喚武士押過孟獲來。不移時，前推後擁，縛至帳前。獲跪於帳下。孔明曰：
「先帝待汝不薄，汝何敢背反？」獲曰：「兩川之地，皆是他人所占地土；汝主倚強奪
之，自稱為帝。吾世居此處，汝等無禮，侵我土地，何為反耶？」孔明曰：「吾今擒汝
，汝心服否？」獲曰：「山僻路狹，誤遭汝手，如何肯服？」孔明曰：「汝既不服，吾
放汝去，若何？」獲曰：「汝放我回去，再整軍馬，共決雌雄；若能再擒吾，吾方服也
。」孔明即令去其縛，與衣服穿了，賜以酒食，給與鞍馬，差人送出路徑，望本寨而去
。正是：寇入掌中還放去，人居化外未能降。未知再來交戰若何，且看下文分解。

第八十八回：渡瀘水再縛番王，識詐降三擒孟獲

　　卻說孔明放了孟獲，眾將上帳問曰；「孟獲乃南蠻渠魁，今幸被擒，南方便定；丞
相何故放之？」孔明笑曰：「吾擒此人，如囊中取物耳。直須降伏其心，自然平矣。」
諸將聞言，皆未有信。

　　當日孟獲行至瀘水，正遇手下敗殘的蠻兵，皆來尋探，兵見了孟獲，且驚且喜，拜
問曰：「大王如何能夠回來？」獲曰：「蜀人監我在帳中，被我殺死十餘人，乘夜黑而
走。正行間，逢著一哨馬軍，亦被我殺之，奪了此馬；因此得脫。」眾皆大喜，擁孟獲
渡了瀘水，下住寨柵，會集各洞酋長，陸續招聚原放回的蠻兵，約有十餘萬騎。此時董
荼那、阿會喃已在洞中。孟獲使人去請，二人懼怕，只得也引洞兵來。獲傳令曰：「吾
己知諸葛亮之計矣，不可與戰，戰則中他詭計。彼川兵遠來勞苦，況即日天炎，彼兵豈
能久住？吾等有此瀘水之險，將船筏盡拘在南岸一帶，皆築土城，深溝高壘，看諸葛亮
如何施謀。」眾酋長從其計，盡拘船筏於南岸一帶，築起土城。有依山傍崖之地，高豎
敵樓；樓上多設弓弩砲石，準備久處之計。糧草皆是各洞供連。孟獲以為萬全之策，坦
然不憂。

　　卻說孔明提兵大進，前軍已至瀘水，哨馬飛報說：「瀘水之內，並無船筏；又兼水
勢甚急，隔岸一帶築起土城，皆有蠻兵守把。」時值五月，天氣炎熱，南方之地，分外
炎酷，軍馬衣甲，皆穿不得。孔明自至瀘水邊觀畢，回到本寨，聚將至帳中，傳令曰：
「今孟獲兵屯瀘水之南，深溝高壘，以拒我兵；吾既提兵至此，如何空回？汝等各各引
兵，依山傍樹，揀林木茂盛之處，與我將息人馬。」乃遣呂凱離瀘水百里，揀陰涼之地
，分作兩個寨子；使王平、張嶷、張翼、關索各守一寨，內外皆搭草棚，遮蓋馬匹，將
士乘涼，以避暑氣。參軍蔣琬看了，入問孔明曰：「某看呂凱所造之寨甚不好，正犯昔
日先帝敗於東吳時之地勢矣。倘蠻兵偷渡瀘水，前來劫寨，若用火攻，如何解救？」孔
明笑曰：「公勿多疑，吾自有妙算。」蔣琬等皆不曉其意。

　　忽報蜀中差馬岱解暑藥并糧米到。孔明令入。岱參拜畢，一面將米藥分派各寨。孔
明問曰：「汝今帶多少軍來？」馬岱曰：「有三千軍。」孔明曰：「吾軍累戰疲困，欲
用汝軍，未知肯向前否？」岱曰：「皆是朝廷軍馬，何分彼我？丞相要用，雖死不辭。
」孔明曰：「今孟獲拒住瀘水，無路可渡。吾欲先斷其糧道，令彼軍自亂。」岱曰：「
如何斷得？」孔明曰：「離此一百五十里，瀘水下流沙口，此處水慢，可以紮筏而渡。
汝提本部三千軍渡水，直入蠻洞，先斷其糧，然後會合董荼那、阿會喃兩個洞主，便為
內應，不可有誤。」

　　馬岱欣然去了，領兵前到沙口，驅兵渡水；因見水淺，大半不下筏，只裸衣而過，
半渡皆倒；急救傍岸，口鼻出血而死。馬岱大驚，連夜回告孔明。孔明隨喚鄉導土人問
之。土人曰：「目今炎天，毒聚瀘水，日間甚熱，毒氣正發。有人渡水，必中其毒。或
飲此水，其人必死。若要渡時，須待夜靜水冷，毒氣不起，飽食渡之，方可無事。」孔
明遂令土人引路；又選精壯軍五六百，隨著馬岱，來到瀘水沙口，紮起木筏，半夜渡水
，果然無事。岱領著二千壯軍，令土人引路，逕取蠻洞運糧總路口夾山谷而來。那夾山
谷，兩下是山，中間一條路，止容一人一馬而過。馬岱占了夾山谷，分撥軍士，立起寨
柵。洞蠻不知，正解糧到，被岱前後截住，奪糧百餘車。蠻人報入孟獲大寨中。

　　此時孟獲在寨中，終日飲酒取樂，不理軍務，謂眾酋長曰：「吾若與諸葛亮對敵，
必中奸計。今靠此此瀘水之險，深溝高壘以待之；蜀人受不過酷熱，必然退走。那時吾
與汝等隨後擊之，便可擒諸葛亮也。」言訖，呵呵大笑。忽然班內一酋長曰：「沙口水
淺，倘蜀兵透漏過來，深為利害；當分軍守把。」獲笑曰：「汝是本處土人，如何不知
？吾正要蜀兵來渡此水，渡則必死於水中矣。」酋長又曰：「倘有土人說與夜渡之法，
當復何如？」獲曰：「不必多疑。吾境內之人，安肯助敵人耶？」正言之間，忽報蜀兵
不知多少，暗渡瀘水，絕繼了夾山糧道，打著「平北將軍馬岱」旗號。獲笑曰：「量此
小輩，何足道哉！」即遣副將忙牙長，引三千兵投夾山谷來。

　　卻說馬岱望見蠻兵已到，遂將二千軍擺在山前。兩陣對圓，忙牙長出馬，與馬岱交
鋒；只一合，被岱一刀，斬於馬下。蠻兵大敗走回，來見孟獲，細言其事。獲喚諸將問
曰：「誰敢去敵馬岱？」言未畢，董荼那出曰：「某願往。」孟獲大喜，遂與三千兵而
去。獲又恐有人再渡瀘水，即遣阿會喃，引三千兵，去守把沙口。

　　卻說董荼那引蠻兵到夾山谷下寨，馬岱引兵來迎。部內軍有認得是董荼那，說與馬
岱如此如此。岱縱馬向前大罵曰：「無義背恩之徒！吾丞相饒汝性命，今又背反，豈不
自羞！」董荼那滿面羞慚，無言可答，不戰而退。馬岱掩殺一陣而回。董荼那回見孟獲
曰：「馬岱英雄，抵敵不住。」獲大怒曰：「吾知汝原受諸葛亮之恩，今故不戰而退！
正是賣陣之計！」喝教出斬了。眾酋長再三哀告，方纔免死，叱武士將董荼那打了一百
大棍，放歸本寨。諸多酋長，皆來告董荼那曰：「我等雖居蠻方，未嘗敢犯中國；中國
亦不曾侵我。今因孟獲勢力相逼，不得已而造反，想孔明神機莫測，曹操孫權尚自懼之
，何況我等蠻方乎？況我等皆受其活命之恩，無可為報。今欲捨一死命，殺孟獲去投
孔明，以免洞中百姓塗炭之苦。」董荼那曰：「未知汝等心下若何？」內有原蒙孔明放
回的人，一齊同聲應曰：「願往！」於是董荼那手執鋼刀，引百餘人，直奔大寨而來，
時孟獲大醉於帳中。董荼那引眾人持刀而入，帳下有兩將侍立。董荼那以刀指曰：「汝
等亦受諸葛丞相活命之恩，宜當報效。」二將曰：「不須將軍下手，某當生擒孟獲，去
獻丞相。」於是一齊入帳，將孟獲執縛已定，押到瀘水邊，駕船直過北岸，先使人報知
孔明。卻說孔明已有細作探知此事，於是密傳號令，教各寨將士，整頓軍器，方教為首
酋長，解孟獲入來，其餘皆回本寨聽候。董荼那先入中軍見孔明，細說其事。孔明重加
賞勞，用好言撫慰，遣董荼那引眾酋長去了，然後令刀斧手推孟獲入。孔明笑曰：「汝
前者有言：『但再擒得，便肯降服。』今日如何？」獲曰：「此非汝之能也，乃吾手下
之人自相殘害，以致如此：如何肯服？」孔明曰：「吾今再放汝去，若何？」孟獲曰：
「吾雖蠻人，頗知兵法；若丞相端的肯放吾回洞中，吾當率兵再決勝負。若丞相這番再
擒得我，那時傾心吐膽歸降，並不敢改移也。」

　　孔明曰：「這番生擒，如又不服，必無輕恕。」令左右去其繩索，仍前賜以酒食，
列坐於帳上。孔明曰：「吾自出茅廬，戰無不勝，攻無不取。汝蠻邦之人，何為不服？
」獲默然不答。孔明酒後，喚孟獲同上馬出寨，看視諸營寨柵所屯糧草，所積軍器。孔
明指謂獲曰：「汝不降吾，真愚人也；吾有如此之精兵猛將，糧草器械，汝安能勝吾哉
？汝若早降，吾當奏聞天子，令汝不先王位，子子孫孫，永鎮蠻邦。意下若何？」獲曰
：「某雖肯降，怎奈洞中之人，未肯心服。若丞相肯再放回去，就當招安本部人馬，同
心合膽，方可歸順。」孔明欣然，又與孟獲回到大寨，飲酒至晚。獲辭去，孔明親自送
至瀘水邊，以船送獲歸寨。孟獲來到本寨，先伏刀斧手於帳下，差心腹人到董荼那、阿
會喃寨中，只推孔明有使命在，將二人賺到大寨帳下，盡皆殺之，棄屍於澗。孟獲隨即
遣親信之人，把守隘口，自引軍出了夾山谷，要與馬岱交戰，卻並不見一人；及問土人
，皆言昨夜盡搬糧草復渡瀘水，歸大寨去了。獲再回洞中，與親弟孟優商議曰：「如今
諸葛亮之虛實，吾已盡知，汝可去如此如此。」孟優領了兄計，引百餘蠻兵，搬載金珠
、寶貝、象牙、犀角之類，渡了瀘水，逕投孔明大寨而來；方纔過了河時，前面鼓角齊
鳴，一彪軍擺開，為首大將，乃馬岱也。孟優大驚。岱問了來情，令在外廂，差人來報
孔明。孔明正在帳中與馬謖，呂凱，蔣琬，費禕等，共議平蠻之事，忽帳下一人，報稱
孟獲差弟孟優來進寶貝。孔明回顧馬謖曰；「汝知其來意否？」謖曰：「不敢明言。容
某暗寫於紙上，呈與丞相，看合鈞意否？」孔明從之。馬謖寫訖，呈與孔明。孔明看畢
，撫掌大笑曰：「擒孟獲之計，吾已差派下也。汝之所見，正與吾同。」遂喚趙雲入，
向耳畔分付如此如此；又喚魏延入，亦低言分付；又喚王平、馬忠、關索入，亦各密地
分付。各人受了計策，皆依令而去，方召孟優入帳。優再拜於帳下曰：「家兄孟獲，感
丞相活命之恩，無可奉獻，輒具金珠寶貝若干，權為賞軍之資。續後別有貢天子禮物。
」孔明曰：「汝兄今在何處？」優曰：「為感丞相大恩，逕往銀坑山中收拾寶物去了，
少時便回來也。」孔明曰：「汝帶多少人來？」優曰：「不敢多帶：只是隨行百餘人，
皆運貨物者。」孔明盡教入帳看時，皆是青眼黑面，黃髮紫鬚，耳帶金環，鬅頭跣足，
長力大之士。孔明就令隨席而坐，教諸將勸酒，慇懃相待。

　　卻說孟獲在帳中專望回音，忽報有二人回了；喚入問之，具說：「諸葛亮受了禮物
大喜，將隨行之人，皆喚入帳中，殺牛宰馬，設宴相待。二大王令某密報大王，今夜二
更，裏應外合，以成大事。」

　　孟獲聽知甚喜，即點起三萬蠻兵，分為三隊。獲喚各洞酋長分付曰：「各軍盡帶火
具。今晚到了蜀寨時，放火為號。吾當自取中軍，以擒諸葛亮。」諸多蠻將，受了計策
，黃昏左右，各渡瀘水而來。孟獲帶領心腹蠻將百餘人，逕投孔明大寨，於路並無一軍
阻擋。前至寨門，獲率眾將驟馬而入，乃是空寨，並不見一人。獲撞入中軍，只見帳中
燈燭熒煌，孟優並番兵盡皆醉倒。原來孟優被孔明教馬謖、呂凱二人管待，令樂人搬做
雜劇，慇懃勸酒，酒內下藥，盡皆醉倒，渾如醉死之人。孟獲入帳問之，內有醒者，但
指口而已，獲知中計，急救了孟優等一干人。卻待奔回中隊，前面喊聲大震，火光驟起
，蠻兵各自逃竄，一彪軍殺到，乃是蜀將王平。

　　獲大驚，急奔左隊時，火光衝天，一彪軍殺到，為首蜀將乃是魏延。獲慌忙望右隊
而來，只見火光又起，又一彪軍殺到，為首蜀將乃是趙雲。三路軍夾攻將來，四下無路
。孟獲棄了軍士，匹馬望瀘水而逃。正見瀘水上數十個蠻兵，駕一小舟，獲慌令近岸。
人馬方纔下船，一聲號起，將孟獲縛住。原來馬岱了計策，引本部兵扮作蠻兵，撐船在
此，誘擒孟獲。於是孔明招安蠻兵，降者無數。孔明一一撫慰，並不加害。就教救滅了
餘火。須臾，馬岱擒孟獲至；趙雲擒孟優至；魏延、馬忠、王平、關索擒諸洞酋長至。
孔明指孟獲而笑曰：「汝先令汝弟以禮詐降，如何瞞得我過！今番又被我擒，汝可服否
？」獲曰：「此乃吾弟貪口腹之故，誤中汝毒，因此失了大事。吾若自來，弟以兵應之
，必然成功。此乃天敗，非吾之不能也，如何肯服？」孔明曰：「今已三次，如何不服
？」孟獲低頭無語。孔明笑曰：「吾再放汝回去。」孟獲曰：「丞相若肯放我弟兄回去
，收拾家下親丁，和丞相大戰一場：那時擒得，方纔死心塌地而降。」孔明曰：「再若
擒住，必不輕恕。汝可小心在意，勤攻韜略之書，再整親信之士，早用良策，勿生後悔
。」遂令武士去其繩索，放起孟獲，并孟優及各洞酋長，一齊都放。孟獲拜謝去了。此
時蜀兵已渡瀘水。孟獲等過了瀘水，只見岸口陳兵列將，旗幟紛紛。獲到營前，馬岱高
坐，以劍指之曰：「這番拏住，必無輕放！」孟獲到了自已寨時，趙雲早已襲了此寨，
布列兵馬。雲坐於大旗下，按劍而言曰：「丞相如此相待，休忘大恩！」獲喏喏連聲而
去。將出界口山坡，魏延引一千精兵，擺在坡上，勒馬厲聲而言曰：「吾今已深入巢穴
，奪汝險要；汝尚自愚迷，抗拒大軍！這回拏住，碎屍萬段，決不輕饒！」孟獲等抱頭
鼠竄，望本洞而去。後人有詩讚曰：五月驅兵入不毛，月明瀘水瘴煙高。誓將雄略酬三
顧，豈憚征蠻七縱勞？卻說孔明渡了瀘水，下寨已畢，大賞三軍，聚諸將於帳下曰：「
孟獲第二番擒來，吾令遍觀各營虛實，正欲令其來劫營也。吾知孟獲頗曉兵法，吾以兵
馬糧草炫耀，實令孟獲看吾破綻，必用火攻。彼令其弟詐降，欲為內應耳。吾三番擒之
而不殺，誠欲服其心，不欲滅其類也。吾今明告汝等，勿得辭勞，可用心報國。」眾將
拜伏曰：「丞相智、仁、勇，三者足備；雖子牙、張良，不能及也。」孔明曰：「吾今
安敢望古人耶？皆賴汝等之力，共成功業耳。」帳下諸將聽得孔明之言，盡皆喜悅。

　　卻說孟獲受了三擒之氣，忿忿歸到銀坑洞中，即差心腹人齎金珠寶貝，往八番九十
三甸等處，并蠻方部落，借使牌刀獠丁軍健數十萬，剋日齊備。各隊人馬，雲堆霧擁，
俱聽孟獲調用。伏路軍探知其事，來報孔明，孔明笑曰：「吾正欲令兵皆至，見吾之能
也。」遂上小車而行。正是：若非洞主威風猛，怎顯軍師手段高？未知勝負如何，且看
下回分解。

第八十九回：武鄉侯四番用計，南蠻王五次遭擒

　　卻說孔明自駕小車，引百騎前來探路。前有一河，名曰西洱河。水勢雖慢，並無一
隻船筏。孔明令伐木為筏而渡，其木到水皆沈。孔明遂問呂凱。凱曰：「聞西洱河上流
有一山，其山多竹，大者數圍。可令人伐之，於河上搭起竹橋，以渡軍馬。」孔明即調
三萬人入山，伐竹數十萬根，順水放下，於河面狹處，搭起竹橋，闊十餘丈。乃調大軍
於河北岸，一字兒下寨，便以為壕塹，以浮橋為門，壘土為城；過橋南岸，一字下三個
大營，以待蠻兵。

　　卻說孟獲引數十萬蠻兵，恨怒而來。將近西洱河，孟獲引前部一萬刀牌獠丁，直扣
前寨搦戰。孔明頭戴綸巾，身披鶴氅，手執羽扇，乘駟馬車，左右眾將簇擁而出。孔明
見孟獲身穿犀皮甲，頭頂朱紅盔，左手挽牌，右手執刀，騎赤毛牛，口中辱罵；手下萬
餘洞丁，各舞刀牌，往來衝突。孔明急令退回本寨，四面緊閉，不許出戰。蠻兵皆裸衣
赤身，直到寨門前叫罵。諸將大怒，皆來稟孔明曰：「某等情願出寨，決一死戰爭！」
孔明不許。諸將再三欲戰。孔明止曰：「蠻方之人，不遵王化，今此一來，狂惡正盛，
不可迎也；且宜堅守數日，待其猖狂少懈，吾自有妙計破之。」

　　於是蜀兵堅守數日。孔明在高阜處探之，窺見蠻兵已多懈怠，乃聚諸將曰：「汝等
敢出戰否？」眾將欣然要出。孔明先喚趙雲、魏延入帳，向耳畔低言，分付如此如此。
二人受了計策先進。卻喚王平、馬忠入帳受計去了。又喚馬岱分付曰：「吾今棄此三寨
，退過河北；吾軍一退，汝可便拆浮橋，移於下流，卻渡趙雲、魏延軍馬過河來接應。
」岱受計而去。又喚張翼曰：「吾軍退去，寨中多設燈火。孟獲知之，必來追趕，汝卻
斷其後。」張翼受計而退。孔明只教關索護車。眾軍退去，寨中多設燈火。蠻兵望見，
不敢衝突。

　　次日平明，孟獲引大隊蠻兵逕到蜀寨之時，只見三個大寨，皆無人馬，於內棄下糧
草車仗數百餘輛。孟優曰：「諸葛亮棄寨而走，莫非有計否？」孟獲曰：「吾料諸葛亮
棄輜重而去，必因國中有緊急之事。若非吳侵，定是魏伐。故虛張燈火以為疑兵，棄車
仗而去也。可速追之，不可錯過。」於是孟獲自驅前部，直到西洱河邊。望見河北岸下
，寨中旗幟整齊如故，燦若雲錦；沿河一帶，又設錦城。蠻兵哨見，皆不敢進。獲謂優
曰：「此是諸葛亮懼吾追趕，故就河北岸少住，不二日必走矣。」遂將蠻兵屯於河岸；
又使人去山上砍竹為筏，以備渡河，卻將敢戰之兵，皆移於寨前面。不知蜀兵早已入自
己之境。

　　是日，狂風大起，四壁廂火明鼓響，蜀兵殺到，蠻兵獠丁，自相衝突。孟獲大驚，
急引宗族洞丁殺開條路，逕奔舊寨。忽一彪軍從寨中殺出，乃是趙雲。獲慌忙回西洱河
，望山僻處而走。又一彪軍殺出，乃是馬岱。孟獲只剩得數十個敗殘兵，望山谷中而逃
。見南、北、西三處，塵頭火光，因此不敢前進，只得望東奔走。方纔轉過山口，見一
大林之前，數十從人，引一輛小車；車上端坐孔明，呵呵大笑曰：「蠻王孟獲！大敗至
此，吾已等候多時也！」獲大怒，回顧左右曰：「吾遭此人詭計，受辱三次；今幸得這
裏相遇。汝等奮力前去，連人帶車砍為粉碎！」數騎蠻兵，猛力向前。孟獲當先吶喊。
搶到大林之前，趷踏一聲，踏了陷坑，一齊塌倒。大林之內，轉出魏延，引數百軍來，
一個個拖出，用索縛定。孔明先到寨中，招安蠻兵，并諸甸酋長洞丁。此時大半皆歸本
鄉去了，除死傷外，其餘盡皆歸降。孔明以酒肉相待，以好言撫慰，盡令於放回。蠻兵
皆感歎而去。少頃，張翼解孟優至。孔明誨之曰：「汝兄愚迷，汝當諫之。」

　　今被吾擒了四次，有何面目再見人耶？」孟優羞慚滿面，伏地告求免死。孔明曰：
「吾殺汝不在今日，吾且饒汝性命，勸諭汝兄。」令武士解其繩索，放起孟優。優泣拜
而去。不一時，魏延解孟獲至。孔明大怒曰：「你今番又被吾擒了，有何理說？」獲曰
：「吾今誤中詭計，死不瞑目！」孔明叱武士推出斬之。獲全無懼色，回顧孔明曰：「
若敢再放吾回去，必然報四番之恨。」孔明大笑，令左右去其縛，賜酒壓驚，就坐於帳
中。孔明問曰：「吾今四次以禮相待，汝尚然不服，何也？」獲曰：「吾雖是化外之人
，不似丞相專施詭計，吾如何肯服？」，孔明曰：「吾再放汝回去，復能戰否？」獲曰
：「丞相若再拏住吾，吾那時傾心降服，盡獻本洞之物犒軍，誓不反亂。」

　　孔明即笑而遣之。獲忻然拜謝而去。於是聚得諸洞壯丁數千人，望南迤邐而行。早
望見塵頭起處，一隊兵到，乃是兄弟孟優，重整殘兵，來與兄報讎。兄弟二人，抱頭相
哭，訴說前事。優曰：「我兵屢敗，蜀兵屢勝，難以抵當。只可就山陰洞中，退避不出
。蜀兵受不過暑氣，自然退矣。」獲問曰：「何處可去？」優曰：「此去西南有一洞悉
，名曰禿龍洞。洞主朵思大王，與弟甚厚，可投之。」於是孟獲先教孟優到禿龍洞，見
了朵思大王。朵思慌引洞兵出迎，孟獲入洞，禮畢，訴說前事。朵思曰：「大王寬心：
若川兵到來，令他一人一騎不得還鄉，與諸葛亮皆死於此處！」

　　獲大喜，問計於朵思。朵思曰：「此洞中，止有兩條路：東北上一路，就是大王所
來之路，地勢平坦，土厚水甜，人馬可行；若以木石壘斷洞口，雖有百萬之眾，不能進
也。西北上有一條路，山險嶺惡，道路窄狹；其中雖有小路，多藏毒蛇惡蝎；黃昏時分
，煙瘴大起，直至己午時方收，惟未、申、酉三時，可以往來；水不可飲，人馬難行。
此處更有四個毒泉：一名啞泉，其水頗甜，人若飲之，則不能言，不過旬日必死；二曰
滅泉，此水與湯無異，人若沐浴，則皮肉皆爛，見骨而死；三曰黑泉，其水微清，人若
濺之在身，則手足皆黑而死；四曰柔泉，其水如冰，人若飲之，咽喉無煖氣，身軀軟弱
如綿而死。此處蟲鳥皆無，惟有漢伏波將軍曾到；自此以後，更無一人到此。今壘斷東
北大路，令大王穩居敝洞，若蜀兵見東路截斷，必從西路而入；於路無水，若見此四泉
，定然飲水；雖百萬之眾，皆無歸矣，何用刀兵耶？」孟獲大喜，以手加額曰：「今日
方有容身之地！」又望北指曰：「任諸葛亮神機妙算，難以施設！四泉之水，足以報敗
兵之恨也！」自此，孟獲、孟優終日與朵思大王筵宴。卻說孔明連日不見孟獲兵出，遂
傳號令教大軍離西洱河，望南進發。此時正當六月炎天，其熱如火。有後人詠南方苦熱
詩曰：

　　山澤欲焦枯，火光覆太虛。不知天地外，暑氣更何如？

　　又有詩曰：

　　赤帝司權柄，陰雲不敢生。雲蒸孤鶴喘，海熱巨鰲驚。忍捨溪邊坐？慵拋竹裏行。
如何沙塞客，擐甲復長征？

　　孔明統領大軍，正行之際，忽哨馬飛報：「孟獲退往禿龍洞中不出，將洞口要路壘
斷，內有兵把守；山惡嶺峻，不能前進。」孔明請呂凱問之。凱曰：「某曾聞此洞有條
路，實不知詳細。」蔣琬曰：「孟獲四次遭擒，即已喪膽，安敢再出？況今天氣炎熱，
軍馬疲乏，征之無益；不如班師回國。」孔明曰：「若如此，正中孟獲之計也。吾軍一
退，彼必乘勢追之。今已到此，安有復回之理？」遂令王平領數百軍為前部；卻教新降
蠻兵引路，尋西北小路而入。前到一泉，人馬皆渴，爭飲此水。王平探有此路，回報孔
明。比及到大寨之時，皆不能言，但指口而已。

　　孔明大驚，知是中毒，遂自駕小車，引數十人前來看時，見一潭清水，深不見底，
水氣凜凜，軍不敢試。孔明下車，登高望之，四壁峰嶺，鳥雀不聞，心中大疑。忽望見
遠遠山岡之上，有一古廟。孔明攀藤附葛而到，見一石屋之中，塑一將軍端坐，旁有石
碑，乃漢伏波將軍馬援之廟：因平蠻到此，土人立廟祀之。孔明再拜曰：「亮受先帝託
孤之重，今承聖旨，到此平蠻；欲待蠻方即平，然後伐魏吞吳，重安漢室。今軍士不識
地理，誤飲毒水，不能出聲。萬望尊神，念本朝恩義，通靈顯聖，護祐三軍！」祈禱已
畢，出廟尋土人問之。隱隱望見對山一老叟杖而來，形容甚異。孔明請老叟入廟，禮畢
，對坐於石上。孔明問曰：「丈者高姓？」老叟曰：「老夫久聞大國丞相隆名，幸得拜
見！蠻方之人，多蒙丞相活命，皆感恩不淺。」孔明問泉水之故。老叟答曰：「軍所飲
水，乃啞泉之水也：飲之難言，數日而死。此泉之外，又有三泉。東南有一泉，其水至
冷，人若飲之，咽喉無煖氣，身軀軟弱而死，名曰柔泉。正南有一泉，人若濺之在身，
手足皆黑而死，名曰黑泉。西南有一泉，沸如熱湯，人若浴之，皮肉盡脫而死，名曰滅
泉。敝處有此四泉，毒氣所聚，無藥可治。又煙瘴甚起，惟未、申、酉三個時辰可往來
；餘者時辰，皆瘴氣密布，觸之即死。」

　　孔明曰：「如此則蠻方不可平矣。蠻方不平，安能并吞吳、魏再興室？有負先帝託
孤之重，生不如死也！」老叟曰：「丞相勿憂：老夫指引一處，可以解之。」孔明曰：
「老丈有何高見，望乞指教。」老叟曰：「此去正西數里，有一山谷。入內行二十里，
有一溪名曰萬安溪。上有一高士，號為萬安隱者：此人不出溪，有數十餘年矣。其草庵
後有一泉，名安樂泉。人若中毒，汲其水飲之即愈。有人或生疥癩，或感瘴氣，於萬安
溪內浴之，自然無事。更兼庵前有一等草，名曰『薤葉芸香』。人若口含一葉，則瘴氣
不染。丞相可速往求之。」孔明拜謝，問曰：「承丈者如此活命之德，感刻不勝。願聞
高姓？」老叟入廟曰：「吾乃山神，奉伏波將軍之命，特來指引。」言訖，喝開廟後石
壁而入。孔明驚訝不已，再拜廟神，尋舊路上車，回到大寨。

　　次曰，孔明備信香禮物，引王平及眾啞軍，連夜望山神所言去處，迤邐而進。入山
谷小徑，約行二十餘里，但見長松大柏，茂竹奇花，環繞一莊；蘺落之中，有數間茅屋
，聞得馨香噴鼻。孔明大喜，到莊前扣戶，有一小童出。孔明方欲通姓名，早有一人，
竹冠草履，白袍皂絛，碧眼黃髮，忻然出曰：「來者莫非漢丞相否？」孔明笑曰：「高
士何以知之？」隱者曰：「久聞丞相大纛南征，安得不知？」遂邀孔明入草堂。禮畢，
分賓主坐定。孔明告曰：「亮受昭烈皇帝託孤之重，今承嗣君聖旨，領軍到至，此欲服
蠻邦，使歸王化。不期孟獲潛入洞中，軍士誤飲啞泉之水。夜來蒙伏波將軍顯聖，言高
士有藥泉，可以治之。望乞矜念，賜神水以眾兵殘生。」

　　隱者曰：「量老夫山野廢人，何勞丞相枉駕？此泉就在庵後。」教取來飲。於是童
子引王平等一起啞軍，來到溪邊，汲水飲之；隨即吐出惡涎，便能言語。童子大引眾軍
到萬安溪中沐浴。隱者於庵中進柏子茶、松花菜，以待孔明。隱者告曰：「此間蠻洞多
毒蛇惡蝎，柳花飄入溪泉之間，水不可飲；但掘地為泉，汲水飲之方可。」孔明求「薤
葉芸香」，隱者令眾軍儘意採取：「各人口含一葉，自然瘴氣不侵。」孔明拜求隱者姓
名。隱者笑曰：「某乃孟獲之兄孟節是也。」孔明愕然。隱者又曰：「丞相休疑，容伸
片言：某一父母所生三人：長即老夫孟節，次獲，又次孟優。父母皆亡。二弟強惡，不
歸王化。某屢諫不從，故更名改姓，隱居於此。今辱弟造反，又勞丞相深入不毛之地，
如此困苦，孟節合該萬死：故先於丞相之前請罪。」孔明歎曰：「方信盜跖、柳下惠之
事，今亦有之。」遂與孟節曰：「吾申奏天子，立公為王，可乎？」節曰：「為嫌功名
而逃於此，豈復有貪富貴之意？」孔明乃具金帛贈之。孟節堅辭不受。孔明嗟欺不已，
拜別而回。後人有詩曰：高士幽棲獨閉關，武侯曾此破諸蠻。至今古木無人境，猶有寒
煙鎖舊山。孔明回到大寨之中，令軍士掘地取水。掘下二十餘丈，並無滴水。凡掘十餘
處，皆是如此。軍心驚慌。孔明夜半焚香告天曰：「臣亮不才，仰承大漢之福，受命平
蠻。今途中乏水，軍馬枯渴。倘上天不絕大漢，即賜甘泉！若氣運已終，臣亮等願死於
此處！」是夜祝罷，平明視之，皆得滿井甘泉。後人有詩曰：

　　為國平蠻統大兵，心存正道合神明。耿恭拜井甘泉出，諸葛虔誠水夜生。

　　孔明軍馬既得甘泉，安然由小徑直入禿龍洞前下寨。

　　蠻兵探知，來報孟獲曰：「蜀兵不染瘴疫之氣，又無枯渴之患，諸泉皆不應。」朵
思大王聞知不信，自與孟獲來高山望之。只見蜀兵安然無事，大桶小擔，搬運水漿，飲
馬造飯。朵思見之，毛髮聳然，回顧孟獲曰：「此乃神兵也！」獲曰：「吾兄弟二人與
蜀兵決一死戰，就殞於軍，前安肯束手受縛！」朵思曰：「若大王兵敗，吾妻子亦休矣
。當殺牛宰馬，大賞洞丁，不避水火，直衝蜀寨，方可得勝。」

　　於是大賞蠻兵。正欲起程，忽報洞後迤西銀冶洞二十一洞主楊鋒引三萬兵來助戰。
孟獲大喜曰：「鄰兵助我，我必勝矣！」即與朵思大王出洞迎接。楊鋒引兵入曰：「吾
有精兵三萬，皆披鐵甲，能飛山越嶺，足以敵蜀兵百萬；我有五子，皆武藝足備：願助
大王。」鋒令五子入拜，皆彪軀虎體，威風抖擻。孟獲大喜，遂設席相待楊鋒父子。酒
至半酣，鋒曰：「軍中少樂，吾隨軍有蠻姑，善舞刀牌，以助一笑。」獲忻然從之。須
臾，數十蠻姑，皆披髮跣足，從帳外舞跳而入。群蠻拍手以歌和之。楊鋒令二子把盞。
二子舉盃詣孟獲、孟優前。二人接盃，方欲飲酒，鋒大喝一聲，二子早將孟獲、孟優執
下座來。朵思大王卻待要走，已被楊鋒擒了。蠻姑橫截於帳上，誰敢近前，獲曰：「『
兔死狐悲，物傷其類』。吾與汝皆是各洞之主，往日無冤，何故害我？」鋒曰：「吾兄
弟子姪皆感諸葛丞相活命之恩，無可以報。今汝反叛，何不擒獻？」於是各洞蠻兵，皆
走回本鄉。楊鋒將孟獲、孟優、朵思等解赴孔明寨來。孔明令入。楊鋒等拜於帳下曰：
「某等子姪皆感丞相恩德，故擒孟獲、孟優等呈獻。」孔明重賞之，令驅孟獲入。孔明
笑曰：「汝今番心服乎？」獲曰：「非汝之能，乃吾洞中之人，自相殘害，以致如此。
要殺便殺，只是不服！」孔明曰：「汝賺吾入無水之地，更以啞泉、滅泉、黑泉、柔泉
如此之毒，吾軍無恙，豈非天意乎？汝何如此執迷？」獲又曰：「吾祖居銀坑山中，有
三江之險，重關之固。汝若就彼擒之，吾當子子孫孫，兵心服事。」孔明曰：「吾再放
汝回去，重整兵馬，與吾共決勝負；如那時擒住，汝再不服，當滅九族。」叱左右去其
　，放起孟獲。獲再拜而去。

　　孔明又將孟優并朵思大王皆釋其　，賜酒食壓驚。二人悚懼，不敢正視。孔明令鞍
馬送回。正是：

　　深臨險地非容易，更展奇謀豈偶然？未知孟獲整兵再來，勝負如何，且看下文分解
。
第九十回：驅巨獸六破蠻兵，燒藤甲七擒孟獲

　　卻說孔明放了孟獲等一干人，楊鋒父子皆封官爵，重賞洞兵。楊鋒等拜謝而去。孟
獲等連夜奔回銀坑洞。那洞外有三江：乃是瀘水、甘南水、西城水。三路水會合，故為
三江。其洞北近平坦二百餘里，多產萬物；洞西二百餘里，有鹽井；西南二百里，直抵
瀘、甘；正南三百里，乃是梁都洞。洞中有山，環抱其洞；山上出銀礦，故名為銀坑山
。山中置宮殿樓臺，以為蠻王巢穴。

　　其中建一祖廟，名曰「家鬼」。四時殺牛宰馬享祭。名曰「卜鬼」。每年常以蜀人
并外鄉之人祭之。若人患病，不肯服藥，只禱師巫，名為「藥鬼。」其處無刑法，但犯
罪即斬。有女長成，卻於溪中沐浴，男女自相混淆，任其自配，父母不禁，名為「學藝
」。年歲雨水均調，則種稻穀；倘若不熟，殺蛇為羹，煮象為飯。每方隅之中，上戶號
曰：「洞主」，次日「酋長」。每月初一十五兩日，皆在三江城中買賣，轉易貨物。其
風俗如此。

　　卻說孟獲在洞中，聚集宗黨千餘人，謂之曰：「吾屢受辱於蜀兵，立誓欲報之。汝
等有何高見？」言未畢，一人應曰：「吾舉一人，可破諸葛亮。」眾視之，乃孟獲妻弟
，現為八番部長，名曰「帶來洞主」。

　　獲大喜，急問何人。帶來洞主曰：「此去西南八納洞，洞主木鹿大王，深通法術：
出則騎象；能呼風喚雨；常有虎報豺狼、毒蛇惡蝎跟隨。手下更有三萬神兵，甚是英勇
。大王可修書具禮，某親往求之。此人若允，何懼蜀兵哉？」獲忻然，令國舊齎書而去
。卻令朵思大王守把三江城，以為前面屏障。

　　卻說孔明提兵直至三江城，遙望見此城三面傍江，一面通旱；即遣魏延、趙雲同嶺
一軍於旱路打城。軍到城下時，城上弓弩齊發。原來洞中之人，多習弓弩。一弩齊發十
矢；箭頭上皆用毒藥；但有中箭者，皮肉皆爛，見五臟而死。

　　趙雲、魏延不能取勝，回見孔明言藥箭之事。孔明自乘小車，到軍前看了虛實，回
到寨中，令軍退數里下寨。蠻兵望見蜀兵遠退，皆大笑作賀，只疑蜀兵懼怯而退；因此
夜間安心穩睡，不去哨探。

　　卻說孔明約軍退後，即閉寨不出。一連五日。並無號令。黃昏左側，忽起微風。孔
明傳令曰：「每軍要衣襟一幅，限一更時分應點。無者立斬。」諸將皆不知其意，只得
依令預備。孔明又傳令曰：「諸軍包土，俱在三江城下交割。先到者有賞。」

　　眾軍聞令，皆包淨土，飛奔城下。孔明令積土為蹬道，先上城者為頭功。於是蜀兵
十餘萬，并降兵萬餘，將所包之土，一齊棄於城下。一霎時，積土成山，接連城上。一
聲暗號，蜀兵皆上城。蠻兵急放弩時，大半早被執下。餘者棄城而走。朵思大王死於亂
軍之中。蜀將督軍分路剿殺。孔明取了三江城。所得珍寶，皆賞三軍。殘敗蠻兵逃回見
孟獲，說：「朵思大王身死，失了三江城。」獲大驚。

　　正慮之間，人報蜀兵以度江，見在本洞前下寨。孟獲甚是慌張。忽然屏後一人大笑
而出曰：「既為男子，何無智也？我雖是一婦人，願與你出戰。」獲視之，乃妻祝融夫
人也。夫人世居南蠻，乃祝融氏之後；善使飛刀，百發百中。孟獲起身稱謝。夫人忻然
上馬，引宗黨猛將數百員，生力洞兵五萬，出銀坑宮闕，來與蜀兵對敵。

　　方纔轉過洞口，一彪軍攔住，為首蜀將，乃是張嶷。蠻兵見之，卻早兩路擺開。祝
融夫人背插五口飛刀，手挺丈八長標，坐下捲毛赤兔馬。張嶷見之，暗暗稱奇。二人驟
馬交鋒。戰不數合，夫人撥馬便走。張嶷趕去，空中一把飛刀落下。嶷急用手隔，正中
左臂，翻身落馬。蠻兵發一聲喊，將張嶷執縛去了。

　　馬忠聽得張嶷被執，急出救時，早被蠻兵困住。望見祝融夫人挺標勒馬而立，忠忿
怒向前去戰，坐下馬絆倒，亦被擒了。都解人洞中來見孟獲。獲設席慶賀。夫人叱刀斧
手推出張嶷、馬忠要斬。獲止曰：「諸葛亮放吾五次，今番若斬彼將，是不義也。且囚
在洞中，待擒住諸葛亮，殺之未遲。」夫人從其言，笑飲作樂。

　　卻說敗殘兵來見孔明，告知其事。孔明即喚馬岱、趙雲、魏延三人受計。各自領軍
前去。次日，蠻兵報入洞中，說趙雲搦戰。祝融夫人即上馬出迎。二人戰不數合，雲撥
馬便走。夫人恐有埋伏，勒兵而回。延又引軍來搦戰，夫人縱馬相迎。正交鋒緊急，延
詐敗而逃，夫人只不趕。

　　次日，趙雲又引軍來搦戰，夫人領洞兵出迎。二人戰不數合，雲詐敗而走，夫人案
標不趕。欲收兵回洞時，魏延引軍齊聲辱罵，夫人急挺標來取魏延。延撥馬便走。夫人
忿趕怒來，延驟馬奔入山僻小路，忽然背後一聲響亮，延回頭視之，夫人仰鞍落馬。

　　原來馬岱埋伏在此，用絆馬索絆倒，就裏擒縛，解投大寨而來。蠻將洞兵皆來救時
，趙雲一陣殺散。孔明端坐於帳上。馬岱解祝融夫人到，孔明即令武士去其縛，請在別
帳賜酒壓驚，遣使往告孟獲，欲送夫人換張嶷、馬忠二將。

　　孟獲允諾，即放出張嶷、馬忠，還了孔明。孔明遂送夫人入洞。孟獲接著，又喜又
惱。忽報八納洞主到。孟獲出帳迎接，見其人騎著白象，身穿金珠瓔絡，腰懸兩口大刀
，領著一班餵養虎豹豺狼之士簇擁而入。獲再拜哀告，訴說前事。木鹿大王許以報讎。
獲大喜，設宴相待。

　　次日，木鹿大王引本洞帶猛獸而出。趙雲、魏延聽知蠻兵出，遂將軍馬布成陣勢。
二將並轡立於陣前視之，只見蠻兵旗幟器械皆別；人多不穿衣甲，盡裸身赤體，面目醜
陋；身帶四把尖刀；軍中不鳴鼓角，但篩金為號；木鹿大王腰挂兩把寶刀，手執蒂鐘，
身騎白象，從大旗中而出。趙雲見了魏延曰：「我等上陣一生，未嘗見如此人物。」

　　二人正沉吟之際，只見木鹿大王口中不知念甚咒語，手搖蒂鐘。忽然狂風大作，飛
砂走石，如同驟雨，一聲畫角響，虎豹豺狼，猛獸毒蛇，乘風而出，張牙五爪，衝將過
來。蜀兵如何抵當，往後便退。蠻兵隨後追殺，直趕到三江界路方回。趙雲、魏延收聚
敗兵，來孔明帳前請罪，細說此事。

　　孔明笑曰：「非汝二人之罪。吾未出茅廬之時，先知南蠻有『驅虎豹』之法。吾在
蜀中已辦下破此陣之物也。隨軍有二十輛車。俱封記在此。今日且用一半，留下一半，
後有別用。」遂令左右取了十輛紅油櫃車到帳下，留十輛黑油櫃車在後。眾皆不知其意
。孔明將櫃打開，皆是木刻綵畫巨獸，俱用五色絨線為毛衣，鋼鐵為牙爪，一個可騎坐
十人。孔明選了精壯軍士一千餘人，領了一百口，內裝煙火之物，藏在車中。次日，孔
明驅兵大進，布於洞口。蠻兵探知，入洞報與蠻王。木鹿大王自謂無敵，即與孟獲引洞
兵而出。孔明綸巾羽扇，身衣道袍，端坐於車上。孟獲指曰：「車上坐的便是諸葛亮！
若擒住此人，大事定矣！」木鹿大王口中念咒，手搖蒂鐘。頃刻之間，狂風大作，猛獸
突出。孔明將羽扇一搖，其風便回吹彼陣中去了。蜀陣中假獸擁出。蠻洞真獸見蜀陣巨
獸口吐火焰，鼻出黑煙。身搖銅鈴，張牙舞爪而來，諸惡獸不敢前進，皆奔回蠻洞，反
將蠻兵衝倒無數。孔明驅兵大進，鼓角齊鳴，望前追殺。木鹿大王死於亂軍之中。洞內
孟獲宗黨，皆棄宮闕，扒山越領而走。孔明大軍占了銀坑洞。

　　次日，孔明正要分兵緝擒孟獲，忽報：「蠻王孟獲妻弟帶來洞主，因勸孟獲歸降，
獲不從，今將孟獲並祝融夫人及宗黨數百餘人盡皆擒來，獻與丞相。」

　　孔明聽知，即喚張嶷、馬忠，分付如此如此。二將受了計，引二千精壯兵，伏於兩
廊。孔明即令守門將，俱放進來。帶來洞主引刀斧手解孟獲等數百人，拜於殿下。孔明
大喝曰：「與吾擒下！」兩廊壯兵齊出，二人捉一人，盡被執縛。孔明大笑曰：「量汝
些小詭計，如何瞞得過我！汝見二次俱是本洞人擒汝來降，吾不加害汝，只道吾深信，
故來詐降，欲就洞中殺吾！」喝令武士搜其身畔，果然各帶利刀。

　　孔明問孟獲曰：「汝原說在汝家擒住，方始心服；今日如何？」獲曰：「此是我等
自來送死，非汝之能也。吾心未服。」孔明曰：「吾擒住六番，尚然不服，欲待何時耶
？」獲曰：「汝第七次擒住，吾方傾心歸服，誓不反矣。」孔明曰：「巢穴已破，吾何
慮哉？」令武士盡去其縛，叱之曰：「這番擒住，再若支吾，必不輕恕！」孟獲等抱頭
鼠竄而去。

　　卻說敗殘蠻兵有千餘人，大半中傷而逃，正遇蠻王孟獲。獲收了敗兵，心中稍喜，
卻與帶來洞主商議曰：「吳今洞府已被蜀兵所占，今投何地安身？」帶來洞主曰：「止
有一國可以破蜀。」獲喜曰：「何處可去？」帶來洞主曰：「此去東南七百里，有一國
名烏戈國。國主兀突骨，身長二丈，不食五榖，以生蛇惡獸為飯；身有鱗甲，刀劍不能
侵。其手下軍士。俱穿藤甲；其藤生於山澗之中，盤於石壁之內；國人採取浸於油中，
半年方取出晒之；晒乾復浸，凡十餘遍，卻纔造成鎧甲，穿在身上，渡江不沉，經水不
濕，刀箭皆不能入。因此號為『藤甲軍』。今大王可往求之。若得彼相助，擒諸葛亮如
利刀破竹也。」

　　孟獲大喜，遂投烏戈國，來見兀突骨。其洞無宇舍，皆居土穴之內。孟獲入洞，再
拜哀告前事。兀突骨曰：「吾起洞之兵，與汝報讎。」獲欣然拜謝。於是兀突骨喚兩個
領兵俘長：一名土安，一名奚泥；起三萬兵，皆穿藤甲，離烏戈國望東北而來。行至一
江，名桃花水。兩岸有桃樹，歷年落葉於水中，若別國人飲之盡死；惟烏戈國人飲之，
倍添精神。兀突骨兵至桃花渡口下寨，以待蜀兵。

　　卻說孔明令蠻人哨探孟獲消息，回報曰：「孟獲請烏戈國主，引三萬藤甲軍，見屯
於桃花渡口。孟獲又在各番聚集蠻兵，併力拒戰。」孔明聽說，提兵大進，直至桃花渡
口，隔岸望見蠻兵不類人形，甚是醜惡；又問土人，言說即日桃葉正落，水不可飲。孔
明退五里下寨，留魏嚴守寨。

　　次日，烏戈國主引一彪藤甲軍過河來，金鼓大震。魏延引兵出迎。蠻兵捲地而至。
蜀兵以弩箭射到藤甲之上，皆不能透，俱落於地；刀砍鎗刺，亦不能入。蠻兵皆使利刀
剛叉，蜀兵如何抵當，盡皆敗走。蠻兵不趕而回。魏延復回。趕到桃花渡口，只見蠻兵
帶甲渡水而去內有困乏者，將甲脫下，放在水面，以身坐其上而渡。魏延急回大寨，來
稟孔明，細言其事。孔明請呂凱并土人問之。凱曰：「某素聞南蠻中有一烏戈國，無人
倫者也。更有藤甲護身，急切難傷。又有桃葉惡水，本國人飲之，反添精神；別國人飲
之，即死。如此蠻方，縱使全勝，有何益焉？不如班師早回。」孔明笑曰：「吾非容易
到此，豈可便去？吾明日自有平蠻之策。」於是令趙雲助魏延守寨，且休輕出。

　　次日，孔明令土人引路，自乘小車到桃花渡口北岸山僻去處，遍觀地理。山險嶺峻
之處，車不能行，孔明棄車步行。忽到一山，望見一谷，形如長蛇，皆危峭石壁，並無
樹木，中間一條大路。孔明問土人曰：「此谷何名？」土人答曰：「此處名為盤蛇谷。
出谷則三江城大路。谷前名塔郎甸。」孔明大喜曰：「此乃天賜吾成功於此也！」遂回
舊路，上車歸寨，喚馬岱分付曰：「與汝黑油櫃車十輛，須用竹竿千條。櫃內之物，如
此如此。可將本部兵去把住盤蛇谷兩頭依法而行。與汝半月限，一切完備。至期如此施
設。倘有走漏，定按軍法。」

　　馬岱受計而去。又喚趙雲分付曰：「汝去盤蛇谷後，三江大路口如此守把。所用之
物，剋日完備。」趙雲受計而去。又喚魏延分付曰：「汝可引本部兵去桃花渡口下寨。
如蠻兵渡水來敵，汝便棄了寨。望白旗處而走。限半個月內，須要連輸十五陣，棄七個
寨柵。若輸了十四陣，也休來見我。」

　　魏延領命，心中不樂，怏怏而去。孔明又喚張翼另引一軍，依所指之處，築立寨柵
去了。卻令張嶷、馬忠引本洞所降千人，如此行之各人都依計而行。

　　卻說孟獲與烏戈國主兀突骨曰：「諸葛亮多有巧計，只是埋伏。今後交戰，分付三
軍：但見山谷之中，林木多處，不可輕進。」兀突骨曰：「大王說的有理。吾已知道中
國人多行詭計。今後依此言行之。吾在前面廝殺，汝在背後教道。」

　　兩人商量已定。忽報蜀兵在桃花渡口北岸立起營寨。兀突骨即差二俘引藤甲軍渡河
來，與蜀兵交戰。不數合，魏延敗走。蠻兵恐有埋伏，不趕自回。次日，魏延又去了營
寨。蠻兵哨得，又引眾軍渡過河來戰。延出迎之。不數合，延敗走。蠻兵殺十餘里，見
四下並無動靜，便在蜀寨中屯住。

　　次日，二俘長請兀突骨到寨，說知此事。兀突骨即引兵大進，將魏延追一陣。蜀兵
皆棄甲拋戈而走。只見前有白旗，延引敗兵，急奔到白旗處，早有一寨，就寨中屯住。
兀突骨驅兵追至，延引兵棄寨而走。蠻兵得了蜀寨。次日，又望前追殺。魏延回兵交戰
，不三合又敗，只看白旗處而走。又有一寨，延就寨屯住。次日，蠻兵又至。延略戰又
走。蠻兵占了蜀寨。

　　話休絮煩。魏延且戰且走，已敗十五陣，連棄七個營寨。蠻兵大進追殺。兀突骨自
在軍前破敵，於路但見林木茂盛之處，便不敢進；卻使人遠望，果見樹陰之中，旌旗招
颭。兀突骨謂孟獲曰：「果不出大王所料。」孟獲大笑曰：「諸葛亮今番被吾識破！大
王連日勝了他十五陣，奪了七個營寨，蜀兵望風而走。諸葛亮已是計窮；只此一進，大
事定矣！」

　　兀突骨大喜，遂不以蜀兵為念。至第十六日，魏延引敗殘兵而來，與藤甲軍對敵。
兀突骨騎象當先，頭戴日月狼鬚帽；身披金珠瓔絡；兩肋下露出生鱗甲；眼目中微露光
芒；手指魏延大罵。延撥馬便走。後面蠻兵大進。魏延引兵轉過了盤蛇谷，望白旗而走
。兀突骨望見山上並無草木，料無埋伏，放心追殺。趕到谷中，見數十輛黑油櫃車在當
路。蠻兵報曰：「此是蜀兵運糧道路，因大王兵至，撇下糧車而走。」

　　兀突骨大喜，催兵追趕，將出谷口，不見蜀兵。只見橫木亂石滾下，壘斷谷口。兀
突骨令兵開路而進，忽見前面大小車輛，裝載乾柴，盡皆火起。兀突骨忙教退兵，只聞
後軍發喊，報說谷口已被乾柴壘斷。車中原來是火藥，一齊燒著。

　　兀突骨見無草木，心尚不慌，令尋路而走。只見山上兩邊亂丟火把。火把到處，地
中藥線皆看，就地飛起鐵炮。滿谷中火光亂舞。但逢藤甲，無有不著。將兀突骨并三萬
藤甲軍，燒得互相擁抱，死於盤蛇谷中。

　　孔明在山上往下看時，只見蠻兵被火燒的伸拳舒腿，大半被鐵炮打的頭臉粉碎，皆
死於谷中，臭不可聞。孔明垂淚而歎曰：「吾雖有功於社稷，必損壽矣！」左右將士，
無不感。

　　卻說孟獲在寨中，正望蠻兵回報。忽然千餘人笑拜於寨前，言說：「烏戈國與蜀兵
大戰，將諸葛亮圍在盤蛇谷中了。特請大王前去接應。我等皆是本洞之人，不得已而降
蜀。今知大王前來，特來助戰。」

　　孟獲大喜，即引宗黨并所聚番人，連夜上馬；就令蠻兵引路。方到盤蛇谷時，只見
火光甚烈，臭味難聞。獲知中計，急退兵時，左邊張嶷，右邊馬忠，兩路軍殺出。獲方
欲抵敵，一聲喊起，蠻兵中大半皆是蜀兵，將蠻王宗黨并聚集的番人盡皆擒了。孟獲匹
馬殺出重圍，望山徑而走。

　　正走之間，見山凹裏一簇人馬，擁出一輛小車，車中端坐一人，綸巾羽扇，身衣道
袍，乃孔明也。孔明大喝曰：「反賊孟獲！今番如何！」獲急回馬走。傍邊閃過一將，
攔住去路，乃是馬岱。孟獲措手不及，被馬岱活捉了。此時王平、張翼已引一軍，趕到
蠻寨中，將祝融夫人并衣應老小皆活捉而來。

　　孔明歸到寨中，升帳而坐，謂眾將曰：「吾今此計，不得已而用之，大損陰德。我
料敵人必算吾於林木多處埋伏，吾卻空設旌旗，實無兵馬，疑其心也。吾令魏文長連輸
十五陣者，堅其心也。吾見盤蛇谷止一條路，兩壁皆是光石，並無樹木，下面都是沙石
，因令馬岱將黑油車安排於谷中。車中油櫃內，皆是預先造下的火砲，名曰『地雷』。
一砲中藏九砲，三十步埋之。中用竹竿通節，以引藥線；纔一發動，山殞石裂。

　　吾又令趙子龍預備草車，安排於谷口，又於山上準備大木亂石。卻令魏延賺兀突骨
藤甲軍入谷，放出魏延，即斷其路，隨後焚之。吾聞：『利於水者必不利於火』藤甲雖
刀箭不入，乃油浸之物，見火必著。蠻兵如此頑皮，非火攻安能取勝？使烏戈國之人不
留種類者，是吾之大罪也！」

　　眾將拜伏曰：「丞相天機，神鬼莫測也！」孔明令押過孟獲來。孟獲跪於帳下。孔
明令去其縛，教且在別帳與酒食官至坐榻前，如此如此，分付而去。

　　卻說孟獲與祝融夫人並孟優、帶來洞主、一切宗黨在別帳飲酒。忽一人入帳謂孟獲
曰：「丞相面羞，不欲與公相見。特令我來放公回去，再招人馬來決勝負。公今可速去
。」孟獲垂淚言曰：「七擒七縱，自古未嘗有也。吾雖化外之人，頗知禮義，直如此無
羞恥乎？」遂同兄弟妻子宗黨等人，皆匍匐跪於帳下，肉袒謝罪曰：「丞相天威，南人
不復反矣！」孔明曰：「公今服乎？」獲泣謝曰：「某子子孫孫皆感覆載生成之恩，安
得不服？」

　　孔明乃請孟獲上帳，設宴慶賀，就令永為洞主。所奪之地，盡皆退還。孟獲宗黨及
諸蠻兵，無不感戴，皆欣然跳躍而去。後人有詩讚孔明曰：

　　羽扇綸巾擁碧幛，七擒妙策制蠻王，至今溪洞傳威德，為選高原立廟堂。

　　長史費褘入諫曰：「今丞相親提士卒，深入不毛，收服蠻方；蠻王今已歸服，何不
置官吏，與孟獲一同守之？」孔明曰：「如此有三不易：留外人則當留兵，兵無所食，
一不易也；蠻人傷破，父兄死亡，留外人而不留兵，必成禍患，二不易也；蠻人累有廢
殺之罪，自有嫌疑，留外人終不相信，三不易也。今吾不留人，不運糧，與相安於無事
而已。」

　　眾人盡服。於是蠻方皆感孔明恩德，乃為孔明立生祠，四時享祀；皆呼之為「慈父
」；各送珍珠金寶丹漆藥材，耕牛戰馬，以資軍用，誓不相反。南方已定。

　　卻說孔明犒軍已畢，班師回蜀，令魏延引本部兵為前鋒。延引兵方至瀘水，忽然陰
雲四合，水面上一陣狂風驟起，飛沙走石，軍不能進。延退兵回報孔明。孔明遂請孟獲
問之。正是：塞外蠻人方帖服，水邊鬼卒又猖狂。未知孟獲所言若何，且看下文分解。

第九十一回：祭瀘水漢相班師，伐中原武侯上表

　　卻說孔明班師回國，孟獲率引大小洞主酋長，及諸部落羅拜相送；前軍至瀘水，時
值九月秋天，忽然陰雲布合，狂風驟起；兵不能渡，回報孔明，孔明遂問孟獲。獲曰：
「此水原有猖神作禍，往來者必須祭之。」孔明曰：「用何物享祭？」獲曰：「舊時國
中因猖神作禍，用七七四十九顆人頭並黑牛白羊祭之，自然風恬浪靜，更兼連年豐稔。
」孔明曰：「吾今事已平定，安可妄殺一人？」遂自到瀘水岸邊觀看。果見陰風大起，
波濤洶湧，人馬皆驚。

　　孔明甚疑，即尋土人問之。土人告說：「自丞相經過之後，夜夜只聞得水邊鬼哭神
號。自黃昏直至天曉，哭聲不絕。瘴煙之內，陰鬼無數。因此作禍，無人敢渡。孔明曰
：「此乃我之罪愆也。前者馬岱引蜀兵千餘，皆死於水中；更兼殺死南人，皆棄於此；
狂魂怨鬼，不能解釋，以致如此。吾今晚當親自往祭於水濱。」土人曰：「須依舊例，
殺四十九顆人頭為祭，則怨鬼自散也。」孔明曰：「本為人死而成怨鬼，豈可又殺生人
耶？吾自有主意。喚行廚宰殺牛馬，和麵為劑，塑成人頭，內以牛羊等肉代之，名曰「
饅頭。」

　　當夜於瀘水岸上，設香案，鋪祭物，列燈四十九盞，揚旛招魂；將饅頭等物，陳設
於地。三更時分，孔明金冠鶴氅，親自臨祭，令董厥讀祭文。其文曰：

　　維大漢建興三年秋九月一日，武鄉侯領益州牧丞相諸葛亮，謹陳祭儀，享於故歿王
事蜀中將校以及南人亡者陰魂曰：「我大漢皇帝，威勝五霸，明繼三王。昨自遠方侵
境，異俗起兵；縱蠆尾以興妖，恣狼心而逞亂。我奉王命，問罪遐荒；大舉貔貅，悉
除螻蟻；雄軍雲集，狂寇冰消。纔聞破竹之聲，便是失猿之勢。但士卒兒郎，盡是九
州豪傑；官僚將校，皆為四海英雄。習武從戎，投明事主，莫不同申三令，共展七擒
；齊堅奉國之誠，共效忠君之志。何期汝等偶失兵機，緣落奸計；或為流矢所中，魂
掩泉臺；或為刀劍所傷，魄歸長夜。生則有勇，死則成名。今凱歌欲還，獻俘將及。
汝等英靈尚在，祈禱必聞。隨我旌旗，逐我部曲，同回上國，各認本鄉，受骨肉之蒸
嘗，領家人之祭祀；莫作他鄉之鬼，徒為異域之魂。我當奏之天子，使汝等各家盡霑
恩露；年給衣糧，月賜廩祿。用茲酬答，以慰汝心。至於本境土神，南方亡鬼，血食有
常，憑依不遠。生者既凜天威，死者亦歸王化。想宜寧帖，毋致號啕。聊表丹誠，敬陳
祭祀。嗚呼，哀哉！伏維尚饗！

　　讀祭文畢，孔明放聲大哭，極其痛切，情動三軍，無不下淚。孟獲等眾，盡皆哭泣
。只見愁雲怨霧之中，隱隱有數千鬼魂，皆隨風而散。於是孔明令左右將祭物盡棄於瀘
水之中。

　　次日孔明引大軍俱到瀘水南岸，但見雲散霧收，風靜浪平。蜀兵安然盡渡瀘水。果
然鞭敲金鐙響，人唱凱歌還。行到永昌，孔明留王伉，呂凱守四郡；發付孟獲領眾自回
，囑其勤政馭下，善撫居民，勿失農務。孟獲等涕泣拜別而去。

　　孔明自引大軍回成都。後主排鑾駕出郭三十里迎接，下輦立於道旁，以候孔明。孔
明慌下車，伏道而言曰：「臣不能速平南方，使主上懷憂，臣之罪也。」後主扶起孔明
，並車而回，設太平筵會，重賞三軍。自此遠邦進貢來朝者二百餘處。孔明奏准後主，
將歿於王事者之家，一一優恤。人心懽悅，朝野清平。

　　卻說魏主曹丕在位七年，即蜀漢建興四年也。丕先納夫人甄氏，即袁紹次子袁熙之
婦，前破鄴城時所得。後生一子，名叡，字元仲，自幼聰明，丕甚愛之。後丕又納安平
廣宗人郭永之女為貴妃，甚有顏色﹔其父嘗曰：「吾女乃女中之王也。」故號為「女王
」。自丕納為貴妃，因甄夫人失寵，郭貴妃欲謀為后，卻與幸臣張韜商議。時丕有疾，
韜乃詐稱於甄夫人宮中掘得桐木偶人，上書天子年月日時，為壓鎮之事。丕大怒，遂將
甄夫人賜死，立郭貴妃為皇后。因無出，養曹叡為己子。雖甚愛之，不立為嗣。

　　叡年至十五歲，弓馬熟嫻。當年春二月，丕帶叡出獵。行於山塢之間，趕出子母二
鹿，丕一箭射倒母鹿，回視小鹿，馳於曹叡馬前。丕大呼曰：「吾兒何不射之？」叡在
馬上泣告曰：「陛下已殺其母，安忍復殺其子？」丕聞之，擲弓於地曰：「吾兒真仁德
之主也！」於是遂封叡為平原王。

　　夏五月，丕感寒疾，醫治不痊，乃召中軍大將軍曹真、鎮軍大將軍陳群、撫軍大將
軍司馬懿三人入寢宮。丕喚曹叡至，指謂曹真等曰：「今朕病已沉重，不能復生。此子
年幼，卿等三人，可善輔之，勿負朕心。」三人皆告曰：「陛下何出此言？臣等願竭力
以事陛下，至千秋萬歲。」丕曰：「今年許昌城門無故自崩，乃不祥之兆，朕故自知必
死也。」

　　正言間，內侍奏征東大將軍曹休入宮問安。丕召入謂曰：「卿等皆國家柱石之臣也
，若能同心輔朕之子，朕死亦瞑目矣！」言訖，墮淚而薨。時年四十歲，在位七年。於
是曹真、陳群、司馬懿、曹休等，一面舉哀，一面擁立曹叡為大魏皇帝。謚父丕為文皇
帝，謚母甄氏為文昭皇后。封鐘繇為太傅，曹真為大將軍，曹休為大司馬，華歆為太尉
，王朗為司徒，陳群為司空，司馬懿為驃騎大將軍。其餘文武官僚，各各封贈。大赦天
下。時雍，涼，二州缺人守把，司馬懿上表乞守西涼等處。曹叡從之，遂封懿提督雍，
涼等處兵馬。領詔去訖。

　　早有細作飛報入川。孔明大驚曰：「曹丕已死，孺子曹叡即位，餘皆不足慮，司馬
懿深有謀略，今督雍、涼兵馬，倘訓練成時，深為蜀中之大患。不如先起兵伐之。」參
軍馬謖曰：「今丞相平南方回，軍馬疲敝，只宜存恤，豈可復遠征？某有一計，使司馬
懿自死於曹叡之手，未知丞相鈞意允否？」

　　孔明問是何計。馬謖曰：「司馬懿雖是魏國大臣，曹叡素懷疑忌。何不密遣人往洛
陽、鄴郡等處，布散流言，道此人欲反？更作司馬懿告示天下榜文，遍貼諸處，使曹叡
心疑，必然殺此人也。」孔明從之，即遣人密行此計去了。

　　卻說鄴城門上，忽一日見貼下告示一道。守門者揭了，來奏曹叡。叡觀之，其文曰
：驃騎大將軍總領雍、涼等處兵馬事司馬懿，謹以信義布告天下：昔太祖武皇帝，創立
基業，本欲立陳思王子建為社稷主﹔不幸奸讒交集，歲久潛龍。皇孫曹叡，素無德行，
妄自居尊，有負太祖之遺意。今吾應天順人，（左克右寸）日興師，以慰萬民之望。告
示到日，各宜歸命新君。如不順者，當滅九族！先此告聞，想宜知悉。

　　曹叡覽畢，大驚失色，急問群臣。太尉華歆奏曰：「司馬懿上表乞守雍、涼，正為
此也。先時太祖武皇帝嘗謂臣曰：『司馬懿鷹視狼顧，不可付以兵權﹔久必為國家大禍
。』今日反情已萌，可速誅之。」王朗奏曰：「司馬懿深明韜略，善曉兵機，素有大志
﹔若不早除，久必為禍。」

　　叡乃降旨，欲興兵御駕親征。忽班部中閃出大將軍曹真奏曰：「不可。文皇帝托孤
於臣等數人，是知司馬仲達無異志也。今事未知真假，遽爾加兵，乃逼之反耳。或者蜀
、吳奸細行反間之計，使我君臣自亂，彼卻乘虛而擊，未可知也。陛下幸察之。」叡曰
：「司馬懿若果謀反，將奈何？」真曰：「如陛下心疑，可仿漢高偽游雲夢之計。御駕
幸安邑，司馬懿必然來迎﹔觀其動靜，就車前擒之，可也。」

　　叡從之，遂命曹真監國，親自領御林軍十萬，徑到安邑。司馬懿不知其故，欲令天
子知其威嚴，乃整兵馬，率甲士數萬來迎。近臣奏曰：「司馬懿果率兵十餘萬，前來抗
拒，實有反心矣。」叡慌命曹休先領兵迎之。司馬懿見兵馬前來，只疑車駕親至，伏道
而迎。曹休出曰：「仲達受先帝托孤之重，何故反耶？」

　　懿大驚失色，汗流遍體，乃問其故。休備言前事。懿曰：「此吳、蜀奸細反間之計
，欲使我君臣自相殘害，彼卻乘虛而來。某當自見天子辯之。」遂即退了兵馬，至叡車
前俯伏泣奏曰：「臣受先帝托孤之重，安敢有異心？必是吳、蜀之奸計。臣請提一旅之
師，先破蜀，後伐吳，報先帝與陛下，以明臣心。」叡疑慮未決。華歆奏曰：「不可付
之兵權。可即罷歸田里。」叡依言。將司馬懿削職回鄉，命曹休總督雍、涼兵馬。曹叡
駕回洛陽。

　　卻說細作探知此事，報入川中。孔明聞之大喜曰：「吾欲伐魏久矣，奈有司馬懿總
雍、涼之兵。今既中計遭貶，吾有何憂？」次日，後主早朝，大會官僚，孔明出班上《
出師表》一道。表曰：

　　臣亮言：先帝創業未半，而中道崩殂﹔今天下三分，益州罷敝，此誠危急存亡之秋
也。然侍衛之臣，不懈於內﹔忠志之士，忘身於外者；蓋追先帝之殊遇，欲報之於陛下
也。誠宜開張聖聽，以光先帝之遺德，恢宏志士之氣﹔不宜妄自菲薄，引喻失義，以塞
忠諫之路也。宮中府中，俱為一體﹔陟罰臧否，不宜異同：若有作奸犯科，及為忠善者
，宜付有司，論其刑賞，以昭陛下平明之治﹔不宜偏私，使內外異法也。侍中侍郎郭攸
之、費褘、董允等，此皆良實，志慮忠純，是以先帝簡拔以遺陛。愚以為宮中之事，事
無大小，悉以咨之，然後施行，必得裨補闕漏，有所廣益。將軍向寵，性行淑均，暢曉
軍事，試用之於昔日，先帝稱之曰「能」，是以眾議舉寵以為督。愚以為營中之事，事
無大小，悉以咨之，必能使行陣和穆，優劣得所也。親賢臣，遠小人，此先漢所以興隆
也﹔親小人，遠賢臣，此後漢所以傾頹也。先帝在時，每與臣論此事，未嘗不歎息痛恨
於桓靈也！侍中、尚書、長史、參軍，此悉貞亮死節之臣也。願陛下親之，信之，則漢
室之隆，可計日而待也。臣本布衣，躬耕南陽，苟全性命於亂世，不求聞達於諸侯。先
帝不以臣卑鄙，猥自枉屈，三顧臣於草廬之中，諮臣以當世之事，由是感激，遂許先帝
以馳驅。後值傾覆，受任於敗軍之際，奉命於危難之間，爾來二十有一年矣。先帝知臣
謹慎，故臨崩寄臣以大事也。受命以來，夙夜憂慮，恐付託不效，以傷先帝之明﹔故五
月渡瀘，深入不毛。今南方已定，甲兵已足，當獎帥三軍，北定中原，庶竭駑鈍，攘除
姦凶，興復漢室，還於舊都：此臣所以報先帝而忠陛下之職分也。至於斟酌損益，進盡
忠言，則攸之、褘、允等之任也。願陛下託臣以討賊興復之效，不效則治臣之罪，以告
先帝之靈﹔若無興復之言，則責攸之、褘、允等之咎，以彰其慢。陛下亦宜自謀，以諮
諏善道，察納雅言，深追先帝遺詔。臣不勝受恩感激！今當遠離，臨表涕泣，不知所云
。

　　後主覽表曰：「相父南征，遠涉艱難﹔方始回都，坐未安席﹔今又欲北伐，恐勞神
思。」孔明曰：「臣受先帝託孤之重，夙夜未嘗有怠。今南方已平，可無內顧之憂﹔不
就此時討賊，恢復中原，更待何日？”忽班部中太史譙周出奏曰：「臣夜觀天象，北方
旺氣正盛，星曜倍明，未可圖也。」乃謂孔明曰：「丞相深明天文，又何故強為？」孔
明曰：「天道變易不常，豈可拘執？吾今且駐兵馬於漢中，觀其動靜而後行。」

　　譙周苦諫不從。於是孔明乃留郭攸之、董允、費褘等為侍中，總攝宮中之事。又留
向寵為大將，總督御林軍馬；陳震為侍中﹔蔣琬為參軍，張裔為長史，掌丞相府事﹔杜
瓊為諫議大夫﹔杜微、楊洪為尚書﹔孟光、來敏，為祭酒﹔尹默、李譔為博士﹔郤正、
費詩為秘書﹔譙周為太史。內外文武官僚一百餘員，同理蜀中之事。

　　孔明受詔歸府，喚諸將聽令。前督部鎮北將軍領丞相司馬、涼州刺史、都亭侯魏延
，前軍都督領伏風太守張翼，牙門將裨將軍王平﹔後軍領兵使安漢將軍領建寧太守李恢
，副將定遠將軍領漢中太守呂義，兼管運糧左軍領兵使平北將軍陳倉侯馬岱，副將飛衛
將軍廖化，右軍領兵使奮威將軍博陽亭侯馬忠，鎮撫將軍關內侯張嶷，行中軍師車騎大
將軍都鄉侯劉琰，中監軍揚武將軍鄧芝，中參軍安遠將軍馬謖，前將軍都亭侯袁琳，左
將軍高陽侯吳懿，右將軍玄都侯高翔，後將軍安樂侯吳班，領長史綏軍將軍楊儀，前將
軍征南將軍劉巴，前護軍偏將軍、漢成亭侯許允，左護軍篤信中郎將丁咸，右護軍偏將
軍劉敏，後護軍典軍中郎將宮雝，行參軍昭武中郎將胡濟，行參軍諫議將軍閻晏，行參
軍偏將軍爨習，行參軍稗將軍杜義，武略中郎將杜祺，綏軍都尉盛敦，從事武略中郎將
樊岐，典軍書記樊建，丞相令史董厥，帳前左護衛使龍驤將軍關興，右護衛使虎翼將軍
張苞。──以上一應官員，都隨著平北大都督丞相武鄉侯領益州牧知內外事諸葛亮。

　　分撥已定，又檄李嚴等守川口以拒東吳。選定建興五年春三月丙寅日，出師伐魏。
忽帳下一老將，厲聲而進曰：「我雖年邁，尚有廉頗之勇，馬援之雄。此二古人皆不服
老，何故不用我耶？」眾視之，乃趙雲也。孔明曰：「吾自平南回都，馬孟起病故，吾
甚惜之，以為折一臂也。今將軍年紀已高，倘稍有參差，動搖一世英名，減卻蜀中銳氣
。」雲厲聲曰：「吾自隨先帝以來，臨陣不退，遇敵則先，大丈夫得死於疆場者幸也，
吾何恨焉，願為前部先鋒。」孔明再三苦勸不從。雲曰：「如不教我為先鋒，就撞死於
階下！」孔明曰：「將軍既要為先鋒，須得一人同去。」

　　言未盡，一人應曰：「某雖不才，願助老將軍先引一軍前去破敵。」孔明視之，乃
鄧芝也。孔明大喜，即撥精兵五千，副將十員，隨趙雲、鄧芝去訖。孔明出師，後主引
百官送於北門外十里。孔明辭後主，旌旗蔽野，戈戟如林，率軍望漢中迤邐進發。

　　卻說邊庭探知此事，報入洛陽。是日曹叡設朝，近臣奏曰：「邊官報稱：諸葛亮率
大兵三十餘萬，出屯漢中，令趙雲、鄧芝為前部先鋒，引兵入境。」叡大驚，問群臣曰
：「誰可為將，以退蜀兵？」忽一人應聲而出曰：「臣父死於漢中，切齒之恨，未嘗得
報。今蜀兵犯境，臣願引本部猛將，更乞陛下賜關西之兵，前往破蜀。上為國家效力，
下報父讎，臣萬死不恨！」

　　眾視之，乃夏侯淵之子夏侯楙也。楙字子休﹔其性最急，又最吝。自幼嗣與夏侯惇
為子。後夏侯淵為黃忠所斬，曹操憐之，以女清河公主招楙為駙馬，因此朝中欽敬。雖
掌兵權，未嘗臨陣。當時自請出征，曹叡即命為大都督，調關西諸路軍馬前去破敵。

　　司徒王朗奏曰：「不可。夏侯駙馬素不曾經戰，今付以大任，非其所宜。更兼諸葛
亮足智多謀，深通韜略，不可輕敵。」夏侯楙曰：「司徒莫非結連諸葛亮，欲為內應耶
？吾自幼從父學習韜略，深通兵法，汝何欺我年幼？吾若不生擒諸葛亮，誓不回見天子
！」

　　王朗等皆不敢言。夏侯楙辭了魏主，星夜到長安，調關西諸路軍馬二十餘萬，來敵
孔明。正是：欲秉白旄麾將士，卻教黃吻掌兵權。未知勝負如何，且看下文分解。

第九十二回：趙子龍力斬五將，諸葛亮智取三城

　　卻說孔明率兵前至沔縣，經過馬超墳墓，乃令其弟馬岱挂孝，孔明親自祭之。祭畢
，回到寨中，商議進兵。忽哨馬報道：「魏主曹叡遣駙馬夏侯楙，調關中諸路軍馬，前
來拒敵。」魏延上帳獻策曰：「夏侯楙乃膏粱子弟，懦弱無謀。延願得精兵五千，取路
出褒中，循秦嶺以東，當子午谷而投北，不過十日，可到長安。夏侯楙若聞某驟至，必
然棄城望邸閣橫門而走。某卻從東方而來，丞相可大驅士馬，自斜谷而進：如此行之，
則咸陽以西，一舉可定也。」孔明笑曰：「此非萬全之計也：汝欺中原無好人物，倘有
人進言，於山僻中以兵截殺，非惟五千人受害，亦大傷銳氣。決不可用。」魏延又曰：
「丞相兵從大路進言，彼必盡起關中之兵，於路迎敵；則曠日持久，何時而得中原？」
孔明曰：「吾從隴右居平坦大路，依法進兵，何憂不勝？」遂不用魏延之計。魏延怏怏
不悅。孔明差人令趙雲進兵。

　　卻說夏侯楙在長安聚集諸路軍馬。時有西涼大將韓德，善使開山大斧，有萬夫不當
之，勇，引西羌諸路兵八萬到來；見了夏侯楙，楙重賞之，就令為先鋒。德有四子，皆
精通武藝，弓馬過人：長子韓瑛，次子韓瑤，三子韓瓊，四子韓琪。韓德帶四子并西羌
兵八萬，取路至鳳鳴山，正遇蜀兵。兩陣對圓。韓德出馬，四子列於兩邊。德厲聲大罵
曰：「反國之賊，安敢犯吾境界！」趙雲大怒，挺鎗縱馬，單搦韓德交戰。長子韓瑛，
躍馬來迎；戰不三合，被趙雲一鎗刺死於馬下。次子韓瑤見之，縱馬揮刀來戰。趙雲施
逞舊日虎威，抖擻精神迎戰。瑤抵敵不住。三子韓瓊，急挺方天戟驟馬前來夾攻。雲全
然不懼，鎗法不亂。四子韓琪，見二兄戰雲不下，也縱馬掄兩口日月刀而來，圍住趙雲
。雲在中央獨戰三將。少時，韓琪中鎗落馬。韓陣中偏將急出救去。雲拖鎗便走。韓瓊
按戟，急取弓箭射之：連放三箭，皆被雲用鎗撥落。瓊大怒，仍綽方天戟縱馬趕來；卻
被雲一箭射中面門，落馬而死。韓瑤縱馬舉寶刀便砍趙雲。雲棄鎗於地，閃過寶刀，生
擒韓瑤歸陣，復縱馬取鎗殺過陣來。韓德見四子皆喪趙雲之手，肝膽皆裂，先走入陣去
。西羌兵素知趙雲之名，今見其英勇如昔，誰敢交鋒；趙雲馬到處，陣陣倒退。趙雲匹
馬單鎗，往來衝突，如入無人之境。後人有詩讚曰：憶昔常山趙子龍，年登七十建奇功
。獨誅四將來衝陣，猶似當陽救主雄。

　　鄧芝見趙雲大勝，率蜀兵掩殺，西涼兵大敗而走。韓德險被趙雲擒住，棄甲步行而
逃。雲與鄧芝收軍回寨。芝賀曰：「將軍壽已七旬，英勇如昨。今日陣前力斬四將，
世所罕有！」雲曰：「丞相以吾年邁，不肯見用，故聊以自表耳。」遂差人解韓瑤，申
報捷書，以達孔明。卻說韓德引敗軍回見夏侯楙，哭其事。楙自統兵來迎趙雲。探馬報
入蜀寨，說夏侯楙引兵到。雲綽鎗上馬，引千餘軍，就鳳鳴山前擺成陣勢。當日夏侯楙
戴金盔，坐白馬，手提大砍刀，立在門旗之下。見趙雲躍馬挺鎗，往來馳騁，楙欲自戰
。韓德曰：「殺吾四子之讎，如何不報！」縱馬輪開山大斧，直取趙雲。雲奮怒挺鎗來
迎；戰不三合，鎗起處，刺死韓德於馬下，急撥馬直取夏侯楙。楙慌忙閃入本陣。鄧芝
驅兵掩殺，魏兵又折一陣，退十餘里下寨。楙連夜與眾將商議曰：「吾久聞趙雲之名，
未嘗見面；今日年老，英雄尚在，方信當陽長（左土右反）之事。似此無人可敵，如之
奈何？」參軍程武乃程昱之子也，進言曰：「某料趙雲有勇無謀，不足為慮。來日都督
再引兵出，先伏兩軍於左右；都督臨陣先退，誘趙雲到伏兵處，都督卻登山指揮四面軍
馬，重疊圍住，雲可擒矣。」楙從其言，遂遣董禧引三萬軍伏於左，薛則引三萬軍伏於
右：二人埋伏已定。

　　次日，夏侯楙復整金鼓旗旛，率兵而進。趙雲、鄧芝出迎。芝在馬上謂趙雲曰：「
昨夜魏兵大敗而走，今日復來，必有詐也，老將軍防之。」子龍曰：「量此乳臭小兒，
何足道哉！吾今日必當擒之！」便躍馬而出，魏將潘遂出迎，戰不三合，撥馬便走。趙
雲趕去，魏陣中八員將一齊來迎。放過夏侯楙先走，八將陸續奔走。趙雲乘勢追殺，鄧
芝引兵繼進。趙雲深入重地，只聽得四面喊聲大震。鄧芝急收軍退回，左有董禧，右有
薛則，兩路兵殺到。鄧芝兵少，不能解救。趙雲被困在垓心，東衝西突，魏兵越厚。時
雲手下止有千餘人，殺到山坡之下，只見夏侯楙在山上指揮三軍。趙雲投東則望東指，
投西則望西指：因此趙雲不能突圍，乃引兵欲上山來。半山中擂木砲石打將下來，不能
上山。趙雲從辰時殺至酉時，不能得走出，只得下馬少歇，且待月明再戰。卻纔卸甲而
坐，月光方出，忽四下火光沖天，鼓聲大震，矢石如雨，魏兵殺到，皆叫曰：「趙雲早
降！」雲急上馬迎敵、四面軍馬漸漸逼近，八方弩箭交射甚急，人馬皆不能向前。雲仰
天歎曰：「吾不服老，死於此地矣！」忽東北角上喊聲大起，魏兵紛紛亂竄。一彪軍殺
到，為首大將持丈八點鋼矛，馬項下挂一顆人頭，雲視之，乃張苞也。苞見趙雲，言曰
：「丞相恐老將軍有失，特遣某引軍五千兵接應。聞老將軍被困，故殺透重圍。正遇魏
將薛則，被某殺之。」雲大喜，即與張苞殺出西北角來。只見魏兵棄戈奔走。一彪軍從
外吶喊殺入，為首大將提偃月青龍刀，手挽人頭。雲視之，乃關興也。興曰：「奉丞相
之命，恐老將軍有失，特引五千兵前來接應。卻纔陣上逢著魏將董禧，被吾一刀斬之，
梟道在此。丞相隨後便到也。」雲曰：「二將軍已建奇功，不趁今日擒住夏侯楙，以定
大事？」張苞聞言，遂引兵去了。興曰：「我也幹功去。」亦引兵去了。雲回顧左右曰
：「他兩個是吾子姪輩，尚且爭先幹功；吾乃國家上將，朝廷舊臣，反不如此小輩耶？
吾當捨老命以報先帝之恩！」於是引兵來捉夏侯楙。當夜三路兵夾攻，大破魏軍一陣。
鄧芝引兵接應，殺得屍橫遍野，血流成河。夏侯楙乃無謀之人，更兼年幼，不曾經戰；
見軍大亂，遂引帳下驍將百餘人，望南安郡而走。眾軍因見無主，盡皆逃竄。興、苞二
將，聞夏侯楙望南安郡去了，連夜趕來。楙走入城中，緊閉城門，驅兵守禦。興、苞二
人趕到，將城圍住；趙雲隨後也到：三面攻打。少時，鄧芝亦引兵到。一連圍了十日，
攻打不下。忽報丞相留後軍住沔陽，左軍屯陽平，右軍屯石城，自引中軍來到。趙雲、
鄧芝郡關興、張苞皆來拜問孔明，說連日攻城不下。孔明遂乘小車親到城邊周圍看了一
遍，回寨升帳而坐。眾將環立聽令。孔明曰：「此郡壕深成峻，不易攻也。吾正事不在
此城，如汝等只久攻，倘魏兵分道而出，以取漢中，吾軍危矣。」鄧芝曰：「夏侯楙乃
魏之駙馬，若擒此人，勝斬百將。今困於此，豈可棄之而去？」孔明曰：「吾自有計。
此處西連天水郡，北抵安定郡；二處太守，不知何人？」探卒答曰：「天水太守馬遵，
安定太守崔諒。」孔明大喜，乃喚魏延受計，如此如此；又喚關興、張苞受計，如此如
此；又喚心腹軍士二人受計，如此行之。各將領命，引兵而去。孔明卻在南安城外，令
軍運迆草堆於城下，口稱燒城。魏兵聞知，皆大笑不懼。

　　卻說安定太守崔諒，在城中聞蜀兵圍了南安，困住夏侯楙，十分慌懼，即點軍馬約
共四千，守住城池。忽見一人自正南而來，口稱有機密事。崔諒喚入問之，答曰：「某
是夏侯都督帳下心腹將裴緒，今奉都督將令，特來求救於天水、安定二郡。南安其急，
每日城上縱火為號，專望二郡救兵，並不見到；因復差某殺出重圍，來此告急，可星夜
起兵為外應。都督若見二郡兵到，卻開城門接應也。」諒曰：「有都督文書否？」緒貼
肉取出，汗已濕透；略教一視，急令手下換了匹馬，便出城望天水而去。不二日，又報
馬到，說天水太守已起兵救援南安去了，教安定接應。崔諒與府官商議。多官曰：「若
不去救，失了南安，送了夏侯駙馬，皆我兩郡之罪也；只得救之。」諒即點起人馬，離
城而去，只留文官守城。崔諒提兵向南安大進發，遙見火光沖天，催兵星夜前進。離南
安尚有五十餘田，忽聞前後喊聲大雲，哨馬報道：「前面關興截住去路，背後張苞殺到
！」安定之兵四下逃竄。諒大驚，乃領手下百餘人，往小路死戰得脫，奔回安定。方到
城壕，城上亂箭射下來。蜀將魏延在城上叫曰：「吾已取了城也！何不早降？」

　　原來魏延扮作安定軍，夤夜賺開城門，蜀兵盡入：因此得了城池。崔諒慌投天水郡
來。行不到一程，前面一彪軍擺開。大旗之下，一人綸巾羽扇，道袍鶴氅，端坐於車上
。諒視之，乃孔明也，急撥回馬走。關興、張苞兩路兵追到，只叫：「早降！」崔諒見
四面皆是蜀兵，不得已遂降，同歸大寨。孔明以上賓相待。孔明曰：「南安太守與足下
交厚否？」諒曰：「此人乃楊阜之族弟楊陵也；與某鄰郡，交契甚厚。」孔明曰：「今
欲煩足下入城，說楊陵擒夏侯楙，可乎？」諒曰：「丞相若令某去，可暫退軍馬，容某
入城說之。」孔明從其言，即傳令，教四面軍馬各退二十里下寨。崔諒匹馬到城邊叫開
城門，入到府中，與楊陵禮畢，細言其事。陵曰：「我等受魏主大恩，安忍背之？可將
計就計而行。」遂引崔諒到夏侯楙處，備細說知。楙曰：「當用何計？」楊陵曰：「只
推某獻城門，賺蜀兵入，卻就城中殺之。」

　　崔諒依計而行，出城見孔明，說：『楊陵獻城門，放大軍入城，以擒夏侯楙。陽陵
本欲自捉，因手下勇士不多，未敢輕動。』孔明曰：「此事至易。今有足下原降兵百餘
人，於內暗藏蜀將扮作安定軍馬，帶入城去，先伏於夏侯楙府下；卻暗約楊陵，待半夜
之時，獻開城門，裏應外合。」崔諒暗思：「若不帶蜀將去，恐孔明生疑。且帶入去，
就內先斬之，舉火為號，賺孔明入來殺之，可也。」因此應允。孔明囑曰：「吾遣親信
關興、張苞隨足下先去，只推救軍殺入城中，以安定夏侯楙之心；但舉火，吾當親入城
去擒之。」時值黃昏，關興、張苞受了孔明密計，披挂上馬，各執兵器，雜在安定軍中
，隨崔諒來到南安城下。楊陵在城上撐起懸空板，倚定謢心欄，問曰：「何處軍馬？」
崔諒曰：「安定救軍來到。」諒先射號箭上城，箭上帶著密書曰：「今諸葛亮先遣二將
，伏於城中，要裏應外合，且不可驚動，恐泄漏計策。待入府中圖之。」楊陵將書見了
夏侯楙，細言其事。楙曰：「既然諸葛亮中計，且教刀斧手百餘人，伏於府中。如二將
隨崔太守到府下馬，閉門斬之；卻於城上舉火，賺諸葛亮入城。伏兵齊出，亮可擒矣。
」

　　安排已畢，楊陵回到城上言曰：「既是安定軍馬，可放入城。」關興跟崔諒先行，
張苞在後。楊陵下城，在門邊迎接。興手起刀落，斬楊陵於馬下。崔諒大驚，急撥馬走
。到弔橋邊，張苞大喝曰：「賊子矢走！汝等詭計，如何瞞得丞相耶！」手起一鎗，刺
崔諒於馬下。關興早到城上，舉起火來。四面蜀兵奔入。夏侯楙措手不及，開南門併力
殺出。一彪軍攔住，為首大將，乃是王平；交馬只一合，生擒夏侯楙於馬上，餘皆殺死
。

　　孔明入南安，招諭軍民，秋毫無犯。眾將各各獻功。孔明將夏侯楙囚於車中。鄧芝
問曰：「丞相何故知崔諒詐也？」孔明曰：「吾已知此無降心，故意使入城。彼必盡情
告與夏侯楙，欲將計就計而行。吾見來情，足知其詐，復使二將同去，以穩其心。此人
若有真心，必然阻當；彼忻然同去者，恐吾疑也。他意中度二將同去，賺入城中殺之未
遲；又令吾軍有託，放心而進。吾已暗囑二將，就城門下圖之。城內必無準備，吾軍隨
後便去，此出其不意也。」眾將拜服。孔明曰：「賺崔諒者，吾使心腹人詐作魏將裴緒
也。吾又去賺天水郡，至今未到，不知何故。今可乘勢取之。」乃留吳懿守南安，劉琰
守安定，替出魏延軍馬去取天水郡。

　　卻說天水郡太守馬遵，聽知夏侯楙困在南安城中，乃聚文武百官商議。功曹梁緒、
主簿尹賞、主記梁虔等曰：「夏侯駙馬乃金枝玉葉，倘有疏虞，難逃坐視之罪。太守何
不盡起本部兵以救之？」馬遵正疑慮間，忽然夏侯駙馬差心腹裴緒到。緒入府，取公文
付馬遵，說：「都督求安定、天水兩郡之兵，星夜救應。」言訖，匆匆而去。次日又有
報馬到，稱說：「安定兵已先去了，教太守火急前來會合。」馬遵正欲起兵，忽一人自
外而入曰：「太守中諸葛亮之計矣！」

　　眾視之，乃天水冀人也：姓姜名維，字伯約。父名冏，昔日曾為天水郡功曹，因羌
人亂，沒於王事。維自幼博覽群書，兵法武藝，無所不通，奉母至孝，郡人敬之；後為
中郎將，就參本部軍事。當日姜維謂馬遵曰：「近聞諸葛亮殺敗夏侯楙，困於南安，水
泄不通，安得有人自重圍之中而出？又且裴緒乃無名下將。從不曾見；況安定報馬，又
無公文：以此察之，此人乃蜀將詐稱魏將。賺得太守出城，料城中無備，必然暗伏一軍
於左近，乘虛而取天水也。」馬遵大悟曰：「非伯約之言，則誤中奸計矣！」維笑曰：
「太守放心：某有一計，可擒諸葛亮，解南安之危。」正是：運籌又遇強中手，鬥智還
逢意外人。未知其計如何，且看下文分解。

第九十三回：姜伯約歸降孔明，武鄉侯罵死王朗

　　卻說姜維獻計於馬遵曰：「諸葛亮必伏兵於郡後，賺我兵出城，乘虛襲我。某願請
精兵三千，伏於要路。太守隨後發兵出城，不可遠去，止行三十里便回；但看火起為號
，前後夾攻，可獲大勝。如諸葛亮自來，必為某所擒矣。」遵用其計，付精兵與姜維去
訖，然後自與梁虔引出城等候；只留梁緒、尹賞守城。原來孔明果遣趙雲引一軍埋伏於
山僻之中，只待天水人馬離城，便乘虛襲之。當日細作回報趙雲，說天水太守馬遵，起
兵出城，只留文官守城。趙雲大喜，又令人報與張翼、高翔，教於要路截殺馬遵。此二
處兵亦是孔明預先埋伏。

　　卻說趙雲引五千兵，逕投天水郡城下，高叫曰：「吾乃常山趙子龍也。汝知中計，
早獻城池，免遭誅戮。」城上梁緒大笑曰：「汝中吾姜伯約之計，尚然不知耶？」雲恰
待攻城，忽然喊聲大震，四面火光沖天。當先一員少年將軍，挺鎗躍馬而言曰：「汝見
天水姜伯約乎！」雲挺鎗直取姜維。戰不數合，維精神倍長。雲大驚，暗忖曰：「誰想
此處有這般人物！」正戰時，兩軍夾攻來，乃是馬遵、梁虔引軍殺回。趙雲首尾不能相
顧，衝開條路，引敗兵奔走，姜維趕來。虧得張翼、高翔兩路軍殺出，接應回去。趙雲
歸見孔明，說中了敵人之計。孔明驚問曰：「此是何人，識吾玄機？」有南安人告曰：
「此人姓姜，名維，字伯約，天水冀人也：事母至孝，文武雙全，智勇足備，真當也之
英傑也。」趙雲又誇獎姜維鎗法，與他人大不同。孔明曰：「吾今欲取天水，不想有此
人。」遂起大軍前來。

　　卻說姜維回見馬遵曰：「趙雲敗去，孔明必然自來。彼料我軍必在城中。今可將本
部軍馬，分為四枝：某引一軍伏於城東，如彼兵到則截之。太守與梁虔、尹賞各引一軍
城外埋伏。梁緒率百姓城上守禦。」分撥已定。

　　卻說孔明因慮姜維，自為前部，望天水郡進發。將到城邊，孔明傳令曰：「凡攻城
池：以初到之日，激勵三軍，鼓譟直上。若遲延日久，銳氣盡隳，急難破矣。」於是大
軍逕到城下。因見城上旗幟整齊，未敢輕攻。候至半夜，忽然四下火光沖天，喊聲震地
，正不知何處兵到。只見城上亦鼓譟吶喊相應，蜀兵亂竄。孔明急上馬，有關興，張苞
二將保護，殺出重，圍回頭視之，正東上軍馬，一帶火光，勢若長蛇。孔明令關興探視
，回報曰：「此姜維兵也。」孔明歎曰：「兵不在多，在人之調遣耳，此人真將才也！
」收兵歸寨，思之良久，乃喚安定人問曰：「姜維之母，現在何處？」答曰：「維母今
居冀縣。」孔明喚魏延分付曰：「汝可引一軍，虛張聲勢，詐取冀縣。若姜維到，可放
入城。」又問：「此地何處緊要？」安定人曰：「天水錢糧，皆在上邽；若打破上邽；
則糧道自絕矣。」孔明大喜，教趙雲引一軍去攻上邽。孔明離城三十里下寨。早有人報
入天水郡，說蜀兵分為三路：一軍守此郡，一軍取上邽，一軍取冀城。姜維聞之，哀告
馬遵曰：「維母現在冀城，恐母有失。維乞一軍往救此城，兼保老母。」馬遵從之，遂
令姜維引三千軍去保冀城；梁虔引三千軍去保上邽。

　　卻說姜維引兵至冀城，前面一彪軍擺開，為首蜀將，乃是魏延。二將交鋒數合，延
詐敗奔走。維入城閉門，率兵守護，拜見老母，並不出戰。趙雲亦放過梁虔入上邽城去
了。孔明乃令人去南安郡，取夏侯楙至帳下。孔明曰：「汝懼死乎？」楙慌拜伏乞命。
孔明曰：「目今姜維現守冀州，使人持書來說：『但得駙馬在，我願來降。』吾今饒汝
性命，汝肯招安姜維否？」楙曰：「情願招安。」孔明乃與衣服鞍馬，不令人跟隨，放
之自去。楙得脫出寨，欲尋路而走，奈不知路徑。正行之間，逢數人奔走。楙問之，答
曰：「我等是冀縣百姓；今被姜維獻了城池，歸降諸葛亮，蜀將魏延縱火劫財，我等因
此棄家而走，投上邽去也。」楙又問曰：「今守天水城是誰？」土人曰：「天水城中乃
馬太守也。」楙聞之，縱馬望天水而行。又見百姓攜男抱女而來，所說皆同。楙至天水
城下叫門，城上人認得是夏侯楙，慌忙開門迎接。馬遵驚拜問之。楙細言姜維之事；又
將百姓所言說了。遵歎曰：「不想姜維反投蜀矣！」梁緒曰：「彼意欲救都督，故以此
言虛降。」楙曰：「今維已降，何為虛也？」正躊躇間，時已初更，蜀兵又來攻城。火
光中見姜維在城下挺鎗勒馬，大叫曰：「請夏侯都督答話！」夏侯楙與馬遵等皆到城上
；見姜維耀武揚威，大叫曰：「我為都督而降，都督何背前言？」楙曰：「汝受魏恩，
何故降蜀？有何前言耶？」維應曰：「汝寫書教我降蜀，何出此言？汝欲脫身，卻將我
陷了！我今降蜀，加為上將，安有還魏之理？」言訖，驅兵打城，至曉方退，原來夜間
假妝姜維者，乃孔明之計，令部卒形貌相似者，假扮姜維攻城，因火光之中，不辨真偽
。

　　孔明卻引兵來攻冀城。城中糧少，軍食不敷。姜維在城上，見蜀軍大車小輛，搬運
糧草，入魏延寨中去了，姜維引三千兵出城，逕來劫糧。蜀兵盡棄了糧車，尋路而走。
姜維奪得糧草，欲要入城，忽然一彪軍攔住，為首蜀將張翼也。二將交鋒，戰不數合，
王平引一軍又到，兩下夾攻。維力窮抵敵不住，奪路歸城；城上早插蜀兵旗號：原來已
被魏延襲了。維殺條奔天水城，手下尚有十餘騎；又遇張苞殺了一陣，維止剩得匹馬單
鎗，來到天水城下叫門。城上軍見是姜維，慌報馬遵。遵曰：「此是姜維來賺我城門也
。」令城上亂箭射下。姜維回顧蜀兵至近，遂飛奔上邽城來。城上梁虔見了姜維，大罵
曰：「反國之賊，安敢來賺我城池！吾已知汝降蜀矣！」遂亂箭射下。姜維不能分說，
仰天長歎，兩眼淚流，撥馬望長安而走。行不數里，前至一派大樹茂林之處，一聲喊起
，數千兵擁出；為首蜀將關興，截住去路。維人困馬乏，不能抵當，勒回馬便走。忽然
一輛小車從山坡中轉出。其人頭戴綸巾，身披鶴氅，手搖羽扇乃孔明也。孔明喚姜維曰
：「伯約此時何尚不降？」維尋思良久，前有孔明，後有關興，又無去路，只得下馬投
降。孔明慌忙下車而迎，執維手曰：「吾自出茅廬以來，遍求賢者，欲摶授平生之學，
恨未得其人。今遇伯約，吾願足矣。」維大喜拜謝。

　　孔明遂同姜維回寨，升帳商議取天水、上邽之計。維曰：「天水城中尹賞、梁緒，
與某至厚；當寫密書二封，射入城中，使其內亂，城可得矣。」孔明從之。姜維寫了二
封密書，拴在箭上，縱馬直至城下，射入城中。小校拾得，呈與馬遵。遵大疑，與夏侯
楙商議曰：「梁緒、尹賞與姜維結連，欲為內應，都督宜早決之。」楙曰：「可殺二人
。」尹賞知此消息，乃謂梁緒曰：「不如納城降蜀，以圖進用。」是夜，夏侯楙數次使
人請梁、尹二人說話。二人料知事急，遂披挂上馬，各執兵器，引本部軍大開城門，放
蜀兵入。夏侯楙、馬遵驚慌，引數百人出西門，棄城投羌中而去。梁緒、尹賞迎接孔明
入城。安民已畢，孔明問取上邽之計。梁諸曰：「此城乃某親弟梁虔守之，願招來降。
」孔明大喜。緒當日到上邽喚梁虔出城來降。孔明重加賞勞，就令梁緒為天水太守，尹
賞為冀城令，梁虔為上邽令。孔明分撥已畢，整兵進發。諸將問曰：「丞相何不去擒夏
侯楙？」孔明曰：「吾放夏侯楙，如放一鴨耳。今得伯約，得一鳳也。」孔明自得三城
後，威聲大震，遠近州郡，望風歸降。孔明整頓軍馬，盡揚漢中之兵，前出祁山，兵臨
渭水之西。細作報入洛陽。

　　時魏主曹叡太和元年，升殿設朝。近臣奏曰：「夏侯駙馬已失三郡，逃竄羌中去了
。今蜀兵已到祁山，前軍臨渭水之西，乞早發兵破敵。」叡大驚，乃問群臣曰：「誰可
為朕退蜀兵耶？」司徒王朗出班奏曰：「臣觀先帝每用大將軍曹真，所到必克；今陛下
何不拜為大都督，以退蜀兵？」叡准奏，乃宣曹真曰：「先帝託孤與卿，今蜀兵入寇中
原，卿安忍坐視乎？」真奏曰：「臣才（左為疏之左．右為束）智淺，不稱其職。」王
朗曰：「將軍乃社稷之臣，不可固辭。老臣雖駑鈍，願隨將軍前往。」真又奏曰：「臣
受大恩，安敢推辭？但乞一人為副將。」叡曰：「卿自舉之。」真乃保太原陽曲人：姓
郭，名淮，字伯濟，官封射亭侯，領雍州刺史。叡從之，遂拜曹真為大都督，賜節鉞；
命郭淮為副都督，王朗為軍師；朗時年已七十六歲矣。選撥東西二京軍馬二十萬與曹真
。真命宗弟曹遵為先鋒，又命盪寇將軍朱讚為副先鋒。時年十一月出師，魏主曹叡親自
送出西門之方回。

　　曹真領大軍來到長安，過渭水之西下寨。真與王朗、郭淮共議退兵之策。朗曰：「
來日可嚴整隊伍，大展旌旗。老夫自出，只用一席話，管教諸葛亮拱手而降，蜀兵不戰
自退。」真大喜，是夜傳令：來日四更造飯，平明務要隊伍整齊，人馬威儀，旌旗鼓角
，各按次序。當時使人先下戰書。次日，兩軍相迎，列成陣勢於祁山之前。蜀軍見魏兵
甚是雄壯，與夏侯楙大不相同。

　　三軍鼓角己罷，司徒王朗乘馬而出。上首乃都督曹真，下首乃副都督郭淮：兩個先
鋒壓住陣角。探子馬出軍前，大叫曰：「請對陣主將答話！」只見蜀兵門旗開處，關興
、張苞，分左右而出，立馬於兩邊；次後一隊隊驍將分列；門旗影下，中央一輛四輪車
，孔明端坐車中，綸巾羽扇，素衣皂（左糸右條），飄然而出。孔明舉目見魏陣前三個
麾蓋，旗上大書姓名，中央白髯老者，乃軍師司徒王朗。孔明暗忖曰：「王朗必不說詞
，吾當隨機應之。」遂教推車出陣外，令護軍小校傳曰：「漢丞相與司徒會話。」王朗
縱馬而出。孔明於車上拱手，王朗在馬上欠身答禮。朗曰：「久聞公之大名，今幸一會
。公既知天命、識時務，何故興無名之師？」孔明曰：「吾奉詔討賊，何謂無名？」朗
曰：「天數有變，神器更易，而歸有德之人，此自然之理也。曩自桓、靈以來，黃巾倡
亂，天下爭橫。降至初平、建安之歲，董卓造逆，傕、汜繼虐；袁術僭號於壽春，袁紹
稱雄於鄴上；劉表占據荊州，呂布虎吞徐郡：盜賊蜂起，奸雄鷹揚，社稷有累卵之危，
生靈有倒懸之急。我太祖武皇帝，掃清六合，席捲八荒；萬姓傾心，四方迎德：非以權
勢取之，實天命所歸也。世祖文帝，神聖文武，以膺大統，應天合人，法堯禪舜，處中
國以治萬邦，豈非天心人意乎？今公蘊大才，報大器，欲自比於管樂，何乃強欲逆天理
，背人情而行事耶？豈不聞古人云：『順天者昌，逆天者亡。」今我大魏帶甲百萬，良
將千員。諒腐草之螢光，怎及天心之皓月？公可倒戈卸甲，以禮來降，不失封侯之位。
國安民樂，豈不美哉！」孔明在車上大笑曰：「吾以為漢朝大老元臣，必有高論，豈期
出此鄙言！吾有一言，諸軍靜聽：昔桓、靈之世，漢統陵替，宦官釀禍；國亂歲凶，四
方擾攘。黃巾之後，董卓、傕、汜等接踵而起，遷劫漢帝，殘暴生靈。因廟堂之上，朽
木為官；殿陛之間，禽獸食祿。狼心狗行之輩，滾滾當朝；奴顏婢膝之徒，紛紛秉政。
以致社稷邱墟，蒼生塗炭。吾素知汝所行！世居東海之濱，初舉孝廉入仕。理合匡君輔
國，安漢興劉；何期反助逆賊，同謀篡位！罪惡深重，天地不容！天下之人，願食汝肉
！」「今幸天意不絕炎漢，昭烈皇帝繼統西川。吾今奉嗣君之旨，興師討賊。汝既為諂
諛之臣，只可潛身縮首，苟圖衣食；安敢在行伍之前，妄稱天數耶！皓首匹夫！蒼髯老
賊！汝即日將歸於九泉之下，何面目見二十四帝乎！老賊速退！可叫反臣與吾共決勝負
！」王朗聽罷，氣滿胸膛，大叫一聲，撞死於馬下。後人有詩讚孔明曰：

　　兵馬出西秦，雄才敵萬人。輕搖三寸舌，罵死老奸臣。

　　孔明以扇指曹真曰：「吾不逼汝。汝可整頓軍馬，來日決戰。」言訖回車。於是兩
軍皆退。曹真將王朗屍首，用棺木盛貯，送回長安去了。副都督郭淮曰：「諸葛亮料吾
軍中治喪，今夜必來劫寨。可分兵四硌：兩路兵從山僻小路，乘虛去劫蜀寨；兩路兵伏
於本寨外，左右擊之。」曹真大喜曰：「此計與吾相合。」遂傳令喚曹遵、朱讚兩個先
鋒分付曰：「汝二人各引一萬軍，抄出祁山之後。但見蜀兵望吾寨而來，汝可進兵去劫
蜀寨。如蜀兵不動，便撤兵回，不可輕進。」二人受計，引兵而去。真謂淮曰：「我兩
個各引一枝軍，伏於寨外，寨中虛堆柴草，只留數人。如蜀兵到，放火為號。」諸將皆
分左右，各自準備去了。

　　卻說孔明歸帳，先喚趙雲、魏延聽令。孔明曰：「汝二人各引本部軍去劫魏寨。」
魏延進曰：「曹真深明兵法，必料我乘喪劫寨。他豈不隄防？」孔明笑曰：「吾正欲曹
真知吾去劫寨也。彼必伏兵在祁山之後，待我兵過去，卻來襲我寨；吾故令汝二人，引
兵前去，過山腳後路，遠下營寨，待魏兵來劫吾寨。汝看火起為號，分兵兩路；文長拒
住山口，子龍引兵殺回，必遇魏兵，卻放彼走回，汝乘勢攻之，彼必自相掩殺：可獲全
勝。」二將引兵受計而去。又喚關興、張苞分付曰：「汝二人各引一軍，伏於祁山要路
；放過魏兵，卻從魏兵來路，殺奔魏寨而去。」二人引兵受計去了。又令馬岱、王平、
張翼、張嶷四將，伏於寨外，四面迎擊魏兵。孔明乃虛立寨柵，居中堆起柴草，以備火
號；自引諸將退於寨後，以觀動靜。卻說魏先鋒曹遵、朱讚黃昏離寨，迤邐前進。二更
左側，遙望山前隱隱有兵行動。曹遵自思曰：「郭都督真神機妙算！」遂催兵急進。到
蜀寨時，將及三更。曹遵先殺入寨，卻是空寨，並無一人，料知中計，急撤軍回，寨中
火起。朱讚兵到，自相掩殺，人馬大亂。曹遵與朱讚交馬，方知自相踐踏。急合兵時，
忽四面喊聲大震，王平、馬岱、張嶷、張翼殺到。曹、朱二人引心腹軍百餘騎，望大路
奔走。忽然鼓角齊鳴，一彪軍截住去路；為首大將乃常山趙子龍也，大叫曰：「賊將那
裏去！早早受死！」曹、朱二人奪路而走。忽喊聲又起，魏延又引一彪軍殺到。曹、朱
二人大敗，奪路奔回本寨。守寨軍士，只道蜀兵來劫寨，慌忙放起號火。左邊曹真殺至
，右邊郭淮殺至，自相掩殺。背後三路蜀兵殺到：中央魏延，左邊關興，右邊張苞，大
殺一陣。魏兵敗走十餘里，魏將死者極多。孔明全獲大勝，方始收兵。曹真、郭淮收拾
敗軍回寨，商議曰：「今魏兵勢孤，蜀兵勢大，將何策以退之？」淮曰：「『勝負乃兵
家常事』，不足為憂。某有一計，使蜀兵首尾不能相顧，定然自走矣。」正是：

　　可憐魏將難成事，欲向西方索救兵。未知其計如何，且看下文分解。

第九十四回：諸葛亮乘雪破羌兵，司馬懿剋日擒孟達

　　卻說郭淮謂曹真曰：「西羌之人，自太祖時連年入貢，文皇帝亦有恩惠加之；我等
今可據住險阻，遣人從小路直入羌中求救，許以和親，羌人必起兵襲蜀之後。吾卻以大
兵擊之，首尾夾攻，豈不大勝？」真從之，即遣人星夜馳書赴羌。

　　卻說西羌國王徹里吉，自曹操時年年入貢；手下有一文一武：文乃雅丹丞相，武乃
越吉元師。時魏使齎金珠并書到國，先來見雅丹丞相；送了禮物，具言求救之意。雅丹
引見國王，呈上書禮。徹里吉覽了書，興眾商議。雅丹曰：「我與魏國素相往來，今曹
都督求救，且許和親，理合依允。」徹里吉從其言，即命雅丹與越吉元帥起羌兵一十五
萬，皆慣使弓弩、鎗刀、蒺藜、飛鎚等器；又有戰車，用鐵葉裏釘，裝載糧食軍器什物
：或用駱駝駕車，或用騾馬駕車，號為「鐵車兵」。二人辭了國王，領兵直扣西平關。
守關蜀將韓禎，急差人齎文報知孔明。孔明聞報，問眾將曰：「誰敢去退羌兵？」張苞
、關興應曰：「某等願往。」孔明曰：「汝二人要去，奈路途不熟。」遂喚馬岱曰：「
汝素知羌人之性，久居彼處，可作鄉導。」便起精兵五萬，與興、苞二人同往。興、苞
等引兵而去。行有數日，早遇羌兵。關興先引百餘騎，登山坡看時，只見羌兵把鐵車首
尾相連，隨處結寨；車上遍排兵器，就似城池一般。興睹之良久，無破敵之策，回寨與
張苞、馬岱商議。岱曰：「且待來日見陣，觀看虛實，另作計議。」次早，分兵三路：
關興在中，張苞在左，馬岱在右，三路兵齊進。羌兵陣裏，越吉元帥手挽鐵鎚，腰懸寶
雕弓，躍馬奮勇而出。關興招三路兵逕進。忽見羌兵在兩邊，中央放出鐵車，如潮湧一
般，弓弩一齊驟發。蜀兵大敗。馬岱、張苞兩軍先退；關興一軍，被羌兵一裹，直圍入
西北角上去了。

　　興在垓心，左衝右突，不能得脫；鐵車密圍，就如城池。蜀兵你我不能相顧。興望
山谷中尋路走。看看天晚，但見一簇皂旗，蜂擁而來：一員羌將，手提鐵鎚大叫曰：「
小將休走！吾乃越吉元帥也！」關興急走到前面，儘力縱馬加鞭，正邁斷澗，只得回馬
來戰越吉。興終是膽寒，抵敵不住，望澗中而逃；被越吉趕到，一鐵鎚打來，興急閃過
，正中馬胯。那馬望澗中便到，興落於水中。忽聽得一聲響處，背後越吉連人帶馬，平
白地倒下水來。興就水中掙起看時，只見岸上一員大將，殺退羌兵。興提刀待砍越吉，
吉躍水而走。關興得了越吉馬，牽到岸上，整頓鞍轡，綽刀上馬。只見那員將，尚在前
面追殺羌兵。興自思此人救我性命，當與相見，遂拍馬趕來。看看至近，只見雲霧之中
，隱隱有一大將，面如重棗，眉若臥蠶，綠袍金鎧，提青龍刀，騎赤兔馬，手綽美髯；
分明認得是父親關公。興大驚。忽見關公以手望東南指曰：「吾兒可速望此路去。吾當
護汝歸寨。」言訖不見。關興望東南急走。至半夜，忽一彪到：乃張苞也，問興曰：「
你曾見二伯父否？」興曰：「你何由知之？」苞曰：「我被鐵車軍追急，忽見伯父自空
而下，驚退羌兵，指曰：『汝從這條路去救吾兒。』因此引軍逕來尋你。」關興亦說前
事，共相嗟異。二人同歸寨內。馬岱接著，對二人說：「此軍無計可退。我守住寨柵，
你二人去稟丞相，用計破之。」於是興、苞二人，星夜來見孔明，備說此事。孔明隨命
趙雲、魏延各引一軍埋伏去訖；然後點三萬軍，帶了姜維、張翼、關興、張苞，親自來
到馬岱寨中歇定。次日上高阜處觀看，見鐵車連絡不絕，人馬縱橫，往來馳驟。孔明曰
：「此不難破也。」喚馬岱、張翼分付如此如此。二人去了，乃喚姜維曰：「伯約知破
車之法否？」維曰：「羌人惟恃一勇力，豈知妙計乎？」孔明笑曰：「汝知吾心也。今
彤雲密布，朔風緊急，天將降雪，吾計可施矣。」便令關興、張苞二人引兵埋伏去訖。
令姜維領兵出戰：但有鐵車兵來，退後便走；寨口虛立旌旗，不設軍馬：準備已定。

　　是時十二月終，果然天降大雪。姜維引軍出，越吉引鐵車兵來。姜維即退走。羌兵
趕到寨前，姜維從寨後而去。羌兵直到寨外觀看，聽得寨內鼓琴之聲，四壁皆空豎旌旗
，急回報越吉。越吉心疑，未敢輕進。雅丹丞相曰：「此諸葛亮詭計，虛設疑兵耳。可
以攻之。」越吉引兵至寨前，但見孔明，攜琴上車，引數騎入寨，望後而走。羌兵搶入
寨柵，直趕過山口，見小車隱隱轉入林中去了。雅丹謂越吉曰：「這等兵雖有埋伏，不
足為懼。」遂引大兵追趕。又見姜維兵俱在雪地之中奔走。越吉大怒，催兵急追。山路
被雪漫蓋，一望平坦。正趕之間，忽報蜀兵自山後而出。雅丹曰：「縱有此小伏兵，何
足懼哉！」只顧催趲兵馬，往前進發。忽然一聲響，如山崩地陷，羌兵俱落於坑塹之中
；背後鐵車正行得緊溜，急難收止，併擁而來，自相踐踏。後兵急要回時，右邊張苞，
左邊關興，兩軍衝出，萬弩齊發；背後姜維、馬岱、張翼三路兵又殺到。鐵車兵大亂。
越吉元帥望後面山谷間而逃，正逢關興；交馬只一合，被興舉刀大喝一聲，砍死於馬下
。雅丹丞相早被馬岱活捉，解投大寨來。羌兵四散逃竄。孔明升帳，馬岱押過雅丹來。
孔明叱武士去其縛，賜酒壓驚，用好言撫慰。雅丹深感其德。孔明曰：「吾主乃大漢皇
帝，今命吾討賊，爾如何反助逆？吾今放汝回去，說與汝主：吾國與爾乃鄰邦，永結盟
好，勿聽反賊之言。」遂將所獲羌兵及車馬器械，盡給還雅丹，俱放回國。眾皆拜謝而
去。孔明引二軍連夜投祁山大寨而來，命關興、張苞引軍先行；一面差人齎表奏報捷音
。

　　卻說曹真連日望羌人消息，忽有伏路軍來報說：蜀兵拔寨收拾起程。」郭淮大喜曰
：「此因羌兵攻擊，故爾退去。」遂分兩路追趕。前面蜀兵亂走，魏兵隨後追趕。先鋒
曹遵正趕之間，忽然鼓聲大震，一彪軍閃出；為首大將乃魏延也，大叫：「反賊休走！
」曹遵大驚，拍馬交鋒；不三合，被魏延一刀斬於馬下。副先鋒朱讚引兵追趕，忽然一
彪軍閃出；為首大將乃趙雲也。朱讚措手不及，被雲一鎗刺死。曹真、郭淮見兩路先鋒
有失，欲收兵回；背後喊聲大震，鼓角齊鳴，關興、張苞兩路兵殺出，圍了曹真、郭淮
，痛殺一陣。曹、郭二人，引敗兵衝路走脫。蜀兵全勝，直追到渭水，奪了魏寨。曹真
折了兩個先鋒，哀傷不已；只得寫本申朝，乞撥援兵。

　　卻說魏主曹叡設朝，近臣奏曰：「大都督曹真，數敗於蜀，折了兩個先鋒，羌兵又
折了無數，其勢甚急。今上表求救，請陛下裁處。」叡大驚，急問退軍之策。華歆奏曰
：「須是陛下御駕親征，大會諸侯，人皆用命，方可退也。不然，長安有失，關中危矣
。」太傅鍾繇奏曰：「凡為將者，知過於人，則能制人。孫子云：『知彼知己，百戰百
勝。』臣量曹真雖久用兵，非諸葛亮對手。臣以全家良賤保舉一人，可退蜀兵。未知聖
意准否？」叡曰：「卿乃大老元臣；有何賢士，可退蜀兵，早召來與朕分憂。」鍾繇奏
曰：「向者，諸葛亮欲興師犯境，但懼此人，故散流言，使陛下疑而去之，方敢長驅大
進。今若復用之，則亮自退矣。」叡問何人。繇曰：「驃騎大將軍司馬懿也。」叡歎曰
：「此事朕亦悔之。今仲達現在何地？」繇曰：「近聞仲達在宛城閒住。」叡即降詔，
遣使持節，復司馬懿官職，加為平西都督，就起南陽諸路軍馬，前赴長安。叡御駕親征
，令司馬懿剋日到彼聚會。使命星夜到宛城去了。

　　卻說孔明自出師以來，累獲全勝，心中甚喜；正在祁山寨中，會聚議事，忽報鎮守
永安宮李嚴令子李豐來見。孔明只道東吳犯境，心甚驚疑，喚入帳中問之。豐曰：「特
來報喜。」孔明曰：「有何喜？」豐曰：「昔日孟達降魏，乃不得已也。彼時曹丕愛其
才，時以駿馬金珠賜之，曾同輦出入，封為散騎常侍，領新城太守，鎮守上庸、金城等
處，委以西南之任。自丕死後，曹叡即位，朝中多人嫉（左女右石），孟達日夜不安，
常謂諸將曰：『吾本蜀將，勢逼於此。』今累差心腹人，持書來見家父，教早晚代稟丞
相：前者五路下川之時，曾有此意；今在新城，聽知丞相伐魏，欲起金城、新城、上庸
三處軍馬，就彼舉事，逕取洛陽；丞相取長安，兩京大定矣。今某引來人并累次書信呈
上。」孔明大喜，厚賞李豐等。忽細作入報說：「魏主曹叡，一面駕幸長安；一面詔司
馬懿復職，加為平西都督，起本處之兵，於長安聚會。」孔明大驚。參軍馬謖曰：「量
曹叡何足道！若來長安，可就而擒之。丞相何故驚訝？」孔明曰：「吾豈懼曹叡耶？所
患者惟司馬懿一人而已。今孟達欲舉大事，若遇司馬懿，事必敗矣。達非司馬懿對手，
必被所擒。孟達若死，中原不易得也。」馬謖曰：「何不急修書，令孟達隄防？」孔明
從之，即修書令來人星夜回報孟達。

　　卻說孟達在新城，專望心腹人回報。一日，心腹人到來，將孔明回書呈上。孟達拆
封視之。書略曰：近得書，足知公忠義之心，不忘故舊，吾甚喜慰。若成大事，則公漢
朝中興第一功也。然極宜謹密，不可輕易託人。慎之！戒之！近聞曹叡復詔司馬懿起宛
、洛之兵，若聞公舉事，必先至矣。須萬全隄備，勿視為等閒也。」孟達覽畢，笑曰：
「人言孔明心多，今觀此事可知矣。」乃具回書，令心腹人來答孔明。孔明喚入帳中。
其人呈上回書。孔明拆封視之。書曰：

　　「適承鈞教，安敢少怠？竊謂司馬懿之事，不必懼也：宛城離洛城約八百里，至新
城一千二百里。若司馬懿聞達舉事，須表奏魏主：往復一月間事，達城池已固，諸將與
三軍皆在深險之地。司馬懿即來，達何懼哉？丞相寬懷，惟聽捷報。」

　　孔明看畢，擲書於地而頓足曰：「孟達必死於司馬懿之手矣！」馬謖問曰：「丞相
何謂也？」孔明曰：「兵法云：『攻其不備，出其不意。』豈容料在一月之期？曹叡既
委任司馬懿，逢寇即除，何待奏聞？若知孟達反，不須十日，兵必到矣，安能措手耶？
」眾將皆服。孔明急令來人回報曰：「若未舉事，切莫教同事者知之，知則必敗。」其
人拜辭，歸新城去了。

　　卻說司馬懿在宛城閒住，聞知魏兵累敗於蜀，乃仰天長歎。懿長子司馬師，字子元
；次子司馬昭，字子尚：二人素有大志，通曉兵書。當日侍立於側，見懿長歎，乃問曰
：「父親何為長歎？」懿曰：「汝輩豈知大事耶？」司馬師曰：「莫非歎魏主不用乎？
」司馬昭笑曰：「早晚必來宣召父親也。」言未已，忽報天使持節至。懿聽詔畢，遂調
宛城諸路軍馬。忽又報金城太守申儀家人，有機密事求見。懿喚入密室問之。其人細說
孟達欲反之事。更有孟達心腹人李輔并達外甥鄧賢，隨狀出首。司馬懿聽畢，以手加額
曰：「此乃皇上齊天之洪福也！諸葛亮兵在祁山，殺得內外人膽落；今天子不得已而幸
長安，若旦夕不用吾時，孟達一舉，兩京破矣！此賊必通謀諸葛亮；吾先摛之，諸葛亮
定然心寒，自退兵也。」長子司馬師曰：「父親可急寫表申奏天子。」懿曰：「若等聖
旨，往復一月之間，事無及矣。」即傳令教人馬起程，一日要行兩日之路，如遲立斬；
一面令參軍梁畿齎檄星夜去新城，教孟達等準備進征，使其不疑。梁畿先行，懿在後發
兵。行了二日，山坡下轉出一軍，乃是右將軍徐晃，晃下馬見懿，說：「天子駕到長安
，親拒蜀兵，今都督何往？」懿低言曰：「今孟達造反，吾去擒之耳。」晃曰：「某願
為先鋒。」懿大喜，合兵一處。徐晃為前部，懿在中軍，二子押後。又行了二日，前軍
哨馬捉住孟達心腹人，搜出孔明回書，來見司馬懿。懿曰：「吾不殺汝。汝從頭細說。
」其人只得將孔明、孟達往復之事，一一告說。懿看了孔明回書，大驚曰：「世間能者
所見皆同。吾機先被孔明識破。幸得天子有福，獲此消息。孟達今無能為矣。」遂星夜
催軍前行。

　　卻說孟達在新城，約下金城太守申儀、上庸太守申耽，剋日舉事。耽、儀二人佯許
之，每日調練軍馬，只待魏兵到，便為內應；卻報孟達說軍器糧草，俱未完備，不敢約
期起事，達信之不疑。忽報參軍梁畿來到，孟達迎入城中。畿傳司馬懿將令曰：「司馬
都督今奉天子詔，起諸路軍以退蜀兵。太守可集本部軍馬聽候調遣。」達問曰：「都督
何日起程？」畿曰：「此時約離宛城，望長安去了。」達暗喜曰：「吾大事成矣！」遂
設宴待了梁畿，送出城外，即報申儀、申耽知道，明日舉事，換上大漢旗號，發諸路軍
馬，逕取洛陽。忽報城外塵土沖天，不知何處兵來。孟達登城視之，只見一彪軍，打著
「右將軍徐晃」旗號，飛奔城下。達大驚，急扯起弔橋。徐晃坐下馬收拾不住，直來到
壕邊，高叫曰：「反賊孟達：早早受降！」達大怒，急開弓射之，正中徐晃頭額，魏將
救去。城上亂箭射下，魏兵方退。孟達恰待開門追趕，四面旌旗蔽日，司馬懿兵到。達
仰天長歎曰：「果不出孔明所料也！」於是閉門堅守。

　　卻說徐晃被孟達射中頭額，眾軍救到寨中，取了箭頭，令醫調治；當晚身死，時年
五十九歲。司馬懿令人扶柩還洛陽安葬。次日，孟達登城遍視，只見魏兵四面圍得鐵桶
相似。達行坐不安，驚疑未定，忽見兩路兵自外殺來，旗上大書「申耽」、「申儀」。
孟達只道是救軍到，忙引本部兵大開城門殺出。耽、儀大叫曰：「反賊休走！早早受死
！」達見事變，撥馬望城中便走，城上亂箭射下。李輔、鄧賢二人在城上大罵曰：「吾
等已獻了城也！」達奪路而走，申耽趕來。達人困馬乏，措手不及，被申耽一鎗刺於馬
下，梟其首級。餘軍皆降。李輔、鄧賢大開城門，迎接司馬懿入城。撫民勞軍已畢，遂
遣人奏知魏主曹叡。叡大喜，教將孟達首級去洛陽城市示眾；加申耽、申儀官職，就隨
司馬懿征進；命李輔、鄧賢守新城、上庸。

　　卻說司馬懿引兵到長安城外下寨。懿入城來見魏主。叡大喜曰：「朕一時不明，誤
中反間之計，悔之無及！今達造反，非卿等制之，兩京休矣。」懿奏曰：「臣聞申儀密
告反情，意欲表奏陛下，恐往復遲滯，故不待聖旨，星夜而去。若待奏聞，則中諸葛亮
之計也。」言罷，將孔明回孟達密書奉上。叡看畢，大喜曰：「卿之學識，過於孫、吳
矣！」賜金鉞斧一對，後遇機密重事，不必奏聞，便宜行事。就令司馬懿出關破蜀。懿
奏曰：「臣舉一大將，可為先鋒。」叡曰：「卿舉何人？」懿曰：「右將軍張郃，可當
此任。」叡笑曰：「朕正欲用之。」遂命張郃為前部先鋒，隨司馬懿離長安來破蜀兵。
正是：既有謀臣能用智，又求猛將助施威。未知勝負如何，且看下文分解。

第九十五回：馬謖拒諫失街亭，武侯彈琴退仲達

　　卻說魏主曹叡令張郃為先鋒，與司馬懿一同征進；一面令辛毗、孫禮二人領兵五萬
，往助曹真。二人奉詔而去。且說司馬懿引二十萬軍，出關下寨，請先鋒張郃至帳下曰
：「諸葛亮生平謹慎，未敢造次行事。若吾用兵，先從子午谷逕取長安，早得多時矣。
他非無謀，但恐有失，不肯弄險。今必出軍斜谷，來取郿城。若取郿城，必分兵兩路，
一軍取箕谷矣。吾已發檄文，令子丹拒守郿城，若兵來不可出戰；令孫禮、辛毗截住箕
谷道口，若兵來則出奇兵擊之。」郃曰：「今將軍當於何處進兵？」懿曰：「吾素知秦
嶺之西，有一條路，地名街亭，傍有一城，名列柳城；此二處皆是漢中咽喉。諸葛亮欺
子丹無備，定從此進。吾與汝逕取街亭，望陽平關不遠矣。亮若知吾斷其街亭要路，絕
其糧道，則隴西一境，不能安守，必然連夜奔回漢中去也。彼若回動，吾提兵於小路擊
之，可得全勝；若不歸時，吾卻將諸處小路，盡皆壘斷，俱以兵守之。一月無糧，蜀兵
皆餓死，亮必被吾擒矣。」張郃大悟，拜伏於地曰：「都督神算也！」懿曰：「雖然如
此，諸葛亮不比孟達。將軍為先鋒，不可輕進。當傳與諸將：循山西路，遠遠哨探。如
無伏兵，方可前進。若是怠忽，必中諸葛亮之計。」張郃受計引軍而行。

　　卻說孔明在祁山寨中，忽報新城探細人來到。孔明急喚入問之。細作告曰：「司馬
懿倍道而行，八日已到新城，孟達措手不及；又被申耽、申儀、李輔、鄧賢為內應，孟
達被亂軍所殺。今司馬懿撤兵到長安，見了魏主，同張郃引兵出關，來拒我師也。」孔
明大驚曰：「孟達作事不密，死固當然。今司馬懿出關，必取街亭，斷吾咽喉之路。」
便問：「誰敢引兵去守街亭？」言未畢，參軍馬謖曰：「某願往。」孔明曰：「街亭雖
小，干係甚重：倘街亭有失，吾大軍皆休矣。汝雖深通謀略，此地奈無城郭，又無險阻
，守之極難。」謖曰：「某自幼熟讀兵書，頗知兵法。豈一街亭不能守耶？」孔明曰：
「司馬懿非等閒之輩；更有先鋒張郃，乃魏之名將：恐汝不能敵之。」謖曰：「休道司
馬懿、張郃，便是曹叡親來，有何懼哉！若有差失，乞斬全家。」孔明曰：「軍中無戲
言。」謖曰：「願立軍令狀。」孔明從之。謖遂寫了軍令狀呈上。

　　孔明曰：「吾與汝二萬五千精兵，再撥一員上將，相助你去。」即喚王平分付曰：
「吾素知汝平生謹慎，故特以此重任相託。汝可小心謹慎此地下寨必當要道之處，使賊
兵急切不能偷過。安營既畢，便畫四至八道地理形狀圖本來我看。凡事商議停當而行，
不可輕易。如所守無危，則是取長安第一功也。戒之！戒之！」二人拜辭引兵而去。孔
明尋思，恐二人有失，又喚高翔曰：「街亭東北上有一城，名列柳城，乃山僻小路：此
可以屯兵紮寨。與汝一萬兵，去此城屯紮。但街亭危，可引兵救之。」高翔引兵而去。
孔明又思高翔非張郃對手，必得一員大將，屯兵於街亭之右，方可防之！遂喚魏延引本
部兵去街亭之後屯紮。延曰：「某為前部，理合當先破敵，何故置某於安閒之地？」孔
明曰：「前鋒破敵，乃偏裨之事耳。今令汝接應街亭，當陽平關衝要道路，總守漢中咽
喉，此乃大任也。何為安閒乎？汝勿以等閒視之，失吾大事。切宜小心在意！」魏延大
喜，引兵而去。孔明恰纔心安，如乃喚趙雲、鄧芝分付曰：「今司馬懿出兵，與往日不
同。汝二人各引一軍出箕谷，以為疑兵。如逢魏兵，或戰、或不戰，以驚其心。吾自統
大軍，由斜谷逕取郿城：若得郿城，長安可破矣。」二人受命而去。孔明令姜維作先鋒
，兵出斜谷。

　　卻說馬謖、王平二人兵到街亭，看了地勢。馬謖笑曰：「丞相何故多心也？量此山
僻之處，魏兵如何敢來！」王平曰：「雖然魏兵不敢來，可就此五路總口下寨；即令軍
士伐木為柵，以圖久計。」謖曰：「當道豈是下寨之地？此處側邊一山，四面皆不相連
，且樹木極廣，此乃天賜之險也。可就山上屯軍。」平曰：「參軍差矣：若屯兵當道，
築起城垣，賊兵總有十萬，不能偷過；今若棄此要路，屯兵於山上，倘魏兵驟至，四面
圍定，將何策保之？」謖大笑曰：「汝真女子之見！兵法云：『（上任下几）人高視下
，勢如破竹。』若魏兵到來，吾教他片甲不回！」平曰：「吾累隨丞相經陣，每到之處
，丞相盡意指教。今觀此山，乃絕地也。若魏兵斷我汲水之道，軍士不戰自亂矣。」謖
曰：「汝莫亂道！孫子云：『置之死地而後生。』若魏兵絕我汲水之道，蜀兵豈不死戰
？以一可當百也。吾素讀兵書，丞相諸事尚問於我，汝奈何相阻耶？」平曰：「若參軍
欲在山上下寨，可分兵與我，自於山西下一小寨，為犄角之勢。倘魏兵至，可以相應。
」馬謖不從。忽然山中居民，成群結隊，飛奔而來，報說魏兵已到。王平欲辭去。馬謖
曰：「汝既不聽吾令，與汝五千兵自去下寨。待吾破了魏兵，到丞相面前須分不得功！
」王平引兵離山十里下寨，畫成圖本，星夜差人去稟孔明，具說馬謖自於山上下寨。

　　卻說司馬懿在城中，令次子司馬昭去探前路；若街亭有兵把守，即當按兵不行。司
馬昭奉令探了一遍，回見父曰：「街亭有兵守把。」懿歎曰：「諸葛亮真乃神人，吾不
如也！」昭笑曰：「父親何故自墮志氣耶？男料街亭易取。」懿問曰：「汝安敢出此大
言耶？」昭曰：「男親自哨見，當道並無寨柵，軍皆屯於山上，故知可破也。」懿大喜
曰：「若兵果在山上，乃天使吾成功矣！」遂更換衣服，引百餘騎親自來看。是夜天晴
月朗，直至山下，周圍巡哨了一遍，方回。馬謖在山上見之，大笑曰：「彼若有命，不
來圍山。」傳令與諸將：「倘兵來，只見山頂上紅旗招動，即四面皆下。」

　　卻說司馬懿回到寨中，使人打聽是何將引兵守街亭。回報曰：「乃馬良之弟馬謖也
。」懿笑曰：「徒有虛名，乃庸才耳！孔明用如此人物，如何不誤事！」又問：「街亭
左右別有軍否？」探馬報曰：「離山十里有王平安營。」懿乃命張郃引一軍，當住王平
來路。又令申耽、申儀引兩路兵圍山，先斷了汲水道路；待蜀兵自亂，然後乘勢擊之。
當夜調度已定。次日天明，張郃引兵先往背後去了。司馬懿大驅軍馬，一擁而進，把山
四面圍定。馬謖在山上看時，只見魏兵漫山遍野，旌旗隊伍，甚是嚴整。蜀兵見之，盡
皆喪膽，不敢下山。馬謖將紅旗招動，軍將你我相推，無一人敢動。謖大怒，自殺二將
。眾軍驚懼，只得努力下山來衝魏兵。魏兵端然不動。蜀兵又退上山去。馬謖見事不諧
，教軍緊守寨門，只等外應。

　　卻說王平見魏兵到，引軍殺來，正遇張郃；戰有數十餘合，平力窮勢孤，只得退去
。魏兵自辰時困至戌時，山上無水，軍不得食，寨中大亂。嚷到半夜時分，山南蜀兵大
開寨門，下山降魏。馬謖禁止不住。司馬懿又令人於沿山放火，山上蜀兵愈亂。馬謖料
守不住，只得驅殘兵殺下山西逃奔。司馬懿放條大路，讓過馬謖。背後張郃引兵趕來。
趕到三十餘里，前面鼓角齊鳴，一彪軍出，放過馬謖，攔住張郃；視之，乃魏延也：揮
刀縱馬，直取張郃。郃回軍便走。延驅兵趕來，復奪街亭。趕到五十餘里，一聲喊起，
兩邊伏兵齊出：左邊司馬懿，右邊司馬昭，卻抄在魏延背後，把延困在垓心。張郃復來
，三路兵合在一處。魏延左衝右突，不得脫身，折兵大半。正危急間，忽一彪軍殺入，
乃王平也。延大喜曰：「吾得生矣！」二將合兵一處，大殺一陣，魏兵方退。二將慌忙
奔回寨時，營中皆是魏兵旌旗。申耽、申儀從營中殺出。王平、魏延逕奔列柳城，來投
高翔。此時高翔聞知街亭有失，盡起列柳城之兵，前來救應，正遇延、平二人，訴說前
事。高翔曰：「不如今晚去劫魏寨，再復街亭。」當時三人在山坡下商議已定。待天色
將晚，兵分三路。魏延引兵先進，逕到街亭，不見一人，心中大疑，不敢輕進，且伏在
路口等候。忽見高翔兵到，二人共說魏兵不知在何處。正沒理會，又不見王平兵到。忽
然一聲砲響，火光沖天，鼓聲震地。魏兵齊出，把魏延、高翔圍在垓心。二人盡力衝突
，不得脫身。忽聽得山坡後喊聲若雷，一彪軍殺入，乃是王平，救了高、魏二人，逕奔
列柳城來。比及奔到城下時，城邊早有一軍殺到，旗上大書「魏都督郭淮」字樣。原來
郭淮與曹真商議，恐司馬懿得了全功，乃分淮來取街亭；聞知司馬懿、張郃成上此功，
遂引兵逕襲列柳城。正遇三將，大殺一陣。蜀兵傷者極多。魏延恐陽平關有失，慌與王
平、高翔望陽平關來。

　　卻說郭淮收了軍馬，乃謂左右曰：「吾雖不得街亭，卻取了列柳城，亦是大功。」
引兵逕到城下叫門，只見城上一聲砲響，旗幟皆豎，當頭一面大旗，上書「平西都督司
馬懿」。懿撐起懸空板，倚定護心木欄干，大笑曰：「郭伯濟來何遲也？」淮大驚曰：
「仲達神機，吾不及也！」遂入城。相見已畢，懿曰：「今街亭已失，諸葛亮必走。公
可速與子丹星夜追之。」郭淮從其言，出城而去。懿喚張郃曰：「子丹、伯濟，恐吾全
獲大功，故來取此城池。吾非獨欲成功，乃僥倖而已。吾料魏延、王平、馬謖、高翔等
輩，必先去據陽平關。吾若去取此關，諸葛亮必隨後掩殺，中其計矣。兵法云：『歸師
勿掩，窮寇莫追。』汝可從小路抄箕谷退兵。吾自引兵當斜谷之兵。若彼敗走，不可相
拒，只宜中途截住，蜀兵輜重，可盡得也。」張郃受計，引兵一半去了。懿下令：「逕
取斜谷：由西城而進。西城雖山僻小縣，乃蜀兵屯糧之所，又南安、天水、安定三郡總
路。若得此城，三郡可復矣。」於是司馬懿留申耽、申儀守列柳城，自領大軍斜谷進發
。

　　卻說孔明自令馬謖等守街亭去後，猶豫不定。忽王平使人送圖本至。孔明喚入，左
右呈上圖本。孔明就文几上拆開視之，拍案大驚曰：「馬謖無知，坑陷吾軍矣！」左右
問曰：「丞相何故失驚？」孔明曰：「吾觀此圖本，失卻要路，占山為寨。倘魏兵大至
，四面圍合，斷汲水道路，不須二日，軍自亂矣。若街亭有失，吾等安歸？」長史楊儀
進曰：「某雖不才，願替馬幼常回。」孔明將安營之法，一一分付與楊儀。正待要行，
忽報馬到來，說：「街亭、列柳城，盡皆失了！」孔明跌足長歎曰：「大事去矣！此吾
之過也！」急喚關興、張苞分付曰：「汝二人各引三千精兵，投武功山小路而行。如遇
魏兵，不可大擊，只鼓譟吶喊，為疑兵驚之。彼當自走，亦不可追。待軍退盡，便投陽
平關去。」又令張翼先引軍去修理劍閣，以備歸路。又密傳號令，教大軍暗暗收拾行裝
，以備起程。又令馬岱、姜維斷後，先伏於山谷中，待諸軍退盡，方始收兵。又令心腹
人，分路與天水、南安、安定三郡官吏軍民，皆入漢中。又令心腹人到冀縣搬取姜維老
母，送入漢中。

　　孔明分撥已定，先引五千兵去西城縣搬運糧草。忽然十餘次飛馬報到，說司馬懿引
大軍十五萬，望西城蜂擁而來。時孔明身邊並無大將，只有一班文官，所引五千軍，已
分一半先運糧草去了，只剩二千五百軍在城中。眾官聽得這個消息，盡皆失色。孔明登
城望之，果然塵土沖天，魏兵分兩路望西城縣殺來。孔明傳令，教將旌旗盡皆藏匿；諸
將各守城鋪，如有妄行出入，及高聲言語者，立斬；大開四門，每一門上用二十軍士，
扮作百姓，洒掃街道，如魏兵到時，不可擅動，吾自有計。孔明乃披鶴氅，戴綸巾，引
二小童攜琴一張，於城上敵樓前，憑欄而坐，焚香操琴。

　　卻說司馬懿前軍哨到城下，見了如此模樣，皆不敢進，急報與司馬懿，懿笑而不信
，遂止住三軍，自飛馬遠遠望之。果見孔明坐於城樓之上，笑容可掬，傍若無人焚香操
琴。左有一童子，手捧寶劍；右有一童子，手執（上鹿下主）尾。城門內外有二十餘名
百姓，低頭洒掃，旁若無人。

　　懿看畢大疑，便到中軍，教後軍作前軍，前軍作後軍，望北山路而退。次子司馬昭
曰：「莫非諸葛亮無軍，故作此態？父親何便退兵？懿曰：「亮平生謹慎，不曾弄險。
今大開城門，必有埋伏。我兵若進，中其計也。汝輩豈知？宜速退。」於是兩路兵盡退
去。孔明見魏軍遠去，撫掌而笑。眾官無不駭然。乃問孔明曰：「司馬懿乃魏之名將，
今統十五萬精兵到此，見了丞相，便速退去，何也？」孔明曰：「此人料吾平生謹慎，
必不弄險；見如此模樣，疑有伏兵，所以退去。吾非行險，蓋因不得已而用之。此人必
引軍投山北小路去也。吾已令興、苞二人在彼等候。」

　　眾皆驚服曰：「丞相之玄機，神鬼莫測。若某等之見，必棄城而走矣。」孔明曰：
「吾兵止有二千五百，若棄城而走，必不能遠遁。得不為司馬懿所擒乎？」後人有詩讚
曰：

　　瑤琴三尺勝雄師，諸葛西城退敵時。十五萬人回馬處，後人指點到今疑。

　　言訖，拍手大笑曰：「吾若為司馬懿，必不便退也。」遂下令，教西城百姓，隨軍
入漢中；司馬懿必將復來。於是孔明離西城望漢中而走。天水、安定、南安三郡官吏軍
，陸續而來。

　　卻說司馬懿望武功山小路而走。忽然山坡後喊殺連天，鼓聲震地。懿回顧二子曰：
「吾若不走，必中諸葛亮之計矣。」只見大路上一軍殺來，旗上大書「右護衛使虎翼將
軍張苞。」。魏兵皆棄甲拋戈而走。行不到一程，山谷中喊聲震地，鼓角喧天，前面一
杆大旗，上書：「左護衛使龍驤將軍關興。」。山谷應聲，不知蜀兵多少；更兼魏軍心
疑，不敢久停，只得盡棄輜重而去。興、苞二人皆遵將令，不敢追襲，多得軍器糧草而
歸。司馬懿見山谷中皆是蜀兵，不敢出大路，遂回街亭。

　　此時曹真聽知孔明退兵，急引兵追趕。山背後一聲砲響，蜀兵漫山遍野而來；為首
大將，乃是姜維、馬岱。真大驚，急退軍時，先鋒陳造已被馬岱所斬。真引兵鼠竄而還
，蜀兵連夜皆奔回漢中。

　　卻說趙雲、鄧芝伏兵於箕谷道中。聞孔明傳令退軍，雲謂芝曰：「魏軍知吾兵退，
必然來追。吾先引一軍伏於其後，公卻引兵打吾旗號，徐徐而退，吾一步步自有護送也
。」

　　卻說郭淮提兵再回箕谷道中，喚先鋒蘇顒分付曰：「蜀將趙雲，英勇無敵，汝可小
心提防。彼軍若退，必有計也。」蘇顒欣然曰：「都督若肯接應，某當生擒趙雲。」遂
引前部三千兵，奔入箕谷。看看趕上蜀兵，只見山坡後閃出紅旗白字，上書：「趙雲。
」蘇顒急收兵退走。行不到數里，喊聲大震，一彪軍撞出；為首大將，挺槍躍馬，大喝
曰：「汝識趙子龍否！」蘇顒大驚曰：「如何這裏又有趙雲？」措手不及，被趙雲一槍
刺死於馬下，餘軍潰散。

　　雲迤邐前進，背後又一軍到，乃郭淮部將萬政也。雲見魏兵追急，乃勒馬挺槍，立
於路口，待來將交鋒。蜀兵已去三十餘里。萬政認得是趙雲，不敢前進。雲等得天色黃
昏，方纔撥回馬緩緩而退。郭淮兵到，萬政言趙雲英勇如舊，因此不敢近前。淮傳令教
軍急趕，政令壯士數百騎趕來。行至一大林，忽聽得背後大喝一聲曰：「趙子龍在此！
」驚得魏兵落馬者百餘人，餘者皆越嶺而去。

　　萬政勉強來敵，被雲一箭射中盔纓，驚跌於澗中。雲以槍指之曰：「吾饒汝性命回
去！快教郭淮趕來！萬政脫命而回。雲護送車仗人馬，望漢中而去，沿途並無遺失。曹
真、郭淮復奪三郡，以為己功。

　　卻說司馬懿分兵而進，此時蜀兵盡回漢中去了。懿引一軍復到西城，因問遺下居民
及山僻隱者，皆言孔明只有二千五百軍在城中，又無武將，只有幾個文官，別無埋伏。
武功山小民告曰：「關興、張苞，只各有三千軍，轉山吶喊，鼓譟驚追，又無別軍，並
不敢廝殺。」懿悔之不及，仰天歎曰：「吾不如孔明也！」遂安撫了官民，引兵逕還長
安，朝見魏主。叡曰：「今日復得隴西諸郡，皆卿之功也。」懿奏曰：「今蜀兵皆在漢
中，未盡剿滅。臣乞大兵併力收川，以報陛下。」叡大喜，令懿即便興兵。忽班內一人
出奏曰：「臣有一計，足可定蜀降吳。」正是：蜀中將相方歸國，魏地君臣又逞謀。未
知獻計者是誰，且看下文分解。

第九十六回：孔明揮淚斬馬謖，周魴斷髮賺曹休

　　卻說獻計者,乃尚書孫資也。曹叡問曰：「卿有何妙計？」資奏曰：「昔太祖武皇
帝收張魯時,危而後濟;嘗對群臣曰：『南鄭之地,真為天獄。』中斜谷道為五百里石穴,
非用武之地。今欲盡起天下之兵伐蜀,則東吳又將入寇。不如以現在之兵,分命大將據守
險要,養精蓄銳。不過數年,中國日盛,吳﹑蜀二國,必自相殘害，那時圖之,豈非勝算？
乞陛下裁之。」叡乃問司馬懿曰：「此論若何？」懿奏曰：「孫尚書所言極當。」叡從
之,命司馬懿分撥諸將守把險要,留郭准﹑張郃守長安，大賞三車,駕回洛陽。

　　卻說孔明回到漢中,計點軍士,只少趙雲﹑鄧芝,心中甚憂;乃令關興﹑張苞,各引一
軍接應。二人正欲起身,忽報趙雲﹑鄧芝到來,並不曾折一人一騎;輜重等器,亦無遺失。
孔明大喜，親引諸將出迎。趙雲慌忙下馬伏地曰：「敗軍之將,何勞丞相遠接？孔明急
扶起,執手而言曰：「是吾不識賢愚，以致如此！各處兵將敗損，惟子龍不折一人一騎
，何也？」鄧芝告曰：「某引兵先行，子龍獨自斷後，斬將立功，敵人驚怕；因此軍資
什物，不曾遺失。」孔明曰：「真江軍也！」遂取金五十斤以贈趙雲；又取絹一萬疋賞
雲部卒。雲辭曰：「三軍無尺寸之功，某等俱各有罪，若反受賞，乃丞相賞罰不明也。
且請寄庫，候今冬賜與諸軍未遲。」孔明歎曰：「先帝在日，常稱子龍之德，今果如此
！」乃倍加欽敬。

　　忽報馬謖、王平、魏延、高翔至，孔明先喚王平入帳責之曰：「吾令汝與馬謖同守
街亭，汝何不諫之，致使失事？」平曰：「某再三相勸，要在當道築土城把守。參軍大
怒不從，某因此自引五千兵離山十里下寨。魏兵驟至，把山四面圍合，某引兵衝殺十餘
次，皆不能入。次日土崩瓦解，降者無數。某孤軍難立，故投魏文長求救。半途又被魏
兵困在山谷之中，某奮死殺出。比及歸寨，已被魏兵占了。及投列柳城時，路逢高翔，
遂分兵三路去劫魏寨，指望克復街亭。因見街亭並無伏路軍，以此心疑。登高望之，只
見魏延、高翔被魏兵圍住，某即殺入重圍，救出二將，就同參軍併在一處。某恐失卻陽
平關，因此急來回守。非某之不諫也。丞相不信，可問各部將校。」

　　孔明喝退，又喚馬謖入帳，謖自縛跪於帳前。孔明變色曰：「汝自幼飽讀兵書，熟
諳戰法。吾累次叮嚀告戒街亭是吾根本，汝以全家之命，領此重任。汝若早聽王平之言
，豈有此禍？今敗軍折將，失地陷城，皆汝之過也！若不明正軍律，何以服眾？汝今犯
法，休得怨吾。汝死之後，汝之家小，吾按月給與祿米，汝不必挂心。」叱左右推出斬
之。謖泣曰：「丞相視某如子，某以丞相為父。某之死罪，實已難逃，願丞相思舜帝殛
鯀用禹之義，某雖死亦無恨於九泉！」言訖大哭。孔明揮淚曰：「吾與汝義同兄弟，汝
之子即吾之子也，不必多囑。」

　　左右推出馬謖於轅門之外，將斬。參軍蔣琬自成都至，見武士欲斬馬謖，大驚，高
叫留人，入見孔明曰：「昔楚殺得臣而文公喜。今天下未定，而戮智謀之士，豈不可惜
乎？」孔明流涕而答曰：「昔孫武所以能制勝於天下者，用法明也。今四方分爭，兵交
方始，若須廢法，何以討賊耶？合當斬之。」

　　須臾，武士獻馬謖首級於階下。孔明大哭不已。蔣琬問曰：「今幼常得罪，既正軍
法，丞相何故哭耶？」孔明曰：「吾非為馬謖哭。吾思先帝在白帝城臨危之時曾囑吾曰
：『馬謖言過其實，不可大用。』今果應此言，乃深恨己之不明，追思先帝之明，因此
痛哭耳！」大小將士，無不流涕。馬謖亡年三十九歲。

　　時建興六年夏五月也。後人有詩曰：失守街亭罪不輕，堪嗟馬謖枉談兵。轅門斬首
嚴軍法，拭淚猶思先帝明。

　　卻說孔明斬了馬謖，將首級遍示各營已畢，用線縫在屍上，具棺葬之；自修祭文享
祀；將謖家小加意撫恤，按月給與祿米。於是孔明自作表文，令蔣琬申奏後主，請自貶
丞相之職。琬回成都，入見後主，進入孔明表章。後主拆開視之曰：臣本庸才，叨竊非
據，親秉旄鉞，以勵三軍。不能訓章明法，臨事而謀，至有街亭違命之闕，箕谷不戒之
失。咎皆在臣不明，不知人，慮事多闇。春秋責備，罪何所逃？請自貶三等，以督闕咎
。臣不勝慚愧，俯伏待命！

　　後主覽畢曰﹕「勝負兵家常事，丞相何出此言？」侍中費禕奏曰﹕「臣聞治國者，
必以奉法為重。法若不行，何以服人？丞相敗績，自行貶降，正其宜也。」後主從之，
乃詔貶孔明為右將軍，行丞相事，照舊總督軍馬，就令費禕詔到漢中。

　　孔明受詔貶降訖，禕恐孔明羞赧，乃賀曰﹕「蜀中之民知丞相初拔四縣，深以為喜
。」孔明變色曰﹕「是何言也？得而復失，與不得同。公以此賀我，實足使我愧赧耳。
」禕又曰：「近聞丞相得姜維，天子甚喜。」孔明怒曰：「兵敗師還，不曾奪得寸土，
此吾之大罪也。量得一姜維，於魏何損？」禕又曰：「丞相現統雄師數十萬，可再伐魏
乎？」孔明曰：「昔大軍屯於祁山、箕谷之時，我兵多於賊兵，而不能破賊，反為賊所
破；此病不在兵之多寡，在主將耳。今欲減兵省將，明罰思過，較變通之道於將來；如
其不然，雖兵多何用？自今以後，諸人有遠慮於國者，但勤攻吾之闕，責吾之短，則事
可定，賊可滅，功可翹足而待矣。」

　　費禕諸將皆服其論。費禕自回成都。孔明在漢中，惜軍愛民，勵兵講武，置造攻城
渡水之器，聚積糧草，預備戰筏，以為後圖。細作探知，報入洛陽。

　　魏主曹叡聞知，即召司馬懿商議收川之策。懿曰：「蜀未可攻也。方今天道亢炎，
蜀兵必不出。若我軍深入其地，彼守其險要，急切難下。叡曰：「倘兵再來入寇，如之
奈何？」懿曰：「臣已算定今番諸葛亮必效韓信暗度陳倉之計。臣舉一人往陳倉道口，
築城守禦，萬無一失。此人身長九尺，猿臂善射，深有謀略。若諸葛亮入寇，此人當之
足矣。」叡大喜，問曰：「此何人也？」懿奏曰：「乃太原人，姓郝，名昭，字伯道。
現為雜霸將軍，鎮守河西。」叡從之，加郝伯道為鎮西將軍。命把守陳倉道口。遣使持
詔去訖。

　　忽報揚州司馬大都督曹休上表說，東吳審陽太守周魴，願以郡來降，密遣人陳言七
事。說東吳可破，乞早發兵取之。叡就御床上拆開，與司馬懿同觀。懿奏曰：「此言極
有理，吳當滅矣。臣願引一軍往助曹休。」忽班中一人奏曰：「吳人之言，反覆不一，
未可深信。周魴智謀之士，必不肯降。此特誘兵之詭計也。」眾視之，乃建威將軍賈逵
也。懿曰：「此言亦不可不聽，機會亦不可錯失。」魏主曰：「仲達可與賈逵同助曹休
。」二人領命去訖。於是曹休引大軍逕取皖城，賈逵引前將軍滿寵，東皖太守胡質，逕
取陽城，直向東關；司馬懿引本部軍逕取江陵。

　　卻說吳主孫權，在武昌東關，會多官商議曰：「今有鄱陽太守周魴密表，奏稱魏揚
州都督曹休，有入寇之意。今魴詐施詭計，暗陳七事，引誘魏兵深入重地，可設伏兵擒
之。今魏兵分三路而來，諸卿有何高見？」顧雍進曰：「此大任非陸伯言不敢當也。」

　　權大喜，乃召陸遜，封為輔國大將軍、平北都元帥，統御林大兵，攝行王事；授以
白旄黃鉞，文武百官，皆聽約束。權親自與遜執鞭。領命謝恩畢，乃保二人為左右都督
，分兵以迎三道。權問何人，遜曰：「奮威將軍朱桓、妥南將軍全琮二人可為輔佐。」
權從之，即命朱桓為左都督，全琮為右都督都。於是陸遜總率江南八十一州並荊湖之眾
七十餘萬，令朱桓在左，全琮在右，遜自居中，三路進兵。朱桓獻策曰：「曹休以親見
任，非智勇之將也。今聽周魴誘言，深入重地，元帥以兵擊之，曹休必敗。敗後必走兩
條路：左乃夾石，右乃桂車。此二路皆山僻小徑，最為險峻。某願與全子璜各引一軍，
伏於山險，先以柴木大石塞斷其路，曹休可擒矣。若擒了曹休，便長驅直進，唾手而得
壽春，以窺許、洛，乃萬世一時也。」遜曰：「此非善策，吾自有妙用。」於是朱桓懷
不平而退。遜令諸葛瑾等拒守江陵，以敵司馬懿。諸路俱各調撥停當。

　　卻說曹休兵臨皖城，周魴來迎，逕到曹休帳下。休問曰：「近得足下之書，所陳七
事，深為有理，奏聞天子，故起大軍三路進發。若得江東之地足下之功不小。有人言足
下多謀，誠恐所言不實。吾料足下必不欺我。」周魴大哭，急掣從人所佩劍欲自刎，休
急止之。魴仗劍而言曰：「吾所陳七事，恨不能吐出心肝。今反生疑，必有吳人使反間
之計也。若聽其言，吾必死矣，吾之忠心，惟天可表！」言訖，又欲自刎。曹休大驚，
慌忙抱住曰：「吾戲言耳。足下何故如此？」魴乃用劍割髮擲於地曰：「吾以忠心待公
，公以吾為戲，吾割父母所遺之髮，以表此心。」

　　曹休乃深信之，設宴相待。席罷，周魴辭去。忽報建威將軍賈逵來見，休令入，問
曰：「汝來何為？」逵曰：「某料東吳之兵，必盡屯皖城。都督不可輕進，待某兩下夾
攻，賊兵可破矣。」休怒曰：「汝欲奪吾功耶？」逵曰：「又聞周魴髮為誓，此乃詐也
。昔要離斷臂，刺殺慶忌，未可深信。」休大怒曰：「吾正欲起兵，汝何出此言以慢我
軍心！」叱左右推出斬之。眾將告曰：「未及進兵，先斬大將，於軍不利。且乞暫免。
」

　　休從之，將賈逵兵留在寨中調用，自引一軍來取東關。時周魴聽知賈逵削去兵權，
暗喜曰：「曹休若用賈逵之言，則東吳敗矣！今天使我成功也！」即遣人密到皖城，報
知陸遜。遜喚諸將聽令曰：「前面石亭，雖是山路，足可埋伏。早先去占石亭闊處，布
成陣勢，以待魏軍。」遂令徐盛為先鋒，引兵前進。

　　卻說曹休命周魴引兵前進。正行間，休問曰：「前至何處？」魴曰：前面石亭也，
堪以屯兵。休從之，遂率大軍並車仗等器，盡赴石亭駐紮。次日，哨馬報道：前面吳兵
不知多少，據住山口。休大驚曰：「周魴言無兵，為何有準備？」急尋魴問之，人報周
魴，引數十人，不知何處去了。休大悔曰：「吾中賊之計矣！雖然如此亦不足懼。」

　　遂令大將張普為先鋒，引兵數千來與吳兵交戰。兩陣對圓，張普出馬罵曰：「賊將
早降！」徐盛出馬相迎。戰無數合，普抵檔不住，勒馬收兵，回見曹休，言徐盛勇不可
當。休曰：「吾當以奇兵勝之。」就令張普引二萬軍伏於石亭之南。又令薛喬引二萬軍
伏於石亭之北。－「明日吾自引一千兵搦戰，卻佯輸詐敗，誘到北山之前，放炮為號，
三面夾攻，必獲大勝。二將受計，各引二萬軍到晚埋伏去了。

　　卻說陸遜喚朱桓、全琮分付曰：「汝二人各引三萬軍，從石亭山抄到曹休寨後，放
火為號。吾親率大軍從中路而進，可擒曹休也。」當日黃昏，二將受計引兵而進。二更
時分，朱桓引一軍正抄到魏寨後，迎著張普伏兵。普不知是吳兵，逕來問時，被朱桓一
刀斬於馬下。魏兵便走，桓令後軍放火。全琮引一軍抄到魏寨後，正撞在薛喬陣裏，就
在那裡大殺一陣。薛喬敗走，魏兵大損，奔回本寨。後面朱桓、全琮兩路殺來。曹休寨
中大亂，自相衝擊。

　　休慌上馬，望夾石道中奔走。徐盛引大隊軍馬，從正路殺來。魏兵死者不可勝數，
逃命者盡棄衣甲。曹休大驚，在夾石道中，奮力奔走。忽見一彪軍從小路衝出，為首大
將，乃賈逵也。休驚慌少息，自愧曰：「吾不用公言，果遭此敗！」逵曰：「都督可速
出此道。若被吳兵以木石塞斷，吾等皆危矣！」

　　於是曹休驟馬而行，賈逵斷後。逵於林木盛茂之處，及險峻小徑，多設旌旗以為疑
兵。及至徐盛趕到，見山坡下閃出旗角，疑有埋伏，不敢追趕，收兵而回。因此救了曹
休。司馬懿聽知休敗，亦引兵退去。

　　卻說陸遜正望捷音，須臾，徐盛、朱桓、全琮皆到，所得車仗牛馬驢騾軍資器械，
不計其數，降兵數萬餘人。遜大喜，即同太守周魴並諸將班師還吳。吳主孫權，領文武
官僚出武昌城迎接，以御蓋覆遜而入。諸將盡皆陞賞。權見周魴無髮，慰勞曰：「卿斷
髮成此大事，功名當書於竹帛也。」即封周魴為關內侯，大設筵會，勞軍慶賀。

　　陸遜奏曰：今曹休大敗，魏兵喪膽；可修國書，遣使入川，教諸葛亮進兵攻之。權
從其言，遂遣使齎書入川去。正是：只因東國能施計，致令西川又動兵。未知孔明再來
伐魏，勝負如何，且看下文分解。

第九十七回：討魏國武侯再上表，破曹兵姜維詐獻書

　　卻說蜀漢建興六年秋九月，,魏都督曹休被東吳陸遜大破於石亭，車仗馬匹，軍資
器械，並皆罄盡。休惶恐之甚，氣憂成病，到洛陽，疸發背而死，魏主曹叡敕令厚葬。
司馬懿引兵還。眾將接入問曰：「曹都督兵敗，即元帥之干係，何故急回耶？」懿曰：
「吾料諸葛亮知吾兵敗，必乘虛來取長安。倘隴西緊急，何人救之？吾故回耳。」眾皆
以為懼怯，晒笑而退。卻說東吳遣使致書蜀中，請兵伐魏，並言大破曹休之事；一者顯
自己威風，二者通和會之好。後主大喜，令人持書至漢中，報知孔明。時孔明兵強馬壯
，糧草豐足，所用之物，一切完備，正要出師；聽知此信，即設宴大會諸將，計議出師
。忽一陣大風，自東北角上而起，把庭前松樹吹折，眾皆大驚。孔明就占一課，曰：「
此風主損一大將！」諸將未信。正飲酒間，忽報鎮南將軍趙雲長子趙統、次子趙廣來見
。孔明大驚，擲杯於地曰：「子龍休矣！」二子入見，拜哭曰：「某父昨夜三更病重而
死。」孔明跌足而哭曰：「子龍身故，國家損一棟樑，去吾一臂也！」眾將無不揮淚。
孔明令二子入成都面君報喪。後主聞雲死，放聲大哭曰：「朕昔年幼，非子龍則死於亂
軍之中矣！」即下詔追贈大將軍，諡順平侯，敕葬於成都錦屏山之東；建立廟堂，四時
享祭。後人有詩曰：

　　常山有虎將，智勇匹關、張。漢水功勳在，當陽姓字彰。兩番扶幼主，一念答先皇
。清史書忠烈，應流百世芳。

　　卻說後主思念趙雲昔日之功，祭葬甚厚，封趙統為虎賁中郎將，趙廣為牙門將，就
令守墳，二人辭謝而去。忽近臣奏曰：諸葛丞相將軍馬分撥已，定即日將出師伐。魏後
主問在朝諸，臣諸臣多言未可輕動。後主疑慮未決。忽奏丞相令楊儀齎「出師表」至。
後主宣入，儀呈上表章。後主就御案上拆開視之。其表曰：

　　先帝慮漢賊不兩立，王業不偏安，故託臣以討賊也。以先帝之明，量臣之才，故知
臣伐賊，才弱敵強也。然不伐賊，王業亦亡。惟坐而待亡，孰與伐之，是以託臣而弗疑
也。

　　臣受命之日，寢不安席，食不甘味。思惟北征，宜先入南；故五月渡瀘，深入不毛
，並日而食，臣非不自惜也。顧王業不可偏安於蜀都，故冒危難以奉先帝之遺意，而議
者謂為非計。今賊適疲於西，又務於東，兵法乘勞，此進趨之時也。謹陳其事如左：高
帝明並日月，謀臣淵深，然涉險被創，危然後安；今陛下未及高帝，謀臣不如良、平，
而欲以長策取勝，坐定天下：此臣之未解一也。

　　劉繇、王朗各據州。臣論安言計，動引聖人，群疑滿腹，眾難塞胸；今歲不戰，明
年不征，使孫權坐大，遂併江東：此臣之未解二也。

　　曹操智計，殊絕於人，其用兵也，彷彿孫吳；然困於南陽，險於烏巢，危於祁連，
逼於黎陽，幾敗北山，殆死潼關，然後偽定一時耳。況臣才弱，而欲以不危而定之，此
臣之未解三也。

　　曹操五攻昌霸不下，四越巢湖不成。任用李服，而李服圖之；委任夏侯，而夏侯敗
亡。先帝每稱操為能，猶有此失，況臣駑下，何能必勝？此臣之未解四也。

　　自臣到漢中，中間期年耳。然喪趙雲、陽群、馬玉、閻芝、丁立、白壽、劉郃、鄧
銅等，及曲長屯將七十餘人。突將無前，賓叟青姜，散騎武騎一千餘人。此皆數十年之
內，所糾合四方之精銳，非一州之所有。若復數年，則損三分之二也。當何以圖敵？此
臣之未解五也。

　　今民窮兵疲，而事不可息；事不可息，則住與行，勞費正等；而不及早圖之，欲以
一州之地，與賊持久：此臣之未解六也。

　　夫難平者，事也。昔先帝敗軍於楚，當此之時，曹操拊手，謂天下已定。然後先帝
東連吳越，西取巴蜀，舉兵北征，夏侯授首。此操之失計，而漢事將成也。然後吳更違
盟，關羽毀敗，秭歸蹉跌，曹丕稱帝。凡事如是，難可逆料。臣鞠躬盡瘁，死而後已，
至於成敗利鈍，非臣之明所能逆竟睹（左者右見）也。

　　後主覽表甚喜，即敕令孔明出師。孔明受命，起三十萬大兵，令魏延總督前部先鋒
，逕奔陳倉道口而來。

　　早有細作報入洛陽。司馬懿奏知魏主，大會文武商議。大將軍曹真出班奏曰：「臣
昨守隴西，功微罪大，不勝惶恐。今乞引大軍往擒諸葛亮。臣近得一員大將，使六十斤
大刀，騎千里征獂（左馬右宛）馬，開兩石鐵胎弓，暗藏三個流星鎚，百發百中；有萬
夫不當之勇。乃隴西狄道人；姓王，名雙，字子全。臣保此人為先鋒。」

　　叡大喜，便召王雙上殿。視之，身長九尺，面黑晴黃，熊腰虎背。叡笑曰：「朕，
得此大將，有何慮哉！」遂賜錦袍金甲，封為虎威將軍前部大先鋒。曹真為大都督。真
謝恩出朝，遂引十五萬精兵，會合郭淮、張郃分道把守隘口。

　　卻說蜀兵前隊哨至陳倉，回報孔明，說「陳倉道口已築起一城，內有一將郝昭把守
，深溝高壘，遍排鹿角，十分謹嚴；不如棄了此城，從太白嶺鳥道出祁山甚便。」孔明
曰：「陳倉正北是街亭，必得此城，方可進兵。」命魏廷引兵到城下，四面攻之。連日
不能破，魏延復來告孔明，說城難破。孔明大怒，欲斬魏延。忽帳下一人告曰：「某雖
無才，隨丞相多年，未嘗報效。願去陳倉城中，說郝昭來降，不用張弓隻箭。」

　　眾視之，乃部曲鄞祥也。孔明曰：「汝用何言以說之？」詳曰：「郝昭與某同是隴
西人氏，自幼交契。某今到彼，以利害說之，必來降矣。」孔明即令前去。鄞祥驟馬，
逕到城下叫曰：「郝伯道故人鄞祥來見。」城上人報知郝昭。昭令開門放入，登城相見
。昭問曰：「故人因何到此？」祥曰：「吾在西蜀孔明帳下，參贊軍機，待以上賓之禮
。特令某來見公，有要言相告。」昭勃然變色曰：「諸葛亮乃我國之讎敵也！吾事魏，
汝事蜀，各事其主！昔時為昆仲，今時為讎敵！汝再不必多言，便請出城！」

　　鄞祥又欲開言，昭已出敵樓上了。魏兵急催上馬，趕出城外。祥回頭視之，見昭立
定護心木欄干。祥勒馬以鞭指之曰：「伯道賢弟，何太情薄耶？」昭曰：「魏國法度，
兄所知也，吾受國恩，但有死而已。兄不必下說詞，早回見諸葛亮，教快來攻城，吾不
懼也！」祥回告孔明曰：「郝昭未等某開言，就先阻卻。」孔明曰：「汝可再去見他，
以利害說之。」祥又到城下，請郝昭相見。昭出到敵樓上。祥勒馬高叫曰：「伯道賢弟
，聽吾忠言。汝據守一孤城，怎拒數十萬之眾？今不早降，後悔無及，且不順大漢而事
奸魏，抑何不知天命，不辨清濁乎？願伯道思之。」郝昭大怒，拈弓搭箭，指鄞祥而喝
曰：「吾前言已定，汝不必再言，可速退，吾亦不射汝！」鄞祥回見孔明，具言郝昭如
此光景。孔明大怒曰：「匹夫無禮太甚！豈欺吾無攻城之具耶？」隨叫土人問曰：「陳
倉城中多少人馬？」土人告曰：「雖不知的數，約有三千人。」孔明笑曰：「量比小城
，安能禦我！休等他救兵到，火速攻之！」

　　於是軍中起百乘雲梯。一乘上可立十數人，週圍用木板遮護。軍士各把短梯軟索，
聽軍中擂鼓，一齊上城。郝昭在城上望見蜀兵裝起雲梯，四面而來，即令三千軍各執火
箭，分佈四面；待雲梯近城，一齊射之。次日，又四面鼓噪吶喊而進。郝昭急命運石鑿
眼，用葛索穿定飛打，衝車皆被打折。孔明又令人運土填城壕，教廖化引三千鍬钁軍，
從夜間掘地道，暗入城去。郝昭又於城中掘重壕橫截之。如此晝夜相攻，二十餘日，無
計可破。

　　孔明心中憂悶。忽報：「東邊救兵到了，旗上大書魏先鋒大將王雙」。孔明問曰：
「誰可迎之？」魏延曰：「某願往。」孔明曰：「汝乃先鋒大將，未可輕出。」又問：
「誰敢迎之？」裨將謝雄應聲而出。孔明與三千軍去了。孔明又問曰：「誰敢再去？」
裨將龔起應聲要去。孔明亦與三千軍去了。孔明恐城內郝昭引兵衝出乃把人馬退二十里
下寨。

　　卻說謝雄引軍前行，正遇王雙；戰不三合，被雙一刀劈死。蜀兵敗走。雙隨後趕來
。龔起接者，交馬只三合，亦被雙所斬。敗兵回報孔明。孔明大驚，忙令廖化、王平、
張嶷三人出迎。兩陣對圓，張嶷出馬。王平、廖化壓住陣角。王雙縱馬，來與張嶷交馬
數合，不分勝負。雙詐敗便走，嶷隨後趕去。王平見張嶷中計，忙叫曰：「休趕！」

　　嶷急回馬時，王雙流星鎚早到，正中其背。嶷伏鞍而走，雙回馬趕來。王平、廖化
截住，救得張嶷回陣。王雙驅兵大殺一陣，蜀兵折傷甚多，嶷吐血幾口，回見孔明，說
：「王雙英雄無敵。如今二萬兵就陳倉城外下寨，四面立起排柵，築起重城，深挖濠塹
，守禦甚嚴。」

　　孔明見折二將，張嶷又被打傷，即喚姜維曰：「陳倉道口，這條路不可行，別有何
策？」維曰：「陳倉城池堅固，郝昭守禦甚密；又得王雙相助，實不可取。不若令一大
將，依山傍水，下寨固守；可抓曹真也。」

　　孔明從其言，即令王平、李恢引二千兵守街亭小路；魏延引一兵守陳倉口。馬岱為
先鋒，關興、張苞為前後救應使。從小徑出斜谷，望祁山進發。

　　卻說曹真因思前番被司馬懿奪了功勞，因此到洛口分調郭淮、孫禮東西把守；又聽
得陳倉口告急，已令王雙去救，聞知王雙斬將立功，大喜，乃令中護軍大'將費耀，權
攝前不總督，諸將各自把守譯口。忽報山谷中捉得細作來見。曹真令押入，跪於帳下。
其人告曰：「小人不是奸細，乃有機密來見都督，誤被伏路軍捉來，乞退左右。」真乃
去其縛，左右暫退。其人告曰：「某乃姜伯約心腹人也，蒙本官遣送密書。真曰：「書
安在？」其人於貼肉衣內取出呈上，真拆視之，曰：

　　「罪將姜維百拜，呈書大都督曹　（上麻下毛）下：維念世食魏祿，忝守城邊；叨
竊厚恩，無門補報。昨日誤遭諸葛亮詭計，陷身於巔崖之中。思念舊國，何日忘之？今
幸蜀兵西出，諸葛亮甚不相疑。賴都督親提大兵而來，如遇敵人，可以詐敗。維當在後
，以舉火為號，先燒蜀人糧草，卻以大兵翻身掩之，則諸葛亮可擒也。非立功報國，實
欲自贖前罪。倘蒙照察，速需來命。」

　　曹真看畢大喜曰：「此天使吾成功也！」遂重賞來人，便令回報，依期會合。真喚
費耀商議曰：「今姜維暗獻密書，令吾如此如此」。耀曰：「諸葛亮多謀，姜維智廣，
或者是諸葛所使，恐其中有詐。」真曰：「他原是魏人，不得已而降蜀，又何疑乎？」
耀曰：「都督不可輕進，只守定本案。某願引一軍接應姜維，如成功，歸都督；倘有奸
計，某自支當。」

　　真大喜，遂令費耀引兵五萬，望斜谷而進。行了兩三程，屯下軍馬，令人哨探。當
日申時分，回報「斜谷道中，有蜀兵來也。」耀忙催進兵。蜀兵未及交戰先退，耀令兵
追之，蜀兵又來，方欲對陣，蜀兵又退。如此者三次。俄延至次日申時分，魏兵一日一
夜不曾敢歇，只恐蜀兵攻擊。方欲屯軍造飯，忽然四面喊聲大震，鼓角齊鳴，蜀兵漫山
遍野而來。

　　門齊開處，閃出一輛四輪車，孔明端坐其上，令人請魏軍主將答話。耀縱馬而出；
遙見孔明，心中暗喜，回顧左右曰：「如蜀兵掩至，便退後走。若見山後火起，卻回身
殺去，自有兵相接應。」分付畢，耀馬出呼曰：「前者敗將，今何趕又來！」孔明曰：
「汝喚曹真來答話！」耀罵曰：「曹都督乃金枝玉葉，安肯與反賊相見乎！」

　　孔明大怒，把羽扇一招，左有馬岱，右有張嶷，兩路兵衝出。魏兵便退。行不到三
十里，望見蜀兵背後火起，喊聲不絕。兩軍殺出，左有關興，右有張苞。山上矢石如雨
，往下射來。魏兵大敗。費耀知是中計，集退軍望山谷中而走，人馬困乏。背後關興引
生力軍趕來，魏兵自相踐踏及落澗身死者，不知其數。耀逃命而走，正遇山披口一彪軍
，乃是姜維。耀大罵曰：「反賊無信！」維笑曰：「吾欲擒曹真，誤賺汝矣？速下馬受
降！」耀躍馬奪路，望山谷中而走。忽見谷中火光沖天，背後追兵又至。耀自刎身死，
餘眾盡降。

　　孔明連夜驅兵，直至祁山前下寨，收住軍馬，重賞姜維。維曰：其恨不得殺曹真也
。孔明亦曰：「可惜大計小用矣。」

　　卻說曹真聽知折了費耀，悔之無及，遂與郭淮商議退兵之計。於是孫禮、辛毗星夜
具表申奏魏主，言蜀兵又出祁山，曹真損兵折將，勢甚危急。叡大驚，即召司馬懿入內
曰：「曹真損兵折將，蜀兵又出祁山，卿有何策，可以退之？」懿曰：「臣已有退諸葛
亮之計。不用耀武揚威，蜀兵自然走矣。」正是已見子丹無勝術，全憑仲達有良謀。未
知其計如何，且看下文分解。

第九十八回：追漢軍王雙受誅，襲陳倉武侯取勝

　　卻說司馬懿奏曰：「臣嘗奏陛下，言孔明必出陳倉，故以郝昭守之。今果然矣。彼
若從陳倉入寇運糧甚便。今幸有郝昭、王雙把守，不敢從此路運糧，其餘小道，搬運艱
難。臣算蜀兵行糧止有一月，利在急戰。我軍只宜久守。陛下可降詔，令曹真堅守諸路
關隘，不要出戰。不須一月，蜀兵自退。那時乘虛擊之。諸葛亮可擒也。」叡欣然曰：
「卿既有先見之明，何不自引一軍以襲之？」懿曰：「臣非惜身重命，實欲存下此兵，
以防東吳陸遜耳。孫權不久必僭號稱尊，如稱尊號，恐陛下伐之，定先入寇也。臣故欲
以兵待之。」

　　正言間，忽近臣奏曰：「曹都督奏報軍情。」懿曰：「陛下可即令人告戒曹真：凡
追趕蜀兵，必須觀其虛實，不可深入重地，以中諸葛亮之計。」叡即時下詔，遣太常卿
韓暨持節告戒曹真：「切不可戰，務在謹守；只待蜀兵退去，方可擊之。」司馬懿送韓
暨於城外，囑之曰：「吾以此功讓與子丹，公見子丹，休言是吾所陳之意，只道天子降
詔，教保守為上。追趕之人，切要仔細，勿遣性急氣躁者追之。」暨辭去。

　　卻說曹真正升帳議事，忽報天子遣太常卿韓暨持節至。真出寨接入；受詔已畢，退
與郭淮、孫禮計議。淮笑曰：「此乃司馬仲達之見也。」真曰：「此見若何？」淮曰：
「此言深識諸葛亮用兵之法。久後能禦蜀兵者，必仲達也。」真曰：「倘蜀兵不退，又
將如何？」淮曰：「可密令人去教王雙，引兵於小路哨巡，彼自不敢運糧。待其糧盡兵
退，乘勢追擊，可獲全勝。」

　　孫禮曰：「某去祁山虛裝做運糧兵，車上盡裝乾柴茅草，以硫黃燄硝灌之，卻教人
虛報隴西運糧到。若蜀兵無糧，必然來搶。待入其中，放火燒車，外以伏兵應之，可勝
矣。」真喜曰：「此計大妙！」即令孫禮引兵依計而行。又遣人教王雙於小路巡哨，郭
淮引兵提調箕谷、街亭，令諸路軍馬把守險要。真又令張遼子張虎為先鋒，樂進子樂★
（左糸右林）為副先鋒，同守頭營，不許出戰。

　　卻說孔明在祁山寨中，每日令人挑戰，魏兵堅守不出。孔明喚姜維商議曰：「魏兵
堅守不出，是料吾軍中無糧也。今陳倉轉運不通，其餘小路盤涉艱難，吾算隨軍糧草，
不敷一月用度，如之奈何？」

　　正躊躇間，忽報隴西魏軍運糧數千車於祁山之西，運糧官乃孫禮也。孔明曰：「其
人如何？」有魏人告曰：「此人曾隨魏主出獵於大石山。忽驚起一猛虎，直奔御前，孫
禮下馬拔劍斬之。從此封為上將軍。乃曹真心腹人也」。孔明笑曰：「此是魏將料吾乏
糧，故用此計。車上裝載者，必是茅草引火之物。吾平生專用火攻，彼乃欲以此計誘我
耶？彼若知吾軍去劫糧草，必來劫我寨矣。可將計就計而行。」遂喚馬岱分付曰：「汝
引三千軍逕到魏兵屯糧之所，不可入營，但於上風頭放火。若燒著車仗，魏兵必來圍吾
寨。」又差馬忠、張嶷各引五千兵在外圍住，內外夾攻。

　　三人受計去了。又喚關興、張苞分付曰：「魏兵頭營接連四通之路。今晚若山西火
起，魏兵必來截吾營。汝二人卻伏於魏寨左右。等它出寨，汝二人便可劫之。又喚吳班
、吳懿分付曰：「汝二人各引一軍伏於營外。若魏兵到，可截其歸路。」

　　孔明分撥已畢，自在祁山上憑高而坐。魏兵探知蜀兵要來劫糧，慌忙報與孫禮。禮
令人飛報曹真。真遣人去頭營分付看張虎、樂★（左糸右林）：「看今夜山西火起，蜀
兵必來救應。可以出軍，如此如此。」二人受計，令人登樓專看火號。

　　卻說孫禮把軍伏於山西，只待蜀兵到。是夜二更馬岱引三千兵來，人皆銜枚，馬皆
勒口。逕到山西，見許多車仗，重重疊疊，攢繞成營，車仗虛插旌旗。正值西南風起，
岱令軍士逕去營南放火，車仗盡著，光火沖天。

　　孫禮只道蜀兵到魏寨內放火號，急引兵一齊掩至。背後鼓角喧天，兩路兵殺來，乃
是馬忠、張嶷把魏兵圍在核心。孫禮大驚。又聽得魏軍中喊聲起，一彪軍從火光中殺來
，乃是馬岱。內外夾攻，魏兵大敗。火緊風急，人馬亂竄，死者無數。孫禮引軍中傷軍
，沖煙冒火而走。

　　卻說張虎在營中，望見火光沖天，大開寨門，與樂★（左糸右林）盡引人馬，殺奔
蜀寨來，寨中不見一人；急收軍回時，吳班、吳懿兩路兵殺出，斷其歸路。張、樂二將
急衝出軍圍，奔回本寨，只見土城之上，箭如非蝗。原來卻被關興、張苞襲了營寨。魏
兵大敗，皆投曹真寨來，方欲入寨，只見一彪敗軍飛奔而來，乃是孫禮；遂同入寨見真
，各言中計之事。

　　真聽知，謹守大寨，更不出戰。蜀兵得勝，回見孔明。孔明密令人授計與魏延，一
面教拔寨齊起。楊儀曰：「今已大勝，挫盡魏兵銳氣，何故反欲收兵？」孔明曰：「吾
兵無糧，利在急戰。今彼堅守不出，吾受其病矣。彼今雖暫時兵敗，中原必有增益。若
以輕騎襲吾糧道，那時要歸不能。今乘魏軍兵敗，不敢正視蜀兵，便可出其不意，乘機
退去。所憂者但魏延一軍，在陳倉道口拒住王雙，急不能脫身。吾已令人授以密計殺王
雙，使魏人不敢來追，只令後隊先行。」當夜孔明只留金鼓守在寨中打更。一夜兵已盡
退，只落空營。

　　卻說曹真正在寨中憂悶，忽報左將軍張郃領兵到。郃下馬入帳謂真曰：「某奉聖旨
，特來聽調。」真曰：「曾別仲達否？」郃曰：「仲達分付云：『吾軍勝，蜀兵必不退
；若吾軍敗，蜀兵必即去矣。』今吾軍失利，都督曾往哨探蜀兵消息否？」真曰：「未
也。」於是即令人往探之，果是虛營，只插著數十面旌旗，兵已去二日也。曹真懊悔莫
及。

　　且說魏延受了密計，當夜二更拔寨，急回漢中。早有細作報知王雙，雙大驅軍馬，
併力追趕，追到二十餘里，看看趕上，且魏延旗號在前，大叫曰：「魏延休走！」蜀兵
更不回頭。雙拍馬趕來。背後魏兵大叫曰：「城外寨中火起，恐中敵人奸計。」

　　雙勒馬急回時，只見一片火光沖天，慌令退兵。行到山坡左側，忽一騎馬從林中驟
出，大叱曰：「魏延再此！」王雙大驚，措手不及，被延一刀砍於馬下。魏兵疑有埋伏
，四散逃走。延手下只有三十騎人馬，望漢中緩緩而行。後人有詩讚曰：

　　孔明妙算勝孫龐，耿若長星照一方。進退行兵神莫測，陳倉道口斬王雙。

　　原來魏延受了孔明妙計，先教存下三十騎，伏於王雙營邊；只待王雙起兵趕時，卻
去他營中放火；待他回營，出其不意，突出斬之。魏延引兵斬了王雙，回到漢中見孔明
，交割了人馬。孔明設宴大會，不在話下。

　　且說張郃追蜀兵不上，回到寨中。忽有陳倉城郝昭差人申報，言王雙被斬。曹真聞
之，傷心不已，因此憂成疾病；遂回洛陽，命郭淮、孫禮、張郃守長安諸道。

　　卻說吳主孫權設朝，有細作人報知：「蜀諸葛承相出兵兩次，魏都督曹真兵損將亡
。」於是群臣皆勸吳王興師伐魏，以圖中原，權猶豫未決。張昭奏曰：「近聞武昌東山
，鳳凰來儀；大江之中，黃龍屢現。主公德配唐虞，明並文、武，可即皇帝位，然後興
兵。」多官皆應曰：「子布之言是也。」遂選定夏四月丙寅日，築臺於武昌南郊。是日
群臣請權登壇即皇帝位，改黃武八年為黃龍元年。

　　諡父孫堅為武烈皇帝。母吳氏為武烈皇后。兄孫策為長沙桓王。立子孫登為皇太子
。命諸葛瑾長子諸葛恪為太子左輔，張昭次子張休為太子右弼。

　　恪字元遜，身長七尺，極聰明，善應對。權甚愛之。年六歲時，值東吳緣筵會，恪
隨父在座。權見諸葛謹面長，乃令人牽一驢來，用粉筆書其面曰：諸葛子瑜。眾皆大笑
。恪趨至前，取粉筆書二字於其下曰：「諸葛子謹之驢。」滿座之人，無不驚訝。權大
喜，遂將驢賜之。

　　又一日大晏官僚，權命恪把盞。巡至張昭面前，昭不飲曰：「此非養老之禮也。」
權謂恪曰：「汝能強子布飲乎？」恪領命，乃謂昭曰：「昔姜尚父年九十，秉旄仗鉞，
未嘗言老。今臨陣之日，先生在後；飲酒之日，先生在前；何謂不養老也？」張昭無言
可答，只得強飲。權因此愛之，故命撫太子。張昭左佐吳王，位列三公之上，故以其子
張休為太子右弼。又以顧雍為丞相，陸遜為上將軍，輔太子守武昌。

　　權復還建業。群臣共議伐魏之策。張昭奏曰：「陛下初登寶位，為未可動兵。只宜
修文偃武，增設學校，以安民心；緩緩圖也。」

　　權從其言，即令使命星夜入川，來見後主。禮畢，細奏其事。後主聞知，遂與群臣
商議。眾議皆謂孫權僭越，宜絕其盟好。蔣琬曰：「可令人問於丞相。」後主即遣使到
漢中問孔明。孔明曰：「可令人齎禮物入吳作賀，乞遣陸遜興師伐魏。魏必令司馬懿拒
之。懿若南拒東吳，我再出祁山，長安可圖也。」後主依言，遂令太尉楊震，將名馬玉
帶，金珠寶貝，入吳作賀。震至東吳，見了孫權，呈上國書。權大喜，設晏相待，打發
回蜀。權召陸遜入，告以西蜀約會興伐魏之事。遜曰：「此乃孔明懼司馬懿之謀也。既
與同謀，不得不從。今卻虛作起兵之勢，遙與蜀兵為應。待孔明攻魏急，吾可乘虛取中
原也。」即時下令教荊、襄各處都要訓練人馬，擇日興師。

　　卻說陳震回到漢中，報知孔明。孔明尚憂陳倉不可輕進，先令人去哨探。回報說：
「陳倉城中郝昭病重。」孔明曰：「大事成矣。」遂喚魏延、姜維分付曰：「汝二人領
五千兵，星夜直奔陳倉城下；如見火起，併力攻城。」二人俱未深信，又來問曰：「何
日可行？」孔明曰：「三日都要完備；不須辭我，即便起行。」二人受計去了。又喚關
興、張苞至，附耳低言，如此如此，二人各受密計而去。

　　且說郭淮聞郝昭病重，乃與張郃商議曰：「郝昭病重，你可速去替他。我自寫表申
奏朝廷，別行定奪。」張郃引著三千兵，急來替郝昭。

　　時郝昭病危，當夜正呻吟之間，忽報蜀兵到城下了。昭急令人上城把守。時各門上
火起，城中大亂。昭聽知驚死。蜀兵一擁入城。

　　卻說魏延、姜維引兵到陳倉城下看時，並不見一面旗號，又無打更之人。二人驚疑
，不敢攻城。忽聽得一聲砲響，四面旗幟齊豎。只見一人綸巾羽扇，鶴氅道袍，大叫曰
：「汝二人來的遲了。」二人視之乃孔明也。

　　二人慌忙下馬，拜伏於地曰：「丞相真神計也！」孔明令放入城，謂二人曰：「吾
打探得郝昭病重，吾令汝三日內領兵取城，此乃穩眾人心也。吾卻令關興、張苞只推點
軍，暗出漢中。吾即藏於軍中，星夜倍道逕到城下，使彼不能調兵。吾早有細作在城內
放火，發喊相助，令魏兵驚疑不定。兵無主將，必自亂矣。吾因而取之，易如反掌。兵
法云：『出其不意，攻其無備。』正謂此也。」

　　魏延、姜維拜伏。孔明憐郝昭之死，令彼妻小扶靈柩回魏，以表其忠。孔明謂魏延
、姜維曰：「汝二人且莫卸甲，可引兵去襲散關。把關之人，若知兵到，必然驚走。若
稍遲便有魏兵至關，即難攻矣。」

　　魏延、姜維受命，引兵逕到散關。把關之人，果然盡走。二人上關纔要卸甲，遙見
關外塵頭大起，魏兵到來。二人相謂曰：「丞相神算，不可測度！」急登樓視之，乃魏
將張郃也。二人乃分兵守住險道。張郃見蜀兵守住要道，遂令退軍。魏延隨後追殺一陣
。魏兵死者無數，張郃乃大敗而去。

　　魏延回到關上，令人報知孔明。孔明先自領兵，出陳倉斜谷，取了建威。後面蜀兵
陸續進發。後主又命大將陳式來助。孔明驅大兵復出祁山。

　　安下營寨，孔明聚眾言曰：「吾二出祁山，未得其利；今又到此，吾料魏人必依舊
戰之地，與吾相敵。彼意疑我取雍、郿二處，必以兵拒守；吾觀武都、陰平與漢連接，
若得此二郡，亦可分魏兵之勢。何人敢取之？」姜維曰：「某願往。」王平亦曰：「某
亦願往。」孔明大喜；遂令姜維引兵一萬取武都、王平引兵一萬取陰平。二人受計去了
。

　　再說張郃回到長安，見郭淮、孫禮說：「陳倉已失，郝昭已亡，散關亦被蜀兵佔了
。今孔明復出祁山，分道進兵。」淮大驚曰：「若如此，必取雍、郿矣！」乃留張郃守
長安，令孫禮保雍城。淮自引兵星夜來郿城守禦，一面上表入洛陽告急。

　　卻說魏主曹叡設朝，近臣奏曰：「陳倉城已失，郝昭已亡，諸葛亮又出祁山，散關
亦被蜀兵奪了。」叡大驚。忽又奏滿寵等有表，說：「東吳孫權僭稱帝號，與蜀同盟，
今遣陸遜在武昌訓練人馬，聽候調用。只在旦夕，必入寇矣。」

　　叡聞知兩處危急，舉止失措，甚是驚慌。此時曹真病未痊，即召司馬懿商議。懿曰
：「以臣愚意所料，東吳必不舉兵。」叡曰：「卿何以知之？」懿曰：「孔明嘗思報★
（左犬右虎）亭之讎，非不欲吞吳也，只恐中原乘虛擊彼，故暫與東吳聯盟。陸遜亦知
其意，故假作興兵之勢以應之，實是坐觀成敗耳。陛下不必防吳，只須防蜀」。叡曰：
「卿真高見！」遂封懿為大都督，總攝隴西諸路軍馬，令近臣取曹真總兵將印來。懿曰
：「臣自去取之。」遂辭帝出朝，逕到曹真府下，先令人入府報知，懿方進見。

　　問病畢，懿曰：「東吳、西蜀會合興兵入寇，今孔明又出祁山下寨，明公知之乎？
」真驚訝曰：「吾家人知我病重，不令我知之。似此國家危急，何不拜仲達為都督，以
退蜀兵耶？」懿曰：「某才薄智淺，不稱其職。」真曰：「取印與仲達。」懿曰：「都
督少慮。某願助一臂之力，只不敢受此印也。」真躍起曰：「如仲達不領此任，中國危
矣！吾當抱病見天子以保之！」懿曰：「天子已有恩命，但懿不敢受耳。」真大喜曰：
「仲達今領此任，可退蜀兵。」懿見真再三讓印，遂受之，辭了魏主，引兵往長安來與
孔明決戰。正是：舊帥印為新帥取，兩路兵惟一路來。未知勝負如何，且看下文分解。

第九十九回：諸葛亮大破魏兵，司馬懿入寇西蜀

　　蜀漢建興七年，夏四月，孔明兵在祁山，分作三寨，專候魏兵。

　　卻說司馬懿引兵到長安，張郃接見，備言前事。懿令郃為先鋒，戴陵為副將，引十
萬兵到祁山，於渭水之南下寨。郭淮、孫禮入寨參見。懿問曰：「汝等曾與蜀兵對陣否
？」二人答曰：「未也。」懿曰：「蜀兵千里而來，利在速戰；今來此不戰，必有謀也
。隴西諸路，曾有信息否？」淮曰：「已有細作探知各郡十分用心，日夜提防，並無他
事。只有武都、陰平二處，未曾回報。」懿曰：「吾自差人與孔明交戰。汝二人急從小
路去救二郡，卻掩在蜀兵之後，彼必自亂矣。」

　　二人受計，引五千兵從隴西小路來救武都、陰平，就襲蜀兵之後。郭淮於路謂孫禮
曰：「仲達比孔明如何？」禮曰：「孔明勝仲達多矣。」淮曰：「孔明雖勝，此一計足
顯仲達有過人之智。蜀兵如正攻兩郡，我等自後抄到，彼豈不自亂乎？」

　　正言間，忽哨馬來報：「陰平已被王平打破了。武都已被姜維打破了。前離蜀兵不
遠。」禮曰：「蜀兵既已打破了城池，如何陳兵於外？必有詐也，不如速退。」

　　郭淮從之。方傳令教軍退時，忽然一聲砲響，山背後閃出一枝軍馬來，旗上大書「
漢丞相諸葛亮」；中央一輛四輪車，孔明端坐於上；左有關興，右有張苞。孫、郭二人
見之，大驚。孔明大笑曰：「郭淮、孫禮休走！司馬懿之計，安能瞞得過吾？他每日令
人在前交戰，卻教汝等襲吾軍後。武都、陰平吾已取了。汝二人不早來降，欲驅兵與吾
決戰耶？」

　　郭淮、孫禮聽畢，大慌。忽報背後喊殺連天，王平、姜維引兵從後殺來。興、苞二
將，又引兵從前面殺來。兩面夾攻，魏兵大敗。郭、孫二人棄馬爬山而走。張苞望見，
縱馬趕來；不期連人帶馬，跌入澗內。後軍急忙救起，頭已跌破，孔明令人送回成都養
病。

　　卻說郭、孫二人走脫，回見司馬懿曰：「武都、陰平二郡已失。孔明伏於要路，前
後攻殺，因此大敗，棄馬步行，方得逃回。」懿曰：「非汝等之罪，孔明智在吾先。可
再引兵把守雍、郿二城，切勿出戰。吾自有破敵之策。」

　　二人拜辭而去。懿又喚張郃、戴陵分付曰：「今孔明得了武都、陰平，必然撫百姓
以安民心，不在營中矣。汝二人各引一萬精兵，今夜起身，抄在蜀兵之後，一齊奮勇殺
將過來；吾卻引軍在前布陣，只待蜀兵勢亂，吾大驅人馬，攻殺進去：兩軍併力可奪蜀
寨也。若得此地山勢，破敵何難？」

　　二人受計引兵而去。戴陵在左。張郃在右，各取小路進發，深入蜀兵之後。三更時
分，來到大路，兩軍相遇，合兵一處，卻從蜀兵背後殺來。行不到三十里，前軍不行。
張、戴二人自縱馬視之，只見數百輛草車，橫截去路。郃曰：「此必有準備。可急取路
而回。」

　　纏傳令退兵，只見滿山火光齊明，鼓聲大震，伏兵四下皆出，把二人圍住。孔明在
祁山上大叫曰：「戴陵、張郃可聽吾言。司馬懿料吾往武都、陰平撫民，不在營中，故
令汝二人來劫吾寨，卻中吾之計也。汝二人乃無名下將，吾不殺害，下馬早降！」郃大
怒，指孔明而罵曰：「汝乃山野村夫，侵吾大國境界，如何敢發此言！吾若捉住汝時，
碎屍萬段！」

　　言訖，縱馬挺鎗，殺上山來。山上矢石如雨。郃不能上山，乃拍馬舞槍，衝出重圍
，無人敢當。蜀兵困戴陵在垓心。郃殺出，不見戴陵，即奮勇翻身又殺入重圍，救出戴
陵而回。孔明在山上，見郃在萬軍之中，往來衝突。英勇倍加，乃謂左右曰：「吾當聞
張翼德大戰張郃，人皆驚懼。吾今日見之，方知其勇也。若留下此人，必為蜀中之害。
吾當除之。」遂收兵回營。

　　卻說司馬懿引兵布成陣勢，只待蜀兵亂動，一齊攻之。忽見張郃、戴陵狼狽而來，
告曰：「孔明先如此提防，因此大敗而歸。」懿大驚曰：「孔明真神人也！不如且退。
」即傳令教大軍盡回本寨，堅守不出。

　　且說孔明大勝，所得器械、馬匹，不計其數，乃引大軍回寨。每日令魏延挑戰，魏
兵不出。一連半月，不曾交戰。孔明正在帳中議事，忽報天子使侍中費禕齊詔至。孔明
接入營中，焚香禮畢，開詔讀曰：

　　街亭之失，咎由馬謖﹔而君引愆，深自貶抑。重違君意，聽順所守。前年耀師，馘
斬王雙﹔今歲爰征，郭淮遁走﹔降集氐、羌，復興二郡：威震凶暴，功勛顯然。方今天
下騷擾，元惡未梟，君受大任，幹國之重，而久自抑損，非所以光揚洪烈矣。今復君丞
相，君其勿辭！

　　孔明聽詔畢，謂費禕曰：「吾國事未成，安可復丞相之職？」堅辭不受。禕曰：「
丞相若不受職，拂了天子之意，又冷淡了將士之心。宜且權受。」孔明方纔拜受。禕辭
去。

　　孔明見司馬懿不出，思得一計，傳令教各處皆拔寨而起。當有細作報知司馬懿，說
孔明退兵了。懿曰：「孔明必有大謀，不可輕動。張郃曰：「此必因糧盡而回，如何不
追？」懿曰：「吾料孔明上年大收，今又麥熟，糧草豐足﹔雖然轉運艱難，亦可支吾半
載，安肯便走？彼見吾連日不戰，故作此計引誘。可令人遠遠哨之。」

　　軍士探知，回報說：「孔明離此三十里下寨。」懿曰：「吾料孔明果不走。且堅守
寨柵，不可輕進。」住了旬日，絕無音信，並不見蜀將來戰。懿再令人哨探，回報說：
「蜀兵已起營去了。」懿未信，乃更換衣服，雜在軍中，親自來看，果見蜀兵又退三十
里下寨。懿回營謂張郃曰：「此乃孔明之計也，不可追趕。」

　　又住了旬日，再令人哨探。回報說：「蜀兵又退三十里下寨。」郃曰：「孔明用緩
兵計，漸退漢中，都督何故懷疑，不早追之？郃願往決一戰！」懿曰：「孔明詭計極多
，倘有差失，喪吾軍之銳氣。不可輕進。」郃曰：「某去若敗，甘當軍令。」懿曰：「
既汝要去，可分兵兩枝。汝引一枝先行，須要奮力死戰﹔吾隨後接應，以防伏兵。汝次
日先進，到半途駐紮，後日交戰，使兵力不乏。」

　　遂分兵已畢。次日，張郃、戴陵引副將數十員、精兵三萬，奮勇先進，到中途下寨
。司馬懿留下許多軍馬守寨，只引五千精兵，隨後進發。原來孔明密令人哨探，見魏兵
半路而歇。是夜，孔明喚眾將商議曰：「今魏兵來追，必以死戰，汝等須以一當十，吾
以伏兵截其後，非智勇之將，不可當此任」。

　　言訖，以目視魏延。延低頭不語。王平出曰：「某願當之。」孔明曰：「若有失，
如何？」平曰：「願當軍令。」孔明嘆曰：「王平肯舍身親冒矢石，真忠臣也！雖然如
此，奈魏兵分兩枝前後而來，斷吾伏兵在中，平縱然智勇，只可當一頭，豈可分身兩處
？須再得一將同去為妙。怎奈軍中再無舍死當先之人！」

　　言未畢，一將出曰：「某願往！」孔明視之，乃張翼也。孔明曰：「張合乃魏之名
將，有萬夫不當之勇，汝非敵手。」翼曰：「若有失事，願獻首于帳下。」孔明曰：「
汝既敢去，可與王平各引一萬精兵伏於山谷中﹔只待魏兵趕上，任他過盡，汝等卻引伏
兵從後掩殺。若司馬懿隨後趕來，卻分兵兩頭：張翼引一軍當住後隊，王平引一軍截其
前隊。兩軍須要死戰，吾自有別計相助。」

　　二人受計引兵而去。孔明又喚姜維、廖化分付曰：「與汝二人一個錦囊，引三千精
兵，偃旗息鼓，伏於前山之上。如見魏兵圍住王平、張翼，十分危急，不必去救，只開
錦囊看視，自有解危之策。」

　　二人受計引兵而去。又令吳班、吳懿、馬忠、張嶷四將，附耳分付曰：「如來日魏
兵到，銳氣正盛，不可便迎，且戰且走。只看關興引兵來掠陣之時，汝等便回軍趕殺，
吾自有兵接應。」

　　四將受計引兵而去。又喚關興分付曰：「汝引五千精兵，伏於山谷﹔只看山上紅旗
颭動，卻引兵殺出。」興受計引兵而去。

　　卻說張郃、戴陵領兵前來，驟如風雨。馬忠、張嶷、吳懿、吳班四將接著，出馬

　　魏兵奮力衝突，不得脫身。忽然背後鼓角喧天，司馬懿自領精兵殺到。懿指揮眾將
，把王平、張翼圍在垓心。翼大呼曰：「丞相神人也！計已算定，必有良謀。吾等當決
一死戰！」即分兵兩路;平引一軍截住張郃、戴陵;翼引一軍力當司馬懿。兩頭死戰，叫
殺連天。

　　姜維、廖化在山上探望，見魏兵勢大，蜀兵力危，漸漸抵當不住。維謂化曰：「如
此危急，可開錦囊看計。」二人拆開視之，內書云：「若司馬懿兵來圍王平、張翼至急
，汝二人可分兵兩枝，竟襲司馬懿之營，懿必急退，汝可乘亂攻之。營雖不得，可獲全
勝。」二人大喜，即分兵兩路，逕向司馬懿營中而去。

　　原來司馬懿亦恐中孔明之計，沿途不住的令人傳報。懿正催戰間，忽流星馬飛報，
言蜀兵兩路逕取大寨去了。懿大驚失色，乃謂眾將曰：「吾料孔明有計，汝等不信，勉
強追來，卻誤了大事！」即提兵急回。軍心惶惶亂走。張翼隨後掩殺，魏兵大敗。張郃
、戴陵見勢孤，亦望山僻小路而走，蜀兵大勝。背後關興引兵接應諸路。

　　司馬懿大敗一陣，奔入寨時，蜀兵已自回去。懿收聚敗軍，責罵諸將曰：「汝等不
知兵法，只憑血氣之勇，強欲出戰，致有此敗。今後切不許妄動，再有不遵，決正軍法
！」眾皆羞慚而退。這一陣，魏軍死者極多，魏將遺棄馬匹器械無數。

　　卻說孔明收得勝軍馬入寨，又欲起兵進取。忽報有人自成都來，說張苞身死。孔明
聞知，放聲大哭，口中吐血，昏絕於地。眾人救醒。孔明自此得病臥床不起。諸將無不
感激。後人有詩嘆曰：悍勇張苞欲建功，可憐天不助英雄！武侯淚向西風洒，為念無
人佐鞠躬。

　　旬日之后，孔明喚董厥、樊建等入帳分付曰：「吾自覺昏沉，不能理事﹔不如且回
漢中養病，再作良圖。汝等切勿走泄，司馬懿若知，必來攻擊。」遂傳號令，教當夜暗
暗拔寨，皆回漢中。孔明去了五日，懿方得知，乃長嘆曰：「孔明真有神出鬼沒之計，
吾不能及也！」於是司馬懿留諸將在寨中，分兵守把各處隘口﹔懿自班師回。

　　卻說孔明將大軍屯於漢中，自回成都養病﹔文武官僚出城迎接，送入丞相府中，後
主御駕自來問病，命御醫調治，日漸痊可。

　　建興八年秋七月，魏都督曹真病可，乃上表說：「蜀兵數次侵界，屢犯中原，若不
剿除，後必為患。今時值秋涼，人馬安閒，正當征伐。臣願與司馬懿同領大軍，逕入漢
中，殄滅奸黨，以清邊境。」

　　魏主大喜，問侍中劉曄曰：「子丹勸朕伐蜀，如何？」曄奏曰：「大將軍之言是也
。今若不剿除，後必為大患。陛下便可行之。」睿點頭。曄出內回家，有眾大臣相探，
問曰：「聞天子與公計議興兵伐蜀，此事如何？」曄應曰：「無此事也。蜀有山川之險
，非可易圖﹔空費軍馬之勞，於國無益。」

　　眾官默然而退。楊暨入內奏曰：「昨聞劉曄勸陛下伐蜀，今日與眾臣議，又言不可
伐，是欺陛下也。陛下何不召而問之？」睿即召劉曄入內問曰：「卿勸朕伐蜀，今又言
不可，何也？」曄曰：「臣細詳之，蜀不可伐。」睿大笑。少時，楊暨出內。曄奏曰：
「臣昨日勸陛下伐蜀，乃國之大事，豈可妄泄於人？夫兵者，詭道也：事未發，切宜秘
之。」睿大悟曰：「卿言是也。」自此愈加敬重。

　　旬日內，司馬懿入朝，魏主將曹真表奏之事，逐一言之。懿奏曰：「臣料東吳必不
敢動兵，今日正可乘此去伐蜀。」睿即拜曹真為大司馬征西大都督，司馬懿為大將軍征
西副都督，劉曄為軍師。三人拜辭魏主，引四十萬大兵，前行至長安，逕奔劍閣，來取
漢中。其余郭淮、孫禮等，各取路而行。

　　漢中人報入成都。此時孔明病好多時，每日操練人馬，習學八陣之法，盡皆精熟，
欲取中原﹔聽得這個消息，遂喚張嶷、王平分付曰：「汝二人先引一千兵去守陳倉故道
，以當魏兵﹔吾卻提大兵便來接應。」二人告曰：「人報魏軍四十萬，詐稱八十萬，聲
勢甚大，如何只與一千兵去守隘口？倘魏兵大至，何以拒之？」孔明曰：「吾欲多與，
恐士卒辛苦耳。」

　　嶷與平面面相覷，皆不敢去。孔明曰：「若有疏失，非汝等之罪。不必多言，可疾
去。」二人又哀告曰：「丞相欲殺某二人，就此請殺，只不敢去。」孔明笑曰：「何其
愚也！吾令汝等去，自有主見。吾昨夜仰觀天文，見畢星躔于太陰之分，此月內必有大
雨淋漓。魏兵雖有四十萬，安敢深入險阻之地？因此不用多軍，決不受害。吾將大軍皆
在漢中安居一月，待魏兵退，那時吾疾出以大兵掩之。以逸待勞，吾十萬之眾可勝魏兵
四十萬也。」

　　二人聽畢，方大喜，拜辭而去。孔明隨統大軍出漢中，傳令教各處隘口，預備乾柴
草料細糧，俱夠一月人馬支用，以防秋雨﹔將大軍寬限一月，先給衣食，俟候出征。

　　卻說曹真、司馬懿同領大軍，逕到陳倉城內，不見一間房屋﹔尋土人問之，皆言孔
明回時放火燒毀。曹真便要從陳倉道進發。懿曰：「不可輕進。我夜觀天文，見畢星躔
于太陰之分，此月內必有大雨﹔若深入重地，或勝則可，倘有疏虞，人馬受苦，要退則
難。且宜在城中搭起窩鋪住紮，以防陰雨。」

　　真從其言。未及半月，天雨大降，淋漓不止。陳倉城外，平地水深三尺，軍器盡濕
，人不得睡，晝夜不安。大雨連降三十日，馬無草料，死者無數，軍士怨聲不絕。傳入
洛陽，魏主設壇，求晴不得。黃門侍郎王肅上疏曰：

　　前志有之：「千里饋糧，士有飢色﹔樵蘇後爨，師不宿飽。」此謂平途之行軍者也
。又況于深入險阻，鑿路而行，則其為勞，必相百倍也。今又加之以霖雨，山坡峻滑，
眾逼而不展，糧遠而難繼：實行軍之大忌也。

　　聞曹真發已逾月，而行未半谷，治道功大，戰士悉作;是彼偏得以逸待勞，乃兵家
之所憚也。言之前代，則武王伐紂，出關而復還﹔論之近事，則武、文征權，臨江而不
濟：豈非順天知時，通於權變者哉？願陛下念水雨艱劇之故，休息士卒﹔後日有釁，乘
時用之。所謂悅以犯難，民忘其死者也。

　　魏主覽表，正在猶豫，楊阜、華歆亦上疏諫。魏主即下詔，遣使詔曹真、司馬懿還
朝。

　　卻說曹真與司馬懿商議曰：「今連陰三十日，軍無戰心，各有思歸之意，如何禁？
」懿曰：「不如且回。」真曰：「倘孔明追來，怎生退之？」懿曰：「先伏兩軍斷後，
方可退兵。」正議間，忽使命來召。二人遂將大軍前隊作後隊，後隊作前隊，徐徐而退
。

　　卻說孔明計算一月秋雨將盡，天尚未晴，自提一軍屯於城固，又傳令教大軍會於赤
坡駐紮。孔明升帳喚眾將言曰：「吾料魏兵必走，魏主必下詔來取曹真、司馬懿回兵。
吾若追之，必有準備﹔不如任他且去，再作良圖。」忽王平令人報說魏兵已回。孔明分
付來人，傳與王平，不可追襲。吾自有破魏兵之策。正是：魏兵縱使能埋伏，漢相原來
不肯追。未知孔明怎生破魏，且看下文分解。

第一○○回：漢兵劫寨破曹真，武侯鬥陣辱仲達

　　卻說眾將聞孔明不追魏兵，俱入帳告曰：「魏兵苦雨，不能屯紮，因此回去。正好
乘勢追之，丞相如何不追？」孔明曰：「司馬懿善能用兵，今軍退必有埋伏。吾若追之
，正中其計。不如縱他遠去，吾卻分兵逕出斜谷，而取祁山，使魏人不隄防也。」

　　眾將曰：「取長安之地，別有路途，丞相只取祁山，何也？」孔明曰：「祁山乃長
安之首也；隴西諸郡，倘有兵來，必經由此地。更兼前臨渭濱，後靠斜谷，左出右入，
可以伏兵，乃用武之地。吾故欲先取此，得地利也。」

　　眾將皆拜服。孔明令魏延、張嶷、杜瓊、陳式出箕谷；馬岱、王平、張翼、馬忠出
斜谷；俱會於祁山。調撥已定，孔明自提大軍，令關興、廖化為先鋒，隨後進發。

　　卻說曹真、司馬懿二人，在後監督軍馬，令一軍往陳倉古道探視，回報說蜀兵不來
。又行旬日，後面伏兵皆回，說蜀兵全無音耗。真曰：「連綿秋雨，棧道斷絕，蜀人豈
知吾等退兵耶？」懿曰：「蜀兵隨後出矣。」真曰：「何以知之？」懿曰：「連日晴明
，蜀兵不趕，料吾有伏兵也，故縱吾兵遠去；待我兵過盡，他卻奪祁山矣。」

　　曹真不信。懿曰：「子丹如何不信？吾料孔明必從兩谷而來。吾與子丹各守一谷口
，十日為期。若無蜀兵來，我面塗紅粉，身穿女衣，來營中伏罪。」真曰：「若有蜀兵
來，我願將天子所賜玉帶一條、御馬一匹與你。」即兵分兩路：真引兵屯於祈山之西，
斜谷口；懿引軍屯於祈山之東，箕谷口。

　　各下寨已畢。懿先引一枝兵伏於山谷中；其餘軍馬，各於要路安營。懿更換衣裝，
雜在眾軍之內，遍觀各營。忽到一營，有一偏將仰天而怨曰：「大雨淋了許多時，不肯
回去，今又在這裏頓住，強要賭賽，卻不苦了官軍！」

　　懿聞言，歸寨升帳，聚眾將皆到帳下，挨出那將來。懿叱之曰：「朝廷養軍千日，
用在一時。汝安敢口出怨言，以慢軍心！」其人不招。懿叫出同伴之人對證，那將不能
抵賴。懿曰：「吾非賭賽；欲勝蜀兵，令汝各人有功回朝。汝乃妄出怨言，自取罪戾！
」喝令武士推出斬之。須臾，獻首帳下。眾將悚然。懿曰：「汝等諸將皆要盡心已防蜀
兵。聽吾中軍炮響，四面皆進。」眾將受命而退。

　　卻說魏延、張嶷、陳式、杜瓊四將，引二萬兵，取箕谷而進。正行之間，忽報參謀
鄧芝到來，四將問其故。芝曰：「丞相有令：如出箕谷，隄防魏兵埋伏，不可輕進。」
陳式曰：「丞相用兵何多疑耶？吾料魏兵連遭大雨，衣甲皆毀，必然急歸；安得又有埋
伏？今吾兵倍道而進，可獲大勝，如何又教休進？」芝曰：「丞相計無不中，謀無不成
，汝安敢違命？」式笑曰：「丞相若果多謀，不致街亭之失！」

　　魏延想起孔明向日不聽其計，亦笑曰：「丞相若聽吾言，逕出子午谷，此時休說長
安，連洛陽皆得矣！今執定要出祈山，有何益耶？既令進兵，今又教休進，何其號令不
明！」陳式曰：「吾自有五千兵，逕出箕谷，先到祈山下寨，看丞相羞也不羞！」芝再
三阻當，式只不聽，逕自引五千兵出箕谷去了。鄧芝只得飛報孔明。

　　卻說陳式引兵行不數里，忽聽一聲炮響，四面伏兵皆出。式急退時，魏兵塞滿谷口
，圍得鐵桶相似。式左衝右突，不能得脫。忽聞喊聲大震，一彪軍殺入，乃是魏延；救
了陳式，回到谷中，五千兵只剩得四五百帶傷人馬。背後魏兵趕來，卻得杜瓊、張嶷引
兵接應，魏兵方退。陳、魏兩人方信孔明先見如神，懊悔不及。

　　且說鄧芝回見孔明，言魏延、陳式如此無禮。孔明笑曰：「魏延素有反相，吾知彼
常有不平之意；因憐其勇而用之。久後必生患害。」

　　正言間，忽流星馬報到，說陳式折了四千餘人，止有四五百帶傷人馬，屯在谷中。
孔明令鄧芝再來箕谷撫慰陳式，防其生變；一面喚馬岱、王平分付曰：「斜谷若有魏兵
把守，汝二人引本部軍越山嶺，夜行晝伏，速出祈山之左，舉火為號。」又喚馬忠、張
翼分付曰：「汝等亦從山僻小路，晝伏夜行，逕出祈山之右，舉火為號。與馬岱、王平
會合，共劫曹真營寨。吾自從谷中三面攻之，魏兵可破也。」

　　四人領命分頭引兵去了。孔明又喚關興、廖化分付曰：「如此如此。」兩人受了密
計，引兵而去。孔明自領精兵倍道而行。正行間，又喚吳班、吳懿授與密計，亦引兵先
行。

　　卻說曹真心中不信蜀兵來，以此怠慢，縱令軍士歇息；只等十日無事，要羞司馬懿
。不覺守了七日，忽有人報說谷中有些小蜀兵出來。真令副將秦良引五千兵哨探，不許
縱令蜀軍近界。秦良領命，引兵剛到谷中，哨見蜀兵退去。良急引兵趕來，行到五六十
里，不見蜀兵，心下疑惑，教軍士下馬歇息。忽哨馬報說：「前面有蜀兵埋伏。」良上
馬看時，只見山中塵土大起，急令軍士隄防。

　　不一時，四壁廂喊聲大震：前面吳班、吳懿以兵殺出，背後關興、廖化引兵殺來。
左右是山，皆無路走。山上蜀兵大叫：「下馬投降者免死！」魏軍大半多降。秦良死戰
，被廖化一刀斬下於馬下。孔明把降卒拘於後軍，卻將魏兵衣甲與蜀軍五千人穿了，扮
作魏兵，令關興、廖化、吳班、吳懿四將引著，逕奔曹真寨來；先令報馬入寨說：「只
有些小蜀兵，盡趕去了。」

　　真大喜。忽報司馬都督差心腹人至。真喚入問之。其人告曰：「今蜀兵用埋伏計，
殺魏兵四千餘人。司馬都督致意將軍，教休將賭寨為念，務要用心隄備。」真曰：「吾
這裏並無一個蜀兵。」遂打發來人回去。忽又報秦良引兵回來了。真自出帳迎之。比及
到寨，人報前後兩處火起。真急回寨後看時，關興、廖化、吳班、吳懿四將，指髦蜀軍
，就營前殺將進來；馬岱、王平從後面殺來；馬忠、張翼亦引兵殺到。魏兵措手不及，
各自逃生。眾將保曹真望東而走，背後蜀兵趕來。

　　曹真正奔走，忽然喊聲大震，一彪軍殺到。真膽戰心驚；視之，乃司馬懿也。懿大
戰一場，蜀兵方退。真得脫，羞慚無地。懿曰：「諸葛亮奪了祈山地勢，吾等不可久居
此處；宜去渭濱安營，再作良圖。」真曰：「仲達何以知吾遭此大敗也？」懿曰：「見
來人報稱子丹說並無一個蜀兵，吾料孔明暗來劫寨，因此知之，故相接應。今果中計。
切莫言賭賽之事，只同心報國。」曹真甚是惶恐，氣成疾病，臥床不起。兵屯渭濱，懿
恐軍心有亂，不敢教真引兵。

　　卻說孔明大驅士馬，復出祈山。勞軍以畢，魏延、陳式、杜瓊、張嶷四將入帳拜伏
請罪。孔明曰：「是誰失陷了軍來？」延曰：「陳式不廳號令，潛入谷口，以此大敗。
」式曰：「此事魏延教我行來。」孔明曰：「他倒救你，你反攀他！將令以違，不必巧
說！」即令武士推出陳式斬之。須臾，懸首於帳前，以示諸將。此時孔明不殺魏延，欲
留之以為後用也。

　　孔明既斬了陳式，正議進兵，忽有細作報說曹真臥病不起，現在營中治療。孔明大
喜。謂諸將曰：「若曹真病輕，必便回長安。今魏兵不退，必為病重，故留於軍中，以
安眾人之心。吾寫下一書，教秦良的降兵持與曹真，真若見之，必然死矣。」遂喚降兵
至帳下，問曰：「汝等皆是魏軍，父母妻子，多在中原，不宜久居蜀中。今放汝等回家
，若何？」眾軍泣淚拜謝。孔明曰：「曹子丹與吾有約；吾有一書，汝等帶回，送與子
丹，必有重賞。」魏軍領了書，奔回本寨，將孔明書呈與曹真。真扶病而起，拆封視之
。其書曰：漢丞相武廂侯諸葛亮，致書於大司馬曹子丹之前：竊謂夫為將者：能去能就
，能柔能剛；能進能退，能弱能強。不動如山岳，難知如陰陽；無窮如天地，充實如太
倉；浩渺如四海，眩曜如三光。預知天文之旱澇，先識地理之平康。察陣勢之期會，揣
敵人之短長。嗟而無學後輩，上逆穹蒼，助篡國之反賊，稱帝號於洛陽；走殘兵於斜谷
，遭霖雨於陳倉！水陸困乏，人馬猖狂！拋盈郊之戈甲，棄滿地之刀鎗！都督心崩而膽
裂，將軍鼠竄而狼忙！無面見關中之父老，何顏入相府之廳堂！史官秉筆而記錄，百姓
眾口而傳揚：仲達聞陣而惕惕，子丹望風而遑遑！吾軍兵強而馬壯，大將虎奮以龍驤！
掃秦川為平壤，蕩魏國作坵荒！

　　曹真看畢，恨氣填胸，至晚死軍中。司馬懿用兵車裝載，差人送赴洛陽安葬。魏主
聞知曹真已死，即下詔摧司馬懿出戰。懿提大軍來與孔明交鋒，隔日先下戰書。孔明謂
諸將曰：「曹真必死矣。」遂批回來日交鋒。使者去了。孔明當夜教姜維受了密計，如
此而行；又喚關興分附：如此如此。

　　次日，孔明盡起祁山之兵前到渭濱：一邊是河，一邊是山，中央平川曠野，好片戰
場！兩軍相迎，以弓箭射住陣角。三通鼓罷，魏陣中門旗開處，司馬懿出馬，眾將隨後
而出。只見孔明端坐於四輪車上，手搖羽扇。懿曰：「吾主上法咬堯禪舜，相傳兩帝，
坐鎮中原，容汝蜀、吳兩國者，乃吳主寬慈仁厚，恐傷百姓也。汝乃南陽一耕夫，不識
天數，強要相侵，理宜殄滅！如省心改過，宜即早回，各守疆界，以成鼎足之勢，免致
生靈塗炭，汝等皆得全生！」

　　孔明笑曰：「吾受先帝託孤之重，安肯不傾心竭力以討賊乎？汝曹氏不久為漢所滅
。汝祖父皆為漢臣，世食漢祿，不思報效，反助篡逆，豈不自恥？」懿羞慚滿面曰：「
吾與汝決一雌雄！汝若能勝，吾誓不為大將！汝若敗時，早歸故里，吾並不加害！」孔
明曰：「汝欲鬥將？鬥兵？鬥陣法？」懿曰：「先鬥陣法。」孔明曰：「先布陣我看。
」

　　懿入中軍帳下，手執黃旗招展，左右軍動，排成一陣，復上馬出陣，問曰：「汝識
吾陣否？」孔明笑曰：「吾軍中末將，亦能布之！此乃「混元一氣陣」也。」懿曰：「
汝布陣我看。」

　　孔明入陣，把羽扇一搖，復出陣前，問曰：「汝識我陣否？」懿曰：「量此『八卦
陣』，如何不識！」孔明曰：「識便識了，敢打我陣否？懿曰：「既識之，如何不敢打
！」孔明曰：「汝只管打來。」

　　司馬懿回到本陣中，喚戴凌、張虎、樂琳三將，分付曰：「今孔明所布之陣，按休
、生、傷、杜、景、死、驚、開八門。汝三人可從正東生門打入，往西南休門殺出，復
從正北開門殺入：此陣可破。汝等小心在意！」於是戴凌在中，張虎在前，樂琳在後，
各引三十騎，從生門打入。兩軍吶喊鄉助。三人殺蜀陣，只見陣如連城，衝突不出。三
人慌引騎過陣腳，往西南衝去，卻被蜀兵射住，衝突不出。陣中重重疊疊，都有門戶，
那裡分東西南北？三將不能相顧，只管亂撞，但見愁雲漠漠，慘霧濛濛。喊聲起處，魏
軍一個個皆被縛了，送到中軍。

　　孔明坐於帳中，左右將張虎、戴凌、樂琳拼九十個軍，皆縛在帳下。孔明笑曰：「
吾縱然捉得汝等，何足為奇！吾放汝等回見司馬懿，教他再讀兵書，重觀戰策，那時來
決雌雄，未為遲也。汝等性命既饒，當留下軍器戰馬。」遂將眾人衣甲脫了，以墨塗面
，步行出陣。司馬懿見之大怒，回顧諸將曰：「如此挫敗銳氣，有何面目回見中原大臣
耶！」即指揮三軍，奮死掠陣。懿自拔劍在手，引百餘驍將，摧督衝殺。

　　兩軍恰纔相會，忽然陣後鼓角齊鳴，喊聲大震，一彪軍從西南上殺來：乃關興也。
懿分後軍當之，復摧軍向前廝殺。忽然魏兵大亂。原來姜維引一彪軍悄地殺來。蜀兵三
路夾攻，懿大驚，急忙退軍。蜀兵周圍殺到，懿引三軍望南死命衝出。魏兵十傷六七。
司馬懿退在渭濱南岸下寨，堅守不出。

　　孔明收得勝之兵，回到祁山時，永安城李嚴遣都尉茍安解送糧米，至軍中交割。茍
安好酒，於路怠慢，違限十日。孔明大怒曰：「吳軍中專以糧為大事，誤了三日，便該
處斬！汝今誤了十日，有何理說！」喝令推出斬之。長使楊儀曰；「茍安乃李嚴用人，
又兼錢糧多出西川，諾若殺此人，後無人敢送糧也。」

　　孔明乃吃叱武市士去其縛，仗八十放之。茍安被責，心中懷恨，連夜引親隨五六騎
，逕奔魏寨投降。懿喚入，茍安拜告前事。懿曰：「雖然如此，孔明多謀，汝言難信。
汝能為我幹一件大功，吾那時奏准天子，保汝為上將。」安曰：「但有甚事，即當效力
。」懿曰：「汝可回成都布散流言，說孔明有怨上之意，早晚欲稱為帝，使汝主詔回孔
明，便是汝之功。」

　　茍安允諾，逕回成都，見了宦官，布散流言，說孔明自倚大功，早晚必將篡國。宦
官聞知大驚，即入內奏帝，細言前事。後主驚訝曰：「似此如之奈何？」宦官曰：「可
詔還成都，消其兵權，免生叛逆。」

　　後主下詔，宣孔明班師回朝。蔣琬出班奏曰：「丞相自出師以來，累建大功，何故
宣回？」後主曰：「朕有機密事，必須與丞相面議。」即遣使齋詔星夜宣孔明回。

　　使命逕到祈山大寨，孔明接入，受詔以畢，仰天嘆曰：「主尚年幼，必有佞臣在測
！吾正欲建功，何故取回？我如不回，是欺主也。若奉命而退，日後再難得此機會也。
」姜維問曰：「若大軍退，司馬懿乘勢掩殺，當復如何？」孔明曰：「吾今退軍，可分
五路而退：今日先退此營。假如營內兵一千，卻掘二千灶。今日掘三千灶，明日掘四千
灶，每日退軍，添灶而行。」

　　楊儀曰：「昔孫臏擒龐涓，用添兵減灶之法；今丞相退兵，何故增灶？」孔明曰：
「司馬懿善能用兵，知吾退兵，必然追趕；心中疑吾有伏兵，定於舊營內數灶；見每日
增灶，兵又不知退與不退，則疑不敢追。吾徐徐而退，自無損兵之患。」遂傳令退軍。

　　卻說司馬懿料茍安行計停當，只待蜀兵退時，一齊掩殺。正躊躇間，忽報蜀寨空虛
，人馬皆去。懿因孔明多謀，不敢輕追，自引百餘騎前來蜀營內踏看，教軍士數灶，仍
回本寨；次日，又教軍士趕到那個營內，查點灶數。回報說：「這營內之灶，比前又增
一分。」司馬懿謂諸將曰：「吾料孔明多謀，今果添兵增灶，吾若追之，必中其計；不
如且退，再作良圖。」於是回軍不追。孔明不折一人，望成都而去。次後川口土人來報
司馬懿，說孔明退兵之時，未見添兵，只見增灶。懿仰天長歎曰：「孔明效虞詡之法，
瞞過吾也！其謀略吾不如之！」遂引大軍回洛陽。正是：棋逢敵手難相勝，將過良才不
敢驕。未知孔明回到成都，竟是如何。且看下文分解。

第一○一回：出隴上諸葛妝神，奔劍閣張郃中計

　　卻說孔明用減兵添灶之法，退兵到漢中；司馬懿恐有埋伏，不敢追趕，亦收兵回長
安去了；因此罷兵不曾折了一人。孔明大賞三軍已畢，回到成都，入見後主，奏曰：「
老臣出了祁山，欲取長安，承陛下降詔召回，不知有何大事？」後主無言可對；良久乃
曰：「朕久不見丞相之面，心甚思慕，故特詔同，別無他事。」孔明曰：「此非陛下本
心，必有奸臣讒言，言臣有異志也。」後主聞言，默然無語。孔明曰：「老臣受先帝厚
恩，誓以死報。今若內有奸邪，臣何能討賊乎？」後主曰：「朕因過聽宦官之言，一時
召丞臣相。今日茅塞方開，悔之不及矣。」孔明遂喚眾宦官究問，方知是茍安流言；急
令人補之，已投魏國去了。孔明將妄奏的宦官誅戮，餘皆廢出宮外；又深責蔣琬、費禕
等不能覺察奸邪，規諫天子。二人唯唯服罪。

　　孔明拜辭後主，復到漢中，一面發檄令李嚴應付糧草，仍運赴軍前；一面再議出師
。楊儀曰：「前數興兵，軍力疲敝，糧又不繼；今不如分兵兩班，以三個月為期；且如
二十萬之眾，只領十萬出祁山，住了三個月，卻教這十萬替回，循環相轉，使兵力不乏
。然後徐徐而進，中原可圖矣。」孔明曰：「此言正合我意。吾伐中原，非一朝一夕之
事，正當為此長久之計。」遂下令，分兵兩班，限一百日為期，循環相轉，違限者按軍
法處治。

　　建興九年春二月，孔明復出師伐魏。時魏太和五年也。魏主曹叡知孔明又伐中原，
急召司馬懿商議。懿曰：「今子丹已亡，臣願竭一人之力，剿除寇賊，以報陛下。」汝
大喜，設宴待之。次日，人報蜀兵寇急。叡即命司馬懿出師禦敵，親排鑾駕送出城外。
懿辭了魏主，逕到長安，大會諸路人馬，計議破蜀兵之策。張郃曰：「吾願引一軍去守
雍、郿，以拒蜀兵。」懿曰：「郃前軍不能獨當孔明之眾，而又分兵為前後，非勝算也
。不如留兵守上邽，餘眾悉往祁山。公肯為先鋒否？」郃大喜曰：「吾素懷忠義，欲盡
心報國，惜未遇知己；今都督肯委重任，雖萬死不辭。」

　　於是司馬懿令張郃為先鋒，總督大軍；又令郭淮守隴西諸郡。其餘眾將各分道而進
。前軍哨馬報說：「孔明率大軍望祁山進發，前部先鋒王平、張嶷，逕出陳倉，過劍閣
，由散關望斜谷而來。」司馬懿謂張郃曰：「今孔明長驅大進，必將割隴西小麥，以資
軍糧。汝可結營祁山，吾與郭淮巡略天水諸郡，以防賊兵割麥。」郃領諾，遂領四萬兵
守祁山。懿引大軍望隴西而去。

　　卻說孔明兵至祁山，安營已畢，見渭濱已有魏兵提備，乃謂諸將曰：「此必是司馬
懿也。即今營中乏糧，履遣人催促李嚴運米應付，卻只是不到。吾料隴上麥熟，可密引
兵割之。」於是留王平、張嶷、吳班、吳懿四將守祁山營，孔明自引姜維、魏延等諸將
，前到鹵城。鹵城太守素知孔明，慌忙開城出降。孔明撫慰畢，問曰：「此時何處麥熟
？」太守告曰：「隴上麥已熟。」孔明乃留張翼、馬忠守鹵城，自引諸將並三軍，望隴
上而來。

　　前軍回報說：「司馬懿引兵在此。」孔明驚曰：「此人預知吾來割麥也！」即沐浴
更衣，推過一般三輛四輪車來，車上俱要一樣粧飾。此車乃孔明在蜀中預先造下的。當
孔明下令姜維引一千軍護車，五百軍擂鼓，伏在上邽之後；馬岱在左，魏延在右，亦各
引一千軍護車，五百軍擂鼓。每一輛車，用二十四人，皂衣跣足，披髮仗劍，手執七星
皂旛，在左右推車。

　　三人各受計，引兵推車而去。孔明又令三萬軍各執鐮刀、馱繩，伺候割麥。卻選二
十四個精壯之士，各穿皂衣，披髮仗劍，簇擁四輪車，為推車使者。令關興結束做天蓬
模樣，手執七星皂旛，步行於車前。孔明端坐於上，望魏營而來。

　　哨探軍見之大驚，莫知是人是鬼，火速報知司馬懿。懿自出營視之：只見孔明簪冠
鶴氅，手搖羽扇，端坐於車上；左右二十四人，披髮仗劍；前面一人，手執皂旛。隱隱
似天神一般。懿曰：「這個又是孔明作怪也！」遂撥二千人馬分付曰：「汝等疾去，連
車帶人，盡情都捉來！」

　　魏兵領命，一齊趕來。孔明見魏兵追趕來，便教回車，遙望蜀營緩緩而行。魏兵皆
驟馬追趕，但見陰風習習，冷霧漫漫。儘力趕了一程，追之不上。各人大驚，都勒住馬
言曰：「奇怪！我等急急趕了三十里，只見在前，追之不上。如之奈何？」

　　孔明見魏兵不追，又令推車過來，朝著魏兵歇下。魏兵猶豫良久，又放馬過來。孔
明復回車慢慢而行。魏兵又趕了二十里，只見在前，不曾趕上，盡皆癡呆。孔明教回過
車，朝著魏兵，推車倒行。魏兵又欲追趕。後面司馬懿自引一軍到。傳令曰：「孔明善
會八門遁甲，能驅六丁六甲之神。此乃六甲天書內『縮地』之法也，眾軍不可追之。」

　　眾軍方勒馬回時，左勢下戰鼓大震，一彪軍殺來，懿急令兵拒之。只見暑兵隊裡二
十四人，披髮仗劍，皂衣跣足，擁出一輛四輪車；車上端坐孔明，簪冠鶴氅，手搖羽扇
。懿大驚曰：「方纔那個車上坐著孔明，趕了五十里，追之不上，如何這裡又有孔明？
怪哉！怪哉！」

　　言未畢，右勢下戰鼓又鳴，一彪軍殺來，四輪車上亦坐著一個孔明；左右亦有二十
四人，皂衣跣足，披法仗劍，擁車而來。懿心中大疑，回顧諸將曰：「此必神兵也！」
眾軍心下大亂，不敢交戰，各自奔走。

　　正行之際，忽然鼓聲大震，又一彪軍殺到：當先一輛四輪車，孔明端坐於上，左右
推車使者，同前一般。

　　魏兵無不駭然。司馬懿不知是人是鬼，又不知蜀兵多少，十分驚懼，急急引兵奔入
上邽，閉門不出。此時孔明早令三萬精兵將隴上小麥割盡，運赴鹵城打曬去了。司馬懿
在上邽城中，三日不敢出城；後見蜀兵退去，方敢令軍出哨。於路捉得一蜀兵，來見司
馬懿。懿問之。其人告曰：「某乃割麥之人，因走失馬匹，被捉前來。」懿曰：「前者
是何神兵？」答曰：「三路伏兵，皆不是孔明，乃姜維、馬岱、魏延也。每一路只有一
兵軍護車，五百兵擂鼓。只是先來誘陣的車上乃孔明也。」懿仰天長歎曰：「孔明有神
出鬼沒之機！」忽報副都督郭淮入見。懿接入禮畢。淮曰：「吾聞蜀兵不多，現在鹵
城打麥，可以擊之。」懿細言前事。淮笑曰：「只瞞過一時；今已識破，何足道哉！吾
引一軍攻其後，公引一軍攻其前，鹵城可破，孔明可擒矣。」懿從之，遂分兵兩路而來
。

　　卻說孔明引軍在鹵城打曬小麥，忽喚諸將聽令曰：「今夜敵人必來攻城。吾料鹵城
東西麥田之內，足可伏兵；誰敢為我一往？」姜維、魏延、馬岱四將出曰：「某等願往
。」孔明大喜，乃命姜維、魏延各引二千兵，伏於東南西北兩處；馬岱、馬忠各引二千
兵伏在西南東北兩處：「只聽砲響，四角一齊殺來。」四將引兵，受計去了。孔明自引
百餘人，各帶火砲出城，伏在麥田之內。

　　卻說司馬懿引兵逕到鹵城下，日已昏黑，乃謂諸將曰：「若白日進兵，城中必有準
備；今可乘夜晚攻之。此處城低壕淺，可便打破。」遂屯兵城外。一更時分，郭淮亦引
兵來。兩下合兵，一聲鼓響，把鹵城四面圍得鐵桶相似。城上萬弩齊發，矢石如雨，魏
兵不敢前進。忽然魏軍中信砲連聲，三軍大驚，又不知何處兵來。

　　淮令人去麥田搜時，四角上火光沖天，喊聲大震，四路蜀兵，一齊殺至；鹵城四門
大開，城內兵殺出；裏應外合，大殺一陣，魏兵死者無數。司馬懿引敗兵奮死突出重圍
，占住了山頭；郭淮亦引敗兵奔到山後紮住。孔明入城，令四將於四角上安營。

　　郭淮告司馬懿曰：「今與蜀兵相持許久，無策可退；目下又被殺了一陣，折傷三千
餘人；若不早圖，日後難退矣。」懿曰：「當復如何？」淮曰：「可發檄文調雍、涼人
馬併力剿殺。吾願引軍襲劍閣，截其歸路，使彼糧草不通，三軍慌亂。那時乘勢擊之，
敵可滅矣。」懿從之，及發檄文星夜往雍、涼調撥人馬。不一日，大將孫禮引諸郡人馬
到。懿即令孫禮約會郭淮去襲劍閣。

　　卻說孔明在鹵城相拒日久，不見魏兵出戰，乃喚馬岱、姜維入城聽令曰：「今魏兵
守住山險，不與吾戰，一者料吾麥盡無糧，二者令兵去襲劍閣，斷吾糧道也。汝二人各
引一萬軍先去守住險要，魏兵見有準備，自然退去。」二人引兵去了。長史楊儀入帳告
曰：「向者丞相令大兵一百日一換，今已限足，漢中兵已出川口，前路公文已到，只待
會兵交換；現存八萬軍，內四萬該與換班。」孔明曰：「既有令，便教速行。」

　　眾軍聞知，各各收拾起程。忽報孫禮引雍、涼人馬二十萬來助戰，去襲取劍閣，司
馬懿自引兵來攻鹵城了。蜀兵無不驚駭。楊儀入告孔明曰：「魏兵來得甚急，丞相可將
換班軍且留下退敵，待新來兵到，然後換之。」孔明曰：「不可。吾用兵命將，以信為
本。既有令在先，豈可失信？且蜀兵應去者，皆準備歸計，其父母妻子依扉而望；吾今
便有大難，決不留他。」即傳令教應去之兵，當日便行。

　　眾軍聞之，皆大呼曰：「丞相如此施恩，我等願且不回，各捨一命，大殺魏兵，以
報丞相！」孔明曰：「爾等應該還家，豈可復留於此？」眾軍皆欲出戰，不願回家。孔
明曰：「汝等既要與我出戰，可出城安營，待魏兵到，莫待他息喘，便急攻之：此以逸
待勞之法也。」眾兵領命，各執兵器，懽喜出城，列陣而待。

　　卻說西涼人馬倍道而來，走的人馬困乏；方欲下營歇息，被蜀兵一擁而進，一人人
奮勇，將銳兵驍，雍、涼兵抵敵不住，望後便退。蜀兵奮力追殺，殺得那雍、涼兵屍橫
遍野，血流成渠。孔明出城，收聚得勝之兵，入城賞勞，忽報永安李嚴有書告急。孔明
大驚，拆封視之。書云：「近聞東吳令人入洛陽，與魏連和。魏令吳代蜀，幸吳尚未起
兵。今嚴探知消息，伏望丞相早作良圖。」

　　孔明覽畢，甚是驚疑，乃聚眾將曰：「若東吳興兵寇蜀，吾須緊速回也。」即傳令
，教祁山大寨人馬，且退回西川；「司馬懿知吾屯軍在此，必不敢追趕。」於是王平、
張嶷、吳班、吳懿，分兵兩路，徐徐退入西川去了。

　　張郃見蜀兵退去，恐有計策，不敢來追，乃引兵來見司馬懿曰：「今蜀兵退去，不
知何意？」懿曰：「孔明詭計極多，不可輕動。不如堅守，待他糧盡，自然退去。」大
將魏平出曰：「蜀兵拔祁山之營而退，正可乘勝追之。都督按兵不動，畏蜀如虎，奈天
下笑何？」懿堅執不從。

　　卻說孔明知祁山兵已回，遂喚馬忠、楊儀入帳，授以密計，先引一萬弓弩手，去劍
閣木門道，兩下埋伏；若魏兵追到，聽吾砲響，急滾下木石，先截其去路，兩頭一齊射
之。二人引兵去了。又喚魏延、關興引兵斷後，城上四面遍插旌旗，城內亂堆柴草，虛
放煙火。大兵盡望木門道而去。

　　魏營巡哨兵來報司馬懿曰：「蜀兵大隊已退，但不知城中還有多少兵？」懿自往視
之，見城上插旗，城中煙起，笑曰：「此乃空城也。」令人探之，果是空城。懿大喜曰
：「孔明已退，誰敢追之？」先鋒張郃曰：「吾願往。」懿阻曰：「公性急躁，不可去
。」郃曰：「都督出關之時，命吾為先鋒；今日正是立功之際，卻不用吾，何也？」懿
曰：「蜀兵退去，險阻處必有埋伏，須十分仔細，方可追之。」郃曰：「吾已知得，不
必挂慮。」懿曰：「公自欲去，莫要追悔。」郃曰：「大丈夫捨身報國，雖萬死無恨。
」懿曰：「公既堅執要去，可引五千兵先行；卻教魏平引二萬馬步兵後行，以防埋伏。
吾自引三千兵隨後接應。」

　　張郃領命，引兵火速追趕。行到三十餘里，忽然背後喊聲大震，樹林內閃出一彪軍
，為首大將，橫刀勒馬大叫曰：「賊將引兵那裡去！」郃回頭視之：乃魏延也。郃大怒
，回馬交鋒。不十合，延詐敗而走。郃又追趕三十餘里，勒馬回顧，全無伏兵，又策馬
前追。方轉過山坡，忽又喊聲大起，一彪軍擁出，為首大將，乃關興也，橫刀勒馬大叫
曰：「張郃休走！有吾在此！」郃就拍馬交鋒。不十合，興撥馬便走。郃隨後追之。趕
到一密林內，郃心疑，令人四下哨探，並無伏兵；於是放心又趕。

　　不想魏延又抄在前面；郃又與戰十餘合。延又敗走。郃憤怒趕來，又被關興抄在前
面，截住去路。郃大怒，撥馬交鋒。戰不十合，蜀兵盡棄衣甲物件，塞滿道路。魏兵皆
下馬爭取。延、興二人，輪流交戰。張郃奮勇追趕。看看天晚，趕到木門道口，魏延撥
回馬，高聲大罵曰：「張郃逆賊！吾不與汝相拒！汝只顧趕來！吾今與汝決一死戰！」
郃十分忿怒，挺槍驟馬，直取魏延。延揮刀來迎，戰不十合，延大敗，棄盡衣甲、頭盔
、匹馬，引敗兵望木門道中而走。

　　張郃殺的性起，又見魏延大敗而逃，乃驟馬趕來。此時天色昏黑，一聲砲響，山上
火光沖天，大石亂柴滾將下來，阻截去路。郃大驚曰：「我中計矣！」急回馬時，背後
已被木石塞滿了歸路，中間只有一段空地，兩傍皆是峭壁，郃進退無路。忽一梆子響，
兩下萬弩齊發，將張郃并百餘個部將皆射死於木門道中。後人有詩曰：

　　伏弩齊飛萬點星，木門道上射雄兵。至今劍閣行人過，猶說軍師舊日名。

　　卻說張郃已死，隨後魏兵追到，見塞了道路，已知張郃中計。眾軍勒回馬急退。忽
聽的山頭上大叫曰：「諸葛丞相在此！」眾軍仰視，只見孔明立於火光之中，指眾軍而
言曰：「吾今日圍獵，欲射一『馬』，誤中一『獐』。汝各人安心而去，上覆仲達，早
晚必為吾所擒矣。」

　　魏兵回見司馬懿，細告前事。懿悲傷不已，仰天歎曰：「張雋義身死，吾之過也！
」乃收兵回洛陽。魏主聞張郃死，揮淚歎息，令人收其屍，厚葬之。

　　卻說孔明入漢中，欲歸成都見後主。都護李嚴妄奏後主曰：「臣已備辦軍糧，行將
運赴丞相軍前，不知丞相何故忽然班師。」後主聞奏，即命尚書費禕入漢中，見孔明，
問班師之故。禕至漢中宣後主之意。孔明大驚曰：「李嚴發書告急，說東吳將興兵寇川
，因此班師。」費禕曰：「李嚴奏稱軍糧已辦，丞相無故回師，天子因此命某來問耳。
」

　　孔明大怒，令人訪察：乃是李嚴因軍糧不濟，怕丞相見罪，故發書取回，卻又妄奏
天子，遮飾已過。孔明大怒曰：「匹夫為一己之故，廢國家大事！」令人召至，欲斬之
。費禕勸曰：「丞相念先帝託孤之意，姑且寬恕。」孔明從之。費禕即具表啟奏天子。
後主覽表，勃然大怒，叱武士推出李嚴斬之。參軍蔣琬出班奏曰：「李嚴乃先帝託孤之
臣，望乞恩寬恕。」

　　後主從之，即謫為庶人，徙於梓潼郡閒往。孔明回到成都，用李嚴子李豐為長史；
積草屯糧，講陣論武，整治軍器，存恤將士：三年然後出征。兩川人民軍士，皆仰其恩
德。光陰荏苒，不覺三年：時建興十二年春二月。孔明入朝奏曰：「臣今存恤軍士，已
經三年。糧草豐足，軍器完備，人馬雄壯：可以伐魏。今番若不掃清奸黨、恢復中原，
誓不見陛下也！」後主曰：「方今已成鼎足之勢，吳、魏不曾入寇，相父何不安享太平
？」孔明曰：「臣受天帝知遇之恩，夢寐之間，未嘗不設伐魏之策。竭力盡中，為陛下
克復中原，重興漢室：臣之願也。」言未畢，班部中一人出曰：「丞相不可興兵。」眾
視之：乃譙周也。正是：午侯盡瘁惟憂國，太史知機又論天。未知譙周有何議論，且看
下文分解。

第一○二回：司馬懿戰北原渭橋，諸葛亮造木牛流馬

　　卻說譙周官居太史，頗明天文﹔見孔明又欲出師，入奏後主曰：「臣今職掌司天台
，但有禍福，不可不奏。近有群鳥數萬，自南飛來，投於漢水而死，此不祥之兆。臣又
觀天文，見奎星躔於太白之分，盛氣在北，不利伐魏。又成都人民，皆聞柏樹夜哭。─
─有此數般災異，丞相只宜謹守，不可妄動。」

　　孔明曰：「吾受先帝託孤之重，當竭力討賊，豈可以虛妄之妖氛，而廢國家大事耶
？」遂命有司設太牢祭於昭烈之廟，涕泣拜告曰：「臣亮五出祁山，未得寸土，負罪非
輕！今臣復統全部，再出祁山，誓竭力盡心，剿滅漢賊，恢復中原，鞠躬盡瘁，死而後
已！」

　　祭畢，拜辭後主，星夜至漢中，聚集諸將，商議出師。忽報關興病亡。孔明放聲大
哭，昏倒於地，半晌方甦。眾將再三勸解，孔明嘆曰：「可憐忠義之人，天不與以壽！
我今番出師，又少一員大將也！」後人有詩嘆曰：

　　生死人常理，蜉蝣一樣空。但存忠孝節，何必壽喬松？

　　孔明引蜀兵三十四萬，分五路而進，令姜維、魏延為先鋒，皆出祁山取齊﹔令李恢
先運糧草于斜谷道口伺候。

　　卻說魏國因舊歲有青龍自摩坡井內而出，改為青龍元年。此時乃青龍二年春二月也
。近臣奏曰：「邊官飛報，蜀兵三十餘萬，分五路復出祁山。」

　　魏主曹叡大驚，急召司馬懿至，謂曰：「蜀人三年未曾入寇﹔今諸葛亮又出祁山，
如之奈何？”懿奏曰：「臣夜觀天象，見中原旺氣正盛，奎星犯太白，不利於西川。今
孔明自負才智，逆天而行，乃自取敗亡也。臣托陛下洪福，當往破之。但願保四人同去
。」

　　叡曰：「卿保何人？」懿曰：「夏侯淵有四子：長名霸，字仲權﹔次名威，字季權
﹔三名惠，字雅權﹔四名和，字義權。霸，威二人，弓馬熟嫻﹔惠，和二人，諳知韜略
：此四人常欲為父報仇。臣今保夏侯霸、夏侯威為左右先鋒，夏侯惠、夏侯和為行軍司
馬，共贊軍機，以退蜀兵。」

　　叡曰：「向者夏侯楙駙馬違誤軍機，失陷了許多人馬，至今羞慚不回。今此四人，
亦與楙同否？」懿曰：“此四人非楙之比也。」

　　叡乃從其請，即命司馬懿為大都督，凡將士悉聽量才委用，各處兵馬皆聽調遣。懿
受命，辭朝出城。叡又以手詔賜懿曰：卿到渭濱，宜堅壁固守，勿與交鋒。蜀兵不得志
，必詐退誘敵，卿慎勿追。待彼糧盡，必將自走，然后乘虛攻之，則取勝不難，亦免軍
馬疲勞之苦：計莫善此也。

　　司馬懿頓首受詔，即日到長安，聚集各處軍馬共四十萬，皆來渭濱下寨﹔又撥五萬
軍，於渭水上搭起九座浮橋，令先鋒夏侯霸、夏侯威過渭水安營﹔又於大營之后東原，
築起一城，以防不虞。

　　懿正與眾將商議間，忽報郭淮、孫禮來見。懿引入，禮畢，淮曰：「今蜀兵悉在祁
山，倘跨渭登原，接連北山，阻絕隴道，大可虞也。」懿曰：「所言甚善。公可就總督
隴西軍馬，據北原下寨，深溝高壘，按兵不動﹔只待彼糧盡，方可攻之。”郭淮、孫禮
領命，引兵下寨去了。

　　卻說孔明方出祁山，下五個大寨，按左右中前後﹔自斜谷直至劍閣，一連又下十四
個大寨，分屯軍馬，以為久計。每日令人巡哨。忽報郭淮、孫禮領隴西之兵，於北原下
寨。孔明謂諸將曰：「魏兵於北原安營者，懼吾取此路，阻絕隴道也。吾今虛攻北原，
卻暗取渭濱。令人紮木筏百餘隻，上載草把，選慣熟水手五千人駕之。我夤夜只攻北原
，司馬懿必引兵來救。彼若少敗，我把後軍先渡過岸去，然後把軍下於筏中，休要上岸
，順水取浮橋放火燒斷，以攻其後。吾自引一軍去取前營之門。若得渭水之南，則進兵
不難矣。」諸將遵令而行。

　　早有巡哨軍飛報司馬懿。懿喚諸將議曰：「孔明如此設施，其中必有計：彼以取北
原為名，順水來燒浮橋，亂吾後，卻攻吾前也。」即傳令與夏侯霸、夏侯威曰：「若聽
得北原發喊，便提兵於渭水南山之中，待蜀兵至擊之。」又令張虎、樂（左糸右林），
引二千弓弩手伏於渭水浮橋北岸：「若蜀兵乘木筏順水而來，可一齊射之，休令近橋。
」又傳令郭淮、孫禮曰：「孔明來北原暗渡渭水，汝新立之營，人馬不多，可盡伏於半
路。若蜀兵午後渡水，黃昏時分，必來攻汝。汝詐敗而走，蜀兵必追。汝等皆以弓弩射
之。吾水陸並進。若蜀兵大至，只看我指揮擊之。”各處下令已畢，又令二子──司馬
師、司馬昭，──引兵救應前營。懿自引一軍救北原。

　　卻說孔明令魏延、馬岱引兵渡渭水攻北原﹔令吳班、吳懿引木筏兵去燒浮橋﹔令王
平、張嶷為前隊，姜維、馬忠為中隊，廖化、張翼為後隊：分兵三路，去攻渭水旱營。
是日午時，人馬離大寨，盡渡渭水，列成陣勢，緩緩而行。

　　卻說魏延、馬岱將近北原，天色已昏。孫禮哨見，便棄營而走。魏延知有準備，急
退軍時，四下喊聲大震：左有司馬懿，右有郭淮，兩路兵殺來。魏延、馬岱奮力殺出，
蜀兵多半落於水中，餘眾奔逃無路。幸得吳懿兵殺來，救了敗兵過岸拒住。吳班分一半
兵撐筏順水來燒浮橋，卻被張虎、樂（左糸右林）在岸上亂箭射住。吳班中箭落水而死
。餘軍赴水逃命，木筏盡被魏兵奪去。

　　王平、張嶷，此時不知北原兵敗，直奔到魏營，已有二更天氣，只聽得喊聲四起。
王平謂張嶷曰：「軍馬攻打北原，未知勝負。渭南之寨，現在面前，如何不見一個魏兵
？莫非司馬懿知道了，先作準備也？我等且看浮橋火起，方可進兵。」

　　二人勒住軍馬，忽背後一騎馬來報，說：「丞相教軍馬急回。北原兵，浮橋兵，俱
失了。」王平、張嶷大驚，急退軍時，卻被魏兵抄在背後，一聲炮響，一齊殺來，火光
沖天。王平、張嶷引兵相迎，兩軍混戰一場。平、嶷二人奮力殺出，蜀兵折傷大半。孔
明回到祁山大寨，收聚殘兵，約折了萬餘人，心中憂悶。

　　忽報費褘自成都來見丞相。孔明請入。費褘禮畢，孔明曰：「吾有一書，正欲煩公
去東吳投遞，不知肯去否？」褘曰：「丞相之命，豈敢推辭？」孔明即修書付費褘去了
。褘持書逕到建業，入見吳主孫權，呈上孔明之書。權拆視之，其略曰：漢室不幸，王
綱失紀，曹賊篡逆，蔓延及今。亮受昭烈皇帝寄托之重，敢不竭力盡心？今大兵已會於
祁山，狂寇將亡於渭水。伏望陛下念同盟之義，命將北征，共取中原，同分天下。書不
盡言，萬希聖聰！

　　權覽畢，大喜，乃謂費褘曰：「朕久欲興兵，未得會合孔明。今既有書到，即日朕
自興兵，入居巢門，取魏新城﹔再令陸遜、諸葛瑾等屯兵於江夏沔口取襄陽﹔孫韶、張
承等出兵廣陵取淮陽等處：三路一齊進軍，共三十萬，（左克右寸）日興師。」費褘拜
謝曰：「誠如此，則中原不日自破矣！」

　　權設宴款待費褘。飲宴間，權問曰：「丞相軍前，用誰當先破敵？」褘曰：“魏延
為首。”權笑曰：“此人勇有餘，而心不正。若一朝無孔明，彼必為禍。孔明豈未知耶
？」褘曰：「陛下之言極當！臣今歸去，即當以此言告孔明。」遂拜辭孫權，回到祁山
，見了孔明，具言吳主起大兵三十萬，御駕親征，兵分三路而進。孔明又問曰：「吳主
別有所言否？」費褘將論魏延之語告之。孔明歎曰：「真聰明之主也！吾非不知此人。
為惜其勇，故用之耳。」褘曰：「丞相早宜區處。」孔明曰：「吾自有法。」

　　褘辭別孔明，自回成都。孔明正與諸將商議征進，忽報有魏將來投降。孔明喚入問
之，答曰：「「某乃魏國偏將鄭文也。近與秦朗同領人馬，聽司馬懿調用。不料司馬懿
徇私偏向，加秦朗為前將軍，而視文如草芥，因此不平，特來投降丞相。望賜收錄。」

　　言未已，人報秦朗引兵在寨外，單搦鄭文交戰。孔明曰：「此人武藝比汝若何？」
鄭文曰：「某當立斬之。」孔明曰：「汝若先殺秦朗，吾方不疑。」鄭文欣然上馬出營
，與秦朗交戰。孔明親自出營視之。只見秦朗挺槍大罵曰：「反賊盜我戰馬來此，可早
早還我！」言訖，直取鄭文。文拍馬舞刀相迎，只一合，斬秦朗於馬下。魏兵各自逃走
。鄭文提首級入營。

　　孔明回到帳中坐定，喚鄭文至，勃然大怒，叱左右推出斬之。鄭文曰：「小將無罪
！」孔明曰：“吾向識秦朗﹔汝今斬者，並非秦朗。安敢欺我！」文拜告曰：「此實秦
朗之弟秦明也。」孔明笑曰：「司馬懿令汝來詐降，於中取事，卻如何瞞得我過！若不
實說，必然斬汝！」

　　鄭文只得訴告其實是詐降，泣求免死。孔明曰：「汝既求生，可修書一封，教司馬
懿自來劫營，吾便饒汝性命。若捉住司馬懿，便是汝之功，還當重用。」鄭文只得寫了
一書，呈與孔明。孔明令將鄭文監下。樊建問曰：「丞相何以知此人詐降？」孔明曰：
「司馬懿不輕用人。若加秦朗為前將軍，必武藝高強﹔今與鄭文交馬只一合便為文所殺
，必不是秦朗也。以故知其詐也。」

　　眾皆拜服。孔明選一舌辨軍士，附耳分付如此如此。軍士領命，持書逕來魏寨，求
見司馬懿。懿喚入拆書看畢，問曰：「汝何人也？」答曰：「某乃中原人，流落蜀中。
鄭文與某同鄉。今孔明因鄭文有功，用為先鋒。鄭文特托某來獻書，約於明日晚間，舉
火為號，望乞都督親提大軍前來劫寨，鄭文在內為應。」

　　司馬懿反覆詰問，又將來書仔細檢看，果然是實﹔即賜軍士酒食，分付曰：「本日
二更為期，我自來劫寨。大事若成，必重用汝。」軍士拜別，回到本寨告知孔明。孔明
仗劍步罡，禱祝已畢，喚王平、張嶷分付如此如此﹔又喚馬忠、馬岱分付如此如此﹔又
喚魏延分付如此如此。孔明自引數十人，坐於高山之上，指揮眾軍。

　　卻說司馬懿見了鄭文之書，便欲引二子提大兵來劫蜀寨。長子司馬師諫曰：「父親
何故據片紙而親入重地？倘有疏虞，如之奈何？不如令別將先去，父親為後應，可也。
」懿從之，遂令秦朗引一萬兵，去劫蜀寨，懿自引兵接應。是夜初更，風清月朗﹔將及
二更時分，忽然陰雲四合，黑氣漫空，對面不見。懿大喜曰：「天使我成功也！」

　　於是人盡銜枚，馬皆勒口，長驅大進。秦朗當先，引一萬兵直殺入蜀寨中，並不見
一人。朗知中計，忙叫退兵。四下火把齊明，喊聲震地：左有王平、張嶷，右有馬岱、
馬忠，兩路兵殺來。秦朗死戰，不能得出。背後司馬懿見蜀寨火光沖天，喊聲不絕，又
不知魏兵勝負，只顧催兵接應，望火光中殺來。忽然一聲喊起，，火炮震地，鼓角喧天
：左有魏延，右有姜維，兩路兵殺來。魏兵大敗，十傷八九，四散逃奔。

　　此時秦朗所引一萬兵，都被蜀兵圍住，箭如飛蝗。秦朗死於亂軍之中。司馬懿引敗
兵奔入本寨。三更以後，天復清朗。孔明在山頭上鳴金收軍。原來二更時陰雲四合，乃
孔明用遁甲之法﹔後收兵已了，天復清朗，乃孔明驅六丁六甲掃蕩浮雲也。

　　當下孔明得勝回營內，命將鄭文斬了，再議取渭南之策。每日令兵搦戰，魏軍只不
出來。孔明自乘小車，來祁山前渭水東西踏看地理。忽到一谷口，見其形如葫蘆之狀，
內中可容千餘人﹔兩山又合一谷，可容四五百人﹔背後兩山環抱，只可通一人一騎。孔
明看了，心中大喜，問鄉導官曰：「此谷何名？」答曰：「此名上方谷，又名葫蘆谷」
。

　　孔明回到帳中，喚裨將杜叡、胡忠二人，附耳授以密計。令喚集隨軍匠作一千餘人
，入葫蘆谷中，製造「木牛流馬」應用﹔又令馬岱領五百兵守住谷口。孔明囑馬岱曰：
「匠作人等，不許放出﹔外人不許放入。吾還不時自來點視。捉司馬懿之計，只在此舉
。切不可走漏消息。」馬岱受命而去。杜叡等二人在谷中監督匠作，依法製造。孔明每
日自來指示。

　　忽一日，長史楊儀入告曰：「即今糧米皆在劍閣，人夫牛馬，搬運不便，如之奈何
？」孔明笑曰：「吾已運謀多時也。前者所積木料，並西川收買下的大木，教人製造木
牛流馬，搬運糧米，甚是便利。牛馬皆不食水，可以搬運晝夜不絕。」眾皆驚曰：「自
古及今，未聞有『木牛流馬』之事。不知丞相有何妙法，造此奇物？」孔明曰：「吾已
令人依法製造，尚未完備。吾今先將造木牛流馬之法，尺寸方圓，長短闊狹，開寫明白
，汝等視之。」眾皆大喜。孔明即手書一紙，付眾觀看。眾將環繞而視。其造木牛之法
云：

　　方腹曲脛，一腳四足﹔頭入領中，舌著于腹。載多而行少：獨行者數十里，群行者
三十里。曲者為牛頭，雙者為牛足，橫者為牛領，轉者為牛腳，覆者為牛背，方者為牛
腹，垂者為牛舌，曲者為牛肋，刻者為牛齒，立者為牛角，細者為牛鞅，攝者為牛鞦（
左革右由）。牛御雙轅，人行六尺，牛行四步。人不大勞，牛不飲食。

　　造流馬之法云：

　　肋長三尺五寸，廣三寸，厚二寸五分；左右同前。前軸孔分墨去頭四寸，徑中二寸
。前腳孔分墨去頭四寸五分，長一寸五分，廣一寸。杠孔去前腳孔分墨三寸七分，孔長
二寸，廣一寸。後軸孔去前杠分墨一尺五寸，大小與前同。後腳孔分墨一寸二分去后軸
孔三寸五分，大小與前同。后杠孔去后腳孔分墨二寸七分，后載克去後杠孔分墨四寸五
分。前杠長一尺八寸，廣二寸，厚一寸五分。後杠與等。板方囊二枚，厚八分，長二尺
七寸，高一尺六寸五分，廣一尺六寸：每枚受米二斛三斗。從上杠孔去肋下七寸：前后
同。上杠孔去下杠孔分墨一尺三寸，孔長一寸五分，廣七分：八孔同。前後四腳廣二寸
，厚一寸五分。形制如象，軒長四寸，徑面四寸三分。孔徑中三腳杠，長二尺一寸，廣
一寸五分，厚一寸四分。

　　眾將看了一遍，皆拜伏曰：「丞相真神人也！」過了數日，木牛流馬皆造完備，宛
然如活者一般﹔上山下嶺，皆盡其便。眾軍見之，無不欣喜。孔明令右將軍高翔，引一
千兵駕著木牛流馬，自劍閣直抵祁山大寨，往來搬運糧草，供給蜀兵之用。後人有詩贊
曰：

　　劍閣險峻驅流馬，斜谷崎嶇駕木牛。後世若能行此法，轉輸安得使人愁？

　　卻說司馬懿正憂悶間，忽哨馬報說：「蜀兵用木牛流馬轉運糧草。人不大勞，牛馬
不食。」懿大驚曰：「吾所以堅守不出者，為彼糧草不能接濟，欲待其自斃耳。今用此
法，必為久遠之計，不思退矣。如之奈何？」急喚張虎、樂（左糸右林）二人分付曰：
「汝二人各引五百軍，從斜谷小路抄出﹔待蜀兵驅過木牛流馬，任他過盡，一齊殺出﹔
不可多搶，只搶三五匹便回。」

　　二人領命，各引五百兵，扮作蜀兵，夜間偷過小路，伏在谷中，果見高翔引兵驅木
牛流馬而來。將次過盡，兩邊一齊鼓噪殺出。蜀兵措手不及，棄下數匹，張虎、樂（左
糸右林）歡喜，驅回本寨。司馬懿看了，果然如活的一般，乃大喜曰：「汝會用此法，
難道我不會用！」便令巧匠百餘人，當面拆開，分付依其尺寸長短厚薄之法，一樣製造
木牛流馬。不消半月，造成二千餘只，與孔明所造者一般法則，亦能奔走。遂令鎮遠將
軍岑威，引一千軍驅木牛流馬，去隴西搬運糧草，往來不絕。魏營軍將，無不歡喜。

　　卻說高翔回見孔明，說魏兵搶奪木牛流馬各五六匹去了。孔明笑曰：「吾正要他搶
去。──我只費了幾匹木牛流馬，卻不久便得軍中許多資助也。」諸將問曰：「丞相何
以知之？」孔明曰：「司馬懿見了木牛流馬，必然仿我法度，一樣製造。那時我又有計
策。」

　　數日後，人報魏軍也會造木牛流馬，往隴西搬運糧草。孔明大喜曰：「不出吾之算
也。」便喚王平分付曰：「汝引一千兵，扮作魏兵，星夜偷過北原，只說是巡糧軍，混
入彼運糧軍中，將運糧之人，盡皆殺散﹔卻驅木牛流馬而回，逕奔過北原來。此處必有
魏兵追趕，汝便將木牛流馬口內舌頭扭轉過來，牛馬就不能行動，汝等竟棄之而走。背
後魏兵趕到，牽拽不動，扛抬不去。吾再有兵到，汝卻回身再將牛馬舌扭過來，長驅大
行。魏兵必疑為怪也」

　　王平受計引兵而去。孔明又喚張嶷分付曰：「汝引五百兵，都扮作六丁六甲神兵，
鬼頭獸身，用五彩塗面，妝作種種怪異之狀﹔一手執繡旗，一手仗寶劍﹔身挂葫蘆，內
藏煙火之物，伏於山旁。待木牛流馬到時，放起煙火，一齊擁出，放出煙火，驅牛馬而
行。魏兵見之，必疑是神鬼，不敢來追趕。」

　　張嶷受計引兵而去。孔明又喚姜維、魏延分付曰：「汝二人同引一萬兵，去北原寨
口接應木牛流馬，以防交戰。」又喚廖化、張翼分付曰：「汝二人引五千兵，去斷司馬
懿來路。」又喚馬忠、馬岱分付曰：「汝二人引二千兵去渭南搦戰。」六人各各領令而
去。

　　且說魏將岑威引軍驅木牛流馬，裝載糧米，正行之間，忽報前面有兵巡糧。岑威令
人哨探，果是魏兵，遂放心前進。兩軍合在一處。忽然喊聲大震，蜀兵就本隊里殺起，
大呼：「蜀中大將王平在此！」魏兵措手不及，被蜀兵殺死大半。岑威引敗兵抵敵，被
王平一刀斬了，余皆潰散。王平引兵盡驅木牛流馬而回。敗兵飛奔報入北原寨內。郭淮
聞軍糧被劫，疾忙引軍來救。王平令兵扭轉木牛流馬舌頭，皆棄于道上，且戰且走。郭
淮教且莫追，只驅回木牛流馬。眾軍一齊驅趕，卻那裡驅趕得動？郭淮心中疑惑。

　　正無奈何，忽鼓角喧天，喊聲四起，兩路兵殺來，乃姜維、魏延也。王平復引兵殺
回。三路夾攻，郭淮大敗而走。王平令軍士將牛馬舌頭，重復扭轉，驅趕而行。郭淮望
見，方欲回兵再追，只見山後煙云突起，一隊神兵擁出，一個個手執旗劍，怪異之狀，
驅駕木牛流馬如風擁而去。郭淮大驚曰：「此必神助也！」眾軍見了，無不驚畏，不敢
追趕。

　　卻說司馬懿聞北原兵敗，急自引軍來救。方到半路，忽一聲炮響，兩路兵自險峻處
殺出，喊聲震地。旗上大書：「漢將張翼，廖化」。司馬懿見了大驚。魏軍著慌，各自
逃竄。正是：路逢神將糧遭劫，身遇奇兵命又危。未知究竟如何，且看下文分解。

第一○三回：上方谷司馬受困，五丈原諸葛禳星

　　卻說司馬懿被張翼、廖化一陣殺敗，匹馬單鎗，望密林間而走，張翼收住後軍,廖
化當先追趕。看看趕上，懿著慌遶樹而轉。化一刀砍去，正砍在樹上，及拔出刀時,懿
已走出林外。廖化隨後趕出，卻不知去向，但見樹林之東，落下金盔一個。廖化取盔捎
在馬上，一直望東追趕。原來司馬懿把金盔棄於林東,卻反向西走去了。

　　廖化追了一程，不見蹤跡，奔出谷口，遇見姜維。同回寨見孔明。張嶷早驅木牛流
馬到寨。交割已畢，獲糧萬餘石。廖化獻上金盔，錄為頭功。魏延心中不悅，口出怨言
，孔明只做不知。

　　且說司馬懿逃回寨中，心甚惱悶。忽使命齎詔至，言東吳三路入寇，朝廷正議命將
抵敵，令懿等堅守忽戰。懿受命已畢，深溝高壘，堅守不出。

　　卻說曹叡聞孫權分兵三路而來，亦起兵三路迎之：命劉劭引兵救江夏，田豫引兵救
襄陽，叡自與滿寵率大軍救合淝。滿寵先引一軍至巢湖口，望見東岸戰船無數，旌旗整
肅。寵入軍中秦魏主曰：「吳人必輕我遠來，未曾隄備今夜可乘虛劫其水寨必得全勝。
」魏主曰：「汝言正合朕意。」即令驍將張球領五千兵,各帶火具,從湖口攻之;滿寵引
兵五千，從東岸攻之。

　　是夜二更時分，張球、滿寵，各引軍悄悄望湖口進發﹔將近水寨，一齊吶喊刷殺入
。吳兵慌亂，不戰而走﹔被魏軍四下舉火，燒毀戰船、糧草、器具不計其數。諸葛瑾率
敗兵逃走沔口。魏兵大勝而回。

　　次日，哨軍報知陸遜。遜集諸將議曰：「吾當作表申奏主上，請撤新城之圍，以兵
斷魏軍歸路，吾率眾攻其前，彼首尾不敵，一鼓可破也。」

　　眾服其言。陸遜即具表,遺一小校密地齎往新城。小校領命，齎看表文，行至渡口
，不期被魏軍伏路的捉住，解赴軍中見魏主曹叡。叡搜出陸遜表文，覽畢，歎曰：「東
吳陸遜，真妙算也許！」遂命將吳卒監下，命劉劭謹防孫權後兵。

　　卻說諸葛瑾大敗一陣，又值暑天，人馬多生疾病;乃修書一封，令人轉達陸遜,議欲
撤兵還國。遜看書畢，謂來人曰：「拜上將軍;吾自有主意。」使者回報諸葛瑾。瑾問
：「陸將軍作何舉動？」使者曰：「但見陸將軍催督眾人於營外種荳菽，自與諸將在轅
門射戲。」

　　瑾大驚，親自往陸遜營中，與遜相見;問曰：「今曹叡親來，兵勢甚盛，都督何以
禦之？」遜日：「吾前遣人奏表於主上，不料為敵人所獲。機謀既洩，彼必知備;與戰
無益，不如且退。己差人奉表約主上緩緩退兵矣。」瑾日：「都督既有此意，即宜速退
,何又遲延？」遜曰：「吾軍欲退，當徐徐而動。今若退兵，魏人必乘勢追趕;此取敗之
道也。足下宜先督戰船詐為拒敵之意。吾悉以人軍向襄陽而進，為疑敵之計，然後徐徐
退歸江東，魏兵自不敢近耳。」瑾依其計，遜辭歸本營，整頓船隻，預備起行。陸遜整
肅部伍，張揚聲勢，望襄陽進發。

　　早有細作報知魏主，說吳兵已動，須用隄防。魏將聞之，皆要出戰。魏主素知陸遜
之才，諭眾將曰：「陸遜有謀，莫非用誘敵之計，不可輕動。」眾將乃止。數日後，哨
卒來報說：「東吳三路兵馬皆退矣。」魏主未信，再令人探之，回報果然盡退。魏主嘆
曰：「陸遜用兵，不亞孫吳，東南未可平也。」遂飭諸將，各守險要，自引大軍屯合淝
，以伺其變。

　　卻說孔明在祁山，欲為久駐之計，乃令蜀兵與魏民相雜種田：軍一分，民二分，並
不侵犯，魏民皆安心樂業。司馬師入告其父曰：「蜀兵劫去我許多糧米，今又令蜀兵與
我民相雜屯田於渭濱以為久計：似此真為國家大患。父親何不與孔明約期大戰一場，以
決雌雄？」懿曰：「吾奉旨堅守，不可輕動。」

　　正議間，忽報魏延將著元帥前日所失金盃，前來罵戰。眾將忿怒，俱欲出戰。懿笑
曰：「聖人云：『小不忍則亂大謀。』但堅守為上。」諸將依令不出。魏延辱罵良久方
回。

　　孔明見司馬懿不肯出戰，乃密令馬岱造成木柵，營中掘下深塹，多積乾柴引火之物
;周圍山上，多用柴草虛搭窩鋪，內外皆伏地雷。置備停當，孔明附耳囑之曰：「可將
葫蘆谷後路塞斷，暗伏兵於谷中。若司馬懿追到，任他入谷，便將地雷乾柴一齊放起火
來。」又令軍士畫舉七星號帶於谷口，夜設七盞明燈於山上，以為暗號。

　　馬岱受計引兵而去。孔明又喚魏延吩咐曰：「汝可引五百兵去魏寨討戰，務要誘司
馬懿出戰。不可取勝，只可詐敗。懿必追趕，汝卻望七星旗處而入;若是夜間，則望七
盞燈處而走。只要引得司馬懿入葫蘆谷內，吾自有擒之之計。」

　　魏延受計，引兵而去。孔明又喚高翔吩咐曰：「汝將木牛流馬或二三十為一群，或
四五十為一群，各裝米糧，於山路往來行走。如魏兵搶去，便是汝之功。」

　　高翔領計，驅駕木牛流馬去了。孔明將祁山兵一一調去，只推屯田;吩咐：「如別
兵來戰，只許詐敗;若司馬懿自來，方併力只攻渭南，斷其歸路。」孔明分撥已畢，自
引一軍近上方谷下營。

　　且說夏侯惠、夏侯和二人入寨告司馬懿曰：「今蜀兵四散結營，各處屯田，以為久
計;若不趁此時除之，縱令安居日久，深根固蒂，難以搖動。」懿曰：「此必又是孔明
之計。」二人曰：「都督若如此疑慮，寇敵何時得滅？我兄弟二人，當奮力決一死戰，
以報國恩。」懿曰：「既如此，汝二人可分頭出戰。」遂令夏侯惠、夏侯和各引五千兵
去訖。懿坐待回音。

　　卻說夏侯惠、夏侯和二人分兵兩路，正行之間，忽見蜀兵驅木牛流馬而來。二人一
齊殺將過去，蜀兵敗奔走，木牛流馬被魏兵搶獲，解送司馬懿營中。次日又劫擄得人馬
百餘，亦解赴大寨。

　　懿將解到蜀兵，詰審虛實。蜀兵告曰：「孔明只料都督堅守不出，盡命我等四散屯
田，以為久計;不想卻被擒獲。」懿即將蜀兵盡皆放回。夏侯和曰：「何不殺之？」懿
曰：「量此小卒，殺之無益。放歸本寨，令說魏將寬厚仁慈，釋彼戰心;此呂蒙取荊州
之計也。」遂傳令今後凡有擒到蜀兵，俱當善遣之，仍重賞有功將吏。諸將皆聽令而去
。

　　卻說孔明令高翔佯佯作運糧，驅駕木牛流馬，往來於上方谷內;夏侯惠等不時截殺;
半月之間，連勝數陣。司馬懿見蜀兵屢敗，心中歡喜。一日，又擒到蜀兵數十人。懿喚
至帳下問曰：「孔明今在何處？」眾告曰：「諸葛丞相不在祁山，在上方谷西十里下營
安住。今每日運糧屯於上方谷。」

　　懿備細問了，即將眾人放去;乃喚諸將吩咐曰：「孔明今不在祁山，在上方谷安營
。汝等於明日，可一齊併力取祁山大寨。吾自引兵來接應。」眾將領命，各各準備出戰
。司馬師曰：「父親何故反欲攻其後？」懿曰：「祁山乃蜀人之根本，若見我兵攻之，
各營必盡來救，我卻取上方谷燒其糧草，使彼首尾不接，必大敗也。」司馬師拜服。懿
即發兵起行，令張虎、樂綝各引五千兵，在後救應。

　　且說孔明正在祁山望見魏兵或三五千一行，或一二千一行，隊伍紛紛，前後顧盼，
料必來取祁山大寨，乃密傳今眾將：「若司馬懿自來，汝等便往劫魏寨，奪了渭南。」
眾將各各聽令。

　　卻說魏兵皆奔祁山寨來，蜀兵四下一齊吶喊奔走，虛作救應之勢。司馬懿見蜀兵都
去救祁山寨，便引二子并中軍護衛人馬，殺奔上方谷來。魏延在谷口，只盼司馬懿到來
;忽見一枝魏兵殺到，延縱馬向前視之，正是司馬懿。延大喝曰：「司馬懿休走！」舞
刀相迎。懿挺鎗接戰。不上三合，延撥回馬便走，懿隨後趕來。延只望七星旗處而走。

　　懿見魏延只一人，軍馬又少,放心追之;令司馬師在左，司馬昭在右，懿自居中，一
齊攻殺將來。魏延引五百兵皆退入谷中去。懿追到谷口，先令人入谷中哨探。叵報谷內
並無伏兵，山上皆是草房。懿曰：「此必是積糧之所也。」遂大驅士馬，盡入谷中。懿
忽見草房上盡是乾柴，前面魏延已不見了。懿心疑，謂二子曰：「倘有兵截斷谷口如之
奈何？」言未已，只聽得喊聲大震，山上一齊丟下火把來，燒斷谷口。魏兵奔逃無路。
山上火箭射下，地雷一齊突出，草房內乾柴都著，刮刮雜雜，火勢沖天。司馬懿驚得手
足無措，乃下馬抱二子大哭曰：「我父子三人皆死於此處矣！」正哭之間，忽然狂風大
作，黑氣漫空，一聲霹靂響處，驟雨傾盆。滿谷之火，盡皆澆滅：地雷不震，火器無功
。司馬懿大喜曰：「不就此時殺出，便待時何！」即引兵奮力衝殺。張虎、樂綝亦引兵
殺來接應。馬岱軍少，不敢追趕。司馬懿父子與張虎、樂綝合兵一處，同歸渭南大寨。
不想寨柵已被蜀兵奪了。郭淮、孫禮正在浮橋上與蜀兵接戰。司馬懿等引兵殺到，蜀兵
退去。懿燒斷浮橋，據住北岸。

　　且說魏兵在祁山攻打蜀寨，聽知司馬懿大敗，失了渭南營寨，軍心慌亂;急退時，
四面蜀兵衝殺將來，魏兵大敗，十傷八九，死者無數，餘眾奔過渭北逃生。孔明在山上
見魏延誘司馬懿入谷，一霎時火光大起，心中甚喜，以為司馬懿此番必死。不期天降大
雨，火不能著，哨馬報說司馬懿父子俱逃去了。孔明歎曰：「『謀事在人,成事在天』
。不可強也！」後人有詩歎曰：「谷口風狂烈燄飄，何期驟雨降青霄。武侯妙計如能就
，安得山河屬晉朝？」

　　卻說司馬懿在渭北寨內傳令曰：「渭南寨柵，今已失了。諸將如再言出戰者斬。」
眾將聽令，據守不出。郭淮入告曰：「近日孔明引兵巡哨，必將擇地安營。」懿曰：「
孔明若出武功山，依山而東，我等皆危矣;若出渭南，西止五丈原，方無事也。」令人
探之，回報果屯五丈原。司馬懿以手加額曰：「大魏皇帝之洪福也！」遂令諸將堅守忽
出，彼久必自變。

　　且說孔明自引一軍屯於五丈原，累今人搦戰，魏兵不出。孔明乃取巾幗並婦人縞素
之服，盛於大盒之內，修書一封，遣人送至魏寨。諸將不敢隱蔽，引來使入見司馬懿。
懿對眾吞盒視之，內有巾幗婦人之衣，並書一封。懿拆視其書。略曰：仲達既為大將，
統領中原之眾，不思披堅執銳，以決雌雄，乃甘窟守土巢，謹避刀箭，與婦人又何異哉
！今遣人送巾幗素衣。至如不出戰，可再拜而受之;倘恥心未泯，猶有男子胸襟，早與
批回，依期卦敵。

　　司馬懿看畢，心中大怒;乃佯笑曰：「孔明視我為婦人耶？」即受之，令重待來使
。懿問日：「孔明寢食及事之煩簡若何？」使者曰：「丞相夙興夜寐，罰二十以上皆親
覽焉。所啖之食，日不過數升。」懿顧謂諸將曰：「孔明食少事煩，其能久乎！」

　　使者辭去，回到五丈原，見了孔明，具說：「司馬懿受了巾幗女衣，看了書札，並
不嗔怒，只問丞相寢食及事之煩簡，絕不提起軍旅之事。某如此應對，彼言『食少事煩
,豈能長久？』」孔明歎曰：「彼深知我也！」

　　主簿楊顒曰：「某見丞相常自校簿書，竊以為不必。夫為治有體，上下不可相侵。
譬之治家之道，必使僕擲執耕，婢曲爨，私業無曠，所求皆足，其家立從容自在，高枕
飲食而已，若皆身親其事，將形疲神困，終無一成。豈其智之不如婢僕哉？失為家主之
道也。是故古人稱坐而論道，謂之『三公』;作而行之，謂之『士大夫』。昔丙吉憂牛
喘，而不問橫道死人;陳平不知錢穀之數，曰：『自有主者。』今丞相親理細事，汗流
終日，豈不勞乎？司馬懿之言，真至言也。」孔明泣曰：「吾非不知，但受先帝託孤之
重，惟恐他人不似我盡心也！」眾皆垂淚。自此孔明自覺神思不寧，諸將因此未敢進兵
。

　　卻說魏將皆知孔明以巾幗女衣辱司馬懿，懿受之不戰。眾將俱忿，入帳告曰：「我
等皆大國名將，安忍受蜀人如此之辱？即請出戰，以決雌雄。」懿曰：「吾非不敢出戰
，而甘心受辱也：奈于子明詔，令堅守無動。今若輕出，有違君命矣。」眾將俱忿怒不
平。懿曰：「汝等既要出戰，待我奏淮天子，同力赴敵，何如？」眾皆允諾。懿乃寫表
遣使，直至合淝軍前，奏聞魏主曹叡。叡拆表覽之。表略曰：臣才簿任重，伏蒙明旨，
今臣堅守不戰，以待蜀人之自敝;奈今諸葛亮遺臣以巾幗，待臣如婦人，恥辱至甚！臣
謹先達聖聰：旦夕將效死一戰，以報朝廷之恩，以雪三軍之恥。臣不勝激切之至！

　　叡覽訖，乃謂多官曰：「司馬懿堅守不出，今何故又上表求戰？」衛尉辛毗曰：「
司馬懿本無戰心，必因諸葛亮恥辱，眾將忿怒之故，特上此表，欲更乞明旨，以遏諸將
之心耳。」叡然其言，即令辛毗持節至渭北寨傳諭，令勿出戰。司馬懿接詔入帳，辛毗
宣諭曰：「如再有敢言出戰者，即以違旨論。」眾將只得奉詔。懿暗謂辛毗曰：「公真
知我心也。」

　　於是令軍中傳說：魏主命辛毗持節，傳諭司馬懿勿得出戰。蜀將聞知此事，報與孔
明。孔明笑曰：「此乃司馬懿安三軍之法也。」姜維曰：「丞相何以知之？」孔明曰：
「彼本無戰心;所以請戰者，以示武於眾耳。豈不聞：『將在外,君命有所不受』？安有
千里而請戰者乎？此乃司馬懿因將士忿怒，故借曹叡之意，以制眾人。今又播傳此言，
欲懈我軍心也。」

　　正論間，忽報費褘到，孔明請入問之。褘曰：「魏主曹叡聞東吳三路進兵，乃自引
大軍至合淝，令滿寵、田豫、劉劭分兵三路迎敵。滿寵設計，盡燒東吳糧草戰具，吳兵
多病。陸遜上表於吳王，約會前後夾攻，不意齎表人中途被魏兵所獲：因此機關洩漏，
吳兵無功而還。」孔明聽知此信，遂長歎一聲，不覺昏倒於地：眾將急救，半晌方甦。
孔明歎曰：「吾心昏亂，舊病復發，恐不能生矣！」

　　是夜孔明扶病出帳，仰觀天文，十分驚慌：入帳謂姜維曰：「吾命在旦夕矣！」維
曰：「丞相何出此言？」孔明曰：「吾見三台星中，客星倍明，主星幽隱，相輔列曜，
其光昏暗：天象如此，吾命可知！」維曰：「天象雖則如此，丞相何不用祈禳之法挽回
之？」孔明曰：「吾素諳祈禳之法，但未知天意如何。汝可引甲士四十九人，和執皂旗
，穿皂衣，環繞帳外;我自於帳中祈禳北斗。若七日內主燈不滅，吾壽可增一紀;如燈滅
，吾必死矣。閒雜人等，休令放入。凡一應需用之物，只令二小童搬運。」

　　姜維領命，自去準備。時值八月中秋，是夜銀河耿耿，玉露零零;旌旗不動，刁斗
無聲。姜維在帳外引四十九人守護。孔明自於帳中設香花祭物。地上分布七盞大燈，外
布四十九盞小燈，內安本命燈一盞。孔明拜祝曰：「亮生於亂世，甘老林泉;承昭烈皇
帝三顧之恩，託孤之重，不敢不竭犬馬之勞，誓討國賊。不意將星欲墜，陽壽將終。謹
書尺素，上告穹蒼。伏望天慈，俯垂鑒聽，曲延臣算，使得上報君恩，下救民命，克復
舊物，永延漢祀。非敢妄祈，實由情切。」拜祝畢，就帳中俯伏待旦。次日，扶病理事
，吐血不止;日則計議軍機，夜則布罡踏斗。

　　卻說司馬懿在營中堅守，忽一夜仰觀天文，大喜，謂夏侯霸曰：「吾見將星失位，
孔明必然有病，不久便死。你可引一千軍去五丈原哨探。若蜀人攘亂不出接戰，孔明必
然患病矣。吾當乘勢擊之。」霸引兵而去。

　　孔明在帳中祈禳已及六夜，見主燈明亮，心中甚嘉。姜維入帳，正見孔明披髮仗劍
，踏罡步斗，壓鎮將星。忽聽得寨外吶喊，方欲令人出問，魏延飛步入告曰：「魏兵至
矣！」延腳步急，竟將主燈撲滅。孔明棄劍而歎曰：「死生有命,不可得而禳也！」魏
延惶恐，伏地請罪;姜維忿怒，拔劍欲殺魏延。正是：萬事不由人做主，一心難與命爭
衡。未知魏延性命如何，且看下文分解。

第一○四回：隕大星漢丞相歸天，見木像魏都督喪膽

　　卻說姜維見魏延踏滅了燈,心中忿怒,拔劍欲殺之。孔明止之曰：「此吾命當絕,非
文長之過也。」維乃收劍。孔明吐血數口,臥倒床上,謂魏延曰：「此是司馬懿料吾有病
,故令人來探視需實。汝可急出迎敵。」

　　魏延領命,出帳上馬,引兵殺出寨來。夏侯霸見了魏延,慌妄引軍退走。延追趕二十
餘里方回。孔明令魏延自回本寨把守。

　　姜維入帳,直至孔明榻前問安。孔明曰：「吾本欲竭忠盡力,恢復中原,重興漢室;奈
天意如此,吾旦夕將死。吾平生所學已著書二十四篇,計十萬四千一百一十二字;內有八
務、七戒、六恐、五懼之法。吾遍觀諸將,無人可授,獨汝可傳我書。切忽輕忽！」

　　維哭拜而受。孔明又曰：「吾有『連弩』之法,不曾用得。其法矢長八寸,一弩可發
十矢;皆畫成圖本，汝可依法造用。」維亦拜受。孔明又曰：「蜀中諸道,皆不必多憂,
惟陰平之地,切須仔細。此地雖險峻,久必有失。」又喚馬岱入帳,附耳低言,授以密計;
囑曰：「我死之後,汝可依計行之。」

　　岱領計而出。少頃,楊儀入。孔明喚至榻前,授與一錦囊,密囑曰：「我死,魏延必反
;待其反時,汝與臨陣,方開此囊。那時自有斬魏延之人也。」孔明一一調度已畢,便昏然
而倒,至晚方甦,便連夜表奏後主。後主聞奏大驚,急命尚書李福,星夜至軍中問安,兼詢
後事。李福領命,趲程赴五丈原,入見孔明傳後主之命。問安畢,孔明流涕曰：「吾不幸
中道喪亡,虛廢國家大事,得罪於天下。我死後,公等宜竭忠輔國。國家舊制,不可更易。
吾所用之人,亦不可輕廢。吾兵法皆授與姜維,他自能繼吾之志,為國家出力。吾今命已
在旦夕,當即有遺表上奏天子也。」

　　李福領了言語,匆匆辭去。孔明強支病體,令左右扶上小車,出寨遍觀各營,自覺秋風
吹面,徹骨生寒：乃長歎曰：「再不能臨陣討賊矣！悠悠蒼天,曷此其極！」歎息良久。
回到帳中,病轉沉重,乃喚楊儀吩咐曰：「馬岱、王平、廖化、張翼、張嶷等,皆忠諒死
節之士,久經戰陣,多負勤勞,堪可委用。我死之後,凡事俱依舊章而行。緩緩退兵,不可
急驟。汝深通謀略,不必多囑。姜伯約智勇足備,可以斷後。楊儀泣拜受命。孔明令取文
房四寶,於臥榻上手書遺表,以達後主。表略曰：

　　伏聞生死有常,難逃定數。死之將至,願盡愚忠：臣亮賦性愚拙,遭時艱難;分符擁節
,專掌鈞衡;興師北伐,未獲成功;何期病入膏肓,命垂旦夕;不及終事陛下,飲恨無窮！伏
願陛下：清心寡慾,約己愛民;達孝道於先皇,布仁恩於宇下;提拔幽隱,以進賢良;屏斥奸
邪,以厚風俗。

　　臣家有桑八百株,田五十頃,子孫衣祿,自有餘饒。至於臣在外任,隨身所需,悉仰於
官,不別治生產。臣死之日,不使內有餘帛,外有餘財,以負陛下也。

　　孔明寫畢,又囑楊儀曰：「我死之後,不可發喪。可作一大龕將吾屍坐於龕中;以米
七粒,放吾口內;腳下用明燈一盞;軍中安靜如常,切勿舉哀：則將星不墜。吾陰瑰更自起
鎮之。司馬懿見將星不墜,必然驚疑。吾軍可令後軍先行,然後一營一營緩緩而退。若司
馬懿來追,汝可布成陣勢,回旗反鼓。等他來到,卻將我先時所刻木像,安於車上,令大小
將士,分列左右。懿見之必驚走矣。

　　楊儀一一領諾。是夜孔明令人扶出,仰觀北斗,遙指一星曰：「此之將星也。」眾視
之：見其色昏暗,搖搖欲墜。孔明以劍指之,口中念咒。咒畢,急回帳時,不省人事。

　　眾將正慌亂間,忽尚書李福又至;見孔明昏絕,口不能言,乃大哭曰：「我誤國家之大
事也！」須臾,孔明復醒,開目遍視;見李福立於榻前,孔明曰：「吾已知公復來之意也。
」福謝曰：「福奉天子命,問丞相身後,誰可任大事者。適因匆遽,失於諮請,故復來耳。
」孔明曰：「吾死之後,可任大事者：蔣公琰其宜也。」福曰：「公琰之後,誰可繼之？
」孔明曰「：費文偉可繼之。」福又問：「文偉之後,誰當繼者？」

　　孔明不答。眾將近前視之,已薨矣。時建興十二年秋八月二十三日也：壽五十四歲
。後杜工部有詩歎曰：

　　長星昨夜墜前營,訃報先生此日傾。虎帳不聞施號令,麟臺誰復著勳名。空餘門下三
千客,辜負胸中十萬兵。好看綠陰清晝裡,於今無復近（斤為改牙）歌聲！

　　白樂天亦有詩曰：

　　先生晦跡臥山林,三顧欣逢賢主尋。魚到南陽方得水,龍飛天外便為霖。託孤既盡慇
懃禮,報國還傾忠義心。前後出師遺表在,令人一覽淚沾襟。

　　初,蜀長水校尉廖立,自謂才名宜為孔明之副,嘗以職位閒散,怏怏不平,怨謗無已。
於是孔明廢之為庶人,徙之汶山。及聞孔明亡,乃垂泣曰：「吾終為左衽矣！」李嚴聞之
,亦大哭病亡。蓋嚴嘗望孔明復收己,得自補前過;度孔明死後,人不能用之故也。後元微
之有贊孔明詩曰：

　　撥亂扶危主,慇懃受託孤。英才過管樂,妙策勝孫吳。凜凜出師表,堂堂八陣圖。如
公存盛德,應歎古今無！

　　是夜,天愁地慘,月色無光,孔明奄然歸天。姜維、楊儀遵孔明遺命,不敢舉哀,依法
成殮,安置龕中,令心腹將卒三百人守護;隨傳密令,使魏延斷後,各處營寨一一退去。

　　卻說司馬懿夜觀天文,見一大星,赤色,光芒有角,自東北方流於西南方,墜於蜀營內,
三投再起,隱隱有聲。懿驚喜曰：「孔明死矣！」即傳令起大兵追之。方出轅門,忽又疑
慮曰：「孔明善會六丁六甲之法,今見我久不出戰,故以此術詐死,誘我出耳。今若追之,
必中其計。」遂復勒馬回寨不出,只令夏侯霸暗引數十騎,往五丈原山僻哨探消息。

　　卻說魏延在本寨中,夜作一夢,夢見頭上忽生二角,醒來甚是疑異。次日,行軍司馬趙
直至,延請入問曰：「久知足下深明易理，吾夜夢頭生二角,不知主何吉凶？煩足下為我
決之。」趙直想了半晌,答曰：「此大吉之兆;麒麟頭上有角,蒼頭頭上有角,乃變化飛騰
之象也。」延大喜曰：「如應公言,當有重謝！」直辭去,行不數里,正遇尚書費褘。褘
問何來。直曰：「適至魏文長營中,文長夢頭生角,令我決其吉凶。此本非吉兆,但恐直
言見怪,因以麒麟蒼龍解之。褘曰：「足下何以知非吉兆？」直曰：「角之字形乃刀下
用也。今頭上有角,其凶甚矣。」褘曰：「公且勿洩漏。」

　　直別去。費褘至魏延寨中,屏退左右,告曰：「昨夜三更,丞相已去世矣。臨終再三
囑付,令將軍斷後以當司馬懿,緩緩而退,不可發喪。今兵符在此,便可起兵。」延曰：「
何人恣理丞相之大事？」褘曰：「丞相一應大事,盡託與楊儀;用兵密法,皆授與姜伯約
。此兵符乃楊儀之令也。」延曰：「丞相雖亡,吾今尚在。楊儀不過一長史,安能當此大
任？他只宜扶柩入川安葬。我自率兵攻司馬懿,務要成功。豈可因丞相一人而廢國家大
事耶？」褘曰：「丞相遺令,教且暫退,不可有違。」延怒曰：「丞相當時若依我計,取
長安久矣！吾今官任前將軍、征西大將軍南鄭侯,安肯與長史斷後！」褘曰：「將軍之
言雖是,然不可輕動,令敵人恥笑。待吾往見楊儀,以利害說之,令彼將兵權讓與將軍,何
如？」

　　延依其言。禕辭延出營,急到大寨見楊儀,具述魏延之語。儀曰：「丞相臨終,曾密
囑我曰：『魏延必有異志。』今我以兵符往,實欲探彼之心耳，今果應丞相之言。吾自
令伯約斷後可也。於是楊儀領兵扶柩先行,令姜維斷後;依孔明遺令,徐徐而退。

　　魏延在寨中,不見費褘來回覆,心中疑惑,乃令馬岱引十數騎往探消息。回報曰：「
後軍乃姜維總督,前軍大半皆退入谷中去了。」延大怒曰：「豎儒焉敢欺我！我必殺之
！」因謂岱日：「公肯相助否？」岱曰：「吾亦素恨楊儀,願助將軍攻之。」延大喜,即
拔寨引本部兵望南而行。

　　卻說夏侯霸引兵至五丈原看時,不見一人,急回報司馬懿曰：「蜀兵已盡退矣。」懿
跌足曰：「孔明真死矣！可速追之！」夏侯霸曰：「都督不可輕追。可令偏將先往。」
懿曰：「此番須吾自行。」遂引兵同二子一齊殺奔五丈原來;吶喊搖旗,殺入蜀寨時,果
無一人。懿顧二子曰：「汝急催兵趕來,吾先引軍前進。」

　　於是司馬師、司馬昭在後催軍;懿自引軍先行,追到山下,望見蜀兵不遠,乃奮力追趕
，忽然山後一聲較響,喊聲大震：只見蜀兵俱回旗返鼓,樹影中飄出中軍大旗,上書一行
大字曰：「漢丞相武鄉侯諸葛亮」懿大驚失色。定睛看時,只見中軍數十員上將,擁出一
輛四輪車來;車上端坐孔明：綸巾羽扇,鶴氅皂★（左糸右條）。懿大驚曰：「孔明尚在
,吾深入其重地,墮其計矣！」急勒回馬便走。背後姜維大叫：「賊將休走！你中了我丞
相之計也！」

　　魏兵魂飛魄散,棄甲丟盔,拋戈撇戟,各逃性命,自相踐踏,死者無數,司馬懿奔走了五
十餘里,背後兩員魏將趕上,扯住馬嚼環叫曰：「都督勿驚。」懿用手摸頭曰：「我有頭
否？」二將曰：「都督休怕,蜀兵去遠了。」懿喘息半晌,神色方定;睜目視之,乃夏侯霸
、夏侯惠也;乃徐徐按轡,與二將尋小路奔歸本寨,使眾將引兵四散哨探。

　　過了兩日,鄉民奔告曰：「蜀兵退入谷中之時,哀聲震地,軍中揚起白旗，孔明果然
死了,止留姜維引一千兵斷後。前日車上之孔明,乃木人也。懿歎曰：「吾能料其生,不
能料其死也！」於是蜀中人諺曰：「死諸葛能走生仲達。」後人有詩歎曰：

　　長星半夜落天樞,奔走還疑亮未殂。關外至今人冷笑,頭顱猶問有和無！

　　司馬懿知孔明死信已確,乃復引兵追趕。行至赤岸坡,見蜀兵已去遠,乃引還,顧謂眾
將曰：「孔明已死,我等皆高枕無憂矣。」遂班師回。一路見孔明安營下寨之處,前後左
右,整整有法,懿歎曰：「此天下奇才也！」於是引兵回長安,分調眾將,各守隘口。懿自
回洛陽面君去了。

　　卻說楊儀引姜維排成陣勢,緩緩退入棧閣道口,然後更衣發喪,揚旛舉哀。蜀兵皆撞
跌而哭,至有哭死者。蜀兵前隊，正行到棧閣道口,忽見前面火光沖天,喊聲震地，一彪
軍攔住去路。眾將大驚,急報楊儀。正是：已見魏營諸將去,不知蜀地甚兵來。未知來者
是何處兵馬,且看下文分解。

第一○五回：武侯預伏錦囊計，魏主拆取承露盤

　　卻說楊儀聞報前路有兵攔截，忙令人哨探，回報說魏延燒絕棧道，引兵攔路。儀大
驚曰：「丞相在日，料此人久後必反，誰想今日果然如此。今斷吾歸路，當復如何？」
費褘曰：「此人必先投奏天子，誣吾等造反，故燒絕棧道，阻遏歸路。吾等亦當表奏聞
天子，陳魏延反情，當後圖之。姜維曰：「此間有一小徑，名槎山，雖崎嶇險峻，可以
抄出棧道之後。一面寫表秦聞天子，一面將人馬望槎山小路進發。」

　　且說後主在成都，寢食不安，動止不寧;後作一夢，夢見成都錦屏山崩倒;遂驚覺，
坐而待旦，聚集文武入朝圓夢。譙周曰：「臣昨夜仰觀天文，見一星，赤色，光芒有角
，自東北落於西南，主丞相有大凶之事。今陛下夢山崩，正應此兆。後主愈加驚怖。忽
報李福到，後主急召入問之。福頓首泣奏丞相已亡;將丞相臨終言語，細述一遍，。

　　後主聞言大哭曰：「天喪我也！」哭倒於龍床之上。侍臣扶入後宮。吳太后聞之，
亦放聲大哭不已。多官無不哀慟，百姓人人涕泣。後主連日傷感，不能設朝。忽報魏延
表奏楊儀造反，群臣大駭，入宮啟奏後主。時吳太后亦在宮中。後主聞奏大驚，命近臣
讀魏延表。其略曰：

　　征西大將軍南鄭侯臣魏延，誠惶誠恐，頓首上言：楊儀自總兵權，率眾造反，劫丞
相靈柩，欲引敵人入境。臣先燒絕棧道，以兵守禦。謹此奏聞。

　　讀畢，後主曰：「魏延乃勇將，足可拒楊儀等眾，何故燒絕棧道？」吳太后曰：「
嘗聞先帝有言，孔明識魏延腦後有反骨，每欲斬之;因憐其勇，故姑留用。今彼奏楊儀
等造反，未可輕信。楊儀乃文人，丞相委以長史之任，必其人可用。今其人可用。今日
若聽此一面之詞，楊儀等必投魏矣。此事當深慮遠議，不可造次。』眾管官正商議間忽
報長史楊儀，有緊急表到。近臣拆表讀曰：

　　長史綏軍將軍臣楊儀，誠惶誠恐，頓首謹表：丞相臨終，將大事委於臣，照依舊制
不敢變更，使魏延斷後，姜維次之。今魏延不遵丞相遺語，自提本部人馬.先入漢中，
放火燒斷棧道，劫丞相靈車，謀為不軌。變起倉卒，謹飛章奏聞。

　　太后聽畢，問：「卿等所見若何？」蔣琬奏曰：「以臣愚見：楊儀為人雖稟性過急
，不能容物，至於籌度糧草，參贊軍機，與丞相辦事多時，今丞相臨終，委以大事，決
非背反之人。魏延平日恃功務高，人皆下之。儀獨不假借，延心懷恨。今見儀總兵，心
中不服，故燒棧道，斷其歸路，又誣奏而圖陷害。臣願將全家良賤，保楊儀不反，實不
敢保魏延。」董允亦奏曰：「魏延自恃功高，常有不平之心，口出怨言。向所以不即反
者，懼丞相耳。今丞相新亡，乘機為亂，勢所必然。若楊儀才幹敏達，為丞相所任用，
必不背反。」後主曰：「若魏延果反，當用何策禦之？」蔣琬曰：「丞相素疑此人，必
有遺計授與楊儀。若儀無恃，安能退入谷口乎？延必中計矣。陛下寬心。」

　　不多時，魏延又表至，告稱楊儀反了。正覽表之間，楊儀又表到，奏稱魏延背反。
二人接連具表，各陳是非。忽報費褘到。後主召入，褘細奏魏延反情。後主曰：「若如
此，且令董允假節釋勸，用好言撫慰。」允奉詔而去。

　　卻說魏延燒斷棧道，屯兵南谷，把住隘口，自以為得計;不想楊儀、姜維星夜引兵
抄到南谷之後。儀恐漢中有失，令先鋒何平引三千兵先行。儀同姜維等引兵扶柩望漢中
而來。

　　且說何平引兵逕到南谷之後，擂鼓吶喊。哨馬飛報魏延，說楊儀令先鋒何平引兵自
槎山小路抄來搦戰。延大怒，急披挂上馬，提刀引兵來迎。雨陣對圓，何平出馬大罵曰
：「反賊魏延安在？」延亦罵曰：「汝助楊儀造反，何敢罵我！」平叱曰：「丞相新亡
，骨肉未寒，汝焉敢造反！」乃揚鞭指川兵曰：「汝等軍士，皆是西川之人，川中多有
父母妻子，兄弟親朋。丞相在日，不曾薄待汝等，今不可助反賊，宜各回家鄉，聽候賞
賜。」眾軍聞言，大喊一聲，散去大半。延大怒，揮刀縱馬，直取何平。平挺槍來應迎
。戰不數合，平詐敗而走，延隨後趕來。眾軍弓弩齊發，延撥馬而回。見眾軍紛紛潰散
，延轉怒，拍馬趕上，殺了數人；卻只止遏不住;只有馬岱所領三百人不動。延謂岱曰
：「公真心助我，事成之後，決不相負。」遂與馬岱追殺何平。平引兵飛走而去。魏延
收聚殘軍，與馬岱商議曰：「我等投魏，若何？」岱曰：「將軍之言，不智甚也：大丈
夫何不自圖霸業，乃輕屈膝於人耶？吾觀將軍智勇足備，兩川之士，誰敢抵敵？吾誓同
將軍先取漢中，隨後進攻兩川。」

　　延大喜，遂同馬岱引兵直取南鄭。姜維在南鄭城上，見魏延、馬岱耀武揚威，蜂擁
而來。維急令拽起弔橋。延、岱二人，大叫：「早降！」姜維令人請楊儀商議曰：「魏
延勇猛，更兼馬岱相助，雖然軍少，何計退之？」儀曰：「丞相臨終，遺一錦囊，囑曰
：『若魏延造反，臨城對敵之時，方可開拆，便有斬魏延之計。』今當取出一看。」遂
出錦囊拆封看時，題曰：「待與魏延對敵，馬上方許拆開。」維大喜曰：「既丞相有戒
約，長史可收執。吾先引兵出城，列為陣勢，公可便來。」姜維披挂上馬，綽槍在手；
引三千軍，開了城門，一齊衝出，鼓聲大震，列成陣勢。維挺槍立馬於門旗之下，高聲
大罵曰：「反賊魏延！丞相不曾虧汝，今日如何背反？」延橫刀勒馬而言曰：「伯約，
不干你事。只教楊儀來！」儀在門旗影裏，拆開錦囊視之，如此如此。儀大喜，輕騎而
出，立馬陣前，手指魏延而笑曰：「丞相在日，知汝久後必反，教我提備，今果應其言
。汝敢在馬上連叫三聲『誰敢殺我』，便是真大丈夫；吾就獻漢中城池與汝。延大笑曰
：「楊儀匹夫聽著！若孔明在日，吾尚懼他三分;他今已亡，天下誰敢敵我？休道連叫
三聲，便叫三萬聲，亦有何難？」遂提刀按轡，於馬上大叫曰：「誰敢殺我？」一聲未
畢，腦後一人厲聲而應曰：「吾敢殺你！」手起刀落，斬魏延於馬下。眾皆駭然。斬魏
延者，乃馬岱也。原來孔明臨終之時，授馬岱以密計，只待魏延喊叫時，便出其不意斬
之;當日楊儀讀罷錦囊計策，已知伏下馬岱在彼，故依計而行，果然殺了魏延。後人有
詩曰：

　　諸葛先機識魏延，已知日後反西川。錦囊遺計人難料，卻見成功在馬前。

　　卻說董允未及到南鄭，馬岱已殺了魏延，與姜維合兵一處。楊儀具表星夜奏聞後主
。後主降旨曰：「既已明正其罪，仍念前功，賜棺槨葬之。」楊儀等扶孔明靈柩到成都
，後主引文武官僚，盡皆挂孝，出城二十里迎接。後主放聲大哭。上至公卿大夫，下及
山林百姓，男女老幼，無不痛哭，哀聲震地。後主命扶柩入城，停於丞相府中。其子諸
葛瞻守孝居喪。

　　後主還朝，楊儀自縳請罪。後主令近臣去其縳曰：「若非卿能依丞相遺教，靈柩何
日得歸，魏延如何得滅。大事保全，皆卿之力也。」遂加楊儀為中軍師。馬岱有討逆之
功，即以魏延之爵爵之。

　　儀呈上孔明遺表。後主覽畢，大哭，降旨卜地安葬。費褘奏曰：「丞相臨終，命葬
於定軍山，不用牆垣磚石，亦不用一切祭物。」後主從之。擇本年十月吉日，後主自送
靈柩至定軍山安葬。後主降詔致祭，諡號忠武侯;令建廟於沔陽，四時享祭。後杜工部
有詩曰：

　　丞相祠堂何處尋，錦官城外柏森森。映階碧草自春色，隔葉黃鸝空好音。三顧頻煩
天下計，兩朝開濟老臣心。出師未捷身先死，長使英雄淚滿襟！

　　又杜工部詩曰：

　　諸葛大名垂宇宙，宗臣遺像肅清高。三分割據紆籌策，萬古雲霄一羽毛。伯仲之間
見伊呂，指揮若定失蕭曹。運移漢祚終難復，志決身殲軍務勞。

　　卻說後主回到成都，忽近臣奏曰：「邊庭報來，東吳令全綜引兵數萬，屯於巴丘界
口，未知何意。」後主驚曰：「丞相新亡，東吳負盟侵界，如之奈何？」蔣琬奏曰：「
臣敢保王平、張嶷引兵數萬屯於永安，以防不測。陛下再命一人去東吳報喪，以探其動
靜。」後主曰：「須得一舌辯之士為使。」一人應聲而出曰：「微臣願往。」眾視之，
乃南陽安眾人，姓宗，名預，字德豔，官任參軍右中郎將。後主大喜，即命宗預往東吳
報喪，兼探虛實。

　　宗預領命，逕到金陵，入見吳主孫權。禮畢，只見左右人皆著素衣。權作色而言曰
：「吳、蜀已為一家，卿主何故而增白帝之守也？」預曰：「臣以為東益巴丘之戍，西
增白帝之守，皆事勢宜然，俱不足以相問也。」權笑曰：「卿不亞於鄧芝。」乃謂宗預
曰：「朕聞諸葛丞相歸天，每日流涕，令官僚盡皆挂孝。朕恐魏人乘喪取蜀，故增巴丘
守兵萬人，以為救援，別無他意也。」預頓首拜謝。權曰：「朕既許以同盟，安有背義
之理？」預曰：「天子因丞相新亡，特命臣來報喪。」權遂取金鈚箭一技折之，設誓曰
：「朕若負前盟，子孫絕滅！」又命使齎香帛奠儀，入川致祭。

　　宗預拜辭吳主，同吳使還成都，入見後主，奏曰：「吳主因丞相新亡，亦自流涕，
令群臣皆挂孝。其益兵巴丘者，恐魏人乘虛而入，別無異心。今折箭為誓，並不背盟。
」後主大喜，重賞宗預，厚待吳使去訖。遂依孔明遺言，加蔣琬為丞相大將軍，錄尚書
事;加費褘為尚書令，同理丞相事;加吳懿為車騎將軍，假節督漢中;姜維為輔漢將軍平
襄侯，總督諸處人馬，同吳懿出屯漢中，以防魏兵；其餘將校，各依舊職。

　　楊儀自以為年宦先於蔣琬，而位出琬下;且自恃功高，未有重賞，口出怨言，謂費
褘曰：「昔日丞相初亡，吾若將全師投魏，寧當寂寞如此耶！」費褘乃將此言具表密奏
後主。後主大怒，命將楊儀下獄勘問，欲斬之。蔣琬奏曰：「儀雖有罪，但日前隨丞相
多立功勞，未可斬也，當廢為庶人。」後主從之，遂貶楊儀赴漢中嘉郡為民。儀羞慚自
刎而死。

　　蜀漢建興十三年，魏主曹叡青龍三夫，吳主孫權嘉禾四年，三國各不興兵。單說魏
主封司馬懿為太尉，總督軍馬，安鎮諸邊。懿拜謝回洛陽去訖。魏主在許昌，大興土木
，建蓋官殿;又於洛陽造朝陽殿、太極殿、築總章觀：俱高十丈;又立崇華殿、青霄閣、
鳳凰樓、九龍池，命博士馬鈞監造，極其華麗：雕梁華棟，碧瓦金磚，光輝耀日。選天
下巧匠三萬餘人，民夫三十餘萬，不分晝夜而造。民力疲困，怨聲不絕。

　　叡又降旨起土木於芳林園，使公卿皆負土樹木於其中。司徒董尋上表切諫曰：伏
自建安以來，野戰死亡，或門殫戶盡;雖有存者，遺孤老弱：若今宮室狹小，欲廣大之
，猶宜隨時，不妨農務，況作無益之物乎？陛下既尊群臣，顯以冠冕，被以文繡，載以
華輿，所以異於小人也，今又使負木擔土，沾體塗足，毀國之光，以崇無益：其無謂也
。孔子云：『君使臣以禮，臣事君以忠。』無忠無禮，國何以立？臣知言出必死;而自
比於牛之一毛，生既無益，死亦無損。秉筆流涕，心與世辭。臣有八子，臣死之後，累
陛下矣。不勝戰慄待命之至！

　　叡覽表怒曰：「董尋不怕死耶！」左右奏請斬之。叡曰：「此人素有忠義，今且廢
為庶人。再有妄言者必斬！」時有太子舍人張茂，字彥材，亦上表切諫，叡命斬之。」
即日召馬鈞問曰：「朕建高臺峻閣，欲與神仙往來，以求長生不老之方。」鈞奏曰：「
漢朝二十四帝，惟武帝享國最久，壽算極高，，蓋因服天上日精月華之氣也：嘗於長安
宮中，建柏梁臺;臺上立一銅人，手捧一盤，名曰『承露盤』，接三更北斗所降沆瀣之
水，其名曰『天漿』，又日『甘露。』取此水用美玉為屑，調和服之，可以返老還童。
」叡大喜曰：「汝今可引人夫星夜至長安，拆取銅人，移置芳林園中。」

　　鈞領命，引一萬人至長安，命周圍搭起木架，上柏梁臺去。不移時間，五千人連繩
引索，旋環而上。那柏梁臺高二十丈，銅柱圓十圍。馬鈞教先拆銅人。多人併力拆下銅
人來，只見銅人眼中潸然淚下。眾皆大驚。忽然臺邊一陣狂風起處，飛砂走石，急若驟
雨;一聲響喨，就如天崩地裂：臺傾柱倒，壓死千餘人。鈞取銅人及金盤回洛陽，入見
魏主，獻上銅人、承露盤。魏主問曰：「銅柱安在？」鈞奏曰：「柱重百萬斤，不能運
至。」叡令將銅柱打碎，運來洛陽，鑄成兩個銅人，號為『翁仲』列於司馬門外;又鑄
銅龍鳳兩個;龍高四丈，鳳高三丈餘，一立在殿前。又於上林苑中，種奇花異木，蓄養
珍禽怪獸。少傳楊阜上表諫曰：

　　臣聞堯尚茅茨，而萬國安居;禹卑宮室，而天下樂業;及至殷、周，或堂崇三尺，度
以九筵耳：古之聖帝明王，未有以宮室高麗，以凋敝百姓之財力者也。桀作璇室象廊，
紂為傾宮鹿臺，致喪社稷。楚靈以築章華而身受其禍。秦始皇作阿房宮而殃及其子，天
下背叛，二世而滅。夫不度萬民之力，以從耳目之欲，未有不亡者也。陛下當以堯、舜
、禹、湯、文、武為法，以桀、紂、秦、楚為誠，而乃自暇自逸，惟宮室是飾，必有危
亡之禍矣。君作元首，臣為股肱，存亡一體，得失同之。臣雖駑怯，敢忘諍臣之義？言
不切至，不足以感陛下：謹叩棺沐浴，伏候重誅。

　　表上，叡不省，只催督馬鈞建造高臺，安置銅人、承露盤。又降旨廣選天下美女，
入芳林園中。眾官紛紛上表諫諍：叡俱不聽。

　　卻說曹叡之后毛氏，乃河內人也;先年叡為平原王時，最相恩愛;及即帝位，立為后
;後叡因寵郭夫人，毛后失寵。郭夫人美而慧，叡甚嬖之，每日取樂，月餘不出宮闥。
是歲春三月，芳林園中百花爭放，叡同郭夫人到園中賞玩飲酒。郭夫人曰：「何不請皇
后同樂？」叡曰：「若彼在，朕涓滴不能下咽也。」遂傳諭宮娥，不許令毛后知道。毛
后見叡月餘不入正宮，是日引十餘宮人，來翠花樓上消遺，只聽得樂聲嘹亮，乃問曰：
「何處奏樂？」一宮官啟曰：「乃聖上與郭夫人於御花園中賞花飲酒。」毛后聞之，心
中煩惱，回宮安歇。次日，毛后乘小車出宮遊玩，正迎見叡於曲廊之間，乃笑日：「陛
下昨遊北園，其樂不淺也！」叡大怒，即令擒昨日侍奉諸人到，叱曰：「昨遊北園，朕
禁左右不許使毛后知道，何得又宣露！」喝令宮官將諸侍奉人盡斬之。毛后大驚，回車
至宮，叡即降詔賜毛皇后死，立郭夫人為皇后。朝臣莫敢諫者。

　　忽一日，幽州刺史毋邱儉上表，報稱遼東公孫淵造反，自號為燕王，改元紹漢元年
，建宮殿，立宮職，興兵入寇，搖動北方。叡大驚，即聚文武官僚，商議起兵退淵之策
。正是：纔將土木勞中國，又見干戈起方外。未知何以禦之，且看下文分解。

第一○六回：公孫淵兵敗死襄平，司馬懿詐病賺曹爽

　　卻說公孫淵乃遼東公孫度之孫，公孫康之子也。建安十二年，曹操追袁尚，未到遼
東，康斬尚首級獻操，操封康為襄平侯，後康死，有二子：長曰晃，次曰淵，一皆幼；
康弟公孫恭繼職。曹丕時封恭為車騎將軍襄平侯。太和二年，淵長大，文武兼備，性剛
好鬥，奪其叔公孫恭之位，曹叡封淵為揚烈將軍遼東太守。後孫權遺張彌、許宴齎金寶
珍玉赴遼東，封淵為燕王。淵懼中原，乃斬張、許二人，送首與曹叡。叡封淵為大司馬
樂浪公。淵心不足，與眾商議，自號為燕王，改元紹漢元年。副將賈範諫曰：「中原待
主公以上公之爵，不為卑賤；今若背反，實為不順。更兼司馬懿善能用兵，西蜀諸葛武
侯且不能取勝，何況主公呼？」

　　淵大怒，叱左右縳賈範，將斬之。參軍倫直諫曰：「賈範之言是也。聖人云：『國
家將亡，必有妖孽。』今國中屢見怪異之事。近有犬戴巾幘，身披紅衣，上屋作人行。
又城南鄉民造飯，飯甑之中，忽有一小兒蒸死於內。襄平北市中，地忽陷一穴，湧出一
塊肉，周圍數尺，頭面眼耳口鼻都具，獨無手足，刀箭不能傷，不知何物。卜者占之曰
：『有形不成，有口不聲；國家亡滅，故現其形。』一有此三者，皆不祥之兆也。主公
宜避凶就吉，不可輕舉妄動。」淵勃然大怒，叱武士綁倫直並賈範同斬於市，令大將軍
卑衍為元帥，楊祚為先鋒，起遼兵十五萬，殺奔中原來。

　　邊官報知魏主曹叡。叡大驚，乃召司馬懿入朝計議。懿奏曰：「臣部下馬步官軍四
萬，足可破賊。」叡曰：「卿兵少路遠，恐難收復。」懿曰：「兵不在多，在能設奇用
智耳。臣託陛下洪福，必擒公孫淵以獻陛下。」叡曰：「卿料公孫淵作何舉動？」懿曰
：「淵若棄城預走，是上計也；守遼東拒大軍，是中計也；坐守襄平，是為下計，必被
臣所擒矣。」叡曰：「此去往復幾時？」懿曰：「四千里之地，往百日，攻百日，休息
六十日；大約一年足矣。」叡曰：「倘吳、蜀入寇，如之奈何？」懿曰：「臣已定下守
禦之策：陛下勿憂。」

　　叡大喜，即命司馬懿興師往討公孫淵。懿辭朝出城，令胡遵為先鋒，引前部兵先到
遼東下寨。哨馬飛報公孫淵。淵令卑衍、楊祚分八萬兵屯於遼隊，圍塹二十餘里，環遶
鹿角，甚是嚴密。胡遵今人報知司馬懿。懿笑曰：「賊不與我戰，欲老我兵耳。我料賊
眾大半在此，其巢穴空虛，不若棄卻此處，逕奔襄平；賊必往救，卻於中途擊之，必獲
全功。」於是勒兵從小路向襄平進發。

　　卻說卑衍與楊祚商議曰：「若魏兵來攻，休與交戰。彼千里而來，糧草不繼，難以
持久，糧盡必退；待他退時，然後出奇兵擊之，司馬懿可擒也。昔司馬懿與蜀兵相拒，
堅守渭南，孔明竟卒於軍中。今日正與此理相同。」

　　二人正商議間，忽報「魏兵往南去了。」卑衍大驚曰：「彼知吾襄平軍少，去襲老
營也。若襄平有失，我等守此處無益矣。」遂拔寨隨後而起。

　　早有探馬飛報司馬懿。懿笑曰：「中吾計矣！」令夏侯霸、夏侯威，各引一軍伏於
濟水之濱：「如遼兵到，兩下齊出。」二人受計而往。早望見卑衍、楊祚引兵前來。一
聲砲響，兩邊鼓譟搖旗：左有夏侯霸，右有夏侯威，一齊殺出。卑、楊二人，無心戀戰
，奪路而走；奔至首山，正逢公孫淵兵到，合兵一處，回馬再與魏兵交戰。卑衍出馬罵
曰：「賊將休使詭計！汝敢出戰否？」夏侯霸縱馬揮刀來迎。戰不數合，被夏侯霸一刀
斬卑衍於馬下，遼兵大亂。霸驅兵掩殺，公孫淵引敗兵奔入襄平城去，閉門堅守不出。
魏兵四面圍合。

　　時值秋雨連綿，一月不止，平地水深三尺，運糧船自遼河口直至襄平城下。魏兵皆
在水中，行坐不安。左都督裴景入帳告曰：「兩水不住，營中泥濘，軍不可停，請移於
前面山上。」懿怒曰：「捉公孫淵只在旦夕，安可移營？如有再言移營者斬！」裴景喏
喏而退。

　　少頃，右都督仇連又來告曰：「軍士苦水，乞太尉移營高處。」懿大怒曰：「吾軍
令己發，汝何敢故違！」即命推出斬之，懸首於南門外。於是軍心震懾。

　　懿令兩寨人馬暫退二十里，縱城內軍民出城樵採柴薪，牧放牛馬。司馬陳群問曰：
「前太尉攻上庸之時，兵分八路，八日趕至城下，遂生擒孟達而成大功；今帶甲四萬，
數千里而來，不令攻打城池，卻使久居泥濘之中，又縱賊眾樵牧：不知太尉是何主意。
」懿笑曰：「公不知兵法耶？昔孟達糧多兵少，我糧少兵多，故不可不速戰；出其不意
，突然攻之，方可取勝。今遼兵多，我兵少，賊飢我飽，何必力攻？正當任彼自走，然
後乘機擊之。我今放開一條路，不絕彼之樵牧，是容彼自走也。」陳群拜服。

　　於是司馬懿遣人赴洛陽催糧。魏主曹叡設朝。群臣皆奏曰：「近日秋雨連綿，一月
不止，人馬疲勞，可召回司馬懿，權且罷兵。」叡曰：「司馬太尉善能用兵，臨危制變
，多有良謀，捉公孫淵計日而待：卿等何必憂也？」遂不聽群臣之諫，使人運糧解至司
馬懿軍前。

　　懿在寨中，又過數日，雨止天晴。是夜懿出帳外，仰觀天文，忽見一星其大如斗，
流光數丈，自首出東北，墜於襄平東南，各營將士，無不驚駭。懿見之大喜，乃謂眾將
曰：「五日之後，星落處必斬公孫淵矣。來日可併力攻城。」

　　眾將得令，次日侵晨，引兵四面圍合，築土山，掘地道，立砲架，裝雲梯，日夜攻
打不息，箭如急雨，射入城去。公孫淵在城中糧盡，皆宰牛馬為食。人人怨恨，各無守
心，欲斬淵首，獻城歸降。淵聞之，甚是驚憂，慌令相國王建、御史大夫柳甫，往魏寨
請降。二人自城上繫下，來告司馬懿曰：「請太尉退二十里，我君臣自來投降。」懿大
怒曰：「公孫淵何不自來？殊為無理！」叱武士推出斬之，將首級付與從人。

　　從人回報，公孫淵大驚，又遣侍中衛演來到魏營。司馬懿升帳，聚眾將立於兩邊。
演膝行而進，跪於帳下，告曰：「願太尉息雷霆之怒。剋日先送世子公孫修為質當。然
後君臣自縳來降。」懿曰：「軍事大要有五：『能戰當戰，不能戰當守，不能守當走，
不能走當降，不能降當死耳』何必送子為質當？」叱衛演回報公孫淵。演抱頭鼠竄而去
，歸告公孫淵。淵大驚，乃與子公孫修密議停當，選下一千人馬，當夜二更時分，開了
南門，往東南而走。淵見無人，中暗喜。行不到十里，忽聽得山上一聲砲響，鼓角齊鳴
：一枝兵攔住，中央乃司馬懿；左有司馬師，右有司馬昭，二人大叫曰：「反賊休走！
」淵大驚，急撥馬尋路奔逃。早有胡遵兵到；左有夏侯霸、夏侯威，右有張虎、樂綝：
四面圍得鐵桶相似。公孫淵父子，只得下馬納降。懿在馬上顧諸將曰：「吾前夜丙寅日
，見大星落於此處，今夜壬申日應矣。」眾將稱賀曰：「太尉真神機也！」

　　懿傳今斬之。公孫淵父子對面受戮。司馬懿遂勒兵來取襄平。未及到城下時，胡遵
早引兵入城中。人民焚香拜迎。魏兵盡皆入城。懿坐於衙上，將公孫淵宗族，並同謀官
僚人等，俱殺之，計首級七十餘顆。出榜安民。人告懿曰：「賈範、倫直苦諫淵不可反
叛，俱被淵所殺。」懿遂封其墓而榮其子孫；就將庫內財物，賞勞三軍，班師回洛陽。

　　卻說魏主在宮中，夜至三更，忽然一陣陰風，吹滅燈光：只見毛皇后引數十個宮人
哭至座前索命。叡因此得病。病漸沉重，命侍中光祿大夫劉放、孫資，掌樞密院一切事
務；又召文帝子燕王曹宇為大將軍，佐太子曹芳攝政。宇為人恭儉溫和，不肯當此大任
，堅辭不受。叡召劉放、孫資問曰：「宗族之內，何人可在？」二人久得曹真之惠，乃
保奏曰：「惟曹子丹之子曹爽可也。」叡從之。二人又奏曰：「欲用曹爽，當遣燕王歸
國。」叡然其言。二人遂請叡降詔，齎出諭燕王曰：「有天子手詔，命燕王歸國，限即
日就行；若無詔不許入朝。」燕王涕泣而去。遂封曹爽為大將軍，總攝朝政。叡病漸危
，急令使持節詔司馬懿還朝。懿受命逕到許昌，入見魏主。叡曰：「朕惟恐不得見卿；
今日得見，死無恨矣。」懿頓首奏曰：「臣在途中，聞陛下聖體不安，恨不助生兩翼，
飛至闕下。今日得見龍顏，臣之幸也。」

　　叡宣太子曹芳，大將軍曹爽，侍中劉放、孫資等，皆至御榻之前。叡執司馬懿之手
曰：「昔劉玄德在白帝城病危，以幼子劉禪託孤於諸葛孔明，孔明因此竭盡忠誠，至死
方休，：偏邦尚然如此，何況大國乎？朕幼子曹芳，年纔八歲，不堪掌理社稷。幸太尉
及宗兄元勳舊臣，竭力相輔，無負朕心！」又喚芳曰：「仲達與朕一體，爾宜敬禮之。
」遂命懿攜芳近前。芳抱懿頸不放。叡曰：「太尉勿忘幼子今日相戀之情！」言訖，潸
然淚下。懿頓首流涕。魏主昏沉，口不能言，只以手指太子，須臾而卒；在位十三年，
壽三十六歲。時魏景初三年春正月下旬也。

　　當下司馬懿、曹爽，扶太子曹芳即皇帝位。芳字蘭卿，乃叡乞養之子，秘在宮中，
人莫知其所由來，於是曹芳諡叡為明帝，葬於高平陵；尊郭皇后為皇太后；改元正始元
年。司馬懿與曹爽輔政。爽事懿甚謹，一應大事，必先啟知。爽字昭伯，自幼出入宮中
；明帝見爽謹慎，甚是愛敬。爽門下有客五百人，內有五人以浮華相尚，一是何晏，字
平叔；一是鄧颺，字玄茂，乃鄧羽之後；一是李勝，字公昭；一是丁謐，字彥靜；一是
畢範，字昭先。又有大司農桓範，字元則，頗有智謀，人多稱為『智囊』。此數人皆爽
所信任。何晏告爽曰：「主公大權，不可委託他人：恐生後患。」爽曰：「司馬公與我
同先帝託孤之命，安忍背之？」晏曰：「昔日先公與仲達破蜀兵之時，累受此人之氣，
因而致死，主公何不察也？」爽猛然省悟，遂與多官計議停當，入奏魏主曹芳曰：「司
馬懿功高德重，可加為太傅。」芳從之，自是兵權皆歸於爽。爽命弟曹羲為中領軍，曹
訓為武衛將軍，曹彥為散騎常侍，各引三千御林軍，任其出入禁宮；又用何晏、鄧颺、
丁謐為尚書，畢軌為司隸校尉，李勝為河南尹：此五人日夜與曹爽議事。

　　於是曹爽門下賓客日盛。司馬懿推病不出，二子亦皆退職閒居。爽每日與何晏等飲
酒作樂：凡用衣服器皿，與朝廷無異；各處進貢玩好珍奇之物，先取上等者入己，然後
進宮；佳人美女，充滿府院。黃門張當，諂事曹爽，私選先帝侍妾七八人，送入府中；
爽又選善歌舞良家子女三四十人，為家樂。又建重樓畫閣，造金銀器皿，用巧匠數百人
，晝夜工作。

　　卻說何晏聞平原管輅明數術，請與論易。時鄧颺在座，問輅曰：「君自謂善易，而
語不及易中詞義，何也？」輅曰：「夫善易者，不言易也。」晏笑而讚之曰：「可謂要
言不煩。」因謂輅曰：「試為我卜一卦：可至三公否？」又問：「連夢青蠅數十，來集
鼻上，此是何兆？」輅曰：「元愷輔舜，周公佐周，皆以和惠謙恭，享有多福。今君侯
位尊勢重，而懷德者鮮，畏威者眾，殊非小心求福之道。且鼻者，山也；山高而不危，
所以長守貴也。今青蠅臭惡而集焉，位峻者顛，可不懼乎？願君侯裒多益寡，非禮勿履
：然後三公可至，青蠅可驅也。」鄧颺怒曰：「此老生之常談耳！」輅曰：「老生者見
不生，常談者見不談。」遂拂袖而去。二人大笑曰：「真狂士也！」

　　輅到家，與舅言之。舅大驚曰：「何、鄧二人，權甚重，汝奈何犯之？」輅曰：「
吾與死人語，何所畏耶？」舅問其故。輅曰：「鄧颺行步，筋不束骨派不制肉，起立傾
倚，若無手足：此為『鬼躁』之相。何晏視候，魂不守宅，血不華色，精爽煙浮，容若
槁木：此為『鬼幽』之相。二人早晚必有殺身之禍，何足畏也？」其舅不罵輅為狂子而
去。

　　卻說曹爽嘗與何晏、鄧颺等畋獵。其弟曹羲諫曰：「兄威權太甚，而好出外游獵，
倘為人所算，悔之無及。」爽叱曰：「兵權在吾手中，何懼之有？」司農桓範亦諫，不
聽。時魏主曹芳，改正始十年為嘉平元年。曹爽一向專權，不知仲達虛實。適魏主除李
勝為荊州刺史，即令李勝往辭仲達，就探消息，勝逕到太傳府下，早有門吏報入。司馬
懿謂二子曰：「此乃曹爽使來探吾病之虛實也。」乃去冠散髮，上擁被而坐；又令二婢
夫策，方請李勝入府。

　　勝至前拜曰：「一向不見太傅，誰想如此病重。今天子命某為荊州刺史，特來拜辭
。」懿佯答曰：「井州近朔方，好為之備。」勝曰：「除荊州刺史：非并州也。「懿笑
曰：「你方從并州來？」勝曰：「山東青州耳。」懿大笑曰：「你從青州來也！」勝曰
：「太傅如何病得這等了？」左右曰：「太傅耳聾。」勝曰：「乞紙筆一用。」

　　左右取紙筆與勝。勝寫畢，呈上。懿看之，笑曰：「吾病的耳聾了。此去保重。」
言訖，以手指口。侍婢進湯，懿將口就之，湯流滿襟，乃作哽噎之聲曰：「吾今衰老病
篤，死在旦夕矣。二子不肖，望君教之。若見大將軍，千萬看覷二子！」言訖，倒在床
上，聲嘶氣喘。李勝拜辭仲達，回見曹爽，細言其事。爽大喜曰：「此老若死，吾無憂
矣！」

　　司馬懿見李勝去了，遂起身謂二子曰：「李勝此去，回報消息，曹爽必不忌我矣。
只待他出城畋獵之時，方可圖之。」

　　不一日，曹爽請魏主曹芳去謁高平陵，祭祀先帝。大小官僚，皆隨駕出城。爽引三
弟，并心腹人何晏等，及御林軍護駕正行，司農桓範叩馬諫曰：「主公總典禁兵，不宜
兄弟皆出。倘城中有變，如之奈何？」爽以鞭指而叱之曰：「誰敢為變！再勿亂言！」

　　當日司馬懿見爽出城，心中大喜，即起舊日手下破敵之人，并家將數十，引二子上
馬，逕來謀殺曹爽。

　　正是：閉戶必然有起色，驅兵自此逞雄風。

　　未知曹爽性命如何，且看下文分解。

第一○七回：魏主政歸司馬氏，姜維兵敗牛頭山

　　卻說司馬懿聞曹爽同弟曹羲、曹訓、曹彥並心腹何晏、鄧颺、丁謐、畢範、李勝等
及御林軍，隨魏主曹芳，出城謁明帝墓，就去畋獵。懿大喜，即到省中，令司徒高柔，
假以節鉞行大將軍事，先據曹爽營；又令太僕王觀行中領軍事，據曹羲營。懿引舊官入
後宮奏郭太后，言爽背先帝託孤之恩，奸邪亂國，其罪當廢。郭太后大驚曰：「天子在
外，如之奈何？」懿曰：「臣有奏天子之表，誅奸臣之計，太后勿憂。」太后懼怕，只
得從之。懿急令太尉蔣濟、尚書令司馬孚，一同寫表，遣黃門齎出城外，逕至帝前申奏
。懿自引大軍據武庫。

　　早有人報知曹爽家。其妻劉氏急出廳前，喚守府官問曰：「今主公在外，仲達起兵
何意？守」門將潘舉曰：「夫人勿驚，我去問來。」乃引弓弩手數十人，登門樓雍之。
正見司馬懿引兵過府前，舉令人亂箭射下，懿不得過。偏將孫謙在後止之曰：「太傅為
國家大事，休得放箭。」連止三次，舉方不射。司馬昭護父司馬懿而過，引兵出城屯於
洛河，守住浮橋。

　　且說曹爽手下司馬魯芝，見城中事變，來與參軍辛敞商議曰：「今仲達如此變亂，
將如之何？」敞曰：「可引本部兵出城去見天子。」

　　芝然其言。敞急入後堂。其姊辛憲英見之，問曰：「汝有何事，慌速如此？」敞告
曰：「天子在外，太傅閉了城門，必將謀逆。」憲英曰：「司馬公未必謀逆，特欲殺曹
將軍耳。」敞驚曰：「此事未知如何？」憲英曰：「曹將軍非司馬公之對手，必然敗矣
。」敞曰：「那日司馬教我同去，未知可去否？d憲英曰：「職守，人之大義也。凡人
在難，猶或卹之。執鞭而棄其事，不祥莫大焉。」敞從其言，乃與魯芝引數十騎，斬關
奪門而出。人報知司馬懿。懿恐桓範亦走，急令人召之。範與其子商議。其子曰：「車
駕在外，不如南出。」

　　範從其言，乃上馬至平昌門，城門已閉，把門將乃桓範舊吏司蕃也。範袖中取出一
竹版曰：「太后有詔，可即開門。」司蕃曰：「請詔驗之。」範叱曰：「汝是吾故吏，
何敢如此！」司蕃只得開門放出。範出至城外，喚司蕃曰：「太傅造反，汝可速隨我去
。」

　　蕃大驚，追之不及。人報知司馬懿。懿大驚曰：「智囊洩矣！如之奈何？」蔣濟曰
：「駑馬戀棧豆，必不能用也。」懿乃召許允、陳泰曰：「汝去見曹爽，說太傅別無他
事，只是削汝兄弟兵權而已。」

　　許、陳二人去了。又召殿中校尉尹大目至；令戡濟作書，與目持去見爽。懿分付曰
：「汝與爽厚，可領此任。汝見爽說吾與蔣濟指洛水為誓，只因兵權之事，別無他意。
」尹大目依令而去。

　　卻說曹爽正飛鷹走犬之際，忽報城內有變，太傅有表。爽大驚，幾乎落馬。黃門官
捧表跪於天子之前。爽接表，拆封令近臣讀之。表略曰：

　　征西大都督太傅臣司馬懿，誠惶誠恐，頓首謹表：臣昔從遼東還，先帝詔陛下與秦
王及臣等，升御床，把臣臂，深以後事為念。今大將軍曹爽，背棄顧命，敗亂國典；內
則僭擬，外專威權；以黃門張當為都監，專共交關；看察至尊，伺候神器；離間二宮，
傷害骨肉；又下洶洶，人懷危懼；此非先帝詔陛下及囑臣之本意也。

　　臣雖朽邁，敢忘往言？太尉臣濟、尚書臣孚等，皆以爽為有無君之心，兄弟不宜典
兵宿衛，今奏永寧宮皇太后，令敕臣表奏施行。臣輒敕主者及黃門令，罷爽、羲、訓吏
兵以侯就第，不得逗遛，以稽車駕；敢有稽留，便以軍法從治，臣輒力疾將兵，屯於洛
水浮橋，伺察非常。謹此上聞，伏干聖聽。」

　　魏主曹芳聽畢，乃喚曹爽曰：「太傅之言若此，卿如何裁處？」爽手足失措，回顧
二弟曰：「為之奈何？」羲曰：「劣弟亦曾諫兄，兄執迷不聽，致有今日。司馬懿譎詐
無比，孔明尚不能勝，況我兄弟乎？不如自縳見之，以免一死。」

　　言未畢，參軍辛敞、司馬魯芝到。爽問之。二人告曰：「城中把得鐵桶相似，太傅
引兵屯洛水浮橋，勢將不可復歸：宜早定大計。」

　　正言間，司農桓範驟馬而至，謂爽曰：「太傅已變，將軍何不請天子幸許都，調外
兵以討司馬懿耶？」爽曰：」吾等全家皆在城中，豈可投他處求援？」範曰：「匹夫臨
難，尚欲望活！今主公身隨天子，號令天下，誰敢不應？豈可自投死地乎？」

　　爽聞言不決，惟流涕而已。範又曰：「此去許都，不過中宿。城中糧草，足支數載
。今主公別營兵馬，近在關南，呼之即至。大司馬之印，某將在此。主公可急行，遲則
休矣。」爽曰：「多官勿太催逼，待吾細細思之。」

　　少頃，侍中許允、尚書令陳泰至。二人告曰：「太傅只為將軍權重，不過要削去兵
權，別無他意。將軍可早歸城中。」爽默然不語。又只見殿中校尉尹大目至。目曰：「
太傅指洛水為誓，並無他意。有蔣太尉書在此。將軍可削去兵權，早歸相府。」爽信為
良言。桓範又告曰：「事急矣，休聽外言而就死地！」

　　是夜曹爽意不能決，乃拔劍在手，嗟歎尋思；自黃昏直流涕到曉，終是狐疑不定，
桓範入帳催之曰：「主公思慮一晝夜，何尚不能決？」爽擲劍而歎曰：「我不起兵，請
願棄官，但為富家翁足矣！」範大哭，出帳曰：「曹子丹以智謀自矜，今兄弟三人，真
豚犢耳！」痛哭不已。許允、陳泰令爽先納印綬與司馬懿。爽令將印送去。主簿楊綜扯
住印綬而哭曰：「主公今日捨兵權自縛去降，不免東市受戮也。」爽曰：「太傅必不失
信於我。」

　　於是曹爽將印將綬與許、陳二人，先齎與司馬懿。眾軍見無將印，盡皆四散。爽手
下只有數騎官僚。到浮橋時，懿傳令，教曹爽兄弟三人，且回私宅；餘皆發監，聽候敕
旨。爽等入城時，並無一人侍從。桓範至浮橋邊，懿在馬上以鞭指之曰：「桓大夫何故
如此？」範低頭不語，入城而去。

　　於是司馬懿請駕拔營入洛陽。曹爽兄弟三人回家之後，懿用大鎖鎖門，令居民八百
人圍守其宅。曹爽心中憂悶。羲謂爽曰：「今家中乏糧，兄可作書與太傅借糧。如肯以
糧借我，必無相害之心。」爽乃作書令人持去。司馬懿覽書，遂遣人送糧一百斛，運至
曹爽府內。爽大喜：「司馬公本無害我之心也！」遂不以為憂。

　　原來司馬懿先將黃門張當捉下獄中問罪。當曰：「非我一人，更有何晏、鄧颺、李
勝、畢範、丁謐等五人，同謀篡逆。」懿取了張當供詞，卻捉何晏等勘問明白，皆稱三
月間欲反。懿用長枷釘了。城門守將司蕃，告稱桓範矯詔出城，口稱太傅謀反。懿曰：
「誣人反情，抵罪反坐。」亦將桓範等皆下獄，然後押曹爽兄弟三人並一干人犯，皆斬
於市曹，滅其三族；其家產財物，盡抄入庫。時有曹爽從弟文叔之妻，乃夏侯令女也
：早寡而無子，其父欲改嫁之，女截耳自誓。及爽被誅，其父復將嫁之，女又斷去其鼻
。其家驚惶，謂之曰：「人生世間，如輕塵棲弱草，何至自苦如此？且大家又被司馬氏
誅戮已盡，守此欲誰為哉？」女泣曰：「吾聞：『仁者不以盛衰改節，義者不以存亡易
心。』曹氏盛時，尚欲保終；況今滅亡，何忍棄之，此禽獸之行，吾豈為乎！」懿聞而
賢之，聽使乞子自養，為曹氏後。後人有詩曰：

　　弱草微塵盡達觀，夏侯有女義如山。丈夫不及裙釵節，自顧鬚眉亦汗顏。

　　卻說司馬懿斬了曹爽太尉，蔣濟曰：「尚有魯芝、辛敞斬關奪門而出，楊綜奪印不
與，皆不可縱。」懿曰：「彼各為其主，乃義人也。遂復各人舊職。辛敞歎曰：「吾若
不問於姊，失大義矣！」後人有詩讚辛憲英曰：

　　為臣食祿當思報，事主臨危合盡忠。辛氏憲英曾勸弟，古今千載頌高風。

　　司馬懿饒了辛敞等，乃出榜曉諭：但有曹爽門下一應人等，盡皆免死；有官者照舊
復職。軍民和守家業，內外安堵。何、鄧二人死於非命，果應管輅之言。後人有詩讚管
輅曰：

　　傳得聖賢真妙訣，平原管輅相通神。「鬼幽」、「鬼躁」分何鄧，未喪先知是死人
。

　　卻說魏主曹芳封司馬懿為丞相，加九鍚。懿固辭不肯受。芳不淮，令父子三人同領
國事。懿忽然想起：「曹爽全家雖誅，尚有夏侯霸守備雍州等處，係爽親族，倘驟然作
亂，如何提備？必當處置。」即下詔使往雍州，取征西將軍夏侯霸赴洛陽議事。

　　夏侯霸聽知，大驚，便引本部三千兵造反。有鎮守雍州剌史郭淮，聽知夏侯霸反，
即率本部兵來，與夏侯霸交戰。淮出馬大罵曰：「汝既是大魏皇族，天子又不曾虧汝，
何故背反？」霸亦罵曰：「吾祖父於國家多建勳勞，今司馬懿何等人，滅吾曹氏宗族，
又來取我，早晚必思篡位。吾仗義討賊，何反之有？」

　　淮大怒，挺槍驟馬，直取夏侯霸。霸揮刀縱馬來迎。戰不十合，淮敗走，霸隨後趕
來。忽聽得後軍吶喊，霸急回馬時，陳泰引兵殺來。郭淮復回。兩路夾攻，霸大敗而走
，折兵大半；尋思無計，遂投漢中來降後主。

　　有人報與姜維，維心不信，令人體訪得實，方教入城。霸拜見畢，哭告前事。維曰
：「昔微子去周，成萬古之名。公能匡扶漢室，無愧古人也。」遂設宴相待。維就席問
曰：「今司馬懿父子掌握重權，有窺我國之志否？」霸曰：「老賊方圖謀逆，.未暇及
外。但魏國新有二人，正在妙齡之際，若使領兵馬，實吳、蜀之大患也。」

　　維問：「二人是誰？」霸告曰：「一人現為秘書郎，乃潁川長社人：姓鍾，名會，
字士季，太傅鍾繇之子，幼有膽智。繇嘗率二子見文帝。會時年七歲，其兄毓年八歲。
毓見帝惶懼，汗流滿面。帝問毓曰：『卿何以汗？』毓對曰：『戰戰惶惶，汗出如漿。
』帝問會曰：『卿何以不汗？』會對曰：『戰戰慄慄，汗不敢出。』帝獨奇之。及稍長
，喜讀兵書，深明韜略。司馬懿與蔣濟皆稱其才。一人現為掾吏，乃義陽人也；姓鄧，
名艾，字士載，幼年失父，素有大志，但見高山大澤，輒窺度指畫，何處可以屯兵，何
處可以積糧，何處可以埋伏。人皆笑之，獨司馬懿奇其才，遂令參贊軍機。艾為人口吃
，每奏事必稱『艾，艾』懿戲謂曰：『卿稱艾艾，當有幾艾？』應聲曰：『鳳兮鳳兮，
故是一鳳。』其資性敏捷，大抵如此。二人深可畏也」維笑曰：「量此孺子，何足道哉
！」

　　於是姜維引夏侯霸至成都，入見後主。維奏曰：「司馬懿謀殺曹爽，又來賺夏侯霸
，霸因此投降。目今司馬懿父子專權，曹芳懦弱，魏國將危。臣在漢中有年，兵精糧足
；臣願領王師，即以霸為鄉導官，進取中原，重興漢室，以報陛下之恩，以終丞相之志
。」尚書令費褘諫曰：「近者，蔣琬、董允，皆相繼而亡，內治無人。伯約只宜待時，
不宜輕動。」維曰：「不然，人生如白駒過隙，似此遷延歲月，何日恢復中原乎？」褘
又曰：「孫子云：『知彼知己，百戰百勝。』我等皆不如丞相遠甚，丞相尚不能恢復中
原，何況我等？」維曰：「吾久居隴上，深知羌人之心；今若結羌人為援，雖未能克復
中原，自隴而西，可斷而有也。」後主曰：「卿既欲伐魏，可盡忠竭力，勿墮銳氣，以
負朕命。」

　　於是姜維領敕辭朝，同夏侯霸逕到漢中，計議起兵。維曰：「可先遣使去羌人處通
盟，然後出西平，近雍州。先築二城於麴山之下，令兵守之，以為犄角之勢。我等盡發
糧草於川口，依丞相舊制次第進兵。」是年秋八月，先差蜀將句安、李歆同引一萬五千
兵，往麴山前連築二城。句安守東城，李歆守西城。

　　早有細作報與雍州剌史郭淮。淮一面申報洛陽，一面遣副將陳泰引兵五萬來麴山與
蜀兵交戰。句安、李歆各引一軍出迎；因兵少不能抵敵，退入城中。泰令兵四面圍住攻
打，又以兵斷其漢中糧道。句安、李歆城中糧缺。郭淮自引兵亦到，看了地勢，忻然而
喜；回到寨中，乃與陳泰計議曰：「此城山勢高阜，必然水少，須出城取水；若斷其上
流，蜀兵皆渴死矣。」

　　遂令軍士掘土堰斷上流。城中果然無水。李歆引兵出城取水，雍州兵圍困甚急。歆
死戰不能出，只得退入城去。句安城中亦無水，乃會了李歆，引兵出城，併在一處；大
戰良久，又敗入城去。軍士沽渴。安與歆曰：「姜都督之兵，至今未到，不知何故。」
歆曰：「我當捨命，殺出求救。」遂引數十騎，開了城門，殺將出來。雍州兵四面圍合
，歆奮死衝突，方纔得脫；只落得獨自一人，身帶重傷，餘皆死於亂軍之中。是夜北風
大起，陰雲布合，天降大雪；因此，城內蜀兵分糧化雪而食。

　　卻說李歆殺出重圍，從西山小路行了兩日，正迎著姜維人馬。歆下馬伏地告曰：「
麴山二城，皆被魏兵圍困，絕了水道。幸得天降大雪，因此化雪度日。甚是危急。」維
曰：「吾非救遲：為聚羌兵未到，因此誤了。」

　　遂令人送李歆入川養病。維問夏侯霸曰：「羌兵未到，魏兵圍困麴山甚急，將軍有
何高見？」霸曰：「若等羌兵到麴山，二城皆陷矣。吾料雍州兵，盡來麴山攻打。雍州
城定然空虛，將軍可引兵逕往牛頭山，抄在雍州之後：郭淮、陳泰必回救雍州，則麴山
之圍自解矣。」維大喜曰：「此計最善！」於是姜維引兵望牛頭山而去。

　　卻說陳泰見李歆殺出城去了，乃謂郭淮曰：「李歆若告急於姜維，姜維料吾大兵皆
在麴山，必抄牛頭山襲吾之後。將軍可引一軍去取洮水，斷絕蜀兵糧道；吾分兵一半，
逕往牛頭山擊之；彼若知糧道已絕，必然自走矣。」郭淮從之，遂引一軍暗取洮水。陳
泰引一軍逕往牛頭山來。

　　卻說姜維兵至牛頭山，忽聽得前軍發喊，報說魏兵截住去路。維慌忙自到軍前視之
。陳泰大喝曰：「汝欲襲吾雍州！吾已等候多時了！」維怒，挺槍縱馬，直取陳泰。泰
揮刀而迎。戰不三合，泰敗走。維揮兵掩殺。雍州兵退回。占住山頭。維收兵就牛頭山
下寨。維每日令兵搦戰，不分勝負。夏侯霸謂姜維曰：「此處不是久停之所。連日交戰
，不分勝負，乃誘兵之計耳，必有異謀。不如暫退，再作良圖。」

　　正言間，忽報郭淮引一軍取洮水，斷了糧道。維大驚，急令夏侯霸先退。維自斷後
。陳泰分兵五路趕來.維獨拒五路總口，戰住魏兵。泰勒兵上山，矢石如雨。維急退到
洮水之時，郭淮引兵殺來。維引兵往來衝突。魏兵阻其去路，密如鐵桶。維奮死殺出，
折兵大半，飛奔上陽平關來。

　　前面又一軍殺到；為首一員大將，縱馬棋刀而出。那人生得圓面大耳，方口厚脣，
左目下生個黑瘤，瘤上生數十根黑毛，乃司馬懿長子驃騎將軍司馬師也。維大怒曰：「
孺子焉敢阻吾歸路！」拍馬挺槍，直來刺師。師揮刀相迎。只三合，殺敗了司馬師，維
脫身逕奔陽平關來。城上人開門放入姜維。司馬師也來搶關，兩邊伏弩齊發，一弩發十
矢，乃武侯臨終時所遺『連弩』之法也。正是：難支此日三軍敗，獨賴當年十矢傳。未
知司馬師性命如何，且看下文分解。

第一○八回：丁奉雪中奮短兵，孫峻席間施密計

　　卻說姜維正走，遇著司馬師引兵攔截。原來姜維取雍州之時，郭淮飛報入朝。魏主
與司馬懿商議停當。懿遣長子司馬師引兵五萬，前來雍州助戰。師聽知郭淮敵退蜀兵，
師料蜀兵勢弱，就來半路擊之；直趕到陽平關，卻被姜維用武侯所傳連弩法，於兩邊暗
伏連弩百餘張，一弩發十矢，皆是藥箭。兩邊弩箭齊發，前軍連人帶馬射死不知其數。
司馬師於亂軍之中，逃命而回。

　　卻說麴山城中，蜀將句安見援兵不至，乃開門降魏。姜維折兵數萬，領敗兵回漢中
屯紮。司馬師自還洛陽。至嘉平三年秋八月，司馬懿染病，漸漸沈重，乃喚二子至榻前
囑曰：「吾事魏歷年，官授太傅，人臣之位極矣；人皆疑吾有異志，吾嘗懷恐懼。吾死
之後，汝二人善理國政。慎之！慎之！」言訖而亡。長子司馬師，次子司馬昭，二人申
奏魏主曹芳。芳厚加祭葬，優錫贈諡。封師為大將軍，總領尚書機密大事；昭為驃騎上
將軍。

　　卻說吳主孫權，先有太子孫登，乃徐夫人所生，於吳赤烏四年身亡，遂立次子孫和
為太子，乃瑯琊王夫人所生。和因與金公主不睦，被公主所譖，權廢之。和憂恨而死。
又立三子孫亮為太子，乃潘夫人所生。此時陸遜、諸葛瑾皆亡，一應大小事務，皆歸於
諸葛恪。

　　太和元年，秋八月初一日，忽起大風，江海湧濤，平地水深八尺。吳主先後所種松
柏，盡皆拔起，直飛到建業城南門外，倒插在道上。權因此受驚成病。至年八月內，病
勢沈重，乃召太傅諸葛恪、大司馬呂岱至榻前囑以後事。囑訖而薨。在位二十四年，壽
七十一歲。乃蜀漢延熙十五年也。後人有詩曰：紫髯碧眼號英雄，能使臣僚肯盡忠。二
十四年興大業，龍盤虎踞在江東。

　　孫權既亡，諸葛恪立孫亮為帝，大赦天下，改元大興元年；諡權曰大皇帝，葬於蔣
陵。早有細作探知其事，報入洛陽。司馬師聞孫權已死，遂議起兵伐吳。尚書傅嘏曰：
「吳有長江之險，先帝屢次征伐，皆不遂意；不如各守邊疆，乃為上策。」師曰：「天
道三十年一變，豈皇帝為鼎峙乎？吾欲伐吳。」昭曰：「今孫權新亡，孫亮幼懦，其隙
正可乘也。」遂令征南大將軍王昶，引兵十萬攻東興；鎮南都督毋丘儉，引兵十萬攻武
昌；三路進發。又遣弟司馬昭為大都督，總領三路軍馬。

　　是年冬十月，司馬昭兵至東吳邊界，屯住人馬，喚王昶、胡遵、毋丘儉到帳中計議
曰：「東吳最緊要處，惟東興郡也。今他築起大堤，左右又築兩城，以防巢湖後面攻擊
，諸公須要仔細。」遂令王昶、毋丘儉各引一萬兵，列在左右，且勿進發；待取了東興
郡，那時一齊進兵。」昶、儉二人受令而去，昭又令胡遵為先鋒，總領三路兵前去，先
搭浮橋，取東興大堤；若奪得左右二城，便是大功。遵領兵來搭浮橋。

　　卻說吳太傅諸葛恪，聽知魏兵三路而來，聚眾商議。平北將軍丁奉曰：「東興乃東
吳緊要處所，若有失，則南郡、武昌危矣。」恪曰：「此論正合吾意。公可就引三千水
兵從江中去。吾隨後令呂據、唐咨、劉纂各引一萬步兵，分三路來接應。但聽連珠砲響
，一齊進兵，吾自引大兵後至。」丁奉得令，即引三千水兵，分作三十隻船，望東興而
來。

　　卻說胡遵渡過浮橋，屯軍於堤上，差桓嘉、韓綜攻打二城。左城中乃吳將全懌把守
，右城中乃吳將劉略守把。此二城高峻堅固，急切攻打不下。全、劉二人見魏兵勢大，
不敢出戰，死守城池。

　　胡遵在徐州下寨。時值嚴寒，天降大雪，胡遵與眾將設席高會，忽報水上有三十隻
戰船來到。遵出寨視之，見船將次傍岸，每船上約有百人。遂還帳中，謂諸將曰：「不
過三千人耳，何足懼哉！」只令部將哨探！仍前飲酒。丁奉將船一字兒拋在水上，乃謂
部將曰：「大丈夫立功名，正在今日！」遂令眾軍脫去衣甲，卸了頭盔，不用長槍大戟
，止帶短刀。魏兵見之大笑，更不準備。

　　忽然連珠砲響了三聲，丁奉扯刀當先，一躍上岸。眾軍皆拔短刀，隨奉上岸，砍入
魏寨。魏兵措手不及，韓綜急拔帳前大戟迎之，早被丁奉搶入懷內，手起刀落，砍翻在
地。桓嘉從左邊轉出，忙綽鎗刺丁奉，被奉挾住槍桿。嘉棄槍而走，奉一刀飛去，正中
左肩，嘉望後便倒。奉趕上，就以槍刺之。三千吳兵，在魏寨中左衝右突。胡遵急上馬
奪路而走。魏兵齊奔上浮橋，浮橋己斷，大半落水而死；殺倒在雪地者，不知其數。車
仗馬匹軍器，皆被吳兵所獲。司馬昭、王昶、毋丘儉聽知東興兵敗，亦勒兵而退。

　　卻說諸葛恪引兵至東興，收兵賞勞已畢，乃聚諸將曰：「司馬昭兵敗北歸，正好乘
勢進取中原。」遂一面遣人齎看入蜀，求姜維進兵攻其北，許以平分天下；一面起大兵
二十萬，來伐中原。

　　臨行時，忽見一道白氣，從地而起，遮斷三軍，對面不見。蔣延曰：「此氣乃白虹
也，主喪兵之兆。太傅只可回朝，不可伐魏。」恪大怒曰：「汝安敢出不利之言，以慢
吾軍心！」叱武士斬之。眾皆告免，恪乃貶蔣延為庶人。仍催兵前進。丁奉曰：「魏以
新城為總隘口，若先取得此城，司馬昭破膽矣。」恪大喜，即趲兵直至新城。守城牙門
將軍張特，見吳兵大至，閉門堅守，恪令兵四面圍定。早有流星馬報入洛陽。主簿虞松
告司馬師曰：「今諸葛恪困新城，且未可與戰：吳兵遠來，人多糧少，糧盡自走矣。待
其將走，然後擊之，必得全勝。但恐蜀兵犯境，不可不防。」師然其言，遂令司馬昭引
一軍助郭淮防姜維；毋丘儉、胡遵拒住吳兵。

　　卻說諸葛恪連月攻打新城不下，令眾將併力攻城，怠慢者立斬。於是諸將奮力攻打
，城東北角將陷。張特在城中定下一計，乃令一舌辯士，齎捧冊籍，赴吳寨見諸葛恪，
告曰：「魏國之法：若敵人困城，守城將堅守一百日，而無救兵至，然後出城降敵者，
家族不坐罪。今將軍圍城已九十餘日；望乞再容數日，某主將盡率軍民出城投降，今先
具冊籍呈上。」

　　恪深信之，收了軍馬，遂不攻城。原來張特用緩兵之計，哄退吳兵，遂拆城中房屋
，於破城處，修補完備，乃登城大罵曰：「吾城中尚有半年之糧，豈肯降吳狗耶！儘戰
無妨！」恪大怒，催兵攻城。城下亂箭射下。恪額上正中一箭，翻身落馬，諸將救起還
寨，金瘡舉發。眾軍皆無戰心；又因天氣亢炎，軍士多病。恪金瘡稍可，欲催兵攻城。
營吏告曰：「人人皆病，安能戰乎？」恪大怒曰：「再說病者斬之！」眾軍聞知，逃者
無數。

　　忽報都督蔡林引于部軍投魏去了。恪大驚，自乘馬遍視各營，果見軍士面色黃腫，
各帶病容，遂勒兵還吳。早有細作報知毋丘儉。儉盡起大兵，隨後掩殺。吳兵大敗而歸
。恪甚羞慚，託病不朝。吳主孫亮，自幸其宅問安。文武官僚，皆來拜見。恪恐人議論
，先搜求眾官將過失，輕則發遺邊方，重則斬首示眾。於是內外官僚，無不悚懼。又今
心腹將張約、朱恩管御林軍，以為牙爪。

　　卻說孫峻字子遠，乃孫堅弟孫靜曾孫，孫恭之子也。孫權在日，甚愛之，命掌御林
軍馬。今聞諸葛恪令張約、朱恩二人掌御林軍，奪其權，心中大怒。太常卿滕胤，素與
諸葛恪有隙，乃乘間說峻曰：「諸葛恪專權恣虐，殺害公卿，將有不臣之心。公係宗室
，何不早圖之？」峻曰：「我有是心久矣。今當即奏天子，請旨誅之。」

　　於是孫峻、滕胤入見吳主孫亮，密奏其事。亮曰：「朕見此人，亦甚恐怖；常欲除
之，未得其便。今卿等果有忠義，可密圖之。」胤曰：「陛下可設席召恪，暗伏武士於
壁衣中，擲盃為號，就席間殺之，以絕後患。」亮從之。

　　卻說諸葛恪自兵敗回朝，託病居家，心神恍惚。一日偶出中堂，忽見一人麻衣掛孝
而入。恪叱問之，其人大驚無措。恪今拏下拷問，其人告曰：「某因新喪父親，入城請
僧追薦；初見是寺院而入，卻不想是太傅之府。卻怎生來到此處也！」恪怒，召守門軍
士問之。軍士告曰：「某等數十人，皆荷戈把門，未嘗暫離，並不見一人入來。」恪大
怒，盡數斬之。是夜恪睡臥不安，忽聽得正堂中聲響如霹靂。恪自出視之，見中樑折為
兩段。恪驚歸寢室，忽然一陣陰風起處，見所殺披麻人與守門軍士數十人，各提頭索命
。恪驚倒在地，良久方甦。次早洗面，聞水甚血臭。恪叱侍婢，連換數十盆，皆臭無異
。

　　恪正驚疑間，忽報天子有使至，宣太傅赴宴。恪令安排車仗；方欲出府，有黃犬啣
住衣服，嚶嚶作聲，如哭之狀。恪怒曰：「犬戲我也？」叱左右逐去之，遂乘車出府。
行不數步，見車前一道白虹，自地而起，如白練沖天而去。恪甚驚怪。心腹將張約進車
前密告曰：「今日宮中設宴，未知好歹，主公不可輕入。」恪聽罷，使令回車，行不到
十餘步，孫峻、滕胤乘馬至車前曰：「太傳何故便回？」恪曰：「吾忽然腹痛，不可見
天子。」胤曰：「朝廷為太傅軍回，不曾面敘，故特設宴相召，兼議大事。太傅雖感貴
恙，還當勉強一行。」恪從其言，遂同孫峻、滕胤入宮。張約亦隨入。恪見吳主孫亮，
施禮畢，就席而坐。亮命進酒，恪心疑，辭曰：「病軀不勝盃酌。」孫峻曰：「太傳府
中常服藥酒，可取飲乎？」恪曰：「可也。」遂令從人回府取自製藥酒到，恪方纔放心
飲之。

　　酒至數巡，吳主孫亮託事先起。孫峻下殿，脫了長服，著短衣，內披環甲，手提利
刃上殿大呼曰：「天子有詔誅逆賊！」諸葛恪大驚，擲盃於地，欲拔劍迎之，頭已落地
。張約見峻斬恪，揮刀來迎。峻急閃過刀尖，傷其左指。峻轉身一刀，砍中張約右臂。
武士一齊擁出，砍倒張約，剁為肉泥。孫峻一面令武士收恪家眷，一面令人將張約並諸
葛恪屍首，用蘆蓆包裹，以小車載出，棄於城南門外石子崗亂塚坑內。

　　卻說諸葛恪之妻，正在房中，心神恍忽，動止不寧。忽一婢女入房，恪妻問曰：「
汝遍身如何血臭？」其婢忽然反目切齒，飛身跳躍，頭撞屋樑，口中大叫：「吾乃諸葛
恪也！被奸賊孫峻謀殺！」恪合家老幼，驚惶號哭。不一時，軍馬至，圍住府第，將恪
全家老幼，俱縛至市曹斬首。時吳建興二年冬十月也。昔諸葛瑾在日，見恪聰明盡顯於
外，歎曰：「此子非保家之主也！」又魏光祿大夫張緝，曾對司馬師曰：「諸葛恪不久
死矣！」師問其故，緝曰：「威震其主，何能久乎？」至此果中其言。

　　卻說孫峻殺了諸葛恪，吳主孫亮封峻為丞相大將軍富春侯，總督中外諸軍事。自此
權柄盡歸孫峻矣。且說姜維在成都，接得諸葛恪書，欲求相助伐魏，遂入朝，奏准後主
，復起大兵，北伐中原。正是：一度興師未奏績，兩番討賊欲成功。未知勝負如何，且
看下文分解。

第一○九回：困司馬漢將奇謀，廢曹芳魏家果報

　　蜀漢延熙十六年秋，將軍姜維起兵二十萬，令廖化、張翼為左右先鋒，夏侯霸為參
謀，張嶷為運糧使，大兵出陽平關伐魏。維與夏侯霸商議曰：「向取雍州，不克而還；
今若再出，必又有準備。公有何高見？」霸曰：「隴上諸郡，只有南安錢糧最廣；若先
取之，足可為本。向者不克而還，蓋因羌兵不至。今可先遣人會羌人於隴右，然後進兵
出石營，從董亭直取南安。」維大喜曰：「公言甚妙！」遂遣卻正為使，齎金珠蜀錦入
羌，結好羌王。羌天迷當，得了禮物，便起兵五萬，令羌將俄何燒戈為大先鋒，引兵南
安來。

　　魏左將軍郭淮聞報，飛奏洛陽。司馬師問諸將曰：「誰敢去敵蜀兵？」輔國將軍徐
質曰：「某願往。」師素知徐質英勇過人，心中大喜，即令徐質為先鋒，令司馬昭為大
都督，領兵望隴西進發。軍至董亭，正遇姜維，兩軍列成陣勢。徐質使開山大斧，出馬
挑戰。蜀陣中廖化出迎。戰不數合，化拖刀敗回，張翼縱馬挺槍而迎；戰不數合，又敗
入陣。徐質驅兵掩殺，蜀兵大敗，退三十餘里。司馬昭亦收兵回，各自下寨。

　　姜維與夏侯霸商議曰：「徐質勇甚，當以何策擒之？」霸曰：「來日詐敗，以埋伏
之計勝之。」維曰：「司馬昭乃仲達之子，豈不知兵法？若見地勢掩映，必不肯追。吾
見魏兵累次斷吾糧道，今卻用此計誘之，可斬徐質矣。」

　　遂喚廖化吩咐如此如此，又換張翼吩咐如此如此；二人領兵去了。一面令軍士於路
撒下鐵蒺，寨外多排鹿角，示以久計。徐質連日引兵搦戰，蜀兵不出。哨馬報司馬昭說
：「蜀兵在鐵籠山後，用木牛流馬搬運糧草，以為久計，只待羌兵策應。」昭喚徐質：
「昔日所以勝蜀者，因斷彼糧道也。今蜀兵在鐵籠山後運糧，汝今夜引兵五千，斷其糧
道，蜀兵自退矣。」

　　徐質領令，初更時分，引兵望鐵籠山來，果見蜀兵二百餘人，驅百餘頭木牛流馬，
裝載糧草而行。魏兵一聲喊起，徐質當先攔住。蜀兵盡棄糧草而走。質分兵一半，押送
糧草回寨；自引兵一半追來。追不到十里，前面車仗橫截去路。質令軍士下馬拆開車仗
，只見兩邊忽然火起。質急勒馬回走，後面山僻窄狹處，亦有車仗截路，火光迸起。質
等冒煙突火，縱馬而出。一聲砲響，兩路兵殺來：左有廖化，右有張翼，大殺一陣，魏
兵大敗。徐質奮死隻身而走，人困馬乏。

　　正奔走間，前面一枝兵殺到，乃姜維也。質大驚無措；被維一槍刺倒坐下馬，徐質
跌下馬來，被眾軍亂刀砍死。質所分一半押糧兵，亦被夏侯霸所擒，盡降其眾。霸將魏
兵衣甲馬匹，令蜀兵穿了，就令騎坐，打著魏軍旗號，從小路逕奔回魏寨來。魏軍見本
部兵回，開門放入，蜀兵就寨中殺起。

　　司馬昭大驚，慌忙上馬走時，前面廖化殺來。昭不能前進，急退時，姜維引兵從小
路殺到。昭四下無路，只得勒兵上鐵籠山據守：原來此山只有一條路，四下皆險峻難上
；其上惟有一泉，止彀百人之飲。此時昭手下有六千人，被姜維絕其路口，山上泉水不
敷，人馬枯楬。昭仰天長歎曰：「吾死於此地矣！」後人有詩曰：

　　妙算姜維不等閑，魏師受困鐵籠間。龐涓始入馬陵道，項羽初圍九里山。

　　主簿王韜改曰：「昔日耿恭受困，拜井而得其泉；將軍何不效之？」昭從其言，遂
上山頂泉邊，再拜而祝曰：「昭奉詔來退蜀兵，若昭合死，令甘泉枯竭，昭自當刎頸，
教部軍盡降；如壽祿未終，願蒼天早起甘泉，以活眾命！」祝畢，泉水湧出，取之不竭
；因此人馬不死。

　　卻說姜維在山下困住魏兵，謂眾將曰：「昔日丞相在上方谷，不曾捉住司馬懿，吾
深為恨；今司馬昭必被吾擒矣。」

　　卻說郭淮聽知司馬昭困於鐵籠山上，欲提兵來。陳泰曰：「姜維會合羌兵，欲先取
南安。今羌兵已到，將軍若撤兵去救，羌兵必乘虛襲我後也。可先令人詐降羌人，於中
取事。若退了此兵，方可救鐵籠之圍。」郭淮從之，遂令陳泰引五千兵，逕到羌王寨內
，解甲而入，泣拜曰：「郭淮妄自尊大，常有殺泰之心，故來投降。郭淮軍中虛實，某
俱知之。只今夜願引一軍前去劫寨。便可成功。如兵到魏寨，自有內應。」

　　迷當大喜，遂令俄何燒戈同陳泰來劫魏寨。俄何燒戈教泰降兵在後，今泰引羌兵為
前部。是夜二更，竟到魏寨，寨門大開。陳泰一騎馬先入。俄何燒戈驟馬挺槍入寨之時
，只叫得一聲苦，連人帶馬，跌在陷坑裡。陳泰從後面殺來，郭淮從左邊殺來，羌兵大
亂，自相踐踏，死者無數，生者盡降。俄何燒戈自刎而死。

　　郭淮、陳泰引兵直殺到羌人寨中，迷當大王急出帳上馬時，被魏兵生擒活捉，來見
郭淮。淮慌下馬，親去其縳，用好言撫慰曰：「朝延素以公為忠義，今何故助蜀人心也
？」迷當慚愧伏罪。淮乃說迷當曰：「公今為前部，去解鐵籠山之圍，退了蜀兵，吾奏
准天子自有厚賜。」

　　迷當從之，遂引羌兵在前，魏兵在後，逕奔鐵籠山。時值三更，先令人報知姜維。
維大喜，教請入相見。魏兵多半雜在羌人部內；行到蜀寨前，維令大兵皆在寨外屯紮，
迷當引百餘人到中軍帳前。姜維、夏侯霸二人出迎。魏將不等迷當開言，就從背後殺將
起來。維大驚，急上馬而走。羌、魏之兵，一齊殺入。蜀兵四紛五落，各自逃生。

　　維手無器械，腰間懸有付副弓箭，走得慌忙，箭皆落了，只有空壼。維望山中而走
，背後郭淮引兵趕來；見維手無寸鐵，乃驟馬挺槍追之。看看至近，維虛拽弓弦，連響
十餘次。淮連躲數番，不見箭到，知維無箭，乃挂住鋼槍，拈弓搭箭射之。維急閃過，
順手接了，就扣在弓弦上；等淮追近，望面門上儘力射去，淮應弦落馬。

　　維勒回馬來殺郭淮，魏軍驟至。維下手不及，只掣得淮槍而去。魏兵不敢追趕，急
救淮歸寨，拔出箭頭，血流不止而死。司馬昭下山引兵追趕，半途而回。夏侯霸隨後逃
至，與姜維一齊奔走。維折了許多人馬，一路收紮不住，自回漢中。雖然兵敗，卻射死
郭淮，殺死徐質，挫動魏國之威，將功補罪。

　　卻說司馬昭犒勞羌兵，發遣回國去訖，班師回洛陽，與兄司馬師專制朝權，群臣莫
敢不服。魏主曹芳每見師入朝，戰慄不已。如針刺背。一曰，芳設朝，見師挂劍上殿，
慌忙下榻迎之。師笑曰：「豈有君迎臣之禮也？請陛下穩便。」須臾，群臣奏事，司
馬師俱自剖斷，並不啟奏魏主。少時師退，昂然下殿，乘車出內，前遮後擁，不下數千
人馬，芳退入後殿，顧左右止有三人，乃太常夏侯玄，中書令李豐，光祿大夫張緝。緝
乃張皇后之父，曹芳之皇丈也。芳叱退近侍，同三人至密室商議。芳執張緝之手而哭曰
：「司馬師視朕如小兒，覷百官如草芥，社稷早晚必歸此人矣！」

　　言訖大哭。李豐奏曰：「陛下勿憂。臣雖不才，願以陛下之明詔，聚四方之英傑剿
此賊。」夏侯玄奏曰：「臣兄夏侯霸降蜀，因懼司馬兄弟謀害故耳。今若剿除此賊，臣
兄必回也。臣乃國家舊戚，安敢坐視奸賊亂國？願同奉詔討之。」芳曰：「但恐不能耳
。」三人哭奏曰：「臣等誓當同心討賊，以報陛下！」

　　芳脫下龍鳳汗衫，咬破指尖，寫了血詔，授與張緝，乃囑曰：「朕祖武皇帝誅董承
，蓋為機事不密也。卿等須謹慎，勿泄於外。」豐曰：「陛下何出此不利之言？臣等非
董承之輩，司馬師安比武祖也？陛下忽疑。」三人辭出，至東華門左側，正見司馬師帶
劍而來，從者數百人，皆持兵器。三人立於道旁。師問曰：「汝三人退朝何遲？」李豐
曰：「聖上在內廷觀書，我三人侍讀故耳。」師曰：「所看何書？」豐曰：「乃夏、商
、周三代之書也。」師曰：「上見此書，問何故事？」豐曰：「天子所問：伊尹扶商、
周公攝政之事；我等皆奏曰：『今司馬大將軍，即伊尹、周公也。』」師冷笑曰：「汝
等豈將吾比伊尹、周公！其心實指吾為王莽、董卓！」三人皆曰：「我等三人皆將軍門
下之人，安敢如此？」師大怒曰：「汝等乃口諛之人！適間與天子在密室中所哭何事？
」三人曰：「實無此狀。」師叱曰：「汝三人淚眼尚紅，如何抵賴！」

　　夏侯玄知事已泄，乃厲聲大罵曰：「吾等所哭者，為汝威震其主，將謀篡逆耳！」
師大怒，叱武士捉夏侯玄。玄揮拳裸袖，逕擊司馬師，卻被武士擒住。師今將各人搜檢
，於張緝身畔搜出一龍鳳汗衫，上有血字。左右呈與司馬師。師視之，乃密詔也。詔曰
：

　　司馬師兄弟，共持大權，將圖篡逆。所行詔制，皆非朕意。各部官兵將上，可同仗
忠義，討滅賊臣，匡扶社稷。功成之日，重加爵賞。

　　司馬師看畢，勃然大怒曰：「原來汝等正欲謀害吾兄弟！情理難容！」遂令將三人
腰斬於市，滅其三族。三人罵不絕口。比臨東市中，牙齒盡被打落，各人含糊數罵而死
。師直入後宮。魏主曹芳正與張皇后商議此事。皇后曰：c內廷耳目頗多，倘事泄露，
必累妾矣！」

　　正言間，必見師入，皇后大驚。師按劍謂芳曰：「臣父立陛下為君，功德不在周公
之下；臣事陛下，亦與伊尹何別乎？今反以恩為讎，以功為過，欲與二三小臣，謀害臣
兄弟，何也？」芳曰：「朕無此心。」師袖中取出汗衫，擲之於地曰：「此誰人所作耶
？」芳魂飛天外，魄散九霄，戰慄而答曰：「此皆為他人所逼故也。朕豈敢興此心？」
師曰：「妄誣大臣造反，當加何罪？」芳跪告曰：「朕合有罪，望大將軍恕之！」師曰
：「陛下請起。國法未可廢也。」乃指張皇后曰：「此是張緝之女，理當除之！」芳大
哭求免，師不從，叱左右將張后捉出，至東華門內，用白練絞死。後人有詩曰：

　　當年伏后出宮門，跣足哀號別至尊。司馬今朝依此例，天教還報在兒孫。

　　次日，司馬師大會群臣曰：「今主上荒淫無道，褻近娼優，聽信讒言，閉塞賢路：
其罪甚於漢之昌邑，不能主天下。吾謹按伊尹、霍光之法，別立新君，以保社稷，以安
天下，如何？」眾皆應曰：「大將軍行伊、霍之事，所謂應天順人，誰敢違命？」師遂
同多官入永寧宮，奏聞太后。太后曰：「大將軍欲立何人為君？」師曰：「臣觀彭城王
曹據，聰明仁孝，可以為天下之主。」太后曰：「彭城王乃老身之叔，今立為君，我何
以當之？今有高貴鄉公曹髦，乃文皇帝之孫，此人溫恭克讓，可以立之。卿等大臣，從
長計議。」

　　一人奏曰：「太后之言是也。便可立之。」眾視之，乃司馬師宗叔司馬孚也。師遂
遣使往元城召高貴鄉公，請太后升太極殿，召芳責之曰：「汝荒淫無度，褻近娼優，不
可承天下；當納下璽綬，復齊王之爵，目下起程，非宣召不許入朝。」芳泣拜太后，納
了國寶，乘王車大哭而去。只有數員忠義之臣，含淚而送。後人有詩曰：

　　昔日曹瞞相漢時，欺他寡婦與孤兒。誰知四十餘年後，寡婦孤兒亦被欺！

　　卻說高貴鄉公曹髦，字彥士，乃文帝之孫，東海定王霖之子也。當日司馬師以太后
命宣至，文武官僚，備鑾駕於西掖門外拜迎。髦慌忙答禮。太尉王肅曰：「主上不當答
禮。」髦曰：「吾亦人臣也，安得不答禮乎？」文武扶髦上輦入宮，髦辭曰：太后詔命
，不知為何，吾安敢乘輦而入？遂步行至太極東堂。司馬師迎看，髦先下拜，師急扶起
。問候己畢，引見太后。后曰：「吾見汝年幼時，有帝王之相；汝今可為天下之主：務
須恭儉節用，布德施仁，忽辱先帝也。」

　　髦再三謙辭。師令文武請髦出太極殿，是日立為新君，改嘉平六年為正元元年，大
赦天下，假大將軍司馬師黃鉞，入朝不趨，奏事不名，帶劍上殿。文武百官，各有封賜
。正元二年春正月，有細作飛報，說鎮東將軍毋丘儉、揚州刺史文欽，以廢主為名，起
兵前來。司馬師大驚。

　　正是：漢臣曾有勤王志，魏將還興討賊師。

　　未知如何迎敵，且看下文分解。

第一一○回：文鴦單騎退雄兵，姜維背水破大敵

　　卻說魏正元二年正月，揚州刺史鎮東將軍領淮南軍馬毋丘儉，字仲聞，河南聞喜人
也；聞司馬師擅行廢立之事，心中憤怒。長子毋丘甸曰：「父親官居方面，司馬師專權
廢主，國家有累卵之危，安可晏然自守？」儉曰：「吾兒之言是也。」

　　遂請刺史文欽商議。欽乃曹爽門下客；當日聞儉相請，即來拜謁。儉邀入後堂，禮
畢；說話間，儉流淚不止。欽問其故。儉曰：「司馬師專權廢主，天地反覆，安得不傷
心乎？」欽曰：「都督鎮守方面，若肯仗義討賊；欽願捨死相助。欽中子文淑，小字阿
鴦，有萬夫不當之勇，常欲殺司馬師兄弟，與曹爽報讎：今可令為先鋒。」儉大喜，其
時★（左酉右守）為誓。二人詐稱太后有密詔，令淮南大小官兵將士，皆入壽春城，立
一壇於西，宰白馬歃血為盟，宣言司馬師大逆不道，今奉太后密詔，令盡起淮南軍馬，
仗義討賊。眾皆悅服。儉提六萬兵，屯於項城。文欽領兵二萬在外為遊兵，往來接應。
儉移檄諸郡。今各起兵相助。

　　卻說司馬師左眼肉瘤，不時痛癢，乃命醫官割之，以藥封閉，連日在府養病；必聞
淮南告急，乃請太尉王肅商議，肅曰：「昔關雲長威震華夏，孫權令呂蒙襲取荊州，撫
恤將士家屬，因此關公軍勢瓦解。今淮南將士家屬，皆在中原，可急撫恤，更以兵斷其
歸路，必有土崩之勢矣。」師曰：「公言極是。但吾新割目瘤，不能自往；若使他人，
心又不穩。」

　　時中書侍郎鍾會在側，進言曰：「淮楚兵強，其鋒甚銳；若遣人領兵去退，多是不
利。倘有疏虞，則大事廢矣。」師蹶然起曰：「非吾自往，不可破賊！」遂留弟司馬昭
守洛陽，總攝朝政。師乘軟輿，帶病東行。令鎮東將軍諸葛誕，總督豫州諸軍，從安風
津取壽春；又令征東將軍胡遵，領青州諸軍，出譙宋之地，絕其歸路；又遣豫州刺史監
軍王基，領前部兵，先取鎮南之地。師領大軍屯於襄陽，聚文武於帳下商議。

　　光祿勳鄭褒曰：「毋丘儉好謀而無斷，文欽有勇而無智。今大舉出其不意。江、淮
之卒，銳氣正盛，不可輕敵；只宜深溝高壘，以挫其銳，此亞夫之長策也。」監軍王基
曰：「不可。淮南之反，非軍民思亂也；皆因毋丘儉勢力所逼，不得已而從之。若大軍
一臨，必然瓦解。」師曰：「此言甚妙。」遂進兵於引濦水之上，中軍屯於濦水橋。基
曰：「南頓極好屯兵，可提兵星夜取之：若遲則毋丘儉必先至矣。」師遂令王基前部兵
來南頓下寨。

　　卻說毋丘儉在項城，聞知司馬師自來，乃聚眾商議。先鋒葛雍曰：「南頓之地，依
山傍水，極好屯兵；若魏兵先占，難以驅遣，可速取之。」

　　儉從其言，起兵投南頓來。正行之間，前面流星馬報說，南頓已有人馬下寨。儉不
信，自到軍前視之，果然旌旗遍野，營寨齊整。儉回到軍中，無計可施。忽哨馬飛報：
「東吳孫峻提兵渡江襲壽春來了。」儉大驚曰：「壽春若失，吾歸何處！」是夜退兵於
項城。

　　司馬師見毋丘儉軍退，聚多官商議。尚書傅嘏曰：「今儉兵退者，憂吳人襲壽春也
，必回項城分兵拒守。將軍可令一軍取樂嘉城，一軍取項城，一軍取壽春：則淮南之卒
必退矣。兗州刺史鄧艾，足智多謀；若領兵逕取樂嘉，更以重兵應之，破賊不難也。」
師從之，急遣使持檄文，教鄧艾起兗州之兵破樂嘉城，師隨後引兵到彼會合。

　　卻說毋兵儉在項城，不時差人去樂嘉城哨探，只恐有兵來，請文欽到營共議，欽曰
：「都督勿憂。我與拙子文鴦，只消五千兵，敢保樂嘉城。」儉大喜。欽父子引五千兵
投樂嘉來。前軍報說：「樂嘉城西，皆是魏兵，約有萬餘。遙望中軍，白旄黃鉞，皂蓋
朱旛，簇擁虎帳。內豎立一面錦鏽帥字旗，此必司馬師也。安立營寨，尚未完備。」

　　時文鴦懸鞭立於父側，聞知此語，乃告父曰：「趁彼營寨未成，可分兵兩路，左右
擊之，可全勝也。」欽曰：「何時可去？」鴦曰：今夜黃昏，父引二千五百兵，從城南
殺來；兒引二千五百兵，從城北殺來。三更時分，要在魏寨會合。」欽從之，當晚分兵
兩路。且說文鴦年方十八歲：身長八尺，全裝貫甲，腰懸鋼鞭，綽槍上馬，遙望魏寨而
進。是夜司馬師兵到樂嘉，立下營寨，等鄧艾未至。師為眼下新割肉瘤，瘡口疼痛，臥
於帳中，令數百甲士環立護衛。三更時分，忽然寨內喊聲大震，人馬大亂。師急問之，
人報曰：「一軍從寨北斬圍直入，為首一將，勇不可當。」師大驚，心如火烈，眼珠從
肉瘤瘡口內迸出，血流遍地，疼痛難當；又恐有亂軍心，只咬被頭而忍，被皆咬爛。

　　原來文鴦軍馬先到，一擁而進；在寨中左衝右突，所到之處，人不敢當；有相拒者
，槍搠鞭打，無不被殺。鴦只望父到，以為外應：並不見來。數番殺到中軍，皆被弓弩
射回。鴦直殺到天明，只聽得北邊鼓角喧天。鴦回顧從者曰：「父親不在南面為應，卻
從北至，何也？」鴦縱馬看時，只見一軍行如猛風，為首一將，乃鄧艾也，縱馬橫刀，
大呼曰：「反賊休走！」鴦大怒，挺槍迎之。戰有五十合，不分勝敗。正鬥間，魏兵大
進，前後夾攻。鴦部下兵各自逃走，只文鴦單人獨馬，衝開魏兵，望南而走。背後數百
員將，抖擻精神，驟馬追來；將至樂嘉橋邊，看看趕上。鴦忽然勒回馬大喝一聲，直衝
入魏將陣中來，鋼鞭起處。紛紛落馬，各自退。鴦復緩緩而行。魏將聚在一處，驚訝曰
：「此人尚敢退我等之眾耶！可併力追之！」於是魏將百員，復來追趕。鴦勃然大怒曰
：「鼠輩何不惜命也！」提鞭撥馬，殺入魏將叢中，用鞭打死數人，復回馬緩轡而行。
魏將連追四五番，皆被文鴦一人殺退。後人有詩曰：

　　長板當年獨拒曹，子龍從此顯英豪。樂嘉城內爭鋒處，又見文鴦膽氣高。

　　原來文欽被山路崎嶇，迷入谷中；行了半夜，此及尋路而出，天色已曉：文鴦人馬
不知所向。共見魏兵大勝，欽不戰而退。魏兵乘勢追殺，欽引兵望壽春而走。

　　卻說魏殿中校尉尹大目，乃曹爽心腹之人；因爽被司馬懿謀殺，故事司馬師，常有
殺師報爽之心；又素與文欽交厚；今見師眼瘤突出，不能動止，乃入帳告曰：「文欽本
無反心，今被毋丘儉逼迫，以致如此。某去說之，必然來降。」師從之。大目頂盔貫甲
，乘馬來趕文欽；看看趕上，乃高聲大叫曰：「文刺史見尹大目麼？」欽回頭視之，大
目除盔放於鞍★（左革右喬）之前，以鞭指曰：「文刺史何不忍耐數日也？」此是大目
知師將亡，故來留欽。欽不解其意，厲聲大罵，便欲開弓射之。大目大哭而回。欽收聚
人馬奔壽春時，已被諸葛誕引兵取了；卻復回項城時，胡遵、王基、鄧艾三路兵皆到。
欽見勢危，遂投東吳孫峻去了。

　　卻說毋丘儉在項城內，聽知壽春已失，文欽勢敗，城外三路兵到，儉遂盡撤城中之
兵出戰。正與鄧艾相遇，儉令葛雍出馬，與艾交鋒，不一合，被艾一刀斬之，引兵殺過
陣來。毋丘儉死戰相拒。江淮兵大亂。胡遵、王基引兵四面夾攻。毋丘儉敵不住，引十
餘騎奪路而走。前至慎縣城下，縣令宋白，開門迎入，設席待之。儉大醉，被白令人殺
了，將頭獻於魏兵。於是淮南平定。

　　司馬師臥病不起，喚諸葛誕入帳，賜以印綬，加為征東大將軍，都督揚州諸路軍馬
；一面班師回許昌。師目痛不止，每夜只見李豐、張緝、夏侯玄三人立於榻前。師心神
恍惚，自料難保，遂令人往洛陽取司馬昭到。昭哭拜於床下。師遺言曰：「吾今權重，
雖欲卸肩，不可得也。汝繼我為之，大事切不可輕託他人，自取滅族之禍。」言訖，以
印綬付之，淚流滿面。昭正欲問時，師大叫一聲，眼睛迸出而死：時正元二年二月也。
於是司馬昭發喪，申奏魏主曹髦。髦遣使持詔到許昌，即命暫留司馬昭屯軍許昌，以防
東吳。昭心中猶豫未決。鍾會曰：「大將軍新亡，人心未定，將軍若留守於此，萬一朝
廷有奱，悔之何及？」昭從之，即起兵還屯洛水之南。

　　髦聞之大驚。太尉王肅奏曰：「昭既繼其兄掌大權，陛下可封爵以安之。」髦遂令
王肅持詔，封司馬昭為大將軍錄尚書事。昭入朝謝恩畢。自此，中外大小事情，皆歸於
昭。

　　卻說西蜀細作，哨知此事，報入成都。姜維奏後主曰：「司馬師新亡，司馬昭初握
重權，必不敢擅離洛陽。臣請乘間伐魏，以復中原。」後主從之，遂命姜維興師伐魏。
維到漢中，整頓人馬。征西大將軍張翼曰：「蜀地淺狹，錢糧淺薄，不宜遠征；不如據
險守分，恤軍愛民：此乃保國之計也。」維曰：「不然。昔丞相未出茅廬，已定三分天
下，然其六出祁山以圖中原；不幸半途而喪，以致功業未成。今吾既受丞相遺命，當盡
忠報國以繼其志，雖死而無恨也。今魏有隙可乘，不就此時伐之，更待何時？」夏侯霸
曰：「將軍之言是也。可將輕騎先出枹罕。若得洮西、南安，則諸郡可定。」張翼曰：
「向者不克而還，皆因軍出甚遲也。兵法云：『攻其無備，出其不意。』今若火速進兵
，使魏人不能提防，必然全勝矣。」

　　於是姜維引兵五萬，望枹罕進發。兵至洮水，守邊軍士報知雍州刺史王經、副將軍
陳泰。王經先起馬步兵七萬來迎。姜維吩咐張翼如此如此，又吩咐夏侯霸如此如此：二
人領計去了，維乃自引大軍背洮水列陣。王經引數員牙將出而問曰：「魏與吳、蜀，己
成鼎足之勢.汝累次入寇，何也？」維曰：「司馬師無故廢主，鄰邦理宜問罪，何況讎
敵之國乎？」

　　經回顧張明、花永、劉達、朱芳四將曰：「蜀兵背水為陣，敗則沒於水矣。姜維驍
勇，汝四將可戰之。彼若退動，便可追擊。」四將分左右而出，來戰姜維。維略戰數合
，撥回馬望本營便走。王經大驅士馬，一齊趕來。維引兵望洮西而走；將次近水，大呼
將士曰：「事急矣！諸將何不努力！」

　　眾將一齊奮力殺回，魏兵大敗。張翼、夏侯霸抄在魏兵之後，分兩路殺來，把魏兵
困在垓心。維奮武揚威，殺入魏軍之中，左衝右突，魏兵大亂，自相踐踏，死者大半，
逼入洮水者無數，斬首萬餘，壘屍數里。王經引敗兵百騎，奮力殺出，逕往狄道城而走
；奔入城中，閉門保守。

　　姜維大獲全功，犒軍己畢，便欲進兵攻打狄道城。張翼諫曰：「將軍功績已成，威
聲大震，可以止矣；今若前進，倘不如意，正如畫蛇添足也。」維曰：「不然。向者兵
敗，尚欲進取，縱橫中原；今日洮水一戰，魏人膽裂，吾料狄道唾手可得，汝勿自墮其
志也。」張翼再三勸諫，維不從，勒兵來取狄道城。

　　卻說雍州征西將軍陳泰，正欲起兵與王經報兵敗之讎，忽兗州刺史鄧艾引兵到。泰
接著，禮畢。艾曰：「今奉大將軍之命，特來助將軍破敵。」泰問計於鄧艾。艾曰：「
洮水得勝，若招羌人之眾，東爭關隴，傳檄四郡，此吾兵之大患也。今彼不思如此，卻
圖狄道城，其城垣堅固，急切難攻，空勞兵費力耳。吾今陳兵於項嶺，然後進兵擊之，
蜀兵必敗矣。」

　　陳泰曰：「真妙論也！」遂先撥二十隊兵，每隊五十人，盡帶旌旗、鼓角、烽火之
類，日伏夜行，去狄道城東南高山深谷之中埋伏；只待兵來，一齊鳴鼓吹角為應，夜則
舉火放砲以驚之。調度已畢，專候蜀兵到來。於是陳泰、鄧艾，各引二萬兵相繼而進。

　　卻說姜維圍住狄道城，令兵八面攻之，連攻數日不下，心中鬱悶，無計可施.是日
黃昏時分，忽三五次流星馬報說：「有兩路兵來，旗上明書大字。一路是征西將軍陳泰
，一路是兗州刺史鄧艾。」維大驚，遂請夏侯霸商議。霸曰：「吾向嘗為將軍言，鄧艾
自幼深明兵法，善曉地理。今領兵到，頗為勁敵。」維曰：「彼軍遠來，我休容他住腳
，便可擊之。」及留張翼攻城，命夏侯霸引兵迎陳泰。維自引兵來迎鄧艾。

　　行不到五里，忽然東南一聲砲響，鼓角震地，火光沖天。維縱馬看時，只見周圍皆
是魏兵旗號。維大驚曰：「中鄧艾之計矣！」遂傳令教夏侯霸、張翼各棄狄道而退。於
是蜀兵皆退歸漢中。維自斷後，只聽得背後鼓聲不絕。維退入劍閣之時，方知火鼓二十
餘處，皆虛設也。維收兵退屯於鍾提。

　　且說後主因姜維有洮西之功，降詔封維為大將軍。維受了職，上表謝恩畢，再議出
師伐魏之策。

　　正是：成功不必添蛇足，討賊猶思奮虎威。

　　未知此番北伐如何，且看下文分解。

第一一一回：鄧士載智敗姜伯約，諸葛誕義討司馬昭

　　卻說姜維退兵屯於鍾堤，魏兵屯於狄道城外。王經迎接陳泰、鄧艾入城，拜謝解圍
之事，設宴相待，大賞三軍。泰將鄧艾之功，申奏魏主曹髦。髦封艾為安西將軍，假節
領護東羌校尉，同陳泰屯兵於雍、涼等處。鄧艾上表謝恩畢，陳泰設宴與鄧艾拜賀曰：
「姜維夜遁，其力已竭，不敢再出矣。」艾笑曰：「吾料蜀兵其必出有五。」泰問其故
。艾曰：「蜀兵雖退，終有乘勝之勢；吾兵終有弱敗之實：其必出一也。蜀兵皆是孔明
教演，精銳之兵，容易調遣；吾將不時更換，軍又訓練不熟：其必出二也。蜀人多以船
行，吾軍皆是旱地，勞逸不同：其必出三也。狄道、隴西、南安、祁山四處，皆是守戰
之地；蜀人或聲東擊西，指南攻北，吾兵必須分頭把守；蜀兵合為一處而來，以一分當
我四分：其必出四也。若蜀兵自南安、隴西，則可取羌人之穀為食；若出祁山，則有麥
可就食：其必出五也。」

　　陳泰歎服曰：「公料敵如神，蜀兵何足慮哉！」於是陳泰與鄧艾結為忘年之交。艾
遂將雍、涼等處之兵，每日操練；各處隘口，皆立營寨，以防不測。

　　卻說姜維在鍾堤大設筵宴，會集諸將，商議伐魏之事。令史樊建諫曰：「將軍屢出
，未獲全勝；今日洮西之戰，魏人既服威名，何故又欲出也？萬一不利，前功盡棄。」
維曰：「汝等只知魏國地寬人廣，急不可得；卻不知攻魏者有五可勝。」眾問之。維答
曰：「彼洮西一敗，挫盡銳氣，吾兵雖退，不曾損折，今若進兵，一可勝也。吾兵船載
而進，不致勞困，彼兵從旱地來迎，二可勝也。吾兵久經訓練之眾，彼皆鳥合之徒，不
曾有法度，三可勝也。吾兵自出祁山，抄掠秋穀為食，四可勝也。彼兵雖各守備，軍刀
分開，吾兵一處而去，彼安能救？五可勝也。不在此時伐魏，更待何時耶？」夏侯霸曰
：「艾年雖幼，而機謀深遠；近封為安西將軍之職，必於各處準備，非同往日矣。」維
厲聲曰：「吾何畏彼哉！公等休長他人銳氣，滅自己威風！吾意已決，必先取隴西。」
眾不敢諫。維自領前部，令眾將隨後而進。於是蜀兵盡離鍾提，殺奔祁山來。哨馬報說
魏兵已先在祁山立下九個寨棚。維不信，引數騎憑高望之，果見祁山九寨勢如長蛇，首
尾相顧。維回顧左右曰：「夏侯霸之言，信不誣矣。此寨形勢絕妙，止吾師諸葛丞相能
之。今觀鄧艾所為，不在吾師之下。」遂回本寨，喚諸將曰：「魏人既有準備，必知吾
來矣。吾料鄧艾必在此間。汝等可虛張吾旗號，據此谷口下寨，每日令百餘騎出哨。每
出哨一回，換一番衣甲。旗號按青、黃、赤、白、黑五方，旗幟更換。吾卻提大兵偷出
董亭，逕襲南安去也。」遂令鮑素屯於祁山谷口。維盡率大兵，望南安進發。

　　卻說鄧艾知蜀兵出祁山，早與陳泰下寨準備；見蜀兵連日不來搦戰，一日五番哨馬
出寨，或十里或十五里而回。艾憑高望畢，慌入帳與陳泰曰：「姜維不在此間，必取董
亭襲南安去了。出寨哨馬只是這幾匹，更換衣甲，往來哨探，其馬皆困乏，主將必無能
者。陳將軍可引一軍攻之，其寨可破也。破了寨柵，便引兵襲董亭之路，先斷姜維之後
。吾當先引一軍救南安，逕取武城山。若先占此山頭，姜維必取上邽。上邽有一谷，名
曰段谷，地狹山險，正好埋伏。彼來爭武城山時，吾先伏兩軍於段谷，破維必矣。」泰
曰：「吾守隴西二三十年，未嘗如此明察地理。公之所言，真神算也。公可速去。吾自
攻此處寨柵。」

　　於是鄧艾引軍星夜倍道而行，逕到武城山；下寨已畢，蜀兵未到，即令子鄧忠，與
帳前校尉師綦，各引五千兵，先去段谷埋伏，如此如此而行。二人受計而去。艾令偃旗
息鼓，以待蜀兵。

　　卻說姜維從董亭望南安而來，至武城山前，謂夏侯霸曰：「近南安有一山，名武城
山；若先得了，可奪南安之勢。只恐鄧艾多謀，必先提防。」

　　正疑慮間，忽然山上一聲砲響，喊聲大震，鼓角齊鳴，旌旗遍豎，皆是魏兵：中央
風飄起一黃旗，大書「鄧艾」字樣。蜀兵大驚。山上數處精兵殺下，勢不可當，前軍大
敗。維急率中軍人馬去救時，魏兵已退。維直來武城山下搦鄧艾戰，山上魏兵並不下來
。維令軍士辱罵，至晚，方欲退軍，山上鼓角齊鳴，卻又不見魏兵下來。維欲上山衝殺
，山上砲石甚嚴，不能得進。守至三更，欲回，山上鼓角又鳴。維移兵下山屯紮。比及
令軍搬運木石，方欲豎立為寨，山上鼓角又鳴，魏兵驟至。蜀兵大亂，自相踐踏，退回
舊寨。

　　次日，姜維令軍士運糧草車仗，至武城山，穿連排定，欲立起寨柵，以為屯兵之計
。是夜二更，鄧艾令五百人，各執火把，分兩路下山，放火燒車仗。兩兵混殺了一夜，
營寨又立不成。維復引兵退，再與夏侯霸商議曰：「南安未得，不如先取上邽。上邽乃
南安屯糧之所；若得上邽，南安自危矣。」遂留霸屯於武城山。維盡引精兵猛將，逕取
上邽。行了一宿，將及天明，見山勢狹峻，道路崎嶇，乃問鄉導官曰：「此處何名？」
答曰：「段谷。」維大驚曰：「其名不美：『段谷』者，『斷谷』也。倘有人斷其谷口
，如之奈何？」

　　正躊躇未決，忽報前軍來報：「山後塵頭大起，必有伏兵。」維急令退兵，師纂、
鄧忠，兩軍殺出。維且戰且走，前面喊聲大震，鄧艾引兵殺到：三路夾攻，蜀兵大敗。
幸得夏侯霸引兵殺到，魏兵方退，救了姜維，欲再往祁山。霸曰：「祁山寨已被陳泰打
破，鮑素陣亡，全寨人馬皆退回漢中去了。」維不敢取董亭，急投山僻小路而回。後面
鄧艾急追，維令諸軍前進，自為斷後。

　　正行之際，忽然山中一軍突出，乃魏將陳泰也。魏兵一聲喊起，將姜維因在核心。
維人馬困乏，左衝右突，不能得出。盪寇將軍張嶷，聞姜維受困，引數百騎殺入重圍，
維因乘勢殺出。嶷被魏兵亂箭射死。維得脫重圍，復回漢中；因感張嶷忠勇，沒於王事
，乃表贈其子孫。於是蜀中將士，多有陣亡者，皆歸罪於姜維。維照武侯街亭舊例，乃
上表自貶為後將軍行大將軍事。

　　卻說鄧艾見蜀兵退盡，乃與陳泰設宴相賀，大賞三軍。泰表鄧艾之功，司馬昭遣使
持節，加艾官爵，賜印綬，並封其子鄧忠為亭侯。時魏主曹髦，改正元三年為甘露元年
。司馬昭自為天下兵馬大都督，出入常令三千鐵甲驍將前後簇擁，以為護衛；一應事務
，不奏朝廷，就於相府裁處。自此常懷篡逆之心。

　　有一心腹人姓賈，名充，字公閭，及故建威將軍賈逵之子，為昭府下長史。充語昭
曰：「今主公掌握大柄，四方人心必然未安；且當暗訪，然後徐圖大事。」昭曰：「吾
正欲如此。汝可為我東行，只推尉勞出征軍士為名，以探消息。」

　　賈充領命，逕到淮南，入見鎮東大將軍諸葛誕。誕字公休，乃瑯琊南陽人，即武侯
之族弟也；向侍於魏；因武侯在蜀為相，因此不得重用；後武侯身亡，誕在魏歷重職，
封高平侯，總攝兩淮軍馬。當日賈充託名勞軍，至淮南見諸葛誕。誕設宴待之。

　　酒玉半酣，充以言挑誕曰：「近來洛陽諸賢，皆以主上懦弱，不堪為君。司馬大將
軍三世輔國，功德彌天，可以禪代魏統。未審鈞意若何？」誕大怒曰：「汝乃賈豫州之
子，世食魏祿，安敢出此亂言！」充謝曰：「某以他人之言告公耳。」誕曰：「朝廷有
難，吾當以死報之。」

　　充默然。次曰辭歸，見司馬昭細言其事。昭大怒曰：「鼠輩安敢如此！」充曰：「
誕在淮南，深得人心，久必為患，可速除之。」昭遂暗發密書與揚州刺史樂綝，一面遣
使齎詔徵誕為司空。誕得了詔書，己知是賈充告變，遂捉來使拷問，使者曰：「此事樂
綝知之。」誕曰：「他如何得知？」使者曰：「司馬將軍已令人到揚州送密書與樂綝矣
。」

　　誕大怒，叱左右斬了來使，遂起部下兵千人，殺奔揚州來。將至南門，城門已閉，
吊橋拽起。誕在城下叫門，城上並無一人回答。誕大怒曰：「樂綝匹夫，安敢如此！」
遂令將士打城。手下十餘驍騎，下馬渡河，飛身上城，殺散軍士，大開城門。於是諸葛
誕引兵入城，乘風放火，殺至綝家。綝慌上樓避之。誕提劍上樓，大喝曰：「汝父樂進
，昔日受魏國大恩！不思報本，反欲順司馬昭耶！」

　　綝未及回言，為誕所殺。一面具表數司馬昭之罪，使人申奏洛陽；一面大聚兩淮屯
田戶口十餘萬，並揚州新降兵四萬餘人，積草屯糧，準備進兵。又令長史吳綱送子諸葛
★（左水右靚）入吳為質求援，務要合兵誅討司馬昭。

　　此時東吳丞相孫峻病亡，從弟孫綝輔政。綝字子通，為人強暴，殺大司馬滕亂、將
軍呂據、王惇等：因此權柄皆歸於綝。吳主孫亮，雖然聰明，無可奈何。於是吳綱將
諸葛★（左水右靚）至石頭城，入拜孫綝。綝問其故。綱曰：「諸葛誕乃蜀漢諸葛武侯
之族弟也，向事魏國；今見司馬昭欺君罔上，廢主弄權，欲興師討之，而力不及，故特
來歸降。誠恐無憑，專送親子諸葛靚為質。伏望發兵相助。」

　　綝從其請，便遣大將全懌、全端為主將，于詮為合後，朱異、唐咨為先鋒，文欽為
鄉導，起兵七萬，分三隊而進。吳綱回壽春報知諸葛誕。誕大喜，遂陳兵準備。

　　卻說諸葛誕表文到洛陽，司馬昭見了大怒，欲自往討之。賈充諫曰：「主公乘父兄
之基業，恩德未及四海，今棄天子而去，若一朝有變，後悔何及？不如奏請太后及天子
一同出征，可保無虞。」昭喜曰：「此言正合吾意。諸葛★（左水右靚）遂入奏太后曰
：「諸葛誕謀反，臣興文武官僚，計議停當：請太后同天子御駕親征，以繼先帝之遺意
。」太后畏懼，只得從之。次日，昭請魏主曹髦起程。髦曰：「大將軍都督天下軍馬，
任從調遣，何必朕自行也？」昭曰：「不然。昔日武祖縱橫四海，文帝、明帝有包括字
宙之志，併吞八荒之心，凡遇大敵，必須自行。陛下正宜追配先君，掃清故孽，何自畏
也？」

　　髦畏威權，只得從之。昭遂下詔，盡起兩都之兵二十六萬，命鎮南將軍王基為正先
鋒，安東將軍陳騫為副先鋒，監軍石苞為左軍，兗州刺史周泰為右軍，保護車駕，浩浩
蕩蕩，殺奔淮南而來。東吳先鋒朱異，引兵迎敵。兩軍對圓，魏軍中王基出馬，朱異來
迎。戰不三合，朱異敗走；唐咨出馬，戰不三合，亦大敗而走。王基驅兵掩殺，吳兵大
敗，退五十里下寨，報入壽春城中。諸葛誕自引本部銳兵，會合文欽並二子一文鴦、一
文虎，雄兵數萬，來敵司馬昭。

　　正是：方見吳兵銳氣墮，又看魏將勁兵來。

　　未知勝負如何，且看下文分解。

第一一二回：救壽春于詮死節，取長城伯約鑿兵

　　卻說司馬昭聞諸葛誕會合吳兵前來決戰，乃召散騎長史斐秀、黃門伺郎鍾會，商議
破敵之策。鐘會曰：「吳兵之助諸葛誕，實為利也；以利誘之，則必勝矣。」昭從其言
，遂令石苞、周太引兩軍於石頭城埋伏，王基、陳騫領精兵在後，卻令偏將成倅引兵數
萬先去誘敵；又令陳俊引車仗牛馬驢騾，裝載賞軍之物，四面聚集於陣中，如敵來則棄
之。

　　是日諸葛誕令吳將朱異在左，文欽在右；見魏陣中人馬不整，誕乃大驅士馬逕進。
成卒退走，誕驅兵掩殺，見牛馬驢騾，遍滿郊野，南兵爭取，無心戀戰。忽然一聲砲響
，兩路兵殺來；左有石苞，右有周太。誕大驚，急欲退時，王基、陳騫精兵殺到。誕兵
大敗。司馬昭又引兵接應。誕引敗兵奔入壽春，閉門堅守。昭令兵四面圍困，併力攻城
。

　　時吳兵退屯安豐，魏主車駕駐於項城。鍾會曰：「今諸葛誕雖敗，壽春城中糧草尚
多，更有吳兵屯安豐以為犄角之勢，今吳兵四面攻圍，彼緩則堅守，急則死戰。吳兵或
乘勢夾攻，吾軍無益。不如三面攻之，留南門大路，容賊自走；走而擊之，可全勝也。
吳兵遠來，糧必不繼。我引輕騎抄在其後，可不戰而自破矣。」昭撫會背曰：「君真吾
之子房也！」遂令王基撤退南門之兵。

　　卻說吳兵屯於安豐，孫琳喚朱異責之曰：「量一壽春城不能救，安可併吞中原？如
再不勝必斬！」朱異乃回本寨商議。于詮曰：「今壽春南門不圍，某願領一軍從南門入
去，助諸葛誕守城。將軍與魏兵挑戰，我卻從城中殺出，兩路夾攻，魏兵可破矣。」

　　異然其言。於是全懌、全端、文欽等，皆願入城。遂同于詮引兵一萬，從南門而入
城。魏兵不得將令，未敢輕敵，任吳兵入城，乃報知司馬昭。昭曰：「此欲與朱異內外
夾攻，以破我軍也。」乃召王基、陳騫分付曰：「汝可引五千兵截斷朱異來路，從背後
擊之。」

　　二人領命而去。朱異正引兵來，忽背後喊聲大起；左有王基，右有陳騫，兩路軍殺
來，吳兵大拜。朱異回見孫琳。琳大怒曰：「累兵之將，要汝何用！」叱軍士推出斬之
。又責全端子全禕曰：「若退不得魏兵，汝父子休來見我！」於是孫琳自回建業去了
。鍾會與昭曰：「今孫琳退去，外無救兵，城可圍矣。」昭從之，遂催兵攻圍。全禕引
兵殺入壽春，見魏兵勢大，尋思進退無路，遂降司馬昭，昭加禕為偏將軍，禕感昭恩德
，乃修家書與父全端、叔全懌言孫琳不仁，不若降魏，將書射入城中。懌得禕書，遂與
端引數千人開門出降。諸葛誕在城中憂悶。謀士蔣班焦彝進言曰：「城中糧少兵多，不
能久守，可率吳、楚之眾，與魏兵決一死戰。」誕大怒曰：「吾欲守，汝欲戰，莫非有
異心乎！再言必斬！」二人仰天長嘆曰：「誕將亡矣！我等不如早降，免至一死！」

　　是夜二更時分，蔣焦二人踰城降魏，司馬昭重用之；因此城中雖有敢戰之士，不敢
言戰。誕在城中見魏兵四下築起土城，以防淮水，只望水泛衝倒土城，驅兵擊之。不想
自秋至冬，並無霖雨，淮水不泛。城中看看糧盡，文欽在小城內與二子堅守，見軍士漸
漸餓倒，只得來告誕曰：「糧草盡絕，軍士餓損，不如將北方之兵盡放出城，以省其食
。」誕大怒曰：「汝教我盡去北軍，欲謀我耶！」叱推出斬之。

　　文鴦、文虎見父被殺，各拔短刀，立殺數十人，飛身上城，一躍而下，越壕赴魏寨
投降。司馬昭恨文鴦昔日單騎退兵之讎，欲斬之。鍾會諫曰：「罪在文欽，今文欽已亡
，二子勢窮來歸，若殺降將，是堅城內人之心也。」昭從之，遂召文鴦、文虎入帳，用
好言撫慰，賜駿馬錦衣，加為偏將軍，封關內侯。二子拜謝上馬，遶城大叫曰：「我二
人蒙大將軍赦罪賜爵，汝等何不早降！」城內人聞言，皆計議曰：「文鴦乃司馬氏讎人
，尚且重用，何況我等乎？」於是皆欲投降。諸葛誕聞之大怒，日夜自來尋城，以殺為
威。鐘會知城中人心已變，乃入帳告昭曰：「可乘此時攻城矣。」

　　昭大喜，遂激三軍四面雲集，一齊攻打。守將曾宣獻了北門，放魏兵入城。誕知魏
兵已入，慌引★（磨字下石改毛）數百人，自城中小路突出，至吊橋邊，正撞著胡遵，
手起刀落，斬誕於馬下，數百人皆被縛。王基引兵殺到西門，正遇吳將于詮。基大喝曰
：「何不早降！」詮大怒曰：「受命而出，為人救難，既不能救，又降他人，義所不為
也！」乃擲盔於地，大呼曰：「人生在世，得死於戰場者，幸耳！」急揮刀死戰三十餘
合，人困馬乏，為亂軍所殺。後人有詩讚曰：

　　司馬當年圍壽春，降兵無數拜車塵。東吳雖有英雄士，誰及于詮肯殺身？

　　司馬昭入壽春，將諸葛誕老小盡皆梟首，滅其三族。武士將所擒諸葛誕部卒數百人
縛至。昭曰：「汝等降否？」眾皆大叫曰：「願與諸葛公同死，決不降汝！」昭大怒，
叱武士盡搏於城外，逐一問曰：「降者免死。」並無一人言降。直殺至盡，終無一人降
者。昭深加嘆息不已，令皆埋之。後人有師嘆曰：

　　忠君矢志不偷生：諸葛公休帳下兵。露歌聲應未斷，遺蹤直欲繼田橫。

　　卻說吳兵大半降魏，斐秀告司馬昭曰：「吳兵老小，盡在東南江、淮之地，今若留
之，久必為變，不如坑之。」鍾會曰：「不然；古之用兵者，全國為上，戳其元惡而已
。若盡坑之，是不仁也。不如放歸江南，以顯中國之寬大。」昭曰：「此妙論也。」遂
將吳兵盡皆放歸本國。唐咨因懼孫琳，不敢回國，亦來投魏。昭皆重用，令分部三河之
地。淮南已平。正欲退兵，忽報西蜀姜維引兵來取長城，邀截糧草。昭大驚，與多官計
議退兵之策。

　　時蜀漢延熙二十年，改為景耀元年。姜維在漢中選川將兩員，每日操練人馬：一是
蔣舒，一是傅僉，兩人頗有膽勇，維甚愛之。忽報淮南諸葛誕起兵討司馬昭，東吳孫琳
助之，昭大起兩淮之兵，將魏太后並魏主一同出征去了。維大喜曰：「吾今番大事濟矣
！」

　　遂表奏後主，願興兵伐魏。中散大夫譙周聽知，嘆曰：「近來朝廷溺於酒色，信任
中貴黃皓，不理國事，只圖歡樂；伯約累欲征伐，不恤軍士；國將危矣！」乃作「讎國
論」一篇，寄與姜維。維拆封視之。論曰：

　　或問：古往能以弱勝強者，其術何如？曰：處大國無患者，恆多慢；處小國有憂者
，恆思善。多慢則生亂，思善則生治，理之常也，故周文養民，以少取多；句踐恤眾，
以弱斃強。此其術也。

　　或曰：曩者楚強漢弱，約分鴻溝，張良以為民志既定，則難動也，率兵追羽，終斃
項氏；豈必由文王、句踐之事乎！曰：商、周之際，王侯世尊，君臣之固，當此之時，
雖有漢祖，安能仗劍取天下乎？今秦罷侯置守之後，民疲秦役，天下土崩，於是豪傑並
爭。今我與彼，皆傳國易世矣，既非秦末鼎沸之時，實有六國並據之勢。故可為文王，
難為漢祖。時可而後動，數合而後舉；故湯、武之師，不再戰而克，誠重民勞而度時審
也。如遂極武黷征，不幸遇難，雖有智者，不能謀之矣。」

　　姜維看畢，大怒曰：「此腐儒之論也！」擲之於地。遂提川兵來取中原。又問傅僉
曰：「以公度之，可出何地？」僉曰：「魏屯糧草，皆在長城；今可逕取駱谷。度沈嶺
，直到長城，先燒糧草，然後直取秦川，則中原指日可得矣。」維曰：「公之見與吾之
計暗合也。」即提兵逕取駱谷，度沈嶺，望長城而來。

　　卻說長城鎮守將軍司馬望，乃司馬昭之族兄也。城內糧草甚多，人馬卻少。望聽知
蜀兵到，急與王真、李鵬二將，引兵離城二十里下寨。次日蜀兵來到，望引二將出陣。
姜維出馬，指望而言曰：「今司馬昭遷主於軍中，必有李★（榷自字木改為人字旁）、
郭汜之意也。吾今奉朝廷明命，前來問罪，汝當早降。若還愚迷，全家誅戳！」望大聲
而答曰：「汝等無禮。數犯上國，如不早退，令汝片甲不歸！」

　　言未畢，望背後王真挺槍出馬，蜀陣中傅僉出迎。戰不十合，僉賣個破綻，王真便
挺槍來刺。傅僉閃過，活捉真於馬上，便回本陣。李鵬大怒，縱馬輪刀來救。僉故意放
慢，等李鵬將近努力擲真於地，暗★（衣改手）製四楞鐵★（左金右間）在手；鵬趕上
舉刀待砍，傅僉偷身回顧，向李鵬面門只一★（左金右間），打得眼珠迸出，死於馬下
。王真被蜀軍亂槍刺死。姜維驅兵大進。司馬望棄寨入城，閉門不出。維下令曰：「軍
士今夜且歇一宿，以養銳氣。來日需要入城。」

　　次日平明，蜀兵爭先大進，一擁至城下。用火箭火砲打入城中。城上草屋，一派燒
著，魏兵自亂。維又令人取乾柴堆滿城下，一齊放火，烈焰沖天。城已將陷，魏兵在城
內嚎啕痛哭，聲聞四野。

　　正攻打之間，忽然背後喊聲大震，維勒馬回看，只見魏兵鼓譟搖旗，浩浩而來。維
遂令後隊為前隊，自立於門旗下候之。只見魏陣中一小將全裝貫帶，挺槍縱馬而出，年
約二十餘歲，面如傅粉，脣似抹硃，厲聲大叫曰：「認得鄧將軍否！」維自思曰：「此
必是鄧艾矣。」挺槍縱馬而來。二人抖擻精神，戰到三四十合，不分勝負。那小將軍槍
法無半點放閒。維心中自思：「不用此計，安得勝乎？」便撥馬望左邊山路中而走。

　　那小將驟馬追來，維挂住了鋼槍，暗取雕弓羽箭射之。那小將眼乖，早已見了，弓
弦響處，把身望前一倒，放過羽箭。維回頭看小將已到，挺槍來刺；維閃過，那槍從肋
旁邊過，被維夾住，那小將棄槍，望本陣而走。維嗟嘆曰：「可惜！可惜！」再撥馬趕
來。追至陣門前，一將提刀而出曰：「姜維匹夫，勿趕吾兒！鄧艾在此！」

　　維大驚，原來小將乃鄧艾之子鄧忠也。維暗暗稱奇；欲戰鄧艾，又恐馬乏，乃虛指
艾曰：「吾今日識汝父子也。且各收兵，來日決戰。」艾見戰場不利，亦勒馬應曰：「
既如此，各自收兵。暗算者非丈夫也。」

　　於是兩軍皆退。鄧艾據渭水下寨，姜維跨兩山安營。艾見蜀兵地理，乃作書於司馬
望曰：「我等切不可戰，只宜固守。待關中兵至時，蜀兵糧草皆盡，三面攻之，無不勝
也。今遣長子鄧忠相助守城。」一面差人於司馬昭處求救。

　　卻說姜維令人於艾寨中下戰書，約來日大戰，艾佯應之。次日五更，維令三軍造飯
，平明布陣等候。艾營中偃旗席鼓，卻如無人之狀。維至晚方回。次日又令人下戰書，
責以失期之罪。艾以酒食相待，答曰：「微軀小疾，有誤相持，明日會戰。」次日，維
又引兵來，艾仍前不出。

　　如此五六番，傅儉謂維曰：「此必有謀也。宜防之。」維曰：此必捱關中到，三面
擊我耳。吾今令人持書與東吳孫綝，使併力攻之。」忽探馬報說「司馬昭攻打壽春，殺
了諸葛誕，吳兵皆降。昭班師回洛陽，便欲領兵來救長城。」維大驚曰：「今番代魏，
又成畫餅矣，不如且回。」正是：已嘆四番難奏績，又嗟五度未成功。未知如何退兵，
且看下文分解。

第一一三回：丁奉定計斬孫綝，姜維鬥陣破鄧艾

　　卻說姜維恐救兵到，先將軍器車仗一應軍需，步兵先退，然後將馬軍斷後。細作報
知鄧艾。艾笑曰：「姜維知大將軍到，故先退去。不必追之，追則中彼之計也。」乃令
人哨探，回報果然駱谷狹窄之處，堆積柴草，準被要燒追兵。眾皆稱艾曰：「將軍真神
算也！」遂遣使齎表奏聞。於是司馬昭大喜，又奏賞鄧艾。

　　卻說東吳大將軍孫綝。聽知全端，唐咨等降魏，勃然大怒，將各人家眷，盡皆斬之
。吳主孫亮，時年方十七，見綝殺戮太過，心甚不然。

　　一出西苑，因食生梅，令黃門取蜜，須臾取至，見蜜內有鼠糞數枚，召藏吏責之，
藏吏叩首曰：「臣封閉甚嚴，安有鼠糞？」亮曰：「黃門曾向爾求蜜食否？」藏吏曰：
「黃門於數日前曾求食蜜，臣實不敢與。」亮指黃門曰：「此必汝怒藏吏不與爾蜜，故
置糞於蜜中，以陷之也。」黃門不服。亮曰：「此事易知耳。若糞久在蜜中，則內外皆
溼；若新在蜜中，則外溼內燥。」命剖視之，果然內燥。黃門服罪。亮之聰明，大抵如
此。雖然聰明，卻被孫綝把持，不能主張。綝之弟威遠將軍孫據入蒼龍宿衛；武衛將軍
孫恩，偏將軍孫幹，長水校尉孫闓，分屯諸營。

　　一日吳主孫亮悶坐，黃門伺郎全紀在側，紀乃國舅也。亮因泣告曰：「孫綝專權妄
殺，欺朕太甚；今不圖之，必為後患。」紀曰：「陛下但有用臣處，臣萬死不辭。」亮
曰：「卿可只今點起禁兵，與將軍劉丞各守城門，朕自出殺孫綝。但此事切不可令卿母
知之。卿母乃綝之姐也。倘若泄漏，誤朕匪輕。」紀曰：「乞陛下草詔與臣。臨行事之
時，臣將詔示眾，使綝手下人皆不敢妄動。」亮從之，即寫密詔付紀。紀受詔歸家，密
告其父全尚。尚知此事，乃告妻曰：「三日內殺孫綝矣。」妻曰：「殺之是也。」口雖
應之，卻令人持書報知孫琳。琳大怒，當夜便喚弟兄四人，點起精兵，先圍大內；一面
將全尚；劉丞並其家小俱拿下。

　　比及平明，吳主孫亮聽得宮門外金鼓大震。內伺慌入奏曰：「孫綝領兵圍了內苑。
」亮大怒，指全后罵曰：「汝父兄誤我大事矣！」乃拔劍欲出。全后與伺中近臣，皆牽
其衣而哭，不放亮出。孫綝先將全尚、劉丞等殺訖，然後召文武於朝內，下令曰：「主
上荒淫久病，昏亂無道，不可以奉宗廟，今當廢之。汝諸文武，敢有不從者，以謀叛論
！」眾皆畏懼，應曰：「願從將軍之令。」

　　尚書桓懿大怒，從班部中挺然而出，指孫綝大罵曰：「今上乃聰明之主，汝何敢出
此亂言！吾寧死不從賊臣之命。」琳大怒，自拔劍斬之，即入內指吳王孫亮罵曰：「無
道昏君，本當誅戳，以謝天下！看先帝之面，廢汝為會稽王，吾自選有德者立之！」叱
中書郎李崇奪其印綬，令鄧程收之。亮大哭而去。後人有詩歎曰：

　　亂賊誣伊尹，奸臣充霍光。可憐聰明主，不得蒞朝堂。

　　孫綝遣宗正孫楷、中書郎董朝，往虎林迎請瑯琊王孫休為君。休字子烈，乃孫權第
六子也；在虎林夜夢乘龍上天，回顧不見龍尾，失驚而覺。次日，孫楷、董朝至，拜請
回都。行至曲阿，有一老人，自稱姓于，名休，叩頭言曰：「事久必變，願殿下速行。
」

　　休謝之。行至布塞亭，孫思將軍駕來迎。休不敢乘輦，乃坐小車而入。百官拜謁道
傍，休慌忙下車答禮。孫綝出，令扶起，請入大殿，升御座即天子位。休再三謙讓，方
受玉璽。文官武將朝賀已畢，大赦天下，改元永安元年；封孫綝為丞相、荊州牧；多官
各有封賞；又封兄之子孫皓為烏程侯。孫琳一門五侯，皆典禁兵，權傾人主。吳主孫休
，恐其內變，陽示恩寵，內實防之。綝驕橫愈甚。

　　冬十二月，綝奉牛酒入宮上壽，吳主孫休不受，琳怒，乃以牛酒詣左將軍張布府中
共飲。酒酣，乃謂布曰：「吾初廢會稽王時，人皆勸吾為君。吾為今上賢，故立之。今
我上壽而見拒，是將我等閒相待。吾早晚教你看！」布聞言，唯唯而已。

　　次日，布入宮密奏孫休。休大懼，日夜不安。數日內孫綝遣中書郎孟宗，撥與中營
所管精兵一萬五千，出屯武昌；又盡將武庫內軍器與之。於是將軍魏邈、武衛士施朔，
二人密奏孫休曰：「綝調兵在外，又搬盡武庫內軍器，早晚必為變矣。」

　　休大驚，急召張布計議。布奏曰：「老將丁奉，計略過人，能斷大事，可與議之。
」休乃召奉入內，密告其事。奉奏曰：「陛下勿憂，臣有一計，為國除害。」休問何計
。奉曰：「來朝臘日，只推大會群臣，召綝赴席，臣自有調遣。」休大喜。奉令魏邈、
施朔為外事，張布為內應。

　　是夜狂風大作，飛沙走石，將老樹連根拔起。天明風定，使者奉旨來請孫綝入宮赴
宴。孫綝方起床，平地如人推倒，心中不悅。使者十餘人簇擁入內。家人止之曰：「一
夜狂風不息，今早又無故驚倒，恐非吉兆，不可赴宴。」綝曰：「吾弟兄共典禁兵，誰
敢近身？倘有變動，於府中放火為號。」囑訖，升車入內。吳主孫休慌下御座迎之，請
綝高坐。酒行數巡，眾驚曰：「宮外望有火起。」綝便欲起身。休止之曰：「丞相穩便
，外兵自多，何必懼哉？」

　　言未畢，左將軍張布拔劍在手，引武士三十餘人，搶上殿來，口中厲聲而言曰：「
有詔擒反賊孫綝！」綝急欲走時，早被武士擒下。綝叩頭曰：「願徙交州歸田里。」休
叱曰：「爾何不徙滕胤、呂據、王淳耶？」命推下斬之。於是張布牽孫綝下殿東斬訖。
從者皆不敢動。布宣詔曰：「罪在孫綝一人，餘皆不問。」眾心乃安。

　　布請孫休升五鳳樓。丁奉、魏邈、施朔等，擒孫綝兄弟至。休命盡斬於市。宗黨死
者數百人，滅其三族，命軍士掘開孫峻墳墓，戳其屍首。將被害諸葛恪、滕胤、呂據、
王淳等家，重建墳墓，以表其忠。其牽累流遠者，皆赦還鄉里。丁奉重加封賞。馳書報
入成都。後主劉禪遣使回賀，吳使薛★（祤字左示改玉字旁）答禮。

　　★（祤字左示改玉字旁）自蜀中歸，吳主孫休問蜀中近日作何舉動。★（祤字左示
改玉字旁）奏曰：「近日中常侍黃皓用事，公卿多阿附之。入其朝，不聞直言；經其野
，民有蔡色。所謂『燕雀處堂，不知大廈之將焚』者也。」休歎曰：「若諸葛武侯在時
，何至如此乎！」於是又寫國書，教人齍入成都，說司馬昭不日篡魏，必將侵吳、蜀以
示威，彼此各宜準備。

　　姜維聽得此信，忻然上表，再議出師伐魏。時蜀漢景耀元年冬，大將軍姜維，以廖
化、張翼為先鋒，王含、蔣斌為左軍，蔣舒、傅僉為右軍，胡濟為合後。維與夏侯霸為
總中軍，共起蜀兵二十萬，拜辭後主，逕到漢中，與夏侯霸商議，當先攻取何地。霸曰
：「祁山乃用武之地，可以進兵，故丞相昔日六出祁山。因他處不可出也。」

　　維從其言，遂令三軍並望祁山進發，至谷口下寨。時鄧艾正在祁山寨中，整點隴右
之兵。忽流星馬到，報說蜀兵見下三寨於谷口。艾聽知，遂登高看了，回寨生帳，大喜
曰：「不出吾之所料也」！原來鄧艾先度了地脈，故留蜀兵下寨之地；地中至祁山寨直
至蜀寨，早挖了地道，待蜀兵至時，於中取事。

　　此時姜維至谷口分作三寨，地道正在左寨之中，乃王含、蔣斌下寨之處。鄧艾喚子
鄧忠，與師纂各引一萬兵，為左右衝擊；卻喚副將鄭倫，引五百掘子軍，於當夜二更，
逕從地到直至左營，從帳後地下擁出。

　　卻說王含、蔣斌因立寨未定，恐魏兵來劫寨，不散解甲而寢。忽聞中軍大亂，急焯
兵器上的馬時，寨外鄧忠引兵殺到。內外夾攻，王、蔣二將，奮死抵敵不住，棄寨而走
。姜維在帳中聽得左寨中大喊，料到有內應外合之兵，遂急上馬，立於中軍帳前，傳令
曰：「如有妄動者斬，便有敵兵到營邊，休要問他，只管以弓弩射之！」一面傳示右營
，亦不許妄動。果然魏兵十餘次衝擊，皆被射回。只衝殺到天明，魏兵不敢殺入。鄧艾
收兵回寨，乃嘆曰：「姜維深得孔明之法！兵在夜而不驚，將聞變而不亂：真將材也！
」

　　次日，王含、蔣斌收聚敗兵，伏於大寨前請罪。維曰：「非汝等之罪，乃吾不明地
脈之故也。」又撥軍馬，命二將安營訖。卻將傷死身屍，填於地道之中，以土掩之。令
人下戰書單挪鄧艾來日交鋒。艾忻然應之。

　　次日，兩軍列於祁山之前。維按武侯八陣之法，依天、地、風、雲、鳥、蛇、龍、
虎、之形，分布以定。鄧艾出馬，見維布成八卦，乃亦布之，左右前後，門戶一般。維
持槍縱馬大叫曰：「汝效吾排八陣，亦能變陣否？」艾笑曰：「汝道此陣只汝能布耶？
吾既會布陣，豈不知變陣！」艾便勒馬入陣，令執法官把旗左右招颳，變成八八六十四
個門戶；復出陣前曰：「吾變法若何？」維曰：「雖然不差，汝敢與吾入陣相圍麼？」
艾曰：「有何不敢！」

　　兩軍各依隊伍而進。艾在中軍調遣。兩軍衝突，陣法不曾錯動。姜維到中間，把旗
一招，忽然變成「長蛇捲地陣」，將鄧艾困在核心，四面喊聲大震。艾不知其陣，心中
大驚。蜀兵漸漸逼進，艾引眾將衝突不出。只聽得蜀兵齊叫曰：「鄧艾早降！」鄧艾仰
天長歎曰：「我一時自逞其能，中姜維之計矣！」

　　忽然西北角一彪軍殺入，艾見是魏兵，遂乘勢殺出。救鄧艾者，乃司馬望也。比及
救出鄧艾時，祁山九寨，皆被蜀兵所奪。艾引敗兵，退於渭水南下寨。艾謂望曰：「公
何以知此陣法而救出我也？」望曰：「吾幼年遊學於荊南，曾與崔州平、石廣元為友，
講論此陣。今日姜維所變者，乃『長蛇捲地陣』也。若他處擊之，必不可破。吾見吾見
其頭在西北，故從西北擊之，自破矣。」艾謝曰：「我雖學得陣法，實不知變法。公既
之此法，來日以此法復奪祁山寨柵，如何？」望曰：「我之所學，恐瞞不過姜維。」艾
曰：「來日公在陣上與他鬥陣法，我卻引一軍暗襲祁山之後。兩下混戰，可奪舊寨也。
」

　　於是命鄭倫為先鋒，艾自引軍襲山後；一面令人下戰書，搦姜維來日鬥陣法。維批
回去訖，乃謂眾將曰：「吾受武侯所傳密書，此陣變法共三百六十五樣，按周天之數。
今搦吾鬥陣法，乃『班門弄斧』耳！但中間必有詐謀，公等知之乎？」廖化曰：「此必
賺我鬥陣法，卻引一軍襲我後也。」維笑曰：「正合吾意。」即令張翼、廖化引一萬兵
去山後埋伏。

　　次日，姜維盡收九寨之兵，分布於祁山之前。司馬望引兵離了渭南，逕到祁山之前
，出馬與姜維答話。維曰：「汝請吾鬥陣法，汝先布與我看。」望布成了八卦。維笑曰
：「此即吾所布八陣之法也，汝今盜襲，何足為奇！」望曰：「汝亦竊他人之法耳！」
維曰：「此陣凡有幾變？」望笑曰：「吾既能布，豈不會變？此陣有九九八十一變。」
維笑曰：「汝試變來。」

　　望入陣變了數番，復出陣曰：「汝識吾變否？」維笑曰：「吾陣法按周天三百六十
五變，汝乃井底之蛙，安知玄奧乎！」望自知有此變法，實不曾學全，乃免強折辯曰：
「吾不信，汝試變來。」維曰：「汝叫鄧艾出來，吾當布與他看。」望曰：「鄧將軍自
有良謀，不好陣法。」維大笑曰：「有何良謀！不過叫汝賺吾在此布陣，他卻引兵襲吾
山後耳！」望大驚，恰預進兵混戰，被維以鞭梢一指，兩翼兵先出，殺的那魏兵棄甲拋
戈，各逃性命。

　　卻說鄧艾催督先鋒鄭倫來襲山後。倫方轉過山角，忽然一聲砲響，鼓角喧天，伏兵
殺出：為首大將，乃廖化也。二人未及答話，兩馬交處，被廖化一刀，斬鄭倫於馬下。
鄧艾大驚，急勒兵退時，張翼引一軍殺到。兩下夾攻，魏兵大敗。艾捨命突出，身被四
箭。奔於渭南寨時，司馬望亦到。二人商議退兵之策。望曰：「近日蜀主劉蟬，寵幸中
貴黃皓，日夜以酒色為樂，可用反間計召回姜維，此圍可解。」艾問眾謀士曰：「誰可
入蜀交通黃皓？」言未畢，一人應聲曰：「某願往。」艾視之，乃襄陽黨均也。艾大喜
，即令黨均齋金珠寶物，逕到成都連結黃皓，布散流言，說姜維怨望天子，不久投魏。
於是成都人人所說皆同。黃皓奏知後主，即遣人星夜宣姜維入朝。

　　卻說姜維連日搦戰，鄧艾堅守不出。維心中甚疑。忽使命至，召維入朝。維不知何
事，只得班師回朝。鄧艾、司馬望知姜維中計，遂拔渭南之兵，隨後掩殺。正是：樂毅
伐齊遭間阻，岳飛破敵被讒回。未知勝敗如何，且看下回分解。

第一一四回：曹髦驅車死南闕，姜維棄糧勝魏兵

　　卻說姜維傳令退兵。廖化曰：「『將在外，君命有所不受。』今雖有詔，未可動也
。」張翼曰：「蜀人為大將軍連年動兵，皆有怨望；不如乘此得勝之時，收回人馬，以
安民心，再作良圖。」維曰：「善。」令各軍依法而退。命廖化，張翼斷後，以防魏兵
追襲。

　　卻說鄧艾引兵追趕，只見前面蜀兵旗幟整齊，人馬徐徐而退。艾歎曰：「姜維深得
武侯之法也！」因此不敢追趕，勒軍回祁山寨去了。

　　且說姜維至成都，入見後主，問召回之故。後主曰：「朕為卿在邊庭，久不還師，
恐勞軍士，故詔卿回朝，別無他意。」維曰：「臣已得祁山之寨，正欲收功，不期半途
而廢。此必中鄧艾反間之計矣。」後主默然不語。姜維又奏曰：「臣誓討賊，以報國恩
。陛下休聽小人之言，致生疑慮。」後主良久乃曰：「朕不疑卿；卿且回漢中，矣魏國
有變，再伐之可也。」姜維歎息出朝，自投漢中去訖。

　　卻說黨均回到祁山寨中，報知此事。鄧艾與司馬望曰：「君臣不和，必有內變。」
就令黨軍入洛陽，報知司馬昭。昭大喜，便有圖蜀之心，乃問中護軍賈充曰：「吾今伐
蜀，如何？」充曰：「未可伐也：天子方疑主公，若一但輕出，內難必作矣。舊年黃龍
兩見於寧陵井中，群臣表賀，以為祥瑞；天子曰：「非祥瑞也：龍者君象，乃上不在天
，下不在田，而在井中，是幽囚之兆也。」遂作潛龍師一首。師中之意，明明道著主公
。其詩曰：

　　「傷哉龍受困，不能躍深淵。上不飛天漢，下不見於田。蟠居於井底，鰍鱔舞其前
。藏牙伏爪甲，嗟我亦同然！」

　　司馬昭聞知大怒，謂賈充曰：「此人欲效曹芳也！若不早圖，彼必害我。」充曰：
「某願為主公早晚圖之。」時魏甘露五年夏四月，司馬昭帶劍上殿，髦起迎之。群臣皆
奏曰：「大將軍功德巍巍，合為晉公，加九錫。」髦低頭不答。昭厲聲曰：「吾父子兄
弟三人有大功於魏，今為晉公，得毋不宜耶？」髦乃應曰：「敢不從命？』昭曰：「潛
龍之詩，視吾等如鰍鱔，是何禮也？」髦不能答。昭冷笑下殿。眾官凜然。髦歸後宮，
召伺中王沉，尚書王經、散騎常伺王業，三人入內計議。髦泣曰：「司馬昭將懷篡逆，
人所共知！朕不坐受廢辱，卿等可助朕討之！」王經奏曰：「不可：昔魯昭公不忍季氏
，敗走失國；今重權已歸司馬氏久矣，內外公卿，不顧順逆之理，阿附奸賊，非一人也
。且陛下宿位寡弱，無用命之人。陛下若不隱忍，禍莫大焉。且宜緩圖，不可造次。」
髦曰：「是可忍也，孰不可忍也！朕意已決，便死何懼！」言訖，即入告太后。王沉、
王業謂王經曰：「事已急矣，我等不可自取滅族之禍。當往司馬公府下出首，以免一死
。」經大怒曰：「主憂臣辱，主辱臣死，敢懷二心乎？」王沉，王業見經不從，逕自往
報司馬昭去了。

　　少頃，魏主曹髦出內，令護衛焦伯，聚集殿中宿衛蒼頭官童三百餘人，鼓譟而出。
髦仗劍升輦，叱左右逕出南闕。王經伏於車前，大哭而諫曰：「今陛下領數百人伐昭，
是驅羊而入虎口耳，空死無益。臣非惜命，實見事不可行也。」髦曰：「吾軍已行，卿
無阻當。」遂望龍門而來。

　　只見賈充戎服乘馬，左有成倅，右有成濟，引數千鐵甲禁兵，吶喊殺來。髦仗劍大
喝曰：「吾乃天子也！汝等突入宮庭，欲弒君耶？」禁兵見了曹髦，皆不敢動。賈充呼
成濟曰：「司馬公養你何用？－正為今日之事也。』濟乃棹戟在手，回顧充曰：「當殺
耶？當搏耶？」充曰：「司馬公有令，只要死的。』成濟挺戟直奔車前。髦大喝曰：「
匹夫敢無禮乎！」言未訖，被成濟一戟刺中髦前胸，撞出輦來；再一戟，刃從背上透出
，死於輦旁。焦伯挺槍來迎，被成濟一戟刺死。眾皆逃走。王經隨後敢來，大罵賈充曰
：「逆賊安敢弒君耶！」充大怒，叱左右縛定，報知司馬昭。昭入內，見髦已死，乃佯
作大驚之狀，以頭輦車而哭，令人報知各大臣。時太傅司馬孚入內，見髦屍首，枕其股
而哭曰：「弒陛下者，臣之罪也！遂將髦屍用棺槨盛貯，停於偏殿之西。昭入殿中，召
群臣會議。群臣皆至，獨有尚書僕射陳泰不至。昭令泰之舅尚書荀顗召之。泰大哭曰：
「論者以泰比舅，今舅實不如泰也。」乃披麻帶孝而入，哭拜於靈前。昭亦佯哭而問曰
：「今日之事，何法處之？」泰曰：「獨斬賈充，少可以謝天下耳。」昭沉吟良久，
又問曰：「再思其次。」泰曰：「惟有進於此者，不知其次。」昭曰：「成濟大逆不道
，可剮之，滅其三族。」濟大罵昭曰：「非我之罪，是賈充傳汝之命！」昭令先割其舌
。濟至死叫屈不絕。弟成倅亦斬於市，盡滅三族。後人有詩歎曰：

　　司馬當年命賈充，弒君南闕袍紅。卻將成濟誅三族，只道軍民盡耳聾。

　　昭又使人收王經全家下獄。王經正在廷尉廳下，忽見縛其母至。經叩頭大哭曰：「
不孝子累及慈母矣！」母大笑曰：「人誰不死？正恐不死所耳。以此棄命，何恨之有？
」次曰，王經全家皆押赴東市。王經母子含笑受刑。滿城士庶，無不垂淚。後人有詩曰
：

　　漢初誇伏劍，漢末見王經：真烈心無異，堅剛志更清。節如泰華重，命羽毛輕。母
子聲名在，應同天地傾。

　　太傅司馬孚請以王禮葬曹髦，昭許之。賈充等勸司馬昭受魏禪，即天子位。昭曰：
「昔文王三分天下有其二，以服事殷，故聖人稱為至德。魏武帝不肯禪於漢，猶吾之不
肯禪於魏也。」賈充等言，已知司馬昭留意於子司馬炎矣，遂不復勸進。是年六月，司
馬昭立常道鄉公曹璜為帝，改元景元元年。璜改名曹奐，字景召—乃武帝曹操之孫，燕
王曹宇之子也。奐封昭為丞相晉公，賜錢十萬、絹萬疋。其文武多官，各有封賞。

　　早有細卒報入蜀中。姜維聞司馬昭弒了曹髦，立了曹奐，喜曰：「吾今日伐魏，又
有名矣。」遂發書入吳，令起兵問司馬昭弒君之罪；一面奏准後主，起兵十五萬，車乘
數千輛，皆置板箱於上；令廖化、張翼為先鋒。一化取子午谷，翼取駱谷，一維自取斜
谷，皆要出祁山之前取齊。三路兵並起，殺奔祁山而來。

　　時鄧艾在山寨中，訓練人馬，聞報蜀兵三路殺到，乃聚諸將計議。參軍王瓘曰：「
吾有一計，不可明言。見寫在此，謹呈將軍台覽。」艾接來展看畢，笑曰：「此計雖妙
，只怕瞞不過姜維。」瓘曰：「某願捨命前去。」艾曰：「公志若堅，必能成功。」

　　遂撥五千兵與瓘。瓘連夜從斜谷迎來，正撞蜀兵前隊哨馬。瓘叫曰：「我魏國降兵
，可報於主帥。」

　　哨軍報知姜維，維令攔住餘兵，只叫為首的將來見。瓘拜伏於地曰：「某乃不王經
之姪王瓘也。近見司馬昭弒君，將叔父一門皆戮，某痛恨入骨。今幸將軍興師問罪，故
特引本部兵五千來降。願從調遣，剿除奸黨，以報叔父之恨。」

　　維大喜，謂瓘曰：「汝既誠心來降，吾不誠心相待；吾軍中所患者，不過糧耳。今
有糧草，現在川口。汝可運赴祁山。吾只今去取祁山寨也。」瓘心中大喜，以為中計，
忻然領諾。姜維曰：「汝去運糧，不必用五千人，但引三千人去，留下二千人引路，以
打祁山。」瓘恐維疑惑，乃引三千兵去了。維令傅僉引二千魏兵隨征聽用。忽報夏侯霸
到。霸曰：「都督何故准信王瓘之言也？吾在魏，雖不知備細，未聞王瓘是王經之姪：
其中多詐，請將軍察之。」維大笑曰：「我已知王瓘之詐，故分其兵勢，將計就計而行
。」霸曰：「公試言之。」維曰：「司馬昭奸雄比於曹操，既殺王經，滅其三族，安肯
存親姪於關外領兵？知其詐也。仲權之見與我暗合。」

　　於是姜維不出斜谷，卻令人於路暗伏，以防王瓘奸細。不旬日，果然伏兵捉得王瓘
回報鄧艾下書人來見。維問了情節，搜出私書，書中約於八月二十日，從小路運糧送歸
大寨，卻教鄧艾遣兵於壇山谷中接應。維將下書人殺了，卻將書中之意，改作八月十五
日，約鄧艾自率大兵於壇山谷中接應。一面令人扮作魏軍往魏營下書；一面令人將現有
糧草數百輛卸了糧米，裝載乾柴茅草引火之物，用青布罩了，令傅撿（去左邊手部）引
二千原降魏兵，執打著運糧旗號。維卻與夏侯霸各引一軍，去山谷中埋伏。令蔣舒出斜
谷，廖化，張翼俱各進兵，來取祁山。

　　卻說鄧艾得了王瓘書信，大喜，急寫回書，令來人回報。至八月十五日，鄧艾引五
萬精兵逕往壇山谷中來，遠遠使人憑高眺望，只見無數糧車，接連不斸，從山凹中而行
。艾勒馬望之，果然皆是魏兵。左右曰：「天已昏暮，可速接應王瓘出谷口。」艾曰：
「前面山勢掩映，倘有伏兵，急難退步；只可在此等候。」正言間，忽兩騎馬驟至，報
曰：「王將軍因將糧草過界，背後人馬趕來，望早救應。」艾大驚，急催兵前進。時值
初更，月明如晝。只聽得山後吶喊，只道王瓘在山後廝殺。逕奔過山後時，忽樹林一彪
軍撞出，為首蜀將傅僉，縱馬大叫曰：「鄧艾匹夫！已中吾主將之計！何不早早下馬死
！」

　　艾大驚，勒回馬便走。車上火盡著—那火便是號火。兩山下蜀兵盡出，殺得魏兵七
斸八續，但聞山下山上只叫：「拏住鄧艾的，賞千金，封萬戶侯！」嚇得鄧艾棄甲丟盔
，撇了坐下馬雜在步之中，爬山越嶺而逃。姜維、夏侯霸只望馬上為首逕來捉擒，不想
鄧艾步行走脫，維領得勝兵去接王瓘糧車。

　　卻說王瓘密約鄧艾，先期將糧草車仗，整備停當，專候舉事。忽有心腹人報：「事
己洩漏，鄧將軍大敗，不知性命如何。」瓘大驚，令人哨探，回報三路兵圍殺將來，背
後又有塵土大起，鈿下無路。瓘叱左右令放火，盡燒糧草車輛。一霎時，火光突起，烈
火燒空。瓘大叫曰：「事已急矣！汝宜死戰！」乃提兵望西殺出。背後姜維三路追趕。
維只道王瓘捨撞回魏國，不想反殺入漢中而去。瓘因兵少，只恐追兵趕上，遂將棧道並
各關隘盡皆燒燬。姜維恐漢中有失，遂不追鄧艾，提兵連夜抄小路來追殺王瓘。瓘被四
面蜀兵攻擊，投黑龍江而死。餘兵盡被姜維坑之。

　　維雖然勝了鄧艾，卻折了許多糧草，又毀了棧道，乃引兵還漢中。鄧艾引部下敗兵
，逃回祁山寨內，上表請罪，自貶其職。司馬昭見艾數有大功，不忍貶之，復加厚賜。
艾將原賜財物，盡分給被害將士之家。昭恐蜀兵又出，遂添兵五萬，與艾守禦。姜維連
夜修了棧道，又議出師。正是：連修棧道兵連出，不伐中原死不休。

　　未知負如何，且看下文分解。

第一一五回：詔班師後主信纔，託屯田姜維避禍

　　卻說蜀漢景耀五年，冬十月，大將軍姜維，差人連夜修了棧道，整頓軍糧兵器；又
於漢中水路調撥船隻。俱己完備，上表奏後主曰：「臣累出戰，雖未成大功，己挫動魏
人心膽；今養兵日久，不戰則懶，懶則致病。況今軍思效死，將思用命。臣如不勝，當
受死罪。」後主覽表，猶豫未決。譙周出班奏曰：「臣夜觀天文，見西蜀分野，將星暗
而不明。今大將軍又欲出師，此行甚是不利。陛下可降詔止之。」後主曰：「且看此行
若何。果然有失，卻當阻之。」譙周再三諫勸不從，乃歸家歎息不已，遂推病不出。

　　卻說姜維臨興兵，乃問廖化曰：「吾今出師，誓欲拻復中原，當先取何處？」化曰
：「連年征伐，軍民不寧；兼魏有鄧艾，足智多謀，非等閒之輩：將軍強欲行難為之事
，此化所以不敢專也。」維勃然大怒曰：「昔丞相六出祁山，亦為國也。吾今八次伐魏
，豈為一已之私哉？今當先取洮陽。如有逆吾者必斬！」遂留廖化守漢中，自同諸將提
兵三十萬，逕取洮陽而來。

　　早有川口人報入祁山寨中。時鄧艾正與司馬望談兵，聞知此信，遂令人哨探，回報
蜀兵盡從洮陽而出。司馬望曰：「姜維多計。莫非虛取洮陽而實來取祁山乎？」鄧艾曰
：「今姜維實出洮陽也。」望曰：「公何以知之？」艾曰：「向者姜維累出吾有糧之地
，今洮陽無糧，維必料吾只守祁山，不守洮陽，故逕取洮陽：如得此城，屯糧積草，結
連羌人，以圖久計耳。」

　　望曰：「若此，如之奈何？」艾曰：「可盡撤此處之兵，分為兩路去救洮陽。離洮
陽二十五里，有侯河小城，乃洮陽咽喉之地。公引一軍伏於洮陽，偃旗息鼓，大開四門
，如此如此而行。我卻引一軍伏侯河，必獲大勝也。」籌畫已定，各各依計而行。只留
偏將師纂守祁山寨。

　　卻說姜維令夏侯霸為前部，先引一軍逕取洮陽。霸提兵前進，將近洮陽，望見城上
並無一桿旌旗，四門大開。霸心下疑惑，未敢入城，回顧諸將曰：「莫非詐乎？」諸將
曰：「眼見得是空城，只有些小百姓，聽知大將軍兵到，盡棄城而去了。」

　　霸未信，自縱馬於城南視之，只見後老小無數，皆望西北而逃。霸大喜曰：「果空
城也。」遂當先殺入，餘眾隨後而進。方到瓮城邊，忽然一聲砲響，城上鼓角齊鳴，旄
旗遍豎，拽起弔橋。霸大驚曰：「誤中計矣！」慌欲退時，城上矢石如雨。可憐夏侯霸
同五百軍，皆死於城下。後人有詩歎曰：

　　大膽姜維妙算長，誰知鄧艾暗提防。可憐投漢夏侯霸，頃刻城邊箭下亡。

　　司馬望從城內殺出，蜀兵大敗而逃。隨後姜維引接應兵到，殺退司馬望，就傍城下
寨。維聞夏侯霸射死，嗟傷不已。是夜二更，鄧艾自侯河城內，暗引一軍潛地殺入蜀寨
。蜀兵大亂，姜維禁止不住。城上鼓角喧天，司馬望引兵殺出。兩下夾攻，蜀兵大敗。
維左衡右突，死戰得脫，退二十餘里下寨。

　　蜀兵兩番敗走之後，心中搖動。維與諸將曰：「勝敗乃兵家之常。今雖損兵折將，
不足為憂。成敗之事，在此一舉。汝等始終勿改，如有言退者立斬。」張翼進言曰：「
魏兵皆在此處，祁山必然空虛。將軍整兵與鄧艾交鋒，攻打洮陽、侯河；某引一軍取祁
山。取了祁山九寨，便驅兵向長安：此為上計。」

　　維從之，即令張翼引後軍逕取祁山。維自引兵到侯河搦鄧艾交戰，艾引軍出迎。兩
軍對圓，二人交鋒數十餘合，不分勝負，各收兵回寨。次日，姜維又引兵挑戰，鄧艾按
兵不出。姜維令軍辱罵，鄧艾尋思曰：「蜀人被吾大殺一陣，全然不退，連日反來搦戰
：必分兵去襲祁山寨也。守寨將師纂，兵少智寡，必然敗矣。吾當親往救之。」乃喚子
鄧忠分付曰：「汝用心守把此處，任他搦戰。卻勿輕出。吾今夜引兵去祁山救應。」

　　是夜二更，姜維正在寨中設計，忽聽得寨外喊聲震地，鼓角喧天：人報鄧艾引三千
精兵夜戰，諸將欲出。維止之曰：「勿得妄動。」原來鄧艾引兵至蜀寨前哨探了一遍，
乘勢去救祁山。鄧忠自入城去了。姜維喚諸將曰：「鄧艾虛作夜戰之勢，必然去救祁山
寨矣。」乃喚傅僉分付曰：「汝守此寨，勿輕與敵。」囑畢，維自引三千兵來助張翼。

　　卻說張翼正到祁山攻打，守寨將師纂，兵少支持不住。看看待破，忽然鄧艾兵至，
衝殺了一陣，蜀兵大敗，把張翼隔在山後，絕了歸路。

　　正慌急之間，忽然聽的喊聲大震，鼓角喧天，只見魏兵紛紛倒退。左右報曰：「大
將軍姜伯約殺到。」翼乘勢驅兵相應。兩下夾攻，鄧艾折了一陣，急退上祁山寨不出。
姜維令兵四面攻圍。

　　話分兩頭：卻說後主在成都，聽信宦官黃皓之言，又溺於酒色，不理朝政。時有大
臣劉琰妻胡氏，極有顏色；因入宮朝見皇后，后留在宮中，一月方出。琰疑其妻與後主
私通，乃喚帳下軍士五百人，列於前，將妻綁縛，令每軍以履撻其面數十，幾死復甦。
後主聞之大怒，令有司議劉琰罪。有司議得：卒非撻妻之人，面非受刑之地：合當棄市
。遂斬劉琰。自此命婦不許入朝。然一時官僚以後主荒淫，多有疑怨者。於是賢人漸退
，小人日進。

　　時右將軍閻宇，身無寸功；只因阿附黃皓，遂得重爵；聞姜維統兵在祁山，乃說皓
奏後主曰：「姜維屢戰無功，可命閻宇代之。」後主從其言，遣使齊詔，召回姜維。維
正在祁山攻打寨柵，忽一日三道詔至，宣維班師。維只得遵命，先令洮陽兵退，次後與
張翼徐徐而退。鄧艾在寨中，只聽得一夜鼓角喧天，不知何意。至平明，人報蜀兵盡退
，止留空寨。艾疑有計，不敢追襲。

　　姜維逕到漢中，歇住人馬，自與使命入成都見後主。後主一連十日不朝。維心中疑
惑。是日至東華門，遇見秘書郎卻正。維問曰：「天子召維班師，公知其故否？」正笑
曰：「大將軍何尚不知：黃皓欲使閻宇立攻，奏聞朝廷，發詔取回將軍;今聞鄧艾善能
用兵，因此寢其事矣。」維大怒曰：「我必殺此宦豎！」郤正止之曰：「大將軍繼武侯
之事，任大職重，豈可造次？倘若天子不容，反為不美矣。」維謝曰：「先生之言是也
。」

　　次日，後主與黃皓在後園宴飲，維引數人徑入。早有人報知黃皓，皓急避於湖山之
側。維至亭下，拜了後主，泣奏曰：「臣困鄧艾於祁山，陛下連降三詔，召臣回朝，未
審聖意為何？」後主默然不語。維又奏曰：「黃皓奸巧專權，乃靈帝時十常侍也。陛下
近則鑒於張讓，遠則鑒於趙高。早殺此人，朝廷自然清平，中原方可恢復。」後主笑曰
：「黃皓乃趨走小臣，縱然專權，亦無能為。昔者董允每切齒恨皓，朕甚怪之。卿何必
介意？」維叩頭奏曰：「陛下今日不殺黃皓，禍不遠也。」後主曰：「『愛之欲其生，
惡之欲其死。』卿何不容一宦官耶？」令近侍於湖山之側，喚出黃皓至亭下，命拜姜維
伏罪。皓哭拜維曰：「某早晚趨侍聖上而已，並不干與國政。將軍休聽外人之言，欲殺
某也。某命係於將軍，惟將軍憐之。」言羅，叩頭流涕。

　　維忿忿而出，即往欲正，備將此事告之。正曰：「將軍禍不遠矣。將軍若危，國家
隨滅。」維曰：「先生幸教我以保國安身之策。」正曰：「隴西有一去處，名日沓中：
此地極其肥壯。將軍何不效武侯屯田之事，奏知天子，前去沓中屯田？一者：得麥熟以
助軍實；二者，可以盡圖隴右諸郡；三者，魏人不敢正視漢中；四者，將軍在外掌握兵
權，人不能圖，可以避禍：此乃保國安身之策也，宜早行之。」維大喜，謝曰：「先生
金玉之言也。」

　　次日，姜維表奏後主，求沓中屯田，效武侯之事。後主從之。維遂還漢中，聚諸將
曰：「某累出師，因糧不足，未能成功。今吾提兵八萬，往沓中種麥屯田，徐圖進取。
吾等久戰勞苦，今日斂兵聚穀，退守漢中；魏兵千里運糧，經涉山嶺，自然疲乏；疲乏
必退：那時乘虛追襲，無不勝矣。」遂令胡濟守漢壽城．王含守樂城，蔣斌守漢城，蔣
舒、傅僉同守關隘。分撥已畢，維自引兵八萬，來沓中種麥，以為久計。

　　卻說鄧艾聞姜維在沓中屯田，於路下四十餘營，連絡不絕，如長蛇之勢。艾遂令細
作相了地形，畫成圖本，具表申奏。晉公司馬昭見之，大怒曰：「姜維屢犯中原，不能
剿除，是吾心腹之患也。」賈充曰：「姜維深得孔明傳授，急難退之。須得一智勇之將
，往刺殺之，可免動兵之勞。」從事中郎荀勗曰：「不然：今蜀主劉禪溺於酒色，信用
黃皓，大臣皆有避禍之心。姜維在沓中屯田，正避禍之計也。若令大將伐之，無有不勝
，何必用刺客乎？」

　　昭大笑曰：「此言最善。吾欲伐蜀，誰可為將？」荀勗曰：「鄧艾乃世之良材，更
得鍾會為副將，大事成矣。」昭大喜曰：「此言正合吾意。」乃召鍾會入而問曰：「吾
欲令汝為大將，去伐東吳，可乎？」會曰：「主公之意，本不欲伐吳，實欲伐蜀也。」
昭大笑曰：「子誠識吾心也。但卿往伐蜀，當用何策？」會曰：「某料主公欲伐蜀，已
畫圖本在此。」昭展開視之，圖中細載一路安營下寨屯糧積草之處，從何而進，從何而
退，一一皆有法度。昭看了，大喜曰：「真良將也！卿與鄧艾合兵取蜀，何如？」會曰
：「蜀川道廣，非一路可進；當使鄧艾分兵各進，可也。」昭遂拜鍾會為鎮西將軍，假
節鉞，都督關中人馬，調遣青、徐、兗、豫、荊、揚等處；一面差人持節令鄧艾為征西
將軍，都督關外隴上，使約期伐蜀。

　　次日，司馬昭於朝外計議此事，前將軍鄧敦曰：「姜維屢犯中原，我兵折傷甚多；
只今守禦，尚自未保，奈何深入山川危險之地，自取禍亂耶？」昭怒曰：「吾欲興仁義
之師，伐無道之主，汝安敢逆吾意？」叱武士推出斬之。須臾，呈鄧敦首級於階下。眾
皆失色。昭曰：「吾自征東以來，息歇六年，治兵繕甲，皆已完備，欲伐吳、蜀久矣。
今先定西蜀，乘順流之勢，水陸並進，併吞東吳：此滅虢取虞之道也。吾料西蜀將士，
守成都者八九萬，守邊境者不過四五萬，姜維屯田者不過六七萬。今吾已令鄧艾引關外
隴右之兵十餘萬，絆住姜維於沓中，使不得東顧；遣鍾會引關中精兵二三十萬，直抵駱
谷：三路以襲漢中。蜀主劉禪昏暗，邊城外破，士女內震，其亡可必矣。」眾皆拜服。

　　卻說鍾會受了鎮西將軍之印，起兵伐蜀。會恐機謀或洩，卻以伐吳為名，令青、兗
、豫、荊、揚等五處各造大船；又遣唐咨於登、萊等州傍海之處，拘集海船。司馬昭不
知其意，遂召鍾會問之曰；「子從旱路收川，何用造船耶？」會曰：「蜀若聞我兵大進
，必求救於東吳也：故先布聲勢，作伐吳之狀，吳必不敢妄動。一年之內，蜀已破，船
已成，而伐吳，豈不順乎？」昭大喜，選日出師。時魏景元四年，秋七月初三日，鍾會
出師。司馬昭送之於城外十里方回。西曹掾邵悌密謂司馬昭曰：「今主公遣鍾會領十萬
兵伐蜀，愚料會志大心高，不可使獨掌大權。」昭笑曰：「吾豈不知之？」悌曰：「主
公既知，何不使人同領其職？」昭言無數語，使邵悌疑心頓釋。正是：方當士馬驅馳日
，早識將軍跋扈心。未知其言若何，且看下文分解。

第一一六回：鍾會分兵漢中道，武侯顯聖定軍山

　　卻說司馬昭謂西曹掾邵悌曰：「朝臣皆言蜀未可伐，是其心怯：若使強戰，必敗之
道也。今鍾會獨建伐蜀之策，是其心不怯：心不怯，則破蜀必矣；蜀既破，則蜀人心膽
已裂。『敗軍之將，不可以言勇；亡國之大夫，不可以圖存。』會即有異志，蜀人安能
助之乎？至若魏人得勝思歸，必不從會而反，更不足慮耳。此言乃吾與汝知之，切不可
泄漏。」邵悌拜服。

　　卻說鍾會下寨已畢，升帳大集諸將聽令。時有監軍衛瓘，護軍胡烈；大將田續，龐
會，田章，爰（左青右為「影」的右邊），丘建，夏侯咸，王賈，皇甫闓，句安，等八
十餘員。會曰：「必須一大將為先鋒，逢山開路，遇水疊橋。誰敢當之？」一人應聲曰
：「某願往。」

　　會視之，乃虎將許褚之子許儀也。眾皆曰：「非此人不可為先鋒。」會喚許儀曰：
「汝乃虎體猿臂之將，父子有名：今眾將亦皆保汝，汝可掛先鋒印，領五千馬軍，一千
步軍，徑取漢中。分兵三路：汝領中路，出斜谷：左軍出駱谷；右軍出子午谷。此皆崎
嶇山險之地，當令軍填平道路，修理橋梁，鑿山破石，勿使阻礙；如違必按軍法。」許
儀受命，領兵而進。鍾會隨後提十萬餘眾，星夜起程。

　　卻說鄧艾在隴西，既受伐蜀之詔，一面令司馬望往遏羌人。又遣雍州刺史諸葛緒，
天水太守王頎，隴西太守牽弘，金城太守楊欣，各調本部兵前來聽令。比及軍馬雲集，
鄧艾夜作一夢，夢見登高山，望漢中，忽於腳下迸出一泉，水勢上湧；須臾驚覺，渾身
汗流，遂坐而待旦，乃召護衛邵緩問之。緩素明周易。艾備言其夢。緩答曰：「易云：
『山上有水曰蹇。蹇卦者，利西南不利東北。』孔子云：『蹇利西南。往有功也；不利
東北，其道窮也。』將軍此行必然克蜀。但可惜蹇滯不能還。」

　　艾聞言，愀然不樂。忽鍾會檄文至，約艾起兵，於漢中取齊。艾遂遣雍州刺史諸葛
緒，引兵一萬五千，先斷姜維歸路；次遣天水太守王頎，引兵一萬五千，從左攻沓中；
隴西太守牽弘，引一萬五千人，從右攻沓中：又遣金城太守楊欣，引一萬五千人，於甘
松邀姜維之後。艾自引兵三萬，往來接應。

　　卻說鍾會出師之時，有百官送出城外，旌旗蔽日，鎧甲凝霜；人強馬壯；威風凜凜
，人皆稱羨；惟有相國參軍劉實，微笑不語。太尉王祥，見實冷笑，就馬上握其手而問
曰：「鍾，鄧二人，此去可平蜀乎？」實曰：「破蜀必矣：但恐皆不得還都耳。」王祥
問其故，劉實但笑而不答。祥遂不復問。

　　卻說魏兵既發，早有細作入沓中報知姜維。維即具表申奏後主，請降詔，遣左車騎
將軍張翼領兵守護陽平關，右車騎將軍廖化領兵守陰平橋：「這二處最為要緊。若失二
處，漢中不保矣。一面當遣使入吳求救。臣一面自起沓中之兵拒敵。」

　　時後主改景耀五年，為炎興元年，日與宦官黃皓在宮中遊樂。忽接姜維之表，即召
黃皓問曰：「今魏國遣鍾會，鄧艾大起人馬，分道而來，如之奈何？」皓奏曰：「此乃
姜維欲立功名故上此表。陸下寬心，勿生疑慮。臣聞城中有一師婆，供奉一神，能知吉
凶，可召來問之。」後主從其言，於後殿陳設香花紙燭享祭禮物，令黃皓用小車請人
宮中，坐於龍床之上。後主焚香祝畢。師婆忽然披髮跣足，就殿上跳躍數十遍，盤旋於
案上。皓日：「此神人降矣。陞下可退左右親禱之。」

　　後主盡退侍臣，再拜祝之。師婆大叫曰；「吾乃西川土神也。陞下欣樂太平，何為
求問他事？數年之後，魏國疆土亦歸陞下矣。陛下切勿憂慮。」言訖，昏倒於地，半晌
方甦。後主大喜，重加賞賜。自此深信師婆之說，遂不聽姜維之言，每日只在宮中飲宴
歡樂。姜維履申告急表文，皆被黃皓隱匿，因此誤了大事。卻說鍾會大軍，迆邐望漢中
進發。前軍先鋒許儀，要立頭功，先領兵至南鄭關。儀謂部將曰：「過此關即漢中矣。
關上不多人馬，我等便可奮力搶關。」眾將領命，一齊併力向前。原來守關蜀將盧遜，
早知魏兵將到，先於關前木橋左右，伏下軍士，裝起武侯所遺十矢連弩：比及許儀兵來
搶關時，一聲梆子響處，矢石如雨。儀急退時。早射倒數十騎。魏兵大敗。

　　儀回報鍾會。會自提帳下甲士百餘騎來看，果然箭弩一齊射下。會撥馬便回，關上
盧遜引五百軍殺下來。會拍馬過橋，橋上土塌，陷住馬蹄，險些兒掀下馬來。馬掙不起
，會棄馬步行：跑下橋時，盧遜趕上，一槍刺來，卻被魏軍中荀愷回身一箭，射盧遜落
馬。鍾會麾眾乘勢搶關，關上軍士因有蜀兵在關前，不敢放箭。被鐘會殺散，奪了山關
，即以荀愷為護軍，以全副鞍馬鎧甲賜之。

　　會喚許儀至帳下，責之曰：「汝為先鋒，理合逢山開路，遇水疊橋，專一修理橋梁
道路，以便行軍。吾方纔到橋上，陷住馬蹄，幾乎墮橋：若非荀愷，吾已被殺矣！汝既
違軍令，當按軍法！」叱左右推出斬之。諸將告曰：「其父許褚有功於朝廷，望都督恕
之。」會怒曰：「軍法不明，何以令眾？」遂令斬首示眾。眾將無不駭然。

　　時蜀將王含守樂城，蔣斌守漢城，見魏兵勢大，不敢出戰，只閉門自守。鍾會下令
曰：「兵貴神速，不可少停。」乃令前軍李輔圍樂城，護軍荀愷圍漢城，自引大軍取陽
平關。守關蜀將傅僉與副將蔣舒商議戰守之策：舒曰：「魏兵甚眾，勢不可當；不如堅
守為上。」僉曰：「不然。魏兵遠來，必然疲乏，雖多不足懼。我等若不下關戰時，漢
，樂二城休矣。」蔣舒默然不答。

　　忽報魏兵大隊已至關前，蔣，傅二人至關上視之。鍾會揚鞭大叫：「吾今統十萬之
眾到此，如早早出降，各依品級陞用；如執迷不降，打破關隘，玉石俱焚！」傅僉大怒
，令蔣舒把關，自引三千兵殺下關來。鍾會便走，魏兵盡退。僉乘勢追之，魏兵復合。
僉欲退入關時，關上已豎起魏家旗號。只見蔣舒叫曰：「吾已降了魏也！」

　　僉大怒，厲聲罵曰：「忘恩背義之賊，有何面目見天子乎！」撥回馬復與魏兵接戰
。魏兵四面合來，將傅僉圍在垓心。僉左衝右突，往來死戰，不能得脫；所領蜀兵，十
傷八九。僉乃仰天歎曰：「吾生為蜀臣，死亦當為蜀鬼！」乃復拍馬衝殺，身被數鎗，
血盈袍鎧，坐下馬倒，僉自刎而死。後人有詩歎曰：

　　一日抒忠憤，千秋仰義名。寧為傅僉死，不作蔣舒生。

　　鍾會得了陽平關，關內所積糧草軍器極多，大喜，遂犒三軍。是夜魏兵宿於陽平城
中，忽聞西南上喊聲大震。鍾會慌忙出帳視之，絕無動靜。魏軍一夜不敢睡。次夜二更
，西南上喊聲又起。鍾會驚疑，向曉，使人探之。回報曰：「遠哨十餘里並無一人，」
會驚疑不定，乃自引數百騎，俱全裝貫帶，望西南巡哨。前至一山，只見殺氣四面突起
，愁雲布合，霧鎖山頭。會勒住馬，間鄉導官曰：「此何山也？」答曰：「此乃定軍山
，昔日夏侯淵歿於此處。」會聞之，悵然不樂，遂勒馬而回。轉過山坡，忽然狂風大
作，背後數千騎突出，隨風殺來。會大驚，引眾縱馬而走。諸將墜馬者，不計其數。及
奔到陽平關時，不曾折一人一騎，只跌損面目，失了頭盔。皆言曰：「但見陰雲中人馬
殺來，比及近身，卻不傷人，只是一陣旋風而已。」會問降將蔣舒曰：「定軍山有神廟
乎？」舒曰：「並無神廟，惟有諸葛武侯之墓。」會驚曰：「此必武侯顯聖也。吾當親
往祭之。」

　　次日，鍾會備祭禮，宰太牢，自到武侯墓前再拜致祭。祭畢，狂風頓息，愁雲四散
。忽然清風習習，細雨紛紛。一陣過後，天色晴朗。魏兵大喜，皆拜謝回營。是夜鍾會
在帳中伏几而寢，忽然一陣清風過處，只見一人綸巾羽扇，身衣鶴氅，素履皂，面如冠
玉，脣若塗硃，眉清目朗，身長八尺，飄飄然有神仙之概。其人步入帳中。會起身迎之
曰：「公何人也？」其人曰：「今早重承見顧，吾有片言相告。雖漢祚已衰，天命難違
，然兩川生靈，橫罹兵革，誠可憐憫。汝入境之後，萬勿妄殺生靈。」

　　言訖，拂袖而去。會欲挽留之，忽然驚醒，乃是一夢。會知是武侯之靈，不勝驚異
。於是傳令前軍，立一白旗，上書「保國安民」四字；所到之處，如妄殺一人者償命。
於是漢中人民，盡皆出城拜迎。會一一撫慰，秋毫無犯。後人有詩讚曰：

　　數萬陰兵遶定軍，致令鍾會拜靈神。生能決策扶劉氏，死尚遺言保蜀民。

　　卻說姜維在沓中，聽知魏兵大至，傳檄廖化，張翼，董厥提兵接應；一面自分兵列
將以待之。忽報魏兵至。維引兵出迎。魏陣中為首大將乃天水太守王頎也。頎出馬大呼
曰：「吾今大兵百萬，上將千員，分二十路而進，已到成都。汝不思早降，猶欲抗拒，
何不知天命耶！」

　　維大怒，挺槍縱馬，直取王頎。戰不三合。頎大敗而走。姜維驅兵追殺，至二十里
，只聽得金鼓齊鳴，一枝兵擺開，旗上大書「隴西太守牽弘」字樣。維笑曰：「此等鼠
輩，非吾敵手！」遂催兵追之。又趕到十里，卻遇鄧艾領兵殺到。兩軍混戰。維抖擻精
神，與艾戰有十餘合，不分勝負，後面鑼鼓又鳴。維急退時，後軍報說：「甘松諸寨，
盡被金城太守楊欣燒燬了。」

　　維大驚，急令副將虛立旗號，與鄧艾相拒，維自撤後軍，星夜來救甘松，正遇楊欣
。欣不敢交戰，望山路而走。維隨後趕來。將至山巖下，巖上木石如雨，維不能前進。
比及回到半路，蜀兵已被鄧艾殺敗，魏兵大隊而來，將姜維圍住。維引眾騎殺出重圍，
奔入大寨，堅守以待救兵。忽然流星馬到，報說：「鐘會打破陽平關，守將蔣舒歸降，
傅僉戰死，漢中已屬魏矣。樂城守將王含，漢城守將蔣斌，知漢中已矢，亦開門而降。
胡濟抵敵不住，逃回成都求援去了。」

　　維大驚，即傳令拔寨。是夜兵至疆川口，前面一軍擺開，為首魏將，乃是金城太守
楊欣。維大怒，縱馬交鋒：只一合，楊欣敗走，維拈弓射之；連射三箭皆不中。維轉怒
，自折其弓，挺鎗趕來，戰馬前失；姜維跌在地上，楊欣拍回馬來殺姜維。維躍起身，
一槍刺去，正中楊欣馬腦。背後魏兵驟至，救欣去了。

　　維騎上戰馬欲待追時，忽報後面鄧艾兵到。維首尾不能相顧，遂收兵要奪漢中。哨
馬報說：「雍州刺史諸葛緒已斷了歸路。」維據山險下寨。魏兵屯於陰平橋頭。維進退
無路，長歎曰：「天喪我也！」副將甯隨曰：「魏兵雖斷陰平橋，雍州必然兵少，將軍
若從孔函谷，逕取雍州，諸葛緒必撤陰平之兵救雍州，將軍卻引兵奔劍閣守之，則漢中
可復矣。」

　　維從之，即發兵入孔函谷，詐取雍州。細作報知諸葛緒。緒大驚曰：「雍州是吾合
兵之地，倘若疏矢，朝廷必然問罪。」急撤大兵從南路去救雍州，只留一枝兵守橋頭。

　　姜維入北道，約行三十里，料知魏兵起行，乃勒回兵，後隊作前隊，逕到橋頭，果
然魏兵大隊已去，只有些小兵把守：被維一陣殺散。盡燒其寨柵。諸葛緒聽知橋頭火起
，復引兵回。姜維兵已過半日了，因此不敢追趕。

　　卻說姜維引兵過了橋頭，正行之間，前面一軍來到，乃左將軍張翼，右將軍廖化也
。維問之。翼曰：「黃皓聽信師巫之言，不肯發兵。翼聞漢中已危，自起兵來，時陽平
關已被鍾會所取。今聞將軍受困，特來接應。」遂合兵一處。化曰：「今四面受敵，糧
道不通，不如退守劍閣，再作良圖。」

　　維疑慮未決。忽報鍾會，鄧艾分兵十餘路殺來。維欲與翼，化分兵迎之。化曰：「
白水地狹路多，非爭戰之所，不如且退，去救劍閣可也。若劍閣一失，是絕路矣。」維
從之，遂引兵來投劍閣。將近關前，忽報鼓角齊鳴，喊聲大起，旌旗遍豎，一枝軍把住
關口。正是：漢中險峻已無有。劍閣風波又忽生。未知何處之兵，且看下文分解。

第一一七回：鄧士載偷渡陰平，諸葛瞻戰死綿竹

　　卻說輔國將軍董厥，聞魏兵十餘路入境，乃引二萬兵守住劍閣；當日見塵頭大起，
疑是魏兵，急引軍把住關口。董厥自臨軍前視之，乃姜維、廖化、張翼也。厥大喜，接
入關上，禮畢，哭訴後主黃皓之事。維曰：「公勿憂慮；若有維在，必不容魏來吞蜀也
。且守劍閣，徐圖退敵之計。」厥曰：「此關雖然可守，爭奈成都無人；倘為敵人所襲
，大勢瓦解矣。」維曰：「成都山險地峻，非可易取，不必憂也。」

　　正言間，忽報諸葛緒領兵殺至關下，維大怒，急引五千兵殺下關來，直撞入魏陣中
，左衝右突，殺得諸葛緒大敗而走，退數十里下寨。魏軍死者無數。蜀兵搶了許多馬匹
器械。維收兵回關。

　　卻說鍾會離劍閣二十五里下寨，諸葛緒自來伏罪。會怒曰：「吾令汝把守陰平橋頭
，以斷姜維歸路，如何失了；今又不得吾令，擅自進兵，以致此敗！」緒曰：「維詭計
多端，詐取雍州，緒恐雍州有失，引兵去救；維乘機走脫，緒因趕至關下，不想又為所
敗。」會大怒，叱令斬之。監軍衛瓘曰：「緒雖有罪，乃鄧征西所督之人，不該將軍殺
之，恐傷和氣。」會曰：「吾奉天子明詔，晉公鈞命，特來伐蜀，便是鄧艾有罪，亦當
斬之。」眾皆力勸。會乃將諸葛緒用檻車載赴洛陽，任晉公發落；隨將緒所領之兵，收
在部下調遣。

　　有人報知鄧艾，艾大怒曰：「吾與汝官品一般，吾久鎮邊疆，於國多勞，汝安敢妄
自尊大耶！」子鄧忠勸曰：「『小不忍則亂大謀。』父親若與他不睦，必誤國家大事，
望且容忍之。」艾從其言，然畢竟心中懷怒，乃引十數騎來見鍾會。

　　會聞艾至，便問左右：「艾引多少軍來？」左右答曰：「只有十數騎。」會乃令帳
上帳下列武士數百人。艾下馬入見。會接入帳禮畢。艾見軍容甚肅，心中不安，乃以言
挑之曰：「將軍得了漢中，乃朝廷大幸也，可定策早取劍閣。」會曰：「將軍之明見若
何？」艾再三推稱無能。會固問之。艾答曰：「以愚意度之，可引一軍從陰平小路出漢
中德陽亭，用奇兵逕取成都，姜維必撤兵來救，將軍乘虛就取劍閣，可獲全功。」會大
喜曰：「將軍此計甚妙！可即引兵去。吾在此專候捷音。」

　　二人飲酒相別。會回本帳與諸將曰：「人皆謂鄧艾有能，今日觀之，乃庸才耳！」
眾問其故。會曰：「陰平小路，皆高山峻嶺，若蜀以百餘人守其險要，斷其歸路，則鄧
艾之兵皆餓死矣。吾只以正道而行，何愁蜀地不破乎！」遂置雲梯砲架，只打劍閣關。

　　卻說鄧艾出轅門上馬，回顧從者曰：「鍾會待吾若何？」從者曰：「觀其辭色，甚
不以將軍之言為然，但以口強應而已。」艾笑曰：「彼料我不能取成都，我偏欲取之！
」回到本寨，師纂、鄧忠一班將士接問曰：「今日與鍾鎮西有何高論？」艾曰：「吾以
實心告彼，彼以庸才視我。彼今得漢中，以為莫大之功；若非吾在沓中絆住姜維，彼安
能成功耶！吾今若取了成都，勝取漢中矣！」當夜下令，盡拔寨望陰平小路進兵，離劍
閣七百里下寨。有人報鍾會說：「鄧艾要去取成都了。」會笑艾不智。

　　卻說鄧艾一面修密書遣使馳報司馬詔，一面聚諸將於帳下問曰：「吾今乘虛去取成
都，與汝等立功名於不朽，汝等肯從乎？」諸將應曰：「願遵軍令，萬死不辭！」

　　艾乃先令子鄧忠引五千精兵，不穿衣甲，各執斧鑿器具，凡遇峻危之處，鑿山開路
，搭造橋閣，以便行軍。艾選兵三萬，各帶乾糧繩索進發。約行百餘里，選下三千兵，
就彼紮寨；又行百餘里，又選三千兵下寨。是年十月自陰平進兵，至於巔崖峻谷之中，
凡二十餘日，行七百餘里，皆是無人之地。

　　魏兵沿途下了數寨，只剩下二千人馬。前至一嶺，名摩天嶺。馬不堪行，艾步行上
嶺，只見鄧忠與開路軍士盡皆哭泣。艾問其故。忠告曰：「此嶺西背是峻壁巔崖，不能
開鑿，虛廢前勞，因此哭泣。」艾曰：「吾軍到此，已行了七百餘里，過此便是江油，
豈可復退？」乃喚諸軍曰：「『不入虎穴，焉得虎子！』吾與汝等來到此地，若得成功
，富貴共之。」眾皆應曰：「願從將軍之命。」

　　艾令先將軍器攛將下去。艾取氈自裹其身，先滾下去。副將有氈衫者裹身滾下，無
氈衫者各用繩索束腰，攀木掛樹，魚貫而進。鄧艾、鄧忠，並二千軍，及開山壯士，皆
渡了摩天嶺。方纔整頓衣甲器械而行，忽見道傍有一石碣，上刻：「丞相諸葛武侯題。
」其文云：「二火初興，有人越此。二士爭衡，不久自死。」艾觀訖大驚，慌忙對碣再
拜曰：「武侯真神人也！艾不能以師事之，惜哉！」後人有詩曰：

　　陰平峻嶺與天齊，玄鶴徘徊尚怯飛。鄧艾裹氈從此下，誰知諸葛有先機？　

　　卻說鄧艾暗度陰平，引兵行時，又見一個大空寨。左右告曰：「聞武侯在日，曾發
二千兵守此險隘，今蜀主劉禪廢之。」艾嗟呀不已，乃謂眾人曰：「吾等有來路而無歸
路矣。前江油城中，糧食足備。汝等前進可活，後退即死。須併力攻之。」眾皆應曰：
「願死戰於此！」鄧艾步行，引二千餘人，星夜倍道來搶江油城。

　　卻說江油城守將馬邈；聞東川已失，雖為準備，只是隄防大路；又仗著姜維全師，
守住劍閣關，遂將軍情不以為重。當日操練人馬回家，與妻李氏擁爐飲酒。其妻問曰：
「屢聞邊情甚急，將軍全無憂色，何也？」邈曰：「大事自有姜伯約掌握，干我甚事？
」其妻曰：「雖然如此，將軍所守城池，不為不重。」邈曰：「天子聽信黃皓，溺於酒
色，吾料禍不遠矣。魏兵一到，降之為上，何必慮哉？」其妻大怒，唾邈面曰：「汝為
男子，先懷不忠不義之心，枉受國家爵祿，吾有何面目與汝相見！」

　　馬邈羞慚無語。忽家人慌入報曰：「魏將鄧艾不知從何而來，引二千餘人，一擁而
入城矣。」邈大驚，慌出納降，拜伏於公堂之下，泣告曰：「某有心歸降久矣。今願招
城中居民，及本部人馬，盡降將軍。」艾准其降。遂收江油軍馬於部下調遣，即用馬邈
為鄉導官。忽報馬邈夫人自縊身死。艾問其故，邈以實告。艾感其賢，令厚禮葬之，親
往致祭。魏人聞者，無不嗟嘆。後人有詩讚曰：

　　後主昏迷漢祚顛，天差鄧艾取西川。可憐巴蜀多名將，不及江油李氏賢！

　　鄧艾取了江油，遂接陰平小路。諸軍皆到江油取齊，逕來攻涪城。部將田續曰：「
我軍涉險而來，甚是勞頓，且當休養數日，然後進兵。」艾大怒曰：「兵貴神速，汝敢
亂我軍心耶！」喝令左右推出斬之。眾將苦告方免。艾自驅兵至涪城。城內官吏軍民疑
從天降，盡皆出降。蜀人飛報入成都。後主聞知，慌召黃皓問之。皓奏曰：「此詐傳耳
。神人必不肯誤陛下也。」

　　後主又召師婆問時，卻不知何處去了。此時遠近告急表文，一似雪片飛來；使者絡
繹不絕。後主設朝計議，多官面面相覷，並無一言。卻正出班奏曰：「事已急矣，陛下
可宣武侯之子商議退兵之策。」原來武侯之子諸葛瞻，字思遠。其母黃氏，即黃承彥之
女也。母貌甚陋，而有奇才：上通天文，下察地理；凡韜略遁甲諸書，無所不曉。武侯
在南陽時，聞其賢，求以為室。武侯之學，夫人多所贊助焉。及武侯死後，夫人尋逝，
臨終遺教，惟以忠孝勉其子瞻。瞻自幼聰明，尚後主女為駙馬都尉。後襲父武鄉侯之爵
。景耀四年，遷行軍護衛將軍。時為黃皓用事，故託病不出。

　　當下後主從卻正之言，即時連發三詔，召瞻至殿下。後主泣訴曰：「鄧艾兵已屯涪
城，成都危矣。卿看先君之面，救朕之命！」瞻亦泣奏曰：「臣父子蒙先帝厚恩，陛下
殊遇，雖肝腦塗地，不能補報。願陛下盡發成都之兵，與臣領去決一死戰。」

　　後主即撥成都兵將七萬與瞻。瞻辭了後主，整頓軍馬，聚集諸將問曰：「誰敢為先
鋒？」言未訖，一少年將出曰：「父親既掌大權，兒願為先鋒。」眾視之，乃瞻長子諸
葛尚也。尚時年一十九歲，博覽兵書，多習武藝。瞻大喜，遂命尚為先鋒。是日大軍離
了成都，來迎魏兵。

　　卻說鄧艾得馬邈獻地理圖一本，備寫涪城至成都一百六十里，山川道路，關隘險峻
，一一分明。艾看畢，大驚曰：「吾只守涪城，倘被蜀人據住前山，何能成功耶？如遷
延日久，姜維兵到，我軍危矣。」速喚師纂並子鄧忠，分付曰：「汝等可引一軍，星夜
逕去綿竹，以拒蜀兵。吾隨後便至。切不可怠緩。若縱他先據了險要，決斬汝首！」

　　師、鄧二人，引兵將至綿竹，早遇蜀兵。兩軍各布成陣。師、鄧二人，勒馬於門旗
下，只見蜀兵列成八陣。三通鼓罷，門旗兩分，數十員將簇擁一輛四輪車，車上端坐一
人，綸巾羽扇，鶴氅方裾，車上展開一面黃旗，上書：「漢丞相諸葛武侯。」嚇得師、
鄧二人汗流遍身，回顧軍士曰：「原來孔明尚在，我等休矣！」

　　急勒兵回時，蜀兵掩殺將來，魏兵大敗而走。蜀兵掩殺二十餘里，遇鄧艾援兵接應
。兩家各自收兵。艾升帳而坐，喚師纂、鄧忠責之曰：「汝二人不戰而退，何也？」忠
曰：「但見蜀陣中諸葛孔明領兵，因此奔還。」艾怒曰：「縱使孔明更生，我何懼哉！
汝等輕退，以致於敗，宜速斬以正軍法！」眾皆苦勸，艾方息怒。令人哨探，回說孔明
之子諸葛瞻為大將，瞻之子諸葛尚為先鋒，車上坐者乃木刻孔明遺像也。

　　艾聞之，調師纂、鄧忠曰：「成敗之機，在此一舉。汝二人再不取勝，必當斬首！
」師、鄧二人又引一萬兵來戰。諸葛尚匹馬單槍，抖擻精神，戰退二人。諸葛瞻指揮兩
掖兵衝出，撞入魏陣中，左衝右突，往來殺有數十番，魏兵大敗，死者不計其數。師纂
、鄧忠，中傷而逃。瞻驅軍馬隨後掩殺二十餘里，紮營相拒。師纂、鄧忠，回見鄧艾。
艾見二人俱傷，未便加責，乃與眾將商議曰：「蜀有諸葛瞻善繼父志，兩番殺吾萬餘人
馬，今若不速破，後必為禍！」監軍丘本曰：「何不作一書以誘之？」

　　艾從其言，遂作書一封，遣使送入蜀寨。守門將引至帳下，呈上其書。瞻拆封視之
。書曰：

　　征西將軍鄧艾，致書於行軍護衛將軍諸葛思遠麾下：竊觀近代賢才，未有如公之尊
父也；昔自出茅廬，一言已分三國，掃平荊、益，遂成霸業，古今鮮有及者；後六出祁
山，非其智力不足，乃天數耳。今後主昏弱，王氣已終，艾奉天子之命，以重兵伐蜀，
已皆得其地矣，成都危在旦夕，公何不應天順人來歸？艾當表公為瑯琊王，以光耀祖宗
，決不虛言。幸存照鋻。

　　瞻看畢，勃然大怒，扯碎其書，叱武士立斬來使，令從者持首級回魏營見鄧艾，艾
大怒，即欲出戰。丘本諫曰：「將軍不可輕出，當用奇兵勝之。」艾從其言，遂令天水
太守王頎，隴西太守牽弘，伏兩軍於後。艾自引兵而來。此時諸葛瞻正欲搦戰，忽報鄧
艾自引兵到。瞻大怒，即引兵出，逕殺入魏陣中。鄧艾敗走。瞻隨後掩殺將來。忽然兩
下伏兵殺出，蜀兵大敗，退入綿竹。艾令圍之。於是魏兵一齊吶喊，將綿竹圍的鐵桶相
似。

　　諸葛瞻在城中，見事勢已逼，乃令彭和齎書殺出，往東吳求救。和至東吳，見了吳
主孫休，呈上告急之書。吳主看罷，與群臣計議曰：「既蜀中危急，孤豈可坐視不救？
」即令老將丁奉為主帥，丁封、孫異為副將，率兵五萬，前往救蜀。丁奉領旨出師，分
撥丁封、孫異引兵二萬向沔中而進，自率兵三萬向壽春而進，分兵三路而援。

　　卻說諸葛瞻見救兵不至，謂眾將曰：「久守非良圖。」遂留子尚與尚書張遵守城，
瞻自披挂上馬，引三軍大開三門殺出。鄧艾見兵出，便撤兵退。瞻奮力追殺，忽然一聲
砲響，四面兵合，把瞻困在垓心。瞻引兵左衝右突，殺死數百人。艾令眾軍放箭射之，
蜀兵四散。瞻中箭落馬，乃大呼曰：「吾力竭矣！當以一死報國！」遂拔劍自刎而死。

　　其子諸葛尚在城上，見父死於軍中，勃然大怒，遂披挂上馬。張遵諫曰：「小將軍
勿得輕出。」尚歎曰：「吾父子祖孫，荷國厚恩，今父既死於敵，我何用生為！」遂策
馬殺出，死於陣中。後人有詩讚瞻、尚父子曰：

　　不是忠臣獨少謀，蒼天有意絕炎劉。當年諸葛留嘉胤，節義真堪繼武侯。

　　鄧艾憐其忠，將父子合葬，乘虛攻打綿竹。張遵、黃崇、李球三人，各引一軍殺出
。蜀兵寡，魏兵眾，三人亦皆戰死，艾因此得了綿竹。勞軍已畢，遂來取成都。正是：
試觀後主臨危日，無異劉璋受逼時。未知成都如何守禦，且看下文分解。

第一一八回：哭祖廟一王死孝，入西川二士爭功

　　卻說後主在成都，聞鄧艾取了綿竹，諸葛瞻父子已亡，大驚，急召文武商議。近臣
奏曰：「城外百姓扶老攜幼，哭聲大震，各逃生命。」後主驚惶無措。忽哨馬報到說，
魏兵將近城下。多官議曰：「兵微將寡，難以迎敵；不如早棄成都，奔南中七郡：其地
險峻，可以自守，就借蠻兵，再來克復未遲。」光祿大夫譙周曰：「不可。南蠻久反之
人，平昔無惠﹔今若投之，必遭大禍。」多官又奏曰：「蜀、吳既同盟，今事急矣，可
以投之。」周又諫曰：「自古以來，無寄他國為天子者。臣料魏能吞吳，吳不能吞魏。
若稱臣於吳，是一辱也。若吳被魏所吞，陛下再稱臣於魏，是兩番之辱矣。不如不投吳
而降魏。魏必裂土以封陛下，則上能自守宗廟，下可以保安黎民。願陛下思之。」

　　後主未決，退入宮中。次日眾議紛紛。譙周見事急，復上疏諍之。後主從譙周之言
。正欲出降，忽屏風後轉出一人，厲聲而罵周曰：「偷生腐儒，豈可妄議社稷大事！自
古安有降天子哉！」後主視之，乃第五子北地王劉諶也。後主生七子：長子劉璿，次子
劉瑤，三子劉琮，四子劉瓚，五子即北地王劉諶，六子劉恂，七子劉璩。七子中惟諶自
幼聰明，英敏過人，餘皆懦善。

　　後主謂諶曰：「今大臣皆議當降，汝獨仗血氣之勇，欲令滿城流血耶？」諶曰：「
昔先帝在日，譙周未嘗干預國政；今妄議大事，輒起亂言，甚非理也。臣切料成都之兵
，尚有數萬；姜維全師，皆在劍閣；若知魏兵犯闕，必來救應，內外攻擊，可獲大功。
豈可聽朽儒之言，輕廢先帝之基業乎？」後主叱之曰：「汝小兒豈識天時！」諶叩頭哭
曰：「若勢窮力極，禍敗將及，便當父子君臣背城一戰，同死社稷，以見先帝可也﹔奈
何降乎！」後主不聽。諶放聲大哭曰：「先帝非容易創立基業；今一旦棄之，吾寧死不
辱也！」後主令近臣推出宮門，遂令譙周作降書，遣私署侍中張紹、駙馬都尉鄧良，同
譙周齎玉璽來雒城請降。

　　時鄧艾每日令數百鐵騎來成都哨探。當日見立了降旗，艾大喜。不一時，張紹等至
，艾令人迎入。三人拜伏於階下，呈上降款玉璽。艾拆降書視之，大喜，受下玉璽，重
待張紹、譙周、鄧良等。艾作回書，付三人齎回成都，以安人心。三人拜辭鄧艾，逕還
成都，入見後主，呈上回書，細言鄧艾相待之善。後主拆封視之，大喜，即遣太僕蔣顯
齎敕令姜維早降；遣尚書郎李虎，送文簿與艾。共戶二十八萬，男女九十四萬，帶甲將
士十萬二千，官吏四萬，倉糧四十餘萬，金銀三千斤，錦綺絲絹各二十萬疋。餘物在庫
，不及具載。擇十二月初一日，君臣出降。

　　北地王劉諶聞知，怒氣沖天，帶劍入宮。其妻崔夫人問曰：「大王今日顏色異常，
何也？」諶曰：「魏兵將近，父皇已納降款，明日君臣出降，社稷從此殄滅。吾欲先死
以見先帝於地下，不屈膝於他人也！」崔夫人曰：「賢哉！賢哉！得其死矣！妾請先死
，王死未遲。」諶曰：「汝何死耶？」崔夫人曰：「王死父，妾死夫，其義同也。夫亡
妻死，何必問焉？」言訖，觸柱而死。諶乃自殺其三子，並割妻頭，提至昭烈廟中，伏
地哭曰：「臣羞見基業棄於他人，故先殺妻子，以絕罣念，後將一命報祖！祖如有靈，
知孫之心！」大哭一場，眼中流血，自刎而死。蜀人聞之，無不哀痛。後人有詩讚曰：

　　君臣甘屈膝，一子獨悲傷。去矣西川事，雄哉北地王！殞身酬烈祖，搔首泣穹蒼。
凜凜人如在，誰云漢已亡。

　　後主聽北地王自刎，乃令人葬之。次日，魏兵大至。後主率太子諸王，及群臣六十
餘人，面縛輿櫬，出北門十里而降。鄧艾扶起後主，親解其縛，焚其輿櫬，並車入城。
後人有詩歎曰：

　　魏兵數萬入川來，後主偷生失自裁。黃皓終存欺國意，姜維空負濟時才。全忠義士
心何烈，守節王孫志可哀。昭烈經營良不易，一朝功業頓成灰。

　　於是成都之人，皆具香花迎接。艾拜後主為驃騎將軍，其餘文武各隨高下拜官，請
後主還宮，出榜安民，交割倉庫，又令太常張峻、益州別駕張紹，招安各郡軍民。又令
人說姜維歸降。一面遣人赴洛陽報捷。艾聞黃皓奸險，欲斬之。皓用金寶賂其左右，因
此得免。自是漢亡。後人因漢之亡，有追思武侯詩曰：

　　猿鳥猶知畏簡書，風雲應為護儲胥。徒勞上將揮神筆，終見降王走傳車。管樂有才
真不忝，關、張無命欲何如？他年錦里經祠廟，梁父吟成恨有餘！

　　且說太僕蔣顯到劍閣入見姜維，傳後主敕命，言歸降之事。維大驚失語。帳下眾將
聽知，一齊怨恨，咬牙怒目，鬚髮倒豎，拔刀砍石大呼曰：「吾等死戰，何故先降耶！
」號哭之聲，聞數十里。

　　維見人心思漢，乃以善言撫之曰：「眾將勿憂。吾有一計，可復漢室。」眾將求問
。姜維與諸將附耳低言，說了計策。即於劍閣關遍豎降旗，先令人報入鍾會寨中，說姜
維引張翼、廖化、董厥前來降。會大喜，令人迎接維入帳，會曰：「伯約來何遲也？」
維正色流涕曰：「國家全師在吾，今日至此，猶為速也。」

　　會甚奇之，下座相拜，待為上賓。維說會曰：「聞將軍自淮南以來，算無遺策；司
馬氏之盛，皆將軍之力；維故甘心俯首。如鄧士載，當與決一死戰。安肯降之乎？」會
遂折箭為誓，與維結為兄弟，情愛甚密，仍令照舊領兵。維暗喜，遂令蔣顯回成都去了
。

　　卻說鄧艾封師纂為益州刺史，牽弘、王頎等各領州郡；又於綿竹築臺以彰戰功，大
會蜀中諸官飲宴。艾酒至半酣，乃指眾官曰：「汝等幸遇我，故有今日耳。若遇他將，
必皆殄滅矣。」多官起身拜謝。忽蔣顯至，說姜維自降鍾鎮西了。艾因此痛恨鍾會，遂
修書令人齎赴洛陽致晉公司馬昭。昭得書視之。書曰：

　　臣艾竊謂兵有先聲而後實者。今因平蜀之勢以乘吳，此席捲之時也。然大舉之後，
將士疲勞，不可便用；宜留隴右兵二萬，蜀兵二萬，煮鹽興冶，並造舟船，預備順流之
計﹔然後發使，告以利害，吳可不征而定也。更以厚待劉禪，以攻孫休，若便送禪來京
，吳人必疑，則於向化之心不勸；且權留之於蜀，須來年冬月抵京。今即可封禪為扶風
王，錫以貲財，供其左右，爵其子為公卿，以顯歸命之寵；則吳人畏威懷德，望風而從
矣。

　　司馬昭覽畢，深疑鄧艾有自專之心，乃先發手書與衛瓘，隨後降封艾詔曰：

　　征西將軍鄧艾，耀威奮武，深入敵境，使僭號之主，係頸歸降；兵不踰時，戰不終
日，雲撤席捲，蕩定巴蜀；雖白起破強楚，韓信克勁趙，不足比勳也。其以艾為太尉，
增邑二萬戶，封二子為亭侯，各食邑千戶。

　　鄧艾受詔畢，監軍衛瓘，取出司馬昭手書與艾。書中說鄧艾所言之事，須候奏報，
不可輒行。艾曰：「『將在外，君命有所不受』。吾既奉詔專征，如何阻當。」遂又作
書，令來使齎赴洛陽。時朝中皆言鄧艾必有反意，司馬昭愈加疑忌。忽使命回，呈上鄧
艾之書。昭拆封視之，書曰：

　　艾銜命西征，元惡既服，當權宜行事，以安初附。若待國命，則往復道途，延引日
月。春秋之義，大夫出疆，有可以安社稷，利國家，專之可也。今吳未賓，勢與蜀連，
不可拘常以失事機。兵法進不求名，退不避罪。艾雖無古人之節，終不自嫌，以損於國
也。先此申狀，見可施行。

　　司馬昭看畢大驚，慌與賈充計議曰：「鄧艾恃功而驕，任意行事，反形露矣﹔如之
奈何？」賈充曰：「主公何不封鍾會以制之？」昭從其議，遣使齎詔封會為司徒，就令
衛瓘監督兩路軍馬，以手書付瓘，使與會伺察鄧艾，以防其變。會接讀詔書，詔曰：

　　鎮西將軍鍾會，所向無敵，前無強梁，節制眾城，網羅迸逸；蜀之豪帥，面縛歸命
；謀無遺策，舉無廢功；其以會為司徒，進封縣侯，增邑萬戶，封子二人亭侯，邑各千
戶。

　　鍾會既受封，即請姜維計議曰：「鄧艾功在吾之上，又封太尉之職；今司馬公疑艾
有反志，故令衛瓘為監軍，詔吾制之，伯約有何高見？」維曰：「愚聞鄧艾出身微賤，
幼為農家養犢，今僥倖自陰平斜徑，攀木懸崖，成此大功，非出良謀，實賴國家洪福耳
。若非將軍與維相拒於劍閣，又安能成此功耶？今欲封蜀主為扶風王，乃大結蜀人之心
，其反情不言可見矣。晉公疑之是也。」

　　會深嘉其言。維又曰：「請退左右，維有一事密告。」會令左右盡退。維袖中取出
一圖與會，曰：「昔日武侯出草廬時，以此圖獻先帝，且曰：『益州之地，沃野千里，
民殷國富，可為霸業。』先帝因此遂創成都。今鄧艾至此，安得不狂？」

　　會大喜，指問山川形勞。維一一言之。會又問曰「當以何策除艾？」維曰：「乘晉
公疑忌之際，當急上表，言艾反狀；晉公必令將軍討之，一舉而可擒矣。」會依言，即
遣人齎表進赴洛陽，言鄧艾專次恣肆，結好蜀人，早晚必反矣。於是朝中文武皆驚。會
又令人於中途截了鄧艾表文，按艾筆法，改寫傲慢之辭，以實己之語。

　　司馬昭見了鄧艾表章，大怒，即遣人到鍾會軍前，令會收艾，又遣賈充引三萬兵入
斜谷，昭乃同魏主曹奐御駕親征。西曹掾郡悌諫曰：「鍾會之兵，多鄧艾六倍。非為艾
，實為會耳。」悌笑曰：「汝忘了舊日之言耶？汝曾道會後必反，吾今此行非為艾，實
為會耳。」悌笑曰：「某恐明公忘之，故以相問。今既有此意，切宜秘之，不可泄漏。
」昭然其言，遂提大兵起程。時賈充亦疑鍾會有變，密告司馬昭。昭曰：「如遺汝，吾
亦疑汝耶？且到長安，自有明白。」

　　早有細作報知鍾會，說昭已至長安，會慌請姜維商議收艾之策。正是：纔見西蜀收
降將，又見長安動大兵。未知姜維用何策收艾？且看下文分解。

第一一九回：假投降巧計成虛話，再受禪依樣畫葫蘆

　　卻說鍾會請姜維計議收鄧艾之策。維曰：「可先令監軍衛瓘收艾。艾欲殺瓘，反情
實矣。將軍卻起兵討之，可也。」會大喜，遂令衛瓘引數十人入成都，收鄧艾父子。瓘
部卒止之曰：「此是鍾司徒令鄧征西殺將軍，以正反情也。切不可行。」瓘曰：「吾自
有計。」遂先發檄文二三十道。其檄曰：「奉詔收艾，其餘各無所問。若早歸來，即加
爵賞；敢有不出者，滅三族。」隨備檻車兩乘，星夜望成都而來。

　　比及雞鳴，艾部將見檄文者，皆來投拜於衛瓘馬前。時鄧艾在府中未起。瓘引數十
人突入，大呼曰：「奉詔收鄧艾父子！」艾大驚，滾下床來。瓘叱武士縛於車上。其子
鄧忠出問，亦被捉下，縛於車上。府中將吏大驚，欲待動手搶奪，早望見塵頭大起，哨
馬報說鍾司徒大兵到了。眾各四散奔走。

　　鍾會與姜維下馬入府，見鄧艾父子已被縛。會以鞭撻鄧艾之首而罵曰：「養犢小兒
，何敢如此！」姜維亦罵曰：「匹夫行險徼倖，亦有今日耶？」艾亦大罵。會將艾父子
送赴洛陽。

　　會入成都，盡得鄧艾軍馬，威聲大震。乃謂姜維曰：「吾今日方趁平生之願矣。」
維曰：「昔韓信不聽蒯通之說，而有未央宮之禍。大夫種不從范蠡於五湖，卒伏劍而死
。斯二子者，其功名豈不赫然哉？徒以利害未明，而見機之不早也。今公大勳已就，威
震其主，何不泛舟絕跡，登峨嵋之嶺，而從赤松子遊乎？

　　會笑曰：「君言差矣。吾年未四旬，方思進取，豈能便效此退閒之事？」維曰：「
若不退閒，當早圖良策，此則明公智力所能，無煩老夫之言矣。」會撫掌大笑曰：「伯
約知吾心也。」

　　二人自此每日商議大事。維密與後主書曰：「望陛下忍數日之辱，維將使社稷危而
復安，日月幽而復明，必不使漢室終滅也。」

　　卻說鍾會正與姜維謀反，忽報司馬昭有書到。會接書，書中言：「吾恐司徒收艾不
下，自屯兵於長安；相見在近，以此先報。」會大驚曰：「吾兵多艾數倍，若但要我擒
艾，晉公知吾獨能辦之；今日自行兵來，是疑我也。」

　　遂與姜維計議。維曰：「君疑臣則臣必死，豈不見鄧艾乎？」會曰：「吾意決矣。
事成則得天下，不成則退西蜀，亦不失作劉備也。」維曰：「近聞郭太后新亡，可詐稱
太后有遺詔，教討司馬昭，以正弒君之罪。據明公之才，中原可席捲而定。」會曰：「
伯約當作先鋒。成事之後，同享富貴。」維曰：「願效犬馬微勞。但恐諸將不服耳。」
會曰：「來日元宵佳節，故宮大張燈火，請諸將飲宴。如不從者盡斬之。」維暗喜。

　　次日，會、維二人請諸將飲宴。數巡後，執杯大哭。諸將驚問其故。會曰：「郭太
后臨崩有遺詔在此，為司馬昭南闕弒君，大逆無道，早晚將篡魏，命吾討之。汝等各自
簽名，共成此事。」眾皆大驚，面面相覷。會拔劍出鞘曰：「違令者斬！」眾皆恐懼，
只得相從，畫字已畢，會乃困諸將於宮中，嚴兵禁守。維曰：「我見諸將不服，請坑之
。」會曰：「吾已令宮中掘一坑，置大棒數千，如不從者，打死坑之。」

　　時有心腹將丘建在側。建乃護軍胡烈部下舊人也。時胡烈亦被監在宮。建乃密將鍾
會所言，報知胡烈。烈大驚，泣告曰：「吾兒胡淵，領兵在外，安知會懷此心耶？汝可
念向日之情，透一消息，雖死無恨。」建曰：「恩主勿憂，容某圖之。」遂出告會曰：
「主公軟監諸將在內，水食不便，可令一人往來傳遞。」

　　會素聽丘建之言，遂令丘建監臨。會分付曰：「吾以重事託汝，休得洩漏。」建曰
：「主公放心。某自有緊嚴之法。」建暗令胡烈親信人入內，烈以密書付其人。其人持
書火速至胡淵營內，細言其事，呈上密書。淵大驚，遂遍示諸營知之。眾將大怒，急來
淵營商議曰：「我等雖死，豈肯從反臣耶？」淵曰：「正月十八日中，可驟入內，如此
行之。」監軍衛瓘，深喜胡淵之謀，即整頓了人馬，令丘建傳與胡烈。烈報知諸將。

　　卻說鍾會請姜維問曰：「吾夜夢大蛇數千條咬吾，主何吉凶？」維曰：「夢龍蛇者
，皆吉慶之兆也。」會喜，信其言，乃謂維曰：「器仗已備，放諸將出問之，若何？」
維曰：「此輩皆有不服之心，久必為害，不如乘早戮之。」

　　會從之，即命姜維領武士往殺眾魏將。維領命，方欲行動，忽然一陣心疼，昏倒在
地，左右扶起，半晌方甦。忽報宮外人聲沸騰。會方令人探時，喊聲大震，四面八方，
無限兵到。維曰：「此必是諸將作亂，可先斬之。」

　　忽報兵已入內。會令關上殿門，使軍士上殿屋以瓦擊之，互相殺死數十人。宮外四
面火起，外兵砍開殿門殺入。會自掣劍立殺數人，卻被亂箭射倒。眾將梟其首。維拔劍
上殿，往來衝突，不幸心疼轉加。維仰天大叫曰：「吾計不成，乃天命也！」遂自刎而
死；時年五十九歲。宮中死者數百人。衛瓘曰：「眾軍各歸營所，以待王命。」魏兵爭
欲報讎，共剖維腹，其膽大如雞卵。眾將又盡取姜維家屬殺之。鄧艾部下之人，見鍾會
、姜維已死，遂連夜去追劫鄧艾。

　　早有人報知衛瓘。瓘曰：「是我捉艾，今若留他，我無葬身之地矣。」護軍田續曰
：「昔鄧艾取江油之時，欲殺續，得眾官告免。今日當報此恨。」瓘大喜，遂遣田續引
五百兵趕至綿竹，正遇鄧艾父子放出檻車，欲還成都。艾只道是本部兵到，不作準備；
欲待問時，被田續一刀斬之。鄧忠亦死於亂軍之中。後人有詩歎鄧艾曰：

　　自幼能籌畫，多謀善用兵。凝眸知地理，仰面識天文。馬到山根斷，兵來石徑分。
功成身被害，魂繞漢江雲。

　　又有詩歎鍾會曰：

　　髫年稱早慧，曾作祕書郎，妙計傾司馬，當時號子房。壽春多贊畫，劍閣顯鷹揚。
不學陶朱隱，遊魂悲故鄉。

　　又有詩歎姜維曰：

　　天水誇英俊，涼州產異才。系從尚父出，術奉武侯來。大膽應無懼，雄心誓不回。
成都身死日，漢將有餘哀。

　　卻說鍾會、姜維、鄧艾已死，張翼等亦死於亂軍之中。太子劉璿，漢壽亭侯關彝，
皆被魏兵所殺。軍民大亂，互相踐踏，死者不計其數。旬日後，賈充先至，出榜安民，
方始寧靖。留衛瓘守成都，乃遷後主赴洛陽。止有尚書令樊建、侍中張紹、光祿大夫譙
周、秘書郎卻正等數人跟隨。廖化、董厥皆託病不起，後皆憂死。

　　時魏景元五年，改為咸熙元年。春三月。吳將丁奉，見蜀已亡，遂收兵還吳。中書
承華覈奏吳主孫休曰：「吳、蜀乃脣齒也。『脣亡則齒寒』。臣料司馬詔伐吳在即，乞
陛下深加防禦。」休從其言，遂命陸遜子陸抗為鎮東大將軍，領荊州牧，守江口；左將
軍孫異守南徐諸處隘口；又沿江一帶，屯兵數百營，老將丁奉總督之，以防魏兵。

　　建寧太守霍戈聞成都不守，素服望西大哭三日。諸將皆曰：「既漢主失位，何不速
降？」戈泣謂曰：「道路隔絕，未知吾主安危若何？若魏主以禮待之，則舉城而降，未
為晚矣；萬一危辱吾主，則主辱臣死，何可降乎？」眾然其言，乃使人到洛陽，探聽後
主消息去了。

　　且說後主至洛陽時，司馬昭已自回朝。昭責後主曰：「公荒淫無道，廢賢失政，理
宜誅戮。」後主面如土色，不知所為。文武皆奏曰：「蜀主既失國紀。幸早歸降，宜赦
之。」昭乃封禪為安樂公，賜住宅，月給用度，賜絹萬疋，僮婢百人。子劉瑤及群臣─
樊建、譙周、卻正等，─皆封侯爵。後主謝恩出內。昭因黃皓蠹國害民，令武士押出市
曹，凌遲處死。

　　時霍戈探聽得後主受封，遂率部下軍士來降。次日，後主親詣司馬昭府下拜謝。昭
設宴款待，先以魏樂舞戲於前，蜀官感傷，獨後主有喜色。昭令蜀人扮蜀樂於前，蜀官
盡皆墮淚，後主嬉笑自若。酒至半酣，昭謂賈充曰：「人之無情，乃至於此！雖使諸葛
孔明在，亦不能輔之久全，何況姜維乎？」乃問後主曰：「頗思蜀否？」後主曰：「此
間樂，不思蜀也。」

　　須臾，後主起身更衣，卻正跟至廂下曰：「陛下如何答應不思蜀也？」倘彼再問，
可泣而答曰：『先人墳墓，遠在蜀地，乃心西悲，無日不思。』晉公必放陛下歸蜀矣。
」後主牢記入席。酒將微醉，昭又問曰：「頗思蜀否？」後主如卻正之言以對，欲哭無
淚，遂閉其目。昭曰：「何乃似卻正語耶？」後主開目驚視曰：「誠如尊命。」昭及左
右皆笑之。昭因此深喜後主誠實，並不疑慮。後人有詩歎曰：

　　追歡作樂笑顏開，不念危亡半點哀。快樂異鄉忘故國，方知後主是庸才。

　　卻說朝中大臣因昭收川有功，遂尊之為王，表奏魏主曹奐。時奐名為天子，實不能
主張，政皆由司馬氏，不敢不從，遂封晉公司馬昭為晉王，諡父司馬懿為宣王，兄司馬
師為景王。昭妻乃王肅之女，生二子：長曰司馬炎，人物魁偉，立髮垂地，兩手過膝，
聰明英武，膽量過人；次曰司馬攸，性情溫和，恭儉孝悌，昭甚愛之，因司馬師無子，
嗣攸以繼其後。昭常曰：「天下者，乃吾兄之天下也。」

　　於是司馬昭受封晉王，欲立攸為世子。山濤諫曰：「廢長立幼，違禮不祥。」賈充
、何曾、裴秀亦諫曰：「長子聰明神武，有超世之才；人望既茂，天表如此，非人臣之
相也。」昭猶豫未決，太尉王祥、司空荀顗諫曰：「前代立少，多致亂國。願殿下思之
。」

　　昭遂立長子司馬炎為世子。大臣奏稱：「當年襄武縣，天降一人，身長二丈餘，腳
跡長三尺二寸，白髮蒼髯，著黃單衣，裹黃巾，拄藜頭杖，自稱曰：『吾乃民王也。今
來報汝：天下換王，立見太平。』如此在市遊行三日，忽然不見。此乃殿下之瑞也。殿
下可戴二十旒冠冕，建天子旌旗，出警入蹕，乘金根車，備六馬，進王妃為王后，立世
子為太子。」

　　昭心中暗喜；回到宮中，正欲飲酒，忽中風不語。次日病危，太尉王祥、司徒何曾
、司馬荀顗及諸大臣入宮問安，昭不能言，以手指太子司馬炎而死。時八月辛卯日也。
何曾曰：「天下大事，皆在晉王；可立太子為晉王，然後祭葬。」是日司馬炎即晉王位
，封何曾為晉丞相，司馬望為司徒，石苞為驃騎將軍，陳騫為車騎將軍，諡父為文王。

　　安葬已畢，炎召賈充、裴秀入宮問曰：「曹操曾云：『若天命在吾，吾其為周文王
乎？』果有此事否？」充曰：「操世受漢祿，恐人議論篡逆之名，故出此言；乃明教曹
丕為天子也。」炎曰：「孤父王比曹操何如？」充曰：「操雖功蓋華夏，下民畏其威而
不懷其德。子丕繼業，差役甚重，東西驅馳，未有寧歲。後我宣王、景王，累建大功，
布恩施德，天下歸心久矣。文王併吞西蜀，功蓋寰宇，又豈操之可比乎？」炎曰：「曹
丕尚紹漢統，孤豈不可紹魏統耶？」賈充、裴秀二人再拜而奏曰：「殿下正當法曹丕紹
漢故事，復築受禪臺，布告天下，以即大位。」

　　炎大喜，次日帶劍入內。此時魏主曹奐，連日不曾設朝，心神恍惚，舉止失措。炎
直入後宮，奐慌下御榻而迎。炎坐定問曰：「魏之天下，誰之力也？」奐曰：「皆晉王
父祖之賜耳。」炎笑曰：「吾觀陛下，文不能論道，武不能經邦，何不讓有才德者主之
？」

　　奐大驚，口噤不能言。傍有黃門侍郎張節大喝曰：「晉王之言差矣！昔日魏武祖皇
帝，東蕩西除，南征北討，非容易得此天下；今天子有德無罪，何故讓與人耶？」炎大
怒曰：「此社稷乃大漢之社稷也。曹操挾天子以令諸侯，自立魏王，篡奪漢室，吾祖父
三世輔魏，得天下者，非曹氏之能，實司馬氏之力也。四海咸知，吾今日豈不堪紹魏之
天下乎？」節又曰：「欲行此事，是篡國之賊也！」炎大怒曰：「吾與漢家報讎，有何
不可！」

　　叱武士將張節亂棍打死於殿下。奐泣淚跪告。炎起身下殿而去。奐謂賈充、裴秀曰
：「事已急矣，如之奈何？」充曰：「天數盡矣，陛下不可逆天，當照漢獻帝故事，重
修受禪臺，具大禮，禪位與晉王。上合天心，下順民情，陛下可保無虞矣。」

　　奐從之，遂令賈充築受禪臺。以十二月甲子日，奐親捧傳國璽，立於臺上，大會文
武。後人有詩歎曰：

　　魏吞漢室晉吞曹，天運循環不可逃。張節可憐忠國死，一拳怎障泰山高？

　　請晉王司馬炎登壇，授與大禮。奐下壇，具公服立於班首。炎端坐於臺上。賈充、
裴秀列於左右，執劍，令曹奐再拜伏地聽命。充曰：「自漢建安二十五年，魏受漢禪，
已經四十五年矣。今天祿永終，天命在晉，司馬氏功德彌隆，極天際地，可即皇帝正位
，以紹魏統。封汝為陳留王，出就金墉城居止。當時起程，非宣詔不許入京。」

　　奐泣謝而去。太傳司馬孚哭拜於奐前曰：「臣身為魏臣，終不背魏也。」炎見孚如
此，封孚為安平王。孚不受而退。是日文武百官，再拜於臺下，三呼萬歲。炎紹魏統，
國號大晉，改元為太始元年，大赦天下。魏遂亡。後人有詩歎曰：

　　晉國規模如魏王，陳留蹤跡似山陽。重行受禪臺前事，回首當年止自傷。

　　晉帝司馬炎，追諡司馬懿為宣帝，伯父司馬師為景帝，父司馬昭為文帝，立七廟以
光祖宗。那七廟？漢征西將軍司馬鈞，鈞生豫章太守司馬亮，亮生潁川太守司馬雋，雋
生京兆尹司馬防，防生宣帝司馬懿，懿生景帝司馬師，文帝司馬昭；是為七廟也。大事
已定，每日設朝計議伐吳之策。正是：漢家城郭已非舊，吳國江山將復更。未知怎生伐
吳，且看下文分解。

第一二○回：薦杜預老將獻新謀，降孫皓三分歸一統

　　卻說吳主孫休，聞司馬炎已篡魏，知其必將伐吳，憂慮成疾，臥床不起，乃召丞相
濮陽興入宮中，令太子孫（上雨下單）出拜。吳主把興臂，手指（上雨下單）而卒。興
出與群臣商議，欲立太子孫（上雨下單）為君。左典軍萬彧曰：「（上雨下單）幼不能
專政，不若取烏程侯孫皓立之。」左將軍張布亦曰：「皓才識明斷，堪為帝王。丞相濮
陽興不能決，入奏朱太后。太后曰：「吾寡婦人耳，定知社稷之事？卿等斟酌立之，可
也。」

　　興遂迎皓為君。皓字元宗，大帝孫權太子孫和之子也。當年七月，即皇帝位，改元
為元興元年，封孫（上雨下單）為豫章王，追諡父和為文皇帝，尊母何氏為太后，加丁
奉為左右大司馬。次年改為甘露元年。皓凶暴日甚，酷溺酒色，寵幸中常侍岑昏。濮陽
興，張布諫之，皓怒斬二人，滅其三族。由是廷臣緘口，不敢再諫。又改寶鼎元年，以
陸凱、萬彧為左右丞相。時皓居武昌，揚州百姓泝流供給，甚苦之；又奢侈無度，公私
匱乏。陸凱上疏諫曰：

　　今無災而民命盡，無為而國財空，臣竊痛之。昔漢室既衰，三家鼎立；今曹、劉失
道，皆為晉有：此目前之明驗也。臣愚但為陛下惜國家耳。武昌土城險瘠，非王者之都
，且童謠云：「寧飲建業水，不食武昌魚。寧還建業死，不止武昌居。」此足明民心與
天意也。今國無一年之蓄，有露根之漸；官吏為苛擾，莫之或恤。大帝時，後宮女不滿
百；景帝以來，乃有千數；此耗財之甚者也。又左右皆非其人，群黨相挾，害忠隱賢，
此皆蠹政病民者也。願陛下省百役，罷苛擾，簡出宮女，清選百官，則天悅民附而國安
矣。

　　疏奏，皓不悅，又大興土木，作昭明宮，令文武各官入山採木；又召術士尚廣，令
筮蓍問取天下之事。尚對曰：「陛下筮得吉兆，庚子歲青蓋，當入洛陽。」皓大喜，謂
中書丞華覈曰：「先帝納卿之言，分頭命將，沿江一帶，屯數百營，命老將丁奉總之。
朕欲兼并漢土，以為蜀主復讎，當取何地為先？」覈諫曰：「今成都不守，社稷傾崩，
司馬炎必有吞吳之心。陛下宜修德以安吳民，乃為上計。若強動兵甲，正猶披麻救火，
必致自焚也。願陛下察之。」皓大怒曰：「朕欲乘時恢復舊業，汝出此不利之言，若不
看汝舊臣之面，斬首號令！」叱武士推出殿門。華覈出朝歎曰：「可惜錦繡江山，不久
屬於他人矣！」遂隱居不出。於是皓令鎮東將軍陸抗部兵屯江口，以圖襄陽。

　　早有消息報入洛陽。近臣報知晉主司馬炎，晉主聞陸抗寇襄陽，與眾官商議。賈充
出班奏曰：「臣聞吳國孫皓，不修德政，專行無道。陛下可詔都督羊祜率兵拒之，俟其
國中有變，乘勢攻取，東吳反掌可得也。」炎大喜，即降詔遣使到襄陽，宣諭羊祜。祜
奉詔，整點軍馬，預備迎敵。自是羊祜鎮守襄陽，甚得軍民之心。吳人有降而欲去者，
皆聽之。減戍邏之卒，用以墾田八百餘頃。其初到時，軍無百日之糧。及至來年，軍中
有十年之積。祜在軍，嘗著輕裘，繫寬帶，不披鎧甲，帳前侍衛者不過十餘人。

　　一日，部將入帳稟祜曰：「哨馬來報吳兵皆懈怠，可乘其無備而襲之，必獲大勝。
」祜笑曰：「汝眾人小覷陸抗耶？此人足智多謀，日前吳主命之攻拔西陵，斬了步闡及
其將士數十人，吾救之無及。此人為將，我等只可自守；候其內有變，方可圖取。若不
審時勢而輕進，此取敗之道也。」眾將服其論，只自守疆界而已。

　　一日，羊祜引諸將打獵，正值陸抗亦出獵。羊祜下令：「我軍不許過界。」眾將得
令，止於晉地打圍，不犯吳境。陸抗望見，歎曰：「羊將軍兵有紀律，不可犯也。」日
晚各退。

　　祜歸至軍中，察問所得禽獸，被吳人先射傷者皆送還。吳人皆悅，來報陸抗。抗召
來人入問曰：「汝主帥能飲酒否？」來人答曰：「必得佳釀則飲之。」抗笑曰：「吾有
斗酒，藏之久矣。今付與汝持去，拜上都督。此酒陸某親釀自飲者，特奉一勺，以表昨
日出獵之情。」來人領諾，攜酒而去。左右問抗曰：「將軍以酒與彼，有何主意？」抗
曰：「彼既施德於我，我豈得無以酬之？」眾皆愕然。

　　卻說來人回見羊祜，以抗所問，並奉酒事，一一陳告。祜笑曰：「彼亦知吾能飲乎
？」遂命開壺取飲。部將陳元曰：「其中恐有奸詐，都督且宜慢飲。」祜笑曰：「抗非
毒人者也，不必疑慮。」竟傾壺飲之。自是使人通問，常相往來。

　　一日，抗遣人候祜。祜問曰：「陸將軍安否？」來人曰：「主帥臥病數日未出。」
祜曰：「料彼之病，與我相同。吾已合成熟藥在此，可送與服之。」來人持藥回見抗。
眾將曰：「羊祜乃是吾敵也，此藥必非良藥。」抗曰：「豈有酖人羊叔子哉？汝眾人勿
疑。」遂服之。次日病癒，眾將皆拜賀。抗曰：「彼專以德，我專以暴，是彼將不戰而
服我也。今宜各保疆界而已，無求細利。」

　　眾將領命。忽報吳主遣使來到，抗接入問之。使曰：「天子傳諭將軍，作急進兵，
勿使晉人先入。」抗曰：「汝先回，吾隨有疏章上奏。」使人辭去，抗即草疏遣人齎到
建業。近臣呈上，皓拆觀其疏，疏中備言晉未可伐之狀，且勸吳主修德慎罰，以安內為
念，不當以黷武為事。吳主覽畢，大怒曰：「朕聞抗在邊境與敵人相通，今果然矣！」
遂遣使罷其兵權，降為司馬，卻命左將軍孫冀代領其軍。群臣皆不敢諫。

　　吳主皓自改元建衡，至鳳凰元年，恣意妄為，窮兵屯戍，上下無不嗟怨。丞相萬彧
，將軍留平、大司農樓玄三人見皓無道，直言苦諫，皆被所殺。前後十餘年，殺忠臣四
十餘人。皓出入常帶鐵騎五萬。群臣恐怖，莫敢奈何。

　　卻說羊祜聞陸抗罷兵，孫皓失德，見吳有可乘之機，乃作表遣人往洛陽請伐吳。其
略曰：

　　夫期運雖由天所授，而功業必因人而成。今江淮之險，不如劍閣；孫皓之暴，過於
劉禪；吳人之困，甚於巴蜀；而大晉兵力，盛於往時，不於此際平一四海，而更阻兵相
守，使天下困於征戍，經歷盛衰，不能長久也。

　　司馬炎觀表，大喜，便令興師。賈充、荀勗、馮純三人，力言不可，炎因此不行。
祜聞上不允其請，歎曰：「天下不如意者，十常八九。今天與不取，豈不大可惜哉！」

　　至咸寧四年，羊祜入朝奏辭歸鄉養病。炎問曰：「卿有何安邦之策，以教寡人？」
祜曰：「孫皓暴虐已甚，於今可不戰而克。若皓不幸而歿，更立賢君，則吳非陛下所能
得也。」炎大悟曰：「卿今便提兵往伐，若何？」祜曰：「臣年老多病，不堪當此任。
陛下另選智勇之士，可也。」遂辭炎而歸。

　　是年十一月，羊祜病危，司馬炎車駕親臨其家問安。炎至臥榻前，祜下淚曰：「臣
萬死不能報陛下也！」炎亦泣曰：「朕悔不能用卿伐吳之事。今日誰可繼卿之志？」祜
含淚而言曰：「臣死矣，不敢不盡愚誠。右將軍杜預可任。若欲伐吳，須當用之。」炎
曰：「舉善薦賢，乃美事也；卿何薦人於朝，即自焚其奏稿，不令人知耶！」祜曰：「
拜官公朝，謝恩私門，臣所不取也。」

　　言訖而亡。炎大哭回宮，敕贈太傅鉅平侯。南州百姓聞羊祜死，罷市而哭。江南守
邊將士，亦皆哭泣，襄陽人思祜存日，常遊於峴山，遂建廟立碑，四時祭之。往來人見
其碑文者，無不流涕，故名為「墮淚碑」。後人有詩歎曰：

　　曉日登臨感晉臣，古碑零落峴山春。松間殘露頻頻滴，疑是當年墮淚人。

　　晉王以羊祜之言，拜杜預為鎮南大將軍都督荊州事。杜預為人老成練達，好學不倦
，最喜讀左丘明春秋傳，坐臥常自攜，每出入必使人持左傳於馬前，時人謂之「左傳癖
」；及奉晉主之命，在襄陽撫民養兵，準備伐吳。

　　此時吳國丁奉、陸抗皆死，吳主皓每宴群臣，皆令沉醉，又置黃門郎十人為糾彈官
。宴罷之後，各奏過失，有犯者或剝其面，或鑿其眼。由是國人大懼。晉益州刺史王濬
上疏請伐吳。其疏曰：

　　孫皓荒淫凶逆，宜速征伐。若一旦皓死，更立賢君，則張敵也；臣造船七年，日有
朽敗；臣年七十，死亡無日；三者一乖，則難圖矣。願陛下無失事機。

　　晉主覽疏，遂與群臣議曰：「王公之論，與羊都督暗合。朕意決矣。」侍中王渾奏
曰：「臣聞孫皓欲北上，軍伍已皆整備，聲勢正盛，難與爭鋒。更遲一年以待其疲，方
可成功。」晉王依其奏，乃降詔止兵莫動，退入後宮，與秘書丞相張華圍棋消遣。近臣
奏邊庭有表到。晉主開視之，乃杜預表也。表略云：

　　往者，羊祜不博謀於朝臣，而密與陛下計，故令朝臣多異同之議。凡事當以利害相
較。度此舉之利，十有八九，而其害止於無功耳。自秋以來，討賊之形頗露；今若中止
，孫皓恐怖，徙都武昌，完修江南諸城，遷其民居，城不可攻，野無所掠，則明年之計
亦不及矣。

　　晉主覽表纔罷，張華突然而起，推卻棋枰，斂手奏曰：「陛下聖武，國富民強；吳
主淫虐，民憂國敝。今若討之，可不勞而定。願勿以為疑。」晉主曰：「卿言洞見利害
，朕復何疑？」即出升殿，命鎮南大將軍杜預為大都督，引兵十萬出江陵；鎮東大將軍
瑯琊王司馬（左人右由）出滁中；征東大將軍王渾出橫江；建威將軍王戎出武昌；平南
將軍胡奮出夏口；各引兵五萬，皆聽預調用。又遣龍驤將軍王濬，廣武將軍唐彬，浮江
東下。水陸兵二十餘萬，戰船數萬艘。又令冠軍將軍楊濟出屯襄陽，節制諸路人馬。

　　早有消息報入東吳。吳主皓大驚，急召丞相張悌，司徒何植，司空滕修，計議退兵
之策。悌奏曰：「可令車騎將軍伍延為都督，進兵江陵，迎敵杜預；驃騎將軍孫歆，進
兵拒夏口等處軍馬。臣敢為將，率領左將軍沈瑩，右將軍諸葛靚，引兵十萬，出屯牛渚
，接引諸路軍馬。」

　　皓從之，遂令張悌引兵去了。皓退入後宮，面有憂色。幸臣中常侍岑昏問其故。皓
曰：「晉兵大至，諸路已有兵迎之，爭奈王濬率兵數萬，戰船齊備，順流而下，其鋒甚
銳，朕因此憂也。」昏曰：「臣有一計，令王濬之舟，皆為齏粉矣。」

　　皓大喜，遂問其計。岑昏奏曰：「江南多鐵，可打連環索百餘條，長數百丈，每環
重二三十斤，於沿江緊要去處橫截之。再造鐵錐數萬，長丈餘，置於水中。苦晉船乘風
而來，逢錐則破，豈能渡江也？」皓大喜，傳令撥匠工於江邊連夜造成鐵索、鐵錐，設
立停當。

　　卻說晉都督杜預兵出江陵，令牙將周旨引水手八百人，乘小舟暗渡長江，夜襲樂鄉
，多立旌旗於山林之處，日則放砲擂鼓，夜則各處舉火。旨領命，引眾渡江，伏於巴山
。次日，杜預領大軍水陸並進。前哨報道：「吳主遣伍延出陸路，陸景出水路，孫歆為
先鋒，三路來迎。」

　　杜預引兵前進。孫歆船早到。兩兵初交，杜預便退。歆引兵上岸，迤邐追時，不到
二十里，一聲砲響，四面晉兵大至，吳兵急回。杜預乘勢掩殺，吳兵死者，不計其數。
孫歆奔到城邊，周旨八百軍混雜於中，就城上舉火。歆大驚曰：「北來諸軍乃飛渡江也
！」急欲退時，被周旨大喝一聲，斬於馬下。

　　陸景在船上，望見江南岸上一片火起，巴山上風飄出一面大旗，上書：「晉鎮南將
軍杜預。」陸景大驚，欲上岸逃命，被晉將張尚馬到斬之。伍延見各軍皆敗，乃棄城走
，被伏兵捉住，縛見杜預。預曰：「留之無用！」叱令武士斬之。遂得江陵。

　　於是沅、湘一帶，直抵黃州諸郡，守令皆望風齎印而降。預令人持節安撫，秋毫無
犯，遂進兵攻武昌。武昌亦降。杜預軍威大振，遂大會諸將，共議取建業之策。胡奮曰
：「百年之寇，未可盡服；方今春水泛漲，難以久住。可俟來春，更為大舉。」預曰：
「昔樂毅濟西一戰，而併強齊；今兵威大震，如破竹之勢，數節之後，皆迎刃而解，無
復有著手處也。」遂馳檄約會諸將，一齊進兵，攻取建業。

　　時龍驤將軍王濬率水兵順流而下。前哨報說：「吳人造鐵索，沿江橫截；又以鐵錐
置於水中為準備。」濬大笑，遂造大筏數十萬，上縛草為人，披甲執仗，立於週圍，順
水放下。吳兵見之，以為活人，望風先走，暗錐著筏，盡提而去。又於筏上作火炬，長
十餘丈，大十餘圍，以麻油灌之，但遇鐵索，燃炬燒之，須臾皆斷。兩路從大江而來，
所到之處，無不克勝。

　　卻說東吳丞相張悌，令左將軍沈瑩、右將軍諸葛靚，來迎晉兵。瑩謂靚曰：「上流
諸軍不作提防，吾料晉軍必至此，宜盡力以敵之。若幸得勝，江南自安。今渡江與戰，
不幸而敗，則大事去矣。」靚曰：「公言是也。」

　　言未畢，人報晉兵順流而下，勢不可當。二人大驚，慌來見張悌商議。靚謂悌曰：
「東吳危矣，何不遁去？」悌垂泣曰：「吳之將亡，賢愚共知；今若君臣皆降，無一人
死於國難，不亦辱乎？」諸葛靚亦垂泣而去。張悌與沈瑩揮兵抵敵，晉兵一齊圍之。周
旨首先殺入吳營，張悌獨奮力搏戰，死於亂軍之中。沈瑩被周旨所殺。吳兵四散敗走。
後人有詩讚張悌曰：

　　杜預巴山建大旗，江東張悌死忠時。已拼王氣南中盡，不忍偷生負所知。

　　卻說晉兵克了牛渚，深入吳境。王濬遣人馳報捷音。晉主炎聞知大喜，賈充奏曰：
「吾兵久勞於外，不服水土，必生疾病，宜召軍還，再作後圖。」張華曰：「今大兵已
入其巢，吳人膽落，不出一月，孫皓必擒矣。若輕召還，前功盡廢，誠可惜也。」晉主
未及應，賈充叱華曰：「汝不省天時地利，欲妄邀功勳，困弊士卒，雖斬汝不足以謝天
下！」炎曰：「此是朕意，華但與朕同耳，何必爭辯？」

　　忽報杜預馳表到。晉主視表，亦言宜急進兵之意。晉主遂不復疑，竟下征進之命。
王濬等奉了晉主之命，水陸並進，風雷鼓動，吳人望旗而降。吳主皓聞之，大驚失色。
諸臣告曰：「北兵日近，江南軍民不戰而降，將如之何？」皓曰：「何故不戰？」眾對
曰：「今日之禍，皆岑昏之罪，請陛下誅之。臣等出城決一死戰。」皓曰：「量一中貴
，何能誤國？」眾大叫曰：「陛下豈不見蜀之黃皓乎？」

　　遂不待吳主之命，一齊擁入宮中，碎割岑昏，生啖其肉。陶濬奏曰：「臣領戰船皆
小，願得二萬兵乘大船以戰，自足破之。」皓從其言，遂撥御林諸軍與陶濬上流迎敵。
前將軍張象，率水兵下江迎敵。二人部兵正行，不想西北風大起，吳兵旗幟，皆不能立
，盡倒豎於舟中；兵各不肯下船，四散奔走，只有張象數十軍待敵。

　　卻說晉將王濬，揚帆而行，過三山，舟師曰：「風波甚急，船不能行；且待風勢少
息行之。」濬大怒。拔劍叱之曰：「吾目下欲取石頭城，何言住耶！」遂擂鼓大進。吳
將張象引從軍請降。濬曰：「若是真降，便為前部立功。」象回本船，直至石頭城下，
叫開城門，接入晉兵。

　　孫皓聞晉兵入城，欲自刎。中書令胡沖，光祿勳薛瑩，奏曰：「陛下何不效安樂公
劉禪乎？」皓從之，亦輿櫬自縛，率諸文武，詣王濬軍前歸降。濬釋其縛，焚其櫬，以
王禮待之。唐人有詩歎曰：

　　王濬樓船下益州，金陵王氣黯然收。千尋鐵鎖沉江底，一片降旛出石頭。人世幾回
傷往事，山形依舊枕寒流。今逢四海為家日，故壘蕭蕭蘆狄秋。於是東吳四州八十三
郡，三百一十三縣，戶口五十二萬三千，軍吏三萬二千，兵二十三萬，男女老幼二百三
十萬，米榖二百八十萬斛，舟船五千餘艘，後宮五千餘人，皆歸大晉。大事已定，出榜
安民，盡封府庫倉廩。次日，陶濬兵不戰自潰。瑯琊王司馬（左人右由）并王戎大兵皆
至；見王濬成了大功，心中忻喜。次日，杜預亦至，大犒三軍，開倉賑濟吳民，於是吳
民安堵。惟有建平太守吳彥，拒城不下，聞吳亡乃降。

　　王濬上表報捷，朝廷聞吳已平，君臣皆賀上壽。晉主執杯流涕曰：「此羊太傅之功
也，惜其不親見之耳！」驃騎將軍孫秀退朝，向南面哭曰：「昔討逆壯年，以一校尉創
立基業，今孫皓舉江南而棄之，悠悠蒼天，此何人哉！」

　　卻說王濬班師還，吳主孫皓赴洛陽面君。皓登殿稽首以見晉帝。帝賜坐曰：「朕設
此座以待卿久矣。」皓對曰：「臣於南方，亦設此座以待陛下。」帝大笑。賈充問皓曰
：「聞君在南方，每鑿人眼目，剝人面皮，此何等刑耶？」皓曰：「人臣弒君及奸佞不
忠者，則加此刑耳。」充默然甚愧。帝封皓為歸命侯，子孫封中郎，隨降宰輔皆封列侯
。丞相張悌陣亡，封其子孫。封王濬為輔國大將軍。其餘各加封賞。

　　自此三國歸於晉帝司馬炎，為一統之基矣。此所謂「天下大勢，合久必分，分久必
合」者也。

　　後來後漢皇帝劉禪亡於晉太康七年，魏主曹奐亡於太康元年，吳主孫皓亡於太康四
年，皆善終。後人有古風一篇，以敘其事曰：

　　高祖提劍入咸陽，炎炎紅日升扶桑。光武龍興成大統，金烏飛上天中央。哀哉獻帝
紹海宇，紅輪西墜咸池傍！何進無謀中貴亂，涼州董卓居朝堂。王允定計誅逆黨，李傕
郭氾興刀槍。四方盜賊如蟻聚，六合奸雄皆鷹揚。孫堅孫策起江左，袁紹袁術興河梁。
劉焉父子據巴蜀，劉表軍旅屯荊襄。張脩張魯霸南鄭，馬騰韓遂守西涼。陶謙張繡公孫
瓚，各逞雄才占一方。曹操專權居相府，牢籠英俊用文武。威震天子令諸侯，總領貔貅
鎮中土。樓桑玄德本皇孫，義結關張願扶主。東西奔走恨無家，將寡兵微作羈旅。南陽
三顧情可深，臥龍一見分寰宇。先取荊州後取川，霸業王圖在天府。嗚呼三載逝升遐，
白帝託孤堪痛楚！孔明六出祁山前，願以隻手將天補。何期歷數到此終，長星半夜落山
塢！姜維獨憑氣力高，九伐中原空劬勞。鍾會鄧艾分兵進，漢室江山盡屬曹。丕、叡、
芳、髦纔及奐，司馬又將天下交。受禪臺前雲霧起，石頭城下無波濤。陳留歸命與安樂
，王侯公爵從根苗。紛紛世事無窮盡，天數茫茫不可逃。鼎足三分已成夢，後人憑弔空
牢騷。





End of Project Gutenberg's Romance of the Three Kingdoms, by Guanzhong Luo



*** END OF THE PROJECT GUTENBERG EBOOK 三國志演義 ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/e3_positional.py <==
#!/usr/bin/env python3
"""E3: positional vs sequential information.

If a line is a syntactic sentence, a token's identity is constrained mostly by
its neighbours (sequential MI >> positional MI).  If a line is a record/list
entry with fields, identity is constrained mostly by the slot it occupies
(positional MI competitive with or exceeding sequential MI).

Both quantities are shuffle-corrected plug-in MI over the same symbol stream
(top-2000 types), so they are directly comparable.
"""
from __future__ import annotations
import json, math, random, sys
from collections import Counter
from pathlib import Path

SCRATCH = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRATCH))
from unit_probe import voynich_lines, latin_words, to_lines, collapse


def posbin(i, n):
    if i == 0: return "first"
    if i == n-1: return "last"
    if n <= 3: return "mid"
    q = (i-1)/(n-2) if n > 3 else 0.5
    return f"q{min(3, int(q*4))}"


def mi_pairs(pairs):
    uni_a, uni_b, joint = Counter(), Counter(), Counter()
    for a, b in pairs:
        uni_a[a] += 1; uni_b[b] += 1; joint[(a, b)] += 1
    n = sum(joint.values())
    h = lambda cnt: -sum(c/n*math.log2(c/n) for c in cnt.values())
    return h(uni_a) + h(uni_b) - h(joint)


def analyse(name, lines, n_shuffles=60):
    freq = Counter(w for ln in lines for w in ln)
    keep = {t for t, _ in freq.most_common(2000)}
    sym = lambda w: w if w in keep else "<unk>"
    sls = [[sym(w) for w in ln] for ln in lines if len(ln) >= 2]
    r = random.Random(5)

    seq_pairs = [(a, b) for ln in sls for a, b in zip(ln, ln[1:])]
    pos_pairs = [(w, posbin(i, len(ln))) for ln in sls for i, w in enumerate(ln)]
    seq_obs, pos_obs = mi_pairs(seq_pairs), mi_pairs(pos_pairs)

    seq_null, pos_null = [], []
    flat = [w for ln in sls for w in ln]
    lens = [len(ln) for ln in sls]
    for _ in range(n_shuffles):
        # sequential null: shuffle within lines (kills order, keeps line makeup)
        s = [list(ln) for ln in sls]
        for ln in s:
            r.shuffle(ln)
        seq_null.append(mi_pairs([(a, b) for ln in s for a, b in zip(ln, ln[1:])]))
        # positional null: shuffle tokens across the corpus, keep line lengths
        f = flat[:]
        r.shuffle(f)
        it = iter(f)
        s2 = [[next(it) for _ in range(L)] for L in lens]
        pos_null.append(mi_pairs([(w, posbin(i, len(ln)))
                                  for ln in s2 for i, w in enumerate(ln)]))
    seq_ex = seq_obs - sum(seq_null)/len(seq_null)
    pos_ex = pos_obs - sum(pos_null)/len(pos_null)
    H1 = mi_pairs([(w, w) for w in flat])  # = unigram entropy
    print(f"{name:10s} H1={H1:.2f}  seq excess={seq_ex:.4f}b ({seq_ex/H1*100:.2f}%)  "
          f"pos excess={pos_ex:.4f}b ({pos_ex/H1*100:.2f}%)  pos/seq={pos_ex/seq_ex:.2f}",
          flush=True)
    return dict(H1=H1, seq_excess=seq_ex, pos_excess=pos_ex,
                seq_share=seq_ex/H1, pos_share=pos_ex/H1)


if __name__ == "__main__":
    vy = [[collapse(w) for w in ln] for ln in voynich_lines()]
    lat = to_lines(latin_words())   # pseudo-lines: positional MI should be ~0
    out = {"voynich": analyse("voynich", vy), "latin": analyse("latin", lat)}
    (SCRATCH / "output" / "e3_results.json").write_text(json.dumps(out, indent=2))


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/e4_catalog.py <==
#!/usr/bin/env python3
"""E4: Species Plantarum (Linnaeus) as a genuine catalogue/register control.

- E3-style positional vs sequential MI (records = paragraphs).
- E1-style BPE curve for the plain catalogue and a verbose-2 cipher of it.
- Interior-only positional MI for Voynich (excludes the known line-edge
  effects; tests whether positional structure runs through the line).
"""
from __future__ import annotations
import json, math, random, re, sys
from collections import Counter
from pathlib import Path

SCRATCH = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRATCH))
from unit_probe import (voynich_lines, collapse, bpe_checkpoints, stream_stats,
                        truncate, make_groups, cipher_corpus)
from e3_positional import analyse, mi_pairs, posbin


def species_records() -> list[list[str]]:
    txt = ""
    for f in ("species1.txt", "species2.txt"):
        t = (SCRATCH / "latin_controls" / f).read_text(encoding="utf-8", errors="replace")
        a = t.find("*** START"); b = t.find("*** END")
        t = t[t.find("\n", a)+1: b if b > 0 else len(t)]
        txt += "\n\n" + t
    txt = re.sub(r"\[[^\]]*\]", " ", txt)          # transcriber notes
    txt = txt.lower().replace("æ", "ae").replace("œ", "oe")
    txt = txt.replace("v", "u").replace("j", "i")
    recs = []
    for para in re.split(r"\n\s*\n", txt):
        words = re.findall(r"[a-z]+", para)
        if 3 <= len(words) <= 40:
            recs.append(words)
    return recs


def interior_positional(lines, n_shuffles=60):
    """Positional MI using only interior tokens (positions 1..n-2)."""
    freq = Counter(w for ln in lines for w in ln)
    keep = {t for t, _ in freq.most_common(2000)}
    sym = lambda w: w if w in keep else "<unk>"
    sls = [[sym(w) for w in ln] for ln in lines if len(ln) >= 5]
    def pairs(ls):
        return [(w, posbin(i, len(ln))) for ln in ls
                for i, w in enumerate(ln) if 0 < i < len(ln)-1]
    obs = mi_pairs(pairs(sls))
    r = random.Random(9)
    flat = [w for ln in sls for w in ln]
    lens = [len(ln) for ln in sls]
    null = []
    for _ in range(n_shuffles):
        f = flat[:]; r.shuffle(f)
        it = iter(f)
        s2 = [[next(it) for _ in range(L)] for L in lens]
        null.append(mi_pairs(pairs(s2)))
    ex = obs - sum(null)/len(null)
    H1 = mi_pairs([(w, w) for ln in sls for i, w in enumerate(ln)
                   if 0 < i < len(ln)-1])
    print(f"interior positional: excess={ex:.4f}b ({ex/H1*100:.2f}% of H1={H1:.2f})",
          flush=True)
    return dict(excess=ex, H1=H1, share=ex/H1)


if __name__ == "__main__":
    out = {}
    recs = species_records()
    n_words = sum(len(r) for r in recs)
    print(f"species plantarum: {len(recs)} records, {n_words} words", flush=True)

    print("--- E3 on catalogue ---", flush=True)
    out["species_pos_seq"] = analyse("species", recs)

    print("--- interior positional ---", flush=True)
    vy = [[collapse(w) for w in ln] for ln in voynich_lines()]
    out["voynich_interior_pos"] = interior_positional(vy)
    out["species_interior_pos"] = interior_positional(recs)

    print("--- BPE curves: catalogue plain + verbose-2 ---", flush=True)
    freq = Counter(c for r in recs for w in r for c in w)
    letters = [c for c, _ in freq.most_common()]
    import random as _r
    v2 = make_groups(letters, {c: 2 for c in letters})
    corp = {"species": recs,
            "species_verbose2": cipher_corpus(recs, lambda c: v2[c])}
    target = 173076  # match the voynich glyph count from E1
    cps = [0, 16, 64, 256, 1024]
    out["bpe"] = {}
    for name, lines in corp.items():
        lines = truncate(lines, target)
        res = bpe_checkpoints(lines, set(cps), max(cps))
        out["bpe"][name] = {}
        for k, segmap in sorted(res.items()):
            st = stream_stats(lines, segmap)
            out["bpe"][name][k] = st
            print(f"{name:18s} k={k:5d} types={st['types']:5d} len={st['mean_len']:.2f} "
                  f"H1={st['H1']:.3f} H2={st['H2']:.3f} gap={st['gap']:.3f}", flush=True)
    (SCRATCH / "output" / "e4_results.json").write_text(json.dumps(out, indent=2))


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/latin_controls/caesar_la.txt <==
The Project Gutenberg eBook of C. Iuli Caesaris De Bello Gallico, I-IV
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: C. Iuli Caesaris De Bello Gallico, I-IV

Author: Julius Caesar


        
Release date: July 3, 2008 [eBook #218]
                Most recently updated: March 15, 2009

Language: Latin

Other information and formats: www.gutenberg.org/ebooks/218

Credits: Produced by Judith Boss and David Widger


*** START OF THE PROJECT GUTENBERG EBOOK C. IULI CAESARIS DE BELLO GALLICO, I-IV ***




Produced by Judith Boss





CAESAR'S COMMENTARIES IN LATIN

Books I-IV

By Julius Caesar





C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS PRIMUS


GALLIA est omnis divisa in partes tres, quarum unam incolunt Belgae,
aliam Aquitani, tertiam qui ipsorum lingua Celtae, nostra Galli
appellantur. Hi omnes lingua, institutis, legibus inter se differunt.

Gallos ab Aquitanis Garumna flumen, a Belgis Matrona et Sequana dividit.

Horum omnium fortissimi sunt Belgae, propterea quod a cultu atque
humanitate provinciae longissime absunt, minimeque ad eos mercatores saepe
commeant atque ea quae ad effeminandos animos pertinent important,
proximique sunt Germanis, qui trans Rhenum incolunt, quibuscum continenter
bellum gerunt. Qua de causa Helvetii quoque reliquos Gallos virtute
praecedunt, quod fere cotidianis proeliis cum Germanis contendunt, cum aut
suis finibus eos prohibent aut ipsi in eorum finibus bellum gerunt.

[Eorum una, pars, quam Gallos obtinere dictum est, initium capit a flumine
Rhodano, continetur Garumna flumine, Oceano, finibus Belgarum, attingit
etiam ab Sequanis et Helvetiis flumen Rhenum, vergit ad septentriones.

Belgae ab extremis Galliae finibus oriuntur, pertinent ad inferiorem
partem fluminis Rheni, spectant in septentrionem et orientem solem.

Aquitania a Garumna flumine ad Pyrenaeos montes et eam partem Oceani quae
est ad Hispaniam pertinet; spectat inter occasum solis et septentriones.]


Apud Helvetios longe nobilissimus fuit et ditissimus Orgetorix. Is
M. Messala, [et P.] M. Pisone consulibus regni cupiditate inductus
coniurationem nobilitatis fecit et civitati persuasit ut de finibus suis
cum omnibus copiis exirent: perfacile esse, cum virtute omnibus
praestarent, totius Galliae imperio potiri. Id hoc facilius iis
persuasit, quod undique loci natura Helvetii continentur: una ex parte
flumine Rheno latissimo atque altissimo, qui agrum Helvetium a Germanis
dividit; altera ex parte monte Iura altissimo, qui est inter Sequanos et
Helvetios; tertia lacu Lemanno et flumine Rhodano, qui provinciam nostram
ab Helvetiis dividit. His rebus fiebat ut et minus late vagarentur et
minus facile finitimis bellum inferre possent; qua ex parte homines
bellandi cupidi magno dolore adficiebantur. Pro multitudine autem hominum
et pro gloria belli atque fortitudinis angustos se fines habere
arbitrabantur, qui in longitudinem milia passuum CCXL, in latitudinem
CLXXX patebant.


His rebus adducti et auctoritate Orgetorigis permoti constituerunt ea
quae ad proficiscendum pertinerent comparare, iumentorum et carrorum quam
maximum numerum coemere, sementes quam maximas facere, ut in itinere copia
frumenti suppeteret, cum proximis civitatibus pacem et amicitiam
confirmare. Ad eas res conficiendas biennium sibi satis esse duxerunt; in
tertium annum profectionem lege confirmant. Ad eas res conficiendas
Orgetorix deligitur. Is sibi legationem ad civitates suscipit. In eo
itinere persuadet Castico, Catamantaloedis filio, Sequano, cuius pater
regnum in Sequanis multos annos obtinuerat et a senatu populi Romani
amicus appellatus erat, ut regnum in civitate sua occuparet, quod pater
ante habuerit; itemque Dumnorigi Haeduo, fratri Diviciaci, qui eo tempore
principatum in civitate obtinebat ac maxime plebi acceptus erat, ut idem
conaretur persuadet eique filiam suam in matrimonium dat. Perfacile factu
esse illis probat conata perficere, propterea quod ipse suae civitatis
imperium obtenturus esset: non esse dubium quin totius Galliae plurimum
Helvetii possent; se suis copiis suoque exercitu illis regna conciliaturum
confirmat. Hac oratione adducti inter se fidem et ius iurandum dant et
regno occupato per tres potentissimos ac firmissimos populos totius
Galliae sese potiri posse sperant.


Ea res est Helvetiis per indicium enuntiata. Moribus suis Orgetoricem
ex vinculis causam dicere coegerunt; damnatum poenam sequi oportebat, ut
igni cremaretur. Die constituta causae dictionis Orgetorix ad iudicium
omnem suam familiam, ad hominum milia decem, undique coegit, et omnes
clientes obaeratosque suos, quorum magnum numerum habebat, eodem conduxit;
per eos ne causam diceret se eripuit. Cum civitas ob eam rem incitata
armis ius suum exequi conaretur multitudinemque hominum ex agris
magistratus cogerent, Orgetorix mortuus est; neque abest suspicio, ut
Helvetii arbitrantur, quin ipse sibi mortem consciverit.


Post eius mortem nihilo minus Helvetii id quod constituerant facere
conantur, ut e finibus suis exeant. Ubi iam se ad eam rem paratos esse
arbitrati sunt, oppida sua omnia, numero ad duodecim, vicos ad
quadringentos, reliqua privata aedificia incendunt; frumentum omne,
praeter quod secum portaturi erant, comburunt, ut domum reditionis spe
sublata paratiores ad omnia pericula subeunda essent; trium mensum molita
cibaria sibi quemque domo efferre iubent. Persuadent Rauracis et Tulingis
et Latobrigis finitimis, uti eodem usi consilio oppidis suis vicisque
exustis una cum iis proficiscantur, Boiosque, qui trans Rhenum incoluerant
et in agrum Noricum transierant Noreiamque oppugnabant, receptos ad se
socios sibi adsciscunt.


Erant omnino itinera duo, quibus itineribus domo exire possent: unum
per Sequanos, angustum et difficile, inter montem Iuram et flumen
Rhodanum, vix qua singuli carri ducerentur, mons autem altissimus
impendebat, ut facile perpauci prohibere possent; alterum per provinciam
nostram, multo facilius atque expeditius, propterea quod inter fines
Helvetiorum et Allobrogum, qui nuper pacati erant, Rhodanus fluit isque
non nullis locis vado transitur. Extremum oppidum Allobrogum est
proximumque Helvetiorum finibus Genava. Ex eo oppido pons ad Helvetios
pertinet. Allobrogibus sese vel persuasuros, quod nondum bono animo in
populum Romanum viderentur, existimabant vel vi coacturos ut per suos
fines eos ire paterentur. Omnibus rebus ad profectionem comparatis diem
dicunt, qua die ad ripam Rhodani omnes conveniant. Is dies erat a. d. V.
Kal. Apr. L. Pisone, A. Gabinio consulibus.


Caesari cum id nuntiatum esset, eos per provincia nostram iter facere
conari, maturat ab urbe proficisci et quam maximis potest itineribus in
Galliam ulteriorem contendit et ad Genavam pervenit. Provinciae toti quam
maximum potest militum numerum imperat (erat omnino in Gallia ulteriore
legio una), pontem, qui erat ad Genavam, iubet rescindi. Ubi de eius
aventu Helvetii certiores facti sunt, legatos ad eum mittunt nobilissimos
civitatis, cuius legationis Nammeius et Verucloetius principem locum
obtinebant, qui dicerent sibi esse in animo sine ullo maleficio iter per
provinciam facere, propterea quod aliud iter haberent nullum: rogare ut
eius voluntate id sibi facere liceat. Caesar, quod memoria tenebat
L. Cassium consulem occisum exercitumque eius ab Helvetiis pulsum et sub
iugum missum, concedendum non putabat; neque homines inimico animo, data
facultate per provinciam itineris faciundi, temperaturos ab iniuria et
maleficio existimabat. Tamen, ut spatium intercedere posset dum milites
quos imperaverat convenirent, legatis respondit diem se ad deliberandum
sumpturum: si quid vellent, ad Id. April. reverterentur.


Interea ea legione quam secum habebat militibusque, qui ex provincia
convenerant, a lacu Lemanno, qui in flumen Rhodanum influit, ad montem
Iuram, qui fines Sequanorum ab Helvetiis dividit, milia passuum XVIIII
murum in altitudinem pedum sedecim fossamque perducit. Eo opere perfecto
praesidia disponit, castella communit, quo facilius, si se invito transire
conentur, prohibere possit. Ubi ea dies quam constituerat cum legatis
venit et legati ad eum reverterunt, negat se more et exemplo populi Romani
posse iter ulli per provinciam dare et, si vim lacere conentur,
prohibiturum ostendit. Helvetii ea spe deiecti navibus iunctis ratibusque
compluribus factis, alii vadis Rhodani, qua minima altitudo fluminis erat,
non numquam interdiu, saepius noctu si perrumpere possent conati, operis
munitione et militum concursu et telis repulsi, hoc conatu destiterunt.


Relinquebatur una per Sequanos via, qua Sequanis invitis propter
angustias ire non poterant. His cum sua sponte persuadere non possent,
legatos ad Dumnorigem Haeduum mittunt, ut eo deprecatore a Sequanis
impetrarent. Dumnorix gratia et largitione apud Sequanos plurimum poterat
et Helvetiis erat amicus, quod ex ea civitate Orgetorigis filiam in
matrimonium duxerat, et cupiditate regni adductus novis rebus studebat et
quam plurimas civitates suo beneficio habere obstrictas volebat. Itaque
rem suscipit et a Sequanis impetrat ut per fines suos Helvetios ire
patiantur, obsidesque uti inter sese dent perficit: Sequani, ne itinere
Helvetios prohibeant, Helvetii, ut sine maleficio et iniuria transeant.


Caesari renuntiatur Helvetiis esse in animo per agrum Sequanorum et
Haeduorum iter in Santonum fines facere, qui non longe a Tolosatium
finibus absunt, quae civitas est in provincia. Id si fieret, intellegebat
magno cum periculo provinciae futurum ut homines bellicosos, populi Romani
inimicos, locis patentibus maximeque frumentariis finitimos haberet. Ob
eas causas ei munitioni quam fecerat T. Labienum legatum praeficit; ipse
in Italiam magnis itineribus contendit duasque ibi legiones conscribit et
tres, quae circum Aquileiam hiemabant, ex hibernis educit et, qua proximum
iter in ulteriorem Galliam per Alpes erat, cum his quinque legionibus ire
contendit. Ibi Ceutrones et Graioceli et Caturiges locis superioribus
occupatis itinere exercitum prohibere conantur. Compluribus his proeliis
pulsis ab Ocelo, quod est [oppidum] citerioris provinciae extremum, in
fines Vocontiorum ulterioris provinciae die septimo pervenit; inde in
Allobrogum fines, ab Allobrogibus in Segusiavos exercitum ducit. Hi sunt
extra provinciam trans Rhodanum primi.


Helvetii iam per angustias et fines Sequanorum suas copias traduxerant
et in Haeduorum fines pervenerant eorumque agros populabantur. Haedui,
cum se suaque ab iis defendere non possent, legatos ad Caesarem mittunt
rogatum auxilium: ita se omni tempore de populo Romano meritos esse ut
paene in conspectu exercitus nostri agri vastari, liberi [eorum] in
servitutem abduci, oppida expugnari non debuerint. Eodem tempore [quo]
Haedui Ambarri, necessarii et consanguinei Haeduorum, Caesarem certiorem
faciunt sese depopulatis agris non facile ab oppidis vim hostium
prohibere. Item Allobroges, qui trans Rhodanum vicos possessionesque
habebant, fuga se ad Caesarem recipiunt et demonstrant sibi praeter agri
solum nihil esse reliqui. Quibus rebus adductus Caesar non expectandum
sibi statuit dum, omnibus, fortunis sociorum consumptis, in Santonos
Helvetii pervenirent.


Flumen est Arar, quod per fines Haeduorum et Sequanorum in Rhodanum
influit, incredibili lenitate, ita ut oculis in utram partem fluat
iudicari non possit. Id Helvetii ratibus ac lintribus iunctis transibant.
Ubi per exploratores Caesar certior factus est tres iam partes copiarum
Helvetios id flumen traduxisse, quartam vero partem citra flumen Ararim
reliquam esse, de tertia vigilia cum legionibus tribus e castris profectus
ad eam partem pervenit quae nondum flumen transierat. Eos impeditos et
inopinantes adgressus magnam partem eorum concidit; reliqui sese fugae
mandarunt atque in proximas silvas abdiderunt. Is pagus appellabatur
Tigurinus; nam omnis civitas Helvetia in quattuor pagos divisa est. Hic
pagus unus, cum domo exisset, patrum nostrorum memoria L. Cassium consulem
interfecerat et eius exercitum sub iugum miserat. Ita sive casu sive
consilio deorum immortalium quae pars civitatis Helvetiae insignem
calamitatem populo Romano intulerat, ea princeps poenam persolvit. Qua in
re Caesar non solum publicas, sed etiam privatas iniurias ultus est, quod
eius soceri L. Pisonis avum, L. Pisonem legatum, Tigurini eodem proelio
quo Cassium interfecerant.


Hoc proelio facto, reliquas copias Helvetiorum ut consequi posset,
pontem in Arari faciendum curat atque ita exercitum traducit. Helvetii
repentino eius adventu commoti cum id quod ipsi diebus XX aegerrime
confecerant, ut flumen transirent, illum uno die fecisse intellegerent,
legatos ad eum mittunt; cuius legationis Divico princeps fuit, qui bello
Cassiano dux Helvetiorum fuerat. Is ita cum Caesare egit: si pacem
populus Romanus cum Helvetiis faceret, in eam partem ituros atque ibi
futuros Helvetios ubi eos Caesar constituisset atque esse voluisset; sin
bello persequi perseveraret, reminisceretur et veteris incommodi populi
Romani et pristinae virtutis Helvetiorum. Quod improviso unum pagum
adortus esset, cum ii qui flumen transissent suis auxilium ferre non
possent, ne ob eam rem aut suae magnopere virtuti tribueret aut ipsos
despiceret. Se ita a patribus maioribusque suis didicisse, ut magis
virtute contenderent quam dolo aut insidiis niterentur. Quare ne
committeret ut is locus ubi constitissent ex calamitate populi Romani et
internecione exercitus nomen caperet aut memoriam proderet.


His Caesar ita respondit: eo sibi minus dubitationis dari, quod eas
res quas legati Helvetii commemorassent memoria teneret, atque eo gravius
ferre quo minus merito populi Romani accidissent; qui si alicuius iniuriae
sibi conscius fuisset, non fuisse difficile cavere; sed eo deceptum, quod
neque commissum a se intellegeret quare timeret neque sine causa timendum
putaret. Quod si veteris contumeliae oblivisci vellet, num etiam
recentium iniuriarum, quod eo invito iter per provinciam per vim
temptassent, quod Haeduos, quod Ambarros, quod Allobrogas vexassent,
memoriam deponere posse? Quod sua victoria tam insolenter gloriarentur
quodque tam diu se impune iniurias tulisse admirarentur, eodem pertinere.

Consuesse enim deos immortales, quo gravius homines ex commutatione rerum
doleant, quos pro scelere eorum ulcisci velint, his secundiores interdum
res et diuturniorem impunitatem concedere. Cum ea ita sint, tamen, si
obsides ab iis sibi dentur, uti ea quae polliceantur facturos intellegat,
et si Haeduis de iniuriis quas ipsis sociisque eorum intulerint, item si
Allobrogibus satis faciunt, sese cum iis pacem esse facturum. Divico
respondit: ita Helvetios a maioribus suis institutos esse uti obsides
accipere, non dare, consuerint; eius rem populum Romanum esse testem. Hoc
responso dato discessit.


Postero die castra ex eo loco movent. Idem facit Caesar equitatumque
omnem, ad numerum quattuor milium, quem ex omni provincia et Haeduis atque
eorum sociis coactum habebat, praemittit, qui videant quas in partes
hostes iter faciant. Qui cupidius novissimum agmen insecuti alieno loco
cum equitatu Helvetiorum proelium committunt; et pauci de nostris cadunt.

Quo proelio sublati Helvetii, quod quingentis equitibus tantam
multitudinem equitum propulerant, audacius subsistere non numquam et
novissimo agmine proelio nostros lacessere coeperunt. Caesar suos a
proelio continebat, ac satis habebat in praesentia hostem rapinis,
pabulationibus populationibusque prohibere. Ita dies circiter XV iter
fecerunt uti inter novissimum hostium agmen et nostrum primum non amplius
quinis aut senis milibus passuum interesset.


Interim cotidie Caesar Haeduos frumentum, quod essent publice
polliciti, flagitare. Nam propter frigora [quod Gallia sub
septentrionibus, ut ante dictum est, posita est,] non modo frumenta in
agris matura non erant, sed ne pabuli quidem satis magna copia suppetebat;
eo autem frumento quod flumine Arari navibus subvexerat propterea uti
minus poterat quod iter ab Arari Helvetii averterant, a quibus discedere
nolebat. Diem ex die ducere Haedui: conferri, comportari, adesse dicere.
Ubi se diutius duci intellexit et diem instare quo die frumentum
militibus metiri oporteret, convocatis eorum principibus, quorum magnam
copiam in castris habebat, in his Diviciaco et Lisco, qui summo
magistratui praeerat, quem vergobretum appellant Haedui, qui creatur
annuus et vitae necisque in suos habet potestatem, graviter eos accusat,
quod, cum neque emi neque ex agris sumi possit, tam necessario tempore,
tam propinquis hostibus ab iis non sublevetur, praesertim cum magna ex
parte eorum precibus adductus bellum susceperit[; multo etiam gravius quod
sit destitutus queritur].


Tum demum Liscus oratione Caesaris adductus quod antea tacuerat
proponit: esse non nullos, quorum auctoritas apud plebem plurimum valeat,
qui privatim plus possint quam ipsi magistratus. Hos seditiosa atque
improba oratione multitudinem deterrere, ne frumentum conferant quod
debeant: praestare, si iam principatum Galliae obtinere non possint,
Gallorum quam Romanorum imperia perferre, neque dubitare [debeant] quin,
si Helvetios superaverint Romani, una cum reliqua Gallia Haeduis
libertatem sint erepturi. Ab isdem nostra consilia quaeque in castris
gerantur hostibus enuntiari; hos a se coerceri non posse. Quin etiam,
quod necessariam rem coactus Caesari enuntiarit, intellegere sese quanto
id cum periculo fecerit, et ob eam causam quam diu potuerit tacuisse.


Caesar hac oratione Lisci Dumnorigem, Diviciaci fratrem, designari
sentiebat, sed, quod pluribus praesentibus eas res iactari nolebat,
celeriter concilium dimittit, Liscum retinet. Quaerit ex solo ea quae in
conventu dixerat. Dicit liberius atque audacius. Eadem secreto ab aliis
quaerit; reperit esse vera: ipsum esse Dumnorigem, summa audacia, magna
apud plebem propter liberalitatem gratia, cupidum rerum novarum.

Complures annos portoria reliquaque omnia Haeduorum vectigalia parvo
pretio redempta habere, propterea quod illo licente contra liceri audeat
nemo. His rebus et suam rem familiarem auxisse et facultates ad
largiendum magnas comparasse; magnum umerum equitatus suo sumptu semper
alere et circum se habere, neque solum domi, sed etiam apud finitimas
civitates largiter posse, atque huius potentiae causa matrem in
Biturigibus homini illic nobilissimo ac potentissimo conlocasse; ipsum ex
Helvetiis uxorem habere, sororum ex matre et propinquas suas nuptum in
alias civitates conlocasse. Favere et cupere Helvetiis propter eam
adfinitatem, odisse etiam suo nomine Caesarem et Romanos, quod eorum
adventu potentia eius deminuta et Diviciacus frater in antiquum locum
gratiae atque honoris sit restitutus. Si quid accidat Romanis, summam in
spem per Helvetios regni obtinendi venire; imperio populi Romani non modo
de regno, sed etiam de ea quam habeat gratia desperare. Reperiebat etiam
in quaerendo Caesar, quod proelium equestre adversum paucis ante diebus
esset factum, initium eius fugae factum a Dumnorige atque eius equitibus
(nam equitatui, quem auxilio Caesari Haedui miserant, Dumnorix praeerat):

eorum fuga reliquum esse equitatum perterritum.


Quibus rebus cognitis, cum ad has suspiciones certissimae res
accederent, quod per fines Sequanorum Helvetios traduxisset, quod obsides
inter eos dandos curasset, quod ea omnia non modo iniussu suo et civitatis
sed etiam inscientibus ipsis fecisset, quod a magistratu Haeduorum
accusaretur, satis esse causae arbitrabatur quare in eum aut ipse
animadverteret aut civitatem animadvertere iuberet. His omnibus rebus
unum repugnabat, quod Diviciaci fratris summum in populum Romanum studium,
summum in se voluntatem, egregiam fidem, iustitiam, temperantiam
cognoverat; nam ne eius supplicio Diviciaci animum offenderet verebatur.

Itaque prius quam quicquam conaretur, Diviciacum ad se vocari iubet et,
cotidianis interpretibus remotis, per C. Valerium Troucillum, principem
Galliae provinciae, familiarem suum, cui summam omnium rerum fidem
habebat, cum eo conloquitur; simul commonefacit quae ipso praesente in
concilio [Gallorum] de Dumnorige sint dicta, et ostendit quae separatim
quisque de eo apud se dixerit. Petit atque hortatur ut sine eius
offensione animi vel ipse de eo causa cognita statuat vel civitatem
statuere iubeat.


Diviciacus multis cum lacrimis Caesarem complexus obsecrare coepit ne
quid gravius in fratrem statueret: scire se illa esse vera, nec quemquam
ex eo plus quam se doloris capere, propterea quod, cum ipse gratia
plurimum domi atque in reliqua Gallia, ille minimum propter adulescentiam
posset, per se crevisset; quibus opibus ac nervis non solum ad minuendam
gratiam, sed paene ad perniciem suam uteretur. Sese tamen et amore
fraterno et existimatione vulgi commoveri. Quod si quid ei a Caesare
gravius accidisset, cum ipse eum locum amicitiae apud eum teneret, neminem
existimaturum non sua voluntate factum; qua ex re futurum uti totius
Galliae animi a se averterentur. Haec cum pluribus verbis flens a Caesare
peteret, Caesar eius dextram prendit; consolatus rogat finem orandi
faciat; tanti eius apud se gratiam esse ostendit uti et rei publicae
iniuriam et suum dolorem eius voluntati ac precibus condonet. Dumnorigem
ad se vocat, fratrem adhibet; quae in eo reprehendat ostendit; quae ipse
intellegat, quae civitas queratur proponit; monet ut in reliquum tempus
omnes suspiciones vitet; praeterita se Diviciaco fratri condonare dicit.

Dumnorigi custodes ponit, ut quae agat, quibuscum loquatur scire possit.


Eodem die ab exploratoribus certior factus hostes sub monte consedisse
milia passuum ab ipsius castris octo, qualis esset natura montis et qualis
in circuitu ascensus qui cognoscerent misit.Renuntiatum est facilem esse.

De tertia vigilia T. Labienum, legatum pro praetore, cum duabus legionibus
et iis ducibus qui iter cognoverant summum iugum montis ascendere iubet;
quid sui consilii sit ostendit. Ipse de quarta vigilia eodem itinere quo
hostes ierant ad eos contendit equitatumque omnem ante se mittit.

P. Considius, qui rei militaris peritissimus habebatur et in exercitu
L. Sullae et postea in M. Crassi fuerat, cum exploratoribus praemittitur.


Prima luce, cum summus mons a [Lucio] Labieno teneretur, ipse ab
hostium castris non longius mille et quingentis passibus abesset neque, ut
postea ex captivis comperit, aut ipsius adventus aut Labieni cognitus
esset, Considius equo admisso ad eum accurrit, dicit montem, quem a
Labieno occupari voluerit, ab hostibus teneri: id se a Gallicis armis
atque insignibus cognovisse. Caesar suas copias in proximum collem
subducit, aciem instruit. Labienus, ut erat ei praeceptum a Caesare ne
proelium committeret, nisi ipsius copiae prope hostium castra visae
essent, ut undique uno tempore in hostes impetus fieret, monte occupato
nostros expectabat proelioque abstinebat. Multo denique die per
exploratores Caesar cognovit et montem a suis teneri et Helvetios castra,
movisse et Considium timore perterritum quod non vidisset pro viso sibi
renuntiavisse. Eo die quo consuerat intervallo hostes sequitur et milia
passuum tria ab eorum castris castra ponit.


Postridie eius diei, quod omnino biduum supererat, cum exercitui
frumentum metiri oporteret, et quod a Bibracte, oppido Haeduorum longe
maximo et copiosissimo, non amplius milibus passuum XVIII aberat, rei
frumentariae prospiciendum existimavit; [itaque] iter ab Helvetiis avertit
ac Bibracte ire contendit. Ea res per fugitivos L. Aemilii, decurionis
equitum Gallorum, hostibus nuntiatur. Helvetii, seu quod timore
perterritos Romanos discedere a se existimarent, eo magis quod pridie
superioribus locis occupatis proelium non commisissent, sive eo quod re
frumentaria intercludi posse confiderent, commutato consilio atque itinere
converso nostros a novissimo agmine insequi ac lacessere coeperunt.


Postquam id animum advertit, copias suas Caesar in proximum collem
subduxit equitatumque, qui sustineret hostium petum, misit. Ipse interim
in colle medio triplicem aciem instruxit legionum quattuor veteranarum; in
summo iugo duas legiones quas in Gallia citeriore proxime conscripserat et
omnia auxilia conlocavit, ita ut supra se totum montem hominibus
compleret; impedimenta sarcinasque in unum locum conterri et eum ab iis
qui in superiore acie constiterant muniri iussit. Helvetii cum omnibus
suis carris secuti impedimenta in unum locum contulerunt; ipsi
concertissima acie, reiecto nostro equitatu, phalange facta sub primam
nostram aciem successerunt.


Caesar primum suo, deinde omnium ex conspectu remotis equis, ut
aequato omnium periculo spem fugae tolleret, cohortatus suos proelium
commisit. Milites loco superiore pilis missis facile hostium phalangem
perfregerunt. Ea disiecta gladiis destrictis in eos impetum fecerunt.

Gallis magno ad pugnam erat impedimento quod pluribus eorum scutis uno
ictu pilorum transfixis et conligatis, cum ferrum se inflexisset, neque
evellere neque sinistra impedita satis commode pugnare poterant, multi ut
diu iactato bracchio praeoptarent scutum manu emittere et nudo corpore
pugnare. Tandem vulneribus defessi et pedem referre et, quod mons suberit
circiter mille passuum [spatio], eo se recipere coeperunt. Capto monte et
succedentibus nostris, Boi et Tulingi, qui hominum milibus circiter XV
agmen hostium claudebant et novissimis praesidio erant, ex itinere nostros
[ab] latere aperto adgressi circumvenire, et id conspicati Helvetii, qui
in montem sese receperant, rursus instare et proelium redintegrare
coeperunt. Romani [conversa] signa bipertito intulerunt: prima et
secunda acies, ut victis ac submotis resisteret, tertia, ut venientes
sustineret.


Ita ancipiti proelio diu atque acriter pugnatum est. Diutius cum
sustinere nostrorum impetus non possent, alteri se, ut coeperant, in
montem receperunt, alteri ad impedimenta et carros suos se contulerunt.

Nam hoc toto proelio, cum ab hora septima ad vesperum pugnatum sit,
aversum hostem videre nemo potuit. Ad multam noctem etiam ad impedimenta
pugnatum est, propterea quod pro vallo carros obiecerunt et e loco
superiore in nostros venientes tela coiciebant et non nulli inter carros
rotasque mataras ac tragulas subiciebant nostrosque vulnerabant. Diu cum
esset pugnatum, impedimentis castrisque nostri potiti sunt. Ibi
Orgetorigis filia atque unus e filiis captus est. Ex eo proelio circiter
hominum milia CXXX superfuerunt eaque tota nocte continenter ierunt
[nullam partem noctis itinere intermisso]; in fines Lingonum die quarto
pervenerunt, cum et propter vulnera militum et propter sepulturam
occisorum nostri [triduum morati] eos sequi non potuissent. Caesar ad
Lingonas litteras nuntiosque misit, ne eos frumento neve alia re iuvarent:
qui si iuvissent, se eodem loco quo Helvetios habiturum. Ipse triduo
intermisso cum omnibus copiis eos sequi coepit.


Helvetii omnium rerum inopia adducti legatos de deditione ad eum
miserunt. Qui cum eum in itinere convenissent seque ad pedes proiecissent
suppliciterque locuti flentes pacem petissent, atque eos in eo loco quo
tum essent suum adventum expectare iussisset, paruerunt. Eo postquam
Caesar pervenit, obsides, arma, servos qui ad eos perfugissent, poposcit.

Dum ea conquiruntur et conferuntur, [nocte intermissa] circiter hominum
milia VI eius pagi qui Verbigenus appellatur, sive timore perterriti, ne
armis traditis supplicio adficerentur, sive spe salutis inducti, quod in
tanta multitudine dediticiorum suam fugam aut occultari aut omnino
ignorari posse existimarent, prima nocte e castris Helvetiorum egressi ad
Rhenum finesque Germanorum contenderunt.


Quod ubi Caesar resciit, quorum per fines ierant his uti conquirerent
et reducerent, si sibi purgati esse vellent, imperavit; reductos in
hostium numero habuit; reliquos omnes obsidibus, armis, perfugis traditis
in deditionem accepit. Helvetios, Tulingos, Latobrigos in fines suos,
unde erant profecti, reverti iussit, et, quod omnibus frugibus amissis
domi nihil erat quo famem tolerarent, Allobrogibus imperavit ut iis
frumenti copiam facerent; ipsos oppida vicosque, quos incenderant,
restituere iussit. Id ea maxime ratione fecit, quod noluit eum locum unde
Helvetii discesserant vacare, ne propter bonitatem agrorum Germani, qui
trans Rhenum incolunt, [ex] suis finibus in Helvetiorum fines transirent
et finitimi Galliae provinciae Allobrogibusque essent. Boios petentibus
Haeduis, quod egregia virtute erant cogniti, ut in finibus suis
conlocarent, concessit; quibus illi agros dederunt quosque postea in parem
iuris libertatisque condicionem atque ipsi erant receperunt.


In castris Hevetiorum tabulae repertae sunt litteris Graecis confectae
et ad Caesarem relatae, quibus in tabulis nominatim ratio confecta erat,
qui numerus domo exisset eorum qui arma ferre possent, et item separatim,
[quot] pueri, senes mulieresque. [Quarum omnium rerum] summa erat capitum
Helvetiorum milium CCLXIII, Tulingorum milium XXXVI, Latobrigorum XIIII,
Rauracorum XXIII, Boiorum XXXII; ex his qui arma ferre possent ad milia
nonaginta duo. Summa omnium fuerunt ad milia CCCLXVIII. Eorum qui domum
redierunt censu habito, ut Caesar imperaverat, repertus est numerus milium
C et X.


Bello Helvetiorum confecto totius fere Galliae legati, principes
civitatum, ad Caesarem gratulatum convenerunt: intellegere sese, tametsi
pro veteribus Helvetiorum iniuriis populi Romani ab his poenas bello
repetisset, tamen eam rem non minus ex usu [terrae] Galliae quam populi
Romani accidisse, propterea quod eo consilio florentissimis rebus domos
suas Helvetii reliquissent uti toti Galliae bellum inferrent imperioque
potirentur, locumque domicilio ex magna copia deligerent quem ex omni
Gallia oportunissimum ac fructuosissimum iudicassent, reliquasque
civitates stipendiarias haberent. Petierunt uti sibi concilium totius
Galliae in diem certam indicere idque Caesaris facere voluntate liceret:

sese habere quasdam res quas ex communi consensu ab eo petere vellent. Ea
re permissa diem concilio constituerunt et iure iurando ne quis
enuntiaret, nisi quibus communi consilio mandatum esset, inter se
sanxerunt.


Eo concilio dimisso, idem princeps civitatum qui ante fuerant ad
Caesarem reverterunt petieruntque uti sibi secreto in occulto de sua
omniumque salute cum eo agere liceret. Ea re impetrata sese omnes flentes
Caesari ad pedes proiecerunt: non minus se id contendere et laborare ne
ea quae dixissent enuntiarentur quam uti ea quae vellent impetrarent,
propterea quod, si enuntiatum esset, summum in cruciatum se venturos
viderent. Locutus est pro his Diviciacus Haeduus: Galliae totius
lactiones esse duas; harum alterius principatum tenere Haeduos, alterius
Arvernos. Hi cum tantopere de potentatu inter se multos annos
contenderent, factum esse uti ab Arvernis Sequanisque Germani mercede
arcesserentur. Horum primo circiter milia XV Rhenum transisse; postea
quam agros et cultum et copias Gallorum homines feri ac barbari
adamassent, traductos plures; nunc esse in Gallia ad C et XX milium
numerum. Cum his Haeduos eorumque clientes semel atque iterum armis
contendisse; magnam calamitatem pulsos accepisse, omnem nobilitatem, omnem
senatum, omnem equitatum amisisse. Quibus proeliis calamitatibusque
fractos, qui et sua virtute et populi Romani hospitio atque amicitia
plurimum ante in Gallia potuissent, coactos esse Sequanis obsides dare
nobilissimos civitatis et iure iurando civitatem obstringere sese neque
obsides repetituros neque auxilium a populo Romano imploraturos neque
recusaturos quo minus perpetuo sub illorum dicione atque imperio essent.

Unum se esse ex omni civitate Haeduorum qui adduci non potuerit ut iuraret
aut liberos suos obsides daret. Ob eam rem se ex civitate profugisse et
Romam ad senatum venisse auxilium postulatum, quod solus neque iure
iurando neque obsidibus teneretur. Sed peius victoribus Sequanis quam
Haeduis victis accidisse, propterea quod Ariovistus, rex Germanorum, in
eorum finibus consedisset tertiamque partem agri Sequani, qui esset
optimus totius Galliae, occupavisset et nunc de altera parte tertia
Sequanos decedere iuberet, propterea quod paucis mensibus ante Harudum
milia hominum XXIIII ad eum venissent, quibus locus ac sedes pararentur.

Futurum esse paucis annis uti omnes ex Galliae finibus pellerentur atque
omnes Germani Rhenum transirent; neque enim conferendum esse Gallicum cum
Germanorum agro neque hanc consuetudinem victus cum illa comparandam.

Ariovistum autem, ut semel Gallorum copias proelio vicerit, quod proelium
factum sit ad Magetobrigam, superbe et crudeliter imperare, obsides
nobilissimi cuiusque liberos poscere et in eos omnia exempla cruciatusque
edere, si qua res non ad nutum aut ad voluntatem eius facta sit. Hominem
esse barbarum, iracundum, temerarium: non posse eius imperia, diutius
sustineri. Nisi quid in Caesare populoque Romano sit auxilii, omnibus
Gallis idem esse faciendum quod Helvetii fecerint, ut domo emigrent, aliud
domicilium, alias sedes, remotas a Germanis, petant fortunamque,
quaecumque accidat, experiantur. Haec si enuntiata Ariovisto sint, non
dubitare quin de omnibus obsidibus qui apud eum sint gravissimum
supplicium sumat. Caesarem vel auctoritate sua atque exercitus vel
recenti victoria vel nomine populi Romani deterrere posse ne maior
multitudo Germanorum Rhenum traducatur, Galliamque omnem ab Ariovisti
iniuria posse defendere.


Hac oratione ab Diviciaco habita omnes qui aderant magno fletu
auxilium a Caesare petere coeperunt. Animadvertit Caesar unos ex omnibus
Sequanos nihil earum rerum facere quas ceteri facerent sed tristes capite
demisso terram intueri. Eius rei quae causa esset miratus ex ipsis
quaesiit. Nihil Sequani respondere, sed in eadem tristitia taciti
permanere. Cum ab his saepius quaereret neque ullam omnino vocem
exprimere posset, idem Diviacus Haeduus respondit: hoc esse miseriorem et
graviorem fortunam Sequanorum quam reliquorum, quod soli ne in occulto
quidem queri neque auxilium implorare auderent absentisque Ariovisti
crudelitatem, velut si cora adesset, horrerent, propterea quod reliquis
tamen fugae facultas daretur, Sequanis vero, qui intra fines suos
Ariovistum recepissent, quorum oppida omnia in potestate eius essent,
omnes cruciatus essent perferendi.


His rebus cognitis Caesar Gallorum animos verbis confirmavit
pollicitusque est sibi eam rem curae futuram; magnam se habere spem et
beneficio suo et auctoritate adductum Ariovistum finem iniuriis facturum.

Hac oratione habita, concilium dimisit. Et secundum ea multae res eum
hortabantur quare sibi eam rem cogitandam et suscipiendam putaret, in
primis quod Haeduos, fratres consanguineosque saepe numero a senatu
appellatos, in servitute atque [in] dicione videbat Germanorum teneri
eorumque obsides esse apud Ariovistum ac Sequanos intellegebat; quod in
tanto imperio populi Romani turpissimum sibi et rei publicae esse
arbitrabatur. Paulatim autem Germanos consuescere Rhenum transire et in
Galliam magnam eorum multitudinem venire populo Romano periculosum
videbat, neque sibi homines feros ac barbaros temperaturos existimabat
quin, cum omnem Galliam occupavissent, ut ante Cimbri Teutonique
fecissent, in provinciam exirent atque inde in Italiam contenderent [,
praesertim cum Sequanos a provincia nostra Rhodanus divideret]; quibus
rebus quam maturrime occurrendum putabat. Ipse autem Ariovistus tantos
sibi spiritus, tantam arrogantiam sumpserat, ut ferendus non videretur.


Quam ob rem placuit ei ut ad Ariovistum legatos mitteret, qui ab eo
postularent uti aliquem locum medium utrisque conloquio deligeret: velle
sese de re publica et summis utriusque rebus cum eo agere. Ei legationi
Ariovistus respondit: si quid ipsi a Caesare opus esset, sese ad eum
venturum fuisse; si quid ille se velit, illum ad se venire oportere.

Praeterea se neque sine exercitu in eas partes Galliae venire audere quas
Caesar possideret, neque exercitum sine magno commeatu atque molimento in
unum locum contrahere posse. Sibi autem mirum videri quid in sua Gallia,
quam bello vicisset, aut Caesari aut omnino populo Romano negotii esset.


His responsis ad Caesarem relatis, iterum ad eum Caesar legatos cum
his mandatis mittit: quoniam tanto suo populique Romani beneficio
adtectus, cum in consulatu suo rex atque amicus a senatu appellatus esset,
hanc sibi populoque Romano gratiam referret ut in conloquium venire
invitatus gravaretur neque de communi re dicendum sibi et cognoscendum
putaret, haec esse quae ab eo postularet: primum ne quam multitudinem
hominum amplius trans Rhenum in Galliam traduceret; deinde obsides quos
haberet ab Haeduis redderet Sequanisque permitteret ut quos illi haberent
voluntate eius reddere illis liceret; neve Haeduos iniuria lacesseret neve
his sociisque eorum bellum inferret. Si [id] ita fecisset, sibi populoque
Romano perpetuam gratiam atque amicitiam cum eo futuram; si non
impetraret, sese, quoniam M. Messala, M. Pisone consulibus senatus
censuisset uti quicumque Galliam provinciam obtineret, quod commodo rei
publicae lacere posset, Haeduos ceterosque amicos populi Romani
defenderet, se Haeduorum iniurias non neglecturum.


Ad haec Ariovistus respondit: ius esse belli ut qui vicissent iis
quos vicissent quem ad modum vellent imperarent. Item populum Romanum
victis non ad alterius praescriptum, sed ad suum arbitrium imperare
consuesse. Si ipse populo Romano non praescriberet quem ad modum suo iure
uteretur, non oportere se a populo Romano in suo iure impediri. Haeduos
sibi, quoniam belli fortunam temptassent et armis congressi ac superati
essent, stipendiarios esse factos. Magnam Caesarem iniuriam facere, qui
suo adventu vectigalia sibi deteriora faceret. Haeduis se obsides
redditurum non esse neque his neque eorum sociis iniuria bellum inlaturum,
si in eo manerent quod convenisset stipendiumque quotannis penderent; si
id non fecissent, longe iis fraternum nomen populi Romani afuturum. Quod
sibi Caesar denuntiaret se Haeduorum iniurias non neglecturum, neminem
secum sine sua pernicie contendisse. Cum vellet, congrederetur:

intellecturum quid invicti Germani, exercitatissimi in armis, qui inter
annos XIIII tectum non subissent, virtute possent.


Haec eodem tempore Caesari mandata referebantur et legati ab Haeduis
et a Treveris veniebant: Haedui questum quod Harudes, qui nuper in
Galliam transportati essent, fines eorum popularentur: sese ne obsidibus
quidem datis pacem Ariovisti redimere potuisse; Treveri autem, pagos
centum Sueborum ad ripas Rheni consedisse, qui Rhemum transire conarentur;
his praeesse Nasuam et Cimberium fratres. Quibus rebus Caesar vehementer
commotus maturandum sibi existimavit, ne, si nova manus Sueborum cum
veteribus copiis Ariovisti sese coniunxisset, minus facile resisti posset.
Itaque re frumentaria quam celerrime potuit comparata magnis itineribus
ad Ariovistum contendit.


Cum tridui viam processisset, nuntiatum est ei Ariovistum cum suis
omnibus copiis ad occupandum Vesontionem, quod est oppidum maximum
Sequanorum, contendere [triduique viam a suis finibus processisse]. Id ne
accideret, magnopere sibi praecavendum Caesar existimabat. Namque omnium
rerum quae ad bellum usui erant summa erat in eo oppido facultas, idque
natura loci sic muniebatur ut magnam ad ducendum bellum daret facultatem,
propterea quod flumen [alduas] Dubis ut circino circumductum paene totum
oppidum cingit, reliquum spatium, quod est non amplius pedum MDC, qua
flumen intermittit, mons continet magna altitudine, ita ut radices eius
montis ex utraque parte ripae fluminis contingant, hunc murus circumdatus
arcem efficit et cum oppido coniungit. Huc Caesar magnis nocturnis
diurnisque itineribus contendit occupatoque oppido ibi praesidium
conlocat.


Dum paucos dies ad Vesontionem rei frumentariae commeatusque causa
moratur, ex percontatione nostrorum vocibusque Gallorum ac mercatorum, qui
ingenti magnitudine corporum Germanos, incredibili virtute atque
exercitatione in armis esse praedicabant (saepe numero sese cum his
congressos ne vultum quidem atque aciem oculorum dicebant ferre potuisse),
tantus subito timor omnem exercitum occupavit ut non mediocriter omnium
mentes animosque perturbaret. Hic primum ortus est a tribunis militum,
praefectis, reliquisque qui ex urbe amicitiae causa Caesarem secuti non
magnum in re militari usum habebant: quorum alius alia causa inlata, quam
sibi ad proficiscendum necessariam esse diceret, petebat ut eius voluntate
discedere liceret; non nulli pudore adducti, ut timoris suspicionem
vitarent, remanebant. Hi neque vultum fingere neque interdum lacrimas
tenere poterant: abditi in tabernaculis aut suum fatum querebantur aut
cum familiaribus suis commune periculum miserabantur. Vulgo totis castris
testamenta obsignabantur. Horum vocibus ac timore paulatim etiam ii qui
magnum in castris usum habebant, milites centurionesque quique equitatui
praeerant, perturbabantur. Qui se ex his minus timidos existimari
volebant, non se hostem vereri, sed angustias itineris et magnitudinem
silvarum quae intercederent inter ipsos atque Ariovistum, aut rem
frumentariam, ut satis commode supportari posset, timere dicebant. Non
nulli etiam Caesari nuntiabant, cum castra moveri ac signa ferri
iussisset, non fore dicto audientes milites neque propter timorem signa
laturos.


Haec cum animadvertisset, convocato consilio omniumque ordinum ad id
consilium adhibitis centurionibus, vehementer eos incusavit: primum, quod
aut quam in partem aut quo consilio ducerentur sibi quaerendum aut
cogitandum putarent. Ariovistum se consule cupidissime populi Romani
amicitiam adpetisse; cur hunc tam temere quisquam ab officio discessurum
iudicaret? Sibi quidem persuaderi cognitis suis poslulatis atque
aequitate condicionum perspecta eum neque suam neque populi Romani gratiam
epudiaturum. Quod si furore atque amentia impulsum bellum intulisset,
quid tandem vererentur? Aut cur de sua virtute aut de ipsius diligentia
desperarent? Factum eius hostis periculum patrum nostrorum emoria Cimbris
et Teutonis a C. Mario pulsis [cum non minorem laudem exercitus quam ipse
imperator meritus videbatur]; factum etiam nuper in Italia servili
tumultu, quos tamen aliquid usus ac disciplina, quam a nobis accepissent,
sublevarint. Ex quo iudicari posse quantum haberet in se boni constantia,
propterea quod quos aliquam diu inermes sine causa timuissent hos postea
armatos ac victores superassent. Denique hos esse eosdem Germanos
quibuscum saepe numero Helvetii congressi non solum in suis sed etiam in
illorum finibus plerumque superarint, qui tamen pares esse nostro
exercitui non potuerint. Si quos adversum proelium et fuga Gallorum
commoveret, hos, si quaererent, reperire posse diuturnitate belli
defatigatis Gallis Ariovistum, cum multos menses castris se ac paludibus
tenuisset neque sui potestatem fecisset, desperantes iam de pugna et
dispersos subito adortum magis ratione et consilio quam virtute vicisse.

Cui rationi contra homines barbaros atque imperitos locus fuisset, hac ne
ipsum quidem sperare nostros exercitus capi posse. Qui suum timorem in
rei frumentariae simulationem angustiasque itineris conferrent, facere
arroganter, cum aut de officio imperatoris desperare aut praescribere
viderentur. Haec sibi esse curae; frumentum Sequanos, Leucos, Lingones
subministrare, iamque esse in agris frumenta matura; de itinere ipsos
brevi tempore iudicaturos. Quod non fore dicto audientes neque signa
laturi dicantur, nihil se ea re commoveri: scire enim, quibuscumque
exercitus dicto audiens non fuerit, aut male re gesta fortunam defuisse
aut aliquo facinore comperto avaritiam esse convictam. Suam innocentiam
perpetua vita, felicitatem Helvetiorum bello esse perspectam. Itaque se
quod in longiorem diem conlaturus fuisset repraesentaturum et proxima
nocte de quarta, vigilia castra moturum, ut quam primum intellegere posset
utrum apud eos pudor atque officium an timor plus valeret. Quod si
praeterea nemo sequatur, tamen se cum sola decima legione iturum, de qua
non dubitet, sibique eam praetoriam cohortem futuram. Huic legioni Caesar
et indulserat praecipue et propter virtutem confidebat maxime.


Hac oratione habita mirum in modum conversae sunt omnium mentes
summaque alacritas et cupiditas belli gerendi innata est, princepsque X.

legio per tribunos militum ei gratias egit quod de se optimum iudicium
fecisset, seque esse ad bellum gerendum paratissimam confirmavit. Deinde
reliquae legiones cum tribunis militum et primorum ordinum centurionibus
egerunt uti Caesari satis facerent: se neque umquam dubitasse neque
timuisse neque de summa belli suum iudicium sed imperatoris esse
existimavisse. Eorum satisfactione accepta et itinere exquisito per
Diviciacum, quod ex Gallis ei maximam fidem habebat, ut milium amplius
quinquaginta circuitu locis apertis exercitum duceret, de quarta vigilia,
ut dixerat, profectus est. Septimo die, cum iter non intermitteret, ab
exploratoribus certior factus est Ariovisti copias a nostris milia passuum
IIII et XX abesse.


Cognito Caesaris adventu Ariovistus legatos ad eum mittit: quod antea
de conloquio postulasset, id per se fieri licere, quoniam propius
accessisset seque id sine periculo facere posse existimaret. Non respuit
condicionem Caesar iamque eum ad sanitatem reverti arbitrabatur, cum id
quod antea petenti denegasset ultro polliceretur, magnamque in spem
veniebat pro suis tantis populique Romani in eum beneficiis cognitis suis
postulatis fore uti pertinacia desisteret. Dies conloquio dictus est ex
eo die quintus. Interim saepe cum legati ultro citroque inter eos
mitterentur, Ariovistus postulavit ne quem peditem ad conloquium Caesar
adduceret: vereri se ne per insidias ab eo circumveniretur; uterque cum
equitatu veniret: alia ratione sese non esse venturum. Caesar, quod
neque conloquium interposita causa tolli volebat neque salutem suam
Gallorum equitatui committere audebat, commodissimum esse statuit omnibus
equis Gallis equitibus detractis eo legionarios milites legionis X., cui
quam maxime confidebat, imponere, ut praesidium quam amicissimum, si quid
opus facto esset, haberet. Quod cum fieret, non inridicule quidam ex
militibus X. legionis dixit: plus quam pollicitus esset Caesarem facere;
pollicitum se in cohortis praetoriae loco X. legionem habiturum ad equum
rescribere.


Planities erat magna et in ea tumulus terrenus satis grandis. Hic
locus aequum fere spatium a castris Ariovisti et Caesaris aberat. Eo, ut
erat dictum, ad conloquium venerunt. Legionem Caesar, quam equis
devexerat, passibus CC ab eo tumulo constituit. Item equites Ariovisti
pari intervallo constiterunt. Ariovistus ex equis ut conloquerentur et
praeter se denos ad conloquium adducerent postulavit. Ubi eo ventum est,
Caesar initio orationis sua senatusque in eum beneficia commemoravit, quod
rex appellatus esset a senatu, quod amicus, quod munera amplissime missa;
quam rem et paucis contigisse et pro magnis hominum officiis consuesse
tribui docebat; illum, cum neque aditum neque causam postulandi iustam
haberet, beneficio ac liberalitate sua ac senatus ea praemia consecutum.

Docebat etiam quam veteres quamque iustae causae necessitudinis ipsis cum
Haeduis intercederent, quae senatus consulta quotiens quamque honorifica
in eos facta essent, ut omni tempore totius Galliae principatum Haedui
tenuissent, prius etiam quam nostram amicitiam adpetissent. Populi Romani
hanc esse consuetudinem, ut socios atque amicos non modo sui nihil
deperdere, sed gratia, dignitate, honore auctiores velit esse; quod vero
ad amicitiam populi Romani attulissent, id iis eripi quis pati posset?

Postulavit deinde eadem quae legatis in mandatis dederat: ne aut Haeduis
aut eorum sociis bellum inferret, obsides redderet, si nullam partem
Germanorum domum remittere posset, at ne quos amplius Rhenum transire
pateretur.


Ariovistus ad postulata Caesaris pauca respondit, de suis virtutibus
multa praedicavit: transisse Rhenum sese non sua sponte, sed rogatum et
arcessitum a Gallis; non sine magna spe magnisque praemiis domum
propinquosque reliquisse; sedes habere in Gallia ab ipsis concessas,
obsides ipsorum voluntate datos; stipendium capere iure belli, quod
victores victis imponere consuerint. Non sese Gallis sed Gallos sibi
bellum intulisse: omnes Galliae civitates ad se oppugnandum venisse ac
contra se castra habuisse; eas omnes copias a se uno proelio pulsas ac
superatas esse. Si iterum experiri velint, se iterum paratum esse
decertare; si pace uti velint, iniquum esse de stipendio recusare, quod
sua voluntate ad id tempus pependerint. Amicitiam populi Romani sibi
ornamento et praesidio, non detrimento esse oportere, atque se hac spe
petisse. Si per populum Romanum stipendium remittatur et dediticii
subtrahantur, non minus libenter sese recusaturum populi Romani amicitiam
quam adpetierit. Quod multitudinem Germanorum in Galliam traducat, id se
sui muniendi, non Galliae oppugnandae causa facere; eius rei testimonium
esse quod nisi rogatus non venerit et quod bellum non intulerit sed
defenderit. Se prius in Galliam venisse quam populum Romanum. Numquam
ante hoc tempus exercitum populi Romani Galliae provinciae finibus
egressum. Quid sibi vellet? Cur in suas possessiones veniret?

Provinciam suam hanc esse Galliam, sicut illam nostram. Ut ipsi concedi
non oporteret, si in nostros fines impetum faceret, sic item nos esse
iniquos, quod in suo iure se interpellaremus. Quod fratres a senatu
Haeduos appellatos diceret, non se tam barbarum neque tam imperitum esse
rerum ut non sciret neque bello Allobrogum proximo Haeduos Romanis
auxilium tulisse neque ipsos in iis contentionibus quas Haedui secum et
cum Sequanis habuissent auxilio populi Romani usos esse. Debere se
suspicari simulata Caesarem amicitia, quod exercitum in Gallia habeat, sui
opprimendi causa habere. Qui nisi decedat atque exercitum deducat ex his
regionibus, sese illum non pro amico sed pro hoste habiturum. Quod si eum
interfecerit, multis sese nobilibus principibusque populi Romani gratum
esse facturum (id se ab ipsis per eorum nuntios compertum habere), quorum
omnium gratiam atque amicitiam eius morte redimere posset. Quod si
decessisset et liberam possessionem Galliae sibi tradidisset, magno se
illum praemio remuneraturum et quaecumque bella geri vellet sine ullo eius
labore et periculo confecturum.


Multa a Caesare in eam sententiam dicta sunt quare negotio desistere
non posset: neque suam neque populi Romani consuetudinem pati ut optime
meritos socios desereret, neque se iudicare Galliam potius esse Ariovisti
quam populi Romani. Bello superatos esse Arvernos et Rutenos a Q. Fabio
Maximo, quibus populus Romanus ignovisset neque in provinciam redegisset
neque stipendium posuisset. Quod si antiquissimum quodque tempus spectari
oporteret, populi Romani iustissimum esse in Gallia imperium; si iudicium
senatus observari oporteret, liberam debere esse Galliam, quam bello
victam suis legibus uti voluisset.


Dum haec in conloquio geruntur, Caesari nuntiatum est equites
Ariovisti propius tumulum accedere et ad nostros adequitare, lapides
telaque in nostros coicere. Caesar loquendi finem fecit seque ad suos
recepit suisque imperavit ne quod omnino telum in hostes reicerent. Nam
etsi sine ullo periculo legionis delectae cum equitatu proelium fore
videbat, tamen committendum non putabat ut, pulsis hostibus, dici posset
eos ab se per fidem in conloquio circumventos. Postea quam in vulgus
militum elatum est qua arrogantia in conloquio Ariovistus usus omni Gallia
Romanis interdixisset, impetumque in nostros eius equites fecissent, eaque
res conloquium ut diremisset, multo maior alacritas studiumque pugnandi
maius exercitui iniectum est.


Biduo post Ariovistus ad Caesarem legatos misit: velle se de iis
rebus quae inter eos egi coeptae neque perfectae essent agere cum eo: uti
aut iterum conloquio diem constitueret aut, si id minus vellet, ex suis
legatis aliquem ad se mitteret. Conloquendi Caesari causa visa non est,
et eo magis quod pridie eius diei Germani retineri non potuerant quin tela
in nostros coicerent. Legatum ex suis sese magno cum periculo ad eum
missurum et hominibus feris obiecturum existimabat. Commodissimum visum
est C. Valerium Procillum, C. Valerii Caburi filium, summa virtute et
humanitate adulescentem, cuius pater a C. Valerio Flacco civitate donatus
erat, et propter fidem et propter linguae Gallicae scientiam, qua multa
iam Ariovistus longinqua consuetudine utebatur, et quod in eo peccandi
Germanis causa non esset, ad eum mittere, et una M. Metium, qui hospitio
Ariovisti utebatur. His mandavit quae diceret Ariovistus cognogcerent et
ad se referrent. Quos cum apud se in castris Ariovistus conspexisset,
exercitu suo praesente conclamavit: quid ad se venirent? an speculandi
causa? Conantes dicere prohibuit et in catenas coniecit.


Eodem die castra promovit et milibus passuum VI a Caesaris castris sub
monte consedit. Postridie eius diei praeter castra Caesaris suas copias
traduxit et milibus passuum duobus ultra eum castra fecit eo consilio uti
frumento commeatuque qui ex Sequanis et Haeduis supportaretur Caesarem
intercluderet. Ex eo die dies continuos V Caesar pro castris suas copias
produxit et aciem instructam habuit, ut, si vellet Ariovistus proelio
contendere, ei potestas non deesset. Ariovistus his omnibus diebus
exercitum castris continuit, equestri proelio cotidie contendit. Genus
hoc erat pugnae, quo se Germani exercuerant: equitum milia erant VI,
totidem numero pedites velocissimi ac fortissimi, quos ex omni copia
singuli singulos suae salutis causa delegerant: cum his in proeliis
versabantur, ad eos se equites recipiebant; hi, si quid erat durius,
concurrebant, si qui graviore vulnere accepto equo deciderat,
circumsistebant; si quo erat longius prodeundum aut celerius recipiendum,
tanta erat horum exercitatione celeritas ut iubis sublevati equorum cursum
adaequarent.


Ubi eum castris se tenere Caesar intellexit, ne diutius commeatu
prohiberetur, ultra eum locum, quo in loco Germani consederant, circiter
passus DC ab his, castris idoneum locum delegit acieque triplici instructa
ad eum locum venit. Primam et secundam aciem in armis esse, tertiam
castra munire iussit. [Hic locus ab hoste circiter passus DC, uti dictum
est, aberat.] Eo circiter hominum XVI milia expedita cum omni equitatu
Ariovistus misit, quae copiae nostros terrerent et munitione prohiberent.

Nihilo setius Caesar, ut ante constituerat, duas acies hostem propulsare,
tertiam opus perficere iussit. Munitis castris duas ibi legiones reliquit
et partem auxiliorum, quattuor reliquas legiones in castra maiora reduxit.



Proximo die instituto suo Caesar ex castris utrisque copias suas
eduxit paulumque a maioribus castris progressus aciem instruxit
hostibusque pugnandi potestatem fecit. Ubi ne tum quidem eos prodire
intellexit, circiter meridiem exercitum in castra reduxit. Tum demum
Ariovistus partem suarum copiarum, quae castra minora oppugnaret, misit.

Acriter utrimque usque ad vesperum pugnatum est. Solis occasu suas copias
Ariovistus multis et inlatis et acceptis vulneribus in castra reduxit.

Cum ex captivis quaereret Caesar quam ob rem Ariovistus proelio non
decertaret, hanc reperiebat causam, quod apud Germanos ea consuetudo esset
ut matres familiae eorum sortibus et vaticinationibus declararent utrum
proelium committi ex usu esset necne; eas ita dicere: non esse fas
Germanos superare, si ante novam lunam proelio contendissent.


Postridie eius diei Caesar praesidio utrisque castris quod satis esse
visum est reliquit, alarios omnes in conspectu hostium pro castris
minoribus constituit, quod minus multitudine militum legionariorum pro
hostium numero valebat, ut ad speciem alariis uteretur; ipse triplici
instructa acie usque ad castra hostium accessit. Tum demum necessario
Germani suas copias castris eduxerunt generatimque constituerunt paribus
intervallis, Harudes, Marcomanos, Tribocos, Vangiones, Nemetes, Sedusios,
Suebos, omnemque aciem suam raedis et carris circumdederunt, ne qua spes
in fuga relinqueretur. Eo mulieres imposuerunt, quae ad proelium
proficiscentes milites passis manibus flentes implorabant ne se in
servitutem Romanis traderent.


Caesar singulis legionibus singulos legatos et quaestorem praefecit,
uti eos testes suae quisque virtutis haberet; ipse a dextro cornu, quod
eam partem minime firmam hostium esse animadverterat, proelium commisit.

Ita nostri acriter in hostes signo dato impetum fecerunt itaque hostes
repente celeriterque procurrerunt, ut spatium pila in hostes coiciendi non
daretur. Relictis pilis comminus gladiis pugnatum est. At Germani
celeriter ex consuetudine sua phalange facta impetus gladiorum exceperunt.
Reperti sunt complures nostri qui in phalanga insilirent et scuta manibus
revellerent et desuper vulnerarent. Cum hostium acies a sinistro cornu
pulsa atque in fugam coniecta esset, a dextro cornu vehementer multitudine
suorum nostram aciem premebant. Id cum animadvertisset P. Crassus
adulescens, qui equitatui praeerat, quod expeditior erat quam ii qui inter
aciem versabantur, tertiam aciem laborantibus nostris subsidio misit.


Ita proelium restitutum est, atque omnes hostes terga verterunt nec
prius fugere destiterunt quam ad flumen Rhenum milia passuum ex eo loco
circiter L pervenerunt. Ibi perpauci aut viribus confisi tranare
contenderunt aut lintribus inventis sibi salutem reppererunt. In his fuit
Ariovistus, qui naviculam deligatam ad ripam nactus ea profugit; reliquos
omnes consecuti equites nostri interfecerunt. Duae fuerunt Ariovisti
uxores, una Sueba natione, quam domo secum eduxerat, altera Norica, regis
Voccionis soror, quam in Gallia duxerat a fratre missam: utraque in ea
fuga periit; duae filiae: harum altera occisa, altera capta est. C.

Valerius Procillus, cum a custodibus in fuga trinis catenis vinctus
traheretur, in ipsum Caesarem hostes equitatu insequentem incidit. Quae
quidem res Caesari non minorem quam ipsa victoria voluptatem attulit, quod
hominem honestissimum provinciae Galliae, suum familiarem et hospitem,
ereptum ex manibus hostium sibi restitutum videbat neque eius calamitate
de tanta voluptate et gratulatione quicquam fortuna deminuerat. Is se
praesente de se ter sortibus consultum dicebat, utrum igni statim
necaretur an in aliud tempus reservaretur: sortium beneficio se esse
incolumem. Item M. Metius repertus et ad eum reductus est.


Hoc proelio trans Rhenum nuntiato, Suebi, qui ad ripas Rheni venerant,
domum reverti coeperunt; quos ubi qui proximi Rhenum incolunt perterritos
senserunt, insecuti magnum ex iis numerum occiderunt. Caesar una aestate
duobus maximis bellis confectis maturius paulo quam tempus anni postulabat
in hiberna in Sequanos exercitum deduxit; hibernis Labienum praeposuit;
ipse in citeriorem Galliam ad conventus agendos profectus est.




C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS SECUNDUS

CUM esset Caesar in citeriore Gallia [in hibernis], ita uti supra
demonstravimus, crebri ad eum rumores adferebantur litterisque item
Labieni certior fiebat omnes Belgas, quam tertiam esse Galliae partem
dixeramus, contra populum Romanum coniurare obsidesque inter se dare.

Coniurandi has esse causas: primum quod vererentur ne, omni pacata
Gallia, ad eos exercitus noster adduceretur; deinde quod ab non nullis
Gallis sollicitarentur, partim qui, ut Germanos diutius in Gallia versari
noluerant, ita populi Romani exercitum hiemare atque inveterascere in
Gallia moleste ferebant, partim qui mobilitate et levitate animi novis
imperiis studebant; ab non nullis etiam quod in Gallia a potentioribus
atque iis qui ad conducendos homines facultates habebant vulgo regna
occupabantur; qui minus facile eam rem imperio nostro consequi poterant.


His nuntiis litterisque commotus Caesar duas legiones in citeriore
Gallia novas conscripsit et inita aestate in ulteriorem Galliam qui
deduceret Q. Pedium legatum misit. Ipse, cum primum pabuli copia esse
inciperet, ad exercitum venit. Dat negotium Senonibus reliquisque Gallis
qui finitimi Belgis erant uti ea quae apud eos gerantur cognoscant seque
de his rebus certiorem faciant. Hi constanter omnes nuntiaverunt manus
cogi, exercitum in unum locum conduci. Tum vero dubitandum non
existimavit quin ad eos proficisceretur. Re frumentaria provisa castra
movet diebusque circiter XV ad fines Belgarum pervenit.


Eo cum de improviso celeriusque omnium opinione venisset, Remi, qui
proximi Galliae ex Belgis sunt, ad eum legatos Iccium et Andebrogium,
primos civitatis, miserunt, qui dicerent se suaque omnia in fidem atque
potestatem populi Romani permittere, neque se cum reliquis Belgis
consensisse neque contra populum Romanum coniurasse, paratosque esse et
obsides dare et imperata facere et oppidis recipere et frumento ceterisque
rebus iuvare; reliquos omnes Belgas in armis esse, Germanosque qui cis
Rhenum incolant sese cum his coniunxisse, tantumque esse eorum omnium
furorem ut ne Suessiones quidem, fratres consanguineosque suos, qui eodem
iure et isdem legibus utantur, unum imperium unumque magistratum cum ipsis
habeant, deterrere potuelint quin cum iis consentirent.


Cum ab iis quaereret quae civitates quantaeque in armis essent et quid
in bello possent, sic reperiebat: plerosque Belgos esse ortos a Germanis
Rhenumque antiquitus traductos propter loci fertilitatem ibi consedisse
Gallosque qui ea loca incolerent expulisse, solosque esse qui, patrum
nostrorum memoria omni Gallia vexata, Teutonos Cimbrosque intra suos fines
ingredi prohibuerint; qua ex re fieri uti earum rerum memoria magnam sibi
auctoritatem Illagnosque spiritus in re militari sumerent. De numero
eorum omnia se habere explorata Remi dicebant, propterea quod
propinquitatibus adfinitatibus quo coniuncti quantam quisque multitudinem
in communi Belgarum concilio ad id bellum pollicitus sit cognoverint.

Plurimum inter eos Bellovacos et virtute et auctoritate et hominum numero
valere: hos posse conficere armata milia centum, pollicitos ex eo numero
electa milia LX totiusque belli imperium sibi postulare. Suessiones suos
esse finitimos; fines latissimos teracissimosque agros possidere. Apud
eos fuisse regem nostra etiam memoria Diviciacum, totius Galliae
potentissimum, qui cum magnae partis harum regionum, tum etiam Britanniae
imperium obtinuerit; nunc esse regem Galbam: ad hunc propter iustitiam
prudentiamque summam totius belli omnium voluntate deferri; oppida habere
numero XII, polliceri milia armata L; totidem Nervios, qui maxime feri
inter ipsos habeantur longissimeque absint; XV milia Atrebates, Ambianos X
milia, Morinos XXV milia, Menapios VII milia, Caletos X milia, Veliocasses
et Viromanduos totidem, Atuatucos XVIIII milia; Condrusos, Eburones,
Caerosos, Paemanos, qui uno nomine Germani appellantur, arbitrari ad XL
milia.


Caesar Remos cohortatus liberaliterque oratione prosecutus omnem
senatum ad se convenire principumque liberos obsides ad se adduci iussit.

Quae omnia ab his diligenter ad diem facta sunt. Ipse Diviciacum Haeduum
magnopere cohortatus docet quanto opere rei publicae comnlunisque salutis
intersit manus hostium distineri, ne cum tanta multitudine uno tempore
confligendum sit. Id fieri posse, si suas copias Haedui in fines
Bellovacorum introduxerint et eorum agros populari coeperint. His [datis]
mandatis eum a se dimittit. Postquam omnes Belgarum copias in unum locum
coactas ad se venire vidit neque iam longe abesse ab iis quos miserat
exploratoribus et ab Remis cognovit, flumen Axonam, quod est in extremis
Remorum finibus, exercitum traducere maturavit atque ibi castra posuit.

Quae res et latus ullum castrorum ripis fluminis muniebat et post eum quae
erant tuta ab hostibus reddebat et commeatus ab Remis reliquisque
civitatibus ut sine periculo ad eum portari possent efficiebat. In eo
flumine pons erat. Ibi praesidium ponit et in altera parte fluminis
Q. Titurium Sabinum legatum cum sex cohortibus relinquit; castra in
altitudinem pedum XII vallo fossaque duodeviginti pedum muniri iubet.


Ab his castris oppidum Remorum nomine Bibrax aberat milia passuum
VIII. Id ex itinere magno impetu Belgae oppugnare coeperunt. Aegre eo
die sustentatum est. Gallorum eadem atque Belgarum oppugnatio est haec:

ubi circumiecta multitudine hominum totis moenibus undique in murum
lapides iaci coepti sunt murusque defensoribus nudatus est, testudine
facta portas succedunt murumque subruunt. Quod tum facile fiebat. Nam
cum tanta multitudo lapides ac tela %coicerent%, in muro consistendi
potestas erat nulli. Cum finem oppugnandi nox fecisset, Iccius Remus,
summa nobilitate et gratia inter suos, qui tum oppido praeerat, unus ex
iis qui legati de pace ad Caesarem venerant, nuntium ad eum mittit, nisi
subsidium sibi submittatur, sese diutius sustinere non posse.


Eo de media nocte Caesar isdem ducibus usus qui nuntii ab Iccio
venerant, Numidas et Cretas sagittarios et funditores Baleares subsidio
oppidanis mittit; quorum adventu et Remis cum spe delensionis studium
propugnandi accessit et hostibus eadem de causa spes potiundi oppidi
discessit. Itaque paulisper apud oppidum morati agrosque Remorum
depopulati, omnibus vicis aedificiisque quo adire potuerant incensis, ad
castra Caesaris omnibus copiis contenderunt et a milibus passuum minus
duobus castra posuerunt; quae castra, ut fumo atque ignibus
significabatur, amplius milibus passuum VIII latitudinem patebant.


Caesar primo et propter multitudinem hostium et propter eximiam
opinionem virtutis proelio supersedere statuit; cotidie tamen equestribus
proeliis quid hostis virtute posset et quid nostri auderent
periclitabatur. Ubi nostros non esse inferiores intellexit, loco pro
castris ad aciem instruendam natura oportuno atque idoneo, quod is collis
ubi castra posita erant paululum ex planitie editus tantum adversus in
latitudinem patebat quantum loci acies instructa occupare poterat, atque
ex utraque parte lateris deiectus habebat et in fronte leniter fastigatus
paulatim ad planitiem redibat, ab utroque latere eius collis transversam
fossam obduxit circiter passuum CCCC et ad extremas fossas castella
constituit ibique tormenta conlocavit, ne, cum aciem instruxisset, hostes,
quod tantum multitudine poterant, ab lateribus pugnantes suos circumvenire
possent. Hoc facto, duabus legionibus quas proxime conscripserat in
castris relictis ut, si quo opus esset, subsidio duci possent, reliquas VI
legiones pro castris in acie constituit. Hostes item suas copias ex
castris eductas instruxerunt.


Palus erat non magna inter nostrum atque hostium exercitum. Hanc si
nostri transirent hostes expectabant; nostri autem, si ab illis initium
transeundi fieret, ut impeditos adgrederentur parati in armis erant.

Interim proelio equestri inter duas acies contendebatur. Ubi neutri
transeundi initium faciunt, secundiore equitum proelio nostris Caesar suos
in castra reduxit. Hostes protinus ex eo loco ad flumen Axonam
contenderunt, quod esse post nostra castra demonstratum est. Ibi vadis
repertis partem suarum copiarum traducere conati sunt eo consilio ut, si
possent, castellum, cui praeerat Q. Titurius legatus, expugnarent
pontemque interscinderent, si minus potuissent, agros Remorum
popularentur, qui magno nobis usui ad bellum gerendum erant, commeatuque
nostros prohiberent.


[Caesar] certior factus ab Titurio onlnem equitatum et levis armaturae
Numidas, funditores sagittariosque pontem traducit atque ad eos contendit.
Acriter in eo loco pugnatum est. Hostes impeditos nostri in flumine
adgressi magnum eorum numerum occiderunt; per eorum corpora reliquos
audacissime transire conantes multitudine telorum reppulerunt primosque,
qui transierant, equitatu circumventos interfecerunt. Hostes, ubi et de
expugnando oppido et de flumine transeundo spem se fefellisse
intellexerunt neque nostros in locum iniquiorum progredi pugnandi causa
viderunt atque ipsos res frumentaria deficere coepit, concilio convocato
constituerunt optimum esse domum suam quemque reverti, et quorum in fines
primum Romani exercitum introduxissent, ad eos defendendos undique
convenirent, ut potius in suis quam in alienis finibus decertarent et
domesticis copiis rei frumentariae uterentur. Ad eam sententiam cum
reliquis causis haec quoque ratio eos deduxit, quod Diviciacum atque
Haeduos finibus Bellovacorum adpropinquare cognoverant. His persuaderi ut
diutius morarentur neque suis auxilium terrent non poterat.


Ea re constituta, secunda vigilia magno cum, strepitu ac tumultu
castris egressi nullo certo ordine neque imperio, cum sibi quisque primum
itineris locum peteret et domum pervenire properaret, fecerunt ut
consimilis fugae profectio videretur. Hac re statim Caesar per
speculatores cognita insidias veritus, quod qua de causa discederent
nondum perspexerat, exercitum equitatumque castris continuit. Prima luce,
confirmata re ab exploratoribus, omnem equitatum, qui novissimum agmen
moraretur, praemisit. His Q. Pedium et L. Aurunculeium Cottam legatos
praefecit; T. Labienum legatum cum legionibus tribus subsequi iussit. Hi
novissimos adorti et multa milia passuum prosecuti magnam multitudinem
eorum fugientium conciderunt, cum ab extremo agmine, ad quos ventum erat,
consisterent fortiterque impetum nostrorum militum sustinerent, priores,
quod abesse a periculo viderentur neque ulla necessitate neque imperio
continerentur, exaudito clamore perturbatis ordinibus omnes in fuga sibi
praesidium ponerent. Ita sine ullo periculo tantam eorum multitudinem
nostri interfecerunt quantum fuit diei spatium; sub occasum solis sequi
destiterunt seque in castra, ut erat imperatum, receperunt.


Postridie eius diei Caesar, prius quam se hostes ex terrore ac fuga
reciperent, in fines Suessionum, qui proximi Remis erant, exercitum duxit
et magno itinere [confecto] ad oppidum Noviodunum contendit. Id ex
itinere oppugnare conatus, quod vacuum ab defensoribus esse audiebat,
propter latitudinem fossae murique altitudinem paucis defendentihus
expugnare non potuit. Castris munitis vineas agere quaeque ad oppugnandum
usui erant comparare coepit. Interim omnis ex fuga Suessionum multitudo
in oppidum proxima nocte convenit. Celeriter vineis ad oppidum actis,
aggere iacto turribusque constitutis, magnitudine operum, quae neque
viderant ante Galli neque audierant, et celeritate Romanorum permoti
legatos ad Caesarem de deditione mittunt et petentibus Remis ut
conservarentur impetrant.


Caesar, obsidibus acceptis primis civitatis atque ipsius Galbae regis
duobus filiis armisque omnibus ex oppido traditis, in deditionem
Suessiones accipit exercitumque in Bellovacos ducit. Qui cum se suaque
omnia in oppidum Bratuspantium contulissent atque ab eo oppido Caesar cum
exercitu circiter milia passuum V abesset, omnes maiores natu ex oppido
egressi manus ad Caesarem tendere et voce significare coeperunt sese in
eius fidem ac potestatem venire neque contra populum Romanum armis
contendere. Item, cum ad oppidum accessisset castraque ibi poneret, pueri
mulieresque ex muro passis mallibus suo more pacem ab Romanis petierunt.


Pro his Diviciacus (nam post discessum Belgarum dimissis Haeduorum
copiis ad Cum reverterat) facit verba: Bellovacos omni tempore in fide
atque amicitia civitatis Haeduae fuisse; impulsos ab suis principibus, qui
dicerent Haeduos a Caesare in servitutem redacto. omnes indignitates
contumeliasque perferre, et ab Haeduis defecisse et populo Romano bellum
intulisse. Qui eius consilii principes fuissent, quod intellegerent
quantam calamitatem civitati intulissent, in Britanniam profugisse.

Petere non solum Bellovacos, sed etiam pro his Haeduos, ut sua clementia
ac mansuetudine in eos utatur. Quod si fecerit, Haeduorum auctoritatem
apud omnes Belgas amplificaturum, quorum auxiliis atque opibus, si qua
bella inciderint, sustentare consuerint.


Caesar honoris Diviciaci atque Haeduorum causa sese eos in fidem
recepturum et conservaturum dixit, et quod erat civitas magna inter Belgas
auctoritate atque hominum multitudine praestabat, DC obsides poposcit.

His traditis omnibusque armis ex oppido conlatis, ab eo loco in fines
Ambianorum pervenit; qui se suaque omnia sine mora dediderunt. Eorum
fines Nervii attingebant. Quorum de natura moribusque Caesar cum
quaereret, sic reperiebat: nullum esse aditum ad eos mercatoribus; nihil
pati vini reliquarumque rerum ad luxuriam pertinentium inferri, quod his
rebus relanguescere animos eorum et remitti virtutem existimarent; esse
homines feros magnaeque virtutis; increpitare atque incusare reliquos
Belgas, qui se populo Romano dedidissent patriamque virtutem proiecissent;
confirmare sese neque legatos missuros neque ullam condicionem pacis
accepturos.


Cum per eorum fines triduum iter fecisset, inveniebat ex captivis
Sabim flumen a castris suis non amplius milibus passuum X abesse; trans id
flumen omnes Nervios consedisse adventumque ibi Romanorum expectare una
cum Atrebatibus et Viromanduis, finitimis suis (nam his utrisque
persuaserant uti eandem belli fortunam experirentur); expectari etiam ab
iis Atuatucorum copias atque esse in itinere; mulieres quique per aetatem
ad pugnam inutiles viderentur in eum locum coniecisse quo propter paludes
exercitui aditus non esset.


His rebus cognitis, exploratores centurionesque praemittit qui locum
castris idoneum deligant. Cum ex dediticiis Belgis reliquisque Gallis
complures Caesarem secuti una iter facerent, quidam ex his, ut postea ex
captivis cognitum est, eorum dierum consuetudine itineris nostri exercitus
perspecta, nocte ad Nervios pervenerunt atque his demonstrarunt inter
singulas legiones impedimentorum magnum numerum intercedere, neque esse
quicquam negotii, cum prima legio in castra venisset reliquaeque legiones
magnum spatium abessent, hanc sub sarcinis adoriri; qua pulsa
impedimentisque direptis, futurum ut reliquae contra consistere non
auderent. Adiuvabat etiam eorum collsilium qui rem deferebant quod Nervii
antiquitus, cum equitatu nihil possent (neque enim ad hoc tempus ei rei
student, sed quicquid possunt, pedestribus valent copiis), quo facilius
finitimorum equitatum, si praedandi causa ad eos venissent, impedirent,
teneris arboribus incisis atque inflexis crebrisque in latitudinem ramis
enatis [et] rubis sentibusque interiectis effecerant ut instar muri hae
saepes munimentum praeberent, quo non modo non intrari sed ne perspici
quidem posset. His rebus cum iter agminis nostri impediretur, non
omittendum sibi consilium Nervii existimaverunt.


Loci natura erat haec, quem locum nostri castris delegerant. Collis
ab summo aequaliter declivis ad flumen Sabim, quod supra nominavimus,
vergebat. Ab eo flumine pari acclivitate collis nascebatur adversus huic
et contrarius, passus circiter CC infimus apertus, ab superiore parte
silvestris, ut non facile introrsus perspici posset. Intra eas silvas
hostes in occulto sese continebant; in aperto loco secundum flumen paucae
stationes equitum videbantur. Fluminis erat altitudo pedum circiter
trium.


Caesar equitatu praemisso subsequebatur omnibus copiis; sed ratio
ordoque agminis aliter se habebat ac Belgae ad Nervios detulerant. Nam
quod hostibus adpropinquabat, consuetudine sua Caesar VI legiones
expeditas ducebat; post eas totius exercitus impedimenta conlocarat; inde
duae legiones quae proxime conscriptae erant totum agmen claudebant
praesidioque impedimentis erant. Equites nostri cum funditoribus
sagittariisque flumen transgressi cum hostium equitatu proelium
commiserunt. Cum se illi identidem in silvis ad suos reciperent ac rursus
ex silva in nostros impetum facerent, neque nostri longius quam quem ad
finem porrecta [ac] loca aperta pertinebant cedentes insequi auderent,
interim legiones VI quae primae venerant, opere dimenso, castra munire
coeperunt. Ubi prima impedimenta nostri exercitus ab iis qui in silvis
abditi latebant visa sunt, quod tempus inter eos committendi proelii
convenerat, ut intra silvas aciem ordinesque constituerant atque ipsi sese
confirmaverant, subito omnibus copiis provolaverunt impetumque in nostros
equites fecerunt. His facile pulsis ac proturbatis, incredibili
celeritate ad flumen decucurrerunt, ut paene uno tempore et ad silvas et
in flumine [et iam in manibus nostris] hostes viderentur. Eadem autem
celeritate adverso colle ad nostra castra atque eos qui in opere occupati
erant contenderunt.


Caesari omnia uno tempore erant agenda: vexillum proponendum, quod
erat insigne, cum ad arma concurri oporteret; signum tuba dandum; ab opere
revocandi milites; qui paulo longius aggeris petendi causa processerant
arcessendi; acies instruenda; milites cohortandi; signum dandum. Quarum
rerum magnam partem temporis brevitas et incursus hostium impediebat. His
difficultatibus duae res erant subsidio, scientia atque usus militum, quod
superioribus proeliis exercitati quid fieri oporteret non minus commode
ipsi sibi praescribere quam ab aliis doceri poterant, et quod ab opere
singulisque legionibus singulos legatos Caesar discedere nisi munitis
castris vetuerat. Hi propter propinquitatem et celeritatem hostium nihil
iam Caesaris imperium expectabant, sed per se quae videbantur
administrabant.


Caesar, necessariis rebus imperatis, ad cohortandos milites, quam [in]
partem fors obtulit, decucurrit et ad legionem decimam devenit. Milites
non longiore oratione cohortatus quam uti suae pristinae virtutis memoriam
retinerent neu perturbarentur animo hostiumque impetum fortiter
sustinerent, quod non longius hostes aberant quam quo telum adigi posset,
proelii committendi signum dedit. Atque in alteram item cohortandi causa
profectus pugnantibus occurrit. Temporis tanta fuit exiguitas hostiumque
tam paratus ad dimicandum animus ut non modo ad insignia accommodanda sed
etiam ad galeas induendas scutisque tegimenta detrahenda tempus defuerit.

Quam quisque ab opere in partem casu devenit quaeque prima signa
conspexit, ad haec constitit, ne in quaerendis suis pugnandi tempus
dimitteret.


Instructo exercitu magis ut loci natura [delectusque collis] et
necessitas temporis quam ut rei militaris ratio atque ordo postulabat, cum
diversae legiones aliae alia in parte hostibus resisterent saepibusque
densissimis, ut ante demonstravimus, interiectis prospectus impediretur,
neque certa subsidia conlocari neque quid in quaque parte opus esset
provideri neque ab uno omnia imperia administrari poterant. Itaque in
tanta rerum iniquitate fortunae quoque eventus varii sequebantur.


Legionis VIIII. et X. milites, ut in sinistra parte aciei
constiterant, pilis emissis cursu ac lassitudine exanimatos vulneribusque
confectos Atrebates (nam his ea pars obvenerat) celeriter ex loco
superiore in flumen compulerunt et transire conantes insecuti gladiis
magnam partem eorum impeditam interfecerunt. Ipsi transire flumen non
dubitaverunt et in locum iniquum progressi rursus resistentes hostes
redintegrato proelio in fugam coniecerunt. Item alia in parte diversae
duae legiones, XI. et VIII., profligatis Viromanduis, quibuscum erant
congressae, ex loco superiore in ipsis fluminis ripis proeliabantur. At
totis fere castris a fronte et a sinistra parte nudatis, cum in dextro
cornu legio XII. et non magno ab ea intervallo VII. constitisset, omnes
Nervii confertissimo agmine duce Boduognato, qui summam imperii tenebat,
ad eum locum contenderunt; quorum pars [ab] aperto latere legiones
circumvenire, pars summum castrorum locum petere coepit.


Eodem tempore equites nostri levisque armaturae pedites, qui cum iis
una fuerant, quos primo hostium impetu pulsos dixeram, cum se in castra
reciperent, adversis hostibus occurrebant ac rursus aliam in partem fugam
petebant; et calones, qui ab decumana porta ac summo iugo collis nostros
victores flumen transire conspexerant, praedandi causa egressi, cum
respexissent et hostes in nostris castris versari vidissent, praecipites
fugae sese mandabant. Simul eorum qui cum impedimentis veniebant clamor
fremitusque oriebatur, aliique aliam in partem perterriti ferebantur.

Quibus omnibus rebus permoti equites Treveri, quorum inter Gallos virtutis
opinio est singularis, qui auxilii causa a civitate missi ad Caesarem
venerant, cum multitudine hostium castra [nostra] compleri, legiones premi
et paene circumventas teneri, calones, equites, tunditores, Numidas
diversos dissipatosque in omnes partes fugere vidissent, desperatis
nostris rebus domum contenderunt: Romanos pulsos superatosque, castris
impedimentisque eorum hostes potitos civitati renuntiaverunt.


Caesar ab X. legionis cohortatione ad dextrum cornu prolectus, ubi
suos urgeri signisque in unum locum conlatis XII. legionis confertos
milites sibi ipsos ad pugnam esse impedimento vidit, quartae cohortis
omnibus centurionibus occisis signiferoque interfecto, signo amisso,
reliquarum cohortium omnibus fere centurionibus aut vulneratis aut
occisis, in his primipilo P. Sextio Baculo, fortissimo viro, multis
gravibusque vulneribus confecto, ut iam se sustinere non posset, reliquos
esse tardiores et non nullos ab novissimis deserto [loco] proelio excedere
ac tela vitare, hostes neque a fronte ex inferiore loco subeuntes
intermittere et ab utroque latere instare et rem esse in angusto vidit,
neque ullum esse subsidium quod submitti posset, scuto ab novissimis [uni]
militi detracto, quod ipse eo sine scuto venerat, in primam aciem
processit centurionibusque nominatim appellatis reliquos cohortatus
milites signa inferre et manipulos laxare iussit, quo facilius gladiis uti
possent. Cuius adventu spe inlata militibus ac redintegrato animo, cum
pro se quisque in conspectu imperatoris etiam in extremis suis rebus
operam navare cuperet, paulum hostium impetus tardatus est.


Caesar, cum VII. legionem, quae iuxta constiterat, item urgeri ab
hoste vidisset, tribunos militum monuit ut paulatim sese legiones
coniungerent et conversa signa in hostes inferrent. Quo facto cum aliis
alii subsidium ferrent neque timerent ne aversi ab hoste circumvenirentur,
audacius resistere ac fortius pugnare coeperunt. Interim milites legionum
duarum quae in novissimo agmine praesidio impedimentis fuerant, proelio
nuntiato, cursu incitato in summo colle ab hostibus conspiciebantur, et
T. Labienus castris hostium potitus et ex loco superiore quae res in
nostris castris gererentur conspicatus X. legionem subsidio nostris misit.
Qui cum ex equitum et calonum fuga quo in loco res esset quantoque in
periculo et castra et legiones et imperator versaretur cognovissent, nihil
ad celeritatem sibi reliqui fecerunt.


Horum adventu tanta rerum commutatio est facta ut nostri, etiam qui
vulneribus confecti procubuissent, scutis innixi proelium redintegrarent,
calones perterritos hostes conspicati etiam inermes armatis occurrerent,
equites vero, ut turpitudinem fugae virtute delerent, omnibus in locis
pugnae se legionariis militibus praeferrent. At hostes, etiam in extrema
spe salutis, tantam virtutem praestiterunt ut, cum primi eorum
cecidissent, proximi iacentibus insisterent atque ex eorum corporibus
pugnarent, his deiectis et coacervatis cadaveribus qui superessent ut ex
tumulo tela in nostros coicerent et pila intercepta remitterent: ut non
nequiquam tantae virtutis homines iudicari deberet ausos esse transire
latissimum flumen, ascendere altissimas ripas, subire iniquissimum locum;
quae facilia ex difficillimis animi magnitudo redegerat.


Hoc proelio facto et prope ad internecionem gente ac nomine Nerviorum
redacto, maiores natu, quos una cum pueris mulieribusque in aestuaria ac
paludes coniectos dixeramus, hac pugna nuntiata, cum victoribus nihil
impeditum, victis nihil tutum arbitrarentur, omnium qui supererant
consensu legatos ad Caesarem miserunt seque ei dediderunt; et in
commemoranda civitatis calamitate ex DC ad tres senatores, ex hominum
milibus LX vix ad D, qui arma ferre possent, sese redactos esse dixerunt.

Quos Caesar, ut in miseros ac supplices usus misericordia videretur,
diligentissime conservavit suisque finibus atque oppidis uti iussit et
finitimis imperavit ut ab iniuria et maleficio se suosque prohiberent.


Atuatuci, de quibus supra diximus, cum omnibus copiis auxilio Nerviis
venirent, hac pugna nuntiata ex itinere domum reverterunt; cunctis oppidis
castellisque desertis sua omnia in unum oppidum egregie natura munitum
contulerunt. Quod cum ex omnibus in circuitu partibus altissimas rupes
deiectusque haberet, una ex parte leniter acclivis aditus in latitudinem
non amplius pedum CC relinquebatur; quem locum duplici altissimo muro
munierant; tum magni ponderis saxa et praeacutas trabes in muro
conlocabant. Ipsi erant ex Cimbris Teutonisque prognati, qui, cum iter in
provinciam nostram atque Italiam; facerent, iis impedimentis quae secum
agere ac portare non poterant citra flumen Rhenum depositis custodiae [ex
suis] ac praesidio VI milia hominum una reliquerant. Hi post eorum obitum
multos annos a finitimis exagitati, cum alias bellum inferrent, alias
inlatum defenderent, consensu eorum omnium pace facta hunc sibi domicilio
locum delegerant.


Ac primo adventu exercitus nostri crebras ex oppido excursiones
faciebant parvulisque proeliis cum nostris contendebant; postea vallo
pedum XII in circuitu %XV% milium crebrisque castellis circummuniti oppido
sese continebant. Ubi vineis actis aggere extructo turrim procul
constitui viderunt, primum inridere ex muro atque increpitare vocibus,
quod tanta machinatio a tanto spatio institueretur: quibusnam mallibus
aut quibus viribus praesertim homines tantulae staturae (nam plerumque
omnibus Gallis prae magnitudine corporum quorum brevitas nostra contemptui
est) tanti oneris turrim in muro sese [posse] conlocare confiderent?


Ubi vero moveri et adpropinquare muris viderunt, nova atque inusitata
specie commoti legatos ad Caesarem de pace miserunt, qui ad hunc modum
locuti, non se existimare Romanos sine ope divina bellum gerere, qui
tantae altitudinis machinationes tanta celeritate promovere possent, se
suaque omnia eorum potestati permittere dixerunt. Unum petere ac
deprecari: si forte pro sua clementia ac mansuetudine, quam ipsi ab aliis
audirent, statuisset Atuatucos esse conservandos, ne se armis despoliaret.
Sibi omnes fere finitimos esse inimicos ac suae virtuti invidere; a
quibus se defelldere traditis armis non possent. Sibi praestare, si in
eum casum deducerentur, quamvis fortunam a populo Romano pati quam ab his
per cruciatum interfici inter quos dominari consuessent.


Ad haec Caesar respondit: se magis consuetudine sua quam merito eorum
civitatem conservaturum, si prius quam murum aries attigisset se
dedidissent; sed deditionis nullam esse condicionem nisi armis traditis.

Se id quod in Nerviis fecisset facturum finitimisque imperaturum ne quam
dediticiis populi Romani iniuriam inferrent. Re renuntiata ad suos illi
se quae imperarentur facere dixerunt. Armorum magna multitudine de muro
in fossam, quae erat ante oppidum, iacta, sic ut prope summam muri
aggerisque altitudinem acervi armorum adaequarent, et tamen circiter parte
tertia, ut postea perspectum est, celata atque in oppido retenta, portis
patefactis eo die pace sunt usi.


Sub vesperum Caesar portas claudi militesque ex oppido exire iussit,
ne quam noctu oppidani a militibus iniuriam acciperent. Illi ante inito,
ut intellectum est, consilio, quod deditione facta nostros praesidia
deducturos aut denique indiligentius servaturos crediderant, partim cum
iis quae retinuerant et celaverant armis, partim scutis ex cortice factis
aut viminibus intextis, quae subito, ut temporis exiguitas postulabat,
pellibus induxerant, tertia vigilia, qua minime arduus ad nostras
munitiones accensus videbatur, omnibus copiis repente ex oppido eruptionem
fecerunt. Celeriter, ut ante Caesar imperaverat, ignibus significatione
facta, ex proximis castellis eo concursum est, pugnatumque ab hostibus ita
acriter est ut a viris fortibus in extrema spe salutis iniquo loco contra
eos qui ex vallo turribusque tela iacerent pugnari debuit, cum in una
virtute omnis spes consisteret. Occisis ad hominum milibus IIII reliqui
in oppidum reiecti sunt. Postridie eius diei refractis portis, cum iam
defenderet nemo, atque intromissis militibus nostris, sectionem eius
oppidi universa Caesar vendidit. Ab iis qui emerant capitum numerus ad
eum relatus est milium LIII.


Eodem tempore a P. Crasso, quem cum legione una miserat ad Venetos,
Venellos, Osismos, Coriosolitas, Esuvios, Aulercos, Redones, quae sunt
maritimae civitates Oceanumque attingunt, certior factus est omnes eas
civitates in dicionem potestatemque populi Romani esse redactas.


His rebus gestis omni Gallia pacata, tanta huius belli ad barbaros
opinio perlata est uti ab iis nationibus quae trans Rhenum incolerent
legationes ad Caesarem mitterentur, quae se obsides daturas, imperata
facturas pollicerentur. Quas legationes Caesar, quod in Italiam
Illyricumque properabat, inita proxima aestate ad se reverti iussit. Ipse
in Carnutes, Andes, Turonos quaeque civitates propinquae iis locis erant
ubi bellum gesserat, legionibus in hiberna deductis, in Italiam profectus
est. Ob easque res ex litteris Caesaris dierum XV supplicatio decreta
est, quod ante id tempus accidit nulli.




C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS TERTIUS

CVM in Italiam proficisceretur Caesar, Ser. Galbam cum legione XII.

et parte equitatus in Nantuates, Veragros Sedunosque misit, qui a finibus
Allobrogum et lacu Lemanno et flumine Rhodano ad summas Alpes pertinent.

Causa mittendi fuit quod iter per Alpes, quo magno cum periculo magnisque
cum portoriis mercatores ire consuerant, patefieri volebat. Huic
permisit, si opus esse arbitraretur, uti in his locis legionem hiemandi
causa conlocaret. Galba secundis aliquot proeliis factis castellisque
compluribus eorum expugnatis, missis ad eum undique legatis obsidibusque
datis et pace facta, constituit cohortes duas in Nantuatibus conlocare et
ipse cum reliquis eius legionis cohortibus in vico Veragrorum, qui
appellatur Octodurus hiemare; qui vicus positus in valle non magna adiecta
planitie altissimis montibus undique continetur. Cum hic in duas partes
flumine divideretur, alteram partem eius vici Gallis [ad hiemandum]
concessit, alteram vacuam ab his relictam cohortibus attribuit. Eum locum
vallo fossaque munivit.


Cum dies hibernorum complures transissent frumentumque eo comportari
iussisset, subito per exploratores certior factus est ex ea parte vici,
quam Gallis concesserat, omnes noctu discessisse montesque qui impenderent
a maxima multitudine Sedunorum et Veragrorum teneri. Id aliquot de causis
acciderat, ut subito Galli belli renovandi legionisque opprimendae
consilium caperent: primum, quod legionem neque eam plenissimam detractis
cohortibus duabus et compluribus singillatim, qui commeatus petendi causa
missi erant, absentibus propter paucitatem despiciebant; tum etiam, quod
propter iniquitatem loci, cum ipsi ex montibus in vallem decurrerent et
tela coicerent, ne primum quidem impetum suum posse sustineri
existimabant. Accedebat quod suos ab se liberos abstraetos obsidum nomine
dolebant, et Romanos non solum itinerum causa sed etiam perpetuae
possessionis culmina Alpium oceupare conari et ea loca finitimae
provinciae adiungere sibi persuasum habebant.


His nuntiis acceptis Galba, cum neque opus hibernorum munitionesque
plene essent perfectae neque de frumento reliquoque commeatu satis esset
provisum quod deditione facta obsidibusque acceptis nihil de bello
timendum existimaverat, consilio celeriter convocato sententias exquirere
coepit. Quo in consilio, cum tantum repentini periculi praeter opinionem
accidisset ac iam omnia fere superiora loca multitudine armatorum completa
conspicerentur neque subsidio veniri neque commeatus supportari
interclusis itineribus possent, prope iam desperata salute non nullae eius
modi sententiae dicebantur, ut impedimentis relictis eruptione facta isdem
itineribus quibus eo pervenissent ad salutem contenderent. Maiori tamen
parti placuit, hoc reservato ad extremum [casum] consilio interim rei
eventum experiri et castra defendere.


Brevi spatio interiecto, vix ut iis rebus quas constituissent
conlocandis atque administrandis tempus daretur, hostes ex omnibus
partibus signo dato decurrere, lapides gaesaque in vallum coicere. Nostri
primo integris viribus fortiter propugnare neque ullum flustra telum ex
loco superiore mittere, et quaecumque pars castrorum nudata defensoribus
premi videbatur, eo occurrere et auxilium ferre, sed hoc superari quod
diuturnitate pugnae hostes defessi proelio excedebant, alii integris
viribus succedebant; quarum rerum a nostris propter paucitatem fieri nihil
poterat, ac non modo defesso ex pugna excedendi, sed ne saucio quidem eius
loci ubi constiterat relinquendi ac sui recipiendi facultas dabatur.


Cum iam amplius horis sex continenter pugnaretur, ac non solum vires
sed etiam tela nostros deficerent, atque hostes acrius instarent
languidioribusque nostris vallum scindere et fossas complere coepissent,
resque esset iam ad extremum perducta casum, P. Sextius Baculus, primi
pili centurio, quem Nervico proelio compluribus confectum vulneribus
diximus, et item C. Volusenus, tribunus militum, vir et consilii magni et
virtutis, ad Galbam accurrunt atque unam esse spem salutis docent, si
eruptione facta extremum auxilium experirentur. Itaque convocatis
centurionibus celeriter milites certiores facit, paulisper intermitterent
proelium ac tantum modo tela missa exciperent seque ex labore reficerent,
post dato signo ex castris erumperent, atque omnem spem salutis in virtute
ponerent.


Quod iussi sunt faciunt, ac subito omnibus portis eruptione facta
neque cognoscendi quid fieret neque sui colligendi hostibus facultatem
relinquunt. Ita commutata fortuna eos qui in spem potiundorum castrorum
venerant undique circumventos intercipiunt, et ex hominum milibus amplius
XXX, quem numerum barbarorum ad castra venisse constabat, plus tertia
parte interfecta reliquos perterritos in fugam coiciunt ac ne in locis
quidem superioribus consistere patiuntur. Sic omnibus hostium copiis
fusis armisque exutis se intra munitiones suas recipiunt. Quo proelio
facto, quod saepius fortunam temptare Galba nolebat atque alio se in
hiberna consilio venisse meminerat, aliis occurrisse rebus videbat, maxime
frumenti [commeatusque] inopia permotus postero die omnibus eius vici
aedificiis incensis in provinciam reverti contendit, ac nullo hoste
prohibente aut iter demorante incolumem legionem in Nantuates, inde in
Allobroges perduxit ibique hiemavit.


His rebus gestis cum omnibus de causis Caesar pacatam Galliam
existimaret, [superatis Belgis, expulsis Germanis, victis in Alpibus
Sedunis,] atque ita inita hieme in Illyricum profectus esset, quod eas
quoque nationes adire et regiones cognoseere volebat, subitum bellum in
Gallia eoortum est. Eius belli haec fuit causa. P. Crassus adulescens
eum legione VII. proximus mare Oeeanum in Andibus hiemabat. Is, quod in
his loeis inopia frumenti erat, praefectos tribunosque militum eomplures
in finitimas civitates frumenti causa dimisit; quo in numero est
T. Terrasidius missus in Esuvios, M. Trebius Gallus in Coriosolites,
Q. Velanius eum T. Silio in Venetos.


Huius est civitatis longe amplissima auctoritas omnis orae maritimae
regionum earum, quod et naves habent Veneti plurimas, quibus in Britanniam
navigare consuerunt, et scientia atque usu rerum nauticarum ceteros
antecedunt et in magno impetu maris atque aperto paucis portibus
interiectis, quos tenent ipsi, omnes fere qui eo mari uti consuerunt
habent vectigales. Ab his fit initium retinendi Silii atque Velanii, quod
per eos suos se obsides, quos Crasso dedissent, recuperaturos
existimabant. Horum auctoritate finitimi adducti, ut sunt Gallorum subita
et repentina consilia, eadem de causa Trebium Terrasidiumque retinent et
celeriter missis legatis per suos principes inter se coniurant nihil nisi
communi consilio acturos eundemque omnes fortunae exitum esse laturos,
reliquasque civitates sollicitant, ut in ea libertate quam a maioribus
acceperint permanere quam Romanorum servitutem perferre malint. Omni ora
maritima celeriter ad suam sententiam perducta communem legationem ad
P. Crassum mittunt, si velit suos recuperare, obsides sibi remittat.


Quibus de rebus Caesar a Crasso certior factus, quod ipse aberat
longius, naves interim longas aedificari in flumine Ligeri, quod influit
in Oceanum, remiges ex provincia institui, nautas gubernatoresque
comparari iubet. His rebus celeriter administratis ipse, cum primum per
anni tempus potuit, ad exercitum contendit. Veneti reliquaeque item
civitates cognito Caesaris adventu [certiores facti], simul quod quantum
in se facinus admisissent intellegebant, [legatos, quod nomen ad omnes
nationes sanctum inviolatumque semper fuisset, retentos ab se et in
vincula coniectos,] pro magnitudine periculi bellum parare et maxime ea
quae ad usum navium pertinent providere instituunt, boc maiore spe quod
multum natura loci confidebant. Pedestria esse itinera concisa
aestuariis, navigationem impeditam propter inscientiam locorum
paucitatemque portuum sciebant, neque nostros exercitus propter inopiam
frumenti diutius apud se morari posse confidebant; ac iam ut omnia contra
opinionem acciderent, tamen sc plurimum navibus posse, [quam] Romanos
neque ullam facultatem habere navium, neque eorum locorum ubi bellum
gesturi essent vada, portus, insulas novisse; ac longe aliam esse
navigationem in concluso mari atque in vastissimo atque apertissimo Oceano
perspiciebant. His initis consiliis oppida muniunt, frumenta ex agris in
oppida comportant, naves in Venetiam, ubi Caesarem primum bellum gesturum
constabat, quam plurimas possunt cogunt. Socios sibi ad id bellum
Osismos, Lexovios, Namnetes, Ambiliatos, Morinos, Diablintes, Menapios
adsciscunt; auxilia ex Britannia, quae contra eas regiones posita est,
arcessunt.


Erant hae difficultates belli gerendi quas supra ostendiIrIus, sed
tamen multa Caesarem ad id bellum incitabant: iniuria retentorum equitum
Romanorum, rebellio facta post deditionem, defectio datis obsidibus, tot
civitatum coniuratio, in primis ne hac parte neglecta reliquae nationes
sibi idem licere arbitrarentur. Itaque cum intellegeret omnes fere Gallos
novis rebus studere et ad bellum mobiliter celeriterque excitari, omnes
autem homines natura libertati studere et condicionem servitutis odisse,
prius quam plures civitates conspirarent, partiendum sibi ac latius
distribuendum exercitum putavit.


Itaque T. Labienum legatum in Treveros, qui proximi flumini Rheno
sunt, cum equitatu mittit. Huic imandat, Remos reliquosque Belgas adeat
atque in officio contineat Germanosque, qui auxilio a Belgis arcessiti
dicebantur, si per vim navibus flumen transire conentur, prohibeat.

P. Crassum cum cohortibus legionariis XII et magno numero equitatus in
Aquitaniam proficisci iubet, ne ex his nationibus auxilia in Galliam
mittantur ac tantae nationes coniungantur. Q. Titurium Sabinum legatum
cum legionibus tribus in Venellos, Coriosolites Lexoviosque mittit, qui
eam manum distinendam curet. D. Brutum adulescentem classi Gallicisque
navibus, quas ex Pictonibus et Santonis reliquisque pacatis regionibus
convenirel iusserat, praeficit et, cum primum possit, in Venetos
proficisci iubet. Ipse eo pedestribus copiis contendit.


Erant eius modi fere situs oppidorum ut posita in extremis lingulis
promunturiisque neque pedibus aditum haberent, cum ex alto se acstus
incitavisset, quod [bis] accidit semper horarum XII spatio, neque navibus,
quod rursus minuente aestu naves in vadis adflictarentur. Ita utraque re
oppidorum oppugnatio impediebatur. Ac si quando magnitudine operis forte
superati, extruso mari aggere ac molibus atque his oppidi moenibus
adaequatis, suis fortunis desperare coeperant, magno numero navium
adpulso, cuius rei summam facultatem habebant, omnia sua deportabant seque
in proxima oppida recipiebant: ibi se rursus isdem oportunitatibus loci
defendebant. Haec eo facilius Inagnaln partem aestatis faciebant quod
nostrae naves tempestatibus detinebantur summaque erat vasto atque aperto
mari, rnagnis aestibus, raris ac prope nullis portibus difficultas
navigandi.


Namque ipsorum naves ad hunc modum factae armataeque erant: carinae
aliquanto planiores quam nostrarum navium, quo facilius vada ac decessum
aestus excipere possent; prorae admodum erectae atque item puppes, ad
magnitudinem fluctuum tempestatumque accommodatae; naves totae factae ex
robore ad quamvis vim et contumeliam perferendam; transtra ex pedalibus in
altitudinem trabibus, confixa clavis ferreis digiti pollicis crassitudine;
ancorae pro funibus ferreis catenis revinctae; pelles pro velis alutaeque
tenuiter confectae, [hae] sive propter inopiam lini atque eius usus
inscientiam, sive eo, quod est magis veri simile, quod tantas tempestates
Oceani tantosque impetus ventorum sustineri ac tanta onera navium regi
velis non satis commode posse arbitrabantur. Cum his navibus nostrae
classi eius modi congressus erat ut una celeritate et pulsu remorum
praestaret, reliqua pro loci natura, pro vi tempestatum illis essent
aptiora et accommodatiora. Neque enim iis nostrae rostro nocere poterant
(tanta in iis erat firmitudo), neque propter altitudinem facile telum
adigebatur, et eadem de causa minus commode copulis continebautur.

Accedebat ut, cum [saevire ventus coepisset et] se vento dedissent, et
tempestatem ferrent facilius et in vadis consisterent tutius et ab aestu
relictae nihil saxa et cotes timerent; quarum rerum omnium nostris navibus
casus erat extimescendus.


Compluribus expugnatis oppidis Caesar, ubi intellexit frustra tantum
laborem sumi neque hostium fugam captis oppidis reprimi neque iis noceri
posse, statuit expectandam classem. Quae ubi convenit ac primum ab
hostibus visa est, circiter CCXX naves eorum paratissimae atque omni
genere armorum ornatissimae profectae ex portu nostris adversae
constiterunt; neque satis Bruto, qui classi praeerat, vel tribunis militum
centurionibusque, quibus singulae naves erant attributae, constabat quid
agerent aut quam rationem pugnae insisterent. Rostro enim noceri non
posse cognoverant; turribus autem excitatis tamen has altitudo puppium ex
barbaris navibus superabat, ut neque ex inferiore loco satis commode tela
adigi possent et missa a Gallis gravius acciderent. Una erat magno usui
res praeparata a nostris, falces praeacutae insertae adfixaeque longuriis,
non absimili forma muralium falcium. His cum funes qui antemnas ad malos
destinabant comprehensi adductique erant, navigio remis incitato
praerumpebantur. Quibus abscisis antemnae necessario concidebant, ut, cum
omnis Gallicis navibus spes in velis armamentisque consisteret, his
ereptis omnis usus navium uno tempore eriperetur. Reliquum erat certamen
positum in virtute, qua nostri milites facile superabant, atque eo magis
quod in conspectu Caesaris atque omnis exercitus res gerebatur, ut nullum
paulo fortius factum latere posset; omnes enim colles ac loca superiora,
unde erat propinquus despectus in mare, ab exercitu tenebantur.


Deiectis, ut diximus, antemnis, cum singulas binae ac ternae naves
circumsteterant, milites summa vi transcendere in hostium naves
contendebant. Quod postquam barbari fieri animadverterunt, expugnatis
compluribus navibus, cum ei rei nullum reperiretur auxilium, fuga salutem
petere contenderunt. Ac iam conversis in eam partem navibus quo ventus
ferebat, tanta subito malacia ac tranquillitas extitit ut se ex loco
movere non possent. Quae quidem res ad negotium conficiendum maximae fuit
oportunitati: nam singulas nostri consectati expugnaverunt, ut perpaucae
ex omni numero noctis interventu ad terram per venirent, cum ab hora fere
IIII. usque ad solis occasum pugnaretur.


Quo proelio bellum Venetorum totiusque orae maritimae confectum est.

Nam cum omnis iuventus, omnes etiam gravioris aetatis in quibus aliquid
consilii aut dignitatis fuit eo convenerant, tum navium quod ubique fuerat
in unum locum coegerant; quibus amissis reliqui neque quo se reciperent
neque quem ad modum oppida defenderent habebant. Itaque se suaque omnia
Caesari dediderunt. In quos eo gravius Caesar vindicandum statuit quo
diligentius in reliquum tempus a barbaris ius legatorum conservaretur.

Itaque omni senatu necato reliquos sub corona vendidit.


Dum haec in Venetis geruntur, Q. Titurius Sabinus cum iis copiis quas
a Caesare acceperat in fines Venellorum pervenit. His praeerat Viridovix
ac summam imperii tenebat earum omnium civitatum quae defecerant, ex
quibus exercitum [magnasque scopias] coegerat; atque his paucis diebus
Aulerci Eburovices Lexoviique, senatu suo interfecto quod auctores belli
esse nolebant, portas clauserunt seque cum Viridovice coniunxerunt;
magnaque praeterea multitudo undique ex Gallia perditorum hominum
latronumque convenerat, quos spes praedandi studiumque bellandi ab agri
cultura et cotidiano labore revocabat. Sabinus idoneo omnibus rebus loco
castris sese tenebat, cum Viridovix contra eum duorum milium spatio
consedisset cotidieque productis copiis pugnandi potestatem faceret, ut
iam non solum hostibus in contemptionem Sabinus veniret, sed etiam
nostrorum militum vocibus non nihil carperetur; tantamque opinionem
timoris praebuit ut iam ad vallum castrorum hostes accedere auderent. Id
ea de causa faciebat quod cum tanta multitudine hostium, praesertim eo
absente qui summam imperii teneret, nisi aequo loco aut oportunitate
aliqua data legato dimicandum non existimabat.


Hac confirmata opinione timoris idoneum quendam hominem et callidum
deligit, Gallum, ex iis quos auxilii causa secum habebat. Huic magnis
praemiis pollicitationibusque persuadet uti ad hostes transeat, et quid
fieri velit edocet. Qui ubi pro perfuga ad eos venit, timorem Romanorum
proponit, quibus angustiis ipse Caesar a Venetis prematur docet, eque
longius abesse quin proxima nocte Sabinus clam ex castris exercitum educat
et ad Caesarem auxilii ferendi causa proficiscatur. Quod ubi auditum est,
conclamant omnes occasionem negotii bene gerendi amittendam non esse: ad
castra iri oportere. Multae res ad hoc consilium Gallos hortabantur:

superiorum dierum Sabini cunctatio, perfugae confirmatio, inopia
cibariorum, cui rei paum diligenter ab iis erat provisum, spes Venetici
belli, et quod fere libenter. homines id quod volunt credunt. His rebus
adducti non prius Viridovicem reliquosque duces ex concilio dimittunt quam
ab iis sit concessum arma uti capiant et ad castra contendant. Qua re
concessa laeti, ut explorata victoria, sarmentis virgultisque collectis,
quibus fossas Romanorum compleant, ad castra pergunt.


Locus erat castrorum editus et paulatim ab imo acclivis circiter
passus mille. Huc magno cursu contenderunt, ut quam minimum spatii ad se
colligendos armandosque Romanis daretur, exanimatique pervenerunt.

Sabinus suos hortatus cupientibus signum dat. Impeditis hostibus propter
ea quae ferebant onera subito duabus portis eruptionem fieri iubet.

Factum est oportunitate loci, hostium inscientia ac defatigatione, virtute
militum et superiorum pugnarum exercitatione, ut ne unum quidem nostrorum
impetum ferrent ac statim terga verterent. Quos impeditos integris
viribus milites nostri consecuti magnum numerum eorum occiderunt; reliquos
equites consectati paucos, qui ex fuga evaserant, reliquerunt. Sic uno
tempore et de navali pugna Sabinus et de Sabini victoria Caesar est
certior factus, civitatesque omnes se statim Titurio dediderunt. Nam ut
ad bella suscipienda Gallorum alacer ac promptus est animus, sic mollis ac
minime resistens ad calamitates ferendas mens eorum est.


Eodem fere tempore P. Crassus., cum in Aquitaniam pervenisset, quae
[pars], ut ante dictum est, [et regionum latitudine et multitudine
hominum] tertia pars Galliae est [aestimanda], cum intellegeret in iis
locis sibi bellum gerendum ubi paucis ante annis L. Valerius Praeconinus
legatus exercitu pulso interfectus esset atque unde L. Manlius proconsul
impedimentis amissis profugisset, non mediocrem sibi diligentiam
adhibendam intellegebat. Itaque re frumentaria provisa, auxiliis
equitatuque comparato, multis praeterea viris fortibus Tolosa et Carcasone
et Narbone, quae sunt civitates Galliae provinciae finitimae, ex his
regionibus nominatim evocatis, in Sotiatium fines exercitum introduxit.

Cuius adventu cognito Sotiates magnis copiis coactis, equitatuque, quo
plurimum valebant, in itinere agmen nostrum adorti primum equestre
proelium commiserunt, deinde equitatu suo pulso atque insequentibus
nostris subito pedestres copias, quas in convalle in insidiis
conlocaverant, ostenderunt. Hi nostros disiectos adorti proelium
renovarunt.


Pugnatum est diu atque acriter, cum Sotiates superioribus victoriis
freti in sua virtute totius Aquitaniae salutem positam putarent, nostri
autem quid sine imperatore et sine reliquis legionibus adulescentulo duce
efficere possent perspici cuperent; tandem confecti vulneribus hostes
terga verterunt. Quorum magno numero interfecto Crassus ex itinere
oppidum Sotiatium oppugnare coepit. Quibus fortiter resistentibus vineas
turresque egit. Illi alias eruptione temptata, alias cuniculis ad aggerem
vineasque actis (cuius rei sunt longe peritissimi Aquitani, propterea quod
multis locis apud eos aerariae secturaeque sunt), ubi diligentia nostrorum
nihil his rebus profici posse intellexerunt, legatos ad Crassum mittunt
seque in deditionem ut recipiat petunt. Qua re impetrata arma tradere
iussi faciunt.


Atque in eam rem omnium nostrorum intentis animis alia ex parte oppidi
Adiatunnus, qui summam imperii tenebat, cum DC devotis, quos illi
soldurios appellant, quorum haec est condicio, ut omnibus in vita commodis
una cum iis fruantur quorum se amicitiae dediderint, si quid his per vim
accidat, aut eundem casum una ferant aut sibi mortem consciscant; neque
adhuc hominum memoria repertus est quisquam qui, eo interfecto cuius se
amicitiae devovisset, mortem recusaret---cum his Adiatunnus eruptionem
facere conatus clamore ab ea parte munitionis sublato cum ad arma milites
concurrissent vehementerque ibi pugnatum esset, repulsus in oppidum tamen
uti eadem deditionis condicione uteretur a Crasso impetravit.


Armis obsidibusque acceptis, Crassus in fines Vocatium et Tarusatium
profectus est. Tum vero barbari commoti, quod oppidum et natura loci et
manu munitum paucis diebus quibus eo ventum erat expugnatum cognoverant,
legatos quoque versus dimittere, coniurare, obsides inter se dare, copias
parare coeperunt. Mittuntur etiam ad eas civitates legati quae sunt
citerioris Hispaniae finitimae Aquitaniae: inde auxilia ducesque
arcessuntur. Quorum adventu magna cum auctoritate et magna [cum] hominum
multitudine bellum gerere conantur. Duces vero ii deliguntur qui una cum
Q. Sertorio omnes annos fuerant summamque scientiam rei militaris habere
existimabantur. Hi consuetudine populi Romani loca capere, castra munire,
commeatibus nostros intercludere instituunt. Quod ubi Crassus
animadvertit, suas copias propter exiguitatem non facile diduci, hostem et
vagari et vias obsidere et castris satis praesidii relinquere, ob eam
causam minus commode frumentum commeatumque sibi supportari, in dies
hostium numcrum augeri, non cunctandum existimavit quin pugna decertaret.

Hac re ad consilium delata, ubi omnes idem sentire intellexit, posterum
diem pugnae constituit.


Prima luce productis omnibus copiis duplici acie instituta, auxiliis
in mediam aciem coniectis, quid hostes consilii caperent expectabat.

Illi, etsi propter multitudinem et veterem belli gloriam paucitatemque
nostrorum se tuto dimicaturos existimabant, tamen tutius esse
arbitrabantur obsessis viis commeatu intercluso sine vulnere victoria
potiri, et si propter inopiam rei frumentariae Romani se recipere
coepissent, impeditos in agmine et sub sarcinis infirmiores animo adoriri
cogitabant. Hoc consilio probato ab ducibus, productis Romanorum copiis,
sese castris tenebant. Hac re perspecta Crassus, cum sua cunctatione
atque opinione timoris hostes nostros milites alacriores ad pugnaudum
effecissent atque omnium voces audirentur expectari diutius non oportere
quin ad castra iretur, cohortatus suos omnibus cupientibus ad hostium
castra contendit.


Ibi cum alii fossas complerent, alii multis telis coniectis defensores
vallo munitionibusque depellerent, auxiliaresque, quibus ad pugnam non
multum Crassus confidebat, lapidibus telisque subministrandis et ad
aggerem caespitibus comportandis speciem atque opinionem pugnantium
praeberent, cum item ab hostibus constanter ac non timide pugnaretur
telaque ex loco superiore missa non frustra acciderent, equites circumitis
hostium castris Crasso renuntiaverunt non eadem esse diligentia ab
decumana porta castra munita facilemque aditum habere.


Crassus equitum praefectos cohortatus, ut magnis praemiis
pollicitationibusque suos excitarent, quid fieri vellet ostendit. Illi,
ut erat imperatum, eductis iis cohortibus quae praesidio castris relictae
intritae ab labore erant, et longiore itinere circumductis, ne ex hostium
castris conspici possent, omnium oculis mentibusque ad pugnam intentis
celeriter ad eas quas diximus munitiones pervenerunt atque his prorutis
prius in hostium castris constiterunt quam plane ab his videri aut quid
rei gereretur cognosci posset. Tum vero clamore ab ea parte audito nostri
redintegratis viribus, quod plerumque in spe victoriae accidere consuevit,
acrius impugnare coeperunt. Hostes undique circumventi desperatis omnibus
rebus se per munitiones deicere et fuga salutem petere contenderunt. Quos
equitatus apertissimis campis consectatus ex milium L numero, quae ex
Aquitania Cantabrisque convenisse constabat, vix quarta parte relicta,
multa nocte se in castra recepit.


Hac audita pugna maxima pars Aquitaniae sese Crasso dedidit obsidesque
ultro misit; quo in numero fuerunt Tarbelli, Bigerriones, Ptianii,
Vocates, Tarusates, Elusates, Gates, Ausci, Garumni, Sibusates, Cocosates:
paucae ultimae nationes anni tempore confisae, quod hiems suberat, id
facere neglexerunt.


Eodem fere tempore Caesar, etsi pmpe exacta iam aestas erat, tamen,
quod omni Gallia pacata Morini Menapiique supererant, qui in armis essent
neque ad eum umquam legatos de pace misissent, arbitratus id bellum
celeriter confici posse eo exercitum duxit; qui longe alia ratione ac
reliqui Galli bellum gerere coeperunt. Nam quod intellegebant maximas
nationes, quae proelio contendissent, pulsas superatasque esse,
continentesque silvas ac paludes habebant, eo se suaque omnia contulerunt.
Ad quarum initium silvarum cum Caesar pervenisset castraque munire
instituisset neque hostis interim visus esset, dispersis in opere nostris
subito ex omnibus partibus silvae evolaverunt et in nostros impetum
fecerunt. Nostri celeriter arma ceperunt eosque in silvas repulerunt et
compluribus interfectis longius impeditioribus locis secuti paucos ex suis
deperdiderunt.


Reliquis deinceps diebus Caesar silvas caedere instituit, et ne quis
inermibus imprudentibusque militibus ab latere impetus fieri posset, omnem
eam materiam quae erat caesa conversam ad hostem conlocabat et pro vallo
ad utrumque latus extruebat. Incredibili celeritate magno spatio paucis
diebus confecto, cum iam pecus atque extrema impedimenta a nostris
tenerentur, ipsi densiores silvas peterent, eius modi sunt tempestates
consecutae uti opus necessario intermitteretur et continuatione imbrium
diutius sub pellibus milites contineri non possent. Itaque vastatis
omnibus eorum agris, vicis aedificiisque incensis, Caesar exercitum
reduxit et in Aulercis Lexoviisque, reliquis item civitatibus quae proxime
bellum fecerant, in hibernis conlocavit.




C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS QUARTUS

EA quae secuta est hieme, qui fuit annus Cn. Pompeio, M. Crasso
consulibus, Usipetes Germani et item Tencteri magna [cum] multitudine
hominum flumen Rhenum transierunt, non longe a mari, quo Rhenus influit.

Causa transeundi fuit quod ab Suebis complures annos exagitati bello
premebantur et agri cultura prohibebantur.


Sueborum gens est longe maxima et bellicosissima Germanorum omnium.

Hi centum pagos habere dicuntur, ex quibus quotannis singula milia
armatorum bellandi causa ex finibus educunt. Reliqui, qui domi manserunt,
se atque illos alunt; hi rursus in vicem anno post in armis sunt, illi
domi remanent. Sic neque agri cultura nec ratio atque usus belli
intermittitur. Sed privati ac separati agri apud eos nihil est, neque
longius anno remanere uno in loco colendi causa licet. Neque multum
frumento, sed maximam partem lacte atque pecore vivunt multum sunt in
venationibus; quae res et cibi genere et cotidiana exercitatione et
libertate vitae, quod a pueris nullo officio aut disciplina adsuefacti
nihil omnino contra voluntatem faciunt, et vires alit et immani corporum
magnitudine homines efficit. Atque in eam se consuetudinem adduxerunt ut
locis frigidissimis neque vestitus praeter pelles habeant quicquam, quarum
propter exiguitatem magna est corporis pars aperta, et laventur in
fluminibus.


Mercatoribus est aditus magis eo ut quae bello ceperint quibus vendant
habeant, quam quo ullam rem ad se importari desiderent. Quin etiam
iumentis, quibus maxime Galli delectantur quaeque impenso parant pretio,
Germani importatis non utuntur, sed quae sunt apud eos nata, parva atque
deformia, haec cotidiana exercitatione summi ut sint laboris efficiunt.

Equestribus proeliis saepe ex equis desiliunt ac pedibus proeliantur,
equos eodem remanere vestigio adsue fecerunt, ad quos se celeriter, cum
usus est, recipiunt: neque eorum moribus turpius quicquam aut inertius
habetur quam ephippiis uti. Itaque ad quemvis numerum ephippiatorum
equitum quamvis pauci adire audent. Vinum omnino ad se importari non
patiuntur, quod ea re ad laborem ferendum remollescere homines atque
effeminari arbitrantur.


Publice maximam putant esse laudem quam latissime a suis finibus
vacare agros: hac re significari magnum numerum civitatum suam vim
sustinere non posse. Itaque una ex parte a Suebis circiter milia passuum
C agri vacare dicuntur. Ad alteram partem succedunt Ubii, quorum fuit
civitas ampla atque florens, ut est captus Germanorum; ii paulo, quamquam
sunt eiusdem generis, sunt ceteris humaniores, propterea quod Rhenum
attingunt multum ad eos mercatores ventitant et ipsi propter
propinquitatem [quod] Gallicis sunt moribus adsuefacti. Hos cum Suebi
multis saepe bellis experti propter amplitudinem gravitatem civitatis
finibus expellere non potuissent, tamen vectigales sibi fecerunt ac multo
humiliores infirmiores redegerunt.


In eadem causa fuerunt Usipetes et Tencteri, quos supra diximus; qui
complures annos Sueborum vim sustinuerunt, ad extremum tamen agris expulsi
et multis locis Germaniae triennium vagati ad Rhenum pervenerunt, quas
regiones Menapii incolebant. Hi ad utramque ripam fluminis agros,
aedificia vicosque habebant; sed tantae multitudinis adventu perterriti ex
iis aedificiis quae trans flumen habuerant demigraverant, et cis Rhenum
dispositis praesidiis Germanos transire prohibebant. Illi omnia experti,
cum neque vi contendere propter inopiam navium neque clam transire propter
custodias Menapiorum possent, reverti se in suas sedes regiones
simulaverunt et tridui viam progressi rursus reverterunt atque omni hoc
itinere una nocte equitatu confecto inscios inopinantes Menapios
oppresserunt, qui de Germanorum discessu per exploratores certiores facti
sine metu trans Rhenum in suos vicos remigraverant. His interfectis
navibus eorum occupatis, prius quam ea pars Menapiorum quae citra Rhenum
erat certior fieret, flumen transierunt atque omnibus eorum aedificiis
occupatis reliquam partem hiemis se eorum copiis aluerunt.


His de rebus Caesar certior factus et infirmitatem Gallorum veritus,
quod sunt in consiliis capiendis mobiles et novis plerumque rebus student,
nihil his committendum existimavit. Est enim hoc Gallicae consuetudinis,
uti et viatores etiam invitos consistere cogant et quid quisque eorum de
quaque re audierit aut cognoverit quaerant et mercatores in oppidis vulgus
circumsistat quibus ex regionibus veniant quas ibi res cognoverint
pronuntiare cogat. His rebus atque auditionibus permoti de summis saepe
rebus consula ineunt, quorum eos in vestigio paenitere necesse est, cum
incertis rumoribus serviant et pleri ad voluntatem eorum ficta
respondeant.


Qua consuetudine cognita Caesar, ne graviori bello, occurreret,
maturius quam consuerat ad exercitum proficiscitur. Eo cum venisset, ea
quas fore suspicatus erat facta cognovit: missas legationes ab non nullis
civitatibus ad Germanos invitatos eos uti ab Rheno discederent: omnia
quae[que] postulassent ab se fore parata. Qua spe adducti Germani latius
iam vagabantur et in fines Eburonum et Condrusorum, qui sunt Treverorum
clientes, pervenerant. Principibus Gallice evocatis Caesar ea quae
cognoverat dissimulanda sibi existimavit, eorumque animis permulsis et
confirmatis equitatu imperato bellum cum Germanis gerere constituit.


Re frumentaria comparata equitibusque delectis iter in ea loca facere
coepit, quibus in locis esse Germanos audiebat. A quibus cum paucorum
dierum iter abesset, legati ab iis venerunt, quorum haec fuit oratio:

Germanos neque priores populo Romano bellum inferre neque tamen recusare,
si lacessantur, quin armis contendant, quod Germanorum consuetudo [haec]
sit a maioribus tradita, Quicumque bellum inferant, resistere neque
deprecari. Haec tamen dicere venisse invitos, eiectos domo; si suam
gratiam Romani velint, posse iis utiles esse amicos; vel sibi agros
attribuant vel patiantur eos tenere quos armis possederint: sese unis
Suebis concedere, quibus ne di quidem immortales pares esse possint;
reliquum quidem in terris esse neminem quem non superare possint.


Ad haec Caesar quae visum est respondit; sed exitus fuit orationis:

sibi nullam cum iis amicitiam esse posse, si in Gallia remanerent; neque
verum esse, qui suos fines tueri non potuerint alienos occupare; neque
ullos in Gallia vacare agros qui dari tantae praesertim multitudini sine
iniuria possint; sed licere, si velint, in Ubiorum finibus considere,
quorum sint legati apud se et de Sueborum iniuriis querantur et a se
auxilium petant: hoc se Ubiis imperaturus.


Legati haec se ad suos relaturos dixerunt et re deliberata post diem
tertium ad Caesarem reversuros: interea ne propius se castra moveret
petierunt. Ne id quidem Caesar ab se impetrari posse dixit. Cognoverat
enim magnam partem equitatus ab iis aliquot diebus ante praedandi
frumentandi causa ad Ambivaritos trans Mosam missam: hos expectari
equites atque eius rei causa moram interponi arbitrabatur.


[Mosa profluit ex monte Vosego, qui est in finibus Lingonum, et parte
quadam ex Rheno recepta, quae appellatur Vacalus insulam efficit
Batavorum, in Oceanum influit neque longius ab Oceano milibus passuum LXXX
in Rhenum influit. Rhenus autem oritur ex Lepontiis, qui Alpes incolunt,
et longo spatio per fines Nantuatium, Helvetiorum, Sequanorum,
Mediomatricorum, Tribocorum, Treverorum citatus fertur et, ubi Oceano
adpropinquavit, in plures diffluit partes multis ingentibus insulis
effectis, quarum pars magna a feris barbaris nationibus incolitur, ex
quibus sunt qui piscibus atque ovis avium vivere existimantur, multis
capitibus in Oceanum influit.]


Caesar cum ab hoste non amplius passuum XII: milibus abesset, ut erat
constitutum, ad eum legati revertuntur; qui in itinere congressi magnopere
ne longius progrederetur orabant. Cum id non impetrassent, petebant uti
ad eos [equites] qui agmen antecessissent praemitteret eos pugna
prohiberet, sibique ut potestatem faceret in Ubios legatos mittendi;
quorum si principes ac senatus sibi iure iurando fidem fecisset, ea
condicione quae a Caesare ferretur se usuros ostendebant: ad has res
conficiendas sibi tridui spatium daret. Haec omnia Caesar eodem illo
pertinere arbitrabatur ut tridui mora interposita equites eorum qui
abessent reverterentur; tamen sese non longius milibus passuum IIII
aquationis causa processurum eo die dixit: huc postero die quam
frequentissimi convenirent, ut de eorum postulatis cognosceret. Interim
ad praefectos, qui cum omni equitatu antecesserant, mittit qui nuntiarent
ne hostes proelio lacesserent, et si ipsi lacesserentur, sustinerent quoad
ipse cum exercitu propius accessisset.


At hostes, ubi primum nostros equites conspexerunt, quorum erat V
milium numerus, cum ipsi non amplius DCCC equites haberent, quod ii qui
frumentandi causa erant trans Mosam profecti nondum redierant, nihil
timentibus nostris, quod legati eorum paulo ante a Caesare discesserant
atque is dies indutiis erat ab his petitus, impetu facto celeriter nostros
perturbaverunt; rursus his resistentibus consuetudine sua ad pedes
desiluerunt subfossis equis compluribus nostris deiectis reliquos in fugam
coniecerunt atque ita perterritos egerunt ut non prius fuga desisterent
quam in conspectum agminis nostri venissent. In eo proelio ex equitibus
nostris interficiuntur IIII et LXX, in his vir fortissimus Piso Aquitanus,
amplissimo genere natus, cuius avus in civitate sua regnum obtinuerat
amicus a senatu nostro appellatus. Hic cum fratri intercluso ab hostibus
auxilium ferret, illum ex periculo eripuit, ipse equo vulnerato deiectus,
quoad potuit, fortissime restitit; cum circumventus multis vulneribus
acceptis cecidisset atque id frater, qui iam proelio excesserat, procul
animadvertisset, incitato equo se hostibus obtulit atque interfectus est.


Hoc facto proelio Caesar neque iam sibi legatos audiendos neque
condiciones accipiendas arbitrabatur ab iis qui per dolum atque insidias
petita pace ultro bellum intulissent; expectare vero dum hostium copiae
augerentur equitatus reverteretur summae dementiae esse iudicabat, et
cognita Gallorum infirmitate quantum iam apud eos hostes uno proelio
auctoritatis essent consecuti sentiebat; quibus ad consilia capienda nihil
spatii dandum existimabat. His constitutis rebus et consilio cum legatis
et quaestore communicato, ne quem diem pugnae praetermitteret,
oportunissima res accidit, quod postridie eius diei mane eadem et perfidia
et simulatione usi Germani frequentes, omnibus principibus maioribusque
natu adhibitis, ad eum in castra venerunt, simul, ut dicebatur, sui
purgandi causa, quod contra atque esset dictum et ipsi petissent, proelium
pridie commisissent, simul ut, si quid possent, de indutiis fallendo
impetrarent. Quos sibi Caesar oblatos gavisus illos retineri iussit; ipse
omnes copias castris D eduxit equitatumque, quod recenti proelio
perterritum esse existimabat, agmen subsequi iussit.


Acie triplici instituta et celeriter VIII milium itinere confecto,
prius ad hostium castra pervenit quam quid ageretur Germani sentire
possent. Qui omnibus rebus subito perterriti et celeritate adventus
nostri et discessu suorum, neque consilii habendi neque arma capiendi
spatio dato perturbantur, copiasne adversus hostem ducere an castra
defendere an fuga salutem petere praestaret. Quorum timor cum fremitu et
concursu significaretur, milites nostri pristini diei perfidia incitati in
castra inruperunt. Quo loco qui celeriter arma capere potuerunt paulisper
nostris restiterunt atque inter carros impedimenta proelium commiserunt;
at reliqua multitudo puerorum mulierum (nam eum omnibus suis domo
excesserant Rhenum transierant) passim fugere coepit, ad quos consectandos
Caesar equitatum misit.


Germani post tergum clamore audito, eum suos interfiei viderent, armis
abiectis signis militaribus relictis se ex castris eiecerunt, et eum ad
confluentem Mosae et Rheni pervenissent, reliqua fuga desperata, magno
numero interfecto, reliqui se in flumen praecipitaverunt atque ibi timore,
lassitudine, vi fluminis oppressi perierunt. Nostri ad unum omnes
incolumes, perpaucis vulneratis, ex tanti belli timore, cum hostium
numerus capitum CCCCXXX milium fuisset, se in castra receperunt. Caesar
iis quos in castris retinuerat discedendi potestatem fecit. Illi
supplicia cruciatusque Gallorum veriti, quorum agros vexaverant, remanere
se apud eum velle dixerunt. His Caesar libertatem concessit.


Germanico bello confecto multis de causis Caesar statuit sibi Rhenum
esse transeundum; quarum illa fuit iustissima quod, cum videret Germanos
tam facile impelli ut in Galliam venirent, suis quoque rebus eos timere
voluit, cum intellegerent et posse et audere populi Romani exercitum
Rhenum transire. Accessit etiam quod illa pars equitatus Usipetum et
Tencterorum, quam supra commemoravi praedandi frumentandi causa Mosam
transisse neque proelio interfuisse, post fugam suorum se trans Rhenum in
fines Sugambrorum receperat seque cum his coniunxerat. Ad quos cum Caesar
nuntios misisset, qui postularent eos qui sibi Galliae bellum intulissent
sibi dederent, responderunt: populi Romani imperium Rhenum finire; si se
invito Germanos in Galliam transire non aequum existimaret, cur sui
quicquam esse imperii aut potestatis trans Rhenum postularet? Ubii autem,
qui uni ex Transrhenanis ad Caesarem legatos miserant, amicitiam fecerant,
obsides dederant, magnopere orabant ut sibi auxilium ferret, quod graviter
ab Suebis premerentur; vel, si id facere occupationibus rei publicae
prohiberetur, exercitum modo Rhenum transportaret: id sibi [ad] auxilium
spemque reliqui temporis satis futurum. Tantum esse nomen atque opinionem
eius exercitus Ariovisto pulso et hoc novissimo proelio facto etiam ad
ultimas Germanorum nationes, uti opinione et amicitia populi Romani tuti
esse possint. Navium magnam copiam ad transportandum exercitum
pollicebantur.


Caesar his de causis quas commemoravi Rhenum transire decrevat; sed
navibus transire neque satis tutum esse arbitrabatur neque suae neque
populi Romani dignitatis esse statuebat. Itaque, etsi summa difficultas
faciendi pontis proponebatur propter latitudinem, rapiditatem
altitudinemque fluminis, tamen id sibi contendendum aut aliter non
traducendum exercitum existimabat. Rationem pontis hanc instituit. Tigna
bina sesquipedalia. paulum ab imo praeacuta dimensa ad altitudinem
fluminis intervallo pedum duorum inter se iungebat. Haec cum
machinationibus immissa in flumen defixerat fistucisque adegerat, non
sublicae modo derecte ad perpendiculum, sed prone ac fastigate, ut
secundum naturam fluminis procumberent, iis item contraria duo ad eundem
modum iuncta intervallo pedum quadragenum ab inferiore parte contra vim
atque impetu fluminis conversa statuebat. Haec utraque insuper
bipedalibus trabibus immissis, quantum eorum tignorum iunctura distabat,
binis utrimque fibulis ab extrema parte distinebantur; quibus disclusis
atque in contrariam partem revinctis, tanta erat operis firmitudo atque ea
rerum natura ut, quo maior vis aquae se incitavisset, hoc artius inligata
tenerentur. Haec derecta materia iniecta contexebantur ac longuriis
cratibusque consternebantur; ac nihilo setius sublicae et ad inferiorem
partem fluminis oblique agebantur, quae pro ariete subiectae et cum omni
opere coniunctae vim fluminis exciperent, et aliae item supra pontem
mediocri spatio, ut, si arborum trunci sive naves deiciendi operis causa
essent a barbaris missae, his defensoribus earum rerum vis minueretur neu
ponti nocerent.


Diebus X, quibus materia coepta erat comportari, omni opere effecto
exercitus traducitur. Caesar ad utramque partem pontis firmo praesidio
relicto in fines Sugambrorum contendit. Interim a compluribus civitatibus
ad eum legati veniunt; quibus pacem atque amicitiam petentibus liberaliter
respondet obsidesque ad se adduci iubet. At Sugambri, ex eo tempore quo
pons institui coeptus est fuga comparata, hortantibus iis quos ex
Tencteris atque Usipetibus apud se habebant, finibus suis excesserant
suaque omnia exportaverant seque in solitudinem ac silvas abdiderant.


Caesar paucos dies in eorum finibus moratus, omnibus vicis
aedificiisque incensis frumentisque succisis, se in fines Ubiorum recepit
atque his auxilium suum pollicitus, si a Suebis premerentur, haec ab iis
cognovit: Suebos, postea quam per exploratores pontem fieri comperissent,
more suo concilio habito nuntios in omnes partes dimisisse, uti de oppidis
demigrarent, liberos, uxores suaque omnia in silvis deponerent atque omnes
qui arma ferre possent unum in locum convenirent. Hunc esse delectum
medium fere regionum earum quas Suebi obtinerent; hic Romanorum adventum
expectare atque ibi decertare constituisse. Quod ubi Caesar comperit,
omnibus iis rebus confectis, quarum rerum causa exercitum traducere
constituerat, ut Germanis metum iniceret, ut Sugambros ulcisceretur, ut
Ubios obsidione liberaret, diebus omnino XVIII trans Rhenum consumptis,
satis et ad laudem et ad utilitatem profectum arbitratus se in Galliam
recepit pontemque rescidit.


Exigua parte aestatis reliqua Caesar, etsi in his locis, quod omnis
Gallia ad septentriones vergit, maturae sunt hiemes, tamen in Britanniam
proficisci contendit, quod omnibus fere Gallicis bellis hostibus nostris
inde subministrata auxilia intellegebat, et si tempus anni ad bellum
gerendum deficeret, tamen magno sibi usui fore arbitrabatur, si modo
insulam adiisset, genus hominum perspexisset, loca, portus, aditus
cognovisset; quae omnia fere Gallis erant incognita. Neque enim temere
praeter mercatores illo adit quisquam, neque his ipsis quicquam praeter
oram maritimam atque eas regiones quae sunt contra Galliam notum est.

Itaque vocatis ad se undique mercatoribus, neque quanta esset insulae
magnitudo neque quae aut quantae nationes incolerent, neque quem usum
belli haberent aut quibus institutis uterentur, neque qui essent ad
maiorem navium multitudinem idonei portus reperire poterat.


Ad haec cognoscenda, prius quam periculum faceret, idoneum esse
arbitratus C. Volusenum cum navi longa praemittit. Huic mandat ut
exploratis omnibus rebus ad se quam primum revertatur. Ipse cum omnibus
copiis in Morinos proficiscitur, quod inde erat brevissimus in Britanniam
traiectus. Huc naves undique ex finitimis regionibus et quam superiore
aestate ad Veneticum bellum fecerat classem iubet convenire.


Interim, consilio eius cognito et per mercatores perlato ad Britannos,
a compluribus insulae civitatibus ad eum legati veniunt, qui polliceantur
obsides dare atque imperio populi Romani obtemperare. Quibus auditis,
liberaliter pollicitus hortatusque ut in ea sententia permanerent, eos
domum remittit et cum iis una Commium, quem ipse Atrebatibus superatis
regem ibi constituerat, cuius et virtutem et consilium probabat et quem
sibi fidelem esse arbitrabatur cuiusque auctoritas in his regionibus magni
habebatur, mittit. Huic imperat quas possit adeat civitates horteturque
ut populi Romani fidem sequantur seque celeriter eo venturum nuntiet.

Volusenus perspectis regionibus omnibus quantum ei facultatis dari potuit,
qui navi egredi ac se barbaris committere non auderet, V. die ad Caesarem
revertitur quaeque ibi perspexisset renuntiat.


Dum in his locis Caesar navium parandarum causa moratur, ex magna
parte Morinorum ad eum legati venerunt, qui se de superioris temporis
consilio excusarent, quod homines barbari et nostrae consuetudinis
imperiti bellum populo Romano fecissent, seque ea quae imperasset facturos
pollicerentur. Hoc sibi Caesar satis oportune accidisse arbitratus, quod
neque post tergum hostem relinquere volebat neque belli gerendi propter
anni tempus facultatem habebat neque has tantularum rerum occupationes
Britanniae anteponendas iudicabat, magnum iis numerum obsidum imperat.


Quibus adductis eos in fidem recipit. Navibus circiter LXXX onerariis
coactis contractisque, quot satis esse ad duas transportandas legiones
existimabat, quod praeterea navium longarum habebat quaestori, legatis
praefectisque distribuit. Huc accedebant XVIII onerariae naves, quae ex
eo loco a milibus passuum VIII vento tenebantur quo minus in eundem portum
venire possent: has equitibus tribuit. Reliquum exercitum Q. Titurio
Sabino et L. Aurunculeio Cottae legatis in Menapios atque in eos pagos
Morinorum a quibus ad eum legati non venerant ducendum dedit.

P. Sulpicium Rufum legatum cum eo praesidio quod satis esse arbitrabatur
portum tenere iussit.


His constitutis rebus, nactus idoneam ad navigandum tempestatem III.

fere vigilia solvit equitesque in ulteriorem portum progredi et naves
conscendere et se sequi iussit. A quibus cum paulo tardius esset
administratum, ipse hora diei circiter IIII. cum primis navibus
Britanniam attigit atque ibi in omnibus collibus expositas hostium copias
armatas conspexit. Cuius loci haec erat natura atque ita montibus
angustis mare continebatur, uti ex locis superioribus in litus telum adigi
posset. Hunc ad egrediendum nequaquam idoneum locum arbitratus, dum
reliquae naves eo convenirent ad horam nonam in ancoris expectavit.

Interim legatis tribunisque militum convocatis et quae ex Voluseno
cognovisset et quae fieri vellet ostendit monuitque, ut rei militaris
ratio, maximeque ut maritimae res postularent, ut, cum celerem atque
instabilem motum haberent, ad nutum et ad tempus D omnes res ab iis
administrarentur. His dimissis, et VII ab eo loco progressus aperto ac
plano litore naves constituit.


At barbari, consilio Romanorum cognito praemisso equitatu et
essedariis, quo plerumque genere in proeliis uti consuerunt, reliquis
copiis subsecuti nostros navibus egredi prohibebant. Erat ob has causas
summa difficultas, quod naves propter magnitudinem nisi in alto constitui
non poterant, militibus autem, ignotis locis, impeditis manibus, magno et
gravi onere armorum oppressis simul et de navibus desiliendum et in
auctibus consistendum et cum hostibus erat pugnandum, cum illi aut ex
arido aut paulum in aquam progressi omnibus membris expeditis, notissimis
locis, audacter tela coicerent et equos insuefactos incitarent. Quibus
rebus nostri perterriti atque huius omnino generis pugnae imperiti, non
eadem alacritate ac studio quo in pedestribus uti proeliis consuerant
utebantur.


Quod ubi Caesar animadvertit, naves longas, quarum et species erat
barbaris inusitatior et motus ad usum expeditior, paulum removeri ab
onerariis navibus et remis incitari et ad latus apertum hostium constitui
atque inde fundis, sagittis, tormentis hostes propelli ac submoveri
iussit; quae res magno usui nostris fuit. Nam et navium figura et remorum
motu et inusitato genere tormentorum permoti barbari constiterunt ac
paulum modo pedem rettulerunt. Atque nostris militibus cunctantibus,
maxime propter altitudinem maris, qui X legionis aquilam gerebat,
obtestatus deos, ut ea res legioni feliciter eveniret, ' desilite',
inquit, ' milites, nisi vultis aquilam hostibus prodere; ego certe meum
rei publicae atque imperatori officium praestitero.' Hoc cum voce magna
dixisset, se ex navi proiecit atque in hostes aquilam ferre coepit. Tum
nostri cohortati inter se, ne tantum dedecus admitteretur, universi ex
navi desiluerunt. Hos item ex proximis primi navibus cum conspexissent,
subsecuti hostibus adpropinquaverunt.


Pugnatum est ab utrisque acriter. Nostri tamen, quod neque ordines
servare neque firmiter insistere neque signa subsequi poterant atque alius
alia ex navi quibuscumque signis occurrerat se adgregabat, magnopere
perturbabantur; hostes vero, notis omnibus vadii, ubi ex litore aliquos
singulares ex navi egredientes conspexerant, incitatis equis impeditos
adoriebantur, plures paucos circumsistebant, alii ab latere aperto in
universos tela coiciebant. Quod cum animadvertisset Caesar, scaphas
longarum navium, item speculatoria navigia militibus compleri iussit, et
quos laborantes conspexerat, his subsidia submittebat. Nostri, simul in
arido constiterunt, suis omnibus consecutis, in hostes impetum fecerunt
atque eos in fugam dederunt; neque longius prosequi potuerunt, quod
equites cursum tenere atque insulam capere non potuerant. Hoc unum ad
pristinam fortunam Caesari defuit.


Hostes proelio superati, simul atque se ex fuga: receperunt, statim
ad Caesarem legatos de pace miserunt; obsides sese daturos quaeque
imperasset facturos polliciti sunt. Una cum his legatis Commius Atrebas
venit, quem supra demonstraveram a Caesare in Britanniam praemissum. Hunc
illi e navi egressum, cum ad eos oratoris modo Caesaris mandata deferret,
comprehenderant atque in vincula coniecerant; tum proelio facto remiserunt
et in petenda pace eius rei culpam in multitudinem contulerunt et propter
imprudentiam ut ignosceretur petiverunt. Caesar questus quod, cum ultro
in continentem legatis missis pacem ab se petissent, bellum sine causa
intulissent, ignoscere [se] imprudentiae dixit obsidesque imperavit;
quorum illi partem statim dederunt, partem ex longinquioribus locis
arcessitam paucis diebus sese daturos dixerunt. Interea suos in agros
remigrare iusserunt, principesque undique convenire et se civitatesque
suas Caesari commendare coeperunt.


His rebus pace confirmata, post diem quartum quam est in Britanniam
ventum naves XVIII, de quibus supra demonstratum est, quae equites
sustulerant, ex superiore portu leni vento solverunt. Quae cum
adpropinquarent Britanniae et ex castris viderentur, tanta tempestas
subito coorta est ut nulla earum cursum tenere posset, sed aliae eodem
unde erant profectae referrentur, aliae ad inferiorem partem insulae, quae
est propius solis occasum, magno suo cum periculo deicerentur; quae tamen
ancoris iactis cum fluctibus complerentur, necessario adversa nocte in
altum provectae continentem petierunt.


Eadem nocte accidit ut esset luna plena, qui dies a maritimos aestus
maximos in Oceano efficere consuevit, nostrisque id erat incognitum. Ita
uno tempore et longas naves, [quibus Caesar exercitum transportandum
curaverat,] quas Caesar in aridum subduxerat, aestus complebat, et
onerarias, quae ad ancoras erant deligatae, tempestas adflictabat, neque
ulla nostris facultas aut administrandi ` aut auxiliandi dabatur.

Compluribus navibus fractis, reliquae cum essent funibus, ancoris
reliquisque armamentis amissis ad navigandum inutiles, magna, id quod
necesse erat accidere, totius exercitus perturbatio facta est. Neque enim
naves erant aliae quibus reportari possent, et omnia deerant quae ad
reficiendas naves erant usui, et, quod omnibus constabat hiemari in Gallia
oportere, frumentum in his locis in hiemem provisum non erat. Quibus
rebus cognitis, principes Britanniae, qui post proelium ad Caesarem
convenerant, inter se conlocuti, cum et equites et naves et frumentum
Romanis deesse intellegerent et paucitatem militum ex castrorum exiguitate
cognoscerent, quae hoc erant etiam angustior quod sine impedimentis Caesar
legiones transportaverat, optimum factu esse duxerunt rebellione facta
frumento commeatuque nostros prohibere et rem in hiemem producere, quod
his superatis aut reditu interclusis neminem postea belli inferendi causa
in Britanniam transiturum confidebant. Itaque rursus coniuratione facta
paulatim ex castris discedere et suos clam ex agris deducere coeperunt.


At Caesar, etsi nondum eorum consilia cognoverat, tamen et ex eventu
navium suarum et ex eo quod obsides dare intermiserant fore id quod
accidit suspicabatur. Itaque ad omnes casus subsidia comparabat. Nam et
frumentum ex agris cotidie in castra conferebat et, quae gravissime
adflictae erant naves, earum materia atque aere ad reliquas reficiendas
utebatur et quae ad eas res erant usui ex continenti comportari iubebat.

Itaque, cum summo studio a militibus administraretur, XII navibus amissis,
reliquis ut navigari [satis] commode posset effecit.


Dum ea geruntur, legione ex consuetudine una frumentatum missa, quae
appellabatur VII., neque ulla ad id tempus belli suspicione interposita,
cum pars hominum in agris remaneret, pars etiam in castra ventitaret, ii
qui pro portis castrorum in statione erant Caesari nuntiaverunt pulverem
maiorem quam consuetudo ferret in ea parte videri quam in partem legio
iter fecisset. Caesar---id quod erat---suspicatus aliquid novi a barbaris
initum consilii, cohortes quae in statione erant secum in eam partem
proficisci, ex reliquis duas in stationem succedere, reliquas armari et
confestim sese subsequi iussit. Cum paulo longius a castris processisset,
suos ab hostibus premi atque aegre sustinere et conferta legione ex
omnibus partibus tela coici animadvertit. Nam quod omni ex reliquis
partibus demesso frumento pars una erat reliqua, suspicati hostes huc
nostros esse venturos noctu in silvis delituerant; tum dispersos depositis
armis in metendo occupatos Subito adorti paucis interfectis reliquos
incertis ordinibus perturbaverant, simul equitatu atque essedis
circumdederant.


Genus hoc est ex essedis pugnae. Primo per omnes partes perequitant
et tela coiciunt atque ipso terrore equorum et strepitu rotarum ordines
plerumque perturbant, et cum se inter equitum turmas insinuaverunt, ex
essedis desiliunt et pedibus proeliantur. Aurigae interim paulatim ex
proelio excedunt atque ita currus conlocant ut, si illi a multitudine
hostium premantur, expeditum ad quos receptum habeant. Ita mobilitatem
equitum, stabilitatem peditum in proeliis praestant, ac tantum usu
cotidiano et exercitatione efficiunt uti in declivi ac praecipiti loco
incitatos equos sustinere et brevi moderari ac flectere et per temonem
percurrere et in iugo insistere et se inde in currus citissime recipere
consuerint.


Quibus rebus perturbatis nostris [novitate pugnae] tempore
oportunissimo Caesar auxilium tulit: namque eius adventu hostes
constiterunt, nostri se ex timore receperunt. Quo facto, ad lacessendum
hostem et committendum proelium alienum esse tempus arbitratus suo se loco
continuit et brevi tempore intermisso in castra legiones reduxit. Dum
haec geruntur, nostris omnibus occupatis qui erant in agris reliqui
discesserunt. Secutae sunt continuos complures dies tempeststes, quae et
nostros in castris continerent et hostem a pugna prohiberent. Interim
barbari nuntios in omnes partes dimiserunt paucitatemque nostrorum militum
suis praedicaverunt et quanta praedae faciendae atque in perpetuum sui
liberandi facultas daretur, si Romanos castris expulissent, demonstra;
verunt. His rebus celeriter magna multitudine peditatus equitatusque
coacta ad castra venerunt.


Caesar, etsi idem quod superioribus diebus acciderat fore videbat, ut,
si essent hostes pulsi, celeritate periculum effugerent, tamen nactus
equites circiter XXX, quos Commius Atrebas, de quo ante dictum est, secum
transportaverat, legiones in acie pro castris constituit. Commisso
proelio diutius nostrorum militum impetum hostes ferre non potuerunt ac
terga verterunt. Quos tanto spatio secuti quantum cursu et viribus
efficere potuerunt, complures ex iis occiderunt, deinde omnibus longe
lateque aedificiis incensis se in castra receperunt.


Eodem die legati ab hostibus missi ad Caesarem de pace venerunt. His
Caesar numerum obsidum quem ante imperaverat duplicavit eosque in
continentem adduci iussit, quod propinqua die aequinoctii infirmis navibus
hiemi navigationem subiciendam non existimabat. Ipse idoneam tempestatem
nactus paulo post mediam noctem naves solvit, quae omnes incolumes ad
continentem pervenerunt; sed ex iis onerariae duae eosdem portus quos
reliquae capere non potuerunt et paulo infra delatae sunt.


Quibus ex navibus cum essent expositi milites circiter CCC atque in
castra contenderent, Morini, quos Caesar in Britanniam proficiscens
pacatos reliquerat, spe praedae adducti primo non ita magno suorum numero
circumsteterunt ac, si sese interfici nollent, arma ponere iusserunt. Cum
illi orbe facto sese defenderent, celeriter ad clamorem hominum circiter
milia VI convenerunt; Qua re nuntiata, Caesar omnem ex castris equitatum
suis auxilio misit. Interim nostri milites impetum hostium sustinuerunt
atque amplius horis IIII fortissime pugnaverunt et paucis vulneribus
acceptis complures ex iis occiderunt. Postea vero quam equitatus noster
in conspectum venit, hostes abiectis armis terga verterunt magnusque eorum
numerus est occisus.


Caesar postero die T. Labienum legatum cum iis legionibus quas ex
Britannia reduxerat in Morinos qui rebellionem fecerant misit. Qui cum
propter siccitates paludum quo se reciperent non haberent, quo perfugio
superiore anno erant usi, omnes fere in potestatem Labieni venerunt. At
Q. Titurius et L. Cotta legati, qui in Menapiorum fines legiones duxerant,
omnibus eorum agris vastatis, frumentis succisis, aedificiis incensis,
quod Menapii se omnes in densissimas silvas abdiderant, se ad Caesarem
receperunt. Caesar in Belgis omnium legionum hiberna constituit. Eo duae
omnino civitates ex Britannia obsides miserunt, reliquae neglexerunt. His
rebus gestis ex litteris Caesaris dierum XX supplicatio a senatu decreta
est.





End of Project Gutenberg's Cæsar's Commentaries, Books I-IV, by Julius Cæsar



*** END OF THE PROJECT GUTENBERG EBOOK C. IULI CAESARIS DE BELLO GALLICO, I-IV ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/latin_controls/caesar_la2.txt <==
The Project Gutenberg eBook of Commentarii de Bello Gallico, Libri V-VIII
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: Commentarii de Bello Gallico, Libri V-VIII

Author: Julius Caesar


        
Release date: July 16, 2006 [eBook #18837]
                Most recently updated: March 10, 2025

Language: Latin

Other information and formats: www.gutenberg.org/ebooks/18837

Credits: Produced by Stuart Locke


*** START OF THE PROJECT GUTENBERG EBOOK COMMENTARII DE BELLO GALLICO, LIBRI V-VIII ***




Liber V

Gaius Iulius Caesar

post 52

1

L. Domitio Ap. Claudio consulibus, discedens ab hibernis Caesar in
Italiam, ut quotannis facere consuerat, legatis imperat quos legionibus
praefecerat uti quam plurimas possent hieme naves aedificandas
veteresque reficiendas curarent. Earum modum formamque demonstrat. Ad
celeritatem onerandi subductionesque paulo facit humiliores quam quibus
in nostro mari uti consuevimus, atque id eo magis, quod propter crebras
commutationes aestuum minus magnos ibi fluctus fieri cognoverat; ad
onera, ad multitudinem iumentorum transportandam paulo latiores quam
quibus in reliquis utimur maribus. Has omnes actuarias imperat fieri,
quam ad rem multum humilitas adiuvat. Ea quae sunt usui ad armandas
naves ex Hispania apportari iubet. Ipse conventibui Galliae citeribris
peractis in Illyricum proficiscitur, quod a Pirustis finitimam partem
provinciae incursionibus vastari audiebat. Eo cum venisset, civitatibus
milites imperat certumque in locum convenire iubet. Qua re nuntiata
Pirustae legatos ad eum mittunt qui doceant nihil earum rerum publico
factum consilio, seseque paratos esse demonstrant omnibus rationibus de
iniuriis satisfacere. Accepta oratione eorum Caesar obsides imperat
eosque ad certam diem adduci iubet; nisi ita fecerint, sese bello
civitatem persecuturum demonstrat. Eis ad diem adductis, ut imperaverat,
arbitros inter civitates dat qui litem aestiment poenamque constituant.


2

His confectis rebus conventibusque peractis, in citeriorem Galliam
revertitur atque inde ad exercitum proficiscitur. Eo cum venisset,
circuitis omnibus hibernis, singulari militum studio in sumrma omnium
rerum inopia circiter sescentas eius generis cuius supra demonstravimus
naves et longas XXVIII invenit instructas neque multum abesse ab eo quin
paucis diebus deduci possint. Collaudatis militibus atque eis qui
negotio praefuerant, quid fieri velit ostendit atque omnes ad portum
Itium convenire iubet, quo ex portu commodissimum in Britanniam
traiectum esse cognoverat, circiter milium passuum XXX transmissum a
continenti: huic rei quod satis esse visum est militum reliquit. Ipse
cum legionibus expeditis IIII et equitibus DCCC in fines Treverorum
proficiscitur, quod hi neque ad concilia veniebant neque imperio
parebant Germanosque Transrhenanos so icitare dicebantur.


3

Haec civitas longe plurimum totius Galliae equitatu valet magnasque
habet copias peditum Rhenumque, ut supra demonstravimus, tangit. In ea
civitate duo de principatu inter se contendebant, Indutiomarus et
Cingetorix; e quibus alter, simul atque de Caesaris legionumque adventu
cognitum est, ad eum venit, se suosque omnes in offlcio futuros neque ab
amicitia populi Romani defecturos confirmavit quaeque in Treveris
gererentur ostendit. At Indutiomarus equitatum peditatumque cogere,
eisque qui per aetatem in armis esse non poterant in silvam Arduennam
abditis, quae ingenti magnitudine per medios fines Treverorum a flumine
Rheno ad initium Remorum pertinet, bellum parare instituit. Sed
posteaquam nonnulli principes ex ea civitate et familiaritate
Cingetorigis adducti et adventu nostri exercitus perterriti ad Caesarem
venerunt et de suis privatim rebus ab eo petere coeperunt, quoniam
civitati consulere non possent, veritus ne ab omnibus desereretur
Indutiomarus legatos ad Caesarem mittit: Sese idcirco ab suis discedere
atque ad eum venire noluisse, quo facilius civitatem in offlcio
contineret, ne omnis nobilitatis discessu plebs propter imprudentiam
laberetur: itaque esse civitatem in sua potestate, seseque, si Caesar
permitteret, ad eum in castra venturum, suas civitatisque fortunas eius
fidei permissurum.


4

Caesar, etsi intellegebat qua de causa ea dicerentur quaeque eum res ab
instituto consilio deterreret, tamen, ne aestatem in Treveris consumere
cogeretur omnibus ad Britannicum bellum rebus comparatis, Indutiomarum
ad se cum CC obsidibus venire iussit. His adductis, in eis filio
propinquisque eius omnibus, quos nominatim evocaverat, consolatus
Indutiomarum hortatusque est uti in officio maneret; nihilo tamen setius
principibus Treverorum ad se convocatis hos singillatim Cingetorigi
conciliavit, quod cum merito eius a se fieri intellegebat, tum magni
interesse arbitrabatur eius auctoritatem inter suos quam plurimum
valere, cuius tam egregiam in se voluntatem perspexisset. Id tulit
factum graviter Indutiomarus, suam gratiam inter suos minui, et, qui iam
ante inimico in nos animo fuisset, multo gravius hoc dolore exarsit.


5

His rebus constitutis Caesar ad portum Itium cum legionibus pervenit.
Ibi cognoscit LX naves, quae in Meldis factae erant, tempestate reiectas
cursum tenere non potuisse atque eodem unde erant profectae revertisse;
reliquas paratas ad navigandum atque omnibus rebus instructas invenit.
Eodem equitatus totius Galliae convenit, numero milium quattuor,
principesque ex omnibus civitatibus; ex quibus perpaucos, quorum in se
fidem perspexerat, relinquere in Gallia, reliquos obsidum loco secum
ducere decreverat, quod, cum ipse abesset, motum Galliae verebatur.


6

Erat una cum ceteris Dumnorix Aeduus, de quo ante ab nobis dictum est.
Hunc secum habere in primis constituerat, quod eum cupidum rerum
novarum, cupidum imperi, magru animi, magnae inter Gallos auctoritatis
cognoverat. Accedebat huc quod in concilio Aeduorum Dumnorix dixerat
sibi a Caesare regnum civitatis deferri; quod dictum Aedui graviter
ferebant, neque recusandi aut deprecandi causa legatos ad Caesarem
mittere audebant. Id factum es suis hospitibus Caesar cognoverat. Ille
omnibus primo precibus petere contendit ut in Gallia relinqueretur,
partim quod insuetus navigandi mare timeret, partim quod religionibus
impediri sese diceret. Posteaquam id obstinate sibi negari vidit, omni
spe impetrandi adempta principes Galliae sollicitare, sevocare singulos
hortarique coepit uti in continenti remanerent metu territare: non sine
causa fieri, ut Gallia omni nobilitate spoliaretur; id esse consilium
Caesaris, ut quos in conspectu Galliae interficere vereretur, hos omnes
in Britanniam traductos necaret; fidem reliquis interponere, iusiurandum
poscere, ut quod esse ex usu Galliae intellexissent communi consilio
administrarent. Haec a compluribus ad Caesarem deferebantur.


7

Qua re cognita Caesar, quod tantum civitati Aeduae dignitatis tribuebat,
coercendum atque deten endum quibuscumque rebus posset Dumnorigem
statuebat; quod longius eius amentiam progredi videbat, prospiciendum,
ne quid sibi ac rei publicae nocere posset. Itaque dies circiter XXV in
eo loco commoratus, quod Carus ventus navigationem impediebat, qui
magnam partem omnis temporis in his locis flare consuevit, dabat operam
ut in officio Dumnorigem contineret, nihilo tamen setius omnia eius
consilia cognosceret: tandem idoneam nactus tempestatem milites
equitesque conscendere in naves iubet. At omnium impeditis animis
Dumnorix cum equitibus Aeduorum a castris insciente Caesare domum
discedere coepit. Qua re nuntiata Caesar intermissa profectione atque
omnibus rebus postpositis magnam partem equitatus ad eum insequendum
mittit retrahique imperat; si vim faciat neque pareat, interfici iubet,
nihil hunc se absente pro sano facturum arbitratus, qui praesentis
imperium neglexisset. Ille enim revocatus resistere ac se manu defendere
suorumque fidem implorare coepit, saepe clamitans liberum se liberaeque
esse civitatis. Illi, ut erat imperatum, circumsistunt hominem atque
interficiunt: at equites Aedui ad Caesarem omnes revertuntur.


8

His rebus gestis, Labieno in continente cum tribus legionibus et equitum
milibus duobus relicto ut portus tueretur et rem frumentariam provideret
quaeque in Gallia gererentur cognosceret consiliumque pro tempore et pro
re caperet, ipse cum quinque legionibus et pari numero equitum, quem in
continenti reliquerat, ad solis occasum naves solvit et leni Africo
provectus media circiter nocte vento intermisso cursum non tenuit, et
longius delatus aestu orta luce sub sinistra Britanniam relictam
conspexit. Tum rursus aestus commutationem secutus remis contendit ut
eam partem insulae caperet, qua optimum esse egressum superiore aestate
cognoverat. Qua in re admodum fuit militum virtus laudanda, qui
vectoriis gravibusque navigiis non intermisso remigandi labore longarum
navium cursum adaequarunt. Accessum est ad Britanniam omnibus navibus
meridiano fere tempore, neque in eo loco hostis est visus; sed, ut
postea Caesar ex captivis cognovit, cum magnae manus eo convenissent,
multitudine navium perterritae, quae cum annotinis privatisque quas sui
quisque commodi fecerat amplius octingentae uno erant visae tempore, a
litore discesserant ac se in superiora loca abdiderant.


9

Caesar exposito exercitu et loco castris idoneo capto, ubi ex captivis
cognovit quo in loco hostium copiae consedissent, cohortibus decem ad
mare relictis et equitibus trecentis, qui praesidio navibus essent, de
tertia vigilia ad hostes contendit, eo minus veritus navibus, quod in
litore molli atque aperto deligatas ad ancoram relinquebat, et praesidio
navibus Q. Atrium praefecit. Ipse noctu progressus milia passuum
circiter XII hostium copias conspicatus est. Illi equitatu atque essedis
ad flumen progressi ex loco superiore nostros prohibere et proelium
committere coeperuut. Repulsi ab equitatu se in silvas abdiderunt, locum
nacti egregie et natura et opere munitum, quem domestici belli, ut

videbantur, causa iam ante praeparaverant: nam crebris arboribus
succisis omnes introitus erant praeclusi. Ipsi ex silvis rari
propugnabant nostrosque intra munitiones ingredi prohibebant. At milites
legionis septimae, testudine facta et aggere ad munitiones adiecto,
locum ceperunt eosque ex silvis expulerunt paucis vulneribus acceptis.
Sed eos fugientes longius Caesar prosequi vetuit, et quod loci naturam
ignorabat, et quod magna parte diei consumpta munitioni castrorum tempus
relinqui volebat.


10

Postridie eius diei mane tripertito milites equitesque in expeditionem
misit, ut eos qui fugerant persequerentur. His aliquantum itineris
progressis, cum iam extremi essent in prospectu, equites a Quinto Atrio
ad Caesarem venerunt, qui nuntiarent superiore nocte maxima coorta
tempestate prope omnes naves adflictas atque in litore eiectas esse,
quod neque ancorae funesque subsisterent, neque nautae gubernatoresque
vim tempestatis pati possent; itaque ex eo concursu navium magnum esse
incommodum acceptum.


11

His rebus cognitis Caesar legiones equitatumque revocari atque in
itinere resistere iubet, ipse ad naves revertitur; eadem fere quae ex
nuntiis litterisque cognoverat coram perspicit, sic ut amissis circiter
XL navibus reliquae tamen refici posse magno negotio viderentur. Itaque
ex legionibus fabros deligit et ex continenti alios arcessi iubet;
Labieno scribit, ut quam plurimas posset eis legionibus, quae sunt apud
eum, naves instituat. Ipse, etsi res erat multae operae ac laboris,
tamen commodissimum esse statuit omnes naves subduci et cum castris una
munitione coniungi. In his rebus circiter dies X consumit ne nocturnis
quidem temporibus ad laborem militum intermissis. Subductis navibus
castrisque egregie munitis easdem copias, quas ante, praesidio navibus
reliquit: ipse eodem unde redierat proficiscitur. Eo cum venisset,
maiores iam undique in eum locum copiae Britannorum convenerant summa
imperi bellique administrandi communi consilio permissa Cassivellauno,
cuius fines a maritimis civitatibus fiumen dividit, quod appellatur
Tamesis, a mari circiter milia passuum LXXX. Huic superiore tempore cum
reliquis civitatibus continentia bella intercesserant; sed nostro
adventu permoti Britanni hunc toti bello imperioque praefeceraut.


12

Britanniae pars interior ab eis incolitur quos natos in insula ipsi
memoria proditum dicunt, maritima ab eis, qui praedae ac belli inferendi
causa ex Belgio transierunt (qui omnes fere eis nominibus civitatum
appellantur, quibus orti ex civitatibus eo pervenerunt) et bello illato
ibi permanserunt atque agros colere coeperunt. Hominum est infinita
multitudo creberrimaque aedificia fere Gallicis consimilia, pecorum
magnus numerus. Vtuntur aut aere aut nummo aureo aut taleis ferreis ad
certum pondus examinatis pro nummo. Nascitur ibi plumbum album in
mediterraneis regionibus, in maritimis ferrum, sed eius exigua est
copia; aere utuntur importato. Materia cuiusque generis ut in Gallia
est, praeter fagum atque abietem. Leporem et gallinam et anserem gustare
fas non putant; haec tamen alunt animi voluptatisque causa. Loca sunt
temperatiora quam in Gallia, remissioribus frigoribus.


13

Insula natura triquetra, cuius unum latus est contra Galliam. Huius
lateris alter angulus, qui est ad Cantium, quo fere omnes ex Gallia
naves appelluntur, ad orientem solem, inferior ad meridiem spectat. Hoc
pertinet circiter mila passuum quingenta. Alterum vergit ad Hispaniam
atque occidentem solem; qua ex parte est Hibernia, dimidio minor, ut
aestimatur, quam Britannia, sed pari spatio transmissus atque ex Gallia
est in Britanniam. In hoc medio cursu est insula, quae appellatur Mona:
complures praeterea minores subiectae insulae existimantur, de quibus
insulis nonnulli scripserunt dies continuos triginta sub bruma esse
noctem. Nos nihil de eo percontationibus reperiebamus, nisi certis ex
aqua mensuris breviores esse quam in continenti noctes videbamus. Huius
est longitudo lateris, ut fert illorum opinio, septingentorum milium.
Tertium est contra septentriones; cui parti nulla est obiecta terra, sed
eius angulus lateris maxime ad Germaniam spectat. Hoc milia passuum
octingenta in longitudinem esse existimatur. Ita omnis insula est in
circuitu vicies centum milium passuum.


14

Ex his omnibus longe sunt humanissimi qui Cantium incolunt, quae regio
est maritima omnis, neque multum a Gallica differunt consuetudine.
Interiores plerique frumenta non serunt, sed lacte et carne vivunt
pellibusque sunt vestiti. Omnes vero se Britanni vitro inficiunt, quod
caeruleum efficit colorem, atque hoc horridiores sunt in pugna aspectu;
capilloque sunt promisso atque omni parte corporis rasa praeter caput et
labrum superius. Vxores habent deni duodenique inter se communes et
maxime fratres cum fratribus parentesque cum liberis; sed qui sunt ex
his nati, eorum habentur liberi, quo primum virgo quaeque deducta est.


15

Equites hostium essedariique acriter proelio cum equitatu nostro in
itinere conflixerunt, tamen ut nostri omnibus partibus superiores
fuerint atque eos in silvas collesque compulerint; sed compluribus
interfectis cupidius insecuti nonnullos ex suis amiserunt. At illi
intermisso spatio imprudentibus nostris atque occupatis in munitione
castrorum subito se ex statione pro castris collocati, acriter
pugnaverunt, duabusque missis subsidio cohortibus a Caesare atque eis
primis legionum duarum, cum hae perexiguo intermisso loci spatio inter
se constitissent, novo genere pugnae perterritis nostris per medios
audacissime perruperunt seque inde incolumes receperunt. Eo die Quintus
Laberius Durus, tribunus militum, interficitur. Illi pluribus submissis
cohortibus repelluntur.


16

Toto hoc in genere pugnae, cum sub oculis omnium ac pro castris
dimicaretur, intellectum est nostros propter gravitatem armorum, quod
neque insequi cedentes possent neque ab signis discedere auderent, minus
aptos esse ad huius generis hostem, equites autem magno cum periculo
proelio dimicare, propterea quod illi etiam consulto plerumque cederent
et, cum paulum ab legionibus nostros removissent, ex essedis desilirent
et pedibus dispari proelio contenderent. Equestris autem proeli ratio et
cedentibus et insequentibus par atque idem periculum inferebat.
Accedebat huc ut numquam conferti sed rari magnisque intervallis
proeliarentur stationesque dispositas haberent, atque alios alii
deinceps exciperent, integrique et recentes defetigatis succederent.


17

Postero die procul a castris hostes in collibus constiterunt rarique se
ostendere et lenius quam pridie nostros equites proelio lacessere
coeperunt. Sed meridie, cum Caesar pabulandi causa tres legiones atque
omnem equitatum cum Gaio Trebonio legato misisset, repente ex omnibus
partibus ad pabulatores advolaverunt, sic uti ab signis legionibusque
non absisterent. Nostri acriter in eos impetu facto reppulerunt neque
finem sequendi fecerunt, quoad subsidio confisi equites, cum post se
legiones viderent, praecipites hostes egerunt magnoque eorum numero
interfecto neque sui colligendi neque consistendi aut ex essedis
desiliendi facultatem dederunt. Ex hac fuga protinus, quae undique
convenerant, auxilia discesserunt, neque post id tempus umquam summis
nobiscum copiis hostes contenderunt.


18

Caesar cognito consilio eorum ad flumen Tamesim in fines Cassivellauni
exercitum duxit; quod flumen uno omnino loco pedibus, atque hoc aegre,
transiri potest. Eo cum venisset, animum advertit ad alteram fluminis
ripam magnas esse copias hostium instructas. Ripa autem erat acutis
sudibus praefixis munita, eiusdemque generis sub aqua defixae sudes
flumine tegebantur. His rebus cognitis a captivis perfugisque Caesar
praemisso equitatu confestim legiones subsequi iussit. Sed ea celeritate
atque eo impetu milites ierunt, cum capite solo ex aqua exstarent, ut
hostes impetum legionum atque equitum sustinere non possent ripasque
dimitterent ac se fugae mandarent.


19

Cassivellaunus, ut supra demonstravimus, omni deposita spe contentionis
dimissis amplioribus copiis milibus circiter quattuor essedariorum
relictis itinera nostra servabat paulumque ex via excedebat locisque
impeditis ac silvestribus sese occultabat, atque eis regionibus quibus
nos iter facturos cognoverat pecora atque homines ex agris in silvas
compellebat et, cum equitatus noster liberius praedandi vastandique
causa se in agros eiecerat, omnibus viis semitisque essedarios ex silvis
emittebat et magno cum periculo nostrorum equitum cum eis confligebat
atque hoc metu latius vagari prohibebat. Relinquebatur ut neque longius
ab agmine legionum discedi Caesar pateretur, et tantum in agris
vastandis incendiisque faciendis hostibus noceretur, quantum labore
atque itinere legionarii milites efficere poterant.


20

Interim Trinobantes, prope firmissima earum regionum civitas, ex qua
Mandubracius adulescens Caesaris fidem secutus ad eum in continentem
Galliam venerat, cuius pater in ea civitate regnum obtinuerat
interfectusque erat a Cassivellauno, ipse fuga mortem vitaverat, legatos
ad Caesarem mittunt pollicenturque sese ei dedituros atque imperata
facturos; petunt, ut Mandubracium ab iniuria Cassivellauni defendat
atque in civitatem mittat, qui praesit imperiumque obtineat. His Caesar
imperat obsides quadraginta frumentumque exercitui Mandubraciumque ad
eos mittit. Illi imperata celeriter fecerunt, obsides ad numerum
frumentumque miserunt.


21

Trinobantibus defensis adque ab omni militum niuria prohibitis
Cenimagni, Segontiaci, Ancalites, Bibroci, Cassi legationibus missis
sese Caesari dedumt. Ab his cognoscit non longe ex eo loco oppidum
Cassivellauni abesse silvis paludibusque munitum, quo satis magnus
hominum pecorisque numerus onvenerit. Oppidum autem Britanni vocant, cum
silvas impeditas vallo atque fossa munierunt, quo incursionis hostium
vitandae causa convenire consuerunt. Eo proficiscitur cum legionibus:
locum reperit egregie natura atque opere munitum; tamen hunc duabus ex
partibus oppugnare contendit. Hostes paulisper morati militum nostrorum
impetum non tulerunt seseque alia ex parte oppidi eiecerunt. Magnus ibi
numerus pecoris repertus, multique in fuga sunt comprehensi atque
interfecti.


22

Dum haec in his locis geruntur, Cassivellaunus ad Cantium, quod esse ad
mare supra demonstravimus, quibus regionibus quattuor reges praeerant,
Cingetorix, Carvilius, Taximagulus, Segovax, nuntios mittit atque eis
imperat uti coactis omnibus copiis castra navalia de improviso
adoriantur atque oppugent. Ei cum ad castra venissent, nostri eruptione
facta multis eorum interfectis, capto etiam nobili duce Lugotorige suos
incolumes reduxerunt. Cassivellaunus hoc proelio nuntiato tot
detrimentis acceptis, vastatis finibus, maxime etiam permotus defectione
civitatum legatos per Atrebatem Commium de deditione ad Caesarem mittit.
Caesar, cum constituisset hiemare in continenti propter repentinos
Galliae motus, neque multum aestatis superesset, atque id facile extrahi
posse intellegeret, obsides imperat et quid in annos singulos vectigalis
populo Romano Britannia penderet constituit; interdicit atque imperat
Cassivellauno, ne Mandubracio neu Trinobantibus noceat.


23

Obsidibus acceptis exercitum reducit ad mare, naves invenit refectas.
His deductis, quod et captivorum magnum numerum habebat, et nonnullae
tempestate deperierant naves, duobus commeatibus exercitum reportare
instituit. Ac sic accidit, uti ex tanto navium numero tot navigationibus
neque hoc neque superiore anno ulla omnino navis, quae milites portaret,
desideraretur; at ex eis, quae inanes ex continenti ad eum remitterentur
et prioris commeatus expositis militibus et quas postea Labienus
faciendas curaverat numero LX, perpaucae locum caperent, reliquae fere
omnes reicerentur. Quas cum aliquamdiu Caesar frustra exspectasset, ne
anni tempore a navigatione excluderetur, quod aequinoctium suberat,
necessario angustius milites collocavit ac summa tranquillitate
consecuta, secunda inita cum solvisset vigilia, prima luce terram
attigit omnesque incolumes naves perduxit.


24

Subductis navibus concilioque Gallorum Samarobrivae peracto, quod eo
anno frumentum in Gallia propter siccitates angustius provenerat,
coactus est aliter ac superioribus annis exercitum in hibernis collocare
legionesque in plures civitates distribuere. Ex quibus unam in Morinos
ducendam Gaio Fabio legato dedit, alteram in Nervios Quinto Ciceroni,
tertiam in Esubios Lucio Roscio; quartam in Remis cum Tito Labieno in
confinio Treverorum hiemare iussit. Tres in Belgis collocavit: eis
Marcum Crassum quaestorem et Lucium Munatium Plancum et Gaium Trebonium
legatos praefecit. Vnam legionem, quam proxime trans Padum
conscripserat, et cohortes V in Eburones, quorum pars maxima est inter
Mosam ac Rhenum, qui sub imperio Ambiorigis et Catuvolci erant, misit.
Eis militibus Quintum Titurium Sabinum et Lucium Aurunculeium Cottam
legatos praeesse iussit. Ad hunc modum distributis legionibus facillime
inopiae frumentariae sese mederi posse existimavit. Atque harum tamen
omnium legionum hiberna praeter eam, quam Lucio Roscio im pacatissimam
et quietissimam partem ducendam dederat, milibus passuum centum
continebantur. Ipse interea, quoad legiones collocatas munitaque hiberna
cognovisset, in Gallia morari constituit.


25

Erat in Carnutibus summo loco natus Tasgetius, cuius maiores in sua
civitate regnum obtinuerant. Huic Caesar pro eius virtute atque in se
benevolentia, quod in omnibus bellis singulari eius onera fuerat usus,
maiorum locum restituerat. Tertium iam hunc annum regnantem inimici,
multis palam ex civitate eius auctoribus, eum interfecerunt. Defertur ea
res ad Caesarem. Ille veritus, quod ad plures pertinebat, ne civitas
eorum impulsu deficeret, Lucium Plancum cum legione ex Belgio celeriter
in Carnutes proficisci iubet ibique hiemare quorumque opera cognoverat
Tasgetium interfectum, hos comprehensos ad se mittere. Interim ab
omnibus legatis quaestoreque, quibus legiones tradiderat, certior factus
est in hiberna perventum locumque hibernis esse munitum.


26

Diebus circiter XV, quibus in hiberna ventum est, initium repentini
tumultus ac defectionis ortum est ab Ambiorige et Catuvolco; qui, cum ad
fines regni sui Sabino Cottaeque praesto fuissent frumentumque in
hiberna comportavissent, Indutiomari Treveri nuntiis impulsi suos
concitaverunt subitoque oppressis lignatoribus magna manu ad castra
oppugnatum venerunt. Cum celeriter nostri arma cepissent vallumque
adscendissent atque una ex parte Hispanis equitibus emissis equestri
proelio superiores fuissent, desperata re hostes suos ab oppugnatione
reduxerunt. Tum suo more conclamaverunt, uti aliqui ex nostris ad
colloquium prodiret: habere sese, quae de re communi dicere vellent,
quibus rebus controversias minui posse sperarent.


27

Mittitur ad eos colloquendi causa Gaius Arpineius, eques Romanus,
familiaris Quinti Tituri, et Quintus Iunius ex Hispania quidam, qui iam
ante missu Caesaris ad Ambiorigem ventitare consuerat; apud quos
Ambiorix ad hunc modum locutus est: Sese pro Caesaris in se beneficiis
plurimum ei confiteri debere, quod eius opera stipendio liberatus esset,
quod Aduatucis, finitimis suis, pendere consuesset, quodque ei et filius
et fratris filius ab Caesare remissi essent, quos Aduatuci obsidum
numero missos apud in servitute et catenis tenuissent; neque id, quod
tecerit de oppugnatione castrorum, aut iudicio aut voluntate sua
fecisse, sed coactu civitatis, suaque esse eiusmodi imperia, ut non
minus haberet iuris in se multitudo quam ipse in multitudinem. Civitati
porro hanc fuisse belli causam, quod repentinae Gallorum coniurationi
resistere non potuerit. Id se facile ex humilitate sua probare posse,
quod non adeo sit imperitus rerum ut suis copiis populum Romanum
superari posse confidat. Sed esse Galliae commune consilium: omnibus
hibernis Caesaris oppugnandis hunc esse dictum diem, ne qua legio
alterae legioni subsidio venire posset. Non facile Gallos Gallis negare
potuisse, praesertim cum de recuperanda communi libertate consilium
initum videretur. Quibus quoniam pro pietate satisfecerit, habere nunc
se rationem offici pro beneficiis Caesaris: monere, orare Titurium pro
hospitio, ut suae ac militum saluti consulat. Magnam manum Germanorum
conductam Rhenum transisse; hanc adfore biduo. Ipsorum esse consilium,
velintne priusquam finitimi sentiant eductos ex hibernis milites aut ad
Ciceronem aut ad Labienum deducere, quorum alter milia passuum circiter
quinquaginta, alter paulo amplius ab eis absit. Illud se polliceri et
iureiurando confirmare tutum iter per fines daturum. Quod cum faciat, et
civitati sese consulere, quod hibernis levetur, et Caesari pro eius
meritis gratiam referre. Hac oratione habita discedit Ambiorix.


28

Arpineius et Iunius, quae audierunt, ad legatoc deferunt. Illi repentina
re perturbati, etsi ab hoste ea dicebantur, tamen non neglegenda
existimabant maximeque hac re permovebantur, quod civitatem ignobilem
atque humilem Eburonum sua sponte populo Romano bellum facere ausam vix
erat credendum. Itaque ad consilium rem deferunt magnaque inter eos
exsistit controversia. Lucius Aummculeius compluresque tribuni militum
et primorum ordinum centuriones nihil temere agendum neque ex hibernis
iniussu Caesaris discedendum existimabant: quantasvis [magnas] copias
etiam Germanorum sustineri posse munitis hibernis docebant: rem esse
testimonio, quod primum hostium impetum multis ultro vulneribus illatis
fortissime sustinuerint: re frumentaria non premi; interea et ex
proximis hibernis et a Caesare conventura subsidia: postremo quid esse
levius aut turpius, quam auctore hoste de summis rebus capere consilium?


29

Contra ea Titurius sero facturos clamitabat, cum maiores manus hostium
adiunctis Germanis convenis sent aut cum aliquid calamitatis in proximis
hibernis esset acceptum. Brevem consulendi esse occasionem. Caesarem
arbitrari profcctum in Italiam; neque aiiter Calnutcs interficiendi
Tasgeti consilium fuisse capturos, neque Eburones, si ille adesset,
tanta contemptione nostri ad castra venturos esse. Non hostem auctorem,
sed rem spectare: subesse Rhenum; magno esse Germanis dolori Ariovisti
mortem et superiores nostras victorias; ardere Galliam tot contumeliis
acceptis sub populi Romani imperium redactam superiore gloria rei
militaris exstincta. Postremo quis hoc sibi persuaderet, sine certa re
Ambiorigem ad eiusmodi consilium descendisse? Suam sententiam in
utramque partem esse tutam: si nihil esset durius, nullo cum periculo ad
proximam legionem perventuros; si Gallia omnis cum Germanis consentiret,
unam esse in celeritate positam salutem. Cottae quidem atque eorum, qui
dissentirent, consilium quem habere exitum? In quo si non praesens
periculum, at certe longinqua obsidione fames esset timenda.


30

Hac in utramque partem disputatione habita, cum a Cotta primisque
ordinibus acriter resisteretur, " Vincite," inquit, " si ita vultis,"
Sabinus, et id clariore voce, ut magna pars militum exaudiret; " neque
is sum," inquit, "qui gravissime ex vobis mortis periculo terrear: hi
sapient; si gravius quid acciderit, abs te rationem reposcent, qui, si
per te liceat, perendino die cum proximis hibernis coniuncti communem
cum reliquis belli casum sustineant, non reiecti et relegati longe ab
ceteris aut ferro aut fame intereant."


31

Consurgitur ex consilio; comprehendunt utrumque et orant, ne sua
dissensione et pertinacia rem in summum periculum deducat: facilem esse
rem, seu maneant, seu proficiscantur, si modo unum omnes sentiant ac
probent; contra in dissensione nullam se salutem perspicere. Res
disputatione ad mediam noctem perducitur. Tandem dat Cotta permotuc
manus: superat sententia Sabini. Pronuntiatu prima luce ituros.
Consumitur vigiliis reliqua pars noctis, cum sua quisque miles
circumspiceret, quic secum portare posset, quid ex instrumento
hibernorum relinquere cogeretur. Omnia excogitantur, quare nec sine
periculo maneatur, et languore militulr et vigiLus periculum augeatur.
Prima luce sic ex castris proficiscuntur, ut quibus esset persuas non ab
hoste, sed ab homine amicissimo Ambiorige consilium datum, longissimo
agmine maximisque impedimentis.


32

At hostes, posteaquam ex nocturno fremitu vigiliicque de profectione
eorum senserunt, collocatis in sidus bipertito in silvis opportuno atque
occulto loco a milibus passuum circiter duobus Romanorum adventum
exspectabant, et cum se maior pars agminis in magnam convallem
demisisset, ex utraque parte eius vallis subito se ostenderunt
novissimosque premere et primos prohibere ascensu atque iniquissimo
nostris loco proelium committere coeperunt.


33

Tum demum Titurius, qui nihil ante providisset, trepidare et concursare
cohortesque disponere, haec tamen ipsa timide atque ut eum omnia
deficere viderentur; quod plerumque eis accidere consuevit, qui in ipso
negotio consilium capere coguntur. At Cotta, qui cogitasset haec posse
in itinere accidere atque ob eam causam profectionis auctor non fuisset,
nulla in re communi saluti deerat et in appellandis cohortandisque
miLtibus imperatoris et in pugna militis officia praestabat. Cum propter
longitudinem agminis minus facile omnia per se obire et, quid quoque
loco faciendum esset, providere possent, iusserunt pronuntiare, ut
impedimenta relinquerent atque in orbem consisterent. Quod consilium
etsi in eiusmodi casu reprehendendum non est, tarmen incommode accidit:
nam et nostris militibus spem minuit et hostes ad pugnam alacriores
effecit, quod non sine summo timore et desperatione id factum videbatur.
Praeterea accidit, quod fieri necesse erat, ut vulgo milites ab signis
discederent, quae quisque eorum carissima haberet, ab impedimentis
petere atque arripere properaret, clamore et fletu omnia complerentur.


34

At barbaris consilium non defuit. Nam duces eorum tota acie pronuntiare
iusserunt, ne quis ab loco discederet: illorum esse praedam atque illis
reservari quaecumque Romani reliquissent: proinde omnia in victoria
posita existimarent. Erant et virtute et studio pugnandi pares; nostri,
tametsi ab duce et a fortuna deserebantur, tamen omnem spem salutis in
virtute ponebant, et quotiens quaeque cohors procurrerat, ab ea parte
magnus numerus hostium cadebat. Qua re animadversa Ambiorix pronuntiari
iubet, ut procul tela coniciant neu propius accedant et, quam in partem
Romani impetum fecerint, cedant (levitate armorum et cotidiana
exercitatione nihil eis noceri posse), rursus se ad signa recipientes
insequantur.


35

Quo praecepto ab eis diligentissime observato, cum quaepiam cohors ex
orbe excesserat atque impetum fecerat, hostes velocissime refugiebant.
Interim eam partem nudari necesse erat et ab latere aperto tela recipi.
Rursus cum in eum locum unde erant egressi reverti coeperant, et ab eis
qui cesserant et ab eis qui proximi steterant circumveniebantur; sin
autem locum tenere vellent, nec virtuti locus relinquebatur, neque ab
tanta multitudine coniecta tela conferti vitare poterant. Tamen tot
incommodis conflictati, multis vulneribus acceptis resistebant et magna
parte diei consumpta, cum a prima luce ad horam octavam pugnaretur,
nihil quod ipsis esset indignum committebant. Tum Tito Balventio, qui
superiore anno primum pilum duxerat, viro forti et magnae auctoritatis,
utrumque femur tragula traicitur; Quintus Lucanius, eiusdem ordinis,
fortissime pugnans, dum circumvento filio subvenit, interficitur; Lucius
Cotta legatus omnes cohortes ordinesque adhortans in adversum os funda
vulneratur.


36

His rebus permotus Quintus Titurius, cum procul Ambiorigem suos
cohortantem conspexisset, interpretem suum Gnaeum Pompeium ad eum mittit
rogatum ut sibi militibusque parcat. Ille appellatus respondit: si velit
secum colloqui, licere; sperare a multitudine impetrari posse, quod ad
militum salutem pertineat; ipsi vero nihil nocitum iri, inque eam rem se
suam fidem interponere. Ille cum Cotta saucio communicat, si videatur,
pugna ut excedant et cum Ambiorige una colloquantur: sperare ab eo de
sua ac militum salute impetrari posse. Cotta se ad armatum hostem iturum
negat atque in eo perseverat.


37

Sabinus quos in praesentia tribunos militum circum se habebat et
primorum ordinum centuriones se sequi iubet et, cum propius Ambiorigem
accessisset, iussus arma abicere imperatum facit suisque ut idem faciant
imperat. Interim, dum de condicionibus inter se agunt longiorque
consulto ab Ambiorige instituitur sermo, paulatim circumventus
interficitur. Tum vero suo more victoriam conclamant atque ululatum
tollunt impetuque in nostros facto ordines perturbant. Ibi Lucius Cotta
pugnans interficitur cum maxima parte militum. Reliqui se in castra
recipiunt unde erant egressi. Ex quibus Lucius Petrosidius aquilifer,
cum magna multitudine hostium premeretur, aquilam intra vallum proiecit;
ipse pro castris fortissime pugnans occiditur. Illi aegre ad noctem
oppugnationem sustinent; noctu ad unum omnes desperata salute se ipsi
interficiunt. Pauci ex proelio lapsi incertis itineribus per silvas ad
Titum Labienum legatum in hiberna perveniunt atque eum de rebus gestis
certiorem faciunt.


38

Hac victoria sublatus Ambiorix statim cum equitatu in Aduatucos, qui
erant eius regno finitimi, proficiscitur; neque noctem neque diem
intermittit pedita tumque subsequi iubet. Re demonstrata Aduatucisque
concitatis postero die in Nervios pervenit hortaturque, ne sui in
perpetuum liberandi atque ulciscendi Romanos pro eis quas acceperint
iniuriis occasionem dimittant: interfectos esse legatos duos magnamque
partem exercitus interisse demonstrat; nihil esse negoti subito
oppressam legionem quae cum Cicerone hiemet interfici; se ad eam rem
profitetur adiutorem. Facile hac oratione Nerviis persuadet.


39

Itaque confestim dimissis nuntiis ad Ceutrones, Grudios, Levacos,
Pleumoxios, Geidumnos, qui omnes sub eorum imperio sunt, quam maximas
manus possunt cogunt et de improviso ad Ciceronis hiberna advolant
nondum ad eum fama de Tituri morte perlata. Huic quoque accidit, quod
fuit necesse, ut nonnulli milites, qui lignationis munitionisque causa
in silvas discessissent, repentino equitum adventu interciperentur. His
circumventis magna manu Eburones, Nervii, Aduatuci atque horum omnium
socii et clientes legionem oppugnare incipiunt. Nostri celeriter ad arma
concurrunt, vallum conscendunt. Aegre is dies sustentatur, quod omnem
spem hostes in celeritate ponebant atque hanc adepti victoriam in
perpetuum se fore victores confidebant.


40

Mittuntur ad Caesarem confestim ab Cicerone litterae magnis propositis
praemiis, si pertulissent: obsessis omnibus viis missi intercipiuntur.
Noctu ex materia, quam munitionis causa comportaverant, turres admodum
CXX excitantur incredibili celeritate; quae deesse operi videbantur,
perficiuntur. Hostes postero die multo maioribus coactis copiis castra
oppugnant, fossam complent. Eadem ratione, qua pridie, ab nostris
resistitur. Hoc idem reliquis deinceps fit diebus. Nulla pars nocturni
temporis ad laborem intermittitur; non aegris, non vulneratis facultas
quietis datur. Quaecumque ad proximi diei oppugnationem opus sunt noctu
comparantur; multae praeustae sudes, magnus muralium pilorum numerus
instituitur; turres contabulantur, pinnae loricaeque ex cratibus
attexuntur. Ipse Cicero, cum tenuissima valetudine esset, ne nocturnum
quidem sibi tempus ad quietem relinquebat, ut ultro militum concursu ae
vocibus sibi parcere cogeretur.


41

Tunc duces principesque Nerviorum qui aliquem cermonis aditum causamque
amicitiae cum Cicerone habebant colloqui sese velle dicunt. Facta
potestate eadem quae Ambiorix cum Titurio egerat commemorant: omnem esse
in armis Galliam; Germanos Rhenum transisse; Caesaris reliquorumque
hiberna oppugnari. Addunt etiam de Sabini morte: Ambiorigem ostentant
fidei faciendae causa. Errare eos dicunt, si quidquam ab his praesidi
sperent, qui suis rebus diffidant; sese tamen hoe esse in Ciceronem
populumque Romanum animo, ut nihil nisi hiberna recusent atque hanc
inveterascere consuetudinem nolint: licere illis incolumibus per se ex
hibernis discedere et quascumque in partes velint sine metu proficisci.
Cicero ad haec unum modo respondit: non esse consuetudinem populi Romani
accipere ab hoste armato condicionem: si ab armis discedere velint, se
adiutore utantur legatosque ad Caesarem mittant; sperare pro eius
iustitia, quae petierint, impetraturos.


42

Ab hac spe repulsi Nervii vallo pedum IX et fossa pedum XV hiberna
cingunt. Haec et superiorum annorum consuetudine ab nobis cognoverant
et, quos clam de exercitu habebant captivos, ab eis docebantur; sed
nulla ferramentorum copia quae esset ad hunc usum idonea, gladiis
caespites circumcidere, manibus sagulisque terram exhaurire nitebantur.
Qua quidem ex re hominum multitudo cognosci potuit: nam minus horis
tribus milium pedum XV in circuitu munitionem perfecerunt reliquisque
diebus turres ad altitudinem valli, falces testudinesque, quas idem
captivi docuerant, parare ac facere coeperunt.


43

Septimo oppugnationis die maximo coorto vento ferventes fusili ex
argilla glandes fundis et fervefacta iacula in casas, quae more Gallico
stramentis erant tectae, iacere coeperunt. Hae celeriter ignem
comprehenderunt et venti magnitudine in omnem locum castrorum
distulerunt. Hostes maximo clamore sicuti parta iam atque explorata
victoria turres testudinesque agere et scalis vallum ascendere
coeperunt. At tanta militum virtus atque ea praesentia animi fuit, ut,
cum undique flamma torrerentur maximaque telorum multitudine premerentur
suaque omnia impedimenta atque omnes fortunas conflagrare intellegerent,
non modo demigrandi causa de vallo decederet nemo, sed paene ne
respiceret quidem quisquam, ac tum omnes acerrime fortissimeque
pugnarent. Hic dies nostris longe gravissimus fuit; sed tamen hunc
habuit eventum, ut eo die maximus numerus hostium vulneraretur atque
interficeretur, ut se sub ipso vallo constipaverant recessumque primis
ultimi non dabant. Paulum quidem intermissa flamma et quodam loco turri
adacta et contingente vallum tertiae cohortis centuriones ex eo, quo
stabant, loco recesserunt suosque omnes removerunt, nutu vocibusque
hostes, si introire vellent, vocare coeperunt; quorum progredi ausus est
nemo. Tum ex omni parte lapidibus coniectis deturbati, turrisque
succensa est.


44

Erant in ea legione fortissimi viri, centuriones, qui primis ordinibus
appropinquarent, Titus Pullo et Lucius Vorenus. Hi perpetuas inter se
controversias habebant, quinam anteferretur, omnibusque annis de locis
summis simultatibus contendebant. Ex his Pullo, cum acerrime ad
munitiones pugnaretur, "Quid dubitas," inquit, " Vorene? aut quem locum
tuae probandae virtutis exspectas ? hic dies de nostris controversiis
iudicabit." Haec cum dixisset, procedit extra munitiones quaque pars
hostium confertissma est visa irrumpit. Ne Vorenus quidem tum sese vallo
continet, sed omnium veritus existi mationem subsequitur. Mediocri
spatio relicto Pullo pilum in hostes immittit atque unum ex multitudine
procurrentem traicit; quo percusso et exanimato hunc scutis protegunt,
in hostem tela universi coniciunt neque dant regrediendi facultatem.
Transfigitur scutum Pulloni et verutum in balteo defigitur. Avertit hic
casus vaginam et gladium educere conanti dextram moratur manum,
impeditumque hostes circumsistunt. Succurrit inimicus illi Vorenus et
laboranti subvenit. Ad hunc se confestim a Pullone omnis multitudo
convertit: illum veruto arbitrantur occisum. Gladio comminus rem gerit
Vorenus atque uno interfecto reliquos paulum propellit; dum cupidius
instat, in locum deiectus inferiorem concidit. Huic rursus circumvento
fert subsidium Pullo, atque ambo incolumes compluribus interfectis summa
cum laude sese intra munitiones recipiunt. Sic fortuna in contentione et
certamine utrumque versavit, ut alter alteri inimicus auxilio salutique
esset, neque diiudicari posset, uter utri virtute anteferendus
videretur.


45

Quanto erat in dies gravior atque asperior oppugnatio, et maxime quod
magna parte militum confecta vulneribus res ad paucitatem defensorum
pervenerat, tanto crebriores litterae nuntiique ad Caesarem mittebantur;
quorum pars deprehensa in conspectu nostrorum militum cum cruciatu
necabatur. Erat unus intus Nervius nomine Vertico, loco natus honesto,
qui a prima obsidione ad Ciceronem perfugerat suamque ei fidem
praestiterat. Hic servo spe libertatis magnisque persuadet praemiis, ut
litteras ad Caesarem deferat. Has ille in iaculo illigatas effert et
Gallus inter Gallos sine ulla suspicione versatus ad Caesarem pervenit.
Ab eo de periculis Ciceronis legionisque cognoscitur.


46

Caesar acceptis litteris hora circiter Xl diei statim nuntium in
Bellovacos ad M. Crassum quaestorem mittit, cuius hiberna aberant ab eo
milia passuum XXV; iubet media nocte legionem proficisci celeriterque ad
se venire. Exit cum nuntio Crassus. Alterum ad Gaium Fabium legatum
mittit, ut in Atrebatium fines legionem adducat, qua sibi iter faciendum
sciebat. Scribit Labieno, si rei publicae commodo facere posset, cum
legione ad fines Nerviorum veniat. Reliquam partem exercitus, quod paulo
aberat longius, non putat exspectandam; equites circiter quadringentos
ex proximis hibernis colligit.


47

Hora circiter tertia ab antecursoribus de Crassi adventu certior factus
eo die milia passuum XX pro cedit. Crassum Samarobrivae praeficit
legionemque attribuit, quod ibi impedimenta exercitus, obsides
civitatum, litteras publicas frumentumque omne quod eo tolerandae hiemis
causa devexerat relinquebat. Fabius, ut imperatum erat, non ita multum
moratus in itinere cum legione occurrit. Labienus interitu Sabini et
caede cohortium cognita, cum omnes ad eum Treverorum copiae venissent,
veritus, si ex hibernis fugae similem profectionem fecisset, ut hostium
impetum sustinere posset, praesertim quos recenti victoria efferri
sciret, litteras Caesari remittit, quanto cum periculo legionem ex
hibernis educturus esset; rem gestam in Eburonibus perscribit; docet
omnes equitatus peditatusque copias Treverorum tria milia passuum longe
ab suis castris consedisse.


48

Caesar consilio eius probato, etsi opinione trium legionum deiectus ad
duas redierat, tamen unum communis salutis auxilium in celeritate
ponebat. Venit magnis itineribus in Nerviorum fines. Ibi ex captivis
cognoscit, quae apud Ciceronem gerantur, quantoque in periculo res sit.
Tum cuidam ex equitibus Gallis magnis praemiis persuadet uti ad Ciceronem
epistolam deferat. Hanc Graecis conscriptam litteris mittit, ne
intercepta epistola nostra ab hostibus consilia cognoscantur. Si adire
non possit, monet ut tragulam cum epistola ad amentum deligata intra
munitionem castrorum abiciat. In litteris scribit se cum legionibus
profectum celeriter adfore; hortatur ut pristinam virtutem retineat.
Gallus periculum veritus, ut erat praeceptum, tragulam mittit. Haec casu
ad turrim adhaesit neque ab nostris biduo animadversa tertio die a
quodam milite conspicitur, dempta ad Ciceronem defertur. Ille perlectam
in conventu militum recitat maximaque omnes laetitia adficit. Tum fumi
incendiorum procul videbantur; quae res omnem dubitationem adventus
legionum expulit.


49

Galli re cognita per exploratores obsidionem relinquunt, ad Caesarem
omnibus copiis contendunt. Hae erant armata circiter milia LX. Cicero
data facultate Gallum ab eodem Verticone, quem supra demonstravimus,
repetit, qui litteras ad Caesarem deferat; hunc admonet, iter caute
diligenterque faciat: perscribit in litteris hostes ab se discessisse
omnemque ad eum multitudinem convertisse. Quibus litteris circiter media
nocte Caesar adlatis suos facit certiores eosque ad dimicandum animo
confirmat. Postero die luce prima movet castra et circiter milia passuum
quattuor progressus trans vallem et rivum multitudinem hostium
conspicatur. Erat magni periculi res tantulis copiis iniquo loco
dimicare; tum, quoniam obsidione liberatum Ciceronem sciebat, aequo
animo remittendum de celeritate existimabat: consedit et quam aequissimo
loco potest castra communit atque haec, etsi erant exigua per se vix
hominum milium septem praesertim nullis cum impedimentis, tamen
angustiis viarum quam maxime potest contrahit, eo consilio, ut in summam
contemptionem hostibus veniat. Interim speculatoribus in omnes partes
dimissis explorat quo commodissime itinere vallem transire possit.


50

Eo die parvulis equestribus proeliis ad aquam factis utrique sese suo
loco continent: Galli, quod ampliores copias, quae nondum convenerant,
exspectabant; Caesar, si forte timoris simulatione hostes in suum locum
elicere posset, ut citra vallem pro castris proelio contenderet, si id
efficere non posset, ut exploratis itineribus minore cum periculo vallem
rivumque transiret. Prima luce hostium equitatus ad castra accedit
proeliumque cum nostris equitibus committit. Caesar consulto equites
cedere seque in castra recipere iubet, simul es omnibus partibus castra
altiore vallo muniri portasque obstrui atque in his administrandis rebus
quam maxime concursari et cum simulatione agi timoris iubet.


51

Quibus omnibus rebus hostes invitati copias traducunt aciemque iniquo
loco constituunt, nostris vero etiam de vallo deductis propius accedunt
et tela intra munitionem ex omnibus partibus coniciunt praeconibusque
circummissis pronuntiari iubent, seu quis Gallus seu Romanus velit ante
horam tertiam ad se transire, sine periculo licere; post id tempus non
fore potestatem: ac sic nostros contempserunt, ut obstructis in speciem
portis singulis ordinibus caespitum, quod ea non posse introrumpere
videbantur, alii vallum manu scindere, alii fossas complere inciperent.
Tum Caesar omnibus portis eruptione facta equitatuque emisso celeriter
hostes in fugam dat, sic uti omnino pugnandi causa resisteret nemo,
magnumque ex eis numerum occidit atque omnes armis exuit.


52

Longius prosequi veritus, quod silvae paludesque intercedebant neque
etiam parvulo detrimento illorum locum relinqui videbat, omnibus suis
incolumibus copiis eodem die ad Ciceronem pervenit. Institutas turres,
testudines munitionesque hostium admiratur; legione producta cognoscit
non decimum quemque esse reliquum militem sine vulnere: ex his omnibus
iudicat rebus, quanto cum periculo et quanta cum virtute res sint
administratae. Ciceronem pro eius merito leg,ionemque collaudat;
centuriones singillatim tribunosquc militum appellat, quorum egregiam
fuisse virtutem testimonio Ciceronis cognoverat. De casu Sabini et
Cottae certius ex captivis cognoscit. Postero die contione habita rem
gestam proponit, milites consolatur et confirmat: quod detrimentum culpa
et temeritate legati sit acceptum, hoc aequiore animo ferendum docet,
quod beneficio deorum immortalium et virtute eorum expiato incommodo
neque hostibus diutina laetatio neque ipsis longior dolor relinquatur.


53

Interim ad Labienum per Remos incredibili celeritate de victoria
Caesaris fama perfertur, ut, cum ab hibernis Ciceronis milia passuum
abesset circiter LX, eoque post horam nonam diei Caesar pervenisset,
ante mediam noctem ad portas castrorum clamor oreretur, quo clamore
significatio victoriae gratulatioque ab Remis Labieno fieret. Hac fama
ad Treveros perlata Indutiomarus, qui postero die castra Labieni
oppugnare decreverat, noctu profugit copiasque omnes in Treveros
reducit. Caesar Fabium cum sua legione remittit in hiberna, ipse cum
tribus legionibus circum Samarobrivam trinis hibernis hiemare constituit
et, quod tanti motus Galliae exstiterant, totam hiemem ipse ad exercitum
manere decrevit. Nam illo incommodo de Sabini morte perlato omnes fere
Galliae civitates de bello consultabant, nuntios legationesque in omnes
partes dimittebant et quid reliqui consili caperent atque unde initium
belli fieret explorabant nocturnaque in locis desertis concilia
habebant. Neque ullum fere totius hiemis tempus sine sollicitudine
Caesaris intercessit, quin aliquem de consiliis ac motu Gallorum nuntium
acciperet. In his ab Lucio Roscio, quem legioni tertiae decimae
praefecerat, certior factus est magnas Gallorum copias earum civitatum,
quae Armoricae appellantur, oppugnandi sui causa convenisse neque
longius milia passuum octo ab hibernis suis afuisse, sed nuntio allato
de victoria Caesaris discessisse, adeo ut fugae similis discessus
videretur.


54

At Caesar principibus cuiusque civitatis ad se evocatis alias
territando, cum se scire quae fierent denuntiaret, alias cohortando
magnam partem Galliae in offiicio tenuit. Tamen Senones, quae est
civitas in primis firma et magnae inter Gallos auctoritatis, Cavarinum,
quem Caesar apud eos regem constituerat, cuius frater Moritasgus adventu
in Galliam Caesaris cuiusque maiores regnum obtinuerant, interficere
publico consilio conati, cum ille praesensisset ac profugisset, usque ad
fines insecuti regno domoque expulerunt et, missis ad Caesarem
satisfaciendi causa legatis, cum is omnem ad se senatum venire
iussisset, dicto audientes non fuerunt. Tantum apud homines barbaros
valuit esse aliquos repertos principes inferendi belli tantamque omnibus
voluntatum commutationem attulit, ut praeter Aeduos et Remos, quos
praecipuo semper honore Caesar habuit, alteros pro vetere ac perpetua
erga populum Romanum fide, alteros pro recentibus Gallici belli
officiis, nulla fere civitas fuerit non suspecta nobis. Idque adeo haud
scio mirandumne sit, cum compluribus aliis de causis, tum maxime quod
ei, qui virtute belli omnibus gentibus praeferebantur, tantum se eius
opinionis deperdidisse ut a populo Romano imperia perferrent gravissime
dolebant.


55

Treveri vero atque Indutiomarus totius hiemis nullum tempus
intermiserunt, quin trans Rhenum legatos mitterent, civitates
sollicitarent, pecunias pollicerentur, magna parte exercitus nostri
interfecta multo minorem superesse dicerent partem. Neque tamen ulli
civitati Germanorum persuaderi potuit, ut Rhenum transiret, cum se bis
expertos dicerent, Ariovisti bello et Tencterorum transitu: non esse
amplius fortunam temptaturos. Hac spe lapsus Indutiomarus nihilo minus
copias cogere, exercere, a finitimis equos parare, exules damnatosque
tota Gallia magnis praemiis ad se allicere coepit. Ac tantam sibi iam
his rebus in Gallia auctoritatem comparaverat ut undique ad eum
legationes concurrerent, gratiam atque amicitiam publice privatimque
peterent.


56

Vbi intellexit ultro ad se veniri, altera ex parte Senones Carnutesque
conscientia facinoris instigari, altera Nervios Aduatucosque bellum
Romanis parare, neque sibi voluntariorum copias defore, si ex finibus
suis progredi coepisset, armatum concilium indicit. Hoc more Gallorum
est initium belli, quo lege communi omnes puberes armati convenire
consuerunt; qui ex eis novissimus convenit, in conspectu multitudinis
omnibus cruciatibus affectus necatur. In eo concilio Cingetorigem,
alterius principem factionis, generum suum, quem supra demonstravimus
Caesaris secutum fidem ab eo non discessisse, hostem iudicat bonaque
eius publicat. His rebus confectis, in concilio pronuntiat arcessitum se
a Senonibus et Carnutibus aliisque compluribus Galliae civitatibus; huc
iturum per fines Remorum eorumque agros popula turum ac, priusquam id
faciat, castra Labieni oppugnaturum. Quae fieri velit praecipit.


57

Labienus, cum et loci natura et manu munitissumis castris sese teneret,
de suo ac legionis periculo nihil timebat; ne quam occasionem rei bene
gerendae dimitteret, cogitabat. Itaque a Cingetorige atque eius
propinquis oratione Indutiomari cognita, quam in concilio habuerat,
nuntios mittit ad finitimas civitates equitesque undique evocat: his
certum diem conveniendi dicit. Interim prope cotidie cum omni equitatu
Indutiomarus sub castris eius vagabatur, alias ut situm castrorum
cognosceret, alias colloquendi aut territandi causa: equites plerumque
omnes tela intra vallum coniciebant. Labienus suos intra munitionem
continebat timorisque opinionem, quibuscumque poterat rebus, augebat.


58

Cum maiore in dies contemptione Indutiomarus ad castra accederet, nocte
una intromissis equitibus omnium finitimarum civitatum quos arcessendos
curaverat, tanta diligentia omnes suos custodiis intra castra continuit,
ut nulla ratione ea res enuntiari aut ad Treveros perferri posset.
Interim ex consuetudine cotidiana Indutiomarus ad castra accedit atque
ibi magnam partem diei consumit; equites tela coniciunt et magna cum
contumelia verborum nostros ad pugnam evocant. Nullo ab nostris dato
responso, ubi visum est, sub vesperum dispersi ac dissipati discedunt.
Subito Labienus duabus portis omnem equitatum emittit; praecipit atque
interdicit, proterritis hostibus atque in fugam coniectis (quod fore,
sicut accidit, videbat) unum omnes peterent Indutiomarum, neu quis quem
prius vulneret, quam illum interfectum viderit, quod mora reliquorum
spatium nactum illum effugere nolebat; magna proponit eis qui occiderint
praemia; summittit cohortes equitibus subsidio. Comprobat hominis
consilium fortuna, et cum unum omnes peterent, in ipso fluminis vado
deprehensus Indutiomarus interficitur, caputque eius refertur in castra:
redeuntes equites quos possunt consectantur atque occidunt. Hac re
cognita omnes Eburonum et Nerviorum quae convenerant copiae discedunt,
pauloque habuit post id factum Caesar quietiorem Galliam.


Liber VI

Gaius Iulius Caesar

post 52

1

Multis de causis Caesar maiorem Galliae motum exspectans per Marcum
Silanum, Gaium Antistium Reginum, Titum Sextium legatos delectum habere
instituit; simul ab Gnaeo Pompeio proconsule petit, quoniam ipse ad
urbem cum imperio rei publicae causa remaneret, quos ex Cisalpina Gallia
consulis sacramento rogavisset, ad signa convenire et ad se proficisci
iuberet, magni interesse etiam in reliquum tempus ad opinionem Galliae
existimans tantas videri Italiae facultates ut, si quid esset in bello
detrimenti acceptum, non modo id brevi tempore sarciri, sed etiam
maioribus augeri copiis posset. Quod cum Pompeius et rei publicae et
amicitiae tribuisset, celeriter confecto per suos dilectu tribus ante
exactam hiemem et constitutis et adductis legionibus duplicatoque earum
cohortium numero, quas cum Quinto Titurio amiserat, et celeritate et
copiis docuit, quid populi Romani disciplina ataue ones Dossent.


2

Interfecto Indutiomaro, ut docuimus, ad eius propinquos a Treveris
imperium defertur. Illi finitimos Germanos sollicitare et pecuniam
polliceri non desistunt. Cum ab proximis impetrare non possent,
ulteriores temptant. Inventis nonnullis civitatibus iureiurando inter se
confirmant obsidibusque de pecunia cavent: Ambiorigem sibi societate et
foedere adiungunt. Quibus rebus cognitis Caesar, cum undique bellum
parari videret, Nervios, Aduatucos ac Menapios adiunctis Cisrhenanis
omnibus Germanis esse in armis, Senones ad imperatum non venire et cum
Carnutibus finitimisque civitatibus consilia communicare, a Treveris
Germanos crebris legationibus sollicitari, maturius sibi de bello
cogitandum putavit.


3

Itaque nondum hieme confecta proximis quattuor coactis legionibus de
improviso in fines Nerviorum contendit et, priusquam illi aut convenire
aut profugere possent, magno pecoris atque hominum numero capto atque ea
praeda militibus concessa vastatisque agris in deditionem venire atque
obsides sibi dare coegit. Eo celeriter confecto negotio rursus in
hiberna legiones reduxit. Concilio Galliae primo vere, ut instituerat,
indicto, cum reliqui praeter Senones, Carnutes Treverosque venissent,
initium belli ac defectionis hoc esse arbitratus, ut omnia postponere
videretur, concilium Lutetiam Parisiorum transfert. Confines erant hi
Senonibus civitatemque patrum memoria coniunxerant, sed ab hoc consilio
afuisse esistimabantur. Hac re pro suggestu pronuntiata eodem die cum
legionibus in Senones proficiscitur magnisque itineribus eo pervenit.


4

Cognito eius adventu Acco, qui princeps eius consili fuerat, iubet in
oppida multitudinem convenire. Conantibus, priusquam id effici posset,
adesse Romanos nuntiatur. Necessario sententia desistunt legatosque
deprecandi causa ad Caesarem mittunt: adeunt per Aeduos, quorum
antiquitus erat in fide civitas. Libenter Caesar petentibus Aeduis dat
veniam excusationemque accipit, quod aestivum tempus instantis belli,
non quaestionis esse arbitrabatur. Obsidibus imperatis centum hos Aeduis
custodiendos tradit. Eodem Carnutes legatos obsidesque mittunt usi
deprecatoribus Renis, quorum erant in clientela: eadem ferunt responsa.
Peragit concilium Caesar equitesque imperat civitatibus.


5

Hac parte Galliae pacata totus et mente et animo in bellum Treverorum et
Ambiorigis insistit. Cavari num cum equitatu Senonum secum proficisci
iubet, ne quis aut ex huius iracundia aut ex eo, quod meruerat, odio
civitatis motus exsistat. His rebus constitutis, quod pro explorato
habebat Ambiorigem proelio non esse concertaturum, reliqua eius consilia
animo circumspiciebat. Erant Menapii propinqui Eburonum finibus,
perpetuis paludibus silvisque muniti, qui uni ex Gallia de pace ad
Caesarem legatos numquam miserant. Cum his esse hospitium Ambiorigi
sciebat; item per Treveros venisse Germanis in amicitiam cognoverat.
Haec prius illi detrahenda auxilia existimabat quam ipsum bello
lacesseret, ne desperata salute aut se in Menapios abderet aut cum
Transrhenanis congredi cogeretur. Hoc inito consilio totius exercitus
impedimenta ad Labienum in Treveros mittit duasque legiones ad eum
proficisci iubet; ipse cum legionibus expeditis quinque in Menapios
proficiscitur. Illi nulla coacta manu loci praesidio freti in silvas
paludesque confugiunt suaque eodem conferunt.


6

Caesar partitis copiis cum Gaio Fabio legato et Marco Crasso quaestore
celeriterque effectis pontibus adit tripertito, aedificia vicosque
incendit, magno pecoris atque hominum numero potitur. Quibus rebus
coacti Menapii legatos ad eum pacis petendae causa mittunt. Ille
obsidibus acceptis hostium se habiturum numero confirmat, si aut
Ambiorigem aut eius legatos finibus suis recepissent. His confirmatis
rebus Commium Atrebatem cum equitatu custodis loco in Menapiis
relinquit; ipse in Treveros proficiscitur.


7

Dum haec a Caesare geruntur, Treveri magnis coactis peditatus
equitatusque copiis Labienum cum una legione, quae in eorum finibus
hiemaverat, adoriri parabant, iamque ab eo non longius bidui via
aberant, cum duas venisse legiones missu Caesaris cognoscunt. Positis
castris a milibus passuum XV auxilia Germanorum esspectare constituunt.
Labienus hostium cognito consilio sperans temeritate eorum fore aliquam
dimicandi facultatem praesidio quinque cohortium impedimentis relicto
cum viginti quinque cohortibus magnoque equitatu contra hostem
proficiscitur et mille passuum intermisso spatio castra communit. Erat
inter Labienum atque hostem difficili transitu flumen ripisque
praeruptis. Hoc neque ipse transire habebat in animo neque hostes
transituros existi mabat. Augebatur auxiliorum cotidie spes. Loquitur in
concilio palam, quoniam Germani appropinquare dicantur, sese suas
exercitusque fortunas in dubium non devocaturum et postero die prima
luce castra moturum. Celeriter haec ad hostes deferuntur, ut ex magno
Gallorum equitum numero nonnullos Gallicis rebus favere natura cogebat.
Labienus noctu tribunis militum primisque ordinibus convocatis, quid sui
sit consili proponit et, quo facilius hostibus timoris det suspicionem,
maiore strepitu et tumultu, quam populi Romani fert consuetudo castra
moveri iubet. His rebus fugae similem profectionem effecit. Haec quoque
per exploratores ante lucem in tanta propinquitate castrorum ad hostes
deferuntur.


8

Vix agmen novissimum extra munitiones processerat, cum Galli cohortati
inter se, ne speratam praedam ex manibus dimitterent--longum esse per
territis Romanis Germanorum auxilium exspectare, neque suam pati
dignitatem ut tantis copiis tam exiguam manum praesertim fugientem atque
impeditam adoriri non audeant--flumen transire et iniquo loco committere
proelium non dubitant. Quae fore suspicatus Labienus, ut omnes citra
flumen eliceret, eadem usus simulatione itineris placide progrediebatur.
Tum praemissis paulum impedimentis atque in tumulo quodam collocatis
"Habetis," inquit, "milites, quam petistis facultatem: hostem impedito
atque iniquo loco tenetis: praestate eandem nobis ducibus virtutem, quam
saepe numero imperatori praestitistis, atque illum adesse et haec coram
cernere existimate." Simul signa ad hostem converti aciemque dirigi
iubet, et paucis turmis praesidio ad impedimenta dimissis reliquos
equites ad latera disponit. Celeriter nostri clamore sublato pila in
hostes immittunt. Illi, ubi praeter spem quos fugere credebant infestis
signis ad se ire viderunt, impetum modo ferre non potuerunt ac primo
concursu in fugam coniecti proximas silvas petierunt. Quos Labienus
equitatu consectatus, magno numero interfecto, compluribus captis,
paucis post diebus civitatem recepit. Nam Germani qui auxilio veniebant
percepta Treverorum fuga sese domum receperunt. Cum his propinqui
Indutiomari, qui defectionis auctores fuerant, comitati eos ex civitate
excesserunt. Cingetorigi, quem ab initio permansisse in officio
demonstravimus, principatus atque imperium est traditum.


9

Caesar, postquam ex Menapiis in Treveros venit, duabus de causis Rhenum
transire constituit; quarum una erat, quod auxilia contra se Treveris
miseraut, altera, ne ad eos Ambiorix receptum haberet. His constitutis
rebus paulum supra eum locum quo ante exercitum traduxerat facere pontem
instituit. Nota atque instituta ratione magno militum studio paucis
diebus opus efficitur. Firmo in Treveris ad pontem praesidio relicto, ne
quis ab his subito motus oreretur, reliquas copias equitatumque
traducit. Vbii, qui ante obsides dederant atque in deditionem venerant,
purgandi sui causa ad eum legatos mittunt, qui doceant neque auxilia ex
sua civitate in Treveros missa neque ab se fidem laesam: petunt atque
orant ut sibi parcat, ne communi odio Germanorum innocentes pro
nocentibus poenas pendant; si amplius obsidum vellet, dare pollicentur.
Cognita Caesar causa reperit ab Suebis auxilia missa esse; Vbiorum
satisfactionem accipit, aditus viasque in Suebos perquirit.


10

Interim paucis post diebus fit ab Vbiis certior Suebos omnes in unum
locum copias cogere atque eis nationibus quae sub eorum sint imperio
denuntiare, ut auxilia peditatus equitatusque mittant. His cognitis
rebus rem frumentariam providet, castris idoneum locum deligit; Vbiis
imperat ut pecora deducant suaque omnia ex agris in oppida conferant,
sperans barbaros atque imperitos homines inopia cibariorum adductos ad
iniquam pugnandi condicionem posse deduci; mandat, ut crebros
exploratores in Suebos mittant quaeque apud eos gerantur cognoscant.
Illi imperata faciunt et paucis diebus intermissis referunt: Suebos
omnes, posteaquam certiores nuntii de exercitu Romanorum venerint, cum
omnibus suis sociorumque copiis, quas coegissent, penitus ad extremos
fines se recepisse: silvam esse ibi infinita magnitudine, quae
appellatur Bacenis; hanc longe introrsus pertinere et pro nativo muro
obiectam Cheruscos ab Suebis Suebosque ab Cheruscis iniuriis
incursionibusque prohibere: ad eius initium silvae Suebos adventum
Romanorum exspectare constituisse.


11

Quoniam ad hunc locum perventum est, non alienum esse videtur de Galliae
Germaniaeque moribus et quo differant hae nationes inter sese proponere.
In Gallia non solum in omnibus civitatibus atque in omnibus pagis
partibusque, sed paene etiam in singulis domibus factiones sunt,
earumque factionum principes sunt qui summam auctoritatem eorum iudicio
habere existimantur, quorum ad arbitrium iudiciumque summa omnium rerum
consiliorumque redeat. Itaque eius rei causa antiquitus institutum
videtur, ne quis ex plebe contra potentio rem auxili egeret: suos enim
quisque opprimi et circumveniri non patitur, neque, aliter si faciat,
ullam inter suos habet auctoritatem. Haec eadem ratio est in summa
totius Galliae: namque omnes civitates in partes divisae sunt duas.


12

Cum Caesar in Galliam venit, alterius factionis principes erant Aedui,
alterius Sequani. Hi cum per se minus valerent, quod summa auctoritas
antiquitus erat in Aeduis magnaeque eorum erant clientelae, Germanos
atque Ariovistum sibi adiunxerant eosque ad se magnis iacturis
pollicitationibusque perduxerant. Proeliis vero compluribus factis
secundis atque omni nobilitate Aeduorum interfecta tantum potentia
antecesserant, ut magnam partem clientium ab Aeduis ad se traducerent
obsidesque ab eis principum filios acciperent et publice iurare cogerent
nihil se contra Sequanos consili inituros et partem finitimi agri per
vim occupatam possiderent Galliaeque totius principatum obtinerent. Qua
necessitate adductus Diviciacus auxili petendi causa Romam ad senatum
profectus infecta re redierat. Adventu Caesaris facta commutatione
rerum, obsidibus Aeduis redditis, veteribus clientelis restitutis, novis
per Caesarem comparatis, quod hi, qui se ad eorum amicitiam
adgregaverant, meliore condicione atque aequiore imperio se uti
videbant, reliquis rebus eorum gratia dignitateque amplificata Sequani
principatum dimiserant. In eorum locum Remi successerant: quos quod
adaequare apud Caesarem gratia intellegebatur, ei, qui propter veteres
inimicitias nullo modo cum Aeduis coniungi poterant, se Remis in
clientelam dicabant. Hos illi diligenter tuebantur: ita et novam et
repente collectam auctoritatem tene bant. Eo tum statu res erat, ut
longe principes haberentur Aedui, secundum locum dignitatis Remi
obtinerent.


13

In omni Gallia eorum hominum, qui aliquo sunt numero atque honore,
genera sunt duo. Nam plebes paene servorum habetur loco, quae nihil
audet per se, nullo adhibetur consilio. Plerique, cum aut aere alieno
aut magnitudine tributorum aut iniuria potentiorum premuntur, sese in
servitutem dicant nobilibus: in hos eadem omnia sunt iura, quae dominis
in servos. Sed de his duobus generibus alterum est druidum, alterum
equitum. Illi rebus divinis intersunt, sacrificia publica ac privata
procurant, religiones interpretantur: ad hos magnus adulescentium
numerus disciplinae causa concurrit, magnoque hi sunt apud eos honore.
Nam fere de omnibus controversiis publicis privatisque constituunt, et,
si quod est admissum facinus, si caedes facta, si de hereditate, de
finibus controversia est, idem decernunt, praemia poenasque constituunt;
si qui aut privatus aut populus eorum decreto non stetit, sacrificiis
interdicunt. Haec poena apud eos est gravissima. Quibus ita est
interdictum, hi numero impiorum ac sceleratorum habentur, his omnes
decedunt, aditum sermonemque defugiunt, ne quid ex contagione incommodi
accipiant, neque his petentibus ius redditur neque honos ullus
communicatur. His autem omnibus druidibus praeest unus, qui summam inter
eos habet auctoritatem. Hoc mortuo aut si qui ex reliquis excellit
dignitate succedit, aut, si sunt plures pares, suffragio druidum,
nonnumquam etiam armis de principatu contendunt. Hi certo anni tempore
in finibus Carnutum, quae regio totius Galliae media habetur, considunt
in loco consecrato. Huc omnes undique, qui controversias habent,
conveniunt eorumque decretis iudiciisque parent. Disciplina in Britannia
reperta atque inde in Galliam translata esse existimatur, et nunc, qui
diligentius eam rem cognoscere volunt, plerumque illo discendi causa
proficiscuntur.


14

Druides a bello abesse consuerunt neque tributa una cum reliquis
pendunt; militiae vacationem omniumque rerum habent immunitatem. Tantis
excitati praemiis et sua sponte multi in disciplinam conveniunt et a
parentibus propinquisque mittuntur. Magnum ibi numerum versuum ediscere
dicuntur. Itaque annos nonnulli vicenos in disciplina permanent. Neque
fas esse existimant ea litteris mandare, cum in reliquis fere rebus,
publicis privatisque rationibus Graecis litteris utantur. Id mihi duabus
de causis instituisse videntur, quod neque in vulgum disciplinam efferri
velint neque eos, qui discunt, litteris confisos minus memoriae studere:
quod fere plerisque accidit, ut praesidio litterarum diligentiam in
perdiscendo ac memoriam remittant. In primis hoc volunt persuadere, non
interire animas, sed ab aliis post mortem transire ad alios, atque hoc
maxime ad virtutem excitari putant metu mortis neglecto. Multa praeterea
de sideribus atque eorum motu, de mundi ac terrarum magnitudine, de
rerum natura, de deorum immortalium vi ac potestate disputant et
iuventuti tradunt.


15

Alterum genus est equitum. Hi, cum est usus atque aliquod bellum incidit
(quod fere ante Caesaris adventum quotannis accidere solebat, uti aut
ipsi iniurias inferrent aut illatas propulsarent), omnes in bello
versantur, atque eorum ut quisque est genere copiisque amplissimus, ita
plurimos circum se ambactos clientesque habet. Hanc unam gratiam
potentiamque noverunt.


16

Natio est omnis Gallorum admodum dedita religionibus, atque ob eam
causam, qui sunt adfecti gravioribus morbis quique in proeliis
periculisque versantur, aut pro victimis homines immolant aut se
immolaturos vovent administrisque ad ea sacrificia druidibus utuntur,
quod, pro vita hominis nisi hominis vita reddatur, non posse deorum
immortalium numen placari arbitrantur, publiceque eiusdem generis habent
instituta sacrificia. Alii immani magnitudine simulacra habent, quorum
contexta viminibus membra vivis hominibus complent; quibus succensis
circumventi flamma exanimantur homines. Supplicia eorum qui in furto aut
in latrocinio aut aliqua noxia sint comprehensi gratiora dis
immortalibus esse arbitrantur; sed, cum eius generis copia defecit,
etiam ad innocentium supplicia descendunt.


17

Deum maxime Mercurium colunt. Huius sunt plurima simulacra: hunc omnium
inventorem artium ferunt, hunc viarum atque itinerum ducem, hunc ad
quaestus pecuniae mercaturasque habere vim maximam arbitrantur. Post
hunc Apollinem et Martem et Iovem et Minervam. De his eandem fere, quam
reliquae gentes, habent opinionem: Apollinem morbos depellere, Minervam
operum atque artificiorum initia tradere, Iovem imperium caelestium
tenere, Martem bella regere. Huic, cum proelio dimicare constituerunt,
ea quae bello ceperint plerumque devovent: cum superaverunt, animalia
capta immolant reliquasque res in unum locum conferunt. Multis in
civitatibus harum rerum exstructos tumulos locis consecratis conspicari
licet; neque saepe accidit, ut neglecta quispiam religione aut capta
apud se occultare aut posita tollere auderet, gravissimumque ei rei
supplicium cum cruciatu constitutum est.


18

Galli se omnes ab Dite patre prognatos praedicant idque ab druidibus
proditum dicunt. Ob eam causam spatia omnis temporis non numero dierum
sed noctium finiunt; dies natales et mensum et annorum initia sic
observant ut noctem dies subsequatur. In reliquis vitae institutis hoc
fere ab reliquis differunt, quod suos liberos, nisi cum adoleverunt, ut
munus militiae sustinere possint, palam ad se adire non patiuntur
filiumque puerili aetate in publico in conspectu patris adsistere turpe
ducunt.


19

Viri, quantas pecunias ab uxoribus dotis nomine acceperunt, tantas ex
suis bonis aestimatione facta cum dotibus communicant. Huius omnis
pecuniae coniunctim ratio habetur fructusque servantur: uter eorum vita
superarit, ad eum pars utriusque cum fructibus superiorum temporum
pervenit. Viri in uxores, sicuti in liberos, vitae necisque habent
potestatem; et cum paterfamiliae illustriore loco natus decessit, eius
propinqui conveniunt et, de morte si res in suspicionem venit, de
uxoribus in servilem modum quaestionem habent et, si compertum est, igni
atque omnibus tormentis excruciatas interficiunt. Funera sunt pro cultu
Gallorum magnifica et sumptuosa; omniaque quae vivis cordi fuisse
arbitrantur in ignem inferunt, etiam animalia, ac paulo supra hanc
memoriam servi et clientes, quos ab eis dilectos esse constabat, iustis
funeribus confectis una cremabantur.


20

Quae civitates commodius suam rem publicam administrare existimantur,
habent legibus sanctum, si quis quid de re publica a finitimis rumore
aut fama acceperit, uti ad magistratum deferat neve cum quo alio
communicet, quod saepe homines temerarios atque imperitos falsis
rumoribus terreri et ad facinus impelli et de summis rebus consilium
capere cognitum est. Magistratus quae visa sunt occultant quaeque esse
ex usu iudicaverunt multitudini produnt. De re publica nisi per
concilium loqui non conceditur.


21

Germani multum ab hac consuetudine differunt. Nam neque druides habent,
qui rebus divinis praesint, neque sacrificiis student. Deorum numero eos
solos ducunt, quos cernunt et quorum aperte opibus iuvantur, Solem et
Vulcanum et Lunam, reliquos ne fama quidem acceperunt. Vita omnis in
venationibus atque in studiis rei militaris consistit: ab parvulis
labori ac duritiae student. Qui diutissime impuberes permanserunt,
maximam inter suos ferunt laudem: hoc ali staturam, ali vires nervosque
confirmari putant. Intra annum vero vicesimum feminae notitiam habuisse
in turpissimis habent rebus; cuius rei nulla est occultatio, quod et
promiscue in fluminibus perluuntur et pellibus aut parvis renonum
tegimentis utuntur magna corporis parte nuda.


22

Agriculturae non student, maiorque pars eorum victus in lacte, caseo,
carne consistit. Neque quisquam agri modum certum aut fines habet
proprios; sed magistratus ac principes in annos singulos gentibus
cognationibusque hominum, qui una coierunt, quantum et quo loco visum
est agri attribuunt atque anno post alio transire cogunt. Eius rei
multas adferunt causas: ne adsidua consuetudine capti studium belli
gerendi agricultura commutent; ne latos fines parare studeant,
potentioresque humiliores possessionibus expellant; ne accuratius ad
frigora atque aestus vitandos aedificent; ne qua oriatur pecuniae
cupiditas, qua ex re factiones dissensionesque nascuntur; ut animi
aequitate plebem contineant, cum suas quisque opes cum potentissimis
aequari videat.


23

Civitatibus maxima laus est quam latissime circum se vastatis finibus
solitudines habere. Hoc proprium virtutis existimant, expulsos agris
finitimos cedere, neque quemquam prope audere consistere; simul hoc se
fore tutiores arbitrantur repentinae incursionis timore sublato. Cum
bellum civitas aut illa tum defendit aut infert, magistratus, qui ei
bello praesint, ut vitae necisque habeant potestatem, deliguntur. In
pace nullus est communis magistratus, sed principes regionum atque
pagorum inter suos ius dicunt controversiasque minuunt. Latrocinia
nullam habent infamiam, quae extra fines cuiusque civitatis fiunt, atque
ea iuventutis exercendae ac desidiae minuendae causa fieri praedicant.
Atque ubi quis ex principibus in concilio dixit se ducem fore, qui sequi
velint, profiteantur, consurgunt ei qui et causam et hominem probant
suumque auxilium pollicentur atque ab multitudine collaudantur: qui ex
his secuti non sunt, in desertorum ac proditorum numero ducuntur,
omniumque his rerum postea fides derogatur. Hospitem violare fas non
putant; qui quacumque de causa ad eos venerunt, ab iniuria prohibent,
sanctos habent, hisque omnium domus patent victusque communicatur.


24

Ac fuit antea tempus, cum Germanos Galli virtute superarent, ultro bella
inferrent, propter hominum multitudinem agrique inopiam trans Rhenum
colonias mitterent. Itaque ea quae fertilissima Germaniae sunt loca
circum Hercyniam silvam, quam Eratostheni et quibusdam Graecis fama
notam esse video, quam illi Orcyniam appellant, Volcae Tectosages
occupaverunt atque ibi consederunt; quae gens ad hoc tempus his sedibus
sese continet summamque habet iustitiae et bellicae laudis opinionem.
Nunc quod in eadem inopia, egestate, patientia qua Germani permanent,
eodem victu et cultu corporis utuntur; Gallis autem provinciarum
propinquitas et transmarinarum rerum notitia multa ad copiam atque usus
largitur, paulatim adsuefacti superari multisque victi proeliis ne se
quidem ipsi cum illis virtute comparant.


25

Huius Hercyniae silvae, quae supra demonstrata est, latitudo novem
dierum iter expedito patet: non enim aliter finiri potest, neque
mensuras itinerum noverunt. Oritur ab Helvetiorum et Nemetum et
Rauracorum finibus rectaque fluminis Danubi regione pertinet ad fines
Dacorum et Anartium; hinc se flectit sinistrorsus diversis ab flumine
regionibus multarumque gentium fines propter magnitudinem adtingit;
neque quisquam est huius Germaniae, qui se aut adisse ad initium eius
silvae dicat, cum dierum iter LX processerit, aut, quo ex loco oriatur,
acceperit: multaque in ea genera ferarum nasci constat, quae reliquis in
locis visa non sint; ex quibus quae maxime differant ab ceteris et
memoriae prodenda videantur haec sunt.


26

Est bos cervi figura, cuius a media fronte inter aures unum cornu
exsistit excelsius magisque directum his, quae nobis nota sunt,
cornibus: ab eius summo sicut palmae ramique late divunduntur. Eadem est
feminae marisque natura, eadem forma magnitudoque cornuum.


27

Sunt item, quae appellantur alces. Harum est consimilis capris figura et
varietas pellium, sed magrutudine paulo antecedunt mutilaeque sunt
cornibus et crura sine nodis articulisque habent neque quietis causa
procumbunt neque, si quo adflictae casu conciderunt, erigere sese aut
sublevare possunt. His sunt arbores pro cubilibus: ad eas se applicant
atque ita paulum modo reclinatae quietem capiunt. Quarum ex vestigiis
cum est animadversum a venatoribus, quo se recipere consuerint, omnes eo
loco aut ab radicibus subruunt aut accidunt arbores, tantum ut summa
species earum stantium relinquatur. Huc cum se consuetudine
reclinaverunt, infirmas arbores pondere adfligunt atque una ipsae
concidunt.


28

Tertium est genus eorum, qui uri appellantur. Hi sunt magnitudine paulo
infra elephantos, specie et colore et figura tauri. Magna vis eorum est
et magna velocitas, neque homini neque ferae quam conspexerunt parcunt.
Hos studiose foveis captos interficiunt. Hoc se labore durant
adulescentes atque hoc genere venationis exercent, et qui plurimos ex
his interfecerunt, relatis in publicum cornibus, quae sint testimonio,
magnam ferunt laudem. Sed adsuescere ad homines et mansuefieri ne
parvuli quidem excepti possunt. Amplitudo cornuum et figura et species
multum a nostrorum boum cornibus differt. Haec studiose conquisita ab
labris argento circumcludunt atque in amplissimis epulis pro poculis
utuntur.


29

Caesar, postquam per Vbios exploratores comperit Suebos sese in silvas
recepisse, inopiam frumenti veritus, quod, ut supra demonstravimus,
minime omnes Germani agriculturae student, constituit non progredi
longius; sed, ne omnino metum reditus sui barbaris tolleret atque ut
eorum auxilia tardaret, reducto exercitu partem ultimam pontis, quae
ripas Vbiorum contingebat, in longitudinem pedum ducentorum rescindit
atque in extremo ponte turrim tabulatorum quattuor constituit
praesidiumque cohortium duodecim pontis tuendi causa ponit magnisque eum
locum munitionibus firmat. Ei loco praesidioque Gaium Volcatium Tullum
adulescentem praefecit. Ipse, cum maturescere frumenta inciperent, ad
bellum Ambiorigis profectus per Arduennam silvam, quae est totius
Galliae maxima atque ab ripis Rheni finibusque Treverorum ad Nervios
pertinet milibusque amplius quingentis in longitudinem patet, Lucium
Minucium Basilum cum omni equitatu praemittit, si quid celeritate
itineris atque opportunitate temporis proficere possit; monet, ut ignes
in castris fieri prohibeat, ne qua eius adventus procul significatio
fiat: sese confestim subsequi dicit.


30

Basilus, ut imperatum est, facit. Celeriter contraque omnium opinionem
confecto itinere multos in agris inopinantes deprehendit: eorum indicio
ad ipsum Ambiorigem contendit, quo in loco cum paucis equitibus esse
dicebatur. Multum cum in omnibus rebus tum in re militari potest
fortuna. Nam magno accidit casu ut in ipsum incautum etiam atque
imparatum incideret, priusque eius adventus ab omnibus videretur, quam
fama ac nuntius adferretur: sic magnae fuit fortunae omni militari
instrumento, quod circum se habebat, erepto, raedis equisque
comprehensis ipsum effugere mortem. Sed hoc quoque factum est, quod
aedificio circumdato silva, ut sunt fere domicilia Gallorum, qui vitandi
aestus causa plerumque silvarum atque fluminum petunt propinquitates,
comites familiaresque eius angusto in loco paulisper equitum nostrorum
vim sustinuerunt. His pugnantibus illum in equum quidam ex suis intulit:
fugientem silvae texerunt. Sic et ad subeundum periculum et ad vitandum
multum fortuna valuit.


31

Ambiorix copias suas iudicione non conduxerit, quod proelio dimicandum
non existimarit, an tempore exclusus et repentino equitum adventu
prohibitus, cum reliquum exercitum subsequi crederet, dubium est. Sed
certe dimissis per agros nuntiis sibi quemque consulere iussit. Quorum
pars in Arduennam silvam, pars in continentes paludes profugit; qui
proximi Oceano fuerunt, his insulis sese occultaverunt, quas aestus
efficere consuerunt: multi ex suis finibus egressi se suaque omnia
alienissimis crediderunt. Catuvolcus, rex dimidiae partis Eburonum, qui
una cum Ambiorige consilium inierat, aetate iam confectus, cum laborem
aut belli aut fugae ferre non posset, omnibus precibus detestatus
Ambiorigem, qui eius consilii auctor fuisset, taxo, cuius magna in
Gallia Germaniaque copia est, se exanimavit.


32

Segni Condrusique, ex gente et numero Germanorum, qui sunt inter
Eburones Treverosque, legatos ad Caesarem miserunt oratum, ne se in
hostium nurnero duceret neve omnium Germanorum, qui essent citra Rhenum,
unam esse causam iudicaret: nihil se de bello cogitavisse, nulla
Ambiorigi auxilia misisse. Caesar explorata re quaestione captivorum, si
qui ad eos Eburones ex fuga convenissent, ad se ut reducerentur,
imperavit; si ita fecissent, fines eorum se violaturum negavit. Tum
copiis in tres partes distributis impedimenta omnium legionum Aduatucam
contulit. Id castelli nomen est. Hoc fere est in mediis Eburonum
finibus, ubi Titurius atque Aurunculeius hiemandi causa consederant.
Hunc cum reliquis rebus locum probabat, tum quod superioris anni
munitiones integrae manebant, ut militum laborem sublevaret. Praesidio
impedi mentis legionem quartamdecimam reliquit, unam ex eis tribus, quas
proxime conscriptas ex Italia traduxerat. Ei legioni castrisque Quintum
Tullium Ciceronem praeficit ducentosque equites attribuit.


33

Partito exercitu Titum Labienum cum legionibus tribus ad Oceanum versus
in eas partes quae Menapios attingunt proficisci iubet; Gaium Trebonium
cum pari legionum numero ad eam regionem quae ad Aduatucos adiacet
depopulandam mittit; ipse cum reliquis tribus ad flumen Scaldem, quod
influit in Mosam, extremasque Arduennae partis ire constituit, quo cum
paucis equitibus profectum Ambiorigem audiebat. Discedens post diem
septimum sese reversurum confirmat; quam ad diem ei legioni quae in
praesidio relinquebatur deberi frumentum sciebat. Labienum Treboniumque
hortatur, si rei publicae commodo facere possint, ad eum diem
revertantur, ut rursus communicato consilio exploratisque hostium
rationibus aliud initium belli capere possint.


34

Erat, ut supra demonstravimus, manus certa nulla, non oppidum, non
praesidium, quod se armis defenderet, sed in omnes partes dispersa
multitudo. Vbi cuique aut valles abdita aut locus silvestris aut palus
impedita spem praesidi aut salutis aliquam offerebat, consederat. Haec
loca vicinitatibus erant nota, magnamque res diligentiam requirebat non
in summa exercitus tuenda (nullum enim poterat universis perterritis ac
dispersis periculum accidere), sed in singulis militibus conservandis;
quae tamen ex parte res ad salutem exercitus pertinebat. Nam et praedae
cupiditas multos longius evocabat, et silvae incertis occultisque
itineribus confertos adire prohibebant. Si negotium confici stirpemque
hominum sceleratorum interfici vellet, dimittendae plures manus
diducendique erant milites; si continere ad signa manipulos vellet, ut
instituta ratio et consuetudo exercitus Romani postulabat, locus ipse
erat praesidio barbaris, neque ex occulto insidiandi et dispersos
circumveniendi singulis deerat audacia. Vt in eiusmodi difficultatibus,
quantum diligentia provideri poterat providebatur, ut potius in nocendo
aliquid praetermitteretur, etsi omnium animi ad ulciscendum ardebant,
quam cum aliquo militum detrimento noceretur. Dimittit ad finitimas
civitates nuntios Caesar: omnes ad se vocat spe praedae ad diripiendos
Eburones, ut potius in silvis Gallorum vita quam legionarius miles
periclitetur, simul ut magna multitudine circumfusa pro tali facinore
stirps ac nomen civitatis tollatur. Magnus undique numerus celeriter
convenit.


35

Haec in omnibus Eburonum partibus gerebantur, diesque appetebat
septimus, quem ad diem Caesar ad impedimenta legionemque reverti
constituerat. Hic quantum in bello fortuna possit et quantos adferat
casus cognosci potuit. Dissipatis ac perterritis hostibus, ut
demonstravimus, manus erat nulla quae parvam modo causam timoris
adferret. Trans Rhenum ad Germanos pervenit fama, diripi Eburones atque
ultro omnes ad praedam evocari. Cogunt equitum duo milia Sugambri, qui
sunt proximi Rheno, a quibus receptos ex fuga Tencteros atque Vsipetes
supra docuimus. Transeunt Rhenum navibus ratibusque triginta milibus
passuum infra eum locum, ubi pons erat perfectus praesidiumque ab
Caesare relictum: primos Eburonum fines adeunt; multos ex fuga dispersos
excipiunt, magno pecoris numero, cuius sunt cupidissimi barbari,
potiuntur. Invitati praeda longius procedunt. Non hos palus in bello
latrociniisque natos, non silvae morantur. Quibus in locis sit Caesar ex
captivis quaerunt; profectum longius reperiunt omnemque exercitum
discessisse cognoscunt. Atque unus ex captivis "Quid vos," inquit, "hanc
miseram ac tenuem sectamini praedam, quibus licet iam esse
fortunatissimos? Tribus horis Aduatucam venire potestis: huc omnes suas
fortunas exercitus Romanorum contulit: praesidi tantum est, ut ne murus
quidem cingi possit, neque quisquam egredi extra munitiones audeat."
Oblata spe Germani quam nacti erant praedam in occulto relinquunt; ipsi
Aduatucam contendunt usi eodem duce, cuius haec indicio cognoverant.


36

Cicero, qui omnes superiores dies praeceptis Caesaris cum summa
diligentia milites in castris continuisset ac ne calonem quidem quemquam
extra munitionem egredi passus esset, septimo die diffidens de numero
dierum Caesarem fidem servaturum, quod longius progressum audiebat,
neque ulla de reditu eius fama adferebatur, simul eorum permotus
vocibus, qui illius patientiam paene obsessionem appellabant, siquidem
ex castris egredi non liceret, nullum eiusmodi casum exspectans, quo
novem oppositis legionibus maximoque equitatu dispersis ac paene deletis
hostibus in milibus passuum tribus offendi posset, quinque cohortes
frumentatum in proximas segetes mittit, quas inter et castra unus omnino
collis intererat. Complures erant ex legionibus aegri relicti; ex quibus
qui hoc spatio dierum convaluerant, circiter CCC, sub vexillo una
mittuntur; magna praeterea multitudo calonum, magna vis iumentorum, quae
in castris subsederant, facta potestate sequitur.


37

Hoc ipso tempore et casu Germani equites interveniunt protinusque eodem
illo, quo venerant, cursu ab decumana porta in castra irrumpere
conantur, nec prius sunt visi obiectis ab ea parte silvis, quam castris
appropinquarent, usque eo ut qui sub vallo tenderent mercatores
recipiendi sui facultatem non haberent. Inopinantes nostri re nova
perturbantur, ac vix primum impetum cohors in statione sustinet.
Circumfunduntur ex reliquis hostes partibus, si quem aditum reperire
possent. Aegre portas nostri tuentur, reliquos aditus locus ipse per se
munitioque defendit. Totis trepidatur castris, atque alius ex alio
causam tumultus quaerit; neque quo signa ferantur neque quam in partem
quisque conveniat provident. Alius iam castra capta pronuntiat, alius
deleto exercitu atque imperatore victores barbaros venisse contendit;
plerique novas sibi ex loco religiones fingunt Cottaeque et Tituri
calamitatem, qui in eodem occiderint castello, ante oculos ponunt. Tali
timore omnibus perterritis confirmatur opinio barbaris, ut ex captivo
audierant, nullum esse intus praesidium. Perrumpere nituntur seque ipsi
adhortantur, ne tantam fortunam ex manibus dimittant.


38

Erat aeger cum praesidio relictus Publius Sextius Baculus, qui primum
pilum ad Caesarem duxerat, cuius mentionem superioribus proeliis
fecimus, ac diem iam quintum cibo caruerat. Hic diffisus suae atque
omnium saluti inermis ex tabernaculo prodit: videt imminere hostes atque
in summo esse rem discrimine: capit arma a proximis atque in porta
consistit. Consequuntur hunc centuriones eius cohortis quae in statione
erat: paulisper una proelium sustinent. Relinquit animus Sextium
gravibus acceptis vulneribus: aegre per manus tractus servatur. Hoc
spatio interposito reliqui sese confirmant tantum, ut in munitionibus
consistere audeant speciemque defensorum praebeant.


39

Interim confecta frumentatione milites nostri clamorem exaudiunt:
praecurrunt equites; quanto res sit in periculo cognoscunt. Hic vero
nulla munitio est quae perterritos recipiat: modo conscripti atque usus
militaris imperiti ad tribunum militum centurionesque ora convertunt;
quid ab his praecipiatur exspectant. Nemo est tam fortis quin rei
novitate perturbetur. Barbari signa procul conspicati oppugnatione
desistunt: redisse primo legiones credunt, quas longius discessisse ex
captivis cognoverant; postea despecta paucitate ex omnibus partibus
impetum faciunt.


40

Calones in proximum tumulum procurrunt. Hinc celeriter deiecti se in
signa manipulosque coniciunt: eo magis timidos perterrent milites. Alii
cuneo facto ut celeriter perrumpant censent, quoniam tam propinqua sint
castra, et si pars aliqua circumventa ceciderit, at reliquos servari
posse confidunt; alii, ut in iugo consistant atque eundem omnes ferant
casum. Hoc veteres non probant milites, quos sub vexillo una profectos
docuimus. Itaque inter se cohortati duce Gaio Trebonio, equite Romano,
qui eis erat praepositus, per medios hostes perrumpunt incolumesque ad
unum omnes in castra perveniunt. Hos subsecuti calones equitesque eodem
impetu militum virtute servantur. At ei qui in iugo constiterant, nullo
etiam nunc usu rei militaris percepto neque in eo quod probaverant
consilio permanere, ut se loco superiore defenderent, neque eam quam
prodesse aliis vim celeritatemque viderant imitari potuerunt, sed se in
castra recipere conati iniquum in locum demiserunt. Centuriones, quorum
nonnulli ex inferioribus ordinibus reliquarum legionum virtutis causa in
superiores erant ordines huius legionis traducti, ne ante partam rei
militaris laudem amitterent, fortissime pugnantes conciderunt. Militum
pars horum virtute summotis hostibus praeter spem incolumis in castra
pervenit, pars a barbaris circumventa periit.


41

Germani desperata expugnatione castrorum, quod nostros iam constitisse
in munitionibus videbant, cum ea praeda quam in silvis deposuerant trans
Rhenum sese receperunt. Ac tantus fuit etiam post discessum hostium
terror ut ea nocte, cum Gaius Volusenus missus cum equitatu ad castra
venisset, fidem non faceret adesse cum incolumi Caesarem exercitu. Sic
omnino animos timor praeoccupaverat ut paene alienata mente deletis
omnibus copiis equitatum se ex fuga recepisse dicerent neque in columi
exercitu Germanos castra oppugnaturos fuisse contenderent. Quem timorem
Caesaris adventus sustulit.


42

Reversus ille eventus belli non ignorans unum, quod cohortes ex statione
et praesidio essent emissae, questus ne minimo quidem casu locum
relinqui debuisse, multum fortunam in repentino hostium adventu potuisse
iudicavit, multo etiam amplius, quod paene ab ipso vallo portisque
castrorum barbaros avertisset. Quarum omnium rerum maxime admirandum
videbatur, quod Germani, qui eo consilio Rhenum transierant, ut
Ambiorigis fines depopularentur, ad castra Romanorum delati optatissimum
Ambiorigi beneficium obtulerunt.


43

Caesar rursus ad vexandos hostes profectus magno coacto numero ex
finitimis civitatibus in omnes partes dimittit. Omnes vici atque omnia
aedificia quae quisque conspexerat incendebantur; praeda ex omnibus
locis agebatur; frumenta non solum tanta multitudine iumentorum atque
hominum consumebantur, sed etiam anni tempore atque imbribus
procubuerant ut, si qui etiam in praesentia se occultassent, tamen his
deducto exercitu rerum omnium inopia pereundum videretur. Ac saepe in
eum locum ventum est tanto in omnes partes diviso equitatu, ut modo
visum ab se Ambiorigem in fuga circumspicerent captivi nec plane etiam
abisse ex conspectu contenderent, ut spe consequendi illata atque
infinito labore suscepto, qui se summam ab Caesare gratiam inituros
putarent, paene naturam studio vincerent, semperque paulum ad summam
felicitatem defuisse videretur, atque ille latebris aut saltibus se
eriperet et noctu occultatus alias regiones partesque peteret non maiore
equitum praesidio quam quattuor, quibus solis vitam suam committere
audebat.


44

Tali modo vastatis regionibus exercitum Caesar duarum cohortium damno
Durocortorum Remorum reducit concilioque in eum locum Galliae indicto de
coniuratione Senonum et Carnutum quaestionem habere instituit et de
Accone, qui princeps eius consili fuerat, graviore sententia pronuntiata
more maiorum supplicium sumpsit. Nonnulli iudicium veriti profugerunt.
Quibus cum aqua atque igni interdixisset, duas legiones ad fines
Treverorum, duas in Lingonibus, sex reliquas in Senonum finibus Agedinci
in hibernis collocavit frumentoque exercitui proviso, ut iustituerat, in
Italiam ad conventus agendos profectus est.


Liber VII

Gaius Iulius Caesar

post 52

1

Quieta Gallia Caesar, ut constituerat, in Italiam ad conventus agendos
proficiscitur. Ibi cognoscit de Clodii caede [de] senatusque consulto
certior factus, ut omnes iuniores Italiae coniurarent, delectum tota
provincia habere instituit. Eae res in Galliam Transalpinam celeriter
perferuntur. Addunt ipsi et ad fingunt rumoribus Galli, quod res poscere
videbatur, retineri urbano motu Caesarem neque in tantis dissensionibus
ad exercitum venire posse. Hac impulsi occasione, qui iam ante se populi
Romani imperio subiectos dolerent liberius atque audacius de bello
consilia inire incipiunt. Indictis inter se principes Galliae conciliis
silvestribus ac remotis locis queruntur de Acconis morte; posse hunc
casum ad ipsos recidere demonstrant: miserantur communem Galliae
fortunam: omnibus pollicitationibus ac praemius deposcunt qui belli
initium faciant et sui capitis periculo Galliam in libertatem vindicent.
In primis rationem esse habendam dicunt, priusquam eorum clandestina
consilia efferantur, ut Caesar ab exercitu intercludatur. Id esse
facile, quod neque legiones audeant absente imperatore ex hibernis
egredi, neque imperator sine praesidio ad legiones pervenire possit.
Postremo in acie praestare interfici quam non veterem belli gloriam
libertatemque quam a maioribus acce perint recuperare.


2

His rebus agitatis profitentur Carnutes se nullum periculum communis
salutis causa recusare principesque ex omnibus bellum facturos
pollicentur et, quoniam in praesentia obsidibus cavere inter se non
possint ne res efferatur, ut iureiurando ac fide sanciatur, petunt,
collatis militaribus signis, quo more eorum gravissima caerimonia
continetur, ne facto initio belli ab reliquis deserantur. Tum
collaudatis Carnutibus, dato iureiurando ab omnibus qui aderant, tempore
eius rei constituto ab concilio disceditur.


3

Vbi ea dies venit, Carnutes Cotuato et Conconnetodumno ducibus,
desperatis hominibus, Cenabum signo dato concurrunt civesque Romanos,
qui negotiandi causa ibi constiterant, in his Gaium Fufium Citam,
honestum equitem Romanum, qui rei frumentariae iussu Caesaris praeerat,
interficiunt bonaque eorum diripiunt. Celeriter ad omnes Galliae
civitates fama perfertur. Nam ubicumque maior atque illustrior incidit
res, clamore per agros regionesque significant; hunc alii deinceps
excipiunt et proximis tradunt, ut tum accidit. Nam quae Cenabi oriente
sole gesta essent, ante primam confectam vigiliam in finibus Arvernorum
audita sunt, quod spatium est milium passuum circiter centum LX.


4

Simili ratione ibi Vercingetorix, Celtilli filius, Arveruus, summae
potentiae adulescens, cuius pater principatum Galliae totius obtinuerat
et ob eam causam, quod regnum appetebat, ab civitate erat interfectus,
convocatis suis clientibus facile incendit. Cognito eius consilio ad
arma concurritur. Prohibetur ab Gobannitione, patruo suo, reliquisque
principibus, qui hanc temptandam fortunam non existimabant; expellitur
ex oppido Gergovia; non destitit tamen atque in agris habet dilectum
egentium ac perditorum. Hac coacta manu, quoscumque adit ex civitate ad
suam sententiam perducit; hortatur ut communis libertatis causa arma
capiant, magnisque coactis copiis adversarios suos a quibus paulo ante
erat eiectus expellit ex civitate. Rex ab suis appellatur. Dimittit
quoque versus legationes; obtestatur ut in fide maneant. Celeriter sibi
Senones, Parisios, Pictones, Cadurcos, Turonos, Aulercos, Lemovices,
Andos reliquosque omnes qui Oceanum attingunt adiungit: omnium consensu
ad eum defertur imperium. Qua oblata potestate omnibus his civitatibus
obsides imperat, certum numerum militum ad se celeriter adduci iubet,
armorum quantum quaeque civitas domi quodque ante tempus efficiat
constituit; in primis equitatui studet. Summae diligentiae summam imperi
severitatem addit; magnitudine supplici dubitantes cogit. Nam maiore
commisso delicto igni atque omnibus tormentis necat, leviore de causa
auribus desectis aut singulis effossis oculis domum remittit, ut sint
reliquis documento et magnitudine poenae perterreant alios.


5

His suppliciis celeriter coacto exercitu Lucterium Cadurcum, summae
hominem audaciae, cum parte copiarum in Rutenos mittit; ipse in
Bituriges proficiscitur. Eius adventu Bituriges ad Aeduos, quorum erant
in fide, legatos mittunt subsidium rogatum, quo facilius hostium copias
sustinere possint. Aedui de consilio legatorum, quos Caesar ad exercitum
reliquerat, copias equitatus peditatusque subsidio Biturigibus mittunt.
Qui cum ad flumen Ligerim venissent, quod Bituriges ab Aeduis dividit,
paucos dies ibi morati neque flumen transire ausi domum revertuntur
legatisque nostris renuntiant se Biturigum perfidiam veritos revertisse,
quibus id consili fuisse cognoverint, ut, si flumen transissent, una ex
parte ipsi, altera Arverni se circumsisterent. Id eane de causa, quam
legatis pronuntiarunt, an perfidia adducti fecerint, quod nihil nobis
constat, non videtur pro certo esse proponendum. Bituriges eorum
discessu statim cum Arvernis iunguntur.


6

His rebus in Italiam Caesari nuntiatis, cum iam ille urbanas res virtute
Cn. Pompei commodiorem in statum pervenisse intellegeret, in
Transalpinam Galliam profectus est. Eo cum venisset, magna difficultate
adficiebatur, qua ratione ad exercitum pervenire posset. Nam si legiones
in provinciam arcesseret, se absente in itinere proelio dimicaturas
intellegebat; si ipse ad exercitum contenderet, ne eis quidem eo tempore
qui quieti viderentur suam salutem recte committi videbat.


7

Interim Lucterius Cadurcus in Rutenos missus eam civitatem Arvernis
conciliat. Progressus in Nitiobriges et Gabalos ab utrisque obsides
accipit et magna coacta manu in provinciam Narbonem versus eruptionem
facere contendit. Qua re nuntiata Caesar omnibus consiliis antevertendum
existimavit, ut Narbonem proficisceretur. Eo cum venisset, timentes
confirmat, praesidia in Rutenis provincialibus, Volcis Arecomicis,
Tolosatibus circumque Narbonem, quae loca hostibus erant finitima,
constituit; partem copiarum ex provincia supplementumque, quod ex Italia
adduxerat, in Helvios, qui fines Arvernorum contingunt, convenire iubet.


8

His rebus comparatis, represso iam Lucterio et remoto, quod intrare
intra praesidia periculosum putabat, in Helvios proficiscitur. Etsi mons
Cevenna, qui Arvernos ab Helviis discludit, durissimo tempore anni
altissima nive iter impediebat, tamen discussa nive sex in altitudinem
pedum atque ita viis patefactis summo militum sudore ad fines Arvernorum
pervenit. Quibus oppressis inopinantibus, quod se Cevenna ut muro
munitos existimabant, ac ne singulari quidem umquam homini eo tempore
anni semitae patuerant, equitibus imperat, ut quam latissime possint
vagentur et quam maximum hostibus terrorem inferant. Celeriter haec fama
ac nuntiis ad Vercingetorigem perferuntur; quem perterriti omnes Arverni
circumsistunt atque obsecrant, ut suis fortunis consulat, neve ab
hostibus diripiautur, praesertim cum videat omne ad se bellum
translatum. Quorum ille precibus per motus castra ex Biturigibus movet
in Arveruos versus.


9

At Caesar biduum in his locis moratus, quod haec de Vercingetorige usu
ventura opinione praeceperat, per causam supplementi equitatusque
cogendi ab exercitu discedit; Brutum adulescentem his copiis praeficit;
hunc monet, ut in omnes partes equites quam latissime pervagentur:
daturum se operam, ne longius triduo ab castris absit. His constitutis
rebus suis inopinantibus quam maximis potest itineribus Viennam
pervenit. Ibi nactus recentem equitatum, quem multis ante diebus eo
praemiserat, neque diurno neque nocturno itinere intermisso per fines
Aeduorum in Lingones contendit, ubi duae legiones hiemabant, ut, si quid
etiam de sua salute ab Aeduis iniretur consili, celeritate praecurreret.
Eo cum pervenisset, ad reliquas legiones mittit priusque omnes in unum
locum cogit quam de eius adventu Arvernis nuntiari posset. Hac re
cognita Vercingetorix rursus in Bituriges exercitum reducit atque inde
profectus Gorgobinam, Boiorum oppidum, quos ibi Helvetico proelio victos
Caesar collocaverat Aeduisque attribuerat, oppugnare instituit.


10

Magnam haec res Caesari difficultatem ad consilium capiendum adferebat,
si reliquam partem hiemis uno loco legiones contineret, ne stipendiariis
Aeduorum expugnatis cuncta Gallia deficeret, quod nullum amicis in eo
praesidium videretur positum esse; si maturius ex hibernis educeret, ne
ab re frumentaria duris subvectionibus laboraret. Praestare visum est
tamen omnis difficultates perpeti, quam tanta contumelia accepta omnium
suorum voluntates alienare. Itaque cohortatus Aeduos de supportando
commeatu praemittit ad Boios qui de suo adventu doceant hortenturque ut
in fide maneant atque hostium impetum magno animo sustineant. Duabus
Agedinci legionibus atque impedimentis totius exer citus relictis ad
Boios proficiscitur.


11

Altero die cum ad oppidum Senonum Vellaunodunum venisset, ne quem post
se hostem relinqueret, quo expeditiore re frumentaria uteretur,
oppugnare instituit idque biduo circumvallavit; tertio die missis ex
oppido legatis de deditione arma conferri, iumenta produci, sescentos
obsides dari iubet. Ea qui conficeret, a. Trebonium legatum relinquit.
Ipse, ut quam primum iter faceret, Cenabum Carnutum proficiscitur; qui
tum primum allato nuntio de oppugnatione Vellaunoduni, cum longius eam
rem ductum iri existimarent, praesidium Cenabi tuendi causa, quod eo
mitterent, comparabant. Huc biduo pervenit. Castris ante oppidum positis
diei tempore exclusus in posterum oppugnationem differt quaeque ad eam
rem usui sint militibus imperat et, quod oppidum Cenabum pons fluminis
Ligeris contingebat, veritus ne noctu ex oppido profugerent, duas
legiones in armis excubare iubet. Cenabenses paulo ante mediam noctem
silentio ex oppido egressi flumen transire coeperunt. Qua re per
exploratores nuntiata Caesar legiones quas expeditas esse iusserat
portis incensis intromittit atque oppido potitur, perpaucis ex hostium
numero desideratis quin cuncti caperentur, quod pontis atque itinerum
angustiae multitudinis fugam intercluserant. Oppidum diripit atque
incendit, praedam militibus donat, exercitum Ligerem traducit atque in
Biturigum fines pervenit.


12

Vercingetorix, ubi de Caesaris adventu cognovit, oppuguatione destitit
atque obviam Caesari proficiscitur. Ille oppidum Biturigum positum in
via Noviodunum oppugnare instituerat. Quo ex oppido cum legati ad eum
venissent oratum ut sibi ignosceret suaeque vitae consuleret, ut
celeritate reliquas res conficeret, qua pleraque erat consecutus, arma
conferri, equos produci, obsides dari iubet. Parte iam obsidum tradita,
cum reliqua administrarentur, centurionibus et paucis militibus
intromissis, qui arma iumentaque conquirerent, equitatus hostium procul
visus est, qui agmen Vercingetorigis antecesserat. Quem simul atque
oppidani conspexerunt atque in spem auxili venerunt, clamore sublato
arma capere, portas claudere, murum complere coeperunt. Centuriones in
oppido, cum ex significatione Gallorum novi aliquid ab eis iniri consili
intellexissent, gladiis destrictis portas occupaverunt suosque omnes
incolumes receperunt.


13

Caesar ex castris equitatum educi iubet, proelium equestre committit:
laborantibus iam suis Germanos equites circiter CCCC summittit, quos ab
initio habere secum instituerat. Eorum impetum Galli sustinere non
potuerunt atque in fugam coniecti multis amissis se ad agmen receperunt.
Quibus profligatis rursus oppidani perterriti comprehensos eos, quorum
opera plebem concitatam existimabant, ad Caesarem perduxerunt seseque ei
dediderunt. Quibus rebus confectis, Caesar ad oppidum Avaricum, quod
erat maximum munitissimumque in finibus Biturigum atque agri
fertilissima regione, profectus est, quod eo oppido recepto civitatem
Biturigum se in potestatem redacturum confidebat.


14

Vercingetorix tot continuis incommodis Vellaunoduni, Cenabi, Novioduni
acceptis suos ad concilium convocat. Docet longe alia ratione esse
bellum gerendum atque antea gestum sit. Omnibus modis huic rei
studendum, ut pabulatione et commeatu Romani prohibeantur. Id esse
facile, quod equitatu ipsi abundent et quod anni tempore subleventur.
Pabulum secari non posse; necessario dispersos hostes ex aedificiis
petere: hos omnes cotidie ab equitibus deligi posse. Praeterea salutis
causa rei familiaris commoda neglegenda: vicos atque aedificia incendi
oportere hoc spatio ab via quoque versus, quo pabulandi causa adire
posse videantur. Harum ipsis rerum copiam suppetere, quod, quorum in
finibus bellum geratur, eorum opibus subleventur: Romanos aut inopiam
non laturos aut magno periculo longius ab castris processuros; neque
interesse, ipsosne interficiant, impedimentisne exuant, quibus amissis
bellum geri non possit. Praeterea oppida incendi oportere, quae non
munitione et loci natura ab omni sint periculo tuta, neu suis sint ad
detractandam militiam receptacula neu Romanis proposita ad copiam
commeatus praedamque tollendam. Haec si gravia aut acerba videautur,
multo illa gravius aestimare, liberos, coniuges in servitutem abstrahi,
ipsos interfici; quae sit necesse accidere victis.


15

Omnium consensu hac sententia probata uno die amplius XX urbes Biturigum
iucenduntur. Hoc idem fit in reliquis civitatibus: in omnibus partibus
incendia conspiciuntur; quae etsi magno cum dolore omnes ferebant, tamen
hoc sibi solati proponebant, quod se prope explorata victoria celeriter
amissa reciperaturos confidebant. Deliberatur de Avarico in communi
concilio, incendi placeret an defendi. Procumbunt omnibus Gallis ad
pedes Bituriges, ne pulcherrimam prope totius Galliae urbem, quae
praesidio et ornamento sit civitati, suis manibus succendere cogerentur:
facile se loci natura defensuros dicunt, quod prope ex omnibus partibus
flumine et palude circumdata unum habeat et perangustum aditum. Datur
petentibus venia dissuadente primo Vercingetorige, post concedente et
precibus ipsorum et misericordia vulgi. Defensores oppido idonei
deliguntur.


16

Vercingetorix minoribus Caesarem itineribus subsequitur et locum castris
deligit paludibus silvisque munitum ab Avarico longe milia passuum XVI.
Ibi per certos exploratores in singula diei tempora quae ad Avaricum
agerentur cognoscebat et quid fieri vellet imperabat. Omnes nostras
pabulationes frumentationesque observabat dispersosque, cum longius
necessario procederent, adoriebatur magnoque incommodo adficiebat, etsi,
quantum ratione provideri poterat, ab nostris occurrebatur, ut incertis
temporibus diversisque itineribus iretur.


17

Castris ad eam partem oppidi positis Caesar, quae intermissa [a] flumine
et a paludibus aditum, ut supra diximus, angustum habebat, aggerem
apparare, vineas agere, turres duas constituere coepit: nam
circumvallare loci natura prohibebat. De re frumentaria Boios atque
Aeduos adhortari non destitit; quorum alteri, quod nullo studio agebant,
non multum adiuvabant, alteri non magnis facultatibus, quod civitas erat
exigua et infirma, celeriter quod habuerunt consumpserunt. Summa
difficultate rei frumentariae adfecto exercitu tenuitate Boiorum,
indiligentia Aeduorum, incendiis aedificiorum, usque eo ut complures
dies frumento milites caruerint et pecore ex longinquioribus vicis
adacto extremam famem sustentarent, nulla tamen vox est ab eis audita
populi Romani maiestate et superioribus victoriis indigna. Quin etiam
Caesar cum in opere singulas legiones appellaret et, si acerbius inopiam
ferrent, se dimissurum oppugnationem diceret, universi ab eo, ne id
faceret, petebant: sic se complures anuos illo imperante meruisse, ut
nullam ignominiam acciperent, nusquam infecta re discederent: hoc se
ignominiae laturos loco, si inceptam oppugnationem reliquissent:
praestare omnes perferre acerbitates, quam non civibus Romanis, qui
Cenabi perfidia Gallorum interissent, parentarent. Haec eadem
centurionibus tribunisque militum mandabant, ut per eos ad Caesarem
deferrentur.


18

Cum iam muro turres appropinquassent, ex captivis Caesar cognovit
Vercingetorigem consumpto pabulo castra movisse propius Avaricum atque
ipsum cum equitatu expeditisque, qui inter equites proeliari
consuessent, insidiarum causa eo profectum, quo nostros postero die
pabulatum venturos arbitraretur. Quibus rebus cognitis media nocte
silentio profectus ad hostium castra mane pervenit. Illi celeriter per
exploratores adventu Caesaris cognito carros impedimentaque sua in
artiores silvas abdiderunt, copias omnes in loco edito atque aperto
instruxerunt. Qua re nuntiata Caesar celeriter sarcinas conferri, arma
expediri iussit.


19

Collis erat leniter ab infimo acclivis. Hunc ex omnibus fere partibus
palus difficilis atque impedita cingebat non latior pedibus
quinquaginta. Hoc se colle interruptis pontibus Galli fiducia loci
continebant generatimque distributi in civitates omnia vada ac saltus
eius paludis obtinebant sic animo parati, ut, si eam paludem Romani
perrumpere conarentur, haesitantes premerent ex loco superiore; ut qui
propinquitatem loci videret paratos prope aequo Marte ad dimicandum
existimaret, qui iniqui tatem condicionis perspiceret inani simulatione
sese ostentare cognosceret. Indignantes milites Gaesar, quod conspectum
suum hostes perferre possent tantulo spatio interiecto, et signum proeli
exposcentes edocet, quanto detrimento et quot virorum tortium morte
necesse sit constare victoriam; quos cum sic animo paratos videat, ut
nullum pro sua laude periculum recusent, summae se iniquitatis
condemnari debere, nisi eorum vitam sua salute habeat cariorem. Sic
milites consolatus eodem die reducit in castra reliquaque quae ad
oppugnationem pertinebant oppidi administrare instituit.


20

Vereingetorix, cum ad suos redisset, proditionis insimulatus, quod
castra propius Romanos movisset, quod cum omni equitatu discessisset,
quod sine imperio tantas copias reliquisset, quod eius discessu Romani
tanta opportunitate et celeritate venissent: non haec omnia fortuito aut
sine consilio accidere potuisse; regnum illum Galliae malle Caesaris
concessu quam ipsorum habere beneficio--tali modo accusatus ad haec
respondit: Quod castra movisset, factum inopia pabuli etiam ipsis
hortantibus; quod propius Romanos accessisset, persuasum loci
opportunitate, qui se ipsum munitione defenderet: equitum vero operam
neque in loco palustri desiderari debuisse et illic fuisse utilem, quo
sint profecti. Summam imperi se consulto nulli discedentem tradidisse,
ne is multitudinis studio ad dimicandum impelleretur; cui rei propter
animi mollitiem studere omnes videret, quod diutius laborem ferre non
possent. Romani si casu intervenerint, fortunae, si alicuius indicio
vocati, huic habendam gratiam, quod et paucitatem eorum ex loco
superiore cognoscere et virtutem despicere potuerint, qui dimicare non
ausi turpiter se in castra receperint. Imperium se ab Caesare per
proditionem nullum desiderare, quod habere victoria posset, quae iam
esset sibi atque omnibus Gallis explorata: quin etiam ipsis remittere,
si sibi magis honorem tribuere, quam ab se salutem accipere videantur.
"Haec ut intellegatis," inquit, "a me sincere pronuntiari, audite
Romauos milites." Producit servos, quos in pabulatione paucis ante
diebus exceperat et fame vinculisque excruciaverat. Hi iam ante edocti
quae interrogati pronuntiarent, milites se esse legionarios dicunt; fame
et inopia adductos clam ex castris exisse, si quid frumenti aut pecoris
in agris reperire possent: simili omnem exercitum inopia premi, nec iam
vires sufficere cuiusquam nec ferre operis laborem posse: itaque
statuisse imperatorem, si nihil in oppugnatione oppidi profecissent,
triduo exercitum deducere. "Haec," inquit, "a me," Vercingetorix,
"beneficia habetis, quem proditionis insimulatis; cuius opera sine
vestro sanguine tantum exercitum victorem fame consumptum videtis; quem
turpiter se ex fuga recipientem ne qua civitas suis finibus recipiat a
me provisum est."


21

Conclamat omnis multitudo et suo more armis concrepat, quod facere in eo
consuerunt cuius orationem approbant: summum esse Vercingetorigem ducem,
nec de eius fide dubitandum, nec maiore ratione bellum administrari
posse. Statuunt, ut X milia hominum delecta ex omnibus copiis in oppidum
mittantur, nec solis Biturigibus communem salutem committendam censent,
quod paene in eo, si id oppidum retinuissent, summam victoriae constare
intellegebant.


22

Singulari militum nostrorum virtuti consilia cuius que modi Gallorum
occurrebant, ut est summae genus sollertiae atque ad omnia imitanda et
efficienda, quae ab quoque traduntur, aptissimum. Nam et laqueis falces
avertebant, quas, cum destinaverant, tormentis introrsus reducebant, et
aggerem cuniculis subtrahebant, eo scientius quod apud eos magnae sunt
ferrariae atque omne genus cuniculorum notum atque usitatum est. Totum
autem murum ex omni parte turribus contabulaverant atque has coriis
intexerant. Tum crebris diurnis nocturnisque eruptionibus aut aggeri
ignem inferebant aut milites occupatos in opere adoriebantur, et
nostrarum turrium altitudinem, quantum has cotidianus agger expresserat,
commissis suarum turrium malis adaequabant, et apertos cuniculos
praeusta et praeacuta materia et pice fervefacta et maximi ponderis
saxis morabantur moenibusque appropinquare prohibebant.


23

Muri autem omnes Gallici hac fere forma sunt. Trabes derectae perpetuae
in longitudinem paribus iutervallis, distantes inter se binos pedes, in
solo collocantur. Hae revinciuntur introrsus et multo aggere vestiuntur:
ea autem, quae diximus, inter valla grandibus in fronte saxis
effarciuntur. His collocatis et coagmentatis alius insuper ordo additur,
ut idem illud intervallum servetur neque inter se contingaut trabes, sed
paribus intermissae spatiis singulae singulis saxis interiectis arte
contineantur. Sic deinceps omne opus contexitur, dum iusta muri altitudo
expleatur. Hoc cum in speciem varietatemque opus deforme non est
alternis trabibus ac saxis, quae rectis lineis suos ordines servant, tum
ad utilitatem et defensionem urbium summam habet opportunitatem, quod et
ab incendio lapis et ab ariete materia defendit, quae perpetuis trabibus
pedes quadragenos plerumque introrsus revincta neque perrumpi neque
distrahi potest.


24

His tot rebus impedita oppugnatione milites, cum toto tempore frigore et
assiduis imbribus tardarentur, tamen continenti labore omnia haec
superaverunt et diebus XXV aggerem latum pedes CCCXXX, altum pedes LXXX
exstruxerunt. Cum is murum hostium paene contingeret, et Caesar ad opus
consuetudine excubaret milites que hortaretur, ne quod omnino tempus ab
opere intermitteretur, paulo ante tertiam vigiliam est animadversum
fumare aggerem, quem cuniculo hostes succenderant, eodemque tempore toto
muro clamore sublato duabus portis ab utroque latere turrium eruptio
fiebat, alii faces atque aridam materiem de muro in aggerem eminus
iaciebant, picem reliquasque res, quibus ignis excitari potest,
fundebant, ut quo primum curreretur aut cui rei ferretur auxilium vix
ratio iniri posset. Tamen, quod instituto Caesaris semper duae legiones
pro castris excubabant pluresque partitis temporibus erant in opere,
celeriter factum est, ut alii eruptionibus re sisterent, alii turres
reducerent aggeremque inter sciuderent, omnis vero ex castris multitudo
ad restinguendum concurreret.


25

Cum in omnibus locis consumpta iam reliqua parte noctis pugnaretur,
semperque hostibus spes victoriae redintegraretur, eo magis, quod
deustos pluteos turrium videbant nec facile adire apertos ad auxiliandum
animadvertebant, semperque ipsi recentes defessis succederent omnemque
Galliae salutem in illo vestigio temporis positam arbitrarentur, accidit
inspectantibus nobis quod dignum memoria visum praetereundum non
existimavimus. Quidam ante portam oppidi Gallus per manus sebi ac picis
traditas glebas in ignem e regione turris proiciebat: scorpione ab
latere dextro traiectus exanimatusque concidit. Hunc ex proximis unus
iacentem transgressus eodem illo munere fungebatur; eadem ratione ictu
scorpionis exanimato alteri successit tertius et tertio quartus, nec
prius ille est a propugnatoribus vacuus relictus locus quam restincto
aggere atque omni ex parte summotis hostibus finis est pugnandi factus.


26

Omnia experti Galli, quod res nulla successerat, postero die consilium
ceperunt ex oppido profugere hortante et iubente Vercingetorige. Id
silentio noctis conati non magna iactura suorum sese effecturos
sperabant, propterea quod neque longe ab oppido castra Vercingetorigis
aberant, et palus, quae perpetua intercedebat, Romanos ad insequendum
tardabat. Iamque hoc facere noctu apparabant, cum matres familiae
repente in publicum procurrerunt flentesque proiectae ad pedes suorum
omnibus precibus petierunt, ne se et communes liberos hostibus ad
supplicium dederent, quos ad capiendam fugam naturae et virium
infirmitas impediret. Vbi eos in sententia perstare viderunt, quod
plerumque in summo periculo timor misericordiam non recipit, conclamare
et significare de fuga Romanis coeperunt. Quo timore perterriti Galli,
ne ab equitatu Romanorum viae praeoccuparentur, consilio destiterunt.


27

Postero die Caesar promota turri perfectisque operibus quae facere
instituerat, magno coorto imbre non inutilem hanc ad capiendum consilium
tempestatem arbitratus est, quod paulo incautius custodias in muro
dispositas videbat, suosque languidius in opere versari iussit et quid
fieri vellet ostendit. Legionibusque intra vineas in occulto expeditis,
cohortatus ut aliquando pro tantis laboribus fructum victoriae
perciperent, eis qui primi murum ascendissent praemia proposuit
militibusque signum dedit. Illi subito ex omnibus partibus evolaverunt
murumque celeriter compleverunt.


28

Hostes re nova perterriti muro turribusque deiecti in foro ac locis
patentioribus cuneatim constiterunt, hoc animo ut si qua ex parte obviam
contra veniretur acie instructa depugnarent. Vbi neminem in aequum loeum
sese demittere, sed toto undique muro circum fundi viderunt, veriti ne
omnino spes fugae tolleretur, abiectis armis ultimas oppidi partes
continenti impetu petiverunt, parsque ibi, cum angusto exitu portarum se
ipsi premerent, a militibus, pars iam egressa portis ab equitibus est
interfecta; nec fuit quisquam, qui praedae studeret. Sic et Cenabi caede
et labore operis incitati non aetate confectis, non mulieribus, non
infantibus pepercerunt. Denique ex omni numero, qui fuit circiter milium
XL, vix DCCC, qui primo clamore audito se ex oppido eiecerunt, incolumes
ad Vercingetorigem pervenerunt. Quos ille multa iam nocte silentio ex
fuga excepit, veritus ne qua in castris ex eorum concursu et
misericordia vulgi seditio oreretur, ut procul in via dispositis
familiaribus suis principibusque civitatum disparandos deducendosque ad
suos curaret, quae cuique civitati pars eastrorum ab initio obvenerat.


29

Postero die concilio convocato consolatus cohortatusque est ne se
admodum animo demitterent, ne perturbarentur incommodo. Non virtute
neque in acie vicisse Romanos, sed artificio quodam et scientia
oppugnationis, cuius rei fuerint ipsi imperiti. Errare, si qui in bello
omnes secundos rerum proventus exspectent. Sibi numquam placuisse
Avaricum defendi, cuius rei testes ipsos haberet; sed factum imprudentia
Biturigum et nimia obsequentia reliquorum uti hoc incommodum
acciperetur. Id tamen se celeriter maioribus commodis sanaturum. Nam
quae ab reliquis Gallis civitates dissentirent, has sua diligentia
adiuncturum atque unum consilium totius Galliae effecturum, cuius
consensui ne orbis quidem terrarum possit obsistere; idque se prope iam
effectum habere. Interea aequum esse ab eis communis salutis causa
impetrari ut castra munire instituerent, quo facilius repentinos hostium
impetus sustinerent.


30

Fuit haec oratio non ingrata Gallis, et maxime, quod ipse animo non
defecerat tanto accepto incommodo neque se in occultum abdiderat et
conspectum multitudinis fugerat; plusque animo providere et praesentire
existimabatur, quod re integra primo incendendum Avaricum, post
deserendum censuerat. Itaque ut reliquorum imperatorum res adversae
auctoritatem minuunt, sic huius ex contrario dignitas incommodo accepto
in dies augebatur. Simul in spem veniebant eius adfirmatione de reliquis
adiungendis civitatibus; primumque eo tempore Galli castra munire
instituerunt et sic sunt animo confirmati, homines insueti laboris, ut
omnia quae imperarentur sibi patienda existimarent.


31

Nec minus quam est pollicitus Vercingetorix animo laborabat ut reliquas
civitates adiungeret, atque eas donis pollicitationibusque alliciebat.
Huic rei idoneos homines deligebat, quorum quisque aut oratione sub dola
aut amicitia facillime capere posset. Qui Avarico expugnato refugerant,
armandos vestiendosque curat; simul, ut deminutae copiae
redintegrarentur, imperat certum numerum militum civitatibus, quem et
quam ante diem in castra adduci velit, sagittariosque omnes, quorum erat
permagnus numerus in Gallia, conquiri et ad se mitti iubet. His rebus
celeriter id quod Avarici deperierat expletur. Interim Teutomatus,
Olloviconis filius, rex Nitiobrigum, cuius pater ab senatu nostro amicus
erat appellatus, cum magno equitum suorum numero et quos ex Aquitania
conduxerat ad eum pervenit.


32

Caesar Avarici complures dies commoratus summamque ibi copiam frumenti
et reliqui commeatus nactus exercitum ex labore atque inopia refecit.
Iam prope hieme confecta cum ipso anni tempore ad gerendum bellum
vocaretur et ad hostem proficisci constituisset, sive eum ex paludibus
silvisque elicere sive obsidione premere posset, legati ad eum principes
Aeduorum veniunt oratum ut maxime necessario tempore civitati subveniat:
Summo esse in periculo rem, quod, cum singuli magistratus antiquitus
creari atque regiam potestatem annum obtinere consuessent, duo
magistratum gerant et se uterque eorum legibus creatum esse dicat. Horum
esse alterum Convictolitavem, florentem et illustrem adulescentem,
alterum Cotum, antiquissima familia natum atque ipsum hominem summae
potentiae et magnae cognationis, cuius frater Valetiacus proximo anno
eundem magistratum gesserit. Civitatem esse omnem in armis; divisum
senatum, divisum populum, suas cuiusque eorum clientelas. Quod si
diutius alatur controversia, fore uti pars cum parte civitatis
confligat. Id ne accidat, positum in eius diligentia atque auctoritate.


33

Caesar, etsi a bello atque hoste discedere detrimentosum esse
existimabat, tamen non ignorans quanta ex dissensionibus incommoda oriri
consuessent, ne tanta et tam coniuncta populo Romano civitas, quam ipse
semper aluisset omnibusque rebus ornasset, ad vim atque arma
descenderet, atque ea pars quae minus sibi confideret auxilia a
Vercingetorige arcesseret, huic rei praevertendum existimavit et, quod
legibus Aeduorum eis, qui summum magistra tum obtinerent, excedere ex
finibus non liceret, ne quid de iure aut de legibus eorum deminuisse
videretur, ipse in Aeduos proficisci statuit senatumque omnem et quos
inter controversia esset ad se Decetiam evocavit. Cum prope omnis
civitas eo convenisset, docereturque paucis clam convocatis alio loco,
alio tempore atque oportuerit fratrem a fratre renuntiatum, cum leges
duo ex una familia vivo utroque non solum magistratus creari vetarent,
sed etiam in senatu esse prohiberent, Cotum imperium deponere coegit,
Convictolitavem, qui per sacerdotes more civitatis intermissis
magistratibus esset creatus, potestatem obtinere iussit.


34

Hoc decreto interposito cohortatus Aeduos, ut controversiarum ac
dissensionis obliviscerentur atque omnibus omissis his rebus huic bello
servirent eaque quae meruissent praemia ab se devicta Gallia
exspectarent equitatumque omnem et peditum milia decem sibi celeriter
mitterent, quae in praesidiis rei frumentariae causa disponeret,
exercitum in duas partes divisit: quattuor legiones in Senones
Parisiosque Labieno ducendas dedit, sex ipse in Arvernos ad oppidum
Gergoviam secundum flumen Elaver duxit; equitatus partem illi attribuit,
partem sibi reliquit. Qua re cognita Vercingetorix omnibus interruptis
eius fluminis pontibus ab altera fluminis parte iter facere coepit.


35

Cum uterque utrimque exisset exercitus, in conspectu fereque e regione
castris castra ponebant dispositis exploratoribus, necubi effecto ponte
Romani copias traducerent. Erat in magnis Caesaris difficultatibus res,
ne maiorem aestatis partem flumine impediretur, quod non fere ante
autumnum Elaver vado transiri solet. Itaque, ne id accideret, silvestri
loco castris positis e regione unius eorum pontium, quos Vercingetorix
rescindendos curaverat, postero die cum duabus legionibus in occulto
restitit; reliquas copias cum omnibus impedimentis, ut consueverat,
misit, apertis quibusdam cohortibus, uti numerus legionum constare
videretur. His quam longissime possent egredi iussis, eum iam ex diei
tempore coniecturam ceperat in castra perventum, isdem sublicis, quarum
pars inferior integra remanebat, pontem reficere coepit. Celeriter
effecto opere legionibusque traductis et loco castris idoneo delecto
reliquas copias revocavit. Vercingetorix re cognita, ne contra suam
voluntatem dimicare cogeretur, magnis itineribus antecessit.


36

Caesar ex eo loco quintis castris Gergoviam pervenit equestrique eo die
proelio levi facto perspecto urbis situ, quae posita in altissimo monte
omnes aditus difficiles habebat, de expugnatione desperavit, de
obsessione non prius agendum constituit, quam rem frumentariam
expedisset. At Vercingetorix castris, prope oppidum positis, mediocribus
circum se intervallis separatim singularum civitatium copias
collocaverat atque omnibus eius iugi collibus occupatis, qua despici
poterat, horribilem speciem praebebat; principesque earum civitatium,
quos sibi ad consilium capiendum delegerat, prima luce cotidie ad se
convenire iubebat, seu quid communicandum, seu quid administrandum
videretur; neque ullum fere diem intermittebat quin equestri proelio
interiectis sagittariis, quid in quoque esset animi ac virtutis suorum
perspiceret. Erat e regione oppidi collis sub ipsis radicibus montis,
egregie munitus atque ex omni parte circumcisus; quem si tenerent
nostri, et aquae magna parte et pabulatione libera prohibituri hostes
videbantur. Sed is locus praesidio ab his non nimis firmo tenebatur.
Tamen silentio noctis Caesar ex castris egressus, priusquam subsidio ex
oppido veniri posset, deiecto praesidio potitus loco duas ibi legiones
collocavit fossamque duplicem duodenum pedum a maioribus castris ad
minora perduxit, ut tuto ab repentino hostium incursu etiam singuli
commeare possent.


37

Dum haec ad Gergoviam geruntur, Convictolitavis Aeduus, cui magistratum
adiudicatum a Caesare demonstravimus, sollicitatus ab Arvernis pecunia
cum quibusdam adulescentibus colloquitur; quorum erat princeps
Litaviccus atque eius fratres, amplissima familia nati adulescentes. Cum
his praemium communicat hortaturque, ut se liberos et imperio natos
meminerint. Vnam esse Aeduorum civitatem, quae certissimam Galliae
victoriam detineat; eius auctoritate reliquas contineri; qua traducta
locum consistendi Romanis in Gallia non fore. Esse nonnullo se Caesaris
beneficio adfectum, sic tamen, ut iustissimam apud eum causam
obtinuerit; sed plus communi libertati tribuere. Cur enim potius Aedui
de suo iure et de legibus ad Caesarem disceptatorem, quam Romani ad
Aeduos veniant? Celeriter adulescentibus et oratione magistratus et
praemio deductis, cum se vel priucipes eius consili fore profiterentur,
ratio perficiendi quaerebatur, quod civitatem temere ad suscipiendum
bellum adduci posse non confidebant. Placuit ut Litaviccus decem illis
milibus, quae Caesari ad bellum mitterentur, praeficeretur atque ea
ducenda curaret, fratresque eius ad Caesarem praecurrerent. Reliqua qua
ratione agi placeat constituunt.


38

Litaviccus accepto exercitu, cum milia passuum circiter XXX ab Gergovia
abesset, convocatis subito militibus lacrimans, "Quo proficiscimur,"
inquit, "milites? Omnis noster equitatus, omnis nobilitas interiit;
principes civitatis, Eporedorix et Viridomarus, insimulati proditionis
ab Romanis indicta causa interfecti sunt. Haec ab ipsis cognoscite, qui
ex ipsa caede fugerunt: nam ego fratribus atque omnibus meis propinquis
interfectis dolore prohibeor, quae gesta sunt, pronuntiare." Producuntur
hi quos ille edocuerat quae dici vellet, atque eadem, quae Litaviccus
pronuntiaverat, multitudini exponunt: multos equites Aeduorum
interfectos, quod collocuti cum Arvernis dicerentur; ipsos se inter
multitudinem militum occultasse atque ex media caede fugisse. Conclamant
Aedui et Litaviccum obsecrant ut sibi consulat. "Quasi vero," inquit
ille, "consili sit res, ac non necesse sit nobis Gergoviam contendere et
cum Arvernis nosmet coniungere. An dubitamus quin nefario facinore
admisso Romani iam ad nos interficiendos concurrant? Proinde, si quid in
nobis animi est, persequamur eorum mortem qui indignissime interierunt,
atque hos latrones interficiamus." Ostendit cives Romanos, qui eius
praesidi fiducia una erant: magnum numerum frumenti commeatusque
diripit, ipsos crudeliter excruciatos interficit. Nuntios tota civitate
Aeduorum dimittit, eodem mendacio de caede equitum et principum
permovet; hortatur ut simili ratione atque ipse fecerit suas iniurias
per sequantur.


39

Eporedorix Aeduus, summo loco natus adulescens et summae domi potentiae,
et una Viridomarus, pari aetate et gratia, sed genere dispari, quem
Caesar ab Diviciaeo sibi traditum ex humili loco ad summam dignitatem
perduxerat, in equitum numero convenerant nominatim ab eo evocati. His
erat inter se de principatu contentio, et in illa magistratuum
controversia alter pro Convictolitavi, alter pro Coto summis opibus
pugnaverant. Ex eis Eporedorix cognito Litavicci consilio media fere
noete rem ad Caesarem defert; orat ne patiatur civitatem pravis
adulescentium consiliis ab amicitia populi Romani deficere; quod futurum
provideat, si se tot hominum milia cum hostibus coniunxerint, quorum
salutem neque propinqui neglegere, neque civitas levi momento aestimare
posset.


40

Magna adfectus sollicitudine hoc nuntio Caesar, quod semper Aeduorum
civitati praecipue indulserat, nulla interposita dubitatione legiones
expeditas quattuor equitatumque omnem ex castris educit; nec fuit
spatium tali tempore ad contrahenda castra, quod res posita in
celeritate videbatur; Gaium Fabium legatum eum legionibus duabus castris
praesidio relinquit. Fratres Litavicci eum comprehendi iussisset, paulo
ante reperit ad hostes fugisse. Adhortatus milites, ne necessario
tempore itineris labore per moveantur, cupidissimis omnibus progressus
milia passuum XXV agmen Aeduorum conspicatus immisso equitatu iter eorum
moratur atque impedit interdicitque omnibus ne quemquam interficiant.
Eporedorigem et Viridomarum, quos illi interfectos existimabant, inter
equites versari suosque appellare iubet. His cognitis et Litavicci
fraude perspecta Aedui manus tendere, deditionem significare et
proiectis armis mortem deprecari incipiunt. Litaviccus cum suis
clientibus, quibus more Gallorum nefas est etiam in extrema fortuna
deserere patronos, Gergoviam profugit.


41

Caesar nuntiis ad civitatem Aeduorum missis, qui suo beneficio
conservatos docerent quos iure belli interficere potuisset, tribusque
horis noctis exercitui ad quietem datis castra ad Gergoviam movit. Medio
fere itinere equites a Fabio missi, quanto res in periculo fuerit,
exponunt. Summis copiis castra oppugnata demonstrant, cum crebro integri
defessis succederent nostrosque assiduo labore defatigarent, quibus
propter magnitudinem castrorum perpetuo esset isdem in vallo
permanendum. Multitudine sagittarum atque omnis generis telorum multos
vulneratos; ad haec sustinenda magno usui fuisse tormenta. Fabium
discessu eorum duabus relictis portis obstruere ceteras pluteosque vallo
addere et se in posterum diem similemque casum apparare. His rebus
cognitis Caesar summo studio militum ante ortum solis in castra
pervenit.


42

Dum haec ad Gergoviam geruntur, Aedui primis nuntiis ab Litavicco
acceptis nullum sibi ad cognoscendum spatium relinquunt. Impellit alios
avaritia, alios iracundia et temeritas, quae maxime illi hominum generi
est innata, ut levem auditionem habeant pro re comperta. Bona civium
Romanorum diripiunt, caedes faciunt, in servitutem abstrahunt. Adiuvat
rem proclinatam Convictolitavis plebemque ad furorem impellit, ut
facinore admisso ad sanitatem reverti pudeat. Marcum Aristium, tribunum
militum, iter ad legionem facientem fide data ex oppido Cabillono
educunt: idem facere cogunt eos, qui negotiandi causa ibi constiterant.
Hos continuo (in) itinere adorti omnibus impedimentis exuunt;
repugnantes diem noctemque obsident; multis utrimque interfectis maiorem
multitudinem armatorum concitant.


43

Interim nuntio allato omnes eorum milites in potestate Caesaris teneri,
concurrunt ad Aristium, nihil publico factum consilio demonstrant;
quaestionem de bonis direptis decernunt, Litavicci fatrumque bona
publicant, legatos ad Caesarem sui purgandi gratia mittunt. Haec faciunt
reciperandorum suorum causa; sed contaminati facinore et capti compendio
ex direptis bonis, quod ea res ad multos pertinebat, timore poenae
exterriti consilia clam de bello inire incipiunt civitatesque reliquas
legationibus sollicitant. Quae tametsi Caesar intellegebat, tamen quam
mitissime potest legatos appellat: nihil se propter inscientiam
levitatemque vulgi gravius de civitate iudicare neque de sua in Aeduos
benevolentia deminuere. Ipse maiorem Galliae motum exspectans, ne ab
omnibus civitatibus circumsisteretur, consilia inibat quemadmodum ab
Gergovia discederet ac rursus omnem exercitum contraheret, ne profectio
nata ab timore defectionis similis fugae videretur.


44

Haec cogitanti accidere visa est facultas bene rei gerendae. Nam cum in
minora castra operis perspiciendi causa venisset, animadvertit collem,
qui ab hostibus tenebatur, nudatum hominibus, qui superioribus diebus
vix prae multitudine cerni poterat. Admiratus quaerit ex perfugis
causam, quorum magnus ad eum cotidie numerus confluebat. Constabat inter
omnes, quod iam ipse Caesar per exploratores cognoverat, dorsum esse
eius iugi prope aequum, sed hunc silvestrem et angustum, qua esset
aditus ad alteram partem oppidi; huic loco vehementer illos timere nec
iam aliter sentire, uno colle ab Romanis occupato, si alterum
amisissent, quin paene circumvallati atque omni exitu et pabulatione
interclusi viderentur: ad hunc muniendum omnes a Vercingetorige
evocatos.


45

Hac re cognita Caesar mittit complures equitum turmas; eis de media
nocte imperat, ut paulo tumultuosius omnibus locis vagarentur. Prima
luce magnum numerum impedimentorum ex castris mulorumque produci deque
his stramenta detrahi mulionesque cum cassidibus equitum specie ac
simulatione collibus circumvehi iubet. His paucos addit equites qui
latius ostentationis causa vagarentur. Longo circuitu easdem omnes iubet
petere regiones. Haec procul ex oppido videbantur, ut erat a Gergovia
despectus in castra, neque tanto spatio certi quid esset explorari
poterat. Legionem unam eodem iugo mittit et paulum progressam inferiore
constituit loco silvisque occultat. Augetur Gallis suspicio, atque omnes
illo ad munitionem copiae traducuntur. Vacua castra hostium Caesar
conspicatus tectis insignibus suorum occultatisque signis militaribus
raros milites, ne ex oppido animadverterentur, ex maioribus castris in
minora traducit legatisque, quos singulis legionibus praefecerat, quid
fieri velit ostendit: in primis monet ut contineant milites, ne studio
pugnandi aut spe praedae longius progrediantur; quid iniquitas loci
habeat incommodi proponit: hoc una celeritate posse mutari; occasionis
esse rem, non proeli. His rebus expositis signum dat et ab dextra parte
alio ascensu eodem tempore Aeduos mittit.


46

Oppidi murus ab planitie atque initio ascensus recta regione, si nullus
anfractus intercederet, MCC passus aberat: quidquid huc circuitus ad
molliendum clivum accesserat, id spatium itineris augebat. A medio fere
colle in longitudinem, ut natura montis ferebat, ex grandibus saxis sex
pedum murum qui nostrorum impetum tardaret praeduxerant Galli, atque
inferiore omni spatio vacuo relicto superiorem partem collis usque ad
murum oppidi densissimis castris compleverant. Milites dato signo
celeriter ad munitionem perveniunt eamque transgressi trinis castris
potiuntur; ac tanta fuit in castris capiendis celeritas, ut Teutomatus,
rex Nitiobrigum, subito in tabernaculo oppressus, ut meridie
conquieverat, superiore corporis parte nudata vulnerato equo vix se ex
manibus praedantium militum eriperet.


47

Consecutus id quod animo proposuerat, Caesar receptui cani iussit
legionique decimae, quacum erat, continuo signa constituit. Ac
reliquarum legionum milites non exaudito sono tubae, quod satis magna
valles intercedebat, tamen ab tribunis militum legatisque, ut erat a
Caesare praeceptum, retinebantur. Sed elati spe celeris victoriae et
hostium fuga et superiorum temporum secundis proeliis nihil adeo arduum
sibi esse existimaverunt quod non virtute consequi possent, neque finem
prius sequendi fecerunt quam muro oppidi portisque appropinquarunt. Tum
vero ex omnibus urbis partibus orto clamore, qui longius aberant
repentino tumultu perterriti, cum hostem intra portas esse existimarent,
sese ex oppido eiecerunt. Matres familiae de muro vestem argentumque
iactabant et pectore nudo prominentes passis manibus obtestabantur
Romanos, ut sibi parcerent neu, sicut Avarici fecissent, ne a mulieribus
quidem atque infantibus abstinerent: nonnullae de muris per manus
demissae sese militibus tradebant. Lucius Fabius, centurio legionis
VIII, quem inter suos eo die dixisse constabat excitari se Avaricensibus
praemiis neque commissurum, ut prius quisquam murum ascenderet, tres
suos nactus manipulares atque ab eis sublevatus murum ascendit: hos ipse
rursus singulos exceptans in murum extulit.


48

Interim ei qui ad alteram partem oppidi, ut supra demonstravimus,
munitionis causa convenerant, primo exaudito clamore, inde etiam crebris
nuntiis incitati, oppidum a Romanis teneri, praemissis equitibus magno
concursu eo contenderunt. Eorum ut quisque primus venerat, sub muro
consistebat suorumque pugnantium numerum augebat. Quorum cum magna
multitudo convenisset, matres familiae, quae paulo ante Romanis de muro
manus tendebant, suos obtestari et more Gallico passum capillum
ostentare liberosque in conspectum proferre coeperunt. Erat Romanis nec
loco nec numero aequa contentio; simul et cursu et spatio pugnae
defatigati non facile recentes atque integros sustinebant.


49

Caesar, cum iniquo loco pugnari hostiumque augeri copias videret,
praemetuens suis ad Titum Sextium legatum, quem minoribus castris
praesidio reliquerat, misit, ut cohortes ex castris celeriter educeret
et sub infimo colle ab dextro latere hostium constitueret, ut, si
nostros loco depulsos vidisset, quo minus libere hostes insequerentur
terreret. Ipse paulum ex eo loco cum legione progressus, ubi
constiterat, eventum pugnae exspectabat.


50

Cum acerrime comminus pugnaretur, hostes loco et numero, nostri virtute
confiderent, subito sunt Aedui nsi ab latere nostris aperto, quos Caesar
ab dextra parte alio ascensu manus distinendae causa miserat. Hi
similitudine armorum vehementer nostros perterruerunt, ac tametsi
dextris humeris ex sertis animadvertebantur, quod insigne pactum esse
consuerat, tamen id ipsum sui fallendi causa milites ab hostibus factum
existimabant. Eodem tempore Lucius Fabius centurio quique una murum
ascenderant circumventi atque interfecti muro praecipitabantur. Marcus
Petronius, eiusdem legionis centurio, cum portam excidere conatus esset,
a multitudine oppressus ac sibi desperans multis iam vulneribus acceptis
manipularibus suis, qui illum secuti erant, "Quoniam," inquit, "me una
vobiscum servare non possum, vestrae quidem certe vitae prospiciam, quos
cupiditate gloriae adductus in periculum deduxi. Vos data facultate
vobis consulite." Simul in medios hostes irrupit duobusque interfectis
reliquos a porta paulum summovit. Conantibus auxiliari suis "Frustra,"
inquit, "meae vitae subvenire conamini, quem iam sanguis viresque
deficiunt. Proinde abite, dum est facultas, vosque ad legionem
recipite." Ita puguans post paulum concidit ac suis saluti fuit.


51

Nostri, cum undique premerentur, XLVI centurionibus amissis deiecti sunt
loco. Sed intolerantius Gallos insequentes legio decima tardavit, quae
pro subsidio paulo aequiore loco constiterat. Hanc rursus XIII legionis
cohortes exceperunt, quae ex castris minoribus eductae cum Tito Sextio
legato ceperant locum superiorem. Legiones, ubi primum planitiem
attigerunt, infestis contra hostes signis constiterunt. Vercingetorix ab
radicibus collis suos intra munitiones reduxit. Eo die milites sunt
paulo minus septingenti desiderati.


52

Postero die Caesar contione advocata temeritatem cupiditatemque militum
reprehendit, quod sibi ipsi iudicavissent quo procedendum aut quid
agendum videretur, neque signo recipiendi dato constitissent neque ab
tribunis militum legatisque retineri potuissent. Exposuit quid iniquitas
loci posset, quid ipse ad Avaricum sensisset, cum sine duce et sine
equitatu deprehensis hostibus exploratam victoriam dimisisset, ne parvum
modo detrimentum in contentione propter iniquitatem loci accideret.
Quanto opere eorum animi magnitudinem admiraretur, quos non castrorum
munitiones, non altitudo montis, non murus oppidi tardare potuisset,
tanto opere licentiam arrogantiamque reprehendere, quod plus se quam
imperatorem de victoria atque exitu rerum sentire existimarent; nec
minus se ab milite modestiam et continentiam quam virtutem atque animi
magnitudinem desiderare.


53

Hac habita contione et ad extremam orationem confirmatis militibus, ne
ob hanc causam animo permoverentur neu quod iniquitas loci attulisset id
virtuti hostium tribuerent, eadem de profectione cogitans quae ante
senserat legiones ex castris eduxit aciemque idoneo loco constituit. Cum
Vercingetorix nihil magis in aequum locum descenderet, levi facto
equestri proelio atque secundo in castra exercitum reduxit. Cum hoc idem
postero die fecisset, satis ad Gallicam ostentationem minuendam
militumque animos confirmandos factum existimans in Aeduos movit castra.
Ne tum quidem insecutis hostibus tertio die ad flumen Elaver ; pontem
refecit exercitumque traduxit.


54

Ibi a Viridomaro atque Eporedorige Aeduis appellatus discit cum omni
equitatu Litaviccum ad sollicitandos Aeduos profectum: opus esse ipsos
antecedere ad confirmandam civitatem. Etsi multis iam rebus perfidiam
Aeduorum perspectam habebat atque horum discessu admaturari defectionem
civitatis existimabat, tamen eos retinendos non constituit, ne aut
inferre iniuriam videretur aut dare timoris aliquam suspicionem.
Discedentibus his breviter sua in Aeduos merita exposuit, quos et quam
humiles accepisset, compulsos in oppida, multatos agris omnibus ereptis
copiis, imposito stipendio, obsidibus summa cum contumelia extortis, et
quam in fortunam quamque in amplitudinem deduxisset, ut non solum in
pristinum statum redissent, sed omnium temporum dignitatem et gratiam
antecessisse viderentur. His datis mandatis eos ab se dimisit.


55

Noviodunum erat oppidum Aeduorum ad ripas Ligeris opportuno loco
positum. Huc Caesar omnes obsides Galliae, frumentum, pecuniam publicam,
suorum atque exercitus impedimentorum magnam partem contulerat; huc
magnum numerum equorum huius belli causa in Italia atque Hispania
coemptum miserat. Eo cum Eporedorix Viridomarusque venissent et de statu
civitatis cognovissent, Litaviccum Bibracti ab Aeduis receptum, quod est
oppidum apud eos maximae auctoritatis, Convictolitavim magistratum
magnamque partem senatus ad eum convenisse, legatos ad Vercingetorigem
de pace et amicitia concilianda publice missos, non praetermittendum
tantum commodum existimaverunt. Itaque interfectis Novioduni custodibus
quique eo negotiandi causa convenerant pecuniam atque equos inter se
partiti sunt; obsides civitatum Bibracte ad magistratum deducendos
curaverunt; oppidum, quod a se teneri non posse iudicabant, ne cui esset
usui Romanis, incenderunt; frumenti quod subito potuerunt navibus
avexerunt, reliquum flumine atque incendio corruperunt. Ipsi ex
finitimis regionibus copias cogere, praesidia custodiasque ad ripas
Ligeris disponere equitatumque omnibus locis iniciendi timoris causa
ostentare coeperunt, si ab re frumentaria Romanos excludere aut adductos
inopia in provinciam espellere possent. Quam ad spem multum eos
adiuvabat, quod Liger ex nivibus creverat, ut omnino vado non posse
transiri videretur.


56

Quibus rebus cognitis Caesar maturandum sibi censuit, si esset in
perficiendis pontibus periclitandum, ut prius quam essent maiores eo
coactae copiae dimicaret. Nam ut commutato consilio iter in provinciam
converteret, id ne metu quidem necessario faciendum existimabat; cum
infamia atque indignitas rei et oppositus mons Cevenna viarumque
difficultas impediebat, tum maxime quod abiuncto Labieno atque eis
legionibus quas una miserat vehementer timebat. Itaque admodum magnis
diurnis nocturnisque itineribus confectis contra omnium opinionem ad
Ligerem venit vadoque per equites invento pro rei necessitate opportuno,
ut brachia modo atque humeri ad sustinenda arma liberi ab aqua esse
possent, disposito equitatu qui vim fluminis refringeret, atque hostibus
primo aspectu perturbatis, incolumem exercitum traduxit frumentumque in
agris et pecoris copiam nactus repleto his rebus exercitu iter in
Senones facere instituit.


57

Dum haec apud Caesarem geruntur, Labienus eo supplemento, quod nuper ex
Italia venerat, relicto Agedinci, ut esset impedimentis praesidio, cum
quattuor legionibus Lutetiam proficiscitur. Id est oppidum Parisiorum,
quod positum est in insula fluminis Sequanae. Cuius adventu ab hostibus
cognito magnae ex finitimis civitatibus copiae convenerunt. Summa imperi
traditur Camulogeno Aulerco, qui prope confectus aetate tamen propter
singularem scientiam rei militaris ad eum est honorem evocatus. Is cum
animadvertisset perpetuam esse paludem, quae influeret in Sequanam atque
illum omnem locum magnopere impediret, hic consedit nostrosque transitu
prohibere instituit.


58

Labienus primo vineas agere, cratibus atque aggere paludem explere atque
iter munire conabatur. Postquam id difficilius confieri animadvertit,
silentio e castris tertia vigilia egressus eodem quo venerat itinere
Metiosedum pervenit. Id est oppidum Senonum in insula Sequanae positum,
ut paulo ante de Lutetia diximus. Deprensis navibus circiter
quinquaginta celeriterque coniunctis atque eo militibus iniectis et rei
novitate perterritis oppidanis, quorum magna pars erat ad bellum
evocata, sine contentione oppido potitur. Refecto ponte, quem
superioribus diebus hostes resciderant, exercitum traducit et secundo
flumine ad Lutetiam iter facere coepit. Hostes re cogmta ab eis, qui
Metiosedo fugerant, Lutetiam incendi pontesque eius oppidi rescindi
iubent; ipsi profecti a palude ad ripas Sequanae e regione Lutetiae
contra Labieni castra considunt.


59

Iam Caesar a Gergovia discessisse audiebatur, iam de Aeduorum defectione
et secundo Galliae motu rumores adferebantur, Gallique in colloquiis
interclusum itinere et Ligeri Caesarem inopia frumenti coactum in
provinciam contendisse confirmabant. Bellovaci autem defectione Aeduorum
cognita, qui ante erant per se infideles, manus cogere atque aperte
bellum parare coeperunt. Tum Labienus tanta rerum commutatione longe
aliud sibi capiendum consilium adque antea senserat intellegebat, neque
iam, ut aliquid adquireret proelioque hostes lacesseret, sed ut
incolumem exercitum Agedincum reduceret, cogitabat. Namque altera ex
parte Bellovaci, quae civitas in Gallia maximam habet opinionem
virtutis, instabant, alteram Camulogenus parato atque instructo exercitu
tenebat; tum legiones a praesidio atque impedimentis interclusas maximum
flumen distinebat. Tantis subito difficultatibus obiectis ab animi
virtute auxilium petendum videbat.


60

Sub vesperum consilio convocato cohortatus ut ea quae imperasset
diligenter industrieque administrarent, naves, quas Metiosedo deduxerat,
singulas equitibus Romanis attribuit, et prima confecta vigilia quattuor
milia passuum secundo flumine silentio progredi ibique se exspectari
iubet. Quinque cohortes, quas minime firmas ad dimicandum esse
existimabat, castris praesidio relinquit; quinque eiusdem legionis
reliquas de media nocte cum omnibus impedimentis adverso flumine magno
tumultu proficisci imperat. Conquirit etiam lintres: has magno sonitu
remorum incitatus in eandem partem mittit. Ipse post paulo silentio
egressus cum tribus legionibus eum locum petit quo naves appelli
iusserat.


61

Eo cum esset ventum, exploratores hostium, ut omni fluminis parte erant
dispositi, inopinantes, quod magna subito erat coorta tempestas, ab
nostris opprimumtur; exercitus equitatusque equitibus Romanis
administrantibus, quos ei negotio praefecerat, celeriter transmittitur.
Vno fere tempore sub lucem hostibus nuntiatur in castris Romanorum
praeter consuetudinem tumultuari et magnum ire agmen adverso flumine
sonitumque remorum in eadem parte exaudiri et paulo infra milites
navibus transportari. Quibus rebus auditis, quod existimabant tribus
locis transire legiones atque omnes perturbatos defectione Aeduorum
fugam parare, suas quoque copias in tres partes distribuerunt. Nam
praesidio e regione castrorum relicto et parva manu Metiosedum versus
missa, quae tantum progrediatur, quantum naves processissent, reliquas
copias contra Labienum duxerunt.


62

Prima luce et nostri omnes erant transportati, et hostium acies
cernebatur. Labienus milites cohortatus ut suae pristinae virtutis et
secundissimorum proeliorum retinerent memoriam atque ipsum Caesarem,
cuius ductu saepe numero hostes superassent, praesentem adesse
existimarent, dat signum proeli. Primo concursu ab dextro cornu, ubi
septima legio constiterat, hostes pelluntur atque in fugam coniciuntur;
ab sinistro, quem locum duodecima legio tenebat, cum primi ordines
hostium transfixi telis concidissent, tamen acerrime reliqui
resistebant, nec dabat suspicionem fugae quisquam. Ipse dux hostium
Camulogenus suis aderat atque eos cohortabatur. Incerto nunc etiam exitu
victoriae, cum septimae legionis tribunis esset nuntiatum quae in
sinistro cornu gererentur, post tergum hostium legionem ostenderunt
signaque intulerunt. Ne eo quidem tempore quisquam loco cessit, sed
circumventi omnes interfectique sunt. Eandem fortunam tulit Camulogenus.
At ei qui praesidio contra castra Labieni erant relicti, cum proelium
commissum audissent, subsidio suis ierunt collemque ceperunt, neque
nostrorum militum victorum impetum sustinere potuerunt. Sic cum suis
fugientibus permixti, quos non silvae montesque texerunt, ab equitatu
sunt interfecti. Hoc negotio confecto Labienus revertitur Agedincum, ubi
impedimenta totius exercitus relicta erant: inde cum omnibus copiis ad
Caesarem pervenit.


63

Defectione Aeduorum cognita bellum augetur. Legationes in omnes partes
circummittuntur: quantum gratia, auctoritate, pecunia valent, ad
sollicitandas civitates nituntur; nacti obsides, quos Caesar apud eos
deposuerat, horum supplicio dubitantes territant. Petunt a
Vercingetorige Aedui ut ad se veniat rationesque belli gerendi
communicet. Re impetrata contendunt ut ipsis summa imperi tradatur, et
re in controversiam deducta totius Galliae concilium Bibracte indicitur.
Eodem conveniunt undique frequentes. Multitudinis suffragiis res
permittitur: ad unum omnes Vercingetorigem probant imperatorem. Ab hoc
concilio Remi, Lingones, Treveri afuerunt: illi, quod amicitiam
Romanorum sequebantur; Treveri, quod aberant longius et ab Germanis
premebantur, quae fuit causa quare toto abessent bello et neutris
auxilia mitterent. Magno dolore Aedui ferunt se deiectos principatu,
queruntur fortunae commutationem et Caesaris indulgentiam in se
requirunt, neque tamen suscepto bello suum consilium ab reliquis
separare audent. Inviti summae spei adulescentes Eporedorix et
Viridomarus Vercingetorigi parent.


64

Ipse imperat reliquis civitatibus obsides diemque ei rei constituit.
Omnes equites, quindecim milia numero, celeriter convenire iubet;
peditatu quem antea habuerit se fore contentum dicit, neque fortunam
temptaturum aut in acie dimicaturum, sed, quoniam abundet equitatu,
perfacile esse factu frumentationibus pabulationibusque Romanos
prohibere, aequo modo animo sua ipsi frumenta corrumpant aedificiaque
incendant, qua rei familiaris iactura perpetuum imperium libertatemque
se consequi videant. His constitutis rebus Aeduis Segusiavisque, qui
sunt finitimi provinciae, decem milia peditum imperat; huc addit equites
octingentos. His praeficit fratrem Eporedorigis bellumque inferri
Allobrogibus iubet. Altera ex parte Gabalos proximosque pagos Arvernorum
in Helvios, item Rutenos Cadurcosque ad fines Volcarum Arecomicorum
depopulandos mittit. Nihilo minus clandestinis nuntiis legationibusque
Allobrogas sollicitat, quorum mentes nondum ab superiore bello resedisse
sperabat. Horum principibus pecunias, civitati autem imperium totius
provinciae pollicetur.


65

Ad hos omnes casus provisa erant praesidia cohortium duarum et viginti,
quae ex ipsa provincia ab Lucio Caesare legato ad omnes partes
opponebantur. Helvii sua sponte cum finitimis proelio congressi
pelluntur et Gaio Valerio Donnotauro, Caburi filio, principe civitatis,
compluribusque aliis interfectis intra oppida ac muros compelluntur.
Allobroges crebris ad Rhodanum dispositis praesidiis magna cum cura et
diligentia suos fines tuentur. Caesar, quod hostes equitatu superiores
esse intellegebat et interclusis omnibus itineribus nulla re ex
provincia atque Italia sublevari poterat, trans Rhenum in Germaniam
mittit ad eas civitates quas superioribus annis pacaverat, equitesque ab
his arcessit et levis armaturae pedites, qui inter eos proeliari
consuerant. Eorum adventu, quod minus idoneis equis utebantur, a
tribunis militum reliquisque equitibus Romanis atque evocatis equos
sumit Germanisque distribuit.


66

Interea, dum haec geruntur, hostium copiae ex Arvernis equitesque qui
toti Galliae erant imperati conveniunt. Magno horum coacto numero, cum
Caesar in Sequanos per extremos Lingonum fines iter faceret, quo
facilius subsidium provinciae ferri posset, circiter milia passuum decem
ab Romanis trinis castris Vercingetorix consedit convocatisque ad
concilium praefectis equitum venisse tempus victoriae demonstrat. Fugere
in provinciam Romanos Galliaque excedere. Id sibi ad praesentem
obtinendam libertatem satis esse; ad reliqui temporis pacem atque otium
parum profici: maioribus enim coactis copiis reversuros neque finem
bellandi facturos. Proinde agmine impeditos adorirentur. Si pedites suis
auxilium ferant atque in eo morentur, iter facere non posse; si, id quod
magis futurum confidat, relictis impedimentis suae saluti consulant, et
usu rerum necessariarum et dignitate spoliatum iri. Nam de equitibus
hostium, quin nemo eorum progredi modo extra agmen audeat, et ipsos
quidem non debere dubitare, et quo maiore faciant animo, copias se omnes
pro castris habiturum et terrori hostibus futurum. Conclamant equites
sanctissimo iureiurando confirmari oportere, ne tecto recipiatur, ne ad
liberos, ne ad parentes, ad uxorem aditum habeat, qui non bis per agmen
hostium perequitasset.


67

Probata re atque omnibus iureiurando adactis postero die in tres partes
distributo equitatu duae se acies ab duobus lateribus ostendunt, una
primo agmine iter impedire coepit. Qua re nuntiata Caesar suum quoque
equitatum tripertito divisum contra hostem ire iubet. Pugnatur una
omnibus in partibus. Consistit agmen; impedimenta intra legiones
recipiuntur. Si qua in parte nostri laborare aut gravius premi
videbantur, eo signa inferri Caesar aciemque constitui iubebat; quae res
et hostes ad insequendum tardabat et nostros spe auxili confirmabat.
Tandem Germani ab dextro latere summum iugum nacti hostes loco
depellunt; fugientes usque ad flumen, ubi Vercingetorix cum pedestribus
copiis consederat, persecuntur compluresque interficiunt. Qua re
animadversa reliqui ne circumirentur veriti se fugae mandant. Omnibus
locis fit caedes. Tres nobilissimi Aedui capti ad Caesarem perducuntur:
Cotus, praefectus equitum, qui controversiam cum Convictolitavi proximis
comitiis habuerat, et Cavarillus, qui post defectionem Litavicci
pedestribus copiis praefuerat, et Eporedorix, quo duce ante adventum
Caesaris Aedui cum Sequanis bello contenderant.


68

Fugato omni equitatu Vercingetorix copias, ut pro castris collocaverat,
reduxit protinusque Alesiam, quod est oppidum Mandubiorum, iter facere
coepit celeriterque impedimenta ex castris educi et se subsequi iussit.
Caesar impedimentis in proximum collem deductis, duabus legionibus
praesidio relictis, secutus quantum diei tempus est passum, circiter
tribus milibus hostium ex novissimo agmine interfectis altero die ad
Alesiam castra fecit. Perspecto urbis situ perterritisque hostibus, quod
equitatu, qua maxime parte exercitus confidebant, erant pulsi,
adhortatus ad laborem milites circumvallare instituit.


69

Ipsum erat oppidum Alesia in colle summo admodum edito loco, ut nisi
obsidione expugnari non posse videretur; cuius collis radices duo duabus
ex partibus flumina subluebant. Ante id oppidum planities circiter milia
passuum tria in longitudinem patebat: reliquis ex omnibus partibus
colles mediocri interiecto spatio pari altitudinis fastigio oppidum
cingebant. Sub muro, quae pars collis ad orientem solem spectabat, hunc
omnem locum copiae Gallorum compleverant fossamque et maceriam sex in
altitudinem pedum praeduxerant. Eius munitionis quae ab Romanis
instituebatur circuitus XI milia passuum tenebat. Castra opportunis
locis erant posita ibique castella viginti tria facta, quibus in
castellis interdiu stationes ponebantur, ne qua subito eruptio fieret:
haec eadem noctu excubitoribus ac firmis praesidiis tenebantur.


70

Opere instituto fit equestre proelium in ea planitie, quam intermissam
collibus tria milia passuum in longitudinem patere supra demonstravimus.
Summa vi ab utrisque contenditur. Laborantibus nostris Caesar Germanos
summittit legionesque pro castris constituit, ne qua subito irruptio ab
hostium peditatu fiat. Praesidio legionum addito nostris animus augetur:
hostes in fugam coniecti se ipsi multitudine impediunt atque
angustioribus portis relictis coacervantur. Germani acrius usque ad
munitiones secuntur. Fit magna caedes: nonnulli relictis equis fossam
transire et maceriam transcendere conantur. Paulum legiones Caesar quas
pro vallo constituerat promoveri iubet. Non minus qui intra munitiones
erant perturbantur Galli: veniri ad se confestim existimantes ad arma
conclamant; nonnulli perterriti in oppidum irrumpunt. Vercingetorix
iubet portas claudi, ne castra nudentur. Multis interfectis, compluribus
equis captis Germani sese recipiunt.


71

Vercingetorix, priusquam munitiones ab Romanis perficiantur, consilium
capit omnem ab se equitatum noctu dimittere. Discedentibus mandat ut
suam quisque eorum civitatem adeat omnesque qui per aetatem arma ferre
possint ad bellum cogant. Sua in illos merita proponit obtestaturque ut
suae salutis rationem habeant neu se optime de communi libertate meritum
in cruciatum hostibus dedant. Quod si indiligentiores fuerint, milia
hominum delecta octoginta una secum interitura demonstrat. Ratione inita
se exigue dierum triginta habere frumentum, sed paulo etiam longius
tolerari posse parcendo. His datis mandatis, qua opus erat intermissum,
secunda vigilia silentio equitatum mittit. Frumentum omne ad se referri
iubet; capitis poenam eis qui non paruerint constituit: pecus, cuius
magna erat copia ab Mandubiis compulsa, viritim distribuit; frumentum
parce et paulatim metiri instituit; copias omnes quas pro oppido
collocaverat in oppidum recepit. His rationibus auxilia Galliae
exspectare et bellum parat administrare.


72

Quibus rebus cognitis ex perfugis et captivis, Caesar haec genera
munitionis instituit. Fossam pedum viginti directis lateribus duxit, ut
eius fossae solum tantundem pateret quantum summae fossae labra
distarent. Reliquas omnes munitiones ab ea fossa pedes quadringentos
reduxit, [id] hoc consilio, quoniam tantum esset necessario spatium
complexus, nec facile totum corpus corona militum cingeretur, ne de
improviso aut noctu ad munitiones hostium multitudo advolaret aut
interdiu tela in nostros operi destinatos conicere possent. Hoc
intermisso spatio duas fossas quindecim pedes latas, eadem altitudine
perduxit, quarum interiorem campestribus ac demissis locis aqua ex
flumine derivata complevit. Post eas aggerem ac vallum duodecim pedum
exstruxit. Huic loricam pinnasque adiecit grandibus cervis eminentibus
ad commissuras pluteorum atque aggeris, qui ascensum hostium tardarent,
et turres toto opere circumdedit, quae pedes LXXX inter se distarent.


73

Erat eodem tempore et materiari et frumentari et tantas munitiones fieri
necesse deminutis nostris copiis quae longius ab castris
progrediebantur: ac nonnum quam opera nostra Galli temptare atque
eruptionem ex oppido pluribus portis summa vi facere conabantur. Quare
ad haec rursus opera addendum Caesar putavit, quo minore numero militum
munitiones defendi possent. Itaque truncis arborum aut admodum firmis
ramis abscisis atque horum delibratis ac praeacutis cacuminibus
perpetuae fossae quinos pedes altae ducebantur. Huc illi stipites
demissi et ab infimo revincti, ne revelli possent, ab ramis eminebant.
Quini erant ordines coniuncti inter se atque implicati; quo qui
intraverant, se ipsi acutissimis vallis induebant. Hos cippos
appellabant. Ante quos obliquis ordinibus in quincuncem dispositis
scrobes tres in altitudinem pedes fodiebantur paulatim angustiore ad
infimum fastigio. Huc teretes stipites feminis crassitudine ab summo
praeacuti et praeusti demittebantur, ita ut non amplius digitis quattuor
ex terra eminerent; simul confirmandi et stabiliendi causa singuli ab
infimo solo pedes terra exculcabantur, reliqua pars scrobis ad
occultandas insidias viminibus ac virgultis integebatur. Huius generis
octoni ordines ducti ternos inter se pedes distabant. Id ex similitudine
floris lilium appellabant. Ante haec taleae pedem longae ferreis hamis
infixis totae in terram infodiebantur mediocribusque intermissis spatiis
omnibus locis disserebantur; quos stimulos nominabant.


74

His rebus perfectis regiones secutus quam potuit aequissimas pro loci
natura quattuordecim milia passuum complexus pares eiusdem generis
munitiones, diversas ab bis, contra exteriorem hostem perfecit, ut ne
magna quidem multitudine, si ita accidat, munitionum praesidia
circumfundi possent; ac ne cum periculo ex castris egredi cogatur,
dierum triginta pabulum frumentumque habere omnes convectum iubet.


75

Dum haec apud Alesiam geruntur, Galli concilio principum indicto non
omnes eos qui arma ferre possent, ut censuit Vercingetorix, convocandos
statuunt, sed certum numerum cuique ex civitate imperandum, ne tanta
multitudine confusa nec moderari nec discernere suos nec frumentandi
rationem habere possent. Imperant Aeduis atque eorum clientibus,
Segusiavis, Ambivaretis, Aulercis Brannovicibus, Blannoviis, milia XXXV;
parem numerum Arvernis adiunctis Eleutetis, Cadurcis, Gabalis,
Vellaviis, qui sub imperio Arvernorum esse consuerunt; Sequanis,
Senonibus, Biturigibus, Santonis, Rutenis, Carnutibus duodena milia;
Bellovacis X; totidem Lemovicibus; octona Pictonibus et Turonis et
Parisiis et Helvetiis; [Suessionibus,] Ambianis, Mediomatricis,
Petrocoriis, Nerviis, Morinis, Nitiobrigibus quina milia; Aulercis
Cenomanis totidem; Atrebatibus [IIII milibus]; Veliocassis, Lexoviis et
Aulercis Eburovicibus terna; Rauracis et Boiis bina; [XXX milia]
universis civitatibus, quae Oceanum attingunt quaeque eorum consuetudine
Armoricae appellantur, quo sunt in numero Curiosolites, Redones,
Ambibarii, Caletes, Osismi, Veneti, Lemovices, Venelli. Ex his Bellovaci
suum numerum non compleverunt, quod se suo nomine atque arbitrio cum
Romanis bellum gesturos dicebant neque cuiusquam imperio obtemperaturos;
rogati tamen ab Commio pro eius hospitio duo milia una miserunt.


76

Huius opera Commi, ut antea demonstravimus, fideli atque utili
superioribus annis erat usus in Britannia Caesar; quibus ille pro
meritis civitatem eius immunem esse iusserat, iura legesque reddiderat
atque ipsi Morinos attribuerat. Tamen tanta universae Galliae consensio
fuit libertatis vindicandae et pristinae belli laudis recuperandae, ut
neque beneficiis neque amicitiae memoria moverentur, omnesque et animo
et opibus in id bellum incumberent. Coactis equitum VIII milibus et
peditum circiter CCL haec in Aeduorum finibus recensebantur, numerusque
inibatur, praefecti constituebantur. Commio Atrebati, Viridomaro et
Eporedorigi Aeduis, Vercassivellauno Arverno, consobrino
Vercingetorigis, summa imperi traditur. His delecti ex civitatibus
attribuuntur, quorum consilio bellum administraretur. Omnes alacres et
fiduciae pleni ad Alesiam proficiscuntur, neque erat omnium quisquam qui
aspectum modo tantae multitudinis sustineri posse arbitraretur,
praesertim ancipiti proelio, cum ex oppido eruptione pugnaretur, foris
tantae copiae equitatus peditatusque cernerentur.


77

At ei, qui Alesiae obsidebantur praeterita die, qua auxilia suorum
exspectaverant, consumpto omni frumento, inscii quid in Aeduis
gereretur, concilio coacto de exitu suarum fortunarum consultabant. Ac
variis dictis sententiis, quarum pars deditionem, pars, dum vires
suppeterent, eruptionem censebat, non praetereunda oratio Critognati
videtur propter eius singularem et nefariam crudelitatem. Hic summo in
Arvernis ortus loco et magnae habitus auctoritatis, "Nihil," inquit, "de
eorum sententia dicturus sum, qui turpissimam servitutem deditionis
nomine appellant, neque hos habendos civium loco neque ad concilium
adhibendos censeo. Cum his mihi res sit, qui eruptionem probant; quorum
in consilio omnium vestrum consensu pristinae residere virtutis memoria
videtur. Animi est ista mollitia, non virtus, paulisper inopiam ferre
non posse. Qui se ultro morti offerant facilius reperiuntur quam qui
dolorem patienter ferant. Atque ego hanc sententiam probarem (tantum
apud me dignitas potest), si nullam praeterquam vitae nostrae iacturam
fieri viderem: sed in consilio capiendo omnem Galliam respiciamus, quam
ad nostrum auxilium concitavimus. Quid hominum milibus LXXX uno loco
interfectis propinquis consanguineisque nostris animi fore existimatis,
si paene in ipsis cadaveribus proelio decertare cogentur? Nolite hos
vestro auxilio exspoliare, qui vestrae salutis causa suum periculum
neglexerunt, nec stultitia ac temeritate vestra aut animi imbecillitate
omnem Galliam prosternere et perpetuae servituti subicere. An, quod ad
diem non venerunt, de eorum fide constantiaque dubitatis? Quid ergo?
Romanos in illis ulterioribus munitionibus animine causa cotidie
exerceri putatis? Si illorum nuntiis confirmari non potestis omni aditu
praesaepto, his utimini testibus appropinquare eorum adventum; cuius rei
timore exterriti diem noctemque in opere versantur. Quid ergo mei
consili est? Facere, quod nostri maiores nequaquam pari bello Cimbrorum
Teutonumque fecerunt; qui in oppida compulsi ac simili inopia subacti
eorum corporibus qui aetate ad bellum inutiles videbantur vitam
toleraverunt neque se hostibus tradiderunt. Cuius rei si exemplum non
haberemus, tamen libertatis causa institui et posteris prodi
pulcherrimum iudicarem. Nam quid illi simile bello fuit? Depopulata
Gallia Cimbri magnaque illata calamitate finibus quidem nostris
aliquando excesserunt atque alias terras petierunt; iura, leges, agros,
libertatem nobis reliquerunt. Romani vero quid petunt aliud aut quid
volunt, nisi invidia adducti, quos fama nobiles potentesque bello
cognoverunt, horum in agris civitatibusque considere atque his aeternam
iniungere servitutem? Neque enim ulla alia condicione bella gesserunt.
Quod si ea quae in longinquis nationibus geruntur ignoratis, respicite
finitimam Galliam, quae in provinciam redacta iure et legibus commutatis
securibus subiecta perpetua premitur servitute."


78

Sententiis dictis constituunt ut ei qui valetudine aut aetate inutiles
sunt bello oppido excedant, atque omnia prius experiantur, quam ad
Critognati sententiam descendant: illo tamen potius utendum consilio, si
res cogat atque auxilia morentur, quam aut deditionis aut pacis
subeundam condicionem. Mandubii, qui eos oppido receperant, cum liberis
atque uxoribus exire coguntur. Hi, cum ad munitiones Romanorum
accessissent, flentes omnibus precibus orabant, ut se in servitutem
receptos cibo iuvarent. At Caesar dispositis in vallo custodibus recipi
prohibebat.


79

Interea Commius reliquique duces quibus summa imperi permissa erat cum
omnibus copiis ad Alesiam perveniunt et colle exteriore occupato non
longius mille passibus ab nostris munitionibus considunt. Postero die
equitatu ex castris educto omnem eam planitiem, quam in longitudinem
tria milia passuum patere demonstravimus, complent pedestresque copias
paulum ab eo loco abditas in locis superioribus constituunt. Erat ex
oppido Alesia despectus in campum. Concurrunt his auxiliis visis; fit
gratulatio inter eos, atque omnium animi ad laetitiam excitantur. Itaque
productis copiis ante oppidum considunt et proximam fossam cratibus
integunt atque aggere explent seque ad eruptionem atque omnes casus
comparant.


80

Caesar omni exercitu ad utramque partem munitionum disposito, ut, si
usus veniat, suum quisque locum teneat et noverit, equitatum ex castris
educi et proelium committi iubet. Erat ex omnibus castris, quae summum
undique iugum tenebant, despectus, atque omnes milites intenti pugnae
proventum exspectabant. Galli inter equites raros sagittarios
expeditosque levis armaturae interiecerant, qui suis cedentibus auxilio
succurrerent et nostrorum equitum impetus sustinerent. Ab his complures
de improviso vuluerati proelio excedebant. Cum suos pugna superiores
esse Galli confiderent et nostros multitudine premi viderent, ex omnibus
partibus et ei qui munitionibus continebantur et hi qui ad auxilium
convenerant clamore et ululatu suorum animos confirmabant. Quod in
conspectu omnium res gerebatur neque recte ac turpiter factum celari
poterat, utrosque et laudis cupiditas et timor ignominiae ad virtutem
excitabant. Cum a meridie prope ad solis occasum dubia victoria
pugnaretur, Germani una in parte confertis turmis in hostes impetum
fecerunt eosque propulerunt; quibus in fugam coniectis sagittarii
circumventi interfectique sunt. Item ex reliquis partibus nostri
cedentes usque ad castra insecuti sui colligendi facultatem non
dederunt. At ei qui ab Alesia processerant maesti prope victoria
desperata se in oppidum receperunt.


81

Vno die intermisso Galli atque hoc spatio magno cratium, scalarum,
harpagonum numero effecto media nocte silentio ex castris egressi ad
campestres munitiones accedunt. Subito clamore sublato, qua
significatione qui in oppido obsidebantur de suo adventu cognoscere
possent, crates proicere, fundis, sagittis, lapidibus nostros de vallo
proturbare reliquaque quae ad oppugnationem pertinent parant
administrare. Eodem tempore clamore exaudito dat tuba signum suis
Vercingetorix atque ex oppido educit. Nostri, ut superioribus diebus, ut
cuique erat locus attributus, ad munitiones accedunt; fundis librilibus
sudibusque quas in opere disposuerant ac glandibus Gallos proterrent.
Prospectu tenebris adempto multa utrimque vulnera accipiuntur. Complura
tormentis tela coniciuntur. At Marcus Antonius et Gaius Trebonius
legati, quibus hae partes ad defendendum obvenerant, qua ex parte
nostros premi intellexerant, his auxilio ex ulterioribus castellis
deductos summittebant.


82

Dum longius ab munitione aberant Galli, plus multitudine telorum
proficiebant; posteaquam propius successerunt, aut se stimulis
inopinantes induebant aut in scrobes delati transfodiebantur aut ex
vallo ac turribus traiecti pilis muralibus interibant. Multis undique
vulneribus acceptis nulla munitione perrupta, cum lux appeteret, veriti
ne ab latere aperto ex superioribus castris eruptione circumvenirentur,
se ad suos receperunt. At interiores, dum ea quae a Vercingetorige ad
eruptionem praeparata erant proferunt, priores fossas explent, diutius
in his rebus administrandis morati prius suos discessisse cognoverunt,
quam munitionibus appropinquarent. Ita re infecta in oppidum
reverterunt.


83

Bis magno cum detrimento repulsi Galli quid agant consulunt; locorum
peritos adhibent: ex his superiorum castrorum situs munitionesque
cognoscunt. Erat a septentrionibus collis, quem propter magnitudinem
circuitus opere circumplecti non potuerant nostri: necessario paene
iniquo loco et leniter declivi castra fecerunt. Haec Gaius Antistius
Reginus et Gaius Caninius Rebilus legati cum duabus legionibus
obtinebant. Cognitis per exploratores regionibus duces hostium LX milia
ex omni numero deligunt earum civitatum quae maximam virtutis opinionem
habebant; quid quoque pacto agi placeat occulte inter se constituunt;
adeundi tempus definiunt, cum meridies esse videatur. His copiis
Vercassivellaunum Arvernum, unum ex quattuor ducibus, propinquum
Vercingetorigis, praeficiunt. Ille ex castris prima vigilia egressus
prope confecto sub lucem itinere post montem se occultavit militesque ex
nocturno labore sese reficere iussit. Cum iam meridies appropinquare
videretur, ad ea castra quae supra demonstravimus contendit; eodemque
tempore equitatus ad campestres munitiones accedere et reliquae copiae
pro castris sese ostendere coeperunt.


84

Vercingetorix ex arce Alesiae suos conspicatus ex oppido egreditur;
crates, longurios, musculos, falces reliquaque quae eruptionis causa
paraverat profert. Pugnatur uno tempore omnibus locis, atque omnia
temptantur: quae minime visa pars firma est, huc concurritur. Romanorum
manus tantis munitionibus distinetur nec facile pluribus locis occurrit.
Multum ad terrendos nostros valet clamor, qui post tergum pugnantibus
exstitit, quod suum periculum in aliena vident salute constare: omnia
enim plerumque quae absunt vehementius hominum mentes perturbant.


85

Caesar idoneum locum nactus quid quaque ex parte geratur cognoscit;
laborantibus summittit. Vtrisque ad animum occurrit unum esse illud
tempus, quo maxime contendi conveniat: Galli, nisi perfregerint
munitiones, de omni salute desperant; Romani, si rem obtinuerint, finem
laborum omnium exspectant. Maxime ad superiores munitiones laboratur,
quo Vercassivellaunum missum demonstravimus. Iniquum loci ad
declivitatem fastigium magnum habet momentum. Alii tela coniciunt, alii
testudine facta subeunt; defatigatis in vicem integri succedunt. Agger
ab universis in munitionem coniectus et ascensum dat Gallis et ea quae
in terra occultaverant Romani contegit; nec iam arma nostris nec vires
suppetunt.


86

His rebus cognitis Caesar Labienum cum cohortibus sex subsidio
laborantibus mittit: imperat, si sustinere non posset, deductis
cohortibus eruptione pugnaret; id nisi necessario ne faciat. Ipse adit
reliquos, cohortatur ne labori succumbant; omnium superiorum
dimicationum fructum in eo die atque hora docet consistere. Interiores
desperatis campestribus locis propter magnitudinem munitionum loca
praerupta ex ascensu temptant: huc ea quae paraverant conferunt.
Multitudine telorum ex turribus propugnantes deturbant, aggere et
cratibus fossas explent, falcibus vallum ac loricam rescindunt.


87

Mittit primo Brutum adulescentem cum cohortibus Caesar, post cum aliis
Gaium Fabium legatum; postremo ipse, cum vehementius pugnaretur,
integros subsidio adducit. Restituto proelio ac repulsis hostibus eo quo
Labienum miserat contendit; cohortes quattuor ex proximo castello
deducit, equitum partem sequi, partem circumire exteriores munitiones et
ab tergo hostes adoriri iubet. Labienus, postquam neque aggeres neque
fossae vim hostium sustinere poterant, coactis una XL cohortibus, quas
ex proximis praesidus deductas fors obtulit, Caesarem per nuntios facit
certiorem quid faciendum existimet. Accelerat Caesar, ut proelio
intersit.


88

Eius adventu ex colore vestitus cognito, quo insigni in proeliis uti
consuerat, turmisque equitum et cohortibus visis quas se sequi iusserat,
ut de locis superioribus haec declivia et devexa cernebantur, hostes
proelium committunt. Vtrimque clamore sublato excipit rursus ex vallo
atque omnibus munitionibus clamor. Nostri omissis pilis gladiis rem
gerunt. Repente post tergum equitatus cernitur; cohortes aliae
appropinquant. Hostes terga vertunt; fugientibus equites occurrunt. Fit
magna caedes. Sedulius, dux et princeps Lemovicum, occiditur;
Vercassivellaunus Arvernus vivus in fuga comprehenditur; signa militaria
septuaginta quattuor ad Caesarem referuntur: pauci ex tanto numero se
incolumes in castra recipiunt. Conspicati ex oppido caedem et fugam
suorum desperata salute copias a munitionibus reducunt. Fit protinus hac
re audita ex castris Gallorum fuga. Quod nisi crebris subsidiis ac
totius diei labore milites essent defessi, omnes hostium copiae deleri
potuissent. De media nocte missus equitatus novissimum agmen
consequitur: magnus numerus capitur atque interficitur; reliqui ex fuga
in civitates discedunt.


89

Postero die Vercingetorix concilio convocato id bellum se suscepisse non
suarum necessitatium, sed communis libertatis causa demonstrat, et
quoniam sit fortunae cedendum, ad utramque rem se illis offerre, seu
morte sua Romanis satisfacere seu vivum tradere velint. Mittuntur de his
rebus ad Caesarem legati. Iubet arma tradi, principes produci. Ipse in
munitione pro castris consedit: eo duces producuntur; Vercingetorix
deditur, arma proiciuntur. Reservatis Aeduis atque Arvernis, si per eos
civitates reciperare posset, ex reliquis captivis toto exercitui capita
singula praedae nomine distribuit.


90

His rebus confectis in Aeduos proficiscitur; civitatem recipit. Eo
legati ab Arvernis missi quae imperaret se facturos pollicentur. Imperat
magnum numerum obsidum. Legiones in hiberna mittit. Captivorum circiter
viginti milia Aeduis Arvernisque reddit. Titum Labienum duabus cum
legionibus et equitatu in Sequanos proficisci iubet: huic Marcum
Sempronium Rutilum attribuit. Gaium Fabium legatum et Lucium Minucium
Basilum cum legionibus duabus in Remis collocat, ne quam ab finitimis
Bellovacis calamitatem accipiant. Gaium Antistium Reginum in
Ambivaretos, Titum Sextium in Bituriges, Gaium Caninium Rebilum in
Rutenos cum singulis legionibus mittit. Quintum Tullium Ciceronem et
Publium Sulpicium Cabilloni et Matiscone in Aeduis ad Ararim rei
frumentariae causa collocat. Ipse Bibracte hiemare constituit. His
litteris cognitis Romae dierum viginti supplicatio redditur.


Liber VIII

Aulus Hirtius

post 52

Prooemium I

Coactus assiduis tuis vocibus, Balbe, cum cotidiana mea recusatio non
difficultatis excusationem, sed inertiae videretur deprecationem habere,
rem difficillimam suscepi. Caesaris nostri commentarios rerum gestarum
Galliae, non comparantibus superioribus atque insequentibus eius
scriptis, contexui novissimumque imperfectum ab rebus gestis Alexandriae
confeci usque ad exitum non quidem civilis dissensionis, cuius finem
nullum videmus, sed vitae Caesaris. Quos utinam qui legent scire possint
quam invitus susceperim scribendos, qua facilius caream stultitiae atque
arrogantiae crimine, qui me mediis interposuerim Caesaris scriptis.
Constat enim inter omnes nihil tam operose ab aliis esse perfectum, quod
non horum elegantia commentariorum superetur: qui sunt editi, ne
scientia tantarum rerum scriptoribus deesset, adeoque probantur omnium
iudicio ut praerepta, non praebita, facultas scriptoribus videatur.
Cuius tamen rei maior nostra quam reliquorum est admiratio: ceteri enim,
quam bene atque emendate, nos etiam, quam facile atque celeriter eos
perfecerit scimus. Erat autem in Caesare cum facultas atque elegantia
summa scribendi, tum verissima scientia suorum consiliorum
explicandorum. Mihi ne illud quidem accidit, ut Alexandrino atque
Africano bello interessem; quae bella quamquam ex parte nobis Caesaris
sermone sunt nota, tamen aliter audimus ea, quae rerum novitate aut
admiratione nos capiunt, aliter, quae pro testimonio sumus dicturi. Sed
ego nimirum, dum omnes excusationis causas colligo ne cum Caesare
conferar, hoc ipsum crimen arrogantiae subeo, quod me iudicio cuiusquam
existimem posse cum Caesare comparari. Vale.


1

Omni Gallia devicta Caesar cum a superiore aestate nullum bellandi
tempus intermisisset militesque hibernorum quiete reficere a tantis
laboribus vellet, complures eodem tempore civitates renovare belli
consilia nuntiabantur coniurationesque facere. Cuius rei verisimilis
causa adferebatur, quod Gallis omnibus cogrutum esset neque ulla
multitudine in unum locum coacta resisti posse Romanis, nec, si diversa
bella complures eodem tempore intulissent civitates, satis auxili aut
spati aut copiarum habiturum exercitum populi Romani ad omnia
persequenda; non esse autem alicui civitati sortem incommodi recusandam,
si tali mora reliquae possent se vindicare in libertatem.


2

Quae ne opinio Gallorum confirmaretur, Caesar Marcum Antonium quaestorem
suis praefecit hibernis; ipse equitum praesidio pridie Kal. Ianuarias ab
oppido Bibracte proficiscitur ad legionem XIII, quam non longe a finibus
Aeduorum collocaverat in finibus Biturigum, eique adiungit legionem XI,
quae proxima fuerat. Binis cohortibus ad impedimenta tuenda relictis
reliquum exercitum in copiosissimos agros Biturigum inducit, qui, cum
latos fines et complura oppida haberent, unius legionis hibernis non
potuerint contineri quin bellum pararent coniurationesque facerent.


3

Repentino adventu Caesaris accidit, quod imparatis disiectisque accidere
fuit necesse, ut sine timore ullo rura colentes prius ab equitatu
opprimerentur quam confugere in oppida possent. Namque etiam illud
vulgare incursionis hostium signum, quod incendiis aedificiorum
intellegi consuevit, Caesaris erat interdicto sublatum, ne aut copia
pabuli frumentique, si longius progredi vellet, deficeretur, aut hostes
incendius terrerentur. Multis hominum milibus captis perterriti
Bituriges; qui primum adventum potuerant effugere Romanorum, in
finitimas civitates aut privatis hospitiis confisi aut societate
consiliorum confugerant. Frustra: nam Caesar magni sitineribus omnibus
locis occurrit nec dat ulli civitati spatium de aliena potius quam de
domestica salute cogitandi; qua celeritate et fideles amicos retinebat
et dubitantes terrore ad condiciones pacis adducebat. Tali condicione
proposita Bituriges, cum sibi viderent clementia Caesaris reditum patere
in eius amicitiam finitimasque civitates sine ulla poena dedisse obsides
atque in fidem receptas esse, idem fecerunt.


4

Caesar militibus pro tanto labore ac patientia, qui brumalibus diebus
itineribus difficillimis, frigoribus intolerandis studiosissime
permanserant in labore, ducenos sestertios, centurionibus tot milia
nummum praedae nomine condonanda pollicetur legionibusque in hiberna
remissis ipse se recipit die XXXX Bibracte. Ibi cum ius diceret,
Bituriges ad eum legatos mittunt auxilium petitum contra Carnutes, quos
intulisse bellum sibi querebantur. Qua re cognita, cum dies non amplius
decem et octo in hibernis esset moratus, legiones XIIII et VI ex
hibernis ab Arare educit, quas ibi collocatas explicandae rei
frumentariae causa superiore commentario demonstratum est: ita cum
duabus legionibus ad persequendos Carnutes proficiscitur.


5

Cum fama exercitus ad hostes esset perlata, calamitate ceterorum ducti
Carnutes desertis vicis oppidisque, quae tolerandae hiemis causa
constitutis repente exiguis ad necessitatem aedificiis incolebant (nuper
enim devicti complura oppida dimiserant), dispersi profugiunt. Caesar
erumpentes eo maxime tempore acerrimas tempestates cum subire milites
nollet, in oppido Carnutum Cenabo castra ponit atque in tecta partim
Gallorum, partim quae coniectis celeriter stramentis tentoriorum
integendorum gratia erant inaedificata, milites compegit. Equites tamen
et auxiliarios pedites in omnes partes mittit quascumque petisse
dicebantur hostes; nec frustra: nam plerumque magna praeda potiti nostri
revertuntur. Oppressi Carnutes hiemis difficultate, terrore periculi,
cum tectis expulsi nullo loco diutius consistere auderent nec silvarum
praesidio tempestatibus durissimis tegi possent, dispersi magna parte
amissa suorum dissipantur in finitimas civitates.


6

Caesar tempore anni difficillimo, cum satis haberet convenientes manus
dissipare, ne quod initium belli nasceretur, quantumque in ratione
esset, exploratum haberet sub tempus aestivorum nullum summum bellum
posse conflari, Gaium Trebonium cum duabus legionibus, quas secum
habebat, in hibernis Cenabi collocavit; ipse, cum crebris legationibus
Remorum certior fieret Bellovacos, qui belli gloria Gallos omnes
Belgasque praestabant, finitimasque his civitates duce Correo Bellovaco
et Commio Atrebate exercitus comparare atque in unum locum cogere, ut
omni multitudine in fines Suessionum, qui Remis erant attributi,
facerent impressionem, pertinere autem non tantum ad dignitatem sed
etiam ad salutem suam iudicaret nullam calamitatem socios optime de re
publica meritos accipere, legionem ex hibernis evocat rursus undecimam;
litteras autem ad Gaium Fabium mittit, ut in fines Suessionum legiones
duas quas habebat adduceret, alteramque ex duabus ab Labieno arcessit.
Ita, quantum hibernorum opportunitas bellique ratio postulabat, perpetuo
suo labore in vicem legionibus expeditionum onus iniungebat.


7

His copiis coactis ad Bellovacos proficiscitur castrisque in eorum
finibus positis equitum turmas dimittit in omnes partes ad aliquos
excipiendos ex quibus hostium consilia cognosceret. Equites officio
functi renuntiant paucos in aedificiis esse inventos, atque hos, non qui
agrorum colendorum causa remansissent (namque esse undique diligenter
demigratum), sed qui speculandi causa essent remissi. A quibus cum
quaereret Caesar quo loco multitudo esset Bellovacorum quodve esset
consilium eorum, inveniebat Bellovacos omnes qui arma ferre possent in
unum locum convenisse, itemque Ambianos, Aulercos, Caletos, Veliocasses,
Atrebatas; locum castris excelsum in silva circumdata palude delegisse,
impedimenta omnia in ulteriores silvas contulisse. Complures esse
principes belli auctores, sed multitudinem maxime Correo obtemperare,
quod ei summo esse odio nomen populi Romani intellexissent. Paucis ante
diebus ex his castris Atrebatem Commium discessisse ad auxilia
Germanorum adducenda; quorum et vicinitas propinqua et multitudo esset
infinita. Constituisse autem Bellovacos omnium principum consensu, summa
plebis cupiditate, si, ut diceretur, Caesar cum tribus legionibus
veniret, offerre se ad dimicandum, ne miseriore ac duriore postea
condicione cum toto exercitu decertare cogerentur; si maiores copias
adduceret, in eo loco permanere quem delegissent, pabulatione autem,
quae propter anni tempus cum exigua tum disiecta esset, et frumentatione
et reliquo commeatu ex insidiis prohibere Romanos.


8

Quae Caesar consentientibus pluribus cum cognosset atque ea quae
proponerentur consilia plena prudentiae longeque a temeritate barbarorum
remota esse iudicaret, omnibus rebus inserviendum statuit, quo celerius
hostis contempta sua paucitate prodiret in aciem. Singularis enim
virtutis veterrimas legiones VII, VIII, VIIII habebat, summae spei
delectaeque iuventutis XI, quae octavo iam stipendio tamen in collatione
reliquarum nondum eandem vetustatis ac virtutis ceperat opinionem.
Itaque consilio advocato, rebus eis quae ad se essent delatae omnibus
expositis animos multitudinis confirmat. Si forte hostes trium legionum
numero posset elicere ad dimicandum, agminis ordinem ita constituit, ut
legio septima, octava, nona ante omnia irent impedimenta, deinde omnium
impedimentorum agmen, quod tamen erat mediocre, ut in expeditionibus
esse consuevit, cogeret undecima, ne maioris multitudinis species
accidere hostibus posset quam ipsi depoposcissent. Hac ratione paene
quadrato agmine instructo in conspectum hostium celerius opinione eorum
exercitum adducit.


9

Cum repente instructas velut in acie certo gradu legiones accedere Galli
viderent, quorum erant ad Caesarem plena fiduciae consilia perlata, sive
certamiuis periculo sive subito adventu sive exspectatione nostri
consili copias instruunt pro castris nec loco superiore decedunt.
Caesar, etsi dimicare optaverat, tamen admiratus tantam multitudinem
hostium valle intermissa magis in altitudinem depressa quam late patente
castra castris hostium confert. Haec imperat vallo pedum XII muniri,
loriculam pro [hac] ratione eius altitudinis inaedificari; fossam
duplicem pedum denum quinum lateribus deprimi directis; turres excitari
crebras in altitudinem trium tabulatorum, pontibus traiectis
constratisque coniungi, quorum frontes viminea loricula munirentur; ut
ab hostibus duplici fossa, duplici propugnatorum ordine defenderentur,
quorum alter ex pontibus, quo tutior altitudine esset, hoc audacius
longiusque permitteret tela, alter, qui propior hostem in ipso vallo
collocatus esset, ponte ab incidentibus telis tegeretur. Portis fores
altioresque turres imposuit.


10

Huius munitionis duplex erat consilium. Namque et operum magnitudinem et
timorem suum sperabat fiduciam barbaris allaturum, et cum pabulatum
frumentatumque longius esset proficiscendum, parvis copiis castra
munitione ipsa videbat posse defendi. Interim crebro paucis utrimque
procurrentibus inter bina castra palude interiecta contendebatur; quam
tamen paludem nonnumquam aut nostra auxilia Gallorum Germanorumque
transibant acriusque hostes insequebantur, aut vicissim hostes eadem
transgressi nostros longius summovebant. Accidebat autem cotidianis
pabulationibus (id quod accidere erat necesse, cum raris disiectisque ex
aedificius pabulum conquireretur), ut impeditis locis dispersi
pabulatores circumvenirentur; quae res, etsi mediocre detrimentum
iumentorum ac servorum nostris adferebat, tamen stultas cogitationes
incitabat barbarorum, atque eo magis, quod Commius, quem profectum ad
auxilia Germanorum arcessenda docui, cum equitibus venerat; qui, tametsi
numero non amplius erant quingenti, tamen Germanorum adventu barbari
nitebantur.


11

Caesar, cum animadverteret hostem complures dies castris palude et loci
natura munitis se tenere neque oppugnari castra eorum sine dimicatione
perniciosa nec locum munitionibus claudi nisi a maiore exercitu posse,
litteras ad Trebonium mittit, ut quam celerrime posset legionem XIlI,
quae cum T. Sextio legato in Biturigibus hiemabat, arcesseret atque ita
cum tribus legionibus magnis itineribus ad se veniret; ipse equites in
vicem Remorum ac Lingonum reliquarumque civitatum, quorum magnum numerum
evocaverat, praesidio pabulationibus mittit, qui subitas hostium
incursiones sustinerent.


12

Quod cum cotidie fieret ac iam consuetudine diligentia minueretur, quod
plerumque accidit diu turnitate, Bellovaci delecta manu peditum cognitis
stationibus cotidianis equitum nostrorum silvestribus locis insidias
disponunt eodemque equites postero die mittunt, qui primum elicerent
nostros, deinde circumventos aggrederentur. Cuius mali sors incidit
Remis, quibus ille dies fungendi muneris obvenerat. Namque hi, cum
repente hostium equites animad vertissent ac numero superiores
paucitatem contempsissent, cupidius insecuti peditibus undique sunt
circumdati. Quo facto perturbati celerius quam consuetudo fert equestris
proeli se receperunt amisso Vertisco, principe civitatis, praefecto
equitum; qui cum vix equo propter aetatem posset uti, tamen consuetudine
Gallorurn neque aetatis excusatione in suscipienda praefectura usus erat
neque dimicari sine se voluerat. Inflantur atque incitantur hostium
animi secundo proelio, principe et praefecto Remorum interfecto,
nostrique detrimento admonentur diligentius exploratis locis stationes
disponere ac mode ratius cedentem insequi hostem.


13

Non intermittunt interim cotidiana proelia in conspectu utrorumque
castrorum, quae ad vada transitus que fiebant paludis. Qua contentione
Germani, quos propterea Caesar traduxerat Rhenum ut equitibus
interpositi proeliarentur, cum constantius universi paludem transissent
paucisque resistentibus interfectis pertinacius reliquam multitudinem
essent insecuti, perterriti non solum ei qui aut comminus opprimebantur
aut eminus vulnerabantur, sed etiam qui longius subsidiari consuerant,
turpiter refugerunt, nec prius finem fugae fecerunt saepe amissis
superioribus locis quam se aut in castra suorum reciperent, aut nonnulli
pudore coacti longius profugerent. Quorum periculo sic omnes copiae sunt
perturbatae ut vix iudicari posset, utrum secundis minimisque rebus
insolentiores an adverso mediocri casu timidiores essent.


14

Compluribus diebus isdem in castris consumptis, cum propius accessisse
legiones et Gaium Trebonium legatum cognossent, duces Bellovacorum
veriti similem obsessionem Alesiae noctu dimittunt eos quos aut aetate
aut viribus inferiores aut inermes habebant, unaque reliqua impedimenta.
Quorum perturbatum et confusum dum explicant agmen (magna enim multitudo
carrorum etiam expeditos sequi Gallos consuevit), oppressi luce copias
armatorum pro suis instruunt castris, ne prius Romani persequi se
inciperent quam longius agmen impedimentorum suorum processisset. At
Caesar neque resistentes adgrediendos tanto collis ascensu iudicabat,
neque non usque eo legiones admovendas ut discedere ex eo loco sine
periculo barbari militibus instantibus non possent. Ita, cum palude
impedita a castris castra dividi videret, quae trans eundi difficultas
celeritatem insequendi tardare posset, adque id iugum quod trans paludem
paene ad hostium castra pertineret mediocri valle a castris eorum
intercisum animum adverteret, pontibus palude constrata legiones
traducit celeriterque in summam planitiem iugi pervenit, quae declivi
fastigio duobus ab lateribus muniebatur. Ibi legionibus instructis ad
ultimum iugum pervenit aciemque eo loco constituit unde tormento missa
tela in llostium cuneos conici possent.


15

Barbari confisi loci natura, cum dimicare non recusarent, si forte
Romani subire collem conarentur, paulatim copias distributas dimittere
non possent, ne dispersi perturbarentur, in acie permanserunt. Quorum
pertinacia cogruta Caesar XX cohortibus instructis castrisque eo loco
metatis muniri iubet castra. Absolutis operibus pro vallo legiones
instructas collocat, equites frenatis equis in statione disponit.
Bellovaci, cum Romanos ad insequendum paratos viderent neque pernoctare
aut diutius permanere sine periculo eodem loco possent, tale consilium
sui recipiendi ceperunt. Fasces, ubi consederant (namque in acie sedere
Gallos consuesse superioribus commentariis Caesaris declaratum est), per
manus stramentorum ac virgultorum, quorum summa erat in castris copia,
inter se traditos ante aciem collocarunt extremoque tempore diei signo
pronuntiato uno tempore incenderunt. Ita continens flamma copias omnes
repente a conspectu texit Romanorum. Quod ubi accidit, barbari
vehementissimo cursu refugerunt.


16

Caesar, etsi discessum hostium animadvertere non poterat incendiis
oppositis, tamen id consilium cum fugae causa initum suspicaretur,
legiones promovet, turmas mittit ad insequendum; ipse veritus insidias,
ne forte in eodem loco subsistere hostis atque elicere nostros in locum
conaretur iniquum, tardius procedit. Equites cum intrare fumum et
flammam densissimam timerent ac, si qui cupidius intraverant, vix suorum
ipsi priores partes animadverterent equorum, insidias veriti liberam
facultatem sui recipiendi Bellovacis dederunt. Ita fuga timoris simul
calliditatisque plena sine ullo detrimento milia non amplius decem
progressi hostes loco munitissimo castra posuerunt. Inde cum saepe in
insidiis equites peditesque disponerent, magna detrimenta Romanis in
pabulationibus inferebant.


17

Quod cum crebrius accideret, ex captivo quodam comperit Caesar Correum,
Bellovacorum ducem, fortissimorum milia sex peditum delegisse equitesque
ex omni numero mille, quos in insidiis eo loco collocaret, quem in locum
propter copiam frumenti ac pabuli Romanos missuros suspicaretur. Quo
cognito consilio legiones plures quam solebat educit equitatumque, qua
consuetudine pabulatoribus mittere praesidio consuerat, praemittit: huic
interponit auxilia levis armaturae; ipse cum legionibus quam potest
maxime appropinquat.


18

Hostes in insidus dispositi, cum sibi delegissent campum ad rem gerendam
non amplius patentem in omnes partes passibus mille, silvis undique aut
impeditissimo flumine munitum, velut indagine hunc insidiis
circumdederunt. Explorato hostium consilio nostri ad proeliandum animo
atque armis parati, cum subsequentibus legionibus nullam dimicationem
recusarent, turmatim in eum locum devenerunt. Quorum adventu cum sibi
Correus oblatam occasionem rei gerendae existimaret, primum cum paucis
se ostendit atque in proximas turmas impetum fecit. Nostri constanter
incursum sustinent insidiatorum neque plures in unum locum conveniunt;
quod plerumque equestribus proeliis cum propter aliquem timorem accidit,
tum multitudine ipsorum detrimentum accipitur.


19

Cum dispositis turmis in vicem rari proeliarentur neque ab lateribus
circumveniri suos paterentur, erumpunt ceteri Correo proeliante ex
silvis. Fit magna contentione diversum proelium. Quod cum diutius pari
Marte iniretur, paulatim ex silvis instructa multitudo procedit peditum,
quae nostros coegit cedere equites. Quibus celeriter subveniunt levis
armaturae pedites, quos ante legiones missos docui, turmisque nostrorum
interpositi constanter proeliantur. Pugnatur aliquamdiu pari
contentione; deinde, ut ratio postulabat proeli, qui sustinuerant primos
impetus insidiarum hoc ipso fiunt superiores, quod nullum ab
insidiantibus imprudentes acceperant detrimentum. Accedunt propius
interim legiones, crebrique eodem tempore et nostris et hostibus nuntii
adferuntur, imperatorem instructis copiis adesse. Qua re cognita
praesidio cohortium confisi nostri acerrime proeliantur, ne, si tardius
rem gessissent, victoriae gloriam communicasse cum legionibus
viderentur; hostes concidunt animis atque itineribus diversis fugam
quaerunt. Nequiquam: nam quibus difficultatibus locorum Romanos claudere
voluerant, eis ipsi tenebantur. Victi tamen perculsique maiore parte
amissa consternati profugiunt partim silvis petitis, partim flumine (qui
tamen in fuga a nostris acriter insequentibus conficiuntur), eum interim
nulla calamitate victus Correus excedere proelio silvasque petere aut
invitantibus nostris ad deditionem potuit adduci, quin fortissime
proeliando compluresque vulnerando cogeret elatos iracundia victores in
se tela conicere.


20

Tali modo re gesta recentibus proeli vestigiis ingressus Caesar, cum
victos tanta calamitate existimaret hostes nuntio accepto locum
castrorum relicturos, quae non longius ab ea caede abesse plus minus
octo milibus dicebantur, tametsi flumine impeditum transitum videbat,
tamen exercitu traducto progreditur. At Bellovaci reliquaeque civitates
repente ex fuga paucis atque his vulneratis receptis, qui silvarum
benefieio casum evitaverant, omnibus adversis, cognita calamitate,
interfecto Correo, amisso equitatu et fortissimis pcditibus, cum
adventare Romanos existimarent, concilio repente cantu tubarum convocato
conclamant, legati obsidesque ad Caesarem mittantur.


21

Hoc omnibus probato consilio Commius Atrebas ad eos confugit Germanos, a
quibus ad id bellum auxilia mutuatus erat. Ceteri e vestigio mittunt ad
Caesarem legatos petuntque, ut ea poena sit contentus hostium, quam si
sine dimicatione inferre integris posset, pro sua clementia atque
humanitate numquam profecto esset illaturus. Adflictas opes equestri
proelio Bellovacorum esse; delectorum peditum multa milia interisse, vix
refugisse nuntios caedis. Tamen magnum ut in tanta calamitate Bellovacos
eo proelio commodum esse consecutos, quod Correus, auctor belli,
concitator multitudinis, esset interfectus. Numquam enim senatum tantum
in civitate illo vivo quantum imperitam plebem potuisse.


22

Haec orantibus legatis commemorat Caesar: Eodem tempore superiore anno
Bellovacos ceterasque Galliae civitates suscepisse bellum:
pertinacissime hos ex omnibus in sententia permansisse neque ad
sanitatem reliquorum deditione esse perductos. Scire atque intellegere
se causam peccati facillime mortuis delegari. Neminem vero tantum
pollere, ut invitis principibus, resistente senatu, omnibus bonis
repugnantibus infirma manu plebis bellum concitare et gerere posset. Sed
tamen se contentum fore ea poena quam sibi ipsi contraxissent.


23

Nocte insequenti legati responsa ad suos referunt, obsides conficiunt.
Concurrunt reliquarum civitatium legati, quae Bellovacorum speculabantur
eventum; obsides dant, imperata faciunt excepto Commio, quem timor
prohibebat cuiusquam fidei suam committere salutem. Nam superiore anno
Titus Labienus, Caesare in Gallia citeriore ius dicente, cum Commium
comperisset sollicitare civitates et coniurationem contra Caesarem
facere, infidelitatem eius sine ulla perfidia iudicavit comprimi posse.
Quem quia non arbitrabatur vocatum in castra venturum, ne temptando
cautiorem faceret, Gaium Volusenum Quadratum misit, qui eum per
simulationem colloqui curaret interficiendum. Ad eam rem delectos
idoneos ei tradit centuriones. Cum in colloquium ventum esset, et, ut
convenerat, manum Commi Volusenus arripuisset, centurio vel insueta re
permotus vel celeriter a familiaribus prohibitus Commi conficere hominem
non potuit; graviter tamen primo ictu gladio caput percussit. Cum
utrimque gladii destricti essent, non tam pugnandi quam diffugiendi fuit
utrorumque consilium: nostrorum, quod mortifero vulnere Commium
credebant adfectum; Gallorum, quod insidius cognitis plura quam videbant
extimescebant. Quo facto statuisse Commius dicebatur numquam in
conspectum cuiusquam Romani venire.


24

Bellicosissimis gentibus devictis Caesar, cum videret nullam iam esse
civitatem quae bellum pararet quo sibi resisteret, sed nonnullos ex
oppidis demigrare, ex agris diffugere ad praesens imperium evitandum,
plures in partes exercitum dimittere constituit. M. Antonium quaestorem
cum legione duodecima sibi coniungit. C. Fabium legatum cum cohortibus
XXV mittit in diversissimam partem Galliae, quod ibi quasdam civitates
in armis esse audiebat neque C. Caninium Rebilum legatum, qui in illis
regionibus erat, satis firmas duas legiones habere existimabat. Titum
Labienum ad se evocat; legionem autem XV, quae cum eo fuerat in
hibernis, in togatam Galliam mittit ad colonias civium Romanorum
tuendas, ne quod simile incommodum accideret decursione barbarorum ac
superiore aestate Tergestinis acciderat, qui repentino latrocinio atque
impetu illorum erant oppressi. Ipse ad vastandos depopulandosque fines
Ambiorigis proficiscitur; quem perterritum ac fugientem cum redigi posse
in suam potestatem desperasset, proximum suae dignitatis esse ducebat,
adeo fines eius vastare civibus, aedificiis, pecore, ut odio suorum
Ambiorix, si quos fortuna reliquos fecisset, nullum reditum propter
tantas calamitates haberet in civitatem.


25

Cum in omnes partes finium Ambiorigis aut legiones aut auxilia
dimisisset atque omnia caedibus, incendius, rapinis vastasset, magno
numero hominum interfecto aut capto Labienum cum duabus legionibus in
Treveros mittit, quorum civitas propter Germaniae vicinitatem cotidianis
exercitata bellis cultu et feritate non multum a Germanis differebat
neque imperata umquam nisi exercitu coacta faciebat. ????


26

Interim Gaius Caninius legatus, cum magnam multitudinem convenisse
hostium in fines Pictonum litteris nuntiisque Durati cognosceret, qui
perpetuo in amicitia manserat Romanorum, cum pars quaedam civitatis eius
defecisset, ad oppidum Lemonum contendit. Quo cum adventaret atque ex
captivis certius cognosceret multis hominum milibus a Dumnaco, duce
Andium, Duratium clausum Lemoni oppugnari neque infirmas legiones
hostibus committere auderet, castra posuit loco munito. Dumnacus, cum
appropinquare Caninium cognosset, copiis omnibus ad legiones conversis
castra Romanorum oppugnare instituit. Cum complures dies in oppugnatione
consumpsisset et magno suorum detrimento nullam partem munitionum
convellere potuisset, rursus ad obsidendum Lemonum redit.


27

Eodem tempore C. Fabius legatus complures civitates in fidem recipit,
obsidibus firmat litterisque Gai Canini Rebili fit certior quae in
Pictonibus gerantur. Quibus rebus cognitis proficiscitur ad auxilium
Duratio ferendum. At Dumnacus adventu Fabi cognito desperata salute, si
tempore eodem coactus esset et Romanum externum sustinere hostem et
respicere ac timere oppidanos, repente ex eo loco cum copiis recedit nec
se satis tutum fore arbitratur, nisi flumine Ligeri, quod erat ponte
propter magnitudinem transeundum, copias traduxisset. Fabius, etsi
nondum in conspectum venerat hostibus neque se Caninio coniunxerat,
tamen doctus ab eis qui locorum noverant naturam potissimum credidit
hostes perterritos eum locum, quem petebant, petituros. Itaque cum
copiis ad eundem pontem contendit equitatumque tantum procedere ante
agmen imperat legionum, quantum cum processisset, sine defatigatione
equorum in eadem se reciperet castra. Consecuntur equites nostri, ut
erat praeceptum, invaduntque Dumnaci agmen et fugientes perterritosque
sub sarcinis in itinere adgressi magna praeda multis interfectis
potiuntur. Ita re bene gesta se recipiunt in castra.


28

Insequenti nocte Fabius equites praemittit sic paratos ut confligerent
atque omne agmen morarentur, dum consequeretur ipse. Cuius praeceptis ut
res gereretur, Quintus Atius Varus, praefectus equitum, singularis et
animi et prudentiae vir, suos hortatur agmenque hostium consecutus
turmas partim idoneis locis disponit, parte equitum proelium committit.
Confligit audacius equitatus hostium succedentibus sibi peditibus, qui
toto agmine subsistentes equitibus suis contra nostros ferunt auxilium.
Fit proelium acri certamine. Namque nostri contemptis pridie superatis
hostibus, cum subsequi legiones meminissent, et pudore cedendi et
cupiditate per se conficiendi proeli fortissime contra pedites
proeliantur, hostesque nihil amplius copiarum accessurum credentes, ut
pridie cognoverant, delendi equitatus nostri nacti occasionem
videbantur.


29

Cum aliquamdiu summa contentione dimicaretur, Dumnacus instruit aciem
quae suis esset equitibus in vicem praesidio, cum repente confertae
legiones in conspectum hostium veniunt. Quibus visis perculsae
barbarorum turmae ac perterritae acies hostium, perturbato
impedimentorum agmine, magno clamore discursuque passim fugae se
mandant. At nostri equites, qui paulo ante cum resistentibus fortissime
conflixerant, laetitia victoriae elati magno undique clamore sublato
cedentibus circumfusi, quantum equorum vires ad persequendum dextraeque
ad caedendum valent, tantum eo proelio interficiunt. Itaque amplius
milibus XII aut armatorum aut eorum qui eo timore arma proiecerant
interfectis omnis multitudo capitur impedimentorum.


30

Qua ex fuga cum constaret Drappetem Senonem, qui, ut primum defecerat
Gallia, collectis undique perditis hominibus, servis ad libertatem
vocatis, exulibus omnium civitatum adscitis, receptis latronibus
impedimenta et commeatus Romanorum interceperat, non amplius hominum
duobus milibus ex fuga collectis provinciam petere unaque consilium cum
eo Lucterium Cadurcum cepisse, quem superiore commentario prima
defectione Galliae facere in provinciam voluisse impetum cognitum est,
Caninius legatus cum legionibus duabus ad eos persequendos contendit, ne
detrimento aut timore provinciae magna infamia perditorum hominum
latrociniis caperetur.


31

Gaius Fabius cum reliquo exercitu in Carnutes ceterasque proficiscitur
civitates, quarum eo proelio, quod cum Dumnaco fecerat, copias esse
accisas sciebat. Non enim dubitabat quin recenti calamitate summissiores
essent futurae, dato vero spatio ac tempore eodem instigante Dumnaco
possent concitari. Qua in re summa felicitas celeritasque in recipiendis
civitatibus Fabium consequitur. Nam Carnutes, qui saepe vexati numquam
pacis fecerant mentionem, datis obsidibus veniunt in deditionem,
ceteraeque civitates positae in ultimis Galliae finibus Oceano
coniunctae, quae Armoricae appellantur, auctoritate adductae Carnutum
adventu Fabi legio numque imperata sine mora faciunt. Dumnacus suis
finibus expulsus errans latitansque solus extremas Galliae regiones
petere est coactus.


32

At Drappes unaque Lucterius, cum legiones Caniniumque adesse
cognoscerent nec se sine certa pernicie persequente exercitu putarent
provinciae fines intrare posse nec iam libere vagandi latrociniorumque
faciendorum facultatem haberent, in finibus consistunt Cadurcorum. Ibi
cum Lucterius apud suos cives quondam integris rebus multum potuisset,
semperque auctor novorum consiliorum magnam apud barbaros auctoritatem
haberet, oppidum Vxellodunum, quod in clientela fuerat eius, egregie
natura loci munitum, occupat suis et Drappetis copiis oppidanosque sibi
coniungit.


33

Quo cum confestim Gaius Caninius venisset animadverteretque omnes oppidi
partes praeruptissimis saxis esse munitas, quo defendente nullo tamen
armatis ascendere esset difficile, magna autem impedimenta oppidanorum
videret, quae si clandestina fuga subtrahere conarentur, effugere non
modo equitatum, sed ne legiones quidem possent, tripertito cohortibus
divisis trina excelsissimo loco castra fecit; a quibus paulatim, quantum
copiae patiebantur, vallum in oppidi circuitum ducere instituit.


34

Quod cum animadverterent oppidani miserrimaque Alesiae memoria solliciti
similem casum obsessionis vererentur, maximeque ex omnibus Lucterius,
qui fortunae illius periculum fecerat, moneret frumenti rationem esse
habendam, constituunt omnium consensu parte ibi relicta copiarum ipsi
cum expeditis ad importandum frumentum proficisci. Eo consilio probato
proxima nocte duobus milibus armatorum relictis reliquos ex oppido
Drappes et Lucterius educunt. Hi paucos dies morati ex finibus
Cadurcorum, qui partim re frumentaria sublevare eos cupiebant, partim
prohibere quo minus sumerent non poterant, magnum numerum frumenti
comparant, nonnumquam autem expeditionibus nocturnis castella nostrorum
adoriuntur. Quam ob causam Gaius Caninius toto oppido munitiones
circumdare moratur, ne aut opus effectum tueri non possit aut plurimis
in locis infirma disponat praesidia.


35

Magna copia frumenti comparata considunt Drappes et Lucterius non
longius ab oppido X milibus, unde paulatim frumentum in oppidum
supportarent. Ipsi inter se provincias partiuntur: Drappes castris
praesidio cum parte copiarum restitit; Lucterius agmen iumentorum ad
oppidum ducit. Dispositis ibi praesidiis hora noctis circiter decima
silvestribus angustisque itineribus frumentum importare in oppidum
instituit. Quorum strepitum vigiles castrorum cum sensissent,
exploratoresque missi quae gererentur renuntiassent, Caninius celeriter
cum cohortibus armatis ex proximis castellis in frumentarios sub ipsam
lucem impetum fecit. Ei repentino malo perterriti diffugiunt ad sua
praesidia; quae nostri ut viderunt, acrius contra armatos incitati
neminem ex eo numero vivum capi patiuntur. Profugit inde cum paucis
Lucterius nec se recipit in eastra.


36

Re bene gesta Caninius ex captivis comperit partem copiarum cum Drappete
esse in castris a milibus longe non amplius XII. Qua re ex compluribus
cognita, cum intellegeret fugato duce altero perterritos reliquos facile
opprimi posse, magnae felicitatis esse arbitrabatur neminem ex caede
refugisse in castra qui de accepta calamitate nuntium Drappeti
perferret. Sed in experiendo cum periculum nullum videret, equitatum
omnem Germanosque pedites, summae velocitatis homines, ad castra hostium
praemittit; ipse legionem unam in trina castra distribuit, alteram secum
expeditam ducit. Cum propius hostes accessisset, ab exploratoribus quos
praemiserat cognoscit castra eorum, ut barbarorum fere consuetudo est,
relictis locis superioribus ad ripas fluminis esse demissa; at Germanos
equitesque imprudentibus omnibus de improviso advolasse proeliumque
commisisse. Qua re cognita legionem armatam instructamque adducit. Ita
repente omnibus ex partibus signo dato loca superiora capiuntur. Quod
ubi accidit, Germani equitesque signis legionis visis vehementissime
proeliantur. Confestim cohortes undique impetum faciunt omnibusque aut
interfectis aut captis magna praeda potiuntur. Capitur ipse eo proelio
Drappes.


37

Caninius felicissime re gesta sine ullo paene militis vulnere ad
obsidendos oppidanos revertitur externoque hoste deleto, cuius timore
antea dividere praesidia et munitione oppidanos circumdare prohibitus
erat, opera undique imperat administrari. Venit eodem cum suis copiis
postero die Gaius Fabius partemque oppidi sumit ad obsidendum.


38

Caesar interim M. Antonium quaestorem cum cohortibus XV in Bellovacis
relinquit, ne qua rursus novorum consiliorum capiendorum Belgis facultas
daretur. Ipse reliquas civitates adit, obsides plures imperat, timentes
omnium animos consolatione sanat. Cum in Carnutes venisset, quorum in
civitate superiore commentario Caesar exposuit initium belli esse ortum,
quod praecipue eos propter conscientiam facti timere animadvertebat, quo
celerius civitatem timore liberaret, principem sceleris illius et
concitatorem belli, Gutruatum, ad supplicium depoposcit. Qui etsi ne
civibus quidem suis se committebat, tamen celeriter omnium cura
quaesitus in castra perducitur. Cogitur in eius supplicium Caesar contra
suam naturam concursu maximo militum, qui ei omnia pericula et
detrimenta belli accepta referebant, adeo ut verberibus exanimatum
corpus securi feriretur.


39

Ibi crebris litteris Canini fit certior quae de Drappete et Lucterio
gesta essent, quoque in consilio permanerent oppidani. Quorum etsi
paucitatem contemnebat, tamen pertinaciam magna poena esse adficiendam
iudicabat, ne universa Gallia non sibi vires defuisse ad resistendum
Romanis, sed constantiam putaret, neve hoc exemplo ceterae civitates
locorum opportunitate fretae se vindicarent in libertatem, cum omnibus
Gallis notum esse sciret reliquam esse unam aestatem suae provinciae,
quam si sustinere potuissent, nullum ultra periculum vererentur. Itaque
Q. Calenum legatum cum legionibus reliquit qui iustis itineribus
subsequeretur; ipse cum omni equitatu quam potest celerrime ad Caninium
contendit.


40

Cum contra exspectationem omnium Caesar Vxellodunum venisset oppidumque
operibus clausum animadverteret neque ab oppugnatione recedi videret
ulla condicione posse, magna autem copia frumenti abundare oppidanos ex
perfugis cognosset, aqua prohibere hostem temptare coepit. Flumen
infimam vallem dividebat, quae totum paene montem cingebat, in quo
positum erat praeruptum undique oppidum Vxellodunum. Hoc avertere loci
natura prohibebat: in infimis enim sic radicibus montis ferebatur, ut
nullam in partem depressis fossis derivari posset. Erat autem oppidanis
difficilis et praeruptus eo descensus, ut prohibentibus nostris sine
vulneribus ac periculo vitae neque adire flumen neque arduo se recipere
possent ascensu. Qua difficultate eorum cogmta Caesar sagittariis
funditoribusque dispositis, tormentis etiam quibusdam locis contra
facillimos descensus collocatis aqua fluminis prohibebat oppidanos.


41

Quorum omnis postea multitudo aquatorum unum in locum conveniebat sub
ipsius oppidi murum, ubi magnus fons aquae prorumpebat ab ea parte, quae
fere pedum CCC intervallo fluminis circuitu vacabat. Hoc fonte prohiberi
posse oppidanos cum optarent reliqui, Caesar unus videret, e regione
eius vineas agere adversus montem et aggerem instruere coepit magno cum
labore et continua dimicatione. Oppidani enim loco superiore decurrunt
et eminus sine periculo proeliantur multosque pertinaciter succedentes
vulnerant; non deterrentur tamen milites nostri vineas proferre et
labore atque operibus locorum vincere difficultates. Eodem tempore
cuniculos tectos ab vineis agunt ad caput fontis; quod genus operis sine
ullo periculo, sine suspicione hostium facere licebat. Exstruitur agger
in altitudinem pedum sexaginta, collocatur in eo turris decem
tabulatorum, non quidem quae moenibus aequaret (id enim nullis operibus
effici poterat), sed quae superare fontis fastigium posset. Ex ea cum
tela tormentis iacerentur ad fontis aditum, nec sine periculo possent
aquari oppidani, non tantum pecora atque iumenta, sed etiam magna
hostium multitudo siti consumebatur.


42

Quo malo perterriti oppidani cupas sebo, pice, scandulis complent; eas
ardentes in opera provolvunt eodemque tempore acerrime proeliantur, ut
ab incendio restinguendo dimicationis periculo deterreant Romanos. Magna
repente in ipsis operibus flamma exstitit. Quaecumque enim per locum
praecipitem missa erant, ea vineis et aggere suppressa comprehendebant
id ipsum quod morabatur. Milites contra nostri, quamquam periculoso
genere proeli locoque iniquo premebantur, tamen omnia fortissimo
sustinebant animo. Res enim gerebatur et excelso loco et in conspectu
exercitus nostri, magnusque utrimque clamor oriebatur. Ita quam quisque
poterat maxime insignis, quo notior testatiorque virtus esset eius,
telis hostium flammaeque se offerebat.


43

Caesar cum complures suos vulnerari videret, ex omnibus oppidi partibus
cohortes montem ascendere et simulatione moenium occupandorum clamorem
undique iubet tollere. Quo facto perterriti oppidani, cum quid ageretur
in locis reliquis essent suspensi, revocant ab impugnandis operibus
armatos murisque disponunt. Ita nostri fine proeli facto celeriter opera
flamma comprehensa partim restinguunt, partim interscindunt. Cum
pertinaciter resisterent oppidani, magna etiam parte amissa siti suorum
in sententia permanerent, ad postremum cuniculis venae fontis intercisae
sunt atque aversac. Quo facto repente perennis exaruit fons tantamque
attulit oppidanis salutis desperationem, ut id non hominum consilio, sed
deorum voluntate factum putarent. Itaque se necessitate coacti
tradiderunt.


44

Caesar, cum suam lenitatem cognnitam omnibus sciret neque vereretur ne
quid crudelitate naturae videretur asperius fecisse, neque exitum
consiliorum suorum animadverteret, si tali ratione diversis in locis
plures consilia inissent, exemplo supplici deterrendos reliquos
existimavit. Itaque omnibus qui arma tulerant manus praecidit vitamque
concessit, quo testatior esset poena improborum. Drappes, quem captum
esse a Caninio docui, sive indignitate et dolore vinculorum sive timore
gravioris supplici paucis diebus cibo se abstinuit atque ita interiit.
Eodem tempore Lacterius, quem profugisse ex proelio scripsi, cum in
potestatem venisset Epasnacti Arverni (crebro enim mutandis locis
multorum fidei se committebat, quod nusquam diutius sine periculo
commoraturus videbatur, cum sibi conscius esset, quam inimicum deberet
Caesarem habere), hunc Epasnactus Arvernus, amicissimus populi Romani,
sine dubitatione ulla vinctum ad Caesarem deduxit.


45

Labienus interim in Treveris equestre proelium facit secundum
compluribusque Treveris interfectis et Germanis, qui nullis adversus
Romanos auxilia denegabant, principes eorum vivos redigit in suam
potestatem atque in his Surum Aedmlm, qui et virtutis et generis summam
nobilitatem habebat solusque ex Aeduis ad id tempus permanserat in
armis.


46

Ea re cognita Caesar, cum in omnibus partibus Galliae bene res geri
videret iudicaretque superioribus aestivis Galliam devictam subactamque
esse, Aquitaniam numquam adisset, per Publium Crassum quadam ex parte
devicisset, cum duabus legionibus in eam partem Galliae est profectus,
ut ibi extremum tempus consumeret aestivorum. Quam rem sicuti cetera
celeriter feliciterque confecit. Namque omnes Aquitaniae civitates
legatos ad Caesarem miserunt obsidesque ei dederunt. Quibus rebus gestis
ipse equitum praesidio Narbonem profecto est, exercitum per legatos in
hiberna deduxit: quattuor legiones in Belgio collocavit cum M. Antonio
et C. Trebonio et P. Vatinio legatis, duas legiones in Aeduos deduxit,
quorum in omni Gallia summam esse auctoritatem sciebat, duas in Turonis
ad fines Carnutum posuit, quae omnem illam regionem coniunctam Oceano
continerent, duas reliquas in Lemovicum finibus non longe ab Arvernis,
ne qua pars Galliae vacua ab exercitu esset. Paucos dies ipse in
provincia moratus, cum celeriter omnes conventus percucurrisset,
publicas controversias cognosset, bene meritis praemia tribuisset
(cognoscendi enim maximam facultatem habebat, quali quisque fuisset
animo in totius Galliae defectione, quam sustinuerat fidelitate atque
auxiliis provinciae illius), his confectis rebus ad legiones in Belgium
se recipit hibernatque Nemetocennae.


47

Ibi cognoscit Commium Atrebatem proelio cum equitatu suo contendisse.
Nam cum Antonius in hiberna venisset, civitasque Atrebatum in officio
esset, Commius, qui post illam vulnerationem, quam supra commemoravi,
semper ad omnes motus paratus suis civibus esse consuesset, ne consilia
belli quaerentibus auctor armorum duxque deesset, parente Romanis
civitate cum suis equitibus latrociniis se suos que alebat infestisque
itineribus commeatus complures, qui comportabantur in hiberna Romanorum,
intercipiebat.


48

Erat attributus Antonio praefectus equitum C. Volusenus Quadratus qui
cum eo hibernaret. Hunc Antonius ad persequendum equitatum hostium
mittit. Volusenus ad eam virtutem, quae singularis erat in eo, magnum
odium Commi adiungebat, quo libentius id faceret quod imperabatur.
Itaque dispositis insidiis saepius equites eius adgressus secunda
proelia faciebat. Novissime, cum vehementius contenderetur, ac Volusenus
ipsius intercipiendi Commi cupiditate pertinacius eum cum paucis
insecutus esset, ille autem fuga vehementi Volusenum produxisset
longius, inimicus homini suorum invocat fidem atque auxilium, ne sua
vulnera per fidem imposita paterentur impunita, conversoque equo se a
ceteris incautius permittit in praefectum. Faciunt hoc idem omnes eius
equites paucosque nostros convertunt atque insequuntur. Commius incensum
calcaribus equum coniungit equo Quadrati lanceaque infesta magnis
viribus medium femur traicit Voluseni. Praefecto vulnerato non dubitant
nostri resistere et conversis equis hostem pellere. Quod ubi accidit,
complures hostium magno nostrorum impetu perculsi vulnerantur ac partim
in fuga proteruntur, partim intercipiuntur; quod malum dux equi
velocitate evitavit: graviter adeo vulneratus praefectus, ut vitae
periculum aditurus videretur, refertur in castra. Commius autem sive
expiato suo dolore sive magna parte amissa suorum legatos ad Antonium
mittit seque et ibi futurum, ubi praescripserit, et ea facturum, quae
imperarit, obsidibus firmat; unum illud orat, ut timori suo concedatur,
ne in conspectum veniat cuiusquam Romani. Cuius postulationem Antonius
cum iudicaret ab iusto nasci timore, veniam petenti dedit, obsides
accepit.


Prooemium II

Scio Caesarem singulorum annorum singulos commentarios confecisse; quod
ego non existimavi mihi esse faciendum, propterea quod insequens annus,
L. Paulo C. Marcello consulibus, nullas habet magnopere Galliae res
gestas. Ne quis tamen ignoraret, quibus in locis Caesar exercitusque eo
tempore fuissent, pauca esse scribenda coniungendaque huic commentario
statui.


49

Caesar in Belgio cum hiemaret, unum illud propositum habebat, continere
in amicitia civitates, nulli spem aut causam dare armorum. Nihil enim
minus volebat quam sub decessu suo necessitatem sibi aliquam imponi
belli gerendi, ne, cum exercitum deducturus esset, bellum aliquod
relinqueretur quod omnis Gallia libenter sine praesenti periculo
susciperet. Itaque honorifice civitates appellando, principes maximis
praemiis adficiendo, nulla onera iniungendo defessam tot adversis
proeliis Galliam condicione parendi meliore facile in pace continuit.


50

Ipse hibernis peractis contra consuetudinem in Italiam quam maximis
itineribus est profectus, ut municipia et colonias appellaret, quibus M.
Antoni quaestoris sui, commendaverat sacerdoti petitionem. Contendebat
enim gratia cum libenter pro homine sibi coniunctissimo, quem paulo ante
praemiserat ad petitionem, tum acriter contra factionem et potentiam
paucorum, qui M. Antoni repulsa Caesaris decedentis gratiam convellere
cupiebant. Hunc etsi augurem prius faetum quam Italiam attingeret in
itinere audierat, tamen non minus iustam sibi causam municipia et
colonias adeundi existimavit, ut eis gratias ageret, quod frequentiam
atque officium suum Antonio praestitissent, simulque se et honorem suum
sequentis anni commendaret, propterea quod insolenter adversarii sui
gloriarentur L. Lentulum et C. Marcellum consules creatos qui omnem
honorem et dignitatem Caesaris spoliarent, ereptum Ser. Galbae
consulatum, cum is multo plus gratia suffragiisque valuisset, quod sibi
coniunctus et familiaritate et consuetudine legationis esset.


51

Exceptus est Caesaris adventus ab omnibus municipiis et coloniis
incredibili honore atque amore. Tum primum enim veniebat ab illo
universae Galliae bello. Nihil relinquebatur quod ad ornatum portarum,
itinerum, locorum omnium qua Caesar iturus erat excogitari poterat. Cum
liberis omnis multitudo obviam procedebat, hostiae omnibus locis
immolabantur, tricliniis stratis fora templaque occupabantur, ut vel
exspectatissimi triumphi laetitia praecipi posset. Tanta erat
magnificentia apud opulentiores, cupiditas apud humiliores.


52

Cum omnes regiones Galliae togatae Caesar percucurrisset, summa
celeritate ad exercitum Nemetocennam rediit legionibusque ex omnibus
hibernis ad fines Treverorum evocatis eo profectus est ibique exercitum
lustravit. T. Labienum Galliae togatae praefecit, quo maiore
commendatione conciliaretur ad consulatus petitionem. Ipse tantum
itinerum faciebat, quantum satis esse ad mutationem locorum propter
salubritatem existimabat. Ibi quamquam crebro audiebat Labienum ab
inimicis suis sollicitari certiorque fiebat id agi paucorum consiliis,
ut interposita senatus auctoritate aliqua parte exercitus spoliaretur,
tamen neque de Labieno credidit quidquam neque contra senatus
auctoritatem ut aliquid faceret potuit adduci. Iudicabat enim liberis
sententiis patrum conscriptorum causam suam facile obtineri. Nam C.
Curio, tribunus plebis, cum Caesaris causam dignitatemque defendendam
suscepisset, saepe erat senatui pollicitus, si quem timor armorum
Caesaris laederet, et quoniam Pompei dominatio atque arma non minimum
terrorem foro inferrent, discederet uterque ab armis exercitusque
dimitteret: fore eo facto liberam et sui iuris civitatem. Neque hoc
tantum pollicitus est, sed etiam sc. per discessionem facere coepit;
quod ne fieret consules amicique Pompei iusserunt atque ita rem morando
discusserunt.


53

Magnum hoc testimonium senatus erat universi conveniensque superiori
facto. Nam Marcellus proximo anno, cum impugnaret Caesaris dignitatem,
contra legem Pompei et Crassi rettulerat ante tempus ad senatum de
Caesaris provinciis, sententiisque dictis discessionem faciente
Marcello, qui sibi omnem dignitatem ex Caesaris invidia quaerebat,
senatus frequens in alia omnia transiit. Quibus non frangebantur animi
inimicorum Caesaris, sed admonebantur quo maiores pararent necessitates,
quibus cogi posset senatus id probare, quod ipsi constituissent.


54

Fit deinde senatus consultum, ut ad bellum Parthi cum legio una a Cn.
Pompeio, altera a C. Caesare mitteretur; neque obscure duae legiones uni
detrahuntur. Nam Cn. Pompeius legionem primam, quam ad Caesarem miserat,
confectam ex delectu provinciae Caesaris, eam tamquam ex suo numero
dedit. Caesar tamen, cum de voluntate minime dubium esset adversariorum
suorum, Pompeio legionem remisit et suo nomine quintam decimam, quam in
Gallia citeriore habuerat, ex senatus consulto iubet tradi. In eius
locum tertiam decimam legionem in Italiam mittit quae praesidia
tueretur, ex quibus praesidiis quinta decima deducebatur. Ipse exercitui
distribuit hiberna: C. Trebonium cum legionibus quattuor in Belgio
collocat, C. Fabium cum totidem in Aeduos deducit. Sic enim existimabat
tutissimam fore Galliam, si Belgae, quorum maxima virtus, Aedui, quorum
auctoritas summa esset, exercitibus continerentur. Ipse in Italiam
profectus est.


55

Quo cum venisset, cognoscit per C. Marcellum consulem legiones duas ab
se remissas, quae ex senatus consulto deberent ad Parthicum bellum duci,
Cn. Pompeio traditas atque in Italia retentas esse. Hoc facto quamquam
nulli erat dubium, quidnam contra Caesarem pararetur, tamen Caesar omnia
patienda esse statuit, quoad sibi spes aliqua relinqueretur iure potius
disceptandi quam belli gerendi. Contendit (per litteras ab senatu, ut
etiam Pompeius se imperio abdicaret, seque idem facturum promisit; sin
minus, se neque sibi neque patriae defuturum).




*** END OF THE PROJECT GUTENBERG EBOOK COMMENTARII DE BELLO GALLICO, LIBRI V-VIII ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/latin_controls/species1.txt <==
The Project Gutenberg eBook of Species Plantarum, Sections I-III
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: Species Plantarum, Sections I-III

Author: Carl von Linné


        
Release date: March 8, 2007 [eBook #20771]
                Most recently updated: April 15, 2022

Language: Latin

Other information and formats: www.gutenberg.org/ebooks/20771

Credits: Louise Hope, Juliet Sutherland and the Online Distributed Proofreading Team


*** START OF THE PROJECT GUTENBERG EBOOK SPECIES PLANTARUM, SECTIONS I-III ***




  [Transcriber’s Note:

  In the original text, species and subspecies names were printed as
  sidenotes next to the first line of body text. In this e-text they
  are shown in brackets on a separate line:
    [_Species._] (italicized)
    [Subspecies.] (usually not italicized)
  The body text begins with a numeral (for species) or Greek letter
  (for subspecies).

  The most commonly used symbols are explained in the author’s
  introduction:
    ♄ Fruiting
    ♃ Perennial
    ♂ Biannual
    ☉ Annual
    † plants known only from imperfect specimens

  All asterisks and question marks-- except triple rows of asterisks--
  are in the original text.

  A number of typographical errors were corrected. Details are listed
  at the end of the text.]

       *       *       *       *       *
           *       *       *       *
       *       *       *       *       *


                 CAROLI LINNÆI

       S:æ R:giæ M:tis Sveciæ Archiatri;
        Medic. & Botan. Profess. Upsal;
         Equitis Aur. de Stella Polari;
   nec non Acad. Imper. Monspel. Berol. Tolos.
      Upsal. Stockh. Soc. & Paris. Coresp.

                    SPECIES
                   PLANTARUM,

                   Exhibentes
            Plantas Rite Cognitas,
                       ad
               _Genera Relatas_,

                      cum
            Differentiis Specificis,
             Nominibus Trivialibus,
              Synonymis Selectis,
                Locis Natalibus,

                    Secundum
               _SYSTEMA SEXUALE_
                   Digestas.

                    Tomus I.


      _Cum Privilegio S. R. M:tis Sueciæ
             & S. R. M:tis Polonicæ
              ac Electoris Saxon._


                   _HOLMIÆ_,
           Impensis LAURENTII SALVII.
                     1753.




    Ignoto Genere proprio
         nulla descriptio,
  _quis accurata tradita_,
        certam demonstrat,
   _sed plerumque fallit_.
         CÆSALP. _præfat_:





  STORMÄGTIGSTE ALLERNÅDIGSTE
  KONUNG och DROTTNING

  ADOLPH FRIDERIC,
  LOVISA ULRICA,

  Sveriges Göthes och Vendes
  KONUNG och DROTTNING!


_EDRA MAJESTETER är jag allerunderdånigst skyldig detta verk,
frukten af min mästa och bästa lefnad, det jag nu under EDRA
MAJESTETERS milda regering fått med nögdt och roligt sinne
fullborda._

_EDRE MAJESTETER hafva, ifrån första lyckeliga ankomsten til riket,
städse ansett mig med blida strålar, kallat mig som oftast til Sit
Hof, och betygat emot mig all Kongelig nåd.

EDRE MAJESTETER hafva ock gifvit den Vetenskapen, som jag idkat ljus
och anseende i Sit Rike, då EDRE MAJESTETER ej allenast allernådigst
låtit Skaparens underverk för sig beskrifvas, utan ock hopkallat
allehanda jordenes inbyggare af alla tre Naturens riken, samt
befalt dem inlogeras uti sina präktiga lust-slott Ulriksdahl och
Drottningholm, der desse, liksom deputerade från hela vida verlden,
få dageligt företräde för MAJESTETENS ögon.

Tror mig altså ej säga för mycket, då jag rent ut bekänner, at ifrån
den visa Konung Salomons tid och Drotningens af rika Arabien, inga
Potentater gjordt på den Alsmägtiga Skaparens underverk större
aktning.

Ty bör och skal denna Vetenskapen täfla med alla andra minnesmärken,
at göra EDRA MAJESTETERS namn odödeliga, då den inpræglar dem i
Naturens egen bok, som årligen å nyo uplägges, at blifva med
Jordklotet lika beständig.

Himmelen göre EDRA MAJESTETERS dagar och regering lång och lyckelig,
så vist jag lefver och dör_

  EDRA KONG. MAJESTETERS


  allerunderdånigste och tropliktigste
  tjänare och undersåte

  CARL LINNÆUS.




_LECTORI ÆQUO._


_Homo_ sui conscius observat MUNDUM esse omnipotentis theatrum,
undique adornatum summis Omnisciæ sapientiæ miraculis, se vero
in hunc, tamquam Hospitem introductum, ut hisce deliciis sese
delectando magnificentiam Domini agnoscat. Indignus profecto is
censendus hospes, qui, pecoris instar, tantum gulæ inservit, nec
magnalia possessoris intueri atque æstimare novit.

HOSPITES ut digni evadamus orbis, opera hæc Creatoris scrutari nobis
necesse est, quæ ita cum nostris commodis combinavit summum Ens, ut
eis, unde omnia nostra bona desumimus, carere nulla ratione quæamus;
& quo magis hæc intelligimus, eo etjam plura in usum generis humani
cedunt.

COGNITIONEM horum ut rite acquiramus, singula distincta _Idea_ &
distincto _Nomine_ complecti oportet, quibus sepositis copia rerum
nos obruat necesse est, & commercium omne, deficiente communi
lingua, cessabit.

SCIENTIA NATURÆ inde inter Homines nata est, quæ comprehendit sub
_Physica_ & _Chemia_ Elementa, sub _Zoologia_, _Botanica_,
_Lithologia_ tria Naturæ regna.

REM HERBARIAM heic libare lubet, quæ quondam paucarum plantarum erat
Scientia; hodie vero copia delectorum evasit omnium amplissima.

INVENTORUM recentioris ævi indefessis laboribus notitiam debemus
plurium Plantarum, quam omnibus priscorum temporum eruditis, inter
quos imprimis nominandi _Clusius_, _Columna_, _Bauhini_,
_Hermannus_, _Rheede_, _Sherardus_, _Rajus_,_ Plukenetius_,
_Tournefortius_, _Plumierus_, _Vaillantius_, _Dillenius_,
_Gmelinus_. _&c_.

NOTITIA plantarum constabat quondam Nominibus arbitrariis, _memoriæ_
tabulæ infixis, quam vacillantem _Icones_ sublevabant.

SYSTEMATICORUM sapientia indagavit ordinem qui memoriæ succurreret,
& scientiam solidis fundamentis inædificaret, quem debemus
Principibus Viris _Gesnero_, _Cæsalpino_, _Bauhino_, _Morisono_,
_Hermanno_, _Tournefortio_, _Vaillantio_, _Dillenio_, aliisque.

ARIADNEUM hoc filum Systematicorum terminabatur _Generibus_, quod
tentavi ad _Species_ usque extendere, confectis legitimis harum
differentiis, ut etjam in hisce sua sibi constaret certitudo, quum
_omnis vera cognitio cognitione specierum innitatur_; hac enim
dificiente vacillat & historia, ut in plerisque _Peregrinatorum_
diariis.

SPECIES plantarum ut mihi familiares redderem, peragravi Alpes
_Lapponicas_: totam _Sueciam_: partem _Norvegiæ_, _Daniæ_,
_Germaniæ_, _Belgii_, _Angliæ_, _Galliæ_: perquisivi deinde
HORTOS Botanicos: _Parisinum_, _Oxoniensem_, _Chelsejanum_,
_Hartecampensem_, _Leidensem_, _Ultrajectinum_, _Amstelædamensem_,
_Upsaliensem_ aliosque: evolvi etjam HERBARIA _Burseri_, _Hermanni_,
_Cliffortii_, _Burmanni_, _Gronovii_, _Royeni_, _Sloanei_,
_Sherardi_, _Bobarti_, _Milleri_, _Suriani_, _Tournefortii_,
_Vaillantii_, _Jussiæi_, _Bæckii_ &c. Meo suasu DISCIPULI quondam
dilectissimi: _P. Kalmius_ Canadam, _F. Hasselquist_ Ægyptum,
_P. Osbeck_ Chinam, _P. Lœfling_ Hispaniam, _Montin_ Lapponiam
adire, plantasque lectas mecum communicarunt. E variis terris demum
misere Amici BOTANICI semina plantasque siccas non paucas, uti
_B. Jussieu_, _Royenus_, _J. Gesnerus_, _Wachendorfius_,
_Sibtorpius_, _Montius_, _Gleditschius_, _Krascheninnikoffius_,
_Minuartius_, _Velezius_, nec non _O. Munchhausen_ L. B,
_S. C. Bielke_ L. B, _J. Rathgeb_ Equ. _Demidoff_ Nob. _Collinson_,
_Torèn_, Braad, aliisque. _Clifford_ omnes quas in duplo habuit:
_Lagerström_ indiæ orientalis plurimas: _Gronovius_ plerasque
Virginicas & _Gmelinus_ Sibericas facile omnes, at _Sauvagesius_
integrum suum thesaurum plantarum dedit, exemplo raro & inaudito,
unde factum, ut copiam plantarum obtinuerim non mediocrem.

DIFFERENTIAS Specificas antehac Plantis non paucis imposui in Flora
_Lapponica_, _Suecica_, _Zeylanica_, in Horto _Cliffortiano_,
_Upsaliensi_. Iisdem principiis institere præstantissimi Botanici
_Gronovius_, _Royenus_, _Wachendorff_, _Gorter_, _B. Jussiæus_, _Le
Monier_, _Gvettard_, _Dalibard_, _Sauvages_, _Colden_, _Hill_, inque
non paucis _Hallerus_, _Gmelinus_ aliique, quorum opera plurimæ
Species evasere ratæ & evidentes.

NOMINA hæc passim dispersa in gratiam studiosorum consultum duxi
colligere, acquisitas dein plantas addere, inque unum Systema
reducere; at vero pluribus _Speciebus_ observatis, præstantioribus
_notis_ detectis, aptioribus _Terminis_ cusis, debui interdum
differentias emendare, antea quamvis optimas.

Characteres essentiales pro NOMINE SPECIFICO constituere non
levidense opus est; requirit enim _Specierum_ plurium accuratam
cognitionem, harum attentissimam _partium_ indagationem,
_differentium_ selectionem, _Terminorum_ denique artis propriam
applicationem, ut evadant compendiosissimi tutissimique.

NON VISAS plantas heic omisi, toties elusus ab auctoribus, ne dubia
certissimis miscerem; si vero aliquando contigerit non sufficienter
inspexisse plantam, vel specimen imperfectum obtinuisse, signo † hoc
notavi, ut alii eandem accuratius examinent.

Non nominatas in hoc Libello plantas, si quis ad me mittere velit,
eas in proxima editione V. D. recensebo cum honorifica recensione
datoris.

NUMERUM plantarum totius orbis longe parciorem esse, quam vulgo
creditur, satis certo calculo intellexi, utpote qui vix ac ne vix
10000 attingat.

TRIVIALIA nomina in margine apposui, ut missis ambagibus, uno
quamlibet Herbam nomine complecti queamus; hæc vero absque selectu
potui, quippe quem alius dies poscit. Caveant autem quam sanctissime
omnes sani Botanici, umquam proponere nomen triviale sine
sufficienti differentia specifica, ne ruat in pristinam barbariem
scientia.

SYNONYNA paucissima in EUROPÆIS plantis adhibui, contentus C.
_Bauhino_ & _Iconographo_ præstantiore; in EXOTICIS vero plura, quum
difficiliora minusque trita sint.

DESCRIPTIONES tantum in obscuris adhibere necessum fuit, easque sine
ambagibus, ut obtinerem compendium tironibus gratum.

LOCA natalia more meo adjeci, inque notissimis _Fruticantes_ ♄,
_Perennes_ ♃, _Biennes_ ♂, _Annuas_ ☉ notavi.

GENERA nonnulla _nova_, nonnulla _immutata_ adhibui, quæ in nova
editione Generum plantarum propediem sistere animus est.

ADVERSARIORUM tela nunquam retorsi: acerrima convitia,
insimulationes, cavillationes, buccinationes, (præstantiorum longe
Virorum, omni ævo, laboris præmia) tranquillo animo sustinui, nec
suis auctoribus hæc invideo, si inde ipsis apud vulgus gloria major.
Fero hæc, quæ in me ne capillum quidem mutant, & cur non ferrem
iniquos, qui a veris Botanicis & quidem consummatissimis, quibus
assurgere debent illi, summis cumulatus sum encomiis. Parem deinde
adversariis referre gratiam, nec anni ingravescentes, nec munus, quo
fungor, nec mei mores patiuntur. Quod mihi superest brevioris ævi,
tranquillus utilioribus observationibus impendam. Res naturales enim
proprio privilegio munitæ persistunt, ut quemadmodum errores in his
commissi a nullo defendi, ita nec veritates observationibus innixæ a
toto eruditorum orbe conculcari possint; judices itaque provoco
seros Nepotes:

  _Pascitur in vivis livor, post fata quiescit,_
  _Tum suus ex merito quemque tuetur honos._

Dabam 1753 d. 2. Maji. Upsaliæ.




AUCTORES

REFORMATORES.

  [Transcriber’s Note:
  Those sources that could be identified are listed at the end of the
  text, before the Addenda and Corrigenda.]


  PROPRIA Genera plantarum.       _Lugdb._ 1752. _oct._
          Philosophia Botanica.   _Holmiæ_ 1751. _oct._
          Hortus Cliffortianus.   _Amstel._ 1737. _fol._
          Hortus Upsaliensis.     _Holmiæ_ 1748. _oct._
          Flora Suecica.          _Holmiæ_ 1745. _oct._
          Flora Lapponica.        _Amstel._ 1737. _oct._
          Flora Zeylanica.        _Holmiæ_ 1747. _oct._
          Viridarium Cliffortian. _Amstel._ 1737. _oct._
          Materia Medica.         _Holmiæ_ 1749. _oct._
          Amœnitat. Academ. 1.    _Lipsiæ._ 1749. _oct._
          Amœnitat. Academ. 2.    _Holmiæ_ 1751. _oct._
          Iter Oelandicum.        _Holmiæ_ 1745. _oct. suec._
          Iter Gotlandicum.       _Holmiæ_ 1745. _oct. suec._
          Iter Westrogothicum.    _Holmiæ_ 1747. _oct. suec._
          Iter Scanicum.          _Holmiæ_ 1751. _oct. suec._
          Acta Upsaliens. R. soc. _Holmiæ_ 1740. &c. _quart._
          Acta Stockh. R. soc.    _Holmiæ_ 1739. &c. _oct. suec._

    * *

  KALM PETR.       Plantæ canadenses _propediem edendæ._
  HASSELQUIST FR.  Pl. ægypti _in act. ups. & epistolis._
  OSBECK PETR.     Pl. chinenses _in literis, Msc._
  LOEFLING PETR.   Pl. hispanicæ _in epistolis, Msc._

    * * *

  GRONOVIUS J. F.    Flora virginica 1. 2. _Leidæ_ 1739. _oct._
  ROYEN ADR.         Flora leidensis. _Leidæ_ 1740. _oct._
  GORTER DAV.        Floræ gelro-zulphan. _Harderv._ 1745. _oct._
  JUSSIEU B.         Pl. rariores variæ _in lit. & act. paris._
  GUETTARD M.        Observations sur les plantes. _Paris._ 1747. _oct._
  DALIBARD M.        Flora parisiensis. _Paris._ 1749. _duod._
  SAUVAGES FR.       Flora monspeliensis. _Hagæ_ 1751. _oct._
  COLDEN CONR.       Plantæ coldinghamiæ. _act. ups._ 1743. _quart._
  WACHENDORFF E. J.  Hortus Ultrajectinus. _Traject._ 1747. _oct._
  HALLER ALB.        Stirpes helveticæ. _Götting._ 1742. _fol._
  LUDVIG C. G.       Genera Aphorismi. _Lips._ 1738 _oct._
  GMELIN J. G.       Flora Sibirica 1. 2. _Petrop._ 1750. &c. _quart._
  MONIER LUD. GUIL.  cat. des pl. en Auvergne &c. _Par._ 1745. _q._
  BÜTTNER D. G.      Plantæ cunonis. _Amstel._ 1750. _oct._
  HILL JOH.          Historis of plants. _Lond._ 1751. _fol._
  MITCHEL JOH.       Genera pl. virginic. _E. N. C._
  MONTI CAJET.       Genus Aldrovandæ &c. _Inst. Bonon. Vol. 2._
  SESLERUS LEONH.    Epistola de vitaliana. _Venet._ 1750. _fol._


USITATIORES.

    *
  Bauhini         _pinax._
  Bauhini         _Historia pl._
  Camerarii       _epitome._
  Columnæ         _ecphrasis._
  Clusii          _historia._
  Dodonæi         _pemptades._
  Fuchsii         _historia._
  Dalechampii     _historia._
  Marcgravii      _brasilia._
  Alpinus         _exotica._
  Lœselii         _prussica. _
  Lobelii         _Icones._
  Brunsfelsii     _Historia._
  Tabernæmontani  _Historia._
  Cornuti         _Canadenses,_
  Renealmi        _Specimen._

    *  *

  Morisoni      _historia. 2. 3._
  Raji          _historia. 1. 2._ _Supplementum 3._ _Synopsis_ 3:tia
  Plukenetii    _Almagestum_, _Phytographia._
  Petiveri      _gazaphylacium._
  Sloani        _Jamaica._
  Hermanni      _Hort. lugdbat._ _Paradisus._
  Rheede        _Hort. malab._
  Commelini     _Hort. amstel. 1. 2._ _Præludia._
  Breynii       _Centuria._
                _Prodromus_ a filio.
  Dodarti       _memoires._
  Tournefortii  _institutiones._
  Plumierii.    _Genera_, _Species_, _Americana_, _Filices._
  Fewillæi      _peruviana._
  Isnard        _acta parisina._
  Bocconis      _Museum_, _Siculæ plantæ._
  Barrelieri    _Icones._
  Rivini        _Ordines._

    *  *  *

  Boerhavii    _Hortus lugd-batavus._
  Kæmpferi     _Amœnitates_ exoticæ.
  Scheuchzeri  _Gramina_, _Itinera alpina._
  Michelii     _Genera_ nova.
  Vaillantii   _Acta parisina._ _Flora parisina._
  Monti        _Gramina._
  Buxbaum      _Centuriæ._
  Catesby      _Carolina 1. 2. 3._
  Burmanni     _Zeylanica_, _africanarum decades._
  Amanni       _Ruthenica_, _Herbarium._
  Dillenii     _Elthamenses_, _Musci._
  Seguieri     _Verona._
  Tilli        _Hortus pisanus._
  Martyni      _Centuria._

  * *   *   * *
   *   * *   *




_Classis I._

MONANDRIA




_MONOGYNIA._




CANNA.

[_Indica._]

1. Canna foliis ovatis utrinque acuminatis nervosis. _Roy. lugdb. 11._
  _Fl. zeyl. 1._ _Hort. ups. 1._

  Canna spatulis bifloris. _Hort. cliff. 1._

  Arundo indica latifolia. _Bauh. pin. 19._

  Habitat inter tropicos _Asiæ_, _Africæ_, _Americæ_. ♃


[_angustifol._]

2. Canna foliis lanceolatis petiolatis nervosis.

  Canna foliis lanceolatis petiolatis. _Hort. cliff. 1._

  Arundo indica florida angustifolia. _Moris. hist. 3. p. 250. s. 8.
  t. 14. f. 6._

  Habitat inter tropicos _Americæ_: Umbrosis spongiosis. ♃


[_glauca._]

3. Canna foliis lanceolatis petiolatis enervibus. _Roy. lugdb. 11._

  Canna foliis enervibus. _Virid. cliff. 104._

  Cannoides. _Hort. cliff. 488._

  Canna Acorus glaucophyllus, ampliore flore, iridis palustris facie.
  _Dill. elth. 69. t. 59. f. 69._

  Habitat in _Carolina_ ? ♃


AMOMUM.

[_Zingiber._]

1. Amomum scapo nudo, spica ovata. _Hort. cliff. 3._ _Hort. ups. 1._
  _Flor. zeyl. 3._ _Mat. med. 1._ _Roy. lugdb. 12._

  Zingiber. _Bauh. pin. 35._

  Habitat in _Indiis_ inter tropicos. ♃


[_Zerumbet._]

2. Amomum scapo nudo, spica oblonga obtusa. _Hort. cliff. 3._ _Hort.
  ups. 1._ _Fl. zeyl. 2._ _Roy. lugdb. 12._

  Zingiber latifolium sylvestre. _Herm. lugdb. 636. t. 637._

  Habitat in _India_. ♃


[_Cardamom._]

3. Amomum scapo bracteis alternis laxis caule breviore. _Fl. zey. 4._
  _Mat. med. 2._

  Elettari 2. _Rheed. mal. 11. p. 9. t. 6._

  Habitat in _India_. ♃


[_Gran. parad._]

4. Amomum scapo vestito racemoso. ✠

  Amomum caule racemoso. _Mat. med. 3._

  Grana paradisi officinarum. _Bauh. pin. 413._

  Habitat in _Madagascar_, _Guinea_.


COSTUS.

[_arabicus._]

1. Costus. _Hort. cliff. 2._ _Hort. ups. 2._ _Fl. zeyl. 5._
  _Mat. med. 4._ _Roy. lugdb. 11._

  Costus arabicus. _Bauh. pin. 36._ _Mer. surin. 36. t. 36._

  Habitat in _India_ utraque. ♃


ALPINIA.

[_racemosa._]

1. Alpinia _Roy. lugdb. 12._

  Alpina racemosa alba, cannacori foliis. _Plum. Gen. 26._

  Paco seroca. _Marcgr. bras. 48._

  Habitat in _America_ calidiore. ♃


MARANTA.

[_arundinacea._]

1. Maranta. _Hort. cliff. 2_ * _Roy. lugdb. 11._

  Maranta arundinacea, cannacori folio. _Plum. gen. 16._ _Mart. cent.
  39._ ☉

  Habitat in _America_ calidiore. ♃


CURCUMA.

[_rotunda._]

1. Curcuma foliis lanceolato-ovatis; nervis lateralibus rarissimis.

  Curcuma foliis ovatis utrinque acuminatis: nervis lateralibus
  paucissimis. _Roy. lugdb. 12._ _Fl. zeyl. 6._

  Manja-kua. _Rheed. mal. 11. p. 19. t. 10._ *

  Habitat in _India_. ♃


[_longa._]

2. Curcuma foliis lanceolatis: nervis lateralibus numerosissimis.

  Curcuma foliis lanceolatis utrinque acuminatis: nervis lateralibus
  numerosissimis. _Roy. lugdb. 12._ _Fl. zeyl. 7._ _Mat. med. 5._

  Curcuma radice longa. _Herm. lugdb. 208. t. 209._

  Habitat in _India_. ♃


KAEMPFERIA.

[_Galanga._]

1. Kaempferia foliis ovatis sessilibus. _Fl. zeyl. 8._ _Mat. med. 3._

  Kaempferia. _Hort. cliff. 2. t. 3._ _Roy. lugdb. 12._

  Wanhom. _Kaempf. amœn. 901. t. 902._

  Habitat in _India_. ♃


[_rotunda._]

2. Kaempferia foliis lanceolatis petiolatis. _Fl. zeyl. 9._ _Mat.
  med. 9_

  Zedoaria rotunda. _Bauh. pin. 31_

  Habitat in _India_. ♃


BOERHAVIA.

[_erecta._]

1. Boerhavia caule erecto.

  Boerhavia, solani folio, erecta glabra. _Amm. herb. 241._

  Habitat in _Vera Cruce_. ♃


[_diffusa._]

2. Boerhavia caule diffuso.

  Boerhavia diffusa. _Fl. zeyl. 10._ _Hort. ups. 4._

  Boerhavia foliis ovatis. _Hort. cliff. 17._ _Roy. lugdb. 234._

  Talu-dama. _Rheed. mal. 7. p. 105. t. 56._

  Habitat in _India_. ♃


[_scandens._]

3. Boerhavia caule scandente.

  Solanum bacciferum americanum, fructu corymboso. _Pluk. alm. 349.
  t. 226. f. 7._

  Valerianella, alsines folio, scandens. _Sloan. flor. 91. hist. 1.
  p. 210._ _Raj. suppl. 244._

  Antanisophyllum scandens, alsines majoris folio. _Vaill. act. 1722.
  p. 258._

  Habitat in _Jamaica_ ad urbem jago de la vega. ♃


[_repens._]

4. Boerhavia caule repente.

  Boerhavia nubica minor. _Vaill. sex. 53._

β Boerhavia nubica minima. _Vaill. sex. 55._

  Habitat in _Nubia_ inter Mocho & Tangos. ♃


SALICORNIA.

[_europæa._]

[herbacea.]

1. Salicornia articulis apice crassioribus obtusis. _Mat. med. 8._

  Salicornia herbacea. _Fl. svec. 1._

  Salicornia annua. _Sauv. monsp. 7._

  Salicornia. _Hort. cliff. 490._ _Roy. lugdb. 205._

[fruticosa.]

β Salicornia sempervivens. _Sauv. monsp. 7._

  Kali geniculatum majus. _Bauh. pin. 289._

  Habitat in _Europæ_ litoribus maritimis. ♄ ☉

  Conferantur _annua_ & _sempervirens_ utrum specie distinctæ ?


[_arabica._]

2. Salicornia articulis obtusis basi incrassatis, spicis ovatis.

  Kali geniculatum majus. _Bauh. pin. 289._ _Moris. hist. 2. p. 610.
  s. 5. t. 33. f. 7._ _Raj. hist. 211._

  Habitat in _Arabia_.


[_virginica._]

3. Salicornia articulis apice compressis emarginatis bifidis.

  Salicornia caulium ramorumque articulis apice bicornibus. _Gron. virg.
  129._

  Habitat in _Virginia_; & ad _Salinas Saxoniæ_. ☉


[_caspica._]

4. Salicornia articulis cylindricis, spicis filiformibus.

  Kali arborescens, tamarisci facie. _Buxb. cent. 1. t. 11. f. 1._

  Habitat in squalidis maris _Caspii_ & _Mediæ_. ♄


HIPPURIS.

[_vulgaris._]

1. Hippuris. _Fl. lapp. 1._ _Fl. suec. 2._ _Hort. cliff. 3._ _Roy.
  lugdb. 205._ _Dalib. paris. 1._

  Equisetum palustre, brevioribus foliis, polyspermum. _Bauh. pin. 35._

  Habitat in _Europæ_ fontibus. ♃




_DIGYNIA._


CORISPERMUM.

[_hyssopifol._]

1. Corispermum floribus lateralibus. _Hort. ups. 2._

  Corispermum floribus alternis. _Hort cliff. 3._ _Jt. gotl. 316._ _Roy.
  lugdb. 205._ _Sauv. monsp. 52._

  Corispermum hyssopifolium. _Juss. act. 1712. p. 244._

  Habitat ad Volgam _Tartariæ_, Gillau _Borussiæ_, _Monspelii_
  arenosis. ☉


[_squarrosum._]

2. Corispermum spicis squarrosis. _Hort. ups. 3._ *

  Rhagrostis foliis arundinaceis. _Buxb. cent. 3. p. 30. t. 55._

  Habitat ad Wolgam _Tartariæ_, inque desertis _Cossacorum_. ☉.


BLITUM.

[_capitatum._]

1. Blitum capitellis spicatis terminalibus. _Hort. ups. 3._

  Blitum foliis triangularibus dentatis, calycibus baccatis, capitulis
  summis nudis. _Virid. cliff. 1._ _Roy. lugdb. 206._

  Blitum foliis triangularibus dentatis. _Hort. cliff. 28._

  Atriplex baccifera. _Ray. hist. 197._

  Habitat in _Europa_: præsertim in comit. _Tyrolensi_. ☉


[_virgatum._]

2. Blitum capitellis sparsis lateralibus. _Hort. ups. 3._

  Blitum foliis triangularibus dentatis, calycibus baccatis, capsulis
  summis foliosis. _Hort. cliff. 495._ _Roy. lugdb. 206._

  Atriplex sylvestris, mori fructu. _Bauh. pin. 119._

  Habitat in _Tataria_, _Hispania_. ☉


CINNA.

[_arundinacea._]

1. Cinna.

  Habitat in _Canada_, unde semina per D. Kalm. ♃

  Gramen magnitudine Avenæ sativæ. _Folia_ fere arundinacea, læviuscula.
  _Panicula_ densa, flaccida. _Flores_ conferti, secundi, lateribus
  calycis & petalo majore scabri. _Arista_ infra apicem Glumæ majoris
  petali brevissima. _Gramen_ inamœnum stamine unico spectabile.




_Classis II._

DIANDRIA




_MONOGYNIA._




NYCTANTHES.

[_arbor tristis._]

1. Nyctanthes caule tetragono, foliis ovatis acuminatis, pericarpiis
  membranaceis compressis. _Fl. zeyl. 11._

  Arbor tristis myrto similis. _Bauh. pin. 469._

  Manja-pumeram. _Rheed mal. 1. p. 35. t. 21._

  Habitat in _India_. ♄


[_Sambac._]

2. Nyctanthes foliis inferioribus cordatis obtusis, superioribus ovatis
  acutis. _Hort. ups. 4._

  Nyctanthes caule volubili, foliis subovatis acutis. _Hort. cliff. 5._
  _Hort. ups. 4._ * _Flor. zeyl. 12._ _Roy. lugdb. 398._

  Jasminum arabicum. _Clus. cur. 3. t. 3._ _Angl. hort. t. 27._

  Habitat in _India_. ♄


[_undulata._]

3. Nyctanthes foliis ovatis acuminatis undulatis, ramis teretibus.

  Jasminum indicum, flore polypetalo exalbido, fructu minori. _Ray.
  hist. 1601._

  Tsieregam-mulla. _Rheed. mal. 6. p. 97. t. 55._

  Habitat in _Malabaria_. ♄


[_hirsuta._]

4. Nyctanthes petiolis pedunculisque villosis. ☉

  Rava-pou. _Rheed. mal. 4. p. 99. t. 48._

  Habitat in _India_. ♄.


[_angustifolia._]

5. Nyctanthes foliis obtusis lanceolatis ovatisque.

  Jasminum indicum angustifolium, fructu gemino. _Tournef. inst. 598._

  Katu-pitsiegam mulla. _Rheed. mal. 6. p. 93. t. 53._ _Raj. hist.
  1602._

  Habitat in _Malabariæ_ arenosis. ♄


JASMINUM.

[_officinale._]

1. Jasminum foliis oppositis pinnatis. _Hort. cliff. 5._ _Hort. ups. 5._
  _Mat. med. 9._ _Roy. lugdb. 397._

  Jasminum vulgatius, flore albo. _Bauh. pin. 397._ _Habitat in
  _India_._ ♄


[_azoricum._]

2. Jasminum foliis oppositis ternatis. _Hort. cliff. 5._ _Fl. zeyl. 13._
  _Roy. lugdb. 397._

  Jasminum azoricum trifoliatum. _Comm. hort. 1. p. 159. t. 82._

  Habitat in _India_.


[_fruticans._]

3. Jasminum foliis alternis ternatis simplicibusque, ramis angulatis.
  _Hort. cliff. 5._ _Hort. ups. 5._ _Roy. lugdb. 397._ _Sauv. monsp.
  174._

  Jasminum luteum vulgo dictum bacciferum. _Bauh. pin. 398._

  Habitat in _Europa_ australi. ♄


[_humile._]

4. Jasminum. foliis alternis ternatis pinnatisque, ramis angulatis.
  _Hort. ups. 5._

  Jasminum foliis alternis ternatis acuminatis. _Hort. cliff. 6._ _Roy.
  lugdb. 398._

  Jasminum humile luteum. _Bauh. pin. 397._

  Habitat - - - - - ♄


[_odoratissim._]

5. Jasminum foliis alternis ternatis pinnatisque, ramis teretibus.
  _Hort. ups. 5._

  Jasminum foliis alternis ternatis obtusis. _Hort. cliff. 5._ _Roy.
  lugdb. 397._

  Jasminum indicum flavum odoratissimum. _Ferr. cult. 93._

  Habitat in _India_ ? ♄


LIGUSTRUM.

[_vulgare._]

1. Ligustrum. _Hort. cliff. 6._ _Fl. svec. 4._ _Roy. lugdb. 398._
  _Dalib. paris. 2._

  Ligustrum germanicum. _Bauh. pin. 475._

  Habitat in _Europæ_ collibus glareosis. ♄


PHILLYREA.

[_angustifol._]

1. Phillyrea foliis lanceolatis subintegerrimis. _Hort. ups. 5._

  Phillyrea foliis ovato-lanceolatis vix crenatis. _Hort. cliff. 4._
  _Roy. lugdb. 398._

  Phillyrea ligustrifolio. _Bauh. pin. 476._

β. Phillyrea foliis lanceolatis integerrimis. _Hort. cliff. 4._
  _Roy. lugdb. 398._

  Phillyrea angustifolia 1. 2. _Bauh. pin. 476._

  Habitat in _Europæ_ australioris collibus. ♄


[_latifolia._]

2. Phillyrea foliis cordato-ovatis ferratis. _Hort. cliff. 4._ _Hort.
  ups. 6._ _Roy. lugdb. 398._

  Phillyrea latifolia spinosa. _Bauh. pin. 476._

  Phillyrea folio leviter serrato. _Bauh. pin. 476._

  Habitat in _Europa_ australi. ♄


OLEA.

[_europæa._]

1. Olea foliis lanceolatis.

  Olea foliis lanceolatis, ramis teretiusculis. _Hort. cliff. 4._ _Mat.
  med. 10._ _Roy. lugdb. 398._

  Olea sativa. _Bauh. pin. 472._

  Olea foliis lanceolatis, ramis tetragonis. _Hort. cliff. 4._ _Roy.
  lugdb. 399._

  Olea sylvestris, folio duro subtus incano. _Bauh. pin. 472._

  Habitat in _Europa_ australi. ♄


[_capensis._]

2. Olea foliis ovatis. _Hort. cliff 4._ _Roy. lugdb. 399._

  Ligustrum capense sempervirens, folio crasso subrotundo. _Dill. elth.
  193. t. 170. f. 194._

  Habitat ad _Cap. b. Spei_. ♄


CHIONANTHUS.

[_virginica._]

1. Chionanthus pedunculis trifidis trifloris.

  Chionanthus. _Hort. cliff. 17._ _Gron. virg. 10._ _Roy. lugdb. 17._

  Amelanchier virginiana, laurocerasi folio. _Pet. sice. 241._ _Catesb.
  carol. 1. p. 68. t. 68._

  Habitat in _America_ septentrionali. ♄


[_zeylonica._]

2. Chionanthus pedunculis paniculatis multifloris. _Fl. zeyl. 14._

  Arbor zeylanica, cotini foliis subtus lanugine villosis. _Burm. zeyl.
  31._

  Habitat in _Zeylona_. ♄


SYRINGA.

[_vulgaris._]

1. Syringa foliis ovato cordatis. _Hort. cliff. 6._ _Hort. ups. 6._
  _Roy. lugdb. 397._ _Dalib. paris. 2._

  Syringa cærulea. _Bauh. pin. 398._

  Habitat versus _Persiam_. ♄


[_persica._]

2. Syringa foliis lanceolatis.

α. Syringa foliis lanceolatis integris. _Hort. cliff. 6._ _Hort.
  ups. 6._ _Roy. lugdb. 397._

β. Syringa foliis lanceolatis integris dissectisque laciniata. _Hort.
  cliff. 6._ _Hort. ups. 6._ _Roy. lugdb. 397._

  Ligustrum foliis lanciniatis. _Bauh. pin. 476._

  Habitat in _Persia_ ? ♄


ERANTHEMUM.

[_capense._]

1. Eranthemum. _Fl. zeyl. 15._ * _Amœn. acad. 385._ *
    Ephemerum lychnidis flore africanum. _Herm. parad. 153._ _Amm. herb.
    232._

  Habitat in _Æthiopia_.


CIRCÆA.

[_lutetiana._]

1. Circæa caule erecto, racemis pluribus. Circæa. _Fl. suec. 5._ _Hort.
  cliff. 7._ _Roy. lugdb. 303._ _Dalib. paris. 3._

  Solanifolia Circæa dicta major. _Bauh. pin. 168._ _It. w-goth. 213._

[canadensis.]

β. Circæa canadensis latifolia, flore albo. _Tournef. inst. 301._

  Habitat in _Europæ_ & _Americæ_ borealis nemoribus. ♃

  Hæc sesquipedalis caule erecto, Racemis terminali & lateralibus;
  Perianthium consistentia calycina, s. corolla longe crassius,
  rudiusque, nec corollæ concolor.


[_alpina._]

2. Circæa caule adscendente, racemo unico.

  Circæa calyce colorato. _Fl. lapp. 3._

  Solanifolia Circæa alpina. _Bauh. pin. 168._

  Habitat ad radices montium in frigidis _Europæ_. ♃

  Planta vix digiti longitudine, magis procumbens, calyce colorato, uti
  corolla; differt quidem a priori, attamen nimis affii s.


VERONICA.

* _Spicatæ_

[_virginica._]

1. Veronica spicis terminalibus, foliis quaternis quinisve.

  Veronica foliis quaternis quinisve. _Hort. cliff. 7_ * _Gron.
  virg. 4._ _Roy. lugdb. 301._ _Cold. noveb. 3._

  Veronica virginiana procerior, foliis ternis, quaternis & etiam quinis
  caulem amplexantibus, spicis florum candidissimis. _Pluk. alm. 383.
  t. 70. f. 2._

  Habitat in _Virginia_. ♃


[_spuria._]

2. Veronica spicis terminalibus, foliis ternis æqualiter serratis.
  _Hort. ups. 7._ *

  Veronica spicata angustifolia. _Bauh. pin 246._

  Veronica mas surrecta elatior. _Barr. rar. 155. t. 891._

  Habitat in _Europa_ australiore, _Sibiria_. ♃


[_maritima._]

3. Veronica spicis terminalibus, foliis ternis inæqualiter serratis.

  Veronica floribus spicatis, foliis ternis. _Fl. suec. 6._

  Veronica foliis sæpius ternis. _Virid. cliff. 2._ _Hort. cliff. 7._
  _Roy. lugdb. 301._

  Veronica caule erecto, spicis pluribus, foliis lanceolatis serratis.
  _Fl. lapp. 4._

  Habitat in maritimis _Europæ_ macris apricis. ♃


[_longifolia._]

4. Veronica spicis terminalibus, foliis oppositis lanceolatis serratis
  acuminatis. _Hort. ups. 7._ *

  Veronica spicata latifolia. _Bauh. pin 246._

  Veronica 1 erectior latifolia. _Clus. hist. 1. p. 346_.

β. Veronica spicata longifolia altera. _Amm. ruth. 26._

γ. Veronica spicata, urticæ folio. _Amm. ruth. 26._

  Habitat in _Tataria_, _Austria_, _Suecia_. ♃


[_incana._]

5. Veronica spicis terminalibus, foliis oppositis crenatis obtusis,
  caule erecto tomentoso. _Hort. ups. 7._ *

  Veronica caule fruticoso, foliis oblongis: inferioribus crenatis
  petiolatis; superioribus sessilibus integerrimis. _Roy. lugdb. 530._

  Veronica spicata lanuginosa & incana, floribus cæruleis. _Amm. ruth.
  30._

  Habitat in _Ucrania_, _Samara_. ♃


[_spicata._]

6. Veronica spica terminali, foliis oppositis crenatis obtusis, caule
  adscendente simplicissimo.

  Veronica floribus spicatis, foliis oppositis, caule erecto.
  _Fl. suec. 7._ _Dalib. paris. 3._

  Veronica foliis oppositis, caule spica terminato. _Hort. cliff. 8._
  _Roy. lugdb. 302._

  Veronica spicata minor. _Bauh. pin. 247._

  Habitat in _Europæ_ borealis campis. ♃


[_hybrida._]

7. Veronica spicis terminalibus, foliis oppositis obtuse serratis
  scabris, caule erecto.

  Veronica spicata cambrobritannica, bugulæ subhirsuto folio. _Raj. syn.
  3. p. 278. t. 11 f. 1._

  Habitat in _Europa_ rarius.

  Obs. _Folia veronicæ sequentis, Caulis præcedentis, sed spicæ majores
  pallidiores._ ♃


[_officinalis._]

8. Veronica spicis lateralibus pedunculatis, foliis oppositis, caule
  procumbente. _Mat. med. 11._

  Veronica floribus spicatis, foliis oppositis, caule procumbente. _Fl.
  suec. 8._ _Dalib. paris. 3._

  Veronica caule repente, scapis spicatis, foliis oppositis ovatis
  strigosis. _Fl. lapp. 5._ _Hort. cliff. 8._ _Roy. lugdb. 302._

  Veronica mas supina & vulgatissima. _Bauh. pin. 246._

  Habitat in _Europæ_ sylvestribus sterilibus. ♃


* * _Corymboso-racemosæ._

[_aphylla._]

9. Veronica corymbo terminali, scapo nudo.

  Veronica foliis ovatis radicalibus, caule nudo. _Roy. lugdb. 302._

  Veronica alpina pumila, caule aphyllo. _Bocc. mus. 2. p. 17. t. 1._

  Veronica parua saxatilis, cauliculis nudis. _Pluk. alm. 384. t. 114.
  f. 3._ _Segu. ver. 241. t. 31. f. 2._

  Chamædrys alpina minima hirsuta. _Bauh. pin. 247._

  Habitat in alpibus _Europæ_ australioris. ♃


[bellidioides.]

10. Veronica corymbo terminali, caule adscendente diphyllo.

  Veronica caule non ramoso, foliis obtusis crenatis, floribus congestis
  terminato, foliis ovatis subasperis. _Hall. helv. 531. t. 12. f. 1._

  Veronica alpina, bellidis folio. _Bauh. pin. 247. prod. 116._ _Burs.
  XIV: 27._

  Habitat in _Helvetia_, _Pyrenæis_. ♃


[_Bonarota._]

11. Veronica corymbo terminali, foliis oppositis serrato dentatis,
  calycibus linearibus.

  Bonarota. _Mich. gen. 19. t. 15. f. 12._

  Pæderota. _Gen. pl. 11._

  Chamædrys alpina saxatilis. _Bauh. pin. 248._

  Habitat in alpibus _Italicis_. ♃


[_alpina._]

12. Veronica corymbo terminali, foliis oppositis, calycibus hispidis.

  Veronica floribus corymbosis terminalibus, calycibus hispidis. _Fl.
  suec. 13._

  Veronica caule floribus terminato, foliis ovatis crenatis. _Fl. lapp.
  7. t. 9. f. 4._

  Veronica caule inferne procumbente fruticoso, foliis ovatis oppositis,
  racemo terminali. _Roy. lugdb. 302._

  Veronica alpina frutescens. _Bauh. pin. 247._

  Habitat in alpibus _Europæ_. ♃


[_serpyllifolia._]

13. Veronica racemo terminali subspicato, foliis ovatis glabris
  crenatis.

  Veronica floribus solitariis subcorymbosis, foliis ovatis glabris
  crenatis. _Fl. suec. 14._ _Dalib. paris. 4._

  Veronica foliis inferioribus oppositis ovatis, superioribus alternis
  lanceolatis, floribus solitariis. _Hort. cliff. 9._ _Gron. virg. 4._
  _Roy. lugdb. 302._ _Cold. noveb. 1._

  Veronica floribus sparsis, foliis ovatis crenatis glabris. _Fl.
  lapp. 6._

  Veronica pratensis serpyllifolia. _Bauh. pin. 247._

  Habitat in _Europa_ & _America_ septentrionali ad vias, agros. ♃


[_Beccabunga._]

14. Veronica racemis lateralibus, foliis ovatis planis, caule repente.
  _Fl. suec. 11._ _Dalib. paris. 7._

  Veronica foliis oppositis lævibus crenatis, floribus racemosis
  lateralibus. _Roy. lugdb. 302._

  Veronica foliis oppositis lævibus crenatis, floribus laxe spicatis ex
  alis. _Hort. cliff. 8._ _Gron. virg. 4._

  Anagallis aquatica major (minorque), folio subrotundo. _Bauh. pin.
  252._

  Habitat in _Europa_ ad rivulos. ♃


[_Anagall._]

▽ 15. Veronica racemis lateralibus, foliis lanceolatis serratis, caule
  erecto. _Fl. suec. 10._ _Dalib. paris. 7._

  Veronica foliis oppositis lævibus crenatis, floribus laxe spicatis ex
  alis. _Gron. virg. 4._

  Veronica aquatica major, folio oblongo. _Bauh. pin. 252._

  Habitat in _Europa_ ad fossas. ☉


[_scutellata._]

16. Veronica racemis lateralibus pedicellis pendulis, foliis linearibus
  integerrimis. _Fl. suec. 9._ _Dalib. paris. 7._

  Veronica foliis lineari-lanceolatis integris, racemis laxe floriferis.
  _Fl. lapp. 9._ _Hort. cliff. 10._ _Roy. lugdb. 302._

  Veronica aquatica angustifolia scutellata. _Bauh. pin. 252._

  Habitat in _Europæ_ inundatis. ♃


[_multifida._]

17. Veronica racemis lateralibus, foliis multifidis. Verorica montana,
  folio vario. _Buxb. cent. 1. p. 24. t. 38._

  Habitat in _Armeniæ_, _Iberiæ_ graminosis. ♃


[_Chamædrys._]

18. Veronica racemis lateralibus, foliis ovatis rugosis dentatis, caule
  debili. _Fl. suec. 12._ _Dalib. paris. 4._

  Veronica foliis oppositis plicatis dentatis, scapis ex alis
  inferioribus laxe spicatis. _Hort. cliff. 8._ _Roy. lugdb. 303._

  Veronica foliis cordatis sessilibus oppositis, racemis laxe
  floriferis. _Fl. lapp. 8._

  Chamædrys spuria minor rotundifolia. _Bauh. pin. 249._

  Habitat in _Europæ_ pratis. ♃


[_latifolia._]

19. Veronica racemis lateralibus, foliis cordatis rugosis dentatis,
  caule stricto.

  Veronica foliis oppositis plicatis dentatis, scapis ex alis
  superioribus laxe spicatis. _Hort. cliff. 9._ _Roy. lugdb. 303._

  Veronica pratensis omnium maxima. _Buxb. cent. 1. p. 23. t. 34._

  Chamædrys spuria major latifolia _Bauh. pin. 248._

  Habitat in _Helvetia_, _Bithynia_. ♃


* * * _Pedunculis unifloris._

[_agrestis._]

20. Veronica floribus solitariis, foliis cordatis incisis pedunculo
  brevioribus. _Fl. suec. 17._ _Dalib. paris. 6._

  Veronica foliis cordatis crenatis, floribus solitariis pedunculatis.
  _Roy. lugdb. 303._

  Veronica foliis alternis cordatis crenatis, floribus solitariis.
  _Hort. cliff. 9._

  Alsine chamædryfolia, flosculis pediculis oblongis insidentibus.
  _Bauh. pin. 250._

  Habitat in _Europæ_ cultis, arvis. ☉


[_arvensis._]

21. Veronica floribus solitariis, foliis cordatis incisis pedunculo
  longioribus. _Fl. suec. 16._ _Dalib. paris. 5._

  Veronica foliis oppositis cordatis crenatis, floribus solitariis
  sessilibus. _Hort. cliff. 9._ _Gron. virg. 4._ _Roy. lugdb. 303._

  Alsine veronicæ foliis, flosculis cauliculis adhærentibus. _Bauh. pin.
  250._

  Habitat in _Europæ_ arvis, cultis. ☉


[_hederæfolia._]

22. Veronica floribus solitariis, foliis cordatis planis quinquelobis.
  _Fl. svec. 18._ _Dalib. paris. 6._

  Veronica foliis alternis cordatis quinquelobis, floribus solitariis.
  _Hort. cliff. 9._ _Roy. lugdb. 303._

  Alsine hederulæ folio. _Bauh. pin. 250._

β. Veronica chia, cymbalariæ folio, verna, flore albo: umbilico
  virescente. _Tournef. cor. 7._ _Buxb. cent. 1. p. 25. t. 39. f. 1._

  Habitat in _Europæ_ ruderatis. ☉

* Obs. _Semina umbilicata sunt huic propria._


[_triphyllos._]

23. Veronica floribus solitariis, foliis, digitato-partitis pedunculo
  brevioribus. _Fl. suec 19._ _Dalib. paris. 6._

  Veronica foliis alternis: inferioribus quinquepartitis; superioribus
  tripartitis, floribus solitariis. _Hort. cliff. 9._ _Roy. lugdb. 302._

  Veronica triphyllos cærulea. _Bauh. pin. 250._

  Habitat in _Europæ_ agris. ☉


[_verna._]

24. Veronica floribus solitariis, foliis digitato-partitis pedunculo
  longioribus. _Fl. suec. 20._

  Veronica humilis erecta montana, flore parvo cæruleo. _Dill. app. 38._

  Habitat in _Sueciæ_, _Germaniæ_, _Hispaniæ_ aridis apricis. ☉


[_romana._]

25. Veronica floribus solitariis subsessilibus, foliis oblongis
  subdentatis, caule erecto.

  Veronica minima, clinopodii minoris folio glabro, romana. _Bocc. mus.
  2. p. 29. t. 102._ _Vaill. paris. 201 t. 23. f. 3._ _Raj. suppl. 423._

  Veronica erecta, acini folio glabro, floribus cæruleis. _Dill. app.
  39._

  Habitat in _Europæ_ australioris agris. ☉

  Planta nostra gerit folia magis oblonga, quam illa a Valantio picta.


[_peregrina._]

26. Veronica floribus solitariis sessilibus, foliis
  lanceolato-linearibus glabris obtusis integerrimis, caule erecto. _Fl.
  svec. 15._ *

  Veronica terrestris annua, folio polygoni, flore albo. _Moris. hist.
  2. p. 322. s. 3. t. 24. f. 19._

  Habitat in _Europæ_ hortis, arvisque. ☉


[_marilandica._]

27. Veronica floribus solitariis sessilibus, foliis linearibus, caulibus
  diffusis.

  Veronica caulibus procumbentibus, foliis linearibus, floribus
  sessilibus lateralibus. _Gron. virg. 4._

  Habitat in _Virginia_.


JUSTICIA.

[_Adhatoda._]

1. Justicia arborea, foliis lanceolato-ovatis, bracteis ovatis
  persistentibus, corollarum galea concava. _Fl. zeyl. 16._ _Hort.
  ups. 7._

  Justicia foliis ovato-lanceolatis, spicis foliosis, florum galea
  concava. _Hort. cliff. 9._ _Roy. lugdb. 291._

  Adhatoda zeylanensium. _Herm. lugdb. 642. t. 643._ _Pluk. alm. 9.
  t. 173. f. 3._

  Habitat in _Zeylona_. ♄


[_Ecbolium._]

2. Justicia arborea, foliis lanceolato-ovatis, bracteis ovatis deciduis
  mucronatis, corollarum galea reflexa. _Fl. zeyl. 17._

  Adhatoda, spica longissima, flore reflexo. _Burm. zeyl. 7. t. 4.
  f. 1._

  Carim-curini. _Rheed. mal. 2. p. 31. t. 20._ _Pluk. alm. 126. t. 171
  f. 4._

  Habitat in _Malabaria_, _Zeylona_. ♄


[_Betonica._]

3. Justicia fruticosa, foliis lanceolato-ovatis, bracteis ovatis
  acuminatis venoso-reticulatis coloratis. _Fl. zeyl. 18._ *

  Betonica frutescens. _Bont. jav. 146._

  Bem-curini. _Rheed. mal. 2. p. 126. t. 21._

  Habitat in _India_. ♄


[_hyssopifolia._]

4. Justicia fruticosa, foliis lanceolatis integerrimis, pedunculis
  trifloris ancipitibus, bracteis calyce brevioribus.

  Justicia foliis lineari-lanceolatis, floribus sæpius solitariis.
  _Hort. cliff. 10._ _Roy. lugdb. 291._

  Ecbolii indici s. Adhatodæ cucullatis floribus æmula, hyssopifolia
  planta ex insulis fortunatis. _Pluk. alm. 132. t. 280. f. 1._

  Habitat in insulis _Fortunatis_. ♄


[_procumbens._]

5. Justicia procumbens, foliis lanceolatis integerrimis, spicis
  terminalibus lateralibusque alternis, bracteis setaceis. _Fl. zeyl.
  19._ *

  Euphrasia, alsines angustiore folio, rubiæ modo spicata, golcondea.
  _Pluk. alm. 142. t. 56. f. 3._

  Habitat in _Zeylona_. ♃


[_repens._]

6. Justicia repens, foliis ovatis subcrenatis, spicis terminalibus,
  bracteis lanceolatis. _Fl. zeyl. 20._ *

  Adhatoda spicata, flosculos ex foliolis membranaceis. _Burm. zeyl. 7.
  t. 3. f. 2._

  Habitat in _Zeylona_. ♃


[_chinensis._]

7. Justicia herbacea, foliis ovatis, floribus lateralibus, pedunculis
  trifloris, bracteis ovalibus.

  Habitat in _China_.

  Caules angulati, pedales, inferne ramosi. _Folia_ opposita, petiolata,
  ovata, acuminata, obtusiuscula, vix crenata. Ex alis _pedunculi_ duo
  s. tres, singuli breves apice triflori, involucro diphyllo, setaceo,
  nudo, bracteis ovatis, obtusis, longitudine floris, minimis.


[_echioides._]

8. Justicia foliis lanceolato-linearibus obtusis sessilibus, racemis
  adscendenti-secundis, bracteis setaceis. _Fl. Zeyl. 21._ *

  Euphrasiæ affinis indica echioides. _Herm. lugdb. 668. t. 669._

  Peetumba. _Rheed. mal. 9. p. 87. t. 46._

  Habitat in _India_.


[_sexangular._]

9. Justicia foliis ovatis integerrimis, bracteis cuneiformibus, ramis
  sexangularibus.

  Justicia annua, hexangulari caule, foliis circææ conjugatis, flore
  miniato. _Amm. herb. 274._ _Hort. cliff. 10._

  Euphrasia, alsines majori folio, flore galeato pallide luteo,
  jamaicensis. _Pluk. alm. 142. t. 279. f. 6._

  Habitat in _Vera cruce_, _Jamaica_. ☉


[_nasuta._]

10. Justicia foliis lanceolato-ovatis integerrimis, pedunculis
  dichotomis.

  Pulcolli. _Rheed. mal. 9. p. 135. t. 69._

  Habitat in _India_. Toren.

  Rami obsolete angulati. Folia lato-lanceolata s. lanceleolato-ovata
  obtuse acuminata, integerrima, minus glabra. Pedunculi dichotomi,
  longitudine foliorum. Flores sessiles, bracteis minimis, lineatis.
  Calyces minimi. Corollæ tubus filiformis, longus. Limbi labium
  superius lineare, angustum, brevius, reflexum; L. inferius æquale,
  trifidum. Stamina extra fauces prominentia. Stylus capillaris,
  persistens.


[_purpurea._]

11. Justicia foliis ovatis utrinque mucronatis integerrimis glabris,
  caule geniculato, spicis secundis.

  Habitat in _China_. Osbeck.

  Caulis herbaceus, brachiatus. Folia lato-ovata, apice & basi
  mucronata, glabra, petiolata, integerrima. Articuli caulis & rami
  supra basin Geniculo tumido, quod supra angustius evadit, notantur.
  Spicæ ad latera & apices ramorum, secundæ. Bracteæ angustæ,
  lanceolatæ, longitudine capsularum. Corollæ purpureæ: labiis erectis;
  altero lineari angustissimo; altero lato trilobo. Stamina duo
  purpurea, longitudine corollæ.


GRATIOLA.

[_officinalis._]

1. Gratiola floribus pedunculatis, foliis lanceolatis serratis. _Mat.
  med. 18._

  Gratiola. _Riv. mon. 157._ _Hort. cliff. 9._ _Roy. lugdb. 292._
  _Dalib. paris. 8._ _Sauv. monsp. 137._

  Gratiola centauroides. _Bauh. pin. 279._

  Habitat in _Lusatia_, _Gallia_ & australioribus _Europæ_
  humidiusculis. ♃


[_dubia._]

2. Gratiola floribus pedunculatis, foliis ovatis crenatis. _Gron. virg.
  129._

  Ruellia pedunculis solitariis unifloris longitudine foliorum _Gron.
  virg. 73._ *.

  Habitat in _Virginiæ_ aquosis.

  Foliola duo ista floralia, quæ in præcedente & sequente, in hac
  desunt.


[_virginiana._]

3. Gratiola foliis lanceolatis obtusis subdentatis. _Gron. virg. 6._ *.

  Tsieria Manga Nari. _Rheed. mal. 9. p. 165. t. 85._

  Habitat in _Virginia_.


[_peruviana._]

4. Gratiola floribus subsessilibus.

  Gratiola latiore folio, flore albo. _Pewill. peruv. 3. t. 47._

  Habitat in _Peru_.


PINGVICULA.

[_lusitanica._]

1. Pingvicula nectarii apice incrassato.

  Viola palustris, Pinguicula dicta, lusitanica. _Gris. lusit._

  Habitat in _Lusitania_. ♃


[_vulgaris._]

2. Pingvicula nectario cylindraceo longitudine petali. _Fl. lapp. 11._
  _Fl. suec. 21._ _Roy. lugdb. 304._

  Sanicula montana, flore calcari donato. _Bauh. pin. 243._

  Habitat in _Europæ_ uliginosis. ♃


[_alpina._]

3. Pinguicula nectario conico petalo breviore. _Fl. lapp. 12. t. 12.
  f. 3._ *. _Fl. svec._ 22.

  Pingvicula flore albo minore, calcari brevissimo. _Raj. hist. 752._

  Habitat in Alpibus _Lapponicis_. ♃


[_villosa._]

4. Pingvicula scapo villoso. _Fl. lapp. 13. t. 12. f. 2._ _Fl. suec.
  23._

  Habitat in _Lapponia_, _Sibiria_. ♃


UTRICULARIA.

[_vulgaris._]

1. Utricularia nectario conico. _Fl. lapp. 14._ _Fl. suec. 24._ _Fl.
  zeyl. 22._ _Roy. lugdb. 304._

  Lentibularia. _Riv. mon. 78._ *

  Millefolium aquaticum lenticulatum. _Bauh. pin. 141._

  Habitat in _Europæ_ fossis paludibus profundioribus. ♃

  Nectarium subulatum, longitudine labii inferioris, cui approximatum;
  faux clausa palato gibbo. Planta nobis duplex: altera MAJOR a Rivino
  delineata, calyce postice rotundato. Altera MINOR calyce postice
  transverso, & quasi truncato; crescunt conjunctim.


[_minor._]

2. Utricularia nectario carinato. _Fl. suec. 25._ *

  Millefolium palustre galericulatum minus. _Pluk. alm. 251. t. 99.
  f. 6._

  Aparine aquis innatans trevisana, foliis perchepier capreolis donata.
  _Bocc. mus. 1. p. 23. t. 4._

  Habitat in _Europæ_ fossis rarius.

  Nectarium obsoletum, deorsum spectans; faux absque gibbo palato,
  pervia & hians.


[_subulata._]

3. Utricularia nectario subulato. _Gron. virg. 6._

  Habitat in _Virginia_.


[_gibba._]

4. Utricularia nectario gibboso.

  Utricularia florum nectario gibboso, scapo nunc unifloro nunc bifloro.
  _Gron. virg. 129._

  Habitat in _Virginia_.


[_bifida._]

5. Utricularia scapo nudo bifido.

  Habitat in _China_. Osbeck.

  _Caulis_ filiformis, digiti longitudine, bifidus s. duplici racemo,
  nudus. _Flores_ alterni, lutei: labio superiore lateribus acuto.


[_cærulea._]

6. Utricularia scapo nudo, squamis alternis vagis subulatis. _Fl. zeyl.
  23._ *

  Nelipu. _Rheed. mal. 9. p. 137. t. 70._

  Habitat in _Zeylona_.


[_foliosa._]

7. Utricularia caule folioso. †

  Linaria palustris, fœniculi folio. _Plum. spec. 6._

  Habitat in _Americes_ Gallia æquinoctiali.


VERBENA.

* _Diandræ dispermæ._

[_orubica._]

1. Verbena diandra, spicis longissimis foliosis.

  Verbena foliis ovatis acuminatis, spica foliosa. _Hort. cliff. 10._ *

  Verbena orubica, teucrii folio, primulæ veris flore, siliquis &
  seminibus longissimis. _Pluk. alm. 383. t. 228. f. 4. & t. 327. f. 7._

  Sherardia urticæ folio subtus incano, floribus violaceis. _Ehret.
  pict. t. 5. f. 1._

  Habitat in _Oruba_ insula americes septentrionalis.


[_jamaicensis._]

2. Verbena diandra, spicis longissimis carnosis subnudis.

  Verbena foliis obtuse ovalibus, spica carnosa nuda. _Hort. cliff. 10._
  _Roy. lugdb. 327._

  Verbena folio subrotundo serrato, flore cæruleo. _Sloan. hist. 171.
  t. 107. f. 1._

  Habitat in _Jamaica_ & _Caribæis_. ♃ ☉


[_stœchadifol._]

3. Verbena diandra, spicis ovatis, foliis lanceolatis serrato-plicatis,
  caule fruticoso. _Roy. lugdb. 327._

  Sherardia nodiflora, stœchadis serratifolii folio. _Vaill. sex. 49._

  Lavandula, foliis crenatis latioribus, americana frutescens. _Plum.
  spec. 6._

  Habitat in _America_ Galliæ æquinoctialis.


[_prismatica._]

4. Verbena diandra, spicis laxis, calycibus alternis prismaticis
  truncatis aristatis, foliis ovatis obtusis.

  Verbena minima, chamædryos folio, _Sloan. jam. 64._

  Habitat in _Jamaica_.


[_mexicana._]

5. Verbena diandra, spicis laxis, calycibus fructus reflexo-*pendulis
  subglobosis hispidis.

  Verbena mexicana, trachelii folio, fructu aparines: _Dill. elth. 407.
  t. 302. f. 389._

  Habitat in _Mexico_.


[_lappulacea._]

6. Verbena diandra, calycibus subrotundis erectiusculis, seminibus
  echinatis.

  Scorodinia floribus spicatis purpurascentibus pentapetaloidibus.
  _Sloan. jam. 66._

  Blairia _Houst. Amm. herb. 277._

  Habitat in _Jamaica_.


[_curassavica._]

7. Verbena diandra, spicis longis, calycibus aristatis, foliis ovatis
  argute serratis.

  Veronicæ similis fruticosa curassavica. _Herm. parad. 240._

  Kempfera. _Houst. m. ss._

  Habitat in _Curassao_ Americes.


* _Tetrandræ, Tetraspermæ._

[_nodiflora._]

8. Verbena tetrandra, spicis capitato-conicis, foliis serratis, caule
  repente. _Fl. zeyl. 399._

  Verbena foliis verticaliter ovatis, spicis globosis. _Hort. cliff.
  11._

  Verbena foliis verticaliter ovatis, spicis solitariis ovatis. _Roy.
  lugdb. 327._

  Verbena caule repente, foliis oblongis superne crenatis, pedunculis
  solitariis capitatis. _Gron. virg. 7._

  Verbena nodiflora. _Bauh. pin. 269. prodr. 125._

  Habitat in _Virginia_. ☉


[_bonariensis._]

9. Verbena tetrandra, spicis fasciculatis, foliis lanceolatis
  amplexicaulibus. _Hort. ups. 8._

  Verbena foliis lanceolatis, floribus congestis fastigiatis. _Hort.
  cliff. 11._ _Roy. lugdb. 326._

  Verbena bonariensis altissima, lavendulæ canariensis folio, spica
  lavendulæ. _Dill. elth. 406. t. 300. f. 387._

  Habitat in agro _Bonariensi_. ♃


[_hastata._]

10. Verbena tetrandra, spicis longis acuminatis, foliis hastatis. _Hort.
  ups. 8._

  Verbena foliis lanceolatis serratis, spicis filiformibus paniculatis.
  _Roy. lugdb. 327._

  Verbena americana altissima, spica multiplici, urticæ foliis angustis,
  floribus cæruleis. _Herm. parad. 242. t. 242._

  Habitat in _Canadæ_ humidis. ♃


[_urticifolia._]

11. Verbena tetrandra, spicis filiformibus paniculatis, foliis indivisis
  serratis petiolatis. _Hort. ups. 9._

  Verbena foliis ovatis, caule erecto, spicis filiformibus paniculatis.
  _Hort. cliff. 11._ _Gron. virg. 7._ _Roy. ludb. 327._

  Verbena recta canadensis, urticæ foliis. _Moris. hist. 3. p. 418.
  s. 11. t. 25. f. 3._

  Habitat in _Virginiæ_, _Canadæ_ aridis. ♃


[_spuria._]

12. Verbena tetrandra, spicis filiformibus, foliis multifido-laciniatis,
  caulibus numerosis. _Hort. ups. 8._

  Veronica humilior, foliis incisis. _Clayt. virg. 8._

  Habitat in _Canada_, _Virginia_. ♃


[_officinalis._]

13. Verbena tetrandra, spicis filiformibus paniculatis, foliis
  multifido-laciniatis, caule solitario.

  Verbena foliis multifido-laciniatis, spicis filiformibus. _Hort.
  cliff. 11._ _Fl. svec. 26._ _Roy. lugdb. 327._ _Dalib. paris. 9._
  _Sauv. monsp. 279._

  Verbena communis, flore cæruleo. _Bauh. pin. 269._

  Habitat in _Europæ_ mediterraneæ ruderatis. ☉


[_supina._]

14. Verbena tetrandra, spicis filiformibus solitariis, foliis
  bipinnatifidis.

  Verbena tenuifolia. _Bauh. pin. 269._

  Verbena supina. _Clus. hist. 2. p. 46._

  Habitat in _Hispania_.


LYCOPUS.

[_europæus._]

1. Lycopus foliis sinuato-serratis.

  Lycopus foliis indivisis. _Fl. svec. 27._ _Dalib. paris. 9._

  Lycopus. _Hort. cliff. 11._ _Roy. lugdb. 326._

  Marrubium palustre glabrum. _Bauh. pin. 230._

  Habitat _in Europæ_ ripis humentibus. ♃


[_virginicus._]

2. Lycopus foliis æqualiter serratis.

  Lycopus foliis lanceolatis tenuissime serratis. _Gron. virg. 8._

  Habitat in _Virginia_. ♃


AMETHYSTEA.

[_cærulea._]

1. Amethystea. _Hort. ups. 9._ _Amœn. acad. 386._ *

  Amethystina montana erecta, foliis exiguis digitatis trifidis
  serratis, flosculis cum coma e cæruleo-janthinis. _Amm. ruth. 4._
  _Hall. act. ups. 1742. p. 51. f. 1._

  Habitat in _Sibiriæ_ montosis. ☉


ZIZIPHORA.

[_capitata._]

1. Ziziphora capitulis terminalibus, foliis ovatis.

  Ziziphora foliis lanceolatis, floribus terminatricibus. _Hort. cliff.
  305._ _Roy. lugdb. 313._

  Clinopodium fistulosum pumilum indiæ occidentalis, summo caule
  floridum. _Pluk. alm. 111. t. 164. f. 4._ ☉

  Habitat in _Syria_.


[_tenuior._]

2. Ziziphora floribus lateralibus, foliis lanceolatis.

  Ziziphora foliis lanceolatis, floribus ex alis. _Hort. cliff. 305._

  Ziziphora foliis lanceolatis, floribus lateralibus. _Roy. lugdb. 313._
  _Hort. ups. 9._

  Acinos syriaca, folio mucronato, capsulis hirsutis. _Moris. hist. 3.
  p. 404. s. 11. t. 19. f. 3. 4._

  Habitat in _Syria_ ? ☉


[_acinoides._]

3. Ziziphora floribus lateralibus, foliis ovatis.

  Clinopodium supinum incanum. _Amm. ruth. 66 ?_

  Habitat in _Sibiria_. ☉

  Habitus Thymi Acinos, sed majora quintuplo omnia. Folia Z. capitatæ;
  Flores laterales ut in Z. tenuiore 2, sed copiosiores. Calyces
  similiter hispidi; _stamina_ extracorollæ tubum protrusa.


MONARDA.

[_fistulosa._]

1. Monarda capitulis terminalibus, caule obtus-angulo. _Hort. ups. 12._

  Monarda floribus capitatis, caule obtuso. _Vir. cliff. 3._ _Roy.
  lugdb. 313._

  Monarda. _Hort. cliff. 11._

  Origanum fistulosum canadense. _Corn. canad. 13. t. 14._

  Habitat in _Canada_. ♃


[_didyma._]

2. Monarda floribus capitatis sub-didynamis, caule acutangulo.

  Monarda caule acute angulato, capitulis terminalibus. _Hort. cliff.
  495._ _Cold. noveb. 7._

  Monarda floribus capitatis verticillatisque, caule acute angulato,
  foliis lanceolato serratis glabris. _Büttn. cun. 226._

  Habitat in _Pensilvania_, _Noveboraco_.


[_clinopodia._]

3. Monarda floribus capitatis, foliis lævibus serratis.

  Monarda foliis ovato-lanceolatis, verticillis lateralibus dichotomis
  corymbosis, foliis inæqualiter serratis. _Gron. virg. 9._

  Habitat in _Virginia_. ♃

  Radix repens. Facies plantæ præcedentis quoad staturam, at folia gerit
  Clinopodii incani omnino; neque huic spica rubra, nec flores
  tetrandri; foliisque glaberrimis distincta a prima; Folia
  ovato-oblonga, acuminata, profunde serrata, petiolata, utrinque lævia.
  Caulis quadrangularis, magis quam in prima, minus argute quam in
  secunda. Flores in capitulum bracteis radiatum, pallidi.


[_punctata._]

4. Monarda floribus verticillatis, corollis punctactis. _Hort. ups. 12._

  Monarda floribus verticillatis. _Hort. cliff. 495._ _Gron. virg. 9._
  _Roy. lugdb. 313._

  Clinopodium virginianum angustifolium, quovis verticillo duodecim
  foliolis rubentibus cincto. _Pluk. Alm. 111. t. 24. f. 1._

  Habitat in _Virginia_. ☉


[_ciliata._]

5. Monarda floribus verticillatis, corollis involucro longioribus.

  Monarda spica interrupta, involucris longitudine verticillorum
  lanceolatis. _Gron. virg. 9._ *

  Clinopodium angustifolium non ramosum, flore cæruleo: labio trifidis
  atropurpureis maculis ornato. _Pluk. alm. 10. t. 164. f. 3._ _Moris.
  hist. 3. p. 374. s. 11. t. 8. f. 6._

  Habitat in _Virginia_.


ROSMARINUS.

[_officinalis._]

1. Rosmarinus. _Hort. cliff. 14._ _Hort. ups. 11._ _Mat. med. 16._ _Roy.
  lugdb. 310._

  Rosmarinus spontaneus, latiore folio. _Bauh. pin. 217._

β. Rosmarinus hortensis, angustiore folio. _Bauh. pin. 217._

  Habitat in _Hispania_, _G. narbonensi_, _Galilæa_. ♄


SALVIA.

[_ægyptiaca._]

1. Salvia foliis lineari-lanceolatis denticulatis, floribus petiolatis.
  _Hort. cliff. 13._ * _Roy. lugdb. 309._

  Horminum ægyptium minimum ramosissimum. _Lippi. Boerh. lugdb. 1.
  p. 66._

  Habitat in _Ægypto_.


[_cretica._]

2. Salvia foliis lanceolatis, calycibus diphyllis.

  Habitat in _Creta_.


[_lyrata._]

3. Salvia foliis radicalibus lyratis dentatis, corollarum galea
  brevissima.

  Salvia corollarum labio superiore breviore; fauce patente. _Gron.
  virg. 8._

  Horminum virginianum erectum, urticæ foliis, flore minore; _Moris.
  hist. 3. p. 395. s. 11. t. 13. f. 31._

  Habitat in _Virginia_.


[_officinalis._]

4. Salvia foliis lanceolato-ovatis integris crenulatis, floribus
  spicatis, calycibus acutis. _Hort. cliff. 12._ _Hort. ups. 10._ _Mat.
  med. 13._ _Roy. lugdb. 307._ _Sauv. mons. 143._

  Salvia major. _Bauh. pin. 237._

β. Salvia minor aurita & non aurita. _Bauh. pin. 237._

  Habitat in _Europa_ australi. ♄


[_pomifera._]

5. Salvia foliis lanceolato-ovatis integris crenulatis, floribus
  spicatis, calycibus obtusis. _Hort. cliff. 12._ _Roy. lugdb. 307._

  Salvia cretica frutescens pomifera, foliis longioribus incanis &
  crispis. _Tournef. cor. 10. itin. 1. p. 92 t. 92._

  Salvia baccifera. _Bauh. pin. 237._

  Habitat in _Creta_.


[_urticifolia._]

6. Salvia foliis ovato-oblongis duplicato-serratis, calycibus
  tridentatis: lacinia summa tridentata. _Gron. virg. 8._

  Horminum virginianum erectum, urticæ foliis, flore minore. _Moris.
  hist. 3. p. 395. s. 11. t. 13. f. 31._

  Habitat in _Virginia_.


[_viridis._]

7. Salvia foliis oblongis crenatis, corollarum, galea semi-orbiculata,
  calycibus fructiferis reflexis.

  Salvia foliis ovato-oblongis obtusis æqualiter crenatis, corollarum
  galea semi-orbiculata. _Hort. ups. 11._ *

  Horminum coma viridi. _Tournef. inst. 178._

  Habitat  -  -  -  -  ☉


[_Horminum._]

8. Salvia foliis obtusis crenatis, bracteis summis sterilibus majoribus
  coloratis. _Vir. cliff. 4._ _Hort. cliff. 12._ _Mat. med. 14._ _Roy.
  lugdb. 310._

  Horiminum sativum. _Bauh. pin. 238._

  Habitat in _Græcia_, _Apulia_. ☉


[_sylvestris._]

9. Salvia foliis cordato-lanceolatis acutis, bracteis coloratis flore
  brevioribus.

  Horminum sylvestre salvifolium majus maculatum. _Bauh. pin. 239._

  Horminum sylvestre v. _Clus. hist. 2. p. 31._

  Horminum sylvestre salvifolium minus. _Bauh. pin. 239._

  Habitat in _Austriæ_ inferioris, _Bohemiæ_ agrorum marginibus,
  vineis. ♃


[_hæmatodes._]

10. Saliva foliis cordato-ovatis rugosis tomentosis, calycibus hispidis,
  radice tuberosa. †

  Horminum sanguineum, asphodeli radice. _Triumf. obs. 69. t. 69._

  Horminum sylvestre maculatum tuberosum. _Honuphr._

  Horminum sylvestre majus hæmatodes glabrum, flore cæruleo, italicum.
  _Barr. rar. 234. t. 185._

  Habitat in _Italia_.

  Habitus Phlomidis & teneritudo Salviæ; Calyces pilis rectis,
  exstantibus undique hispidi sunt.


[_pratensis._]

11. Salvia foliis cordato-oblongis crenatis: summis amplexicaulibus,
  verticillis subnudis, corollis galea glutinosis.

  Salvia foliis ovatis inciso-crenatis, verticillis subnudis. _Hort.
  cliff. 12._ _Flor. suec. 28._ _Hort. ups. 10._ _Roy. lugdb. 310._
  _Dalib. paris. 10._

  Horminum pratense, foliis serratis. _Bauh. Pin. 238._

β. Gallitrichum sylvestre, flore majore albo. _Bauh. hist. 3. p. 312._

  _Varietas β_ differt foliis latioribus, obtusioribus, magis
  canescentibus; _floribus_ albis galea dimidio minore, serius
  florentibus.

  Habitat in _Europæ_ pratis. ♃


[_dominica._]

12. Salvia foliis cordatis obtusis crenatis subtomentosis, corollis
  calyce angustioribus.

  Habitat in _Domingo_.


[_verbenaca._]

13. Salvia foliis ferratis sinuatis, corollis calyce angustioribus.
  _Virid. cliff. 17._ _Gron. virg. 8._ _Roy. lugdb. 309._ _Dalib.
  paris. 9._ _Sauv. monsp. 278._

  Salvia foliis pinnatim incisis glabris. _Hort. cliff. 12._

  Horminum sylvestre, lavendulæ flore. _Bauh. pin. 239 ?_

  Horminum sylvestre, inciso folio, parvo flore, italicum. _Barr. ic.
  220. 208._

  Horminum verbenacæ laciniis angustifolium. _Triumf. obs. 66. t. 66._

  Habitat in _Europæ_ pascuis. ♃


[_pyrenaica._]

14. Salvia foliis obtusis erosis, staminibus corolla duplo longioribus.
  _Roy. lugdb. 309._

  Horminum pyrenaicum glutinosum anguriæ folio. _Herm. parad. 187.
  t. 187._

  Habitat in _Pyrenæis_.


[_mexicana._]

15. Salvia foliis ovatis utrinque acuminatis serratis. _Hort.
  cliff. 13._ _Roy. lugdb. 308._

  Sclarea mexicana altissima, facie heliotropii. _Dill. elth. 339.
  t. 254. f. 330._

  Habitat in _Mexicæ_ humentibus. ♄


[_hispanica._]

16. Salvia foliis ovatis basibus mucronato-tuberosis, spicis imbricatis,
  calycibus trifidis.

  Horminum sylvestre, lavendulæ flore. _Bauh. pin. 239 ?_

  Sclarea hispanica. _Tabern. hist. 764. ic. 374._

  Habitat in _Italia_. D. Rathgeb; in _Hispania_. Lœfling. ☉

  Caulis sesquipedalis, tetragonas, obtusus, quadrifulcatus, superne
  pilis reflexis albis vestitus. Folia ovata, acuta, rugosa, serrata,
  basi acuta; petiolis basi utrinque obtuso mucrone prominentibus. Spica
  tetragona, imbricata Bracteis ovatis, longitudine calycum, ciliatis.
  Calyces sub singula squama sæpe 5, ore tridentati, acuti, dente
  superiore solitario; inferioribus duobus. Corolla cærulea: limbo
  longitudine calycis: galea breviore subvillosa; labio inferiore
  trifido, obtuso, integerrimo, basi maculis 2. pallidis.


[_indica._]

17. Salvia follis cordatis acute crenatis: summis sessilibus,
  verticillis subnudis remotissimis. _Roy. lugdb. 15._

  Sclarea indica, floribus variegatis. _Tournef. inst. 179._

  Habitat in _India_.


[_verticillata._]

18. Salvia foliis cordatis crenato-dentatis, verticillis subnudis, stylo
  corollarum labio inferiore incumbentibus. _Hort. ups. 11._ *

  Salvia foliis cordato-sagittatis dentatis. _Hort. cliff. 495._ _Roy.
  lugdb. 309._

  Horminum sylvestre latifolium verticillatum. _Bauh. pin. 238._

  Habitat in _Austriæ_, _Misniæ_ cultis & ruderatis. ☉


[_glutinosa._]

19. Salvia foliis cordato-sagittatis serratis acutis. _Hort. cliff. 13._
  _Hort. ups. 11._ _Roy. lugdb. 308._ _Sauv. monsp. 146._

  Horminum luteum glutinosum. _Bauh. pin. 238._

  Habitat in _Europæ_ lutosis. ♃


[_canariensis._]

20. Salvia foliis hastato-triangularibus oblongis crenatis obtusis.
  _Hort. cliff. 13._ _Hort. ups. 10._ _Roy. lugdb. 308._

  Horminum canariense tomentosum, hastato folio. _Moris. hist. 3.
  p. 394. s. 11. t. 13. f. 17._

  Habitat in _Canariis_. ♄


[_afr. cærulea._]

21. Salvia foliis subrotundis serratis: basi truncatis dentatis. _Hort.
  cliff. 13._ _Roy. lugdb. 308._

  Salvia africana frutescens, folio scorodoniæ, flore violaceo. _Comm.
  hort. 2. p. 181. t. 91._

  Habitat ad _Cap. b. spei_, locis argillosis. ♄


[_afr. lutea._]

22. Salvia foliis subrotundis integerrimis: basi truncatis dentatis.
  _Hort. cliff. 13._ _Roy. lugdb. 308._

  Salvia africana frutescens, folio subrotundo glauco, flore magno
  aureo. _Comm. hort. 2. p. 183. t. 92._

  Habitat ad _Cap. b. spei_ juxta rivulos. ♄


[_Sclarea._]

23. Salvia foliis rugosis oblongo-cordatis serratis, floralibus calyce
  longioribus concavis acuminatis. _Hort._ _cliff. 12._ _Hort. ups. 10._
  _Mat. med. 15._ _Roy. lugdb. 309._ _Dalib. paris. 9._

  Salvia foliis cordato-ovatis obscure undulatis, foliolis floralibus
  lanceolato-concavis. _Guett. stamp. 263._

  Horminum Sclarea dictum. _Bauh. pin. 238._

  Habitat in _Syria_, _Italia_. ♂


[_ceratophylla._]

24. Salvia foliis rugosis pinnatifidis lanatis.

  Salvia foliis simplicibus dentato-pinnatis asperis. _Hort. cliff. 13._
  _Roy. lugdb. 308._

  Salvia foliis simplicibus dentato-pinnatis rugosis verrucosis. _Hort.
  ups. 10._

  Horminum rugoso verrucosoque folio cornu cervi exprimente. _Pluk. alm.
  186. t. 194. f. 5._ _Herm. parad. 186. t. 186._

  Habitat in _Persia_. ☉


[_Æthiopis._]

25. Salvia foliis oblongis dentato-angulatis hirsutis, verticillis
  lanatis, corollarum labio saccato.

  Salvia foliis lanceolatis sinuato-dentatis: floralibus verticillos
  comprimentibus. _Hort. cliff. 13._ _Roy. lugdb. 308._

Æthiopis foliis sinuosis. _Bauh. pin. 241._

β. Æthiopis laciniatis foliis. _Barr. rar. 24. t. 188._

γ. Marum ægypticum. _Vesl. alp. 212. t. 212._

  Habitat in _Illyria_, _Græcia_, _Africa_. ☉

  Labium inferius antice cohæret & saccum format.


[_pinnata._]

26. Salvia foliis compositis pinnatis. _Hort. cliff. 13._ _Roy. lugdb.
  309._

  Salvia orientalis latifolia hirsutissima viscosa pinnata, flore &
  calyce purpureis, inodora. _Boerh. lugdb. 1. p. 167. t. 167._

  Horminum arabicum, alatis foliis, flore rubello. _Pluk. alm. 186.
  t. 194. f. 6._

  Habitat in _Oriente_ & _Arabia_.


[_nutans._]

27. Salvia foliis cordatis inæqualiter basi excisis, caule subnudo,
  spicis ante florescentiam cernuis.

  Habitat in Imperio _Rutheno_. ♃


DIANTHERA.

[_americana._]

1. Dianthera. _Gron. virg. 6._ *

  Habitat in _Virginia_.


COLLINSONIA.

[_canadensis._]

1. Collinsonia. _Hort. cliff. 14. t. 5._ _Cold. noveb. 8._

  Habitat in _Virginæ_, _Canadæ_ sylvis. ♃


MORINA.

[_Persica._]

1. Morina. _Hort. cliff. 14._ _Roy. lugdb. 236._

  Morina orientalis, carlinæ folio. _Tournef. cor. 48. itin. 3. p. 132.
  t. 132._

  Habitat in _Persia_ ad Hispaham. ♃




_DIGYNIA._


ANTHOXANTHUM.

[_odoratum._]

1. Anthoxanthum spica ovato-oblonga, flosculis subpedunculatis arista
  longioribus.

  Anthoxanthum flosculis diandris. _Hort cliff. 25._ _Roy. lugdb. 58._

  Anthoxanthum. _Fl. suec. 29._ _Dalib. paris. 10._

  Gramen pratense, spica flavescente. _Bauh. pin. 3._ _Scheuchz. gram.
  88._

  Habitat in _Europæ_ pratis. ♃


[_indicum._]

2. Anthoxanthum spica lineari, flosculis sessilibus arista brevioribus.
  _Fl. zeyl. 25._ *

  Habitat in _India_.


[_paniculatum._]

3. Anthoxanthum floribus paniculatis. _Amœn. acad. 145._

  Gramen sparteum, panicula flavescente. _Rudb. elys. 1. f. 14._

  Habitat in _Europa_ australiore.




_TRIGYNIA._


PIPER.

[_nigrum._]

1. Piper foliis ovatis subseptemnerviis glabris, petiolis
  simplicissimis. _Fl. zeyl. 26._ * _Mat. med. 26._

  Piper rotundum nigrum. _Bauh. pin. 411._ _Pluk. alm. 297. t. 437.
  f. 1._

  Malago-codi. _Rheed. mal. 7. p. 23. t. 12._

  Habitat in _India_. ♄


[_Betle._]

2. Piper foliis ovatis oblongiusculis acuminatis septinerviis, petiolis
  bidentatis. _Fl. zeyl. 27._ *

  Piper qui Saururus foliis septinerviis oblongo-acuminatis. _Burm.
  zeyl. 193. t. 82. f. 2._

  Beetla-codi. _Rheed. mal. 7. p. 29. t. 15._

  Habitat in _India_. ♄


[_Malamiri._]

3. Piper foliis ovatis acutiusculis subtus scabris: nervis quinque
  subtus elevatis. _Fl. zeyl. 26._ *

  Frutex americanus, spica longa gracili. _Pluk. alm. 297. t. 215.
  f. 2._

  Amalago. _Rheed. mal. 7. p.  -  -  -  t. 16._

  Habitat in _India_ utraque.


[_Siriboa._]

4. Piper foliis cordatis subseptinerviis venosis. _Fl. zeyl. 29._ *

  Betela quem Sirii-boa vocant: _Bont. jav. 91. t. 91._

  Habitat in _India_.


[_longum._]

5. Piper foliis cordatis petiolatis sessilibusque. _Fl. zeyl. 30._ *
  _Mat. med. 20._

  Piper longum orientale. _Bauh. pin. 412._

  Piper longum, pistolochiæ foliis absque pediculis, maderaspatanum.
  _Pluk. alm. 297. t. 104. f. 4._

  Cattu-tirpali. _Rheed. mal. 7. p. 27. t. 14._

  Habitat in _India_.


[_Amalago._]

6. Piper foliis lanceolato-ovatis quinquenerviis rugosis.

  Piper longum arboreum altius, folio nervoso minore, spica gracili &
  breviore. _Sloan. hist. 1. p. 134. t. 87. f. 1._

  Piper frutex, spica longa gracili. _Pluk. alm. 297. t. 215. f. 2._

  Saururus foliis lanceolato-ovatis quinquenerviis rugosis. _Hort.
  cliff. 140._

  Habitat in _Jamaica_.


[_reticulatum._]

7. Piper foliis cordatis quinquenerviis reticulatis.

  Saururus botryoides major arborescens, foliis plantagineis. _Plum.
  amer. 57. t. 75._

  Jaborandi. _Marcgr. bras. 37._ _Pis. bras. 97._

  Habitat in _Martinica_, _Brasilia_.


[_aduncum._]

8. Piper foliis ovato-lanceolatis: nervis alternis, spicis uncinatis.

  Piper longum, folio nervoso pallide viridi, humilius. _Sloan. hist. 1.
  p. 135. t. 87. f. 2._

  Saururus foliis ovato-lanceolatis: nervis alternis. _Hort. cliff.
  140._ _Roy. lugdb. 8._

  Saururus arborescens, fructu adunco. _Plum. amer. 58. t. 77._

  Habitat in _Jamaica_.


[_pellucidum._]

9. Piper foliis cordatis petiolatis, caule herbaceo.

  Piper foliis cordatis, caule procumbente. _Hort. cliff. 6. t. 4._ *
  _Roy. lugdb. 8._

  Saururus minor procumbens botryitis, folio crasso cordato. _Plum.
  amer. 54. t. 72._

  Habitat in _America_ calidiore. ☉


[_acuminatum._]

10. Piper foliis lanceolato-ovatis nervosis carnosis.

  Saururus alius humilis, folio carnoso & acuminato. _Plum. amer. 54.
  t. 71._

  Habitat in _America_ calidiore.


[_obtusifolium._]

11. Piper foliis obverse ovatis enerviis.

  Saururus humilis, folio carnoso subrotundo. _Plum. amer. 53. t. 70._

  Habitat in _America_ calidiore.


[_rotundifol._]

12. Piper foliis orbiculatis solitariis carnosis.

  Saururus repens, folio orbiculari nummulariæ facie. _Plum. amer. 52.
  t. 69._

  Habitat in _America_ calidiore.


[_maculosum._]

13. Piper foliis peltatis ovatis.

  Saururus hederaceus, caulibus maculosis, major. _Plum. amer. 60.
  t. 66._

  Habitat in _Domingo_.


[_peltatum._]

14. Piper foliis peltatis orbiculato-cordatis obtusis repandis, spicis
  umbellatis.

  Saururus arborescens, foliis amplis rotundis & umbilicatis. _Plum.
  amer. 56. t. 74._

  Habitat in _America_ calidiore.


[_distachyon._]

15. Piper foliis ovatis, spicis conjugatis.

  Saururus hederaceus, caulibus maculosis, minor. _Plum. amer. 51.
  t. 67._

  Habitat in _Americes_ Gallia. æquinoctiali.


[_umbellatum._]

16. Piper foliis cordatis subrotundis acutis venosis, spicis umbellatis.

  Saururus arborescens, foliis amplis cordatis non umbilicatis. _Plum.
  amer. 53. t. 73._

  Habitat in _Domingo_.


[_trifolium._]

17. Piper foliis ternis subrotundis.

  Saururus hederaceus triphyllus, folio rotundo. _Plum. amer. 52.
  t. 68._

  Habitat in _Americes_ Gallia æquinoctiali.




_Classis III._

TRIANDRIA




_MONOGYNIA._




VALERIANA.

[_rubra._]

1. Valeriana floribus monandris caudatis, foliis lanceolatis
  integerrimis. _Hort. cliff. 15._ _Hort. ups. 14._ _Roy. lugdb. 235._
  _Dalib. paris. 12._

  Valeriana rubra. _Bauh. pin. 165._

  Habitat in _Galliæ_, _Helvetiæ_, _Italiæ_ ruderatis. ♃


[_calcitrapæ._]

2. Valeriana floribus monandris, foliis pinnatifidis. _Hort. ups. 14._

  Valeriana foliis pinnato-laciniatis, floribus monandris. _Virid.
  cliff. 4._ _Hort. cliff. 16._ _Roy. lugdb. 235._ _Sauv. monsp. 275._

  Valeriana foliis calcitrapæ. _Bauh. pin. 164._

  Valeriana sylvestris, foliis tenuissime divisis. _Bauh. pin. 165._

  Habitat in _Lusitania_. ☉


[_cornucopiæ._]

3. Valeriana floribus diandris ringentibus, foliis ovatis sessilibus.
  _Hort. cliff. 15._ _Hort. ups. 13._ _Roy. lugdb. 235._

  Valeriana peregrina purpurea albave. _Bauh. pin. 164. prodr. 87._

  Habitat in _Americæ_, _Mauritaniæ_, _Siciliæ_, _Hispaniæ_ arvis. ☉


[_dioica._]

4. Valeriana floribus triandris dioicis, follis pinnatis. Valeriana
  dioica. _It. œl. 46._ _Fl. suec. 31._ _Dalib. paris. 11._

  Valeriana, foliis caulinis pinnatis, sexu distincta. _Hort. cliff.
  16._

  Valeriana, foliis caulinis pinnatis, polygama. _Vir. cliff. 5._ _Roy.
  lugdb. 235._

  Valeriana palustris minor & Valeriana palustris inodora parum
  laciniata, _Bauh. pin. 86._

  Valeriana alpina minor. _Bauh. pin. 165. prodr. 87._

  Habitat in _Europæ_ campis uliginosis. ♃


[_officinalis._]

5. Valeriana floribus triandris, foliis omnibus pinnatis. _Mat.
  med. 21._ _Hort. cliff. 15._ _Fl. suec. 30._ _Roy. lugdb. 234._
  _Dalib. paris. 11._

  Valeriana sylvestris major. _Bauh. pin. 164._ _Fl. lapp. 14._

  Habitat in _Europæ_ nemoribus paludosis. ♃


[_Phu._]

6. Valeriana floribus triandris, foliis caulinis pinnatis; radicalibus
  indivisis. _Hort. ups. 13._ _Mat. med. 22._

  Valeriana foliis infimis integris; proximis laciniatis; caulinis
  pinnatis. _Hort. cliff. 15._ _Roy. lugdb. 234._

  Valeriana hortensis. _Bauh. pin. 164._

  Habitat in _Alsatia_. ♃

  Caule non sulcato & foliolis exterioribus majoribus a V. officinali
  etjam differt.


[_tripteris._]

7. Valeriana floribus triandris, foliis radicalibus cordatis; caulinis
  ternatis lanceolatis serratis.

  Valeriana floribus triandris, foliis radicalibus cordatis, aliis
  laciniatis. _Sauv. monsp. 276._

  Valeriana alpina prima. _Bauh. pin. 165. prodr. 86. t. 86._

  Valeriana alpina altera. _Bauh. pin. 165._

  Valeriana alpina minor, planta palmaris. _Pluk. alm. 380. t. 231.
  f. 7._

  Valeriana minima, planta uncialis. _Pluk. alm. 380. t. 231. f. 8._

  Habitat in alpibus _Helvetiæ_.

  Involucra propria sunt diphylla, setacea. ♃


[_montana._]

8. Valeriana floribus triandris, foliis ovato-oblongis subdentatis,
  caule simplici.

  Valeriana foliis omnibus integris ex ovato-acuminatis leviter
  dentatis. _Hall. helv. 664. it. 8._

  Valeriana montana, subrotundo folio. _Bauh. pin. 165._

  Valeriana alpina, scrophulariæ folio. _Bauh. pin. 164. prodr. 87._ *

  Valeriana alpina, nardo celticæ similis, inodora. _Pluk. alm. 380.
  t. 232. f. 2._

  Nardo celticæ similis inodora. _Bauh. pin. 165._

  Habitat in alpibus _Helveticis_, _Rhæticis_, _Pyrenæis_. ♃


[_celtica._]

9. Valeriana floribus triandris, foliis ovato-oblongis obtusis
  integerrimis. _Mat. med. 23._

  Valeriana foliis ovatis obtusis minime dentatis. _Hall. helv. 664._

  Nardus ex apulia. _Bauh. pin. 165._

  Nardus celtica dioscoridis. _Bauh. pin. 165._

  Nardus celtica altera. _Bauh. pin. 166._

  Nardus celtica. _Bauh. hist. 3. p. 205._

  Spica celtica fastigio flosculorum ordine differens. _Cam. epit. 14._

  Habitat in alpibus _Helvetiæ_, _Valesiæ_. ♃


[_tuberosa._]

10. Valeriana floribus triandris, foliis lanceolatis integerrimis:
  caulinis basi pinnatis.

  Nardus montana, radice olivari. _Bauh. pin. 165._

β. Nardus montana, radice oblonga. _Bauh. pin. 165._

  Nardus montana, longius radicata. _Cam. epit. 16._

  Habitat in _Dalmatia_, _Sicilia_, _Galloprovincia_.  ♃


[_saxatilis._]

11. Valeriana floribus triandris, foliis subdentatis; radicalibus
  ovatis, pedunculis communibus elongatis.

  Valeriana alpina nardo celticæ similis. _Bauh. pin. 165._

  Valeriana sylvestris alpina 2 saxatilis. _Clus. hist. 1. p. 56. bona._

  Nardo Celticæ similis inodora. _Bauh. pin. 165. prodr. 88._ _Burs.
  VIII: 122._

  Habitat in alpibus _Styriæ_, _Austriæ_. ♃


[_pyrenaica._]

12. Valeriana floribus triandris, foliis cordatis serratis petiolatis:
  summis ternatis. _Hort. cliff. 15._ _Roy. lugdb. 235._

  Valeriana maxima pyrenaica, cacaliæ folio. _Tournef. inst. 131._

  Valeriana canadensis. _Riv. mon. 6._

  Valeriana orientalis, alliariæ folio, flore albo. _Buxb. cent. 2.
  p. 19. t. 11._

  Habitat in _Pyrenæis_ ? ♃


[_Chinensis._]

13. Valeriana floribus triandris, foliis omnibus cordatis
  repando-lobatis.

  Habitat in _China_. Osbeck.

  Caules herbacei, erecti, plus quam pedales, ramis floriferis
  oppositis; Folia opposita, petiolata, glabra, cordata, acuta, lobis
  lateralibus utrinque binis obtusis. Rami et caules terminati
  umbellulis involucello cinctis. Semina nuda.


[_Locusta._]

14. Valeriana floribus triandris, caule dichotomo, foliis linearibus.
  _Fl. suec. 32._ _Hort. ups. 14._ _Dalib. paris. 12._

  Valeriana caule dichotomo, foliis lanceolatis integris. _Vir.
  cliff. 5._

[_olitoria._]

α. Valeriana caule dichotomo, foliis lanceolatis integris, fructu
  simplici. _Hort. cliff. 16._ _Roy. lugdb. 235._

  Valeriana campestris inodora major. _Bauh. pin. 165._

[_vesicaria._]

β. Valeriana caule dichotomo, foliis lanceolatis serratis, calycibus
  inflatis. _Hort. cliff. 16._ _Roy. lugdb. 235._

  Valeriana cretica, fructu vesicario. _Tournef. cor. 6._ _Boerh. lugdb.
  1. p. 75. t. 75._

[_coronata._]

γ. Valeriana caule dichotomo, foliis lanceolatis dentatis, fructu
  sexdentato. _Hort. cliff. 16._ _Roy. lugdb. 235._

  Valeriana semine stellato. _Bauh. pin. 165._

[_dentata._]

δ. Valeriana caule dichotomo, foliis oblongis subserratis, seminis
  corona tridentata. _Hall. helv. 666._ _Dalib. paris. 12._

  Locusta major. _Riv. mon. 6._

[_radiata._]

ε. Valeriana caule dichotomo, capitulis terminalibus involucro cinctis.
  _Gron. virg. 10._

  Valeriana marilandica, foliis oblongis obtusis. _Raj. suppl. 3.
  p. 244._

  Habitat α. in _Europæ_, β. _Cretæ_, γ. _Lusitaniæ_, δ. _Europæ
  australioris_, ε. _Marilandiæ_ arvis. ☉


[_mixta._]

15. Valeriana floribus triandris, caule quadrifido, foliis imis
  bipinnatifidis, seminis pappo plumoso. _Sauv. monsp. 275._ †

  Valerianella semine umbilicato hirsuto minore. _Moris. umb._

  Habitat _Monspelii_.


[_Sibirien._]

16. Valeriana floribus tetrandris æqualibus, foliis pinnatifidis,
  seminibus palea ovali adnatis. _Hort. ups. 13._

  Valeriana lutea humilis. _Amm. ruth. 18. n. 25. t. 3._

  Habitat in _Sibiriæ_ campis. ☉


HIRTELLA.

[_americana._]

1. Hirtella. _Hort. cliff. 17._ *

  Habitat in _America_ meridionali. ♄


OLAX.

[_zeylanica._]

1. Olax. _Fl. zeyl. 34._ * _Amœn. acad. 1. p. 387._

  Arbor stercoraria zeylanica glandifera. _Burm. zeyl. 26._

  Habitat in _Zeylona_. ♄


TAMARINDUS.

[_indica._]

1. Tamarindus. _Hort. cliff. 18._ _Mat. med. 28._ _Hort. ups. 15._ _Fl.
  zeyl. 14._ _Roy. lugd. 465._

  Siliqua arabica, quæ Tamarindus. _Bauh. pin. 403._

  Balam-pulli. _Rheed. mal. 1. p. 39. t. 23._

  Habitat in _India_, _America_, _Ægypto_, _Arabia_. ♄


CNEORUM.

[_tricoccon._]

1. Cneorum. _Hort. cliff. 18._ _Roy. lugdb. 119._

  Chamælea tricoccos. _Bauh. pin. 462._

  Chamælea. _Cam. epit. 973._

  Habitat in _Hispaniæ_, _Narbonæ_ glareosis. ♄


MELOTHRIA.

[_pendula._]

1. Melothria. _Hort. cliff. 490._ * _Hort. ups. 15._ _Gron. virg. 10._
  _Roy. lugdb. 528._

  Cucumis parva repens virginiana, fructu minimo. _Pluk. alm. 123.
  t. 85. f. 5._

  Cucumis minima, fructu ovali nigro lævi. _Sloan. hist. 1. p. 227.
  t. 142. f. 1._

  Habitat in _Canada_, _Virginia_, _Jamaica_. ☉


ORTEGA.

[_hispanica._]

1. Ortega. _Lœfl. epist. VIII: 43._

  Rubia linifolia aspera. _Bauh. pin. 333._

  Juncaria salmatica. _Clus. hist. 1. p. 174._

  Habitat in _Castilia_ Minuart, _Bætica_ Velez, _Salmantica_. ☉


LOEFLINGIA.

[_hispanica._]

1. Loeflingia.

  Illecebrum procumbens ramosum, floribus lateralibus imbricatis. _Lœfl.
  descr. VI. 34._

  Habitat in _Hispaniæ_ collibus apricis. ☉

  _Caules_ profusi Schleranthi s. Herniariæ, viscidi. _Folia_ subulata,
  brevissima, utrinque dente notata. _Spicæ_ breves, squarrosæ,
  axillares, Bracteis imbricatis, subulatis, dentatis.


POLYCNEMUM.

[_arvensei._]

1. Polycnemum _Sauv. monsp. 45._

  Salsola caule repente, foliis & stipulis sessilibus subulatis
  cartilagineis. _Dalib. paris. 80._

  Chenopodium foliis subulatis prismaticis, floribus solitariis
  sessilibus axillaribus. _Gvett. stamp. 14._

  Chenopodium annuum humifusum, folio breviori & capillaceo. _Tournef.
  inst. 506._

  Camphorata vaginis spinosis. _Hall. helv. 183._

  Camphorata congener. _Bauh. pin. 486._

  Herniaria foliis longis angustis acuminatis & glabris. _Magn. char.
  51._

  Habitat in _Galliæ_, _Italiæ_, _Germaniæ_ arvis.


CASSYTHA.

[_filiformis._]

1. Cassytha _Osbeck_.

  Cuscuta altera s. major. _Camel. luz. 1. p. 1. n. 1._ _Pet. gaz. 77.
  t. 49. f. 12._

  Cuscuta baccifera barbadensium a maritimis. _Pluk. alm. 126. t. 172.
  f. 2._

  Acatsia-valli. _Rheed mal. 7. p. 83. t. 44._ _Raj. suppl. 551._

  Habitat in _India_.

  Habitus & omnia Cuscutæ, at fructificatio diversissima.


CROCUS.

[_sativus._]

1. Crocus spatha univalvi radicali, corollæ tubo longissimo.

  Crocus floribus fructui impositis: tubo longissimo. _Roy. lugdb. 41._
  _Hort. ups. 15._ _Mat. med. 27._

  Crocus flore fructui imposito. _Hort. cliff. 18._

[_officinalis._]

α. Crocus autumnalis sativus. _Moris. hist. 2. p. 335. s. 4. t. 2.
  f. 1._

  Crocus sativus. _Bauh. pin. 65._

[_vernus._]

β. Crocus vernus latifolius. I-XI. & I-VI. _Bauh. pin. 65. 66._

  Habitat in Alpibus _Helveticis_, _Pyrenæis_, _Lusitanicis_,
  _Tracicis_. ♃


[_Bulbocodium._]

2. Crocus spatha diphylla flori approximata, tubo corollæ brevi.

  Crocus flore fructui imposito: tubo brevi. _Roy. lugdb. 41._

  Sisyrinchium minus angustifolium, flore majore variegato. _Bauh. pin.
  41._

  Sisyrinchium asprensium, angusto folio, alterum. _Col. ecphr. 2. p. 5.
  t. 7. f. 1._

  Bulbocodium crocifolium, flore magno albo fundo luteo. _Tournef. cor.
  50._

  Habitat in alpibus _Italicis_. ♃


IXIA.

[_africana._]

1. Ixia floribus capitatis, spathis laceris.

  Ixia. _Hort. cliff. 490._ * _Roy. lugdb. 20._

  Ixia foliis ad radicem nervosis gramineis, floribus ac fructu
  convolutis. _Burm. afric. 191. t. 70. f. 2._

  Bermudiana capensis, capitulis lanuginosis. _Pet. sicc. 242._

  Gramen eriophorum africanum, flore lanato. _Pluk. mant. 98._

  Habitat ad _Cap. b. Spei_. ♃


[_chinensis._]

2. Ixia foliis ensiformibus, floribus remotis. _Hort. ups. 16._

  Bermudiana, iridis folio majori, flore croceo eleganter punctato.
  _Kraus. hort. 25. t. 25._

  Balemcanda-Schularmandi. _Rheed. mal. 11. p. 73. t. 37._

  Habitat in _India_. ♃


GLADIOLUS.

[_communis._]

1. Gladiolus foliis ensiformibus, floribus distantibus.

  Gladiolus foliis ensiformibus. _Hort. cliff. 20._ _Hort. ups. 16._

  Gladiolus caule simplicissimo, foliis ensiformibus. _Roy. lugdb. 19._

  Gladiolus floribus uno versu dispositis. _Bauh. pin. 41._

  Habitat in _Europa_ australi. ♃


[_imbricatus._]

2. Gladiolus foliis ensiformibus, floribus imbricatis.

  Habitat in _Russia_ citeriore. ♃

  Flores parvi versus unum latus imbricati.


[_spicatus._]

3. Gladiolus foliis linearibus, caule simplicissimo, floribus spicatis.
  _Roy. lugdb. 19._

  Habitat in _Africa_. ♃


[_angustus._]

4. Gladiolus foliis linearibus, floribus distantibus, corollarum tubo
  limbis longiore.

  Gladiolus caule simplicissimo, foliis linearibus, floribus alternis.
  _Roy. lugdb. 19._

  Gladiolus foliis linearibus. _Hort. cliff. 20. * t. 6._

  Habitat in _Africa_. ♃


[_ramosus._]

5. Gladiolus caule ramoso, foliis linearibus. _Roy. lugdb. 19._

  Habitat in _Africa_. ♃


[_capitatus._]

6. Gladiolus caule ramoso, capitulis pedunculatis, radice tuberosa.

  Habitat in _Africa_. ♃

  Planta est maxima; floribus cæruleis.


ANTHOLYZA.

[_ringens._]

1. Antholyza stamine unico declinato.

  Gladiolo æthiopico similis planta angustifolia. _Comm. hort. 1.
  t. 41._ _Rudb. elys. 2. p. 237._

  Gladiolus floridus rictum referens coccineus: suprema lacinia erecta &
  fistulosa. _Breyn. ic. 21. t. 8. f. 1._

  Habitat in _Æthiopia_. ♃


[_Cunonia._]

2. Antholyza staminibus omnibus adscendentibus.

  Cunonia floribus sessilibus, spathis maximis. _Buttn. cun. 211. t. 1._

  Gladiolus æthiopicus, flore coccineo. _Corn. canad. 78. t. 79._
  _Moris. hist. 2. p. 421. s. 4. t. 23. f. 1._

  Habitat ad _Cap. b. Spei_. ♃

  Utrum hæc sit distincti generis planta, tum primum elucescat, cum
  præcedentis flores examinentur ulterius.


IRIS

* _Barbatæ nectariis petalorum reflexorum._

[_susiana._]

1. Iris corollis barbatis, caule foliis longiore unifloro. _Hort.
  cliff. 18._ _Roy. lugdb. 17._

  Iris susiana, flore maximo ex albo nigricante. _Bauh. pin. 31. theatr.
  579._

  Habitat in _Oriente_; venit constantinopoli in Belgium 1573. ♃

  Caulis teres; Germen trigono-teretiusculum; Petala 3 interiora majora
  reflexa.


[_germanica._]

2. Iris corollis barbatis, caule foliis longiore multifloro. _Hort.
  cliff. 18._ _Hort. ups. 16._ _Mat. med. 24._ _Roy. lugdb. 17._

  Iris vulgaris germanica s. sylvestris. _Bauh. pin. 30._

  Iris hortensis latifolia. _Bauh. pin. 31._

  Habitat in _Germaniæ_ editis. ♃


[_aphylla._]

3. Iris corollis barbatis, scapo nudo longitudine foliorum multifloro.
  _Roy. lugdb. 17._

  Iris latifolia, caule aphyllo. _Bauh. pin. 32._
  _Habitat_ -  -  -  - ♃


[_variegata._]

4. Iris corollis barbatis, caule subfolioso longitudine foliorum
  multifloro. _Roy. lugdb. 17._ _Hort. ups. 16._

  Iris corollis barbatis, caule altitudine caulis multiflori. _Hort.
  cliff. 19._

  Iris latifolia pannonica, colore multiplici. _Bauh. pin. 31._

  Habitat in _Hungaria_. ♃


[_biflora._]

5. Iris corollis barbatis, caule foliis breviore multifloro. _Hortus.
  ups. 17._

  Iris corollis barbatis, foliis caulem multiflorum superantibus. _Hort.
  cliff. 19._ _Roy. lugdb. 17._

  Chamæiris major saturate purpurea biflora. _Bauh. pin. 33._

  Habitat in _Lusitaniæ_ rupibus. ♃


[_pumila._]

6. Iris corollis barbatis, caule foliis breviore unifloro.

  Iris corollis barbatis, foliis caulem uniflorum superantibus. _Hort.
  cliff. 19._ _Roy. lugdb. 17._

  Chamæiris minor, flore purpureo. _Bauh. pin. 33._

  Habitat in _Austriæ_, _Pannoniæ_, collibus apricis. ♃


* * _Imberbes: petalis deflexis levibus._

[_Pseudacorus._]

7. Iris corollis imberbibus, petalis interioribus stigmate minoribus,
  foliis ensiformibus. _Hort. cliff. 19._ _Fl. suec. 33._ _Mat. Med.
  25._

  Acorus adulterinus. _Bauh. pin. 34. theatr. 634._

  Habitat in _Europa_ ad ripas paludum fossarum. ♃


[_fœtidissima._]

8. Iris corollis imberbibus, petalis internis longitudine stigmatis,
  foliis ensiformibus. _Hort. cliff. 19._ _Roy. lugdb. 18._ _Dalib.
  paris. 13._ _Sauv. monsp. 41._

  Gladiolus fœtidus. _Bauh. pin. 30._

  Spathula fœtida Xyris. _Bauh. hist. 2. p. 731._ _Dod. pempt. 247._

  Habitat in _Gallia_, _Anglia_, _Hetruria_. ♃


[_sibirica._]

9. Iris corollis imberbibus, germinibus trigonis, caule tereti, foliis
  linearibus. _Hort. cliff. 19._ _Hort. ups. 17._ _Roy. lugdb. 78._
  _Hall. helv. 280._ _Gmel. sibir. 1. p. 28._

  Iris pratensis angustifolia non fœtida altior. _Bauh. pin. 32, theatr.
  597._

  Habitat in _Austriæ_, _Helvetiæ_, _Sibiriæ_ pratis. ♃


[_versicolor._]

10. Iris corollis imberbibus, germinibus subtrigonis, caule tereti,
  foliis ensiformibus.

  Iris americana versicolor, stylo crenato. _Dill. elth. 188. t. 155.
  f. 188._

  Iris americana versicolor, stylo non crenato. _Dill. elth. 187.
  t. 155. f. 187._

  Iris latifolia virginiana, florum petalis repandis purpureis. _Ehret.
  pict. t. 6. f. 2._

  Habitat in _Virginia_, _Marilandia_, _Pensylvania_. ♃


[_virginica._]

11. Iris corollis imberbibus, germinibus trigonis, caule ancipiti.
  _Gron. virg. 11._

  Habitat in _Virginia_. ♃


[_spuria._]

12. Iris corollis imberbibus, germinibus sexangularibus, caule tereti,
  foliis sublinearibus. _Hort. cliff. 19._ _Hort. ups. 17._ _Roy. lugdb.
  16._

  Iris pratensis angustifolia, folio fœtido. _Bauh. pin. 32._

  Habitat in _Germaniæ_ pratis. ♃


[_graminea._]

13. Iris corollis imberbibus, germinibus sexangularibus, caule ancipiti,
  foliis linearibus. _Hort. cliff. 19._ _Hort. ups. 17._ _Roy. lugdb.
  18._

  Iris angustifolia prunum redolens minior. _Bauh. pin. 33._

  Habitat in _Austria_ ad radices montium. ♃


[_verna._]

14. Iris corollis imberbibus, caule unifloro foliis breviore, radice
  fibrosa. _Gron. virg. 10._

  Iris virginiana pumila s. Chamæiris verna angustifolia, flore purpuro
  cæruleo odorato. _Pluk. alm. 198. t. 196, f. 6._

  Habitat in _Virginia_. ♃


[_tuberosa._]

15. Iris corollis imberbibus, foliis tetragonis. _Vir. cliff. 6._ _Hort
  cliff. 20._ _Mat. med. 26._ _Roy. lugdb. 18._

  Iris tuberosa, folio anguloso. _Bauh. pin. 40._

  Hermodactylus folio quadrangulo. _Tournef. cor. 50._

  Habitat in _Arabia_ & _Oriente_. ♃


[_Xiphium._]

16. Iris corollis imberbibus, foliis subulato-canaliculatis caule
  brevioribus. _Hort. ups. 17._

  Iris foliis margine conniventibus, corollis imberbibus. _Hort. cliff.
  20._

  Iris caulescens, foliis margine conniventibus, corollis imberbibus.
  _Roy. lugdb. 18._

  Iris bulbosa latifolia, caule donata. _Bauh. pin. 38._

β. Iris bulbosa cæruleo-violacea. _Bauh. pin. 40._

  Habitat in _Hispania_. ♃


[_persica._]

17. Iris corollis imberbibus, foliis subulato-canaliculatis caule
  longioribus.

  Iris acaulis, foliis margine conniventibus, corollis imberbibus. _Roy.
  lugdb. 18._

  Xiphion persicum præcox, flore variegato. _Tournef. inst. 363._

  Habitat in _Persia_. ♃


[_Sisyrinchium._]

18. Iris corollis imberbibus, foliis canaliculatis, bulbis germinis
  superimpositis.

  Sisyrinchium majus. _Bauh. pin. 40._ _Clus. hist. 1. p. 216._

β. Sisyrinchium medium. _Bauh. pin. 41._

  Sisyrinchium minus. _Clus hist. 216._

  Habitat in _Hispania_, _Lusitania_. ♃

  Colore est petalorum purpureo macula lutea loco barbæ; _bulbis_ (_non_
  tunicatis simplicibus ut in bulbosis Xiphiis 16. 17, sed) ex gemino
  bulbo altero alteri imposito, ut in Gladiolo, Croco.


COMMELINA.

* _Dipetalæ dictæ_.

[_communis._]

1. Commelina corollis inæqualibus, foliis ovato-lanceolatis acutis,
  caule procumbente glabro. _Hort. ups. 18._

  Commelina foliis ovato-lanceolatis, caule procumbente glabro, petalis
  duobus majoribus. _Virid. cliff. 6._ _Hort. cliff. 21._ _Roy.
  lugdb. 17._ _Gron. virg. 130._

  Commelina procumbens annua, saponariæ folio. _Dill. elth. 93. t. 78.
  f. 89._

  Habitat in _America_. ☉


[_africana._]

2. Commelina corollis inæqualibus, foliis lanceolatis glabris obtusis,
  caule repente.

  Commelina radice perenni, foliis lanceolatis, caule repente glabro,
  petalis duobus majoribus. _Wach. ultr. 323._

  Commelina procumbens, flore luteo. _Roy. lugdb. 538._

  Habitat in _Æthiopia_. ♃

  Differt a prima petalis islis majoribus reniformibus luteis, tertio
  ovato filamentis longioribus æquali, vaginis foliorum ciliatis,
  involucro non reticulato.


[_benghalensis._]

3. Commelina corollis inæqualibus, foliis ovatis obtusis, caule repente.

  Ephemerum benghalense serpens, folio subrotundo brevi, phalangoides.
  _Pluk. alm. 130. t. 27. f. 3._

  Habitat in _Benghala_.


[_erecta._]

4. Commelina corollis inæqualibus, foliis ovato-lanceolatis, caule
  erecto scabro simplicissimo. _Hort. ups. 18._

  Commelina foliis ovato-lanceolatis, caule erectiusculo scabro, petalis
  duobus majoribus. _Virid. cliff. 16._ _Hort. cliff. 495._ _Gron.
  virg. 11._ _Roy. lugdb. 38._

  Commelina erecta, ampliore subcæruleo flore. _Dill. elth. 94. p. 77.
  t. 88._

  Habitat in _Virginia_. ♃


* * _Tripetalæ Zanoniæ Pl_.

[_tuberosa._]

5. Commelina corollis æqualibus, foliis ovato-lanceolatis subciliatis.
  _Hort. ups. 18._

  Commelina foliis ovato-lanceolatis, petalis tribus majoribus
  æqualibus. _Hort. cliff. 21._ _Roy. lugdb. 38._

  Commelina radice anacampserotidis. _Dill. elth. 94. t. 79. f. 90._

  Habitat in _Mexico_. ♃


[_Zanonia._]

6. Commelina corollis æqualibus, pedunculis incrassatis, foliis
  linearii-lanceolatis. †

  Zanonia graminea perfoliata. _Plum. gen. 38._

  Habitat in _America Galliæ_ æquinoctialis.


[_nudiflora._]

7. Commelina corollis æqualibus, pedunculis capillaribus, foliis
  lineari-lanceolatis, involucro nullo. _Fl. zeyl. 31._

  Ephemerum phalangoides maderaspatense minimum, foliis perangustis,
  perfoliatum. _Pluk. alm. 135. t. 27. f. 4._

  Habitat in _India_.


[_axillaris._]

8. Commelina corollis æqualibus, floribus sessilibus, foliis linearibus.

  Ephemerum phalangoides maderaspatanum minimum, secundum caulem quasi
  ex utriculis floridum. _Pluk. alm. 135. t. 174. f. 3._

  Ephemerum malabaricum, flore tripetalo in foliorum alis sessili. _Raj.
  suppl. 567._

  Nir-pulli. _Rheed. mal. 10. p. 28. t. 13._

  Habitat in _India_.

[_cristata._]

9. Commelina corollis æqualibus, involucris spicatim imbricatis. _Fl.
  zeyl. 32._

  Ephemerum zeylanicum procumbens inflatum. _Herm. parad. 148._ _Raj.
  hist. 566._

  Habitat in _Zeylona_.


XYRIS.

[_indica._]

1. Xyris.

  Xyris foliis gladiatis. _Gron. virg. 11._ _Fl. zeyl. 35_.

  Gladiolo lacustri accedens malabarica, e capitulo botryoideo
  florifera. _Pluk. alm. 170. t. 416. f. 4._

  Katsjiletti-pullu. _Rheed. mal. 9. p. 139. t. 7._

  Habitat in _Indiis_.


SCHOENUS.

[_Mariscus._]

1. Schoenus culmo tereti, foliis margine dorsoque aculeatis.
  _Fl. svec. 35._ _It. gotl. 170._ * _Dalib. paris. 14._

  Pseudo-cyperus palustris, foliis & carina serratis. _Scheuchz. gram.
  375._

  Cyperus longus inodorus germanicus. _Bauh. pin. 14._

  Habitat in _Europæ_ paludibus. ♃


[_aculeatus._]

2. Schoenus culmo tereti ramoso, capitulis terminalibus, involucro
  triphyllo brevissimo rigido patente.

  Gramen album, capitulis aculeatis, italicum. _Bauh. pin. 7. theatr.
  108._ _Scheuch. gram. 85._ _Moris. hist. 3. p. 195. s. 8. t. 5. f. 3._

  Gramen spicatum, spicis in capitulum foliatum congestis. _Tournef.
  inst. 517._

  Gramen aculeatum. _Cam. epit. 745._

  Habitat in _Italia_, _Narbona_, _Lusitania_, _Archipelagi_ insulis. ♃


[_mucronatus._]

3. Schoenus culmo tereti nudo, spicis-fasciculatis divaricatis,
  involucro triphyllo subulato.

  Scirpus culmo tereti, foliis tribus patulis flosculisque aggestis
  terminato. _Sauv. monsp. 9._

  Scirpus maritimus, capite glomerato. _Tournef. inst. 46._ _Scheuchz.
  gram. 367._

  Gramen Cyperoides maritimum. _Bauh. pin. 6. theatr. 91._

  Gramen junceum maritimum, capite squamoso foliaceo. _Moris. hist. 3.
  p. 227. s. 8. t. 9. f. 6._

  Habitat in _Galliæ_, _Narbonæ_, _Tyrrheni_, _Smyrnæ_ maritimis. ♃

  Folia etjam involucri apice pungunt. Spicæ oblongæ, sessiles, apicibus
  distantes; Involucrum triphyllum, interdum diphyllum.


[_nigricans._]

4. Schoenus culmo tereti nudo, capitulo ovato: involucri diphylli
  valvula altera subulata longa. _Fl. suec. 36._ _It. Gotl. 234._
  _Dalib. paris. 113._

  Scirpus flosculis spicatis. _Act. stockh. 1741. p. 182._

  Juncus lævis minor, panicula glomerata nigricante. _Moris hist. 3.
  p. 233. s. 8. t. 10. f. 28._ Junco affinis capitulo glomerato
  nigricante. _Scheuch. gram. 349._

  Habitat in _Europæ_ paludibus æstate, exsiccatis. ♃


[_ferrugineus._]

5. Schoenus culmo tereti nudo, spica duplici, involucri valvula majore
  spicam æquante.

  Gramen Cyperoides minimum, caryophylli proliferi capitulo simplici
  squamato. _Moris. hist. 3. p. 245. s. 8. t. 12. f. 40._

  Habitat in _Gotlandiæ_, _Angliæ_ paludibus. ♃


* * _Culmo triquetro._

[_coloraturi._]

6. Schoenus culmo triquetro, capitulo subrotundo, involucro longissimo
  plano variegato.

  Schœnus florum capitulis involucro longissimo radiatis. _Hort. cliff.
  495._

  Gramen Cyperodes spica compacta alba, foliis ad spicam, partim albis
  partim viridibus. _Sloan. hist. 1. p. 119. t. 78. f. 1._

  Habitat in _Jamaica_, _Bahama_.


[_compressus._]

7. Schoenus culmo subtriquetro nudo, spica disticha, involucro
  monophyllo.

  Cyperella montana spicata, radice repente, caule to tundo triquetro,
  spica fusca compressa disticha, semine cinereo. _Mich. gen. 53._

  Gramen Cyperoides spica simplici compressa disticha. _Pluk. alm. 173.
  t. 34. f. 9._ _Scheuch. gram. 499._ _Raj. hist. 1910._ _Moris. hist.
  3. p. 245._

  Habitat in _Anglia_, _Helvetia_, _Italia_.


[_glomeratus._]

8. Schoenus culmo triquetro folioso, floribus fasciculatis, foliis
  planis, pedunculis lateralibus geminis.

  Schœnus culmo triquetro, pedunculis geminis lateralibus, floribus
  conglomeratis. _Gron. virg. 131._

  Habitat in _Virginia_.


[albus.]

9. Schoenus culmo subtriquetro folioso, floribus fasciculatis, foliis
  setaceis. _Fl. svec. 34._ _Dalib. paris. 14._

  Schœnus flosculis fasciculatis. _Hort. cliff. 22._ _Roy. lugdb. 48._

  Cyperus palustris hirsutus minor, paniculis albis. _Moris. hist. 3.
  s. 8. t. 9. f. 39._ _Fl. lapp. 17._

  Gramen Cyperoides palustre leucanthemum. _Scheuchz. Gram. 503._

  Habitat in _Europæ_ borealis paludibus siccatis. ♃


CYPERUS.

* _Culmo tereti_.

[_articulatus._]

1. Cyperus culmo tereti nudo articulato.

  Cyperus culmo nudo articuloso. _Roy. lugdb. 51._

  Juncus Cyperoides creberrime geniculatus medulla farctus aquaticus,
  radice rubra tuberosa odorata. _Sloan. jam. 36. hist. 1. p. 121.
  t. 81. f. 1._

  Habitat in _Jamaicæ_ rivulis. ♃


[_minimus._]

2. Cyperus culmo tereti nudo, spicis sub apice.

  Cyperus culmo tereti, spicas sub apice ferente. _Hort. cliff. 21._
  _Roy. lugdb. 49._

  Gramen junceum perpusillum, capillaceis foliis, æthiopicum. _Pluk.
  alm. 179. t. 300. f. 5._

  Gramen Cyperoides minimum, spicis pluribus compactis ex
  oblongo-rotundis. _Sloan. jam. 36. hist. 1. p. 120. t. 79. f. 3._
  _Raj. hist. 3. p. 625._

  Habitat in _Jamaica_, _Africa_.


[arundinacea.]

3. Cyperus culmo tereti folioso articulato, racemis lateralibus, spicis
  alternis patentibus.

  Cyperus racemis simplicibus lateralibus solitariis distichis, spicis
  alternis patentibus. _Gron. virg. 131._

  Gramen junceum elatius, caule articulato, virginianum, cyperi
  paniculis inter folia prope summitatem prodeuntibus. _Pluk. alm. 179.
  t. 301. f. 1._

  Gramen fluviatile geniculatum, panicula foliacea: locustis tenuibus
  oblongis, virginianum. _Moris. hist. 3. p. 183. s. 8. t. 3._

  Habitat in _Virginia_.


* _Culmo triquetro._

[_haspan._]

4. Cyperus culmo triquetro folioso, umbella supradecomposita, spiculis
  umbellato-sessilibus. _Fl. zeyl. 37._ *

  Gramen Cyperoides maderaspatanum, panicula magis sparsa & speciosa.
  _Pluk. alm. 179. t. 192. f. 2._

  Habitat in _India_, _Æthiopia_. ♃


[_longus._]

5. Cyperus culmo triquetro folioso, umbella foliosa supradecomposita,
  pedunculis nudis spicis alternis. _Roy. lugdb. 50._ _Mat. med. 29._
  _Dalib. paris. 14._

  Cyperus odoratus radice longa s. Cyperus officinarum. _Bauh. pin. 14._
  _Scheuch. gram. 378._ _Moris. hist. 3. pag. 237. s. 8. t. 11. f. 13._

  Habitat in _Italiæ_, _Galliæ_ paludibus. ♃


[_rotundus._]

6. Cyperus culmo triquetro subnudo, umbella decomposita: spicis alternis
  linearibus. _Fl. zeyl. 36._ _Mat. med. 30._

  Cyperus orientalis, radice olivarii, spicis longis e spadiceo
  purpurascentibus. _Scheuch. gram. 391._

  Habitat in _India_.


[_esculentus._]

7. Cyperus culmo triquetro nudo, umbella foliosa, radicum tuberibus
  ovatis: zonis imbricatis. _Roy. lugdb. 51._

  Cyperus rotundus esculentus angustifolius. _Bauh. pin. 14. theatr.
  222._ _Scheuch. gram. 382._ _Moris. hist. 3. p. 236. s. 8. t. 11.
  f. 10._

  Thrasi. _Bauh. hist. 2. p. 504._

  Habitat _Monspelii_, inque _Italia_, _Oriente_. ♃


[_Iria._]

8. Cyperus culmo triquetro seminudo, umbella foliosa decomposita,
  spiculis alternis granis distinctis.

  Gramen Cyperoides Indiæ orientalis elatius; panicula sparsa
  pallescente. _Pluk. alm. 179. t. 191. f. 7._

  Iria s. Balari. _Rheed. mal. 12. p. 105. t. 56._

  Habitat in _India_. Osbeck.

  Pedunculi in umbella plurimi, apice umbelluliferi; umbella ex tribus
  quatuorve radiis, qui alternatim spiculas gerunt ex granis triquetris,
  obtusissimis, vix manifesta palea vestitis, parum distantibus.


[_elegans._]

9. Cyperus culmo triquetro nudo, umbella foliosa, pedunculis nudis
  proliferis, spicis confertis. _Roy. lugdb. 51._

  Cyperus panicula maxime sparsa ferruginea compressa elegantissima.
  _Sloan. jam. 35. hist. 1. p. 117. t. 75. f. 1._ _Raj. suppl. 623._

  Habitat in _Jamaicæ_ paludosis maritimis.


[_odoratus._]

10. Cyperus culmo triquetro nudo, umbella decomposita simpliciter
  foliosa, pedicellis distiche spicatis.

  Cyperus culmo triquetro nudo, umbella duplicata foliosa, pedunculis
  propriis distiche spicatis. _Roy. lugdb. 50._ _Gron. virg. 131._

  Cyperus longus odoratus, panicula sparsa, spicis strigosioribus
  viridibus. _Sloan. jam. 35. hist. 1. p. 116. t. 74. f. 1._

  Habitat in _America_ ad fluviorum ripas.


[_compressus._]

11. Cyperus culmo triquetro nudo, umbella triphylla, pedunculis
  simplicibus, spicis alterno-digitatis lanceolatis distichis.

  Cyperus culmo triquetro nudo, panicula foliosa, pedunculis
  simplicibus, spicis alternis subulatis distichis. _Roy. lugdb. 51._
  _Gron. virg. 131._

  Cyperus rotundus gramineus fere inodorus, panicula sparsa compressa
  viridi. _Sloan. jam. 35. hist. 1. p. 117. t. 76. f. 1._ _Raj. suppl.
  623._

  Habitat in _Americæ_ septentrionalis pratis arenosis.


[_flavescens._]

12. Cyperus culmo triquetro nudo, umbella triphylla, pedunculis
  simplicibus inæqualibus, spicis confertis lanceolatis.

  Cyperus culmo triquetro nudo, panicula foliosa supradecomposita,
  spicis confertis distiche compressis. _Dalib. paris. 14._

  Cyperus minimus, panicula sparsa flavescente. _T. Scheuch. gram. 385._
  _Hall. helv. 246._

  Cyperus minor pulcher, panicula lata compressa subflavescente. _Moris.
  hist. 3. p. 239. s. 8. t. 11. f. 37._

  Gramen Cyperoides minus, panicula sparsa subflava. _Bauh. pin. 6.
  theatr. 88. t. 88._

  Habitat in _Germaniæ_, _Helvetiæ_, _Galliæ_ paludosis.


[_fuscus._]

13. Cyperus culmo triquetro nudo, umbella trifida, pedunculis
  simplicibus inæqualibus, spicis confertis linearibus.

  Cyperus culmo triquetro nudo, panicula diphylla supradecomposita,
  spicis strigosioribus confertis distiche compressis. _Dalib. paris.
  15._

  Cyperus minimus, panicula sparsa nigricante. _T. Scheuchz. gram. 354._

  Cyperus minor pulcher, panicula compressa nigricante. _Moris. hist. 3.
  p. 239. s. 8. t. 9. f. 38._

  Gramen Cyperoides minus, panicula sparsa nigricante. _Bauh. pin. 6._

  Habitat in _Galliæ_; _Germaniæ_, _Helvetiæ_ pratis humidis.

  Differt a C. flavescente vix manifeste, spiculis angustioribus fuscis
  & foliis magis scabris.


[_strigosus._]

14. Cyperus culmo triquetro nudo, umbella simplici, spiculis linearibus
  confertissimis horizontalibus.

  Cyperus rotundus, panicula sparsa, spicis strigosis ferrugineis.
  _Sloan. jam. 35. hist. 1. p. 116. t. 74. f. 23._

  Habitat in paludibus _Jamaicæ_, _Virginiæ_.

  Radix subrotunda. Umbellæ radii simplices, erectiusculi, instructi
  spiculis linearibus, longiusculis, ferrugineis, confertissimis,
  numerosissimis, horizontaliter a pedunculo communi patentibus vel
  etjam deorsum flexis.


[_Papyrus._]

15. Cyperus culmo triquetro nudo, umbella simplici foliosa, pedunculis
  simplicissimis distiche spicatis. _Roy. lugdb. 50._

  Cyperus omnium maximus Papyrus dictus. (_Mont. gram. 14._), locustis
  minimis. _Mich. gen. 44. t. 19._

  Cyperus enodis nudus, culmis e vaginis brevibus prodeuntibus, spicis
  tenuioribus. _Scheuch. gram. 387._

  Cyperus niloticus vel syriacus maximus papyraceus. _Moris. hist. 3.
  p. 239. s. 8. t. 11. f. 41._

  Papyrus syriaca & siciliana. _Bauh. pin. 12. theatr. 333._

  Habitat in _Calabria_, _Sicilia_, _Syria_, _Ægypto_.


SCIRPUS.

* * _Spica unica._

[_articulatus._]

1. Scirpus culmo tereti nudiusculo semigeniculato, capitulo glomerato
  laterali.

  Tsieli. _Rheed. mal. 12. p. 135. t. 71._

  Habitat in _Malabariæ_ aquosis arenosis.

  Culmus cavus, geniculis cinctus, at non undique. Spicæ laterales in
  capitulum semiverticillatum collectæ.


[_palustris._]

2. Scirpus culmo tereti nudo, spica subovata imbricata. _Fl. suec. 41._
  _Dalib. paris. 16._

  Scirpus culmo nudo, spica terminali subovata. _Roy. lugdb. 48._

  Scirpus equiseti capitulo majore. _T. Scheuchz. gram. 360._ _Fl. lapp.
  19._

  Juncus palustris, capitulo equiseti, major. _Bauh. pin. 12._

  Habitat in _Europæ_ fossis & inundatis.


[_geniculatus._]

3. Scirpus culmo tereti nudo, spica subglobosa terminali.

  Scirpus culmo nudo, spica terminali subrotunda. _Hort. cliff. 21._ *
  _Roy. lugdb. 48._

  Juncus aquaticus geniculatus, capitulis equiseto major & minor.
  _Sloan. jam. 37. hist. 1. p. 122. t. 75. f. 2. & t. 81. f. 3._ _Raj.
  suppl. 628._

  Habitat in _Jamaica_.


[_cespitosus._]

4. Scirpus culmo striato nudo, spica bivalvi terminali longitudine
  calycis, radicibus squamula interstinctis. _Fl. suec. 42._ _Dalib.
  paris. 17._

  Scirpus folio culmi unico. _Fl. lapp. 20._ _Roy. lugdb. 49._

  Scirpus montanus, capitulo breviore. _Scheuch. gram. 363. t. 7.
  f. 18._

  Habitat in _Europæ_ paludibus cespitosis sylvaticis. ♃


[_capitatus._]

5. Scirpus culmo tereti nudo setiformi, spica subglobosa.

  Scirpus culmo setaceo nudo, spica subglobosa. _Gron. virg. 12._

  Habitat in _Virginia_.


[_acicularis._]

6. Scirpus culmo tereti nudo setiformi, spica ovata bivalvi, seminibus
  nudis. _Fl. suec. 43._ _Dalib. paris. 17._

  Scirpus magnitudine aciculæ. _Fl. lapp. 21._ _Roy. lugdb. 49._

  Juncellus minimus, capitulis equiseti. _Pluk. alm. 201. t. 40. f. 7._
  _Moris. hist. 3. p. 234. s. 8. t. 10. f. 37._

  Habitat in _Europa_ sub aquis purioribus.


[_fluitans._]

7. Scirpus culmis teretibus nudis alternis, caule folioso flaccido.

  Scirpus foliis linearibus planis alternatim fasciculatis, spica
  terminali. _Guett. stamp. 141._

  Scirpus caule folioso flaccido, scapis alternis capitatis. _Roy.
  lugdb. 49._ _Sauv. monsp. 9._

  Scirpus equiseti capitulo minori. _T. Scheuch. gram. 365. t. 7.
  f. 20._

  Juncellus, capitulis equiseti, minor fluitans. _Bauh. pin. 12. prodr.
  23. theatr. 187._

  Gramen junceum clavatum minimum. _Raj. hist. 1310._ _Moris. hist. 3.
  p. 230. s. 8. t. 10. f. 31._ _Pluk. alm. 180. t. 35. f. 1._

  Habitat in _Angliæ_, _Galliæ_ udis.


* * _Culmo tereti polystachio._

[_lacustris._]

8. Scirpus culmo tereti nudo, spicis ovatis pluribus, pedunculatis
  terminalibus. _Fl. svec. 40._ _Dalib. paris. 16._

  Scirpus spicis copiosis. _Roy. lugdb. 48._

  Juncus maximus s. scirpus major. _Bauh. pin. 12. theatr. 178._

  Habitat in _Europæ_ aquis puris stagnantibus & fluviatilibus.


[_Holoscœnus._]

9. Scirpus culmo tereti nudo, spicis subglobosis glomeratis
  pedunculatis, involucro diphyllo inæquali mucronato.

  Scirpus panicula solum foliosa, spicis globosis pedunculatis
  lateralibus. _Sauv. monsp. 8._

  Juncus acutus maritimus, capitulis rotundis. _Bauh. pin. 11. theatr.
  17._

  Scirpoides maritimum, capitulis sparsis glomeratis. _Scheuch. gram.
  371._

  Holoschœnus. _Dalech. hist. 987._

  Habitat in _Europa_ australi.


[_romanus._]

10. Scirpus culmo tereti nudo, capitulo laterali conglobato, bractea
  reflexa.

  Scirpus capitulo singulari, radice tomentosa. _Barr. rar. 1249.
  t. 255. f. 3._

  Scirpoides acutum maritimum, capitulo glomerato solitario. _Scheuch.
  gram. 373._ _Mich. gen. 52._

  Habitat in _Galloprovincia_ & _Romæ_. ♃


[_setacens._]

11. Scirpus culmo nudo setaceo, spicis lateralibus subsolitariis
  sessilibus. _it. scan. 227._ *

  Scirpus culmo nudo setaceo, spicis pedunculatis. _Roy. lugdb. 49._

  Scirpus omnium minimus, capitulo breviore. _T. Scheuch. gram. 358._

  Juncellus omnium minimus. _Moris. hist. 3. p. 232. s. 8. t. 10.
  f. 23._

  Habitat in _Europæ_ litoribus maritimis.


[_supinus._]

12. Scirpus culmo tereti nudo, spicis sessilibus in medio culmo
  glomeratis. _Dalib. paris. 16._ †

  Scirpus supinus minimus, capitulis conglobatis, foliis
  rotundo-teretibus. _Tournef. inst. 528._

  Habitat Parisiis.


[_capillaris._]

13. Scirpus culmo nudo capillari, spicis pedunculatis sessilibusque
  lateralibus.

  Scirpus culmo teretiusculo seminudo, spicis capitatis sessilibus,
  involucro diphyllo setaceo. _Fl. zeyl. 39._

  Cyperus culmo tereti spicas infra apicem ferente. _Hort. cliff. 21._

  Gramen junceum perpusillum, capillaceis foliis, æthiopicum. _Pluk.
  alm. 179. t. 300. f. 5._

  Gramen pusillum, junci capitulis minimis, ad basin foliolis binis
  acutis. _Burm. zeyl. 108. t. 47. f. 2._

  Habitat in _Virginia_, _Æthiopia_, _Zeylona_.


* * * _Culmo triquetro, panicula nuda._

[_mucronatus._]

14. Scirpus culmo triquetro nudo acuminato, panicula conglomerata nuda.

  Scirpo-Cyperus maritimus. _Mich. gen. 47. ord. c. 2. 3._

  Juncus acutus maritimus, caule triangulo. _Bauh. pin. 11. prodr. 22._
  _Moris. hist. 3. p. 232. s. 8. t. 10. f. 20._

  Juncus acutus maritimus, caule triquetro rigido & molli. _Pluk. alm.
  200. t. 40. f. 1. 3._

  Habitat in _Angliæ_, _Italiæ_, _Helvetiæ_, _Virginiæ_ stagnis
  maritimis.


[_dichotomus._]

15. Scirpus culmo triquetro nudo, umbella decomposita, spicis dichotomiæ
  sessilibus. _Fl. zeyl. 40._ *

  Gramen Cyperoides maderaspatanum, juncelli gesneri capitulis sparsis.
  _Pluk. alm. 179. t. 119. f. 3._

  Habitat in _India_.


[_echinatus._]

16. Scirpus culmo triquetro nudo, umbella simplici, spicis ovatis. _Fl.
  zeyl. 38._ *

  Cyperus floribus capitatis erectis pedunculatis. _Gron. virg. 12._

  Gramen Cyperoides americanum, spicis grandioribus oblongo-rotundis,
  sparganii in modum echinatis, ad summum caulem pediculis longis
  innitentibus. _Pluk. alm. 179. t. 91. f. 4._

  Habitat in _India_ utraque.


[_retrofractus._]

17. Scirpus culmo triquetro, umbella simplici: spicarum flosculis
  retrofractis.

  Cyperi genus indianum, panicula speciosa, spiculis propendentibus
  atris. _Pluk. phyt. 415. f. 4._

  Habitat in _Virginia_. ♃


[_ferrugineus._]

18. Scirpus culmo triquetro subnudo, pedunculis nudis numerosis, spicis
  ovatis solitariis.

  Cyperus culmo triquetro nudo, panicula diphylla, pedunculis quibusdam
  subdivisis, spicis ovatis solitariis. _Roy. lugdb. 50._

  Gramen Cyperoides majus spicis ex oblongo-rotundis compactis
  ferrugineis. _Sloan. jam. 36. hist. 1. p. 36. t. 77. f. 2._

  Habitat in _Jamaicæ_ paludibus maritimis.


[_spadiceus._]

19. Scirpus culmo triquetro nudo, umbella subnuda, spicis oblongis
  sessilibus terminalibusque.

  Scirpus culmo triquetro nudo, panicula laxa, spicis alternis
  subsessilibus, pedunculis longis terminalibus. _Gron. virg. 132._

  Gramen Cyperoides majus aquaticum, paniculis plurimis junceis sparsis,
  spicis ex oblongo-rotundis spadiceis. _Sloan. jam. 36. hist. 1.
  p. 118. t. 76. f. 2._

  Habitat in _Jamaicæ_ fluviis.

* * * * _Culmo triquetro panicula foliacea._


[_maritimus._]

20. Scirpus culmo triquetro, panicula conglobata foliacea, spicularum
  squamis trifidis: intermedia subulata. _Fl. suec. 39. Dalib. paris.
  15._

  Cyperus culmo triquetro, panicula foliacea, pedunculis simplissimis,
  spicis confertis. _Roy. lugdb. 50._

  Cyperus panicula subsessili, capitulis subovatis. _Guett. stamp. 2.
  p. 414._

  Cyperus rotundus inodorus germanicus. _Bauh. pin. 14. theatr. 215._

β. Cyperus rotundus inodorus anglicus. _Bauh. pin. 14._

γ. Cyperus panicula compacta e spicis teretibus crassioribus composita.
  _Scheuch. hist. 400._

δ. Gramen Cyperoides panicula sparsa majus. _Bauh. pin. 6._

ε. Scirpo-Cyperus palustris, radice repente nodosa inodora, panicula
  sparsa, capitulis majoribus. _Mich. gen. 48._

  Habitat in _Europæ_ litoribus maritimis. ♃

  Anatome partium fructificationis conjunctionem β. γ. δ. ε. jussit.


[_lithospermus._]

21. Scirpus culmo triquetro folioso, panicula foliacea, seminibus
  osseis.

  Kaden-pullu. _Rheed. mal. 12. p. 89. t. 48._

  Habitat in _India_.

  Culmus nudus, triqueter, crassitie fili. _Panicula_ simplex; ramulis
  alternis. Folium sub panicula ejusdem longitudinis. Spicæ parvæ,
  ovatæ, subjecto Folio setaceo vix spica longiore. Semina magna, nivea;
  subovata nitida, nuda, prominentia, diversissima a Cypero maximo
  americano, lithospermi semine. Moris. hist. 3. p. 237. s. 8. t. 11.
  f. 16.


[_sylvaticus._]

22. Scirpus culmo triquetro folioso, umbella foliacea, pedunculis nudis
  supra-decompositis, spicis confertis. _Fl. suec. 38._ _Dalib. paris.
  15._

  Cyperus culmo triquetro, panicula foliosa, pedunculis nudis
  supra-decompositis, spicis confertis. _Roy. lugdb. 49._

  Gramen cyperoides miliaceum. _Bauh. pin. 6._

  Gramen arundinaceum, foliis acutissimis, panicula multiplici, cyperi
  facie. _Lœf. pruss. 119. t. 33._

  Habitat in _Europæ_ sylvis. ♃


[_glomeratus._]

23. Scirpus culmo triquetro folioso, capitulo glomerato, involucro
  folioso.

  Cyperus culmo triquetro folioso, capitulo glomerato triphyllo, spicis
  teretibus. _Gron. virg. 131 ?_

  Pee-mottenga. _Rheed. mal. 2. p. 99. t. 53._

  Habitat in _Virginia_, _India_.

  Culmus subnudus, triqueter, semipedalis. Involucrum nutans foliis 3.
  s. 4, longitudine culmi. Spiculæ plurimæ, ovato-oblongæ, sessiles, in
  capitulum subrotundum congestæ.


[_michelianus._]

24. Scirpus culmo triquetro, capitulo globoso, involucro polyphyllo
  longo.

  Cyperus italicus omnium minimus. _Till. pis. 51. t. 20. f. 5._

  Habitat in _Italia_ rarius.


ERIOPHORUM.

[_vaginatum._]

1. Eriophorum culmis vaginatis teretibus, spica paleacea.
  _Fl. svec. 45._ _Dalib. paris. 18._

  Eriophorum spica erecta, caule tereti. _Fl. lapp. 23._
  _Roy. lugdb. 51._

  Gramen tomentosum alpinum & minus. _Bauh. pin. 5. prodr. 10._ _Burs.
  1: 43._

  Juncus alpinus capitulo lanuginoso s. Schœnolagurus. _Bauh. pin. 12.
  prodr. 23. theatr. 188._ _Scheuch. gram. 302. t. 7. f. 1._

  Habitat in _Europæ_ frigidis sterilibus. ♃


[_polystachion._]

2. Eriophorum culmis teretibus, foliis planis spicatis pedunculatis.
  _Fl. suec. 44._ _Dalib. paris. 18._

  Eriophorum spicis pendulis. _Fl. lapp. 28._ _Hort. cliff. 22. Roy.
  lugdb. 51._

  Gramen pratense tomentosum, panicula sparsa. _Bauh. pin. 4._

  Habitat in _Europæ_ uliginosis, turfosis. ♃


[_virginicum._]

3. Eriophorum culmis foliosis teretibus, foliis planis, spica erecta.

  Eriophorum spica compacta erecta foliacea, caule compresso. _Gron.
  virg. 132._

  Gramen tomentosum virginianum, panicula magis compacta aureo colore
  perfusa. _Pluk. alm. 179. t. 299. f. 4._

  Gramen tomentosum, capitulo ampliore fusco & foliaceo. _Moris. hist.
  3. p. 224. s. 8. t. 9. f. 2._

  Habitat in _Virginia_. ♃


[_alpinum._]

4. Eriophorum culmis nudis triquetris, spica pappo breviore. _Fl. suec.
  46._

  Eriophorum spica erecta, caule triquetro. _Fl. lapp. 24._

  Linagrostis juncea alpina, capitulo parvo: tomento rariore. _Scheuch.
  gram. 305. t. 7. f. 4._

  Juncus alpinus bombycinus. _Bauh. pin. 12. prodr. 6._

  Habitat in _Europæ_ alpibus, locisque affinibus. ♃


NARDUS.

[_stricta._]

1. Nardus spica setacea recta. _Fl. suec. 47._ _Dalib. paris. 18._

  Nardus spica lineari. _Fl. lapp. 40._ _Hort. cliff. 42_

  Gramen sparteum juncifolium. _Bauh. pin. 5._ _Scheuch. gram. 90._

  Gramen sparteum hollandicum, capillaceo folio, & minus. _Bauh. pin. 5.
  prodr. 11._ _Moris. hist. 3. p. 217. s. 8. t. 7. f. 8._

  Habitat in _Europæ_ asperis, sterilibus, duris. ♃


[_gangitis._]

2. Nardus spica recurva. †

  Nardus spuria narbonensis. _Bauh. pin. 13._

  Nardus gangitis spuria narbonensis. _Lob. ic. 84._ _Moris. hist. 3.
  p. 257. s. 8. t. 13. f. ult._ _Raj. hist. 1911._

  Habitat in _G. Narbonensi_.


[_ciliaris._]

3. Nardus spica incurva ciliata.

  Habitat in _India_.

  Folia graminea, plana. _Culmus_ spitamæus. Spica dimidiata s. altero
  latere tantum Flosculis alternis, erectis, 12 a 15: valvula exteriore
  ovato-oblonga, mutica, margine ciliata pilis scabris, numerosis.
  _Calyx_ proprie nullus, sed ad alterum latus flosculorum seta, brevior
  ipsa gluma.


[_articulata._]

4. Nardus spica cylindrica articulata.

  Nardus spica subulata disticha. _Roy. lugdb. 58._

  Gramen loliaceum, spicis articulosis erectis. _T. Scheuch. gram. 43._

  Gramen loliaceum maritimum, spicis articulatis. _Moris. hist. 3.
  p. 182. s. 8. t. 5. f._

  Gramen myuros erectum minimum arundinaceum. _Bocc. mus. 70. t. 59._

  Habitat in _Italia_, _Hispania_, _G. Narbonensi_.




_DIGYNIA._


BOBARTIA.

[_indica._]

1. Bobartia.

  Bobartia spicis capitatis, involucro folioso. _Fl. zeyl. 41._ * _Amœn.
  acad. 1. p. 388._ *

  Scirpus maderaspatanus, capitulo squamoso subrotundo. _Scheuch. gram.
  369._

  Habitat in _India_.

  Refert ita Schœnum mucronatum, ut ejus figura pro hujus ubique
  venditari possit.


CORNUCOPIÆ.

[_cucullatum._]

1. Cornucopiæ. _Hort. cliff. 490._ _Roy. lugdb. 52._

  Juncus clavatus vaginatus polycephalus. _Pet. gaz. t. 73. f. 5._

  Gramen orientale vernum in udis proveniens, capitulo inflexo.
  _Scheuch. gram. 117._

  Habitat _Smyrnæ_. D. Hasselquist.


SACCHARUM.

[_officinarum._]

1. Saccharum floribus paniculatis. _Hort. cliff. 26._ _Mat. med. 33._
  _Roy. lugdb. 52._

  Arundo saccharifera. _Bauh. pin. 18._ _Sloan. jam. 31. hist. 1.
  p. 108. t. 66._

  Habitat in _Indiæ_ utriusque locis inundatis.


[_spicatum._]

2. Saccharum floribus spicatis.

  Gramen indicum alopecuroides holosericeum majus, spica longa
  pappescente. _Pluk. alm. 177. t. 92. f. 5._

  Tjeria-kuren-pullu. _Rheed. mal. 12. p. 117. t. 62._

  Habitat in _Indiæ_ petrosis.


PHALARIS.

[_canariensis._]

1. Phalaris panicula subovata spiciformi, glumis carinatis. _Hort. ups.
  19._

  Phalaris radice annua. _Hort. cliff. 23._ _Roy. lugdb. 63._ _Dalib.
  paris. 20._

  Phalaris major, semine albo. _Bauh. pin. 28._ _Moris. hist. 3. p. 186.
  f. 8. t. 3. f. 1._

β. Phalaris major, semine nigro. _Bauh. pin. 28._

γ. Phalaris radice perenni. _Roy. lugdb. 63._

  Phalaris bulbosa, semine albo. _Raj. hist. 1249._ _Scheuch. gram. 53._

  Habitat in _Europa_ australi, _Canariis_.


[_phleoides._]

2. Phalaris panicula cylindrica spiciformi.

  Phalaris spica cylindrica. _Fl. suec. 49._ _Dalib. paris. 19._

  Gramen typhoides asperum primum. _Bauh. pin. 4._ _Scheuch. gram. 61._
  _Hall. helv. 232._

  Habitat in _Europæ_ versuris.


[_arundinacea._]

3. Phalaris panicula oblonga ventricosa.

  Phalaris panicula oblonga. _Fl. svec. 48._ _Dalib. paris. 19._

  Arundo foliis planis, panicula spicata, spiculis confertis. _Hort.
  cliff. 26._ _Roy. lugdb. 66._

  Gramen aquaticum paniculatum, phalaridis semine. _T. Scheuch. gram.
  126._

  Gramen arundinaceum spicatum. _Bauh. pin. 6. theatr. 94._

  Gramen aquaticum paniculatum latifolium. _Bauh. pin. 6._

  Gramen arundinaceum, acerosa gluma, jerserianum. _Raj. angl. 3.
  p. 400._

[picta.]

β. Gramen paniculatum, folio variegato. _Bauh. pin. 3._

  Habitat in _Europæ_ subhumidis ad ripas lacuum.


[_erucæformis._]

4. Phalaris panicula lineari secunda, calycibus bifloris.

  Dactylis spicis numerosis alternis culmo adpressis longitudine
  internodiorum, calycibus bifloris. _Roy. lugdb. 57._ _Gmel. sibir. 1.
  p. 130. t. 29._

  Gramen palustre, locustis erucæformibus. _Barr. rar. 1158. t. 2._

  Habitat in _Sibiria_, _Russia_, _Europa_ australi.


[_oryzoides._]

5. Phalaris panicula effusa, glumarum carinis ciliatis.

  Oryza glumis carina hispidis. _Gron. virg. 153._

  Habitat in _Virginiæ_ paludibus nemorosis.


PANICUM.

* _Spicata._

[_alopecuroides._]

1. Panicum spica tereti, involucris setaceis fasciculatis unifloris,
  flosculo quadruplo longioribus.

  Gramen geniculatum brevifolium crispum, spica purpuro-sericea. _Pluk.
  alm. 177. t. 119. f. 1._

  Habitat in _China_.

  _Spica longa, ferruginea; Flosculi sparsi, pedunculis brevibus, cincti
  setis longis, erectis; Scapus infra spicam parum villosus; pedicelli
  omnes uniflori._


[_glaucum._]

2. Panicum spica tereti, involucellis bifloris fasciculato-pilosis.
  _Fl. zeyl. 44._

  Gramen alopecuroides maderaspatanum, spica quasi geniculata molli.
  _Pluk. alm. 177. t. 190. f. 6._

β. Gramen paniceum s. Panicum sylvestre, simplici spica. _Scheuch.
  gram. 46._

γ. Panicum spica simplici, aristis aggregatis flosculo subjectis.
  _Gron. virg. 134._

  Panicum indicum altissimum, spicis simplicibus mollibus in foliorum
  alis, pediculis longissimis insidentibus. _Tournef. inst. 515._

  Habitat in _Indiis_. ☉

  Setæ in spica longitudine flosculorum. _Foliorum_ vaginæ oris pilosæ.
  Dum spicarecens prodiit _Flosculi_ in series dispositi observantur.


[_americanum._]

3. Panicum spica simplici æquali, pedunculis bifloris. _Roy. lugdb. 54._

  Panicum indicum, spica obtusa cærulea. _Bauh. pin. 7. theatr. 522._

  Panicum americanum. _Clus. hist. 2. p. 215._

  Habitat in _America_.


[_italicum._]

4. Panicum spica composita, spiculis glometatis setis immixtis,
  pedunculo hirsuto.

  Panicum spica composita, aristis flosculo brevioribus. _Vir.
  cliff. 7._ _Hort. ups. 19._ _Roy. lugdb. 54._ _Gron. virg. 134._

  Panicum italicum s. panicula majore. _Bauh. pin. 27. theatr. 519._

  Habitat in _Indiis_. ☉


[_Crusgalli._]

5. Panicum spicis alternis conjugatisque, spiculis subdivisis, glumis
  aristatis hispidis.

  Panicum spicis alternis remotis declinatis compositis. _Vir.
  cliff. 7._ _Roy. lugdb. 55._ _Dalib. paris. 22._

  Panicum spicis alternis remotis laxis. _Hort. cliff. 27._

  Gramen paniceum, spica divisa. _Bauh. pin. 8._

β. Gramen paniceum, spica divisa, aristis longis armata. _Bauh. pin. 8._

  Habitat in _Europæ_, _Virginiæ_ cultis. ☉

  Variat aristis, in aliis longitudine glumarum, in aliis decies
  longioribus.


[_dissectum._]

6. Panicum spiculis alternis; rachi lineari membranacea extrorsum
  imbricato-florifera.

  Dactylis spicis alternis numerosis patulis, calycibus unifloris. _Roy.
  lugdb. 56._

  Gramen paniceum, spica simplici ad caulem intervallata binis granorum
  ordinibus uno versu constante, americanum. _Pluk. mant. 94. t. 350.
  f. 2._

  Gramen dactylon majus, panicula longa, spicis plurimis nudis crassis.
  _Sloan. jam. 34. hist. 1. p. 112. t. 69. f. 2._

  Habitat in _Indiis_.


[_dimidiatum._]

7. Panicum spica dimidiato-secunda, rachi lineari membranacea extrorsum
  flosculis aggregatis.

  Gramen bermudense frumentaceum, foliis brevibus obtusis, spica
  crassiuscula compressa antrorsum gemino versu granifera. _Pluk. phyt.
  244. f. 9._

  Habitat in _India_.

  _Folia_ latissima vaginis latis. _Spica_ ex scapi apice membranaceo,
  plano, cui ad alterum tantum latus _Flores_ alternatim conferti
  divergentes.


[_sangvinale._]

8. Panicum spicis aggregatis, basi interiore nodosis, flosculis geminis
  muticis, vaginis foliorum punctatis.

  Panicum spicis alternis oppositisque linearibus patentissimis muticis,
  flosculis alternatim binis: altero pedunculato. _Roy. lugdb. 55._
  _Gron. virg. 154._ _Dalib. paris. 22._

  Gramen dactylon, folio latiore. _Bauh. pin. 8. theatr. 114._ _Scheuch.
  gram. 101._

  Gramen dactylon majus, panicula longa e spicis plurimis gracilioribus
  purpureis & viridibus mollibus constante. _Sloan. jam. 3. hist. 1.
  p. 113. t. 70. f. 2._ *

  Habitat in _America_, _Europa_ australi. ☉


[_filiforme._]

9. Panicum spicis subdigitatis approximatis erectis filiformibus: rachi
  flexuosa, dentibus bifloris: altero sessili.

  Habitat in _America_ septentrionali. Kalm.

  _Folia_ lanceolata. _Culmi_ pedales filiformes, superne nudi, erecti;
  _spica_ filiformis, rara, flexuosa rachi, alternatim utrinque ad
  dentes Flosculi 2: altero sessili, altero pedicellato; Spicæ tenues,
  primum valde approximatæ quasi in unum, quamvis alternæ.


[_compositum._]

10. Panicum spica composita, spiculis linearibus secundis flosculis
  geminis remotis, calycibus aristatis. _Fl. zeyl. 42._ *

  Habitat in _Zeylona_.


* _Paniculata._

[_dichotomum._]

11. Panicum paniculis simplicibus, culmo ramoso dichotomo. _Gron. virg.
  133._ *

  Habitat in _Virginia_.

  Statura refert arbusculam inferne simplicem, superne fasciculatam.


[_clandestinum._]

12. Panicum racemis occultatis intra foliorum vaginas.

  Gramen cyperoides polystachyon, spicis ad nodos ex foliorum alis
  prodeuntibus. _Sloan. jam. 36. hist. 1. p. 120. t. 80._

  Habitat in _Jamaica_, _Pensylvania_. Kalm.

  _Culmi_ dichotomi, ramosi; _Folia_ ovato-lanceolata, vaginis
  punctatis, pilosis, intra quas _Racemi_ fructificationum omnino
  occultantur, ut extus ne vestigium eorum appareat.


[_capillare._]

13. Panicum panicula capillari erecta, foliis pilosis. _Gron. virg. 13._

  Panicum miliaceum viride, foliis latis brevibus, panicula capillacea.
  _Sloan. jam. 35. hist. 1. p. 115. t. 72. f. 3._

  Habitat in _Virginia_, _Jamaica_.


[_patens._]

14. Panicum panicula oblonga patente, calycibus bifloris, foliis
  lineari-lanceolatis.

  Tsiama-pullu. _Rheed. mal. 12. p. 75. t. 41._

  Habitat in _India_; similis e _Lusitania_.


[_dactylon._]

15. Panicum spicis digitatis patentibus: basi interiore villosis,
  floribus solitariis, sarmentis repentibus.

  Gramen dactylon, folio arundinaceo, majus aculeatum. _Bauh. pin. 7._

  Gramen dactylon, radice repente. s. officinarum. _Scheuch. gram. 104._

  Gramen legitimum. _Clus. hist. 2. p. 217._

  Habitat in _Europa_ australi. ♃


[_miliaceum._]

16. Panicum panicula laxa flaccida, foliorum vaginis pubescentibus.
  _Hort. cliff. 27._ _Hort. ups. 20._ _Mat. med. 34._ _Roy. lugdb. 55._
  _Dalib. paris. 22._

  Milium semine luteo & albo. _Bauh. pin. 26. theatr. 502._

  Habitat in _India_.


[_latifolium._]

17. Panicum panicula racemis lateralibus simplicibus, foliis
  ovato-lanceolatis collo pilosis.

  Gramen virginianum, lato brevique folio, panicula rariore. _Moris.
  hist. 3. p. 196. s. 8. t. 5. f. 4._

  Gramen miliaceum sylvaticum maximum, semine albo. _Sloan. jam. 34.
  hist. 1. p. 114. t. 71. f. 3._

  Habitat in _America_.

  _Folia_ latitudine Commelinæ, ad fauces amplexicaulia; extus collo
  circum fauces villoso, etiam basi foliorum margine pilosa. Panicula
  valde mediocris ex racemis lateralibus, non subdivisis, sed pedicellos
  proprios, nec subdivisos proferentes. _Flores_ mutici, majusculi.


[_brevifolium._]

18. Panicum paniculatum, foliorum vaginis longitudinaliter ciliatis.

  Panicum miliaceum, latiore folio, maderaspatanum. _Pluk. alm. 176.
  t. 189. f. 4._

  Habitat in _India_.

  Gramen pedale vel bipedale. _Folia_ ovata, amplexicaulia; _Panicula_
  tenuissima, folio supremo & majore compresso. Variat foliis angustis &
  lanceolatis.


[_arborescens._]

19. Panicum paniculatum ramosissimum, foliis ovato-oblongis acuminatis.
  _Fl. zeyl. 43._

  Panicum panicula laxa sparsa, foliorum vaginis glabris. _Hort. cliff.
  27._

  Habitat in _India_.

  Altitudine certat cum altissimis arboribus; _Culmus_ vix penna
  anserina latior.


[_virgatum._]

20. Panicum panicula virgata, glumis acuminatis lævibus extima
  dehiscente.

  Panicum paniculatum, glumis acutis. _Gron. virg. 133._

  Habitat in _Virginia_.


PHLEUM.

[_pratense._]

1. Phleum spica cylindrica longissima. _Fl. lapp. 26._ _Fl. suec. 50._
  _Hort. cliff. 22._ _Roy. lugdb. 53._ _Dalib. paris. 20._

  Gramen typhoides maximum, spica longissima. _Bauh. pin. 4._ _Scheuch.
  gram. 60._

  Habitat in _Europæ_ versuris & pratis. ♃


[_alpinum._]

2. Phleum spica ovato-cylindracea. _Fl. lapp. 25._ _Fl. suec. 51._
  _Dalib. paris. 20._

  Gramen typhoides alpinum, spica brevi densa & velut villosa. _Scheuch.
  gram. 64._

  Habitat in _Alpibus_. ♃


[_arenarium._]

3. Phleum spica ovata ciliata, caule ramoso. _Hort. cliff. 23. it. scan.
  109._ _Roy. lugdb. 54._

  Gramen typhinum maritimum minus. _R. Pluk. alm. 177. t. 33. f. 8._

  Habitat in _Europæ_ locis arenosis. ☉

  Spica vix absolute e vagina folii exit.


[_Schœnoides._]

4. Phleum spicis ovatis obvolutis foliis brevissimis mucronatis
  amplexicaulibus.

  Gramen maritimum typhinum, brevi & crassiori spica ad singula genicula
  prodeunte s. secundum. _Scheuch. gram. 86._

  Habitat in _Italia_, _Smyrna_, inque _Hispania_. Lœfling.

  Habitus Schœni aculeati foliis floralibus amplexicaulibus, brevibus
  mucronatis.


ALOPECURUS.

[_pratensis._]

1. Alopecurus culmo spicato erecto. _Roy. lugdb. 54._ _Fl. suec. 52._
  _Dalib. paris. 21._

  Gramen phalaroides majus s. italicum. _Bauh. pin. 4. theatr. 55._

  Gramen alopecuro simile glabrum cum pilis longiusculis in spica
  Onocoidon. _Bauh. hist. 2. p. 475._

β. Gramen typhoides spica angustiore. _Bauh. pin. 4._

  Habitat in _Europæ_ pratis. ♃


[_geniculatus._]

2. Alopecurus culmo spicato infracto. _Fl. suec. 53._ _Dalib. paris.
  20._

  Alopecurus culmo infracto, aristis gluma longioribus. _Roy. lugdb.
  54._

  Alopecurus aristis gluma longioribus, _Fl. lapp. 37._

  Gramen aquaticum geniculatum spicatum. _Bauh. pin. 3._ _Scheuch. gram.
  72._

β. Alopecurus aristis gluma æqualibus. _Fl. lapp. 38._

  Habitat in _Europæ_ uliginosis. ♃


[_hordeiformis._]

3. Alopecurus racemo simplici, flosculis aristis circumvallatis.

  Habitat in _India_.

  Habitus omnino Hordei murini. _Culmus_ pedalis. _Folia_
  plano-canaliculata, nervosa, culmo sæpius longiora. _Spica_ racemosa,
  longa. _Flores_ numerosi; pedicelli Florum brevissimi, simplicissimi.
  _Calyces_ obvallati setis aristiformibus, numerosis, floribus triplo
  longioribus, gluma bivalvi, altera minore. _Corolla_ bivalvis glumis
  oblongis, acuminatis. _Pistillum_ flore longius. _Stamina_ tria.


[_monspeliens._]

4. Alopecurus panicula villosa oblonga folio involuta. _Sauv. monsp.
  37._ †

  Gramen alopecurum minus, spica longiore. _Bauh. pin. 4. theatr. 57._
  _Scheuch. gram. 154._

  Gramen alopecurum minus, spica virescens divulsa. _Barr. ic. 115.
  f. 1._

  Cauda vulpis monspeliensium, Alopecurus theophrasti. _Lob. ic. 45._

  Habitat _Monspelii_.


MILIUM.

[_effusum._]

1. Milium floribus dispersis. _Flor. suec. 55._ _Dalib. paris. 23._

  Milium glumis diphyllis. _Hort. cliff. 27._

  Gramen sylvaticum, panicula miliacea sparsa. _Bauh. Pin. 8. theatr.
  141._ _Scheuch. gram. 133._ _Moris. hist. 3. s. 8. t. 5. f. 10._

  Habitat in _Europæ_ nemoribus umbrosis. ♃


[_confertum._]

2. Milium floribus confertis. _Roy. lugdb. 57._

  Gramen paniculatum alpinum latifolium, panicula miliacea sparsa.
  _Scheuch. gram. 134._ _Hall. helv. 220._

  Habitat in _Helvetiæ_ sylvis.


AGROSTIS.

* _Aristatæ._

[_spica venti._]

1. Agrostis petalo exteriore exserente aristam rectam strictam
  longissimam. _Roy. lugdb. 59._ _Fl. svec. 58._

  Gramen segetum altissimum, panicula sparsa. C. B. _Scheuch. gram.
  144._

  Gramen capillatum. _Bauh. hist. 3. p. 462._

  Habitat in _Europa_ inter segetes. ☉


[_miliacea._]

2. Agrostis calycum squama exteriore aristata longiore; interiore
  acuminata mutica. _Roy. lugdb. 59._

  Habitat in _Europa_.


[_arundinacea._]

3. Agrostis panicula oblonga, petalo exteriore basi villoso, arista
  torta calyce longiore. _Fl. suec. 59._ *

  Agrostis culmo enodi, panicula contracta. _Fl. lapp. 44._

  Gramen avenaceum montanum, panicula angusta e dilutissimo fusco
  albicante & papposa. _Scheuch. gram. 57._

  Habitat in _Europæ_ monticulis sylvosis glareosis juniperitis. ♃


[_rubra._]

4. Agrostis paniculæ parte florente patentissima, petalo exteriore
  glabro terminato arista tortili recurva. _Fl. suec. 60._ _Dalib.
  paris. 24._

  Agrostis panicula inferiore verticillatim laxa; superiore contracta.
  _Fl. lapp. 46._

  Gramen serotinum arvense, panicula contracta pyramidali. _Scheuch.
  gram. 148._

  Habitat in _Europæ_ arenosis subhumidis.


[_canina._]

5. Agrostis calycibus coloratis, petalorum arista dorsali recurva. _Fl.
  suec. 1138._

  Gramen supinum caninum paniculatum, folio varians. _Bauh. pin. 1.
  theatr. 12._

  Gramen paniculatum supinum ad infima culmorum genicula foliorum
  capillarium geniculis fasciculatis donatum. _Scheuch. gramen. 141._

  Habitat in _Europæ_ pascuis humidiusculis. ♃


[_paradoxa._]

6. Agrostis flosculis aristatis gemellis: altero sterili, terminalibus
  ternis. _Sauv. monsp. 35._ †

  Gramen avenaceum paniculatum galloprovinciale, aquilegiæ semine.
  _T. Moris. hist. 3. p. 214. n. 29._ _Pluk. alm. 174. t. 32. f. 2._

  Gramen paniculatum latifolium, locustis crassioribus, semine nigro
  aquilegiæ simili. _Tournef. inst. 522._

  Habitat in _Galloprovincia_, _G. Narbonensi_.


* * _Muticæ._

[_stolonifera._]

7. Agrostis paniculæ ramulis divaricatis muticis, culmo repente,
  calycibus æqualibus.

  Agrostis culmo repente foliis radicalibus breviore, folii suprema
  vagina ventricosa, flosculis muticis. _Roy. lugdb. 59._ _Fl. suec.
  62._

  Agrostis culmo repente, vagina supremi folii ventricosa. _Roy.
  lugdb. 59._ _Dalib. paris. 23._

  Gramen caninum supinum minus. _Scheuch. gram. 128._

  Habitat in _Europa_. ♃


[_capillaris._]

8. Agrostis panicula capillari patente, calycibus subulatis æqualibus
  hispidiusculis coloratis, flosculis muticis. _Roy. lugdb. 59._ _Dalib.
  paris. 23._

  Agrostis panicula tenuissima. _Fl. lapp. 45._

  Gramen montanum, panicula spadicea delicatiore. _Bauh. pin. 3.
  prodr. 12._ _Scheuch. gram. 129._

  Habitat in _Europæ_ pratis.

  Panicula vere capillaris, tenuissimisque pedicellis singularis.


[_alba._]

9. Agrostis panicula laxa, calycibus muticis æqualibus. _Roy. lugdb.
  59._

  Habitat in _Europæ_ nemoribus.


[_minima._]

10. Agrostis panicula mutica filiformi.

  Nardus panicula spicata, floribus solitariis alternis. _Guett. stamp,
  155._ _Dalib. paris. 155._

  Gramen minimum paniculis elegantissimis. _Bauh. pin. 2._ _Scheuch.
  gram. 40._ _Moris. hist. 3. p. 200. s. 8. t. 2. f. 10._

  Gramen minimum. _Bauh. hist. 2. p. 465._ _Dalech. hist. 425._

  Habitat in _Gallia_.


[_virginica._]

11. Agrostis panicula contracta mutica, foliis involuto-subulatis
  rigidis exstantibus. _Clayt. virg. 507._

  Habitat in _Virginia_.


[_indica._]

12. Agrostis panicula contracta mutica, racemis lateralibus erectis
  alternis.

  Gramen pratense panicula & foliis angustissimis, spicis brevibus
  muticis, locustis minimis. _Sloan. jam. 35. hist. 1. p. 115. t. 73.
  f. 1._

  Habitat in _India_.

  _Culmus_ erectus. _Folia_ plana, angusta. _Panicula_ oblonga e racemis
  lateralibus, alternis, rachi approximatis; glumis brevissimis, acutis.


AIRA.

* _Muticæ._

[_indica._]

1. Aira spica subovata secunda, flosculis obtusis muticis, foliis
  planis.

  Habitat in _India_.

  Gramen procumbens, digiti longitudine. _Folia_ plana. _Spica_ secunda,
  conglomerata, ovato-oblonga. Glumæ obtusæ, muticæ.


[_cristata._]

2. Aira panicula spicata, floribus muticis pedunculo longioribus, glumis
  acuminatis inæqualibus. _Roy. lugdb. 61._ _Dalib. paris. 27._

  Gramen, spica cristata subhirsutum. _Bauh. pin. 2. prodr. 8._ _Moris.
  hist. 3. p. 194. s. 8. t. 4. f. 7._ _Scheuch. gram. 166._

  Habitat in _Angliæ_, _Galliæ_, _Helvetiæ_ siccioribus.


[_cærulea._]

3. Aira foliis planis, panicula coarctata, floribus pedunculatis muticis
  convoluto subulatis. _Fl. suec. 71._ _Dalib. paris. 26._

  Poa spiculis subulatis, panicula rara contracta. _Fl. lapp. 29._ _Roy.
  lugdb. 61._

  Gramen arundinaceum enode minus sylvaticum. _Bauh. pin. 7. theatr.
  97._ _Scheuch. gram. 209._

  Gramen pratense serotinum, panicula rara purpurascente. _Moris. hist.
  3. p. 201. s. 8. t. 5. f. 22._

  Habitat in _Europæ_ pascuis aquosis. ♃


[_arundinacea._]

4. Aira panicula oblonga secunda mutica imbricata, foliis planis.

  Gramen orientale paniculatum, portulacæ semine. _Tournef. cor. 39._

  Habitat in _Oriente_.


[_minuta._]

5. Aira panicula laxa subfastigiata ramosissima; flosculis muticis.
  _Lœfl._

  Gramen paniculatum arvense minimum. _Buxb. cent. 5. p. 35. t. 67 ?_

  Habitat in _Hispania_ Lœfling. ☉

  Differt tantum a Buxbaumiano, quod longe minus, vix pollicem
  transversum altum.


[_aquatica._]

6. Aira foliis planis, panicula patente, floribus muticis lævibus calyce
  longioribus. _Fl. suec. 66._ _Dalib. paris. 26._

  Aira culmo inferiore repente, flosculis muticis calyce longioribus:
  altero pedunculato. _Roy. lugdb. 60._

  Gramen aquaticum miliaceum. _Scheuch. gram. 218._ _Vaill. paris. 89.
  t. 17. f. 7._

  Gramen caninum supinum paniculatum dulce. _Bauh. pin. 2._

  Habitat in _Europæ_ pascuis aquosis. ♃

* * _Aristatæ._


[_spicata._]

7. Aira foliis planis, panicula spicata, flosculis medio aristatis:
  arista reflexa laxiore. _Fl. suec. 65._ *

  Aira panicula spicata, pedicellis flosculo brevioribus. _Fl. lapp.
  47._

  Gramen avenaceum paniculatum alpinum humile, locustis in spicam
  collectis varicoloribus aristatis. _Scheuch. gram. 221. prodr. 24.
  t. 6._

  Habitat in _Lapponiæ_ alpibus. ♃


[_cæspitosa._]

8. Aira foliis planis, panicula patente, petalis basi villosis
  aristatisque: arista recta brevi. _Fl. suec. 63._

  Aira panicula patentissima, flosculis subaristatis sessilibus basi
  villosis, foliis planis. _Mor. act. Stockh. 1742. p. 30._

  Aira panicula longissima tenui. _Fl. lapp. 50._

  Gramen segetum, panicula arundinacea. _Bauh. pin. 3. theatr. 35._
  _Scheuch. gram. 244._

  Habitat in _Europæ_ partis cultis & fertilibus. ♃


[_flexuosa._]

9. Aira foliis setaceis, culmis subnudis, panicula divaricata,
  pedunculis flexuosis. _Fl. suec. 64._ _Dalib. paris. 26._

  Aira panicula rara, calycibus albis. _Fl. lapp. 48._

  Gramen alpinum nemorosum paniculatum, foliis angustissimis, locustis
  splendentibus aristatis. _Scheuch. gram. 218. t. 6. f. 1._

  Gramen nemorosum, paniculis albis, capillaceo folio. _Bauh. pin. 7.
  prodr. 14._ _Moris. hist. 3. p. 300. s. 8. t. 7. f. 9._

  Habitat in _Europæ_ petris, rupibus. ♃


[_montana._]

10. Aira foliis setaceis, panicula angustata, flosculis basi pilosis
  aristatis: arista tortili longiore. _Fl. suec. 68._

  Aira panicula rara, calycibus fuscis. _Fl. lapp. 49._

  Gramen avenaceum paniculatum alpinum, foliis capillaceis brevibus,
  locustis purpuro-argenteis & aristatis. _Scheuch. gram. 216. t. 4.
  f. 4._

  Gramen avenaceum capillaceum, minoribus glumis. _Bauh. pin. 10._

  Habitat in _Europæ_ alpinis. ♃


[_alpina._]

11. Aira foliis subulatis, panicula densa, flosculis basi pilolis
  aristatis: arista brevi.

  Gramen avenaceum capillaceum, minoribus glumis argenteis vix
  aristatis, foliis angustioribus. _Scheuch. gram. 222._

  Habitat in alpibus _Lapponicis_, _Germania_.


[_canescens._]

12. Aira foliis setaceis: summo paniculam inferne obvolvente. _Roy.
  lugdb. 60._ _Fl. suec. 72._ _Dalib. paris. 25._

  Aira foliis setaceis, aristis e basi glumarum calycem æquantibus.
  _Hort. cliff. 495._

  Gramen foliis junceis, radice jubata. _Bauh. pin. 5._ _Scheuch. gram.
  243._

  Habitat in _Scania_ & australioris _Europæ_ arvis. ☉

  Arista in medio cincta denticulis, infra crassior fusca, supra tenuior
  subclavata albida. Panicula ante florescentiam spicata.


[_præcox._]

13. Aira foliis setaceis: vaginis angulatis, floribus
  paniculato-spicatis, flosculis basi aristatis. _It. scan. 226._ *

  Gramen minimum, spica brevi habitiore, nostrum. _Scheuch. gram. 219._

  Gramen parvum præcox, panicula laxa canescente. _Raj. angl. 3. p. 407.
  t. 22. f. 2._ _Pluk. alm. 177. t. 33. f. 9._

  Habitat in _Europæ_ australioris campis arenosis inundatis. ☉


[_caryophyllea._]

14. Aira foliis setaceis, panicula divaricata, floribus aristatis
  distantibus.

  Aira foliis subulatis, aristis a basi flosculorum tortilibus, flosculo
  altero pedunculato. _Roy. lugdb. 60._ _Dalib. paris. 26._

  Gramen phalaroides sparsa panicula minimum angustifolium. _Barr. rar.
  1218. t. 44. f. 1._

  Gramen paniculatum, locustis purpuro-argenteis, annuum. _Raj. angl. 3.
  p. 407._ _Moris. hist. 3. p. 200. s. 8. t. 5. f. 11._

  Gramen paniculatum minimum molle. _Magn. monsp. 296._ _Scheuch. gram.
  215._

  Caryophyllus arvensis glaber minimus. _Bauh. prodr. 105._

  Habitat in _Angliæ_, _Germaniæ_, _Galliæ_ glareosis. ☉


MELICA.

[_ciliata._]

1. Melica petalis exterioribus ciliatis. _It. gotl. 297._ _Fl. svec.
  56._

  Melica floribus horizontaliter patentibus. _Roy. lugdb. 57._

  Gramen avenaceum montanum lanuginosum. _Bauh. pin. 10._

  Gramen avenaceum, spica simplici, locustis densissimis candicantibus &
  lanuginosis. _Scheuch. gram. 174._

  Habitat in _Europæ_ collibus sterilibus saxosis. ♃


[_nutans._]

2. Melica petalis imberbibus, panicula nutante simplici.

  Melica petalis imberbibus. _Fl. suec. 57._ _Dalib. paris. 23._

  Melica floribus sub culmo pendulis. _Fl. lapp. 36._ _Roy. lugdb. 57._

  Gramen montanum avenaceum, locustis rubris. _Bauh. pin. 10. prodr.
  20._

  Gramen montanum avenaceum spicatum. _Bauh. pin. 10._

  Gramen avenaceum, locustis rarioribus. _Bauh. pin. 10._

  Habitat in _Europæ_ frigidioris rupibus.


[_altissima._]

3. Melica petalis imberbibus, panicula ramosissima. _Hort. ups. 20._

  Melica flosculis glabris; summo urceolari. _Gmel. sib. 1. p. 98.
  t. 20._

  Gramen avenaceum, locustis rarioribus muticis, virginianum majus.
  _Moris. hist. 3. p. 216. s. 8. t. 7. f. 51._

  Habitat in _Sibiria_, _Canada_. ♃


POA.

[_aquatica._]

1. Poa panicula diffusa, spiculis sexfloris linearibus. _Fl. suec. 73._
  _Dalib. paris. 29._

  Poa panicula diffusa, spiculis sexfloris linearibus muticis
  compressis. _Act. stockh. 1741. p. 185._

  Poa panicula contracta, spicis ovatis teretiusculis. _Hort. cliff.
  494._ _Roy. lugdb. 61._

  Gramen palustre paniculatum altissimum. _Bauh. pin. 2. theatr. 38._
  _Scheuch. gram. 191._

  Gramen aquaticum paniculatum latifolium. _Moris. hist. 3. p. 201.
  s. 8. t. 6. f. 25._

  Habitat in _Europa_ ad ripas piscinarum, fluviorum. ♃


[_alpina._]

2. Poa panicula diffusa ramosissima, spiculis sexfloris cordatis. _Fl.
  suec. 79._ _Dalib. paris. 28._

  Gramen alpinum paniculatum majus, panicula speciosa variegata.
  _Scheuch. gram. 186._ _Hall. helv. 214._

[vivipara.]

β. Gramen alpinum latifolium, panicula laxa foliacea, foliolis in
  panicula paucioribus & magis crispis. _Scheuch. gram. 212._

  Habitat in alpibus _Lapponicis_, _Helveticis_. ♃

  An hæc α. β. sequentis tantum varietas.


[_trivialis._]

3. Poa panicula diffusa, spiculis quinquefloris basi pubescentibus,
  culmo erecto tereti. _Fl. suec. 78._ _Dalib. paris. 28._

  Gramen pratense paniculatum medium. _Bauh. pin. 2._ _Scheuch. gram.
  180._

  Habitat in _Europæ_ pascuis.


[_angustifolia._]

4. Poa panicula diffusa, spiculis quadrifloris pubescentibus, culmo
  erecto tereti. _Fl. suec. 77. Dalib. paris. 28._

  Poa spiculis ovato-oblongis, foliis subulatis. _Fl. lapp. 52._

  Gramen pratense paniculatum majus, angustiore folio. _Bauh. pin. 2.
  prodr. 5._ _Scheuch. gram. 178._

  Habitat in _Europa_ ad agrorum versuras. ♃


[_pratensis._]

5. Poa panicula diffusa, spiculis trifloris glabris, culmo erecto
  tereti. _Fl. suec. 76._ _Dalib. paris. 27._

  Poa spiculis ovatis compressis muticis. _Fl. lapp. 51._ _Hort.
  cliff. 27._ _Roy. lugdb. 61._

  Gramen pratense paniculatum majus (latiore folio. _Bauh. pin. 2._)
  _Scheuch. gram. 177._

  Habitat in _Europæ_ pratis fertilissimis.

  Limites pro speciebus 2. 3. 4. 5. rite discernendis vix dum perspicue
  evicti sunt.


[_annua._]

6. Poa panicula diffusa angulis rectis, spiculis obtusis, culmo obliquo
  compresso. _Fl. suec. 75._ _Dalib. paris. 28._

  Gramen pratense paniculatum minus. _Bauh. pin. 2. theatr. 31._

β. Gramen pratense paniculatum minus rubrum. _Tournef. inst. 522._

  Habitat in _Europa_ ad vias. ☉


[_flava._]

7. Poa panicula diffusa, spiculis ovato-oblongis nitidis. _Gron. virg.
  13._

  Gramen pratense majus virginianum. _Pet. mus. 239._

  Habitat in _Virginia_.


[_pilosa._]

8. Poa panicula patente stricta; ramificationibus primariis pilosis.

  Gramen, paniculis elegantissimis, majus, locustis purpuro-spadiceis
  minoribus. _Scheuch. gram. 193._

  Habitat in _Italia_.


[_amabilis._]

9. Poa panicula patente, spiculis octifloris linearibus. _Fl. zeyl.
  46._ *

  Gramen paniculatum ex oris malabaricis, panicula delicatiore. _Pluk.
  alm. 176. t. 300. f. 3._

  Habitat in _India_.


[_Eragrostis._]

10. Poa panicula patente, pedicellis flexuosis, spiculis serratis
  decemfloris.

  Gramen, paniculis elegantissimis, minimum. _Scheuch. gram. 192._

  Gramen Phalaroides, sparsa brizæ panicula, minus. _Barr. ic. t. 44.
  f. 2._

  Habitat in _Italia_ supra muros. D. Bæck.

[_capillaris._]

11. Poa panicula laxa patentissima capillari, foliis pilosis, culmo
  ramosissimo.

  Poa panicula laxa erecta stricta, spiculis erectis oblongis. _Gron.
  virg. 136._

  Gramen paniculatum virginianum, locustis minimis. _Moris. hist. 3.
  p. 202. s. 8. t. 6. f. 33._

  Habitat in _Virginia_, _Canada_. D. Kalm.

  Panicula capillacea, strictissima, patentissima, ramosissima. Spiculæ
  ex flosculis 4, 5 s. 6, minimæ. Folia ad basin pilis longis raris.
  Culmus ramosus.


[_malabarica._]

12. Poa paniculæ ramis simplicissimis, floribus sessilibus, seminibus
  distantibus, culmo repente.

  Tsiama-pullu. _Rheed. mal. 12. p. 83. t. 45._

  Habitat in _Indiæ_ arenosis.


[_chinensis._]

13. Poa paniculæ ramis simplicissimis, floribus sessilibus, seminibus
  imbricatis, culmo erecto.

  Habitat in _India_. Osbeck.

  Rami paniculæ simplicissimi, ut in antecedente, magis conferti, Flores
  minores; Flosculi 4 nec septem.


[_tenella._]

14. Poa panicula oblonga subverticillata, flosculis sexfloris.

  Habitat in _India_.

  Gramen bipedale, Foliis longis. Panicula angustata, ramulis
  confertissimis, subramosis & fere verticillata apparent; Flores tam
  parvi, ut nudis oculis vix flosculi mumerentur.


[_compressa._]

15. Poa panicula coarctata secunda, culmo obliquo compresso.
  _Fl. suec. 74._ _It. gotl. 178._ _Dalib. paris. 28._

  Poa spiculis ovatis compressis muticis, panicula secunda coarctata.
  _Act. stockh. 1741. p. 184._

  Gramen murorum, radice repente. _Bauh. pin. 2. prodr. 2._

  Gramen paniculatum, radice repente, culmo compresso, locustis
  distichis pulchellis. _Scheuchz. gram. 198._

  Habitat in _Europæ_ & _Americæ_ septentrionalis siccis, muris,
  tectis. ♃

  Americana flosculis sæpius ternis, Europæa vero senis, habitus tamen
  idem & structura.


[_nemoralis._]

16. Poa panicula attenuata, spiculis sub-bifloris mucronatis scabris,
  culmo incurvo.

  Gramen sylvaticum, panicula tenui e raris locustis composita. _Dill.
  spec. 57._

  Gramen paniculatum angustifolium alpinum, locustis rarioribus &
  angustioribus non aristatis. _Scheuch. gram. 164. t. 2._

  Gramen loliaceum alpinum, paniculis ex rarioribus & exiguis locustis
  compositum. _Mont. gram. 39._

β. Gramen cirrhosa & villosa spongia ad singula genicula donatum,
  paniculatum minimum alpinum. _Bocc. mus. 2. p. 70. t. 59._

  Habitat in _Europa_ ad radices montium umbrosas.


[_bulbosa._]

17. Poa panicula secunda patentiuscula, spiculis quadrifloris.

  Poa culmorum basi tuberosa. _Guet. stamp. 1. p. 168._ _Dalib. paris.
  29._

α. Gramen xerampelinum, miliacea prætenui ramosaque sparsa panicula
  s. Xerampelino congener arvense æstivum, Gramen minutissimo semine.
  _Lob. illustr. 14._ _Scheuch. gram. 185._

β. Gramen arvense, panicula crispa. _Bauh. pin. 3._ _Barr. ic. 703._

  Gramen arvense angustifolium, panicula densa foliacea: foliolis in
  panicula angustissimis. _Scheuch. gram. 211._

γ. Gramen vernum, radice ascalonica. _Vail. paris. 91. t. 17. f. 8._

  Habitat in _Gallia_.

  In α. culmi semper inclinati; in γ. Glumæ inæquales: aliæ latæ planæ,
  aliæ contractæ longiores. Lœfl.


BRIZA.

[_minor._]

1. Briza spiculis triangulis, calyce flosculis (7) longiore, _Hort.
  cliff. 23._ _Roy. lugdb. 63._

  Gramen tremulum minus, panicula parva. _Bauh. pin. 2. prodr. 4._

  Habitat in _Helvetia_, _Italia_.


[_media._]

2. Briza spiculis ovatis, calyce flosculis (7) breviore. _Hort.
  cliff. 23._ _Fl. suec. 80._ _Roy. lugdb. 63._

  Gramen tremulum majus. _Bauh. pin. 2._ _Scheuch. gram. 204._

  Habitat in _Europæ_ partis siccioribus.


[_maxima._]

3. Briza spiculis cordatis, flosculis septendecim. _Hort. cliff. 23._
  _Hort. ups._ _20. Roy. lugdb. 63._

  Gramen tremulum maximum. _Bauh. pin. 2._ _Scheuch. gram. 204._

  Habitat in _Italia_, _Lusitania_.


[_Eragrostis._]

4. Briza spiculis lanceolatis, flosculis viginti.

  Briza panicula spicata, spiculis lanceolatis. _Guett. stamp. 1.
  p. 163._

  Uniola calycibus diphyllis, spiculis ovato-lanceolatis. _Gron. virg.
  136._

  Gramen paniculis elegatissimis. _Bauh. pin. 2._ _Scheuch. gram. 194._
  _Moris. hist. 3. p. 204. s. 8. t. 6. f. 52._

  Gramen Eranthemum s. Eragrostis. _Barr. rar. t. 43._

  Habitat in _Europa_ australi ad agrorum versuras.


UNIOLA.

[_paniculata._]

1. Uniola paniculata.

  Uniola calycibus polyphyllis. _Gron. virg. 136._

  Uniola. _Hort. cliff. 23._ _Roy. lugdb. 63._

  Gramen myloicophorum oxyphyllon carolinianum. _Pluk. alm. 173. t. 32.
  f. 6._ _Catesb. car. 1. p. 32. t. 32._

  Habitat in _Carolina_.


[_spicata._]

2. Uniola subspicata, foliis involutis rigidis.

  Gramen parvum maritimum spicatum, foliis angustis rigidis. _Clayt.
  507._

  Habitat in _Americæ_ borealis maritimis.

  Culmus spithameus, Foliis alternis rigidis involuto-mucronatis.
  Panicula minima, coarctata ut vix signum pedicellorum, secunda; calyx
  & glumæ carinatæ flosculis quatuor.


DACTYLIS.

[_cynosuroides._]

1. Dactylis spicis sparsis secundis scabris numerosis.

  Gramen maritimum, spica crassa dactyloide terminali, odore rancido,
  culmo albo. _Gron. virg. 135._

β. Dactylis spicis alternis secundis incisis erectis approximatis,
  calycibus unifloris subulatis. _Gron. virg. 134._

  Habitat in _Virginia_, _Canada_, _Lusitania_. ♃

  Culmus bipedalis, arundinaceus. Folia in culmo sex, lata, culmo
  longiora, lævissima margine scabra, incurva, pagina interiore
  glauciore. Spicæ sex s. plurimæ, secundæ, divergentes, paleaceæ;
  flosculis imbricatis latere postico scabris. Calycibus unifloris
  carina scabris, mucronatis, flosculo longioribus, sessilibus,
  secundis. Pistillis villosis longioribus.


[_glomeratus._]

2. Dactylis panicula secunda glomerata.

  Cynosurus panicula secunda glomerata. _Fl. suec. 85._

  Poa flosculis confertis uno versu dispositis. _Hort. cliff. 28._ _Roy.
  lugdb. 62._

  Gramen spicatum, folio aspero. _Bauh. pin. 3. prodr. 9._ _Scheuch.
  gram. 299._

  Habitat in _Europæ_ cultis ruderatis.


CYNOSURUS.

[_cristatus._]

1. Cynosurus bracteis pinnatifidis. _Hort. cliff. 493._ _Fl. suec. 81._
  _Roy. lugdb. 64._

  Gramen pratense cristatum, s. spica cristata lævi. _Bauh. pin. 2.
  prodr. 8._ _Scheuch. gram. 79._

  Habitat in _Europæ_ pratis.


[_echinatus._]

2. Cynosurus bracteis pinnato-paleaceis aristatis. _Roy. lugdb. 64._

  Gramen alopecuroides, spica aspera. _Bauh. pin. 4._ _Scheuch. gram.
  80._

  Gramen alopecurum, spica aspera. _Barr. rar. t. 123._

  Habitat in _Europa_ australiori.


[_Lima._]

3. Cynosurus spica secunda, calycis gluma interiore spiculis subjecta.
  _Lœfl._

  Habitat in _Hispania_. ☉

  Gramen vix spithameum. Foliorum vaginæ tumidiusculæ, folio ipso parvo.
  Spica secunda, arcte imbricata, oblonga, ex floribus secundis,
  sessilibus, duplici serie, compresso carinatis: calycina valvula
  exteriore compressa, majore; flores singuli constant flosculis 5.


[_durus._]

4. Cynosurus spiculis alternis secundis sessilibus rigidis pedicellatis.

  Gramen arvense, polypodii panicula crassiore. _Barr. rar. 1213.
  t. 50._

  Habitat in _Europa_ australi.


[_cæruleus._]

5. Cynosurus bracteis integris. _Hort. cliff. 495._ _Fl. suec. 82._
  _Roy. leid. 64._

  Gramen glumis variis. _Bauh. pin. 10. prodr. 21._ _Scheuch. gram. 83._

  Habitat in _Europæ_ pascuis uliginosis. ♃


[_ægyptius._]

6. Cynosurus spicis quaternis obtusis dimidiatis, calycibus mucronatis.

  Cynosurus spicis quaternis terminalibus horizontalibus. _Roy. lugdb.
  64._

  Gramen ischæmum malabaricum speciosius, longioribus mucronatis foliis.
  _Pluk. alm. 175. t. 300. f. 8._

  Gramen Dactylon ægyptiacum. _Bauh. pin. 7. theatr. 110._ _Roy. lugdb.
  109._ _Moris. hist. 3. p. 184. s. 8. t. 3. f. 7._ _Scheuch. gram.
  109._

  Habitat in _Africa_, _Asia_, _America_.


[_indicus._]

7. Cynosurus spicis digitatis linearibus, floribus ovato-lanceolatis.

  Cynosurus spicis aggregatis terminalibus deorsum aristatis. _Roy.
  lugdb. 65._

  Gramen Dactyloides spicis deorsum aristatis. _Burm. zeyl. 106. t. 47.
  f. 1._

  Gramen dactylon americanum minus. _Scheuch. gram. 107._

  Habitat in _Indiis_.


[_paniceus._]

8. Cynosurus panicula subspicata, flosculis simplicibus biaristatis.

  Panicum floribus conglomerato-spicatis lævibus arista dimidio
  brevioribus. _Fl. suec. 54._

  Panicum spica composita, aristis spica longioribus. _Virid. cliff. 7._
  _Roy. lugdb. 55._

  Panicum spiculis spicatis scabritie adhærentibus. _Hor. cl. 27._

  Gramen paniceum, spica aspera. _Bauh. pin. 8._ _Scheuch. gram. 47._

  Habitat in _Europæ_ agris cultis. ☉


[_aureus._]

9. Cynosurus paniculæ spiculis sterilibus pendulis ternatis, floribus
  aristatis.

  Gramen barcinonense, panicula densa aurea. _Tournef. inst. 523._

  Gramen panicula pendula aurea. _Bauh. pin. 3. theatr. 33._ _Scheuch.
  gram. 149._

  Gramen sciurum s. alopecurum minus, heteromalla panicula. _Barr. rar.
  1180. t. 4._

  Habitat in _Europa_ australi.

  _Spiculæ_ ternatæ, steriles; Calyce bivalvi, lineari, acuminato,
  involvente; Glumas solitarias, alternas, ovatas, obtusas, concavas,
  absque valvula minore, staminibus aut pistillis; nequeunt commode dici
  flores, sed potius pro involucris haberi; Flores bini ad basin
  spicularum, Calyce lineari, longitudine flosculorum, bifloro; Flosculo
  inferiori sessili; Gluma exteriore ovata, infra apicem arista longa
  recta; interiore angustissima._ Flosculus alter_, pedunculo
  longitudine flosculi prioris, minor, simillimus; tertii flosculi
  solum rudimentum apparet.


FESTUCA.

* _Panicula secunda._

[_ovina._]

1. Festuca panicula secunda coarctata aristata, culmo tetragono
  nudiusculo, foliis setaceis. _Fl. suec. 95._

  Poa foliis setaceis compressis: caulino latiore, panicula contracta
  secunda, corollis acuminato-aristatis. _Act. stockh. 1741. p. 184._

  Poa foliis setaceis, panicula ramosa, floribus petiolatis antrorsum
  spectantibus, glumis subulatis. _Roy. lugdb. 62._

  Poa spiculis ovato-angustis aristato-acuminatis. _Fl. lapp. 55._

  Gramen foliis junceis brevibus, majus, radice nigra. _Bauh. pin. 5.
  prodr. 34._ _Scheuch. gram. 279._

  Habitat in _Europæ_ collibus apricis aridis vulgatissimum. ♃

β. Festuca spiculis viviparis. _Fl. suec. 94._

  Gramen paniculatum sparteum alpinum, panicula angusto-spadiceo viridi,
  proliferum. _Scheuch. gram. 213. t. 1._

  Habitat in _Alpibus Lapponiæ_, _Helvetiæ_, _Scotiæ_. ♃


[_duriuscula._]

2. Festuca panicula nutante inferne ramosa, spicis adscendentibus
  hispidis, foliis setaceis. _Roy. lugdb. 68._

  Gramen pratense, panicula duriore laxa unam partem spectante. _Raj.
  hist. 1286._ _Scheuch. gram. 285._

  Gramen tenue duriusculum & pene junceum. _Bauh. hist. 2. p. 463._

  Habitat in _Europæ_ pratis siccis.


[_rubra._]

3. Festuca panicula secunda scabra, spiculis sexfloris aristatis:
  flosculo ultimo mutico, culmo semitereti. _Fl. suec. 93._

  Gramen alpinum pratense, panicula duriore laxa spadicea: locustis
  majoribus. _Scheuch. gram. 287._

  Habitat in _Europæ_ sterilibus siccis.

  Magnitudine, colore maturitatis rubro, culmo tereti sed altero latere
  planiusculo, distingvitur a F. ovina.


[_amethystina._]

4. Festuca panicula spicata, spiculis uno versu inclinatis submuticis.
  _Roy. lugdb. 68._

  Gramen montanum, foliis capillaribus longioribus, panicula heteromalla
  spadicea & velut amethystina. _Scheuch. gram. 276._

  Gramen paniculatum elatius, spicis longis muticis squamosis. _Raj.
  hist. 1286. angl. 3. p. 411._

  Habitat in _Italia_, _Gallia_, _Anglia_.


[_myuros._]

5. Festuca panicula spicata nutante, calycibus minutissimis muticis,
  floribus scabris. _Roy. leid. 68._

  Gramen festuceum myurum, minori spica heteromalla. _Barr. ic. t. 99.
  f. 1._

  Gramen murorum, spica longissima. _Raj. ang. 3. p. 415. hist. 286._
  _Moris. hist. 3. p. 215. s. 7. t. 43._

  Habitat in _Anglia_, _Italia_.


[_maritima._]

6. Festuca spica lineari secunda recta, floribus adpressis subaristatis.
  _Lœfl._

  Gramen exile duriusculum maritimum. _Scheuch. gr. 272._

  Habitat in _Hispania_. ☉

  _Gr._ vix spitamæum. _Flores_ omnino spicati, secundi, aristis
  capillaribus: _spiculæ_ sexfloræ. _Folia_ subulata: vaginis striatis.


[_bromoides._]

7. Festuca panicula secunda, spiculis erectis, calycis altera valvula
  integra, altera acuminata.

  Festuca spicis erectis ad unum latus, palea altera calycina minima,
  altera acuminata. _Roy. lugdb. 68._

  Gramen paniculatum bromoides minus, paniculis aristatis unam partem
  spectantibus. _Raj. angl. 3. p. 415. hist. 1287._ _Pluk. alm. 174.
  t. 33. s. 10._ _Scheuch. gram. 297._

  Habitat in _Anglia_, _Gallia_.


* _Panicula æquali._

[_decumbens._]

8. Festuca panicula erecta, spiculis subovatis muticis, calyce flosculis
  majore, caule decumbente. _Fl. 92._ _It. scan. 226._

  Gramen montanum avenaceum, locustis muticis tumentibus, pilosum.
  _Scheuch. gram. 170._

  Gramen avenaceum parvum procumbens, paniculis non aristatis. _Raj.
  angl. 3. p. 408. hist. 1288._ _Pluk. alm. 174. t. 34. f. 1._ _Mont.
  prodr. 53. t. 2. f. 1._

  Habitat in _Europæ_ pascuis siccis sterilibus.


[_elatior._]

9. Festuca panicula secunda erecta, spiculis subaridis exterioribus
  teretibus. _Fl. suec. 91._

  Festuca panicula spicata, spiculis uno versu inclinatis submuticis.
  _Roy. lugdb. 68._

  Gramen pratense majus, locustis tumidis. _Buxb. cent. 5. p. 41.
  t. 16._

  Habitat in _Europæ_ pratis fertilissimis.


[_fluitans._]

10. Festuca panicula ramosa erecta, spiculis subsessilibus teretibus
  muticis. _Fl. suec. 90._

  Poa spiculis oblongis erectis. _Hort. cliff. 28._ _Roy. lugdb. 62._

  Gramen aquaticum fluitans, multiplici spica. _Bauh. pin. 2. theatr.
  41._ _Scheuch. gram. 199._

  Habitat in _Europæ_ fossis & paludibus.


[_cristata._]

11. Festuca panicula spicata lobata, spiculis ovatis latis sex floris
  hirsutis. _Lœfl._

  Habitat in _Lusitaniæ_ collibus sterilibus.

  Culmi e radice plurimi, vix digiti longitudine. Panicula subspicata,
  fere ovata, diversa ab Aira cristata flosculis pluribus iisque
  hirsutis, culmo breviore, facie autem accedit.


BROMUS.

[_secalinus._]

1. Bromus panicula patente, spiculis ovatis, aristis rectis. _Fl. suec.
  84._

  Festuca culmo paniculato, spicis compresso-ovatis. _Fl. lapp. 28._
  _Roy. lugdb. 67._

β. Festuca graminea, glumis hirsutis. _Bauh. pin. 9. theatr, 143._
  _Scheuch. gram. 250._

  Gramen avenaceum segetale majus, gluma turgidiore. _Moris. hist. 3.
  s. 8. t. 7. f. 16._

  Habitat in _Europæ_ agris secalinis arenosis. ☉


[_squarrosus._]

2. Bromus panicula patula, spicis ovatis, aristis divaricatis.

  Festuca graminea, glumis vacuis. _Scheuch. gram. 251. t. 5. f. 11._

  Gramen avenaceum, locustis amplioribus candicantibus glabris
  aristatis. _Tournef. inst. 525._

  Gramen phalaroides acerosum, nutante spica. _Barr. ic. 24. f. 1._

  Habitat in _Gallia_, _Helvetia_, _Sibiria_.


[_purgans._]

3. Bromus panicula nutante crispa, foliis utrinque nudis: vaginis
  pilosis, glumis villosis.

  Gramen bromoides catharticum. _Few. peruv. 705. t. 1 ?_

  Habitat in _Canada_. Kalm. ♃

  Culmus sesquipedalis, firmus. Folia latitudine arundinis, carinata,
  viridia, supra fere nude, subtus omnino glabra. Vaginæ foliorum
  retrosum pilosæ. Panicula crispa, flexuosa, nutans. Spiculæ flosculis
  8 ad 14, oblongæ. Glumæ pilis brevissimis undique exus villosæ. Arista
  sub apice glumæ exterioris. Differt nostra a Fewillæi radicibus
  fibrosis nec squamosis; spiculis angustioribus.


[_ciliatus._]

4. Bromus panicula nutante, foliis utrinque vaginisque subpilosis,
  glumis ciliatis.

  Habitat in _Canada_; ex semine. D. Kalm.

  Culmi tenues. Folia utrinque & vaginæ manifeste pubescentes. Panicula
  valde nutans, non crispis pedunculis.

  Spiculæ oblongæ, compressæ, petalorum marginibus (non dorso) valde
  pilosis, qua nota facile distingvitur. Flosculi 8, sub apice aristati;
  calyces nudi. Glumæ corollæ lanceolatæ.


[_sterilis._]

5. Bromus panicula patula, spiculis oblongis distichis, glumis
  subulato-aristatis.

  Festuca avenacea sterilis elatior. _Bauh. pin. 9._ _Moris. hist. 3.
  p. 212. s. 8. t. 7. f. 11._

  Gramen avenaceum, panicula sparsa, locustis majoribus & aristatis.
  _T. Scheuch. gram. 258._

  Habitat in _Europæ_ australioris agris, sylvis.


[_arvensis._]

6. Bromus panicula nutante, spiculis ovato-oblongis. _Fl. suec. 85._

  Bromus culmo paniculato, spicis compressis. _Fl. lapp. 27._ _Hort.
  cliff. 25._

  Festuca graminea, juba affusa. _Bauh. pin. 192._

  Festuca avenacea sterilis elatior circa Upsaliam. _Rudb. elys. 1.
  p. 87. f. 7. opt._

  Gramen avenaceum villosum, locustis amplioribus viridantibus margine
  argenteo cinctis aristatis. _T. Scheuch. gram. 253._

  Ægilops major, caule & foliis arundinaceis, locustis glabrioribus &
  angustioribus e fusco xerampelinis. _Dill. app. 60._

  Habitat in _Europa_ ad versuras agrorum. ☉


[_tectorum._]

7. Bromus panicula nutante, spiculis linearibus. _Fl. suec. 86._

  Gramen avenaceum, locustis villosis angustis candicantibus &
  aristatis. _Tournefort. inst. 526._

  Gramen avenaceum, locustis villosis angustis candicantibus &
  aristatis. _T. Scheuch. gram. 254._

  Habitat in _Europæ_ collibus siccis & tectis terrestribus. ♂


[_hordeaceus._]

8. Bromus panicula erecta coarctata. _Fl. suec. 87._

  Festuca avenacea sterilis humilior. _Bauh. pin. 10._

  Gramen avenaceum pratense, panicula squamata & villosa. _Moris. hist.
  3. p. 213. s. 8. t. 7. f. 18. ?_

  Habitat in _Europæ_ collibus aridissimis sabulosis. ☉


[_giganteus._]

9. Bromus panicula nutante, spiculis quadrifloris aristis brevioribus.

  Gramen sylvaticum glabrum, panicula recurva. _Vaill. paris. 93. t. 18.
  f. 3._

β. Bromus paniculæ ramis conjugato-binatis. _Fl. suec. 88._

  Festuca foliis digiti latitudine longissimis, panicula laxa. _Roy.
  lugdb. 69._

  Gramen bromoides aquaticum latifolium, panicula sparsa tenuissima
  aristata. _Scheuch. gram. 264._

  Habitat in _Europæ_ sylvis siccis. ♃


[_pinnatus._]

10. Bromus culmo indiviso, spiculis alternis subsessilibus teretibus.
  _Fl. suec. 89._ _It. Gotl. 180._

  Festuca culmo alternatim spicato, spicis teretibus. _Fl. lapp. 29.
  Roy. lugdb. 67._

  Gramen, spica brizæ, majus. _Bauh. pin. 9. prodr. 19. theatr. 133._

  Habitat in _Europæ_ sylvis montosis asperis. ♃


[_cristatus._]

11. Bromus spiculis distiche imbricatis sessilibus depressis. _Plant.
  camtsch. 1._ *

  Festuca culmo spicato, spiculis multifloris. _Gmel. sibir. 1. p. 115.
  t. 23._

  Gramen triticeum, spica latiore compacta, cristatum. _Buxb. cent. 1.
  p. 32. t. 50. f. 3._

  Habitat in _Sibiria_, _Tataria_. ♃


STIPA.

[_pennata._]

1. Stipa aristis lanatis.

  Festuca aristis paniculæ circiter longitudine plumosis. _Roy. lugdb.
  68._

  Gramen spicatum, aristis pennatis. _Tournef. inst. 518._ _Scheuchz.
  gram. 153._

  Gramen sparteum pennatum. _Bauh. pin. 5. theatr. 70._

  Spartum austriacum. _Clus. hist. 2. p. 221._

  Habitat in _Austria_, _Gallia_.


[_juncea._]

2. Stipa aristis nudis, calycibus semine longioribus.

  Festuca aristis circiter longitudine paniculæ nudis. _Roy. lugdb. 68._

  Festuca junceo folio. _Bauh. pin. 9._ _Theatr. 145._ _Scheuch. gram.
  151._

  Festuca longissimis aristis. _Bauh. pin. 10. theatr. 153._

  Habitat in _Helvetia_, _Gallia_.


[_avenacea._]

3. Stipa aristis nudis, calycibus semen æquantibus.

  Andropogon folio superiore spathaceo, pedunculis lateralibus oppositis
  unifloris, aristis flexuosis. _Gron. virg. 133._

  Habitat in _Virginia_.

  _Culmi_ tenues. _Folium_ summum ventricosum longitudine paniculæ.
  _Panicula_ pedunculis conjugatis, unifloris. _Calycis_ gluma uniflora,
  pallida, bivalis, æqualis. Corollæ arista terminalis, contorta basi
  articulata, nuda, longitudine pedunculorum. Gramen hoc Avena sativa
  minus est.


[_membranacea._]

4. Stipa pedicellis dilatatis membranaceis.

  Habitat in _Hispania_. Lœfling.

  _Gr._ vix pedale, habtu Avenæ. _Panicula_ simplex, vix subdivisa,
  laxa, debilis. _Pedicelli_ membranacei, ancipites, obtusiusculi.
  _Calycis_ arista longitudinæ aristæ corollinæ.


AVENA.

[_sibirica._]

1. Avena paniculata, calycibus unifloris, seminibus hirsutis, aristis
  calyce triplo longioribus.

  Festuca glumis villosis, aristis calyce triplo longioribus. _Gmel.
  sibir. 1. p. 113. t. 22._

  Habitat in _Sibiria_.


[_elatior._]

2. Avena calycibus bifloris, flosculo hermaphrodito mutico, masculo
  aristato. _Fl. suec. 98._

  Avena calycibus bifloris, panicula laxe spicata: pedunculis prioribus
  fasciculatis. _Guett. stamp. 1. p. 182._

  Gramen avenaceum, panicula acerosa, semine paposo. _Dill. app. 48._

  Gramen avenaceum elatius, juba longa splendente. _Raj. meth. 179.
  angl. 3. p. 406._ _Moris. hist. 3. p. 214. s. 8. t. 7. f. 37._
  _Scheuch. gram. 239._ _Hall. helv. 225._

β Avena panicula nutante, calycibus bifloris: altero flosculo aristato.
  _Roy. lugdb. 66._

  Gramen nudosum, avenacea panicula, radice tuberibus prædita. _Bauh.
  pin. 2. prodr. 3. theatr. 18._ _Scheuch. gram. 237._

  Habitat in _Europæ_ maritimis & apricis.


[_pensylvanica._]

3. Avena panicula attenuata, calycibus bifloris seminibus villosis,
  aristis calyce duplo longioribus.

  Habitat in _Pensylvania_. Kalm.


[_lœflingiana._]

4. Avena panicula contracta, flosculis binis apice biaristatis, dorso
  arista reflexa. _Lœfl._

  Habitat in _Hispania_.

  Gramen vix digiti longitudine; _culmi_ plures ex radice. _Folia_
  planiuscula: summum ventricosum latius. _Panicula_ coarctata, crassa.
  _Calyx_ flosculis longior. _Aristæ_ terminales, setaceæ, longitudine
  corollarum: dorsalis duplo longior, torta.


[_sativa._]

5. Avena calycibus dispermis, seminibus lævibus. _Hort. cliff. 25._
  _Hort. ups. 20._ _Mat. med. 38._ _Roy. lugdb. 65._

  Avena nigra. _Bauh. pin. 23._

β. Avena alba. _Bauh. pin. 23._

  Habitat  -  -  -  ☉


[_fatua._]

6. Avena panicula patente, calycibus trifloris, flosculis basi pilosis.
  _Fl. suec. 97._

  Avena seminibus hirsutis. _Fl. lapp. 30._ _Roy. lugdb. 65._

  Festuca utriculis lanugine flavescentibus. _Bauh. pin. 10._

  Gramen avenaceum, locustis lanugine flavescentibus. _Scheuch. gram.
  239._

  Habitat in _Europæ_ agris inter segetes. ☉


[_flavescens._]

7. Avena panicula laxa, calycibus trifloris brevibus, flosculis omnibus
  aristatis. _Roy. lugdb. 66._

  Gramen avenaceum pratense elatius, panicula flavescente, locustis
  parvis. _Raj. angl. 3. p. 407. hist. 1284._ _Scheuch. gram. 223._

  Gramen avenaceum, spica sparsa flavescente, locustis parvis. _Moris.
  hist. 3. p. 215. s. 8. t. 7. f. 42._

  Habitat in _Germania_, _Anglia_, _Gallia_.


[_fragilis._]

8. Avena spicata, flosculis subquaternis calyce longioribus.

  Gramen loliaceum lanuginosum spica fragili articulata, glumis pilosis
  aristatum. _Scheuch. gram. 32._

  Gramen loliaceum spurium hirsutum, aristis geniculatis. _Barr. ic.
  905. f. 1. 2. 3._

  Habitat in _Lusitania_, _Hispania_. Lœfl.


[_pratensis._]

9. Avena calycibus quinquefloris, panicula spicata.

  Avena panicula spicata, spiculis cylindricis culmo oppressis. _Guett.
  stamp. 1. p. 182._

  Avena spicis erectis, calyce spiculis breviore. _Fl. lapp. 31._ _Fl.
  suec. 96._

  Avena calycibus trifloris, panicula nutante, foliis planis. _Gmel.
  sibir. 1. p. 129._

  Gramen avenaceum montanum, spica simplici, aristis recurvis. _Raj.
  angl. 3. p. 252. t. 21. f. 1._ _Scheuch. gram. 226._

β. Gramen avenaceum glabrum s. potius hirsutum, panicula
  purpuro-argentea splendente. _Raj. angl. 3. p. 406. t. 21. f. 2._

  Habitat in _Europæ_ pascuis siccis apricis.


[_spicata._]

10. Avena spicata, calycibus spiculis sexfloris longioribus: petalo
  exteriore apice aristato furcatoque.

  Habitat in _Pensylvania_.

  Gramen angustum; _Folia_ linearia. _Spica_ composita ex spiculis 3.
  s. 4. remotis, erectis: _Spiculæ_ subpedunculatæ: singulis _Calyx_
  diphyllus, subulatus, æqualis, spicula longior; _Flosculi_ 6,
  sessiles, erecti: _Petalo exteriore apice bifido in apices duos
  setaceos, e quorum divisura _arista_ articulata, longitudine spiculæ.
  _Facies_ Festucæ decumbentis._


LAGURUS.

[_ovatus._]

1. Lagurus spica ovata. _Hort. cliff. 25._

  Gramen alopecuroides, spica rotundiore. _Bauh. pin. 4. theatr. 56._

  Gramen spicatum tomentosum longissimis aristis donatum. _T. Sheuch.
  gram. 58._

  Habitat in _Italia_, _Gallia_, _Sicilia_, _Lusitania_. ☉


ARUNDO.

[_Bambos._]

1. Arundo arbor. _Bauh. pin. 18._ _Hort. cliff. 25._ _Fl. zeyl. 47._
  _Roy. lugdb. 67._

  Tabaxir & Mombu arbor. _Bauh. hist. 1. p. 222._

  Ily. _Rheed. mal. 1. p. 25. t. 16._

  Habitat in _India_ utraque. ♄


[_Donax._]

2. Arundo calycibus trifloris, panicula diffusa. _Roy. lugdb. 66._

  Arundo sativa. _Virid. cliff. 7._ _Hort. cliff. 26._

  Arundo sativa, quæ Donax dioscoridis. _Bauh. pin. 17. theatr. 271._

β Arundo indica laconica versicolor. _Moris. hist. 3. p. 219. s. 8.
  t. 8. f. 9._ _Hort. cliff. 26._

  Habitat in _Hispania_, _Galloprovincia_.


[_phragmites._]

3. Arundo calycibus quinquefloris, panicula laxa. _Roy. lugdb. 66._
  _Gron. virg. 137._

  Arundo panicula laxa, flosculis quinis. _Fl. suec. 99._

  Arundo panicula laxa, calycibus subbifloris. _Sauv. monsp. 38._

  Arundo vulgaris s. phragmites dioscoridis. _Bauh. pin. 17._ _Scheuch.
  gram. 161._

  Habitat in _Europæ_ lacubus fluviis. ♃


[_epigejos._]

4. Arundo calycibus unifloris, panicula erecta, foliis subtus glabris.

  Arundo panicula coarctata erecta integra, foliis inferne glabris. _Fl.
  suec. 101._

  Gramen arundinaceum paniculatum montanum, panicula spadiceo viridi,
  semine papposo. _Scheuch. gram. 124._

  Habitat in _Europæ_ collibus aridis. ♃


[_Calamogrostis._]

5. Arundo calycibus unifloris, culmo ramoso. _Fl. lapp. 42._ _Fl. suec.
  100._ _Roy. lugdb. 66._

  Gramen arundinaceum, panicula molli spadicea, majus. _Bauh. pin. 7.
  theatr. 94._ _Scheuch. gram. 122. t. 3. f. 5._

  Habitat in _Europæ_ paludibus graminosis. ♃


[_arenaria._]

6. Arundo calycibus unifloris, foliis involutis mucronato-pungentibus.

  Arundo foliorum lateribus convolutis acumine pungente. _Fl. lapp. 43._
  _Fl. suec. 102._

  Gramen sparteum spicatum, foliis mucronatis longioribus. _Bauh.
  pin. 5._

  Gramen spicatum secalinum maritimum maximum, spica longiore.
  _T. Scheuch. gram. 138._

  Habitat in _Europa_ ad maris litora arenosa. ♃


ARISTIDA.

[_adscensionis._]

1. Aristida.

  Gramen avenaceum, panicula minus sparsa, cujus singula grana tres
  aristas longissimas habent. _Sloan. jam. 35. hist. 1. p. 16. t. 2.
  f. 56._

  Gramen avenaceum maderaspatanum, panicula sparsa aristis longioribus
  ornata. _Pluk. alm. 174. t. 191. f. 3 ?_

  Habitat in _Insula Adscensionis_ una ex quatuor istius pauperrimæ
  Floræ plantis, quarum 1. Sherardia fruticosa 2. Euphorbia origanoides.
  3. Portulaca. Osbeck. ♃

  _Habitus_ Festucæ ovinæ, sed paulo major. _Radix_ cespitem
  constituens. _Culmi_ inferne ramosi. _Folia_ e basi latiore sensim
  angustata, plano-canaliculata, subulata: _Panicula_ oblonga, distincta
  glumis corollæ univalvibus, filiformibus, longitudinaliter convolutis,
  triplici arista terminatis.


APLUDA.

[_mutica._]

1. Apluda.

  Schœnanthus avenaceus procumbens maderaspatanus, bupleuri folio.
  _P. Scheuch. gram. 119 ?_

  Habitat in _India_.

  _Culmi_ longissimi, bipedales & ultra, debiles, glabri, geniculis
  tumidis. _Folia_ longa, plana, lanceolata, petiolata s. versus vaginam
  attenuata in petiolum. _Panicula_ angusta, parva, e lateribus exiens,
  e vaginis minorum foliorum uti Lagurus. _Flores_ in nostra omnino
  mutici, quo a Scheuchzeriana differunt.


LOLIUM.

[_perenne._]

1. Lolium spica mutica.

  Lolium spicis muticis, radice perenni. _Hort. cliff. 24._ _Fl. suec.
  104._ _Roy. lugdb. 69._

  Lolium spicis compressis, radice perenni. _Fl. lapp. 32._

  Gramen loliaceum, angustiore folio & spica. _Bauh. pin. 9. theatr.
  127._ _Scheuch. gram. 25._

  Habitat in _Europa_ ad agrorum versuras solo fertili. ♃


[_temulentum._]

2. Lolium spica aristata.

  Lolium spicis aristatis, radice annua. _Hort. cliff. 23._ _Fl. suec.
  103._ _Roy lugdb. 69._

  Gramen loliaceum, spica longiore, s. Lolium dioscoridis. _Bauh. pin.
  9. theatr. 121._ _Scheuch. gram. 31._

  Habitat in _Europæ_ agris inter Hordeum, Linum. ☉


ELYMUS.

[_arenarius._]

1. Elymus foliis mucronato-pungentibus. _It. scan. 336._ _Gen. nov.
  1094._

  Secale spiculis geminatis. _Fl. suec. 106._

  Triticum foliis acuminatis pungentibus. _Roy. lugdb. 71._

  Gramen caninum maritimum, spica triticea, nostras. _Raj. hist. 1256._
  _Scheuch. gram. 6._

  Habitat ad _Europæ_ litora marina in arena mobili. ♃


[_Sibiricus._]

2. Elymus spica flaccido pendula, spiculis binatis. _Hort. ups. 22. *
  Gen. nov. 1094._

  Triticum radice perenni, spiculis binis longissime aristatis, _Gmel.
  sibir. 1. p. 123. t. 28._

  Habitat in _Sibiria_. ♃


[_canadensis._]

3. Elymus spica flaccido-pendula, spiculis inferioribus ternatis;
  superioribus binatis. _Gen. nov. 1094._

  Gramen secalinum majus altissimum virginianum. _Moris. hist. 3.
  p. 180. s. 8. t. 10. f. 2._ _Raj. suppl. 599._

  Habitat in _Canada_. Kalm. ♃

  Convenit in plurimis cum _E. Sibirico_, a quo tamen differt 1.
  Spiculis villosis, nec nudis. 2. _involucris_ in aristam exeuntibus
  longioribus ipsa spicula; demtis aristis; at in sibirica involucrum
  minus subulatum, sed fere lanceolatum in aristam definens, quæ longe
  brevior sua spicula. 3. _Spicæ_ inferne ternæ, quum Sibirica semper
  duas obtineat. 4. _Spiculæ_, dum florent, dehiscunt a scapo patulo, in
  sibirica vero spiculæ approximatæ sunt scapo. _Variat hæc spicis
  incurvis & pendulis. Aristæ_ corollinæ cum maturescit fructus
  patenti-reflexæ sunt contra ac in Sibirica.


[_virginicus._]

4. Elymus spica erecta, spicula involucro longiore. _Hort. ups. 22._

  Hordeum flosculis omnibus hermaphroditis, involucris flosculos
  crassitie & longitudine superantibus. _Gron. virg. 13._

  Habitat in _Virginia_. ♃


[_caput medus._]

5. Elymus spiculis unifloris involucris setaceis patentissimis.

  Elymus involucris reflexo-patentibus. _Gen. nov. 1094._

  Avena lusitanica spicata, caput medusæ referens. _Moris. hist. 3.
  p. 210._ _Raj. suppl. 611._

  Gramen hordeaceum, spica aristis longissimis circumvallata. _Scheuch.
  gram. 20. ?_

  Habitat in _Lusitaniæ_, _Hispaniæ_ maritimis.


[_Hystriæ._]

6. Elymus spiculis involcro destitutis.

  Gramen avenaceum, locustis aristatis, paniculis echinum referentibus.
  _Gronov._

  Habitat in  -  -  -  -

  _Spica_ composita ex Spiculis duabus ad singulum dentem. _Spiculæ_
  quadrifloræ; aristis longis. _Involucra_ nulla, sed horum loco Calli
  duo.


SECALE.

[_cereale._]

[hybernum.]

1. Secale glumarum ciliis scabris. _Hort. ups. 22._

  Secale hybernum vel majus. _Bauh. pin. 22. theatr. 425._

[vernum.]

β. Secale vernum s. minus. _Bauh. pin. 23._

  Habitat  -  -  -  - ☉


[_villosum._]

2. Secale glumarum ciliis villosis, squamis calycinis cuneiformibus.

  Gramen spicatum secalinum, glumis villosis in aristas longissimas
  desinentibus. _Tournef. inst. 518._

  Gramen secalinum maximum. _Park. theatr. 1144._

β. Gramen creticum spicatum secalinum, glumis ciliatibus _Tournef.
  cor. 39._ _Buxb. cent. 5. p. 21. t. 41._

  Habitat in _Europa_ australi, & in oriente.


[_orientale._]

3. Secale glumis hirsutis, squamis calycinis subularis.

  Gramen orientale secalinum, spica brevi & lata. _Tournef. cor. 39._

  Habitat ad _Archipelagum_.


[_creticum._]

4. Secale glumis extrorsum ciliatis.

  Gramen creticum spicatum secalinum altissimum, tuberosa radice.
  _Tournef. cor. 39._ _Scheuch. gram. 22._

  Habitat in _Creta_.


HORDEUM.

[_vulgare._]

1. Hordeum flosculis omnibus hermaphroditis aristatis; ordinibus duobus
  erectioribus.

  Hordeum flosculis omnibus hermaphroditis, seminibus corticatis. _Hort.
  ups. 22._ _Mat. med. 35._

  Hordeum flosculis omnibus hermaphroditis. _Hort. cliff. 24._ _Roy.
  lugdb. 69._

  Hordeum polystichon vernum. _Bauh. pin. 22. theatr. 439._

[_cœleste._]

β. Hordeum flosculis omnibus hermaphroditis, seminibus decorticatis.
  _Hort. ups. 23._

  Habitat  -  -  -  -  ☉


[_hexastichon._]

2. Hordeum flosculis omnibus hermaphroditis aristatis, seminibus
  sexfariam æqualiter positis. _Hort. ups. 23._

  Habitat  -  -  -  -  ☉


[_distichon._]

3. Hordeum flosculis lateralibus masculis muticis, seminibus angularibus
  imbricatis. _Hort. ups. 23._

  Hordeum distichon. _Bauh. pin. 22._

[dist. nudum.]

β. Hordeum flosculis lateralibus masculis muticis, seminibus angularibus
  imbricatis decorticatis.

  Habitat  -  -  -  -  ☉


[_zeocriton._]

4. Hordeum flosculis lateralibus masculis muticis, seminibus angularibus
  patentibus corticatis. _Hort. ups. 23. n. 5._

  Zeocriton s. oryza germanica. _Bauh. pin. 22._

  Habitat  -  -  -  -  ☉


[_murinum._]

5. Hordeum flosculis lateralibus masculis aristatis. _Hort. cliff. 24._
  _Fl. suec. 107._ _Roy. lugdb. 69._

  Gramen hordeaceum minus & vulgare. _Bauh. pin. 8. theatr. 134._
  _Scheuch. gram. 14._

β. Gramen spicatum secalinum minus. _Scheuch. gram. 17._ _Vaill. paris.
  83. t. 17. f. 6._

  Habitat in _Europæ_ locis ruderatis. ☉


[_jubatum._]

6. Hordeum aristis involucrisque setaceis longissimis.

  Habitat in _Canada_. Kalm.

  Habitus hordei murini, sed involucra & aristæ setaceæ quadruplo
  longiores, quam tota spica, unde singularis facies graminis.


TRITICA.

* _Annua._

[_æstivum._]

1. Triticum glumis ventricosis glabris imbricatis aristatis. _Hort. ups.
  21._

  Triticum radice annua, spica glabra aristata. _Hort. cliff. 24._ _Roy.
  lugdb. 170._

  Triticum æstivum. _Bauh. pin. 21._

  Habitat  -  -  -  -  ☉


[_hybernum._]

2. Triticum glumis ventricosis lævibus imbricatis submuticis. _Hort.
  ups. 21._ _Mat. med. 36._

  Triticum radice annua, spica mutica. _Hort. cliff. 24._ _Roy. lugdb.
  70._

  Triticum hybernum, aristis carens. _Bauh. pin. 21._

  Habitat  -  -  -  -  ☉


[_turgidum._]

3. Triticum glumis ventricosis villosis imbricatis obtusis. _Hort. ups.
  21._

  Triticum radice annua, glumis villosis. _Hort. cliff. 24._ _Roy.
  lugdb. 70._

  Triticum spica villosa quadrata breviore & turgidiore. _Moris. hist.
  3. p. 176. s. 8. t. 1. f. 14._

  Habitat  -  -  -  -  ☉


[_Spelta._]

4. Triticum calycibus truncatis quadrifloris, flosculis aristatis
  hermaphroditis: intermedio neutro. _Hort. ups. 21._

  Hordeum flosculis lateralibus masculis muticis involucro destitutis.
  _Sauv. monsp. 39._

  Zea dicoccos vel Spelta major. _Bauh. pin. 22. theatr. 412. t. 414._

  Habitat  -  -  -  -  ☉


[_monococcum._]

5. Triticum involucris unifloris, floribus aristatis, spica disticha.
  _Sauv. monsp. 39._ †

  Hordeum distichum spica nitida s. Briza nuncupatum. _Tournef. inst.
  513._

  Zea Briza dicta s. monococcos germanica. _Bauh. pin. 21._

  Briza monococcos dodonæi. _Lob. ic. 31._

  Habitat  -  -  -  -


* _Perennia._

[_repens._]

6. Triticum calycibus subulatis trifloris acuminatis.

  Triticum radice repente, foliis viridibus. _Fl. lapp. 33._ _Fl. svec.
  105._ _Hort. cliff. 24._ _Mat. med. 37._ _Roy. lugdb. 70._

  Gramen caninum arvense s. Gramen dioscoridis. _Bauh. pin. 1._
  _Scheuch. gram. 5._

  Habitat in _Europæ_ cultis. ♃


[_caninum._]

7. Triticum calycibus subulatis quadrifloris aristatis.

  Gramen caninum non repens elatius, spica aristata. _Moris. hist. 3.
  p. 177. s. 8. t. 1. f. 2._ _Buxb. cent. 4. p. 29. t. 50._

  Gramen loliaceum radice repente s. Gramen officinarum, longioribus
  aristis donatum. _T. Vaill. paris. 81. t. 17. f. 2._

  Graminis spica triticea repentis vulgaris varietas cum spica aristata.
  _Scheuch. gram. 9._

  Habitat in _Europæ_ sepibus. ♃




_TRIGYNIA._


ERIOCAULON.

[_quinquangulare._]

1. Eriocaulon culmo quinquangulari, calyce universali pentaphyllo. _Fl.
  zeyl. 48._ *

  Scabiosa graminea nudicaulis, capitulis argenteis s. Statice minima
  maderaspatana. _Pluk. alm. 366. t. 221. f. 7._

  Habitat in _India_. ♃


[_sexangulare._]

2. Eriocaulon culmo sexangulari, foliis ensiformibus. _Fl. zeyl. 49._

  Gramen junceum indiæ orientalis minus, capitulo rotundo ex paleaceis
  spiculis in cacumine caulis glomerato. _Pluk. mant. 48._

  Habitat in _India_. ♃


[_setaceum._]

3. Eriocaulon culmo sexangulari, foliis setaceis. _Fl. zeyl. 50._

  Randalia malabarica, capillacco folio. _Petiv. topic. 344._

  Tsieru-kotsijelleti-pullu. _Rheed. mal. 12. p. 129. t. 63._

  Habitat in _India_.


[_decangulare._]

4. Eriocaulon culmo decangulari, foliis ensiformibus.

  Eriocaulon noveboracense, capitulo albo globoso s. Globularia
  americana statices haud absimilis, cauliculis lana atro-nitente
  refertis. _Pluk. amalth. t. 409. f. 5._

  Randalia americana procerior. _Pet. gaz. t. 6. f. 2._

  Globulariæ affinis aquatica, caule tenui aphyllo gramineo, capitulis
  albicantibus parvis globosis, foliis paucis humistratis gramineis.
  _Gron. virg. 13._

  Habitat in _Americæ_ septentrionalis paludibus.


MONTIA.

[_fontana._]

1. Montia. _Fl. lapp. 30._ _Fl. suec. 108._ _Roy. lugdb. 199._

  Montia aquatica minor. _Mich. gen. 18. t. 13. f. 2._

  Cameraria arvensis minor. _Dill. giss. 46._

  Alsinoides annua verna. _Vall. paris. t. 3. f. 4._

  Alsine palustris, portulacæ aquaticæ similis. _Raj. hist. 1035._ _Pet.
  herb. t. 10. f. 12._

  Portulaca arvensis. _Bauh. pin. 288._

  Habitat in _Europa_ ad scaturigines. ☉


PROSERPINACA.

[_palustris._]

1. Proserpinaca. _Act. ups. 1741. p. 81._

  Trixis. _Mitch. E. N. C. 1748. n. 23._

  Habitat in _Virginiæ_ paludibus.

  _Radix_ repens. _Caules_ pedales, teretiusculi. Folia alterna,
  lanceolata, serrata, in petiolos desinentia: demersa s. ima in
  lacinias lineares pinnatifida. _Flores_ axillares, solitarii.
  _Fructus_ figura Poligoni.


HOLOSTEUM.

[_cordatum._]

1. Holosteum foliis subcordatis. _Gen. nov. 1095._

  Alsine foliis subcordatis, stipulis utrinque quaternis. _Hort. ups.
  24._

  Alsine americana, nummulariæ folio. _Herm. parad. 11. t. 11._

  Habitat in _Jamaica_, _Surinama_.


[_succulentum._]

2. Holosteum foliis ellipticis carnosis. _Gen. nov. 1095._

  Alsine foliis ellipticis succulentis. _Cold. noveb. 9._

  Habitat in _Noveboraco_.


[_hirsutum._]

3. Holosteum foliis orbiculatis hirsutis. _Gen. nov. 1095._

  Alsine foliis orbiculatis hirsutis, floribus sessilibus. _Roy. mss._

  Habitat in _Malabaria_.


[_umbellatum._]

4. Holosteum floribus umbellatis.

  Spergula foliis oppositis, pedunculis umbellatis. _Guett. stamp. 298._
  _Dalib. paris. 134._

  Holosteum caryophyllæum arvense. _Tabern. ic. 233._

  Lychnis graminea hirsuta umbellifera. _Moris. hist. 2. p. 546. s. 5.
  t. 22. f. 46._

  Caryophyllus arvensis umbellatus, folio glabro. _Bauh. pin. 210._

  Caryophyllus arvensis. _Bauh. hist. 3. p. 361._

  Habitat in _Germaniæ_, _Galliæ_ arvis. ☉


MOLLUGO.

[_oppositifolia._]

1. Mollugo foliis oppositis lanceolatis, ramis alternis, pedunculis
  lateralibus confertis unifloris. _Fl. zeyl. 52._ *

  Habitat in _Zeylona_.


[_tetraphylla._]

2. Mollugo foliis quaternis obovatis, panicula dichotoma. _Hort.
  cliff. 28._ _Roy. lugdb. 215._ _Sauv. monsp. 164._

  Anthyllis marina alsinefolia. _Bauh. pin. 282._

  Anthyllis alsinefolia polygonoides major. _Barr. rar. 103. f. 534._

  Habitat in _Italiæ_, _Narbonæ_ vineis. ☉

  Huic petala 4, ovata, calyce breviora.


[_pentaphylla._]

3. Mollugo foliis quinis obovatis æqualibus, floribus paniculatis. _Fl.
  zeyl. 51._

  Alsine ramosa procumbens quadrifolia, ad radicem polyphylla. _Burm.
  zeyl. 13. t. 8. f. 12._

  Habitat in _Zeylona_.


[_verticillata._]

4. Mollugo foliis verticillatis cuneiformibus acutis, caule subdiviso
  decumbente, pedunculis unifloris. _Hort. ups. 24._

  Mollugo foliis sæpius septenis lanceolatis. _Gron. virg. 14._ Alsine
  Spergula mariana, latiori folio, floribus ad nodos pediculis curtis
  circa caulem insidentibus, calycibus eleganter punctatis. _Pluk. mant.
  9. t. 332. f. 5._

β. Mollugo foliis septenis linearibus. _Hort. cliff. 28._

  Alsine procumbens, gallii facie, africana. _Herm. lugdb. 19. t. 21._
  _Ehret. pict. t. 6. f. 3._

  Habitat in _Africa_, _Virginia_. ☉


MINUARTIA.

[_dichotoma._]

1. Minuartia floribus confertis dichotomis. _Lœfl. epist. VI. 33._

  Habitat in _Hispania_. ☉

  _Plantula_ rigida, dura, tenax, sæpius simplex. _Folia_ opposita,
  setacea. _Flores_ cymosi in capitulum quadratum, arcte dichotomum,
  fastigiatum, caule sæpius majus, sessiles. _Bracteæ_ setaceæ, flore
  longiores, apice recto. Semina quinque ad octo, subrotunda,
  reniformia. _Color_ plantæ subfuscus. Lœfl.


[_campestris._]

2. Minuartia floribus terminalibus alternis bractea longioribus. _Lœfl.
  epist. VIII: 44._

  Habitat in _Hispaniæ_ collibus planis. ☉


[_montana._]

3. Minuartia floribus lateralibus alternis bractea longioribus, _Lœfl.
  epist. VIII: 43._

  Habitat in _Hispaniæ_ collibus altis. ☉


QUERIA.

[_hispanica._]

1. Queria floribus confertis. _Lœfl._

  Habitat in _Hispania_. ☉

  _Antecedente_ minor, fragilior. _Capitulum_ florum obsoletius
  tetragonum, facillime a caule discedens. _Bracteæ_ setaceæ, erectæ,
  apice extrorsum hamatæ, vestibus adhærentes. _Semen_ 1, compressum,
  subrotundum. _Color_ plantæ albidus. _Habitus_ antecedentis &
  structura floris eadem; at _Semina_ solitaria & plura constituunt
  genera diversissima.


[_canadensis._]

2. Queria floribus solitariis, caule dichotomo.

  Mollugo foliis oppositis, stipulis quaternis, caule dichotomo. _Gron.
  virg. 14 ?_

  Habitat in _Canada_, _Virginia_. ♃

  _Radix_ fibrosa. _Caulis_ strictus, dichotomus, spithamæus, teres,
  filiformis, erectus. Herba lini cathartici. _Folia_ opposita,
  lanceolato-ovata, integerrima, adspersa utrinque punctis fuscis.
  _Stipulæ_ geminæ utrinque, acutæ, membranaceæ. _Flores_ solitarii,
  subpedunculati, parvi, virides, ex singula dichotomia. _Calyx_
  quinquepartitus: foliolis obtusiusculis, subfornicatis. _Petala_
  nulla. _Stamina_ 3, Antheris flavis. _Germen_ subrotundum. _Styli_
  tres. _Spontanea_ planta altior caule capillari; _culta_ crassior &
  foliis minime punctatis.


LECHEA.

[_minor._]

1. Lechea foliis lineari-lanceolatis, floribus paniculatis. _Gen. nov.
  1074._ *

  Capraria foliis integerrimis. _Gron. virg. 75._

  Scoparia foliis tenuissimis in plurimos & tenuissimos ramulos divisa &
  subdivisa. _Raj. suppl. 132._

  Habitat in _Canadæ_ sylvis glareosis. ♃


[_major._]

2. Lechea foliis ovati-lanceolatis, floribus lateralibus vagis. _Gen.
  nov. 1074. f. 4._ *

  Habitat in _Canadæ_ aridis.

       *       *       *       *       *
           *       *       *       *
       *       *       *       *       *

LINNÆUS’S SOURCES

  _All sources that could be identified are listed here in alphabetical
  order._

  Texts by Linnæus himself (“Propria”) are not listed. Four sources--
  Hasselquist, Kalm, Loefling, Osbeck-- appear to have been students.
  Most of their citations would today be listed as “personal
  communication”.

  Note that the title pages of published books will often have different
  inflectional endings than those listed: for example, a title given as
  “Plantæ Rariores” might appear in print as “Libri Decem Plantarum
  Rariorum”.


AUTHORS AND TEXTS

  Alpini, Prospero. _De Plantis Exoticis_
      _Listed as_ Alpinus / exotica.
  Amman, Johann. _Stirpes rariores in Imperio rutheno._ _“Herbarium”
    may refer to the actual herbarium, given to Linnæus at or before
    Amman’s death in 1743._
      _Listed as_ Amanni / Ruthenica, Herbarium.
  Barrelier, Jacques. _Icones Plantarum per Galliam, Hispaniam et
    Italiam observatæ_
      _Listed as_ Barrelieri / Icones.
  Bauhin, Gaspard. _Pinax theatri botanici_
      _Listed as_ Bauhini / pinax.
  Bauhin, Jean (brother of Gaspard). _Historia plantarum nova et
    absolutissima_
      _Listed as_ Bauhini / Historia pl.
  Boccone, Paolo. _Museo di piante rare della Sicilia, Malta, Corsica,
    Italia, Piemonte, e Germania_, _Icones et descriptiones rariorum
    plantarum Siciliae, Melitae, Galliae et Italiae_
      _Listed as_ Bocconis / Museum, Siculæ plantæ.
  Boerhaave, Herman. _Index plantarum quae in horto academico Lugduno
    Batavo reperiuntur _
      _Listed as_ Boerhavii / Hortus lugd-batavus.
  Braunfels (Brunfels, Brunsfels), Otto. _In Dioscoridis historiam
    plantarum certissima adaptatio_, _Herbarum vivae eicones_
      _Listed as_ Brunsfelsii / Historia.
  Breyne, Jakob. _Exoticarum plantarum centuria prima_
  Breyne, Johann Philipp. _Prodromus rariorum plantarum_
      _Listed as_ Breynii / Centuria; Prodromus a filio.
  Burmann, Johannes. _Thesaurus zeylanicus_, _Rariorum Africanarum
    plantarum_
      _Listed as_ Burmanni / Zeylanica, africanarum decades.
  Buxbaum, Johann Christian. _Plantarum minus cognitarum centuria I.-V._
      _Listed as_ Buxbaum / Centuriæ.
  Camerer, Joachim (the younger). _Editor of_ Pietro Andrea Mattioli,
    _De Plantis Epitome Utilissima_
      _Listed as_ Camerarii / epitome.
  Catesby, Mark. _Natural History of Carolina, Florida and the Bahama
    Islands_
      _Listed as_ Catesby / Carolina 1. 2. 3.
  Clusius. _see l’Ecluse_
  Colden, Cadwallader. _de Plantis Coldinghamensibus in Provincia
    Noveboracensi Americes_
      _Listed as_ Colden Conr. / Plantæ coldinghamiæ. act. ups. 1743.
      quart.
  Colonna, Fabio. _Ecphrasis_
      _Listed as_ Columnæ / ecphrasis.
  Commelin, Jan (Johannes). _Hortus medicus Amstelodamensis_
  Commelin, Caspar (nephew of Jan). _Praeludia botanica ad publicas
    plantarum exoticarum_
      _Listed jointly as_ Commelini / Hort. amstel. 1. 2. Præludia.
  Cornut, Jacques Philippe. _Canadensium Plantarum Historia_
      _Listed as_ Cornuti / Canadenses.
  Dalechamp, Jacques. _(H)istoria generalis plantarum_
      _Listed as_ Dalechampii / historia.
  Dalibard, Thomas-François. _Florae parisiensis prodromus_
      _Listed as_ Dalibard M. / Flora parisiensis. Paris. 1749. duod.
  Dillen, Johann Jakob. _Hortus Elthamensis_, _Historia Muscorum_
      _Listed as_ Dillenii / Elthamenses, Musci.
  Dodart, Denis. _Mémoires pour servir à l’histoire des plantes_
      _Listed as_ Dodarti / memoires.
  Dodoens, Rembert. _Stirpium historiae pemptades sex_
      _Listed as_ Dodonæi / pemptades.
  Ecluse. _see l’Ecluse_
  Fuchs, Leonhart. _De historia stirpium commentarii insignes_
      _Listed as_ Fuchsii / historia.
  Gmelin, Johan Georg. _Flora Sibirica_ (_complete text has 4 volumes_)
      _Listed as_ Gmelin J. G. / Flora Sibirica 1. 2. Petrop. 1750. &c.
      quart.
  Gorter, David de. _Flora Gelro-Zutphanica exhibens plantas per
    ducatum Gelriae et comitatum Zutphaniae crescentes_: Harderwijk
      _Listed as_ Gorter Dav. / Floræ gelro-zulphan. Harderv. 1745. oct.
  Gronov(ius), Jan Frederik (or Johann Friedrich). _Flora Virginica._
      _Listed as_ Gronovius J. F. / Flora virginica 1. 2. Leidæ 1739.
      oct.
  Guettard, Jean-Étienne. _Observations sur les plantes_
      _Listed as_ Guettard M. / Observations sur les plantes. Paris.
      1747. oct.
  Haller, Albrecht von. _Enumeratio methodica stirpium Helveticae
    indigenarum_
      _Listed as_ Haller Alb. / Stirpes helveticæ. Götting. 1742. Fol.
  Hasselquist, Fred(e)rik. (Article and personal communication.)
      _Listed as_ Hasselquist Fr. / Pl. ægypti in act. ups. & epistolis.
  Hermann, Paul. _Hortus Academi Lugduno-Batavi Catalogus_. _Paradisus
    batavus_
      _Listed as_ Hermanni / Hort. lugdbat. Paradisus.
  Hill, (Sir) John. _A History of Plants_ (also spelled Historie)
      _Listed as_ Hill Joh. / Historis of plants. Lond. 1751. fol.
  Isnard. _see Danty d’Isnard_
  Jussieu, Bernard de. _several works with “Plantae rariores” in title_
      _Listed as_ Jussieu B. / Pl. rariores variæ in lit. & act. paris.
  Kaempfer, Engelbert. _Amoenitates Exoticae_
      _Listed as_ Kæmpferi / Amœnitates exoticæ.
  Kalm, Pehr or Petter. (Unpublished work.)
      _Listed as_ Kalm Petr. / Plantæ canadenses propediem edendæ.
  l’Ecluse, Charles de. _Rariorum Plantarum Historia_
      _Listed as_ Clusii / historia.
  Lemonnier. _see Monnier_
  l’Obel, Mathias de. _Plantarum seu stirpium icones_
      _Listed as_ Lobelii / Icones.
  Loefling, Pehr. Personal communication and unpublished work.
      _Listed as_ Loefling Petr. / Pl. hispanicæ in epistolis, Msc.
  Loesel, Johannes. _Flora prussica_
      _Listed as_ Lœselii / prussica.
  Ludwig, Christian Gottlieb. _Aphorismi botanici (1738)_
      _Listed as_ Ludvig C. G. / Genera Aphorismi. Lips. 173? oct.
  Markgraf, Georg. _Historia rerum naturalium Brasiliae_
      _Listed as_ Marcgravii / brasilia.
  Martyn, John. _Historia plantarum rariorum_
      _Listed as_ Martyni / Centuria.
  Mattioli. _see Camerer_
  Mitchel(l), John. _Genera plantarum_ (_Virginiae_ or _Virginiacarum_)
      _Listed as_ Mitchel Joh. / Genera pl. virginic. E. N. C.
  Morison, Robert. _Plantarum historia universalis_
      _Listed as_ Morisoni / historia. 2. 3.
  Obel. _see l’Obel_
  Osbeck, Pehr. (Personal communication and unpublished work.)
      _Listed as_ Osbeck Petr. / Pl. chinenses in literis, Msc.
  Petiver, James. _Gazophylacium Naturæ et Artis_
      _Listed as_ Petiveri / gazaphylacium.
  Plukenet, Leonard _Almagestum Botanicum_, _Phytographia_
      _Listed as_ Plukenetii / Almagestum, Phytographia.
  Ray, John. _Historia Plantarum_
      _Listed as_ Raji / historia. 1. 2. Supplementum 3. Synopsis 3:tia
  Reneaulme, Paul de. _Specimen Historiae Plantarum_
      _Listed as_ Renealmi / Specimen.
  Rheede, Hendrik Adrian van. _Hortus Malabaricus_
      _Listed as_ Rheede / Hort. malab.
  Rivin, Auguste. _Genera plantarum secundum ordines naturales_
      _Listed as_ Rivini / Ordines.
  Royen, Adriann van. _Florae Leydensis Prodromus, exhibens plantas
    quae in horto academico Lugduno-Batavo aluntur_
      _Listed as_ Royen Adr. / Flora leidensis. Leidæ 1740. oct.
  Sauvages = François Boissier de Sauvages de la Croix (sometimes
    shown as de la Croix de Sauvages) _Methodus foliorum, seu plantae
    florae monspeliensis (La Haye)_
      _Listed as_ Sauvages Fr. / Flora monspeliensis. Hagæ 1751. oct.
  Scheuchzer, Johann Jakob. _Agrostographia sive Historia graminum_,
    _Itinera alpina tria_
      _Listed as_ Scheuchzeri / Gramina, Itinera alpina.
  Séguier, Jean-François. _Plantæ Veronenses_
      _Listed as_ Seguieri / Verona.
  Sloane, (Sir) Hans. _A Voyage to the Islands Madera, Barbados,
    Nieves, S. Christophers and Jamaica ..._
      _Listed as_ Sloani / Jamaica.
  Tabernæmontani. _see Theodor_
  Theodor, Jacob (from Bergzabern = Tabernaemontanus). _Neuw
    Kreuterbuch_ (_This text may have been confused with Fuchs,
    Historia, which appears to have used the same illustrations_)
      _Listed as_ Tabernæmontani / Historia.
  Tilli, Michelangelo. _Catalogus Plantarum Horti Pisani_
      _Listed as_ Tilli / Hortus pisanus.
  Tournefort, Joseph Pitton de. _Institutiones Rei Herbariae_
      _Listed as_ Tournefortii / institutiones.
  Wachendorff, Evert Jacob van. (Utrecht) _Horti Ultrajectini Index_
      _Listed as_ Wachendorff E. J. / Hortus Ultrajectinus. Traject.
      1747. oct.


AUTHORS OF UNIDENTIFIED TEXTS

  Büttner, David Sigismund. (_Source uncertain; title may involve
    misreading of publisher’s name Cunonis_)
      _Listed as_ Büttner D. G. / Plantæ cunonis. Amstel. 1750. oct.
  Danty d’Isnard, Antoine-Tristan. (_Text unidentified: journal
    article?_)
      _Listed as_ Isnard / acta parisina.
  Monnier = Louis Guillaume le Monnier (sometimes shown as Lemonnier).
    (_Text unidentified_)
      _Listed as_ Monier Lud. Guil. / cat. des pl. en Auvergne &c. Par.
      1745. q.
  Monti, Gaetano Lorenzo. (_Text unidentified; see Errata_)
      _Listed as_ Monti Cajet / Genus Aldrovandæ &c. Inst. Bonon.
      Vol. 2.
  Plumier, Charles _Nova plantarum americanarum genera_. _Description
    des plantes de l’Amérique_ (_Sources uncertain_)
      _Listed as_ Plumierii / Genera, Species, Americana, Filices.
  Sesler, Leonhard. (_Text unidentified_)
      _Listed as_ Seslerus Leonh. / Epistola de vitaliana. Venet. 1750.
      fol.
  Vaillant, Sébastien. _Botanicon Parisiense_ (_Texts uncertain_)
      _Listed as_ Vaillantii / Acta parisina. Flora parisina.


UNIDENTIFIED AUTHORS

  Fewillæi / peruviana.
  Michelii / Genera nova.
  Monti / Gramina. (_Text unidentified; author may be the Gaetano
    Monti listed above_)


ADDENDA and CORRIGENDA

Author’s Addenda

  _Longer items were listed at the end of the first volume. Brief
  additions were listed twice, 30 pages apart, at the end of the second
  volume. Additions to the present selection, Monandria through
  Triandria, are:_

    _paragraph added to Gratiola virginiana (page 17)_
      Tsieria Manga Nari ...
    _paragraph added to Salvia pratensis (page 25)_
      Habitat in ...
    _genus added between Melothria and Lœflingia (page 35)_
      ORTEGA
    _species added to genus Stipa (page 79)_
      4. [_membranacea._]
    _species added to genus Elymus (page 84)_
      6. [_Hystriæ._]

Author’s Errata

  _The original Errata list appears at the end of the second volume.
  All changes have been made. The six items that apply to the present
  selection are:_

    page 6 no. 3 _for_ Virginia _read_ virginica
      _The passage cited occurs on page 4, not page 6_
    page 30 no. 14 _for_ petatum _read_ peltatum
      _The text to be corrected reads “pelatum”_
    page 59 no. 9 _for_ filiformæ _read_ filiforme
      _The passage cited occurs on page 57, not page 59_
    page 61 MILIUM 1. _for_ foliis dispermis _read_ floribus dispermis
      _The text to be corrected reads “foliis dispersis”;
      “foliis” changed to “floribus”, “dispersis” retained_
    page 63 no. 1 _for_ spicatum _read_ indicum
      _The name is feminine: “spicata” changed to “indica”_
    page 83 LOLIUM 1. _for_ ☉ _read_ ♃
      ”   ”   ”    2. _for_ ♃ _read_ ☉


Typographical Errors and Misspellings Noted by Transcriber

  _Orthographic variation between u and v was left unchanged, but
  lower-case j was changed to i where necessary. Forms in “ae” or
  “oe” where “æ” or “œ” was expected were silently changed.

Ignoto Genere proprio / nulla descriptio / _quis accurata tradita_
  _“quis” unchanged: error for “quamvis”_
SYNONYNA paucissima
  _spelling unchanged_
... utilioribus observationibus impendam.
  _text reads “impemdam“_
LUDVIG C. G. Genera Aphorismi. _Lips._ 1738
  _last digit of date missing_
HILL JOH. Historis of plants. _Lond._ 1751. _fol._
  _spelling “Historis” unchanged_
Monti Cajet. Genus Aldrovandæ &c. _Inst. Bonon. Vol. 2._
  _spelling unchanged: may be error for “Aldovrandæ”_

[Corispermum squarrosum]
Habitat ad Wolgam ...
  _spelling unchanged_
[Circæa alpina.]
... differt quidem a priori, attamen nimis affinis.
  _text appears to read “affii s”_
[Veronica multifida]
... foliis multifidis. Veronica montana ...
  _text reads “Verorica”_
[Veronica verna]
Habitat in _Sueciæ_, _Germaniæ_ ...
  _text reads “Gemaniæ”_
[Salvia hæmatodes]
10. Salvia foliis cordato-ovatis ...
  _text reads “Saliva”_
[Salvia pyrenaica]
... _Roy. lugdb. 309._
  _text reads “lougdb.”_
[Salvia afr. lutea]
... _Roy. lugdb. 308._
  _text reads “lngdb.”_
[Piper umbellatum]
... foliis amplis cordatis non umbilicatis. _Plum. amer. 53. t. 73._
  _text reads “umbilicacatis” ... “amœr“_
[Valeriana tuberosa β]
Habitat in ... _Galloprovincia_.
  _text reads “Galloprovinicia”_
[Crocus sativus]
... _Roy. lugdb. 41._
  _text reads “lugb.”_
[Gladiolus angustus]
Gladiolus caule simplicissimo ...
  _text reads “simplcissimo”_
[Iris versicolor]
Habitat in ... _Pensylvania_.
  _text reads “Pensylvia”_
[Saccharum officinarum]
  _sidenote text (species name) reads “officinaram”_
[Phleum pratense]
Gramen typhoides maximum, spica longissima.
  _text reads “longisima”_
[Alopecurus pratensis]
... cum pilis longiusculis in spica Onocoidon ...
  _“i” in “Onocoidon” uncertain_
[Agrostis stolonifera]
... _Scheuch. gram. 128._
  _text reads “Sheuch.”_
[Aira alpina]
... _Scheuch. gram. 222._
  _text reads “Seheuch.”_
[Poa aquatica]
Poa panicula diffusa ...
  _text reads “Pao”_
[Poa Eragrostis]
Gramen, paniculis elegantissimis, minimum. _Scheuch. gram. 192._
  _text reads “Schench.”_
[Briza media]
Habitat in _Europæ_ partis siccioribus._
  _text reads “siciccoribus”_
[Dactylis cynosuroides β]
  _β (beta) printed upside-down
[Cynosurus indicus]
Cynosurus spicis aggregatis terminalibus ...
  _text reads “Cynosnrus”_
[Festuca cristata]
Habitat in _Lusitaniæ_ collibus sterilibus.
  _text reads “Lusitanæ”_
[Bromus ciliatus]
... Panicula valde nutans, non crispis pedunculis._
  _text reads “pedune/culis” at line break_
[Avena fragilis]
.... _Scheuch. gram. 32._
  _text reads “Saheuch.”_
[Apluda mutica]
... bupleuri folio. _P. Scheuch. gram. 119 ?_
  _“P.” unchanged_
[Eriocaulon decangulare]
... foliis ensiformibus.
  _text reads “enfiformibus”_

Punctuation and Typography

  _Many periods (full stops) at the end of abbreviations were missing
  or invisible. These have been silently supplied. Commas printed in
  place of periods, and similar errors, were silently corrected. A few
  clearly incorrect periods were deleted._
  _Some words and letters used Italic type where Roman would be
  expected, or the reverse. In particular, the form “Habitat _in Nnnn_”
  was common. These irregularities have been silently adjusted._
  _The html version of this text includes notations of irregularities
  in punctuation and typography. The complete (two volumes, 1200 octavo
  pages) version of the text will also include a fuller listing._






*** END OF THE PROJECT GUTENBERG EBOOK SPECIES PLANTARUM, SECTIONS I-III ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/latin_controls/species2.txt <==
The Project Gutenberg eBook of Species Plantarum, Sections IV-V
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: Species Plantarum, Sections IV-V

Author: Carl von Linné


        
Release date: October 26, 2008 [eBook #27049]
                Most recently updated: January 4, 2021

Language: Latin

Other information and formats: www.gutenberg.org/ebooks/27049

Credits: Produced by Louise Hope, Juliet Sutherland, and the Online
        Distributed Proofreading Team at https://www.pgdp.net.
        Images made available by the Missouri Botanical Garden
        (www.botanicus.org).


*** START OF THE PROJECT GUTENBERG EBOOK SPECIES PLANTARUM, SECTIONS IV-V ***




Produced by Louise Hope, Juliet Sutherland, and the Online
Distributed Proofreading Team at https://www.pgdp.net.
Images made available by the Missouri Botanical Garden
(www.botanicus.org).







[Transcriber's Note:

This text is intended for readers who cannot use the "real" (unicode,
UTF-8) version. The author used four common astronomical symbols,
here replaced by names in brackets and accompanied by their meaning
as given in the author's introduction:

  [Saturn]  Fruiting
  [Jupiter] Perennial
  [Mars]    Biannual
  [Sun]     Annual

The symbol [Venus] was used in a few species names; it has been replaced
by the word "Veneris" (always in that form).

  [+] ("dagger") plants known only from imperfect specimens

  [oe] "oe" ligature (generally not used in names)
  [alpha], [beta], [gamma] ... single Greek letters

In the original text, species and subspecies names were printed as
sidenotes next to the first line of body text. In this e-text they are
shown in brackets on a separate line:

  [_Species._] (italicized)
  [Subspecies.] (not italicized)

The body text begins with a numeral (for species) or Greek letter (for
subspecies).

All asterisks and question marks are in the original text.

A number of typographical errors were corrected. Details are listed at
the end of the text.]

       *       *       *       *       *
           *       *       *       *
       *       *       *       *       *


_Classis IV._

TETRANDRIA




_MONOGYNIA._




LEUCADENDRON.

[_racemosum._]

1. Leucadendron foliis setaceis, flosculis disjunctis racemosis.

  Protea foliis setaceis, floribus racemosis. _Hort. cliff. 496._

  Habitat in _Æthiopia_. [Saturn]


[_proteoides._]

2. Leucadendron foliis subulatis, ramis determinatis, floribus
  terminalibus.

  Protea foliis linearibus simplicissimis, ramis determinatis, floribus
  terminalibus. _Roy. lugdb. 186._

  Habitat ad _Caput b. spei_. [Saturn]

  Folia conferta. Rami ad determinata spatia conferti, ceterum nulli.
  Calyces subrotundi, pubescentes.


[_cancellatum._]

3. Leucadendron foliis subulatis, ramis sparsis, floribus lateralibus.

  Lepidocarpodendron foliis angustissimis gramineis, fructu cancellato,
  semine coronato. _Boerh. lugdb. 2. p. 193. t. 193._

  Habitat ad _Caput b. spei_. [Saturn]


[_Lepidocarpodendron._]

4. Leucadendron foliis lanceolatis, floribus oblongis, calycum squamis
  summis hirsutis.

  Protea foliis lanceolatis integerrimis glabris, calycinis superne
  villosis. _Roy. lugdb. 186._

  Lepidocarpodendron foliis angustis longioribus salignis, calycis
  squamis elegantissime ex flavo fusco albo nigro variegatis, florum
  plumis atropurpureis. _Boerh. lugdb. 2. p. 188. t. 188._

[beta]. Protea foliis lanceolatis integerrimis glabris, calycem
  succingentibus hirsutis. _Roy. prodr. 188._

  Lepidocarpodendron folio saligno viridi: nervo & margine flavo, cono
  longo superiore parte maxime clauso. _Boerh. lugdb. 2. p. 189.
  t. 189._

  Habitat ad _Cap. b. spei_. [Saturn]


[_repens._]

5. Leucadendron foliis lanceolatis, floribus oblongis, calycum squamis
  glabris.

  Protea caule multifloro, calycibus oblongis, foliis lanceolatis
  integerrimis. _Roy. lugdb. 185._

  Lepidocarpodendron foliis angustis brevioribus salignis, calycis
  squamis elegantissime ex roseo aureo albo atrorubro variegatis, florum
  plumis albis. _Boerh. lugdb. 2. p. 187._

[beta]. Leucadendron foliis longissimis obtuse trigonis, longitudine
  florem superantibus. _Wach. ultraj. 204._

  Protea caule unifloro, calyce oblongo, foliis linearibus longissimis.
  _Roy. lugdb. 185._

  Lepidocarpodendron foliis longissimis angustissimis, fructum
  elegantissime ex rubro flavo & albo variegatum succingentibus, radice
  repente. _Boerh. lugdb. 2. p. 190. t. 190._

  Habitat ad _Caput b. spei_. [Saturn]


[_acaulon._]

6. Leucadendron foliis lanceolatis, floribus subrotundis, caule
  suffruticoso unifloro.

  Leucadendron acaulon. _Wach. ultraj. 204._

  Protea caule unifloro, foliis lanceolatis. _Roy. lugdb. 186._

  Lepidocarpodendron acaulon, foliis paucis latis, nervo & marginibus
  rubris ornatis, fructu parvo. _Boerh. lugdb. 2. p. 191. t. 191._

  Habitat ad _Caput b. spei_. [Saturn]


[_Scolymocephalum._]

7. Leucadendron foliis lanceolatis, floribus subrotundis, caule
  fruticoso ramoso.

  Lepidocarpodendron acaulon, ramis numerosis e terra excrescens, calyce
  floris immaturo extus ex rubro & flavo variegato, intus flavo. _Boerh.
  lugdb. 2. p. 192. t. 192._

  Habitat ad _Caput b. spei_, in ericetis mont. _Tigridis_. [Saturn]


[_Cinaroides._]

8. Leucadendron foliis integris, floribus depressis, corollarum limbis
  cylindricis.

  Leucadendron foliis subrotundis patentissimis petiolatis, foliolis
  calycinis carinatis. _Wach. ultraj. 204._

  Lepidocarpodendron folio subrotundo rigido, in pedunculo longo crasso,
  flore maximo purpureo. _B[oe]rh. lugdb. 2. p. 184. t. 184._

  Cinaroides frutex, folio subrotundo rigido, e monte tabulari. _Petiv.
  mus. 374._

[beta]. Protea foliis lanceolatis integerrimis, flore patente glabro,
  stylis longissimis. _Roy. lugdb. 186._

  Habitat ad _Caput b. spei_ in humidis mont. _Tabularis_. [Saturn]

  Variat foliis cordatis, ovatis, lanceolatis.


[_cucullatum._]

9. Leucadendron foliis calloso-tricuspidatis involventibus flores
  laterales.

  Leucadendron foliis cuneiformibus apice tridentato-callosis, summis
  ultra florem protensis. _Wach. ultraj. 203._

  Protea foliis lanceolatis obtusis flores involventibus: apice
  tridentato-callosis. _Roy. lugdb. 184._

  Hypophyllocarpodendron foliis inferioribus apice trifido rubro;
  superioribus penitus rubris glabris. _B[oe]rh. lugdb. 2. p. 206.
  t. 206._

  Habitat ad _Cap. b. spei_ locis uliginosis. [Saturn]


[_Hypophyllocarpodendr._]

10. Leucadendron foliis calloso-tricuspidatis, calycibus turbinatis
  nudis.

  Leucadendros africana s. Scolymocephalus folio angustiori: apicibus
  tridentatis. _Pluk. alm. 212._

  Protea foliis lanceolato-linearibus apice tridentato-callosis,
  capitulis aphyllis. _Roy. lugdb. 184._

  Protea foliis lanceolato-linearibus: apice tridentato-callosis. _Hort.
  cliff. 29._

  Conocarpodendron folio rigido angusto: apice tridentato rubro, flore
  aurantio. _B[oe]rh. lugdb. 2. p. 198. t. 198._

  Habitat ad _Cap. b. spei_ in campis sabulosis. [Saturn]


[_Conocarpod._]

11. Leucadendron foliis calloso-quinquedentatis.

  Leucadendron foliis obverse ovatis oblongis: margine
  calloso-fimbriatis: ad apicem crenatis. _Wach. ultraj. 203._

  Leucadendron africana arbor argentea, summo folio crenato. _Pluk. alm.
  212. t. 200. f. 2._

  Protea foliis oblongo-ovatis apice quinquedentato-callosis. _Roy.
  lugdb. 184._

  Conocarpodendron folio crasso nervo lanuginoso supra crenato ibique
  limbo rubro, flore aureo, cono facile deciduo. _B[oe]rh. lugdb. 2.
  p. 196. t. 196._

  Scolymocephalus africanus latifolius lanuginosus, foliis in summitate
  crenatis. _Herm. afr. 20._ _Raj. dendr. 9._

  Habitat in _Æthiopia_. [Saturn]


[_cyanoides._]

12. Leucadendron foliis setaceis semitrifidis.

  Protea foliis linearibus ramosis. _Roy. lugdb. 186._

  Cyanus æthiopicus, rigidis capillaceis tenuissimis foliis trifidis.
  _Pluk. mant. 61. t. 345. f. 6._

  Habitat ad. _Cap. b. spei_. [Saturn]


[_Serraria._]

13. Leucadendron foliis setaceis multifidis.

  Abrotanoides arboreum monomatapense, floribus in ramulorum cymis.
  _Pluk. mant. 1. t. 329. f. 1._

  Serraria foliis tenuissime divisis, floribus rubris apetalis. _Burm.
  afr. 264. t. 99. f. 1._

[beta]. Serraria foliis tenuissime divisis, capitulis tomentosis. _Burm.
  afr. 265. t. 99. f. 2._

[gamma]. Anethifolius frutex africanus, flore sericeo. _Seb. thes. 2.
  t. 43. f. 6._

  Habitat in _Æthiopia_. [Saturn]


PROTEA.

[_argentea._]

1. Protea foliis lanceolatis obliquis acutis sparsis, floralibus
  verticillatis.

  Protea foliis lanceolatis integerrimis hirsutis nitidis. _Hort.
  cliff. 29._

  Leucadendros africana arbor tota argentea sericea, foliis integris.
  _Pluk. alm. 212. t. 200. f. 1._

  Argyrodendros africana, foliis sericeis & argenteis. _Comm. hort. 2.
  p. 51._ _Raj. dendr. 9._

  Conocarpodendron foliis argenteis sericeis latissimis. _Boerh. lugdb.
  2. p. 195. t. 195._

  Frutex æthiopicus conifer, foliis cneori lanuginosis salici æmulis.
  _Breyn. prodr. 2. p. 49._

  Arbor ferens folia argentea. _Zanon. hist. 24._

[beta]. Protea foliis lineari-lanceolatis integerrimis acutis. _Hort.
  cliff. 29._

  Protea foliis lineari-lanceolatis integerrimis: superioribus hirsutis
  nitidis. _Roy. lugdb. 184._

  Globularia africana frutescens, thymeleæ folio lanuginoso. _Tournef.
  inst. 467._

  Frutex æthiopicus conifer, foliis cneori salici æmulis. _Breyn. cent.
  21. t. 9._

[gamma]. Protea foliis lineari-lanceolatis glabris, capitulis
  squammosis: corona foliacea succinctis. _Roy. lugdb. 185._

  Conocarpodendron folio rigido crasso angusto, cono laricis parvo.
  _Boerh. lugdb. 2. p. 197. t. 197._

[delta]. Protea foliis lineari-lanceolatis glabris, capitulis ad basin
  squammosis. _Roy. lugdb. 185._

  Conocarpodendron folio angusto rigido brevi, cono parvo aureo: corona
  foliacea succincto. _Boerh. lugdb. 2. p. 200._

[epsilon]. Protea foliis lineari-lanceolatis glabris, caule inferne
  radicato. _Roy. lugdb. 185._

  Conocarpodendron folio tenuissimo angustissimo saligno, cono
  calyculato. _Boerh. lugdb. 2. p. 203. t. 203._

[zeta]. Protea foliis lanceolatis acuminatis flexuosis, capitulis corona
  foliacea succinctis. _Roy. lugdb. 185._

  Conocarpodendron folio tenui angusto saligno, cono calyculato corona
  foliacea succincto. _Boerh. lugdb. 2. p. 204. t. 204._

  Habitat ad _Cap. b. spei_. [Saturn]

  Planta naturalis, in patria, argentea excellit fronde, inter arbores
  nitidissima omnium; at culta & captiva extra patriam exuit decus;
  variat dein etjam domi mille modis vere Protea.


[_fusca._]

2. Protea foliis ovatis obtusis imbricatis, capitulis globosis.

  Conocarpodendron folio subrotundo brevissimo, capituli immaturi
  globosi parte inferiore fusca, media aurea, suprema viridi. _Boerh.
  lugdb. 2. p. 202. t. 202._

[beta]. Protea foliis oblongo-ovatis lana obvolutis. _Roy. lugdb. 187._

[gamma]. Chrysanthemum fruticosum, polygoni foliis, africanum, caulibus
  scabris, flore minore. _Pluk. mant. 47. t. 343. f. 9._

  Habitat in _Æthiopia_. [Saturn]


CEPHALANTHUS.

[_orientalis._]

1. Cephalanthus foliis oppositis. _Fl. zeyl. 53._

  Platanocephalos citri foliis bijugis, capite majore. _Vaill. act.
  1722. p. 259._

  Katu-Tsiaca. _Rheed. mal. 3. p. 29. t. 33._

  Habitat in _India_ & _Africa_. [Saturn]

  Capsulas habet binas monospermas; stipulas, quibus folia uniuntur,
  diversas gerit a sequenti. B. jussieu.


[_occidentalis._]

2. Cephalanthus foliis oppositis ternisque. _Gron. virg. 15._

  Cephalanthus foliis ternis. _Hort. cliff. 73._ _Roy. lugdb. 187._

  Scabiosa dendroides americana, ternis foliis caulem ambientibus,
  floribus ochroleucis. _Pluk. alm. 336. t. 77. f. 4._

  Habitat in _America_ septentrionali. [Saturn]

  Capsulæ nullæ. Semina solitaria, longa pyramidata: basi attenuata,
  angulata, lanuginosa; unilocularia. Receptaculum commune globosum,
  villosum.


GLOBULARIA.

[_Alypum._]

1. Globularia caule fruticoso, foliis lanceolatis tridentatis
  integrisque. _Roy. lugdb. 190._

  Alypum monspeliensium, s. Frutex terribilis. _Bauh. hist. 1. p. 598._
  _Niss. act. 1712. p. 336. t. 18._

  Thymelæa foliis acutis, capitulo succisæ. _Bauh. pin. 473._

  Habitat _Monspelii_ & in regno Valentino. [Saturn]


[_bisnagarica._]

2. Globularia caule fruticoso, foliis radicalibus cuneiformibus
  retusis, caulinis lanceolatis.

  Scabiosa bisnagarica s. Globularia frutescens, rigidis foliis ad
  radicem rotundioribus cordatis. _Pluk. alm. 336. t. 58. f. 5._ _Moris.
  hist. 3. p. 51._

  Habitat in _Bisnagariæ_ sylvis. [Jupiter]


[_vulgaris_]

3. Globularia caule herbaceo, foliis radicalibus tridentatis; caulinis
  lanceolatis. _Fl. suec. 109._ _it. [oe]l. 65._ * _Dalib. paris. 43._

  Globularia caule folioso, foliis ovatis integerrimis. _Hort. cliff.
  490._ _Roy. lugdb. 190._ _Hall. helv. 667._

  Aphyllanthes anguillare. _Cam. hort. 18. t. 7._

  Bellis cærulea, caule folioso. _Bauh. pin. 262._

[beta]. Bellis cærulea apula. _Tabern. hist. 2. p. 709._

[gamma]. Bellis cærulea monspeliaca. _Tabern. hist. 2. p. 709._

  Habitat in _Europæ_ apricis duris. [Jupiter]


[_spinosa_]

4. Globularia foliis radicalibus crenato aculeatis, caulinis
  integerrimis mucronatis.

  Globularia spinosa. _Tournef. inst. 476._

  Bellis caerulea spinosa. _Bauh. pin. 262._

  Bellis spinosa, flore globoso. _Bauh. prodr. 121._

  Habitat in _Granadæ_ montibus. [Jupiter]


[_cordifolia_]

5. Globularia caule subnudo, foliis cuneiformibus tricuspidatis:
  intermedio minimo.

  Globularia foliis radicalibus cuneiformibus retusis dentatis:
  denticulo intermedio minimo. _Hort. cliff. 491._ _Roy. lugdb. 190._

  Scabiosa, bellidis folio, humilis, caulenudo, radice repente, folio
  cordato. _Moris. hist. 3. p. 50. s. 6. t. 15. f. ult._

  Bellis cærulea montana frutescens. _Bauh. pin. 262._

[beta]. Globularia alpina minima, origani folio. _Tournef. inst. 467._

  Scabiosa, bellidis folio, pyrenaica minima. _Moris. hist. 3. p. 51._

  Habitat in _Pannonia_, _Austria_, _Helvetia_, _Pyrenæis_. [Jupiter]


[_nudicaulis._]

6. Globularia caule nudo, foliis integerrimis lanceolatis.

  Globularia pyrenaica, folio oblongo, caule nudo. _Tournef. inst. 467._

  Scabiosa, bellidis folio, humilis, caule nudo, radice non repente.
  _Moris. hist. 3. p. 50. s. 6. t. 15. f. 4._

  Bellis caerulea, caule nudo. _Bauh. pin. 262._ _Raj. hist. 381._

  Habitat in _Pyrenæis_ & _Austriæ_ montibus. [Jupiter]

  Interdum unicum foliolum in scapo.


[_orientalis._]

7. Globularia caule subnudo, capitulis alternis sessilibus, folis
  lanceolato-ovatis integris.

  Globularia orientalis, floribus per caulem sparsis. _Tournef.
  cor. 35._

  Habitat in _Natolia_. Biórling. [Jupiter]

  _Radix_ perennis. _Folia_ obverse ovata, in petiolos desinentia,
  acuta, integra, nuda, plurima. _Caulis_ pedalis, herbaceus,
  simplicissimus, Foliis minimis, lanceolatis, alternis, remotis.
  _Capitula_ in summitate caulis, 7 ad 10, alterna, sessilia.


DIPSACUS.

[_fullonum._]

1. Dipsacus foliis sessilibus serratis.

  Dipsacus foliis connato-perfoliatis. _Hort. ups. 25._ aristis fructus
  rectis. _Sauv. monsp. 156._

  Dipsacus capitulis florum conicis. _Hort. cliff. 29._ _Gron. virg.
  15._ _Roy. lugdb. 188._ _Dalib. paris. 44._

  Dipsacus sylvestris aut Virga Pastoris major. _Bauh. pin. 385._

  Dipsacus sylvestris. _Dod. pempt. 735._

[beta]. Dipsacus sativus. _Bauh. pin. 385._ aristis fructus hamatis.
  _Sauv. monsp. 156._

  Habitat in _Gallia_, _Anglia_, _Italia_. [Mars]


[_laciniatus._]

2. Dipsacus foliis connatis sinuatis.

  Dipsacus folio laciniato. _Bauh. pin. 385._ _Moris. hist. 3. p. 158.
  s. 7. t. 36. f. 4._

  Habitat in _Alsatia_, _Azow_. [Mars]


[_pilosus._]

3. Dipsacus foliis petiolatis appendiculatis. _Hort. ups. 25._ _Roy.
  lugdb. 188._ _Dalib. paris. 44._

  Dipsacus capitulis florum subglobosis. _Hort. cliff. 30._ _Roy. lugdb.
  188._

  Dipsacus sylvestris, capitulo minore s. Virga Pastoris minor. _Bauh.
  pin. 385._

  Dipsacus tertius. _Dod. pempt. 735._

  Habitat in _Anglia_, _Gallia_. [Mars]


SCABIOSA.

* _Corollulis quadrifidis._

[_alpina._]

1. Scabiosa corollulis quadrifidis æqualibus, floribus cernuis, foliis
  pinnatis: foliolis lanceolatis serratis. _Hort. cliff. 30._ _Hort.
  ups. 26._ _Roy. lugdb. 188._

  Scabiosa alpina, foliis centaurii majoris. _Bauh. pin. 270._

  Scabiosa alpina centauroides. _Besl. eyst. æst. 122._

  Habitat in _alpibus Helveticis_, _Italicis_. [Jupiter]


[_transylvanica._]

2. Scabiosa corollulis quadrifidis æqualibus calyce brevioribus,
  foliis radicalibus lyratis, caulinis pinnatifidis. _Roy. lugdb. 189._
  _Hort. ups. 26._ *

  Scabiosa altissima annua, foliis agrimoniæ nonnihil similibus. _Herm.
  lugdb. 539._ _Moris. hist. 3. p. 46. s. 6. t. 13. f. 13._

  Habitat in _Transylvania_. [Sun]


[_feneantha._]

3. Scabiosa corollulis quadrifidis æqualibus, squamis calycinis ovatis
  obtusis, _foliis pinnatifidis_. _Hort. cliff. 30._ _Roy. lugdb. 188._
  _Sauv. meth. 241._

  Scabiosa flore globoso niveo. _Bauh. pin. 207._

  Scabiosa fruticans angustifolia alba. _Bauh. pin. 270._

[spuria.]

[beta]. Scabiosa corollulis quadrifidis æqualibus, squamis calycinis
  ovatis, _foliis lanceolatis serratis_.

  Scabiosa africana frutescens, foliis rigidis splendentibus & serratis,
  flore albicante. _Comm. hort. 2. p. 185. t. 93._

  Habitat in collibus _Narbonæ_, [beta]. in _Africæ_. [Jupiter]

  Differt [beta]. ab antecedente tantum foliis indivisis.


[_Succisa._]

4. Scabiosa corollulis quadrifidis æqualibus, caule simplici, ramis
  approximatis, foliis lanceolato-ovatis. _Hort. cliff. 30._ _Fl. suec.
  112._ _Mat. med. 41._ _Roy. lugdb. 188._ _Dalib. paris. 45._

  Succisa glabra. _Bauh. pin. 269._

  Succisa s. Morsus diaboli. _Cam. epit. 397._

[beta]. Succisa hirsuta. _Bauh. pin. 269._

  Habitat in _Europæ_ pascuis humidiusculis. [Jupiter]


[_syriaca._]

5. Scabiosa corollulis quadrifidis æqualibus, calycibus aristatis,
  caule dichotomo, foliis lanceolatis. _Hort. cliff. 30._ _Roy. lugdb.
  188._

  Scabiosa fruticans latifolia alba. _Bauh. pin. 269. Moris. hist. 3.
  p. 46. s. 6. t. 14. f. 14._

[beta]. Scabiosa persicæ folio, flore amethystino. _Vaill. act. 1722.
  p. 238._

  Habitat in _Syria_. [Sun]


[_integrifolia._]

6. Scabiosa corollis quadrifidis, foliis omnibus lanceolatis serratis.
  _Sauv. monsp. 156._

  Scabiosa annua integrifolia s. foliis bellidis. _Magn. monsp. 231._ *

  Habitat _monspelii_. [Sun]

  Caulis non hispidus; Rami patuli; _Calycis_ squamæ lanceolatæ,
  corollis breviores; _Corollæ_ rubræ. Sauv.


[_tatarica._]

7. Scabiosa corollulis quadrifidis radiantibus, caule hispido, foliis
  lanceolatis pinnatifidis: lobis imbricatis.

  Scabiosa flosculis quadrifidis, foliis pinnatifidis: laciniis
  lateralibus erectiusculis. _Act. ups. 1744. p. 11. t. 1._ *

  Scabiosa altissima segetum. Triumf. _Raj. suppl. 236?_

  Habitat in _Tataria_. [Mars]


[_arvensis._]

8. Scabiosa corollulis quadrifidis radiantibus, caule hispido. _Hort.
  cliff. 31._ _Fl. suec. 110._ _Mat. med. 40._ _Roy. lugdb. 188._
  _Dalib. paris. 44._

  Scabiosa major hirsuta. _Bauh. pin. 269._

  Scabiosa arvensis. _Tabern. hist. 442._

  Scabiosa major communior hirsuta, folio non laciniato. _Bauh. hist. 3.
  p. 2._

  Habitat in _Europa_ solo glareoso, juxta segetes inque pratis.
  [Jupiter]


[_triandra._]

9. Scabiosa corollis trifidis, foliis caulinis tripinnatis filiformibus.
  _Sauv. monsp. 268._ [+]

  Scabiosa capitulo globoso, foliis in tenuissimas lacinias divisis.
  _Bauh. pin. 271._ _Magn. monsp. 231._

  Habitat _Monspelii_.


* * _Corollulis quinquefidis._

[_columbaria._]

10. Scabiosa corollulis quinquefidis, foliis radicalibus ovatis
  crenatis, caulinis pinnatis setaceis. _Hort. cliff. 31._ _Fl. suec.
  111._ _It. gotl. 216. 228._ * _Roy. lugdb. 139._ _Dalib. paris. 45._
  _Sauv. monsp. 242._

  Scabiosa, capitulo globoso, major. _Bauh. pin. 270._

  Scabiosa minor. _Cam. epit. 711._

[beta]. Scabiosa, capitulo globoso, minor. _Bauh. pin. 270._

  Habitat in _Europæ_ montosis, siccioribus.


[_stellata._]

11. Scabiosa corollulis quinquefidis, foliis dissectis, receptaculis
  florum subrotundis. _Hort. cliff. 31._ * _Hort. ups. 26._ _Roy.
  lugdb. 189._

  Scabiosa stellata, folio laciniato, major. _Bauh. pin. 271._

  Scabiosa major hispanica. _Clus. hist. 2. p. 1._

[beta]. Scabiosa stellata, folio laciniato, minor. _Bauh. pin. 271._

  Habitat in _Hispania_, præsertim in agro _Granatensi_ ad versuras.
  [Sun]


[_atropurpurea._]

12. Scabiosa corollulis quinquefidis, foliis dissectis, receptaculis
  florum subulatis. _Hort. cliff. 31._ _Hort. ups. 26._

  Scabiosa peregrina rubra, capite oblongo. _Bauh. pin. 270._

  Scabiosa VI. Indica. _Clus. hist. 2. p. 3._

  Habitat in _India_? [Sun]


[_argentea._]

13. Scabiosa corollulis quinquefidis, foliis pinnatis: laciniis
  lanceolatis, pedunculis nudis lævibus longissimis. _Roy. lugdb. 190._

  Scabiosa orientalis argentea, foliis inferioribus incisis. _Tournef.
  cor. 34._

  Asterocephalus perennis argenteus laciniatus, caule tenui eburneo.
  _Vaill. act. 1722. p. 181._

  Habitat in _Oriente_. [Jupiter]


[_africana._]

14. Scabiosa corollulis quinquefidis, foliis incisis, caule fruticoso.
  _Hort. cliff. 31._ _Roy. lugdb. 189._

  Scabiosa africana frutescens. _Herm. parad. 219. t. 219._

[beta]. Scabiosa africana frutescens maxima, foliis rugosis & crenatis,
  minor. _Herm. parad. 220._

[gamma]. Scabiosa africana frutescens maxima, foliis tenuissime incisis.
  _Boerh. lugdb. 1. p. 128._

[delta]. Scabiosa minor æthiopica frutescens, foliis lanuginosis.
  _Breyn. ic. 33. t. 26._

  Habitat in _Africa_.


[_cretica._]

15. Scabiosa corollulis quinquefidis, foliis lanceolatis
  sub-integerrimis. _Hort. cliff. 31._ _Roy. lugdb. 169._

  Scabiosa stellata, folio non dissecto. _Bauh. pin. 271._ _Moris. hist.
  3. s. 6. t. 15. f. 31._

[beta]. Scabiosa cretica frutescens, auriculæ ursi folio. _Tournef.
  cor. 34._

  Asterocephalus frutescens, leucoji folio longiore angusto. _Vail. act.
  1722. p. 247._

  Habitat in _Creta_ & adjacentibus. [Saturn]


[_Pterocephala._]

16. Scabiosa corollulis quinquefidis, caule procumbente fruticoso,
  foliis laciniatis hirsutis, pappo plumoso.

  Pterocephalus perennis humilis laciniatus & incanus. _Vaill. act.
  1722. p. 184._

  Habitat in _Græcia_?

  Caulis vix e terra prominens Scapis brevissimis, unifloris.


[_ochroleuca._]

17. Scabiosa corollulis quinquefidis radiantibus, foliis bipinnatis
  linearibus.

  Scabiosa corollulis quadrifidis, foliis pinnatis: foliolis lanceolatis
  superne incisis. _Sauv. monsp. 241._

  Scabiosa multifido folio, flore flavescente. _Bauh. pin. 270._ _Moris.
  hist. 3. p. 48. s. 6. t. 13. f. 23._

  Scabiosa VII. _Clus. hist. 2. p. 3._

  Habitat in _Germaniæ_ pratis siccis. [Jupiter]


[_papposa._]

18. Scabiosa corollulis quinquefidis, caule herbaceo, calycibus
  foliosis florem superantibus, calyce plumoso. _Roy. lugdb. 189._

  Scabiosa cretica, capitulo pappos mentiente. _Tournef. inst. 34._
  _Boerh. lugdb. 1. p. 130._

  Habitat in _Creta_.


KNAUTIA.

[_orientalis._]

1. Knautia. _Hort. cliff. 32._ _Hort. ups. 27._ _Roy. lugdb. 190._

  Lychni Scabiosa, flore rubro, annua. _Boerh. lugdb. 1. p. 131._

  Scabiosa orientalis, caryophylli flore. _Vaill. act. 1722. p. 241._

  Habitat in _Oriente_. [Sun]

  Conferatur _Scabiosa cærulea virginiana, flosculis tetrapetalis
  caryophyllorum more patulis & laciniatis_. Pluk. alm. 335.


HEDYOTIS.

[_fruticosa._]

1. Hedyotis foliis lanceolatis petiolatis, corymbis terminalibus
  involucratis. _Fl. zeyl. 63._ * _Am[oe]n. acad. 1. p. 392._

  Valerianella foliis nervosis acutis, flosculis in caulium summo quasi
  involucratis. _Burm. zeyl. 227. t. 107._

  Habitat in _Zeylona_. [Saturn]


[_Auricularia._]

2. Hedyotis foliis lanceolato-ovatis, floribus verticillatis. _Fl.
  zeyl. 64._ * _Mat. med. 47._ _Am[oe]n. acad. 1. p. 391._

  Valerianella palustris, foliis nervosis oblongis, flosculis ad caulium
  nodos inter foliorum sinus collectis. _Burm. zeyl. 227. t. 108. f. 1._

  Muriguti. _Rheed. mal. 10. p. 63. t. 32._

  Habitat in _Zeylona_. [Jupiter]


[_herbacea._]

3. Hedyotis foliis lineari-lanceolatis, caule herbaceo dichotomo,
  pedunculis geminis. _Fl. zeyl. 65._ *

  Habitat in _Zeylona_.


SPERMACOCE.

[_tenuior._]

1. Spermacoce glabra, staminibus inclusis.

  Spermacoce verticillis tenuioribus. _Dill. elth. 370. t. 227. f. 359._

  Spermacoce. _Roy. lugdb. 258._

  Anonymos americana, foliis parietariæ scabris, floribus albis ad
  foliorum ortum vix conspicuis. _Pluk. alm. 33. t. 136. f. 4._

  Habitat in _Carolina_. [Sun]


[_verticillata._]

2. Spermacoce glabra, staminibus exstantibus.

  Spermacoce verticillis globosis. _Dill. elth. 369. t. 276. f. 358._
  _Hort. cliff. 33._

  Scabiosa jamaicensis hyssopifolia. _Pluk. alm. 336. t. 58. f. 6?_

  Pulegium fruticosum erectum, verticillis densissimis. _Sloan. jam. 64.
  hist. 1. p. 170?_

  Habitat in _Jamaica_, _Africa_.


[_hispida._]

3. Spermacoce hispida, foliis oppositis obovatis. _Fl. zeyl. 62._ *

  Galeopsis zeylanica, folio oblongo, flore albo. _Burm. zeyl. 163.
  t. 20. f. 3._

  Habitat in _Zeylona_. [Jupiter]


SHERARDIA.

[_arvensis._]

1. Sherardia foliis omnibus verticillatis, floribus terminalibus.

  Sherardia. _Dill. gen. 96._ _Hort. cliff. 33._ _Fl. suec. 113._ _Roy.
  lugdb. 257._ _Hall. helv. 456._ _Dalib. paris. 46._

  Rubeola arvensis repens caerulea. _Bauh. pin. 334. prod. 145._

  Rubia parva, flore caeruleo se spargens. _Bauh. hist. 2. p. 719._

  Habitat in arvis _Scaniæ_, _Germaniæ_, _Angliæ_. [Sun]


[_muralis._]

2. Sherardia foliis floralibus binis oppositis binis floribus.

  Asperula verticillata luteola. _Bauh. pin. 334._

  Asperula verticillata muralis minima. _Column. ecphr. 302. t. 300._

  Habitat in _Italia_. [Sun]


[_fruticosa._]

3. Sherardia foliis quaternis æqualibus, caule fruticoso.

  Habitat in insula _Adscensionis_. Osbeck. [Saturn]

  _Frutex_ torosus, inæqualis, scaber, Ramis obtuse tetragonis. _Folia_
  quaterna, angusto-lanceolata, integerrima, glabra, marginibus
  revoluta, articulis ramorum paulo longiora, interstincta _Stipulis_
  brevissimis, subulatis. _Flores_ oppositi, sessiles, axillares.
  _Calyx_ tetraphyllus, germini innatus, persistens foliolis
  lanceolatis. _Corolla_ infundibuliformis, quadrifida, alba,
  longitudine germinis. _Antheræ_ quatuor, oblongæ. _Pericarpium_
  dicaccum. _Clinopodium africanum procumbens psyllii foliis. Pluk.
  mant. 51. t. 344. f. 3._ demta hirsutie & dentibus foliorum, nostram
  refert.


ASPERULA.

[_odorata._]

1. Asperula foliis octonis lanceolatis, florum fasciculis pedunculatis.
  _Fl. suec. 114._ _Mat. med. 45._ _Dalib. paris. 46._

  Asperula foliis pluribus, floribus pedunculo elevatis. _Hort. cliff.
  33._ _Roy. lugdb. 255._

  Asperula s. Rubeola montana odorata. _Bauh. pin. 334._

  Habitat in _Sveciæ_, _Germaniæ_ umbrosis. [Jupiter]


[_arvensis._]

2. Asperula foliis senis, floribus sessilibus aggregatis terminalibus.
  _Hort. ups. 27._

  Asperula foliis pluribus, floribus sessilibus. _Hort. cliff. 33._
  _Roy. lugdb. 255._ _Dalib. paris. 47._

  Asperula cærulea arvensis. _Bauh. pin. 334._

  Asperula cærulea. _Dod. pempt. 355._

  Habitat in _Gallia_, _Flandria_, _Germania_, _Anglia_. [Sun]


[_taurina._]

3. Asperula foliis quaternis ovato-lanceolatis, floribus fasciculatis
  terminalibus.

  Asperula foliis quaternis ovato-lanceolatis, ramis alternis. _Hort.
  cliff. 33._ _Virid. cliff. 9._ _Roy. lugdb. 255._ _Hall. helv. 457._
  _Sauv. monsp. 164._

  Rubia quadrifolia & latifolia lævis. _Bauh. pin. 334._ _Moris. hist.
  3. s. 9. t. 21. f. 1._

  Habitat in alpibus _Helvetiæ_, _Italiæ_. [Jupiter]


[_tinctoria._]

4. Asperula foliis linearibus: inferioribus senis, intermediis
  quaternis, caule flaccido, floribus plerisque trifidis.

  Asperula foliis quaternis linearibus, floribus sæpius trifidis. _Fl.
  suec. 115._ _Sauv. monsp. 163._

  Rubeola quadrifolia, caule ramoso flaccido, floribus trifidis. _Hall.
  rupp. 8._

  Gallium album tripetalum. _Moris. prælud. 267._ _Dalib. paris. 49._

  Gallium album 3. _Tabern. hist. 433. t. 733. f. 1. bona._

  Habitat in _Sueciæ_, _Tyringiæ_, _Galliæ_, _Sibiriæ_ collibus
  aridis saxosis. [Jupiter]


[_pyrenaica._]

5. Asperula foliis quaternis lanceolato-linearibus, caule erecto,
  floribus sæpius trifidis.

  Rubia cynanchica saxatilis. _Bauh. pin. 333. prodr. 146._ _Burs.
  XIX. 9._

  Habitat in _Pyrenæis_ versus _Hispaniam_ & prope _Valentiam_
  Gallorum. [Jupiter]

  _Caules_ erecti, spithamæi, quadrangulares. Folia omnia in caule
  quaterna, linearia, carinata, acuta, lævia; inseriora etiam quaterna,
  sed breviora lanceolata obtusiora; folia summa & floralia opposita,
  latiora, acuta, lanceolata. _Flores_ tubulosi, rubri, sæpius
  trifidi. [Jupiter]


[_cynanchica._]

6. Asperula foliis inferioribus senis, intermediis quaternis subulatis
  triquetris, floribus quadrifidis.

  Asperula foliis linearibus quaternis, summis oppositis. _Roy. lugdb.
  255._ _Sauv. monsp. 163._

  Rubeola foliis quaternis, seminibus glabris, floribus umbellatis.
  _Hall. helv. 458._

  Rubia cynanchica. _Bauh. pin. 333._ _Bauh. hist. 3. p. 723._

  Gallium montanum latifolium cruciatum. _Col. ecphr. 1. p. 296. t. 297.
  f. 1._

  Gallium album minus. _Tabern. hist. 433. t. 433. f. 2._

  Habitat in _Europæ_ pratis aridis. [Jupiter]


DIODIA.

[_virginiana._]

1. Diodia. _Hort. cliff. 493._ * _Gron. virg. 71._

  Habitat in _Virginiæ_ aquosis.


KNOXIA.

[_zeylanica._]

1. Knoxia. _Fl. zeyl. 400._

  Dentellaria zeylanica, flore minimo, antirrhini folio. _Raj. suppl.
  246._

  Habitat in _Zeylona_ supra truncos arborum putridarum.


HOUSTONIA.

[_cærulea._]

1. Houstonia foliis radicalibus ovatis, caule composito, floribus
  solitariis. _Gron. virg. 15._

  Houstonia. _Hort. cliff. 35._

  Rubia parva virginiana, foliis ad genicula binis, flore cæruleo
  fistuloso. _Pluk. alm. 324. mant. 164._

  Paronychiæ facie planta tetrapetaloides virginiana, flore cæruleo.
  _Moris. hist. 3. p. 614. s. 15. t. 4. f. 1._

[beta]. Chamejasme inodora, alsines facie, dispermos tetrapetaloides,
  quadrato caule, virginiana. _Pluk. alm. 97. mant. 45. t. 97. f. 9._
  _Raj. suppl. 502._

  Habitat in _Virginia_.


[_purpurea._]

2. Houstonia foliis ovato-lanceolatis, corymbis terminalibus. _Gron.
  virg. 15._

  Rubia mariana, alsines majoris folio ad caulem binato, flore
  purpuro-rubente. _Pluk. mant. 164._ _Raj. suppl. 262._

  Habitat in _Virginia_.


GALIUM.

* _Fructu glabro._

[_rubioides._]

1. Galium foliis quaternis lanceolato-ovatis æqualibus subtus scabris,
  caule erecto, fructibus glabris.

  Habitat in _Europa_ australi. D. Bæck.

  Facies Galii borealis, sed folia duplo latiora, nervis subtus scabra,
  Caulis firmus erectus. Panicula brevis, conglomerata. Semina lævia.


[_palustre._]

2. Galium foliis quaternis obovatis inæqualibus, caulibus diffusis.
  _Fl. suec. 119._

  Galium caulibus diffusis, foliis quaternis verticillatis. _Fl.
  lapp. 52._

  Gallium palustre album. _Bauh. pin. 335._

  Habitat in _Europæ_ rivulis limosis. [Jupiter]


[_bermudense._]

3. Galium foliis quaternis linearibus obtusis, ramis ramosissimis.

  Aparine foliis quaternis obtusis lævibus. _Gron. virg. 16._

  Rubia tetraphylla glabra, latiore folio, bermudensis, seminibus binis
  atropurpureis. _Pluk. alm. 324. t. 248._ _Raj. suppl. 261._

  Habitat in _Virginia_.


[_trifidum._]

4. Galium foliis quaternis linearibus, caule procumbente scabro,
  corollis trifidis.

  Habitat in _Canada_. Kalm.

  _Caulis_ procumbens, ramosissimus, Ramis ternis quaternisve,
  divaricatis. _Folia_ linearia, obtusa, latiuscula, glabra, subtus
  parum scabra. _Pedunculi_ sæpius terni, tenuissimi, foliorum
  longitudine, uniflori; _Flores_ minimi, albi, tripartiti. _Stamina_
  tria; _Fructus_ didymus, globosus, lævis.


[_tinctorium._]

5. Galium foliis linearibus: caulinis senis; ramorum quaternis, caule
  flaccido, pedunculis subbifloris, fructibus glabris.

  Habitat in _America_ septentrionali. Kalm.


[_uliginosum._]

6. Galium foliis senis lanceolatis retrorsum serrato-aculeatis
  mucronatis rigidis, corollis fructu majoribus.

  Aparine foliis lineari-lanceolatis acuminatis rigidis, corollis fructu
  majoribus. _Roy. lugdb. 255._ _Fl. svec. 121._

  Aparine minor palustris parisiensis, flore albo. _Tournef. inst. 114._
  _Vaill. paris. 14._ _Fl. lapp. 58._

  Habitat in _Europæ_ pascuis aquosis sterilibus. [Jupiter]


[_spurium._]

7. Galium foliis senis lanceolatis carinatis scabris retrorsum
  aculeatis, geniculis simplicibus, fructibus glabris. _Hort. ups.
  28._ *

  Aparine semine læviore. _Raj. hist. 484._

  Aparine foliis crebrioribus & semine læviore. _Moris. hist. 3.
  p. 332._

  Habitat in _Europæ_ cultis. [Sun]


[_saxatile._]

8. Galium foliis senis obovatis obtusis, caule ramosissimo
  procumbente.

  Galium caule ramosissimo, foliis quinis obverse ovatis. _Hort. cliff.
  34._ _Roy. lugdb. 257._

  Gallium saxatile supinum, molliore folio. _Juss. act. 1714. p. 492.
  t. 15._

  Habitat in _Hispaniæ_ maritimis lapidosis.


[_minutum._]

9. Galium foliis octonis lanceolatis mucronatis serato-aculeatis
  glabris incurvis.

  Galium foliis senis cuneiformi-lanceolatis mucronatis glabris. _Hort.
  ups. 28._ *

  Gallium saxatile minimum supinum & pumilum, flore luteo. _Tournef.
  inst. 1152._

  Habitat in imperio _Ruthenico_. [Jupiter]


[_pusillum._]

10. Galium foliis octonis hispidis linearibus acuminaris subimbricatis,
  pedunculis dichotomis.

  Rubeola saxatilis. _Bauh. pin. 334. prodr. 145._

  Habitat in montibus _Galloprovinciæ_.

  _Caules_ numerosi, digitales, angulati; _Folia_ verticillata foliolis
  8. s. 6, lanceolato-linearibus vel linearibus, acutis, uti caulis
  undique pilis patentibus hispida. Rami rariores, alterni; Foliorum
  verticilli sæpe ita conferti, ut folia imbricatim digesta
  conspiciantur. _Panicula_ rarior, fere terminalis ex pedunculis bis
  dichotomis.


[_verum._]

11. Galium foliis octonis linearibus sulcatis, ramis floriferis
  brevibus. _Hort. cliff. 34._ _Fl. svec. 116._ _Mat. med. 46._ _Roy.
  lugdb. 256._

  Galium caule erecto, foliis plurimis verticillatis linearibus. _Fl.
  lapp. 61._

  Gallium luteum. _Bauh. pin. 335._

  Habitat in _Europa_ frequens. [Jupiter]


[_mollugo._]

12. Galium foliis octonis ovatis linearibus subserratis patentissimis
  mucronatis, caule flaccido, ramis patentibus.

  Galium foliis pluribus acutis, caule flaccido, ramis patentissimis.
  _Hort. cliff. 34._ _Roy. lugdb. 257._ _Fl. svec. 117._

  Mollugo montana latifolia ramosa. _Bauh. pin. 334._

  Rubia sylvestris lævis. _Bauh. pin. 333._

  Mollugo belgarum. _Lob. ic. 802._

  Habitat in _Europa_ mediterranea. [Jupiter]


[_glaucum._]

13. Galium foliis verticillatis linearibus, pedunculis dichotomis
  summo caule floriferis. _Roy. lugdb. 256._ _Hort. ups. 27._ _Sauv.
  monsp. 161._

  Gallium saxatile, glauco folio. _Bocc. mus. 2. p. 172. t. 116._

  Rubia montana angustifolia. _Bauh. pin. 333. prodr. 145._

  Habitat in _Tataria_, _Helvetia_, _Austria_, _Monspelii_. [Jupiter]


[_purpureum._]

14. Galium foliis verticillatis lineari-setaceis pedunculis folio
  longioribus. _Hort. cliff. 34._ _Roy. lugdb. 256._

  Gallium nigropurpureum montanum tenuifolium. _Col. ecphr. 1. p. 298._
  _Bauh. pin. 335._

  Habitat in _Italia_.


[_rubrum._]

15. Galium foliis verticillatis linearibus, pedunculis brevissimis.
  _Hort. cliff. 34._ _Roy. lugdb. 256._

  Gallium rubrum. _Bauh. pin. 335._ _Moris. hist. 3. p. 332._

  Gallium rubro flore. _Clus. hist. 2. p. 175._

  Habitat in _Italia_.


* _Fructu hispido._

[_boreale._]

16. Galium foliis quaternis lanceolatis trinerviis glabris, caule
  erecto, seminibus hispidis. _Fl. lapp. 60._ _Fl. svec. 118._ _Hort.
  cliff. 64._ _Roy. lugdb. 257._ _Hall. helv. 450._

  Rubia pratensis lævis, acuto folio. _Bauh. pin. 333. prodr. 145._

  Habitat in _Europæ_ borealis pratis. [Jupiter]


[_scabrum._]

17. Galium foliis quaternis ovatis aculeato-ciliatis, seminibus
  hispidis.

  Rubia semine duplici hispido, latis & hirsutis foliis. _Bocconi._
  _Moris. hist. 3. p. 329. s. 9. t. 21. f. 5._

  Habitat in _Europa_ australi. [Jupiter]


[_rotundifol._]

18. Galium foliis quaternis ovatis lævibus obtusis, panicula dichotoma,
  seminibus hispidis.

  Rubia quadrifolia s. rotundifolia lævis. _Bauh. pin. 334. prodr. 145._

  Rubia quadrifolia, semine duplici hispido. _Bauh. hist. 3. p. 718._
  _Moris. hist. 3. s. 9. t. 21. f. 4._

  Habitat in alpibus _Helvetiæ_, _Styriæ_. [Jupiter]


[_Aparine._]

19. Galium foliis octonis lanceolatis carinatis scabris retrorsum
  aculeatis, geniculis villosis, fructu hispido.

  Aparine foliis lanceolatis acuminatis scaberrimis, corollis fructu
  minoribus. _Roy. lugdb. 455._ _Fl. svec. 120._

  Aparine foliis lanceolatis. _Hort. cliff. 34._

  Aparine vulgaris. _Bauh. pin. 334._

  Habitat in _Europæ_ cultis & ruderatis. [Sun]


[_parisiense._]

20. Galium foliis verticillatis linearibus, pedunculis bifidis,
  fructibus hispidis.

  Aparine foliis lineari-lanceolatis acuminatis flaccidis, corollis
  fructu minoribus. _Roy. lugdb. 255._

  Aparine minima. _Raj. angl. 3. p. 225. t. 9. f. 1._

  Galium parisiense tenuifolium, flore atropurpureo. _Tournef. inst.
  664._

  Habitat in _Anglia_, _Gallia_. [Jupiter]


CRUCIANELLA.

[_angustifolia._]

1. Crucianella erecta, foliis senis linearibus. _Hort. ups. 27._ *
  _Sauv. monsp. 164._

  Crucianella foliis linearibus. _Hort. cliff. 32._

  Rubia angustifolia spicata. _Bauh. pin. 334. prodr. 145._

  Habitat _Monspelii_. [Sun]


[_latifolia._]

2. Crucianella procumbens, foliis quaternis lanceolatis, floribus
  spicatis. _Hort. ups. 27._ * _Sauv. monsp. 164._

  Crucianella foliis lanceolatis. _Hort. cliff. 33._

  Rubia latifolia spicata. _Bauh. pin. 334._

  Habitat in _Creta_ & _Monspelii_. [Sun]


[_maritima._]

3. Crucianella procumbens, foliis quaternis, floribus
  subverticillatis.

  Crucianella erecta, foliis quaternis, corolla ad folem connivente.
  _Sauv. monsp. 164._

  Rubia maritima. _Bauh. pin. 334._ _Dod. pempt. 357._

  Rubia s. Aparine spicata cretensis. _Clus. hist. 2. p. 176._

  Habitat in _Creta_ & _Monspelii_. D. Sauvages.


[_monspeliaca._]

4. Crucianella repens, foliis senis, spicis longis. _Sauv. monsp.
  225._

  Rubia spicata repens. _Magn. monsp. 225._

  Habitat _Monspelii_.


RUBIA.

[_tinctorum._]

1. Rubia foliis senis. _Hort. cliff. 35._ _Hort. ups. 28._ _Mat. med.
  44._ _Roy. lugdb. 254._

  Rubia perennis, foliis sæpius quinis. _Sauv. monsp. 161._

  Rubia sylvestris aspera. _Bauh. pin. 33._

[beta]. Rubia tinctorum sativa. _Bauh. pin. 33._

  Habitat _Monspelii_ & ad _Danubium_. [Jupiter]


[_peregrina._]

2. Rubia foliis quaternis. _Roy. lugdb. 254._

  Rubia quadrifolia asperrima lucida peregrina. _Herm. lugdb. 523._

  Habitat  -  -  -  - [Jupiter]


SIPHONANTHUS.

[_indica._]

1. Siphonanthus salicis folio, flore flavescente. _Amm. ruth. 1736.
  p. 214. t. 15._

  Habitat in _India_. [Saturn]

  _Folia_ alterna, lanceolata; _Pedunculi_ sæpe e regione oppositi
  folii, umbellati.


CATESBÆA.

[_spinosa._]

1. Catesbæa

  Frutex spinosus, buxi foliis plurimis simul nascentibus, flore
  tetrapetaloide pendulo sordide flavo tubo longissimo, fructu ovali
  croceo semina parva continente. _Catesb. carol. 2. p. 100. t. 100._

  Habitat in _Providentia_. [Saturn]


IXORA.

[_coccinea._]

1. Ixora foliis ovalibus semiamplexicaulibus. _Fl. zeyl. 22._

  Jasminum flore tetrapetalo, Ixora linnæi, Schetti horti malab. _Burm.
  zeyl. 125. t. 57._

  Jasminum indicum, lauri folio, inodorum umbellatum, floribus
  coccineis. _Pluk. alm. 196. t. 59. f. 9._

  Schetti. _Rheed. mal. 2. p. 17. t. 13._

  Habitat in _India_. [Saturn]


[_alba._]

2. Ixora foliis ovato-lanceolatis.

  Jasminum indicum, lauri folio, inodorum umbellatum, floribus
  albicantibus & Schetti album. _Pluk. alm. 196. t. 109. f. 2._

  Bemschetti. _Rheed. mal. 2. p. 19. t. 14._

  Habitat in _India_. [Saturn]


SCURRULA.

[_parasitica._]

1. Scurrula.

  Viscum vitici innascens. _Camell. luz. 3. n. 36._ _Pet. gaz. t. 63.
  f. 8._

  Habitat in _China_. [Saturn]

  Arbor. _Folia_ opposita, petiolata, ovata, integerrima, altero latere
  paulo latiora, glabra. _Flores_ axillares, 3 ad 6, propriis
  pedicellis. _Germina_ inferne attenuata.


PAVETTA.

[_indica._]

1. Pavetta. _Fl. zeyl. 56._ * _Am[oe]n. acad. 1. p. 388._

  Arbor malabariensium, fructu lentisci. _Bauh. pin. 399._

  Pavate. _Raj. hist. 1581._

  Pavetta s. Malleomothe. _Rheed. mal. 5. p. 19. t. 10._

  Habitat in _India_. [Saturn]

  _Corymbi_ trichotomi, fastigiati, pedunculo filiformi longo
  insidentes. Stigma oblongum, bifidum.


AVICENNIA.

[_officinalis._]

1. Avicennia. _Fl. zeyl. 57._ _Mat. med. 42._

  Anacardium. _Bauh. pin. 511._

  Oepata. _Rheed. mal. 4. p. 95. t. 45._

  Habitat in _India_. [Saturn]


MITCHELLA.

[_repens._]

1. Mitchella. _Gen. nov. 1083._

  Chamædaphne. _Mitch. gen. 27._

  Lonicera foliis subovatis, germine bifloro, corollis interne hirsutis,
  stylo bifido. _Gron. virg. 22._

  Syringa baccifera, myrti subrotundis foliis, floribus albis gemellis.
  _Pluk. amalth. 198. t. 444. f. 2._ _Catesb. corol. 1. p. 20. t. 20._

  Baccifera mariana, clematis daphnoides minori folio. _Pet. gaz. 1.
  t. 1. f. 13._

  Habitat in _Carolina_, _Terra Mariana_, _Virginia_. [Saturn]


CALLICARPA.

[_americana._]

1. Callicarpa. _Act. ups. 1741. p. 80._

  Sphondylococcos. _Mitch. E. N. C. 8. p. 218._

  Anonymos baccifera verticillata, folio molli & incano, ex america.
  _Pluk. alm. 33. t. 136. f. 3._

  Frutex baccifer verticillatus, foliis scabris latis dentatis &
  conjugatis. _Catesb. carol. 2. p. 47. t. 47._

  Frutex foliis amplis subrotundis acuminatis ex adverso binis,
  viminibus lentis infirmis quasi leni canitie tectis. _Gron. virg.
  138._

  Habitat in _Virginia_, _Carolina_. [Saturn]


POLYPREMUM.

[_procumbens._]

1. Polypremum. _Act. ups. 1741. p. 78._

  Linum carolinianum. _Pet. gaz. 9. t. 5. f. 6._

  Habitat in _Carolina_, _Virginia_. [Sun]


PENÆA.

[_Sarcocolla._]

1. Penæa foliis ovatis planis.

  Tithymali myrsinitis specie arbuscula æthiopica, subrotundis foliis e
  st[oe]chadis arabicæ squamato capitulo duro lacrymam fundens. _Pluk.
  mant. 183. t. 44._

  Habitat in _Æthiopia_. [Saturn]

  _Folia_ obtusiuscula; _Corollæ_ obtusæ, _Calyx_ intermedio flori
  nullus; _Stylus_ magis subulatus quam in reliquis.


[_mucronata._]

2. Penæa foliis cordatis acuminatis. _Mat. med. 48._

  Penæa foliis ovatis acuminatis. _Roy. lugdb. 399._

  Penæa. _Hort. cliff. 37._

  Erica africana, unedonis flore amplo, foliis cordiformibus in acumen
  desinentibus. _Raj. dendr. 97._

  Tithymali myrsinitis specie arbuscula æthiopica, flore parvo e lata
  basi in acutissimum mucronem subito desinente, capitulis origani.
  _Pluk. mant. 183._

  Habitat in _Æthiopia_. [Saturn]


[_squamosa._]

3. Penæa foliis rhombæo-cuneiformibus carnosis.

  Habitat in _Æthiopia_.

  Hæc reliquis minor; Corolla (ut in præcedente) acuta. Folia parte
  dimidia superiore patula.


BLÆRIA.

[_ericoides._]

1. Blæria. _Hort. cliff. 49._

  Erica carnea, promontorii bonæ spei, foliis & floribus villosis. _Pet.
  gaz. t. 2. f. 10._

  Habitat ad _Cap. b. Spei_. [Saturn]


BUDDLEJA.

[_americana._]

1. Buddleja. _Amm. herb. 577._ _Hort. cliff. 35._

  Ophioxylon americanum, foliis oblongis mucronatis leviter serratis
  bardanæ instar subtus lanuginosis. _Pluk. alm. 270. t. 210. f. 1._

  Verbasci folio minore arbor, floribus spicatis luteis, seminibus
  singulis oblongis in singulis vasculis siccis. _Sloan. jam. 139. hist.
  2. p. 29. f. 1._ _Raj. dendr. 97._

  Habitat in _Caribæis_ ad ripas & torrentes.


EXACUM.

[_sessile._]

1. Exacum floribus sessilibus. _Fl. zeyl. 25._ *

  Exacum. _Am[oe]n. acad. 1. p. 391._ *

  Planta annua, facie centaurii æthiopici. _Pluk. phyt. 275. f. 3._

  Habitat in _Asia_ & _Africa_.


[_pedunculat._]

2. Exacum floribus pedunculatis.

  Centaurium minus hypericoides, flore luteo, lini capitulis. _Pluk.
  mant. 43. t. 343. f. 3._

  Habitat in _India_. [Sun]


PLANTAGO.

* _Scapo nudo._

[_major._]

1. Plantago foliis ovatis glabris, nudo scapo tereti, spica flosculis
  imbricatis.

  Plantago foliis ovatis glabris. _Hort. cliff. 43._ _Fl. suec. 122._
  _Mat. med. 49._ _Roy. lugdb. 401._ _Hall. helv. 470._ _Dalib.
  paris. 50._

  Plantago scapo spicato, foliis ovatis. _Fl. lapp. 62._

  Plantago latifolia sinuata. _Bauh. pin. 189._

  Plantago major. _Cam. epit. 261._

[beta]. Plantago latifolia glabra minor. _Bauh. pin. 189._

[gamma]. Plantago latifolia rosea, floribus quasi in spica dispositis.
  _Bauh. pin. 189._ _Hort. ups. 29._

[delta]. Plantago latifolia rosea, flore expanso. _Bauh. pin. 189._

[epsilon]. Plantago latifolia, spica multiplici sparsa. _Bauh. pin. 189._

  Habitat in _Europa_ ad vias. [Jupiter]


[_asiatica._]

2. Plantago foliis ovatis glabris, scapo angulato; spica flosculis
  distinctis.

  Habitat in _China_, _Sibiria_.

  Planta ita refert _P. majorem_, ut quivis facile eandem diceret. At
  differt _Spica_ longiore, floribus remotis & distantibus, _Foliis_
  sæpius basi subdentatis, _Scapo_ angulato.


[_media._]

3. Plantago foliis ovato-lanceolatis pubescentibus, spica cylindrica,
  scapo tereti. _Hort. cliff. 36._ _Fl. suec. 123._ _Roy. lugdb. 401._
  _Hall. helv. 472._ _Dalib. paris. 50._

  Plantago latifolia incana. _Bauh. pin. 189._

  Plantago major incana. _Clus. hist. 2. p. 109._

[beta]. Plantago latifolia hirsuta minor. _Bauh. pin. 189._

  Plantago latifolia incana, spicis variis. _Bauh. pin. 189._ _Moris.
  hist. 3. s. 8. t. 15. f. 9._

  Habitat in _Europæ_ pascuis sterilibus apricis argillosis. [Jupiter]


[_virginica._]

4. Plantago foliis lanceolato-ovatis pubescentibus subdenticulatis,
  spicis laxis pubescentibus, scapo angulato. _Gron. virg. 16._

  Plantago media incana virginiana, serratis foliis, annua. _Moris.
  hist. 3. p. 259. s. 8. t. 15. f. 8._

  Plantago virginiana, pilosellæ foliis angustis, radice turbinata.
  _Pluk. alm. 298._

  Plantago myosotis s. trinervia hirsuta carolina. _Raj. hist. 2.
  p. 1889._

  Habitat in _Virginia_.


[_lanceolata._]

5. Plantago foliis lanceolatis, spica subovata nuda, scapo angulato.
  _Vir. cliff. 9._ _Hort. cliff. 36._ _Roy. lugdb. 401._ _Hall. helv.
  471._ _Dalib. paris. 50._

  Plantago angustifolia major. _Bauh. pin. 189._

  Plantago minor. _Dod. pempt. 102._

[beta]. Plantago trinervia, folio angustissimo. _Bauh. pin. 189.
  prodr. 98._

[delta]. Plantago angustifolia major, caulium summitate foliosa. _Bauh.
  pin. 189._

  Habitat in _Europæ_ campis sterilibus. [Jupiter]


[_lagopus._]

6. Plantago foliis lanceolatis, spica ovata hirsuta, scapo angulato.

  Plantago angustifolia, paniculis lagopi. _Bauh. pin. 189. prodr. 98._
  _Moris. hist. 3. s. 8. t. 16. f. 13._

  Habitat in _G. Narbonensi_, _Hispania_, _Lusitania_.

  Bracteæ s. squamæ in spica sunt densissimo tomentoso-hirsutæ; Basis
  foliorum pilosa.


[_albicans._]

7. Plantago foliis lineari-lanceolatis hirsutis, spica cylindrica
  erecta, scapo tereti foliis longiore.

  Plantago foliis lanceolato-linearibus, scapo longitudine foliorum,
  spica oblonga. _Hort. cliff. 37._ _Roy. lugdb. 401._

  Plantago foliis lanceolato-linearibus, scapo foliis duplo longiore,
  spica oblonga. _Sauv. monsp. 26._

  Holosteum hirsutum albicans majus. _Bauh. pin. 190._

  Holosteum salmanticense majus. _Clus. hist. 2. p. 110._

[beta]. Holosteum hirsutum albicans minus. _Bauh. pin. 190._

  Habitat in _Hispaniæ_ & _Narbonæ_ aridis.


[_alpina._]

8. Plantago foliis linearibus planis hirsutis, spica oblonga erecta.

  Plantago foliis linearibus, spica oblonga. _Hall. helv. 471._

  Holosteum hirsutum nigricans. _Bauh. pin. 190._

  Habitat in _Helvetiæ_ alpibus.


[_cretica._]

9. Plantago foliis linearibus, scapo brevissimo lanato nutante, spica
  subrotunda, scapo tereti. _Hort. cliff. 36._ _Roy. lugdb. 401._

  Holosteum s. Leontopodium creticum. _Bauh. pin. 190._

  Leontopodium creticum. _Clus. hist. 2. p. 11._

  Habitat in _Creta_.


[_maritima._]

10. Plantago foliis semicylindraceis integerrimis: basi lanatis, scapo
  tereti. _Fl. suec. 127._

  Plantago scapo spicato, foliis linearibus subtus convexis. _Fl. lapp.
  63._ _Lob. obs. 163._

  Coronopus maritimus major. _Bauh. pin. 190._

  Habitat in littoribus maritimis _Europæ_ borealis.

  Basis foliorum pilosa est, unde affinitas summa specierum 6. 7. 8. 9.
  11. sed quæ vis naturæ efficeret tam varia? an locus; an copula.


[_subulata._]

11. Plantago foliis subulatis triquetris rigidis, scapo tereti. _Roy.
  lugdb. 402._

  Plantago foliis triangulari-prismaticis. _Guett. stamp. 2. p. 428._

  Holosteum, strictissimo folio, minus. _Bauh. pin. 191._

  Serpentina omnium minima. _Lob. ic. 439._

[beta]. Holosteum massiliense. _Bauh. pin. 190._

  Habitat in maritimis _Mediterranei_ arenosis.


[_Coronopus._]

12. Plantago foliis linearibus dentatis, scapo tereti.

  Plantago foliis linearibus pinnato-dentatis. _Hort. cliff. 37._ _Fl.
  suec. 126._ _Roy. lugdb. 401._ _Dalib. paris. 50._

  Coronopus sylvestris hirsutior. _Bauh. pin. 190._

  Herba stella. s. Cornu Cervinum. _Dod. pempt. 109._

[beta]. Coronopus hortensis. _Bauh. pin. 190._

  Habitat in _Europæ_ glareosis.


[_löflingit._]

13. Plantago foliis linearibus subdentatis, scapo tereti, spica ovata:
  bracteis carinatis membranaceis. _L[oe]fl._

  Habitat in _Hispaniæ_ collibus agrorumque marginibus. [Sun]

  Differt a _P. Coronopo_ quod sit minor & praecocior; spica ovata, ejus
  vero longa. _Floribus_ rarius imbricatis: bracteis glabris
  navicularibus; ejus vero subulatis angustissimis pubescentibus.
  Staminibus brevioribus. Calycis foliolis acutioribus; colore corollæ
  magis fusco. Foliis linearibus, nec lanceolatis, parce dentatis.
  Scapus pilosus est. L[oe]fl.


[_uniflora._]

14. Plantago scapo unifloro. _Fl. lapp. 64._ _Fl. suec. 128._ _Dalib.
  paris. 50._

  Plantago floribus femineis sessilibus ad exortum scapi uniflori maris.
  _Juss. act. 1742. p. 131. t. 7._ _Guett. stamp. 2. p. 26._

  Gramen junceum, capitulis quatuor longissimis filamentis donatis.
  _Pluk. alm. 180. t. 35. f. 2._ _Moris. hist. 3. f. 8. t. 9. f. 30._

  Habitat ad _Europæ_ littora lacuum.


[beta] _Caule ramoso._

[_Psyllium._]

15. Plantago caule ramoso, foliis integerrimis, spicis foliosis.
  _Hort. ups. 29._ *

  Plantago caule ramoso. _Vir. cliff. 9._ _Roy. lugdb. 401._

  Plantago annua, foliis integerrimis, caule ramoso erecto. _Hort.
  cliff. 37._ _Dalib. paris. 51._

  Psyllium majus erectum. _Bauh. pin. 191._

  Habitat in _Europæ_ australis sepibus. [Sun]


[_Cynops._]

16. Plantago caule ramoso, foliis dentatis, spicis aphyllis. _Hort.
  ups. 28._ _Mat. med. 50._

  Psyllium dioscoridis vel indicum, foliis crenatis. _Bauh. pin. 191._

  Habitat in _India_. [Sun]


SCOPARIA.

[_dulcis._]

1. Scoparia. _Gen. nov. 1098._

  Capraria foliis ternis, corollis quadripartitis. _Hort. cliff. 320._
  _Roy. lugdb. 301._

  Samoloides. _Boerh. lugdb. 2. p. 265._ *

  Veronica americana erecta frutescens & ramosa. _Herm. parad. 241.
  t. 241._

  Veronica fruticosa erecta dulcis, hexangulari caule. _Sloan. hist. 1.
  p. 195. t. 108. f. 2._

  Phyteuoides americanum, flore albo tetrapetalo. _Pluk. alm. 296.
  t. 215. f. 1._

  Habitat in _Jamaica_, _Curassao_. [Sun]


CENTUNCULUS.

[_minimus._]

1. Centunculus. _Dill. giss. 161. gen. 111._ _E. N. C. 5. app. 92.
  t. 10. f. 31._

  Centunculus foliis alternis ovatis. _Fl. suec. 129._ _Dalib.
  paris. 52._

  Anagallidiastrum exiguum, foliis lanceolatis alternis. _Mitch. gen.
  14. t. 18._

  Anagallis paludosa minima. _Vaill. paris. 12. t. 4. f. 2._

  Alsine palustris minima, flosculis albis. _Mentz. pug. t. 4. f. 5._

  Habitat in _Italiæ_, _Galliæ_, _Germaniæ_, _Scaniæ_ arenosis. [Sun]


SANGUISORBA.

[_officinalis._]

1. Sanguisorba spicis ovatis. _Hort. cliff. 39._ _Fl. suec. 130._
  _Mat. med. 51._ _Roy. lugdb. 240._ _Dalib. paris. 51._

  Pimpinella sangvisorba major. _Bauh. pin. 160._

  Pimpinella sylvestris s. sangvisorba major. _Dod. pempt. 105._

[beta]. Pimpinella major rigida præalta auriculata subnuda. _Bocc. mus.
  2. p. 19. t. 7._

  Habitat in _Europæ_ pratis siccioribus. [Jupiter]


[_canadensis._]

2. Sanguisorba spicis longissimis. _Hort. cliff. 39._ _Roy. lugdb.
  240._

  Pimpinella sanguisorba canadensis major, spica longiore alba. _Moris.
  hist. 3. p. 264. s. 18. t. 8. f. 12._

  Pimpinella maxima canadensis longius spicata. _Corn. canad. 175.
  t. 174._ _Barr. rar. 18. f. 739._

  Habitat in _Canada_. [Jupiter]


CISSUS.

[_vitiginea._]

1. Cissus. _Fl. zeyl. 60._ * _Am[oe]n. acad. 1. p. 390._ *

  Arbuscula baccifera circumplicatilis, vitigineo folio subtus lanato,
  fructu racemoso fervidiore odoro. _Pluk. mant. 27. t. 337. f. 2._

  Schunambu-valli. _Rheed. mal. 7. p. 21. t. 11._

  Habitat in _India_. [Saturn]


EPIMEDIUM.

[_alpinum._]

1. Epimedium. _Hort. cliff. 37._ _Hort. ups. 29._ _Roy. lugdb. 402._
  _Dod. pempt. 599._ _Lob. hist. 176._

  Habitat in Alpium _Euganeorum_, _Ligurinorum_, _Pontebarum_
  umbrosis. [Jupiter]


CORNUS.

[_florida._]

1. Cornus arborea, involucro maximo: foliolis obverse cordatis. _Hort.
  cliff. 38._ _Hort. ups. 29._ _Roy. lugdb. 249._ _Gron. virg. 17._

  Cornus mas virginiana, flosculis in corymbo digestis a perianthio
  tetrapetalo albo radiatim cinctis. _Pluk. alm. 120._ _Catesb. car. 27.
  t. 27._

  Habitat in _Virginia_. [Saturn]


[_mas._]

2. Cornus arborea, umbellis involucrum æquantibus. _Hort. cliff. 38._
  _Hort. ups. 29._ _Roy. lugdb. 249._ _Dalib. paris. 52._

  Cornus sylvestris mas. _Bauh. pin. 447._

  Cornus mas pumilio. _Clus. hist. 1. p. 13._

[beta]. Cornus hortensis mas. _Bauh. pin. 447._

  Habitat in sepibus _Austriæ_. [Saturn]


[_sanguinea._]

3. Cornus arborea, cymis nudis. _it. W-goth. 32._

  Cornus umbellis involucro multoties longioribus. _Hort. cliff. 38._
  _Roy. lugdb. 249._ _Hall. helv. 463._ _Dalib. paris. 52._

  Cornus femina. _Bauh. pin. 447._

  Virga sanguinea. _Dod. pempt. 782._

  Habitat in _Europæ_, _Asiæ_, _Americæ_ borealis dumetis. [Saturn]


[_suecica._]

4. Cornus herbacea, ramis binis. _Fl. lapp. 65. t. 5. f. 3._ _Fl.
  suec. 132._ _Roy. lugdb. 249._

  Cornus pumila herbacea, Chamæpericlymenum dicta. _Dill. elth. 108.
  t. 91._

  Periclymenum humile. _Bauh. pin. 302._ norvegicum. _Bauh. pin. 302._
  _Buxb. act. 3. p. 268._

  Habitat in _Suecia_, _Norvegia_, _Russia_. [Jupiter]


[_canadensis._]

5. Cornus herbacea, ramis nullis. _Am[oe]n. acad. 1. p. 157._

  Pyrola, alsines flore, brasiliana. _Bauh. prodr. 100. pin. 191._
  _Burs. X. 106._

  Habitat in _Canada_. [Jupiter]


TOMEX.

[_tomentosa._]

1. Tomex.

  Tomex tomentosa. _Fl. zeyl. 59._ * _Am[oe]n. acad. 1. p. 389._

  Arbor malabarica Illa dicta. _Burm. zeyl. 26._

  Habitat in _India_. [Saturn]


PTELEA.

[_trifoliata._]

1. Ptelea foliis ternatis.

  Ptelea. _Hort. cliff. 36._

  Frutex virginianus trifolius, ulmi samaris. _Pluk. alm. 159._ _Dill.
  elth. 147. f. 122. f. 148._

  Habitat in _Virginia_. [Saturn]


[_viscosa._]

2. Ptelea foliis simplicibus.

  Dodonæa. _Hort. cliff. 144._ _Fl. zeyl. 141._ _Roy. lugdb. 206._

  Carpinus viscosa, salicis folio integro oblongo. _Burm. zeyl. 55.
  t. 23._

  Arbuscula viscosa, æleagni foliis læte virentibus, americana
  tricoccos. _Pluk. phyt. 141. f. 1._

  Habitat in _India_. [Saturn]

  Hanc arborem idem genus cum Ptelea agnoscere observavit Ill. B.
  Jussiæus.


LUDVIGIA.

[_alternifolia._]

1. Ludvigia foliis alternis lanceolatis.

  Ludvigia capsulis cubicis apice perforatis. _Hort. ups. 30._

  Ludvigia capsulis subrotundis. _Hort. cliff. 491._ _Roy. lugdb. 252._

  Ludvigia. _Gron. virg. 17._

  Lysimachia non papposa, flore luteo majore, siliqua caryophylloide
  minore, ex virginia. _Pluk. alm. 235. t. 203. f. 2._

  Habitat in _Virginia_. [Sun]


[_perennis._]

2. Ludvigia foliis oppositis lanceolatis, capsulis pedunculatis.

  Ludvigia caule diffuso, foliis lanceolatis, capsulis pedunculatis
  folio dimidio brevioribus _Fl. zeyl. 66._ *

  Carambu. _Rheed. mal. 2. p. 95. t. 49._

  Habitat in _India_. [Jupiter]


OLDENLANDIA.

[_uniflora._]

1. Oldenlandia pedunculis simplicissimis, fructibus hispidis.

  Oldenlandia calycibus fructuum maximis coloratis. _Gron. virg. 138._

  Alsine aquatica major repens, foliis acuminatis, virginiana. _Pluk.
  alm. 20. t. 74. f. 5. mala._

  Habitat in _Virginia_.

  _Caules_ ramoso-subdivisi, repentes. _Folia_ opposita,
  lanceolato-ovata, subpetiolata, integerrima. _Flores_ axillares,
  pauci, pedunculis propriis. _Germina_ hispida.


[_biflora._]

2. Oldenlandia pedunculis bifloris petiolo longioribus, foliis
  lanceolatis. _Fl. zeyl. 68._ *

  Habitat in _India_. [Sun]


[_umbellata._]

3. Oldenlandia umbellis nudis lateralibus alternis, foliis linearibus.
  _Fl. zeyl. 67._ *

  Lysimachiæ adfinis, saturejæ folio, maderaspatensis, capsulis in
  summitate fere umbellatis. _Pluk. alm. 236. t. 119. f. 4._

  Habitat in _India_. [Jupiter]


[_corymbosa._]

4. Oldenlandia pedunculis multifloris, foliis lineari-lanceolatis. [+]

  Oldenlandia humilis hyssopifolia. _Plum. gen. 42._ _Erhet. pict. t. 4.
  f. 1._

  Habitat in _America_ meridionali. [Sun]


AMMANNIA.

[_latifolia._]

1. Ammannia foliis semiamplexicaulibus, caule tetragono. _Hort. cliff.
  344._ _Hort. ups. 30._

  Ammannia palustris, caule quadrangulari, foliis angustis. _Amm. herb.
  344._

  Aparines folio anomala, vasculo seminali rotundo, semine minutissimo.
  _Sloan. hist. 1. p. 44. t. 7. f. 4._

  Habitat in _Caribæis_, locis humidis. [Sun]


[_ramosior._]

2. Ammannia foliis subpetiolatis, caule ramoso.

  Ludvigia aquatica erecta, caule rubente, foliis ad genicula binis
  longis angustis hyssopi instar, flore tetrapetalo albo. _Clayt. 774._

  Habitat in _Virginia_. D. Gronovius. [Sun]

  _Planta_ pedalis, inferne Ramis oppositis, teretibus, simplicibus.
  _Calyces_ ex alis foliorum solitarii (nec ut in præcedenti terni),
  ad apices ramorum magis conserti & ferme spicati.


[_baccifera._]

3. Ammannia foliis subpetiolatis, capsulis calyce majoribus coloratis.

  Anonymos, linariæ folio, orientalis, gallii lutei flore, herba
  capsularis verticilata. _Pluk. alm. 33. t. 136. f. 2.?_ _at non
  ramosa._

  Habitat in _China_. Osbeck. [Sun]

  _Planta_ tenera, digiti longitudine, erecta, absque ramis; caule
  rufescente, tereti. _Folia_ opposita, lanceolata, subpetiolata,
  integerrima. _Flores_ verticillati, ad axillas foliorum plurimi,
  propriis pedunculis insidentes, minimi. _Capsula_ globosa, rubra,
  calyce major.


ISNARDIA.

[_palustris._]

1. Isnardia. _Dalib. paris. 53._

  Dantia palustria. _Petit. gen. 49. t. 49._

  Dantia foliis subovatis pediculatis, floribus in foliorum alis
  sessilibus. _Guett. stamp. 2. p. 115._

  Ocymophyllum. _Buxb. act. 4. p. 277. t. 27._

  Glaux major palustris, flore herbaceo. _Moris. præl. 268._ _Raj. hist.
  1102. suppl. 635._ _Bocc. mus. 105. t. 84. f. 2._

  Alsine palustris rotundifolia repens, foliis portulacæ pingvibus.
  _Lind. alsat. 114. t. 2._

  Habitat in _Galliæ_, _Alsatiæ_, _Russiæ_, _Virginiæ_ fluviis. [Sun]


TRAPA.

[_natans._]

1. Trapa

  Trapa petiolis foliorum natantium ventricosis. _Hort. cliff. 483._
  _Fl. suec. 134._ _Mat. med. 52._ _Dalib. paris. 52._

  Tribulus aquaticus. _Bauh. pin. 194._

  Panover-Tsieraua. _Rheed. mal. 11. p. 65. t. 33._

  Habitat in _Europæ_ australis, _Asiæ_que stagnis limosis. [Sun]


DORSTENIA.

[_Contrajerva._]

1. Dorstenia scapis radicatis. _Hort. cliff. 32._ _Mat. med. 53._

  Dorstenia dentariæ radice, sphondylii folio, placenta ovali. _Houst.
  act. n. 421. f. 1._

  Dorstenia sphondylii folio, dentariæ radice. _Plum. gen. 29._

  Drakena radix. _Clus. exot. 83._

  Cyperus longus odoratus peruanus. _Bauh. pin. 14._

  Tuzpatlis. _Hern. mex. 147._

[houstoni.]

[beta]. Dorstenia dentariæ radice, folio minus laciniato, placenta
  quadrangulari & undulata. _Houst. act. n. 421. f. 2._

  Habitat in _nova Hispania_, _Mexico_, _Peru_, _Vera Cruce_, insula
  _Vicentii_. [Jupiter]


[_caulescens._]

2. Dorstenia pedunculis caulinis. _Hort. cliff. 32._

  Parietaria racemosa, foliis ad oras villosis. _Plum. spec. 10._

  Habitat in _America_ meridionali. [Jupiter]


ELÆAGNUS.

[_angustifolia._]

1. Elæagnus foliis lanceolatis. _Roy. lugdb. 250._ _Hort. ups. 31._

  Elæagnus. _Cam. epit. 106._ _Hort. cliff. 38._

  Olea sylvestris, folio molli incano. _Bauh. pin. 473._

  Habitat in _Bohemia_, _Hispania_, _Syria_, _Cappadocia_. [Saturn]


[_latifolio._]

2. Elæagnus foliis ovatis. _Roy. lugdb. 250._ _Fl. zeyl. 58._

  Eleachnus foliis rotundis maculatis. _Burm. zeyl. 92. t. 39. f. 2._

  Habitat in _Zeylona_. [Saturn]


BRABEJUM.

[_stellatifolium._]

1. Brabejum. _Hort. cliff. 36._ _Roy. lugdb. 400._

  Amygdalus æthiopica, fructu holosericeo. _Breyn. cent. 1. t. 1._

  Arbor aethiopica hexaphylla, foliis circa caulem ad intervalla senis.
  _Pluk. alm. 47. t. 265. f. 3._

  Habitat in _Æthiopia_. [Saturn]


RIVINA.

[_humilis._]

1. Rivina. _Hort. cliff. 35._ _Roy. lugdb. 207._

[canescens.]

[alpha]. Rivina humilis racemosa, baccis puniceis. _Plum. gen. 48._

  Solanoides americana, circææ foliis canescentibus. _Tournef. act.
  1706._

  Solanum barbadense racemosum minus tinctorium. _Pluk. alm. 353.
  t. 112. f. 2._

  Amarantus baccifer, circææ foliis. _Comm. hort. 1. p. 127. t. 66._

[scandens.]

[beta]. Rivina scandens racemosa, amplis solani foliis, baccis
  violaceis. _Plum. gen. 48._

[glabra.]

[delta]. Solanoides americana, circææ foliis glabris. _Tournef. act.
  1706._

  Habitat in _Caribæis_, _Jamaica_, _Barbados_. [Saturn]


SALVADORA.

[_persica._]

1. Salvadora. _Garc. act. angl. 1749. n. 491._ _Gen. nov. 1097._

  Habitat ad _Sinum Persicum_. [Saturn]

  Frutex _foliis_ oppositis, _Racemo_ terminali.


CAMPHOROSMA.

[_monspeliaca._]

1. Camphorosma foliis hirsutis linearibus. _Am[oe]n. acad. 1. p. 392._
  _Mat. med. 43._

  Camphorosma. _Sauv. monsp. 45._

  Selago caule procumbente, foliis sparsis. _Hort. cliff. 321._ _Roy.
  lugdb. 300._

  Camphorata hirsuta. _Bauh. pin. 486._ _Tournef. act. 1705. p. 313._
  _Buxb. cent. 1. p. 18. t. 28. f. 1._

  Camphorata monspeliensium. _Bauh. hist. 3. p. 379._ _Lob. adv. 174._

  Habitat in _Hispaniae_, _Narbonae_, _Tatariae_ arenosis.


[_acuta._]

2. Camphorosma foliis subulatis rigidis glabris. _Am[oe]n. acad. 1.
  p. 393._

  Camphorara altera. _Tabern. hist. 57._

  Camphoratæ congener. _Bauh. pin. 486._ (_variæ_)

  Anthylis altera italorum. _Lob. ic. 404._ _Dalech. hist. 1150._

  Habitat in _Italia_, _Tataria_. [Jupiter]


[_glabra._]

3. Camphorosma foliis semitriquetris glabris inermibus. _Am[oe]n. acad.
  1. p. 393._

  Camphorata foliis confertissimis inermibus lævibus. _Hall. helv. 193._

  Camphorata glabra. _Bauh. pin. 286._ _Dalech. hist. 1179._

  Habitat in _Helvetia_. [Jupiter]


ALCHEMILLA.

[_vulgaris._]

1. Alchemilla foliis lobatis. _Fl. suec. 135._ _Mat. med. 54._

  Alchemilla foliis palmatis. _Hort. cliff. 38._ _Roy. lugdb. 231._

  Alchemilla foliis simplicibus. _Fl. lapp. 66._

[beta]. Alchemilla vulgaris. _Bauh. pin. 319._

  Alchemilla minor. _Tournef. inst. 502._

  Habitat in _Europæ_ pascuis. [Jupiter]


[_alpina._]

2. Alchemilla foliis digitatis serratis. _Fl. lapp. 61._ _Fl. suec.
  136._ _Hort. cliff. 39._ _Roy. lugdb. 232._

  Alchemilla perennis incana argentea, s. sericea satinum provocans.
  _Moris. hist. 2. p. 195. s. 2. t. 20. f. 3._

  Tormentilla alpina, foliis sericeo. Bauh. pin. 326.

[hybrida.]

[beta]. Alchemilla alpina pubescens minor. _Tournef. inst. 508._ _Pluk.
  phyt. 240. f. 1._

  Habitat in _Alpibus_ Europæ. [Jupiter]


[_pentaphyllea._]

3. Alchemilla foliis quinatis multifidis glabris.

  Alchemilla alpina quinquefolia. _Bauh. pin. 320. prodr. 138._

  Alchemilla alpina pentaphyllea minima, lobis fimbriatis. _Bocc. mus.
  1. p. 18. t. 1._

  Habitat in monte _Canisio_, _Furca_, _Gotthardo_. [Jupiter]




_DIGYNIA._


APHANES.

[_arvensis._]

1. Aphanes _Hort. cliff. 39._ _Fl. suec. 137._ _Roy. lugdb. 231._
  _Gron. virg. 17._ _Dalib. paris. 53._

  Chærophyllo nonnihil similis. _Bauh. pin. 182._

  Alchemilla minima montana. _Col. ecphr. 145. t. 146._

  Habitat in _Europæ_ arvis. [Sun]


BUFONIA.

[_tenuifolia._]

1. Bufonia. _Sauv. monsp. 141._ _Am[oe]n. acad. 1. p. 386._

  Alsinoides. _Raj. angl. 3. p. 346._

  Herniaria angustissimo gramineo folio, erecta. _Magn. hort. 97.
  t. 97._

  Alsine polygonoides tenuifolia, flosculos ad longitudinem caulis velut
  in spicam dispositis. _Pluk. alm. 22. t. 75. f. 3._

  Habitat in _Anglia_, _Gallia_, _Hispania_. [Jupiter]

  Stamina 4 numeravit in flore L[oe]fl.


HAMAMELIS.

[_virginiana._]

1. Hamamelis. _Gron. virg. 139._ _Cold. noveb. 18._ _Catesb. car. 3.
  p. 2. t. 2._

  Trilopus. _Mitch. gen. 22._

  Pistacia virginiana nigra, coryli foliis. _Pluk. alm. 298._

  Habitat in _Virginia_.


CUSCUTA.

[_europæa._]

1. Cuscuta floribus sessilibus.

  Cuscuta nuda repens filiformis. _Fl. suec. 138._ _Mat. med. 55._
  _Dalib. paris. 53._

  Cuscuta nuda repens fumiformis. _Sauv. monsp. 11._

  Cuscuta major. _Bauh. pin. 219._

  Cuscuta. _Cam. epit. 984._

[epithymum.]

[beta]. Cuscuta nuda repens filiformis. _Sauv. monsp. 11._

  Epithymum s. Cuscuta minor. _Bauh. pin. 219._

  Habitat in Plantis _Europæ_ parasitica.


[_americana._]

2. Cuscuta floribus pedunculatis.

  Cuscuta caule aphyllo volubili repente. _Gron. virg. 18._

  Cuscuta inter majorem & minorem media, filamentis longis & floribus
  late super arbores & campos se extendens. _Sloan. jam. 85. hist. 1.
  p. 201. t. 128. f. 4._

  Habitat in _Virginia_.


HYPECOUM.

[_procumbens._]

1. Hypecoum siliquis arcuatis compressis articulatis. _Hort. ups. 31._

  Hypecoum. _Bauh. pin. 172._ _Dod. pempt. 449._ _Hort. cliff. 38._
  _Roy. lugdb. 402._

  Habitat inter _Archipelagi_, _Narbonæ_ & Salmanticenses segetes. [Sun]


[_pendulum._]

2. Hypecoum siliquis cernuis teretibus cylindricis. _Hort. ups. 31._
  _Sauv. monsp. 263._

  Hypecoum siliquis pendentibus non articulatis bivalvibus incurvis.
  _Moris. hist. 2. p. 280._

  Cuminum sylvestre siliquatum ponæ. _Dalech. hist. 698._

  Habitat in _Galloprovincia_. [Sun]


[_erectum._]

3. Hypecoum siliquis erectis teretibus torulosis. _Hort. ups. 32._

  Hypecoum tenuifolium, siliquis erectis teretibus. _Amm. ruth. 58.
  t. 9._

  Habitat in _Dauria_.




_TETRAGYNIA._


ILEX.

* Flores quadrifidi.

[_Aquifolium._]

1. Ilex foliis ovatis acutis spinosis. _Hort. cliff. 40._ _Hort. ups.
  32._ _Roy. lugdb. 400._ _Gron. virg. 12._ _Dalib. paris. 54._

  Ilex aculeata baccifera. _Bauh. pin. 425._

  Habitat in _Europa_ australiori, _Japonia_, _Virginia_. [Saturn]


[_Cassine._]

2. Ilex foliis ovato-lanceolatis serratis. _Hort. cliff. 40._ _Mat.
  med. 56._ _Roy. lugdb. 400._

  Aquifolium carolinense, foliis dentatis, baccis rubris. _Catesb. car.
  1. p. 31. t. 31._

[beta]. Cassine vera floridanorum arbuscula baccifera, alterni ferme
  facie, foliis alternatim sitis, tetrapyrene. _Pluk. mant. 40._
  _Catesb. car. 2. p. 57. t. 57._

  Habitat in _Carolina_. [Saturn]


[_asiatica._]

3. Ilex foliis lato-lanceolatis obtusis integerrimis.

  Habitat in India _Asiæ_. [Saturn]


[beta] _Flores trifidi._

[_cuneifolia._]

4. Ilex foliis cuneiformibus tricuspidatis.

  Ilex aculeata, folio tricuspidi. _Plum. hist. mss._

  Habitat in _America_ meridionali. [Saturn]


[_Dodonæa._]

5. Ilex foliis pinnatis.

  Dodonæa aquifolii folio tricuspidato. _Plum. gen. 20._

[beta]. Dodonæa aquifolii folio anguloso & aculeato. _Plum. gen. 20._

[gamma]. Dodonæa aquifolii folio anguloso non aculeato. _Plum. gen. 20._

  Habitat in _America_ meridionali. [Saturn]

  _Folia_ pinnata: foliolis 21, sessilibus, rigidis, ovatis, acuminatis,
  in medio utrinque denticulo angulatis. _Flores_ racemosi ut in Rhoe.


COLDENIA.

[_procumbens._]

1. Coldenia. _Fl. zeyl. 69._

  Teucri facie bisnagarica tetracoccos rostrata. _Pluk. alm. 363. t. 64.
  f. 6._ _Raj. suppl. 283._ _Moris. hist. 3. p. 423._

  Habitat in _India_. [Sun]

  Fructificationem ulterius examinent alii in viventi planta, ego siccam
  tantum vidi.


POTAMOGETON.

[_natans._]

1. Potamogeton foliis oblongo-ovatis petiolatis natantibus. _Hort.
  cliff. 40._ _Fl. suec. 139._ _Roy. lugdb. 212._ _Hall. helv. 199._
  _Dalib. paris. 54._

  Potamogeton foliis ovato-oblongis natantibus. _Fl. lapp. 68._

  Potamogeton rotundifolium. _Bauh. pin. 193._

[beta]. Potamogeton foliis lanceolato-oblongis, petiolis longis. _Gron.
  virg. 139._

  Habitat in _Europæ_ lacubus & fluviis. [Jupiter]


[_perfoliatum._]

2. Potamogeton foliis cordatis amplexicaulibus. _Fl. lapp. 69._ _Fl.
  suec. 140._ _Roy. lugdb. 212._ _Hall. helv. 199._ _Dalib. paris. 54._

  Potamogeton rotundifolium alternum. _L[oe]s. pruss. 205. t. 65._

  Habitat in _Europæ_ lacubus fluviisque argillosis. [Jupiter]


[_densum._]

3. Potamogeton foliis ovatis acuminatis oppositis confertis, caulibus
  dichotomis. _Guett. stamp. 1. p. 102._ [+]

  Potamogeton minus, foliis densis mucronatis non serratis. _Magn.
  monsp. 303._

  Habitat in _Gallia_.


[_lucens._]

4. Potamogeton foliis lanceolatis planis in petiolos desinentibus.
  _Hort. cliff. 40._ _Fl. suec. 141._ _Roy. lugdb. 212._ _Dalib.
  paris. 54._

  Potamogeton foliis angustis splendentibus. _Bauh. pin. 193._

  Fontinalis lucens major. _Bauh. hist. 3. p. 769._

  Habitat in _Europæ_ lacubus, stagnis, fluviis argillosis. [Jupiter]


[_crispum._]

5. Potamogeton foliis lanceolatis alternis undulatis serratis. _Roy.
  lugdb. 212._ _Fl. suec. 142._ _Dalib. paris. 55._

  Potamogeton foliis crispis s. Lactuca ranarum sarmentis planis. _Bauh.
  pin. 193._

  Habitat in _Europæ_ fossis & rivulis.


[_serratum._]

6. Potamogeton foliis lanceolatis oppositis subundulatis.

  Potamogeton foliis lanceolatis obscure undulatis, caulibus longe
  ramosis. _Guett. stamp. 1. p. 102._ _Dalib. paris. 55._

  Potamogeton longo serrato folio. _Bauh. pin. 193._

  Habitat in _Europæ_ rivulis.


[_compressum._]

7. Potamogeton foliis linearibus obtusis, caule compresso. _Hort.
  cliff. 40._ _Fl. suec. 143._ _Roy. lugdb. 213._ _Dalib. paris. 55._

  Potamogeton caule plano, foliis gramineis undulatis, spica exigua.
  _Hall. helv. 201._

  Potamogeton caule compresso, folio graminis canini. _Raj. hist. 189._

  Habitat in _Europæ_ fossis paludosis.


[_pectinatum._]

8. Potamogeton foliis setaceis parallelis approximatis distichis. _Fl.
  suec. 145._ _Dalib. paris. 55._

  Potamogeton foliis linearibus acutis longissimis alternis confertis.
  _Roy. lugdb. 213._

  Potamogeton gramineum ramosum. _Bauh. pin. 193. prodr. 101._

  Habitat in _Europæ_ fossis & paludibus.


[_setaceum._]

9. Potamogeton foliis lanceolatis oppositis acuminatis. _Roy. lugdb.
  213._ _Dalib. paris. 55._

  Potamogeton ramosum angustifolium. _Bauh. pin. 193._

  Habitat in _Europæ_ fossis paludosis.


[_gramineum._]

10. Potamogeton foliis lineari-lanceolatis alternis sessilibus stipula
  latioribus. _Fl. suec. 144._

  Potamogeton gramineum latiusculum foliis & ramificationibus dense
  stipatis. _Raj. angl. 3. p. 149. t. 4. f. 3._ _Fl. lapp. 70._

  Habitat in _Europæ_ fossis & paludibus. [Sun]


[_marinum._]

11. Potamogeton foliis linearibus alternis distinctis inferne
  vaginantibus. _Fl. suec. 146._

  Potamogeton pusillum fluitans. _Bocc. sic. 42. t. 20. f. 5._
  _it. gotl. 221._

  Habitat in _Europa_ ad maris littora. [Sun]


[_pusillum._]

12. Potamogeton foliis linearibus oppositis alternisque distinctis:
  basi patentibus, caule tereti. _Fl. suec. 147._ _Dalib. paris. 56._

  Potamogeton foliis linearibus alternis remotis. _Roy. lugdb. 213._

  Potamogeto pusillum, gramineo folio breviore. _Vaill. paris. t. 32.
  f. 4._

  Habitat in _Europæ_ paludibus. [Sun]


RUPPIA.

[_maritima._]

1. Ruppia. _Hort. cliff. 436._ _It. wgoth. 186._ _Guett. stamp. 2.
  p. 416._

  Buccaferrea maritima, foliis acutissimis. _Mich. gen. 72. t. 35._

  Potamogeton maritimum, gramineis longioribus foliis, fructu fere
  umbellato. _Raj. angl. 3. p. 134. t. 6. f. 1._

  Fucus folliculaceus, f[oe]niculi folio longiore. _Bauh. pin. 365._

  Habitat in _Europæ_ maritimis. [Sun]


SAGINA.

[_procumbens._]

1. Sagina ramis procumbentibus. _Fl. lapp. 157._ _Fl. suec. 148._
  _Roy. lugdb. 452._

  Sagina scapis & ramis unifloris. _Guett. stamp. 2. p. 277._

  Alsine pusilla graminea, flore tetrapetalo. _Segn. veron. 421. t. 5.
  f. 3._

[beta]. Alsine saxifraga graminifolia, flosculis tetrapetalis herbidis &
  muscosis. _Pluk. alm. 23. t. 74. f. 2._

[gamma]. Saxifraga graminea pusilla foliis brevioribus crassioribus &
  succulentis. _Raj. angl. 3. p. 345._

  Habitat in _Europæ_ pascuis sterilibus uliginosis aridis.


[_erecta._]

2. Sagina caule erecto, unifloro.

  Sagina scapis unifloris. _Guett. stamp. 2. p. 276._ _Dalib.
  paris. 56._

  Alsine foliis caryophyllæis. _Raj. angl. 3. p. 344. t. 15. f. 4._

  Alsine verna glabra. _Vaill. paris. 6. t. 3. f. 2._

  Habitat in _Galliæ_, _Angliæ_, _Germaniæ_ sterilibus glareosis.


[_virginica._]

3. Sagina caule erecto, floribus oppositis.

  Saginæ affinis planta minima, floribus albis _Clayt. mss. 649._

  Habitat in _Virginia_ inter muscos ad margines fontium. D. Gronovius.

  _Caulis_ digitalis, filiformis, erectus; _Folia_ opposita, subulata,
  remota, minima. _Flos_ terminalis & oppositi non nulli propriis
  pedunculis. _Perianthium_ 4partitum, erectum. _Petala_ 4, oblonga.
  _Stamina_ 4, longitudine calycis. _Germen_ conicum, longitudine
  calycis. _Stylus_ nullus. _Stigma_ obtusum. _Capsula_ pyramidalis,
  rostrata, unilocularis. _Semina_ numerosa. An proprii generis?


TILLÆA.

[_aquatica._]

1. Tillæa erecta dichotoma, foliis acutis.

  Crassula caule dichotomo, floribus linearibus, floribus quadrifidis.
  _Fl. svec. 259._ _Dalib. paris. 98._

  Crassula floribus quadrifidis. _Hort. cliff. 497._

  Sedum minimum annuum, flore roseo tetrapetalo. _Vaill. paris. 181.
  t. 10. f. 2._

  Habitat in _Europæ_ inundatis. [Sun]


[_rubra._]

2. Tillæa erecta, floribus lateralibus, foliis obtusis. Tillæa erecta.
  _Hort. ups. 24._ * _Sauv. monsp. 129._

  Sedum annuum minimum stellatum rubrum. _Magn. monsp. 238. t. 237._

  Habitat _Monspelii_ inter muscos. [Sun]


[_muscosa._]

3. Tillæa procumbens. _Hort. ups. 24._ _Sauv. monsp. 129._

  Tillæa. _Dalib. paris. 43._

  Tillæa muscosa annua perfoliata. _Mich. gen. 22. t. 20._

  Crassula foliis sessilibus connatis, floribus aggregatis in foliorum
  alis. _Guett. stamp. 1. p. 97._

  Polygonum muscosum minimum. _Bocc. sic. 56. t. 29._

  Sempervivum omnium minimum repens muscosum, polygoni facie. _Bocc.
  mus. 2. p. 36. t. 22._

  Habitat in _Italiae_, _Siciliae_, _Galliae_ muscosis.

  Flores hujus sæpius trifidi, antecedentium quadrifidi; Phil. Bot. 178.




_Classis V._

PENTANDRIA




_MONOGYNIA._


HELIOTROPIUM.

[_indicum._]

1. Heliotropium foliis cordato-ovatis acutis scabriusculis, spicis
  solitariis, fructibus bifidis. _Fl. zeyl. 70._

  Heliotropium foliis ovatis acutis, spicis solitariis. _Hort. cliff.
  45._ _Roy. lugdb. 405._

  Heliotropium americanum cæruleum. _Dod. mem. 83._ _Pluk. phyt. 245.
  f. 4._

[beta]. Heliotropium americanum cæruleum, foliis hormini angustioribus.
  _Herm. lugdb. 307._ _Sloan. jam. 98._

  Habitat in _India_ utraque. [Sun]


[_europæum._]

2. Heliotropium foliis ovatis integerrimis tomentosis rugosis, spicis
  conjugatis. _Hort. ups. 33._ _Sauv. monsp. 305._

  Heliotropium foliis ovatis integerrimis, spicis conjunctis. _Hort.
  cliff. 45._ _Roy. lugdb. 404._

  Heliotropium majus dioscoridis. _Bauh. pin. 253._

  Habitat in _Europa_ australi. [Sun]


[_supinum._]

3. Heliotropium foliis ovatis integerrimis tomentosis plicatis, spicis
  solitariis.

  Heliotropium minus supinum. _Bauh. pin. 253._

  Heliotropium supinum. _Clus. hist. 2. p. 47._

  Habitat _Salmanticæ_ juxta agros, _Monspelii_ in littore. [Sun]


[_curassavicum._]

4. Heliotropium foliis lanceolato-linearibus glabris aveniis, spicis
  conjugatis. _Hort. cliff. 45._ _Hort. ups. 33._ _Roy. lugdb. 405._
  _Dalib. paris. 57._

  Heliotropium indicum procumbens glaucophyllon, floribus albis. _Pluk.
  alm. 182. t. 36. f. 3._

  Heliotropium maritimum minus, folio glauco, flore albo. _Sloan. hist.
  1. p. 213. t. 132. f. 3._

  Heliotropium curassavicum, foliis lini umbilicati. _Moris. hist. 3.
  p. 452. s. 11. t. 31. f. 12._

  Heliotropium americanum procumbens, facie lini umbilicati. _Herm. par.
  183. t. 183._

  Habitat in _Americæ_ calidioris maritimis. [Sun]


[_orientale._]

5. Heliotropium foliis linearibus glabris aveniis, floribus sparsis
  lateralibus.

  Habitat in _Asia_. [Sun]

  _Planta_ parva, procumbens, repens. _Folia_ linearia, alterna.
  _Flores_ subsessiles, alterni, solitarii, inter folia sparsi.


MYOSOTIS.

[_scorpioides._]

1. Myosotis seminibus nudis: foliorum apicibus callosis. _Vir. cliff.
  149._ _Fl. suec. 149._ _Roy. lugdb. 404._ _Hort. cliff. 45._

[arvensis.]

[alpha]. Myosotis foliis hirsutis. _Hort. cliff. 46._

  Myosotis hirsuta arvensis major. _Dill. giss. 55._ _Fl. lapp. 74._

  Echium scorpioides arvense. _Bauh. pin. 254._

[palustris.]

[beta]. Myosotis foliis glabris. _Hort. cliff. 46._ _Dalib. paris. 58._

  Myosotis glabra pratensis. _Dill. giss. 67._ _Fl. lapp. 75._

  Echium scorpioides palustre. _Bauh. pin. 254._

  Habitat in _Europæ_ [alpha] campis aridis & [beta] aquosis
  scaturiginosis. [Sun]


[_virginiana._]

2. Myosotis seminibus aculeatis glochidibus, foliis ovato-oblongis,
  ramis divaricatis.

  Myosotis seminibus hispidis, foliis lanceolato-ovatis. _Gron.
  virg. 19._

  Cynoglossum virginianum, flore & fructu minimo. _Pluk. alm. 126._

  Habitat in _Virginia_. [Sun]

  Semina interiori latere nuda, angulata, erecta, basi affixa, ut in
  sequenti, fructus nutans.


[_Lappula._]

3. Myosotis seminibus aculeis glochidibus, foliis lanceolatis pilosis.
  _Fl. svec. 150._ _Dalib. paris. 57._

  Lithospermum seminibus echinatis. _Hort. cliff. 46._ _Roy. lugdb.
  405._

  Cynoglossum foliis lanceolatis, floribus in foliorum alis
  subsessilibus. _Guett. stamp. 1. p. 92._

  Cynoglossum minus. _Bauh. pin. 257._

  Habitat in _Europæ_ argillosis, nudis, ruderatis. [Sun]


[_apula._]

4. Myosotis seminibus nudis, foliis hispidis, racemis follosis.

  Lithospermum seminibus lævibus, corollis vix calycem superantibus,
  foliis lanceolatis. _Roy. lugdb. 405._ _Sauv. monsp. 62._

  Echium luteum minimum. _Bauh. pin. 255._

  Echioides lutea minima apula campestris. _Col. ecphr. 1. p. 184.
  t. 185._

  Habitat in _Italia_, _Hispania_, _Narbona_. [Sun]


LITHOSPERMUM.

[_officinale._]

1. Lithospermum seminibus lævibus, corollis calycem vix superantibus,
  foliis lanceolatis. _Hort. cliff. 46._ _Fl. suec. 151._ _Mat. med.
  57._ _Roy. lugdb. 405._ _Dalib. paris. 58._

  Lithospermum majus erectum. _Bauh. pin. 158._

  Habitat in _Europæ_ ruderatis. [Jupiter]


[_arvense._]

2. Lithospermum seminibus rugosis, corollis vix calycem superantibus.
  _Hort. cliff. 46._ _Fl. suec. 152._ _Roy. lugdb. 405._ _Hall. helv.
  518._ _Dalib. paris. 59._

  Lithospermum arvense, radice rubra. _Bauh. pin. 258._ _Fl. lapp. 73._

  Habitat in _Europæ_ agris & arvis. [Sun]


[_virginianum._]

3. Lithospermum foliis subovalibus nervosis, corollis acuminatis.

  Lithospermum corollarum laciniis acuminatis hirsutis. _Gron. virg.
  140._

  Lithospermum latifolium virginianum, flore albido longiore. _Moris.
  hist. 3. p. 447. s. 11. t. 28. f. 3._

  Habitat in _Virginia_.

  Puncta adspersa foliis sunt excavata, horum latiora seta egrediente
  notata.


[_purpurocæruleum._]

4. Lithospermum seminibus lævibus, corollis calycem multoties
  superantibus. _Hort. cliff. 46._ _Roy. lugdb. 405._

  Lithospermum flore magno, caule ex apice radices agente. _Hall. helv.
  517._

  Lithospermum minus repens latifolium. _Bauh. pin. 258._

  Lithospermum repens majus. _Clus. hist. 2. p. 163._

  Habitat in _Ungariæ_, _Angliæ_, _Galliæ_ nemoribus. [Jupiter]


[_tinctorium._]

5. Lithospermum villosum, caulibus procumbentibus simplicissimis. _Mat.
  med. 58._

  Lithospermum procumbens, seminibus rugosis, foliis hispidis, radice
  rubra. _Sauv. monsp. 63._

  Anchusa puniceis floribus. _Bauh. pin. 255._

  Anchusa monspeliana. _Bauh. hist. 3. p. 584._

  Habitat in _Oriente_, _Monspelii_. [Jupiter]


[_fruticosum._]

6. Lithospermum fruticosum, staminibus corollam æquantibus.

  Lithospermum fruticosum, corollis calyce majoribus, foliis linearibus
  hispidis. _Sauv. monsp. 50. 63._

  Anchusa angustifolia. _Bauh. pin. 255._

[beta]. Anchusa arborea. _Alp. exot. 67. t. 68._

  Buglossum samium frutescens, foliis rosmarini obscure virentibus
  lucidis & hirsutis. _Tournef. cor. 6._

  Habitat in _Gallia_, _Samo_ & _Europa_ australi. [Saturn]


ANCHUSA.

[_officinalis._]

1. Anchusa foliis lanceolatis, spicis imbricatis secundis. _Hort.
  cliff. 46._ _Fl. svec. 152._ _Mat. med. 59._ _Roy. lugdb. 406._
  _Dalib. paris. 59._

  Buglossum angustifolium majus. _Bauh. pin. 256._

  Habitat ad _Europæ_ ruderata, vias, agros. [Jupiter]


[_angustifolia._]

2. Anchusa racemis subnudis conjugatis. _Roy. lugdb. 408._

  Borago sylvestris perennis, flore rufo kermesino. _Zan. hist. 49.
  t. 20._

  Buglossum angustifolium minus. _Bauh. pin. 256._ _Moris. hist. 3.
  p. 438. s. 11. t. 26. f. 4._

  Echii facie Buglossum minimum, flore rubente. _Lob. ic. 576._

  Habitat in _Italia_, _Germania_. [Jupiter]


[_undulata._]

3. Anchusa strigosa, foliis linearibus dentatis, pedicellis bractea
  minoribus, calycibus fructiferis inflatis. _L[oe]fl._

  Buglossum lusitanicum, echii folio undulato. _Tournef. inst. 134._

  Habitat in _Hispaniae_, _Lusitaniae_ pratis.


[_orientalis._]

4. Anchusa ramis floribusque alternis axillaribus, bracteis ovatis.

  Anchusa foliis aveniis, floribus solitariis ex alis ramorum, uti rami
  e caule. _Hort. cliff. 47._ _Roy. lugdb. 404._

  Buglossum orientale, flore luteo. _Tournef. cor. 6._ _Buxb. cent. 3.
  p. 17. t. 29._ _Dill. elth. 60. t. 52. f. 60._

  Habitat in _Oriente_. [Jupiter]


[_virginiana._]

5. Anchusa floribus sparsis, caule glabro.

  Anchusa lutea minor, quam alii Paccoon vocant. _Gron. virg. 19._

  Anchusa minor lutea virginiana, Puccoon indigenis dicta, qua se
  pingunt americani. _Pluk. alm. 30._

  Lithospermum virginianum, flore luteo duplici ampliori. _Moris. hist.
  3. p. 447. s. 11. t. 28. f. 4._

  Habitat in _Virginia_. [Jupiter]


[_sempervirens_]

6. Anchusa pedunculis diphyllis capitatis.

  Anchusa scapis diphyllis. _Hort. cliff. 47._ _Roy. lugdb. 407._

  Buglossum latifolium sempervirens. _Bauh. pin. 256._ _Moris. hist. 3.
  p. 437. s. 11. t. 26. f. 2._

  Habitat in _Anglia_, _Hispania_. [Jupiter]


CYNOGLOSSUM.

[_officinale._]

1. Cynoglossum staminibus corolla brevioribus, foliis lato-lanceolatis
  tomentosis sessilibus.

  Cynoglossum foliis lanceolato-ovatis, corollis calycem æquantibus.
  _Roy. lugdb. 406._ _Fl. suec. 154. Mat. med. 154._

  Cynoglossum foliis ovato-lanceolatis. _Hort. cliff. 47._

  Cynoglossum majus vulgare. _Bauh. pin. 257._

  Habitat in _Europæ_ ruderatis. [Sun]


[_virginianum_]

2. Cynoglossum foliis amplexicaulibus ovatis.

  Cynoglossum foliis amplexicaulibus. _Gron. virg. 19._

  Habitat in _Virginia_. [Sun]


[_cheirifolium._]

3. Cynoglossum corollis calyce duplo longioribus, foliis lanceolatis.
  _Roy. lugdb. 406._ _Sauv. monsp. 64._

  Cynoglossum creticum, argenteo angusto folio. _Bauh. pin. 257._ _Hort.
  cliff. 47._

  Cynoglossum creticum 1. _Clus. hist. 2. p. 162._

  Habitat in _Creta_, _Hispania_. [Sun]

  Corollæ albæ venis sangvineis.


[_apenninum._]

4. Cynoglossum staminibus corollam æquantibus. _Hort. ups. 33._ _Sauv.
  monsp. 64._

  Cynoglossa montana maxima frigidarum regionum. _Col. ecphr. 1. p. 168.
  t. 170._

  Habitat in alpibus _Apenninis_, _Campoclarensibus_, umbrosis. [Sun]


[_linifolium._]

5. Cynoglossum foliis lineari-lanceolatis glabris. _Hort. cliff. 47._
  _Hort. ups. 33._ _Roy. lugdb. 406._

  Cynoglossum minus album, lini foliis glaucis, semine umbilicato.
  _Moris. hist. 3. p. 449. s. 11. t. 30. f. 11._

[beta]. Omphaloides lusitanica elatior, cynoglossi folio. _Tournef.
  inst. 140._

  Habitat in _Lusitania_. [Sun]


[_Omphaloides._]

6. Cynoglossum repens, foliis radicalibus cordatis. _Hort. cliff. 47._
  _Roy. lugdb. 406._

  Borago minor verna repens, folio lævi. _Moris. hist. 3. p. 437. s. 11.
  t. 26. f. 3._

  Symphytum minus, boraginis facie. _Bauh. pin. 209._

  Habitat in _Lusitaniæ_ nemorosis. [Jupiter]


PULMONARIA.

* _Perianthium longitudine tubi corollæ._

[_angustifolia._]

1. Pulmonaria foliis radicalibus lanceolatis. _Hort. cliff. 44._ _Roy.
  lugdb. 404._ _Dalib. paris. 60._

  Pulmonaria foliis radicalibus ovato-lanceolatis inferius
  decurrentibus. _B[oe]hm. lips. 14._

  Pulmonaria 5 pannonica. _Clus. hist. 2. p. 170._

  Habitat in _Pannonia_, _Helvetia_, _Suecia_.

  Sequenti nimis affinis, solum foliis angustis distingvenda.


[_officinalis._]

2. Pulmonaria foliis radicalibus ovato-cordatis scabris. _Hort. cliff.
  44._ _Fl. suec. 156._ _Mat. med. 62._ _Roy. lugdb. 403._ _Hall. helv.
  516._ _Dalib. paris. 60._

  Symphytum maculosum s. Pulmonoria latifolia. _Bauh. pin. 259._

[beta]. Pulmonaria vulgaris latifolia, flore albo. _Tournef. inst. 136._

[gamma]. Pulmonaria non maculoso folio. _Clus. hist. 2. p. 168._ _Bauh.
  pin. 259._

  Habitat in _Europæ_ nemoribus. [Jupiter]


* _Calyces tubo corollæ dimidio breviore._

[_virginica._]

3. Pulmonaria calycibus abbreviatis, foliis lanceolatis obtusiusculis.

  Pulmonaria calyce tubo corollæ breviore, perianthiis quinquepartitis.
  _Gron. virg. 20._

  Symphytum s. Pulmonaria non maculata, foliis glabris acuminatis, flore
  patulo cæruleo. _Pluk. alm. 359. t. 227. f. 6._ _Moris. hist. 3.
  p. 444._

  Habitat in _Virginia_. [Jupiter]


[_sibirica._]

4. Pulmonaria calycibus abbreviatis, foliis radicalibus subcordatis.

  Habitat in _Sibiria_. [Jupiter]

  _Radix_ perennis. _Folia_ glabra, glauca: radicalia cordata; caulina
  ovata. _Corymbi_ ramosi, nutantes. _Media_ inter antecedentem &
  sequentem.


[_maritima._]

5. Pulmonaria calycibus abbreviatis, foliis ovatis, caule ramoso
  procumbente.

  Cerinthe foliis ovatis petiolatis. _Hort. cliff. 48._ _Roy. lugdb.
  408._

  Cerinthe maritima procumbens. _Dill. elth. 75. t. 65. f. 75._

  Cynoglossum procumbens glaucophyllum maritimum. _Pluk. alm. 126.
  t. 172. f. 3._

  Cynoglossum perenne maritimum procumbens. _Moris. hist. 3. p. 450.
  s. 11. t. 28. f. 12._

  Habitat in _Angliæ_ littoribus siliceis. [Jupiter] [Sun]


SYMPHYTUM.

[_officinale._]

1. Symphytum foliis ovato-lanceolatis decurrentibus. _Hort. cliff. 47._
  _Fl. suec. 155._ _Mat. med. 61._ _Roy. lugdb. 407._

  Symphytum Consolida major. _Bauh. pin. 259._

  Habitat in _Europæ_ umbrosis subhumidis. [Jupiter]


[_tuberosum._]

2. Symphytum foliis summis oppositis.

  Symphytum majus, tuberosa radice. _Bauh. pin. 259._

  Symphytum radice tuberosa. _Cam. epit. 701._

  Habitat in _Germania_ australi. [Jupiter]


[_orientale._]

3. Symphytum foliis ovatis subpetiolatis.

  Symphytum orientale, folio subrotundo aspero, flore cæruleo. _Tournef.
  cor. 7._

  Symphytum constantinopolitanum, boraginis folio & facie, flore albo.
  _Tournef. cor. 7._ _Buxb. cent. 5. p. 36. t. 68._

  Habitat juxta _Constantinopoli_ rivulos primo vere. [Jupiter]


CERINTHE.

[_major._]

1. Cerinthe foliis amplexicaulibus, fructibus geminis, corollis
  obtusiusculis patulis.

  Cerinthe foliis cordatis sessilibus. _Hort. cliff. 48._ _Hort. ups.
  35._ _Roy. lugdb. 408._

  Cerinthe foliis caulem amplexantibus, dentibus floris revolutis
  brevissimis. _Hall. helv. 515._

  Cerinthe flore rubro purpurascente. _Bauh. pin. 258._

[beta]. Cerinthe, flavo flore, asperior. _Bauh. pin. 258._

  Habitat in _Europa australi_. [Sun]


[_maculata._]

2. Cerinthe foliis amplexicaulibus emarginatis, fructibus geminis,
  corollis acutis clausis.

  Cerinthe s. Cynoglossum montanum majus. _Bauh. pin. 258.?_

  Habitat in montanis _Europæ_ australis. D. Monti.

  Differt a C. minore, cui flore convenit, quod major & folia maculata
  emarginata.


[_minor._]

3. Cerinthe foliis amplexicaulibus integris, fructibus geminis,
  corollis acutis clausis.

  Cerinthe foliis caulem amplexantibus, floribus profunde quinquefidis.
  _Hall. helv. 516._

  Cerinthe minor. _Bauh. pin. 258._

  Cerinthe minor s. quarta. _Clus. hist. 2. p. 168._

  Habitat in _Austriæ_, _Styriæ_ agris. [Sun]

  Præcedenti maxime affinis, at _Corolla_ 1/3 quinquefida, præcedentis
  vero tantum margine quinqueloba.


[_echioides._]

4. Cerinthe foliis lanceolato-linearibus hispidis, seminibus quaternis
  distinctis. _Hort. cliff. 48._ _Roy. lugdb. 408._

  Anchusa lutea minor. _Bauh. pin. 255._

  Anchusa echioides lutea, cerinthæ flore, montana. _Col. ecphr. 1.
  p. 182. t. 183._

[beta]. Anchusa lutea major. _Bauh. pin. 255._

  Anchusa tertia. _Cam. epit. 736._

  Anchusa lutea. _Dalech. hist. 1102._

  Habitat in _Austriæ_, _Pannoniæ_, _Helvetiæ_, _Galliæ_, _Italiæ_
  rupibus. [Jupiter]


BORAGO.

[_officinalis._]

1. Borago foliis omnibus alternis, calycibus patentibus. _Hort. ups.
  34._ _Mat. med. 63._

  Borago calycibus patentibus. _Hort. cliff. 44._ _Roy. lugdb. 403._
  _Dalib. paris. 61._

  Buglossum latifolium, Borago. _Bauh. pin. 256._

  Habitat hodie in _Normannia_ ad Colbeck & alibi in Europa; venit olim
  ex Aleppo. [Sun]


[_indica._]

2. Borago foliis ramificationum oppositis, calycinis foliolis
  sagittatis.

  Borago calycinis foliis sagittatis erectis _Hort. cliff. 45._ _Fl.
  zeyl. 71._ _Roy. lugdb. 403._

  Cynoglossoides folio caulem amplexante. _Isnard. act. 1718. p. 325.
  f. 10._

  Anchusæ degeneris facie, indiæ orientalis herba, quadricapsularis.
  _Pluk. alm. 30. t. 76. f. 3._

  Habitat in _India_ Orientali. [Sun]


[_africana._]

3. Borago calycinis foliolis ovatis acutis erectis. _Hort. cliff. 45._
  _Roy. lugdb. 403._

  Cynoglossoides africana verrucosa & hispida. _Isnard. act. 17: 8.
  p. 325. t. 11._

  Cynoglossum, boraginis foliis & facie, æthiopicum. _Pluk. alm. 34._

  Habitat in _Æthiopia_. [Sun]

  Affinis est admodum antecedenti.


[_orientalis._]

4. Borago calycibus tubo corollæ brevioribus, foliis cordatis. _Hort.
  cliff. 45._ _Roy. lugdb. 403._

  Borago constantinopolitana, flore reflexo cæruleo, calyce vesicario.
  _Tournef. cor. 6. itin. 523. t. 523._ _Buxb. cent. 5. pag. 16. t. 30._

  Habitat circum _Constantinopolin_. [Jupiter]


ASPERUGO.

[_procumbens._]

1. Asperugo. _Fl. lapp. 76._ _Fl. suec. 159._ _Hort. cliff. 44._ _Roy.
  lugdb. 404._ _Hall. helv. 522._ _Dalib. paris. 61._

  Buglossum sylvestre, caulibus procumbentibus. _Bauh. pin. 257._
  _Moris. hist. 3. p. 439. s. 11. t. 26. f. 13._

  Habitat in _Europæ_ ruderatis pingvibus. [Sun]


LYCOPSIS.

[_vesicaria._]

1. Lycopsis foliis integerrimis, calycibus fructescentibus inflatis
  pendulis. _Hort. cliff. 44._ _Hort. ups. 35._ _Roy. lugdb. 403._

  Echioides flore pullo. _Riv. mon. 11._

  Buglossum procumbens annuum, pullo minimo flore. _Moris. hist. 3.
  p. 439. s. 11. t. 26. f. 11._

  Habitat in _Europæ_ australi [Sun]


[_variegata._]

2. Lycopsis foliis repandis dentatis callosis, caule decumbente,
  corollis cernuis. _Hort. ups. 34._

  Lycopsis foliis repando-dentatis. _Hort. cliff. 44._ _Roy. lugdb.
  404._

  Buglossum creticum verrucosum. _Stiss. bot. 57. t. 57._

  Buglossum annuum humile, bullatis foliis, flore cæruleo eleganter
  variegato. _Moris. hist. 3. p. 439. s. 11. t. 26. f. 10._

  Habitat in _Creta_. [Sun]


[_ægyptiaca._]

3. Lycopsis foliis calloso-verrucosis, caule diffuso, corollis
  regularibus.

  Habitat in _Ægypto_. [Sun]


[_arvensis._]

4. Lycopsis foliis lanceolatis hispidis, calycibus florescentibus
  erectis. _Fl. lapp. 77._ _Fl. suec. 157._ _Hort. cliff. 44._ _Roy.
  lugdb. 404._ _Gron. virg. 20._ _Dalib. paris. 61._

  Buglossum minus sylvestre. _Bauh. pin. 257._

  Habitat in _Europæ_ agris. [Sun]


[_orientalis._]

5. Lycopsis foliis ovatis integerrimis scabris, calycibus erectis.

  Buglossum orientale angustifolium, flore parvo cæruleo. _Tournef.
  cor. 6._

  Habitat in _Oriente_. [Sun]


[_virginica._]

6. Lycopsis foliis lineari-lanceolatis confertis tomentosis mollibus,
  caule erecto. _Gron. virg. 140._

  Habitat in _Virginia_ ad vias. [Jupiter]


ECHIUM.

[_fruticosum._]

1. Echium caule fruticoso. _Hort. cliff. 43._ _Roy. lugdb. 407._

  Echium africanum fruticans, foliis pilosis. _Comm. hort. 2. pag. 107.
  t. 54._

  Habitat in _Æthiopia_. [Saturn]


[_italicum._]

2. Echium corollis vix calycem excedentibus margine villosis. _Hort.
  ups. 35._

  Echium majus & asperius, flore albo. _Cam. epit. 738._

[beta]. Lycopsis. _Bauh. pin. 255._

  Habitat in _Anglia_, _Italia_.


[_vulgare._]

3. Echium caule simplici erecto, foliis caulinis lanceolatis hispidis,
  floribus spicatis lateralibus. _Hort. cliff. 43._ _Fl. suec. 158._
  _Roy. lugdb. 407._ _Dalib. paris. 61._

  Echium vulgare. _Bauh. pin. 254._ _Clus. hist. 2. p. 143._

  Habitat in _Europa_ ad vias & agros. [Mars]


[_creticum._]

4. Echium calycibus fructescentibus distantibus, caule procumbente.
  _Hort. ups. 35._

  Echium caule simplici, foliis caulinis linearibus, floribus spicatis
  ex alis. _Hort. cliff. 43._

  Echium creticum angustifolium rubrum. _Bauh. pin. 254._

  Echium creticum latifolium rubrum. _Bauh. pin. 254._

  Echium creticum 1. 2. _Clus. hist. 2. p. 165._

  Habitat in _Creta_. [Sun]

  Stamina non longiora labio breviore corollæ.


[_orientale._]

5. Echium caule ramoso, foliis caulinis ovatis, floribus solitariis
  lateralibus. _Hort. cliff. 43._ _Roy. lugdb. 407._

  Echium orientale, verbasci folio, flore maximo campanulato. _Tournef.
  cor. 6. itin. 3. pag. 94._

  Habitat in _Oriente_.


[_lusitanicum._]

6. Echium corollis stamine longioribus.

  Echium caule simplici, foliis caulinis lanceolatis sericeis, floribus
  spicatis lateralibus. _Roy. lugdb. 407._

  Echium, amplissimo folio, lusitanicum. _Tournef. inst. 135.?_

  Habitat in _Europa_ australi. [Jupiter]


TOURNEFORTIA.

[_serrata._]

1. Tournefortia foliis ovatis serratis, petiolis spinescentibus, spicis
  terminatis recurvis.

  Pittonia arborescens chamædrifolia major. _Plum. gen. 5._

[beta]. Pittonia arborescens chamædrifolia minor. _Plum. gen. 5._

  Habitat in _America calidiore_. [Saturn]


[_hirsutissima._]

2. Tournefortia foliis ovatis petiolatis, caule hirsuto, spicis
  ramosissimis terminalibus.

  Pittonia hirsutissima & ramosissima, baccis albis. _Plum. gen. 5._

  Habitat in _America_ calidiore. [Saturn]


[_volubilis._]

3. Tournefortia foliis ovatis acuminatis, petiolis reflexis, caule
  volubili.

  Tournefortia foliis ovatis acuminatis. _Hort. cliff. 48._

  Pittonia scandens, baccis niveis: nigris maculis notatis. _Plum.
  gen. 5._

  Bryonia nigra fruticosa, racemi ramulis varie implicatis _Sloan. hist.
  1. p. 234. t. 143. f. 2._

  Virga aurea americana frutescens glabra, foliis subtus cæsiis. _Pluk.
  alm. 389. t. 235. f. 6._ _Raj. suppl. 348._

  Habitat in _Jamaica_, _Mexico_, arbores scandens. [Saturn]


[_f[oe]tidissima._]

4. Tournefortia foliis ovato-lanceolatis, spicis ramosissimis
  pendulis.

  Tournefortia foliis ovato-lanceolatis. _Hort. cliff. 48._ _Roy. lugdb.
  408._

  Pittonia racemosa, nicotianæ foliis f[oe]tidissimis. _Plum. gen. 5._

  Heliotropium maximum jamaicense, limonii mali folio supra scabro
  subtus lanugine ferruginea molli. _Pluk. alm. 182._ _Moris. hist. 3.
  p. 452._

  Habitat in _Mexico_, _Jamaica_. [Saturn]


[_humilis._]

5. Tournefortia foliis lanceolatis sessilibus, spicis simplicibus
  recurvis lateralibus.

  Pittonia humilis, anchusæ folio. _Plum. gen. 5._

  Habitat in _America calida_. [Saturn]


[_glabra._]

6. Tournefortia foliis ovatis integerrimis nudis, spicis cymosis.

  Heliotropii flore frutex, folio maximo oblongo acuminato glabro.
  _Sloan. jam. 173. hist. 2. p. 109. t. 212. f. 2._ _Raj. dendr. 76._

  Habitat in _Jamaica_. [Saturn]


[_Sibirica._]

7. Tournefortia foliis lanceolatis, floribus corymbosis, caule
  herbaceo.

  Messerschmidia. _Hort. ups. 36._

  Arguzia montana. _Amm. ruth. 38._

  Habitat in _Dauriæ_ apricis glareosis aridis. [Jupiter]

  Planta dubii etjamnum generis, interim huc relata.


DIAPENSIA.

[_lapponica._]

1. Diapensia floribus pedunculatis.

  Diapensia. _Fl. lapp. 88. t. 1. f. 1._ * _Fl. suec. 172._

  Habitat in alpibus _Lapponicis_. [Jupiter]


[_helvetica._]

2. Diapensia floribus subsessilibus.

  Androsace caulescens, foliis alternis, pedunculis unifloris. _Am[oe]n.
  acad. 1. p. 164._

  Aretia caulibus teretibus foliis imbricatis, floribus sessilibus.
  _Hall. helv. 486. t. 8. f. 4._

  Habitat in alpibus _Helveticis_. Gemmi & Pyndtnerberg. [Jupiter]

  Habitus antecedentis; fructum non vidi.


ARETIA.

[_alpina._]

1. Aretia villosa, scapis unifloris. _Hall. helv. 486. f. 4._

  Habitat in _Vallesiæ_ monte Loch dicto. [Jupiter]

  Fructus anatome nobis deest in hac planta.


ANDROSACE.

[_maxima._]

1. Androsace perianthiis maximis. _Hort. ups. 36._

  Androsace calycibus fructuum maximis. _Hort. cliff. 50._ _Roy. lugdb.
  414._

  Androsace foliis lanceolato-ovatis dentatis, calycibus corolla
  longioribus. _Wachend. ultr. 28._

  Androsace altera. _Cam. epit. 639._ _Clus. hist. 2. p. 134._

  Alsine affinis Androsace dicta major. _Bauh. pin. 251._

  Habitat inter _Austriæ_ segetes. [Sun]


[_septentrionalis._]

2. Androsace foliis lanceolatis dentatis glabris, perianthiis
  angulatis corolla brevioribus. _Fl. suec. 160._

  Androsace calyce fructus parvo. _Fl. lapp. 78._

  Androsace montana, flore minore. _Buxb. act. 2. p. 369. t. 23. f. 2._

  Alsine verna, androsaces capitulis. _Bauh. pin. 251. prod. 118._

  Alsine minor, androsaces alterius racie. _Bauh. pin. 251. prodr. 118._

  Alsine adfinis Androsace dicta minor. _Bauh. pin. 251._

  Habitat in alpibus _Lapponiæ_, _Russiæ_ apricis glareosis. [Sun]


[_villosa._]

3. Androsace foliis pilosis, perianthiis hirsutis.

  Aretia villosa, floribus umbellatis. _Hall. helv. 486._

  Sedum alpinum hirsutum, lacteo flore. _Bauh. pin. 284._

  Sedum minus X, alpinum IV. _Clus. hist. 2. p. 62._

  Habitat in alpibus _Rheticis_, _Pyrenæis_.


[_halleri._]

4. Androsace foliis ciliatis.

  Aretia foliis ciliatis linearibus, floribus umbellatis. _Hall. helv.
  486. t. 7._

  Habitat in alpibus _Helvetiæ_.


[_lactea._]

5. Androsace foliis linearibus glabris, umbella involucris multoties
  longiore.

  Androsace alpina perennis angustifolia glabra, flore singulari.
  _Tournef. inst. 123._

  Sedum alpinum, gramineo folio, lacteo flore. _Bauh. pin. 284._ _Raj.
  hist. 1042._

  Sedum minus XI. _Clus. hist. 2. p. 61._

  Habitat in _Austriæ_ alpibus. [Jupiter]


[_carnea._]

6. Androsace foliis subulatis glabris, umbella involucris breviore.

  Androsace alpina perennis angustifolia glabra & multiflora. _Tournef.
  inst. 123._

  Sedum alpinum, angustissimo folio, flore carneo. _Bauh. pin. 284._

  Sedum alpinum ejusdem. _Column. ecphr. 2. p. 64. t. 65. f. 2._

  Sanicula alpina, angustissimo folio. _Pluk. alm. 332. t. 108. f. 5._

  Habitat in alpibus _Pyrenæis_, _Helveticis_. [Jupiter]


PRIMULA.

[_veris._]

[officinalis.]

1. Primula foliis dentatis rugosis. _Hort. cliff. 51._ _Fl. suec. 161._
  _Roy. lugdb. 415._ _Dalib. paris. 62._ _limbo corollarum concavo._
  _mat. med. 64._

  Primula veris odorata, flore luteo simplici. _Bauh. hist. 3. p. 495._

  Verbasculum pratense odoratum. _Bauh. pin. 241._

[elatior.]

[beta]. Primula.  -  -  -  -  _limbo corollarum plano_.

  Verbasculum pratense vel sylvaticum inodorum. _Bauh. pin. 241._

  Primula veris, pallido flore, elatior. _Clus. hist. 1. p. 301._

[acaulis.]

[gamma]. Primula  -  -  -  -  _scapo nullo._

  Primula veris, pallido flore, humilis. _Clus. hist. 1. p. 302._

  Verbasculum sylvestre majus, singulari flore. _Bauh. pin. 241._

  Habitat in _Europæ_ pratis. [Jupiter]


[_farinosa._]

2. Primula foliis crenatis glabris, florum limbo plano. _Hort. cliff.
  50._ _Fl. suec. 162._

  Primula foliis crenatis glabris. _Vir. cliff. 12._ _Roy. lugdb. 415._

  Primula foliis erectis fastigiatis. _Fl. lapp. 79._

  Primula veris rubro flore. _Clus. pan. 340._

  Verbasculum umbellatum alpinum minus. _Bauh. pin. 242._

  Habitat in _Alpinis_ frigidisque _Europæ_ pratis uliginosis. [Jupiter]


[_Auricula._]

3. Primula foliis serratis glabris. _Vir. cliff. 12._ _Hort. ups. 36._
  _Roy. lugdb. 415._

  Primula foliis serratis carnosis glabris. _Hort. cliff. 50._

  Sanicula alpina lutea. _Bauh. pin. 242._

[beta]. Sanicula alpina purpurea. _Bauh. p. 242._

[gamma]. Sanicula alpina, foliis rotundis. _Bauh. pin. 242._

[delta]. Sanicula alpina, flore variegato. _Bauh. pin. 242._

[epsilon]. Sanicula alpina angustifolia. _Bauh. pin. 243._

[zeta]. Sanicula alpina, foliis quasi farina adspersis. _Bauh. pin. 243._

  Habitat in alpibus _Helveticis_, _Styriacis_. [Jupiter]


[_minima._]

4. Primula foliis cuneiformibus dentatis minimis corolla longe
  minoribus.

  Sanicula alpina minima carnea. _Bauh. pin. 243._

  Auricula ursi VIII. minima. _Clus. hist. 1. p. 305._

  Habitat in _Sneberg_, _Tauro_, _Judenberg_ inque altissimo monte prope
  salinas _Austriæ_ superioris, qua tenditur in Styriam. [Jupiter]


[_vitaliana._]

5. Primula foliis linearibus integerrimis; floribus sessilibus.

  Primula flore subsessili, foliis linearibus. _Am[oe]n. acad. 1.
  p. 160._

  Vitaliana. _Sesl. epist. 69. t. 10. f. 1._ *

  Sedum alpinum exiguis foliis. _Bauh. pin. 284._

  Sedum alpinum & gregorii Regiensis. _1. Column. ecphr. 2. p. 63.
  t. 65. f. 1._ _Raj. hist. 1044._

  Habitat in alpibus _Pyrenæis_ & _Italicis_. [Jupiter]

  _Calyces_ longitudine tubi corollæ, ultra medium quinquefidi, corollæ
  limbus quinquefidus, lobis ovato oblongis.


[_integrifolia._]

6. Primula foliis integerrimis glabris oblongis, calycibus tubulosis
  obtusis.

  Primula foliis glabris carnosis integerrimis. _Hall. helv. 485._

  Sanicula alpina rubescens, folio non serrato. _Bauh. pin. 243._

  Auricula ursi IV. _Clus. hist. 1. p. 303. t. 304._

  Habitat in alpibus _Helveticis_, _Styriacis_, _Pyrenaicis_. [Jupiter]


[_cortusoides._]

7. Primula foliis petiolatis cordatis sublobatis crenatis.

  Habitat in _Sibiria_. D. Gmelin.

  Herba foliis sequentis, floribus antecedentis.


CORTUSA.

[_matthioli._]

1. Cortusa calycibus corolla brevioribus.

  Cortusa foliis cordatis petiolatis. _Hort. cliff. 50._ _Roy. lugdb.
  414._

  Cortusa matthioli. _Clus. hist. 1. p. 307._

  Sanicula montana latifolia laciniata. _Bauh. pin. 243._

  Habitat in alpibus _Austriæ_, _Sibiriæ_.


[_Gmelini._]

2. Cortusa calycibus corollam excedentibus. _Am[oe]n. acad. 2. p. 340._ *

  Habitat in _Sibiria_. D. Gmelin. [Jupiter]


SOLDANELLA.

[_alpina._]

1. Soldanella. _Hort. cliff. 49._ _Roy. lugdb. 414._ _Hall. helv.
  488._

  Soldanella alpina rotundifolia. _Bauh. pin. 295._ _Moris. hist. 2.
  p. 285. s. 3. t. 15. f. 8._

  Soldanella alpina. _Cam. epit. 254._

  Habitat in alpibus _Helvetiæ_, _Austriæ_, _Pyrenæorum_. [Jupiter]


DODECATHEON.

[_Meadia._]

1. Dodecatheon.

  Meadia. _Catesb. car. 3. p. 1. t. 1._

  Auricula ursi virginiana floribus boraginis instar rostratis,
  cyclaminum more reflexis. _Pluk. alm. 62. t. 79. f. 6._

  Habitat in _Virginia_. [Jupiter]


CYCLAMEN.

[_europæum._]

1. Cyclamen corolla retroflexa.

  Cyclamen foliis cordatis, corolla reflexa. _Hort. ups. 47._ _Mat.
  med. 65._

  Cyclamen. _Hort. cliff. 49._ _Roy. lugdb. 414._

  Cyclamina omnia 1 -- 13. _Bauh. pin. 308._

  Cyclaminus. _Cam. epit. 357._

  Habitat in _Austriæ_, _Tatariæ_, _Europæ_ australis nemorosis.
  [Jupiter]

  Varietates sic conjungunt plantas folio anguloso & rotundo, ut vix ac
  ne vix limites dentur.


[_indicum._]

2. Cyclamen corollæ limbo nutante. _Fl. zeyl. 401._

  Habitat in _Zeylona_. [Jupiter]


MENYANTHES.

[_Nymphoides._]

1. Menyanthes foliis cordatis integerrimis, corollis ciliatis.

  Menyanthes foliis orbiculatis, corollis margine laceris. _Hort. cliff.
  53._ _Roy. lugdb. 430._ _Dalib. paris. 62._

  Nymphæa lutea minor, flore fimbriato. _Bauh. pin. 194._

  Habitat in _Belgii_, _Dantisci_ fossis majoribus. [Jupiter]

  Umbella simplex, sessilis e latere petioli, ut in sequenti.


[_indica._]

2. Menyanthes foliis cordatis subcrenatis, corollis interne pilosis.
  _Fl. zeyl. 72._

  Nedel-ambel. _Rheed. mal. 11. p. 55. t. 28._

  Habitat in _Malabariæ_, _Zeylonæ_ fossis.


[_trifoliata._]

3. Menyanthes foliis ternatis. _Fl. lapp 80._ _Fl. suec. 163._ _Hort.
  cliff. 52._ _Mat. med. 66._ _Roy. lugdb. 430._ _Hall. helv. 487._
  _Dalib. paris. 62._

  Trifolium palustre. _Bauh. pin. 327._

  Habitat in _Europæ_ paludibus. [Jupiter]


HOTTONIA.

[_palustris._]

1. Hottonia _Boerh. lugdb. 1. 207._ _Hort. cliff. 51._ _Fl. svec. 164._
  _Roy. lugdb. 41._ _Hall. helv. 487._ _Dalib. paris. 63._

  Millefolium aquaticum s. Viola aquatica, caule nudo. _Bauh. pin. 141._

  Millefolium aquaticum equisetifolium, caule nudo. _Bauh. pin. 141._

  Habitat in fossis & paludibus _Europæ_ borealioris. [Jupiter]


HYDROPHYLLUM.

[_virginianum._]

1. Hydrophyllum _Hort. cliff. 44._ _Roy. lugdb. 413._ _Gron.
  virg. 21._

  Dentariæ facie planta monopetalos, fructu rotundo monopyreno. _Moris.
  hist. 3. p. 599. s. 15. t. 1. f. 1._

  Habitat in _Virginia_. [Jupiter]

  Hydrophyllum verum canadensium in aquis natum diversissima planta
  foliis binis petiolatis palmatis, basi excavatis: lobis auctis lobulo
  utrinque laterali, serratis, viridibus, facie aceris; Fructificatio
  hujus mihi ignota est.


LYSIMACHIA.

* _Pedunculis multifloris._

[_vulgaris._]

1. Lysimachia paniculata, racemis terminalibus.

  Lysimachia foliis lanceolatis, racemo composito terminali. _Virid.
  cliff. 415._ _Fl. suec. 166._ _Roy. lugdb. 416._

  Lysimachia foliis lanceolatis, corymbo terminali. _Fl. lapp. 81._
  _Hort. cliff. 50._

  Lysimachia lutea major. _Bauh. pin. 245._

  Habitat in _Europa_ ad ripas & paludes. [Jupiter]


[_Ephemerum._]

2. Lysimachia racemis simplicibus terminalibus, petalis obtusis,
  staminibus corolla brevioribus.

  Lysimachia racemo simplici terminali, foliis lanceolato-linearibus.
  _Vir. cliff. 13._ _Hort. cliff. 3._ _Roy. lugdb. 415._

  Lysimachia spicata purpurea minor. _Buxb. cent. 1. p. 22. t. 33._

  Lysimachia orientalis minor, foliis glaucis. _Till. pis. 106. t. 40.
  f. 2._

  Habitat in _Media_. [Sun]

  _Conf._ Ephemerum matthioli. _Bauh. pin. 244._ _Bauh. hist. 2.
  p. 905._ _Dod. pempt. 203._

  Convenit cum L. atropurpurea habitu, structura, glauco colore. Differt
  Petalis obtusis, patulis, staminibus corolla brevioribus, floribus
  pedicillo insidentibus; cum illa Petala gerit acuminata, calyce paulo
  longiora, conniventia, saturate rubra; stamina corolla longiora,
  antheris fuscis; Flores in spicam sessiles; interim maxime affines
  sunt.


[_atropurpurea._]

3. Lysimachia spicis terminalibus patulis lanceolatis, staminibus
  corolla longioribus.

  Lysimachia foliis lanceolato-linearibus caulem & ramos spica ovata
  terminante. _Hort. cliff. 51._

  Lysimachia foliis lanceolato-linearibus, spicis terminalibus. _Roy.
  lugdb. 415._ _Hort. ups. 37._ *

  Lysimachia orientalis angustifolia. _Comm. rar. 93. t. 33._

  Habitat in _Oriente_. [Sun]


[_thyrsiflora._]

4. Lysimachia racemis lateralibus pedunculatis.

  Lysimachia racemis simplicibus lateralibus. _Virid. cliff. 13._ _Fl.
  suec. 167._ _Roy. lugdb. 416._

  Lysimachia ex alis foliorum thyrsifera. _Fl. lapp. 82._ _Hort. cliff.
  52._

  Lysimachia bifolia, flore globoso luteo. _Bauh. pin. 242._

  Lysimachia lutea. _Clus. hist. 2. p. 53. f. 12._

  Habitat in _Europa_, in paludibus. [Jupiter]


* _Pedunculis unifloris._

[_quadrifolia._]

5. Lysimachia foliis quaternis subsessilibus, pedunculis quaternis
  unifloris.

  Lysimachia foliis ovato-acutis quaternis. _Gron. virg. 20._

  Anagallis marina lutea, foliis latis stellatis. _Pet. gaz. 5. t. 2.
  f. 5._

  Anagallis lutea foliis & floribus ex eodem exortu quatuor ex æqualibus
  surculorum intervallis cruciatim positis. _Pluk. mant. 12._

  Habitat in _Virginia_.


[_punctata._]

6. Lysimachia foliis subquaternis, pedunculis verticillatis unifloris.

  Lysimachia foliis lanceolatis, floribus solitariis. _Hort. cliff. 52._
  _Roy. lugdb. 416._ _Gron. virg. 20._

  Lysimachia lutea minor, foliis nigris punctis notatis. _Bauh. pin.
  245._

  Lysimachia lutea 11. _Clus. hist. 2. p. 52. f. 2._

  Blattariæ affinis planta minor, flore luteo, foliis nigris punctis
  notatis. _Moris. hist. 2. p. 491. s. 5. t. 10. f. 15._

  Habitat in _Hollandia_ inter arundines.


[_ciliata._]

7. Lysimachia petiolis ciliatis, floribus cernuis.

  Lysimachia foliis ovato-lanceolatis subcordatis, petiolis margine
  utrinque lanatis, flore solitario. _Wach. ultr. 390._

  Lysimachia canadensis, jalappæ foliis. _Sarac. canad. Walth. hort. 32.
  t. 12._

  Habitat in _Virginia_, _Canada_.

  _Caulis_ erectus. _Folia_ opposita, oblongo-ovata, integerrima, acuta,
  glabra: nervis lateralibus; petioli canaliculati, ciliati. _Pedunculi_
  solitarii, uniflori, nudi.


[_Linum stellatum._]

8. Lysimachia calycibus corollam superantibus, caule erecto ramosissimo.
  _Roy. lugdb. 416._ _Hort. ups. 37._ _Sauv. monsp. 130._

  Linum minimum stellatum. _Bauh. pin. 214. prodr. 107._ _Magn. monsp.
  163. t. 162._

  Habitat in _Gallia_. [Sun]


[_nemorum._]

9. Lusimachia foliis ovatis acutis, floribus solitariis, caule
  procumbente. _Hort. cliff. 52._ _Roy. lugdb. 416._

  Anagallis lutea nemorum. _Bauh. pin. 252._ _Moris. hist. 2. p. 569.
  s. 5. t. 26. f. 5._

  Anagallis. _Clus. hist. 2. p. 182._

  Habitat in _Germaniæ_, _Galliæ_, _Angliæ_ nemoribus glareosis.


[_Nummularia._]

10. Lysimachia foliis subcordatis, floribus solitariis, caule repente.
  _Vir. cliff. 13._ _Hort. cliff. 52._ _Fl. suec. 168._ _Mat. med. 67._
  _Roy. lugdb. 416._ _Hall. helv. 481._

  Nummularia major lutea. _Bauh. pin. 309._

  Anagallis mas. _Cam. epit. 394._

  Habitat in _Europa_ juxta agros & scrobes. [Jupiter]


[_tenella._]

11. Lysimachia foliis ovatis acutiusculis, pedunculis folio longioribus,
  caule repente.

  Lysimachia foliis subrotundis, floribus solitariis longe pedunculatis.
  _Guett. stamp. 2. p. 119._

  Lysimachia foliis orbiculatis planis, floribus solitariis rubellis,
  caule repente. _Sauv. monsp. 135._

  Nummularia minor, purpurascente flore. _Bauh. pin. 310. prodr. 139._
  _Moris. hist. 2. p. 567. s. 5. t. 26. f. 2._

  Habitat in _Galliæ_, _Angliæ_ humidis.


ANAGALLIS.

[_arvensis._]

1. Anagallis foliis indivisis, caule procumbente.

  Anagallis foliis indivisis. _Roy. lugdb. 416._ _Fl. suec. 169._

  Anagallis foliis ovatis. _Hort. cliff. 52._

  Anagallis ph[oe]niceo flore. _Bauh. pin. 252._

  Habitat in _Europæ arvis_. [Sun]


[_monelli._]

2. Anagallis foliis indivisis, caule erecto.

  Anagallis foliis lanceolatis. _Hort. cliff. 52._ _Hort. ups. 38._

  Anagallis cærulea, foliis binis ternisve ex adverso nascentibus.
  _Bauh. pin. 252._

  Anagallis tenuifolia monelli. _Clus. app. alt._

  Habitat  -  -  -  -  [Sun]


[_latifolia._]

3. Anagallis foliis cordatis amplexicaulibus, caulibus compressis.

  Anagallis hispanica latifolia, maximo flore. _Tournef. inst. 143._

  Cruciata montana minor, flore cæruleo. _Barr. ic. 584._

  Habitat in _Hispania_. L[oe]fl. [Sun]

  _Caulis_ erecto-patens, brachiatus, ramosus, quadrangularis: angulis
  oppositis triplo latioribus, angustioribus vero margine acuto utrinque
  septis. _Folia_ subcordata, maxime sessilia & amplexicaulia, basi
  deorsum spectantia, obtusiuscula, nervosa, glabra, subtus pallido
  punctata. _Pedunculi_ axillares, solitarii, uniflori, nudi, teretes,
  corolla cærulea, fundo purpurascente. _Filamenta_ purpurea; _Antheris_
  oblongis flavis. _Notabilis_ foliis magnis & latis, caule compresso,
  A. arvensi attamen valde affinis.


[_capensis._]

4. Anagallis foliis sinuatis. _Roy. lugdb. 416._ [+]

  Anagallis purpurea, bursæ pastoris foliis minoribus. _Pet. mus. 245._

  Habitat ad _Caput b. spei_.


THEOPHRASTA.

[_americana._]

1. Theophrasta. _Roy. lugdb. 528._

  Eresia foliis aquifolii longissimis. _Pluk. gen. 8._

  Habitat in _America_ æquinoctiali. [Saturn]

  _Caudex_ nudus, simplicissimus, apice frondosus ut in Palmis. _Folia_
  lanceolata, longissima, dentata nervis undulatis; omnia ex apice
  caudicis undique diffusa. _Fructificationes_ ramosæ, diffusæ,
  interfolia ad apicem caulis.


PATAGONULA.

[_americana._]

1. Patagonula [+]

  Patagonica foliis partim serratis partim integris. _Dill. elth. 306.
  t. 226. f. 293._

  Habitat in Patagonia _Americes_ australis. [Saturn]


SPIGELIA.

[_Anthelmia._]

1. Spigelia.

  Arapabaca quadrifolia, fructu testiculato. _Plum. gen. 11._ _Barr.
  equin. 15._

  Arapabaca brasiliensibus dicta planta. _Marcgr. bras. 46._

  Habitat in _Cajenna_, _Brasilia_.

  _Caulis_ simplex, herbaceus. _Folia_ terminalia, quatuor, lanceolata.
  _Folia_ caulina alia duo opposita. _Ramus_ ex ala singula folii
  caulini solitarius, cauli simillimus, terminatus foliis quatuor
  cruciatim positis, ut in caule. Racemi terminales solitarii in caule &
  ramis.


OPHIORRHIZA.

[_Mungos._]

1. Ophiorrhiza foliis lanceolato-ovatis.

  Ophiorrhiza. _Fl. zeyl. 402._ _Mat. med. 79. t. 1._ _Am[oe]n. acad. 2.
  p. 118._

  Habitat in _India_ orientali. [Jupiter]

  _Conf._ Limonium mauritanicum, flore minimo, caule folioso. _Pet. gaz.
  66. t. 41. f. 12._


[_Mitreola._]

2. Ophiorrhiza foliis ovatis.

  Mitreola. _Hort. cliff. 492._ _Gron. virg. 28._

  Mitra. _Houst. mss. t. bona._

  Habitat in _America_ meridionali.


AZALEA.

[_indica._]

1. Azalea floribus subsolitariis, calycibus pilosis.

  Chamærhododendron exoticum, amplissimis floribus liliaceis. _Breyn.
  prodr. 1. p. 23._

  Cistus indicus, ledi alpini foliis, floribus amplis. _Herm. lugdb.
  152. t. 153._ _Raj. hist. 1895._

  Tsutsusi. _Kæmph. am[oe]n. 845. t. 846._

  Habitat in _India_. [Saturn]


[_pontica._]

2. Azalea arborea. [+]

  Chamærhododendros pontica maxima, mespili folio, flore luteo.
  _Tournef. cor. 42._ _Buxb. cent. 5. p. 36. t. 69._

  Habitat in _Ponto_, _Trapezunte_. [Saturn]


[_lutea._]

3. Azalea foliis ovatis, corollis pilosis, staminibus longissimis.

  Azalea ramis infra flores nudis. _Gron. virg. 21._

  Azalea scapo nudo, floribus confertis terminalibus, staminibus
  declinatis. _Hort. cliff. 69._

  Azalea erecta, foliis ovatis integris alternis, flore luteo piloso
  præcoci. _Cold. ebor. 25._

  Cistus virginiana, periclymeni flore ampliori minus odorato. _Pluk.
  mant. 49._

  Habitat in _Virginia_. [Saturn]


[_viscosa._]

4. Azalea foliis margine scabris, corollis piloso-glutinosis.

  Azalea ramis infra flores foliosis. _Gron. virg. 21._ _Cold.
  ebor. 24._

  Cistus virginiana, flore & odore periclymeni. _Pluk. alm. 106. t. 161.
  f. 4._ _Catesb. car. 1. p. 57. t. 57._

  Habitat in _Virginia_. [Saturn]


[_lapponica._]

5. Azalea foliis adspersis punctis excavatis.

  Azalea ramis compositis suberectis. _Fl. suec. 171._

  Azalea maculis ferrugineis subtus adsperfa. _Fl. lapp. 89. t. 6.
  f. 1._

  Habitat in _Alpibus Lapponiæ_. [Saturn]


[_procumbens._]

6. Azalea ramis diffuso procumbentibus. _Fl. lapp. 90. t. 6. f. 2._
  _Fl. suec. 170._ _Hall. helv. 416._

  Chamærhododendros supina ferruginea, thymi folio, alpina. _Bocc. mus.
  2. p. 64. t. 53._

  ChamæCistus serpyllifolia, floribus carneis. _Bauh. pin. 466._

  Habitat in Alpibus _Europæ_. [Saturn]


PLUMBAGO.

[_europæa._]

1. Plumbago foliis amplexicaulibus. _Hort. cliff. 53._ _Mat. med. 75._
  _Roy. lugdb. 417._ _Sauv. monsp. 63._

  Lepidium Dentillaria dictum. _Bauh. pin. 97._

  Tripolium dioscoridis. _Col. ecphr. 1. p. 160. t. 161._

  Habitat in _Europa_ australi. [Jupiter]


[_zeylanica._]

2. Plumbago foliis petiolatis. _Hort. cliff. 53._ _Hort. ups. 43._
  _Fl. zeyl. 73._ _Roy. lugdb. 417._

  Dentillaria lychnoides sylvatica scandens, flore albo. _Sloan. hist.
  1. p. 211. t. 133. f. 1._

  Lychnis indica spicata, ocymastri foliis, fructibus lappaceis
  oblongis, radice urente. _Comm. hort. 2. p. 169. t. 5._

  Habitat in _India_ utraque. [Jupiter]


PHLOX.

[_paniculata._]

1. Phlox foliis lanceolatis margine scabris, corymbis compositis.

  Lysimachia virginiana umbellata maxima, lysimachiæ luteæ floribus
  amplioribus. _Pluk. mant. 121.?_

  Habitat in _America_ septentrionali. Collinson. [Jupiter]

  _Planta_ magna, alta. _Caulis_ lævis, obtusus. _Folia_
  lato-lanceolata: margine Aculeis minutissimis sparsis exasperata.
  _Corymbi_ conferti in umbellam. _Floribus_ numerosissimis.


[_maculata._]

2. Phlox foliis cordato-lanceolatis lævibus.

  Lychnoides marilandica, foliis binis oppositis basi & auriculis caulem
  utrinque amplexantibus. _Raj. suppl. 489.?_

  Habitat in _Virginia_. Kalm. [Jupiter]

  _Plantæ caulis_ teretiusculus, subscaber, rubro viridique undique
  tenuissime maculatus, erectus. _Folia_ lævia, e basi amplexicauli
  cordata, elongata in lanceolatum sensim acutius. _Flores_ in Racemum
  compositum digesti.


[_pilosa._]

3. Phlox foliis lanceolatis villosis, caule erecto, corymbo terminali.

  Lychnoides marilandica, calycibus lanuginosis, foliis angustis acutis.
  _Raj. suppl. 490._

  Lychnidea umbellifera, blattariæ accedens virginiana, major repens
  pseudomelanthii foliis pilosis, flore pentapetaloide fistuloso. _Pluk.
  alm. 133. t. 98. f. 1._

  Habitat in _Virginia_. [Jupiter]


[_glaberrima._]

4. Phlox foliis lineari-lanceolatis glabris, caule erecto, corymbo
  terminali. _Hort. cliff. 63._ _Roy. lugdb. 433._ _Gron. virg. 21._

  Lychnidea folio melampyri. _Dill. elth. 203. t. 166. f. 202._

  Habitat in _Virginia_. [Jupiter]


[_divaricata._]

5. Phlox foliis lato-lanceolatis: inferioribus alternis, caule ramoso.

  Lychnidea virginiana, alsines aquaticæ foliis, floribus in ramulis
  divaricatis. _Pluk. mant. 121.?_

  Habitat in _Virginia_.

  Plantæ _Caules_ erectiusculi. _Folia_ lanceolata s. ovato-lanceolata,
  oleracea & molliuscula, glabra aut parum pilosa: superiora opposita,
  inferiora alterna. _Rami_ alterni, basi divaricati. _Corollæ_ cæruleæ.


[_ovata._]

6. Phlox foliis ovatis, floribus solitariis.

  Lychnidea fistulosa marilandica, clinopodii vulgaris folio, flore
  amplo singulari. _Pluk. mant. 122. t. 348. f. 4._

  Habitat in _Virginia_. [Jupiter]


[_subulata._]

7. Phlox foliis subulatis hirsutis, floribus oppositis.

  Lychnidea, blattariæ accedens virginiana, minor repens, hirsutis
  camphoratæ foliis. _Pluk. alm. 233. t. 98. f. 2._

  Habitat in _Virginia_.

  _Corollæ_ lobi emarginati & tubus calyce duplo longior est.


[_sibirica._]

8. Phlox foliis linearibus villosis, pedunculis ternis. _Am[oe]n. acad.
  2. p. 342._

  Habitat in _Asia_ boreali. [Jupiter]

  Lobi _Corollæ_ rotundatæ integræ & _calyces_ longitudine tubi
  corollæ.


[_setacea._]

9. Phlox foliis setaceis glabris, floribus solitariis. Lychnidea,
  blattariæ accedens virginiana, camphoratæ congeneris, glabris foliis.
  _Pluk. alm. 233. t. 98. f. 3._

  Habitat in _Virginia_.


CONVOLVULUS.

* _Caule volubili._

[_arvensis._]

1. Convolvulus foliis sagittatis utrinque acutis, pedunculis unifloris.
  _Fl. suec. 173._ _Dalib. paris. 65._

  Convolvulus foliis sagittatis utrinque acutis. _Hort. cliff. 66._
  _Roy. lugdb. 427._

  Convolvulus minor arvensis. _Bauh. pin. 294._

  Habitat in _Europæ_ agris. [Jupiter]


[_sepium._]

2. Convolvulus foliis sagittatis postice truncatis, pedunculis
  unifloris. _Roy. lugdb. 427._ _Fl. suec. 174._ _Dalib. paris. 65._

  Convolvulus foliis sagittatis postice truncatis. _Hort. cliff. 66._

  Convolvulus major albus. _Bauh. pin. 294._

  Habitat in _Europæ_ sepibus. [Jupiter]


[_Scammonia._]

3. Convolvulus foliis sagittatis postice truncatis, pedunculis
  bifloris. _Roy. lugdb. 427._ _Mat. med. 82._

  Convolvulus syriacus s. Scammoniaca syriaca. _Moris. hist. 2. p. 12.
  s. 1. t. 3. f. 5._

  Scammonia syriaca. _Bauh. pin. 294._

  Habitat in _Syria_, _Mysia_, _Cappadocia_. [Jupiter]


[_panduratus._]

4. Convolvulus foliis cordatis integris panduriformibusque, calycibus
  lævibus.

  Convolvulus foliis inferioribus cordatis, superioribus trilobis,
  calycibus pedunculis petiolisque glabris, caule rubescente. _Gron.
  virg. 141._

  Habitat in _Virginiæ_ arenosis.


[_carolinus._]

5. Convolvulus foliis cordatis integris trilobisque villosis, calycibus
  lævibus, capsulis hirsutis, pedunculis subbifloris.

  Convolvulus, folio hederaceo, arvensis, flore dilute purpureo. _Dill.
  elth. 100. t. 84. f. 98._

  Habitat in _Carolina_. [Jupiter]

  Pedunculi uniflori aut biflori.


[_hederaceus._]

6. Convolvulus calycibus tuberculatis pilosis. _Virid. cliff. 18._
  _Hort. ups. 38._ _Gron. virg. 141._ _Roy. lugdb. 428._

  Convolvulus annuus, foliis cordatis rarius trilobis, calyce
  tuberculato piloso. _Hort. cliff. 67._

  Convolvulus purpureus, folio subrotundo. _Bauh. pin. 295._

[beta]. Convolvulus cæruleus minor, folio subrotundo. _Dill. elth. 97.
  t. 82. f. 94._

[gamma]. Convolvulus flore purpureo, calyce punctato. _Dill. elth. 99.
  t. 83. f. 96._

[delta]. Convolvulus flore minore lacteo fundo atrorubente. _Dill. elth.
  98. t. 83. f. 95._

[epsilon]. Convolvulus folio cordato glabro, flore violaceo. _Dill.
  elth. 100. t. 84. f. 97._

[zeta]. Convolvulus cæruleus, hederaceo anguloso folio. _Bauh. pin.
  295._ _Dill. elth. 96. t. 80. f. 91._

[eta]. Convolvulus cæruleus, hederaceo folio magis anguloso. _Dill.
  elth. 96. t. 80. f. 92._

  Convolvulus cæruleus major, folio hederaceo. _Dill. elth. 97. t. 81.
  f. 93._

  Habitat in _Asia_, _Africa_, _America_. [Sun]

  Pedunculi in aliis uniflori, in aliis triflori s. multiflori, limites
  autem inter singulas [alpha] -- [eta] vix occurrunt.


[_Batatas._]

7. Convolvulus foliis cordatis angulato-nervosis, caule repente
  tuberifero.

  Convolvulus foliis cordatis angulatis, radice tuberosa. _Hort. cliff.
  67._ _Roy. lugdb. 427._

  Convolvulus radice tuberosa esculenta &c. _Catesb. car. p. 60. t. 60._

  Convolvulus indicus orientalis Inhame s. Batatas. _Moris. hist. 2.
  p. 11. s. 1. t. 3. f. 4._

  Convolvulus indicus vulgo Patates dictus. _Raj. hist. 728._

  Batatas. _Bauh. pin. 91._

  Kappa kelengu. _Rheed. mal. 7. p. 95. t. 50._

  Habitat in _India_ utraque. [Jupiter]

  _Conf._ Convolvulus indicus vulgo Patates dictum. _Few. per. 3. p. 16.
  t. 11._ foliis palmatis.


[_umbellatus._]

8. Convolvulus foliis cordatis, pedunculis umbellatis.

  Convulvulus americanus, vulgaris folio, capsulis triquetris numerosis.
  _Pluk. alm. 114. t. 167. f. 1._

  Convolvulus luteus polyanthos. _Plum. amer. 88. t. 102._

  Convolvulus polyanthos, folio subrotundo, flore luteo. _Sloan.
  jam. 55._

  Habitat in _Martinica_, _Domingo_, _Jamaica_. [Jupiter]


[_malabaricus._]

9. Convolvulus foliis cordatis glabris, caule perenni villoso.

  Convolvulus foliis cordatis acuminatis, caule arboreo scandente. _Roy.
  lugdb. 429._

  Kattu-kelengu. _Rheed. mal. 11. p. 105. t. 5._ _Raj. suppl. 376._

  Habitat in _Malabariæ_ arenosis. [Saturn]


[_canariensis._]

10. Convolvulus foliis cordatis pubescentibus, caule perenni villoso,
  pedunculis multifloris.

  Convolvulus foliis cordatis, caule fruticoso villoso. _Vir. cliff.
  18._ _Hort. cliff. 67._ _Roy. lugdb. 428._

  Convolvulus canariensis sempervirens, foliis mollibus & incanis.
  _Comm. hort. 2. p. 101. t. 51._

  Convolvulus canariensis, foliis longioribus mollibus incanis. _Pluk.
  alm. 114. t. 325. f. 1._

  Habitat in _Canariensibus_ insulis. [Saturn]


[_aculeatus._]

11. Convolvulus foliis cordatis, caule aculeato. _Hort. cliff. 496._

  Convolvulus americanus, subrotundis foliis, viticulis spinosis. _Pluk.
  alm. 115. t. 276. f. 3._

  Convolvulus maximus, caule spinulis obtusis obsito. _Sloan. jam. 55.
  hist. 1. p. 151. t. 96. f. 1?_ _Raj. suppl. 371?_

  Smilax aspera indiæ occidentalis. _Bauh. pin. 296._

  Habitat in _America_ calidiore. [Saturn]


[_Turpethum._]

12. Convolvulus foliis cordatis angulatis, caule membranaceo
  quadrangulari, pedunculis multifloris. _Fl. zeyl. 74._ _Mat. med. 84._

  Convolvulus zeylanicus alatus maximus, foliis ibisci nonnihil
  similibus angulosis. _Herm. lugdb. 177. t. 178. 179._

  Turpethum repens, foliis althææ vel indicum. _Bauh. pin. 149._

  Habitat in _Zeylona_. [Jupiter]


[_tomentosus._]

13. Convolvulus foliis trilobis tomentosis, caule lanuginoso.

  Convolvulus folio lanato in tres lacinias diviso, flore oblongo
  purpureo. _Sloan. jam. 55. hist. 1. p. 154. t. 98. f. 2._ _Raj. suppl.
  381._

  Convolvulus jamaicensis trilobus, foliis tomentosa lanugine densiori
  ac veluti instar utrinque obductis. _Pluk. alm. 115. t. 167. f. 4._

  Habitat in _Jamaica_.


[_althæoides._]

14. Convolvulus foliis palmatis cordatis sericeis: lobis repandis,
  pedunculis bifloris.

  Convolvulus foliis cordato-digitatis sericeis: foliolis linearibus:
  intermediis duplo longioribus. _Vir. cliff. 18._ _Roy. lugdb. 429._
  _Sauv. monsp. 202._

  Convolvulus foliis ovatis divisis basi truncatis: laciniis intermediis
  duplo longioribus. _Hort. cliff. 67._

  Convolvulus argenteus, folio althææ. _Bauh. pin. 295._

  Convolvulus, betonicæ althææque foliis, repens argenteus. _Barr. rar.
  5. t. 312._

[beta]. Convolvulus argenteus elegantissimus, foliis tenuiter incisis.
  _Tournef. inst. 85._

  Habitat in _Europa_ meridionali.


[_paniculatus._]

15. Convolvulus foliis palmatis: lobis septem ovatis acutis
  integerrimis, pedunculis paniculatis.

  Pal-modecca. _Rheed. mal. 11. p. 101. t. 49._ _Raj. suppl. 374._

  Habitat in _Malabariæ_ arenosis.


[_Medium._]

16. Convolvulus foliis hastato-acuminatis: auriculis dentatis,
  pedunculis subunifloris, calycibus sagittatis.

  Tala-neli. _Rheed. mal. 11. p. 113. t. 55._

  Habitat in _India_.

  _Folia_ lanceolata, apice integra, glabra, acuta, basi dilatata in 2.
  auriculas recurvas extrorsum subdentatas. _Pedunculi_ uniflori, rarius
  biflori; _Stipulis_ lanceolatis, oppositis, duabus, acuminatis.
  _Calycis_ foliola sagittata, hinc Campanulæ Medii instar postice
  appendiculata retrospectantia.


* * _Caule prostrato._

[_siculus._]

17. Convolvulus foliis cordato-ovatis, pedunculis unifloris: bracteis
  lanceolatis, flore sessili.

  Convolvulus foliis ovatis acutis, floribus duplici bractea succinctis.
  _Roy. lugdb. 428._

  Convolvulus foliis ovatis acutis. _Hort. cliff. 67._

  Convolvulus siculus minor, flore parvo auriculato. _Bocc. sic. 89.
  t. 48._ _Moris. hist. 2. s. 1. t. 7. f. 5._

  Habitat in _Sicilia_. [Sun]

  Caulis vix vel admodum parum, sæpius minime volubilis.


[_nummularius._]

18. Convolvulus foliis subrotundis, caule repente.

  Convolvulus minor repens, nummulariæ folio, flore cæruleo. _Sloan.
  jam. 58. hist. 1. p. 157. t. 99. f. 2._ _Raj. suppl. 382._

  Habitat in _Jamaicæ_ & _Barbados_ pratis.


[_alsinoides._]

19. Convolvulus foliis subovatis obtusis petiolatis pilosis, caule
  diffuso, pedunculis trifloris. _Fl. zeyl. 76._

  Convolvulus foliis ovatis obtusis, caule filiformi. _Hort. cliff. 68._

  Convolvuli minimi species bisnagarica hirsuta, alsines folio. _Pluk.
  alm. 116. t. 9. f. 1._

  Anagallis hirsuta minor, foliis alternis, floribus solitariis. _Burm.
  zeyl. 11. t. 6. f. 1._

  Vistnu-clandi. _Rheed. mal. 11. p. 131. t. 64._

  Habitat in _Malabaria_, _Zeylona_, _Bisnagaria_, _Bahama_.

  Varietas habitu lini: caulibus, panicula, foliis lanceolatis sericeis,
  hujus forte sola varietas.


[_tridentatus._]

20. Convolvulus foliis lineari-cuneiformibus tricuspidatis: basi
  dilatata dentatis, pedunculis unifloris.

  Convolvulus minor procumbens, acetosellæ foliis tricuspidatis ad imum
  quaternis: summo apice tricuspidatis. _Pluk. mant. 117. t. 167. f. 5._

  Sendera-Clandi. _Rheed. mal. 11. p. 133. t. 65._

[beta]. Convolvulus indicus barbatus minor: foliorum apicibus lunulatis.
  _Pluk. alm. 117. t. 276. f. 6._

  Habitat in _India_.


[_Cneorum._]

21. Convolvulus foliis lanceolatis obtusis sericcis, pedunculis
  multifloris. _Hort. cliff. 68._ _Roy. lugdb. 429._ _Sauv. monsp. 56._

  Convolvulus major rectus creticus argenteus. _Moris. hist. 2. p. 11.
  s. 1. t. 3. f. 1._

  Cneorum album, folio oleæ argenteo molli. _Bauh. pin. 463._

[beta]. Convolvulus serpens maritimus spicæfolius. _Triumf. obs. 91.
  t. 91. f. 2._

  Convolvulus saxatilis erectus villosus perennis. _Barr. rar. 4.
  t. 470._ _Bocc. mus. 2. p. 79. t. 70._

[gamma]. Dorycnium. _Alp. exot. 74. t. 73._

  Habitat in _Hispaniæ_, _Italiæ_, _Siciliæ_, _Cretæ_ maritimis
  campestribus. [Jupiter]


[_Cantabrica._]

22. Convolvulus foliis lineari-lanceolatis acutis, caule ramoso recto,
  pedunculis bifloris. _Hort. cliff. 68._ _Sauv. monsp. 56._

  Convolvulus minimus spicæfolius. _Moris. hist. 2. p. 17. s. 1. t. 4.
  f. 3._

  Convolvulus linariæ folio. _Bauh. pin. 295._

  Cantabrica quorundam. _Clus. hist. 2. p. 49._

  Habitat in _Italia_, _Sicilia_, _Narbona_, _Verona_.


[_spithamæus._]

23. Convolvulus foliis cordatis pubescentibus, caule recto, pedunculis
  unifloris.

  Convolvulus spithamæus, caule recto, foliis subrotundis. _Gron. virg.
  141._

  Habitat in _Virginia_.


[_persicus._]

24. Convolvulus foliis ovalibus tomentosis, pedunculis unifloris.
  _Am[oe]n. acad. 2. p. 341._ *

  Habitat in _Persia_, ad maris Caspici littus. [Jupiter]


[_tricolor._]

25. Convolvulus foliis lanceolato-ovatis glabris, caule declinato,
  floribus solitariis. _Vir. cliff. 19._ _Roy. lugdb. 428._

  Convolvulus foliis lanceolato-ovatis nudis, caule recto, floribus
  solitariis. _Hort. cliff. 68._ _Hort. ups. 38._

  Convolvulus peregrinus cæruleus, folio oblongo. _Bauh. pin. 295._
  flore triplici colore insignito. _Moris. hist. 2. p. 17. s. 1. t. 4.
  f. 4._

  Habitat in _Africa_, _Mauritania_, _Hispania_, _Sicilia_. [Sun]


[_repens._]

26. Convolvulus foliis sagittatis postice obtusis, caule repente,
  pedunculis unifloris.

  Convolvulus lactescens, foliis sagittatis, radice longa alba perenni.
  _Gron. virg. 141._

  Convolvulus marinus catharticus, foliis acetosæ, flore niveo. _Plum.
  amer. 89. t. 105._

  Habitat in _Americæ_ maritimis. [Jupiter]


[_reptans._]

27. Convolvulus foliis hastato-lanceolatis: auriculis rotundatis, caule
  repente, pedunculis unifloris.

  Ballel. _Rheed. mal. 11. p. 107. t. 52._

  Habitat in _India_.

  _Planta_ ex minoribus. _Caulis_ filiformis, nec volubilis. _Folia_
  lanceolata, basi auricula utrinque recurvata, obtusa, glabra, angusta,
  acuminata, petiolis brevissimis insidentia. _Pedunculi_ breves,
  uniflori. _Calyx_ rotundatus.


[_hirtus._]

28. Convolvulus foliis cordatis subhastatisque villosis, caule
  petiolisque pilosis, pedunculis multifloris.

  Convolvulus foliis cordato-hastatis glabris acuminatis angustis
  rotundatis, caule petiolisque villosis. _Hort. cliff. 496.?_ _Roy.
  lugdb. 429._

  Habitat in _India_. Osbeck.

  Planta non magna, minus volubilis. _Pedunculi_ & Caulis pilis
  flavescentibus exstantibus hirti. _Folia_ parum villosa: primaria,
  cordato-subrotunda; secundaria proprie cordata; floribus proxima sæpe
  hastata. _Pedunculi_ nudi, foliis longiores, floribus alternis
  pedicellatis, involucris ad singulum pedicellum minimis, lanceolatis.


[_Soldanella._]

29. Convolvulus foliis reniformibus, pedunculis unifloris. _Hort. cliff.
  67._ _Mat. med. 81._ _Roy. lugdb. 428._

  Soldanella maritima minor. _Bauh. pin. 295._

  Brassica marina. _Cord. hist. 205._

  Habitat in _Angliæ_, _Frisiæ_ littoribus maris.


[_Pes capræ._]

30. Convolvulus foliis bilobis, pedunculis unifloris.

  Convolvulus foliis bilobis. _Fl. zeyl. 75._

  Convolvulus foliis subrotundis apice emarginatis basi integris. _Roy.
  lugdb. 428._

  Convolvulus maritimus zeylanicus, folio crasso cordiformi. _Herm.
  lugdb. 174. t. 175._

  Schovanna-adamboe. _Rheed. mal. 11. p. 117. t. 57._

  Habitat in _India_.


[_brasiliensis._]

31. Convolvulus foliis emarginatis, pedunculis trifloris.

  Convulvulus marinus catharticus, folio rotundo, flore purpureo. _Plum.
  amer. 89. t. 104._

  Convolvulus marinus s. Soldanella brasiliensis. _Marcgr. bras. 51._
  _Pis. bras. 258._

  Habitat in _Brasiliæ_, _Domingo_ maritimis.


IPOMOEA.

* _Floribus sparsis._

[_Quamoclit._]

1. Ipomoea foliis pinnatifidis linearibus, floribus solitariis. _Hort.
  cliff. 60._ _Hort. ups. 39._ _Fl. zeyl. 77._ _Roy. lugdb. 430._

  Quamoclit s. Jasminum americanum. _Clus. posth. 9._

  Convolvulus pennatus exoticus rarior. _Col. aquat. 73. t. 72._

  Jasminum millefolii folio. _Bauh. pin. 398._

  Habitat in _India_. [Sun]


[_Nyctelea._]

2. Ipomoea foliis pinnatifidis sinuatis acutis.

  Habitat in _Virginia_. D. Gronovius.


[_carolina._]

3. Ipomoea foliis digitatis: foliolis petiolatis, pedunculis
  unifloris.

  Convolvulus minor pentaphyllos, flore purpureo miliore. _Catesb. car.
  2. p. 9. t. 91._

  Habitat in _Carolina_.


[_coccinea._]

4. Ipomoea foliis cordatis acuminatis: basi angulatis, pedunculis
  multifloris. _Hort. ups. 39._

  Ipom[oe]a foliis cordatis acuminatis vix dentatis. _Hort. cliff. 66._
  _Roy. lugdb. 429._

  Ipom[oe]a foliis cordatis integerrimis, limbo floris quinquefido.
  _Sauv. meth. 114._

  Quamoclit americana, folio hederæ, flore coccineo. _Comm. rar. 21.
  t. 21._

  Convolvulus coccineus, folio anguloso. _Plum. amer. 89. t. 103._ _Raj.
  suppl. 380._

  Habitat in _Domingo_. [Sun]


[_tuberosa._]

5. Ipomoea foliis palmatis: lobis septenis lanceolatis integerrimis.
  _Hort. ups. 39._

  Convolvulus major heptaphyllus, flore sulphureo odorato. _Sloan. jam.
  55. hist. 1. p. 152. t. 96. f. 2._

  Convolvulus americanus, mandjuccæ multifido folio, heptaphyllos, flore
  albo fundo purpureo, radice tuberosa, cortice albo. _Pluk. alm. 116.
  t. 276. f. 5._

  Habitat in _Jamaica_. [Saturn]


[_campanulata._]

6. Ipomoea foliis cordatis, pedunculis multifloris, perianthio
  exteriore orbiculari, corollis campanulatis lobatis.

  Adamboe. _Rheed. mal. 11. p. 115. t. 56._

  Habitat in _India_.

  Corolla crassior, quam in reliquis; sub Perianthio quinquepartito,
  aliud perianthium minus orbiculatum integerrimum.


[_alba._]

7. Ipomoea foliis cordatis acutis integerrimis villosis, floribus
  ternis, corollis indivisis. [+]

  Munda-valli. _Rheed. mal. 11. p. 103. t. 50._

  Habitat in _Malabariæ_ arenosis, arbores scandens.


[_violacea._]

8. Ipomoea foliis cordatis integerrimis, floribus confertis, corollis
  indivisis. _Sauv. monsp. 114._ [+]

  Quamoclit foliis amplissimis cordiformibus. _Plum. spec. 3._

  Habitat in _America_ meridionali.


[_solanifolia._]

9. Ipomoea foliis cordatis acutis integerrimis, floribus solitariis.
  _Roy. lugdb. 430._

  Quamoclit solani folio, flore roseo. _Plum. spec. 3._

  Habitat in _America_.


[_lacunosa._]

10. Ipomoea foliis cordatis integerrimis glabris lacunosis, pedunculis
  bifloris.

  Convolvulus stellatus, periplocæ rotundioris folio. _Dill. elth. 103.
  t. 87. f. 103._

  Habitat in _Carolina_.


[_glaucifolia._]

11. Ipomoea foliis sagittatis postice truncatis, pedunculis bifloris.

  Convolvulus foliis cordato-lanceolatis. _Hort. cliff. 67._

  Convolvulus stellatus arvensis, folio glauco. _Dill. elth. 103. t. 87.
  f. 101._

  Habitat in _Mexicæ_ arvis.


[_triloba._]

12. Ipomoea foliis trilobis cordatis, pedunculis trifloris.

  Convolvulus pentaphyllos minor, flore purpureo? _Sloan. jam. 55. hist.
  1. p. 153. t. 97. f. 1._ _Raj. suppl. 381._

  Habitat in _America_. [Sun]

  _Caulis_ volubilis, angulatus. _Folia_ cordata, profunde triloba:
  intermedio ovato; lateralibus semicordatis, integerrima, glabra.
  _Pedunculi_ triflori. _Corollæ_ cylindricæ, violaceæ. _Stigmata_ duo,
  globosa. _Capsulæ_ pilosæ.


* * _Floribus aggregatis._

[_hepaticæfolia._]

13. Ipomoea foliis trilobis, floribus aggregatis. _Fl. zeyl. 79._

  Convolvulus indicus villosus, hederæ folio tripartito, flore cæruleo.
  _Herm. lugdb. 182._

  Convolvulus zeylanicus hirsutus, foliis hepaticæ. _Herm. prodr. 327._

  Habitat in _Zeylona_.


[_tamnifolia._]

14. Ipomoea foliis cordatis acuminatis pilosis, floribus aggregatis.

  Volubilis caroliniensis, tamni folio subhirsuto. _Dill. elth. 428.
  t. 318. f. 414._

  Habitat in _Carolina_.


[_Pes tigridis._]

15. Ipomoea foliis palmatis, floribus aggregatis. _Fl. zeyl. 79._

  Convolvulus zeylanicus villosus pentaphyllos & heptaphyllos minor, Pes
  tigrinus. _Herm. lugdb. 184. t. 187._ _Act. bonon. 11. p. 2. p. 362.
  t. 23. f. 2._

  Volubilis zeylanica, Pes tigrinus dicta. _Dill. elth. 429. t. 318.
  f. 411._

  Pulli-schovadi. _Rheed. mal. 11. p. 121. t. 59._

  Habitat in _India_.


[_ægyptia._]

16. Ipomoea foliis digitatis supra glabris, caule piloso, pedunculis
  multifloris. _Hort. ups. 39._

  Convolvulus foliis digitatis pilosis, caule piloso. _Roy. lugdb. 429._

  Convolvulus americanus pentaphyllus & heptaphyllus major. _Herm.
  lugdb. 183. t. 185._ _Raj. hist. 1881._

  Convolvulus ægypticus. _Vesl. alp. 73._

  Herba non nominata. _Marcgr. bras. 54._

  Habitat in _America_ calidiore. [Sun]


[_quinquefolia._]

17. Ipomoea foliis digitatis glabris: foliolis sessilibus, caule lævi.

  Convolvulus foliis digitatis glabris, caule lævi. _Roy. lugdb. 429._

  Convolvulus quinquefolius glaber americanus. _Pluk. alm. 116. t. 167.
  f. 6._

  Habitat in _America_.


POLEMONIUM.

[_cæruleum._]

1. Polemonium calycibus corollæ tubo longioribus.

  Polemonium. _Fl. lapp. 86._ _Fl. suec. 175._ _Hort. cliff. 163._ _Roy.
  lugdb. 432._ _Hall. helv. 490._

  Valeriana cærulea. _Bauh. pin. 164._

[alpha]. Polemonium calycibus lanatis. _Hort. ups. 40._

[gamma]. Polemonium foliis pinnatis, radicibus reptatricibus. _Gron.
  virg. 22._

  Habitat in _Europæ_, _Asiæ_, _Americæ_ septentrionalibus. [Jupiter]


[_rubrum._]

2. Polemonium calycibus tubo corollæ brevioribus.

  Quamoclit pinnatum erectum, floribus in thyrsum digestis. _Dill. elth.
  321. t. 241. f. 312._

  Habitat in _Carolinæ_ citerioris arenosis. B. Jussieu.


[_dubium._]

3. Polemonium foliis inferioribus hastatis, superioribus lanceolatis.
  _Gron. virg. 142._

  Habitat in _Virginia_.

  Facies aliena a Polemoniis, genus mihi dubium.


CAMPANULA.

[alpha]. _Foliis lævioribus angustioribus._

[_uniflora._]

1. Campanula caule unifloro. _Fl. lapp. 85. t. 9. f. 5. 6._ _Fl. suec.
  177._

  Habitat in alpibus _Lapponicis_. [Sun]


[_pulla._]

2. Campanula cauliculis unifloris, foliis caulinis ovatis crenatis,
  calycibus cernuis.

  Campanula alpina latifolia, flore pullo. _Bauh. pin. 93. prodr. 33._
  _Burs. IV. 21._

[beta]. Campanula foliis subrotundis. _Bauh. pin. 94. prodr. 34. t. 35._

  Habitat in _Austria_.

  _Radix_ filiformis, repens. _Caules_ spithamæi, erecti, flexuosi,
  filiformes, raro ramo uno alterove, eoque florifero. _Folia_ radicalia
  & caulina ovata, obtusa, subcrenata crenis distantibus, nuda,
  petiolata. _Pedunculus_ terminalis. _Flos_ cernuus, magnitudine
  _C. rotundifoliæ_, _calyce_ lævi. [beta]. floribus pluribus in
  summitate caulis variat.


[_rotundifolia._]

3. Campanula foliis radicalibus reniformibus, caulinis linearibus.
  _Fl. lapp. 83._ _Fl. suec. 176._ _Hort. ups. 65._ _Roy. lugdb. 247._
  _Dalib. paris. 66._

  Campanula minor rotundifolia vulgaris. _Bauh. pin. 93._

[beta]. Campanula minor rotundifolia alpina. _Bauh. pin. 93. prodr. 34.
  t. 34._

[gamma]. Campanula alpina linifolia cærulea. _Bauh. pin. 93._ _Fl. lapp.
  84._ _it. gotl. 229._

  Habitat in _Europæ_ pascuis. [Jupiter]


[_patula._]

4. Campanula foliis strictis: radicalibus lanceolato-ovalibus, panicula
  patula.

  Campanula esculentæ facie, ramis & floribus patulis. _Dill. elth. 68.
  t. 58. f. 68._

  Habitat in _Angliæ_, _Sueciæ_ arvis. [Mars]


[_Rapunculus._]

5. Campanula foliis undulatis: radicalibus lanceolato-ovalibus, panicula
  coarctata. _Hort. ups. 40._

  Campanula foliis radicalibus lanceolato-ovalibus, caule ramosissimo
  patulo. _Hort. cliff. 65._ _Dalib. paris. 68._

  Rapunculus esculentus. _Bauh. pin. 92._

  Rapunculum. _Dod. pempt. 165._

  Habitat in _Helvetia_, _Anglia_, _Gallia_. [Mars]

  _Folia_ lanceolata. _Racemus_ terminalis: _rami_ similes, breviores,
  erecti. _Pedunculi_ terni sæpius, intermedio longiore. _Caulis_
  angulatus, scaber.


[_decurrens._]

6. Campanula foliis caulinis lanceolatis serratis decurrentibus. _Fl.
  suec. 178._

  Campanula minor rotundifolia, flore in summis caulibus. _Bauh.
  pin. 93._

  Habitat in _Finlandia_.


[_persicifolia._]

7. Campanula foliis radicalibus obovatis, caulinis lanceolato-linearibus
  subserratis sessilibus remotis. _Fl. suec. 179._ _Dalib. paris. 67._

  Campanula foliis lineari-lanceolatis crenatis, caule longissimo
  simplicissimo, floribus raris. _Vir. cliff. 17._ _Hort. cliff. 65._
  _Roy. lugdb. 246._

  Rapunculus persicifolius, magno flore. _Bauh. pin. 93._

[beta]. Rapunculus nemorosus angustifolius, magno flore, major. _Bauh.
  pin. 93._

  Habitat in _Europæ_ septentrionalis asperis. [Jupiter]


[_pyramidalis._]

8. Campanula foliis ovatis glabris subserratis, caule erecto paniculato:
  ramulis brevibus.

  Campanula foliis ovatis glabris obsolete serratis, ramis brevissimis
  cauli approximatis. _Vir. cliff. 17._ _Roy. lugdb. 246._

  Campanula foliis ovatis margine cartilagineo crenatis, caule
  ramosissimo angustato. _Hort. cliff. 64._

  Rapunculus hortensis latiore folio: s. Pyramidalis. _Bauh. pin. 93._

  Habitat  -  -  -  - [Mars]


[_americana._]

9. Campanula caule ramoso, foliis lingviformibus crenulatis margine
  cartilagineo. _Roy. lugdb. 246._

  Campanula minor americana, foliis rigidis, flore cæruleo patulo.
  _Herm. lugdb. 107._

  Trachelium americanum minus, flore cæruleo patulo. _Dodart. mem. 4.
  p. 111. t. 111._

  Habitat in _America_.


[_lilifolia._]

10. Campanula foliis lanceolatis: caulinis acute serratis, floribus
  paniculatis nutantibus. _Hort. ups. 41._

  Campanula urticæ foliis glabra, floribus minoribus pendulis. _Amm.
  ruth. 11. n. 17._

  Habitat in _Tataria_, _Sibiria_. [Mars]


[_rhomboidalis._]

11. Campanula foliis rhomboidibus serratis, spica secunda.

  Campanula foliis rhomboidibus serratis, spica unilaterali subnuda.
  _Hall. helv. 491._

  Campanula drabæ minoris foliis. _Bauh. pin. 94. prodr. 36._

  Rapunculus teucrii folio. _Barr. ic. 78. 567._

  Rapunculus alpinus, (teucrii folio) rhomboidalis. _Bocc. mus. 75.
  t. 61._

  Habitat in alpibus _Helvetiæ_, _Italiæ_.


[_laciniata._]

12. Campanula foliis longis laciniatis sublyratis.

  Campanula græca saxatilis, jacobææ foliis. _Tournef. itin. 1. p. 260.
  t. 260._

  Habitat in _Græciæ rupibus_.


[beta] _Foliis scabris latioribus._

[_latifolia._]

13. Campanula foliis ovato-lanceolatis, caule simplicissimo tereti,
  floribus solitariis pedunculatis, fructibus cernuis. _Vir. cliff. 17._
  _Hort. cliff. 65._ _Fl. suec. 180._ _Roy. lugdb. 245._

  Campanula maxima, foliis latissimis. _Bauh. pin. 94._

  Habitat in _Angliæ_, _Sueciæ_ montosis, sepibus. [Jupiter]

  _Caulis_ simplicissimus, teres. _Folia_ lanceolato-ovata, serrata.
  _Flores_ ex alis superioribus, solitarii, pedunculati. _Calyces_
  glabri. _Fructus_ cernui.


[_rapunculoides._]

14. Campanula foliis cordato-lanceolatis, caule ramoso, floribus
  secundis sparsis. _Vir. cliff. 17._ _Roy. lugdb. 246._ _Dalib.
  paris. 66._

  Campanula foliis ovatis crenatis, floribus per caulem uno versu
  sparsis. _Hort. cliff. 64._

  Campanula hortensis, rapunculi radice. _Bauh. pin. 94._ _Moris. hist.
  2. p. 460. s. 5. t. 3. f. 32._

  Habitat in _Helvetia_, _Gallia_.


[_bononiensis._]

15. Campanula foliis ovato-lanceolatis subtus scabris sessilibus, caule
  paniculato. [+]

  Campanula s. Cervicaria bononiensis, flore parvo. _Bauh. hist. 2.
  p. 804._ _Moris. hist. 2. p. 461. s. 5. t. 4. f. 38._

  Campanula foliis lanceolatis leviter serratis alternis, floris thyrso
  spicato & ad basin ramoso. _Segu. ver. 1. p. 176._

  Habitat in _Baldi_ Lessinensium jugis, _Bononiæ_.


[_graminifolia._]

16. Campanula foliis lineari-subulatis, capitulo terminali. [+]

  Campanula alpina, tragopogi folio. _Bauh. pin. 94._

  Trachelium, tragopogi folio, montanum. _Col. phyt. 2. p. 25._ _Bauh.
  hist. 2. p. 802._

  Trachelium minus gramineum cæruleo-violaceum. _Barr. ic. 332._

  Habitat in _Italiæ_ montibus, _Aprutii_ Salmone vicinis.


[_spicata._]

17. Campanula hispida, spica laxa: floribus alternis, foliis
  linearibus.

  Campanula foliis anchusæ, floribus oblongis. _Bauh. pin. 94._

  Campanula hirsuto folio angusto leviter serrato, floribus parvis
  spicatis. _Pluk. alm. 76. t. 153. f. 3._

  Habitat in _Vallesia_.

  _Radix_ crassitie digiti. _Folia_ radicalia lineari-lanceolata,
  caulina similia sed breviora. _Caulis_ pedalis, ramis alternis,
  terminatis spica longissima ex _floribus_ sessilibus, alternis,
  remotis, plurimis. _Corollæ_ subcylindricæ. Planta caule, foliis,
  calycibus pilis albis hispida.


[_Trachelium._]

18. Campanula caule angulato, foliis petiolatis, calycibus ciliatis,
  pedunculis trifidis. _Vir. cliff. 16._ _Fl. suec. 181._ _Roy. lugdb.
  245._ _Dalib. paris. 66._

  Campanula foliis radicalibus cordatis, calycibus ciliatis. _Hort.
  cliff. 64._

  Campanula vulgatior, foliis urticæ, vel, major & asperior. _Bauh.
  pin. 94._

  Habitat in _Europæ_ sepibus. [Jupiter]

  _Folia_ ovata, subcordata, petiolata, dentata. _Pedunculi_ trifidi,
  triflori.


[_glomerata._]

19. Campanula caule angulato simplici, floribus sessilibus, capitulo
  terminali. _Vir. cliff. 16._ _Fl. suec. 188._ _it. gotl. 196._ _it.
  scan. 306._ _Roy. lugdb. 245. Dalib. paris. 67._

  Campanula foliis lanceolato-ovatis crenatis, ramis capitulo florali
  terminatis. _Hort. cliff. 64._

  Campanula pratensis, flore conglomerato. _Bauh. pin. 94._

  Trachelium alpinum, floribus conglomeratis, foliis asarinæ rigidis &
  hirsutis. _Herm. par. 235. t. 235._

  Habitat in _Angliæ_, _Galliæ_, _Sueciæ_ pratis aridis. [Jupiter]

  _Folia_ ovato-oblonga, sessilia, obtusiuscula. _Flores_ 3, sessiles in
  alis foliorum; _capitulum_ terminale.


[_Cervicaria._]

20. Campanula hispida, floribus sessilibus, capitulo terminali, foliis
  lanceolato-linearibus undulatis. _it. [oe]land. 115._ _Fl. suec. 183._

  Trachelium altissimum, foliis asperis angustis, floribus parvis.
  _Bauh. hist. 2. p. 801. t. 801. f. 801._

  Habitat in _Helvetiæ_, _Sveciæ_, _Germaniæ_ asperis sylvaticis.


[_thyrsoides._]

21. Campanula hispida, racemo ovato-oblongo terminali, caule
  simplicissimo, foliis lanceolato-linearibus.

  Campanula foliis echii. _Bauh. pin. 94._

  Alopecurus alpinus quibusdam, Echium montanum dalechampii. _Bauh.
  hist. 2. p. 809._

  Cervicaria major tenuifolia. _Thal. harc. 32. t. 3._ *

  Habitat in alpibus _Harcyniæ_ aliisque. [Jupiter]


[_Medium._]

22. Campanula capsulis quinquelocularibus tectis calycis sinubus
  reflexis. _Vir. cliff. 16._ _Roy. lugdb. 245._

  Campanula calycibus a tergo lamellis quinque notatis. _Hort.
  cliff. 64._

  Campanula hortensis, folio & flore oblongo. _Bauh. pin. 94._

  Viola mariana. _Dod. pempt. 163._

[beta]. Campanula foliis anchusæ, floribus oblongis. _Bauh. pin. 94._
  _Hall. helv. 493._

[gamma]. Campanula foliis echii, floribus villosis. _Bauh. pin. 94.
  prodr. 36. t. 36._

  Habitat in _Germaniæ_, _Italiæ_ nemoribus. [Mars]


[_sibirica._]

23. Campanula capsulis trilocularibus tectis calycis sinubus reflexis.

  Campanula hirsuta ocymi folio caulem ambiente, flore pendulo. _Bocc.
  sic. 83. t. 45._ _Moris. hist. 2. p. 459. s. 5. t. 3. f. 26._

  Habitat in _Sibiria_. D. Gmelin. & _Mesianæ_.

  Plantæ _Caulis_ pedalis, angulatus, parum hispidus. _Panicula_ rarior,
  laxa. _Folia_ linearia, semiamplexicaulia: caulina scabra. _Flores_
  oblongi, parvi. _Calyces_ hispidi. _Varietas_ ludit caule subdiviso,
  foliis latioribus.


[_saxatilis._]

24. Campanula foliis obovatis crenatis, floribus alternis nutantibus,
  capsulis quinquecarinatis. [+]

  Campanula cretica saxatilis, bellidis folio, magno flore. _Tournef.
  inst. 111._ _Barr. rar. 79. t. 813._

  Trachelium saxatile, bellidis folio, cæruleum creticum. _Bocc. mus. 2.
  p. 76. t. 64._

  Habitat in _Cretæ_ scopulis saxosis.


* _Caule subdiviso._

[_canariensis._]

25. Campanula foliis hastatis dentatis oppositis petiolatis, capsulis
  quinquelocularibus.

  Campanula foliis hastatis dentatis, caule determinate folioso. _Hort.
  cliff. 65. t. 8._ _Roy. lugdb. 247._

  Campanula canariensis regia s. Medium radice tuberosa, foliis sinuatis
  cæsiis atriplicis æmulis ternis circum caulem ambientibus, flore amplo
  pendulo: colore flammeo rutilante. _Pluk. alm. 76. t. 276. f. 1._

  Habitat in insulis _Canariis_. [Jupiter]


[_fruticosa._]

26. Campanula caule fruticoso, foliis lineari-subulatis, pedunculis
  longissimis, capsulis columnaribus quinquelocularibus.

  Campanula africana, ericæ folio, flore cæruleo patulo. _Herm. afr. 5._

  Habitat ad _Caput b. Spei_. [Saturn]


[_Speculum Veneris._]

27. Campanula caule ramosissimo diffuso, foliis oblongis subcrenatis,
  calycibus solitariis corolla longioribus, capsulis prismaticis. _Hort.
  ups. 41._

  Campanula caule ramoso, foliis ovato-oblongis crenatis. _Hort.
  cliff. 65._

  Campanula calycibus corollam superantibus, capsulis columnaribus.
  _Vir. cliff. 17._ _Roy. lugdb. 247._ _Dalib. paris. 68._

  Onobrychis arvensis s. Campanula arvensis erecta. _Bauh. pin. 215._

  Habitat inter segetes _Europæ_ australis. [Sun]


[_hybrida._]

28. Campanula caule basi subramoso stricto, foliis oblongis crenatis,
  calycibus aggregatis corolla longioribus, capsulis prismaticis.

  Campanula arvensis minima erecta. _Moris. hist. 2. p. 457. s. 5. t. 2.
  f. 22._

  Speculum veneris minus. _Raj. hist. 743._

  Habitat in _Anglia_, _Gallia_, intersegetes.

  Differt a _Speculo Veneris_ s. matre: _Caule_ basi tantum ramoso,
  erecto, superne vix ramoso, stricto; _Floribus_ sessilibus 3 s. 4
  simul, Corollis sæpius in rudimento latentibus nec explicatis. Quin
  hæc ex C. Spec. Veneris olim orta sit, dubium vix videtur.


[_Pentagonia._]

29. Campanula caule subdiviso ramosissimo, foliis linearibus acuminatis.
  _Hort. cliff. 66._ _Roy. lugdb. 247._

  Campanula pentagonia, flore amplissimo, thracica. _Tournef. inst.
  112._

  Speculum veneris, flore amplissimo, thracicum. _Raj. hist. 742._

  Habitat in _Thracia_. [Sun]


[_Erinus._]

30. Campanula caule dichotomo, foliis sessilibus utrinque dentatis.
  _Hort. cliff. 65._ _Roy. lugdb. 247._ _Guett. stamp. 2. p. 429._

  Rapunculus minor, foliis incisis. _Bauh. pin. 92._

  Erini s. Rapunculi minimum genus. _Column. phytob. 122. t. 28._

  Alsine oblongo folio serrato, flore cæruleo. _Bauh. hist. 3. p. 367._

  Habitat in _Italia_, _Galloprovincia_, _Monspelii_. [Sun]


[_perfoliata._]

31. Campanula caule simplici, foliis cordatis dentatis amplexicaulibus,
  floribus sessilibus aggregatis. _Hort. ups. 40._

  Campanula caule simplicissimo, foliis amplexicaulibus. _Hort. cliff.
  65._ _Roy. lugdb. 247._ _Gron. virg. 22._

  Campanula pentagonia perfoliata. _Moris. hist. 2. p. 457. s. 5. t. 2.
  f. 23._ _Barr. rar. 83. t. 1133._

  Habitat in _Virginia_. [Sun]


[_capensis._]

32. Campanula foliis lanceolatis dentatis hispidis, pedunculis
  longissimis, capsulis strigosis.

  Campanula africana annua hirsuta, latis serratisque foliis, flore
  magno violaceo. _Comm. hort. 69. t. 35._

  Habitat ad _Caput b. Spei_. [Sun]


[_hederacea._]

33. Campanula foliis cordatis quinquelobis petiolatis glabris, caule
  laxo. _Dalib. paris. 68._

  Campanula cymbalariæ vel hederæ folio. _Bauh. pin. 93. prodr. 34._
  _Moris. hist. 2. p. 456. s. 5. t. 4. f. 18._ _Pluk. phyt. 23. f. 1._

  Habitat in _Anglia_, _Gallia_, _Hispania_ locis umbrosis
  humidiusculis.


[_heterophylla._]

34. Campanula caulibus diffusis, foliis subovatis integerrimis.

  Campanula saxatilis, foliis inferioribus bellidis, cæteris nummulariæ.
  _Tournef. cor. 3. itin. 1. p. 243. t. 243._

  Habitat in _Oriente_. [Jupiter]


ROELLA.

[_ciliata._]

1. Roella foliis ciliatis: mucrone recto.

  Roellia. _Hort. cliff. 492. t. 35._

  Campanula africana frutescens aculeosa, flore violaceo. _Comm. hort.
  2. p. 77. t. 30._

  Campanula africana humilis pilosa, flore exalbido languide purpureo.
  _Seb. thes. 1. p. 25. t. 16. f. 5._

  Aculeosa mauritanica, ericæ foliis hirsutis rigidis infesto mucrone
  pungentibus. _Pluk. alm. 8. t. 252. f. 4._

  Habitat in _Mauritania_, _Æthiopia_. [Jupiter]


[_reticulata._]

2. Roella foliis ciliatis: mucrone reflexo.

  Roella foliis imbricatis. _Roy. lugdb. 248._

  Campanula capitis bonæ spei, foliis reticulatis spinosis. _Pet. mus.
  21. f. 157._

  Habitat ad _Caput b. Spei_. [Jupiter]


PHYTEUMA.

[_pauciflora._]

1. Phyteuma capitulo subfolioso, foliis omnibus lanceolatis.

  Rapunculus foliis obtusis, spica pauciflora. _Hall. helv. 497._

  Rapunculus alpinus parvus comosus. _Bauh. hist. 2. p. 811._

  Habitat in alpibus _Helveticis Styriacis_.


[_hemisphærica._]

2. Phyteuma capitulo subrotundo, foliis linearibus integerrimis.

  Phyteuma foliis linearibus, floribus capitatis. _Roy. lugdb. 248._

  Rapunculus umbellatus, folio gramineo. _Bauh. pin. 92._

  Rapunculus sylvestris cæruleus umbellatus. _Thal. harc. 94. t. 8._

  Rapuntium alterum angustifolium alpinum. _Column. ecphr. 2. p. 23.
  t. 26._

  Habitat in alpibus _Helvetiæ_, _Italiæ_, _Pyrenæis_. [Jupiter]


[_orbicularis._]

3. Phyteuma capitulo subrotundo, foliis serratis: radicalibus
  cordatis.

  Phyteuma foliis oblongis, spica orbiculari. _Guett. stamp. 1. p. 34._
  _Dalib. paris. 69._

  Rapunculus folio oblongo, spica orbiculari. _Bauh. pin. 92._ _Moris.
  hist. 2. p. 463. s. 5. t. 5. f. 47._

  Rapuntium montanum rarius corniculatum. _Column. ecphr. 1. p. 222.
  t. 224._

  Habitat in alpibus _Italiæ_, _Helvetiæ_, _Veronæ_, _Sussexiæ_.


[_spicata._]

4. Phyteuma spica oblonga, capsulis bilocularibus, foliis radicalibus
  cordatis.

  Phyteuma spica oblonga nuda, foliis caulinis lanceolatis serratis.
  _Am[oe]n. Acad. 1. p. 149._

  Phyteuma foliis cordato-lanceolatis, spica oblonga. _Guet. stamp. 1.
  p. 34._ _Dalib. paris. 69._

  Rapunculus spicatus. _Bauh. pin. 92. cæruleus. prodr. 32. t. 32._

  Rapunculus corniculatus spicatus s. Alopecuroides, flore albo &
  cæruleo. _Moris. hist. 2. p. 463. s. 5. t. 5. f. 46._

  Habitat in Alpestribus _Helvetiæ_, _Baldi_, _Angliæ_, _Galliæ_.


[_comosa._]

5. Phyteuma fasciculo terminali sessili, foliis dentatis: radicalibus
  cordatis.

  Rapunculus alpinus corniculatus. _Bauh. pin. 113. prodr. 33. t. 33._

  Trachelium petræum minus. _Pon. bald. 326. t. 326._

  Campanula sphærocephalus pervenusta, foliorum ad oras insigniter
  denticulata. _Pluk. alm. 77. t. 152. f. 6._

  Habitat in _Baldi_ & _Tyrolensibus_ montibus. [Mars]


[_pinnata._]

6. Phyteuma floribus sparsis, foliis pinnatis. _Roy. lugdb. 248._

  Rapunculus creticus s. Pyramidalis altera. _Bauh. pin. 93._

  Rapunculus creticus, Petromarula. _Bauh. hist. 2. p. 811. t. 812._

  Habitat in _Creta_.


TRACHELIUM.

[_cæruleum._]

1. Trachelium. _Hort. ups. 41._

  Trachelium foliis ovatis serratis, corymbis compositis. _Vir. cliff.
  17._ _Roy. lugdb. 248._

  Trachelium foliis ovatis serratis, caule umbella terminato. _Hort.
  cliff. 66._

  Cervaria valerianoides cærulea. _Bauh. pin. 95._

  Habitat in _Italiæ_ umbrosis. [Mars]


SAMOLUS.

[_valerandi._]

1. Samolus. _Hort. cliff. 51._ _Hort. ups. 42._ _Fl. suec. 165._ _Roy.
  lugdb. 249._ _Gron. virg. 23._ _Dalib. paris. 69._

  Anagallis aquatica, rotundo folio non crenato. _Bauh. pin. 252._

  Alsine aquatica, foliis rotundis beccabungæ. _Moris. hist. 2. p. 323.
  s. 3. t. 24. f. 28._

[africanus.]

[beta]. Saniolus africanus, folio rotundiore. _Walth. hort. 162. t. 23._

  Habitat in maritimis _Europæ_, _Asiæ_ & _Americæ_ borealis. [Mars]

  Differt _africana_ planta, Caule magis ramoso & firmiore; sed vix
  sufficiunt notæ pro distincta specie.


RONDELETIA.

[_americana._]

1. Rondeletia foliis sessilibus.

  Rondeletia arborescens, tini facie. _Plum. gen. 15._

  Habitat in _America_. [Saturn]

  Arbusculæ _Folia_ opposita, sessilia, lanceolata. _Pedunculi_ communes
  solitarii, longissimi, nudi, apice formantes _corymbum_ dichotomum; in
  cujus singula dichotomia. _Flos_ sessilis, cum involucro diphyllo.


[_asiatica._]

2. Rondeletia foliis petiolatis. _Fl. zeyl. 80._

  Cupi. _Rheed. mal. 2. p. 37. t. 23._ _Raj. hist. 1494._

  Habitat in _Malabaria_, _Zeylona_. [Saturn]


BELLONIA.

[_aspera._]

1. Bellonia

  Bellonia frutescens, folio melissæ aspero. _Plum. gen. 19._

  Habitat in _America_. [Saturn]

  Arbusculæ _Folia_ opposita, ovata, serrata, subtus aspera: petiolis
  brevissimis. _Flores_ in corymbum.


CINCHONA.

[_officinalis._]

1. Cinchona. _Mat. med. 71._

  Quinquina. _Cond. act. paris. 1738._ _Godofr. mat. 2. p. 180._

  Habitat in _Loxa_ Peruviæ. [Saturn]


COFFEA.

[_arabica._]

1. Coffea. _Hort. cliff. 59._ _Hort. ups. 41._ _Mat. med. 70._ _Roy.
  lugdb 239._

  Jasminum arabicum, lauri folio, cujus semen apud nos coffe dicitur.
  _Juss. act. 1713. p. 388. t. 7._

  Evonymo similis ægyptiaca, fructu baccis lauri simili. _Bauh. pin.
  498._

  Bon. _Alp. ægypt. 36. t. 36._

  Habitat in _Arabia felici_. [Saturn]


LONICERA.

* _Periclymena_ caule volubili.

[_Caprifolium._]

1. Lonicera floribus verticillatis terminalibus sessilibus, foliis
  summis connato-perfoliatis. _Hort. cliff. 45._ _Hort. ups. 42._
  _Virid. cliff. 14._ _Roy. lugdb. 237._ _Sauv. monsp. 139._

  Periclymenum perfoliatum. _Bauh. pin. 302._

  Caprifolium Italicum. _Dod. pempt. 411._ _Hortul. angl. t. 5. f. 1.
  2. 3._

  Habitat in _Europa_ australi. [Saturn]


[_sempervirens._]

2. Lonicera spicis nudis verticillatis terminalibus, foliis summis
  connato-perfoliatis.

  Lonicera floribus capitatis terminalibus, foliis summis connatis,
  inferioribus perfoliatis. _Hort. cliff. 58._ _Roy. lugdb. 237._

  Periclymenum perfoliatum virginianum sempervirens & florens. _Herm.
  lugdb. 484. t. 483._

  Periclymenum virginianum. _Riv. mon. 116._

  Habitat in _Virginia_, _Mexico_. [Saturn]


[_PeriClymenum._]

3. Lonicera capitulis ovatis imbricatis terminalibus, foliis omnibus
  distinctis. _Hort. cliff. 58._ _Hort. ups. 42._ * _Fl. suec. 191._
  _Roy. lugdb. 237._ _Dalib. paris. 69._ _Sauv. monsp. 139._ _it. scan.
  305._

  Periclymenum non perfoliatum germanicum. _Bauh. pin. 302._

[beta]. Caprifolium non perfoliatum. _Hort. angl. t. 6. & 8. f. 1. 2._

  Caprifolium germanicum, flore rubello, serotinum. _Tournef. inst.
  226._

  Habitat in _Europa_ media. [Saturn]

  Caulis & folia pubescentia, & in [beta]. glabra.


* _Chamæcerosa_ pedunculis bifloris.

[_nigra._]

4. Lonicera pedunculis bifloris, baccis distinctis, foliis serratis.
  _Roy. lugdb. 238._ _Sauv. monsp. 140._

  Chamæcerasus alpina, fructu nigro gemino. _Bauh. pin. 451._

  Periclymenum rectum, folio serrato. _Bauh. hist. 2. p. 107._

  Periclymenum rectum 2. _Clus. hist. 1. p. 58._

  Habitat in _Delphinatu_, _Gallia_, _Helvetia_.


[_tatarica._]

5. Lonicera pedunculis bifloris, baccis distinctis, foliis cordatis
  obtusis. _Hort. ups. 42._

  Chamæcerasus fructu gemino rubro, foliis glabris cordatis. _Amm. ruth.
  184._

  Habitat in _Tataria_. [Saturn]


[_Xylosteum._]

6. Lonicera pedunculis bifloris, baccis distinctis, foliis integerrimis
  pubescentibus. _Roy. lugdb. 238._ _Fl. suec. 192._ _Dalib. paris. 69._
   _Sauv. monsp. 140._

  Lonicera pedunculis bifloris, foliis ovatis obtusis integris. _Hort.
  cliff. 58._

  Chamæcerasus dumetorum, fructu gemino rubro. _Bauh. pin. 451._

  Xylosteum. _Dod. pempt. 412._

  Habitat in _Europæ_ frigidioris sepibus. [Saturn]


[_pyrenaica._]

7. Lonicera pedunculis bifloris, baccis distinctis, foliis oblongis
  glabris.

  Lonicera pedunculis bifloris, baccis distinctis, floribus
  infundibuliformibus, ramis divaricatis. _Roy. lugdb. 238._

  Xylosteum pyrenaicum. _Tournef. inst. 609._ _Magn. hort. 209. t. 209._
  _Raj. dendr. 29._

  Habitat in _Pyrenæis_.

  Differt a præcedente Corollis regularibus, Ramis divaricatis, Foliis
  glabris.


[_alpigena._]

8. Lonicera pedunculis bifloris, baccis coadunatis didymis.

  Lonicera pedunculis bifloris, foliis ovatis acutis integris. _Hort.
  cliff. 58._ _Sauv. monsp. 140._

  Lonicera baccis bifloris concretis, floribus bilabiatis. _Roy. lugdb.
  238._

  Chamæcerasus alpina, fructu rubro gemino: duobus punctis notato.
  _Bauh. pin. 451._

  Periclymenum rectum quartum. _Clus. hist. 1. p. 59._

  Habitat in Alpibus _Helveticis_, _Pyrenaicis_, _Allobrogicis_. [Saturn]


[_cærulea._]

9. Lonicera pedunculis bifloris, baccis coadunato-globosis, stylis
  indivisis.

  Lonicera pedunculis bifloris bilabiatis, bacca singulari globosa
  integerrima. _Roy. lugdb. 239._

  Chamæcerasus montana, fructu singulari cæruleo. _Bauh. pin. 451._

  Periclymenum rectum, fructu cæruleo. _Clus. pon. 85._ _Bauh. hist. 2.
  p. 108._ _Raj. hist. 1492._

  Habitat in _Helvetia_. [Saturn]


* _Caule erecto pedunculis multifloris._

[_marilandica._]

10. Lonicera spicis terminalibus, foliis ovato-oblongis acuminatis
  distinctis sessilibus. _Gron. virg. 142._

  Periclymeni virginiani flore coccinea planta marilandica, spica erecta
  foliis conjugatis. _Raj. dendr. 32._ _Catesb. carol. 2. p. 78. t. 78._

  Habitat in _Virginia_, _Marilandia_, _Carolina_. [Saturn]


[_Symphoricarpos._]

11. Lonicera capitulis lateralibus pedunculatis, foliis petiolatis.

  Lonicera pedunculis axillaribus capitatis, foliis petiolatis. _Hort.
  cliff. 58._ _Roy. lugdb. 237._ _Gron. virg. 23._

  Symphoricarpos foliis alatis. _Dill. elth. 371. t. 278. f. 360._

  Vitis idæa caroliniana, foliis subrotundis hirsutis. _Hortul. angl.
  85. t. 20._

  Habitat in _Virginia_, _Carolina_. [Saturn]


[_parasitica._]

12. Lonicera pedunculis multifloris, involucris pentaphyllis, foliis
  ovato-lanceolatis petiolatis. _Fl. zeyl. 83._

  Periclymenum surrectum, persicæ foliis, maderaspatanum. _Pluk. alm.
  287. t. 212. f. 5._

  Itticanni. _Rheed. mal. 7. p. 55. t. 29._

  Habitat in _India_ orientali. [Saturn]


[_alba._]

13. Lonicera racemis lateralibus simplicibus, floribus pendulis,
  foliis integerrimis.

  Lonicera racemis lateralibus simplicibus laxis, floribus oppositis
  pendulis, geniculis compressis. _Hort. cliff. 496._

  Periclymenum racemosum, flore flavescente, fructu niveo. _Dill. elth.
  306. t. 228. f. 295._

  Jasminum folio myrtino acuminato, aliorum adminiculo se sustentans,
  flore albicante racemoso. _Sloan. jam. 169. hist. 2. p. 97. t. 188.
  f. 3._ _Raj. dendr. 64._

  Habitat in _Jamaicæ_, _Barbados_ locis confragosis. [Saturn]


[_Diervilla._]

14. Lonicera racemis terminalibus, foliis serratis.

  Diervilla. _Hort. cliff. 63. t. 7._

  Diervilla acadiensis fruticosa, flore luteo. _Tournef. act. 1706.
  t. 7. f. 1._

  Habitat in _Acadia_, _Noveboraco_. [Saturn]


[_corymbosa._]

15. Lonicera corymbis terminalibus, foliis ovatis acutis.

  Periclymanum foliis acutis, floribus profunde dissectis. _Fewill.
  peruv. 2. p. -- t. 45._

  Habitat in _Peru_. [Saturn]


TRIOSTEUM.

[_perfoliatum._]

1. Triosteum floribus verticillatis sessilibus.

  Triosteospermum, latiore folio, flore rutilo. _Dill. elth. 394.
  t. 293. f. 378._

  Habitat in _America_ septentrionali. [Jupiter]


[_angustifol._]

2. Triosteum floribus oppositis pedunculatis.

  Lonicera humilis hirsuta, caule obsolete rubente quadrato, foliis
  lanceolatis adversis, flore luteo ad alas unico. _Gron. virg. 143._

  Periclymenum herbaceum rectum virginianum. _Pluk. alm. 287. t. 104.
  f. 2._

  Habitat in _Virginia_. [Jupiter]


MORINDA.

[_umbellata._]

1. Morinda erecta, foliis lanceolato-ovatis, pedunculis confertis.
  _Fl. zeyl. 81._ *

  Habitat in _India_. [Saturn]


[_citrifolia._]

2. Morinda arborea, pedunculis solitariis. _Fl. zeyl. 82._

  Coda-pilava. _Rheed. mal. 1. p. 97. t. 52._ _Raj. hist. 1442._

  Habitat in _India_. [Saturn]


[_Royoc._]

3. Morinda procumbens. _Hort. cliff. 73._ _Roy. lugdb. 187._

  Morinda americana humifusa laurifolia. _Vaill. act. 1722. p. 275._

  Royoc humifusum, fructu cupressino. _Plum. spec. 11._

  Periclymenum americanum e cujus radice fit atramentum. _Pluk. alm.
  287. t. 212. f. 4._

  Habitat in _America_ calidiore. [Saturn]


CONOCARPUS.

[_erecta._]

1. Conocarpus erecta, foliis oblongis.

  Conocarpus. _Hort. cliff. 485._

  Alnus maritima myrtifolia coriariorum. _Pluk. alm. 18. t. 240. f. 3._

  Alni fructu laurifolia arbor maritima. _Sloan. jam. 135. hist. 2.
  p. 18. t. 161. f. 2._ _Raj. dendr. 11._

  Rudbeckia laurifolia maritima. _Amm. herb. 581._

  Habitat in _Jamaicæ_, _Bermudensium_, _Brasiliæ_ maritimis. [Saturn]


[_procumbens._]

2. Conocarpus procumbens foliis subrotundis. Rudbeckia supina, foliis
  subrotundis. _Amm. herb. 581._

  Habitat in _Cuba_.


MUSSÆNDA.

[_fr. frondoso._]

1. Mussænda. _Herm. zeyl. 36._ _Fl. zeyl. 84._

  Mussænda zeylanica, flore rubro, folio ex florum thyrso prodeunte
  albo. _Burm. zeyl. 165. t. 76._

  Belilla. _Rheed. mal. 2. p. 27. t. 18._ _Raj. hist. 1493. dendr. 126._

  Habitat in _India_. [Saturn]


MIRABILIS.

[_Jalapa._]

1. Mirabilis. _Hort. cliff. 53._ _Hort. ups. 43._ _Fl. zeyl. 85._
  _Mat. med. 76._

  Nyctage. _Roy. lugdb. 417._ _Cold. noveb. 29._

  Jalapæ species omnes. _Tournef. inst. 130._

  Solanum mexiocanum, flore parvo. _Bauh. pin. 168. prodr. 91._

[beta]. Solanum mexiocanum, flore magno. _Bauh. pin. 168._

  Admirabilis peruviana. _Clus. hist. 2. p. 87._

  Habitat in _India_ utraque. [Jupiter]


CORIS.

[_monspeliensis._]

1. Coris. _Hort. cliff. 68._ _Hort. ups. 46._ _Mat. med. 80._ _Roy.
  lugdb. 304._ _Sauv. monsp. 46._

  Coris cærulea maritima. _Bauh. pin. 280._

  Symphytum petræum. _Cam. epit. 699._

  Habitat in _Europæ_ australis arenosis maritimis.


VERBASCUM.

[_Thapsus._]

1. Verbascum foliis decurrentibus utrinque tomentosis. _Vir. cliff.
  13._ _Fl. suec. 186._ _Mat. med. 90._ _Roy. lugdb. 421._ _Dalib.
  paris. 71._

  Verbascum caule simplici superne floribus sessilibus clavato, foliis
  utrinque lanigeris. _Hort. cliff. 55._

  Verbascum mas latifolium luteum. _Bauh. pin. 239._

  Verbascum latius. _Dod. pempt. 143._

  Habitat in _Europæ_ glareosis sterilibus. [Mars]


[_Lychnitis._]

2. Verbascum foliis cuneiformi-oblongis. _Hort. ups. 45._

  Verbascum foliis ovato-acutis subtus villosis crenatis, spicis laxis
  lateralibus & terminalibus. _Hort. cliff. 54._ _Roy. lugdb. 421._
  _Dalib. paris. 71._

  Verbascum pulverulentum, flore luteo parvo. _Bauh. hist. 3. p. 812._
  _Raj. hist. 1094._

  Verbascum mas, angustioribus foliis, floribus pallidis. _Bauh. pin.
  239._

[beta]. Verbascum lychnitis, flore albo parvo. _Bauh. pin. 240._

  Verbascum candidum femina. _Fuch. hist. 847._

[gamma]. Phlomis mas alter. _Lob. ic. 562._

  Habitat in _Europæ_ ruderatis cultis. [Mars]


[_nigrum._]

3. Verbascum foliis cordato-oblongis petiolatis. _Mat. med. 91._

  Verbascum foliis ovatis crenatis subtus tomentosis, caule angulato.
  _Vir. cliff. 13._ _Fl. suec. 187._ _Roy. lugdb. 421._ _Dalib.
  paris. 91._

  Verbascum foliis ovatis subtus incanis crenatis, spica laxa rarius
  ramosa. _Hort. cliff. 54._

  Verbascum nigrum, flore ex luteo purpurascente. _Bauh. pin. 240._

  Habitat in _Europa_ ad pàgos, vias. [Jupiter]


[_Blattaria._]

4. Verbascum foliis amplexicaulibus oblongis glabris, pedunculis
  solitariis. _Hort. ups. 46._

  Verbascum annuum, foliis oblongis sinuatis obtusis. _Hort. cliff. 15._
  _Guet. stamp. 2. p. 309._

  Verbascum foliis glabris serrato-dentatis, radicalibus-sinuatis. _Roy.
  lugdb. 421._ _Dalib. paris. 72._ _Sauv. monsp. 276._

  Blattaria lutea, folio longo laciniato. _Bauh. pin. 240._

  Habitat in _Europæ_ australioris locis argillaceis. [Sun]


[_Arcturus._]

5. Verbascum foliis lyrato-pinnatis.

  Verbascum humile creticum laciniatum. _Bauh. pin. 240._

  Verbascum brassicæ folio. _Column. ecphr. 2. p. 81. t. 82._

  Habitat in _Creta_.


[_sinuatum._]

6. Verbascum foliis radicalibus oblongis sinuatis undatis tomentosis,
  caulinis cordatis amplexicaulibus nudiusculis.

  Verbascum foliis pinnato-sinuatis hirsutis: subtus tomentosis. _Roy.
  lugdb. 421._ _Sauv. monsp. 276._

  Verbascum nigrum, foliis papaveris corniculati. _Bauh. pin. 240._
  _Camer. hist. 403. t. 403._

[beta]. Verbascum græcum fruticosum, folio sinuato candidissimo. _Tourn.
  cor. 8. itin. 1. p. 335. t. 335._

  Habitat _Monspelii_, _Florentiæ_.


[_ph[oe]niceum._]

7. Verbascum foliis ovatis nudis crenatis radicalibus, caule subnudo
  racemoso.

  Verbascum foliis ovatis crenatis nudis scabris, caule ramoso. _Hort.
  cliff. 55._

  Blattaria purpurea. _Bauh. pin. 241?_

  Habitat in _Europa_ australi, _Bohemia_, _Lusitania_ inferiore. [Jupiter]


[_Osbeckii._]

8. Verbascum foliis incisis nudis, caule folioso, calycibus lanatis,
  pedunculis bifloris.

  Habitat in _Hispania_. Osbeck.


[_myconi._]

9. Verbascum foliis lanatis radicalibus, scapo nudo.

  Cortusa foliis ovatis sessilibus. _Hort. cliff. 50._ _Roy. lugdb.
  417._

  Sanicula alpina, foliis boraginis, villosa. _Bauh. pin. 243._

  Auricula ursi myconi. _Dalech. hist. 837._ _Bauh. hist. 3. p. 869._

  Habitat in _Pyrenæorum_ nemorosis.


DATURA.

[_Stramonium._]

1. Datura pericarpiis spinosis erectis ovatis. _Hort. cliff. 55._
  _Hort. ups. 43._ _Fl. svec. 185._ _Gron. virg. 23._ _Roy. lugdb. 422._
  _Dalib. paris. 70._

  Solanum f[oe]tidum, pomo spinoso oblongo, flore albo. _Bauh. pin. 168._

  Solanum sativum, pomo spinoso oblongo, flore albo. _Bauh. pin. 168._

  Tatula. _Cam. epit. 176._

  Habitat in _America_, nunc vulgaris per _Europam_. [Sun]


[_Metel._]

2. Datura pericarpiis spinosis nutantibus globosis. _Hort. cliff. 55._
  _Hort. ups. 44._ _Fl. zeyl. 86._ _Mat. med. 85._ _Roy. lugdb. 422._

  Solanum pomo spinoso rotundo, longo flore. _Bauh. pin. 168._

  Hummatu. _Rheed. mal. 2. p. 47. t. 28._

  Habitat in _Asia_, _Africa_. [Sun]


[_arborea._]

3. Datura pericarpiis inermibus nutantibus, caule arboreo.

  Stramonioides arboreum, oblongo & integro folio, fructu lævi. _Fewil.
  peruv. 2. p. -- t. 46._

  Habitat in _Peru_. [Saturn]


HYOSCYAMUS.

[_niger._]

1. Hyoscyamus foliis amplexicaulibus. _Hort. cliff. 56._ _Fl. suec.
  184._ _Mat. med. 86._ _Roy. lugdb. 422._ _Dalib. paris. 70._ _Hall.
  helv. 512._

  Hyoscyamus vulgaris & niger. _Bauh. pin. 169._

  Habitat in _Europæ_ ruderatis pinguibus. [Mars]


[_albus._]

2. Hyoscyamus foliis petiolatis, floribus sessilibus. _Hort. cliff.
  56._ _Roy. lugdb. 422._ _Sauv. monsp. 275._

  Hyoscyamus albus major. _Bauh. pin. 169._

[beta]. Hyoscyamus albus minor. _Bauh. pin. 169._

  Hyoscyamus albus vulgaris. _Clus. hist. 2. p. 118._

  Habitat in _Europa_ australi. [Sun]


[_aureus._]

3. Hyoscyamus foliis petiolatis, floribus pedunculatis. _Hort. cliff.
  56._ _Roy. lugdb. 422._

  Hyoscyamus creticus luteus major. _Bauh. pin. 169. prodr. 92._

[beta]. Hyoscyamus creticus luteus minor. _Bauh. pin. 169._

  Hyoscyamus aureus. _Alp. exot. 99. t. 98._

  Habitat in _Creta_. [Sun]


[_pusillus._]

4. Hyoscyamus foliis lanceolatis subdentatis, calycibus spinosis.
  _Hort. ups. 44._

  Hyoscyamus foliis lanceolatis. _Hort. cliff. 56._ _Roy. lugdb. 422._

  Hyoscyamus pusillus aureus americanus, antirrhini foliis glabris.
  _Pluk. alm. 188. t. 37. f. 5._

  Habitat in _Persia_. [Sun]


[_physalodes._]

5. Hyoscyamus foliis ovatis integerrimis, calycibus inflatis
  subglobosis. _Hort. ups. 44._ *

  Habitat in _Sibiria_. [Jupiter]


NICOTIANA.

[_Tabacum._]

1. Nicotiana foliis lanceolatis. _Hort. cliff. 56._ _Hort. ups. 45._
  _Mat. med. 87._ _Roy. lugdb. 423._

  Nicotiana major latifolia. _Bauh. pin. 169._

  Blennochoes. _Reneal. spec. 37. t. 38._

  Habitat in _America_, nota Europæis ab 1560. [Sun]


[_rustica._]

2. Nicotiana foliis ovatis. _Hort. cliff. 56._ _Hort. ups. 45._ _Roy.
  lugdb. 423._

  Nicotiana minor. _Bauh. pin. 170._

  Pachyphylla. _Reneal. spec. 40._

  Habitat in _America_, nunc in Europa. [Sun]


[_paniculata._]

3. Nicotiana foliis cordatis, floribus paniculatis: tubis clavatis.

  Nicotiana minor, folio cordiforum tubo floris prælongo. _Fewill.
  peruv. 1. p. 717. t. 10._

  Habitat in _Peru_. [Sun]

  Differt a secunda: _Caule_ teneriore, altiore, paniculato. _Corollis_
  angustioribus: limbo brevissimo, obtusissimo, tubo longo clavato;
  _calycibus capsulisque_ acutis.


[_glutinosa._]

4. Nicotiana foliis cordatis, corollis racemosis subringentibus,
  calycibus inæqualibus.

  Habitat in _Peru_. D. B. Jussieu. [Sun]

  _Folia_ magis cordata, glutinosa. _Flores_ in racemos paucos, longos.
  _Corollæ_ ferme speciei primæ, sed magis inæquales & fere ringentes
  fauce hiantes. _Stamina_ ad latus superius inflexa. _Calycis_ una
  lacinia reliquis duplo major.


MANDRAGORA.

[_officinarum._]

1. Mandragora. _Hort. cliff. 51._ _Roy. lugdb. 423._ _Mat. med. 88._

  Mandragora fructu rotundo. _Bauh. pin. 169._

  Mandragoras. _Dod. pempt. 457._

  Habitat in _Hispaniæ_, _Italiæ_, _Cretæ_, _Cycladum_ apricis.


ATROPA.

[_Bella donna._]

1. Atropa caule herbaceo, foliis ovatis integris.

  Atropa. _Hort. cliff. 57._ _Hort. ups. 45._ _Roy. lugdb. 423._

  Solanum melanocerasus. _Bauh. pin. 166._

  Solanum lethale. _Clus. hist. 2. p. 86._

  Habitat in _Austriæ_, _Angliæ_ montibus sylvosis. [Jupiter]


[_physalodes._]

2. Atropa foliis sinuato-angulatis, calycibus clausis acutangulis.

  Alkekengi amplo flore violaceo. _Few. peruv. 724. t. 16._

  Habitat in _Peru_. D. B. Jussieu. [Sun]

  _Radix_ fibrosa, annua. _Caulis_ bipedalis, patulus, erectus, ramis
  angulatis. _Folia_ alterna, glabra, oblonga, per petiolum decurrentia,
  obtuse sinuata (_Daturæ_). _Pedunculi_ ad latus petiolorum solitarii,
  nudi, uniflori. _Calyx_ ovatus, basi excisus, angulis quinque
  compressis profunde 5 partitus: foliolis sagittato-ovatis. _Corolla_
  campanulata, parum quinqueloba, obtusa, Limba erecto, subplicato,
  cærulescente. _Stamina 5_, subulata, basi dilatata subvillosa, corolla
  longe breviora, superne divergentia. _Antheræ_ erectæ. _Germen_ intra
  basin staminum. _Stylus_ filiformis, longitudine staminum. _Stigma_
  capitatum. _Fructus_ cernuus, tectus calyce majore, quinquangulari
  augulis compressis arcte clausis, basi mucronatis. _Bacca_ exsucca, 3.
  4. s. 5-locularis; _semina_ subrotunda, compressa. _Media_ inter
  Atropam & Physalidem; a Physalide differt figura corollæ, staminibus
  distantibus, calyce quinquepartito, capsula loculamentis pluribus.


[_frutescens._]

3. Atropa caule fruticoso.

  Bella-donna frutescens rotundifolia hispanica. _Tournef. inst. 77._
  _Barr. ic. 1173._

  Habitat in _Hispania_. [Saturn]

  Habitus & omnia _Physalidis somnifera_, ut limites generum in solo
  calyce consistant.


PHYSALIS.

* _perennes._

[_somnifera._]

1. Physalis caule fruticoso, ramis rectis, floribus confertis.

  Physalis caule fruticoso tereti, foliis ovatis integerrimis, floribus
  confertis. _Hort. cliff. 62._ _Roy. lugdb. 426._

  Solanum somniferum verticillatum. _Bauh. pin. 166._

  Solanum somniferum. _Clus. hist. 2. p. 85._

  Habitat in _Mexico_, _Creta_, _Hispania_. [Saturn]

  Fructus _Physalidis_; Flos _Atropæ_; Herba præcedentis, cui ita
  similis, ut vix genere separari queat.


[_flexuosa._]

2. Physalis caule fruticoso, ramis flexuosis, floribus confertis.

  Baccifera indica, floribus ad foliorum exortus, fructu sulcato
  decapyreno. _Raj. hist. 1632._

  Pevetti. _Rheed. mal. 4. p. 113. t. 55._

  Habitat in _India_. [Saturn]

  Habitus & statura P. somniferæ; _Flores_ itidem sparsi ad axillas
  foliorum; _Calyces_ etjam enascuntur & involvunt baccam; Manifeste
  vero difert floribus minoribus, ramis bifariam valde flexuosis, hinc
  folia quasi distiche disposita, flexuræ angulis exterioribus inserta.


[_curassavica._]

3. Physalis caule fruticoso, foliis ovatis tomentosis. _Vir. cliff.
  16._ _Roy. lugdb. 426._

  Physalis caule perenni, foliis ovatis solitariis, ramis annotinis
  simplicissimis. _Hort. cliff. 62._ *

  Solanum vesicarium curassavicum, solano antiquorum simile, foliis
  origani subincanis. _Moris. hist. 3. p. 527._ _Pluk. alm. 352. t. 111.
  f. 5._

  Habitat in _Curassao_. [Saturn]


[_viscosa._]

4. Physalis foliis cordatis integerrimis obtusis scabris, corollis
  glabris.

  Physalis radice perenni, foliis cordatis obtusis. _Hort. cliff. 496._
  _Roy. lugdb. 426._ _Gron. virg. 24._

  Alkekengi bonariense repens, bacca turbinata viscosa. _Dill. elth. 11.
  t. 10. f. 10._

  Habitat in _Virginia_, _Bonaria_. [Jupiter]


[_Alkekengi._]

5. Physalis foliis geminis.

  Physalis caule simplici annuo, foliis integerrimis geminatis, floribus
  solitariis. _Hort. cliff. 62._ _Hort. ups. 49._ _Mat. med. 93._
  _Dalib. paris. 73._

  Physalis radice perenni, foliis lanceolati-cordatis. _Vir. cliff. 16._
  _Roy. lugdb. 426._

  Solanum vesicarium. _Bauh. pin. 166._ _Dod. pempt. 454._

  Habitat in _Italia_. [Jupiter]


* _Annuæ._

[_angulata._]

6. Physalis ramosissima, ramis angulatis glabris.

  Physalis annua ramosissima, ramis angulosis glabris, foliis
  dentato-serratis. _Hort. cliff. 62._ _Hort. ups. 50._ _Fl. zeyl. 97._
  _Roy. lugdb. 427._

  Halicacabum s. Solanum indicum. _Comm. hort. 1. p. 70. t. 17._

  Solanum vesicarium indicum. _Bauh. pin. 166._

  Alkekengi indicum glabrum, chenopodii folio. _Dill. elth. 13. t. 12.
  f. 12._

[beta]. Alkekengi indicum glabrum, capsicii folio. _Dill. elth. 12.
  t. 11. f. 11._

  Habitat in _India_ utraque. [Sun]


[_pubescens._]

7. Physalis ramosissima, foliis villoso-viscosis, pedunculis
  nutantibus.

  Physalis annua ramosissima, ramis teretibus pubescentibus: geniculis
  nodosis. _Hort. cliff. 62._

  Alkekengi virginianum, fructu luteo. _Fewill. peruv. 3. p. 5. t. 1._

  Solanum vesicarium virginianum procumbens annuum, folio lanuginoso.
  _Moris. hist. 3. p. 527. s. 13. t. 3. f. 24._

  Habitat in _India_ utraque. [Sun]

  _Fructus_ villoso-viscosus, nec glaber; maculæ _corollæ_ fuscæ, nec
  pallidæ. _Pedunculi_ nutantes, nec cernui.


[_minima._]

8. Physalis ramosissima, pedunculis fructiferis folio longioribus.
  _Hort. cliff. 62._ _Roy. lugdb. 427._

  Solanum vesicarium indicum minimum. _Herm. lugdb. 569. t. 571._

  Pee-inota-inodien. _Rheed. mal. 10. p. 141. t. 71._

  Habitat in _Indiæ_ aridis sordidis. [Sun]


[_pruinosa._]

9. Physalis ramosissima, divaricationibus farinaceo-germinantibus.

  Habitat in _America_. [Sun]

  _Facies_ antecedentium 5. 6. 7. 8, sed antheræ flavæ, nec cæruleæ;
  _rami_ teretes: supra plani villosi; _Folia_ villoso-viscosa; Alæ
  ramificationum viridi quasi _pruina_ germinant.


SOLANUM.

* _inermia._

[_verbascifolium._]

1. Solanum caule inermi fruticoso, foliis ovatis tomentosis
  integerrimis, umbellis compositis.

  Solanum arborescens, verbasci folio. _Plum. spec. 4._

  Solanum maxime tomentosum, spinis carens, virginianum. _Pluk. alm.
  351. t. 316. f. 1._

  Habitat in _America_. [Saturn]


[_guineense._]

2. Solanum caule inermi fruticoso, foliis ovatis integerrimis,
  pedunculis lateralibus filiformibus.

  Solanum caule inermi perenni, foliis ovatis integris, floribus ad
  basin ramulorum confertis. _Roy. lugdb. 424._

  Solanum africanum lignosum, folio atroviridi angusto oblongo obtuso.
  _Boerh. lugdb. 2. p. 68._

  Habitat in _Guinea_. [Saturn]


[_PseudoCapsicum._]

3. Solanum caule inermi fruticoso, foliis lanceolatis repandis,
  umbellis sessilibus.

  Solanum caule inermi fruticoso, foliis ovato-lanceolatis integris,
  floribus solitariis. _Hort. cliff. 61._ _Hort. ups. 48._ _Roy. lugdb.
  424._

  Solanum fruticosum bacciferum. _Bauh. pin. 61._

  Pseudocapsicum. _Dod. pempt. 718._

  Habitat in _Madera_. [Saturn]


[_diphyllum._]

4. Solanum caule inermi fruticoso, foliis geminis: altero minore,
  floribus cymosis.

  Solanum caule inermi perenni, foliis ovato-lanceolatis geminis: altero
  minimo. _Vir. cliff. 15._ _Hort. cliff. 61._ _Roy. lugdb. 424._

  Solanum americanum strychnodendro accedens, fructu medio quasi fisso.
  _Pluk. alm. 349. t. 111. f. 4. mala._

  Habitat in _America_? [Saturn]


[_Dulcamara._]

5. Solanum caule inermi frutescente flexuoso, foliis superioribus
  hastatis, racemis cymosis. _Hort. cliff. 60._ _Fl. suec. 189._
  _Mat. med. 95._ _Roy. lugdb. 424._ _Dalib. paris. 73._

  Solanum scandens s. Dulcamara. _Bauh. pin. 167._

[beta]. Solanum dulcamarum africanum, foliis crassis hirsutis. _Dill.
  elth. 365. t. 273. f. 352._

  Habitat in _Europæ_ sepibus humentibus. [Saturn]


[_quercifolium_]

6. Solanum caule inermi frutescente flexuoso, foliis oblongis lateribus
  sinuatis, racemis cymosis.

  Solanum foliis quernis. _Few. peruv. 722. t. 15._

  Habitat in _Peru_. D. Jussieu. [Saturn]

  Habitus _S._ Dulcamaræ; _Rami_ angulati. _Folia_ ovato-oblonga, in
  petiolum decurrentia, venosa, glabra, lateribus pinnato-sinuata.
  _Pedunculi_ ramosi. _Corollæ_ violaceæ, obtusiores quam Dulcamaræ:
  maculis duabus pallidis ad basin singuli lobi. _Antheræ_ flavæ, stylo
  breviores.


[_bonariense._]

7. Solanum caule frutescente subinermi, foliis cuneiformibus
  sinuato-repandis.

  Solanum bonariense arborescens, papas floribus. _Dill. elth. 364.
  t. 272. f. 351._

  Habitat in agro _Bonariensi_. [Saturn]

  Folia & Flores maximi; Aculei aliquot in tenella planta, non vero in
  adulta.


[_tuberosum._]

8. Solanum caule inermi herbaceo, foliis pinnatis integerrimis. _Vir.
  cliff. 15._ _Hort. cliff. 60._ _Hort. ups. 48._ _Roy. lugdb. 423._
  _Dalib. paris. 73._

  Solanum tuberosum esculentum. _Bauh. pin. 167. prodr. 89. t. 89._

  Habitat in _Peru_. [Sun] -- [Jupiter]


[_Lycopersicum._]

9. Solanum caule inermi herbaceo, foliis pinnatis incisis, racemis
  simplicibus. _Vir. cliff. 15._ _Hort. cliff. 60._ _Roy. lugdb. 423._

  Solanum pomiferum, fructu rotundo striato molli. _Bauh. pin. 167._

  Poma amoris. _Cam. epit. 821._

[beta]. Solanum racemosum ceraforum forma. _Bauh. pin. 167. prodr. 90._

  Habitat in _America_ calidiore. [Sun]. [beta] [Jupiter]


[_peruvianum._]

10. Solanum caule inermi herbaceo, foliis pinnatis incisis, racemis
  bipartitis reflexis, baccis subpilosis.

  Lycopersicon pimpinellæ folio. _Few. peruv. 3. p. 37. t. 25._

  Habitat in _Peru_. D. Jussieu. [Jupiter]


[_montanum._]

11. Solanum caule inermi herbaceo, foliis subcordatis repandis.

  Solanum tuberosum minus, atriplicis folio, vulgo Papa montana. _Few.
  peruv. 3. p. -- t. 46._

  Habitat in _Peru_. [Jupiter]


[_nigrum._]

12. Solanum caule inermi herbaceo, foliis ovatis dentato angulatis,
  umbellis nutantibus.

[vulgare.]

  Solanum caule inermi herbaceo, foliis ovatis angulatis. _Vir. cliff.
  15._ _Hort. cliff. 60._ _Hort. ups. 48._ _Fl. suec. 188._ _Mat. med.
  94._ _Gron. virg. 24._ _Roy. lugdb. 433._ _Dalib. paris. 72._

  Solanum officinarum. _Bauh. pin. 166._

[patulum.]

[beta]. -- _ramis teretibus glabris, foliis integerrimis glabris._

  Solanum procerius patulum vulgaris fructu. _Dill. elth. 367. t. 275.
  f. 355._

[villosum.]

[gamma]. -- _ramis teretibus villosis, foliis angulatis subvillosis._

  Solanum annuum hirsutius, baccis luteis. _Dill. elth. 366. t. 274.
  f. 353._

[guineense.]

[delta]. -- _ramis angulatis dentatis, foliis integerrimis glabris._

  Solanum guineense, fructu magno instar cerasi. _Dill. elth. 366.
  t. 274. f. 354._

[virginicum.]

[epsilon]. -- _ramis angulatis dentatis, foliis repandis glabris._

  Solanum nigrum vulgari simile, caulibus exasperatis. _Dill. elth. 368.
  t. 275. f. 256._

[judaicum.]

[zeta]. -- _ramis aculeis incurvis, foliis repandis nudis._

  Habitat in _Orbis_ totius cultis. [Sun]

  Tot varietates [beta]. [gamma]. [delta]. [epsilon]. [zeta]. videntur
  esse hybridæ proles.


_S._ Spinosa.

[_Melongena._]

13. Solanum caule inermi herbaceo, foliis ovatis tomentosis integris,
  calycibus spinosis.

  Solanum calycibus aculeatis, foliis ovatis integerrimis tomentosis.
  _Hort. cliff. 61._ _Hort. ups. 49._ _Fl. zeyl. 93._ _Roy. lugdb. 426._

  Solanum pomiferum, fructu oblongo. _Bauh. pin. 167._

  Mala insana. _Dod. pempt. 458._

  Habitat in _Asia_, _Africa_, _America_. [Sun]


[_Campechiense._]

14. Solanum caule aculeato herbaceo, foliis cordatis sinuatis, calycibus
  aculeatis. _Vir. cliff. 16._ _Hort. cliff. 61._

  Solanum campechiense, calycibus echinatis. _Dill. elth. 361. t. 268.
  f. 347._

  Habitat in _America_ ad sinum Campechiense.


[_mammosum._]

15. Solanum caule aculeato herbaceo, foliis cordatis quinquelobis:
  utrinque villosis aculeatis. _Vir. cliff. 15._ _Hort. cliff. 61._
  _Hort. ups. 49._ _Roy. lugdb. 425._

  Solanum barbadense spinosum annuum, fructu aureo rotundiore pyri parvi
  inversi forma & magnitudine. _Pluk. alm. 350. t. 225. f. 1._

  Habitat in _Virginia_, _Barbados_. [Sun]


[_virginianum._]

16. Solanum caule aculeato herbaceo, foliis pinnatifidis: laciniis
  sinuatis obtusis, calycibus aculeatis. _Roy. lugdb. 425._ *

  Solanum americanum laciniatum spinosissimum. _Dill. elth. 360. t. 368.
  f. 267._

  Solanum annuum virginianum nigricans spinosissimum, flore cæruleo.
  _Pluk. alm. 351. t. 62. f. 3._

  Habitat in _America_. [Sun]


[_indicum._]

17. Solanum caule aculeato fruticoso, foliis angulatis tomentosis
  integerrimis: aculeis utrinque rectis, calycibus inermibus. _Fl. zeyl.
  94._ *

  Solanum caule aculeato fruticoso, foliis ovatis sinuatis integerrimis,
  spinis utrinque erectis. _Hort. cliff. 61._ _Roy. lugdb. 424._

  Solanum indicum spinosum, flore boraginis. _Robert. ic. 28._ _Dill.
  elth. 362. t. 270. f. 349._

  Solanum americanum perenne subincanum, fructu pyriformi longiore,
  spinis plurimis armatum. _Pluk. alm. 350. t. 225. f. 6._

  Habitat in _India_ utraque. [Saturn]


[_carolinense._]

18. Solanum caule aculeato fruticoso, foliis hastato-angulatis:
  aculeis utrinque tectis, racemis laxis.

  Solanum caule aculeato fruticoso, foliis ovatis lateribus laciniatis:
  aculeis utrinque rectis. _Hort. cliff. 61._ * _Vir. cliff. 15._ _Roy.
  lugdb. 424._

  Solanum carolinense spinosum, boraginis floribus spicatis. _Dill.
  elth. 362. t. 269. f. 348._

  Habitat in _Carolina_. [Saturn]


[_Sodomeum._]

19. Solanum caule aculeis recurvis, foliis sinuatis subtus tomentosis
  utrinque aculeatis, pedunculis aculeatis. _Fl. zeyl. 95._ * _Hort.
  ups. 49._

  Solanum caule aculeato fruticoso, foliis oblongis pinnato-laciniatis,
  spinis supinis erectis, pronis recurvis. _Hort. cliff. 61._ _Vir.
  cliff. 15._ _Roy. lugdb. 424._

  Solanum pomiferum frutescens africanum spinosum nigricans, borraginis
  flore, foliis profunde laciniatis. _Herm. lugdb. 573. t. 575._ _Moris.
  hist. 3. p. 521. s. 13. t. 1. f. 15._ _Pluk. alm. 251. t. 226. f. 5._

  Habitat in _Africa_. [Saturn]


[_incanum._]

20. Solanum caule aculeato fruticoso, foliis repandis, calycibus
  aculeatis. _Roy. lugdb. 425._

  Solanum spinosum incanum, foliis sinuatis, flore boraginis, fructu
  luteo ovuli gallinacei magnitudine & forma. _Boerh. 2. p. 68._

  Habitat  -  -  -  -


[_tomentosum._]

21. Solanum caule aculeato fruticoso, foliis cordatis villosis margine
  repandis, calycibus inermibus. _Hort. cliff. 61._ _Roy. lugdb. 425._

  Solanum pomiferum frutescens, flore boraginis, folio tomentoso incano,
  solo caule spinoso. _Boerh. lugdb. 2. p. 69._

  Habitat in _America_ septentrionali.


[_bahamense._]

22. Solanum caule aculeato fruticoso, foliis lanceolatis
  anguloso-dentatis. _Hort. cliff. 61._ _Roy. lugdb. 424._

  Solanum bahamense spinosum, petalis angustis reflexis. _Dill. elth.
  263. t. 271. f. 250._

  Solanum spiniferum frutescens, spinis igneis, americanum. _Pluk. alm.
  350. t. 225. f. 5._

  Habitat in _Americæ_ insula _Providentia_. [Saturn]


[_trilobatum._]

23. Solanum caule aculeato fruticoso, foliis subtrilobis glabris obtusis
  inermibus.

  Habitat in _India_.

  _Caulis_ subfrutescens. _Folia_ parva, glabra, obtusa, subtriloba,
  raro etiam ad basin lobata. _Aculei_ reflexi in caule, petiolis,
  pedunculis. _Pedunculi_ uniflori; _Calyces_ minimi, inermes. _Stylus_
  adscendens. _Figura_ proxime accedit ad. Pluk. tab. 316. f. 5.


CAPSICUM.

[_annuum._]

1. Capsicum caule herbaceo. _Roy. lugdb. 426._

  Capsicum annuum: _Hort. cliff. 59._ _Hort. ups. 47._ _Fl. zeyl. 92._
  _Mat. med. 96._

  Piper indicum vulgatissimum. _Bauh. pin. 132._

  Vallia-capo-molago. _Rheed. mal. 9. p. 65. t. 35._

  Habitat in _America_ meridionali. [Sun]


[_frutescens._]

2. Capsicum caule fruticoso. _Roy. lugdb. 426._

  Capsicum frutescens. _Hort. cliff. 59._

  Capo-molago. _Rheed. mal. 2. p. 109. t. 56._

  Habitat in _India_. [Saturn]


STRYCHNOS.

[_Nux vomica._]

1. Strychnos foliis ovatis, caule inermi. _Fl. zeyl. 91._ _Mat.
  med. 77._

  Strychnos foliis quinquenerviis. _Wach. ultr. 32._

  Nux Vomica officinarum. _Bauh. pin. 511._ _Raj. hist. 1814._

  Colubrini ligni tertium genus in malabar. _Bauh. pin. 301._

  Caniram. _Rheed. mal. 1. p. 67. t. 37._ _Raj. hist. 1661._

  Habitat in _India_. [Saturn]


[_colubrina._]

2. Strychnos foliis ovatis acutis, cirrhis simplicibus. _Mat. med. 78._
  _Am[oe]n. acad. 2. p. 119._

  Strychnos foliis trinerviis ovatis binatis. _Wach. ultr. 32._

  Clematis indica spinosa, foliis luteis. _Bauh. pin. 301._

  Fructus orbicularis major fuscus striatus. _Bauh. pin. 405._

  Modira-caniram. _Rheed. mal. 8. p. 47. t. 24._ _Raj. hist. 1661._

  Habitat in _India_. [Saturn]


CHIRONIA.

[_trinervia._]

1. Chironia herbacea, calycinis foliolis membranaceo-carinatis. _Fl.
  zeyl. 90._ *

  Chironia foliis lanceolatis trinerviis. _Hort. cliff. 54._

  Lysimachia folio sinuato acuminato trinervio, flore cæruleo amplo,
  calyce carinato alato. _Burm. zeyl. 145. t. 67._

  Habitat in _Zeylona_. [Sun]


[_linoides._]

2. Chironia herbacea, foliis linearibus. _Hort. cliff. 54._ _Roy. lugdb.
  433._

  Rapuntio affinis, lini facie, capitis b. spei. _Breyn. cent. 175.
  t. 90._

  Habitat in _Capitis b. Spei_ herbidis. [Jupiter]


[_campanulata._]

3. Chironia herbacea, foliis sublinearibus, calycibus longitudine
  corollæ.

  Habitat in _Canada_. Kalm.

  _Caulis_ pedalis, teres: Ramis longis. _Folia_ lanceolato-linearia,
  lævia. _Flores_ terminales, solitarii rotati, purpurei, pedunculo
  longo insidentes; calycis foliola longitudine corollæ, subulata.
  _Antheræ_ spirales.


[_angularis._]

4. Chironia herbacea, caule acutangulo, foliis ovatis amplexicaulibus.

  Habitat in _Virginia_. Kalm.

  _Facies_ Centaurii minoris. _Caulis_ pedalis, tetragonus: alis
  membranaceis. _Folia_ ovata, hyperici, opposita, sessilia &
  semiamplexicaulia. _Flores_ congesti, ut in Hyperico; _Antheræ_
  spirales, _Stylus_ bifidus.


[_dodecandra._]

5. Chironia floribus duodecemfidis.

  Gentiana floribus duodecim-petalis, foliis distinctis. _Gron.
  virg. 27._

  Habitat in _Virginia_.


[_baccifera._]

6. Chironia frutescens baccifera.

  Centaurium minus arborescens pulpiferum. _Comm. rar. 9. t. 9._

  Centaurium minus africanum arborescens angustifolium. _Old. afr. 26._

  Habitat in _Æthiopia_. [Saturn]


[_frutescens._]

7. Chironia frutescens capsulifera.

  Centaurium minus africanum arborescens latifolium, flore ruberrimo.
  _Comm. rar. 8. t. 8._ _Old. afr. 26._

  Habitat in _Æthiopia_. [Saturn]


CORDIA.

[_Myxa._]

1. Cordia foliis subovatis serrato-dentatis. _Hort. cliff. 63._ _Mat.
  med. 171._

  Sebestena sylvestris & domestica. _Bauh. pin. 446._ _Alp. ægypt. 30._

  Sebestena domestica s. Myxa. _Comm. hort. 1. p. 139. t. 79._

  Vidi-maram. _Rheed. mal. 4. p. 77. t. 37._

  Habitat in _Ægypto_, _Malabaria_. [Saturn]


[_Sebestena._]

2. Cordia foliis oblongo ovatis repandis scabris.

  Sebestena scabra, flore miniato crispo. _Dill. elth. 341. t. 255.
  f. 331._

  Caryophyllus spurius inodorus, folio subrotundo scabro, flore racemoso
  hexapetaloide coccineo. _Sloan. jam. 136. hist. 2. p. 20. t. 164._
  _Raj. suppl. 86._ _Catesb. car. 2. p. 91. t. 91._

  Habitat in _America_ calidiore. [Saturn]


[_glabra._]

3. Cordia foliis ovatis integerrimis.

  Cordia nucis iuglandis folio. _Plum. gen. 13?_

  Habitat in _America_ meridionali. [Saturn]

  _Folia_ exacte ovata, lævia, in neutra pagina scabra. _Corollæ tubus_
  longitudine tantum calycis.


BRUNSFELSIA.

[_americana._]

1. Brunsfelsia.

  Brunsfelsia flore albo, fructu croceo molli. _Plum. gen. 12._

  Habitat in _America_ meridionali.

  _Folia_ oblonga, obtusa, integerrima, petiolata; _Flores_ in apice
  ramorum plures.


CESTRUM.

[_nocturnum._]

1. Cestrum floribus pedunculatis. _Hort. cliff. 490._

  Jasminoides foliis pishaminis, flore virescente noctu odoratissimo.
  _Dill. elth. 183. t. 153. f. 185._

  Jasminum laurinis foliis, flore pallido luteo, fructu atrocæruleo
  polypyreno venenato. _Sloan. jam. 169. hist. 2. p. 96. t. 204. f. 2._
  _Raj. dendr. 63._

  Syringa laurifolia jamaicensis, floribus ex flavo pallescentibus.
  _Pluk. alm. 35. t. 64. f. 3._

  Parqui. _Fewill. peruv. 2. p. 32. t. 32. f. 1._

  Habitat in _Jamaica_, _Chilli_. [Saturn]


[_diurnum._]

2. Cestrum floribus sessilibus. _Hort. cliff. 491._

  Jasminoides laureolæ folio, flore candido interdiu odorato. _Dill.
  elth. 186. t. 154. f. 186._

  Laureola sempervirens americana, latioribus foliis, floribus albis
  odoratis. _Pluk. alm. 209. t. 95. f. 1._ _Raj. dendr. 53._

  Hediunda jasmini flore. _Fewill. peruv. 2. p. 25. t. 20. f. 3._

  Habitat in _Chilli_, _Havana_. [Saturn]


LYCIUM.

[_afrum._]

1. Lycium foliis linearibus. _Hort. cliff. 57._ _Hort. ups. 47._

  Jasminoides africanum, jasmini aculeati foliis & facie. _Niss. act.
  1711. p. 420. t. 12._

  Rhamnus alter, foliis salsis, flore purpureo. _Bauh. pin. 477._

[beta]. Jasminoides aculeatum humile, halimi minoris folio, flore
  minore, per maturitatem flavescente. _Mich. gen. 224. t. 105. f. 2._

  Habitat in _Africa_ & in Regno _Valentino_. [Saturn]


[_barbarum._]

2. Lycium foliis lanceolatis crassiusculis, calycibus bifidis.

  Rhamnus peregrinus, rosmarini folio, candidior. _Pluk. alm. 317. mant.
  160. t. 322. f. 2. mala._

  Jasminoides aculeatum, polygoni folio, floribus parvis albidis.
  _Schaw. afric. 349. f. 349?_

  Habitat in _Asia_, _Africa_? [Saturn]

  Calycis ore bilobo, aut interdum trilobo, a reliquis speciebus
  diversum.


[_europæum._]

3. Lycium foliis cuneiformibus. _Vir. cliff. 14._ _Roy. lugdb. 436._

  Jasminoides aculeatum, salicis folio, flore parvo ex albo
  purpurascente. _Mich. gen. 224. t. 105. f. 1._

  Rhamnus spinis oblongis, flore candicante. _Bauh. pin. 477._

  Habitat in _Narbona_, _Hispania_, _Lusitania_, _Italia_. [Saturn]


CHRYSOPHYLLUM.

[_Cainito._]

1. Chrysophyllum.

  Chrysophyllum foliis ovatis superne glabris, parallele striatis,
  subtus tomentoso-nitidis. _Hort. cliff. 491._

  Anona foliis subtus ferrugineis, fructu rotundo majore lævi purpureo,
  semine nigro partim rugoso partim glabro. _Sloan. jam. 206. hist. 2.
  p. 170. t. 229._ _Raj. dendr. 78._

  Cainito. _Laet. amer. 390._

  Cainito folio subtus aureo, fructu maliformi. _Plum. gen. 10._

[beta]. Cainito folio subtus aureo, fructu oliviformi. _Plum. gen. 10._

  Habitat in _America_ calidiore. [Saturn]

  _Folia_ alterna, petiolata, ovata, integerrima. _Pedunculi_ laterales,
  uniflori, numerosi, brevissimi.


SIDEROXYLON.

[_inerme._]

1. Sideroxylon inerme. _Hort. cliff. 69._

  Sideroxylon primum s. dein Coriæ indorum nomine data arbor. _Dill.
  elth. 357. t. 265. f. 344._

  Padus foliis oblongis, fructu solitario. _Burm. afric. 238. t. 84.
  f. 2._

  Habitat in _Æthiopia_. [Saturn]


[_spinosum._]

2. Sideroxylon spinosum. _Hort. cliff. 69._

  Ebenus jamaicensis arbuscula, buxi foliis, spinosa. _Pluk. alm. 132.
  t. 89. f. 1._

  Carou-m[oe]lii. _Rheed. mal. 5. p. 77. t. 39._ _Raj. hist. 1634._

  Habitat in _Malabaria_. [Saturn]


RHAMNUS.

* _Spinosi._

[_catharticus._]

1. Rhamnus spinis terminalibus, floribus quadrifidis dioicis. _Hort.
  cliff. 70._ _Fl. suec. 193._ _Mat. med. 72._ _Roy. lugdb. 224._

  Rhamnus catharticus. _Bauh. pin. 478._

  Cervispina. _Cord. hist. 175._

  Habitat in _Europæ_ australioris sepibus. [Saturn]


* * _inermes._

[_alpinus._]

2. Rhamnus inermis, floribus dioicis, foliis duplicato-crenatis.

  Frangula ora folii serrata. _Hall. helv. 164._

  Frangula rugosiore & ampliore folio. _Tournef. inst. 612._

  Frangula altera polycarpos. _Bauh. prodr. 160._

  Alnus nigra baccifera, rugosiore folio, s. major. _Bauh. hist. 1.
  p. 562._

  Alnus nigra polycarpos. _Bauh. pin. 428._

  Habitat in alpibus _Helveticis_. [Saturn]


[_Frangula._]

3. Rhamnus inermis, floribus monogynis hermaphroditis, foliis
  integerrimis. _Hort. cliff. 70._ _Fl. suec. 224._ _Mat. med. 73._
  _Roy. lugdb. 224._

  Rhamnus inermis, foliis annuis. _Fl. lapp. 60._

  Alnus nigra baccifera. _Bauh. pin. 428._

  Frangula. _Dod. pempt. 784._

[lævifolius.]

[beta]. Alnus inermis, foliis ovatis integerrimis glabris. _Roy. lugdb.
  224._

  Habitat in _Europæ_ borealis nemorosis humidiusculis. [Saturn]


[_Alaternus._]

4. Rhamnus inermis, floribus dioicis, stigmate triplici. _Vir. cliff.
  19._ _Hort. ups. 47._ _Sauv. monsp. 95._

  Rhamnus inermis, floribus polygamis, stigmate triplici, foliis
  serratis. _Hort. cliff. 70._ _Roy. lugdb. 225._

  Phylica elatior. _Bauh. pin. 477._

  Phylica humilior. _Bauh. pin. 477._

  Alaternus. 1. 2. _Clus. hist. 1. p. 50._

  Habitat in _Europa_ australi. [Saturn]


* * * _Aculeati._

[_Paliurus._]

5. Rhamnus aculeis geminatis: inferiore reflexo, floribus trigynis.
  _Hort. cliff. 69._ _Hort. ups. 47._ _Roy. lugdb. 224._ _Sauv. monsp.
  306._

  Rhamnus folio subrotundo, fructu compresso. _Bauh. pin. 477._

  Paliurus. _Dod. pempt. 576._

  Habitat in _Europa_ australi. [Saturn]


[_Lotus._]

6. Rhamnus aculeis geminatis: altero recurvo, foliis ovato-oblongis.

  Zizyphus sylvestris. _Tournef. inst. 627._ _Shaw. afr. 631. f. 631._

  Habitat in _Regno Tunetano_. [Saturn]

  _Frutex_ ramulis teretibus. _Aculei_ duo ad exortum foliorum: altero
  horizontali, altero recurvo ut in Paliuro, sed _Folia_ omnia zizyphi,
  figura, nervis, glabritie, magnitudine, at margo obsolete & rarius
  crenatus.


[_Napeca._]

7. Rhamnus aculeis subgeminatis recurvis, pedunculis corymbosis,
  floribus semidigynis, foliis serratis utrinque lævibus. _Fl. zeyl.
  87._ *

  Habitat in _Zeylona_. [Saturn]


[_Jujuba._]

8. Rhamnus aculeis solitariis recurvis, pedunculis aggregatis, floribus
  semidigynis, foliis retusis subtus tomentosis. _Fl. zeyl. 89._ *

  Jujuba indica spinosa, folio & fructu rotundo. _Pluk. alm. 199._
  _Raj. dendr. 44._

  Habitat in _India_. [Saturn]


[_Oenopolia._]

9. Rhamnus aculeis solitariis recurvis, pedunculis aggregatis
  subsessilibus, foliis semicordatis subtus tomentosis. _Fl. zeyl.
  88._ *

  Jujuba aculeata, nervosis foliis infra sericeis flavis. _Burm. zeyl.
  131. t. 61._

  Habitat in _Zeylona_. [Saturn]


[_Zizyphus._]

10. Rhamnus aculeis geminatis rectis, floribus digynis, foliis
  ovato-oblongis. _Hort. cliff. 69._ _Mat. med. 74._ _Roy. lugdb. 224._
  _Sauv. monsp. 59._

  Jujuba sylvestris. _Bauh. pin. 446._

  Zizyphus. _Dod. pempt. 807._

[beta]. Jujubæ majores oblongæ. _Bauh. pin. 446._

  Habitat in _Europa_ australi. [Saturn]


[_Spina Christi._]

11. Rhamnus aculeis geminatis rectis, foliis ovatis. _Hort. cliff.
  63._ * _Roy. lugdb. 224._

  Jujube s. Zizyphus africana, mucronatis foliis, spina gemella. _Pluk.
  alm. 199. t. 197. f. 3._

  Habitat in _Æthiopia_, _Palæstina_. [Saturn]

  Arbuscula e seminibus missis sub nomine _Spinæ Christi_. Hierosolyma a
  D. Hasselquist.


PHYLICA.

[_ericoides._]

1. Phylica foliis linearibus verticillatis.

  Phylica foliis ovato-linearibus. _Hort. cliff. 70._ _Roy. lugdb. 199._

  Alaternoides africana, ericæ foliis, floribus albicantibus & muscosis.
  _Comm. hort. 2. p. 1. t. 1._

  Habitat in _Æthiopia_. [Saturn]


[_plumosa._]

2. Phylica foliis lineari-subulatis: summis hirsutis. _Roy. lugdb.
  199._

  Ricinus arborescens africanus, tomentosis capitulis. _Seb. thes. 1.
  p. 38. t. 23. f. 4. 5._

  Chamælea africana tricoccos & tetracoccos taxifolia, villosa cæsarie
  coronata. _Pluk. mant. 45. t. 342. f. 3._

  Chamælea foliis angustis subtus incanis, floribus capitatis muscosis.
  _Burm. afr. 117. t. 43. f. 2._

  Habitat in _Æthiopia_. [Saturn]


[_buxifolia._]

3. Phylica foliis ovatis sparsis.

  Chamælea folio subrotundo subtus incano, floribus in capitulum
  collectis. _Burm. afr. 119. t. 44. f. 1._

  Chamælea africana, foliis subrotundis. _Herman. afr. 6._

  Habitat in _Æthiopia_. [Saturn]


CEANOTHUS.

[_americanus._]

1. Ceanothus foliis trinerviis.

  Ceanothus corymbis folio longioribus. _Hort. ups. 51._

  Ceanothus. _Act. ups. 1741. p. 77._

  Celastrus inermis, foliis ovatis serratis trinerviis, racemis ex
  summis alis longissimis. _Hort. cliff. 73._ _Gron. virg. 25._ _Roy.
  lugdb. 435._

  Evonymus novi belgii, corni feminæ foliis. _Comm. hort. 1. p. 167.
  t. 86._ _Raj. dendr. 69._

  Evonymus, jujubinis foliis, carolinensis, fructu parvo fere umbellato.
  _Pluk. alm. 139. t. 28. f. 6._

  Habitat in _Virginia_, _Carolina_. [Jupiter]. [Saturn]


[_asiaticus._]

2. Ceanothus foliis ovatis enerviis.

  Ceanothus racemis folio brevioribus. _Fl. zeyl. 98._ *

  Habitat in _Zeylona_. [Saturn]


[_africanus._]

3. Ceanothus foliis lanceolatis enerviis, stipulis subrotundis.

  Celastrus inermis, foliis lanceolatis obtuse serratis petiolatis
  appendiculatis. _Hort. cliff. 73._ _Roy. lugdb. 435._

  Alaternoides africana, lauri serratæ folio. _Comm. præl. 61. t. 11._

  Ricinoides africana arborescens, folio phillyreæ longifoliæ serratæ.
  _Seb. thes. 1. p. 35. t. 22. f. 6._

  Habitat in _Æthiopia_. [Saturn]


MYRSINE.

[_africana._]

1. Myrsine. _Hort. cliff. 72._ *

  Vitis idæa æthiopica, myrti tarentinæ folio, flore atropurpureo.
  _Comm. hort. 1. p. 123. t. 64._

  Buxus africana rotundifolia serrata. _Pluk. alm. 74. t. 80. f. 5._

  Frutex æthiopicus baccifera, foliis myrtilli. Breyn. cent. 9. t. 5.

  Habitat in _Æthiopia_. [Saturn]


CELASTRUS.

[_bullatus._]

1. Celastrus inermis, foliis ovatis integerrimis.

  Evonymoides virginiana, foliis non serratis, fructu coccineo eleganter
  bullato. _Isnard. act. 1716. p. 369._

  Evonymus virginianus rotundifolius, capsulis coccineis eleganter
  bullatis. _Pluk. alm. 139. t. 28. f. 5._

  Habitat in _Virginia_. [Saturn]


[_scandens._]

2. Celastrus inermis, caule volubili.

  Evonymoides canadensis scandens, foliis serratis. _Isn. act. 1716.
  p. 369._

  Frutex viminibus lentis infirmis, foliis profunde serratis. _Gron.
  virg. 55._

  Habitat in _Canada_. [Saturn]


[_myrtifolius._]

3. Celastrus inermis, foliis ovatis serrulatis floribus racemosis, caule
  erecto. _Hort. cliff. 72._

  Myrtifolia arbor, foliis latis subrotundis, flore albo racemoso.
  _Sloan. jam. 162. hist. 2. p. 79. t. 193. f. 1._ _Raj. dendr. 36._

  Habitat in _Virginia_, _Jamaica_. [Saturn]


[_buxifolius._]

4. Celastrus spinis foliosis, ramis angulatis, foliis obtusis. _Hort.
  cliff. 73._ _Roy. lugdb. 434._

  Lycium portoricense, buxi foliis angustioribus. _Pluk. alm. 234.
  t. 202. f. 3._

  Habitat in _Æthiopia_. [Saturn]

  _Rami_ & ramuli angulati. _Folia_ obovata, obtusa, acute serrata.
  _Cymæ_ pedunculatæ, ex alis.


[_pyracanthus._]

5. Celastrus spinis nudis, ramis teretibus, foliis acutis. _Hort.
  cliff. 72._

  Lycium æthiopicum, pyracanthæ folio. _Comm. hort. 1. p. 163. t. 84._
  _Raj. dendr. 72._

  Evonymo affinis æthiopica, lycii foliis & aculeis, fructu evonymi.
  _Pluk. alm. 139. t. 280. f. 5._

  Habitat in _Æthiopia_. [Saturn]

  _Rami_ & ramuli teretiusculi. _Folia_ ovali-lanceolata, utrinque
  acuta, in petiolos desinentia, superne serraturis acuminatis ut fere
  spinosis, persistentia; _Cymæ_ pedunculatæ, laterales.


EVONYMUS.

[_europæus._]

1. Evonymus floribus plerisque quadrifidis.

  Evonymus foliis oblongo-ovatis. _Hort. cliff. 38._ _Fl. suec. 133._
  _Roy. lugdb. 436._ _Hall. helv. 523._

[tenuifolius.]

  Evonymus vulgaris, granis rubentibus. _Bauh. pin. 428._

  Evonymus 2. _Clus. hist. 1. p. 57._

[latifolius.]

[beta]. Evonymus latifolius. _Bauh. pin. 428._

  Evonymus 1. s. latifolia. _Clus. hist. 2. p. 56._

  Habitat in _Europæ_ sepibus [beta]. in _Pannonia_. [Saturn]

  _Ex_ flore primario convenit cum congeneribus. Phil. Bot. 178.


[_americanus._]

2. Evonymus floribus omnibus quinquefidis.

  Evonymus foliis lato-lanceolatis serratis. _Hort. ups. 30._

  Evonymus foliis lanceolatis. _Gron. virg. 17._

  Evonymus virginianus, pyracanthæ foliis, capsula verrucarum instar
  exasperata. _Pluk. alm. 139. t. 115. f. 5._

  Celastrus foliis oppositis ovatis integerrimis, floribus
  subsolitariis. _Hort. cliff. 32._

  Rhus virginianum, folio myrti. _Comm. hort. 1. p. 157. t. 81._ _Raj.
  dendr. 57._

  Habitat in _Virginia_. [Saturn]


DIOSMA.

[_oppositifolia._]

1. Diosma foliis subulatis acutis oppositis. _Hort. cliff. 71._ _Roy.
  lugdb. 434._

  Spiræa africana, foliis cruciatim positis. _Comm. rar. 1. t. 1._

  Hypericum africanum vulgare. _Seb. thes. 2. p. 41. t. 40. f. 5._

  Habitat ad _Caput b. Spei_. [Saturn]


[_hirsuta._]

2. Diosma foliis linearibus hirsutis. _Hort. cliff. 71._ _Roy. lugdb.
  434._

  Spiræa africana odorata, foliis pilosis. _Comm. rar. 3. t. 3._

  Habitat ad _Caput b. Spei_. [Saturn]


[_rubra._]

3. Diosma foliis linearibus acutis glabris subtus bifariam punctatis.

  Diosma foliis setaceis acutis. _Hort. cliff. 72._

  Spiræa africana odorata, floribus svaverubentibus. _Comm. rar. 2.
  t. 2._

  Erica æthiopica, rosmarini sylvestris folio eleganter punctato, flore
  tetrapetalo purpureo. _Pluk. mant. 68. t. 347. f. 4._

  Habitat in _Æthiopia_. [Saturn]


[_ericoides._]

4. Diosma foliis lineari-lanceolatis subtus convexis bifariam
  imbricatis.

  Spiræa africana, ericæ bacciferæ foliis. _Raj. dendr. 91._

  Ericæformis, coridis folio, æthiopica, floribus pentapetalis in
  apicibus. _Pluk. amalth. 236. t. 279. f. 5._

  Habitat in _Æthiopia_. [Saturn]


[_ciliata._]

5. Diosma foliis lanceolatis ciliatis.

  Spirææ forte genus africanum, serpilli hirsutis foliis, fruticosum,
  floribus albis umbellatis. _Pluk. amalth. 197. t. 411. f. 3._

  Habitat in _Æthiopia_. [Saturn]


[_lanceolata._]

6. Diosma foliis lanceolatis glabris.

  Spiræa africana, saturejæ foliis brevioribus. _Raj. dendr. 91._

  Habitat in _Æthiopia_. [Saturn]


[_uniflora._]

7. Diosma foliis ovato-oblongis, floribus solitariis terminalibus.

  Cistus humilis æthiopicus, inferioribus foliis rosmarini sylvestris
  punctatis, cæteris autem serpilli subrotundis, flore carneo. _Pluk.
  mant. 49. t. 342. f. 5._

  Habitat in _Æthiopia_. [Saturn]

  _Folia_ rigidiora, & longe majora, quam in præcedentibus. _Flos_ etjam
  sextuplo major: margine ut & subtus punctatus.


BRUNIA.

[_nodiflora._]

1. Brunia foliis quadrifariam imbricatis. _Hort. cliff. 70._

  Cupresso-Pinulus capitis b. spei. _Breyn. cent. 22. t. 10._

  Erica capitata s. nodiflora cupressiformis africana. _Pluk. mant. 69.
  t. 346. f. 4._

  Scabiosæ affinis Arbuscula africana ericoides sphærocephalos. _Raj.
  hist. 1444._

  Habitat in _Æthiopia_. [Saturn]


[_lanuginosa._]

2. Brunia foliis linearibus patulis. _Hort. cliff. 71._

  Tamariscus monomapatensis, ericæ tenuissimo folio, pilulifera, ramulis
  lanugine aranearum instar implexis. _Pluk. alm. 361. t. 318. f. 4._

  Habitat in _Æthiopia_. [Saturn]


[_ciliata._]

3. Brunia foliis ovatis acuminatis ciliatis.

  Habitat in _Æthiopia_.


[_abrotanoides._]

4. Brunia foliis lineari-lanceolatis confertis.

  Brunia foliis creberrimis lanceolatis, floribus conglobatis. _Burm.
  afric. 266. t. 100. f. 1._

  Levisanus africanus, ericæ folio, capitulo majore. _Raj. dendr. 130._

  Habitat in _Æthiopia_. [Saturn]


[_Levisanus._]

5. Brunia foliis obovatis tomentosis.

  Brunia foliis oblongis incanis, florum capitulo ramulum terminante.
  _Burm. afric. 267. t. 100. f. 2._

  Levisanus capensis, serpylli folio. _Pet. gaz. 9. t. 5. f. 7._

  Erica capitata s. nodiflora, corios foliolis rectis, æthiopica. _Pluk.
  mant. 69. t. 346. f. 7._

  Habitat in _Æthiopia_. [Saturn]


[_uniflora._]

6. Brunia floribus solitariis. _Hort. cliff. 71._

  Ericæformis æthiopica, cupressi foliis compressiusculis. _Pluk. alm.
  136. t. 279. f. 2._

  Habitat in _Æthiopia_. [Saturn]


ITEA.

[_virginica._]

1. Itea. _Gron. virg. 143._

  Diconangia. _Mitch. gen. 5._

  Habitat in _Virginia_. [Saturn]


GALAX.

[_aphylla._]

1. Galax.

  Viticella. _Mitch. gen. 24._

  Anonymos s. Belvedere. _Gron. virg. 25._

  Habitat in _Virginia_. [Jupiter]


MANGIFERA.

[_indica._]

1. Mangifera.

  Mangifera arbor. _Bon. jav. 95._ _Fl. zeyl. 471._

  Manga indica, fructu magno reniformi. _Raj. hist. 1550._

  Persicæ similis, putamine villoso. _Bauh. pin. 440._

  Mao s. Mau s. Manghos. _Rheed. mal. 4. p. 1. t. 1. 2._

  Habitat in _India_. [Saturn]

  Racemus compositus, brachiatus; an flores omnes hermaphroditi?


CUPANIA.

[_americana._]

1. Cupania.

  Cupania castaneæ folio, fructu sericeo & ramoso. _Plum. gen. 45._

  Habitat in _America_ calidiore. [Saturn]

  _Folia_ alterna, obovata, oblonga, obtusa, dentato-serrata: nervis
  transversalibus crassis. _Flores_ racemosi.


RIBES.

* _Ribesia inermia._

[_rubrum._]

1. Ribes inerme, racemis glabris pendulis, floribus planiusculis.

  Ribes inerme, floribus planiusculis, racemis pendulis. _Hort. cliff.
  82._ _Fl. suec. 197._ _Hort. ups. 59._ _Mat. med. 99._ _Vir. cliff.
  21._ _Roy. lugdb. 270._ _Dalib. paris. 75._

  Ribes vulgare acidum. _Bauh. hist. 2. p. 97._ _Fl. lapp. 68._

  Grossularia, multiplici acino, s. non spinosa hortensis rubra. _Bauh.
  pin. 455._

[beta]. Grossularia hortensis, fructu margaritis simili. _Bauh. pin. 455._

  Habitat in _Sueciæ_ borealibus. [Saturn]


[_alpinum._]

2. Ribes inerme, racemis erectis: bracteis flore longioribus.

  Ribes inerme, floribus planiusculis, racemis erectis. _Hort. cliff.
  82._ _Fl. suec. 198._

  Ribes alpinum dulce. _Bauh. hist. 2. p. 98._ _Fl. lapp. 97._

  Grossularia vulgaris fructu dulci. _Bauh. pin. 455._

[beta]. Ribes montana, oxyacanthæ sapore. _Bauh. prodr. 160._ _Am[oe]n.
  acad. 1. p. 170._

  Habitat in _Sueciæ_, _Helvetiæ_, _Angliæ_ sepibus siccis. [Saturn]


[_nigrum._]

3. Ribes inerme, racemis pilosis, floribus oblongis.

  Ribes inerme, floribus oblongis. _Hort. cliff. 269._ _Hort. ups. 51._
  _Fl. suec. 196._ _Mat. med. 100._ _Roy. lugdb. 269._ _Dalib.
  paris. 74._

  Ribes vulgaris, fructu nigro. _Rudb. vall. 32._ _Fl. lapp. 99._

  Grossularia non spinosa, fructu nigro. _Bauh. pin. 455._

[beta]. Ribesium nigrum pensylvanicum, floribus oblongis. _Dill. elth.
  324. t. 246. f. 315._

  Habitat in _Suecia_, _Helvetia_, _Pensylvania_. [Saturn]


* _Grossulariæ aculeata._

[_reclinatum._]

4. Ribes ramis subaculeatis reclinatis, pedunculi bractea triphylla.

  Ribes ramis subaculeatis reclinatis. _Hort. cliff. 82._ _Hort. ups.
  51._ _Roy. lugdb. 270._

  Grossularia spinosa sativa altera, foliis latioribus. _Bauh. pin.
  455._

  Habitat in _Germania_, _Helvetia_. [Saturn]


[_Grossularia._]

5. Ribes ramis aculeatis, petiolorum ciliis pilosis, baccis hirsutis.

  Ribes ramis aculeatis, racemis erectis, baccis hirsutis. _Hort.
  cliff. 82._

  Ribes ramis aculeatis erectis, fructu hispido. _Vir. cliff. 21._ _Roy.
  lugdb. 269._

  Grossularia fructu maximo hispido margaritarum fere colore. _Raj.
  hist. 1484._

  Habitat in _Europa_. [Saturn]


[_oxyacanthoides._]

6. Ribes ramis undique aculeatis. _Hort. ups. 51._

  Grossularia oxyacanthæ foliis amplioribus, e sinu hudsonis. _Pluk.
  amalth. 212._ _Dill. elth. 166. t. 139. f. 116._

  Habitat in _Canada_. [Saturn]


[_Uva crispa._]

7. Ribes racemis aculeatis, baccis glabris, petioli bractea
  monophylla.

  Ribes ramis aculeatis erectis, fructu glabro. _Hort. cliff. 82._ _Fl.
  suec. 195._ _Roy. lugdb. 273._ _Hall. helv. 346._ _Dalib. paris. 74._

  Grossularia simplici acino vel spinosa sylvestris. _Bauh. pin. 455._

  Habitat in _Europa_ boreali. [Saturn]


[_cynosbati._]

8. Ribes aculeis subaxillaribus, baccis aculeatis racemosis.

  Habitat in _Canada_. Kalm. [Saturn]

  _Facies_ præcedentium. _Folia_ parum fissa. Aculeus instar spinæ sub
  alis. _Baccæ_ magnitudine nucis coryli, undique armatæ aculeis
  robustis.


GRONOVIA.

[_scandens._]

1. Gronovia. _Hort. cliff. 74._

  Gronovia scandens lappacea, pampinea fronde. _Houst. Mart. cent. 1.
  p. 40. t. 40._ _Amm. herb. 346._

  Habitat in _Vera Cruce_.


HEDERA.

[_Helix._]

1. Hedera foliis ovatis lobatisque. _Fl. lapp. 91._ _Fl. suec. 190._
  _Hort. cliff. 74._ _Mat. med. 98._ _Roy. lugdb. 223._ _Hall. helv.
  164._

  Hedera arborea. _Bauh. pin. 305._

[beta]. Hedera poëtica. _Bauh. pin. 305._

[gamma]. Hedera major sterilis. _Bauh. pin. 305._

  Habitat in _Europæ_ arboribus putrescentibus, inque sepibus. [Saturn]


[_quinquefolia._]

2. Hedera foliis quinatis ovatis serratis. _Hort. cliff. 74._ _Roy.
  lugdb. 223._ _Gron. virg. 24._

  Vitis hederacea indica. _Stapel. theatr. 364._

  Edera quinquefolia canadensis. _Corn. canad. 99. t. 100._

  Helix. _Mitch. gen. 30._

  Habitat in _Canada_. [Saturn]

  _Capsula_ utrinque turbinata, bilocularis polysperma. _Flores_ masculi
  a femineis dictincti D. Mitchell.


VITIS.

[_vinifera._]

1. Vitis foliis lobatis sinuatis nudis.

  Vitis foliis palmato-angulatis. _Hort. cliff. 74._ _Hort. ups. 50._
  _Mat. med. 97._ _Gron. virg. 144._ _Roy. lugdb. 222._

  Vitis vinifera. _Bauh. pin. 229._

[apyrena.]

[beta]. Vitis corinthiaca s. apyrena. _Bauh. hist. 2. p. 72._

  Habitat in _Orbis_ quatuor partibus temperatis. [Saturn]


[_indica._]

2. Vitis foliis cordatis dentatis subtus villosis, cirrhis racemiferis.
  _Fl. zeyl. 99._ *

  Vitis sylvestris indica, acinis rotundis. _Raj. dendr. 67._

  Habitat in _India_. [Saturn]


[_Labrusca._]

3. Vitis foliis cordatis subtrilobis dentatis subtus tomentosis.

  Vitis sylvestris virginiana. _Bauh. pin. 299._

  Vitis vinifera sylvestris americana, foliis aversa parte densa
  lanugine tectis. _Pluk. phyt. 249. f. 1._

  Vitis fructu minore rubro acerbo, folio subrotundo minus laciniato,
  subtus alba lanugine tecto. _Sloan. hist. 2. p. 104. t. 210. f. 4._

  Habitat in _America_ septentrionali. [Saturn]


[_vulpina._]

4. Vitis foliis cordatis dentato-serratis utrinque nudis.

  Vitis vulpina dicta virginiana nigra. _Pluk. alm. 392._

  Vitis aceris folio. _Raj. dendr. 68._

  Habitat in _Virginia_. [Saturn]


[_trifolia._]

5. Vitis foliis ternatis: foliolis subrotundis serratis.

  Vitis pearme doorica, foliis ternis subrotundis serratis. _Raj.
  dendr. 68._

  Habitat in _India_. [Saturn]


[_laciniosa._]

6. Vitis foliis quinatis: foliolis multifidis. _Hort. cliff. 74._ _Roy.
  lugdb. 223._

  Vitis laciniatis foliis. _Corn. canad. 182. t. 183._

  Vitis apii folio. _Bauh. hist. 2. p. 73._

  Habitat  -  -  -  - [Saturn]


[_arborea._]

7. Vitis foliis supradecompositis: foliolis lateralibus pinnatis.

  Vitis caroliniana, foliis apii, uva corymbosa purpurascente. _Act.
  bonon. 2. part. 2. p. 365. t. 24._

  Frutex scandens, petroselini foliis, virginianus claviculis donatus.
  _Pluk. mant. 85. t. 412._

  Habitat in _Carolina_, _Virginia_. [Saturn]


LAGOECIA.

[_Cuminoides._]

1. Lagoecia. _Hort. cliff. 73._ _Hort. ups. 52._

  Cuminum sylvestre, capitulis globosis. _Bauh. pin. 186._

  Cuminum sylvestre. _Cam. epit. 518._

  Habitat in _Creta_, _Lemno_, _Lysia_, _Galatia_. [Sun]


SAUVAGESIA.

[_erecta._]

1. Sauvagesia.

  Habitat in _Domingo_.

  Habitus Hyperici aut Corchori. _Caulis_ erectus. _Folia_ alterna,
  ovato-lanceolata, obtuse serrata. _Stipulæ_ acutæ, ciliatæ.


CLAYTONIA.

[_virginica._]

1. Claytonia foliis linearibus.

  Claytonia. _Gron. virg. 25._

  Ornithogalo affinis virginiana, flore purpureo pentapetaloide. _Pluk.
  alm. 272. t. 102. f. 3._ _Rudb. elys. 2. p. 139. f. 6._

  Habitat in _Virginia_. [Jupiter]


[_sibirica._]

2. Claytonia foliis ovatis. _Hort. ups. 52._ *

  Limnia. _Act. stockh. 1746. p. 130. t. 5._ *

  Habitat in _Sibiria_. [Jupiter]


ACHYRANTHES.

[_aspera._]

1. Achyranthes caule erecto, calycibus reflexis spicæ adpressis. _Fl.
  zeyl. 105._

  Achyranthes caule erecto. _Hort. cliff. 42._ _Roy. lugdb. 418._

[sicula.]

[alpha]. Amaranthus siculus spicatus. _Bocc. sic. 16. t. 9._ _Pluk.
  phyt. 260. f. 2._

[indica.]

[beta]. Amaranthus spicatus zeylanicus, foliis obtusis amarantho siculo
  bocconi similis. _Burm. zeyl. 16. t. 5. f. 3._

  Amaranthus spicatus, dictamni cretici folio, maderaspatensis. _Pluk.
  alm. 26. t. 60. f. 4._

  Habitat in _Sicilia_, _Zeylona_, _Jamaica_. [Saturn]

  Planta indica [beta] foliis obtusioribus differt a sicula.


[_lappacea._]

2. Achyranthes caule erecto, spica interrupta, floribus externe
  lanatis.

  Achyranthes floribus externe lanatis interrupte spicatis. _Fl. zeyl.
  103._

  Blitum scandens, fructu lappaceo. _Burm. Zeyl. 47. t. 18. f. 1._

  Centaurium ciliare minus, circææ foliis firmioribus, spicatis
  floribus. _Pluk. alm. 93. t. 82. f. 2._

  Wellia-Codiveli. _Rheed. mal. 10. p. 117. t. 59._

  Habitat in _India_.


[_lanata._]

3. Achyranthes caule erecto, spicis ovatis lateralibus, calycibus
  lanatis.

  Chenopodium incanum racemosum, folio majore minori opposito. _Burm.
  zeyl. 60. t. 26. f. 1._

  Amaranthus indicus verticillatus albus, foliis lanugine incanus.
  _Pluk. alm. 27. t. 75. f. 8._

  Scherubala. _Rheed. mal. 10. p. 57. t. 29._

  Habitat in _India_.


[_repens._]

4. Achyranthes caule repente, capitulis lateralibus sessilibus.

  Achyrantha repens, foliis bliti pallidi. _Dill. elth. 8. t. 7. f. 7._

  Habitat in _Turcomannia_. [Sun]


[_corymbosa._]

5. Achyranthes foliis oppositis linearibus, panicula dichotoma. _Fl.
  zeyl. 100._

  Paronychia foliis ad genicula confertis acutis, floribus umbellatis.
  _Burm. zeyl. 184. t. 65. f. 2._

  Amaranthus folio tenuissimo incano mollugini æmulante. _Bocc. mus. 44.
  t. 39._

  Elichryso affinis herba indica polygonoides ramosior, foliis caulium
  nodos ambientibus. _Pluk. alm. 134. t. 8. f. 6._

  Habitat in _Zeylona_.


CELOSIA.

[_argentea._]

1. Celosia foliis lanceolatis, pedunculis angulatis, spica
  ovato-oblonga.

  Celosia foliis lineari-lanceolatis. _Hort. cliff. 43._ * _Roy. lugdb.
  419._

  Amaranthus spica albescente habitiore. _Mart. cent. 7. t. 7._

  Habitat in _America_. [Sun]


[_cristata._]

2. Celosia foliis oblongo-ovatis, pedunculis teretibus substriatis,
  spica oblonga.

  Celosia foliis lanceolato-ovatis. _Hort. cliff. 43._ _Hort. ups. 52._
  _Roy. lugdb. 419._

  Amaranthus panicula incurva. _Bauh. pin. 121._

[beta]. Amaranthus cristatus. _Cam. epit. 792._

  Habitat in _India_? [Sun]


[_lanata._]

3. Celosia foliis lanceolatis tomentosis obtusis, spicis confertis,
  staminibus lanatis. _Fl. zeyl. 102._ *

  Habitat in _Zeylona_.


[_nodiflora._]

4. Celosia foliis cuneiformibus acutiusculis, spicis globosis
  lateralibus. _Fl. zeyl. 101._ *

  Amaranthoides indicum nodiflorum, capitulis ex albo virescentibus.
  _Burm. zeyl. 16. t. 5. f. 2._

  Amaranthoides indicum globosum, ad caulium nodos floridum, foliis
  solitariis summo apice barbatis. _Pluk. alm. 27. t. 133. f. 2._

  Habitat in _Zeylona_.


[_paniculata._]

5. Celosia foliis lanceolato-ovatis, panicula diffusa filiformi. _Gron.
  virg. 144._

  Amaranthus panicula flavicante gracili holosericea. _Sloan. jam. 49.
  hist. 1. p. 142. t. 90._

  Amaranthus nodosus, pallescentibus foliis bliti parvis, americanus,
  multiplici speciosa spica laxa, s. panicula sparsa candicante. _Pluk.
  alm. 26. t. 261. f. 1._

  Habitat in _America_ septentrionali.


ILLECEBRUM.

[_verticillatum._]

1. Illecebrum floribus verticillatis nudis, caulibus procumbentibus.

  Illecebrum caulibus procumbentibus. _Roy. lugdb. 214._ _Dalib. paris.
  76. 126._

  Illecebrum. _Hort. cliff. 492._

  Paronychia serpillifolia palustris. _Vaill. paris. 157. t. 15. f. 1._

  Polygala repens nivea. _Bauh. pin. 215._

  Habitat in _Europæ_ pascuis udis.


[_suffruticosum._]

2. Illecebrum floribus lateralibus solitariis, caulibus suffruticosis.

  Illecebrum caule erecto. _Roy. lugdb. 214._

  Polygonum herniariæ foliis. _Lob. adv. 404?_ _Dalech. hist. 1124?_

  Paronychia hispanica fruticosa, myrtifolio. _Tournef. inst. 508._

  Habitat in _Hispania_.


[_cymosum._]

3. Illecebrum spicis cymosis secundis, caule diffuso.

  Polygoni hispanici genus Clusii. _Dalech. hist. 1125?_

  Habitat _Monspelii_. D. Sauvages. [Sun]

  _Planta_ facie Sedi aut Polygoni; _caulis_ filiformis, brachiatus.
  _Folia_ opposita, linearia, crassiuscula. _Flores_ digesti in spicas
  secundas, Spicæ in cymas tam laterales quam terminales. _Calyces_
  margine membranaceo ut in Statice, terminati setis quinque.


[_Paronychia._]

4. Illecebrum floribus bracteis nitidis obvallatis, caulibus
  procumbentibus.

  Herniaria squamis nitidis flores superantibus. _Hort. cliff. 41._
  _Hort. ups. 54._ _Roy. lugdb. 215._ _Sauv. monsp. 129._

  Paronychia Hispanica. _Clus. hist. 2. p. 183._

  Polygonum minus candicans. _Bauh. pin. 281._

  Habitat in _Hispania_ & _Narbona_. [Jupiter]


[_capitatum._]

5. Illecebrum floribus bracteis nitidis occultatis, capitulis
  terminalibus, caule erecto.

  Herniaria erecta, squamis nitidis flores occultantibus. _Sauv. monsp.
  129._

  Paronychia narbonensis erecta. _Tournef. inst. 508._

  Polygonum minus candicans, capitulis surrectis. _Magn. monsp. 209._

  Polygonum montanum niveum minimum. _Lob. ic. 420._

  Habitat in _G. Narbonensis_, _Hispania_.


GLAUX.

[_maritima._]

1. Glaux. _Hort. cliff. 43._ _Fl. suec. 199._ _Roy. lugdb. 417._

  Glaux foliis elliptico-oblongis. _Fl. lapp. 72._

  Glaux maritima. _Bauh. pin. 215._

  Alsine bifolia, fructu coriandri, radice geniculata. _L[oe]sel. pruss.
  13. t. 3._

  Habitat in _Europæ_ maritimis, salsis. [Jupiter]


THESIUM.

[_Linophyllon._]

1. Thesium panicula foliata, foliis linearibus.

  Thesium. _Hort. cliff. 41._ _Hall. helv. 183._ _Dalib. paris. 75._

  Thesium floribus sparsis. _Sauv. monsp. 48._

  Linaria montana, flosculis albicantibus. _Bauh. pin. 213._

  Sesamoides procumbens montanum, linariæ folio, floribus albicantibus.
  _Moris. hist. 3. p. 601. s. 15. t. 1. f. 3._

  Anonymos lini folio. _Clus. hist. 1. p. 324._

[beta]. Onobrychis IV lutea. _Bauh. pin. 215._ _Dalech. hist. 491._

  Habitat in _Europæ_ siccis montosis. [Sun]


[_alpinum._]

2. Thesium floribus sessilibus lateralibus, foliis linearibus.

  Alchimilla alpina, linariæ foliis, calyce florum albo in foliorum
  alis. _Till. pis. 6._

  Alchimilla linariæ folio, floribus & vasculis in foliorum alis
  sessilibus. _Shaw. spec. 14._

  Habitat in _Italiæ_ alpibus.


[_capitatum._]

3. Thesium floribus capitatis, foliis triquetris.

  Thesium floribus capitatis. _Roy. lugdb. 214._

  Thymelæa foliis linearibus alternis, floribus ex uno petiolo copiosis.
  _Burm. afric. 133. t. 48. f. 3._

  Thymelæa africana, lini angusto folio, floribus albis villosis. _Raj.
  dendr. 55._

  Habitat in _Æthiopia_. [Saturn]


[_umbellatum._]

4. Thesium floribus umbellatis, foliis oblongis.

  Centaurium luteum ascyroides virginianum. _Pluk. mant. 43. t. 342.
  f. 1._

  Habitat in _Virginiæ_, _Pensylvaniæ_ pascuis siccis. Kalm. [Jupiter]

  _Radix_ perennis. _Folia_ alterna, ovali-lanceolata, integerrima.
  _Rami_ alterni, in summitate caulis: Umbellulæ terminales: involucro
  tetraphyllo, parvo: Flosculi 5.


RAUVOLFIA.

[_tetraphylla._]

1. Rauvolfia. _Hort. cliff. 75. t. 9._

  Rauvolfia tetraphylla angustifolia. _Plum. gen. 19._

[beta]. Rauvolfia tetraphylla latifolia. _Plum. gen. 19._

  Habitat in _America_ calidiore. [Saturn]


CERBERA.

[_Ahouaj._]

1. Cerbera foliis ovatis.

  Thevetia. _Hort. cliff. 75._ _Roy. lugdb. 413._

  Ahouaj. _Thev. antarct. 66._ _Tournef. inst. 658._ _Raj. hist. 1676._

  Ahouaj major. _Pis. bras. 49._

  Arbor americana, foliis pomi, fructu triangulo. _Bauh. pin. 434._

  Habitat in _Brasilia_. [Saturn]


[_Manghas._]

2. Cerbera foliis lanceolatis: nervis transversalibus. _Fl. zeyl.
  106._ *

  Manghas lactescens, foliis nerii crassis venosis, jasmini flore,
  fructu persici simili venenato. _Burm. zeyl. 150. t. 70. f. 1._

  Manghas fructu venenato. _Bauh. pin. 440._ _Raj. hist. 1552._

  Odollam. _Rheed. mal. 1. p. 71. t. 39._

  Habitat in _Indiis_ ad aquas. [Saturn]

  _Arbor_ lactescens. _Folia_ alterna, sparsa ad apices ramorum,
  lato-lanceolata, petiolata, glabra, integerrima, pedalia. _Racemi_
  terminales, ramosi, inæquales. _Perianthium_ pentaphyllum foliolis
  lanceolatis, patentibus, coloratis, deciduis. _Corolla_ alba,
  infundibuliformis: Tubo calyce longiore, interne angulato. Limbo
  quinquepartito, lobis ovatis, tubo brevioribus. _Stam._ Filamenta 5,
  brevissima, tubi superiori parti inserta. Antheræ ovatæ, tetragonæ,
  tectæ lanugine tubi. _Pist._ Germen bifidum. Stylus filiformis, tubo
  fere brevior. Germen ovatum, fissum. _Pericarpium_ Drupa ovata,
  magnitudine ovi anseris, viride punctis albis minutissimis, uno latere
  compressum suturaque obsoleta; _Semina_ 2, veluti duas castaneas
  magnas includens, venenatus, vomitorius. Osbeck.


[_Thevetia._]

3. Cerbera foliis linearibus longissimis confertis.

  Ahouaj nerii folio, flore luteo. _Plum. spec. 20._

  Nerio affinis angustifolia lactescens, flore luteo. _Pluk. alm. 253.
  t. 207. f. 2._

  Habitat in _America_ calidiore. [Saturn]


VINCA.

[_minor._]

1. Vinca caulibus procumbentibus, foliis lanceolato-ovatis.

  Vinca foliis ovatis. _Hort. cliff. 77._ _Hort. ups. 53._ _Mat. med.
  101._ _Roy. lugdb. 412._ _Dalib. paris. 75._

  Clematis Daphnoides minor. _Bauh. pin. 301._

  Clematis Daphnoides. _Dod. pempt. 405._

  Habitat in _Germania_, _Anglia_, _Gallia_. [Saturn]


[_major._]

2. Vinca caulibus erectis, foliis ovatis.

  Clematis Daphnoides major. _Bauh. pin. 302._ _Dod. pempt. 406._

  Habitat in _Gallia Narbonensi_, _Hispania_. [Saturn]

  Hæc species vix sufficienter a priori distincta, licet major erectior,
  quod a loco vel parentibus ortum suspicamur qui itaque conjungere
  velit vix errat.


NERIUM.

[_Oleander._]

1. Nerium foliis lineari-lanceolatis ternis. _Hort. cliff. 76._ _Hort.
  ups. 53._ _Fl. zeyl. 108._ _Roy. lugdb. 412._

  Nerium floribus rubescentibus. _Bauh. pin. 464._

  Rhododendrum. _Dod. pempt. 851._

  Habitat in _Creta_, _Palæstina_, _Syria_, _India_. [Saturn]


[_divaricatum._]

2. Nerium foliis lanceolato-ovatis, ramis divaricatis. _Fl. zeyl.
  109._ *

  Apocynum zeylanicum indicum frutescens, nerii flore candidissimo.
  _Herm. par. 40._

  Habitat in _India_. [Mars]


[_antidysentericum._]

3. Nerium foliis ovatis acuminatis petiolatis. _Fl. zeyl. 107._ _Mat.
  med. 102._

  Codaga pala. _Rheed. mal. 1. p. 85. t. 47._

  Habitat in _India_. [Saturn]


PLUMERIA.

[_rubra._]

1. Plumeria foliis ovato-oblongis. _Hort. cliff. 76._ _Roy. lugdb.
  412._

  Plumeria flore roseo odoratissimo. _Tournef. inst. 659._ _Catesb. car.
  2. p. 92. t. 92._

  Nerium arboreum, folio maximo obtusiore, flore incarnato. _Sloan. jam.
  154. hist. 2. p. 61. t. 185. f. 1. & t. 186. f. 1._

  Jasminum indicum. _Mer. surin. 8. t. 8._

  Clematis arborea americana, laurinis amplissimis foliis, flore laccæ
  colore odoratissimo. _Pluk. mant. 50. alm. 109. t. 207. f. 2._

  Habitat in _Jamaica_, _Surinamo_. [Saturn]


[_alba._]

2. Plumeria foliis lanceolatis revolutis, pedunculis superne
  tuberosis.

  Plumeria flore niveo, foliis longis angustis & acuminatis. _Tournef.
  inst. 659._

  Apocynum americanum frutescens, longissimo folio, flore albo
  odoratissimo. _Comm. hort. 2. p. 47. t. 24._

  Nerium arboreum altissimum, folio angusto, flore albo. _Sloan. jam.
  154. hist. 2. p. 62._ _Raj. dendr. 114._ _Herm. parad. 49._

  Habitat in _Jamaica_.


[_obtusa._]

3. Plumeria foliis lanceolatis petiolatis obtusis.

  Plumeria flore niveo, foliis brevioribus obtusis. _T. Catesb. car. 2.
  p. 93. t. 93._

  Habitat in _America_ calidiore. [Saturn]


CAMERARIA.

[_latifolia._]

1. Cameraria foliis subrotundis utrinque acutis. _Hort. cliff. 76._
  _Roy. lugdb. 412._

  Cameraria lato myrti folio. _Plum. gen. 18._

  Habitat in _America_ calidiore.


[_angustifolia._]

2. Cameraria foliis linearibus. [+]

  Cameraria angusto linariæ folio. _Plum. gen. 18._

  Habitat in _America_ calidiore.


TABERNÆMONTANA.

[_citrifolia._]

1. Tabernæmontana foliis oppositis lanceolatis.

  Tabernæmontana foliis lanceolatis. _Hort. cliff. 76._ _Roy. lugdb.
  413._

  Tabernæmontana citri foliis undulatis. _Plum. gen. 18._

  Pala. _Rheed. mal. 1. p. 81. t. 46._

  Habitat in utraque _India_. [Saturn]


[_laurifolia._]

2. Tabernæmontana foliis oppositis ovatis. [+]

  Tabernæmontana laurifolia, flore albo, fructu rotundiore. _Amm. herb.
  212._

  Nerium arboreum, folio latiore obtuso, flore luteo minore. _Sloan.
  jam. 154. hist. 2. p. 62. t. 186. f. 2._

  Habitat in _Jamaica_ ad ripas fluviorum. [Saturn]


[_alternifolia._]

3. Tabernæmontana foliis alternis.

  Curutu-pala: _Rheed. mal. 1. p. 83. t. 47._

  Habitat in _Malabaria_. [Saturn]


CEROPEGIA.

[_Candelabrum._]

1. Ceropegia umbellis pendulis, floribus erectis.

  Niota-niodem-valli. _Rheed. mal. 9. p. 27. t. 16._

  Habitat in _Malabaria_. [Jupiter]


[_biflora._]

2. Ceropegia pedunculis bifloris. _Fl. zeyl. 46._ *

  Habitat in _Zeylona_. [Jupiter]




_DIGYNIA._


PERIPLOCA.

[_græca._]

1. Periploca floribus interne hirsutis.

  Periploca foliis lanceolato-ovatis. _Hort. cliff. 78._ _Roy. lugdb.
  410._

  Periploca folio oblongo. _Bauh. pin. 303._

  Apocynum 2 angustifolium. _Clus. hist. 1. p. 125._

  Habitat in _Syria_. [Jupiter]


[_indica._]

2. Periploca spicis imbricatis.

  Periploca foliis ovatis acutis glabris, spicis imbricatis. _Fl. zeyl.
  113._ *

  Apocynum caule volubili perenni, foliis ovato-lanceolatis. _Roy.
  lugdb. 412._

  Periploca foliis angustis acutis glabris. _Burm. zeyl. 187. t. 83.
  f. 1._

  Apocyni genus scandens ex india orientali. _Pluk. mant. 17. t. 359.
  f. 2._

  Habitat in _Zeylona_. [Saturn]


[_africana._]

3. Periploca caule hirsuto.

  Cynanchum caule volubili ramoso, foliis subovatis cum acumine. _Hort.
  cliff. 79._

  Apocynum scandens africanum, vincæ pervincæ foliis, subincanum. _Comm.
  rar. 18. t. 18._

  Apocynum scandens africanum, convolvuli minoris folio, & caule
  hirsuto. _Pluk. alm. 37. t. 137. f. 4._

  Apocynum indicum minus, nummulariæ foliis. _Moris. hist. 3. p. 611.
  s. 15. t. 3. f. 62._

[beta]. Cynanchum foliis planis sinuatis, flore pallide viridi, fructu
  crasso glabro viridi. _Burm. afric. 34. t. 14. f. 2._

  Habitat in _Africa_. [Jupiter]


[_tenuifolia._]

4. Periploca foliis lineari-lanceolatis.

  Cynanchum radice grandulosa, foliis angustis sinuatis, floribus
  urceolatis miniatis. _Burm. afric. 36. t. 15._

[beta]. Cynanchum linearibus foliis acutis, floribus urceolatis rubris.
  _Burm. afric. 37. t. 16. f. 1._

  Habitat in _Cap. b. Spei_ dunis.


CYNANCHUM.

[_acutum._]

1. Cynanchum caule volubili herbaceo, foliis cordato-oblongis glabris.
  _Hort. cliff. 79._ _Hort. ups. 54._ _Roy. lugdb. 409._

  Scammoniæ monspeliacæ affinis, foliis acutioribus. _Bauh. pin. 294._

  Apocynum 3 latifolium. _Clus. hist. 1. p. 125._

  Habitat in _Sicilia_, _Hispania_, _Astracan_. [Jupiter]


[_suberosum._]

2. Cynanchum caule volubili inferne suberoso fisso, foliis cordatis
  acuminatis. _Hort. cliff. 79._ _Roy. lugdb.409._ _Gron. virg. 27._

  Periploca caroliniensis, flore minore stellato. _Dill. elth. 300.
  t. 229. f. 296._

  Habitat in _America_ calidiore.


[_hirtum._]

3. Cynanchum caule volubili fruticoso inferne suberoso fisso, foliis
  ovato-cordatis. _Hort. cliff. 79._ * _Roy. lugdb. 410._

  Periploca scandens, folio citrei, fructu maximo. _Plum. spec. 2._

  Apocynum scandens virginianum rugosum, pullis amplis floribus,
  capsulis alatis. _Moris. hist. 3. p. 611. s. 15. t. 3. f. 61._

  Apocynum scandens fruticosum, fungoso cortice, surinamense. _Herm.
  par. 53._

  Habitat in _America_. [Saturn]


[_monspeliacum._]

4. Cynanchum caule volubili herbaceo, foliis reniformi-cordatis acutis.
  _Hort. cliff. 79._ _Roy. lugdb. 409._ _Sauv. monsp. 133._

  Scammonea monspeliaca, foliis rotundioribus. _Bauh. pin. 294._

  Apocynum IV latifolium: Scammonea valentina. _Clus. hist. 1. p. 126._

  Habitat in _Hispania_ & _Narbonæ_ maritimis. [Jupiter]


[_erectum._]

5. Cynanchum caule erecto divaricato, foliis cordatis glabris. _Hort.
  cliff. 79._ _Roy. lugdb. 409._ _Sauv. monsp. 133._

  Apocynum folio subrotundo. _Bauh. pin. 302._

  Apocynum 1. latifolium. _Clus. hist. 1. p. 124._

  Habitat in _Syria_. [Jupiter]


APOCYNUM.

[_fol. androsæmi._]

1. Apocynum caule rectiusculo herbaceo, foliis ovatis utrinque glabris,
  cymis terminalibus.

  Apocynum caule erecto annuo, foliis ovatis. _Roy. lugdb. 411._

  Apocynum foliis ovatis. _Hort. cliff. 80._

  Apocynum canadense, foliis androsæmi majoris. _Bocc. sic. 35. t. 16.
  f. 3._ _Moris. hist. 3. p. 609. s. 15. t. 3. f. 16._

  Habitat in _Virginia_, _Canada_. [Jupiter]


[_cannabinum._]

2. Apocynum caule rectiusculo herbaceo, foliis oblongis, cymis
  lateralibus.

  Apocynum foliis ovatis acutis subtus tomentosis. _Gron. virg. 28._

  Apocynum canadense ramosum, flore e viridi albicante, siliqua
  tenuissima. _Moris. hist. 3. p. 609. s. 15. t. 3. f. 14._

  Apocynum virginianum, flore herbaceo, siliqua longissima. _Moris.
  præl. 232._

  Apocynum canadense maximum, flore minimo herbaceo. _Pluk. alm. 35.
  t. 13. f. 1._

  Apocynum erectum virginianum ramosum, caule subrubente, esulæ raræ
  foliis, siliquis tenuissimis. _Pluk. alm. 35. t. 260. f. 2._

  Habitat in _Canada_, _Virginia_. [Jupiter]

  Corollæ virides, nec pictæ sunt.


[_venetum._]

3. Apocynum caule rectiusculo herbaceo, foliis ovato-lanceolatis. _Roy.
  lugdb. 411._ _Sauv. monsp. 133._

  Apocynum foliis ovato-lanceolatis. _Hort. cliff. 80._

  Tithymalus maritimus, purpurascentibus floribus. _Bauh. pin. 291._

  Esula rara e Lio venetorum insula. _Lob. hist. 201._

  Habitat in _Adriatici_ maris insulis. [Jupiter]


[_frutescens._]

4. Apocynum caule erecto frutescente, foliis lanceolato-ovalibus,
  corollis acutis: fauce villosis. _Fl. zeyl. 114._

  Apocynum caule erecto arboreo, foliis ovatis acutis. _Roy. lugdb.
  412._

  Apocynum floribus fasciculatis. _Fl. zeyl. 23. t. 12. f. 1._

  Habitat in _Zeylona_. [Saturn]


[_reticulatum._]

5. Apocynum caule volubili perenni, foliis ovatis venosis. _Roy. lugdb.
  412._

  Habitat in _India_.


ASCLEPIAS.

* _foliis oppositis planis._

[_undulata._]

1. Asclepias foliis sessilibus oblongis lanceolatis undulatis, petalis
  ciliatis.

  Apocynum africanum, lapathi folio. _Comm. rar. 16. t. 16._

  Habitat in _Africa_. [Jupiter]


[_gigantea._]

2. Asclepias foliis, amplexicaulibus oblongo-ovalibus. _Fl. zeyl.
  112._

  Apocynum erectum majus latifolium indicum. _Pluk. alm. 35. t. 175.
  f. 3._

  Beid el ossar. _Alp. ægypt. 85. t. 86._

  Ericu. _Rheed. mal. 2. p. 53. t. 31._ _Seb. thes. 1. p. 41. t. 26.
  f. 1._

  Habitat in _India_, _Ægypto_. [Jupiter]

  Nectaria promunt non cornicula subulata, sed laminas solidas
  conniventes.


[_syriaca._]

3. Asclepias foliis ovalibus subtus tomentosis, caule simplicissimo,
  umbellis nutantibus.

  Asclepias caule erecto simplici herbaceo, foliis ovalibus subtus
  tomentosis, umbellis nutantibus. _Vir. cliff. 20._ _Hort. ups. 53._
  _Gron. virg. 27._ _Roy. lugdb. 410._

  Asclepias caule erecto simplici annuo, foliis ovato-oblongis subtus
  incanis, umbella nutante. _Hort. cliff. 78._

  Apocynum majus syriacum rectum. _Corn. canad. 90._

  Apocynum syriacum. _Clus. hist. 2. p. 87._

  Habitat in _Virginia_. [Jupiter]


[_am[oe]na._]

4. Asclepias foliis ovatis subtus pilosiusculis, caule simplici,
  umbellis nectariisque erectis.

  Apocynum floribus am[oe]ne purpureis, corniculis surrectis. _Dill.
  elth. 31. t. 27. f. 30._

  Habitat in _America_ septentrionali. [Jupiter]


[_purpurascens._]

5. Asclepias foliis ovatis subtus villosis, caule simplici, umbellis
  erectis, nectariis resupinatis.

  Asclepias floribus obsolete purpureis, corniculis resupinatis. _Dill.
  elth. 32. t. 28. f. 31._

  Apocynum erectum noveboracense, foliis minus incanis, flore ex
  obsoleto dilute purpurascente. _Herm. par. 33._

  Habitat in _Carolina_. [Jupiter]


[_variegata._]

6. Asclepias foliis ovatis rugosis nudis, caule simplici, umbellis
  subsessilibus: pedicellis tomentosis.

  Apocynum americanum erectum, tuberosa radice, non incanum, foliis
  rigidioribus latis subrotundis, floribus albis intus purpureis, summo
  caule corymbum magnum efformantibus. _Pluk. alm. 34. t. 77. f. 1._

  Apocynum vetus americanum, wisank. _Dill. elth. 32._

  Habitat in _America_ boreali. [Jupiter]


[_nivea._]

7. Asclepias foliis lanceolatis glabris, caule simplici, umbellis
  erectis lateralibus solitariis.

  Asclepias caule erecto simplici annuo, foliis lanceolato-ovatis
  glabris, pedunculis alternis, umbellis erectis. _Gron. virg. 27._

  Apocynum persicariæ mitis folio, corniculis lacteis. _Dill. elth. 33.
  t. 29. f. 32._

  Apocynum americanum, foliis amygdali longioribus. _Plum. spec. 2._

  Habitat in _Virginia_ & _America_ calidiore. [Mars]


[_incarnata._]

8. Asclepias foliis lanceolatis, caule superne diviso, umbellis
  terminalibus congestis.

  Asclepias caule erecto ramoso annuo, foliis lanceolatis, umbellis
  terminalibus erectis pluribus. _Vir. cliff. 20._ _Hort. cliff. 78._
  _Roy. lugdb. 411._ _Gron. virg. 27._

  Apocynum minus rectum canadense. _Corn. canad. 9. t. 93._ _Barr. rar.
  8. t. 72._ _Raj. hist. 1089._

  Habitat in _Canada_, _Virginia_. [Jupiter]

  Caulis ubi dividitur folia e regione tria producit.


[_curassavica._]

9. Asclepias foliis lanceolatis petiolatis glabris, caule simplici,
  umbellis erectis solitariis.

  Apocynum caule erecto simplici annuo, foliis lanceolatis, umbellis
  alternis erectis. _Hort. cliff. 78._ _Roy. lugdb. 411._

  Apocynum radice fibrosa, petalis coccineis, corniculis croceis. _Dill.
  elth. 34. t. 30. f. 33._

  Apocynum curassavicum s. americanum, fibrosa radice, floribus
  aurantiis, chamænerii foliis latioribus. _Herm. par. 36. t. 36._

  Habitat in _Curassao_. [Jupiter]. [Saturn]


[_decumbens._]

10. Asclepias foliis villosis, caule decumbente.

  Asclepias caule decumbente hirsuto, foliis ovatis obtusis villosis
  subsessilibus. _Gron. virg. 27._

  Apocynum carolinianum aurantiacum pilosum. _Pet. sicc. 90._

  Habitat in _Virginia_. [Jupiter]


[_lactifera._]

11. Asclepias foliis ovatis, caule erecto, umbellis proliferis
  brevissimis.

  Asclepias caule erecto simplici herbaceo, foliis ovatis acuminatis,
  corymbis compositis longitudine petiolorum. _Fl. zeyl. 111._ *

  Habitat in _Zeylona_. [Jupiter]


[_Vincetoxicum._]

12. Asclepias foliis ovatis basi barbatis, caule erecto, umbellis
  proliferis.

  Asclepias caule erecto simplicissimo herbaceo, foliis
  cordato-lanceolatis, racemis conglomeratis alternis. _Fl. suec.
  200._ _Mat. med. 103._ _Dalib. paris. 76._

  Asclepias caule erecto annuo, foliis ovato-lanceolatis, floribus
  confertis. _Hort. cliff. 78._

  Asclepias albo flore. _Bauh. pin. 303._

  Vincetoxicum. _Dod. pempt. 407._

  Habitat in _Europæ_ glareosis. [Jupiter]


[_nigra._]

13. Asclepias foliis ovatis basi barbatis, caule superne subvolubili.

  Asclepias caule subvolubili herbaceo, foliis ovato-lanceolatis,
  floribus confertis patentissimis. _Roy. lugdb. 410._ _Hort. ups. 53._
  _Sauv. monsp. 133._

  Asclepias nigro flore. _Bauh. pin. 303._

  Vincetoxicum flore nigro. _Cam. epit. 560._

  Habitat _Monspelii_ in collibus. [Jupiter]


* * _foliis latere revolutis._

[_fruticosa._]

14. Asclepias foliis revolutis lanceolatis, caule fruticoso.

  Asclepias caule erecto fruticoso, foliis lanceolatis umbellis
  nutantibus, conceptaculis inflatis pilosis. _Hort. cliff. 78._
  _Hort. ups. 54._ _Vir. cliff. 20._ _Roy. lugdb. 410._

  Apocynum erectum africanum, villoso fructu, salicis folio. _Herm.
  parad. 23. t. 24._

  Apocynum erectum elatius, salicis angusto folio, folliculis pilosis.
  _Pluk. alm. 36. t. 138. f. 2._

  Habitat in _Æthiopia_. [Mars]


[_sibirica._]

15. Asclepias foliis revolutis lineari-lanceolatis oppositis
  ternatisque, caule decumbente.

  Asclepias montana humilis, radice longius proserpente, lini foliis.
  _Amm. ruth. 10._

  Habitat in _Sibiria_. [Jupiter]


[_verticillata._]

16. Asclepias foliis revolutis linearibus verticillatis, caule erecto.

  Asclepias foliis verticillatis lineari-setaceis. _Gron. virg. 26._

  Apocynum marianum erectum, lineariæ angustissimis foliis, umbellatum.
  _Pluk. mant. 17._

  Apocynum marianum, foliis angustissimis stellatis. _Pet. mus. 609._

  Habitat in _Virginia_.


* * * _foliis alternis._

[_rubra._]

17. Asclepias foliis alternis ovatis, umbellis ex eodem pedunculo
  communi pluribus.

  Apocynum caule erecto simplici annuo, foliis ovatis acuminatis
  alternis, pluribus in pedunculo umbellis. _Gron. virg. 27._

  Habitat in _Virginia_.


[_tuberosa._]

18. Asclepias foliis alternis lanceolatis, caule divaricato piloso.

  Asclepias caule erecto divaricato villoso, foliis lanceolatis,
  umbellis simplicibus subterminalibus. _Hort. cliff. 73._ _Roy. lugdb.
  411._

  Apocynum novæ angliæ hirsutum, tuberosa radice, floribus aurantiis.
  _Herm. lugdb. 646. t. 647._ _Dill. elth. 35. t. 30. f. 34._

  Habitat in _America_ boreali. [Jupiter]


STAPELIA.

[_variegata._]

1. Stapelia denticulis ramorum patentibus. _Vir. cliff. 20._ _Roy.
  lugdb. 409._

  Stapelia denticulis ramorum extrorsum prominulis. _Hort. cliff. 77._
  _Hort. ups. 53._

  Apocynum humile aizoides, siliquis erectis, africanum. _Herm. lugdb.
  52. t. 53._ _Stiss. bot. 32._

  Habitat ad _Cap. b. Spei_. [Saturn]


[_hirsuta._]

2. Stapelia denticulis ramorum erectis. _Hort. cliff. 77._ _Roy. lugdb.
  409._

  Asclepias africana aizoides, flore pulchre fimbriato. _Comm. rar. 19.
  t. 19._

  Habitat ad _Cap. b. Spei_. [Saturn]


HERNIARIA.

[_glabra._]

1. Herniaria glabra. _Bauh. hist. 3. p. 378._

  Herniaria calycibus bractea nudis. _Hort. cliff. 41._ _Fl. suec. 207._
  _Mat. med. 104._ _Roy. lugdb. 215._ _Hall. helv. 182._ _Dalib.
  paris. 76._

  Polygonum minus s. Millagrana major. _Bauh. pin. 281._

  Habitat in _Europæ_ apricis, glareosis, siccis. [Sun]


[_hirsuta._]

2. Herniaria hirsuta. _Bauh. hist. 3. p. 379._

  Habitat in _Angliæ_, _Hispaniæ_, _Italiæ_ agris.


[_lenticulata._]

3. Herniaria? quæ Polygonum lenticulatum.

  Polygonum minus tenuifolium. _Bauh. pin. 281._

  Polygonum minus lentifolium. _Bauh. prodr. 131._

  Habitat in _Hispaniæ_ montibus Escurial, Monspelii.

  Flores non vidi; ut excitem Botanicos ad hujus generis forte
  distinctissimi examen, hic plantam adjeci; Habitus proximus herniariæ,
  sed mollissimus.


CHENOPODIUM.

* _foliis angulosis._

[_Bonus Henricus._]

1. Chenopodium foliis triangulari-sagittatis integerrimis. _Hort. cliff.
  84._ _Fl. suec. 208._ _Mat. med. 106._ _Roy. lugdb. 278._ _Hall. helv.
  174._ _Dalib. paris. 79._

  Lapathum unctuosum. _Bauh. pin. 115._

  Bonus Henricus. _Bauh. hist. 2. p. 965._

  Habitat in _Europæ_ ruderatis. [Jupiter]


[_urbicum._]

2. Chenopodium foliis triangularibus subdentatis, racemis confertis
  strictissimis cauli approximatis longissimis. _Fl. suec. 209._

  Chenopodium latifolium minus ramosum, petiolis longissimis ex foliorum
  alis confertim nascentibus. _Buxb. hall. 69. t. 1._

  Habitat in _Europæ_ borealis plateis. [Sun]


[_rubrum._]

3. Chenopodium foliis cordato-triangularibus obtusiusculis dentatis,
  racemis erectis compositis subnudis caule brevioribus. _Fl. suec.
  210._ _Mat. med. 107._ _Dalib. paris. 78._

  Chenopodium erectum, foliis subtriangularibus antice sinuato-dentatis,
  racemis erectis foliosis lateralibus. _Hort. cliff. 85._ _Roy. lugdb.
  219._

  Atriplex sylvestris latifolia. _Bauh. pin. 119._

  Pes anserinus. _Dalech. hist. 542. t. 542._

  Habitat in _Europæ_ cultis, ruderatis. [Sun]


[_murale._]

4. Chenopodium foliis ovatis acutis dentatis, racemis ramosis nudis.
  _Fl. suec. 211._ _Dalib. paris. 211._

  Chenopodium erectum ramosissimum, foliis triangularibus dentatis,
  racemis ramosis caulem superantibus. _Hort. cliff. 85._ _Lech.
  scan. 16._

  Habitat in _Europæ_ muris aggeribusque. [Sun]


[_album._]

5. Chenopodium foliis rhomboideo-triangularibus erosis postice integris:
  summis oblongis, racemis erectis. _Fl. suec. 212._ _Dalib. paris. 80._

  Chenopodium foliis inferioribus ovatis acutis antrorsum dentatis:
  summis lanceolatis. _Vir. cliff. 22._ _Hort. cliff. 85._ _Gron. virg.
  145._ _Roy. lugdb. 219._ _Hall. helv. 175._

  Habitat in agris _Europæ_. [Sun]


[_viride._]

6. Chenopodium foliis rhomboideis dentato-sinuatis, racemis ramosis
  subnudis. _Fl. suec. 213._ _Dalib. paris. 78._

  Chenopodium sylvestre, opuli folio. _Vaill. paris. 36. t. 7. f. 1._

  Chenopodium folio oblongo integro. _Dill. app. 62._

  Habitat in _Europæ_ cultis oleraceis.


[_hybridum._]

7. Chenopodium foliis cordatis angulato-acuminatis, racemis ramosis
  nudis. _Fl. suec. 214._ _Dalib. paris. 79._

  Chenopodium foliis triangulari-sagittatis: infra medium
  sinuato-dentatis, racemis longissimis. _Hort. cliff. 84._ _Roy. lugdb.
  219._

  Chenopodium stramonii folio. _Vaill. paris. 36. t. 7. f. 2._

  Atriplex sylvestris latifolia, acutiore folio. _Bauh. pin. 119._

  Habitat in _Europæ_ cultis. [Sun]


[_Botrys._]

8. Chenopodium foliis oblongis sinuatis, racemis nudis multifidis.
  _Hort. cliff. 84._ _Hort. ups. 55._ _Mat. med. 109._ _Roy. lugdb.
  219._ _Sauv. monsp. 273._

  Botrys ambrosioides vulgaris. _Bauh. pin. 138._

  Botrys. _Dod. pempt. 34._

  Habitat in _Europæ_ australis arenosis. [Sun]


[_ambrosioides._]

9. Chenopodium foliis lanceolatis dentatis, racemis foliatis
  simplicibus. _Hort. cliff. 84._ _Hort. ups. 56._ _Roy. lugdb. 219._

  Botrys ambrosioides mexicana. _Bauh. pin. 138. 516._

  Botrys odorata suaveolens americana mexicanave. _Moris. hist. 2.
  p. 605. s. 5. t. 35. f. 8._

  Habitat in _Mexico_, _Lusitania_. [Sun]


[_multifidum._]

10. Chenopodium foliis multifidis: segmentis linearibus, floribus
  axillaribus sessilibus.

  Chenopodium sempervirens, foliis tenuiter laciniatis. _Dill. elth. 78.
  t. 66. f. 77._

  Habitat in _Bonaria_. [Saturn]


[_anthelminticum._]

11. Chenopodium foliis ovato-oblongis dentatis, racemis aphyllis.

  Chenopodium, lycopi folio, perenne. _Dill. elth. 77. t. 66. f. 76._

  Habitat in _Pensylvania_, _Bonaria_. [Jupiter]


[_glaucum._]

12. Chenopodium foliis ovato-oblongis repandis, racemis nudis
  simplicibus glomeratis. _Fl. suec. 215._ _Dalib. paris. 77._

  Chenopodium foliis ovato-oblongis repande sinuatis, florum racemis
  glomeratis ex ala solitariis. _Vir. cliff. 22._ _Hort. cliff. 85._
  _Roy. lugdb. 219._

  Chenopodium angustifolium laciniatum minus. _Tournef. inst. 506._

  Habitat ad _Europæ_ fimeta. [Sun]


* * _foliis integris._

[_Vulvaria._]

13. Chenopodium foliis integerrimis rhombeo-ovatis, floribus
  conglomeratis. _Fl. suec. 216._ _Mat. med. 108._ _Dalib. paris. 77._

  Chenopodium foliis triangulari-ovatis. _Hort. cliff. 84._ _Roy. lugdb.
  218._

  Atriplex f[oe]tida. _Bauh. pin. 119._

  Vulvaria. _Dalech. hist. 543._

  Habitat in _Europæ_ cultis oleraceis. [Sun]


[_polyspermum._]

14. Chenopodium foliis integerrimis ovatis, caule decumbente, cymis
  dichotomis.

  Chenopodium foliis ovatis integerrimis, caule decumbente. _Vir. cliff.
  21._ _Fl. suec. 217._ _Roy. lugdb. 218._ _Dalib. paris. 77._

  Blitum foliis ovatis. _Hort. cliff. 28._

  Blitum polyspermum. _Bauh. pin. 118._

  Polysporon cassiani, bassii, anguillare. _Lob. hist. 128._

  Habitat in _Europæ_ cultis. [Sun]


[_Scoparia._]

15. Chenopodium foliis lineari-lanceolatis planis integerrimis. _Hort.
  cliff. 86._ _Hort. ups. 55._ _Roy. lugdb. 220._

  Linaria scoparia. _Bauh. pin. 212._

  Osyris. _Dod. pempt. 151._

  Habitat in _Græcia_, _Japonia_. [Sun]


[_maritimum._]

16. Chenopodium foliis subulatis semicylindricis.

  Chenopodium foliis subulatis; superne planis, subtus convexis. _Hort.
  cliff. 86._ _Fl. suec. 218._ _Roy. lugdb. 220._

  Kali minus album, semine splendente. _Bauh. pin. 289._ _Moris. hist.
  2. p. 610. s. 5. t. 33. f. 3._

  Habitat in _Europæ_ maritimis.


[_fruticosum._]

17. Chenopodium foliis linearibus teretibus carnosis, caule fruticoso.
  _Hort. cliff. 86._ _Roy. lugdb. 220._ _Guett. stamp. 2. p. 425._
  _Sauv. monsp. 7._

  Chenopodium, sedi folio minimo, frutescens perenne. _Boerh. lugdb. 2.
  p. 91._

  Sedum minus arborescens. _Munt. hist. t. 469._

  Habitat in _Galliæ_, _Hispaniæ_ maritimis. [Saturn]


[_altissimum._]

18. Chenopodium foliis filiformibus acutiusculis, caule erecto. _Hort.
  ups. 55._

  Chenopodium altissimum, foliis succulentis. _Buxb. cent. 1. p. 21.
  t. 31. f. 2._

  Kali gramineo folio. _Bauh. pin. 289. prodr. 133._ _Burs. XVI: 20._

[Salsola.]

[beta]. Chenopodium foliis filiformibus inermibus mucronatis, caule
  ramosissimo. _Hort. ups. 56._

  Habitat ad _Astracanum_, ad salinas saxonicas inque _Italia_.


[_salsum._]

19. Chenopodium foliis linearibus obtusis: subtus convexis, caule
  ramoso: ramis deflexis. _Hort. ups. 55._

  Chenopodium maritimum, foliis sedi teretibus. _Buxb. cent. 1. p. 21.
  t. 31. f. 1._

  Habitat ad _Astracanum_. [Sun]


[_hirsutum._]

20. Chenopodium foliis teretibus obtusis tomentosis alternis, caule
  herbaceo. _Sauv. monsp. 7._

  Kali minus villosum. _Bauh. pin. 289. prodr. 133._

  Kali parvum hirsutum. _Bauh. hist. 702._

  Habitat _Monspelii_ in maritimis.


[_aristatum._]

21. Chenopodium foliis lanceolatis carnosis, corymbis dichotomis
  spinosis.

  Habitat in _Sibiria_. [Sun]

  _Caulis_ spithamæus, inæqualis, ramoso-patulus. _Folia_ carnosa,
  lanceolata, obtusa. _Corymbi_ axillares, dichotomi, folio longiores,
  terminati spinis inermibus. _Flores_ sessiles in divaricationibus.


[_virginicum._]

22. Chenopodium foliis linearibus obtusis subcanaliculatis, pedunculis
  axillaribus, dichotomis muticis.

  Habitat in _Virginia_? [Sun]


BETA.

[_vulgaris._]

1. Beta. _Hort. cliff. 83._ _Hort. ups. 56._ _Mat. med. 113._ _Roy.
  lugdb. 220._

[perennis.]

  Beta sylvestris maritima. _Bauh. pin. 118._

[rubra.]

[beta]. Beta rubra vulgaris. _Bauh. pin. 118._

[gamma]. Beta rubra major. _Bauh. pin. 118._

[delta]. Beta rubra, radice rapæ. _Bauh. pin. 118._

[epsilon]. Beta lutea major. _Bauh. pin. 118._

[zeta]. Beta pallide virens major. _Bauh. pin. 118._

[Cicla.]

[eta]. Beta alba vel pallescens, quæ Cicla officinarum. _Bauh. pin. 118._

[theta]. Beta communis viridis. _Bauh. pin. 118._

  Habitat in _Angliæ_ & _Belgii_ litoribus maris. [Mars]


SALSOLA.

[_kali._]

1. Salsola herbacea, foliis subulatis mucronatis, calycibus ovatis
  axillaribus.

  Salsola foliis pungentibus. _Hort. cliff. 86._ _Fl. suec. 206._ _Roy.
  lugdb. 220._ _Gron. virg. 28._

  Kali spinosum cochleatum. _Bauh. pin. 289._

  Kali spinoso affinis. _Bauh. pin. 289._ _Moris. hist. 2. s. 5. t. 33.
  f. 11._

  Habitat in _Europæ_ litoribus maris. [Sun]


[_rosacea._]

2. Salsola herbacea, foliis subulatis mucronatis, calycibus
  explanatis.

  Salsola foliis conico-subulatis mucronatis, calycibus corolliformibus
  obtusis coloratis crenatis. _Hort. ups. 56._

  Kali humile, alis purpureis florem rosaceum mentientibus. _Buxb. cent.
  1. p. 9. t. 14. f. 2._

  Habitat ad _Asiæ_ septentrionalis salinas. [Sun]


[_prostrata._]

3. Salsola frutescens, foliis linearibus pilosis inermibus. _Am[oe]n.
  acad. 2. p. 346._ *

  Habitat in _Asia_ boreali, _Virginia_. [Saturn]


[_vermiculata._]

4. Salsola frutescens, foliis ovatis acutis carnosis.

  Kali fruticosum, ericæ folio. _Buxb. cent. 1. p. 8. t. 14. f. 1?_

  Kali vermiculatum hispanicum incanum fruticans. _Barr. rar. 504.
  t. 205._

  Kali fruticosum hispanicum, tamarisci folio. _Tournef. inst. 247._

  Habitat in _Hispania_. [Saturn]


[_Soda._]

5. Salsola herbacea, foliis inermibus. _Guett. stamp. 426._ _Sauv.
  monsp. 7._

  Kali majus, cochleato semine. _Bauh. pin. 287._

  Kali. _Dod. pempt. 81._

  Soda, Kali magnum, sedi medii folio. _Lob. ic. 394._

  Habitat in _Europæ_ australis salsis. [Sun]


ANABASIS.

[_aphylla._]

1. Anabasis aphylla: articulis emarginatis. _Am[oe]n. acad. 2. p. 347._ *

  Kali bacciferum, salicorniæ facie. _Buxb. cent. 1. p. 11. t. 18._

  Habitat ad maris _Caspii_ litora. [Saturn]


[_foliosa._]

2. Anabasis foliis subclavatis. _Am[oe]n. acad. 2. p. 347._

  Kali bacciferum, foliis clavatis. _Buxb. cent. 1. p. 12. t. 12. f. 1._

  Habitat ad maris _Caspii_ litora. [Sun]


CRESSA.

[_cretica._]

1. Cressa. _Am[oe]n. acad. 1. p. 395._ _Sauv. monsp. 92._

  Anthyllis. _Alp. exot. 157. t. 156._ _Raj. hist. 215._ _Magn. char.
  212._

  Quamoclit minima humifusa palustris, herniariæ folio. _Tournef.
  cor. 4._

  Lysimachiæ spicatæ purpureæ affinis, flosculis in cacumine caulis,
  pluribus quasi in nodos junctis. _Pluk. alm. 236. t. 43. f. 6._

  Polygonum creticum, thymi folio. _Bauh. pin. 281?_

  Habitat in _Cretæ_ litoribus salsis.


TRIANTHEMA.

[_Portulacastrum._]

1. Trianthema. _Sauv. meth. 127._

  Portulaca curassavica procumbens, capparidis folio, flore muscoso,
  capsula bifurca. _Herm. par. 213. t. 213._ _Raj. suppl. 506._

  Portulacæ affinis, folio subrotundo, flore pentapetalo dilute
  purpureo. _Sloan. jam. 89. hist. 1. p. 205._ _Raj. suppl. 506._

  Kali curassavicum procumbens, foliis subrotundis. _Pluk. alm. 202.
  t. 95. f. 4._

  Habitat in _Jamaica_, _Curassao_.


GOMPHRENA.

* _floribus terminalibus, caule erecto._

[_globosa._]

1. Gomphrena caule erecto, foliis ovato-lanceolatis, capitulis
  solitariis, pedunculis diphyllis. _Hort. cliff. 86._ _Hort. ups. 57._
  _Fl. zeyl. 115._ _Vir. cliff. 22._ _Roy. lugdb. 418._

  Amarantho affinis indiæ orientalis, floribus conglomeratis, ocymastri
  folio. _Breyn. cent. 109. t. 51._ _Comm. hort. 1. p. 85. t. 45._

  Habitat in _India_. [Sun]


[_perennis._]

2. Gomphrena foliis lanceolatis, capitulis diphyllis, flosculis
  perianthio proprio distinctis.

  Amaranthoides perenne, floribus stramineis radiatis. _Dill. elth. 24.
  t. 20. f. 22._

  Habitat in _Bonaria_. [Jupiter]


[_serrata._]

3. Gomphrena caule erecto brachiato, capitulis solitariis terminalibus
  sessilibus, calycibus serratis.

  Habitat in _America_.


[_interrupta._]

4. Gomphrena caule erecto, spica interrupta. _Roy. lugdb. 419._

  Habitat in _America_.


* * _floribus lateralibus, caule diffuso._

[_flava._]

5. Gomphrena pedunculis oppositis bifidis tricapitatis, capitulo
  intermedio sessili.

  Gomphrena pedunculis ad alas geminatis tricapitatis. _Hort.
  cliff. 87._

  Habitat in _Vera Cruce_.


[_vermicularis._]

6. Gomphrena foliis carnosis obtusis, capitulis oblongis terminalibus.

  Caraxeron humile, cepeæ foliis, capitulis albis. _Vaill. act. 1722.
  p. 264._

  Amaranthoides humile curassavicum, cepeæ foliis lucidis, capitulis
  albis. _Herm. parad. 15. t. 15. f. 4. 5._ _Pluk. alm. 27. t. 75.
  f. 9._

  Amarantho affinis aizoides s. Amaranthoides minor americana
  procumbens, sedi teretifolii foliis & facie, flore oblongo niveo.
  _Breyn. prod. 2._

  Trifolii spica Crithmum maritimum non spinosum brasiliense. _Raj.
  hist. 1331._

  Habitat in _Brasilia_, _Curassao_.


[_sessilis._]

7. Gomphrena caule repente, foliis lanceolatis subsessilibus, capitulis
  oblongis sessilibus axillaribus. _Fl. zeyl. 116._ *

  Amaranthus humilis, foliis oppositis, flosculis ex alis glomeratis.
  _Burm. zeyl. 17. t. 4. f. 2._

  Coluppa. _Rheed. mal. 10. p. 21. t. 9._

  Habitat in _India_.


[_Ficoidea._]

8. Gomphrena caule repente, capitulis rotundis sessilibus, foliis
  lanceolato-ovatis.

  Gomphrena caule diffuso repente, capitulis sessilibus. _Roy. lugdb.
  418._

  Amaranthoides marina repens, polygoni folio, capitulis argenteis.
  _Plum. spec. 20._

  Habitat in _America_ meridionali.


[_polygonoides._]

9. Gomphrena foliis lanceolato-subulatis, caule dichotomo villoso,
  capitulis axillaribus pedunculatis.

  Amaranthoides humile curassavicum, foliis polygoni. _Herm. prodr. 17.
  t. 17. f. 1._ _Sloan. jam. 48. hist. 1. p. 141. t. 86. f. 2._ _Raj.
  suppl. 126._

  Habitat in _America_ meridionali.


BOSEA.

[_yervamora._]

1. Bosea. _Hort. cliff. 84._ _Roy. lugdb. 223._

  Tilia forte arbor racemosa, folio longiore subtus albicante nervis
  purpureis insignito, flore pentapetalo purpureo. _Sloan. jam. 135.
  hist. 2. p. 19. t. 158. f. 3._ _Raj. dendr. 88._

  Frutex peregrinus horto bosiano yervamora dictus. _Walth. hort. 24.
  t. 10._

  Habitat in _Canariis_ insulis. [Saturn]


ULMUS.

[_campestris._]

1. Ulmus foliis duplicato-serratis, basi inæqualibus.

  Ulmus fructu membranaceo. _Hort. cliff. 83._ _Fl. suec. 219._ _Mat.
  med. 105._ _Roy. lugdb. 223._ _Dalib. paris. 82._

  Ulmus campestris & theophrasti. _Bauh. pin. 246._

  Ulmus. _Dod. pempt. 837._

  Habitat in _Europa_ ad pagos. [Saturn]


[_americana._]

2. Ulmus foliis æqualiter serratis: basi inæqualibus.

  Ulmus fructu membranaceo, foliis simplicissime serratis. _Gron. virg.
  145._ *

  Habitat in _Virginia_. [Saturn]


[_pumila._]

3. Ulmus foliis æqualiter serratis: basi æqualibus.

  Ulmus humilis. _Amm. ruth. 260._

  Ulmus pumila, foliis parvis glabra, cortice fungoso. _Pluk. alm. 293._

  Habitat in _Sibiria_. [Saturn]


NAMA.

[_Zeylanica._]

1. Nama. _Am[oe]n. acad. 1. p. 395._ _Fl. zeyl. 117._ *

  Alsine veronicæ affinis, gratiolæ foliis, madera spatana. _Pluk. alm.
  22. t. 130. f. 2._

  Habitat in _India_. [Sun]


HEUCHERA.

[_americana._]

1. Heuchera. _Hort. cliff. 82._ _Gron. virg. 29._ _Roy. lugdb. 437._

  Cortusa americana, flore squalide purpureo. _Herm. parad. 131.
  t. 131._

  Sanicula s. Cortusa americana spicata, floribus squalide purpureis.
  _Pluk. alm. 332. t. 58. f. 3._

  Habitat in _Virginia_. [Jupiter]


SWERTIA.

[_perennis._]

1. Swertia corollis quinquefidis, foliis radicalibus ovalibus.

  Swertia. _Hort. cliff. 53._ _Roy. lugdb. 433._

  Gentiana palustris latifolia. _Bauh. pin. 188._

  Gentiana XII, punctato flore. _Clus. hist. 1. p. 316._

  Habitat in _Helvetia_, _Bavaria_. [Jupiter]


[_difformis._]

2. Swertia corollis quinquefidis: terminali sexfida, pedunculis
  longissimis, foliis linearibus.

  Gentiana foliis linearibus acuminatis, pedunculis longissimis nudis
  unifloris oppositis. _Gron. virg. 30._

  Habitat in _Virginia_.


[_rotata._]

3. Swertia corollis quinquefidis, foliis lanceolato-linearibus.

  Habitat in _Sibiria_. D. Gmelin. [Sun]

  Planta spithamæa. _Folia_ lanceolato-linearia; _Rami_ alterni,
  pedunculis unifloris; _Corollæ_ planæ.


[_corniculata._]

4. Swertia corollis quadrifidis quadricornibus. _Am[oe]n. acad. 2.
  p. 344._ *

  Habitat in _Sibiria_, Gmelin; _Canada_, Kalm. [Sun]


[_dichotoma._]

5. Swertia corollis quadrifidis ecornibus. _Am[oe]n. acad. 2. p. 345._ *

  Habitat in _Sibiria_ D. Gmelin. [Sun]


GENTIANA.

* _Corollis quinquefidis subcampaniformibus._

[_lutea._]

1. Gentiana corollis quinquefidis rotatis verticillatis, calycibus
  spathaceis. _Hall. helv. 479._

  Gentiana floribus lateralibus confertis pedunculatis, corollis
  rotatis. _Hort. cliff. 80._ _Fl. suec. 201._ _Mat. med. 110._ _Roy.
  lugdb. 432._ _Sauv. monsp. 136._

  Gentiana major lutea. _Bauh. pin. 187._ _Fl. lapp. 96._

  Gentiana. _Cam. epit. 415._

  Asterias. _Reneal. spec. 64. t. 63._

  Habitat in alpibus _Norvegicis_, _Helveticis_, _Apenninis_,
  _Pyrenæis_, _Tridentinis_. [Jupiter]


[_purpurea._]

2. Gentiana corollis quinquefidis campaniformibus verticillatis,
  calycibus subspathaceis.

  Gentiana corollis campaniformibus verticillatis, foliis imis
  petiolatis ellipticis. _Hall. helv. 479._

  Gentiana major purpurea. _Bauh. pin. 187._

  Gentiana major alia. _Cam. epit. 416._

  Coilantha. _Reneal. spec. 65._

  Habitat in alpibus _Helveticis_. [Jupiter]

  Planta, quam sub nomine _Gentianæ majoris luteæ, floribus punctis
  carentibus campanulæ forma_ _C. B. 187._ meminit, hujus species erat,
  lecta a Bursero.


[_punctata._]

3. Gentiana corollis quinquefidis campanulatis punctatis, calycibus
  quinquedentatis.

  Gentiana major, flore punctato. _Bauh. pin. 187._

  Habitat in _Helvetia_, _Sibiria_. [Jupiter]

  Hujus varietatem legit Cl. Gmelinus in Sibiria foliis
  lineari-lanceolatis, Floribus terminalibus ternis, pedunculis
  propriis, corollis flavis punctis sparsis purpurascentibus.


[_asclepiadea._]

4. Gentiana corollis quinquefidis campanulatis oppositis sessilibus,
  foliis amplexicaulibus.

  Gentiana foliis ovato-lanceolatis, floribus campanulatis in alis
  sessilibus. _Hall. helv. 478._

  Gentiana floribus lateralibus solitariis sessilibus, corollis erectis.
  _Hort. cliff. 80._ _Roy. lugdb. 432._

  Gentiana asclepiadis folio. _Bauh. pin. 187._

  Dasystephana. _Reneal. spec. 67. t. 68._

  Habitat in alpibus _Helvetiæ_, _Pannoniæ_, _Mauritaniæ_. [Jupiter]


[_Pneumonanthe._]

5. Gentiana corollis quinquefidis campanulatis oppositis pedunculatis,
  foliis linearibus.

  Gentiana floribus terminalibus raris, corollis erectis plicatis,
  foliis linearibus. _Hort. cliff. 80._ _Fl. suec. 202._ _Roy. lugdb.
  432._ _Dalib. paris. 81._

  Gentiana angustifolia autumnalis major. _Bauh. pin. 188._

  Gentiana palustris angustifolia. _Bauh. pin. 188._

  Cyana. _Reneal. spec. 69. t. 68._

  Habitat in _Europæ_ pascuis humidiusculis. [Jupiter]


[_saponaria._]

6. Gentiana corollis quinquefidis campanulatis ventricosis
  verticillatis, foliis trinerviis.

  Gentiana floribus ventricosis campanulatis erectis quinquefidis,
  foliis ovato-lanceolatis. _Gron. virg. 29._

  Gentiana virginiana, saponariæ folio, flore cæruleo longiore. _Moris.
  hist. 3. p. 484. s. 12. t. 5. f. 4._ _Catesb. car. 1. p. 70. t. 70._

  Habitat in _Virginia_. [Jupiter]


[_villosa._]

7. Gentiana corollis quinquefidis campanulatis ventricosis, foliis
  villosis.

  Gentiana floribus ventricosis campanulatis erectis quinquefidis,
  foliis oblongis acuminatis leviter villosis. _Gron. virg. 145._

  Habitat in _Virginia_. [Jupiter]


[_acaulis._]

8. Gentiana corolla quinquefida campanulata caulem excedente.

  Gentiana corolla campanulata caulem longitudine excedente. _Hort.
  cliff. 81._ _Roy. lugdb. 432._ _Hall. helv. 477._ _Sauv. monsp. 136._

  Gentiana alpina latifolia, magno flore. _Bauh. pin. 187. prodr. 97._

[beta]. Gentiana alpina angustifolia, magno flore. _Bauh. pin. 187._

  Thylacitis. _Reneal. spec. 70. t. 68._

  Habitat in alpibus _Helveticis_, _Austriacis_, _Pyrenaicis_. [Jupiter]


* * _Corollis quinquefidis infundibuliformibus._

[_verna._]

9. Gentiana corolla quinquefida infundibuliformi caulem excedente,
  foliis radicalibus confertis majoribus.

  Gentiana flore unico tubuloso, foliis ad terram congestis acutis.
  _Hall. helv. 476._

  Gentiana alpina verna major. _Bauh. pin. 188._

  Gentianella verna minor. _Clus. hist. 315._

  Ericoila. _Reneal. spec. 75. t. 68._

  Habitat in alpibus _Helvetiæ_. [Jupiter]


[_bavarica._]

10. Gentiana corolla quinquefida infundibuliformi, foliis obtusis.

  Gentiana foliis ovatis, caule unifloro. _Hall. helv. 476._

  Gentiana caule unifloro, flore hypocrateriformi quinquefido: laciniis
  subrotundis crenatis. _Hort. cliff. 81._

  Gentianella elegantissima bavarica. _Cam. hort. 65. t. 15. f. 2._

  Habitat in alpibus _Helvetiæ_, _Bavaria_.


[_nivalis._]

11. Gentiana corollis quinquefidis infundibuliformibus, ramis unifloris
  alternis.

  Gentiana corollis infundibuliformibus quinquedentatis, ramis alternis
  unifloris. _Fl. suec. 204._

  Gentiana corolla infundibuliformi: denticulo laciniis interposito.
  _Fl. lapp. 95._ *

  Gentiana humillima, caule ramoso, tubo floris longissimo. _Hall. helv.
  475. t. 7. f. 5._

  Gentiana alpina æstiva, centaureæ minoris folio. _Bauh. pin. 188._

  Habitat in _Lapponiæ_, _Helvetiæ_ summis alpibus. [Sun]


[_aquatica._]

12. Gentiana corollis quinquefidis infundibuliformibus terminalibus
  sessilibus, foliis margine membranaceis.

  Gentiana foliis margine membranaceis basi coadunatis. _Am[oe]n. acad.
  2. p. 343._

  Gentiana humilis aquatica verna. _Amm. ruth. 4. t. 1._

  Habitat in _Sibiria_. D. Amman. [Sun]


[_utriculosa._]

13. Gentiana corollis quinquefidis hypocrateriformibus, calycibus
  inflatis plicatis.

  Gentiana utriculis ventricosis. _Bauh. pin. 188._

  Gentianella cærulea cordata. _Column. ecphr. 220. t. 221._

  Gentianella annua, azureo flore. _Barr. rar. 18. t. 48._

  Habitat in Alpibus _Helvetiæ_, _Italiæ_. [Sun]


[_Centaurium._]

14. Gentiana corollis quinquefidis infundibuliformibus, caule
  dichotomo.

  Gentiana foliis lineari-lanceolatis, caule dichotomo, corollis
  infundibuliformibus quinquefidis. _Hort. cliff. 81._ _Fl. suec.
  205._ _Mat. med. 112._ stylis simplicibus. _Vir. cliff. 21._ _Roy.
  lugdb. 7._ _Dalib. paris. 81._

  Centaurium minus. _Bauh. pin. 278._

  Erithræa. _Renealm. spec. 77. t. 76._

[beta]. Centaurium minus pumilum ramosissimum. _It. [oe]l. 157._ _Rosen.
  scan. 10._

  Centaurium minus palustre ramosissimum, flore purpureo. _Vaill. paris.
  32. t. 6. f. 1._

[gamma]. Centaurium palustre minimum, flore inaperto. _Vaill. paris. 32.
  t. 6. f. 2._

  Habitat in _Europæ_ apricis, præsertim maritimis. [Sun]


[_spicata._]

15. Gentiana corollis quinquefidis infundibuliformibus, floribus
  alternis sessilibus.

  Gentiana corollis infundibuliformibus quinquefidis laxe spicatis,
  foliis lanceolatis. _Sauv. monsp. 132._

  Centaurium minus spicatum album. _Bauh. pin. 278. prodr. 130. t. 130._
  _Bauh. hist. 3. p. 353._

  Centaurium minus album. _Tabern. ic. 780._

  Habitat in montibus _Euganeis_ & _Monspelii_. [Sun]


[_quinquefolia._]

16. Gentiana corollis quinquefidis infundibuliformibus, caule
  acutangulo, foliis ovatis amplexicaulibus.

  Habitat in _Pensylvania_. Kalm.

  _Planta_ magnitudine & statura sequentis. _Caulis_ indivisus,
  tetragonus angulis membranaceis. _Folia_ ovata, sessilia,
  amplexicaulia, trinervia, acuta. _Pedunculi_ oppositi, apice ferentes.
  _Flores_ quinque, subpedicellatos. _Calyces_ brevissimi, angusti,
  _Corollæ_ infundibuliformes, subcæruleæ: limbo parvo, fauce pervia.


[_Amarella._]

17. Gentiana corollis quinquefidis hypocrateriformibus fauce barbatis.

  Gentiana corollis hypocrateriformibus fauce barbatis. _Hort. cliff.
  81._ _Fl. suec. 203._ [alpha]. _Roy. lugdb. 432._ _Dalib. paris. 81._
  _Mat. med. 111._

  Gentiana floribus confertis faucibus membranula laciniata clausis,
  foliis ovato-acuminatis. _Guett. stamp. 303._

  Gentiana pratensis, flore lanuginoso. _Bauh. pin. 188._

  Gentiana autumnalis ramosa. _Bauh. pin. 188._

  Opsantha. _Reneal. spec. 71._

  Habitat in _Europæ_ pratis. [Sun]


* * * _Corollis non quinquefidis._

[_campestris._]

18. Gentiana corollis quadrifidis fauce barbatis. Gentiana corolla
  hypocrateriformi tubo villis clauso, calycis foliis alternis
  majoribus. _Fl. lapp. 94._ _Fl. suec. 203._ [beta].

  Gentiana purpurea minima. _Column. ecphr. 1. p. 223. t. 221._ _Barr.
  ic. 97. f. 2._

  Gentianella alpina verna minor. _Bauh. pin. 188._

  Eyrythalia. _Renealm. spec. 72._

  Habitat in _Europæ_ pratis siccis. [Sun]

  Præcedenti nimis affinis & fere varietas aut hybrida.


[_ciliata._]

19. Gentiana corollis quadrifidis margine ciliatis.

  Gentiana corollis hypocrateriformibus laciniis margine barbatis.
  _Hort. cliff. 81._

  Gentiana angustifolia autumnalis minor, floribus ad latera pilosis.
  _Bauh. pin. 188._

  Gentianella cærulea oris pilosis. _Bauh. pin. 108._

  Gentianella cærulea fimbriata angustifolia autumnalis. _Column. ecphr.
  1. p. 222. t. 221. f. 1._

  Habitat in _Helvetiæ_, _Italiæ_, _Canadæ_ montibus.


[_Cruciata._]

20. Gentiana corollis quadrifidis imberbibus verticillatis sessilibus.

  Gentiana floribus confertis terminalibus, corollis quadrifidis
  imberbibus interjecto denticulo. _Hort. cliff. 81._ _Roy lugdb. 432._
  _Dalib. paris. 80._

  Gentiana cruciata. _Bauh. pin. 188._

  Gentiana minor. _Cam. epit. 417._

  Tretorrhiza. _Renealm. spec. 74. t. 73._

  Habitat in _Pannoniæ_, _Apenninorum_, _Helvetiæ_ montosis apricis. [Jupiter]


[_sessilis._]

21. Gentiana corollis quadrifidis, floribus acaulibus, foliis ovatis.

  Gentianoides flore luteo. _Fewill. peruw. 3. p. 20. t. 14._

  Habitat in _Chilli_.


[_filiformis._]

22. Gentiana corollis quadrifidis imberbibus, caule dichotomo
  filiformi.

  Gentiana corollis infundibuliformibus quadrifidis, pendunculis ternis,
  foliis linearibus. _Sauv. monsp. 132._

  Gentiana caule dichotomo, foliis lineari lanceolatis, floribus
  infundibuliformibus quadrifidis longissime pedunculatis. _Guett.
  stamp. 1. p. 305._ _Dalib. paris. 82._

  Centaurium palustre luteum minimum. _Raj. hist. 1092._ _Vaill. paris.
  32. t. 6. f. 3._

  Habitat in _Gallia_. [Sun]


[_perfoliata._]

23. Gentiana corollis octofidis, foliis perfoliatis. Gentiana caule
  dichotomo foliis connatis, corollis octifidis. _Hort. cliff. 81. &
  496._ _Roy. lugdb. 433._ _Dalib. paris. 82._ _Sauv. monsp. 136._

  Centaurium luteum perfoliatum. _Bauh. pin. 278._ _Moris. hist. 2.
  p. 565. s. 5. t. 26. f. 1. 2._

  Centaurium parvum, flore luteo. _Clus. hist. 2. p. 180._

  Chlora. _Reneal. spec. 80. t. 76._

  Habitat in _Gallia_, _Anglia_, _Hispania_. [Sun]


PHYLLIS.

[_nobla._]

1. Phyllis stipulis dentatis. _Roy. lugdb. 92._

  Phyllis. _Hort. cliff. 87._ _Hort. ups. 57._

  Valerianella canariensis frutescens Simpla nobla dicta. _Dill. elth.
  405. t. 299. f. 386._

  Bupleuroides quæ Arbor umbellifera. _Walth. hort. 11. t. 6._

  Habitat in _Canariis_. [Saturn]


[_indica._]

2. Phyllis stipulis integerrimis. _Roy. lugdb. 92._ [+]

  Habitat in _India_. [Saturn]

  Flores hujus mihi ignoti sunt.


ERYNGIUM.

[_f[oe]tidum._]

1. Eryngium foliis gladiatis serrato-spinosis: floralibus multifidis.

  Eryngium foliis gladiatis utrinque laxe serratis: denticulis
  subulatis. _Hort. cliff. 88._ _Gron. virg. 30._ _Roy. lugdb. 529._

  Eryngium, foliis angustis serratis, f[oe]tidum. _Sloan. jam. 127.
  hist. 1. p. 264. t. 156. f. 3. 4._

  Eryngium americanum, yuccæ folio, spinis ad oras molliusculis. _Pluk.
  alm. 13. t. 175. f. 4._ _Raj. suppl. 239._ _Moris. hist. 3. p. 167._

  Scorpii spina. _Hern. mex. 222._

  Habitat in _Virginia_, _Jamaica_, _Mexico_, _Canada_. [Jupiter]


[_aquaticum._]

2. Eryngium foliis gladiatis serrato-spinosis: floralibus indivisis.

  Eryngium foliis gladiatis utrinque laxe serratis: summis tantum
  dentatis subulatis. _Gron. virg. 146._

[beta]. Eryngium lacustre virginianum, floribus ex albido cæruleis,
  caule & foliis ranunculi flammei minoris. _Pluk. alm. 137._

  Habitat in _Virginia_. [Jupiter]


[_planum._]

3. Eryngium foliis radicalibus ovalibus planis crenatis, capitulis
  pedunculatis. _Hort. cliff. 87._ _Hort. ups. 37._ _Roy. lugdb. 92._
  _Dalib. paris. 83._

  Eryngium latifolium planum. _Bauh. pin. 87._

  Eryngium pannonicum latifolium. _Clus. hist. 2. p. 158._

  Habitat in _Russia_, _Polonia_, _Austria_, _Helvetia_. [Jupiter]


[_pusillum._]

4. Eryngium foliis radicalibus oblongis incisis, caule dichotomo,
  capitulis sessilibus. _Hort. cliff. 87._ _Roy. lugdb. 93._

  Eryngium planum minus. _Bauh. pin. 386._

  Eryngium pusillum planum moutoni. _Clus. hist. 2. p. 158._

  Habitat in _Hispania_.


[_maritimum._]

5. Eryngium foliis radicalibus subrotundis plicatis spinosis, capitulis
  pedunculatis. _Hort. cliff. 87._ _Fl. suec. 220._ _Roy. lugdb. 93._

  Eryngium maritimum. _Bauh. pin. 386._

  Eryngium marinum. _Clus. hist. 2. p. 169._ _Cam. epit. 448._

  Habitat ad _Europæ_ littora arenosa maritima.


[_alpinum._]

6. Eryngium foliis radicalibus cordatis oblongis, caulinis
  pinnatifidis, capitulo subcylindrico.

  Eryngium alpinum cæruleum, capitulis dipsaci. _Bauh. pin. 386._

  Eryngium cæruleum genevense. _Lob. ic. 2. p. 23._

  Habitat in alpibus _Helvetiæ_, _Italiæ_. [Jupiter]


[_campestre._]

7. Eryngium foliis radicalibus pinnatis tripartitis. _Hort. cliff. 87._
  _Mat. med. 114._ _Roy. lugdb. 93._

  Eryngium vulgare. _Bauh. pin. 386._

  Eryngium campestre vulgare. _Clus. hist. 2. p. 157._

  Habitat in _Germaniæ_, _Galliæ_, _Hispaniæ_, _Italiæ_ incultis.
  [Jupiter]


[_amethystinum._]

8. Eryngium foliis radicalibus digitato-multifidis.

  Eryngium montanum amethystinum. _Bauh. pin. 386._ _Moris. hist. 3.
  p. 165. s. 7. t. 35. f. 2._

  Eryngium totum cæruleum. _Besl. eyst. o. 11. t. 8. f. 4._

  Habitat in _Styriæ_ montibus. [Jupiter]

  Habet multa affinia cum præcedenti.


HYDROCOTYLE.

[_vulgaris._]

1. Hydrocotyle foliis peltatis, umbellis quinquefloris.

  Hydrocotyle foliis peltatis orbiculatis undique emarginatis. _Hort.
  cliff. 88._ _Fl. suec. 221._ _Roy. lugdb. 93._ _Hall. helv. 425._
  _Dalib. paris. 83._

  Ranunculus aquaticus, cotyledonis folio. _Bauh. pin. 180._

  Cotyledon aquatica. _Lob. ic. 387._

  Habitat in _Europæ_ inundatis.


[_umbellata._]

2. Hydrocotyle foliis peltatis, umbellis multifloris.

  Hydrocotyle repens, flore alba, cotyledonis folio. _Gron. virg. 30._

  Hydrocotyle maxima, folio umbilicato, floribus in umbellam
  nascentibus. _Plum. spec. 7.?_

  Erva de capitaon. _Marcgr. bras. 27._

  Acaricoba. _Pis. bras. 90._

  Habitat in _America_.

  Planta simillima præcedenti, hinc cum ea mixta; differt scapo foliis
  duplo longiore, flosculis non 5, sed pluribus quam viginti in umbellam
  simplicem digestis.


[_americana._]

3. Hydrocotyle foliis reniformibus sublobatis crenatis.

  Habitat in _America_ septentrionali. Kalm.

  _Plantæ_ facies primæ & magnitudo. _Folia_ antice sinu vix hiante ad
  centrum usque dissecta, margine in 9 lobos obsoletos divisa, quorum
  singuli tribus crenis minoribus notata. Umbella quinqueflora.


[_asiatica._]

4. Hydrocotyle foliis reniformibus æqualiter crenatis. _Hort. cliff.
  88._ _Fl. zeyl. 118._ _Roy. lugdb. 94._

  Valerianella zeylanica palustris repens, hederæ terrestris folio.
  _Herm. par. 238. t. 238._

  Ranunculo affinis umbelliferis accedens, chelidonii minoris folio,
  zeylanica minor. _Pluk. alm. 314. t. 106. f. 2._

  Codagam. _Rheed. mal. 10. p. 91. t. 46._

  Habitat in _India_.

  Differt a præcedente marginis denticulis, s. crenis æqualibus,
  consistentia foliorum duplo crassiore & fere incana; petiolis pluribus
  aa genicula caulis, cum in præcedente folia solitaria.


[_chinensis._]

5. Hydrocotyle foliis linearibus, umbellis multifloris.

  Habitat in _China_.

  Magnitudo præcedentium; Caulis repens. _Folia_ linearia, lævia,
  obtusa, plana, sæpius bina ad articulos. Scapi longitudine folii.
  Umbella multiflora.


SANICULA.

[_europæa._]

1. Sanicula foliis radicalibus simplicibus, flosculis omnibus
  sessilibus. _Fl. suec. 222._ _Mat. med. 115._

  Sanicula flosculis omnibus sessilibus. _Gron. virg. 147._

  Sanicula. _Hort. cliff. 88._ _Roy. lugdb. 93._

  Sanicula officinarum. _Bauh. pin. 319._

  Diapensia. _Cam. epit. 763._

  Habitat in _Europæ_ sylvis montosis. [Jupiter]


[_canadensis._]

2. Sanicula foliis radicalibus compositis, foliolis ovatis. _Gron.
  virg. 146._

  Sanicula canadensis, amplissimo laciniato folio. _Tournef. inst. 326._

  Habitat in _Virginia_. [Jupiter]

  _Structura_ ita præcedentis, ut vix differentia, sed planta decuplo
  sæpe omnibus partibus major.


[_marilandica._]

3. Sanicula flosculis masculis pedunculatis, hermaphroditis sessilibus.
  _Gron. virg. 31._

  Sanicula foliis septilobatis inæqualibus, flosculis masculis
  pedunculatis. _Hort. ups. 57._

  Sanicula marilandica, caule & ramulis dichotomis, echinis minimis in
  eodem communi pediculo ternis. _Raj. suppl. 260._

  Habitat in _Marilandia_, _Virginia_. [Jupiter]


ASTRANTIA.

[_major._]

1. Astrantia foliis quinquelobis: lobis trifidis. _Hall. helv. 439._

  Astrantia. _Hort. cliff. 88._

  Helleborus niger, saniculæ folio. _Bauh. pin. 186._

  Veratrum nigrum. _Dod. pempt. 387._

  Habitat in alpibus _Helvetiæ_, _Hetruriæ_, _Pyrenæis_. [Jupiter]


[_minor._]

2. Astrantia foliis digitatis serratis.

  Astrantia foliis digitatis septenis integris dentatis. _Hall. helv.
  440._

  Helleborus, saniculæ folio, minor. _Bauh. pin. 186. prodr. 97._ _Raj.
  hist. 475._

  Habitat in alpibus _Helvetiæ_. [Jupiter]


BUPLEURUM.

* _Herbacea._

[_rotundifolium._]

1. Bupleurum involucris universalibus nullis, foliis perfoliatis. _Hort.
  ups. 64._

  Bupleurum foliis ovatis perfoliatis. _Hort. cliff. 104._ _Roy. lugdb.
  109._ _Hall. helv. 437._

  Perfoliata vulgatissima arvensis. _Bauh. pin. 277._

  Perfoliata. _Dod. pempt. 104._

[beta]. Perfoliata minor, ramis inflexis. _Bauh. pin. 277. prodr. 130._

  Perfoliata flore multiplici. _Bauh. pin. 277._

  Perfoliata crispa s. muscosa. _Cam. hort. t. 37._

  Habitat inter _Europæ_ australis segetes. [Sun]


[_stellatum._]

2. Bupleurum involucellis coadunatis, universali triphyllo.

  Bupleurum alpinum, angustis nervosis foliis, calyce universali leviter
  inciso. _Hall. helv. 438. t. 10._

  Perfoliata alpina angustifolia media. _Bauh. pin. 277. prodr. 129._
  _Burs. VI: 5._

  Habitat in alpibus _Helveticis_.

  _Folia_ radicalia linearia; summa ovata, lanceolata, sessilia;
  _involucri_ universalis foliola ovata, æqualia: _partialis_ 5, coalita
  ultra medium.


[_petræum._]

3. Bupleurum involucellis coadunatis, universali pentaphyllo.

  Bupleurum foliis angustis & nervosis, umbella universali quinquefolia,
  peculiari sexfida stellata. _Hall. helv. 438._

  Perfoliata alpina, gramineo folio. _Bauh. pin. 277._

  Sedum petræum, bupleuri folio. _Pon. bald. 247._

  Habitat in alpibus _Helvetiæ_, _Baldi_. [Jupiter]

  _Folia_ linearia, sessilia. _Involucri_ universalis foliola 5,
  æqualia, latiora; partialium 5, coalita ad medium.


[_angulosum._]

4. Bupleurum involucellis pentaphyllis orbiculatis, universali
  triphyllo ovato, foliis amplexicaulibus cordato-lanceolatis.

  Perfoliata alpina angustifolia major, folio anguloso. _Bauh. pin. 277.
  prodr. 129._ _Burs. VI: 4._

[beta]. Perfoliata alpina angustifolia minor. _Bauh. pin. 277. prodr.
  129._ _Burs. VI: 6._

  Habitat in _Pyrenæis_. [beta]. in _Vallesiæ_ alpibus. [Jupiter]

  _Planta_ affinis maxime 2, uti patuit ex Burseri collectione, licet
  involucri partialis foliola in hac distincta. In varietate [beta].
  folia angustissima striata, in [alpha]. vero lanceolata nec
  nervoso-striata.


[_longifolium._]

5. Bupleurum involucellis pentaphyllis ovatis: universali
  subpentaphyllo, foliis amplexicaulibus.

  Bupleurum foliis imis petiolatis, superioribus ovatis perfoliatis.
  _Hall. helv. 437._

  Perfoliata montana latifolia. _Bauh. pin. 277._

  Perfoliata montana. _Cam. hort. 120. t. 38._

  Habitat _Göttingæ_, inque monte Jura _Helvetiæ_.

  _Folia_ ovata, profunde amplexicaulia: radicalia petiolata; Involucr.
  univers. 3. vel quinquephyllum; partiale quinquephyllum, longitudine
  flosculorum.


[_falcatum._]

6. Bupleurum involucellis pentaphyllis acutis, universali diphyllo,
  foliis lanceolatis obtusis petiolatis.

  Bupleurum foliis radicalibus pedunculatis: summo subrotundo, caulinis
  linearibus sessilibus. _Guett. stamp. 59._

  Bupleurum foliis petiolatis falcato-ellipticis acutis. _Hall. helv.
  439._

  Bupleurum folio subrotundo s. vulgatissimum. _Bauh. pin. 278._

  Bupleurum. _Riv. pent. 44._

  Isophyllum. _Cord. hist. 69._

  Habitat in _Misniæ_, _Vallesiæ_ sepibus. [Jupiter]

  _Folia_ ovali-oblonga petiolis foliaceis; _Involucrum_ universale
  diphyllum, inæquale; partiale quinquephyllum, mucronatum.


[_odontites._]

7. Bupleurum involucellis pentaphyllis acutis: universali triphyllo,
  flosculo centrali altiore, ramis divaricatis.

  Bupleurum foliis gramineis, calyce peculiari quinquefido aristato
  rigido. _Hall. helv. 438._

  Perfoliata minor angustifolia, bupleuri folio. _Bauh. pin. 277._

  Perfoliata minima, bupleuri folio. _Column. ecphr. 1. p. 84. t. 247._

  Habitat in alpibus _Vallesiæ_. [Sun]

  _Folia_ lineari-lanceolata. _Caulis_ ramosissimus, divaricatus;
  _involucr._ univers. subpentaphyllum foliolis latioribus rigidis
  acutis; _partiale_ pentaphyllum simile; _flosculi_ 9, intermedii
  petiolus duplo altior.


[_ranunculoides._]

8. Bupleurum involucellis pentaphyllis lanceolatis longioribus:
  universali triphyllo, foliis caulinis lanceolatis.

  Bupleurum foliis amplexicaulibus: inferioribus linearibus, summo
  cordato-oblongo. _Hort cliff. 104._ _Hall. helv. 437._ _Roy. lugdb.
  110._

  Perfoliata alpina angustifolia minima. _Bauh. pin. 277. prodr. 130._
  _Burs. XVI: 8._

  Perfoliatum gramineum helveticum alpinum pumilum facie ranunculi.
  _Lob. illustr. 137._ _Park. theatr. 335. t. 338._

  Habitat in _Helvetia_, & _Pyrenæis_.


[_rigidum._]

9. Bupleurum caule dichotomo subnudo, involucris minimis acutis.

  Bupleurum foliis lanceolatis rigidis: radicalibus obtusis, caulinis
  acutis. _Roy. lugdb. 110._ _Sauv. monsp. 76._

  Bupleurum folio rigido. _Bauh. pin. 278._

  Bupleurum alterum latifolium. _Dod. pempt. 633._

  Habitat _Monspelii_. [Jupiter]


[_tenuissimum._]

10. Bupleurum umbellis simplicibus alternis pentaphyllis subtrifloris.

  Bupleurum foliis linearibus acutis sessilibus. _Hort. cliff. 104._
  _Roy. lugdb. 110._

  Bupleurum tertium minimum. _Column. ecphr. 1. p. 85. t. 247._ _Moris.
  hist. 3. p. 300. s. 9. t. 14. f. 4._

  Bupleurum angustissimo folio. _Bauh. pin. 278._

  Habitat in _Germania_, _Anglia_, _Gallia_, _Italia_. [Sun]


* * _Frutescentia._

[_villosum._]

11. Bupleurum frutescens, foliis amplexicaulibus dentatis subtus
  villosis.

  Perfoliata foliis oblongis sinuosis subtus incanis. _Burm. afr. 196.
  t. 71. f. 2._

  Habitat in _Æthiopia_. [Saturn]


[_fruticosum._]

12. Bupleurum frutescens, foliis obovatis integerrimis.

  Bupleurum, foliis obverse ovatis in petiolum attenuatis. _Hort. cliff.
  104._ _Roy. lugdb. 109._ _Sauv. monsp. 60._

  Seseli æthiopicum, salicis folio. _Bauh. pin. 161._

  Seseli æthiopicum frutex. _Dod. pempt. 312._

  Habitat in _Galliæ_ australis saxosis maritimis. [Saturn]


[_difforme._]

13. Bupleurum frutescens, foliis vernalibus decompositis planis incisis,
  æstivalibus filiformibus angulatis trifidis.

  Bupleurum foliis radicalibus pinnato incisis, caulinis fasciculatis
  tetragonis. _Roy. lugdb. 110._

  Bupleurum frutescens, foliis ex uno puncto plurimis junceis
  tetragonis. _Burm. afr. 195. t. 71. f. 1?_

  Habitat in _Æthiopia (mea aliunde)_. [Saturn]

  _Flores_ nondum apud nos protulit. De genere itaque hæsito. _Folia_
  hyemalia Petroselini, æstivalia Spartii.


ECHINOPHORA.

[_spinosa._]

1. Echinophora foliolis subulato-spinosis integerrimis.

  Echinophora foliis decompositis. _Wach. ultr. 200._

  Caucalis caule lignoso, foliolis subulato-spinosis integerrimis. _Roy.
  lugdb. 96._ _Sauv. monsp. 258._

  Crithmum maritimum spinosum. _Bauh. pin. 288._

  Crithmum spinosum. _Dod. pempt. 705._

  Habitat ad litora maris præsertim _mediterranei_. [Jupiter]


[_tenuifolia._]

2. Echinophora foliolis incisis inermibus.

  Echinophora foliis supradecompositis. _Wach. ultr. 200._

  Caucalis caule lignoso, foliis incisis. _Roy. lugdb. 96._

  Pastinacha sylvestris angustifolia, fructu echinato. _Bauh. pin. 151._

  Pastinaca echinophora apula. _Column. ecphr. 1. p. 98. t. 101._

  Habitat in _Apuliæ_ maritimis apricis, salsis. [Jupiter]


TORDYLIUM.

[_syriacum._]

1. Tordylium involucris umbella longioribus. _Hort. cliff. 90._ _Hort.
  ups. 58._ _Roy. lugdb. 95._ _Sauv. meth. 230._

  Tordylium syriacum humilius, semine granulato majore. _Moris. hist. 3.
  p. 317. s. 9. t. 16. f. 7._

  Gingidium foliis pastinacæ latifoliæ. _Bauh. pin. 151._

  Habitat in _Syria_. [Sun]


[_officinale._]

2. Tordylium involucris partialibus longitudine petalorum, foliolis
  ovatis laciniatis. _Hort. cliff. 90._ _Hort. ups. 58._ _Roy. lugdb.
  95._ _Mat. med. 145._ _Sauv. monsp. 230._

  Seseli creticum minus. _Bauh. pin. 161._

  Seseli creticum. _Dod. pempt. 314._

  Habitat in _Narbona_, _Italia_, _Sicilia_. [Sun]


[_apulum._]

3. Tordylium umbellulis remotis, foliis pinnatis: pinnis subrotundis
  laciniatis. _Hort. cliff. 90._ _Roy. lugdb. 94._

  Tordylium apulum minimum. _Column. ecphr. 1. p. 122. t. 124._

  Seseli creticum minimum. _Bauh. pin. 161._

  Habitat in _Italiæ_, _Apuliæ_ incultis.

  Umbellulæ singulæ flosculi marginales tres majores s. radiati.


[_maximum._]

4. Tordylium umbella conferta radiata, foliolis lanceolatis
  inciso-serratis. _Hort. cliff. 90._ _Roy. lugdb. 94._ _Sauv. monsp.
  230. 259._

  Tordylium. Riv. pent. 1.

  Caucalis maxima, sphondylii aculeato semine. _Bauh. pin. 152._

  Seseli creticum majus. _Bauh. pin. 161._

  Habitat in _Italiæ_ ruderatis sepibus.


[_latifolium._]

5. Tordylium umbella conferta nudiuscula, foliis pinnatis: foliolis
  lanceolatis inciso-serratis.

  Caucalis umbella universali trifida: partialibus pentaspermis, foliis
  pinnatis serratis. _Hort. cliff. 91._ _Roy. lugdb. 95._ _Dalib. paris.
  84._ _Sauv. monsp. 236._

  Caucalis arvensis echinata latifolia. _Bauh. pin. 152._

  Lappula canaria latifolia. _Bauh. pin. 3. p. 81._

  Habitat in _Gallia_, _Italia_. [Sun]


[_Anthriscus._]

6. Tordylium umbella, conferta, foliolis ovato-lanceolatis pinnatifidis.
  _Hort. cliff. 90._ _Fl. suec. 224._ _Roy. lugdb. 94._

  Caucalis umbella conferta, foliolis ovato-lanceolatis pinnatifidis.
  _Guett. stamp. 1. p. 81._

  Caucalis semine aspero, flosculis rubentibus. _Bauh. pin. 152.
  prodr. 80._

  Caucalis minor, flore rubente. _Moris. hist. 3. p. 308. s. 9. t. 14.
  f. 8._

  Habitat in _Europæ_ septentrionalis arvis ruderatis. [Mars]


[_nodosum._]

7. Tordylium umbellis simplicibus sessilibus, seminibus exterioribus
  hispidis.

  Caucalis umbellis sessilibus simplicibus. _Hort. ups. 58._ _Hort.
  cliff. 91._ _Roy. lugdb. 95._ _Dalib. paris. 85._

  Caucalis nodosa, echinato semine. _Bauh. pin. 153. prodr. 80._ _Bauh.
  hist. 3. p. 83._

  Habitat in _Gallia_, _Italia_ ad vias. [Sun]


CAUCALIS.

[_grandiflora._]

1. Caucalis involucris singulis pentaphyllis: foliolo unico duplo
  majore. _Hort. cliff. 91._ _Roy. lugdb. 95._ _Sauv. monsp. 258._

  Caucalis involucro universali pinnatifido, partialibus indivisis,
  umbella multifida. _Fl. suec. 225._ _Dalib. paris. 84._

  Caucalis arvensis echinata, magno flore. _Bauh. pin. 152._

  Echinophora flore magno. _Riv. pent. 25._

  Echinophora pycnocarpos. _Column. ecphr. 1. p. 91. t. 94._

  Habitat in _Europa_ australiori inter segetes.


[_daucoides._]

2. Caucalis involucro universali longitudine umbellæ lanceolato.

  Caucalis dauci sylvestris folio, echinato magno fructu. _Magn. monsp.
  292._

  Habitat _Monspelii_ D. Sauvages.

  _Folia_ supradecomposita Dauci vulgaris. Involucrum universale
  pentaphyllum: foliolis lanceolatis, longitudine totius umbellæ,
  acuminatis. _Involucra_ partialia lato-lanceolata, lateribus
  membranacea, acuta. _Flosculi_ copiosi albi: hermaphroditi 3 in radio;
  flosculis disci, f. masculis parvis, æqualibus; radii flosculis
  petalis maximis bipartitis albis. In præcedente involucrum umbella
  dimidio brevius & radii petala rotundiora.


[_mauritanica._]

3. Caucalis involucro universali monophyllo, partialibus triphyllis.
  _M[oe]hr. E. N. C. 1742. vol. 6. p. 401._

  Caucalis mauritanica vulgari similis, sed semine majore. _Walth. hort.
  127._

  Habitat in _Mauritania_.


[_platycarpos._]

4. Caucalis umbella trifida, umbellulis trispermis, involucris
  triphyllis. _Hort. cliff. 91._ _Hort. ups. 58._ _Roy. lugdb. 95._
  _Sauv. monsp. 258._

  Caucalis monspeliaca echinata, magno fructu. _Bauh. pin. 153._

  Echinophora altera asperior platycarpos. _Col. ecphr. 1. p. 95.
  t. 94._

  Habitat in _Italia_, _Monspelii_. [Sun]


[_orientalis._]

5. Caucalis umbellis patentibus, foliolis partialibus supradecompositis
  laciniatis: lacinulis linearibus. _Roy. lugdb. 95._

  Caucalis orientalis altissima, folio ferulæ. _Tournef. cor. 23._

  Habitat in _Oriente_. [Mars]


[_leptophylla._]

6. Caucalis seminum aculeis triglochidibus uncinatis: pilis
  verticillatis hispidis. _Guett. stamp. 80._ _Dalib. paris. 85._

  Caucalis arvensis echinata, parvo flore & fructu. _Bauh. pin. 152._

  Echinophora tertia leptophyllon purpurea. _Column. ecphr. 1. p. 96.
  t. 97._

  Habitat in _Gallia_, _Italia_.


ARTEDIA.

[_squamata._]

1. Artedia seminibus squamatis. _Hort. cliff. 89._ _Hort. ups. 58._
  _Roy. lugdb. 96._

  Thapsia orientalis, anethi folio, semine eleganter crenato. _Tournef.
  cor. 22. itin. 3. p. 298._ *

  Gingidium f[oe]niculi folio. _Bauh. pin. 151._

  Gingidium rauwolffii. _Cam. hort. 67. t. 16._

  Habitat in _Libano_. [Sun]


[_muricata._]

2. Artedia seminibus aculeatis. _Hort. cliff. 89._ _Roy. lugdb. 96._
  _Berg. viadr. 81._

  Cauculis major daucoides tingitana. _Moris. hist. 3. p. 308. s. 9.
  t. 14. f. 4._

  Echinophora tingitana. _Riv. pent. 27._

  Habitat in _Mauritania_.


DAUCUS.

[_Carota._]

1. Daucus seminibus hispidis. _Hort. cliff. 89._ _Hort. ups. 59._ _Fl.
  suec. 223._ _Mat. med. 142._ _Roy. lugdb. 97._ _Gron. virg. 31._
  _Dalib. paris. 85._

  Daucus vulgaris. _Clus. hist. 2. p. 198._

  Pastinaca tenuifolia sylvestris dioscoridis. _Bauh. pin. 151._

[beta]. Pastinaca tenuifolia sativa radice lutea. _Bauh. pin. 151._

[gamma]. Daucus sativus radice atrorubente. _Tournef. inst. 307._

  Habitat in _Europæ_ campis exaridis. [Mars]


[_Visnaga._]

2. Daucus seminibus nudis. _Hort. cliff. 89._ _Roy. lugdb. 97._ _Sauv.
  monsp. 257._

  Gingidium umbella oblonga. _Bauh. pin. 151._

  Gingidiuni alterum. _Dod. pempt. 792._

  Habitat in _Europa_ australi.


[_Gingidium._]

3. Daucus radiis involucri planis: laciniis recurvis. _Roy.
  lugdb. 97._

  Gingidium folio chærophylli. _Bauh. pin. 151._

  Gingidium. _Matth. comm. 372. t. 373._

  Pastinaca tenuifolia marina, foliis obscure virentibus & quasi
  lucidis. _Magn. monsp. 199._

  Pastinaca folio [oe]nanthes. _Bocc. sic. 74._

  Habitat _Monspelii_.


AMMI.

[_majus._]

1. Ammi foliis inferioribus pinnatis lanceolatis serratis, superioribus
  multifidis linearibus. _Hort. ups. 59._

  Ammi laciniis foliorum caulis lanceolatis. _Hort. cliff. 89._ _Roy.
  lugdb. 96._ _Sauv. monsp. 232._

  Ammi majus. _Bauh. pin. 159._

  Ammi vulgare. _Dod. pempt. 415._

  Habitat in _Europa_ australi. [Sun]


[_glaucifolium._]

2. Ammi foliorum omnium lacinulis lanceolatis. _Guett. stamp. 2.
  p. 433._ * [+]

  Ammi petræum glaucifolium perenne. _Moris. hist. 3. p. 295._

  Daucus petræus glaucifolius. _Bauh. hist. 3. p. 58._

  Habitat in _Gallia_. [Jupiter]


BUNIUM.

[_Bulbocastanum._]

1. Bunium. _Hort. cliff. 91._ _Roy. lugdb. 167._

  Bunium bulbo globoso. _Sauv. monsp. 256._

  Bulbocastanum majus, folio apii. _Bauh. pin. 162._

  Nucula terrestris. _Lob. hist. 429._

  Habitat in _Germania_, _Anglia Gallia_.


CONIUM.

[_maculatum._]

1. Conium seminibus striatis. _Hort. ups. 92._ _Fl. suec. 226._ _Roy.
  lugdb. 107._

  Cicuta major. _Bauh. pin. 160._

  Cicutaria major vulgaris. _Clus. hist. 2. p. 200._

  Habitat in _Europæ_ cultis, agris, ruderatis. [Mars]


[_africanum._]

2. Conium seminibus aculeatis. _Hort. cliff. 92._ * _Roy. lugdb. 107._

  Caucalis africana, folio minore rutæ. _Boerh. lugdb. 1. p. 63. t. 63._

  Habitat in _Africa_.


[_Royeni._]

3. Conium seminibus radiato spinosis. _Roy. lugdb. 107._

  Habitat  -  -  -  -  -


SELINUM.

[_sylvestre._]

1. Selinum radice fusiformi multiplici. _Hort. cliff. 93._ _Hort. ups.
  59._ _Roy. lugdb. 106._

  Apium sylvestre, lacteo succo turgens. _Bauh. pin. 153._

  Tysselinum plinii. _Lob. hist. 409._ _Moris. hist. 3. p. 319. s. 9.
  t. 17. f. 2._

  Habitat in _Harcynia_, _Gallia_. [Jupiter]


[_palustre._]

2. Selinum sublactescens, radice unica. _Hall. helv. 443._

  Selinum foliolis & lacinulis oblongo-linearibus. _Guett. stamp. 2.
  p. 70._

  Tysselinum palustre lactescens. _Fl. lapp. 110._ _Fl. suec. 227._
  _Hort. cliff. 92._ _Roy. lugdb. 116._

  Seseli palustre lactescens. _Bauh. pin. 162. prodr. 85._

  Habitat in _Europæ_ septentrionalis paludibus. [Jupiter]


ATHAMANTA.

[_Libanotis._]

1. Athamanta foliis bipinnatis planis, umbella hemisphærica, seminibus
  hirsutis. _Fl. suec. 226._

  Libanotis pinnulis circa costam decussatis. _Hall. helv. 451._

  Libanotis minor, apii folio. _Bauh. pin. 157._

  Daucus montanus, apii folio. _Bauh. pin. 150. prodr. 77._

  Daucus montanus, pimpinellæ saxifragæ hircinæ folio. _Pluk. alm. 129.
  t. 173. f. 1._

  Habitat in _Sueciæ_, _Germaniæ_ pratis siccis apricis. [Jupiter]


[_sibirica._]

2. Athamanta foliis pinnatis inciso-angulatis.

  Selinum foliis simpliciter pinnatis inciso-angulatis. _Hort. ups.
  60._ *

  Habitat in _Sibiria_. [Jupiter]


[_Oreoselinum._]

3. Athamanta foliolis divaricatis.

  Selinum foliolis ovato-acutis acute serratis & incisis. _Hort. cliff.
  92._ _Roy. lugdb. 106._

  Selinum foliolis lacinulisque oblongo-linearibus. _Guett. stamp. 1.
  p. 70._

  Selinum pinnis ad angulos obtusos pinnatis: pinnulis incisis non
  serratis. _Hall. helv. 444._

  Apium montanum, folio ampliore. _Bauh. pin. 153._

  Oreoselinum. _Clus. hist. 2. p. 195._ _Riv. pent. 8._

  Habitat in _Germaniæ_, _Galliæ_, _Angliæ_ collibus apricis. [Jupiter]


[_sicula._]

4. Athamanta foliis inferioribus nitidis, umbellis primordialibus
  subsessilibus, seminibus pilosis. _Hort. ups. 60._

  Athamanta foliolis multifidis planis, seminibus villosis. _Hort.
  cliff. 93._ _Roy. lugdb. 97._

  Daucus secundus siculus, sophiæ folio. _Zan. hist. 80._

  Habitat in _Sibiria_. [Jupiter]


[_cretensis._]

5. Athamanta foliolis linearibus planis hirsutis, petalis bipartitis,
  seminibus oblongis hirsutis. _Mat. med. 143._

  Athamanta foliis capillaribus, seminibus hirsutis. _Hort. 93._ _Roy.
  lugdb. 97._

  Daucus foliis f[oe]niculi tenuissimis. _Bauh. pin. 150._

  Daucus creticus. _Cam. epit. 536._

  Habitat in _Helvetia_.


[_annua._]

6. Athamanta foliis multipartitis: laciniis linearibus teretiusculis
  acuminatis. _Roy. lugdb. 98._

  Myrrhis annua, semine striato villoso, incana. _Moris. umb. 67._

  Myrrhis tenuifolia annua cretica, semine lanugine alba pubescente.
  _Moris. hist. 3. p. 302._

  Habitat in _Creta_. [Sun]


[_chinensis._]

7. Athamanta seminibus membranaceo-striatis, foliis supradecompositis
  lævibus multifidis.

  Habitat  -  -  -  Chinensem dixit Barthram, qui semina misit ex
  Virginia.

  _Caulis_ angulatus, lævis, erectus, parum flexuosus. _Folia_
  Chærophylli, lævia. _Umbella_ minus expansa, alba. _Semina_ singula 5
  alis longitudinalibus parvis; involucrum duplex.


[_Meum._]

8. Athamantha foliolis capillaribus, seminibus glabris striatis. _Hort.
  cliff. 93._ _Hort. ups. 60._ _Mat. med. 144._ _Roy. lugdb. 97._
  _Sauv. monsp. 256._

  Meum foliis anethi. _Bauh. pin. 148._

  Meum. _Dod. pempt. 305._

  Habitat in Alpibus _Italiæ_, _Hispaniæ_, _Helvetiæ_. [Jupiter]


PEUCEDANUM.

[_officinale._]

1. Peucedanum foliis quinquies tripartitis filiformibus linearibus.

  Peucedanum foliis quinquies tripartitis lineari-subulatis
  integerrimis. _Hort. cliff. 93._ _Hort. ups. 60._ _Mat. med. 126._
  _Roy. lugdb. 98._ _Sauv. monsp. 182. 257._

  Peucedanum. _Bauh. hist. 3. p. 36._ _Raj. hist. 416._

[alpha]. Peucedanum germanicum. _Bauh. pin. 149._

[beta]. Peucedanum majus italicum. _Bauh. pin. 149._

  Habitat in _Europæ_ australioris pratis pingvibus. [Jupiter]


[_alpestre._]

2. Peucedanum foliolis linearibus ramosis. _Hort. cliff. 94._ _Roy.
  lugdb. 98._

  Ferula, foliis libanotidis brevioribus, alpestris, umbellis
  amplissimis. _B[oe]rh. lugdb. 1. p. 65._

  Habitat  -  -  -  -


[_Silaus._]

3. Peucedanum foliolis pinnatifidis: laciniis oppositis. _Hort. cliff.
  94._ _Roy. lugdb. 98._ _Sauv. monsp. 257._

  Seseli pratense. _Bauh. pin. 162._

  Siler alterum pratense. _Dod. pempt. 310._

  Habitat in _Helvetia_, _Narbona_.


[_nodosum._]

4. Peucedanum foliolis alternatim multifidis. _Hort. cliff. 94._ _Roy.
  lugdb. 98._

  Silaum (quod Ligusticum creticum, folio f[oe]niculi, caule nodoso.
  _Tournef. cor. 23._) _B[oe]rh. lugdb. 1. p. 51._

  Habitat in _Creta_.


CRITHMUM.

[_maritimum._]

1. Crithmum foliolis lanceolatis carnosis. _Hort. cliff._ _Hort. ups.
  61._ _Roy. lugdb. 98._ _Sauv. monsp. 258._

  Crithmum s. F[oe]niculum maritimum minus. _Bauh. pin. 288._

  F[oe]niculum marinum s. Empetrum. s. Calcifraga. _Lob. ic. 392._

  Habitat ad oceani _Europæi_ litora. [Jupiter]


[_pyrenaicum._]

2. Crithmum foliolis lateralibus bis trifidis. _Hort. cliff. 98._ _Roy.
  lugdb. 58._

  Apium pyrenaicum, thapsiæ facie. _Tournef. inst. 305._

  Habitat in _pyrenæis_.


CACHRYS.

[_Libanotis._]

1. Cachrys foliis pinnatis: foliolis acutis multifidis. _Hort. cliff.
  94._ _Roy. lugdb. 99._ _Sauv. monsp. 105._

  Cachrys semine fungoso sulcato plano minore, foliis peucedani
  angustis. _Moris. hist. 3. p. 267. s. 9. t. 1. f. 3. 6._

  Libanotis ferulæ folio, semine anguloso. _Bauh. pin. 158._

  Habitat in _Sicilia_, _Monspelii_. [Jupiter]


FERULA.

[_communis._]

1. Ferula foliolis linearibus longissimis simplicibus. _Hort. cliff.
  95._ _Hort. ups. 61._ _Roy. lugdb. 99._ _Sauv. monsp. 257._

  Ferula femina plinii. _Bauh. pin. 148._

  Ferula. _Dod. pempt. 321._

  Habitat in _Europa_ australi. [Jupiter]


[_glauca._]

2. Ferula foliolis multipartitis: laciniis linearibus planis. _Hort.
  cliff. 95._ _Roy. lugdb. 99._

  Ferula folio glauco, semine lato oblongo. _Bauh. hist. 3. p. 45._

  Habitat in _Sicilia_, _Italia_. [Jupiter]


[_tingitana._]

3. Ferula foliolis laciniatis: lacinulis tridentatis inæqualibus. _Hort.
  cliff. 95._ _Hort. ups. 61._ _Roy. lugdb. 99._

  Ferula tingitana, folio latissimo lucido. _Herm. par. 165. t. 165._

  Habitat in _Hispania_, _Barbaria_. [Jupiter]


[_Ferulago._]

4. Ferula foliis pinnatifidis: pinnis linearibus planis trifidis. _Hort.
  cliff. 95._ _Roy. lugdb. 99._

  Ferula latiore folio. _Moris. hist. 3. p. 309. s. 9. t. 15. f. 1._

  Ferulago latiore folio. _Bauh. pin. 148._

  Habitat in _Sicilia_.


[_orientalis._]

5. Ferula foliorum pinnis basi nudis, foliolis setaceis. _Hort. cliff.
  95._ _Roy. lugdb. 100._

  Ferula orientalis, folio & facie cachryos. _Tournef. cor. 22. itin. 3.
  p. 239. t. 239._

  Habitat in _Oriente_.


[_meoides._]

6. Ferula foliorum pinnis utrinque basi auctis: foliolis setaceis.
  _Hort. cliff. 95._ _Roy. lugdb. 100._

  Laserpitium orientale, folio mei, flore luteo. _Tournef. cor. 23._

  Habitat in _Oriente_.


[_nodiflora._]

7. Ferula foliolis appendiculatis, umbellis subsessilibus.

  Ferula foliorum alis utrinque auctis: foliolis linearibus
  integerrimis, umbellis terminatricibus subsessilibus. _Roy. lugdb.
  100._ _Hort. ups. 61._

  Libanotis ferulæ folio & semine. _Bauh. pin. 158._

  Panax asclepium, ferulæ facie. _Lob. ic. 783._

  Habitat in _Europa_ australi, _Istria_. [Jupiter]


[_canadensis._]

8. Ferula lucida canadensis. _Gron. virg. 147._ _Hort. ups. 61._

  Habitat in _Virginia_. [Jupiter]


[_Assaf[oe]tida._]

9. Ferula foliolis alternatim sinuatis obtusis. _Mat. med. 118._

  Assa f[oe]tida disgunensis umbellifera ligustico affinis. _Kæmpf.
  am[oe]n. 535. t. 536._

  Habitat in _Persia_. [Jupiter]


LASERPITIUM.

[_latifolium._]

1. Laserpitium foliolis cordatis inciso-serratis. _Hort. cliff. 96._
  _Fl. suec. 230._ _Mat. med. 123._ _Roy. lugdb. 101._ _Hall. helv.
  440._

  Libanotis latifolia altera s. vulgatior. _Bauh. pin. 157._

  Libanotis latifolia major. _Bauh. pin. 159._

  Seseli æthiopicum herba. _Dod. pempt. 312._

  Habitat in _Europæ_ nemoribus siccis. [Jupiter]


[_trilobum._]

2. Laserpitium foliolis trilobis incisis.

  Libanotis latifolia, aquilegiæ folio. _Bauh. pin. 157. prodr. 83._

  Angelica foliolis tripartitis: lobis superne incisis obtusis. _Roy.
  lugdb. 104._

  Habitat in _Gorgano_ monte. [Jupiter]


[_gallicum._]

3. Laserpitium foliolis cuneiformibus furcatis.

  Laserpitium foliolis ramulosis sessilibus. _Roy. lugdb. 101._

  Laserpitium foliolis quinquelobis. _Hort. cliff. 96._

  Laserpitium gallicum. _Bauh. pin. 156._

  Laserpitium e regione massiliæ allatum. _Bauh. hist. 3. p. 137._

  Habitat in _Europa_ australi.


[_angustifolium._]

4. Laserpitium foliolis lanceolatis integerrimis sessilibus. _Hort.
  cliff. 96._ _Roy. lugdb. 102._

  Laserpitium angustifolium majus, segmentis longioribus & indivisis.
  _Moris. hist. 3. p. 321. s. 9. t. 19. f. 9._

  Laserpitium foliis longioribus dilute virentibus conjugatim positis.
  _Pluk. alm. 207. t. 198. f. 4._

  Habitat in _Europa_ australi. [Jupiter]


[_prutenicum._]

5. Laserpitium foliolis lanceolatis integerrimis: extimis coalitis.
  _Hort. cliff. 96._ _B[oe]hm. lips. 208._

  Laserpitium foliis radicalibus patentissimis. _Roy. lugdb. 103._

  Laserpitium daucoides prutenicum, viscoso semine. _Breyn. cent. 167.
  t. 84._

  Habitat in _Borussia_, _Lipsiæ_. [Jupiter]

[_Siler._]

6. Laserpitium foliolis lanceolatis integerrimis petiolatis. _Hort.
  cliff. 96._ _Mat. med. 124._

  Ligusticum quod Seseli officinarum. _Bauh. pin. 162._

  Siler montanum. _Moris. hist. 3. p. 276. s. 9. t. 3. f. 1._

  Habitat in _Austria_, _Helvetia_, _Gallia_. [Jupiter]


[_Chironium._]

7. Laserpitium foliolis oblique cordatis, petiolis hirsutis.

  Panax Heracleum. _Moris. hist. 3. p. 315. s. 9. t. 17. f. 1._

  Panax pastinacæ folio. _Bauh. pin. 156._

  Panaces peregrinum. _Dod. pempt. 309._

  Habitat _Monspelii_. [Jupiter]

  _Folia_ integra, cordata, lobo superiore breviore, crenata, obtusa.
  _Petioli_ valde hirsuti. Involucrum parvum, tam universale, quam
  partiale; hinc diversa a Pastinaca Costina.


HERACLEUM.

[_Sphondylium._]

1. Heracleum foliolis pinnatifidis. _Hort. cliff. 103._ _Fl. suec. 231._
  _Roy. lugdb. 113._

  Sphondylium vulgare hirsutum. _Bauh. pin. 157._

[beta]. Sphondylium hirsutum, foliis angustioribus. _Bauh. pin. 157.
  prodr. 83._

  Habitat in _Europæ_ nemorosis. [Mars]


[_sibiricum._]

2. Heracleum foliis pinnatis: foliolis quinis: intermediis sessilibus,
  corollulis uniformibus. _Hort. ups. 65._ *

  Habitat in _Sibiria_. [Mars]

  Flores hujus viridi lutei, at prioris albi.


[_Panaces._]

3. Heracleum foliis pinnatis; foliolis quinis: intermediis sessilibus,
  floribus radiatis. _Hort. ups. 65._ *

  Heracleum foliolis palmatis serratis. _Hort. cliff. 103._ _Roy. lugdb.
  113._

  Panax sphondylii folio s. Heracleum. _Bauh. pin. 157._

  Habitat in _Apenninis_, _Sibiria_. [Mars]


[_austriacum._]

4. Heracleum foliis pinnatis utrinque scabris, floribus radiatis.

  Sphondylium alpinum parvum. _Bauh. pin. 157._

  Habitat in Alpibus _Austriæ_.

  _Planta_ pedalis. _Folia_ pinnata: foliolis 5. ovato-oblongis,
  sessilibvs, serratis, utrinque scabris, parum incisis, petiolis
  inferne membranaceis. _Umbella_ alba, radiata. _Differt_ a 3
  parvitate, foliis non subtus tomentosis, nec extimis coadunatis;
  foliolis demum magis integris.


[_alpinum._]

5. Heracleum foliis simplicibus, floribus radiatis. Sphondylium alpinum
  glabrum. _Bauh. pin. 157. prodr. 83. t. 83._

  Sphondylium montanum glabrum, albo flore. _Barr. ic. 55._

  Habitat in _Helvetiæ_ Alpibus.


LIGUSTICUM.

[_Levisticum._]

1. Ligusticum foliis multiplicibus: foliolis superne incisis. _Hort.
  cliff. 97._ _Hort. ups. 62._ _Mat. med. 119._ _Roy. lugdb. 104._
  _Sauv. monsp. 261._

  Ligusticum vulgare. _Bauh. pin. 157._

  Levisticum vulgare. _Moris. hist. 3. p. 275. s. 9. t. 3. f. 1._

  Habitat in _Apenninis Liguriæ_. [Jupiter]


[_scothicum._]

2. Ligusticum foliis biternatis.

  Ligusticum foliis duplicato-ternatis. _Hort. cliff. 97._ _Fl. suec.
  232._ _Roy. lugdb. 104._ _Gron. virg. 31._

  Ligusticum humilius scothicum. _Pluk. alm. 217. t. 96. f. 2._

  Apium maritimum. _Fl. lapp. 107._

  Seseli maritimum scothicum. _Herm. par. 227. t. 227._

  Habitat ad litora Maris in _Anglia_, _Suecia_.


[_peleponnesiacum._]

3. Ligusticum foliis multiplicato-pinnatis: foliolis pinnatim incisis.
  _Hort. cliff. 97._ _Roy. lugdb. 104._ _Sauv. monsp. 259._

  Cicutaria latifolia f[oe]tida. _Bauh. pin. 161._

  Seseli peleponnesense. _Cam. epit. 514._

  Habitat in _Peleponesiacis_ & _Rheticis_ montibus nemorosis. [Mars]


[_austriacum._]

4. Ligusticum foliis bipinnatis: foliolis confluentibus incisis
  integerrimis.

  Seseli montanum, cicutæ folio, glabrum. _Bauh. pin. 161._

  Seseli 1. montanum pannonicum. _Clus. hist. 2. p. 193._

  Habitat in _Austriæ_ alpinis.


ANGELICA.

[_Archangelico._]

1. Angelica foliorum impari lobato. _Fl. lapp. 101._ _Fl. suec. 233._
  _Mat. med. 120._ _Hort. cliff. 97._ _Roy. lugdb. 103._

  Angelica sativa. _Bauh. pin. 155._

  Angelica major. _Dod. pempt. 318._

[beta]. Archangelica. _Clus. hist. 2. p. 295._

  Habitat in Alpibus _Lapponiæ_, ad rivulos. [Mars]


[_sylvestris._]

2. Angelica foliis æqualibus ovato-lanceolatis serratis. _Hort. cliff.
  97._ _Fl. suec. 234._ _Mat. med. 121._ _Gron. virg. 31._ _Hall. helv.
  444._ _Roy. lugdb. 103._

  Angelica sylvestris major. _Bauh. pin. 155._

  Angelica sylvestris. _Dod. pempt. 318._ _Fl. lapp. 102._

  Habitat in _Europæ_ frigidioris subhumidis sylvaticis. [Jupiter]


[_atropurpurea._]

3. Angelica extimo foliorum pari coadunato: folio terminali petiolato.
  _Roy. lugdb. 103._

  Angelica canadensis atropurpurea. _Corn. canad. 198. t. 199._

  Habitat in _Canada_.


[_lucida._]

4. Angelica foliolis æqualibus ovatis inciso-serratis. _Hort. cliff.
  97._ _Hort. ups. 62._ _Roy. lugdb. 103._

  Angelica lucida canadensis. _Corn. canad. 196. t. 197._ _Moris. hist.
  3. p. 281. s. 9. t. 3. f. 8._

  Habitat in _Canada_. [Mars]


SIUM.

[_latifolium._]

1. Sium foliis pinnatis, umbella terminali. _Hort. cliff. 98._ _Fl.
  suec. 235._ _Roy. lugdb. 104._ _Hall. helv. 435._

  Sium latifolium. _Bauh. pin. 154._

  Sium. _Riv. pent. 78._

  Habitat in _Europæ_ rivulis & ad ripas paludosas. [Jupiter]


[_nodiflorum._]

2. Sium foliis pinnatis, umbellis axillaribus sessilibus. _Hort. cliff.
  98._ _Roy. lugdb. 105._ _Sauv. monsp. 231._

  Sium aquaticum procumbens, ad alas floridum. _Moris. hist. 3. p. 283.
  s. 9. t. 5. f. 3._

  Habitat in _Europa_ ad ripas fluviorum.


[_Sisarum._]

3. Sium foliis pinnatis, floralibus ternatis. _Hort. cliff. 98._ _Hort.
  ups. 62._ _Roy. lugdb. 104._

  Sisarum germanorum. _Bauh. pin. 155._

  Sisarum. _Dod. pempt. 681._

  Habitat in _China_.? [Jupiter]


[_Ninsi._]

4. Sium foliis serratis pinnatis rameis ternatis. _vide Mat. med.
  117._ [+]

  Sisarum montanum coræense, radice non tuberosa. _Kæmpf. am[oe]n. 817.
  t. 818._

  Habitat in _China_. [Jupiter]


[_rigidius._]

5. Sium foliis pinnatis, foliolis lanceolatis subintegerrimis.

  Pimpinella foliolis lanceolatis glabris acuminatis sæpius
  integerrimis, rarius serratura notatis. _Gron. virg. 32._

  Oenanthe maxima virginiana, pæoniæ feminæ foliis. _Moris. hist. 3.
  p. 288. s. 11. t. 7. f. 1._

  Habitat in _Virginia_. [Jupiter]


[_Falcaria._]

6. Sium foliolis linearibus decurrentibus connatis. _Hort. cliff. 98._
  _Roy. lugdb. 105._ _Sauv. monsp. 232._

  Eryngium arvense, foliis serratis. _Bauh. pin. 386._

  Ammi perenne repens. _Moris. hist. 3. p. 294. s. 9. t. 8. f. 1._

  Habitat in _Flandria_, _Helvetia_, _Bohemia_, _Alsatia_, _Gallia_. [Jupiter]


[_græcum._]

7. Sium foliis bipinnatis. _Hort. cliff. 98._ * _Roy. lugdb. 105._

  Ligusticum græcum, folio apii. _Tournef. cor. 23._

  Habitat in _Græcia_.


[_siculum._]

8. Sium foliis radicalibus ternatis, caulinis bipinnatis. _Roy. lugdb.
  105._

  Myrrhis foliis pastinacæ læte virentibus. _Tournef. cor. 22._

  Daucus, pastinacæ folio, siculus. _Zan. hist. 78. t. 30._

  Habitat in _Sicilia_.


SISON.

[_Amomum._]

1. Sison foliis pinnatis, umbellis erectis. _Roy. lugdb. 105._ _Sauv.
  monsp. 232._

  Sison foliis pinnatis. _Hort. cliff. 98._

  Sison quod Amomum officinis nostris. _Bauh. pin. 154._

  Petroselinum macedonicum fuchsii. _Dod. pempt. 697._

  Habitat in _Angliæ_ humectis lutosis.


[_segetum._]

2. Sison foliis pinnatis, umbellis cernuis. _Roy. lugdb. 105._ _Hort.
  ups. 63._

  Sium terrestre, umbellis rarioribus. _Moris. hist. 3. p. 283. s. 6.
  t. 5. f. 6._

  Habitat in _Angliæ_ agris inter segetes. [Mars]


[_canadense._]

3. Sison foliis ternatis. _Hort. cliff. 99._ _Gron. virg. 147._ _Roy.
  lugdb. 106._

  Myrrhis canadensis trilobata. _Moris. hist. 3. p. 301. s. 9. t. 11.
  f. 4._

  Habitat in _America_ septentrionali. [Jupiter]


[_Ammi._]

4. Sison foliolis caulinis subcapillaribus. _Hort. ups. 63._ _Mat. med.
  140._

  Ammi lacinulis foliorum caulis capillaribus. _Hort. cliff. 89._ _Roy.
  lugdb. 96._

  Ammi parvum, foliis f[oe]niculi. _Bauh. pin. 159._

  Ammi. _Cam. epit. 522._

  Habitat in _Apulia_, _Ægypto_. [Sun]


[_inundatum._]

5. Sison repens, umbellis bifidis. _It. scan. 397._ *

  Sium foliis submersis capillaribus, emersis pinnatis. _Roy. lugdb.
  105._ _Sauv. meth. 232._

  Sium minimum, foliis imis ferulaceis. _Moris. hist. 3. p. 223. s. 9.
  t. 9. f. 5._

  Sium minimum umbellatum, folio varians. _Pluk. phyt. 61. f. 3._

  Habitat in _Europæ_ inundatis.


[_verticillatum._]

6. Sison foliolis verticillatis capillaribus.

  Carum foliolis setaceis verticillatis, radice napiformi. _Sauv. monsp.
  168._

  Bunium bulbis oblongis. _Sauv. monsp. 256._

  Oenanthe foliis pinnatis: foliolis lineariter laciniatis. _Dalib.
  paris. 90._

  Daucus pratensis, millefolii palustris folio. _Bauh. pin. 150._

  Daucus pratensis. _Dalech. hist. 718._

  Carvi foliis tenuissimis, asphodeli radice. _Tournef. inst. 90._

  Habitat in _Gallia_, _Pyrenæis_. [Jupiter]

  _Involucrum_ huic universale & partiale.


BUBON.

[_macedonicum._]

1. Bubon foliolis rhombeo-ovatis crenatis, umbellis numerosissimis.
  _Hort. cliff. 95._ _Hort. ups. 62._ _Mat. med. 133._ _Roy. lugdb.
  100._

  Apium macedonicum. _Bauh. pin. 154._

  Petroselinum macedonicum. _Lob. ic. 708._

  Habitat in _Macedonia_. [Mars]


[_Galbanum._]

2. Bubon foliolis rhombeis serratis glabris, umbellis paucis. _Hort.
  cliff. 96._ _Mat. med. 132._ _Roy. lugdb. 100._

  Anisum africanum fruticescens, folio anisi, galbaniferum. _Pluk. alm.
  31. t. 12. f. 2._

  Ferula africana galbanifera, folio & facie ligustici. _Herm. par. 163.
  t. 163._

  Habitat in _Æthiopia_. [Saturn]


[_gummiferum._]

3. Bubon foliolis glabris: inferioribus rhombeis serratis; superioribus
  pinnatifidis tridentatis. _Roy. lugdb. 100._

  Ferula africana galbanifera, folio myrrhidis. _Comm. hort. 2. p. 115.
  t. 58._

  Habitat in _Æthiopia_. [Saturn]


[_rigidius._]

4. Bubon foliolis linearibus. _Hort. cliff. 95._ _Roy. lugdb. 100._

  Ferula durior s. rigidis & brevissimis foliis. _Bocc. mus. 2. p. 84.
  t. 76._ _Barr. rar. 61. t. 77._

  Habitat in _Sicilia_. [Jupiter]


CUMINUM.

[_Cyminum._]

1. Cuminum. _Mat. med. 139._

  Cuminum semine longiore. _Bauh. pin. 146._

  Cuminum sativum. _Cam. epit. 518._

  Habitat in _Ægypto_, _Æthiopia_. [Sun]


OENANTHE.

[_fistulosa._]

1. Oenanthe stolonifera, foliis caulinis pinnatis filiformibus
  fistulosis.

  Oenanthe foliis caulinis fistulosis teretibus. _Hort. cliff. 99._ _Fl.
  suec. 236._ _Roy. lugdb. 108._ _Hall. helv. 432._

  Oenanthe aquatica. _Bauh. pin. 162._ _It. scan. 243._

  Oenanthe. _Riv. pent. 66._

  Habitat in _Europæ_ fossis, paludibus. [Jupiter]


[_crocata._]

2. Oenanthe foliis omnibus multifidis obtusis subæqualibus. _Hort.
  cliff. 99._ _Fl. suec. 237._ _Roy. lugdb. 107._

  Oenanthe chærophylli foliis. _Bauh. pin. 162._

  Oenanthe cicutae facie, succo viroso crocante. _Lob. adv. 326._ _Act.
  angl. 1747. n. 480. p. 235. t. 3._

  Habitat in _Europæ_ paludibus. [Jupiter]


[_prolifera._]

3. Oenanthe umbellularum pedunculis marginalibus longioribus ramosis
  masculis. _Hort. ups. 63._

  Oenanthe flosculis disci sessilibus radii pedunculo ramoso elevatis.
  _Vir. cliff. 24._ _Roy. lugdb. 108._

  Oenanthe flosculis radiantibus umbellarum proliferis. _Hort.
  cliff. 99._

  Oenanthe prolifera apula. _Bauh. pin. 163._ _Moris. hist. 3. p. 289.
  s. 9. t. 7. f. 5._

  Habitat in _Sicilia_, _Apulia_. [Jupiter]


[_globulosa._]

4. Oenanthe fructibus globosis. _Hort. cliff. 99._ _Roy. lugdb. 108._

  Oenanthe lusitanica, semine crassiore globoso. _Tournef. inst. 313._

  Habitat in _Lusitania_.


[_pimpinelloides._]

5. Oenanthe foliolis radicalibus ovatis incisis, caulinis integris
  linearibus longissimis simplicioribus. _Hort. cliff. 99._ _Roy. lugdb.
  108._ _Sauv. monsp. 259._

  Oenanthe apii folio. _Bauh. pin. 162._

  Oenanthe pastinacæ sylvestris folio, semine atriplicis. _Bauh. pin.
  162._

  Oenanthe aquatica pimpinellæ saxifragæ divisura. _Pluk. alm. 268.
  t. 49. f. 4._

  Habitat _Monspelii_ & in _Europa_ australi.


PHELLANDRIUM.

[_aquaticum._]

1. Phellandrium foliorum ramificationibus divaricatis.

  Phellandrium. _Hort. cliff. 100._ _Fl. suec. 238._ _Roy. lugdb. 108._
  _Dod. pempt. 591._

  Cicutaria palustris tenuifolia. _Bauh. pin. 161._

  Habitat in _Europæ_ fossis. [Mars]


[_Mutellina._]

2. Phellandrium caule subnudo, foliis pinnatis.

  Meum alpinum, umbella purpurascente. _Bauh. pin. 148._

  Mutellina. _Bauh. hist. 3. p. 66._ _Cam. epit. 8._

  Habitat in _Helvetia_. [Jupiter]


CICUTA.

[_virosa._]

1. Cicuta umbellis folio oppositis, petiolis marginatis obtusis.

  Cicuta. _Hort. cliff. 100._ _Mat. med. 129._ _Fl. suec. 239._ _Roy.
  lugdb. 109._

  Cicuta aquatica. _Fl. lapp. 103._

  Sium erucæ folio. _Bauh. pin. 154._

  Habitat in paludibus _Europæ_ sterilibus. [Jupiter]


[_bulbifera._]

2. Cicuta ramis bulbiferis.

  Ammi foliorum lacinulis capillaribus, caule angulato. _Gron.
  virg. 31._

  Umbellifera aquatica, foliis in minutissima & plane capillaria
  segmenta divisis. _Raj. suppl. 260._

  Habitat in _Virginia_, _Canada_.


[_maculata._]

3. Cicuta foliorum serraturis mucronatis, petiolis membranaceis apice
  bilobis.

  Ægopodium foliolis lanceolatis acuminatis serratis. _Gron. virg. 32._

  Angelica caribæarum elatior, olusatri folio, flore albo, seminibus
  luteis striatis, cumini odore & sapore. _Pluk. alm. 31. t. 76. f. 1._

  Angelica virginiana, foliis acutioribus, semine striato minore, cumini
  sapore & odore. _Moris. hist. 3. p. 281._

  Habitat in _Virginiæ_ aquosis.


ÆTHUSA.

[_Cynapium._]

1. Æthusa. _Hort. cliff. 100._ _Fl. suec. 240._ _Roy. lugdb. 109._
  _Hall. helv. 433._

  Cicuta minor, petroselino similis. _Bauh. pin. 160._

  Cicutaria fatua. _Lob. ic. 280._

  Habitat inter _Europæ_ olera. [Sun]


CORIANDRUM.

[_sativum._]

1. Coriandrum fructibus globosis. _Hort. cliff. 100._ _Hort. ups. 63._
  _Mat. med. 135._ _Roy. lugdb. 109._ _Sauv. monsp. 260._

  Coriandrum majus. _Bauh. pin. 158._

  Coriandrum. _Cam. epit. 523._

  Habitat in _Italiæ_ agris. [Sun]


[_testiculatum._]

2. Coriandrum fructibus didymis. _Hort. cliff. 100._ _Roy. lugdb. 109._
  _Sauv. monsp. 260._

  Coriandrum minus testiculatum. _Bauh. pin. 158._ _Pluk. alm. 120.
  t. 169. f. 2._

  Coriandrum minus odorum. _Bauh. hist. 3. p. 91._

  Habitat in _Europæ_ australis agris. [Sun]


SCANDIX.

[_odorata._]

1. Scandix seminibus sulcatis angulatis. _Hort. cliff. 101._ _Hort.
  ups. 64._ _Roy. lugdb. 111._ umbellarum disco masculo.

  Myrrhis major, Cicutaria odorata. _Bauh. pin. 160._

  Myrrhis. _Dod. pempt. 701._

  Habitat in alpibus _Alvarniæ_. [Jupiter]


[_Pecten Veneris._]

2. Scandix seminibus lævibus rostro longissimo. _Hort. cliff. 101._
  _Hort. ups. 64._ _Roy. lugdb. 111._

  Scandix, semine rostrato, vulgaris. _Bauh. pin. 152._

  Pecten veneris. _Cam. epit. 302._

  Habitat inter _Germaniæ_ & _Europæ_ australioris segetes. [Sun]


[_Cerefolium._]

3. Scandix seminibus nitidis ovato-subulatis. _Hort. cliff. 110._ _Fl.
  suec. 242._ _Mat. med. 137._ _Gron. virg. 32._ _Roy. lugdb. 111._

  Chærophyllum seminibus lævibus, umbellis ad nodos sessilibus.
  _B[oe]hm. lips. 492._

  Chærophyllum sativum. _Bauh. pin. 152._

  Chærefolium. _Dod. pempt. 700._

  Habitat in apris & arvis _Europæ_ australioris. [Sun]


[_Anthriscus._]

4. Scandix seminibus ovatis hispidis, corollis uniformibus, caule
  lævi.

  Scandix seminibus hispidis. _Hort. cliff. 101._ _Fl. suec. 241._ _Roy.
  lugdb. 111._

  Myrrhis sylvestris, seminibus asperis. _Bauh. pin. 160._

  Myrrhis sylvestris æquicolorum. _Column. ecphr. 1. p. 110. t. 112._

  Habitat in _Europæ_ aggeribus terrenis. [Sun]


[_australis._]

5. Scandix seminibus subulatis hispidis, floribus radiatis, caulibus
  lævibus.

  Scandix seminibus rostratis patulis pedunculo breviovibus. _Sauv.
  monsp. 260._

  Scandix cretica minor. _Bauh. pin. 152._

  Scandix, semine rostrato, italica. _Bauh. prodr. 78._

  Anisomarathrum. _Col. ecphr. 1. p. 89. t. 90._

  Habitat in _G. Narbonensi_, _Italia_, _Creta_. [Sun]


[_nodosa._]

6. Scandix seminibus subcylindricis hispidis, caule hispido, geniculis
  tumidis.

  Chærophyllum articulis tumidis, umbella universali trifida. _Hort.
  cliff. 102._ _Roy. lugdb. 112._

  Cerefolium annuum nodosum, semine aspero majore. _Moris. hist. 3.
  p. 303. s. 9. t. 10. f. 4._

  Myrrhis nodosa annua, semine aspero. _Moris. blæs. 288._

  Habitat in _Sicilia_. [Sun]


[_grandiflora._]

7. Scandix seminibus pedunculo villoso brevioribus. _Roy. lugdb. 111._

  Scandix orientalis, flore maximo. _Tournef. cor. 23._

  Habitat in _Oriente_.


[_procumbens._]

8. Scandix seminibus nitidis ovato-subulatis, foliis decompositis.
  _Gron. virg. 147._

  Cerefolium virginianum procumbens, fumariæ foliis. _Moris. hist. 3.
  p. 303. s. 11. t. 11. f. ult._

  Habitat in _Virginia_.


CHÆROPHYLLUM.

* _Floribus omnibus hermaphroditis._

[_sylvestre._]

1. Chærophyllum flosculis omnibus fertilibus, caule æquali.

  Chærophyllum seminibus lævibus nitidis, petiolis rameis æqualibus.
  _Hort. cliff. 101._ _Fl. suec. 243._ _Roy. lugdb. 112._ _Mat. med.
  143._

  Chærophyllum sylvestre perenne, cicutæ folio. _Tournef. inst. 114._
  _Fl. lapp. 104._

  Myrrhis sylvestris, seminibus lævibus. _Bauh. pin. 160._

  Cicutaria vulgaris. _Dod. pempt. 701._

  Habitat in _Europæ_ pomariis & cultis. [Jupiter]


[_bulbosum._]

2. Chærophyllum caule lævi: geniculis tumidis.

  Chærophyllum foliis supradecompositis: caulinis articulis lævibus
  superne incrassatis. _Hort. ups. 64._

  Chærophyllum radice turbinata carnosa. _Hort. cliff. 102._ _Roy.
  lugdb. 112._

  Cicutaria bulbosa. _Bauh. pin. 161._

  Myrrhis f[oe]tens. _Riv. pent. 49._

  Habitat in _Alsatia_, _Hungaria_, _Helvetia_. [Mars]


* _Floribus disci masculis._

[_temulum._]

3. Chærophyllum caule scabro: geniculis tumidis.

  Chærophyllum caule maculato: geniculis tumidis. _Hort. cliff. 102._
  _Fl. suec. 244._ _Roy. lugdb. 112._ _Gort. gelr. 59._

  Chærophyllum sylvestre. _Bauh. pin. 152._

  Myrrhis annua vulgaris, caule fusco. _Moris. hist. 3. p. 302. s. 9.
  t. 10. f. 7._

  Habitat ad _Europæ_ arvos, vias & sepes. [Mars]


[_hirsutum._]

4. Chærophyllum caule æquali, foliolis incisis acutis.

  Chærophyllum foliolis dissectis, petiolis ramiferis universalibus
  utrinque membrana auctis. _Hort. cliff. 101._ _Roy. lugdb. 111._
  _Sauv. monsp. 262._

  Cerefolium latifolium hirsutum album & rubrum. _Moris. hist. 3.
  p. 304. s. 9. t. 10. f. 6._

  Cicutaria palustris latifolia alba. _Bauh. pin. 161._

  Cicutaria palustris latifolia rubra. _Bauh. pin. 161._

  Myrrhis perennis alba minor, foliis hirsutis, semine aureo. _M. Hall.
  jer. 282. t. 5._

  Myrrhis broccenbergensis. _Bauh. pin. 160._

  Seseli montanum, cicutæ folio, subhirsutum. _Bauh. pin. 161.
  prodr. 85._

  Habitat in Alpibus _Helvetiæ_. [Jupiter]


[_aromaticus._]

5. Chærophyllum caule æquali, foliolis serratis integris.

  Chærophyllum foliosis lanceolato-ovatis serratis integris. _Hort.
  cliff. 102._ _Roy. lugdb. 112._

  Cerefolium, rugoso angelicæ folio, aromaticum. _Bocc. mus. 2. p. 29.
  t. 19._

  Angelica sylvestris hirsuta inodora. _Bauh. pin. 156. prodr. 82._

  Habitat in _Lusatia_, _Misnia_. [Jupiter]


[_arborescens._]

6. Chærophyllum fruticosum.

  Cicuta arbor virginiana. _Pluk. mant. 49._

  Cicutaria arbor virginiana. _Raj. suppl. 257._

  Habitat in _Virginia_. [Saturn]

  _Caulis_ frutescens. _Folia_ chærophyllii, ampla, supradecomposita,
  pinnis patentissimis, levia, inciso-serrata. _Umbellæ_ tenues, albæ;
  involucro partiali. _Flosculi_ omnes fertiles.


IMPERATORIA.

[_Ostruthium._]

1. Imperatoria. _Hort. cliff. 103._ _Hort. ups. 65. Mat. med. 122._

  Imperatoria. _Bauh. pin. 156._

  Magistrantia. _Cam. epit. 592._

  Habitat ad radices Alpium _Helvetiæ_, _Austriæ_. [Jupiter]


SESELI.

[_Pimpinelloides._]

1. Seseli caule declinato, umbellis ante florescentiam nutantibus.

  Habitat in _Europa_ australiore. [Jupiter]

  _Radix_ perennis. _Folia_ pinnata, pinnis multifidis, segmentis
  alternis: hæ etjam alternatim sectæ, segmentis linearibus, planis,
  extrorsum versis. _Caulis_ pedalis, teres, ante florescentiam
  decumbens, sub florescentia serme erectus foliolo uno alterove:
  petiolo membranaceo, spathæformi, oblongo; e quo pedunculus simplex.
  _Umbellæ_ ante florescentiam nutantes ut in _Pimpinella saxifraga_:
  involucro universali nullo: partiali lineari angusto, longitudine fere
  umbellulæ. _Semina_ ovalia striis 3, elevatis.


[_montanum._]

2. Seseli petiolis ramiferis membranaceis oblongis integris, foliis
  caulinis angustissimis. _Hort. cliff. 102._ _Roy. lugdb. 112._ _Dalib.
  paris. 92._ _Sauv. monsp. 256._

  Meum latifolium adulterinum. _Bauh. pin. 148._

  Saxifraga montana minor italica, foliis in breviores partes divisis.
  _Moris. hist. 3. p. 272. s. 9. t. 2. f. 1._

  Habitat in _Galliæ_, _Italiæ_ collibus. [Jupiter]


[_glaucum._]

3. Seseli petiolis ramiferis membranaceis oblongis integris: foliolis
  singularibus binatisque. _Guett. stamp. 64._

  F[oe]niculum sylvestre, glauco folio. _Tournef. inst. 311._

  Daucus, glauco folio, similis fæniculo tortuoso. _Bauh. hist. 3.
  p. 16._

  Saxifraga montana minor glauca & rigidior. _Moris. hist. 3. p. 273._

  Habitat in _Gallia_. [Jupiter]


[_annuum._]

4. Seseli petiolis rameis membranaceis ventricosis emarginatis. _Hort.
  cliff. 103._ _Roy. lugdb. 112._ _Sauv. monsp. 256._

  F[oe]niculum sylvestre annuum, tragoselini odore, umbella alba.
  _Vaill. paris. 54. t. 9. f. 4._

  Libanotis tenuifolia germanica. _Bauh. pin. 158._ _Burs._

  Habitat in _Pannonia_, _Gallia_. [Sun]


[_Ammoides._]

5. Seseli petiolis membrana destitutis. _Roy. lugdb. 112._

  F[oe]niculum lusitanicum minimum acre. _Tournef. inst. 312._

  Ammoides. _Bauh. pin. 159._

  Habitat in _Lusitania_. [Sun]


[_tortuosum._]

6. Seseli caule alto rigido, foliolis linearibus fasciculatis.

  Oenanthe striata rigida. _Hort. cliff. 99._ _Sauv. monsp. 257._

  Seseli massiliense, f[oe]niculi folio. _Bauh. pin. 101._

  F[oe]niculum tortuosum. _Bauh. hist. 3. p. 16._

  Habitat in _Europa_ australi. [Jupiter]

  _Caulis_ rigidus, quasi lignosus, foliis multoties latior. _Foliola_
  partialia, non duo tantum opposita, sed sæpius quatuor: interioribus
  minoribus, unde fasciculata.


[_Carvifolia._]

7. Seseli foliis bipinnatis sublinearibus: petiolis basi membranaceis,
  seminibus ovalibus.

  Carvifolia. _Bauh. pin. 158._ _Bauh. hist. 3. p. 171._ _Vaill. paris.
  t. 5. f. 2._

  Angelica tenuifolia. _Riv. pent. 18._

  Habitat in _Helvetia_, _Germannia_, _Anglia_. [Jupiter]


[_pyrenæum._]

9. Seseli foliis duplicato-pinnatis; foliolis incisis acutis, involucris
  setaceis umbellula longioribus.

  Carvi alpinum. _Bauh. pin. 158. prodr. 84._ _Burs. VIII: 36._

  Habitat in _Pyrenæis_.

  _Caulis_ pedalis, teres, striatus. _Folia_ radicalia
  duplicato-pinnata, laxa, parum divaricata: Foliolis pinnatis,
  longitudinaliter incisis, acuminatis, cuneiformibus; Folium in caule
  sæpe unicum, ex cujus ala exit ramus; petioli radicales simplices;
  caulinus lato-membranacæus. _Umbella universalis_ nuda, oblonga,
  pedunculis circiter octo; _partialis_ conferta, brevissima, uniformis:
  _involucro_ polyphyllo, setaceo, longiore umbellulis.


[_saxifragum._]

10. Seseli caule filiformi divaricato, foliis duplicato-ternatis
  linearibus, umbellis subsexfidis.

  Pimpinella saxifraga tenuifolia. _Bauh. pin. 160. prodr. 84._ _Burs.
  VIII: 5._

  Habitat ad Lacum _Genevensem_.

  _Planta_ pedalis. _Caulis_ filiformis, ramosus & subramosus,
  divaricatus, teres, tenuis. _Folia_ parva, duplicato ternata,
  linearia, raro lobata. _Umbellæ_ nudæ, pedunculis sex sæpius;
  _umbellulæ_ involucratæ flosculis sex ad octo.


THAPSIA.

[_villosa._]

1. Thapsia foliolis dentatis basi coadunatis. _Hort. cliff. 105._
  _Roy. lugdb. 113._

  Thapsia latifolia villosa. _Bauh. pin. 148._

  Thapsia. 1. _Clus. hist. 2. p. 192._

  Habitat in _Hispania_, _Lusitania_. [Jupiter]


[_f[oe]tida._]

2. Thapsia foliolis multifidis basi angustatis. _Hort. cliff. 105._
  _Roy. lugdb. 113._

  Thapsia carotæ effigie. _Bauh. hist. 3. p. 187._ _Moris. hist. 3.
  p. 319. s. 9. t. 18. f. 7._

  Habitat in _Hispania_. [Jupiter]


[_Asclepium._]

3. Thapsia foliolis multifidis setaceis. _Hort. cliff. 106._ _Roy.
  lugdb. 113._

  Thapsia tenuifolia, petiolis radiatis. _Moris. hist. 3. p. 319. s. 9.
  t. 18. f. 9._

  Panax Asclepium, semine folioso. _Bauh. pin. 158._

  Panax Asclepium apulum. _Column. ecphr. 1. p. 87. t. 86._

  Habitat in _Apulia_.


[_trifoliata._]

4. Thapsia foliis ternatis ovatis.

  Sium folio infimo cordato, caulinis ternatis; omnibus crenatis. _Gron.
  virg. 31._

  Habitat in _Virginia_.

  Semina singula gaudent alis 5, longitudinalibus, membranaceis, &
  involucra nulla sunt uti in præcedente, cum qua genere conjungo,
  quamvis facie diversa.


PASTINACA.

[_sativa._]

1. Pastinaca foliis simpliciter pinnatis. _Hort. cliff. 105._ _Hort.
  ups. 66._ _Mat. med. 130._ _Roy. lugdb. 114._ _Gort. gelr. 60._

  Pastinaca sylvestris latifolia. _Bauh. pin. 155._

[beta]. Pastinaca sativa latifolia. _Bauh. pin. 155._

  Habitat in _Europæ_ australioris ruderatis & pascuis.


[_Opopanax._]

2. Pastinaca foliis decompositis pinnatis. _Hort. cliff. 105._ _Mat.
  med. 131._ _Roy. lugdb. 114._

  Panax Costinum. _Bauh. pin. 156._

  Panax Heracleum. _Moris. hist. 3. p. 315. s. 9. t. 17. f. 2._

  Habitat in _Italia_, _Sicilia_.


SMYRNIUM.

[_perfoliatum._]

1. Smyrnium foliis caulinis simplicibus amplexicaulibus. _Hort. cliff.
  104._ _Hort. ups. 66._ _Roy. lugdb. 114._

  Smyrnium peregrinum s. rotundo s. oblongo folio. _Bauh. pin. 158.
  prodr. 82._

  Smyrnium amani montis. _Dod. pempt. 698._

  Habitat in _Italia_, _Creta_. [Mars]


[_Olusatrum._]

2. Smyrnium foliis caulinis ternatis petiolatis serratis. _Hort. cliff.
  105._ _Roy. lugdb. 114._ _Sauv. monsp. 262._

  Hipposelinum theophrasti s. Smyrnium dioscoridis. _Bauh. pin. 154._

  Hipposelinum. _Dod. pempt. 698._

  Habitat in _Scotia_, _Wallia_, _Gallia_. [Mars]


[_aureum._]

3. Smyrnium foliis pinnatis, posticis ternatis, flosculis omnibus
  fertilibus.

  Ægopodium foliis caulinis summis novenis. _Hort. cliff. 107._ _Roy.
  lugdb. 115._

  Angelica acadiensis, flore luteo. _Dod. act. 55._ _Raj. hist. 1368._

  Angelica humilior & minor, flore luteo. _Moris. hist. 3. p. 281._

[beta]. Smyrnium foliis caulinis decompositis acuminatis. _Gron. virg.
  148._

  Smyrnium aureum, lobis ternis quinisve, marianum. _Pluk. mant. 173._

  Habitat in _America_ boreali.


[_integerrimum._]

4. Smyrnium foliis caulinis duplicato ternatis integerrimis.

  Smyrnium foliis caulinis ternatis petiolatis: foliolis oblongo-ovatis
  integerrimis. _Gron. virg. 148._

  Habitat in _Virginia_.


ANETHUM.

[_graveolens._]

1. Anethum fructibus compressis. _Hort. cliff. 106._ _Hort. ups. 66._
  _Mat. med. 146._ _Roy. lugdb. 116._

  Anethum hortense. _Bauh. pin. 147._

  Habitat inter _Lusitaniæ_ & _Hispaniæ_ segetes. [Sun]


[_F[oe]niculum._]

2. Anethum fructibus ovatis. _Hort. cliff. 106._ _Hort. ups. 66._ _Mat.
  med. 147._ _Roy. lugdb. 116._

  F[oe]niculum dulce. _Bauh. pin. 147._

  F[oe]niculum vulgare germanicum. _Bauh. pin. 147._

  F[oe]niculum sylvestre. _Bauh. pin. 147._

  Habitat in _Narbonæ_, _Aremoriæ_, _Maderæ_ rupibus cretaceis. [Mars]


CARUM.

[_Carvi._]

1. Carum. _Dod. pempt. 299._ _Fl. lapp. 105._ _Fl. suec. 245._ _Mat.
  med. 138._ _Hort. cliff. 106._ _Roy. lugdb. 116._ _Hall. helv. 428._

  Carum pratense, Carvi officinarum. _Bauh. pin. 158._

  Habitat in _Europæ_ borealis pratis. [Mars]


PIMPINELLA.

[_saxifraga._]

1. Pimpinella foliis pinnatis: foliolis radicalibus subrotundis; summis
  linearibus.

  Pimpinella foliolis subrotundis. _Fl. suec. 246._ _Mat. med. 125._

  Pimpinella. _Hort. cliff. 106._ _Roy. lugdb. 115._

  Pimpinella saxifraga minor. _Bauh. pin. 160._

[beta]. Pimpinella saxifraga major altera. _Bauh. pin. 159._

[major.]

[gamma]. Pimpinella saxifraga major, umbella candida. _Bauh. pin. 159._

[delta]. Pimpinella saxifraga major, umbella rubente. _Bauh. pin. 159._

  Habitat in _Europæ_ pascuis siccis. [Jupiter]

  Has inter [alpha] -- [delta] limites non reperi; [beta] enim sata in
  solo latiori produxit [gamma].


[_glauca._]

2. Pimpinella foliis supradecompositis, caule angulato ramosissimo.

  Tragoselinum foliis tenuissime divisis: pinnulis ultimis tripartitis.
  _Hall. helv. 430._ *

  Seseli petiolis ramiferis membranaceis oblongis integris: foliolis
  binatis ternatisque. _Guett. stamp. 1. p. 34._

  Habitat in _Helvetia_, _Gallia_.

  Differt a _Dauco montano multifido brevique folio C. B._ involucro
  partiali nullo, ceterum sat similis.


[_peregrina._]

3. Pimpinella foliis radicalibus pinnatis crenatis, summis cuneiformibus
  incisis.

  Anisum foliis radicalibus pinnatis. _Hort. cliff. 107._ _Hort. ups.
  67._ _Roy. lugdb. 115._ _Sauv. meth. 231._

  Apium peregrinum, foliis subrotundis. _Bauh. pin. 153._

  Daucus tertius dioscoridis. _Column. ecphr. 1. p. 108. t. 109._

  Habitat in _Italiæ_ pascuis sterilibus. [Jupiter]


[_Anisum._]

4. Pimpinella foliis radicalibus trifidis incisis.

  Anisum foliis radicalibus simplicibus. _Hort. cliff. 107._ _Hort. ups.
  67._ _Mat. med. 141._ _Roy. lugdb. 116._

  Anisum herbariis. _Bauh. pin. 159._

  Anisum vulgare. _Clus. hist. 2. p. 202._

  Habitat in _Ægypto_. [Sun]


APIUM.

[_Petroselinum._]

1. Apium foliolis caulinis linearibus. _Hort. cliff. 108._ _Hort. ups.
  67._ _Mat. med. 127._ _Roy. lugdb. 116._

  Apium hortense Petroselinum vulgo. _Bauh. pin. 153._

  Apium hortense. _Dod. pempt. 694._

[beta]. Apium vel Petroselinum crispum. _Bauh. pin. 153._

  Habitat in _Sardinia_ juxta scaturigines. [Mars]


[_graveolens._]

2. Apium foliolis caulinis cuneiformibus. _Hort. cliff. 107._ _Fl. suec.
  248._ _Mat. med. 128._ _Roy. lugdb. 115._

  Apium palustre s. Apium officinarum. _Bauh. pin. 154._

[beta]. Apium dulce, Celleri italorum. _Tournef. inst. 305._

  Habitat in _Europæ_ humectis, præsertim maritimis. [Mars]


ÆGOPODIUM.

[_Podagraria._]

1. Ægopodium foliis caulinis summis ternatis. _Hort. cliff. 107._ _Fl.
  suec. 247._ _Roy. lugdb. 115._

  Angelica sylvestris minor. s. erratica. _Bauh. pin. 155._

  Herba gerardi. _Dod. pempt. 320._

  Habitat in _Europa_ ad sepes inque pomariis. [Jupiter]




_TRIGYNIA._


RHUS.

[_Coriaria._]

1. Rhus foliis pinnatis obtusiuscule serratis ovalibus subtus villosis.
  _Mat. med. 150._

  Rhus foliis pinnatis serratis. _Hort. cliff. 110._ _Hort. ups. 68._
  _Roy. lugdb. 243._ _Sauv. monsp. 227._

  Rhus folio ulmi. _Bauh. pin. 414._

  Rhus coriaria. _Dod. pempt. 779._

  Habitat in _Europa_ australi. [Saturn]


[_javanica._]

2. Rhus foliis pinnatis ovatis acuminatis serratis, subtus tomentosis.

  Habitat in _Java_. Osbeck.


[_glabra._]

3. Rhus foliis pinnatis serratis lanceolatis utrinque nudis.

  Rhus foliis pinnatis serratis. _Gron. virg. 148._ _Cold. noveb. 63._

  Rhus virginicum, panicula sparsa, ramis patulis glabris. _Dill. elth.
  323. t. 243. f. 314._

  Rhus angustifolium. _Bauh. pin. 414._

  Sumach angustifolium. _Bauh. prodr. 158._ _Burs. XXII. 77._

  Habitat in _America_ septentrionali.


[_Vernix._]

4. Rhus foliis pinnatis integerrimis, petiolo integro. _Mat. med.
  151._

  Rhus foliis pinnatis integerrimis. _Hort. cliff. 110._ _Hort. ups.
  68._ _Gron. virg. 148._ _Roy. lugdb. 244._ _Cold. noveb. 64._

  Toxicodendron foliis alatis, fructu rhomboide. _Dill. elth. 390.
  t. 292. f. 377._

  Arbor americana, alatis foliis, succo lacteo venenata. _Pluk. alm. 45.
  t. 145. f. 1._

  Arbor Poyson-wood-Tree. _Act. angl. n. 367. p. 145._

  Sitz s. Sitz-dsiu. _Kæmpf. am[oe]n. 791. t. 792._

  Habitat in _America_ septentrionali, _Iaponia_. [Saturn]


[_Copallinum._]

5. Rhus foliis pinnatis integerrimis, petiolo membranaceo articulato.
  _Roy. lugdb. 24._ _Mat. med. 152._

  Rhus elatior, foliis impari pinnatis, petiolis membranaceis
  articulatis. _Gron. virg. 149._

  Rhus obsoniorum similis americana, gummi candidum fundens non serrata,
  foliorum rachi medio alata. _Pluk. alm. 318. t. 56. f. 1._

  Habitat in _America_ septentrionali. [Saturn]


[_radicans._]

6. Rhus foliis ternatis: foliolis petiolatis ovatis nudis integerrimis,
  caule radicante. _Hort. cliff. 110._ _Gron. virg. 33._ _Roy. lugdb.
  244._

  Hedera trifolia canadensis. _Corn. canad. 96. t. 97._ _Barr. ic. 228._

[beta]. Toxicodendron amplexicaule, foliis minoribus glabris. _Dill.
  elth. 390._

[gamma]. Toxicodendron rectum, foliis minoribus glabris. _Dill. elth.
  389. t. 291. f. 375._

  Habitat in _Virginia_, _Canada_. [Saturn]


[_Toxicodendr._]

7. Rhus foliis ternatis: foliolis petiolatis angulatis pubescentibus.

  Rhus foliis ternatis: foliolis petiolatis ovatis acutis pubescentibus:
  nunc integris, nunc sinuatis. _Gron. virg. 149._

  Toxicodendron triphyllum, folio sinuato pubescente. _Tournef. inst.
  611._

  Arbor trifolia venenata virginiana, folio hirsuto. _Raj. hist. 1799._

  Habitat in _Virginia_, _Canada_. [Saturn]


[_tomentosum._]

8. Rhus foliis ternatis: foliolis subpetiolatis rhombeis angulatis
  subtus tomentosis.

  Rhus foliis ternatis: foliolis ovatis utrinque acutis dentatis:
  lateralibus petiolatis. _Hort. cliff. 111._

  Rhus foliis ternatis: foliolis petiolatis ovatis acutis dentatis.
  _Vir. cliff. 25._ _Roy. lugdb. 244._

  Rhus africanum trifoliatum majus, foliis obtusis & incisis hirsutis
  pubescentibus. _Pluk. alm. 319. t. 219. f. 7._

  Vitex trifolia minor indica serrata. _Comm. hort. 1. p. 179. t. 92._

  Habitat ad _Cap. b. Spei_. [Saturn]


[_Cobbe._]

9. Rhus foliis ternatis: foliolis ovatis acuminatis serratis, pedunculis
  tomentosis.

  Rhois trifoliatæ frutex salwaccensis, floribus juliformibus. _Pet.
  mus. 678._ _Raj. dendr. 58._

  Kobbæ. _Fl. zeyl. 441._

  Habitat in _Zeylona_.


[_angustifolium._]

10. Rhus foliis ternatis: foliolis petiolatis lineari-lanceolatis
  integerrimis subtus tomentosis. _Hort. cliff. 111._ _Roy. lugdb. 244._

  Rhus africanum trifoliatum majus, foliis subtus argenteis acutis &
  margine incisis. _Pluk. alm. 319. t. 219. f. 6._

  Rhus fruticosum, foliis trifidis linearibus acuminatis. _Burm. afric.
  251. t. 91. f. 1._

  Habitat in _Æthiopia_. [Saturn]


[_lucidum._]

11. Rhus foliis ternatis: foliolis sessilibus cuneiformibus lævibus.
  _Vir. cliff. 25._ _Hort. cliff. 111._ _Hort. ups. 68._ _Roy. lugdb.
  243._

  Rhus africanum trifoliatum minus glabrum, splendente folio subrotundo
  integro. _Pluk. alm. 319. t. 219. f. 9._

  Rhus arboreum trifoliatum latifolium. _Burm. afr. 252. t. 91. f. 2._

  Vitex trifolia minor indica rotundifolia. _Comm. hort. 2. p. 181.
  f. 93._

  Habitat ad _Cap. b. Spei_. [Saturn]


[_Cotinus._]

12. Rhus foliis simplicibus obovatis.

  Cotinus foliis obverse ovatis. _Hort. cliff. 111._ _Roy. lugdb. 243._

  Cotinus coriaria. _Dod. pempt. 780._

  Cocconilea s. Coccygria. _Bauh. pin. 415._

  Habitat in _Lombardia Italiæ_ & ad radices _Apenninorum_. [Saturn]


VIBURNUM.

[_Tinus._]

1. Viburnum foliis integerrimis ovatis: ramificationibus subtus
  villoso-glandulosis.

  Viburnum foliis ovatis integerrimis. _Hort. ups. 69._ _Sauv. monsp.
  136._

  Tinus. _Hort. cliff. 109._

  Tinus 1. 2. 3. _Clus. hist. 1. p. 49._

  Laurus Tinus s. sylvestris: trium generum. _Bauh. hist. 3. p. 418._

  Laurus sylvestris, corni feminæ foliis subhirsutis. _Bauh. pin. 461._

[beta]. Laurus sylvestris, foliis venosis. _Bauh. pin. 461._

[gamma]. Laurus sylvestris, folio minore. _Bauh. pin. 461._

  Habitat in _Lusitania_, _Hispania_, _Italia_. [Saturn]


[_nudum._]

2. Viburnum foliis integerrimis lanceolato-ovatis.

  Tinus foliis ovatis in petiolos terminatis integerrimis. _Gron.
  virg. 33._

  Habitat in _Virginia_. [Saturn]

  Cymæ in hac nudæ, in præcedenti involucratæ.


[_prunifolium._]

3. Viburnum foliis subrotundis crenato serratis glabris. _Gron.
  virg. 33._

  Viburnum canadense glabrum. _Vaill. act. 1722. p. 200._

  Mespilus prunifolia virginiana non spinosa, stuctu nigricante. _Pluk.
  alm. 249. t. 46. f. 2._

  Habitat in _Virginia_, _Canada_. [Saturn]


[_dentatum._]

4. Viburnum foliis ovatis dentato-serratis plicatis.

  Habitat in _Virginia_. [Saturn]


[_Lantana._]

5. Viburnum foliis cordatis serratis venosis subtus tomentosis. _Vir.
  cliff. 25._ _Hort. ups. 68._ _Roy. lugdb. 242._ _Sauv. monsp. 136._

  Viburnum. _Hort. cliff. 107._

  Viburnum vulgo. _Bauh. pin. 249._

  Lantana. _Dod. pempt. 701._

  Habitat in _Europæ_ australioris sepibus argillosis. [Saturn]


[_acerifolium._]

6. Viburnum foliis lobatis, petiolis lævibus.

  Opulus. _Gron. virg. 149._

  Habitat in _Virginia_. [Saturn]


[_Opulus._]

7. Viburnum foliis lobatis, petiolis glandulosis.

  Opulus. _Hort. cliff. 109._ _Fl. suec. 249._ _Roy. lugdb. 243._

  Sambucus aquatica, flore simplici. _Bauh. pin. 456._

  Sambucus palustris. _Dod. pempt. 846._

[roseum.]

[beta]. Sambucus aquatica, flore globoso pleno. _Bauh. pin. 456._

  Habitat in _Europæ_ pratis humidiusculis. [Saturn]


[_Lentago._]

8. Viburnum foliis serrulatis ovatis acuminatis glabris, petiolis
  glandulosis.

  Habitat in _Canada_. Kalm. [Saturn]

  _Folia_ crassa Tini, glabra, denticulis minimis serrulata; petiolis
  longitudinaliter glandulosis.


CASSINE.

[_Peragna._]

1. Cassine foliis oblongis serratis.

  Cassine. _Hort. cliff. 72._ _Mat. med. 153._ _Roy. lugdb. 242._

  Phillyrea capensis, folio celastri. _Dill. elth. 315. t. 236. f. 305._

  Cerasus Sebestenæ domesticæ foliis aliquatenus accedens. _Pluk. alm.
  94. t. 97. f. 8._

  Frutex æthiopicus, alaterni foliis. _Seb. thes. 1. p. 46. t. 29.
  f. 5._

  Habitat in _Æthiopia_, _Carolina_. [Saturn]


[_Maurocenia._]

2. Cassine foliis subovatis integerrimis.

  Maurocenia. _Hort. cliff. 108._

  Frangula sempervirens, folio rigido subrotundo. _Dill. elth. 146.
  t. 121. f. 147._

  Cerasus capensis, fructu rubro, folio fere obtuso. _Pet. gaz. t. 57.
  f. 4._

  Cerasus africana, foliis plerumque in summo sinuatis, fructu rubro.
  _Pluk. alm. 49. t. 158. f. 2._

  Habitat in _Æthiopia_. [Saturn]


SAMBUCUS.

[_Ebulus._]

1. Sambucus cymis tripartitis, stipulis foliaceis.

  Sambucus caule herbaceo simplici. _Vir. cliff. 25._ _Fl. suec. 251._
  _Mat. med. 149._ _Hort. cliff. 110._ _Roy. lugdb. 245._

  Sambucus humilis s. Ebulus. _Bauh. pin. 456._

  Ebulus. _Fuchs. hist. 65._

[beta]. Sambucus humilis s. Ebulus folio laciniato. _Bauh. pin. 456._

  Habitat in _Europa_. [Jupiter]


[_canadensis._]

2. Sambucus cymis quinquepartitis, foliis sub-bipinnatis.

  Habitat in _Canada_. D. Kalm. [Jupiter]

  Media inter S. Ebulum & nigram, habitus S. nigræ, at folia pinnata;
  foliolis inferioribus ternatis, omnibus magis ovatis; fruticat, sed
  plerumque perit supra terram hyeme. _Cymæ_ structura uti in nigra.
  _Stipulæ_ filiformes, truncatæ, ut in S. nigra; nec in foliola
  expansa, ut in Ebulo.


[_nigra._]

3. Sambucus cymis quinquepartitis, caule arboreo.

  Sambucus caule arboreo ramoso, floribus umbellatis. _Roy. lugdb. 243._
  _Fl. svec. 250._ _Mat. med. 148._

  Sambucus caule perenni ramoso. _Hort. cliff. 109._

  Sambucus fructu in umbella nigro. _Bauh. pin. 456._

  Sambucus. _Dod. pempt. 845._

[beta]. Sambucus fructu in umbella viridi. _Bauh. pin. 456._

[laciniata.]

[gamma]. Sambucus laciniato folio. _Bauh. pin. 456._ _Dod. pempt. 845._

  Habitat in _Germania_. [Saturn]


[_racemosa._]

4. Sambucus racemis compositis ovatis, caule arboreo.

  Sambucus caule arboreo ramoso, floribus racemosis. _Roy. lugdb. 243._
  _Sauv. monsp. 222._

  Sambucus racemosa rubra. _Bauh. pin. 456._

  Sambucus racemosa, acinis rubris. _Bauh. hist. 1. p. 549._

  Habitat in _Europæ_ australis montosis. [Saturn]


ZANTHOXYLUM.

[_Clava herculis._]

1. Zanthoxylum foliis pinnatis.

  Zanthoxylum. _Hort. cliff. 487._

  Zanthoxylon spinosum, lentisci longioribus foliis, evonymi fructu
  capsulari. _Catesb. car. 1. p. 26. t. 26._

  Habitat in _Jamaica_, _Carolina_, _Virginia_. [Saturn]


[_trifoliatum._]

2. Zanthoxylum foliis ternatis.

  Habitat in _China_. Osbeck.

  _Frutex_ Aculeo recurvo, sub basi & apice singuli petioli. _Folia_
  ternata, solitaria, ad flores terna: foliolis ovatis obtusis.
  _Pedunculi_ umbellulam gerunt simplicem, hemisphæricam. _Stylus_
  trifidus est, ut nequeat Araliis sociari.


STAPHYLEA.

[_pinnata._]

1. Staphylea foliis pinnatis. _Hort. cliff. 112._ _Hort. ups. 69._
  _Roy. lugdb. 436._

  Staphylodendron. _Dalech. hist. 102._

  Pistacia sylvestris. _Bauh. pin. 401._

  Habitat in _Europæ_ australioris succulentis.


[_trifolia._]

2. Staphylea foliis ternatis: _Hort. cliff. 112._ _Roy. lugdb. 437._
  _Cold. noveb. 62._

  Saphylodendron triphyllum, vasculo tripartito. _Gron. virg. 34._

  Staphylodendron virginianum trifoliatum. _Herm. lugdb. 238._

  Pistachia virginica sylvestris trifolia. _Moris. blæs. 295._

  Habitat in _Virginia_. [Saturn]


TAMARIX.

[_gallica._]

1. Tamarix floribus pentandris. _Hort. cliff. 111._ _Roy. lugdb. 436._
  _Sauv. monsp. 45._

  Tamarix pedunculis nudis, floribus pentandris. _Hort. ups. 69._ _Mat.
  med. 154._

  Tamarix altera, folio tenuiore, s. gallica. _Bauh. pin. 485._

  Tamariscus narbonensis. _Lob. ic. 218._

  Habitat in _Gallia_, _Hispania_, _Italia_. [Saturn]


[_germanica._]

2. Tamarix floribus decandris. _Hort. cliff. 111._ _Roy. lugdb. 436._

  Tamarix fruticosa, folio crassiore, s. germanica. _Bauh. pin. 485._

  Tamariscus germanica. _Lob. ic. 218._

  Habitat in _Germaniæ_ locis inundatis. [Saturn]


TURNERA.

[_ulmifolia._]

1. Turnera foliis serratis, petiolis floriferis. _Vir. cliff. 20._
  _Hort. cliff. 112. t. 10._ _Roy. lugdb. 434._

  Turnera frutescens ulmifolia. _Plum. gen. 15._ _Mart. cent. 49.
  t. 49._

  Cistus urticæ folio, flore luteo, vasculis trigonis. _Sloan. jam. 86.
  hist. 1. p. 202. t. 127. f. 4. 5._ _Raj. dendr. 492._

  Helianthemoides. _Bauh. lugdb. 2. p. 260._

[beta]. Turnera frutescens, folio longiore & mucronato. _Mart. cent. 49.
  t. 49._

  Habitat in _Jamaica_, & in _America_ calidiore. [Mars]


TELEPHIUM.

[_imperati._]

1. Telephium. _Hort. ups. 70._

  Telephium foliis oblongo-ovatis, racemis secundis terminalibus. _Vir.
  cliff. 20._ _Hort. cliff. 73._ _Roy. lugdb. 434._

  Telephium repens, folio non deciduo. _Bauh. pin. 287._

  Telephium legitimum. _Clus. hist. 2. p. 67._

  Cistus folio majoranæ. _Bauh. pin. 465._

  Habitat in _Gallo-provincia_. [Jupiter]


CORRIGIOLA.

[_litoralis._]

1. Corrigiola. _Hort. ups. 70._

  Corrigiola caule fasciculis florum terminato. _Hort. cliff. 112._
  _Roy. lugdb. 420._ _Hall. helv. 391._

  Polygonum litoreum minus, flosculis spadiceo albicantibus. _Bauh. pin.
  281. prodr. 131._ _Moris. hist. 2. p. 593. s. 5. t. 29. f. 1._

  Habitat in _Galliæ_, _Germaniæ_ litoribus arenosis. [Sun]


PHARNACEUM.

[_Cerviana._]

1. Pharnaceum glabrum, pedicellis folia æquantibus. _Phil. bot.
  258._ *

  Cerviana. _Minuart. monogr. 1._

  Alsine pumila, gallii facie, foliis glaucis. _Amm. ruth. 84._

  Spergula purpurea minima. _Buxb. cent. 3. p. 33. t. 62. f. 2._

  Habitat _Rostockii_, in _Russia_, _Hispania_. [Sun]


[_incanum._]

2. Pharnaceum pedunculis communibus longissimis. _Hort. cliff. 492._ *
  _Roy. lugdb. 221._

  Habitat in _Africa_.

  Figura forte habetur in Pluk. phyt. 304. f. 4.


ALSINE.

[_media._]

1. Alsine petalis bipartitis, foliis ovato-cordatis. _Fl. lapp. 186._
  _Fl. suec. 369._ _Hort. cliff. 173._ _Gron. virg. 161._ _Roy. lugdb.
  449._

  Alsine media. _Bauh. pin. 250._

  Alsine minor. _Dod. pempt. 29._

  Habitat in _Europae_ cultis. [Sun]


[_segetalis._]

2. Alsine petalis integris, foliis subulatis.

  Spergula foliis filiformibus unum latus spectantibus, stipulis
  membranaceis vaginantibus, pedunculis umbellatis. _Guett. stamp. 299._
  _Dalib. paris. 133._

  Alsine segetalis, gramineis foliis unum latus spectantibus. _Vaill.
  paris. 8. t. 3. f. 3._

  Habitat _Parisiis_. [Sun]


BASELLA.

[_rubra._]

1. Basella foliis planis.

  Basella. _Rheed. mal. 7. p. 45. t. 24._ _Fl. zeyl. 119._

  Cuscuta foliis subcordatis. _Hort. cliff. 39._

  Habitat in _India_. [Mars]


[_alba._]

2. Basella foliis undatis.

  Basella flore albo & caulibus viridibus. _Thran. carol. 11._

  Habitat in _Syria_? [Sun]


SAROTHRA.

[_Gentianoides._]

1. Sarothra. _Gen. nov. 1075._

  Gentiana caule ramisque ramosissimis, foliis subulatis minimis. _Gron.
  virg. 29._

  Centaurium minus spicatum, angustissimo folio, s. scoparium
  marilandicum novum. _Pluk. mant. 43. t. 342. f. 4._

  Habitat in _Virginiæ_, _Pensylvaniæ_ apricis glareosis.




_TETRAGYNIA._


PARNASSIA.

[_palustris._]

1. Parnassia. _Fl. lapp. 108._ _Fl. suec. 252._ _Hort. cliff. 113._
  _Roy. lugdb. 420._ _Hall. belv. 316._ _Dalib. paris. 96._

  Gramen parnassi albo simplici flore. _Bauh. pin. 309._

  Hepatica alba. _Cord. hist. 53._

  Pyrola rotundifolia palustris, flore unico ampliore. _Moris. hist. 3.
  p. 505. s. 12. t. 10. f. 3._

  Habitat in _Europæ_ uliginosis. [Jupiter]




_PENTAGYNIA._


ARALIA.

[_spinosa._]

1. Aralia arborescens, caule foliolisque aculcata. _Vir. cliff. 26._
  _Gron. virg. 34._

  Aralia caule aculeato. _Hort. cliff. 113._ _Roy. lugdb. 92._

  Angelica arborescens spinosa s. Arbor indica fraxinifolio, cortice
  spinoso. _Comm. hort. 1. p. 89. t. 47._

  Christophoriana arbor aculeata virginiensis. _Pluk. alm. 98. t. 20._

  Habitat in _Virginia_. [Saturn]


[_chinensis._]

2. Aralia caule petiolisque aculeatis, foliolis inermibus villosis.

  Habitat in _China_. Osbeck.

  _Caulis_ simplex, aculeis spinosissimus, nudus, in summitate tantum
  foliosus. _Petioli_ compositi, tripartiti, aculeati, villosi. _Folia_
  partialia pinnata & insuper foliola 2 ad ramificationes petioli.
  _Foliola_ s. pinnæ ovatæ, serratæ, subtus præsertim villosæ, duplo
  majores, quam in præcedente. Panicula ramosa umbellulis numerosis.
  Differt itaque a præcedenti, quod nulli aculei in foliolis per discum
  secundum venas adspersi; quod folia non glabra sed duplo majora.
  _Habitus_ etjam diversus.


[_racemosa._]

3. Aralia caule folioso herbaceo lævi. _Hort. ups. 70._ _Cold.
  noveb. 67._

  Aralia racemis umbelliferis lateralibus. _Vir. cliff. 26._

  Aralia ex alis florifera. _Hort. cliff. 113._ _Roy. lugdb. 92._

  Panaces carpimon s. racemosa canadensis. _Corn. canad. 74. t. 75._
  _Barr. ic. 705._

  Christophoriana canadensis racemosa & ramosa. _Moris. hist. 1. p. 9.
  s. 1. t. 2. f. 9._

  Habitat in _Canada_. [Jupiter]


[_nudicaulis._]

4. Aralia caule nudo. _Hort. cliff. 113._ _Gron. virg. 34._ _Roy.
  lugdb. 94._

  Aralia caule nudo, radice repente. _Cold. noveb. 66._

  Christophoriana virginiana, zarzæ radicibus surculosis & fungosis.
  _Pluk. alm. 98. t. 238. f. 5._

  Habitat in _Virginia_, simillima (forte eadem) in _Iava_. [Jupiter]


BARRERIA.

[_capensis._]

1. Barreria.

  Erica capitata s. nodiflora, corios foliis rectis, æthiopica. _Pluk.
  mant. 69. t. 346. f. 7._

  Habitat in _Æthiopia_. [Saturn]

  Frutex; Rami per spatia determinata conferti, erecti, rufescentes,
  adspersi pilis albis. _Folia_ alterna, approximata, ovato-lanceolata,
  integerrima, pilis albis velut ciliata; _Capitula_ florum terminalia;
  Simillima est habitu Diosmæ ciliatæ.


STATICE.

[_Armeria._]

1. Statice caule nudo simplici capitato. _Hort. cliff. 115._ _Fl. suec.
  253._ _Gron. virg. 150._ _Roy. lugdb. 194._

  Limonium aphyllocaulon gramineum globosum. _Moris. hist. 3. p. 601.
  s. 15. t. 1. f. 29._

  Caryophyllus montanus major, flore globoso. _Bauh. pin. 211._

[beta]. Caryophyllus montanus minor. _Bauh. pin. 211._

  Habitat in _Europæ_ & _Americæ_ septentrionalis campis. [Jupiter]


[_Limonium._]

2. Statice caule nudo paniculato tereti, foliis lævibus.

  Statice caule nudo ramoso. _Hort. cliff. 115._ _Fl. suec. 254._ _Gron.
  virg. 150._ _Roy. lugdb. 192._

  Limonium maritimum majus. _Bauh. pin. 192._

[beta]. Limonium maritimum minus, oleæ folio. _Bauh. pin. 192._

[gamma]. Statice foliis obverse-ovatis glabris, caule nudo ramoso.
  _Sauv. monsp. 15._

  Limonium parvum, bellidis minoris folio. _Bauh. pin. 192._

[delta]. Limonium maritimum minimum. _Bauh. pin. 192. prodr. 99._ _Bocc.
  sic. 25. t. 19._

  Habitat in _Europæ_ & _Virginiæ_ maritimis. [Jupiter]


[_cordata._]

3. Statice caule nudo paniculato foliis spathulatis retusis. _Sauv.
  monsp. 15._ [+]

  Limonium maritimum minus, foliis cordatis. _Bauh. pin. 192.
  prodr. 99._

  Limonium minimum cordatum s. folio retuso. _Barr. ic. 805._

  Habitat ad maris _Mediterranei_ litora. [Jupiter]


[_echioides._]

4. Statice caule nudo paniculato tereti, foliis tuberculatis.

  Statice foliis obverse-ovatis verrucosis, caule ramoso nudo. _Sauv.
  monsp. 15._

  Limonium minus annuum bullatis foliis. _Magn. monsp. 157. t. 156._

  Habitat _Monspelii_. [Sun]


[_reticulata._]

5. Statice caule subnudo paniculato prostrato, ramis sterilibus
  retroflexis nudis, foliis cuneiformibus.

  Statice foliis obverse-ovatis, ramis nudis humifutis, intricatis.
  _Sauv. monsp. 15._

  Limonium minus, virgulis retiformiter se invicem implicatis. _Pluk.
  alm. 221. t. 42. f. 4._

  Limonium reticulatum. _Raj. hist. 396._ _Bocc. sic. 82. t. 44._

  Habitat in _Melita_.


[_speciosa._]

6. Statice caule subnudo dichotomo ancipiti, foliis lanceolatis
  mucronatis, floribus aggregatis.

  Limonium foliis lanceolatis mucronatis radicalibus, caule ancipiti
  dichotomo, stipulis simplicibus. _Hort. ups. 71._ _Gmel. sibir. 2.
  p. 221. t. 91. f. 1._

  Limonium floribus elegantissimis. _Raj. hist. 397._

  Limonium elatius, plantaginis foliis procumbentibus in aculeum
  terminatis, floribus albis in capitula congegestis. _Amm. ruth. 129._

  Habitat in _Tataria_. [Mars]


[_tatarica._]

7. Statice caule subnudo dichotomo, foliis lanceolatis mucronatis,
  floribus alternis distantibus. _Gmel. sibir. 2. p. 223. t. 92._

  Limonium orientale, plantaginis folio, floribus umbellatis. _Tournef.
  cor. 25._ _Boerh. lugdb. 1. p. 76. t. 76._

  Limonium elatius, plantaginis foliis procumbentibus in aculeum
  terminatis, floribus albis spicatis. _Amm. ruth. 130._

  Habitat in _Tataria_. [Mars]


[_Echinus._]

8. Statice caule nudo paniculato, foliis subulatis mucronatis.

  Limonium foliis caulinis subulatis pungentibus. _Roy. lugdb. 192._

  Limonium orientale frutescens, caryophylli folio in aculeum
  rigidissimum abeunte. _Tournef. cor. 25._

  Limonium cespitosum, foliis aculeatis. _Buxb. cent. 2. p. 18. t. 10._

[beta]. Limonium græcum, juniperi folio. _Tournef. cor. 25._

  Echinus s. Tragacantha altera. _Alp. exot. 57. t. 56._

  Habitat in _Græciæ_ & _Mediæ_ desertis.


[_flexuosa._]

9. Statice caule nudo ramoso flexuoso, corymbis terminalibus, foliis
  nervosis. _Gmel._

  Statice foliis ovalibus muticis nervosis, caule nudo alternatim ramoso
  flexuoso, corymbis terminantibus. _Gmel. sibir. 2. p. 217. t. 89.
  f. 1._

  Habitat in _Sibiria_.


[_suffruticosa._]

10. Statice caule fruticoso: superne nudo ramoso, capitulis sessilibus
  foliis lanceolatis vaginantibus.

  Statice foliis e lanceolato-linearibus caulinis basi vaginantibus,
  capitulis alternis sessilibus. _Gmel. sibir. 2. p. 216. t. 88.
  f. 2. 3._

  Habitat in _Sibiria_. D. Gmelin. [Saturn]


[_monopetala._]

11. Statice caule fruticoso folioso, floribus solitariis, foliis
  lanceolatis vaginantibus.

  Statice foliis caulinis lanceolato-linearibus. _Hort. cliff. 116._
  _Roy. lugdb. 192._

  Limonium lignosum. _Bocc. sic. 34. 35. t. 16. 17._

  Habitat in _Sicilia_.


[_aurea._]

12. Statice caule fruticoso folioso ramoso, foliis subulatis.

  Statice caulibus fruticosis teretiusculis, foliis subulatis caulinis,
  floribus ex corymboso fasciculatis. _Gmel. sibir. 2. p. 218._

  Limonium maritimum humile, ephedræ facie, calycibus florum aureis.
  _Amm. ruth. 132. t. 18. f. 2._

  Habitat in _Dauriæ_ campis montosis.


[_sinuata._]

13. Statice foliis radicalibus alternatim pinnato-sinuatis: caulinis
  ternis triquetris subulatis decurrentibus. _Hort. ups. 71._

  Statice foliis caulinis decurrentibus. _Hort. cliff. 116._

  Limonium peregrinum, foliis asplenii. _Bauh. pin. 192._

  Limonii species. _Rauw. itin. 313. t. 314._

  Limonium rauvolfianum. _Clus. cur. 33. t. 33._

[beta]. Limonium africanum, caule elato, foliis integris hirsutis,
  petalo pallide flavo, calyce am[oe]ne purpureo. _Mart. cent. 48.
  t. 48._

  Habitat in _Sicilia_, _Palæstina_, _Africa_. [Mars]


LINUM.

* _Foliis alternis._

[_usitatissimum_].

1. Linum calycibus capsulisque mucronatis, petalis crenatis, foliis
  lanceolatis alternis, caule subsolitario.

  Linum ramis foliisque alternis lineari-lanceolatis, radice annua.
  _Hort. cliff. 114._ _Roy. lugdb. 433._

  Linum foliis alternis lanceolatis integerrimis, calycibus acuminatis
  angulatis, capsulis mucronatis. _Hort. ups. 71._ _Mat. med. 156._

  Linum arvense. _Bauh. pin. 214._ _Raj. hist. 1073._

[beta]. Linum sativum. _Bauh. pin. 214._

[gamma]. Linum sativum humilius, flore majore. _Boerh. lugdb. 1. p. 284._

[zeta]. Linum sativum latifolium africanum, fructu majore. _Tournef.
  inst. 339._

  Habitat hodie inter _segetes Europæ_ australis. [Sun]


[_perenne._]

2. Linum calycibus capsulisque obtusis, foliis alternis lanceolatis
  integerrimis.

  Linum foliis alternis lanceolatis integerrimis, calycibus apice
  obtusis, capsulis muticis. _Hort. ups. 72._

  Linum perenne, ramis foliisque alternis lineari-lanceotis. _Hort.
  cliff. 114._ _Roy. lugdb. 434._ _Sauv. monsp. 53._

  Linum perenne majus cæruleum, capitulo majore. _Moris. hist. 2.
  p. 573._

  Linum sylvestre cæruleum perenne erectius, flore & capitulo majore.
  _Raj. angl. 3. p. 362._

  Habitat in _Sibiria_ et _Cantabrigiæ_. [Jupiter]


[_hirsutum._]

3. Linum calycibus hirsutis acuminatis sessilibus alternis, caule
  corymboso.

  Linum sylvestre latifolium hirsutum cæruleum. _Bauh. pin. 339._
  _Moris. hist. 2. p. 573. s. 5. t. 26. f. 5._ _Raj. hist. 1073._

  Linum sylvestre latifolium. _Clus. hist. 1. p. 317._

  Habitat in _Austriæ_, _Tatariæ_ editis graminosis.


[_narbonense._]

4. Linum calycibus acuminatis, foliis lanceolatis sparsis strictis
  scabris acuminatis, caule tereti basi ramoso.

  Linum sylvestre cæruleum, folio acuto. _Bauh. pin. 214. prodr. 107._
  _Raj. hist. 1073._

  Linum sylvestre angustifolium, cæruleo amplo flore. _Magn. monsp.
  161._ _Sauv. monsp. 54._

  Habitat in _Galloprovincia_, _Monspelii_, unde Burserus attulit C.
  Bauhino. [Jupiter]


[_tenuifolium._]

5. Linum calycibus acuminatis, foliis sparsis lineari-setaceis
  retrorsum scabris.

  Linum perenne, foliis angustioribus, calyce aristato. _Hall. helv.
  371._

  Linum sylvestre angustifolium, flore magno. _Bauh. pin. 214._

  Linum sylvestre V. angustifolium. _Clus. hist. 1. p. 318._

[beta]. Linum sylvestre angustifolium, flore magno intense cæruleo.
  _Tournef. inst. 340._

[gamma]. Linum sylvestre angustifolium, flore magno violaceo. _Tournef.
  inst. 340._

[delta]. Linum sylvestre angustifolium, flore magno lineis purpureis
  distincto. _Tournef. inst. 340._

[epsilon]. Linum sylvestre angustifolium, flore magno cæruleo & velut
  cinereo. _Tournef. inst. 340._

  Lini sylvestris V. angustifolii aliud genus. _Clus. hist. 1. p. 318._

[zeta]. Linum sylvestre angustifolium, floribus dilute purpurascentibus
  vel carneis. _Bauh. pin. 214._

  Linum sylvestre VI. angustifolium. _Clus. hist. 1. p. 318._

  Linum oxyphyllum multicaule. _Bocc. mus. 2. p. 169. t. 125._

[eta]. Linaria, capillaceo folio, altera. _Bauh. pin. 213._

[theta]. Linum angustifolium album, ramusculis per terram sparsis.
  _Tournef. inst. 340._

  Habitat in _Galliæ_, _Helvetiæ_ aridis herbosis. [Jupiter]


[_austriacum._]

6. Linum calycibus rotundatis obtusis, foliis linearibus acutis.

  Linum sylvestre angustifolium, foliis rarioribus. _Bauh. pin. 214._

  Linum sylvestre 11. _Tabern. ic. 822._

  Habitat in _Austria_ inferiore.


[_virginianum._]

7. Linum calycibus acutis alternis, capsulis muticis, panicula
  filiformi, foliis alternis lanceolatis: radicalibus ovatis.

  Linum ramis foliisque alternis lanceolatis sessilibus nervo
  longitudinali instructis. _Gron. virg. 35._

  Habitat in _Virginia_, _Pensylvania_.

  _Caulis_ filiformis, pedalis, paniculatus. _Folia radicalia_ ovalia,
  integerrima, lævia; _caulina_ alterna, lanceolata. _Flores_ alterni:
  pedunculis brevissimis. _Calyces_ acuti. _Capsulæ_ globosæ, muticae;
  _Corollæ_ luteæ.


[_trigynum._]

8. Linum calycibus acutis, foliis lineari-lanceolatis alternis,
  paniculæ pedunculis bifloris.

  Linum foliis lineari-lanceolatis, pedunculis bifidis, floribus luteis.
  _Sauv. monsp. 53._

  Linum sylvestre minus, flore luteo. _Bauh. pin. 214._

  Habitat in _Monspelii_. D. Sauvages.

  _Planta_ spithamea. _Caules_ ad basin sæpe ramos duos oppositos
  exserunt. _Corolla_ flava, rotata, tubo supra basin cohærente
  longitudine calycis. _Pistilla_ in hoc sæpius 3 observavit Ill:
  Sauvages.


[_flavum._]

9. Linum calycibus subserrato-scabris lanceolatis subsessilibus,
  panicula ramis dichotomis.

  Linum sylvestre latifolium luteum. _Bauh. pin. 214._

  Linum latifolium luteum. _Bauh. hist. 3. p. 454._

  Linum sylvestre III. latifolium. _Clus. hist. 1. p. 317._

  Habitat in _Austria_.


[_strictum._]

10. Linum calycibus foliisque lanceolatis strictis mucronatis: margine
  scabris.

  Linum foliis asperis umbellatum luteum. _Magn. monsp. 164._ _Raj.
  hist. 1076._ _Sauv. monsp. 53._

  Lithospermum, linariæ folio, monspeliensium. _Bauh. pin. 259._

  Passerina lobelii. _Bauh. hist. 3. p. 454._

  Habitat in _Monspelii_, _Hispaniæ_, _Siciliæ_ squalidis. [Sun]


[_suffruticosum._]

11. Linum foliis linearibus acutis scabris, caulibus suffruticosis.

  Linum angustifolium fruticosum valentimum, foliis rigidis & aculeatis.
  _Tournef. inst. 340._

  Habitat in Regno _Valentino_.


[_arboreum._]

12. Linum foliis cuneiformibus, caulibus arborescentibus.

  Linum arboreum. _Alp. exot. 19. t. 13._

  Habitat in _Creta_. [Saturn]


[_campanulatum._]

13. Linum foliorum basi utrinque puncto glanduloso.

  Linum foliis imis spathulatis, floribus luteis. _Sauv. monsp. 76._

  Linum sylvestre luteum, foliis subrotundis. _Bauh. pin. 212._
  _Tournef. inst. 340._ _Magn. char. 261._

  Campanula lutea linifolia montis lupi, flore volubilis. _Lob. ic.
  414._

  Campanula linifolia lutea. _Bauh. hist. 2. p. 817._

  Habitat in _Galloprovinciæ_ montibus, _Monspelii_ in monte lupi. [Jupiter]

  _Facies_ a Lino diversa, stamina unita basi reddunt plantam dubiam,
  quam accuratius examinent, qui vivam adire queunt.


[_maritimum._]

14. Linum calycibus ovatis acutis muticis, foliis lanceolatis:
  inferioribus oppositis.

  Linum caule simplici, ramis foliisque inferioribus oppositis
  lineari-lanceolatis. _Hort. cliff. 114._ * _Roy. lugdb. 434._ _Sauv.
  monsp. 147._

  Linum foliis ovatis, floribus racemosis. _Guett. stamp. 2. p. 499._

  Linum maritimum luteum. _Bauh. pin. 214._

  Linum luteum narbonense. _Bauh. hist. 3. p. 454._ _Raj. hist. 1074._

  Linum sylvestre. _Dod. pempt. 534._

  Habitat in _Austria_ ad Thermas badenses, _Monspelii_.


* * _Foliis oppositis._

[_africanum._]

15. Linum foliis oppositis lineari-lanceolatis, floribus terminalibus
  pedunculatis. _Roy. lugdb. 434._

  Linum africanum luteum, foliis conjugatis. _Boerh. lugdb. 1. p. 284._

  Habitat in _Africa_.


[_nodiflorum._]

16. Linum foliis oppositis lanceolatis, floribus alternis sessilibus,
  caule simplici. _Hort. cliff. 114._

  Linum luteum ad singula genicula floridum. _Bauh. pin. 214._ _Moris.
  hist. 3. p. 574. s. 5. t. 26. f. 11._ _Raj. hist. 1026._

  Linum luteum sylvestre latifolium. _Column. ecphr. 2. p. 79. t. 80._

  Habitat in _Italiæ_ pratis argillosis.


[_catharticum._]

17. Linum foliis oppositis ovato-lanceolatis caule dichotomo, corollis
  acutis. _Hort. cliff. 372._ _Fl. suec. 255._ _Mat. med. 157._ _Roy.
  lugdb. 434._

  Linum pratense, flosculis exiguis. _Bauh. pin. 214._

  Spergula bifolia, lini capitulis. _Loes. pruss. 261. t. 86._

  Habitat in _Europæ_ septentrionalis pascuis succulentis. [Sun]


[_Radiola._]

18. Linum foliis oppositis, caule dichotomo, floribus tetrandris
  tetragynis. _Hort. cliff. 114._ _Fl. suec. 256._ _Roy. lugdb. 434._

  Chamæ Linum vulgare. _Vaill. paris. 33. t. 4. f. 6._

  Linocarpum, serpilli folio, multicaule & multiflorum. _Mich. gen. 23.
  t. 21._

  Radiola vulgaris serpillifolia. _Raj. angl. 3. p. 161. t. 15. f. 3._

  Polygonum minimum s. Millegrana minima. _Bauh. pin. 282._

  Habitat in _Europæ_ sabulo inundato. [Sun]


[_quadrifolium._]

19. Linum foliis quaternis.

  Linum africanum, rubiæ foliis quaternis stellatis. _Raj. suppl. 525._

  Habitat in _Æthiopia_.


[_verticillatum._]

20. Linum foliis verticillatis.

  Linum sylvestre, flore cæsio, foliis verticillaris. _Bocc. mus. 2.
  p. 49. t. 42._ _Raj. suppl. 524._ _Barr. rar. 685. t. 1226._

  Habitat in _Italia_. [Sun]

  Calyces & folia superiora villosa.


ALDROVANDA.

[_vesiculosa._]

1. Aldrovanda. _Mont. act. bonon. 2. p. 3. p. 404. t. 12._

  Lenticula palustris indica, foliis subrotundis binis capillamentis ad
  imum barbatis. _Pluk. alm. 211. t. 41. f. 6._

  Habitat in _Italiæ_ & _Indiæ_ paludosis. D. Monti.


DROSERA.

[_rotundifolia._]

1. Drosera scapis radicatis, foliis orbiculatis. _Fl. lapp. 109._ _Fl.
  suec. 257._ _Mat. med. 158._ _Fl. zeyl. 120._ _Gron. virg. 35._ _Roy.
  lugdb. 120._

  Ros solis folio rotundo. _Bauh. pin. 357._

  Salsirora s. Ros solis. _Thal. herc. t. 9. f. 1._

  Habitat in _Europæ_, _Asiæ_, _Americæ_ paludibus.


[_longifolia._]

2. Drosera scapis radicatis, foliis oblongis. _Fl. lapp. 110._ _Fl.
  suec. 258._ _Roy. lugdb. 417._

  Ros solis folio oblongo. _Bauh. pin. 357._

  Salsirora s. Sponsa solis s. Ros solis s. Rorella. _Thal. herc. 116.
  t. 9. f. 2._

  Habitat in _Europa_ ubique cum præcedente; an itaque satis diversa
  species?


[_lusitanica._]

3. Drosera scapis radicatis, foliis subulatis subtus convexis.

  Ros solis lusitanicus, foliis asphodeli minoris. _Moris. hist. 3.
  p. 620. s. 15. t. 4. f. 4._ _Pluk. alm. 323. t. 117. f. 2._ _Raj.
  suppl. 551._

  Habitat in _Lusitania_.


[_capensis._]

4. Drosera scapis radicatis, foliis lanceolatis.

  Drosera foliis ad radicem longissimis, floribus spicatis. _Burm. afr.
  209. t. 75. f. 1._

  Ros solis africanus, foliis prælongis, caule nudo altissimo. _Raj.
  suppl. 515._

  Ros solis africanus, folio lato & longo. _Herm. afric. 19._

  Habitat in _Æthiopia_.


[_indica._]

5. Drosera caule ramoso folioso, foliis linearibus. _Fl. zeyl. 121._

  Ros solis ramosus, caule folioso. _Burm. zeyl. 207. t. 94. f. 1._

  Araca-puda. _Rheed. mal. 10. p. 39. t. 20._

  Habitat in _India_.


CRASSULA.

[_coccinea._]

1. Crassula foliis planis cartilagineo-ciliatis basi
  connato-vaginantibus. _Vir. cliff. 26._ _Hort. cliff. 116._
  _Roy. lugdb. 454._

  Cotyledon africana frutescens, flore umbellato coccineo. _Comm. rar.
  24. t. 24._

  Habitat in _Æthiopia_. [Saturn]


[_perfoliata._]

2. Crassula foliis lanceolato-subulatis sessilibus connatis
  canaliculatis: subtus convexis. _Hort. cliff. 116._ _Roy. lugdb. 455._

  Crassula altissima perfoliata. _Dill. elth. 114. t. 96. f. 113._

  Aloe africana caulescens perfoliata glauca & non spinosa. _Comm. præl.
  74. t. 23._

  Habitat in _Æthiopia_. [Saturn]


[_tetragona._]

3. Crassula foliis subulatis obsolete tetragonis. _Hort. cliff. 116._
  * _Roy. lugdb. 455._

  Habitat in _Æthiopia_. [Saturn]


[_cultrata._]

4. Crassula foliis oppositis obtuse ovatis integerrimis: hinc
  angustioribus. _Hort. cliff. 496._ _Roy. lugdb. 455._

  Crassula anacampserotis folio. _Dill. elth. 115. t. 97. f. 114._

  Habitat in _Æthiopia_. [Saturn]


[_ciliata._]

5. Crassula foliis oppositis oblongis planiusculis distinctis ciliatis.
  _Hort. cliff. 496._ _Roy. lugdb. 455._

  Crassula caulescens, foliis sempervivi cruciatis. _Dill. elth. 116.
  t. 98. f. 116._

  Habitat in _Æthiopia_. [Jupiter]


[_scabra._]

6. Crassula foliis oppositis patentibus scabris.

  Crassula mesembryanthemi facie, foliis longioribus asperis. _Dill.
  elth. 117. t. 99. f. 117._

  Cotyledon africana frutescens, foliis asperis angustis acuminatis,
  flore virescente. _Mart. cent. 24. t. 24._

  Habitat in _Africa_?


[_alternifolia._]

7. Crassula foliis serrato-dentatis planis alternis, caule
  simplicissimo, floribus pendulis. _Hort. cliff. 497._ * _Roy. lugdb.
  455._

  Cotyledon, flore luteo, media. _Herm. lugdb. 191._

  Habitat  -  -  -  -  -


[_nudicaulis._]

8. Crassula foliis subulatis radicatis, caule nudo. _Hort. cliff. 116._
  _Roy. lugdb. 455._

  Crassula cesposa longifolia. _Dill. elth. 116. t. 98. f. 115._

  Habitat in _Æthiopia_. [Jupiter]


[_orbicularis._]

9. Crassula caule flaccido prolifero determinate-folioso, foliis
  patentissimis imbricatis. _Hort. cliff. 496._ _Roy. lugdb. 455._

  Crassula orbicularis repens, foliis sempervivi. _Dill. elth. 119.
  t. 100. f. 118._

  Habitat in _Æthiopia_. [Jupiter]


[_pellucida._]

10. Crassula caule flaccido repente, foliis oppositis.

  Crassula, portulacæ facie, repens. _Dill. elth. 119. t. 100. f. 119._

  Habitat in _Æthiopia_.


SURIANA.

[_maritima._]

1. Suriana. _Hort. cliff. 492._

  Suriana foliis portulacæ angustis. _Plum. gen. 37._

  Thymelææ facie frutex maritimus tetraspermos, flore tetrapetalo.
  _Sloan. jam. 138. hist. 2. p. 29. t. 162. f. 4._ _Raj. dendr. 96._

  Arbor americana, salicis folio, frondosa bermudiensis. _Pluk. alm. 44.
  t. 241. f. 5._

  Habitat ad littora maris in _Bermudis_, _Jamaica_. [Saturn]


SIBBALDIA.

[_procumbens._]

1. Sibbaldia foliolis tridentatis. _Fl. lapp. 111._ _Fl. suec. 260._
  _Hall. helv. 342._ _Roy. lugd. 276._

  Fragariæ affinis sericea incana. _Bauh. pin. 327. prodr. 139._

  Fragariæ sylvestri affinis planta, flore luteo. _Sibb. scot. 2. p. 25.
  t. 6. f. 1._

  Pentaphyloides fruticosum minimum procumbens, flore luteo. _Pluk. alm.
  284. t. 212. f. 3._

  Habitat in Alpibus _Lapponiæ_, _Helvetiæ_, _Scothiæ_. [Jupiter]


[_erecta._]

2. Sibbaldia foliolis linearibus multisidis.

  Pentaphyloides foliis tenuissime laciniatis, flosculis carneis. _Amm.
  ruth. 112. t. 15._

  Habitat in _Sibiria_ D. Gmelin.




_POLYGYNIA._


MYOSURUS.

[_minimus._]

1. Myosurus.

  Myosurus foliis integerrimis. _Hort. cliff. 117._ _Fl. suec. 261._
  _Roy. lugdb. 492._

  Holosteo affinis Cauda muris. _Bauh. pin. 190._

  Cauda muris. _Dod. pempt. 112._

  Habitat in _Europæ_ collibus apricis aridis. [Sun]

       *       *       *       *       *
           *       *       *       *
       *       *       *       *       *

LINNÆUS'S SOURCES

[This section will be repeated in each installment of the text, with
additions and corrections as they become available.]

_All sources that could be identified are listed here in alphabetical
order. If you have additions or corrections to the list, please contact
Lucy2424 at sbcglobal dot net, or errata at pglaf dot org._

An increasing number of these sources are available online. For this
segment, all citations from Reede ("Rheed. mal.") were individually
checked. Feuilleé or Feuillet ("Fewill.") is not yet available.

Texts by Linnæus himself ("Propria") are not listed. Four sources--
Hasselquist, Kalm, Loefling, Osbeck-- appear to have been students.
Most of their citations would today be called "personal communication".

Note that the title pages of published books will often have different
inflectional endings than those shown: for example, a title given as
"Plantæ Rariores" might appear in print as "Libri Decem Plantarum
Rariorum". The words "Listed as" refer to the "Auctores" pages at the
beginning of the volume.


AUTHORS AND TEXTS

  Alpini, Prospero. _De Plantis Exoticis_
      _Listed as_ Alpinus / exotica.
  Amman, Johann. _Stirpes rariores in Imperio rutheno_ (_"Herbarium"
    may refer to the actual herbarium, given to Linnæus at or before
    Amman's death in 1743_)
      _Listed as_ Amanni / Ruthenica, Herbarium.
  Barrelier, Jacques. _Icones Plantarum per Galliam, Hispaniam et
    Italiam observatæ_
      _Listed as_ Barrelieri / Icones.
  Bauhin, Gaspard. _Pinax theatri botanici_
      _Listed as_ Bauhini / pinax.
  Bauhin, Jean (brother of Gaspard). _Historia plantarum nova et
    absolutissima_
      _Listed as_ Bauhini / Historia pl.
  Boccone, Paolo. _Museo di piante rare della Sicilia, Malta, Corsica,
    Italia, Piemonte, e Germania_, _Icones et descriptiones rariorum
    plantarum Siciliae, Melitae, Galliae et Italiae_
      _Listed as_ Bocconis / Museum, Siculæ plantæ.
  Boerhaave, Herman. _Index plantarum quae in horto academico Lugduno
    Batavo reperiuntur _
      _Listed as_ Boerhavii / Hortus lugd-batavus.
  Braunfels (Brunfels, Brunsfels), Otto. _In Dioscoridis historiam
    plantarum certissima adaptatio_, _Herbarum vivae eicones_
      _Listed as_ Brunsfelsii / Historia.
  Breyne, Jakob. _Exoticarum plantarum centuria prima_
  Breyne, Johann Philipp. _Prodromus rariorum plantarum_
      _Listed as_ Breynii / Centuria; Prodromus a filio.
  Burmann, Johannes. _Thesaurus zeylanicus_, _Rariorum Africanarum
    plantarum_
      _Listed as_ Burmanni / Zeylanica, africanarum decades.
  Büttner, David Sigismund. (_source uncertain; title may involve
    misreading of publisher's name Cunonis_)
      _Listed as_ Büttner D. G. / Plantæ cunonis. Amstel. 1750. oct.
  Buxbaum, Johann Christian. _Plantarum minus cognitarum centuria I.-V._
      _Listed as_ Buxbaum / Centuriæ.
  Camerer, Joachim (the younger). _Editor of_ Pietro Andrea Mattioli,
    _De Plantis Epitome Utilissima_
      _Listed as_ Camerarii / epitome.
  Catesby, Mark. _Natural History of Carolina, Florida and the Bahama
    Islands_
      _Listed as_ Catesby / Carolina 1. 2. 3.
  Clusius. _see l'Ecluse_
  Colden, Cadwallader. _de Plantis Coldinghamensibus in Provincia
    Noveboracensi Americes_
      _Listed as_ Colden Conr. / Plantæ coldinghamiæ. act. ups. 1743.
      quart.
  Colonna, Fabio. _Ecphrasis_
      _Listed as_ Columnæ / ecphrasis.
  Commelin, Jan (Johannes). _Hortus medicus Amstelodamensis_
  Commelin, Caspar (nephew of Jan). _Praeludia botanica ad publicas
    plantarum exoticarum_
      _Listed as_ Commelini / Hort. amstel. 1. 2. Præludia.
  Cornut, Jacques Philippe. _Canadensium Plantarum Historia_
      _Listed as_ Cornuti / Canadenses,
  Dalechamp, Jacques. _(H)istoria generalis plantarum_
      _Listed as_ Dalechampii / historia.
  Dalibard, Thomas-François. _Florae parisiensis prodromus_
      _Listed as_ Dalibard M. / Flora parisiensis. Paris. 1749. duod.
  Danty d'Isnard, Antoine-Tristan. (_text unidentified: journal
    article?_)
      _Listed as_ Isnard / acta parisina.
  Dillen, Johann Jakob. _Hortus Elthamensis_, _Historia Muscorum_
      _Listed as_ Dillenii / Elthamenses, Musci.
  Dodart, Denis. _Mémoires pour servir à l'histoire des plantes_
      _Listed as_ Dodarti / memoires.
  Dodoens, Rembert. _Stirpium historiae pemptades sex_
      _Listed as_ Dodonæi / pemptades.
  Feuillée or Feuillet, Louis. _Histoire des Plantes Medicinales [du]
    perou et du chily_
      _Listed as_ Fewillæi / peruviana.
  Fuchs, Leonhart. _De historia stirpium commentarii insignes_
      _Listed as_ Fuchsii / historia.
  Gmelin, Johan Georg. _Flora Sibirica_ (_complete text has 4 volumes_)
      _Listed as_ Gmelin J. G. / Flora Sibirica 1. 2. Petrop. 1750. &c.
      quart.
  Gorter, David de. _Flora Gelro-Zutphanica_ (Flora Gelro-Zutphanica
    exhibens plantas per ducatum Gelriae et comitatum Zutphaniae
    crescentes: Harderwijk) (_Place names in modern form: Gelderland,
    Zutphen._)
      _Listed as_ Gorter Dav. / Floræ gelro-zulphan. Harderv. 1745. oct.
  Gronov(ius), Jan Frederik (or Johann Friedrich). _Flora Virginica._
      _Listed as_ Gronovius J. F. / Flora virginica 1. 2. Leidæ 1739.
      oct.
  Guettard, Jean-Étienne. _Observations sur les plantes_
      _Listed as_ Guettard M. / Observations sur les plantes. Paris.
      1747. oct.
  Haller, Albrecht von. _Enumeratio methodica stirpium Helveticae
    indigenarum_
      _Listed as_ Haller Alb. / Stirpes helveticæ. Götting. 1742. Fol.
  Hasselquist, Fred(e)rik. ? Article and personal communication.
      _Listed as_ Hasselquist Fr. / Pl. ægypti in act. ups. & epistolis.
  Hermann, Paul. _Hortus Academi Lugduno-Batavi Catalogus_. _Paradisus
    batavus_
      _Listed as_ Hermanni / Hort. lugdbat. Paradisus.
  Hill, (Sir) John. _A History of Plants_ (also spelled Historie)
      _Listed as_ Hill Joh. / Historis of plants. Lond. 1751. fol.
  Isnard. _see Danty d'Isnard_
  Jussieu, Bernard de. _several works with "Plantae rariores" in title_
      _Listed as_ Jussieu B. / Pl. rariores variæ in lit. & act. paris.
  Kaempfer, Engelbert. _Amoenitates Exoticae_
      _Listed as_ Kæmpferi / Am[oe]nitates exoticæ.
  Kalm, Pehr or Petter. Unpublished work.
      _Listed as_ Kalm Petr. / Plantæ canadenses propediem edendæ.
  l'Ecluse, Charles de. _Rariorum Plantarum Historia_
      _Listed as_ Clusii / historia.
  Lemonnier. _see Monnier_
  l'Obel, Mathias de. _Plantarum seu stirpium icones_
      _Listed as_ Lobelii / Icones.
  l'Obel, Mathias de. _Stirpium historia_
      _Listed as_ Lobelii / historia.
  Loefling, Pehr. Personal communication and unpublished work.
      _Listed as_ Loefling Petr. / Pl. hispanicæ in epistolis, Msc.
  Loesel, Johannes. _Flora prussica_
      _Listed as_ L[oe]selii / prussica.
  Ludwig, Christian Gottlieb. _Aphorismi botanici (1738)_
      _Listed as_ Ludvig C. G. / Genera Aphorismi. Lips. 173? oct.
  Markgraf, Georg. _Historia rerum naturalium Brasiliae_
      _Listed as_ Marcgravii / brasilia.
  Martyn, John. _Historia plantarum rariorum_
      _Listed as_ Martyni / Centuria.
  Mattioli. _see Camerer_
  Mitchel(l), John. _Genera plantarum_ (_full title uncertain:
    Virginiae or Virginiacarum_) _unclear whether "E. N. C." is part
    of same title, or separate work_
      _Listed as_ Mitchel Joh. / Genera pl. virginic. E. N. C.
  Monnier = Louis Guillaume le Monnier (sometimes shown as Lemonnier).
    (_text unidentified_)
      _Listed as_ Monier Lud. Guil. / cat. des pl. en Auvergne &c. Par.
      1745. q.
  Monti, Gaetano Lorenzo. (_text unidentified; see Errata_)
      _Listed as_ Monti Cajet / Genus Aldrovandæ &c. Inst. Bonon.
      Vol. 2.
  Morison, Robert. _Plantarum historia universalis_
      _Listed as_ Morisoni / historia. 2. 3.
  Obel. _see l'Obel_
  Osbeck, Pehr. Personal communication and unpublished work.
      _Listed as_ Osbeck Petr. / Pl. chinenses in literis, Msc.
  Petiver, James. _Gazophylacium Naturæ et Artis_
      _Listed as_ Petiveri / gazaphylacium.
  Plukenet, Leonard  _Almagestum Botanicum_, _Phytographia_
      _Listed as_ Plukenetii / Almagestum, Phytographia.
  Plumier, Charles  _Nova plantarum americanarum genera_. _Description
    des plantes de l'Amérique_ (_sources uncertain_)
      _Listed as_ Plumierii / Genera, Species, Americana, Filices.
  Ray, John. _Historia Plantarum_
      _Listed as_ Raji / historia. 1. 2. Supplementum 3. Synopsis 3:tia
  Reneaulme, Paul de. _Specimen Historiae Plantarum_
      _Listed as_ Renealmi / Specimen.
  R(h)eede, Hendrik Adrian van. _Hortus Malabaricus_
      _Listed as_ Rheede / Hort. malab.
  Rivin, Auguste. _Genera plantarum secundum ordines naturales_
      _Listed as_ Rivini / Ordines.
  Royen, Adriann van. _Florae Leydensis Prodromus, exhibens plantas
    quae in horto academico Lugduno-Batavo aluntur_
      _Listed as_ Royen Adr. / Flora leidensis. Leidæ 1740. oct.
  Sauvages = François Boissier de Sauvages de la Croix (sometimes shown
    as de la Croix de Sauvages) _Methodus foliorum, seu plantae florae
    monspeliensis (La Haye)_
      _Listed as_ Sauvages Fr. / Flora monspeliensis. Hagæ 1751. oct.
  Scheuchzer, Johann Jakob. _Agrostographia sive Historia graminum_,
    _Itinera alpina tria_
      _Listed as_ Scheuchzeri / Gramina, Itinera alpina.
  Séguier, Jean-François. _Plantæ Veronenses_
      _Listed as_ Seguieri / Verona.
  Sesler, Leonhard. (_text unidentified_)
      _Listed as_ Seslerus Leonh. / Epistola de vitaliana. Venet. 1750.
      fol.
  Sloane, (Sir) Hans. _A Voyage to the Islands Madera, Barbados, Nieves,
    S. Christophers and Jamaica ..._
      _Listed as_ Sloani / Jamaica.
  Tabernæmontani. _see Theodor_
  Theodor, Jacob (from Bergzabern = Tabernaemontanus). _Neuw
    Kreuterbuch_ (_possible confusion with Fuchs Historia, which
    appears to have used the same illustrations_)
      _Listed as_ Tabernæmontani / Historia.
  Tilli, Michelangelo. _Catalogus Plantarum Horti Pisani_
      _Listed as_ Tilli / Hortus pisanus.
  Tournefort, Joseph Pitton de. _Institutiones Rei Herbariae_
      _Listed as_ Tournefortii / institutiones.
  Vaillant, Sébastien. _Botanicon Parisiense_?
      _Listed as_ Vaillantii / Acta parisina. Flora parisina.
  Wachendorff, Evert Jacob van. (Utrecht) _Horti Ultrajectini Index_
      _Listed as_ Wachendorff E. J. / Hortus Ultrajectinus. Traject.
      1747. oct.


UNIDENTIFIED AUTHORS

  Michelii / Genera nova.
  Monti / Gramina. (_text unidentified; author may be the same Gaetano
    Monti listed above_)

       *       *       *       *       *
           *       *       *       *
       *       *       *       *       *

ADDENDA and CORRIGENDA

Author's Errata

_The Errata list appears at the end of the second volume. All changes
have been made. The items that apply to the present section are:_

  page 93 nos. 12, 13 _for_ Leucadendros _read_ Leucadendron
    _Genus Leucadendron, spp. cyanoides, serraria_
  page 99 no. 9 _for_ corollulis _read_ corollis
    _Scabiosa triandra_
  page 108 no. 19 _for_ aparina _read_ Aparine
    _Genus Galium. Species name printed "Aparina" (capitalized)_
  page 169 no. 34 _add_ heterophylla
    _Genus Campanula. Species name missing in original._
  page 193 no. 1 _for_ spicis _read_ spinis
    _Rhamnus catharticus_
  page 221 no. 18 [beta] _read_ Salsola
    _Chenopodium altissimum. Subspecies name not given in original.
    Erratum appears to say "for Chenopodium read Salsola"._
  page 246 no. 2 _for_ raicum _read_ pyrenaicum
    _Genus Crithmum. Species name printed "reaicum"._
  page 268 no. 4 _for_ ovatis _read_ plicatis
    _Viburnum dentatum. Word "ovatis" used twice in original._


Species Names

A few species names were later modified, sometimes by Linnaeus
himself. Most two-word names are now joined with a hyphen, as "Strychnos
nux-vomica" and similar; "Atropa belladonna" is usually written without
the hyphen. Mid-word capitals such as "ChamæCistus" have generally been
eliminated.

  Mussænda fr. frondoso [i.e. Mussaenda fructu frondoso]
    M. frondosa
  Apocynum fol. androsæmi [i.e. Apocynum foliis androsæmi]
    A. androsaemifolium
  Campanula Speculum Veneris, Scandix Pecten Veneris
    _written out as_ C. speculum-veneris, S. pecten-veneris


Typographical Errors and Misspellings Noted by Transcriber

_Orthographic variation between u and v was left unchanged, as was
capitalization of species names, including mid-word capitals. Forms in
"ae" or "oe" where "æ" or "[oe]" was expected were silently changed. See
below for errors in punctuation and typography._

  [Leucadendron Hypophyllocarpodendr.]
    Conocarpodendron folio rigido angusto:  [rigidio]
  [Protea argentea [beta]]
    Protea foliis lineari-lanceolatis integerrimis:  [Ptotea]
  [Scabiosa tatarica]
    Scabiosa flosculis quadrifidis, foliis pinnatifidis  [pinatifidis]
    _Act. ups. 1744 ..._  [act.]
  [S. triandra]
    Habitat _Monspelii_.  [Hahitat]
  [S. africana [gamma]]
    Boerh. lugdb. 1. p. 128.  [Boërb.]
  [Hedyotis fruticosa]
    Valerianella foliis nervosis acutis, flosculis in caulium  [iu]
  [Spermacoce tenuior]
    _Dill. elth. 370. t. 22 7. f. 359._  [eltb.]
  [Sherardia arvensis]
    _Hall. helv. 456._  [belv.]
  [Asperula tinctoria]
    collibus aridis saxosis.  [saxossis]
  [A. pyrenaica]
    folia summa & floralia opposita  [fumma]
  [Callicarpa americana]
    _Catesb. carol. 2. p. 47. t. 47._  [Catisb.]
  [Exacum sessile]
    _Pluk. phyt. 275. f. 3._  [pbyt.]
  [Plantago lanceolata]
    [delta].  [_no gamma [gamma] in series_]
  [P. maritima]
    Habitat in littoribus maritimis  [marimis]
  [Cissus vitiginea]
    _Rheed. mal. 7. p. 21. t. 11._  [21 missing]
  [Ludvigia perennis]
    _Rheed. mal. 2. p. 95. t. 49._  [95 missing]
  [Oldenlandia biflora]
    Habitat in _India_.  [Hahitat]
  [Amannia baccifera]
    Ammannia foliis subpetiolatis  [Amannia]
  [Isnardia palustris]
    Glaux major palustris, flore herbaceo.  [_l in "flore" invisible_]
  [Rivina humilis]
    [delta].  [_no gamma [gamma] in series_]
  [Ilex Aquifolium]
    Habitat in _Europa_ australiori, _Japonia_, _Virginia_.  [virginia]
  [Ilex Dodonæa]
    _Flores_ racemosi  [_Fores_]
  [Potamogeton setaceum]
    _Bauh. pin. 193._  [in]
  [P. pusillum]
    Potamogeto pusillum  [_text unchanged_]
  [Heliotropium indicum]
    1. Heliotropium foliis cordato-ovatis  [Heliotrpium]
  [H. curassavicum]
    Heliotropium americanum procumbens  [americannm]
  [Myosotis Lappula]
    Cynoglossum foliis lanceolatis  [folis]
  [Anchusa orientalis]
    Anchusa foliis aveniis  [Auchusa]
  [Cynoglossum officinale]
    Cynoglossum foliis lanceolato-ovatis  [Cynoglosum]
  [C. apenninum]
    Habitat in ... umbrosis.  [umhrosis]
  [Pulmonaria officinalis]
    Symphytum maculosum s. Pulmonoria latifolia.  [_text unchanged_]
  [Borago africana]
    Cynoglossum, boraginis foliis  [foliio]
  [Primula Auricula]
    [beta]. Sanicula alpina purpurea.  [Sanicnla]
  [P. vitaliana]
    Sedum alpinum & gregorii Regiensis  [ragiensis]
  [Lysimachia atropurpurea]
    _Hort. cliff. 51._  [Hvrt.]
  [Lysimachia quadrifolia]
    _Pluk. mant. 12._  [Plnk.]
  [Convolvulus arvensis]
    Convolvulus foliis sagittatis utrinque acutis.  [sagitatis]
  [C. hederaceus]
    [epsilon]. ... flore violaceo.  [vilolaceo]
  [Convolvulus]
    * * _Caule prostrato._  [Cauce]
  [Polemonium rubrum]
    Quamoclit pinnatum erectum  [pinnnatum]
  [Campanula rotundifolia]
    3. Campanula foliis radicalibus reniformibus  [radicalibns]
  [Campanula latifolia]
    _Vir. cliff. 17._  [vir.]
  [C. bononiensis]
    Campanula s. Cervicaria bononiensis  [bononinensis]
  [C. spicata]
    ex _floribus_ sessilibus  [Floribus]
  [C. glomerata]
    _capitulum_ terminale  [captiulum]
  [Lonicera parasitica]
    _Rheed. mal. 7. p. 55, t. 29._  [p. -- t. 27.]
  [L. corymbosa]
    _Fewill. peruv. 2. p. t. 45._  [_page number missing_]
  [Conocarpus erecta]
    1. Conocarpus erecta  [Conocarpos]
  [Datura arborea]
    _Fewil. peruv. 2. p. t. 46._  [_page number missing_]
  [Atropa physalodes]
    quinquangulari augulis compressis  [_text unchanged_]
  [Physalis flexuosa]
    folia quasi distiche disposita  [disliche]
  [P. pubescens]
    pedunculis nutantibus.  [nutantibns]
  [P. minima]
    _Rheed. mal. 10. p. 141. t. 71._  [t. 140. f. 71.]
  [Solanum montanum]
    _Few. peruv. 3. p. t. 46._  [_page number missing_]
  [Capsicum annuum]
    _Rheed. mal. 9. p. 65. t. 35._  [mal. 2. p. t. 35.]
  [Strychnos colubrina]
    _Rheed. mal. 8. p. 47. t. 24._  [mal. 7. p. 10. t. 5.]
    [_printed citation is for "Tsjeru-Katu-Valli-Caniram"_]
  [Chironia campanulata]
    _Folia_ lanceolato-linearia, lævia.  [_text unchanged_]
  [Ceanothus africanus]
    3. Ceanothus  [Canothus]
  [Evonymus europæus]
    [latifolius.]  [latlfolius]
  [Vitis arborea]
    Habitat in _Carolina_, _Virginia_.  [_Virginica_]
  [Achyranthes aspera]
    [beta]. Amaranthus spicatus  [Amarantus]
  [A. lappacea]
    _Rheed. mal. 10. p. 117. t. 59._  [_page number missing_]
  [Illecebrum Paronychia]
    Habitat in _Hispania_ & _Narbona_.  [Hispannia]
  [Thesium Linophyllon]
    foliis linearibus.  [linearibns]
  [Plumeria obtusa]
    Plumeria flore niveo  [Plumieria]
  [Tabernæmontana alternifolia]
    Curutu-pala: _Rheed. mal. 1. p. 83. t. 47.  [mal. 4. p. t. 43.]
  [Cynanchum suberosum]
    _Roy. lugdb. 409._  [lugdh.]
  [Apocynum venetum]
    Esula rara e Lio venetorum insula. _Lob. hist. 201._  [lio]
  [Asclepias am[oe]na]
    umbellis nectariisque erectis  [nectatiisque]
  [Chenopodium urbicum]
    confertim nascentibus  [nascentibns]
  [Beta vulgaris]
    [epsilon]. Beta lutea major. _Bauh. pin. 118._  [majot]
  [Salsosa Soda]
    Salsola herbacea  [Salsosa]
  [Anabasis aphylla]
    [_aphylla._]  [apbylla]
  [Ulmus campestris]
    Ulmus fructu membranaceo.  [fructumembranaceo]
  [Nama Zeylanica]
    [_Zeylanica._]  [Zaylanica]
    Alsine veronicæ affinis  [affnis]
    madera spatana  [maderaspatana]
  [Swertia rotata]
    _Folia_ lanceolato-linearia  [_text unchanged_]
  [Gentiana Centaurium]
    [gamma] ... _Vaill. paris.  [paparis.]
  [G. quinquefolia]
    tetragonus angulis membranaceis  [menbranaceis]
  [Bupleurum petræum]
    Bupleurum foliis angustis & nervosis  [augustis]
  [Caucalis platycarpos]
    Caucalis monspeliaca echinata  [monspelica]
  [Athamanta sicula]
    _Roy. lugdb. 97._  [lngdb.]
  [A. cretensis]
    _Hort. 93._  [_text unchanged_]
  [A. annua]
    [_annua._]  [annun]
  [A. Meum]
    8. Athamantha foliolis capillaribus  [capillaribns]
  [Peucedanum officinale]
    [beta]. Peucedanum majus italicum.  [Peucedannm]
  [P. nodosum]
    quod Ligusticum creticum  [qnod]
  [Crithmum maritimum]
    _Hort. cliff._  [_page number missing_]
  [Heracleum sibiricum]
    intermediis sessilibus  [sessilibns]
    Habitat in _Sibiria_. [Mars]
      [_printed with upside-down [Venus] symbol_]
  [Sium Sisarum]
    Habitat in _China_.? [_punctuation unchanged_]
  [Sison canadense]
    Habitat in _America_ septentrionali  [_Ameriaca_]
  [Rhus javanica]
    2. Rhus foliis pinnatis ovatis acuminatis serratis  [pinnnatis]
  [Zanthoxylum trifoliatum]
    _Frutex_ Aculeo recurvo  [Frutex]
    _Folia_ ternata, solitaria, ad flores terna  [folitaria]
  [Drosera longifoli]
    _Thal. herc..._  [Tahl.]
  [Drosera indica]
    _Rheed. mal. 10. p. 39. t. 20._  [p. -  - t. 20.]
  [Sibbaldia erecta]
    Habitat in _Sibiria_ D. Gmelin.  [Sibira]


Punctuation and Typography

_Many periods (full stops) at the end of abbreviations were missing
or invisible. These have been silently supplied. Commas printed in
place of periods, and similar errors, were silently corrected. A few
clearly incorrect periods were deleted._

_Some words and letters used Italic type where Roman would be
expected, or the reverse. In particular, the form "Habitat _in Nnn_"
was common. These irregularities have been silently adjusted._

_The html version of this text includes notations of all irregularities
in punctuation and typography. The complete (two volumes, 1200 octavo
pages) version of the text will also include a fuller listing._







*** END OF THE PROJECT GUTENBERG EBOOK SPECIES PLANTARUM, SECTIONS IV-V ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v5/unit_probe.py <==
#!/usr/bin/env python3
"""E1: BPE unit-discovery probe of the verbose-cipher hypothesis.
E2: homophone-family collapse probe of the codebook hypothesis.

Corpora are matched in glyph count. All entropies are plug-in, bigrams cross
word boundaries within lines, spaces are not symbols (paper's convention).
"""
from __future__ import annotations
import json, math, random, re, sys
from collections import Counter, defaultdict
from pathlib import Path

SCRATCH = Path(__file__).resolve().parent
BUNDLE = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(BUNDLE / "decipherment_attack"))
from plant_crib_attack import LOCUS_RE, PAGE_RE, clean_tokens, collapse, lev  # type: ignore

rng = random.Random(20260808)

# ------------------------------------------------------------- load corpora

def voynich_lines() -> list[list[str]]:
    """Paragraph-locus lines of raw EVA tokens (no collapse)."""
    lines = []
    for raw in (BUNDLE / "voynich_calibration_sources" / "ZL3b.txt").read_text(
            encoding="utf-8", errors="replace").splitlines():
        lm = LOCUS_RE.match(raw)
        if not lm:
            continue
        page, num, marker, typ, txt = lm.groups()
        if typ != "P":
            continue
        toks = clean_tokens(txt)
        if toks:
            lines.append(toks)
    return lines


def latin_words() -> list[str]:
    txt = ""
    for f in ("caesar_la.txt", "caesar_la2.txt"):
        t = (SCRATCH / "latin_controls" / f).read_text(encoding="utf-8", errors="replace")
        # strip gutenberg header/footer
        a = t.find("*** START")
        b = t.find("*** END")
        t = t[t.find("\n", a)+1:b if b > 0 else len(t)]
        txt += " " + t
    txt = txt.lower()
    txt = txt.replace("v", "u").replace("j", "i")
    words = re.findall(r"[a-z]+", txt)
    return [w for w in words if len(w) >= 1]


def to_lines(words: list[str], per_line: int = 9) -> list[list[str]]:
    return [words[i:i+per_line] for i in range(0, len(words), per_line)]

# ----------------------------------------------------------------- ciphers

CIPHER_ALPHABET = "abcdefghijklmnopqrst"  # 20 output glyphs

def make_groups(letters: list[str], lengths: dict[str, int]) -> dict[str, str]:
    used, out = set(), {}
    for ch in letters:
        L = lengths[ch]
        while True:
            g = "".join(rng.choice(CIPHER_ALPHABET) for _ in range(L))
            if g not in used:
                used.add(g); out[ch] = g; break
    return out


def cipher_corpus(lines: list[list[str]], table) -> list[list[str]]:
    out = []
    for ln in lines:
        out.append(["".join(table(c) for c in w) for w in ln])
    return out


def build_ciphers(lat_lines):
    freq = Counter(c for ln in lat_lines for w in ln for c in w)
    letters = [c for c, _ in freq.most_common()]
    # verbose-2: every letter -> unique 2-glyph group
    v2 = make_groups(letters, {c: 2 for c in letters})
    # verbose-1-3: frequency-ranked group lengths (common letters short)
    lens = {c: (1 if i < 7 else 2 if i < 16 else 3) for i, c in enumerate(letters)}
    v13 = make_groups(letters, lens)
    # homophonic: each letter -> one of 3 groups (len 2), weighted choice
    homo = {c: [make_groups([c], {c: 2})[c] for _ in range(3)] for c in letters}
    def t_v2(c): return v2[c]
    def t_v13(c): return v13[c]
    def t_homo(c): return rng.choices(homo[c], weights=(0.6, 0.3, 0.1))[0]
    return t_v2, t_v13, t_homo

# ------------------------------------------------------- self-citation gen

def selfcite_lines(vy_lines):
    inventory = Counter(c for ln in vy_lines for w in ln for c in w)
    glyphs, weights = zip(*inventory.items())
    seed = [w for ln in vy_lines[:8] for w in ln]
    hist = list(seed)
    n_tokens = sum(len(ln) for ln in vy_lines)
    line_lens = [len(ln) for ln in vy_lines]
    out, cur = [], []
    li = 0
    while len(out) < len(line_lens) and li < n_tokens * 2:
        li += 1
        w = list(rng.choice(hist[-200:]))
        for _ in range(rng.choices((0, 1, 2), weights=(0.25, 0.5, 0.25))[0]):
            op = rng.choice(("sub", "ins", "del"))
            i = rng.randrange(len(w)) if w else 0
            if op == "sub" and w:
                w[i] = rng.choices(glyphs, weights)[0]
            elif op == "ins":
                w.insert(i, rng.choices(glyphs, weights)[0])
            elif op == "del" and len(w) > 1:
                del w[i]
        token = "".join(w)
        if not token:
            continue
        hist.append(token); cur.append(token)
        if len(cur) >= line_lens[len(out)]:
            out.append(cur); cur = []
    return out

# ------------------------------------------------------------------- BPE --

def truncate(lines, target_glyphs):
    out, n = [], 0
    for ln in lines:
        out.append(ln)
        n += sum(len(w) for w in ln)
        if n >= target_glyphs:
            break
    return out


def bpe_checkpoints(lines, checkpoints, max_merges):
    """Run BPE on word types; yield (k, segmented word map) at checkpoints."""
    wfreq = Counter(w for ln in lines for w in ln)
    segs = {w: tuple(w) for w in wfreq}
    results = {}
    if 0 in checkpoints:
        results[0] = dict(segs)
    pair_count: Counter = Counter()
    where: dict[tuple, set] = defaultdict(set)
    for w, seg in segs.items():
        for a, b in zip(seg, seg[1:]):
            pair_count[(a, b)] += wfreq[w]
            where[(a, b)].add(w)
    for k in range(1, max_merges + 1):
        if not pair_count:
            break
        (a, b), cnt = max(pair_count.items(), key=lambda x: (x[1], x[0]))
        if cnt < 2:
            break
        new = a + b
        for w in list(where[(a, b)]):
            seg = segs[w]
            f = wfreq[w]
            # remove old pair counts for this word
            for x, y in zip(seg, seg[1:]):
                pair_count[(x, y)] -= f
                if pair_count[(x, y)] <= 0:
                    del pair_count[(x, y)]
                where[(x, y)].discard(w)
            # apply merge
            out = []
            i = 0
            while i < len(seg):
                if i < len(seg) - 1 and seg[i] == a and seg[i+1] == b:
                    out.append(new); i += 2
                else:
                    out.append(seg[i]); i += 1
            seg = tuple(out)
            segs[w] = seg
            for x, y in zip(seg, seg[1:]):
                pair_count[(x, y)] += f
                where[(x, y)].add(w)
        if k in checkpoints:
            results[k] = dict(segs)
    return results


def stream_stats(lines, segmap):
    uni, bi = Counter(), Counter()
    glyphs = 0
    for ln in lines:
        units = []
        for w in ln:
            units.extend(segmap[w])
            glyphs += len(w)
        uni.update(units)
        bi.update(zip(units, units[1:]))
    n = sum(uni.values())
    H1 = -sum(c/n * math.log2(c/n) for c in uni.values())
    nb = sum(bi.values())
    H12 = -sum(c/nb * math.log2(c/nb) for c in bi.values())
    # H(next|prev) = H(pair) - H(prev-marginal over bigram table)
    prev = Counter()
    for (x, _), c in bi.items():
        prev[x] += c
    Hprev = -sum(c/nb * math.log2(c/nb) for c in prev.values())
    H2 = H12 - Hprev
    return dict(types=len(uni), units=n, glyphs=glyphs,
                mean_len=glyphs/n, H1=H1, H2=H2,
                bits_per_glyph=H2*n/glyphs, gap=H1-H2)

# ----------------------------------------------------------------- E1 run --

def run_e1():
    vy = voynich_lines()
    lat_all = to_lines(latin_words())
    n_vy = sum(len(w) for ln in vy for w in ln)
    print(f"voynich: {len(vy)} lines, {n_vy} glyphs", flush=True)

    t_v2, t_v13, t_homo = build_ciphers(lat_all)
    corpora = {
        "voynich": vy,
        "latin": lat_all,
        "latin_verbose2": cipher_corpus(lat_all, t_v2),
        "latin_verbose13": cipher_corpus(lat_all, t_v13),
        "latin_homophonic": cipher_corpus(lat_all, t_homo),
        "selfcitation": selfcite_lines(vy),
    }
    target = min(n_vy, *(sum(len(w) for ln in c for w in ln) for c in corpora.values()))
    print("target glyphs:", target, flush=True)
    checkpoints = [0, 4, 8, 16, 32, 64, 128, 256, 512, 1024]
    out = {}
    merged_first = {}
    for name, lines in corpora.items():
        lines = truncate(lines, target)
        res = bpe_checkpoints(lines, set(checkpoints), max(checkpoints))
        out[name] = {}
        for k, segmap in sorted(res.items()):
            st = stream_stats(lines, segmap)
            out[name][k] = st
            print(f"{name:18s} k={k:5d} types={st['types']:5d} len={st['mean_len']:.2f} "
                  f"H1={st['H1']:.3f} H2={st['H2']:.3f} b/g={st['bits_per_glyph']:.3f} "
                  f"gap={st['gap']:.3f}", flush=True)
        # record the first 25 discovered units (longest-first among merged)
        if 32 in res:
            units = Counter()
            for ln in lines:
                for w in ln:
                    units.update(u for u in res[32][w] if len(u) > 1)
            merged_first[name] = [u for u, _ in units.most_common(25)]
    (SCRATCH / "output" / "e1_results.json").write_text(json.dumps(
        dict(stats=out, early_units=merged_first), indent=2))

# ----------------------------------------------------------------- E2 run --

def one_edit_components(vocab):
    parent = {w: w for w in vocab}
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]; x = parent[x]
        return x
    def union(a, b):
        ra, rb = find(a), find(b)
        if ra != rb:
            parent[ra] = rb
    dels = defaultdict(list)
    for w in vocab:
        for i in range(len(w)):
            dels[w[:i] + w[i+1:]].append(w)
    for key, words in dels.items():
        if len(words) > 250:
            bylen = defaultdict(list)
            for w in words:
                bylen[len(w)].append(w)
            groups = list(bylen.values())
        else:
            groups = [words]
        for group in groups:
            for i, a in enumerate(group):
                for b in group[i+1:]:
                    if abs(len(a)-len(b)) <= 1 and lev(a, b) <= 1:
                        union(a, b)
        if key in vocab:
            for w in words:
                if lev(key, w) <= 1:
                    union(key, w)
    comp = defaultdict(list)
    for w in vocab:
        comp[find(w)].append(w)
    return comp


def order_info(lines, mapping, cap=2000, n_shuffles=60):
    """Excess adjacent MI over within-line shuffle, as share of H1."""
    freq = Counter(mapping.get(w, w) for ln in lines for w in ln)
    keep = {t for t, _ in freq.most_common(cap)}
    def sym(w):
        t = mapping.get(w, w)
        return t if t in keep else "<unk>"
    sls = [[sym(w) for w in ln] for ln in lines if len(ln) >= 2]
    def mi(ls):
        uni, bi = Counter(), Counter()
        for ln in ls:
            uni.update(ln); bi.update(zip(ln, ln[1:]))
        n, nb = sum(uni.values()), sum(bi.values())
        H1 = -sum(c/n*math.log2(c/n) for c in uni.values())
        Hp = Counter(); Hn = Counter()
        for (x, y), c in bi.items():
            Hp[x] += c; Hn[y] += c
        h = lambda cnt: -sum(c/nb*math.log2(c/nb) for c in cnt.values())
        H12 = -sum(c/nb*math.log2(c/nb) for c in bi.values())
        return h(Hp) + h(Hn) - H12, H1
    obs, H1 = mi(sls)
    shuf = []
    r = random.Random(7)
    for _ in range(n_shuffles):
        s = [list(ln) for ln in sls]
        for ln in s:
            r.shuffle(ln)
        shuf.append(mi(s)[0])
    excess = obs - sum(shuf)/len(shuf)
    return dict(mi_obs=obs, mi_shuffle=sum(shuf)/len(shuf),
                excess=excess, H1=H1, share=excess/H1)


def run_e2():
    # collapsed Voynich tokens, line structure kept
    vy = [[collapse(w) for w in ln] for ln in voynich_lines()]
    lat = to_lines(latin_words())
    sc = [[collapse(w) for w in ln] for ln in selfcite_lines(voynich_lines())]
    results = {}
    for name, lines in (("voynich", vy), ("latin", lat), ("selfcitation", sc)):
        vocab = {w for ln in lines for w in ln if len(w) >= 4}
        comps = one_edit_components(vocab)
        sizes = sorted((len(v) for v in comps.values()), reverse=True)
        mapping = {}
        for root, members in comps.items():
            fam = "F:" + min(members)
            for w in members:
                mapping[w] = fam
        tok = order_info(lines, {})
        fam = order_info(lines, mapping)
        results[name] = dict(
            vocab4=len(vocab), n_families=len(comps),
            top_component_sizes=sizes[:8],
            giant_share=sizes[0]/len(vocab) if vocab else 0,
            token_level=tok, family_level=fam)
        print(f"{name}: vocab4={len(vocab)} families={len(comps)} "
              f"giant={sizes[0] if sizes else 0} "
              f"token share={tok['share']*100:.2f}% family share={fam['share']*100:.2f}%",
              flush=True)
    (SCRATCH / "output" / "e2_results.json").write_text(json.dumps(results, indent=2))


if __name__ == "__main__":
    which = sys.argv[1] if len(sys.argv) > 1 else "both"
    if which in ("e2", "both"):
        run_e2()
    if which in ("e1", "both"):
        run_e1()


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/attack_lib.py <==
#!/usr/bin/env python3
"""Shared machinery for the v6 substitution attack on merged unit classes.

Pipeline: lines of tokens -> BPE(k) units -> Brown-style merge to m classes
-> class stream.  Attack: hill-climb a (many-to-one) mapping classes ->
letters of a candidate language, objective = interpolated character-trigram
log-likelihood; evaluation = held-out per-symbol log-likelihood, normalised
into a language-match index against a scrambled-stream lower anchor and a
real-text upper anchor.
"""
from __future__ import annotations
import math, random, re, sys, unicodedata
from collections import Counter, defaultdict
from pathlib import Path
import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
sys.path.insert(0, str(ROOT / "decipherment_attack_v5"))
sys.path.insert(0, str(ROOT / "decipherment_attack"))
from unit_probe import bpe_checkpoints, truncate  # type: ignore
from plant_crib_attack import LOCUS_RE, PAGE_RE, clean_tokens  # type: ignore

LM_DIR = HERE / "lm_corpora"

# ------------------------------------------------------------- LM corpora --

HEBREW_FINALS = str.maketrans("ךםןףץ", "כמנפצ")


def _strip_gutenberg(t: str) -> str:
    a = t.find("*** START")
    b = t.find("*** END")
    if a >= 0:
        t = t[t.find("\n", a) + 1:]
    if b >= 0:
        t = t[:t.find("*** END")]
    return t


def _deaccent(t: str) -> str:
    return "".join(c for c in unicodedata.normalize("NFD", t)
                   if not unicodedata.combining(c))


def letters_of(lang: str) -> str:
    """Cleaned, spaceless letter stream for a language."""
    if lang == "hebrew":
        t = (LM_DIR / "lm_hebrew.txt").read_text(encoding="utf-8")
        t = t.translate(HEBREW_FINALS)
        return "".join(c for c in t if "א" <= c <= "ת")
    if lang == "latin":
        t = ""
        for f in ("caesar_la.txt", "caesar_la2.txt"):
            t += " " + _strip_gutenberg((LM_DIR / f).read_text(
                encoding="utf-8", errors="replace"))
    elif lang == "latin_holdout":
        # validation LM: Caesar books V-VIII only (cipher source is I-IV)
        t = _strip_gutenberg((LM_DIR / "caesar_la2.txt").read_text(
            encoding="utf-8", errors="replace"))
    else:
        t = _strip_gutenberg((LM_DIR / f"lm_{lang}.txt").read_text(
            encoding="utf-8", errors="replace"))
    t = _deaccent(t.lower()).replace("ß", "ss")
    if lang.startswith("latin"):
        t = t.replace("v", "u").replace("j", "i")
    s = re.sub(r"[^a-z]+", "", t)
    return s


def novowels(s: str) -> str:
    return re.sub(r"[aeiou]", "", s)

# --------------------------------------------------------------------- LM --

class TrigramLM:
    """Interpolated 1/2/3-gram over a fixed alphabet, dense log-prob array."""

    def __init__(self, stream: str, lam=(0.1, 0.3, 0.6), max_alpha=28):
        freq = Counter(stream)
        alpha = [c for c, _ in freq.most_common(max_alpha)]
        self.alpha = sorted(alpha)
        self.index = {c: i for i, c in enumerate(self.alpha)}
        A = len(self.alpha)
        ids = np.array([self.index[c] for c in stream if c in self.index],
                       dtype=np.int32)
        c1 = np.bincount(ids, minlength=A).astype(float)
        c2 = np.zeros((A, A))
        np.add.at(c2, (ids[:-1], ids[1:]), 1.0)
        c3 = np.zeros((A, A, A))
        np.add.at(c3, (ids[:-2], ids[1:-1], ids[2:]), 1.0)
        p1 = (c1 + 0.5) / (c1.sum() + 0.5 * A)
        p2 = (c2 + 0.5) / (c2.sum(1, keepdims=True) + 0.5 * A)
        p3 = (c3 + 0.5) / (np.maximum(c3.sum(2, keepdims=True), 1e-9) + 0.5 * A)
        P = lam[0] * p1[None, None, :] + lam[1] * p2[None, :, :] + lam[2] * p3
        self.logp = np.log2(P)
        self.unigram = p1

    def anchor_bits(self, heldout: str) -> float:
        """Per-symbol log2-prob of real held-out text of this language."""
        ids = np.array([self.index[c] for c in heldout if c in self.index],
                       dtype=np.int32)
        return float(self.logp[ids[:-2], ids[1:-1], ids[2:]].mean())


def build_lms(langs) -> dict[str, tuple["TrigramLM", float]]:
    out = {}
    for lang in langs:
        base = lang[:-9] if lang.endswith("_novowels") else lang
        s = letters_of(base)
        if lang.endswith("_novowels"):
            s = novowels(s)
        cut = int(len(s) * 0.85)
        lm = TrigramLM(s[:cut])
        out[lang] = (lm, lm.anchor_bits(s[cut:]))
    return out

# ------------------------------------------------- BPE + Brown-style merge --

def unit_stream(lines, segmap):
    return [[u for w in ln for u in segmap[w]] for ln in lines]


def pipeline_classes(lines, k: int, m_targets: list[int], seed=0):
    """BPE(k) then agglomerative merge; returns unit lines, and per-m classmap."""
    segmap = bpe_checkpoints(lines, {k}, k)[k]
    ustream = unit_stream(lines, segmap)
    train = [ln for i, ln in enumerate(ustream) if i % 2 == 0 and len(ln) > 1]
    types = sorted({u for ln in train for u in ln})
    idx = {u: i for i, u in enumerate(types)}
    V = len(types)
    C = np.zeros((V, V))
    for ln in train:
        for a, b in zip(ln, ln[1:]):
            if a in idx and b in idx:
                C[idx[a], idx[b]] += 1

    def mi_of(M):
        P = M / M.sum()
        ra = P.sum(1, keepdims=True)
        rb = P.sum(0, keepdims=True)
        with np.errstate(divide="ignore", invalid="ignore"):
            T = P * np.log2(P / (ra @ rb))
        return np.nansum(T)

    alive = list(range(V))
    members = {i: [types[i]] for i in range(V)}
    maps = {}
    while len(alive) > min(m_targets):
        best, bp = -1e18, None
        for ii, a in enumerate(alive):
            for b in alive[ii + 1:]:
                sub = C[np.ix_(alive, alive)].copy()
                ia, ib = alive.index(a), alive.index(b)
                sub[ia, :] += sub[ib, :]
                sub[:, ia] += sub[:, ib]
                sub = np.delete(np.delete(sub, ib, 0), ib, 1)
                v = mi_of(sub)
                if v > best:
                    best, bp = v, (a, b)
        a, b = bp
        C[a, :] += C[b, :]
        C[:, a] += C[:, b]
        C[b, :] = 0
        C[:, b] = 0
        members[a] += members.pop(b)
        alive.remove(b)
        if len(alive) in m_targets:
            cm = {}
            for root_i, root in enumerate(sorted(alive)):
                for u in members[root]:
                    cm[u] = root_i
            maps[len(alive)] = cm
    return segmap, ustream, maps

# ------------------------------------------------------------------ attack --

def class_arrays(ustream, classmap, parity):
    """Concatenated class ids + trigram index triples (not crossing lines)."""
    seqs = []
    for i, ln in enumerate(ustream):
        if i % 2 != parity or len(ln) < 3:
            continue
        cs = [classmap[u] for u in ln if u in classmap]
        if len(cs) >= 3:
            seqs.append(np.array(cs, dtype=np.int32))
    flat = np.concatenate(seqs)
    offs, i0 = 0, []
    for s in seqs:
        i0.extend(range(offs, offs + len(s) - 2))
        offs += len(s)
    i0 = np.array(i0, dtype=np.int64)
    return flat, (i0, i0 + 1, i0 + 2)


def attack(flat_tr, tri_tr, m, lm: TrigramLM, restarts=8, seed=0):
    """Coordinate-ascent search for a NEAR-BIJECTIVE classes->letters mapping
    (each letter used at most ceil(m/A) times), with reassignment and swap
    moves.  The bijection constraint prevents the degenerate collapse onto a
    few high-frequency letters that a free many-to-one mapping invites.
    Returns best mapping and its train bits/symbol."""
    rng = np.random.default_rng(seed)
    A = len(lm.alpha)
    cap = max(1, math.ceil(m / A))
    d0, d1, d2 = tri_tr
    n = len(d0)
    cfreq = np.bincount(flat_tr, minlength=m)

    def score(M):
        dec = M[flat_tr]
        return lm.logp[dec[d0], dec[d1], dec[d2]].sum() / n

    order_l = np.argsort(-lm.unigram)
    best_M, best_s = None, -1e18
    for r in range(restarts):
        M = np.zeros(m, dtype=np.int32)
        ranks = np.argsort(-cfreq) if r == 0 else rng.permutation(m)
        for rank, c in enumerate(ranks):
            M[c] = order_l[rank % A]
        usage = np.bincount(M, minlength=A)
        s = score(M)
        improved = True
        while improved:
            improved = False
            for c in np.argsort(-cfreq):
                cur = int(M[c])
                best_v, best_move = s, None
                for l in range(A):
                    if l == cur or usage[l] >= cap:
                        continue
                    M[c] = l
                    v = score(M)
                    if v > best_v:
                        best_v, best_move = v, ("re", l)
                M[c] = cur
                for c2 in range(m):
                    l2 = int(M[c2])
                    if c2 == c or l2 == cur:
                        continue
                    M[c], M[c2] = l2, cur
                    v = score(M)
                    M[c], M[c2] = cur, l2
                    if v > best_v:
                        best_v, best_move = v, ("sw", c2)
                if best_move is not None:
                    if best_move[0] == "re":
                        l = best_move[1]
                        usage[cur] -= 1
                        usage[l] += 1
                        M[c] = l
                    else:
                        c2 = best_move[1]
                        M[c], M[c2] = M[c2], int(M[c])
                    s = best_v
                    improved = True
        if s > best_s:
            best_s, best_M = s, M.copy()
    return best_M, best_s


def heldout_bits(flat_te, tri_te, M, lm: TrigramLM) -> float:
    dec = M[flat_te]
    d0, d1, d2 = tri_te
    return float(lm.logp[dec[d0], dec[d1], dec[d2]].mean())


def scrambled(ustream, classmap, seed=0):
    rng = random.Random(seed)
    out = []
    for ln in ustream:
        ln2 = list(ln)
        rng.shuffle(ln2)
        out.append(ln2)
    return out


def match_index(ustream, classmap, m, lm, anchor, restarts=8, seed=0):
    """Attack real stream and scrambled stream; return normalised index."""
    ftr, ttr = class_arrays(ustream, classmap, 0)
    fte, tte = class_arrays(ustream, classmap, 1)
    M, tr_bits = attack(ftr, ttr, m, lm, restarts=restarts, seed=seed)
    te = heldout_bits(fte, tte, M, lm)
    scr = scrambled(ustream, classmap, seed=seed + 99)
    sftr, sttr = class_arrays(scr, classmap, 0)
    sfte, stte = class_arrays(scr, classmap, 1)
    Ms, _ = attack(sftr, sttr, m, lm, restarts=max(4, restarts // 2), seed=seed)
    te_scr = heldout_bits(sfte, stte, Ms, lm)
    idx = (te - te_scr) / (anchor - te_scr) if anchor > te_scr else float("nan")
    return dict(test_bits=te, scrambled_bits=te_scr, anchor_bits=anchor,
                index=idx, mapping=[int(x) for x in M], train_bits=tr_bits)

# ------------------------------------------------------------ voynich data --

def voynich_lines_by_language() -> dict[str, list[list[str]]]:
    """Paragraph-locus token lines split by Currier language ($L)."""
    text = (ROOT / "voynich_calibration_sources" / "ZL3b.txt").read_text(
        encoding="utf-8", errors="replace")
    attrs = {}
    for mm in re.finditer(r"^<([^>.]+)>\s+<!([^\n]+)>", text, re.M):
        v = dict(re.findall(r"\$([A-Z])=([^ $>]+)", mm.group(2)))
        attrs[mm.group(1)] = v
    out = defaultdict(list)
    for raw in text.splitlines():
        lm = LOCUS_RE.match(raw)
        if not lm:
            continue
        page, num, marker, typ, txt = lm.groups()
        if typ != "P":
            continue
        toks = clean_tokens(txt)
        if not toks:
            continue
        lang = attrs.get(page, {}).get("L", "?")
        out[lang].append(toks)
        out["pooled"].append(toks)
    return dict(out)


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/attack_voynich.py <==
#!/usr/bin/env python3
"""The substitution attack applied to Voynichese, per Currier dialect,
with an n-gram-generator negative control.

For each (stream, m, language): hill-climb classes->letters on even lines,
evaluate held-out per-symbol log-likelihood on odd lines, normalise into the
language-match index (0 = no sequential structure recovered beyond frequency
matching, 1 = as language-like as real held-out text of that language).

The negative control is a corpus sampled from an order-3 glyph model fitted
to each stream (same size, same token/line structure) and pushed through the
IDENTICAL pipeline: it bounds how much "language-likeness" the optimizer can
manufacture from small-scale glyph statistics alone.
"""
from __future__ import annotations
import json, random, sys
from collections import Counter, defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from attack_lib import (build_lms, pipeline_classes, match_index,
                        voynich_lines_by_language, truncate)

OUT = HERE / "output"
OUT.mkdir(exist_ok=True)

LANGS = ["latin", "latin_novowels", "italian", "german", "french",
         "english", "hebrew"]
M_MAIN = 23
M_SENS = [20, 26]
K = 64


def ngram_generate(lines, seed=7):
    """Order-3 char model (incl. token boundary '#') fitted to the stream;
    sample a same-shape corpus.  Generation is seeded from real contexts that
    end at a token boundary; there is NO fallback to the original lines (a
    silent fallback would make the negative control identical to the data)."""
    rng = random.Random(seed)
    big = "#" + "#".join(w for ln in lines for w in ln) + "#"
    ctx = defaultdict(Counter)
    for i in range(2, len(big)):
        ctx[big[i - 2:i]][big[i]] += 1
    starts = [big[i:i + 2] for i in range(1, len(big) - 2) if big[i + 1] == "#"]
    out = []
    for ln in lines:
        target_tokens = len(ln)
        s = rng.choice(starts)
        tokens, cur = [], ""
        guard = 0
        while len(tokens) < target_tokens and guard < 20000:
            guard += 1
            dist = ctx.get(s[-2:])
            if not dist:
                s += rng.choice(starts)
                cur = ""
                continue
            chars, weights = zip(*dist.items())
            c = rng.choices(chars, weights=weights)[0]
            s += c
            if c == "#":
                if cur:
                    tokens.append(cur)
                    cur = ""
            else:
                cur += c
        out.append(tokens if tokens else ["qokedy"])
    return out


def run_stream(name, lines, lms, m_list, langs, results, restarts=8):
    print(f"=== {name}: {len(lines)} lines, "
          f"{sum(len(w) for ln in lines for w in ln)} glyphs", flush=True)
    segmap, ustream, maps = pipeline_classes(lines, K, m_list)
    for m in m_list:
        cm = maps[m]
        for lang in langs if m == M_MAIN else ["latin", "hebrew"]:
            lm, anchor = lms[lang]
            r = match_index(ustream, cm, m, lm, anchor, restarts=restarts)
            key = f"{name}|m{m}|{lang}"
            results[key] = dict(index=r["index"], test_bits=r["test_bits"],
                                scrambled_bits=r["scrambled_bits"],
                                anchor_bits=r["anchor_bits"])
            print(f"{name:12s} m={m:2d} {lang:14s} index={r['index']:.3f} "
                  f"bits={r['test_bits']:.3f} scr={r['scrambled_bits']:.3f} "
                  f"anchor={anchor:.3f}", flush=True)


if __name__ == "__main__":
    lms = build_lms(LANGS)
    by_lang = voynich_lines_by_language()
    A_lines = by_lang.get("A", [])
    B_lines = by_lang.get("B", [])
    results = {}
    run_stream("voynich_A", A_lines, lms, [M_MAIN] + M_SENS, LANGS, results)
    run_stream("voynich_B", B_lines, lms, [M_MAIN] + M_SENS, LANGS, results)
    run_stream("ngram_ctl_B", ngram_generate(B_lines), lms, [M_MAIN], LANGS,
               results)
    run_stream("ngram_ctl_A", ngram_generate(A_lines), lms, [M_MAIN], LANGS,
               results)
    (OUT / "attack_results.json").write_text(json.dumps(results, indent=2,
                                                        default=float))
    print("done")


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/caesar_la.txt <==
The Project Gutenberg eBook of C. Iuli Caesaris De Bello Gallico, I-IV
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: C. Iuli Caesaris De Bello Gallico, I-IV

Author: Julius Caesar


        
Release date: July 3, 2008 [eBook #218]
                Most recently updated: March 15, 2009

Language: Latin

Other information and formats: www.gutenberg.org/ebooks/218

Credits: Produced by Judith Boss and David Widger


*** START OF THE PROJECT GUTENBERG EBOOK C. IULI CAESARIS DE BELLO GALLICO, I-IV ***




Produced by Judith Boss





CAESAR'S COMMENTARIES IN LATIN

Books I-IV

By Julius Caesar





C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS PRIMUS


GALLIA est omnis divisa in partes tres, quarum unam incolunt Belgae,
aliam Aquitani, tertiam qui ipsorum lingua Celtae, nostra Galli
appellantur. Hi omnes lingua, institutis, legibus inter se differunt.

Gallos ab Aquitanis Garumna flumen, a Belgis Matrona et Sequana dividit.

Horum omnium fortissimi sunt Belgae, propterea quod a cultu atque
humanitate provinciae longissime absunt, minimeque ad eos mercatores saepe
commeant atque ea quae ad effeminandos animos pertinent important,
proximique sunt Germanis, qui trans Rhenum incolunt, quibuscum continenter
bellum gerunt. Qua de causa Helvetii quoque reliquos Gallos virtute
praecedunt, quod fere cotidianis proeliis cum Germanis contendunt, cum aut
suis finibus eos prohibent aut ipsi in eorum finibus bellum gerunt.

[Eorum una, pars, quam Gallos obtinere dictum est, initium capit a flumine
Rhodano, continetur Garumna flumine, Oceano, finibus Belgarum, attingit
etiam ab Sequanis et Helvetiis flumen Rhenum, vergit ad septentriones.

Belgae ab extremis Galliae finibus oriuntur, pertinent ad inferiorem
partem fluminis Rheni, spectant in septentrionem et orientem solem.

Aquitania a Garumna flumine ad Pyrenaeos montes et eam partem Oceani quae
est ad Hispaniam pertinet; spectat inter occasum solis et septentriones.]


Apud Helvetios longe nobilissimus fuit et ditissimus Orgetorix. Is
M. Messala, [et P.] M. Pisone consulibus regni cupiditate inductus
coniurationem nobilitatis fecit et civitati persuasit ut de finibus suis
cum omnibus copiis exirent: perfacile esse, cum virtute omnibus
praestarent, totius Galliae imperio potiri. Id hoc facilius iis
persuasit, quod undique loci natura Helvetii continentur: una ex parte
flumine Rheno latissimo atque altissimo, qui agrum Helvetium a Germanis
dividit; altera ex parte monte Iura altissimo, qui est inter Sequanos et
Helvetios; tertia lacu Lemanno et flumine Rhodano, qui provinciam nostram
ab Helvetiis dividit. His rebus fiebat ut et minus late vagarentur et
minus facile finitimis bellum inferre possent; qua ex parte homines
bellandi cupidi magno dolore adficiebantur. Pro multitudine autem hominum
et pro gloria belli atque fortitudinis angustos se fines habere
arbitrabantur, qui in longitudinem milia passuum CCXL, in latitudinem
CLXXX patebant.


His rebus adducti et auctoritate Orgetorigis permoti constituerunt ea
quae ad proficiscendum pertinerent comparare, iumentorum et carrorum quam
maximum numerum coemere, sementes quam maximas facere, ut in itinere copia
frumenti suppeteret, cum proximis civitatibus pacem et amicitiam
confirmare. Ad eas res conficiendas biennium sibi satis esse duxerunt; in
tertium annum profectionem lege confirmant. Ad eas res conficiendas
Orgetorix deligitur. Is sibi legationem ad civitates suscipit. In eo
itinere persuadet Castico, Catamantaloedis filio, Sequano, cuius pater
regnum in Sequanis multos annos obtinuerat et a senatu populi Romani
amicus appellatus erat, ut regnum in civitate sua occuparet, quod pater
ante habuerit; itemque Dumnorigi Haeduo, fratri Diviciaci, qui eo tempore
principatum in civitate obtinebat ac maxime plebi acceptus erat, ut idem
conaretur persuadet eique filiam suam in matrimonium dat. Perfacile factu
esse illis probat conata perficere, propterea quod ipse suae civitatis
imperium obtenturus esset: non esse dubium quin totius Galliae plurimum
Helvetii possent; se suis copiis suoque exercitu illis regna conciliaturum
confirmat. Hac oratione adducti inter se fidem et ius iurandum dant et
regno occupato per tres potentissimos ac firmissimos populos totius
Galliae sese potiri posse sperant.


Ea res est Helvetiis per indicium enuntiata. Moribus suis Orgetoricem
ex vinculis causam dicere coegerunt; damnatum poenam sequi oportebat, ut
igni cremaretur. Die constituta causae dictionis Orgetorix ad iudicium
omnem suam familiam, ad hominum milia decem, undique coegit, et omnes
clientes obaeratosque suos, quorum magnum numerum habebat, eodem conduxit;
per eos ne causam diceret se eripuit. Cum civitas ob eam rem incitata
armis ius suum exequi conaretur multitudinemque hominum ex agris
magistratus cogerent, Orgetorix mortuus est; neque abest suspicio, ut
Helvetii arbitrantur, quin ipse sibi mortem consciverit.


Post eius mortem nihilo minus Helvetii id quod constituerant facere
conantur, ut e finibus suis exeant. Ubi iam se ad eam rem paratos esse
arbitrati sunt, oppida sua omnia, numero ad duodecim, vicos ad
quadringentos, reliqua privata aedificia incendunt; frumentum omne,
praeter quod secum portaturi erant, comburunt, ut domum reditionis spe
sublata paratiores ad omnia pericula subeunda essent; trium mensum molita
cibaria sibi quemque domo efferre iubent. Persuadent Rauracis et Tulingis
et Latobrigis finitimis, uti eodem usi consilio oppidis suis vicisque
exustis una cum iis proficiscantur, Boiosque, qui trans Rhenum incoluerant
et in agrum Noricum transierant Noreiamque oppugnabant, receptos ad se
socios sibi adsciscunt.


Erant omnino itinera duo, quibus itineribus domo exire possent: unum
per Sequanos, angustum et difficile, inter montem Iuram et flumen
Rhodanum, vix qua singuli carri ducerentur, mons autem altissimus
impendebat, ut facile perpauci prohibere possent; alterum per provinciam
nostram, multo facilius atque expeditius, propterea quod inter fines
Helvetiorum et Allobrogum, qui nuper pacati erant, Rhodanus fluit isque
non nullis locis vado transitur. Extremum oppidum Allobrogum est
proximumque Helvetiorum finibus Genava. Ex eo oppido pons ad Helvetios
pertinet. Allobrogibus sese vel persuasuros, quod nondum bono animo in
populum Romanum viderentur, existimabant vel vi coacturos ut per suos
fines eos ire paterentur. Omnibus rebus ad profectionem comparatis diem
dicunt, qua die ad ripam Rhodani omnes conveniant. Is dies erat a. d. V.
Kal. Apr. L. Pisone, A. Gabinio consulibus.


Caesari cum id nuntiatum esset, eos per provincia nostram iter facere
conari, maturat ab urbe proficisci et quam maximis potest itineribus in
Galliam ulteriorem contendit et ad Genavam pervenit. Provinciae toti quam
maximum potest militum numerum imperat (erat omnino in Gallia ulteriore
legio una), pontem, qui erat ad Genavam, iubet rescindi. Ubi de eius
aventu Helvetii certiores facti sunt, legatos ad eum mittunt nobilissimos
civitatis, cuius legationis Nammeius et Verucloetius principem locum
obtinebant, qui dicerent sibi esse in animo sine ullo maleficio iter per
provinciam facere, propterea quod aliud iter haberent nullum: rogare ut
eius voluntate id sibi facere liceat. Caesar, quod memoria tenebat
L. Cassium consulem occisum exercitumque eius ab Helvetiis pulsum et sub
iugum missum, concedendum non putabat; neque homines inimico animo, data
facultate per provinciam itineris faciundi, temperaturos ab iniuria et
maleficio existimabat. Tamen, ut spatium intercedere posset dum milites
quos imperaverat convenirent, legatis respondit diem se ad deliberandum
sumpturum: si quid vellent, ad Id. April. reverterentur.


Interea ea legione quam secum habebat militibusque, qui ex provincia
convenerant, a lacu Lemanno, qui in flumen Rhodanum influit, ad montem
Iuram, qui fines Sequanorum ab Helvetiis dividit, milia passuum XVIIII
murum in altitudinem pedum sedecim fossamque perducit. Eo opere perfecto
praesidia disponit, castella communit, quo facilius, si se invito transire
conentur, prohibere possit. Ubi ea dies quam constituerat cum legatis
venit et legati ad eum reverterunt, negat se more et exemplo populi Romani
posse iter ulli per provinciam dare et, si vim lacere conentur,
prohibiturum ostendit. Helvetii ea spe deiecti navibus iunctis ratibusque
compluribus factis, alii vadis Rhodani, qua minima altitudo fluminis erat,
non numquam interdiu, saepius noctu si perrumpere possent conati, operis
munitione et militum concursu et telis repulsi, hoc conatu destiterunt.


Relinquebatur una per Sequanos via, qua Sequanis invitis propter
angustias ire non poterant. His cum sua sponte persuadere non possent,
legatos ad Dumnorigem Haeduum mittunt, ut eo deprecatore a Sequanis
impetrarent. Dumnorix gratia et largitione apud Sequanos plurimum poterat
et Helvetiis erat amicus, quod ex ea civitate Orgetorigis filiam in
matrimonium duxerat, et cupiditate regni adductus novis rebus studebat et
quam plurimas civitates suo beneficio habere obstrictas volebat. Itaque
rem suscipit et a Sequanis impetrat ut per fines suos Helvetios ire
patiantur, obsidesque uti inter sese dent perficit: Sequani, ne itinere
Helvetios prohibeant, Helvetii, ut sine maleficio et iniuria transeant.


Caesari renuntiatur Helvetiis esse in animo per agrum Sequanorum et
Haeduorum iter in Santonum fines facere, qui non longe a Tolosatium
finibus absunt, quae civitas est in provincia. Id si fieret, intellegebat
magno cum periculo provinciae futurum ut homines bellicosos, populi Romani
inimicos, locis patentibus maximeque frumentariis finitimos haberet. Ob
eas causas ei munitioni quam fecerat T. Labienum legatum praeficit; ipse
in Italiam magnis itineribus contendit duasque ibi legiones conscribit et
tres, quae circum Aquileiam hiemabant, ex hibernis educit et, qua proximum
iter in ulteriorem Galliam per Alpes erat, cum his quinque legionibus ire
contendit. Ibi Ceutrones et Graioceli et Caturiges locis superioribus
occupatis itinere exercitum prohibere conantur. Compluribus his proeliis
pulsis ab Ocelo, quod est [oppidum] citerioris provinciae extremum, in
fines Vocontiorum ulterioris provinciae die septimo pervenit; inde in
Allobrogum fines, ab Allobrogibus in Segusiavos exercitum ducit. Hi sunt
extra provinciam trans Rhodanum primi.


Helvetii iam per angustias et fines Sequanorum suas copias traduxerant
et in Haeduorum fines pervenerant eorumque agros populabantur. Haedui,
cum se suaque ab iis defendere non possent, legatos ad Caesarem mittunt
rogatum auxilium: ita se omni tempore de populo Romano meritos esse ut
paene in conspectu exercitus nostri agri vastari, liberi [eorum] in
servitutem abduci, oppida expugnari non debuerint. Eodem tempore [quo]
Haedui Ambarri, necessarii et consanguinei Haeduorum, Caesarem certiorem
faciunt sese depopulatis agris non facile ab oppidis vim hostium
prohibere. Item Allobroges, qui trans Rhodanum vicos possessionesque
habebant, fuga se ad Caesarem recipiunt et demonstrant sibi praeter agri
solum nihil esse reliqui. Quibus rebus adductus Caesar non expectandum
sibi statuit dum, omnibus, fortunis sociorum consumptis, in Santonos
Helvetii pervenirent.


Flumen est Arar, quod per fines Haeduorum et Sequanorum in Rhodanum
influit, incredibili lenitate, ita ut oculis in utram partem fluat
iudicari non possit. Id Helvetii ratibus ac lintribus iunctis transibant.
Ubi per exploratores Caesar certior factus est tres iam partes copiarum
Helvetios id flumen traduxisse, quartam vero partem citra flumen Ararim
reliquam esse, de tertia vigilia cum legionibus tribus e castris profectus
ad eam partem pervenit quae nondum flumen transierat. Eos impeditos et
inopinantes adgressus magnam partem eorum concidit; reliqui sese fugae
mandarunt atque in proximas silvas abdiderunt. Is pagus appellabatur
Tigurinus; nam omnis civitas Helvetia in quattuor pagos divisa est. Hic
pagus unus, cum domo exisset, patrum nostrorum memoria L. Cassium consulem
interfecerat et eius exercitum sub iugum miserat. Ita sive casu sive
consilio deorum immortalium quae pars civitatis Helvetiae insignem
calamitatem populo Romano intulerat, ea princeps poenam persolvit. Qua in
re Caesar non solum publicas, sed etiam privatas iniurias ultus est, quod
eius soceri L. Pisonis avum, L. Pisonem legatum, Tigurini eodem proelio
quo Cassium interfecerant.


Hoc proelio facto, reliquas copias Helvetiorum ut consequi posset,
pontem in Arari faciendum curat atque ita exercitum traducit. Helvetii
repentino eius adventu commoti cum id quod ipsi diebus XX aegerrime
confecerant, ut flumen transirent, illum uno die fecisse intellegerent,
legatos ad eum mittunt; cuius legationis Divico princeps fuit, qui bello
Cassiano dux Helvetiorum fuerat. Is ita cum Caesare egit: si pacem
populus Romanus cum Helvetiis faceret, in eam partem ituros atque ibi
futuros Helvetios ubi eos Caesar constituisset atque esse voluisset; sin
bello persequi perseveraret, reminisceretur et veteris incommodi populi
Romani et pristinae virtutis Helvetiorum. Quod improviso unum pagum
adortus esset, cum ii qui flumen transissent suis auxilium ferre non
possent, ne ob eam rem aut suae magnopere virtuti tribueret aut ipsos
despiceret. Se ita a patribus maioribusque suis didicisse, ut magis
virtute contenderent quam dolo aut insidiis niterentur. Quare ne
committeret ut is locus ubi constitissent ex calamitate populi Romani et
internecione exercitus nomen caperet aut memoriam proderet.


His Caesar ita respondit: eo sibi minus dubitationis dari, quod eas
res quas legati Helvetii commemorassent memoria teneret, atque eo gravius
ferre quo minus merito populi Romani accidissent; qui si alicuius iniuriae
sibi conscius fuisset, non fuisse difficile cavere; sed eo deceptum, quod
neque commissum a se intellegeret quare timeret neque sine causa timendum
putaret. Quod si veteris contumeliae oblivisci vellet, num etiam
recentium iniuriarum, quod eo invito iter per provinciam per vim
temptassent, quod Haeduos, quod Ambarros, quod Allobrogas vexassent,
memoriam deponere posse? Quod sua victoria tam insolenter gloriarentur
quodque tam diu se impune iniurias tulisse admirarentur, eodem pertinere.

Consuesse enim deos immortales, quo gravius homines ex commutatione rerum
doleant, quos pro scelere eorum ulcisci velint, his secundiores interdum
res et diuturniorem impunitatem concedere. Cum ea ita sint, tamen, si
obsides ab iis sibi dentur, uti ea quae polliceantur facturos intellegat,
et si Haeduis de iniuriis quas ipsis sociisque eorum intulerint, item si
Allobrogibus satis faciunt, sese cum iis pacem esse facturum. Divico
respondit: ita Helvetios a maioribus suis institutos esse uti obsides
accipere, non dare, consuerint; eius rem populum Romanum esse testem. Hoc
responso dato discessit.


Postero die castra ex eo loco movent. Idem facit Caesar equitatumque
omnem, ad numerum quattuor milium, quem ex omni provincia et Haeduis atque
eorum sociis coactum habebat, praemittit, qui videant quas in partes
hostes iter faciant. Qui cupidius novissimum agmen insecuti alieno loco
cum equitatu Helvetiorum proelium committunt; et pauci de nostris cadunt.

Quo proelio sublati Helvetii, quod quingentis equitibus tantam
multitudinem equitum propulerant, audacius subsistere non numquam et
novissimo agmine proelio nostros lacessere coeperunt. Caesar suos a
proelio continebat, ac satis habebat in praesentia hostem rapinis,
pabulationibus populationibusque prohibere. Ita dies circiter XV iter
fecerunt uti inter novissimum hostium agmen et nostrum primum non amplius
quinis aut senis milibus passuum interesset.


Interim cotidie Caesar Haeduos frumentum, quod essent publice
polliciti, flagitare. Nam propter frigora [quod Gallia sub
septentrionibus, ut ante dictum est, posita est,] non modo frumenta in
agris matura non erant, sed ne pabuli quidem satis magna copia suppetebat;
eo autem frumento quod flumine Arari navibus subvexerat propterea uti
minus poterat quod iter ab Arari Helvetii averterant, a quibus discedere
nolebat. Diem ex die ducere Haedui: conferri, comportari, adesse dicere.
Ubi se diutius duci intellexit et diem instare quo die frumentum
militibus metiri oporteret, convocatis eorum principibus, quorum magnam
copiam in castris habebat, in his Diviciaco et Lisco, qui summo
magistratui praeerat, quem vergobretum appellant Haedui, qui creatur
annuus et vitae necisque in suos habet potestatem, graviter eos accusat,
quod, cum neque emi neque ex agris sumi possit, tam necessario tempore,
tam propinquis hostibus ab iis non sublevetur, praesertim cum magna ex
parte eorum precibus adductus bellum susceperit[; multo etiam gravius quod
sit destitutus queritur].


Tum demum Liscus oratione Caesaris adductus quod antea tacuerat
proponit: esse non nullos, quorum auctoritas apud plebem plurimum valeat,
qui privatim plus possint quam ipsi magistratus. Hos seditiosa atque
improba oratione multitudinem deterrere, ne frumentum conferant quod
debeant: praestare, si iam principatum Galliae obtinere non possint,
Gallorum quam Romanorum imperia perferre, neque dubitare [debeant] quin,
si Helvetios superaverint Romani, una cum reliqua Gallia Haeduis
libertatem sint erepturi. Ab isdem nostra consilia quaeque in castris
gerantur hostibus enuntiari; hos a se coerceri non posse. Quin etiam,
quod necessariam rem coactus Caesari enuntiarit, intellegere sese quanto
id cum periculo fecerit, et ob eam causam quam diu potuerit tacuisse.


Caesar hac oratione Lisci Dumnorigem, Diviciaci fratrem, designari
sentiebat, sed, quod pluribus praesentibus eas res iactari nolebat,
celeriter concilium dimittit, Liscum retinet. Quaerit ex solo ea quae in
conventu dixerat. Dicit liberius atque audacius. Eadem secreto ab aliis
quaerit; reperit esse vera: ipsum esse Dumnorigem, summa audacia, magna
apud plebem propter liberalitatem gratia, cupidum rerum novarum.

Complures annos portoria reliquaque omnia Haeduorum vectigalia parvo
pretio redempta habere, propterea quod illo licente contra liceri audeat
nemo. His rebus et suam rem familiarem auxisse et facultates ad
largiendum magnas comparasse; magnum umerum equitatus suo sumptu semper
alere et circum se habere, neque solum domi, sed etiam apud finitimas
civitates largiter posse, atque huius potentiae causa matrem in
Biturigibus homini illic nobilissimo ac potentissimo conlocasse; ipsum ex
Helvetiis uxorem habere, sororum ex matre et propinquas suas nuptum in
alias civitates conlocasse. Favere et cupere Helvetiis propter eam
adfinitatem, odisse etiam suo nomine Caesarem et Romanos, quod eorum
adventu potentia eius deminuta et Diviciacus frater in antiquum locum
gratiae atque honoris sit restitutus. Si quid accidat Romanis, summam in
spem per Helvetios regni obtinendi venire; imperio populi Romani non modo
de regno, sed etiam de ea quam habeat gratia desperare. Reperiebat etiam
in quaerendo Caesar, quod proelium equestre adversum paucis ante diebus
esset factum, initium eius fugae factum a Dumnorige atque eius equitibus
(nam equitatui, quem auxilio Caesari Haedui miserant, Dumnorix praeerat):

eorum fuga reliquum esse equitatum perterritum.


Quibus rebus cognitis, cum ad has suspiciones certissimae res
accederent, quod per fines Sequanorum Helvetios traduxisset, quod obsides
inter eos dandos curasset, quod ea omnia non modo iniussu suo et civitatis
sed etiam inscientibus ipsis fecisset, quod a magistratu Haeduorum
accusaretur, satis esse causae arbitrabatur quare in eum aut ipse
animadverteret aut civitatem animadvertere iuberet. His omnibus rebus
unum repugnabat, quod Diviciaci fratris summum in populum Romanum studium,
summum in se voluntatem, egregiam fidem, iustitiam, temperantiam
cognoverat; nam ne eius supplicio Diviciaci animum offenderet verebatur.

Itaque prius quam quicquam conaretur, Diviciacum ad se vocari iubet et,
cotidianis interpretibus remotis, per C. Valerium Troucillum, principem
Galliae provinciae, familiarem suum, cui summam omnium rerum fidem
habebat, cum eo conloquitur; simul commonefacit quae ipso praesente in
concilio [Gallorum] de Dumnorige sint dicta, et ostendit quae separatim
quisque de eo apud se dixerit. Petit atque hortatur ut sine eius
offensione animi vel ipse de eo causa cognita statuat vel civitatem
statuere iubeat.


Diviciacus multis cum lacrimis Caesarem complexus obsecrare coepit ne
quid gravius in fratrem statueret: scire se illa esse vera, nec quemquam
ex eo plus quam se doloris capere, propterea quod, cum ipse gratia
plurimum domi atque in reliqua Gallia, ille minimum propter adulescentiam
posset, per se crevisset; quibus opibus ac nervis non solum ad minuendam
gratiam, sed paene ad perniciem suam uteretur. Sese tamen et amore
fraterno et existimatione vulgi commoveri. Quod si quid ei a Caesare
gravius accidisset, cum ipse eum locum amicitiae apud eum teneret, neminem
existimaturum non sua voluntate factum; qua ex re futurum uti totius
Galliae animi a se averterentur. Haec cum pluribus verbis flens a Caesare
peteret, Caesar eius dextram prendit; consolatus rogat finem orandi
faciat; tanti eius apud se gratiam esse ostendit uti et rei publicae
iniuriam et suum dolorem eius voluntati ac precibus condonet. Dumnorigem
ad se vocat, fratrem adhibet; quae in eo reprehendat ostendit; quae ipse
intellegat, quae civitas queratur proponit; monet ut in reliquum tempus
omnes suspiciones vitet; praeterita se Diviciaco fratri condonare dicit.

Dumnorigi custodes ponit, ut quae agat, quibuscum loquatur scire possit.


Eodem die ab exploratoribus certior factus hostes sub monte consedisse
milia passuum ab ipsius castris octo, qualis esset natura montis et qualis
in circuitu ascensus qui cognoscerent misit.Renuntiatum est facilem esse.

De tertia vigilia T. Labienum, legatum pro praetore, cum duabus legionibus
et iis ducibus qui iter cognoverant summum iugum montis ascendere iubet;
quid sui consilii sit ostendit. Ipse de quarta vigilia eodem itinere quo
hostes ierant ad eos contendit equitatumque omnem ante se mittit.

P. Considius, qui rei militaris peritissimus habebatur et in exercitu
L. Sullae et postea in M. Crassi fuerat, cum exploratoribus praemittitur.


Prima luce, cum summus mons a [Lucio] Labieno teneretur, ipse ab
hostium castris non longius mille et quingentis passibus abesset neque, ut
postea ex captivis comperit, aut ipsius adventus aut Labieni cognitus
esset, Considius equo admisso ad eum accurrit, dicit montem, quem a
Labieno occupari voluerit, ab hostibus teneri: id se a Gallicis armis
atque insignibus cognovisse. Caesar suas copias in proximum collem
subducit, aciem instruit. Labienus, ut erat ei praeceptum a Caesare ne
proelium committeret, nisi ipsius copiae prope hostium castra visae
essent, ut undique uno tempore in hostes impetus fieret, monte occupato
nostros expectabat proelioque abstinebat. Multo denique die per
exploratores Caesar cognovit et montem a suis teneri et Helvetios castra,
movisse et Considium timore perterritum quod non vidisset pro viso sibi
renuntiavisse. Eo die quo consuerat intervallo hostes sequitur et milia
passuum tria ab eorum castris castra ponit.


Postridie eius diei, quod omnino biduum supererat, cum exercitui
frumentum metiri oporteret, et quod a Bibracte, oppido Haeduorum longe
maximo et copiosissimo, non amplius milibus passuum XVIII aberat, rei
frumentariae prospiciendum existimavit; [itaque] iter ab Helvetiis avertit
ac Bibracte ire contendit. Ea res per fugitivos L. Aemilii, decurionis
equitum Gallorum, hostibus nuntiatur. Helvetii, seu quod timore
perterritos Romanos discedere a se existimarent, eo magis quod pridie
superioribus locis occupatis proelium non commisissent, sive eo quod re
frumentaria intercludi posse confiderent, commutato consilio atque itinere
converso nostros a novissimo agmine insequi ac lacessere coeperunt.


Postquam id animum advertit, copias suas Caesar in proximum collem
subduxit equitatumque, qui sustineret hostium petum, misit. Ipse interim
in colle medio triplicem aciem instruxit legionum quattuor veteranarum; in
summo iugo duas legiones quas in Gallia citeriore proxime conscripserat et
omnia auxilia conlocavit, ita ut supra se totum montem hominibus
compleret; impedimenta sarcinasque in unum locum conterri et eum ab iis
qui in superiore acie constiterant muniri iussit. Helvetii cum omnibus
suis carris secuti impedimenta in unum locum contulerunt; ipsi
concertissima acie, reiecto nostro equitatu, phalange facta sub primam
nostram aciem successerunt.


Caesar primum suo, deinde omnium ex conspectu remotis equis, ut
aequato omnium periculo spem fugae tolleret, cohortatus suos proelium
commisit. Milites loco superiore pilis missis facile hostium phalangem
perfregerunt. Ea disiecta gladiis destrictis in eos impetum fecerunt.

Gallis magno ad pugnam erat impedimento quod pluribus eorum scutis uno
ictu pilorum transfixis et conligatis, cum ferrum se inflexisset, neque
evellere neque sinistra impedita satis commode pugnare poterant, multi ut
diu iactato bracchio praeoptarent scutum manu emittere et nudo corpore
pugnare. Tandem vulneribus defessi et pedem referre et, quod mons suberit
circiter mille passuum [spatio], eo se recipere coeperunt. Capto monte et
succedentibus nostris, Boi et Tulingi, qui hominum milibus circiter XV
agmen hostium claudebant et novissimis praesidio erant, ex itinere nostros
[ab] latere aperto adgressi circumvenire, et id conspicati Helvetii, qui
in montem sese receperant, rursus instare et proelium redintegrare
coeperunt. Romani [conversa] signa bipertito intulerunt: prima et
secunda acies, ut victis ac submotis resisteret, tertia, ut venientes
sustineret.


Ita ancipiti proelio diu atque acriter pugnatum est. Diutius cum
sustinere nostrorum impetus non possent, alteri se, ut coeperant, in
montem receperunt, alteri ad impedimenta et carros suos se contulerunt.

Nam hoc toto proelio, cum ab hora septima ad vesperum pugnatum sit,
aversum hostem videre nemo potuit. Ad multam noctem etiam ad impedimenta
pugnatum est, propterea quod pro vallo carros obiecerunt et e loco
superiore in nostros venientes tela coiciebant et non nulli inter carros
rotasque mataras ac tragulas subiciebant nostrosque vulnerabant. Diu cum
esset pugnatum, impedimentis castrisque nostri potiti sunt. Ibi
Orgetorigis filia atque unus e filiis captus est. Ex eo proelio circiter
hominum milia CXXX superfuerunt eaque tota nocte continenter ierunt
[nullam partem noctis itinere intermisso]; in fines Lingonum die quarto
pervenerunt, cum et propter vulnera militum et propter sepulturam
occisorum nostri [triduum morati] eos sequi non potuissent. Caesar ad
Lingonas litteras nuntiosque misit, ne eos frumento neve alia re iuvarent:
qui si iuvissent, se eodem loco quo Helvetios habiturum. Ipse triduo
intermisso cum omnibus copiis eos sequi coepit.


Helvetii omnium rerum inopia adducti legatos de deditione ad eum
miserunt. Qui cum eum in itinere convenissent seque ad pedes proiecissent
suppliciterque locuti flentes pacem petissent, atque eos in eo loco quo
tum essent suum adventum expectare iussisset, paruerunt. Eo postquam
Caesar pervenit, obsides, arma, servos qui ad eos perfugissent, poposcit.

Dum ea conquiruntur et conferuntur, [nocte intermissa] circiter hominum
milia VI eius pagi qui Verbigenus appellatur, sive timore perterriti, ne
armis traditis supplicio adficerentur, sive spe salutis inducti, quod in
tanta multitudine dediticiorum suam fugam aut occultari aut omnino
ignorari posse existimarent, prima nocte e castris Helvetiorum egressi ad
Rhenum finesque Germanorum contenderunt.


Quod ubi Caesar resciit, quorum per fines ierant his uti conquirerent
et reducerent, si sibi purgati esse vellent, imperavit; reductos in
hostium numero habuit; reliquos omnes obsidibus, armis, perfugis traditis
in deditionem accepit. Helvetios, Tulingos, Latobrigos in fines suos,
unde erant profecti, reverti iussit, et, quod omnibus frugibus amissis
domi nihil erat quo famem tolerarent, Allobrogibus imperavit ut iis
frumenti copiam facerent; ipsos oppida vicosque, quos incenderant,
restituere iussit. Id ea maxime ratione fecit, quod noluit eum locum unde
Helvetii discesserant vacare, ne propter bonitatem agrorum Germani, qui
trans Rhenum incolunt, [ex] suis finibus in Helvetiorum fines transirent
et finitimi Galliae provinciae Allobrogibusque essent. Boios petentibus
Haeduis, quod egregia virtute erant cogniti, ut in finibus suis
conlocarent, concessit; quibus illi agros dederunt quosque postea in parem
iuris libertatisque condicionem atque ipsi erant receperunt.


In castris Hevetiorum tabulae repertae sunt litteris Graecis confectae
et ad Caesarem relatae, quibus in tabulis nominatim ratio confecta erat,
qui numerus domo exisset eorum qui arma ferre possent, et item separatim,
[quot] pueri, senes mulieresque. [Quarum omnium rerum] summa erat capitum
Helvetiorum milium CCLXIII, Tulingorum milium XXXVI, Latobrigorum XIIII,
Rauracorum XXIII, Boiorum XXXII; ex his qui arma ferre possent ad milia
nonaginta duo. Summa omnium fuerunt ad milia CCCLXVIII. Eorum qui domum
redierunt censu habito, ut Caesar imperaverat, repertus est numerus milium
C et X.


Bello Helvetiorum confecto totius fere Galliae legati, principes
civitatum, ad Caesarem gratulatum convenerunt: intellegere sese, tametsi
pro veteribus Helvetiorum iniuriis populi Romani ab his poenas bello
repetisset, tamen eam rem non minus ex usu [terrae] Galliae quam populi
Romani accidisse, propterea quod eo consilio florentissimis rebus domos
suas Helvetii reliquissent uti toti Galliae bellum inferrent imperioque
potirentur, locumque domicilio ex magna copia deligerent quem ex omni
Gallia oportunissimum ac fructuosissimum iudicassent, reliquasque
civitates stipendiarias haberent. Petierunt uti sibi concilium totius
Galliae in diem certam indicere idque Caesaris facere voluntate liceret:

sese habere quasdam res quas ex communi consensu ab eo petere vellent. Ea
re permissa diem concilio constituerunt et iure iurando ne quis
enuntiaret, nisi quibus communi consilio mandatum esset, inter se
sanxerunt.


Eo concilio dimisso, idem princeps civitatum qui ante fuerant ad
Caesarem reverterunt petieruntque uti sibi secreto in occulto de sua
omniumque salute cum eo agere liceret. Ea re impetrata sese omnes flentes
Caesari ad pedes proiecerunt: non minus se id contendere et laborare ne
ea quae dixissent enuntiarentur quam uti ea quae vellent impetrarent,
propterea quod, si enuntiatum esset, summum in cruciatum se venturos
viderent. Locutus est pro his Diviciacus Haeduus: Galliae totius
lactiones esse duas; harum alterius principatum tenere Haeduos, alterius
Arvernos. Hi cum tantopere de potentatu inter se multos annos
contenderent, factum esse uti ab Arvernis Sequanisque Germani mercede
arcesserentur. Horum primo circiter milia XV Rhenum transisse; postea
quam agros et cultum et copias Gallorum homines feri ac barbari
adamassent, traductos plures; nunc esse in Gallia ad C et XX milium
numerum. Cum his Haeduos eorumque clientes semel atque iterum armis
contendisse; magnam calamitatem pulsos accepisse, omnem nobilitatem, omnem
senatum, omnem equitatum amisisse. Quibus proeliis calamitatibusque
fractos, qui et sua virtute et populi Romani hospitio atque amicitia
plurimum ante in Gallia potuissent, coactos esse Sequanis obsides dare
nobilissimos civitatis et iure iurando civitatem obstringere sese neque
obsides repetituros neque auxilium a populo Romano imploraturos neque
recusaturos quo minus perpetuo sub illorum dicione atque imperio essent.

Unum se esse ex omni civitate Haeduorum qui adduci non potuerit ut iuraret
aut liberos suos obsides daret. Ob eam rem se ex civitate profugisse et
Romam ad senatum venisse auxilium postulatum, quod solus neque iure
iurando neque obsidibus teneretur. Sed peius victoribus Sequanis quam
Haeduis victis accidisse, propterea quod Ariovistus, rex Germanorum, in
eorum finibus consedisset tertiamque partem agri Sequani, qui esset
optimus totius Galliae, occupavisset et nunc de altera parte tertia
Sequanos decedere iuberet, propterea quod paucis mensibus ante Harudum
milia hominum XXIIII ad eum venissent, quibus locus ac sedes pararentur.

Futurum esse paucis annis uti omnes ex Galliae finibus pellerentur atque
omnes Germani Rhenum transirent; neque enim conferendum esse Gallicum cum
Germanorum agro neque hanc consuetudinem victus cum illa comparandam.

Ariovistum autem, ut semel Gallorum copias proelio vicerit, quod proelium
factum sit ad Magetobrigam, superbe et crudeliter imperare, obsides
nobilissimi cuiusque liberos poscere et in eos omnia exempla cruciatusque
edere, si qua res non ad nutum aut ad voluntatem eius facta sit. Hominem
esse barbarum, iracundum, temerarium: non posse eius imperia, diutius
sustineri. Nisi quid in Caesare populoque Romano sit auxilii, omnibus
Gallis idem esse faciendum quod Helvetii fecerint, ut domo emigrent, aliud
domicilium, alias sedes, remotas a Germanis, petant fortunamque,
quaecumque accidat, experiantur. Haec si enuntiata Ariovisto sint, non
dubitare quin de omnibus obsidibus qui apud eum sint gravissimum
supplicium sumat. Caesarem vel auctoritate sua atque exercitus vel
recenti victoria vel nomine populi Romani deterrere posse ne maior
multitudo Germanorum Rhenum traducatur, Galliamque omnem ab Ariovisti
iniuria posse defendere.


Hac oratione ab Diviciaco habita omnes qui aderant magno fletu
auxilium a Caesare petere coeperunt. Animadvertit Caesar unos ex omnibus
Sequanos nihil earum rerum facere quas ceteri facerent sed tristes capite
demisso terram intueri. Eius rei quae causa esset miratus ex ipsis
quaesiit. Nihil Sequani respondere, sed in eadem tristitia taciti
permanere. Cum ab his saepius quaereret neque ullam omnino vocem
exprimere posset, idem Diviacus Haeduus respondit: hoc esse miseriorem et
graviorem fortunam Sequanorum quam reliquorum, quod soli ne in occulto
quidem queri neque auxilium implorare auderent absentisque Ariovisti
crudelitatem, velut si cora adesset, horrerent, propterea quod reliquis
tamen fugae facultas daretur, Sequanis vero, qui intra fines suos
Ariovistum recepissent, quorum oppida omnia in potestate eius essent,
omnes cruciatus essent perferendi.


His rebus cognitis Caesar Gallorum animos verbis confirmavit
pollicitusque est sibi eam rem curae futuram; magnam se habere spem et
beneficio suo et auctoritate adductum Ariovistum finem iniuriis facturum.

Hac oratione habita, concilium dimisit. Et secundum ea multae res eum
hortabantur quare sibi eam rem cogitandam et suscipiendam putaret, in
primis quod Haeduos, fratres consanguineosque saepe numero a senatu
appellatos, in servitute atque [in] dicione videbat Germanorum teneri
eorumque obsides esse apud Ariovistum ac Sequanos intellegebat; quod in
tanto imperio populi Romani turpissimum sibi et rei publicae esse
arbitrabatur. Paulatim autem Germanos consuescere Rhenum transire et in
Galliam magnam eorum multitudinem venire populo Romano periculosum
videbat, neque sibi homines feros ac barbaros temperaturos existimabat
quin, cum omnem Galliam occupavissent, ut ante Cimbri Teutonique
fecissent, in provinciam exirent atque inde in Italiam contenderent [,
praesertim cum Sequanos a provincia nostra Rhodanus divideret]; quibus
rebus quam maturrime occurrendum putabat. Ipse autem Ariovistus tantos
sibi spiritus, tantam arrogantiam sumpserat, ut ferendus non videretur.


Quam ob rem placuit ei ut ad Ariovistum legatos mitteret, qui ab eo
postularent uti aliquem locum medium utrisque conloquio deligeret: velle
sese de re publica et summis utriusque rebus cum eo agere. Ei legationi
Ariovistus respondit: si quid ipsi a Caesare opus esset, sese ad eum
venturum fuisse; si quid ille se velit, illum ad se venire oportere.

Praeterea se neque sine exercitu in eas partes Galliae venire audere quas
Caesar possideret, neque exercitum sine magno commeatu atque molimento in
unum locum contrahere posse. Sibi autem mirum videri quid in sua Gallia,
quam bello vicisset, aut Caesari aut omnino populo Romano negotii esset.


His responsis ad Caesarem relatis, iterum ad eum Caesar legatos cum
his mandatis mittit: quoniam tanto suo populique Romani beneficio
adtectus, cum in consulatu suo rex atque amicus a senatu appellatus esset,
hanc sibi populoque Romano gratiam referret ut in conloquium venire
invitatus gravaretur neque de communi re dicendum sibi et cognoscendum
putaret, haec esse quae ab eo postularet: primum ne quam multitudinem
hominum amplius trans Rhenum in Galliam traduceret; deinde obsides quos
haberet ab Haeduis redderet Sequanisque permitteret ut quos illi haberent
voluntate eius reddere illis liceret; neve Haeduos iniuria lacesseret neve
his sociisque eorum bellum inferret. Si [id] ita fecisset, sibi populoque
Romano perpetuam gratiam atque amicitiam cum eo futuram; si non
impetraret, sese, quoniam M. Messala, M. Pisone consulibus senatus
censuisset uti quicumque Galliam provinciam obtineret, quod commodo rei
publicae lacere posset, Haeduos ceterosque amicos populi Romani
defenderet, se Haeduorum iniurias non neglecturum.


Ad haec Ariovistus respondit: ius esse belli ut qui vicissent iis
quos vicissent quem ad modum vellent imperarent. Item populum Romanum
victis non ad alterius praescriptum, sed ad suum arbitrium imperare
consuesse. Si ipse populo Romano non praescriberet quem ad modum suo iure
uteretur, non oportere se a populo Romano in suo iure impediri. Haeduos
sibi, quoniam belli fortunam temptassent et armis congressi ac superati
essent, stipendiarios esse factos. Magnam Caesarem iniuriam facere, qui
suo adventu vectigalia sibi deteriora faceret. Haeduis se obsides
redditurum non esse neque his neque eorum sociis iniuria bellum inlaturum,
si in eo manerent quod convenisset stipendiumque quotannis penderent; si
id non fecissent, longe iis fraternum nomen populi Romani afuturum. Quod
sibi Caesar denuntiaret se Haeduorum iniurias non neglecturum, neminem
secum sine sua pernicie contendisse. Cum vellet, congrederetur:

intellecturum quid invicti Germani, exercitatissimi in armis, qui inter
annos XIIII tectum non subissent, virtute possent.


Haec eodem tempore Caesari mandata referebantur et legati ab Haeduis
et a Treveris veniebant: Haedui questum quod Harudes, qui nuper in
Galliam transportati essent, fines eorum popularentur: sese ne obsidibus
quidem datis pacem Ariovisti redimere potuisse; Treveri autem, pagos
centum Sueborum ad ripas Rheni consedisse, qui Rhemum transire conarentur;
his praeesse Nasuam et Cimberium fratres. Quibus rebus Caesar vehementer
commotus maturandum sibi existimavit, ne, si nova manus Sueborum cum
veteribus copiis Ariovisti sese coniunxisset, minus facile resisti posset.
Itaque re frumentaria quam celerrime potuit comparata magnis itineribus
ad Ariovistum contendit.


Cum tridui viam processisset, nuntiatum est ei Ariovistum cum suis
omnibus copiis ad occupandum Vesontionem, quod est oppidum maximum
Sequanorum, contendere [triduique viam a suis finibus processisse]. Id ne
accideret, magnopere sibi praecavendum Caesar existimabat. Namque omnium
rerum quae ad bellum usui erant summa erat in eo oppido facultas, idque
natura loci sic muniebatur ut magnam ad ducendum bellum daret facultatem,
propterea quod flumen [alduas] Dubis ut circino circumductum paene totum
oppidum cingit, reliquum spatium, quod est non amplius pedum MDC, qua
flumen intermittit, mons continet magna altitudine, ita ut radices eius
montis ex utraque parte ripae fluminis contingant, hunc murus circumdatus
arcem efficit et cum oppido coniungit. Huc Caesar magnis nocturnis
diurnisque itineribus contendit occupatoque oppido ibi praesidium
conlocat.


Dum paucos dies ad Vesontionem rei frumentariae commeatusque causa
moratur, ex percontatione nostrorum vocibusque Gallorum ac mercatorum, qui
ingenti magnitudine corporum Germanos, incredibili virtute atque
exercitatione in armis esse praedicabant (saepe numero sese cum his
congressos ne vultum quidem atque aciem oculorum dicebant ferre potuisse),
tantus subito timor omnem exercitum occupavit ut non mediocriter omnium
mentes animosque perturbaret. Hic primum ortus est a tribunis militum,
praefectis, reliquisque qui ex urbe amicitiae causa Caesarem secuti non
magnum in re militari usum habebant: quorum alius alia causa inlata, quam
sibi ad proficiscendum necessariam esse diceret, petebat ut eius voluntate
discedere liceret; non nulli pudore adducti, ut timoris suspicionem
vitarent, remanebant. Hi neque vultum fingere neque interdum lacrimas
tenere poterant: abditi in tabernaculis aut suum fatum querebantur aut
cum familiaribus suis commune periculum miserabantur. Vulgo totis castris
testamenta obsignabantur. Horum vocibus ac timore paulatim etiam ii qui
magnum in castris usum habebant, milites centurionesque quique equitatui
praeerant, perturbabantur. Qui se ex his minus timidos existimari
volebant, non se hostem vereri, sed angustias itineris et magnitudinem
silvarum quae intercederent inter ipsos atque Ariovistum, aut rem
frumentariam, ut satis commode supportari posset, timere dicebant. Non
nulli etiam Caesari nuntiabant, cum castra moveri ac signa ferri
iussisset, non fore dicto audientes milites neque propter timorem signa
laturos.


Haec cum animadvertisset, convocato consilio omniumque ordinum ad id
consilium adhibitis centurionibus, vehementer eos incusavit: primum, quod
aut quam in partem aut quo consilio ducerentur sibi quaerendum aut
cogitandum putarent. Ariovistum se consule cupidissime populi Romani
amicitiam adpetisse; cur hunc tam temere quisquam ab officio discessurum
iudicaret? Sibi quidem persuaderi cognitis suis poslulatis atque
aequitate condicionum perspecta eum neque suam neque populi Romani gratiam
epudiaturum. Quod si furore atque amentia impulsum bellum intulisset,
quid tandem vererentur? Aut cur de sua virtute aut de ipsius diligentia
desperarent? Factum eius hostis periculum patrum nostrorum emoria Cimbris
et Teutonis a C. Mario pulsis [cum non minorem laudem exercitus quam ipse
imperator meritus videbatur]; factum etiam nuper in Italia servili
tumultu, quos tamen aliquid usus ac disciplina, quam a nobis accepissent,
sublevarint. Ex quo iudicari posse quantum haberet in se boni constantia,
propterea quod quos aliquam diu inermes sine causa timuissent hos postea
armatos ac victores superassent. Denique hos esse eosdem Germanos
quibuscum saepe numero Helvetii congressi non solum in suis sed etiam in
illorum finibus plerumque superarint, qui tamen pares esse nostro
exercitui non potuerint. Si quos adversum proelium et fuga Gallorum
commoveret, hos, si quaererent, reperire posse diuturnitate belli
defatigatis Gallis Ariovistum, cum multos menses castris se ac paludibus
tenuisset neque sui potestatem fecisset, desperantes iam de pugna et
dispersos subito adortum magis ratione et consilio quam virtute vicisse.

Cui rationi contra homines barbaros atque imperitos locus fuisset, hac ne
ipsum quidem sperare nostros exercitus capi posse. Qui suum timorem in
rei frumentariae simulationem angustiasque itineris conferrent, facere
arroganter, cum aut de officio imperatoris desperare aut praescribere
viderentur. Haec sibi esse curae; frumentum Sequanos, Leucos, Lingones
subministrare, iamque esse in agris frumenta matura; de itinere ipsos
brevi tempore iudicaturos. Quod non fore dicto audientes neque signa
laturi dicantur, nihil se ea re commoveri: scire enim, quibuscumque
exercitus dicto audiens non fuerit, aut male re gesta fortunam defuisse
aut aliquo facinore comperto avaritiam esse convictam. Suam innocentiam
perpetua vita, felicitatem Helvetiorum bello esse perspectam. Itaque se
quod in longiorem diem conlaturus fuisset repraesentaturum et proxima
nocte de quarta, vigilia castra moturum, ut quam primum intellegere posset
utrum apud eos pudor atque officium an timor plus valeret. Quod si
praeterea nemo sequatur, tamen se cum sola decima legione iturum, de qua
non dubitet, sibique eam praetoriam cohortem futuram. Huic legioni Caesar
et indulserat praecipue et propter virtutem confidebat maxime.


Hac oratione habita mirum in modum conversae sunt omnium mentes
summaque alacritas et cupiditas belli gerendi innata est, princepsque X.

legio per tribunos militum ei gratias egit quod de se optimum iudicium
fecisset, seque esse ad bellum gerendum paratissimam confirmavit. Deinde
reliquae legiones cum tribunis militum et primorum ordinum centurionibus
egerunt uti Caesari satis facerent: se neque umquam dubitasse neque
timuisse neque de summa belli suum iudicium sed imperatoris esse
existimavisse. Eorum satisfactione accepta et itinere exquisito per
Diviciacum, quod ex Gallis ei maximam fidem habebat, ut milium amplius
quinquaginta circuitu locis apertis exercitum duceret, de quarta vigilia,
ut dixerat, profectus est. Septimo die, cum iter non intermitteret, ab
exploratoribus certior factus est Ariovisti copias a nostris milia passuum
IIII et XX abesse.


Cognito Caesaris adventu Ariovistus legatos ad eum mittit: quod antea
de conloquio postulasset, id per se fieri licere, quoniam propius
accessisset seque id sine periculo facere posse existimaret. Non respuit
condicionem Caesar iamque eum ad sanitatem reverti arbitrabatur, cum id
quod antea petenti denegasset ultro polliceretur, magnamque in spem
veniebat pro suis tantis populique Romani in eum beneficiis cognitis suis
postulatis fore uti pertinacia desisteret. Dies conloquio dictus est ex
eo die quintus. Interim saepe cum legati ultro citroque inter eos
mitterentur, Ariovistus postulavit ne quem peditem ad conloquium Caesar
adduceret: vereri se ne per insidias ab eo circumveniretur; uterque cum
equitatu veniret: alia ratione sese non esse venturum. Caesar, quod
neque conloquium interposita causa tolli volebat neque salutem suam
Gallorum equitatui committere audebat, commodissimum esse statuit omnibus
equis Gallis equitibus detractis eo legionarios milites legionis X., cui
quam maxime confidebat, imponere, ut praesidium quam amicissimum, si quid
opus facto esset, haberet. Quod cum fieret, non inridicule quidam ex
militibus X. legionis dixit: plus quam pollicitus esset Caesarem facere;
pollicitum se in cohortis praetoriae loco X. legionem habiturum ad equum
rescribere.


Planities erat magna et in ea tumulus terrenus satis grandis. Hic
locus aequum fere spatium a castris Ariovisti et Caesaris aberat. Eo, ut
erat dictum, ad conloquium venerunt. Legionem Caesar, quam equis
devexerat, passibus CC ab eo tumulo constituit. Item equites Ariovisti
pari intervallo constiterunt. Ariovistus ex equis ut conloquerentur et
praeter se denos ad conloquium adducerent postulavit. Ubi eo ventum est,
Caesar initio orationis sua senatusque in eum beneficia commemoravit, quod
rex appellatus esset a senatu, quod amicus, quod munera amplissime missa;
quam rem et paucis contigisse et pro magnis hominum officiis consuesse
tribui docebat; illum, cum neque aditum neque causam postulandi iustam
haberet, beneficio ac liberalitate sua ac senatus ea praemia consecutum.

Docebat etiam quam veteres quamque iustae causae necessitudinis ipsis cum
Haeduis intercederent, quae senatus consulta quotiens quamque honorifica
in eos facta essent, ut omni tempore totius Galliae principatum Haedui
tenuissent, prius etiam quam nostram amicitiam adpetissent. Populi Romani
hanc esse consuetudinem, ut socios atque amicos non modo sui nihil
deperdere, sed gratia, dignitate, honore auctiores velit esse; quod vero
ad amicitiam populi Romani attulissent, id iis eripi quis pati posset?

Postulavit deinde eadem quae legatis in mandatis dederat: ne aut Haeduis
aut eorum sociis bellum inferret, obsides redderet, si nullam partem
Germanorum domum remittere posset, at ne quos amplius Rhenum transire
pateretur.


Ariovistus ad postulata Caesaris pauca respondit, de suis virtutibus
multa praedicavit: transisse Rhenum sese non sua sponte, sed rogatum et
arcessitum a Gallis; non sine magna spe magnisque praemiis domum
propinquosque reliquisse; sedes habere in Gallia ab ipsis concessas,
obsides ipsorum voluntate datos; stipendium capere iure belli, quod
victores victis imponere consuerint. Non sese Gallis sed Gallos sibi
bellum intulisse: omnes Galliae civitates ad se oppugnandum venisse ac
contra se castra habuisse; eas omnes copias a se uno proelio pulsas ac
superatas esse. Si iterum experiri velint, se iterum paratum esse
decertare; si pace uti velint, iniquum esse de stipendio recusare, quod
sua voluntate ad id tempus pependerint. Amicitiam populi Romani sibi
ornamento et praesidio, non detrimento esse oportere, atque se hac spe
petisse. Si per populum Romanum stipendium remittatur et dediticii
subtrahantur, non minus libenter sese recusaturum populi Romani amicitiam
quam adpetierit. Quod multitudinem Germanorum in Galliam traducat, id se
sui muniendi, non Galliae oppugnandae causa facere; eius rei testimonium
esse quod nisi rogatus non venerit et quod bellum non intulerit sed
defenderit. Se prius in Galliam venisse quam populum Romanum. Numquam
ante hoc tempus exercitum populi Romani Galliae provinciae finibus
egressum. Quid sibi vellet? Cur in suas possessiones veniret?

Provinciam suam hanc esse Galliam, sicut illam nostram. Ut ipsi concedi
non oporteret, si in nostros fines impetum faceret, sic item nos esse
iniquos, quod in suo iure se interpellaremus. Quod fratres a senatu
Haeduos appellatos diceret, non se tam barbarum neque tam imperitum esse
rerum ut non sciret neque bello Allobrogum proximo Haeduos Romanis
auxilium tulisse neque ipsos in iis contentionibus quas Haedui secum et
cum Sequanis habuissent auxilio populi Romani usos esse. Debere se
suspicari simulata Caesarem amicitia, quod exercitum in Gallia habeat, sui
opprimendi causa habere. Qui nisi decedat atque exercitum deducat ex his
regionibus, sese illum non pro amico sed pro hoste habiturum. Quod si eum
interfecerit, multis sese nobilibus principibusque populi Romani gratum
esse facturum (id se ab ipsis per eorum nuntios compertum habere), quorum
omnium gratiam atque amicitiam eius morte redimere posset. Quod si
decessisset et liberam possessionem Galliae sibi tradidisset, magno se
illum praemio remuneraturum et quaecumque bella geri vellet sine ullo eius
labore et periculo confecturum.


Multa a Caesare in eam sententiam dicta sunt quare negotio desistere
non posset: neque suam neque populi Romani consuetudinem pati ut optime
meritos socios desereret, neque se iudicare Galliam potius esse Ariovisti
quam populi Romani. Bello superatos esse Arvernos et Rutenos a Q. Fabio
Maximo, quibus populus Romanus ignovisset neque in provinciam redegisset
neque stipendium posuisset. Quod si antiquissimum quodque tempus spectari
oporteret, populi Romani iustissimum esse in Gallia imperium; si iudicium
senatus observari oporteret, liberam debere esse Galliam, quam bello
victam suis legibus uti voluisset.


Dum haec in conloquio geruntur, Caesari nuntiatum est equites
Ariovisti propius tumulum accedere et ad nostros adequitare, lapides
telaque in nostros coicere. Caesar loquendi finem fecit seque ad suos
recepit suisque imperavit ne quod omnino telum in hostes reicerent. Nam
etsi sine ullo periculo legionis delectae cum equitatu proelium fore
videbat, tamen committendum non putabat ut, pulsis hostibus, dici posset
eos ab se per fidem in conloquio circumventos. Postea quam in vulgus
militum elatum est qua arrogantia in conloquio Ariovistus usus omni Gallia
Romanis interdixisset, impetumque in nostros eius equites fecissent, eaque
res conloquium ut diremisset, multo maior alacritas studiumque pugnandi
maius exercitui iniectum est.


Biduo post Ariovistus ad Caesarem legatos misit: velle se de iis
rebus quae inter eos egi coeptae neque perfectae essent agere cum eo: uti
aut iterum conloquio diem constitueret aut, si id minus vellet, ex suis
legatis aliquem ad se mitteret. Conloquendi Caesari causa visa non est,
et eo magis quod pridie eius diei Germani retineri non potuerant quin tela
in nostros coicerent. Legatum ex suis sese magno cum periculo ad eum
missurum et hominibus feris obiecturum existimabat. Commodissimum visum
est C. Valerium Procillum, C. Valerii Caburi filium, summa virtute et
humanitate adulescentem, cuius pater a C. Valerio Flacco civitate donatus
erat, et propter fidem et propter linguae Gallicae scientiam, qua multa
iam Ariovistus longinqua consuetudine utebatur, et quod in eo peccandi
Germanis causa non esset, ad eum mittere, et una M. Metium, qui hospitio
Ariovisti utebatur. His mandavit quae diceret Ariovistus cognogcerent et
ad se referrent. Quos cum apud se in castris Ariovistus conspexisset,
exercitu suo praesente conclamavit: quid ad se venirent? an speculandi
causa? Conantes dicere prohibuit et in catenas coniecit.


Eodem die castra promovit et milibus passuum VI a Caesaris castris sub
monte consedit. Postridie eius diei praeter castra Caesaris suas copias
traduxit et milibus passuum duobus ultra eum castra fecit eo consilio uti
frumento commeatuque qui ex Sequanis et Haeduis supportaretur Caesarem
intercluderet. Ex eo die dies continuos V Caesar pro castris suas copias
produxit et aciem instructam habuit, ut, si vellet Ariovistus proelio
contendere, ei potestas non deesset. Ariovistus his omnibus diebus
exercitum castris continuit, equestri proelio cotidie contendit. Genus
hoc erat pugnae, quo se Germani exercuerant: equitum milia erant VI,
totidem numero pedites velocissimi ac fortissimi, quos ex omni copia
singuli singulos suae salutis causa delegerant: cum his in proeliis
versabantur, ad eos se equites recipiebant; hi, si quid erat durius,
concurrebant, si qui graviore vulnere accepto equo deciderat,
circumsistebant; si quo erat longius prodeundum aut celerius recipiendum,
tanta erat horum exercitatione celeritas ut iubis sublevati equorum cursum
adaequarent.


Ubi eum castris se tenere Caesar intellexit, ne diutius commeatu
prohiberetur, ultra eum locum, quo in loco Germani consederant, circiter
passus DC ab his, castris idoneum locum delegit acieque triplici instructa
ad eum locum venit. Primam et secundam aciem in armis esse, tertiam
castra munire iussit. [Hic locus ab hoste circiter passus DC, uti dictum
est, aberat.] Eo circiter hominum XVI milia expedita cum omni equitatu
Ariovistus misit, quae copiae nostros terrerent et munitione prohiberent.

Nihilo setius Caesar, ut ante constituerat, duas acies hostem propulsare,
tertiam opus perficere iussit. Munitis castris duas ibi legiones reliquit
et partem auxiliorum, quattuor reliquas legiones in castra maiora reduxit.



Proximo die instituto suo Caesar ex castris utrisque copias suas
eduxit paulumque a maioribus castris progressus aciem instruxit
hostibusque pugnandi potestatem fecit. Ubi ne tum quidem eos prodire
intellexit, circiter meridiem exercitum in castra reduxit. Tum demum
Ariovistus partem suarum copiarum, quae castra minora oppugnaret, misit.

Acriter utrimque usque ad vesperum pugnatum est. Solis occasu suas copias
Ariovistus multis et inlatis et acceptis vulneribus in castra reduxit.

Cum ex captivis quaereret Caesar quam ob rem Ariovistus proelio non
decertaret, hanc reperiebat causam, quod apud Germanos ea consuetudo esset
ut matres familiae eorum sortibus et vaticinationibus declararent utrum
proelium committi ex usu esset necne; eas ita dicere: non esse fas
Germanos superare, si ante novam lunam proelio contendissent.


Postridie eius diei Caesar praesidio utrisque castris quod satis esse
visum est reliquit, alarios omnes in conspectu hostium pro castris
minoribus constituit, quod minus multitudine militum legionariorum pro
hostium numero valebat, ut ad speciem alariis uteretur; ipse triplici
instructa acie usque ad castra hostium accessit. Tum demum necessario
Germani suas copias castris eduxerunt generatimque constituerunt paribus
intervallis, Harudes, Marcomanos, Tribocos, Vangiones, Nemetes, Sedusios,
Suebos, omnemque aciem suam raedis et carris circumdederunt, ne qua spes
in fuga relinqueretur. Eo mulieres imposuerunt, quae ad proelium
proficiscentes milites passis manibus flentes implorabant ne se in
servitutem Romanis traderent.


Caesar singulis legionibus singulos legatos et quaestorem praefecit,
uti eos testes suae quisque virtutis haberet; ipse a dextro cornu, quod
eam partem minime firmam hostium esse animadverterat, proelium commisit.

Ita nostri acriter in hostes signo dato impetum fecerunt itaque hostes
repente celeriterque procurrerunt, ut spatium pila in hostes coiciendi non
daretur. Relictis pilis comminus gladiis pugnatum est. At Germani
celeriter ex consuetudine sua phalange facta impetus gladiorum exceperunt.
Reperti sunt complures nostri qui in phalanga insilirent et scuta manibus
revellerent et desuper vulnerarent. Cum hostium acies a sinistro cornu
pulsa atque in fugam coniecta esset, a dextro cornu vehementer multitudine
suorum nostram aciem premebant. Id cum animadvertisset P. Crassus
adulescens, qui equitatui praeerat, quod expeditior erat quam ii qui inter
aciem versabantur, tertiam aciem laborantibus nostris subsidio misit.


Ita proelium restitutum est, atque omnes hostes terga verterunt nec
prius fugere destiterunt quam ad flumen Rhenum milia passuum ex eo loco
circiter L pervenerunt. Ibi perpauci aut viribus confisi tranare
contenderunt aut lintribus inventis sibi salutem reppererunt. In his fuit
Ariovistus, qui naviculam deligatam ad ripam nactus ea profugit; reliquos
omnes consecuti equites nostri interfecerunt. Duae fuerunt Ariovisti
uxores, una Sueba natione, quam domo secum eduxerat, altera Norica, regis
Voccionis soror, quam in Gallia duxerat a fratre missam: utraque in ea
fuga periit; duae filiae: harum altera occisa, altera capta est. C.

Valerius Procillus, cum a custodibus in fuga trinis catenis vinctus
traheretur, in ipsum Caesarem hostes equitatu insequentem incidit. Quae
quidem res Caesari non minorem quam ipsa victoria voluptatem attulit, quod
hominem honestissimum provinciae Galliae, suum familiarem et hospitem,
ereptum ex manibus hostium sibi restitutum videbat neque eius calamitate
de tanta voluptate et gratulatione quicquam fortuna deminuerat. Is se
praesente de se ter sortibus consultum dicebat, utrum igni statim
necaretur an in aliud tempus reservaretur: sortium beneficio se esse
incolumem. Item M. Metius repertus et ad eum reductus est.


Hoc proelio trans Rhenum nuntiato, Suebi, qui ad ripas Rheni venerant,
domum reverti coeperunt; quos ubi qui proximi Rhenum incolunt perterritos
senserunt, insecuti magnum ex iis numerum occiderunt. Caesar una aestate
duobus maximis bellis confectis maturius paulo quam tempus anni postulabat
in hiberna in Sequanos exercitum deduxit; hibernis Labienum praeposuit;
ipse in citeriorem Galliam ad conventus agendos profectus est.




C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS SECUNDUS

CUM esset Caesar in citeriore Gallia [in hibernis], ita uti supra
demonstravimus, crebri ad eum rumores adferebantur litterisque item
Labieni certior fiebat omnes Belgas, quam tertiam esse Galliae partem
dixeramus, contra populum Romanum coniurare obsidesque inter se dare.

Coniurandi has esse causas: primum quod vererentur ne, omni pacata
Gallia, ad eos exercitus noster adduceretur; deinde quod ab non nullis
Gallis sollicitarentur, partim qui, ut Germanos diutius in Gallia versari
noluerant, ita populi Romani exercitum hiemare atque inveterascere in
Gallia moleste ferebant, partim qui mobilitate et levitate animi novis
imperiis studebant; ab non nullis etiam quod in Gallia a potentioribus
atque iis qui ad conducendos homines facultates habebant vulgo regna
occupabantur; qui minus facile eam rem imperio nostro consequi poterant.


His nuntiis litterisque commotus Caesar duas legiones in citeriore
Gallia novas conscripsit et inita aestate in ulteriorem Galliam qui
deduceret Q. Pedium legatum misit. Ipse, cum primum pabuli copia esse
inciperet, ad exercitum venit. Dat negotium Senonibus reliquisque Gallis
qui finitimi Belgis erant uti ea quae apud eos gerantur cognoscant seque
de his rebus certiorem faciant. Hi constanter omnes nuntiaverunt manus
cogi, exercitum in unum locum conduci. Tum vero dubitandum non
existimavit quin ad eos proficisceretur. Re frumentaria provisa castra
movet diebusque circiter XV ad fines Belgarum pervenit.


Eo cum de improviso celeriusque omnium opinione venisset, Remi, qui
proximi Galliae ex Belgis sunt, ad eum legatos Iccium et Andebrogium,
primos civitatis, miserunt, qui dicerent se suaque omnia in fidem atque
potestatem populi Romani permittere, neque se cum reliquis Belgis
consensisse neque contra populum Romanum coniurasse, paratosque esse et
obsides dare et imperata facere et oppidis recipere et frumento ceterisque
rebus iuvare; reliquos omnes Belgas in armis esse, Germanosque qui cis
Rhenum incolant sese cum his coniunxisse, tantumque esse eorum omnium
furorem ut ne Suessiones quidem, fratres consanguineosque suos, qui eodem
iure et isdem legibus utantur, unum imperium unumque magistratum cum ipsis
habeant, deterrere potuelint quin cum iis consentirent.


Cum ab iis quaereret quae civitates quantaeque in armis essent et quid
in bello possent, sic reperiebat: plerosque Belgos esse ortos a Germanis
Rhenumque antiquitus traductos propter loci fertilitatem ibi consedisse
Gallosque qui ea loca incolerent expulisse, solosque esse qui, patrum
nostrorum memoria omni Gallia vexata, Teutonos Cimbrosque intra suos fines
ingredi prohibuerint; qua ex re fieri uti earum rerum memoria magnam sibi
auctoritatem Illagnosque spiritus in re militari sumerent. De numero
eorum omnia se habere explorata Remi dicebant, propterea quod
propinquitatibus adfinitatibus quo coniuncti quantam quisque multitudinem
in communi Belgarum concilio ad id bellum pollicitus sit cognoverint.

Plurimum inter eos Bellovacos et virtute et auctoritate et hominum numero
valere: hos posse conficere armata milia centum, pollicitos ex eo numero
electa milia LX totiusque belli imperium sibi postulare. Suessiones suos
esse finitimos; fines latissimos teracissimosque agros possidere. Apud
eos fuisse regem nostra etiam memoria Diviciacum, totius Galliae
potentissimum, qui cum magnae partis harum regionum, tum etiam Britanniae
imperium obtinuerit; nunc esse regem Galbam: ad hunc propter iustitiam
prudentiamque summam totius belli omnium voluntate deferri; oppida habere
numero XII, polliceri milia armata L; totidem Nervios, qui maxime feri
inter ipsos habeantur longissimeque absint; XV milia Atrebates, Ambianos X
milia, Morinos XXV milia, Menapios VII milia, Caletos X milia, Veliocasses
et Viromanduos totidem, Atuatucos XVIIII milia; Condrusos, Eburones,
Caerosos, Paemanos, qui uno nomine Germani appellantur, arbitrari ad XL
milia.


Caesar Remos cohortatus liberaliterque oratione prosecutus omnem
senatum ad se convenire principumque liberos obsides ad se adduci iussit.

Quae omnia ab his diligenter ad diem facta sunt. Ipse Diviciacum Haeduum
magnopere cohortatus docet quanto opere rei publicae comnlunisque salutis
intersit manus hostium distineri, ne cum tanta multitudine uno tempore
confligendum sit. Id fieri posse, si suas copias Haedui in fines
Bellovacorum introduxerint et eorum agros populari coeperint. His [datis]
mandatis eum a se dimittit. Postquam omnes Belgarum copias in unum locum
coactas ad se venire vidit neque iam longe abesse ab iis quos miserat
exploratoribus et ab Remis cognovit, flumen Axonam, quod est in extremis
Remorum finibus, exercitum traducere maturavit atque ibi castra posuit.

Quae res et latus ullum castrorum ripis fluminis muniebat et post eum quae
erant tuta ab hostibus reddebat et commeatus ab Remis reliquisque
civitatibus ut sine periculo ad eum portari possent efficiebat. In eo
flumine pons erat. Ibi praesidium ponit et in altera parte fluminis
Q. Titurium Sabinum legatum cum sex cohortibus relinquit; castra in
altitudinem pedum XII vallo fossaque duodeviginti pedum muniri iubet.


Ab his castris oppidum Remorum nomine Bibrax aberat milia passuum
VIII. Id ex itinere magno impetu Belgae oppugnare coeperunt. Aegre eo
die sustentatum est. Gallorum eadem atque Belgarum oppugnatio est haec:

ubi circumiecta multitudine hominum totis moenibus undique in murum
lapides iaci coepti sunt murusque defensoribus nudatus est, testudine
facta portas succedunt murumque subruunt. Quod tum facile fiebat. Nam
cum tanta multitudo lapides ac tela %coicerent%, in muro consistendi
potestas erat nulli. Cum finem oppugnandi nox fecisset, Iccius Remus,
summa nobilitate et gratia inter suos, qui tum oppido praeerat, unus ex
iis qui legati de pace ad Caesarem venerant, nuntium ad eum mittit, nisi
subsidium sibi submittatur, sese diutius sustinere non posse.


Eo de media nocte Caesar isdem ducibus usus qui nuntii ab Iccio
venerant, Numidas et Cretas sagittarios et funditores Baleares subsidio
oppidanis mittit; quorum adventu et Remis cum spe delensionis studium
propugnandi accessit et hostibus eadem de causa spes potiundi oppidi
discessit. Itaque paulisper apud oppidum morati agrosque Remorum
depopulati, omnibus vicis aedificiisque quo adire potuerant incensis, ad
castra Caesaris omnibus copiis contenderunt et a milibus passuum minus
duobus castra posuerunt; quae castra, ut fumo atque ignibus
significabatur, amplius milibus passuum VIII latitudinem patebant.


Caesar primo et propter multitudinem hostium et propter eximiam
opinionem virtutis proelio supersedere statuit; cotidie tamen equestribus
proeliis quid hostis virtute posset et quid nostri auderent
periclitabatur. Ubi nostros non esse inferiores intellexit, loco pro
castris ad aciem instruendam natura oportuno atque idoneo, quod is collis
ubi castra posita erant paululum ex planitie editus tantum adversus in
latitudinem patebat quantum loci acies instructa occupare poterat, atque
ex utraque parte lateris deiectus habebat et in fronte leniter fastigatus
paulatim ad planitiem redibat, ab utroque latere eius collis transversam
fossam obduxit circiter passuum CCCC et ad extremas fossas castella
constituit ibique tormenta conlocavit, ne, cum aciem instruxisset, hostes,
quod tantum multitudine poterant, ab lateribus pugnantes suos circumvenire
possent. Hoc facto, duabus legionibus quas proxime conscripserat in
castris relictis ut, si quo opus esset, subsidio duci possent, reliquas VI
legiones pro castris in acie constituit. Hostes item suas copias ex
castris eductas instruxerunt.


Palus erat non magna inter nostrum atque hostium exercitum. Hanc si
nostri transirent hostes expectabant; nostri autem, si ab illis initium
transeundi fieret, ut impeditos adgrederentur parati in armis erant.

Interim proelio equestri inter duas acies contendebatur. Ubi neutri
transeundi initium faciunt, secundiore equitum proelio nostris Caesar suos
in castra reduxit. Hostes protinus ex eo loco ad flumen Axonam
contenderunt, quod esse post nostra castra demonstratum est. Ibi vadis
repertis partem suarum copiarum traducere conati sunt eo consilio ut, si
possent, castellum, cui praeerat Q. Titurius legatus, expugnarent
pontemque interscinderent, si minus potuissent, agros Remorum
popularentur, qui magno nobis usui ad bellum gerendum erant, commeatuque
nostros prohiberent.


[Caesar] certior factus ab Titurio onlnem equitatum et levis armaturae
Numidas, funditores sagittariosque pontem traducit atque ad eos contendit.
Acriter in eo loco pugnatum est. Hostes impeditos nostri in flumine
adgressi magnum eorum numerum occiderunt; per eorum corpora reliquos
audacissime transire conantes multitudine telorum reppulerunt primosque,
qui transierant, equitatu circumventos interfecerunt. Hostes, ubi et de
expugnando oppido et de flumine transeundo spem se fefellisse
intellexerunt neque nostros in locum iniquiorum progredi pugnandi causa
viderunt atque ipsos res frumentaria deficere coepit, concilio convocato
constituerunt optimum esse domum suam quemque reverti, et quorum in fines
primum Romani exercitum introduxissent, ad eos defendendos undique
convenirent, ut potius in suis quam in alienis finibus decertarent et
domesticis copiis rei frumentariae uterentur. Ad eam sententiam cum
reliquis causis haec quoque ratio eos deduxit, quod Diviciacum atque
Haeduos finibus Bellovacorum adpropinquare cognoverant. His persuaderi ut
diutius morarentur neque suis auxilium terrent non poterat.


Ea re constituta, secunda vigilia magno cum, strepitu ac tumultu
castris egressi nullo certo ordine neque imperio, cum sibi quisque primum
itineris locum peteret et domum pervenire properaret, fecerunt ut
consimilis fugae profectio videretur. Hac re statim Caesar per
speculatores cognita insidias veritus, quod qua de causa discederent
nondum perspexerat, exercitum equitatumque castris continuit. Prima luce,
confirmata re ab exploratoribus, omnem equitatum, qui novissimum agmen
moraretur, praemisit. His Q. Pedium et L. Aurunculeium Cottam legatos
praefecit; T. Labienum legatum cum legionibus tribus subsequi iussit. Hi
novissimos adorti et multa milia passuum prosecuti magnam multitudinem
eorum fugientium conciderunt, cum ab extremo agmine, ad quos ventum erat,
consisterent fortiterque impetum nostrorum militum sustinerent, priores,
quod abesse a periculo viderentur neque ulla necessitate neque imperio
continerentur, exaudito clamore perturbatis ordinibus omnes in fuga sibi
praesidium ponerent. Ita sine ullo periculo tantam eorum multitudinem
nostri interfecerunt quantum fuit diei spatium; sub occasum solis sequi
destiterunt seque in castra, ut erat imperatum, receperunt.


Postridie eius diei Caesar, prius quam se hostes ex terrore ac fuga
reciperent, in fines Suessionum, qui proximi Remis erant, exercitum duxit
et magno itinere [confecto] ad oppidum Noviodunum contendit. Id ex
itinere oppugnare conatus, quod vacuum ab defensoribus esse audiebat,
propter latitudinem fossae murique altitudinem paucis defendentihus
expugnare non potuit. Castris munitis vineas agere quaeque ad oppugnandum
usui erant comparare coepit. Interim omnis ex fuga Suessionum multitudo
in oppidum proxima nocte convenit. Celeriter vineis ad oppidum actis,
aggere iacto turribusque constitutis, magnitudine operum, quae neque
viderant ante Galli neque audierant, et celeritate Romanorum permoti
legatos ad Caesarem de deditione mittunt et petentibus Remis ut
conservarentur impetrant.


Caesar, obsidibus acceptis primis civitatis atque ipsius Galbae regis
duobus filiis armisque omnibus ex oppido traditis, in deditionem
Suessiones accipit exercitumque in Bellovacos ducit. Qui cum se suaque
omnia in oppidum Bratuspantium contulissent atque ab eo oppido Caesar cum
exercitu circiter milia passuum V abesset, omnes maiores natu ex oppido
egressi manus ad Caesarem tendere et voce significare coeperunt sese in
eius fidem ac potestatem venire neque contra populum Romanum armis
contendere. Item, cum ad oppidum accessisset castraque ibi poneret, pueri
mulieresque ex muro passis mallibus suo more pacem ab Romanis petierunt.


Pro his Diviciacus (nam post discessum Belgarum dimissis Haeduorum
copiis ad Cum reverterat) facit verba: Bellovacos omni tempore in fide
atque amicitia civitatis Haeduae fuisse; impulsos ab suis principibus, qui
dicerent Haeduos a Caesare in servitutem redacto. omnes indignitates
contumeliasque perferre, et ab Haeduis defecisse et populo Romano bellum
intulisse. Qui eius consilii principes fuissent, quod intellegerent
quantam calamitatem civitati intulissent, in Britanniam profugisse.

Petere non solum Bellovacos, sed etiam pro his Haeduos, ut sua clementia
ac mansuetudine in eos utatur. Quod si fecerit, Haeduorum auctoritatem
apud omnes Belgas amplificaturum, quorum auxiliis atque opibus, si qua
bella inciderint, sustentare consuerint.


Caesar honoris Diviciaci atque Haeduorum causa sese eos in fidem
recepturum et conservaturum dixit, et quod erat civitas magna inter Belgas
auctoritate atque hominum multitudine praestabat, DC obsides poposcit.

His traditis omnibusque armis ex oppido conlatis, ab eo loco in fines
Ambianorum pervenit; qui se suaque omnia sine mora dediderunt. Eorum
fines Nervii attingebant. Quorum de natura moribusque Caesar cum
quaereret, sic reperiebat: nullum esse aditum ad eos mercatoribus; nihil
pati vini reliquarumque rerum ad luxuriam pertinentium inferri, quod his
rebus relanguescere animos eorum et remitti virtutem existimarent; esse
homines feros magnaeque virtutis; increpitare atque incusare reliquos
Belgas, qui se populo Romano dedidissent patriamque virtutem proiecissent;
confirmare sese neque legatos missuros neque ullam condicionem pacis
accepturos.


Cum per eorum fines triduum iter fecisset, inveniebat ex captivis
Sabim flumen a castris suis non amplius milibus passuum X abesse; trans id
flumen omnes Nervios consedisse adventumque ibi Romanorum expectare una
cum Atrebatibus et Viromanduis, finitimis suis (nam his utrisque
persuaserant uti eandem belli fortunam experirentur); expectari etiam ab
iis Atuatucorum copias atque esse in itinere; mulieres quique per aetatem
ad pugnam inutiles viderentur in eum locum coniecisse quo propter paludes
exercitui aditus non esset.


His rebus cognitis, exploratores centurionesque praemittit qui locum
castris idoneum deligant. Cum ex dediticiis Belgis reliquisque Gallis
complures Caesarem secuti una iter facerent, quidam ex his, ut postea ex
captivis cognitum est, eorum dierum consuetudine itineris nostri exercitus
perspecta, nocte ad Nervios pervenerunt atque his demonstrarunt inter
singulas legiones impedimentorum magnum numerum intercedere, neque esse
quicquam negotii, cum prima legio in castra venisset reliquaeque legiones
magnum spatium abessent, hanc sub sarcinis adoriri; qua pulsa
impedimentisque direptis, futurum ut reliquae contra consistere non
auderent. Adiuvabat etiam eorum collsilium qui rem deferebant quod Nervii
antiquitus, cum equitatu nihil possent (neque enim ad hoc tempus ei rei
student, sed quicquid possunt, pedestribus valent copiis), quo facilius
finitimorum equitatum, si praedandi causa ad eos venissent, impedirent,
teneris arboribus incisis atque inflexis crebrisque in latitudinem ramis
enatis [et] rubis sentibusque interiectis effecerant ut instar muri hae
saepes munimentum praeberent, quo non modo non intrari sed ne perspici
quidem posset. His rebus cum iter agminis nostri impediretur, non
omittendum sibi consilium Nervii existimaverunt.


Loci natura erat haec, quem locum nostri castris delegerant. Collis
ab summo aequaliter declivis ad flumen Sabim, quod supra nominavimus,
vergebat. Ab eo flumine pari acclivitate collis nascebatur adversus huic
et contrarius, passus circiter CC infimus apertus, ab superiore parte
silvestris, ut non facile introrsus perspici posset. Intra eas silvas
hostes in occulto sese continebant; in aperto loco secundum flumen paucae
stationes equitum videbantur. Fluminis erat altitudo pedum circiter
trium.


Caesar equitatu praemisso subsequebatur omnibus copiis; sed ratio
ordoque agminis aliter se habebat ac Belgae ad Nervios detulerant. Nam
quod hostibus adpropinquabat, consuetudine sua Caesar VI legiones
expeditas ducebat; post eas totius exercitus impedimenta conlocarat; inde
duae legiones quae proxime conscriptae erant totum agmen claudebant
praesidioque impedimentis erant. Equites nostri cum funditoribus
sagittariisque flumen transgressi cum hostium equitatu proelium
commiserunt. Cum se illi identidem in silvis ad suos reciperent ac rursus
ex silva in nostros impetum facerent, neque nostri longius quam quem ad
finem porrecta [ac] loca aperta pertinebant cedentes insequi auderent,
interim legiones VI quae primae venerant, opere dimenso, castra munire
coeperunt. Ubi prima impedimenta nostri exercitus ab iis qui in silvis
abditi latebant visa sunt, quod tempus inter eos committendi proelii
convenerat, ut intra silvas aciem ordinesque constituerant atque ipsi sese
confirmaverant, subito omnibus copiis provolaverunt impetumque in nostros
equites fecerunt. His facile pulsis ac proturbatis, incredibili
celeritate ad flumen decucurrerunt, ut paene uno tempore et ad silvas et
in flumine [et iam in manibus nostris] hostes viderentur. Eadem autem
celeritate adverso colle ad nostra castra atque eos qui in opere occupati
erant contenderunt.


Caesari omnia uno tempore erant agenda: vexillum proponendum, quod
erat insigne, cum ad arma concurri oporteret; signum tuba dandum; ab opere
revocandi milites; qui paulo longius aggeris petendi causa processerant
arcessendi; acies instruenda; milites cohortandi; signum dandum. Quarum
rerum magnam partem temporis brevitas et incursus hostium impediebat. His
difficultatibus duae res erant subsidio, scientia atque usus militum, quod
superioribus proeliis exercitati quid fieri oporteret non minus commode
ipsi sibi praescribere quam ab aliis doceri poterant, et quod ab opere
singulisque legionibus singulos legatos Caesar discedere nisi munitis
castris vetuerat. Hi propter propinquitatem et celeritatem hostium nihil
iam Caesaris imperium expectabant, sed per se quae videbantur
administrabant.


Caesar, necessariis rebus imperatis, ad cohortandos milites, quam [in]
partem fors obtulit, decucurrit et ad legionem decimam devenit. Milites
non longiore oratione cohortatus quam uti suae pristinae virtutis memoriam
retinerent neu perturbarentur animo hostiumque impetum fortiter
sustinerent, quod non longius hostes aberant quam quo telum adigi posset,
proelii committendi signum dedit. Atque in alteram item cohortandi causa
profectus pugnantibus occurrit. Temporis tanta fuit exiguitas hostiumque
tam paratus ad dimicandum animus ut non modo ad insignia accommodanda sed
etiam ad galeas induendas scutisque tegimenta detrahenda tempus defuerit.

Quam quisque ab opere in partem casu devenit quaeque prima signa
conspexit, ad haec constitit, ne in quaerendis suis pugnandi tempus
dimitteret.


Instructo exercitu magis ut loci natura [delectusque collis] et
necessitas temporis quam ut rei militaris ratio atque ordo postulabat, cum
diversae legiones aliae alia in parte hostibus resisterent saepibusque
densissimis, ut ante demonstravimus, interiectis prospectus impediretur,
neque certa subsidia conlocari neque quid in quaque parte opus esset
provideri neque ab uno omnia imperia administrari poterant. Itaque in
tanta rerum iniquitate fortunae quoque eventus varii sequebantur.


Legionis VIIII. et X. milites, ut in sinistra parte aciei
constiterant, pilis emissis cursu ac lassitudine exanimatos vulneribusque
confectos Atrebates (nam his ea pars obvenerat) celeriter ex loco
superiore in flumen compulerunt et transire conantes insecuti gladiis
magnam partem eorum impeditam interfecerunt. Ipsi transire flumen non
dubitaverunt et in locum iniquum progressi rursus resistentes hostes
redintegrato proelio in fugam coniecerunt. Item alia in parte diversae
duae legiones, XI. et VIII., profligatis Viromanduis, quibuscum erant
congressae, ex loco superiore in ipsis fluminis ripis proeliabantur. At
totis fere castris a fronte et a sinistra parte nudatis, cum in dextro
cornu legio XII. et non magno ab ea intervallo VII. constitisset, omnes
Nervii confertissimo agmine duce Boduognato, qui summam imperii tenebat,
ad eum locum contenderunt; quorum pars [ab] aperto latere legiones
circumvenire, pars summum castrorum locum petere coepit.


Eodem tempore equites nostri levisque armaturae pedites, qui cum iis
una fuerant, quos primo hostium impetu pulsos dixeram, cum se in castra
reciperent, adversis hostibus occurrebant ac rursus aliam in partem fugam
petebant; et calones, qui ab decumana porta ac summo iugo collis nostros
victores flumen transire conspexerant, praedandi causa egressi, cum
respexissent et hostes in nostris castris versari vidissent, praecipites
fugae sese mandabant. Simul eorum qui cum impedimentis veniebant clamor
fremitusque oriebatur, aliique aliam in partem perterriti ferebantur.

Quibus omnibus rebus permoti equites Treveri, quorum inter Gallos virtutis
opinio est singularis, qui auxilii causa a civitate missi ad Caesarem
venerant, cum multitudine hostium castra [nostra] compleri, legiones premi
et paene circumventas teneri, calones, equites, tunditores, Numidas
diversos dissipatosque in omnes partes fugere vidissent, desperatis
nostris rebus domum contenderunt: Romanos pulsos superatosque, castris
impedimentisque eorum hostes potitos civitati renuntiaverunt.


Caesar ab X. legionis cohortatione ad dextrum cornu prolectus, ubi
suos urgeri signisque in unum locum conlatis XII. legionis confertos
milites sibi ipsos ad pugnam esse impedimento vidit, quartae cohortis
omnibus centurionibus occisis signiferoque interfecto, signo amisso,
reliquarum cohortium omnibus fere centurionibus aut vulneratis aut
occisis, in his primipilo P. Sextio Baculo, fortissimo viro, multis
gravibusque vulneribus confecto, ut iam se sustinere non posset, reliquos
esse tardiores et non nullos ab novissimis deserto [loco] proelio excedere
ac tela vitare, hostes neque a fronte ex inferiore loco subeuntes
intermittere et ab utroque latere instare et rem esse in angusto vidit,
neque ullum esse subsidium quod submitti posset, scuto ab novissimis [uni]
militi detracto, quod ipse eo sine scuto venerat, in primam aciem
processit centurionibusque nominatim appellatis reliquos cohortatus
milites signa inferre et manipulos laxare iussit, quo facilius gladiis uti
possent. Cuius adventu spe inlata militibus ac redintegrato animo, cum
pro se quisque in conspectu imperatoris etiam in extremis suis rebus
operam navare cuperet, paulum hostium impetus tardatus est.


Caesar, cum VII. legionem, quae iuxta constiterat, item urgeri ab
hoste vidisset, tribunos militum monuit ut paulatim sese legiones
coniungerent et conversa signa in hostes inferrent. Quo facto cum aliis
alii subsidium ferrent neque timerent ne aversi ab hoste circumvenirentur,
audacius resistere ac fortius pugnare coeperunt. Interim milites legionum
duarum quae in novissimo agmine praesidio impedimentis fuerant, proelio
nuntiato, cursu incitato in summo colle ab hostibus conspiciebantur, et
T. Labienus castris hostium potitus et ex loco superiore quae res in
nostris castris gererentur conspicatus X. legionem subsidio nostris misit.
Qui cum ex equitum et calonum fuga quo in loco res esset quantoque in
periculo et castra et legiones et imperator versaretur cognovissent, nihil
ad celeritatem sibi reliqui fecerunt.


Horum adventu tanta rerum commutatio est facta ut nostri, etiam qui
vulneribus confecti procubuissent, scutis innixi proelium redintegrarent,
calones perterritos hostes conspicati etiam inermes armatis occurrerent,
equites vero, ut turpitudinem fugae virtute delerent, omnibus in locis
pugnae se legionariis militibus praeferrent. At hostes, etiam in extrema
spe salutis, tantam virtutem praestiterunt ut, cum primi eorum
cecidissent, proximi iacentibus insisterent atque ex eorum corporibus
pugnarent, his deiectis et coacervatis cadaveribus qui superessent ut ex
tumulo tela in nostros coicerent et pila intercepta remitterent: ut non
nequiquam tantae virtutis homines iudicari deberet ausos esse transire
latissimum flumen, ascendere altissimas ripas, subire iniquissimum locum;
quae facilia ex difficillimis animi magnitudo redegerat.


Hoc proelio facto et prope ad internecionem gente ac nomine Nerviorum
redacto, maiores natu, quos una cum pueris mulieribusque in aestuaria ac
paludes coniectos dixeramus, hac pugna nuntiata, cum victoribus nihil
impeditum, victis nihil tutum arbitrarentur, omnium qui supererant
consensu legatos ad Caesarem miserunt seque ei dediderunt; et in
commemoranda civitatis calamitate ex DC ad tres senatores, ex hominum
milibus LX vix ad D, qui arma ferre possent, sese redactos esse dixerunt.

Quos Caesar, ut in miseros ac supplices usus misericordia videretur,
diligentissime conservavit suisque finibus atque oppidis uti iussit et
finitimis imperavit ut ab iniuria et maleficio se suosque prohiberent.


Atuatuci, de quibus supra diximus, cum omnibus copiis auxilio Nerviis
venirent, hac pugna nuntiata ex itinere domum reverterunt; cunctis oppidis
castellisque desertis sua omnia in unum oppidum egregie natura munitum
contulerunt. Quod cum ex omnibus in circuitu partibus altissimas rupes
deiectusque haberet, una ex parte leniter acclivis aditus in latitudinem
non amplius pedum CC relinquebatur; quem locum duplici altissimo muro
munierant; tum magni ponderis saxa et praeacutas trabes in muro
conlocabant. Ipsi erant ex Cimbris Teutonisque prognati, qui, cum iter in
provinciam nostram atque Italiam; facerent, iis impedimentis quae secum
agere ac portare non poterant citra flumen Rhenum depositis custodiae [ex
suis] ac praesidio VI milia hominum una reliquerant. Hi post eorum obitum
multos annos a finitimis exagitati, cum alias bellum inferrent, alias
inlatum defenderent, consensu eorum omnium pace facta hunc sibi domicilio
locum delegerant.


Ac primo adventu exercitus nostri crebras ex oppido excursiones
faciebant parvulisque proeliis cum nostris contendebant; postea vallo
pedum XII in circuitu %XV% milium crebrisque castellis circummuniti oppido
sese continebant. Ubi vineis actis aggere extructo turrim procul
constitui viderunt, primum inridere ex muro atque increpitare vocibus,
quod tanta machinatio a tanto spatio institueretur: quibusnam mallibus
aut quibus viribus praesertim homines tantulae staturae (nam plerumque
omnibus Gallis prae magnitudine corporum quorum brevitas nostra contemptui
est) tanti oneris turrim in muro sese [posse] conlocare confiderent?


Ubi vero moveri et adpropinquare muris viderunt, nova atque inusitata
specie commoti legatos ad Caesarem de pace miserunt, qui ad hunc modum
locuti, non se existimare Romanos sine ope divina bellum gerere, qui
tantae altitudinis machinationes tanta celeritate promovere possent, se
suaque omnia eorum potestati permittere dixerunt. Unum petere ac
deprecari: si forte pro sua clementia ac mansuetudine, quam ipsi ab aliis
audirent, statuisset Atuatucos esse conservandos, ne se armis despoliaret.
Sibi omnes fere finitimos esse inimicos ac suae virtuti invidere; a
quibus se defelldere traditis armis non possent. Sibi praestare, si in
eum casum deducerentur, quamvis fortunam a populo Romano pati quam ab his
per cruciatum interfici inter quos dominari consuessent.


Ad haec Caesar respondit: se magis consuetudine sua quam merito eorum
civitatem conservaturum, si prius quam murum aries attigisset se
dedidissent; sed deditionis nullam esse condicionem nisi armis traditis.

Se id quod in Nerviis fecisset facturum finitimisque imperaturum ne quam
dediticiis populi Romani iniuriam inferrent. Re renuntiata ad suos illi
se quae imperarentur facere dixerunt. Armorum magna multitudine de muro
in fossam, quae erat ante oppidum, iacta, sic ut prope summam muri
aggerisque altitudinem acervi armorum adaequarent, et tamen circiter parte
tertia, ut postea perspectum est, celata atque in oppido retenta, portis
patefactis eo die pace sunt usi.


Sub vesperum Caesar portas claudi militesque ex oppido exire iussit,
ne quam noctu oppidani a militibus iniuriam acciperent. Illi ante inito,
ut intellectum est, consilio, quod deditione facta nostros praesidia
deducturos aut denique indiligentius servaturos crediderant, partim cum
iis quae retinuerant et celaverant armis, partim scutis ex cortice factis
aut viminibus intextis, quae subito, ut temporis exiguitas postulabat,
pellibus induxerant, tertia vigilia, qua minime arduus ad nostras
munitiones accensus videbatur, omnibus copiis repente ex oppido eruptionem
fecerunt. Celeriter, ut ante Caesar imperaverat, ignibus significatione
facta, ex proximis castellis eo concursum est, pugnatumque ab hostibus ita
acriter est ut a viris fortibus in extrema spe salutis iniquo loco contra
eos qui ex vallo turribusque tela iacerent pugnari debuit, cum in una
virtute omnis spes consisteret. Occisis ad hominum milibus IIII reliqui
in oppidum reiecti sunt. Postridie eius diei refractis portis, cum iam
defenderet nemo, atque intromissis militibus nostris, sectionem eius
oppidi universa Caesar vendidit. Ab iis qui emerant capitum numerus ad
eum relatus est milium LIII.


Eodem tempore a P. Crasso, quem cum legione una miserat ad Venetos,
Venellos, Osismos, Coriosolitas, Esuvios, Aulercos, Redones, quae sunt
maritimae civitates Oceanumque attingunt, certior factus est omnes eas
civitates in dicionem potestatemque populi Romani esse redactas.


His rebus gestis omni Gallia pacata, tanta huius belli ad barbaros
opinio perlata est uti ab iis nationibus quae trans Rhenum incolerent
legationes ad Caesarem mitterentur, quae se obsides daturas, imperata
facturas pollicerentur. Quas legationes Caesar, quod in Italiam
Illyricumque properabat, inita proxima aestate ad se reverti iussit. Ipse
in Carnutes, Andes, Turonos quaeque civitates propinquae iis locis erant
ubi bellum gesserat, legionibus in hiberna deductis, in Italiam profectus
est. Ob easque res ex litteris Caesaris dierum XV supplicatio decreta
est, quod ante id tempus accidit nulli.




C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS TERTIUS

CVM in Italiam proficisceretur Caesar, Ser. Galbam cum legione XII.

et parte equitatus in Nantuates, Veragros Sedunosque misit, qui a finibus
Allobrogum et lacu Lemanno et flumine Rhodano ad summas Alpes pertinent.

Causa mittendi fuit quod iter per Alpes, quo magno cum periculo magnisque
cum portoriis mercatores ire consuerant, patefieri volebat. Huic
permisit, si opus esse arbitraretur, uti in his locis legionem hiemandi
causa conlocaret. Galba secundis aliquot proeliis factis castellisque
compluribus eorum expugnatis, missis ad eum undique legatis obsidibusque
datis et pace facta, constituit cohortes duas in Nantuatibus conlocare et
ipse cum reliquis eius legionis cohortibus in vico Veragrorum, qui
appellatur Octodurus hiemare; qui vicus positus in valle non magna adiecta
planitie altissimis montibus undique continetur. Cum hic in duas partes
flumine divideretur, alteram partem eius vici Gallis [ad hiemandum]
concessit, alteram vacuam ab his relictam cohortibus attribuit. Eum locum
vallo fossaque munivit.


Cum dies hibernorum complures transissent frumentumque eo comportari
iussisset, subito per exploratores certior factus est ex ea parte vici,
quam Gallis concesserat, omnes noctu discessisse montesque qui impenderent
a maxima multitudine Sedunorum et Veragrorum teneri. Id aliquot de causis
acciderat, ut subito Galli belli renovandi legionisque opprimendae
consilium caperent: primum, quod legionem neque eam plenissimam detractis
cohortibus duabus et compluribus singillatim, qui commeatus petendi causa
missi erant, absentibus propter paucitatem despiciebant; tum etiam, quod
propter iniquitatem loci, cum ipsi ex montibus in vallem decurrerent et
tela coicerent, ne primum quidem impetum suum posse sustineri
existimabant. Accedebat quod suos ab se liberos abstraetos obsidum nomine
dolebant, et Romanos non solum itinerum causa sed etiam perpetuae
possessionis culmina Alpium oceupare conari et ea loca finitimae
provinciae adiungere sibi persuasum habebant.


His nuntiis acceptis Galba, cum neque opus hibernorum munitionesque
plene essent perfectae neque de frumento reliquoque commeatu satis esset
provisum quod deditione facta obsidibusque acceptis nihil de bello
timendum existimaverat, consilio celeriter convocato sententias exquirere
coepit. Quo in consilio, cum tantum repentini periculi praeter opinionem
accidisset ac iam omnia fere superiora loca multitudine armatorum completa
conspicerentur neque subsidio veniri neque commeatus supportari
interclusis itineribus possent, prope iam desperata salute non nullae eius
modi sententiae dicebantur, ut impedimentis relictis eruptione facta isdem
itineribus quibus eo pervenissent ad salutem contenderent. Maiori tamen
parti placuit, hoc reservato ad extremum [casum] consilio interim rei
eventum experiri et castra defendere.


Brevi spatio interiecto, vix ut iis rebus quas constituissent
conlocandis atque administrandis tempus daretur, hostes ex omnibus
partibus signo dato decurrere, lapides gaesaque in vallum coicere. Nostri
primo integris viribus fortiter propugnare neque ullum flustra telum ex
loco superiore mittere, et quaecumque pars castrorum nudata defensoribus
premi videbatur, eo occurrere et auxilium ferre, sed hoc superari quod
diuturnitate pugnae hostes defessi proelio excedebant, alii integris
viribus succedebant; quarum rerum a nostris propter paucitatem fieri nihil
poterat, ac non modo defesso ex pugna excedendi, sed ne saucio quidem eius
loci ubi constiterat relinquendi ac sui recipiendi facultas dabatur.


Cum iam amplius horis sex continenter pugnaretur, ac non solum vires
sed etiam tela nostros deficerent, atque hostes acrius instarent
languidioribusque nostris vallum scindere et fossas complere coepissent,
resque esset iam ad extremum perducta casum, P. Sextius Baculus, primi
pili centurio, quem Nervico proelio compluribus confectum vulneribus
diximus, et item C. Volusenus, tribunus militum, vir et consilii magni et
virtutis, ad Galbam accurrunt atque unam esse spem salutis docent, si
eruptione facta extremum auxilium experirentur. Itaque convocatis
centurionibus celeriter milites certiores facit, paulisper intermitterent
proelium ac tantum modo tela missa exciperent seque ex labore reficerent,
post dato signo ex castris erumperent, atque omnem spem salutis in virtute
ponerent.


Quod iussi sunt faciunt, ac subito omnibus portis eruptione facta
neque cognoscendi quid fieret neque sui colligendi hostibus facultatem
relinquunt. Ita commutata fortuna eos qui in spem potiundorum castrorum
venerant undique circumventos intercipiunt, et ex hominum milibus amplius
XXX, quem numerum barbarorum ad castra venisse constabat, plus tertia
parte interfecta reliquos perterritos in fugam coiciunt ac ne in locis
quidem superioribus consistere patiuntur. Sic omnibus hostium copiis
fusis armisque exutis se intra munitiones suas recipiunt. Quo proelio
facto, quod saepius fortunam temptare Galba nolebat atque alio se in
hiberna consilio venisse meminerat, aliis occurrisse rebus videbat, maxime
frumenti [commeatusque] inopia permotus postero die omnibus eius vici
aedificiis incensis in provinciam reverti contendit, ac nullo hoste
prohibente aut iter demorante incolumem legionem in Nantuates, inde in
Allobroges perduxit ibique hiemavit.


His rebus gestis cum omnibus de causis Caesar pacatam Galliam
existimaret, [superatis Belgis, expulsis Germanis, victis in Alpibus
Sedunis,] atque ita inita hieme in Illyricum profectus esset, quod eas
quoque nationes adire et regiones cognoseere volebat, subitum bellum in
Gallia eoortum est. Eius belli haec fuit causa. P. Crassus adulescens
eum legione VII. proximus mare Oeeanum in Andibus hiemabat. Is, quod in
his loeis inopia frumenti erat, praefectos tribunosque militum eomplures
in finitimas civitates frumenti causa dimisit; quo in numero est
T. Terrasidius missus in Esuvios, M. Trebius Gallus in Coriosolites,
Q. Velanius eum T. Silio in Venetos.


Huius est civitatis longe amplissima auctoritas omnis orae maritimae
regionum earum, quod et naves habent Veneti plurimas, quibus in Britanniam
navigare consuerunt, et scientia atque usu rerum nauticarum ceteros
antecedunt et in magno impetu maris atque aperto paucis portibus
interiectis, quos tenent ipsi, omnes fere qui eo mari uti consuerunt
habent vectigales. Ab his fit initium retinendi Silii atque Velanii, quod
per eos suos se obsides, quos Crasso dedissent, recuperaturos
existimabant. Horum auctoritate finitimi adducti, ut sunt Gallorum subita
et repentina consilia, eadem de causa Trebium Terrasidiumque retinent et
celeriter missis legatis per suos principes inter se coniurant nihil nisi
communi consilio acturos eundemque omnes fortunae exitum esse laturos,
reliquasque civitates sollicitant, ut in ea libertate quam a maioribus
acceperint permanere quam Romanorum servitutem perferre malint. Omni ora
maritima celeriter ad suam sententiam perducta communem legationem ad
P. Crassum mittunt, si velit suos recuperare, obsides sibi remittat.


Quibus de rebus Caesar a Crasso certior factus, quod ipse aberat
longius, naves interim longas aedificari in flumine Ligeri, quod influit
in Oceanum, remiges ex provincia institui, nautas gubernatoresque
comparari iubet. His rebus celeriter administratis ipse, cum primum per
anni tempus potuit, ad exercitum contendit. Veneti reliquaeque item
civitates cognito Caesaris adventu [certiores facti], simul quod quantum
in se facinus admisissent intellegebant, [legatos, quod nomen ad omnes
nationes sanctum inviolatumque semper fuisset, retentos ab se et in
vincula coniectos,] pro magnitudine periculi bellum parare et maxime ea
quae ad usum navium pertinent providere instituunt, boc maiore spe quod
multum natura loci confidebant. Pedestria esse itinera concisa
aestuariis, navigationem impeditam propter inscientiam locorum
paucitatemque portuum sciebant, neque nostros exercitus propter inopiam
frumenti diutius apud se morari posse confidebant; ac iam ut omnia contra
opinionem acciderent, tamen sc plurimum navibus posse, [quam] Romanos
neque ullam facultatem habere navium, neque eorum locorum ubi bellum
gesturi essent vada, portus, insulas novisse; ac longe aliam esse
navigationem in concluso mari atque in vastissimo atque apertissimo Oceano
perspiciebant. His initis consiliis oppida muniunt, frumenta ex agris in
oppida comportant, naves in Venetiam, ubi Caesarem primum bellum gesturum
constabat, quam plurimas possunt cogunt. Socios sibi ad id bellum
Osismos, Lexovios, Namnetes, Ambiliatos, Morinos, Diablintes, Menapios
adsciscunt; auxilia ex Britannia, quae contra eas regiones posita est,
arcessunt.


Erant hae difficultates belli gerendi quas supra ostendiIrIus, sed
tamen multa Caesarem ad id bellum incitabant: iniuria retentorum equitum
Romanorum, rebellio facta post deditionem, defectio datis obsidibus, tot
civitatum coniuratio, in primis ne hac parte neglecta reliquae nationes
sibi idem licere arbitrarentur. Itaque cum intellegeret omnes fere Gallos
novis rebus studere et ad bellum mobiliter celeriterque excitari, omnes
autem homines natura libertati studere et condicionem servitutis odisse,
prius quam plures civitates conspirarent, partiendum sibi ac latius
distribuendum exercitum putavit.


Itaque T. Labienum legatum in Treveros, qui proximi flumini Rheno
sunt, cum equitatu mittit. Huic imandat, Remos reliquosque Belgas adeat
atque in officio contineat Germanosque, qui auxilio a Belgis arcessiti
dicebantur, si per vim navibus flumen transire conentur, prohibeat.

P. Crassum cum cohortibus legionariis XII et magno numero equitatus in
Aquitaniam proficisci iubet, ne ex his nationibus auxilia in Galliam
mittantur ac tantae nationes coniungantur. Q. Titurium Sabinum legatum
cum legionibus tribus in Venellos, Coriosolites Lexoviosque mittit, qui
eam manum distinendam curet. D. Brutum adulescentem classi Gallicisque
navibus, quas ex Pictonibus et Santonis reliquisque pacatis regionibus
convenirel iusserat, praeficit et, cum primum possit, in Venetos
proficisci iubet. Ipse eo pedestribus copiis contendit.


Erant eius modi fere situs oppidorum ut posita in extremis lingulis
promunturiisque neque pedibus aditum haberent, cum ex alto se acstus
incitavisset, quod [bis] accidit semper horarum XII spatio, neque navibus,
quod rursus minuente aestu naves in vadis adflictarentur. Ita utraque re
oppidorum oppugnatio impediebatur. Ac si quando magnitudine operis forte
superati, extruso mari aggere ac molibus atque his oppidi moenibus
adaequatis, suis fortunis desperare coeperant, magno numero navium
adpulso, cuius rei summam facultatem habebant, omnia sua deportabant seque
in proxima oppida recipiebant: ibi se rursus isdem oportunitatibus loci
defendebant. Haec eo facilius Inagnaln partem aestatis faciebant quod
nostrae naves tempestatibus detinebantur summaque erat vasto atque aperto
mari, rnagnis aestibus, raris ac prope nullis portibus difficultas
navigandi.


Namque ipsorum naves ad hunc modum factae armataeque erant: carinae
aliquanto planiores quam nostrarum navium, quo facilius vada ac decessum
aestus excipere possent; prorae admodum erectae atque item puppes, ad
magnitudinem fluctuum tempestatumque accommodatae; naves totae factae ex
robore ad quamvis vim et contumeliam perferendam; transtra ex pedalibus in
altitudinem trabibus, confixa clavis ferreis digiti pollicis crassitudine;
ancorae pro funibus ferreis catenis revinctae; pelles pro velis alutaeque
tenuiter confectae, [hae] sive propter inopiam lini atque eius usus
inscientiam, sive eo, quod est magis veri simile, quod tantas tempestates
Oceani tantosque impetus ventorum sustineri ac tanta onera navium regi
velis non satis commode posse arbitrabantur. Cum his navibus nostrae
classi eius modi congressus erat ut una celeritate et pulsu remorum
praestaret, reliqua pro loci natura, pro vi tempestatum illis essent
aptiora et accommodatiora. Neque enim iis nostrae rostro nocere poterant
(tanta in iis erat firmitudo), neque propter altitudinem facile telum
adigebatur, et eadem de causa minus commode copulis continebautur.

Accedebat ut, cum [saevire ventus coepisset et] se vento dedissent, et
tempestatem ferrent facilius et in vadis consisterent tutius et ab aestu
relictae nihil saxa et cotes timerent; quarum rerum omnium nostris navibus
casus erat extimescendus.


Compluribus expugnatis oppidis Caesar, ubi intellexit frustra tantum
laborem sumi neque hostium fugam captis oppidis reprimi neque iis noceri
posse, statuit expectandam classem. Quae ubi convenit ac primum ab
hostibus visa est, circiter CCXX naves eorum paratissimae atque omni
genere armorum ornatissimae profectae ex portu nostris adversae
constiterunt; neque satis Bruto, qui classi praeerat, vel tribunis militum
centurionibusque, quibus singulae naves erant attributae, constabat quid
agerent aut quam rationem pugnae insisterent. Rostro enim noceri non
posse cognoverant; turribus autem excitatis tamen has altitudo puppium ex
barbaris navibus superabat, ut neque ex inferiore loco satis commode tela
adigi possent et missa a Gallis gravius acciderent. Una erat magno usui
res praeparata a nostris, falces praeacutae insertae adfixaeque longuriis,
non absimili forma muralium falcium. His cum funes qui antemnas ad malos
destinabant comprehensi adductique erant, navigio remis incitato
praerumpebantur. Quibus abscisis antemnae necessario concidebant, ut, cum
omnis Gallicis navibus spes in velis armamentisque consisteret, his
ereptis omnis usus navium uno tempore eriperetur. Reliquum erat certamen
positum in virtute, qua nostri milites facile superabant, atque eo magis
quod in conspectu Caesaris atque omnis exercitus res gerebatur, ut nullum
paulo fortius factum latere posset; omnes enim colles ac loca superiora,
unde erat propinquus despectus in mare, ab exercitu tenebantur.


Deiectis, ut diximus, antemnis, cum singulas binae ac ternae naves
circumsteterant, milites summa vi transcendere in hostium naves
contendebant. Quod postquam barbari fieri animadverterunt, expugnatis
compluribus navibus, cum ei rei nullum reperiretur auxilium, fuga salutem
petere contenderunt. Ac iam conversis in eam partem navibus quo ventus
ferebat, tanta subito malacia ac tranquillitas extitit ut se ex loco
movere non possent. Quae quidem res ad negotium conficiendum maximae fuit
oportunitati: nam singulas nostri consectati expugnaverunt, ut perpaucae
ex omni numero noctis interventu ad terram per venirent, cum ab hora fere
IIII. usque ad solis occasum pugnaretur.


Quo proelio bellum Venetorum totiusque orae maritimae confectum est.

Nam cum omnis iuventus, omnes etiam gravioris aetatis in quibus aliquid
consilii aut dignitatis fuit eo convenerant, tum navium quod ubique fuerat
in unum locum coegerant; quibus amissis reliqui neque quo se reciperent
neque quem ad modum oppida defenderent habebant. Itaque se suaque omnia
Caesari dediderunt. In quos eo gravius Caesar vindicandum statuit quo
diligentius in reliquum tempus a barbaris ius legatorum conservaretur.

Itaque omni senatu necato reliquos sub corona vendidit.


Dum haec in Venetis geruntur, Q. Titurius Sabinus cum iis copiis quas
a Caesare acceperat in fines Venellorum pervenit. His praeerat Viridovix
ac summam imperii tenebat earum omnium civitatum quae defecerant, ex
quibus exercitum [magnasque scopias] coegerat; atque his paucis diebus
Aulerci Eburovices Lexoviique, senatu suo interfecto quod auctores belli
esse nolebant, portas clauserunt seque cum Viridovice coniunxerunt;
magnaque praeterea multitudo undique ex Gallia perditorum hominum
latronumque convenerat, quos spes praedandi studiumque bellandi ab agri
cultura et cotidiano labore revocabat. Sabinus idoneo omnibus rebus loco
castris sese tenebat, cum Viridovix contra eum duorum milium spatio
consedisset cotidieque productis copiis pugnandi potestatem faceret, ut
iam non solum hostibus in contemptionem Sabinus veniret, sed etiam
nostrorum militum vocibus non nihil carperetur; tantamque opinionem
timoris praebuit ut iam ad vallum castrorum hostes accedere auderent. Id
ea de causa faciebat quod cum tanta multitudine hostium, praesertim eo
absente qui summam imperii teneret, nisi aequo loco aut oportunitate
aliqua data legato dimicandum non existimabat.


Hac confirmata opinione timoris idoneum quendam hominem et callidum
deligit, Gallum, ex iis quos auxilii causa secum habebat. Huic magnis
praemiis pollicitationibusque persuadet uti ad hostes transeat, et quid
fieri velit edocet. Qui ubi pro perfuga ad eos venit, timorem Romanorum
proponit, quibus angustiis ipse Caesar a Venetis prematur docet, eque
longius abesse quin proxima nocte Sabinus clam ex castris exercitum educat
et ad Caesarem auxilii ferendi causa proficiscatur. Quod ubi auditum est,
conclamant omnes occasionem negotii bene gerendi amittendam non esse: ad
castra iri oportere. Multae res ad hoc consilium Gallos hortabantur:

superiorum dierum Sabini cunctatio, perfugae confirmatio, inopia
cibariorum, cui rei paum diligenter ab iis erat provisum, spes Venetici
belli, et quod fere libenter. homines id quod volunt credunt. His rebus
adducti non prius Viridovicem reliquosque duces ex concilio dimittunt quam
ab iis sit concessum arma uti capiant et ad castra contendant. Qua re
concessa laeti, ut explorata victoria, sarmentis virgultisque collectis,
quibus fossas Romanorum compleant, ad castra pergunt.


Locus erat castrorum editus et paulatim ab imo acclivis circiter
passus mille. Huc magno cursu contenderunt, ut quam minimum spatii ad se
colligendos armandosque Romanis daretur, exanimatique pervenerunt.

Sabinus suos hortatus cupientibus signum dat. Impeditis hostibus propter
ea quae ferebant onera subito duabus portis eruptionem fieri iubet.

Factum est oportunitate loci, hostium inscientia ac defatigatione, virtute
militum et superiorum pugnarum exercitatione, ut ne unum quidem nostrorum
impetum ferrent ac statim terga verterent. Quos impeditos integris
viribus milites nostri consecuti magnum numerum eorum occiderunt; reliquos
equites consectati paucos, qui ex fuga evaserant, reliquerunt. Sic uno
tempore et de navali pugna Sabinus et de Sabini victoria Caesar est
certior factus, civitatesque omnes se statim Titurio dediderunt. Nam ut
ad bella suscipienda Gallorum alacer ac promptus est animus, sic mollis ac
minime resistens ad calamitates ferendas mens eorum est.


Eodem fere tempore P. Crassus., cum in Aquitaniam pervenisset, quae
[pars], ut ante dictum est, [et regionum latitudine et multitudine
hominum] tertia pars Galliae est [aestimanda], cum intellegeret in iis
locis sibi bellum gerendum ubi paucis ante annis L. Valerius Praeconinus
legatus exercitu pulso interfectus esset atque unde L. Manlius proconsul
impedimentis amissis profugisset, non mediocrem sibi diligentiam
adhibendam intellegebat. Itaque re frumentaria provisa, auxiliis
equitatuque comparato, multis praeterea viris fortibus Tolosa et Carcasone
et Narbone, quae sunt civitates Galliae provinciae finitimae, ex his
regionibus nominatim evocatis, in Sotiatium fines exercitum introduxit.

Cuius adventu cognito Sotiates magnis copiis coactis, equitatuque, quo
plurimum valebant, in itinere agmen nostrum adorti primum equestre
proelium commiserunt, deinde equitatu suo pulso atque insequentibus
nostris subito pedestres copias, quas in convalle in insidiis
conlocaverant, ostenderunt. Hi nostros disiectos adorti proelium
renovarunt.


Pugnatum est diu atque acriter, cum Sotiates superioribus victoriis
freti in sua virtute totius Aquitaniae salutem positam putarent, nostri
autem quid sine imperatore et sine reliquis legionibus adulescentulo duce
efficere possent perspici cuperent; tandem confecti vulneribus hostes
terga verterunt. Quorum magno numero interfecto Crassus ex itinere
oppidum Sotiatium oppugnare coepit. Quibus fortiter resistentibus vineas
turresque egit. Illi alias eruptione temptata, alias cuniculis ad aggerem
vineasque actis (cuius rei sunt longe peritissimi Aquitani, propterea quod
multis locis apud eos aerariae secturaeque sunt), ubi diligentia nostrorum
nihil his rebus profici posse intellexerunt, legatos ad Crassum mittunt
seque in deditionem ut recipiat petunt. Qua re impetrata arma tradere
iussi faciunt.


Atque in eam rem omnium nostrorum intentis animis alia ex parte oppidi
Adiatunnus, qui summam imperii tenebat, cum DC devotis, quos illi
soldurios appellant, quorum haec est condicio, ut omnibus in vita commodis
una cum iis fruantur quorum se amicitiae dediderint, si quid his per vim
accidat, aut eundem casum una ferant aut sibi mortem consciscant; neque
adhuc hominum memoria repertus est quisquam qui, eo interfecto cuius se
amicitiae devovisset, mortem recusaret---cum his Adiatunnus eruptionem
facere conatus clamore ab ea parte munitionis sublato cum ad arma milites
concurrissent vehementerque ibi pugnatum esset, repulsus in oppidum tamen
uti eadem deditionis condicione uteretur a Crasso impetravit.


Armis obsidibusque acceptis, Crassus in fines Vocatium et Tarusatium
profectus est. Tum vero barbari commoti, quod oppidum et natura loci et
manu munitum paucis diebus quibus eo ventum erat expugnatum cognoverant,
legatos quoque versus dimittere, coniurare, obsides inter se dare, copias
parare coeperunt. Mittuntur etiam ad eas civitates legati quae sunt
citerioris Hispaniae finitimae Aquitaniae: inde auxilia ducesque
arcessuntur. Quorum adventu magna cum auctoritate et magna [cum] hominum
multitudine bellum gerere conantur. Duces vero ii deliguntur qui una cum
Q. Sertorio omnes annos fuerant summamque scientiam rei militaris habere
existimabantur. Hi consuetudine populi Romani loca capere, castra munire,
commeatibus nostros intercludere instituunt. Quod ubi Crassus
animadvertit, suas copias propter exiguitatem non facile diduci, hostem et
vagari et vias obsidere et castris satis praesidii relinquere, ob eam
causam minus commode frumentum commeatumque sibi supportari, in dies
hostium numcrum augeri, non cunctandum existimavit quin pugna decertaret.

Hac re ad consilium delata, ubi omnes idem sentire intellexit, posterum
diem pugnae constituit.


Prima luce productis omnibus copiis duplici acie instituta, auxiliis
in mediam aciem coniectis, quid hostes consilii caperent expectabat.

Illi, etsi propter multitudinem et veterem belli gloriam paucitatemque
nostrorum se tuto dimicaturos existimabant, tamen tutius esse
arbitrabantur obsessis viis commeatu intercluso sine vulnere victoria
potiri, et si propter inopiam rei frumentariae Romani se recipere
coepissent, impeditos in agmine et sub sarcinis infirmiores animo adoriri
cogitabant. Hoc consilio probato ab ducibus, productis Romanorum copiis,
sese castris tenebant. Hac re perspecta Crassus, cum sua cunctatione
atque opinione timoris hostes nostros milites alacriores ad pugnaudum
effecissent atque omnium voces audirentur expectari diutius non oportere
quin ad castra iretur, cohortatus suos omnibus cupientibus ad hostium
castra contendit.


Ibi cum alii fossas complerent, alii multis telis coniectis defensores
vallo munitionibusque depellerent, auxiliaresque, quibus ad pugnam non
multum Crassus confidebat, lapidibus telisque subministrandis et ad
aggerem caespitibus comportandis speciem atque opinionem pugnantium
praeberent, cum item ab hostibus constanter ac non timide pugnaretur
telaque ex loco superiore missa non frustra acciderent, equites circumitis
hostium castris Crasso renuntiaverunt non eadem esse diligentia ab
decumana porta castra munita facilemque aditum habere.


Crassus equitum praefectos cohortatus, ut magnis praemiis
pollicitationibusque suos excitarent, quid fieri vellet ostendit. Illi,
ut erat imperatum, eductis iis cohortibus quae praesidio castris relictae
intritae ab labore erant, et longiore itinere circumductis, ne ex hostium
castris conspici possent, omnium oculis mentibusque ad pugnam intentis
celeriter ad eas quas diximus munitiones pervenerunt atque his prorutis
prius in hostium castris constiterunt quam plane ab his videri aut quid
rei gereretur cognosci posset. Tum vero clamore ab ea parte audito nostri
redintegratis viribus, quod plerumque in spe victoriae accidere consuevit,
acrius impugnare coeperunt. Hostes undique circumventi desperatis omnibus
rebus se per munitiones deicere et fuga salutem petere contenderunt. Quos
equitatus apertissimis campis consectatus ex milium L numero, quae ex
Aquitania Cantabrisque convenisse constabat, vix quarta parte relicta,
multa nocte se in castra recepit.


Hac audita pugna maxima pars Aquitaniae sese Crasso dedidit obsidesque
ultro misit; quo in numero fuerunt Tarbelli, Bigerriones, Ptianii,
Vocates, Tarusates, Elusates, Gates, Ausci, Garumni, Sibusates, Cocosates:
paucae ultimae nationes anni tempore confisae, quod hiems suberat, id
facere neglexerunt.


Eodem fere tempore Caesar, etsi pmpe exacta iam aestas erat, tamen,
quod omni Gallia pacata Morini Menapiique supererant, qui in armis essent
neque ad eum umquam legatos de pace misissent, arbitratus id bellum
celeriter confici posse eo exercitum duxit; qui longe alia ratione ac
reliqui Galli bellum gerere coeperunt. Nam quod intellegebant maximas
nationes, quae proelio contendissent, pulsas superatasque esse,
continentesque silvas ac paludes habebant, eo se suaque omnia contulerunt.
Ad quarum initium silvarum cum Caesar pervenisset castraque munire
instituisset neque hostis interim visus esset, dispersis in opere nostris
subito ex omnibus partibus silvae evolaverunt et in nostros impetum
fecerunt. Nostri celeriter arma ceperunt eosque in silvas repulerunt et
compluribus interfectis longius impeditioribus locis secuti paucos ex suis
deperdiderunt.


Reliquis deinceps diebus Caesar silvas caedere instituit, et ne quis
inermibus imprudentibusque militibus ab latere impetus fieri posset, omnem
eam materiam quae erat caesa conversam ad hostem conlocabat et pro vallo
ad utrumque latus extruebat. Incredibili celeritate magno spatio paucis
diebus confecto, cum iam pecus atque extrema impedimenta a nostris
tenerentur, ipsi densiores silvas peterent, eius modi sunt tempestates
consecutae uti opus necessario intermitteretur et continuatione imbrium
diutius sub pellibus milites contineri non possent. Itaque vastatis
omnibus eorum agris, vicis aedificiisque incensis, Caesar exercitum
reduxit et in Aulercis Lexoviisque, reliquis item civitatibus quae proxime
bellum fecerant, in hibernis conlocavit.




C. IULI CAESARIS DE BELLO GALLICO COMMENTARIUS QUARTUS

EA quae secuta est hieme, qui fuit annus Cn. Pompeio, M. Crasso
consulibus, Usipetes Germani et item Tencteri magna [cum] multitudine
hominum flumen Rhenum transierunt, non longe a mari, quo Rhenus influit.

Causa transeundi fuit quod ab Suebis complures annos exagitati bello
premebantur et agri cultura prohibebantur.


Sueborum gens est longe maxima et bellicosissima Germanorum omnium.

Hi centum pagos habere dicuntur, ex quibus quotannis singula milia
armatorum bellandi causa ex finibus educunt. Reliqui, qui domi manserunt,
se atque illos alunt; hi rursus in vicem anno post in armis sunt, illi
domi remanent. Sic neque agri cultura nec ratio atque usus belli
intermittitur. Sed privati ac separati agri apud eos nihil est, neque
longius anno remanere uno in loco colendi causa licet. Neque multum
frumento, sed maximam partem lacte atque pecore vivunt multum sunt in
venationibus; quae res et cibi genere et cotidiana exercitatione et
libertate vitae, quod a pueris nullo officio aut disciplina adsuefacti
nihil omnino contra voluntatem faciunt, et vires alit et immani corporum
magnitudine homines efficit. Atque in eam se consuetudinem adduxerunt ut
locis frigidissimis neque vestitus praeter pelles habeant quicquam, quarum
propter exiguitatem magna est corporis pars aperta, et laventur in
fluminibus.


Mercatoribus est aditus magis eo ut quae bello ceperint quibus vendant
habeant, quam quo ullam rem ad se importari desiderent. Quin etiam
iumentis, quibus maxime Galli delectantur quaeque impenso parant pretio,
Germani importatis non utuntur, sed quae sunt apud eos nata, parva atque
deformia, haec cotidiana exercitatione summi ut sint laboris efficiunt.

Equestribus proeliis saepe ex equis desiliunt ac pedibus proeliantur,
equos eodem remanere vestigio adsue fecerunt, ad quos se celeriter, cum
usus est, recipiunt: neque eorum moribus turpius quicquam aut inertius
habetur quam ephippiis uti. Itaque ad quemvis numerum ephippiatorum
equitum quamvis pauci adire audent. Vinum omnino ad se importari non
patiuntur, quod ea re ad laborem ferendum remollescere homines atque
effeminari arbitrantur.


Publice maximam putant esse laudem quam latissime a suis finibus
vacare agros: hac re significari magnum numerum civitatum suam vim
sustinere non posse. Itaque una ex parte a Suebis circiter milia passuum
C agri vacare dicuntur. Ad alteram partem succedunt Ubii, quorum fuit
civitas ampla atque florens, ut est captus Germanorum; ii paulo, quamquam
sunt eiusdem generis, sunt ceteris humaniores, propterea quod Rhenum
attingunt multum ad eos mercatores ventitant et ipsi propter
propinquitatem [quod] Gallicis sunt moribus adsuefacti. Hos cum Suebi
multis saepe bellis experti propter amplitudinem gravitatem civitatis
finibus expellere non potuissent, tamen vectigales sibi fecerunt ac multo
humiliores infirmiores redegerunt.


In eadem causa fuerunt Usipetes et Tencteri, quos supra diximus; qui
complures annos Sueborum vim sustinuerunt, ad extremum tamen agris expulsi
et multis locis Germaniae triennium vagati ad Rhenum pervenerunt, quas
regiones Menapii incolebant. Hi ad utramque ripam fluminis agros,
aedificia vicosque habebant; sed tantae multitudinis adventu perterriti ex
iis aedificiis quae trans flumen habuerant demigraverant, et cis Rhenum
dispositis praesidiis Germanos transire prohibebant. Illi omnia experti,
cum neque vi contendere propter inopiam navium neque clam transire propter
custodias Menapiorum possent, reverti se in suas sedes regiones
simulaverunt et tridui viam progressi rursus reverterunt atque omni hoc
itinere una nocte equitatu confecto inscios inopinantes Menapios
oppresserunt, qui de Germanorum discessu per exploratores certiores facti
sine metu trans Rhenum in suos vicos remigraverant. His interfectis
navibus eorum occupatis, prius quam ea pars Menapiorum quae citra Rhenum
erat certior fieret, flumen transierunt atque omnibus eorum aedificiis
occupatis reliquam partem hiemis se eorum copiis aluerunt.


His de rebus Caesar certior factus et infirmitatem Gallorum veritus,
quod sunt in consiliis capiendis mobiles et novis plerumque rebus student,
nihil his committendum existimavit. Est enim hoc Gallicae consuetudinis,
uti et viatores etiam invitos consistere cogant et quid quisque eorum de
quaque re audierit aut cognoverit quaerant et mercatores in oppidis vulgus
circumsistat quibus ex regionibus veniant quas ibi res cognoverint
pronuntiare cogat. His rebus atque auditionibus permoti de summis saepe
rebus consula ineunt, quorum eos in vestigio paenitere necesse est, cum
incertis rumoribus serviant et pleri ad voluntatem eorum ficta
respondeant.


Qua consuetudine cognita Caesar, ne graviori bello, occurreret,
maturius quam consuerat ad exercitum proficiscitur. Eo cum venisset, ea
quas fore suspicatus erat facta cognovit: missas legationes ab non nullis
civitatibus ad Germanos invitatos eos uti ab Rheno discederent: omnia
quae[que] postulassent ab se fore parata. Qua spe adducti Germani latius
iam vagabantur et in fines Eburonum et Condrusorum, qui sunt Treverorum
clientes, pervenerant. Principibus Gallice evocatis Caesar ea quae
cognoverat dissimulanda sibi existimavit, eorumque animis permulsis et
confirmatis equitatu imperato bellum cum Germanis gerere constituit.


Re frumentaria comparata equitibusque delectis iter in ea loca facere
coepit, quibus in locis esse Germanos audiebat. A quibus cum paucorum
dierum iter abesset, legati ab iis venerunt, quorum haec fuit oratio:

Germanos neque priores populo Romano bellum inferre neque tamen recusare,
si lacessantur, quin armis contendant, quod Germanorum consuetudo [haec]
sit a maioribus tradita, Quicumque bellum inferant, resistere neque
deprecari. Haec tamen dicere venisse invitos, eiectos domo; si suam
gratiam Romani velint, posse iis utiles esse amicos; vel sibi agros
attribuant vel patiantur eos tenere quos armis possederint: sese unis
Suebis concedere, quibus ne di quidem immortales pares esse possint;
reliquum quidem in terris esse neminem quem non superare possint.


Ad haec Caesar quae visum est respondit; sed exitus fuit orationis:

sibi nullam cum iis amicitiam esse posse, si in Gallia remanerent; neque
verum esse, qui suos fines tueri non potuerint alienos occupare; neque
ullos in Gallia vacare agros qui dari tantae praesertim multitudini sine
iniuria possint; sed licere, si velint, in Ubiorum finibus considere,
quorum sint legati apud se et de Sueborum iniuriis querantur et a se
auxilium petant: hoc se Ubiis imperaturus.


Legati haec se ad suos relaturos dixerunt et re deliberata post diem
tertium ad Caesarem reversuros: interea ne propius se castra moveret
petierunt. Ne id quidem Caesar ab se impetrari posse dixit. Cognoverat
enim magnam partem equitatus ab iis aliquot diebus ante praedandi
frumentandi causa ad Ambivaritos trans Mosam missam: hos expectari
equites atque eius rei causa moram interponi arbitrabatur.


[Mosa profluit ex monte Vosego, qui est in finibus Lingonum, et parte
quadam ex Rheno recepta, quae appellatur Vacalus insulam efficit
Batavorum, in Oceanum influit neque longius ab Oceano milibus passuum LXXX
in Rhenum influit. Rhenus autem oritur ex Lepontiis, qui Alpes incolunt,
et longo spatio per fines Nantuatium, Helvetiorum, Sequanorum,
Mediomatricorum, Tribocorum, Treverorum citatus fertur et, ubi Oceano
adpropinquavit, in plures diffluit partes multis ingentibus insulis
effectis, quarum pars magna a feris barbaris nationibus incolitur, ex
quibus sunt qui piscibus atque ovis avium vivere existimantur, multis
capitibus in Oceanum influit.]


Caesar cum ab hoste non amplius passuum XII: milibus abesset, ut erat
constitutum, ad eum legati revertuntur; qui in itinere congressi magnopere
ne longius progrederetur orabant. Cum id non impetrassent, petebant uti
ad eos [equites] qui agmen antecessissent praemitteret eos pugna
prohiberet, sibique ut potestatem faceret in Ubios legatos mittendi;
quorum si principes ac senatus sibi iure iurando fidem fecisset, ea
condicione quae a Caesare ferretur se usuros ostendebant: ad has res
conficiendas sibi tridui spatium daret. Haec omnia Caesar eodem illo
pertinere arbitrabatur ut tridui mora interposita equites eorum qui
abessent reverterentur; tamen sese non longius milibus passuum IIII
aquationis causa processurum eo die dixit: huc postero die quam
frequentissimi convenirent, ut de eorum postulatis cognosceret. Interim
ad praefectos, qui cum omni equitatu antecesserant, mittit qui nuntiarent
ne hostes proelio lacesserent, et si ipsi lacesserentur, sustinerent quoad
ipse cum exercitu propius accessisset.


At hostes, ubi primum nostros equites conspexerunt, quorum erat V
milium numerus, cum ipsi non amplius DCCC equites haberent, quod ii qui
frumentandi causa erant trans Mosam profecti nondum redierant, nihil
timentibus nostris, quod legati eorum paulo ante a Caesare discesserant
atque is dies indutiis erat ab his petitus, impetu facto celeriter nostros
perturbaverunt; rursus his resistentibus consuetudine sua ad pedes
desiluerunt subfossis equis compluribus nostris deiectis reliquos in fugam
coniecerunt atque ita perterritos egerunt ut non prius fuga desisterent
quam in conspectum agminis nostri venissent. In eo proelio ex equitibus
nostris interficiuntur IIII et LXX, in his vir fortissimus Piso Aquitanus,
amplissimo genere natus, cuius avus in civitate sua regnum obtinuerat
amicus a senatu nostro appellatus. Hic cum fratri intercluso ab hostibus
auxilium ferret, illum ex periculo eripuit, ipse equo vulnerato deiectus,
quoad potuit, fortissime restitit; cum circumventus multis vulneribus
acceptis cecidisset atque id frater, qui iam proelio excesserat, procul
animadvertisset, incitato equo se hostibus obtulit atque interfectus est.


Hoc facto proelio Caesar neque iam sibi legatos audiendos neque
condiciones accipiendas arbitrabatur ab iis qui per dolum atque insidias
petita pace ultro bellum intulissent; expectare vero dum hostium copiae
augerentur equitatus reverteretur summae dementiae esse iudicabat, et
cognita Gallorum infirmitate quantum iam apud eos hostes uno proelio
auctoritatis essent consecuti sentiebat; quibus ad consilia capienda nihil
spatii dandum existimabat. His constitutis rebus et consilio cum legatis
et quaestore communicato, ne quem diem pugnae praetermitteret,
oportunissima res accidit, quod postridie eius diei mane eadem et perfidia
et simulatione usi Germani frequentes, omnibus principibus maioribusque
natu adhibitis, ad eum in castra venerunt, simul, ut dicebatur, sui
purgandi causa, quod contra atque esset dictum et ipsi petissent, proelium
pridie commisissent, simul ut, si quid possent, de indutiis fallendo
impetrarent. Quos sibi Caesar oblatos gavisus illos retineri iussit; ipse
omnes copias castris D eduxit equitatumque, quod recenti proelio
perterritum esse existimabat, agmen subsequi iussit.


Acie triplici instituta et celeriter VIII milium itinere confecto,
prius ad hostium castra pervenit quam quid ageretur Germani sentire
possent. Qui omnibus rebus subito perterriti et celeritate adventus
nostri et discessu suorum, neque consilii habendi neque arma capiendi
spatio dato perturbantur, copiasne adversus hostem ducere an castra
defendere an fuga salutem petere praestaret. Quorum timor cum fremitu et
concursu significaretur, milites nostri pristini diei perfidia incitati in
castra inruperunt. Quo loco qui celeriter arma capere potuerunt paulisper
nostris restiterunt atque inter carros impedimenta proelium commiserunt;
at reliqua multitudo puerorum mulierum (nam eum omnibus suis domo
excesserant Rhenum transierant) passim fugere coepit, ad quos consectandos
Caesar equitatum misit.


Germani post tergum clamore audito, eum suos interfiei viderent, armis
abiectis signis militaribus relictis se ex castris eiecerunt, et eum ad
confluentem Mosae et Rheni pervenissent, reliqua fuga desperata, magno
numero interfecto, reliqui se in flumen praecipitaverunt atque ibi timore,
lassitudine, vi fluminis oppressi perierunt. Nostri ad unum omnes
incolumes, perpaucis vulneratis, ex tanti belli timore, cum hostium
numerus capitum CCCCXXX milium fuisset, se in castra receperunt. Caesar
iis quos in castris retinuerat discedendi potestatem fecit. Illi
supplicia cruciatusque Gallorum veriti, quorum agros vexaverant, remanere
se apud eum velle dixerunt. His Caesar libertatem concessit.


Germanico bello confecto multis de causis Caesar statuit sibi Rhenum
esse transeundum; quarum illa fuit iustissima quod, cum videret Germanos
tam facile impelli ut in Galliam venirent, suis quoque rebus eos timere
voluit, cum intellegerent et posse et audere populi Romani exercitum
Rhenum transire. Accessit etiam quod illa pars equitatus Usipetum et
Tencterorum, quam supra commemoravi praedandi frumentandi causa Mosam
transisse neque proelio interfuisse, post fugam suorum se trans Rhenum in
fines Sugambrorum receperat seque cum his coniunxerat. Ad quos cum Caesar
nuntios misisset, qui postularent eos qui sibi Galliae bellum intulissent
sibi dederent, responderunt: populi Romani imperium Rhenum finire; si se
invito Germanos in Galliam transire non aequum existimaret, cur sui
quicquam esse imperii aut potestatis trans Rhenum postularet? Ubii autem,
qui uni ex Transrhenanis ad Caesarem legatos miserant, amicitiam fecerant,
obsides dederant, magnopere orabant ut sibi auxilium ferret, quod graviter
ab Suebis premerentur; vel, si id facere occupationibus rei publicae
prohiberetur, exercitum modo Rhenum transportaret: id sibi [ad] auxilium
spemque reliqui temporis satis futurum. Tantum esse nomen atque opinionem
eius exercitus Ariovisto pulso et hoc novissimo proelio facto etiam ad
ultimas Germanorum nationes, uti opinione et amicitia populi Romani tuti
esse possint. Navium magnam copiam ad transportandum exercitum
pollicebantur.


Caesar his de causis quas commemoravi Rhenum transire decrevat; sed
navibus transire neque satis tutum esse arbitrabatur neque suae neque
populi Romani dignitatis esse statuebat. Itaque, etsi summa difficultas
faciendi pontis proponebatur propter latitudinem, rapiditatem
altitudinemque fluminis, tamen id sibi contendendum aut aliter non
traducendum exercitum existimabat. Rationem pontis hanc instituit. Tigna
bina sesquipedalia. paulum ab imo praeacuta dimensa ad altitudinem
fluminis intervallo pedum duorum inter se iungebat. Haec cum
machinationibus immissa in flumen defixerat fistucisque adegerat, non
sublicae modo derecte ad perpendiculum, sed prone ac fastigate, ut
secundum naturam fluminis procumberent, iis item contraria duo ad eundem
modum iuncta intervallo pedum quadragenum ab inferiore parte contra vim
atque impetu fluminis conversa statuebat. Haec utraque insuper
bipedalibus trabibus immissis, quantum eorum tignorum iunctura distabat,
binis utrimque fibulis ab extrema parte distinebantur; quibus disclusis
atque in contrariam partem revinctis, tanta erat operis firmitudo atque ea
rerum natura ut, quo maior vis aquae se incitavisset, hoc artius inligata
tenerentur. Haec derecta materia iniecta contexebantur ac longuriis
cratibusque consternebantur; ac nihilo setius sublicae et ad inferiorem
partem fluminis oblique agebantur, quae pro ariete subiectae et cum omni
opere coniunctae vim fluminis exciperent, et aliae item supra pontem
mediocri spatio, ut, si arborum trunci sive naves deiciendi operis causa
essent a barbaris missae, his defensoribus earum rerum vis minueretur neu
ponti nocerent.


Diebus X, quibus materia coepta erat comportari, omni opere effecto
exercitus traducitur. Caesar ad utramque partem pontis firmo praesidio
relicto in fines Sugambrorum contendit. Interim a compluribus civitatibus
ad eum legati veniunt; quibus pacem atque amicitiam petentibus liberaliter
respondet obsidesque ad se adduci iubet. At Sugambri, ex eo tempore quo
pons institui coeptus est fuga comparata, hortantibus iis quos ex
Tencteris atque Usipetibus apud se habebant, finibus suis excesserant
suaque omnia exportaverant seque in solitudinem ac silvas abdiderant.


Caesar paucos dies in eorum finibus moratus, omnibus vicis
aedificiisque incensis frumentisque succisis, se in fines Ubiorum recepit
atque his auxilium suum pollicitus, si a Suebis premerentur, haec ab iis
cognovit: Suebos, postea quam per exploratores pontem fieri comperissent,
more suo concilio habito nuntios in omnes partes dimisisse, uti de oppidis
demigrarent, liberos, uxores suaque omnia in silvis deponerent atque omnes
qui arma ferre possent unum in locum convenirent. Hunc esse delectum
medium fere regionum earum quas Suebi obtinerent; hic Romanorum adventum
expectare atque ibi decertare constituisse. Quod ubi Caesar comperit,
omnibus iis rebus confectis, quarum rerum causa exercitum traducere
constituerat, ut Germanis metum iniceret, ut Sugambros ulcisceretur, ut
Ubios obsidione liberaret, diebus omnino XVIII trans Rhenum consumptis,
satis et ad laudem et ad utilitatem profectum arbitratus se in Galliam
recepit pontemque rescidit.


Exigua parte aestatis reliqua Caesar, etsi in his locis, quod omnis
Gallia ad septentriones vergit, maturae sunt hiemes, tamen in Britanniam
proficisci contendit, quod omnibus fere Gallicis bellis hostibus nostris
inde subministrata auxilia intellegebat, et si tempus anni ad bellum
gerendum deficeret, tamen magno sibi usui fore arbitrabatur, si modo
insulam adiisset, genus hominum perspexisset, loca, portus, aditus
cognovisset; quae omnia fere Gallis erant incognita. Neque enim temere
praeter mercatores illo adit quisquam, neque his ipsis quicquam praeter
oram maritimam atque eas regiones quae sunt contra Galliam notum est.

Itaque vocatis ad se undique mercatoribus, neque quanta esset insulae
magnitudo neque quae aut quantae nationes incolerent, neque quem usum
belli haberent aut quibus institutis uterentur, neque qui essent ad
maiorem navium multitudinem idonei portus reperire poterat.


Ad haec cognoscenda, prius quam periculum faceret, idoneum esse
arbitratus C. Volusenum cum navi longa praemittit. Huic mandat ut
exploratis omnibus rebus ad se quam primum revertatur. Ipse cum omnibus
copiis in Morinos proficiscitur, quod inde erat brevissimus in Britanniam
traiectus. Huc naves undique ex finitimis regionibus et quam superiore
aestate ad Veneticum bellum fecerat classem iubet convenire.


Interim, consilio eius cognito et per mercatores perlato ad Britannos,
a compluribus insulae civitatibus ad eum legati veniunt, qui polliceantur
obsides dare atque imperio populi Romani obtemperare. Quibus auditis,
liberaliter pollicitus hortatusque ut in ea sententia permanerent, eos
domum remittit et cum iis una Commium, quem ipse Atrebatibus superatis
regem ibi constituerat, cuius et virtutem et consilium probabat et quem
sibi fidelem esse arbitrabatur cuiusque auctoritas in his regionibus magni
habebatur, mittit. Huic imperat quas possit adeat civitates horteturque
ut populi Romani fidem sequantur seque celeriter eo venturum nuntiet.

Volusenus perspectis regionibus omnibus quantum ei facultatis dari potuit,
qui navi egredi ac se barbaris committere non auderet, V. die ad Caesarem
revertitur quaeque ibi perspexisset renuntiat.


Dum in his locis Caesar navium parandarum causa moratur, ex magna
parte Morinorum ad eum legati venerunt, qui se de superioris temporis
consilio excusarent, quod homines barbari et nostrae consuetudinis
imperiti bellum populo Romano fecissent, seque ea quae imperasset facturos
pollicerentur. Hoc sibi Caesar satis oportune accidisse arbitratus, quod
neque post tergum hostem relinquere volebat neque belli gerendi propter
anni tempus facultatem habebat neque has tantularum rerum occupationes
Britanniae anteponendas iudicabat, magnum iis numerum obsidum imperat.


Quibus adductis eos in fidem recipit. Navibus circiter LXXX onerariis
coactis contractisque, quot satis esse ad duas transportandas legiones
existimabat, quod praeterea navium longarum habebat quaestori, legatis
praefectisque distribuit. Huc accedebant XVIII onerariae naves, quae ex
eo loco a milibus passuum VIII vento tenebantur quo minus in eundem portum
venire possent: has equitibus tribuit. Reliquum exercitum Q. Titurio
Sabino et L. Aurunculeio Cottae legatis in Menapios atque in eos pagos
Morinorum a quibus ad eum legati non venerant ducendum dedit.

P. Sulpicium Rufum legatum cum eo praesidio quod satis esse arbitrabatur
portum tenere iussit.


His constitutis rebus, nactus idoneam ad navigandum tempestatem III.

fere vigilia solvit equitesque in ulteriorem portum progredi et naves
conscendere et se sequi iussit. A quibus cum paulo tardius esset
administratum, ipse hora diei circiter IIII. cum primis navibus
Britanniam attigit atque ibi in omnibus collibus expositas hostium copias
armatas conspexit. Cuius loci haec erat natura atque ita montibus
angustis mare continebatur, uti ex locis superioribus in litus telum adigi
posset. Hunc ad egrediendum nequaquam idoneum locum arbitratus, dum
reliquae naves eo convenirent ad horam nonam in ancoris expectavit.

Interim legatis tribunisque militum convocatis et quae ex Voluseno
cognovisset et quae fieri vellet ostendit monuitque, ut rei militaris
ratio, maximeque ut maritimae res postularent, ut, cum celerem atque
instabilem motum haberent, ad nutum et ad tempus D omnes res ab iis
administrarentur. His dimissis, et VII ab eo loco progressus aperto ac
plano litore naves constituit.


At barbari, consilio Romanorum cognito praemisso equitatu et
essedariis, quo plerumque genere in proeliis uti consuerunt, reliquis
copiis subsecuti nostros navibus egredi prohibebant. Erat ob has causas
summa difficultas, quod naves propter magnitudinem nisi in alto constitui
non poterant, militibus autem, ignotis locis, impeditis manibus, magno et
gravi onere armorum oppressis simul et de navibus desiliendum et in
auctibus consistendum et cum hostibus erat pugnandum, cum illi aut ex
arido aut paulum in aquam progressi omnibus membris expeditis, notissimis
locis, audacter tela coicerent et equos insuefactos incitarent. Quibus
rebus nostri perterriti atque huius omnino generis pugnae imperiti, non
eadem alacritate ac studio quo in pedestribus uti proeliis consuerant
utebantur.


Quod ubi Caesar animadvertit, naves longas, quarum et species erat
barbaris inusitatior et motus ad usum expeditior, paulum removeri ab
onerariis navibus et remis incitari et ad latus apertum hostium constitui
atque inde fundis, sagittis, tormentis hostes propelli ac submoveri
iussit; quae res magno usui nostris fuit. Nam et navium figura et remorum
motu et inusitato genere tormentorum permoti barbari constiterunt ac
paulum modo pedem rettulerunt. Atque nostris militibus cunctantibus,
maxime propter altitudinem maris, qui X legionis aquilam gerebat,
obtestatus deos, ut ea res legioni feliciter eveniret, ' desilite',
inquit, ' milites, nisi vultis aquilam hostibus prodere; ego certe meum
rei publicae atque imperatori officium praestitero.' Hoc cum voce magna
dixisset, se ex navi proiecit atque in hostes aquilam ferre coepit. Tum
nostri cohortati inter se, ne tantum dedecus admitteretur, universi ex
navi desiluerunt. Hos item ex proximis primi navibus cum conspexissent,
subsecuti hostibus adpropinquaverunt.


Pugnatum est ab utrisque acriter. Nostri tamen, quod neque ordines
servare neque firmiter insistere neque signa subsequi poterant atque alius
alia ex navi quibuscumque signis occurrerat se adgregabat, magnopere
perturbabantur; hostes vero, notis omnibus vadii, ubi ex litore aliquos
singulares ex navi egredientes conspexerant, incitatis equis impeditos
adoriebantur, plures paucos circumsistebant, alii ab latere aperto in
universos tela coiciebant. Quod cum animadvertisset Caesar, scaphas
longarum navium, item speculatoria navigia militibus compleri iussit, et
quos laborantes conspexerat, his subsidia submittebat. Nostri, simul in
arido constiterunt, suis omnibus consecutis, in hostes impetum fecerunt
atque eos in fugam dederunt; neque longius prosequi potuerunt, quod
equites cursum tenere atque insulam capere non potuerant. Hoc unum ad
pristinam fortunam Caesari defuit.


Hostes proelio superati, simul atque se ex fuga: receperunt, statim
ad Caesarem legatos de pace miserunt; obsides sese daturos quaeque
imperasset facturos polliciti sunt. Una cum his legatis Commius Atrebas
venit, quem supra demonstraveram a Caesare in Britanniam praemissum. Hunc
illi e navi egressum, cum ad eos oratoris modo Caesaris mandata deferret,
comprehenderant atque in vincula coniecerant; tum proelio facto remiserunt
et in petenda pace eius rei culpam in multitudinem contulerunt et propter
imprudentiam ut ignosceretur petiverunt. Caesar questus quod, cum ultro
in continentem legatis missis pacem ab se petissent, bellum sine causa
intulissent, ignoscere [se] imprudentiae dixit obsidesque imperavit;
quorum illi partem statim dederunt, partem ex longinquioribus locis
arcessitam paucis diebus sese daturos dixerunt. Interea suos in agros
remigrare iusserunt, principesque undique convenire et se civitatesque
suas Caesari commendare coeperunt.


His rebus pace confirmata, post diem quartum quam est in Britanniam
ventum naves XVIII, de quibus supra demonstratum est, quae equites
sustulerant, ex superiore portu leni vento solverunt. Quae cum
adpropinquarent Britanniae et ex castris viderentur, tanta tempestas
subito coorta est ut nulla earum cursum tenere posset, sed aliae eodem
unde erant profectae referrentur, aliae ad inferiorem partem insulae, quae
est propius solis occasum, magno suo cum periculo deicerentur; quae tamen
ancoris iactis cum fluctibus complerentur, necessario adversa nocte in
altum provectae continentem petierunt.


Eadem nocte accidit ut esset luna plena, qui dies a maritimos aestus
maximos in Oceano efficere consuevit, nostrisque id erat incognitum. Ita
uno tempore et longas naves, [quibus Caesar exercitum transportandum
curaverat,] quas Caesar in aridum subduxerat, aestus complebat, et
onerarias, quae ad ancoras erant deligatae, tempestas adflictabat, neque
ulla nostris facultas aut administrandi ` aut auxiliandi dabatur.

Compluribus navibus fractis, reliquae cum essent funibus, ancoris
reliquisque armamentis amissis ad navigandum inutiles, magna, id quod
necesse erat accidere, totius exercitus perturbatio facta est. Neque enim
naves erant aliae quibus reportari possent, et omnia deerant quae ad
reficiendas naves erant usui, et, quod omnibus constabat hiemari in Gallia
oportere, frumentum in his locis in hiemem provisum non erat. Quibus
rebus cognitis, principes Britanniae, qui post proelium ad Caesarem
convenerant, inter se conlocuti, cum et equites et naves et frumentum
Romanis deesse intellegerent et paucitatem militum ex castrorum exiguitate
cognoscerent, quae hoc erant etiam angustior quod sine impedimentis Caesar
legiones transportaverat, optimum factu esse duxerunt rebellione facta
frumento commeatuque nostros prohibere et rem in hiemem producere, quod
his superatis aut reditu interclusis neminem postea belli inferendi causa
in Britanniam transiturum confidebant. Itaque rursus coniuratione facta
paulatim ex castris discedere et suos clam ex agris deducere coeperunt.


At Caesar, etsi nondum eorum consilia cognoverat, tamen et ex eventu
navium suarum et ex eo quod obsides dare intermiserant fore id quod
accidit suspicabatur. Itaque ad omnes casus subsidia comparabat. Nam et
frumentum ex agris cotidie in castra conferebat et, quae gravissime
adflictae erant naves, earum materia atque aere ad reliquas reficiendas
utebatur et quae ad eas res erant usui ex continenti comportari iubebat.

Itaque, cum summo studio a militibus administraretur, XII navibus amissis,
reliquis ut navigari [satis] commode posset effecit.


Dum ea geruntur, legione ex consuetudine una frumentatum missa, quae
appellabatur VII., neque ulla ad id tempus belli suspicione interposita,
cum pars hominum in agris remaneret, pars etiam in castra ventitaret, ii
qui pro portis castrorum in statione erant Caesari nuntiaverunt pulverem
maiorem quam consuetudo ferret in ea parte videri quam in partem legio
iter fecisset. Caesar---id quod erat---suspicatus aliquid novi a barbaris
initum consilii, cohortes quae in statione erant secum in eam partem
proficisci, ex reliquis duas in stationem succedere, reliquas armari et
confestim sese subsequi iussit. Cum paulo longius a castris processisset,
suos ab hostibus premi atque aegre sustinere et conferta legione ex
omnibus partibus tela coici animadvertit. Nam quod omni ex reliquis
partibus demesso frumento pars una erat reliqua, suspicati hostes huc
nostros esse venturos noctu in silvis delituerant; tum dispersos depositis
armis in metendo occupatos Subito adorti paucis interfectis reliquos
incertis ordinibus perturbaverant, simul equitatu atque essedis
circumdederant.


Genus hoc est ex essedis pugnae. Primo per omnes partes perequitant
et tela coiciunt atque ipso terrore equorum et strepitu rotarum ordines
plerumque perturbant, et cum se inter equitum turmas insinuaverunt, ex
essedis desiliunt et pedibus proeliantur. Aurigae interim paulatim ex
proelio excedunt atque ita currus conlocant ut, si illi a multitudine
hostium premantur, expeditum ad quos receptum habeant. Ita mobilitatem
equitum, stabilitatem peditum in proeliis praestant, ac tantum usu
cotidiano et exercitatione efficiunt uti in declivi ac praecipiti loco
incitatos equos sustinere et brevi moderari ac flectere et per temonem
percurrere et in iugo insistere et se inde in currus citissime recipere
consuerint.


Quibus rebus perturbatis nostris [novitate pugnae] tempore
oportunissimo Caesar auxilium tulit: namque eius adventu hostes
constiterunt, nostri se ex timore receperunt. Quo facto, ad lacessendum
hostem et committendum proelium alienum esse tempus arbitratus suo se loco
continuit et brevi tempore intermisso in castra legiones reduxit. Dum
haec geruntur, nostris omnibus occupatis qui erant in agris reliqui
discesserunt. Secutae sunt continuos complures dies tempeststes, quae et
nostros in castris continerent et hostem a pugna prohiberent. Interim
barbari nuntios in omnes partes dimiserunt paucitatemque nostrorum militum
suis praedicaverunt et quanta praedae faciendae atque in perpetuum sui
liberandi facultas daretur, si Romanos castris expulissent, demonstra;
verunt. His rebus celeriter magna multitudine peditatus equitatusque
coacta ad castra venerunt.


Caesar, etsi idem quod superioribus diebus acciderat fore videbat, ut,
si essent hostes pulsi, celeritate periculum effugerent, tamen nactus
equites circiter XXX, quos Commius Atrebas, de quo ante dictum est, secum
transportaverat, legiones in acie pro castris constituit. Commisso
proelio diutius nostrorum militum impetum hostes ferre non potuerunt ac
terga verterunt. Quos tanto spatio secuti quantum cursu et viribus
efficere potuerunt, complures ex iis occiderunt, deinde omnibus longe
lateque aedificiis incensis se in castra receperunt.


Eodem die legati ab hostibus missi ad Caesarem de pace venerunt. His
Caesar numerum obsidum quem ante imperaverat duplicavit eosque in
continentem adduci iussit, quod propinqua die aequinoctii infirmis navibus
hiemi navigationem subiciendam non existimabat. Ipse idoneam tempestatem
nactus paulo post mediam noctem naves solvit, quae omnes incolumes ad
continentem pervenerunt; sed ex iis onerariae duae eosdem portus quos
reliquae capere non potuerunt et paulo infra delatae sunt.


Quibus ex navibus cum essent expositi milites circiter CCC atque in
castra contenderent, Morini, quos Caesar in Britanniam proficiscens
pacatos reliquerat, spe praedae adducti primo non ita magno suorum numero
circumsteterunt ac, si sese interfici nollent, arma ponere iusserunt. Cum
illi orbe facto sese defenderent, celeriter ad clamorem hominum circiter
milia VI convenerunt; Qua re nuntiata, Caesar omnem ex castris equitatum
suis auxilio misit. Interim nostri milites impetum hostium sustinuerunt
atque amplius horis IIII fortissime pugnaverunt et paucis vulneribus
acceptis complures ex iis occiderunt. Postea vero quam equitatus noster
in conspectum venit, hostes abiectis armis terga verterunt magnusque eorum
numerus est occisus.


Caesar postero die T. Labienum legatum cum iis legionibus quas ex
Britannia reduxerat in Morinos qui rebellionem fecerant misit. Qui cum
propter siccitates paludum quo se reciperent non haberent, quo perfugio
superiore anno erant usi, omnes fere in potestatem Labieni venerunt. At
Q. Titurius et L. Cotta legati, qui in Menapiorum fines legiones duxerant,
omnibus eorum agris vastatis, frumentis succisis, aedificiis incensis,
quod Menapii se omnes in densissimas silvas abdiderant, se ad Caesarem
receperunt. Caesar in Belgis omnium legionum hiberna constituit. Eo duae
omnino civitates ex Britannia obsides miserunt, reliquae neglexerunt. His
rebus gestis ex litteris Caesaris dierum XX supplicatio a senatu decreta
est.





End of Project Gutenberg's Cæsar's Commentaries, Books I-IV, by Julius Cæsar



*** END OF THE PROJECT GUTENBERG EBOOK C. IULI CAESARIS DE BELLO GALLICO, I-IV ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/caesar_la2.txt <==
The Project Gutenberg eBook of Commentarii de Bello Gallico, Libri V-VIII
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: Commentarii de Bello Gallico, Libri V-VIII

Author: Julius Caesar


        
Release date: July 16, 2006 [eBook #18837]
                Most recently updated: March 10, 2025

Language: Latin

Other information and formats: www.gutenberg.org/ebooks/18837

Credits: Produced by Stuart Locke


*** START OF THE PROJECT GUTENBERG EBOOK COMMENTARII DE BELLO GALLICO, LIBRI V-VIII ***




Liber V

Gaius Iulius Caesar

post 52

1

L. Domitio Ap. Claudio consulibus, discedens ab hibernis Caesar in
Italiam, ut quotannis facere consuerat, legatis imperat quos legionibus
praefecerat uti quam plurimas possent hieme naves aedificandas
veteresque reficiendas curarent. Earum modum formamque demonstrat. Ad
celeritatem onerandi subductionesque paulo facit humiliores quam quibus
in nostro mari uti consuevimus, atque id eo magis, quod propter crebras
commutationes aestuum minus magnos ibi fluctus fieri cognoverat; ad
onera, ad multitudinem iumentorum transportandam paulo latiores quam
quibus in reliquis utimur maribus. Has omnes actuarias imperat fieri,
quam ad rem multum humilitas adiuvat. Ea quae sunt usui ad armandas
naves ex Hispania apportari iubet. Ipse conventibui Galliae citeribris
peractis in Illyricum proficiscitur, quod a Pirustis finitimam partem
provinciae incursionibus vastari audiebat. Eo cum venisset, civitatibus
milites imperat certumque in locum convenire iubet. Qua re nuntiata
Pirustae legatos ad eum mittunt qui doceant nihil earum rerum publico
factum consilio, seseque paratos esse demonstrant omnibus rationibus de
iniuriis satisfacere. Accepta oratione eorum Caesar obsides imperat
eosque ad certam diem adduci iubet; nisi ita fecerint, sese bello
civitatem persecuturum demonstrat. Eis ad diem adductis, ut imperaverat,
arbitros inter civitates dat qui litem aestiment poenamque constituant.


2

His confectis rebus conventibusque peractis, in citeriorem Galliam
revertitur atque inde ad exercitum proficiscitur. Eo cum venisset,
circuitis omnibus hibernis, singulari militum studio in sumrma omnium
rerum inopia circiter sescentas eius generis cuius supra demonstravimus
naves et longas XXVIII invenit instructas neque multum abesse ab eo quin
paucis diebus deduci possint. Collaudatis militibus atque eis qui
negotio praefuerant, quid fieri velit ostendit atque omnes ad portum
Itium convenire iubet, quo ex portu commodissimum in Britanniam
traiectum esse cognoverat, circiter milium passuum XXX transmissum a
continenti: huic rei quod satis esse visum est militum reliquit. Ipse
cum legionibus expeditis IIII et equitibus DCCC in fines Treverorum
proficiscitur, quod hi neque ad concilia veniebant neque imperio
parebant Germanosque Transrhenanos so icitare dicebantur.


3

Haec civitas longe plurimum totius Galliae equitatu valet magnasque
habet copias peditum Rhenumque, ut supra demonstravimus, tangit. In ea
civitate duo de principatu inter se contendebant, Indutiomarus et
Cingetorix; e quibus alter, simul atque de Caesaris legionumque adventu
cognitum est, ad eum venit, se suosque omnes in offlcio futuros neque ab
amicitia populi Romani defecturos confirmavit quaeque in Treveris
gererentur ostendit. At Indutiomarus equitatum peditatumque cogere,
eisque qui per aetatem in armis esse non poterant in silvam Arduennam
abditis, quae ingenti magnitudine per medios fines Treverorum a flumine
Rheno ad initium Remorum pertinet, bellum parare instituit. Sed
posteaquam nonnulli principes ex ea civitate et familiaritate
Cingetorigis adducti et adventu nostri exercitus perterriti ad Caesarem
venerunt et de suis privatim rebus ab eo petere coeperunt, quoniam
civitati consulere non possent, veritus ne ab omnibus desereretur
Indutiomarus legatos ad Caesarem mittit: Sese idcirco ab suis discedere
atque ad eum venire noluisse, quo facilius civitatem in offlcio
contineret, ne omnis nobilitatis discessu plebs propter imprudentiam
laberetur: itaque esse civitatem in sua potestate, seseque, si Caesar
permitteret, ad eum in castra venturum, suas civitatisque fortunas eius
fidei permissurum.


4

Caesar, etsi intellegebat qua de causa ea dicerentur quaeque eum res ab
instituto consilio deterreret, tamen, ne aestatem in Treveris consumere
cogeretur omnibus ad Britannicum bellum rebus comparatis, Indutiomarum
ad se cum CC obsidibus venire iussit. His adductis, in eis filio
propinquisque eius omnibus, quos nominatim evocaverat, consolatus
Indutiomarum hortatusque est uti in officio maneret; nihilo tamen setius
principibus Treverorum ad se convocatis hos singillatim Cingetorigi
conciliavit, quod cum merito eius a se fieri intellegebat, tum magni
interesse arbitrabatur eius auctoritatem inter suos quam plurimum
valere, cuius tam egregiam in se voluntatem perspexisset. Id tulit
factum graviter Indutiomarus, suam gratiam inter suos minui, et, qui iam
ante inimico in nos animo fuisset, multo gravius hoc dolore exarsit.


5

His rebus constitutis Caesar ad portum Itium cum legionibus pervenit.
Ibi cognoscit LX naves, quae in Meldis factae erant, tempestate reiectas
cursum tenere non potuisse atque eodem unde erant profectae revertisse;
reliquas paratas ad navigandum atque omnibus rebus instructas invenit.
Eodem equitatus totius Galliae convenit, numero milium quattuor,
principesque ex omnibus civitatibus; ex quibus perpaucos, quorum in se
fidem perspexerat, relinquere in Gallia, reliquos obsidum loco secum
ducere decreverat, quod, cum ipse abesset, motum Galliae verebatur.


6

Erat una cum ceteris Dumnorix Aeduus, de quo ante ab nobis dictum est.
Hunc secum habere in primis constituerat, quod eum cupidum rerum
novarum, cupidum imperi, magru animi, magnae inter Gallos auctoritatis
cognoverat. Accedebat huc quod in concilio Aeduorum Dumnorix dixerat
sibi a Caesare regnum civitatis deferri; quod dictum Aedui graviter
ferebant, neque recusandi aut deprecandi causa legatos ad Caesarem
mittere audebant. Id factum es suis hospitibus Caesar cognoverat. Ille
omnibus primo precibus petere contendit ut in Gallia relinqueretur,
partim quod insuetus navigandi mare timeret, partim quod religionibus
impediri sese diceret. Posteaquam id obstinate sibi negari vidit, omni
spe impetrandi adempta principes Galliae sollicitare, sevocare singulos
hortarique coepit uti in continenti remanerent metu territare: non sine
causa fieri, ut Gallia omni nobilitate spoliaretur; id esse consilium
Caesaris, ut quos in conspectu Galliae interficere vereretur, hos omnes
in Britanniam traductos necaret; fidem reliquis interponere, iusiurandum
poscere, ut quod esse ex usu Galliae intellexissent communi consilio
administrarent. Haec a compluribus ad Caesarem deferebantur.


7

Qua re cognita Caesar, quod tantum civitati Aeduae dignitatis tribuebat,
coercendum atque deten endum quibuscumque rebus posset Dumnorigem
statuebat; quod longius eius amentiam progredi videbat, prospiciendum,
ne quid sibi ac rei publicae nocere posset. Itaque dies circiter XXV in
eo loco commoratus, quod Carus ventus navigationem impediebat, qui
magnam partem omnis temporis in his locis flare consuevit, dabat operam
ut in officio Dumnorigem contineret, nihilo tamen setius omnia eius
consilia cognosceret: tandem idoneam nactus tempestatem milites
equitesque conscendere in naves iubet. At omnium impeditis animis
Dumnorix cum equitibus Aeduorum a castris insciente Caesare domum
discedere coepit. Qua re nuntiata Caesar intermissa profectione atque
omnibus rebus postpositis magnam partem equitatus ad eum insequendum
mittit retrahique imperat; si vim faciat neque pareat, interfici iubet,
nihil hunc se absente pro sano facturum arbitratus, qui praesentis
imperium neglexisset. Ille enim revocatus resistere ac se manu defendere
suorumque fidem implorare coepit, saepe clamitans liberum se liberaeque
esse civitatis. Illi, ut erat imperatum, circumsistunt hominem atque
interficiunt: at equites Aedui ad Caesarem omnes revertuntur.


8

His rebus gestis, Labieno in continente cum tribus legionibus et equitum
milibus duobus relicto ut portus tueretur et rem frumentariam provideret
quaeque in Gallia gererentur cognosceret consiliumque pro tempore et pro
re caperet, ipse cum quinque legionibus et pari numero equitum, quem in
continenti reliquerat, ad solis occasum naves solvit et leni Africo
provectus media circiter nocte vento intermisso cursum non tenuit, et
longius delatus aestu orta luce sub sinistra Britanniam relictam
conspexit. Tum rursus aestus commutationem secutus remis contendit ut
eam partem insulae caperet, qua optimum esse egressum superiore aestate
cognoverat. Qua in re admodum fuit militum virtus laudanda, qui
vectoriis gravibusque navigiis non intermisso remigandi labore longarum
navium cursum adaequarunt. Accessum est ad Britanniam omnibus navibus
meridiano fere tempore, neque in eo loco hostis est visus; sed, ut
postea Caesar ex captivis cognovit, cum magnae manus eo convenissent,
multitudine navium perterritae, quae cum annotinis privatisque quas sui
quisque commodi fecerat amplius octingentae uno erant visae tempore, a
litore discesserant ac se in superiora loca abdiderant.


9

Caesar exposito exercitu et loco castris idoneo capto, ubi ex captivis
cognovit quo in loco hostium copiae consedissent, cohortibus decem ad
mare relictis et equitibus trecentis, qui praesidio navibus essent, de
tertia vigilia ad hostes contendit, eo minus veritus navibus, quod in
litore molli atque aperto deligatas ad ancoram relinquebat, et praesidio
navibus Q. Atrium praefecit. Ipse noctu progressus milia passuum
circiter XII hostium copias conspicatus est. Illi equitatu atque essedis
ad flumen progressi ex loco superiore nostros prohibere et proelium
committere coeperuut. Repulsi ab equitatu se in silvas abdiderunt, locum
nacti egregie et natura et opere munitum, quem domestici belli, ut

videbantur, causa iam ante praeparaverant: nam crebris arboribus
succisis omnes introitus erant praeclusi. Ipsi ex silvis rari
propugnabant nostrosque intra munitiones ingredi prohibebant. At milites
legionis septimae, testudine facta et aggere ad munitiones adiecto,
locum ceperunt eosque ex silvis expulerunt paucis vulneribus acceptis.
Sed eos fugientes longius Caesar prosequi vetuit, et quod loci naturam
ignorabat, et quod magna parte diei consumpta munitioni castrorum tempus
relinqui volebat.


10

Postridie eius diei mane tripertito milites equitesque in expeditionem
misit, ut eos qui fugerant persequerentur. His aliquantum itineris
progressis, cum iam extremi essent in prospectu, equites a Quinto Atrio
ad Caesarem venerunt, qui nuntiarent superiore nocte maxima coorta
tempestate prope omnes naves adflictas atque in litore eiectas esse,
quod neque ancorae funesque subsisterent, neque nautae gubernatoresque
vim tempestatis pati possent; itaque ex eo concursu navium magnum esse
incommodum acceptum.


11

His rebus cognitis Caesar legiones equitatumque revocari atque in
itinere resistere iubet, ipse ad naves revertitur; eadem fere quae ex
nuntiis litterisque cognoverat coram perspicit, sic ut amissis circiter
XL navibus reliquae tamen refici posse magno negotio viderentur. Itaque
ex legionibus fabros deligit et ex continenti alios arcessi iubet;
Labieno scribit, ut quam plurimas posset eis legionibus, quae sunt apud
eum, naves instituat. Ipse, etsi res erat multae operae ac laboris,
tamen commodissimum esse statuit omnes naves subduci et cum castris una
munitione coniungi. In his rebus circiter dies X consumit ne nocturnis
quidem temporibus ad laborem militum intermissis. Subductis navibus
castrisque egregie munitis easdem copias, quas ante, praesidio navibus
reliquit: ipse eodem unde redierat proficiscitur. Eo cum venisset,
maiores iam undique in eum locum copiae Britannorum convenerant summa
imperi bellique administrandi communi consilio permissa Cassivellauno,
cuius fines a maritimis civitatibus fiumen dividit, quod appellatur
Tamesis, a mari circiter milia passuum LXXX. Huic superiore tempore cum
reliquis civitatibus continentia bella intercesserant; sed nostro
adventu permoti Britanni hunc toti bello imperioque praefeceraut.


12

Britanniae pars interior ab eis incolitur quos natos in insula ipsi
memoria proditum dicunt, maritima ab eis, qui praedae ac belli inferendi
causa ex Belgio transierunt (qui omnes fere eis nominibus civitatum
appellantur, quibus orti ex civitatibus eo pervenerunt) et bello illato
ibi permanserunt atque agros colere coeperunt. Hominum est infinita
multitudo creberrimaque aedificia fere Gallicis consimilia, pecorum
magnus numerus. Vtuntur aut aere aut nummo aureo aut taleis ferreis ad
certum pondus examinatis pro nummo. Nascitur ibi plumbum album in
mediterraneis regionibus, in maritimis ferrum, sed eius exigua est
copia; aere utuntur importato. Materia cuiusque generis ut in Gallia
est, praeter fagum atque abietem. Leporem et gallinam et anserem gustare
fas non putant; haec tamen alunt animi voluptatisque causa. Loca sunt
temperatiora quam in Gallia, remissioribus frigoribus.


13

Insula natura triquetra, cuius unum latus est contra Galliam. Huius
lateris alter angulus, qui est ad Cantium, quo fere omnes ex Gallia
naves appelluntur, ad orientem solem, inferior ad meridiem spectat. Hoc
pertinet circiter mila passuum quingenta. Alterum vergit ad Hispaniam
atque occidentem solem; qua ex parte est Hibernia, dimidio minor, ut
aestimatur, quam Britannia, sed pari spatio transmissus atque ex Gallia
est in Britanniam. In hoc medio cursu est insula, quae appellatur Mona:
complures praeterea minores subiectae insulae existimantur, de quibus
insulis nonnulli scripserunt dies continuos triginta sub bruma esse
noctem. Nos nihil de eo percontationibus reperiebamus, nisi certis ex
aqua mensuris breviores esse quam in continenti noctes videbamus. Huius
est longitudo lateris, ut fert illorum opinio, septingentorum milium.
Tertium est contra septentriones; cui parti nulla est obiecta terra, sed
eius angulus lateris maxime ad Germaniam spectat. Hoc milia passuum
octingenta in longitudinem esse existimatur. Ita omnis insula est in
circuitu vicies centum milium passuum.


14

Ex his omnibus longe sunt humanissimi qui Cantium incolunt, quae regio
est maritima omnis, neque multum a Gallica differunt consuetudine.
Interiores plerique frumenta non serunt, sed lacte et carne vivunt
pellibusque sunt vestiti. Omnes vero se Britanni vitro inficiunt, quod
caeruleum efficit colorem, atque hoc horridiores sunt in pugna aspectu;
capilloque sunt promisso atque omni parte corporis rasa praeter caput et
labrum superius. Vxores habent deni duodenique inter se communes et
maxime fratres cum fratribus parentesque cum liberis; sed qui sunt ex
his nati, eorum habentur liberi, quo primum virgo quaeque deducta est.


15

Equites hostium essedariique acriter proelio cum equitatu nostro in
itinere conflixerunt, tamen ut nostri omnibus partibus superiores
fuerint atque eos in silvas collesque compulerint; sed compluribus
interfectis cupidius insecuti nonnullos ex suis amiserunt. At illi
intermisso spatio imprudentibus nostris atque occupatis in munitione
castrorum subito se ex statione pro castris collocati, acriter
pugnaverunt, duabusque missis subsidio cohortibus a Caesare atque eis
primis legionum duarum, cum hae perexiguo intermisso loci spatio inter
se constitissent, novo genere pugnae perterritis nostris per medios
audacissime perruperunt seque inde incolumes receperunt. Eo die Quintus
Laberius Durus, tribunus militum, interficitur. Illi pluribus submissis
cohortibus repelluntur.


16

Toto hoc in genere pugnae, cum sub oculis omnium ac pro castris
dimicaretur, intellectum est nostros propter gravitatem armorum, quod
neque insequi cedentes possent neque ab signis discedere auderent, minus
aptos esse ad huius generis hostem, equites autem magno cum periculo
proelio dimicare, propterea quod illi etiam consulto plerumque cederent
et, cum paulum ab legionibus nostros removissent, ex essedis desilirent
et pedibus dispari proelio contenderent. Equestris autem proeli ratio et
cedentibus et insequentibus par atque idem periculum inferebat.
Accedebat huc ut numquam conferti sed rari magnisque intervallis
proeliarentur stationesque dispositas haberent, atque alios alii
deinceps exciperent, integrique et recentes defetigatis succederent.


17

Postero die procul a castris hostes in collibus constiterunt rarique se
ostendere et lenius quam pridie nostros equites proelio lacessere
coeperunt. Sed meridie, cum Caesar pabulandi causa tres legiones atque
omnem equitatum cum Gaio Trebonio legato misisset, repente ex omnibus
partibus ad pabulatores advolaverunt, sic uti ab signis legionibusque
non absisterent. Nostri acriter in eos impetu facto reppulerunt neque
finem sequendi fecerunt, quoad subsidio confisi equites, cum post se
legiones viderent, praecipites hostes egerunt magnoque eorum numero
interfecto neque sui colligendi neque consistendi aut ex essedis
desiliendi facultatem dederunt. Ex hac fuga protinus, quae undique
convenerant, auxilia discesserunt, neque post id tempus umquam summis
nobiscum copiis hostes contenderunt.


18

Caesar cognito consilio eorum ad flumen Tamesim in fines Cassivellauni
exercitum duxit; quod flumen uno omnino loco pedibus, atque hoc aegre,
transiri potest. Eo cum venisset, animum advertit ad alteram fluminis
ripam magnas esse copias hostium instructas. Ripa autem erat acutis
sudibus praefixis munita, eiusdemque generis sub aqua defixae sudes
flumine tegebantur. His rebus cognitis a captivis perfugisque Caesar
praemisso equitatu confestim legiones subsequi iussit. Sed ea celeritate
atque eo impetu milites ierunt, cum capite solo ex aqua exstarent, ut
hostes impetum legionum atque equitum sustinere non possent ripasque
dimitterent ac se fugae mandarent.


19

Cassivellaunus, ut supra demonstravimus, omni deposita spe contentionis
dimissis amplioribus copiis milibus circiter quattuor essedariorum
relictis itinera nostra servabat paulumque ex via excedebat locisque
impeditis ac silvestribus sese occultabat, atque eis regionibus quibus
nos iter facturos cognoverat pecora atque homines ex agris in silvas
compellebat et, cum equitatus noster liberius praedandi vastandique
causa se in agros eiecerat, omnibus viis semitisque essedarios ex silvis
emittebat et magno cum periculo nostrorum equitum cum eis confligebat
atque hoc metu latius vagari prohibebat. Relinquebatur ut neque longius
ab agmine legionum discedi Caesar pateretur, et tantum in agris
vastandis incendiisque faciendis hostibus noceretur, quantum labore
atque itinere legionarii milites efficere poterant.


20

Interim Trinobantes, prope firmissima earum regionum civitas, ex qua
Mandubracius adulescens Caesaris fidem secutus ad eum in continentem
Galliam venerat, cuius pater in ea civitate regnum obtinuerat
interfectusque erat a Cassivellauno, ipse fuga mortem vitaverat, legatos
ad Caesarem mittunt pollicenturque sese ei dedituros atque imperata
facturos; petunt, ut Mandubracium ab iniuria Cassivellauni defendat
atque in civitatem mittat, qui praesit imperiumque obtineat. His Caesar
imperat obsides quadraginta frumentumque exercitui Mandubraciumque ad
eos mittit. Illi imperata celeriter fecerunt, obsides ad numerum
frumentumque miserunt.


21

Trinobantibus defensis adque ab omni militum niuria prohibitis
Cenimagni, Segontiaci, Ancalites, Bibroci, Cassi legationibus missis
sese Caesari dedumt. Ab his cognoscit non longe ex eo loco oppidum
Cassivellauni abesse silvis paludibusque munitum, quo satis magnus
hominum pecorisque numerus onvenerit. Oppidum autem Britanni vocant, cum
silvas impeditas vallo atque fossa munierunt, quo incursionis hostium
vitandae causa convenire consuerunt. Eo proficiscitur cum legionibus:
locum reperit egregie natura atque opere munitum; tamen hunc duabus ex
partibus oppugnare contendit. Hostes paulisper morati militum nostrorum
impetum non tulerunt seseque alia ex parte oppidi eiecerunt. Magnus ibi
numerus pecoris repertus, multique in fuga sunt comprehensi atque
interfecti.


22

Dum haec in his locis geruntur, Cassivellaunus ad Cantium, quod esse ad
mare supra demonstravimus, quibus regionibus quattuor reges praeerant,
Cingetorix, Carvilius, Taximagulus, Segovax, nuntios mittit atque eis
imperat uti coactis omnibus copiis castra navalia de improviso
adoriantur atque oppugent. Ei cum ad castra venissent, nostri eruptione
facta multis eorum interfectis, capto etiam nobili duce Lugotorige suos
incolumes reduxerunt. Cassivellaunus hoc proelio nuntiato tot
detrimentis acceptis, vastatis finibus, maxime etiam permotus defectione
civitatum legatos per Atrebatem Commium de deditione ad Caesarem mittit.
Caesar, cum constituisset hiemare in continenti propter repentinos
Galliae motus, neque multum aestatis superesset, atque id facile extrahi
posse intellegeret, obsides imperat et quid in annos singulos vectigalis
populo Romano Britannia penderet constituit; interdicit atque imperat
Cassivellauno, ne Mandubracio neu Trinobantibus noceat.


23

Obsidibus acceptis exercitum reducit ad mare, naves invenit refectas.
His deductis, quod et captivorum magnum numerum habebat, et nonnullae
tempestate deperierant naves, duobus commeatibus exercitum reportare
instituit. Ac sic accidit, uti ex tanto navium numero tot navigationibus
neque hoc neque superiore anno ulla omnino navis, quae milites portaret,
desideraretur; at ex eis, quae inanes ex continenti ad eum remitterentur
et prioris commeatus expositis militibus et quas postea Labienus
faciendas curaverat numero LX, perpaucae locum caperent, reliquae fere
omnes reicerentur. Quas cum aliquamdiu Caesar frustra exspectasset, ne
anni tempore a navigatione excluderetur, quod aequinoctium suberat,
necessario angustius milites collocavit ac summa tranquillitate
consecuta, secunda inita cum solvisset vigilia, prima luce terram
attigit omnesque incolumes naves perduxit.


24

Subductis navibus concilioque Gallorum Samarobrivae peracto, quod eo
anno frumentum in Gallia propter siccitates angustius provenerat,
coactus est aliter ac superioribus annis exercitum in hibernis collocare
legionesque in plures civitates distribuere. Ex quibus unam in Morinos
ducendam Gaio Fabio legato dedit, alteram in Nervios Quinto Ciceroni,
tertiam in Esubios Lucio Roscio; quartam in Remis cum Tito Labieno in
confinio Treverorum hiemare iussit. Tres in Belgis collocavit: eis
Marcum Crassum quaestorem et Lucium Munatium Plancum et Gaium Trebonium
legatos praefecit. Vnam legionem, quam proxime trans Padum
conscripserat, et cohortes V in Eburones, quorum pars maxima est inter
Mosam ac Rhenum, qui sub imperio Ambiorigis et Catuvolci erant, misit.
Eis militibus Quintum Titurium Sabinum et Lucium Aurunculeium Cottam
legatos praeesse iussit. Ad hunc modum distributis legionibus facillime
inopiae frumentariae sese mederi posse existimavit. Atque harum tamen
omnium legionum hiberna praeter eam, quam Lucio Roscio im pacatissimam
et quietissimam partem ducendam dederat, milibus passuum centum
continebantur. Ipse interea, quoad legiones collocatas munitaque hiberna
cognovisset, in Gallia morari constituit.


25

Erat in Carnutibus summo loco natus Tasgetius, cuius maiores in sua
civitate regnum obtinuerant. Huic Caesar pro eius virtute atque in se
benevolentia, quod in omnibus bellis singulari eius onera fuerat usus,
maiorum locum restituerat. Tertium iam hunc annum regnantem inimici,
multis palam ex civitate eius auctoribus, eum interfecerunt. Defertur ea
res ad Caesarem. Ille veritus, quod ad plures pertinebat, ne civitas
eorum impulsu deficeret, Lucium Plancum cum legione ex Belgio celeriter
in Carnutes proficisci iubet ibique hiemare quorumque opera cognoverat
Tasgetium interfectum, hos comprehensos ad se mittere. Interim ab
omnibus legatis quaestoreque, quibus legiones tradiderat, certior factus
est in hiberna perventum locumque hibernis esse munitum.


26

Diebus circiter XV, quibus in hiberna ventum est, initium repentini
tumultus ac defectionis ortum est ab Ambiorige et Catuvolco; qui, cum ad
fines regni sui Sabino Cottaeque praesto fuissent frumentumque in
hiberna comportavissent, Indutiomari Treveri nuntiis impulsi suos
concitaverunt subitoque oppressis lignatoribus magna manu ad castra
oppugnatum venerunt. Cum celeriter nostri arma cepissent vallumque
adscendissent atque una ex parte Hispanis equitibus emissis equestri
proelio superiores fuissent, desperata re hostes suos ab oppugnatione
reduxerunt. Tum suo more conclamaverunt, uti aliqui ex nostris ad
colloquium prodiret: habere sese, quae de re communi dicere vellent,
quibus rebus controversias minui posse sperarent.


27

Mittitur ad eos colloquendi causa Gaius Arpineius, eques Romanus,
familiaris Quinti Tituri, et Quintus Iunius ex Hispania quidam, qui iam
ante missu Caesaris ad Ambiorigem ventitare consuerat; apud quos
Ambiorix ad hunc modum locutus est: Sese pro Caesaris in se beneficiis
plurimum ei confiteri debere, quod eius opera stipendio liberatus esset,
quod Aduatucis, finitimis suis, pendere consuesset, quodque ei et filius
et fratris filius ab Caesare remissi essent, quos Aduatuci obsidum
numero missos apud in servitute et catenis tenuissent; neque id, quod
tecerit de oppugnatione castrorum, aut iudicio aut voluntate sua
fecisse, sed coactu civitatis, suaque esse eiusmodi imperia, ut non
minus haberet iuris in se multitudo quam ipse in multitudinem. Civitati
porro hanc fuisse belli causam, quod repentinae Gallorum coniurationi
resistere non potuerit. Id se facile ex humilitate sua probare posse,
quod non adeo sit imperitus rerum ut suis copiis populum Romanum
superari posse confidat. Sed esse Galliae commune consilium: omnibus
hibernis Caesaris oppugnandis hunc esse dictum diem, ne qua legio
alterae legioni subsidio venire posset. Non facile Gallos Gallis negare
potuisse, praesertim cum de recuperanda communi libertate consilium
initum videretur. Quibus quoniam pro pietate satisfecerit, habere nunc
se rationem offici pro beneficiis Caesaris: monere, orare Titurium pro
hospitio, ut suae ac militum saluti consulat. Magnam manum Germanorum
conductam Rhenum transisse; hanc adfore biduo. Ipsorum esse consilium,
velintne priusquam finitimi sentiant eductos ex hibernis milites aut ad
Ciceronem aut ad Labienum deducere, quorum alter milia passuum circiter
quinquaginta, alter paulo amplius ab eis absit. Illud se polliceri et
iureiurando confirmare tutum iter per fines daturum. Quod cum faciat, et
civitati sese consulere, quod hibernis levetur, et Caesari pro eius
meritis gratiam referre. Hac oratione habita discedit Ambiorix.


28

Arpineius et Iunius, quae audierunt, ad legatoc deferunt. Illi repentina
re perturbati, etsi ab hoste ea dicebantur, tamen non neglegenda
existimabant maximeque hac re permovebantur, quod civitatem ignobilem
atque humilem Eburonum sua sponte populo Romano bellum facere ausam vix
erat credendum. Itaque ad consilium rem deferunt magnaque inter eos
exsistit controversia. Lucius Aummculeius compluresque tribuni militum
et primorum ordinum centuriones nihil temere agendum neque ex hibernis
iniussu Caesaris discedendum existimabant: quantasvis [magnas] copias
etiam Germanorum sustineri posse munitis hibernis docebant: rem esse
testimonio, quod primum hostium impetum multis ultro vulneribus illatis
fortissime sustinuerint: re frumentaria non premi; interea et ex
proximis hibernis et a Caesare conventura subsidia: postremo quid esse
levius aut turpius, quam auctore hoste de summis rebus capere consilium?


29

Contra ea Titurius sero facturos clamitabat, cum maiores manus hostium
adiunctis Germanis convenis sent aut cum aliquid calamitatis in proximis
hibernis esset acceptum. Brevem consulendi esse occasionem. Caesarem
arbitrari profcctum in Italiam; neque aiiter Calnutcs interficiendi
Tasgeti consilium fuisse capturos, neque Eburones, si ille adesset,
tanta contemptione nostri ad castra venturos esse. Non hostem auctorem,
sed rem spectare: subesse Rhenum; magno esse Germanis dolori Ariovisti
mortem et superiores nostras victorias; ardere Galliam tot contumeliis
acceptis sub populi Romani imperium redactam superiore gloria rei
militaris exstincta. Postremo quis hoc sibi persuaderet, sine certa re
Ambiorigem ad eiusmodi consilium descendisse? Suam sententiam in
utramque partem esse tutam: si nihil esset durius, nullo cum periculo ad
proximam legionem perventuros; si Gallia omnis cum Germanis consentiret,
unam esse in celeritate positam salutem. Cottae quidem atque eorum, qui
dissentirent, consilium quem habere exitum? In quo si non praesens
periculum, at certe longinqua obsidione fames esset timenda.


30

Hac in utramque partem disputatione habita, cum a Cotta primisque
ordinibus acriter resisteretur, " Vincite," inquit, " si ita vultis,"
Sabinus, et id clariore voce, ut magna pars militum exaudiret; " neque
is sum," inquit, "qui gravissime ex vobis mortis periculo terrear: hi
sapient; si gravius quid acciderit, abs te rationem reposcent, qui, si
per te liceat, perendino die cum proximis hibernis coniuncti communem
cum reliquis belli casum sustineant, non reiecti et relegati longe ab
ceteris aut ferro aut fame intereant."


31

Consurgitur ex consilio; comprehendunt utrumque et orant, ne sua
dissensione et pertinacia rem in summum periculum deducat: facilem esse
rem, seu maneant, seu proficiscantur, si modo unum omnes sentiant ac
probent; contra in dissensione nullam se salutem perspicere. Res
disputatione ad mediam noctem perducitur. Tandem dat Cotta permotuc
manus: superat sententia Sabini. Pronuntiatu prima luce ituros.
Consumitur vigiliis reliqua pars noctis, cum sua quisque miles
circumspiceret, quic secum portare posset, quid ex instrumento
hibernorum relinquere cogeretur. Omnia excogitantur, quare nec sine
periculo maneatur, et languore militulr et vigiLus periculum augeatur.
Prima luce sic ex castris proficiscuntur, ut quibus esset persuas non ab
hoste, sed ab homine amicissimo Ambiorige consilium datum, longissimo
agmine maximisque impedimentis.


32

At hostes, posteaquam ex nocturno fremitu vigiliicque de profectione
eorum senserunt, collocatis in sidus bipertito in silvis opportuno atque
occulto loco a milibus passuum circiter duobus Romanorum adventum
exspectabant, et cum se maior pars agminis in magnam convallem
demisisset, ex utraque parte eius vallis subito se ostenderunt
novissimosque premere et primos prohibere ascensu atque iniquissimo
nostris loco proelium committere coeperunt.


33

Tum demum Titurius, qui nihil ante providisset, trepidare et concursare
cohortesque disponere, haec tamen ipsa timide atque ut eum omnia
deficere viderentur; quod plerumque eis accidere consuevit, qui in ipso
negotio consilium capere coguntur. At Cotta, qui cogitasset haec posse
in itinere accidere atque ob eam causam profectionis auctor non fuisset,
nulla in re communi saluti deerat et in appellandis cohortandisque
miLtibus imperatoris et in pugna militis officia praestabat. Cum propter
longitudinem agminis minus facile omnia per se obire et, quid quoque
loco faciendum esset, providere possent, iusserunt pronuntiare, ut
impedimenta relinquerent atque in orbem consisterent. Quod consilium
etsi in eiusmodi casu reprehendendum non est, tarmen incommode accidit:
nam et nostris militibus spem minuit et hostes ad pugnam alacriores
effecit, quod non sine summo timore et desperatione id factum videbatur.
Praeterea accidit, quod fieri necesse erat, ut vulgo milites ab signis
discederent, quae quisque eorum carissima haberet, ab impedimentis
petere atque arripere properaret, clamore et fletu omnia complerentur.


34

At barbaris consilium non defuit. Nam duces eorum tota acie pronuntiare
iusserunt, ne quis ab loco discederet: illorum esse praedam atque illis
reservari quaecumque Romani reliquissent: proinde omnia in victoria
posita existimarent. Erant et virtute et studio pugnandi pares; nostri,
tametsi ab duce et a fortuna deserebantur, tamen omnem spem salutis in
virtute ponebant, et quotiens quaeque cohors procurrerat, ab ea parte
magnus numerus hostium cadebat. Qua re animadversa Ambiorix pronuntiari
iubet, ut procul tela coniciant neu propius accedant et, quam in partem
Romani impetum fecerint, cedant (levitate armorum et cotidiana
exercitatione nihil eis noceri posse), rursus se ad signa recipientes
insequantur.


35

Quo praecepto ab eis diligentissime observato, cum quaepiam cohors ex
orbe excesserat atque impetum fecerat, hostes velocissime refugiebant.
Interim eam partem nudari necesse erat et ab latere aperto tela recipi.
Rursus cum in eum locum unde erant egressi reverti coeperant, et ab eis
qui cesserant et ab eis qui proximi steterant circumveniebantur; sin
autem locum tenere vellent, nec virtuti locus relinquebatur, neque ab
tanta multitudine coniecta tela conferti vitare poterant. Tamen tot
incommodis conflictati, multis vulneribus acceptis resistebant et magna
parte diei consumpta, cum a prima luce ad horam octavam pugnaretur,
nihil quod ipsis esset indignum committebant. Tum Tito Balventio, qui
superiore anno primum pilum duxerat, viro forti et magnae auctoritatis,
utrumque femur tragula traicitur; Quintus Lucanius, eiusdem ordinis,
fortissime pugnans, dum circumvento filio subvenit, interficitur; Lucius
Cotta legatus omnes cohortes ordinesque adhortans in adversum os funda
vulneratur.


36

His rebus permotus Quintus Titurius, cum procul Ambiorigem suos
cohortantem conspexisset, interpretem suum Gnaeum Pompeium ad eum mittit
rogatum ut sibi militibusque parcat. Ille appellatus respondit: si velit
secum colloqui, licere; sperare a multitudine impetrari posse, quod ad
militum salutem pertineat; ipsi vero nihil nocitum iri, inque eam rem se
suam fidem interponere. Ille cum Cotta saucio communicat, si videatur,
pugna ut excedant et cum Ambiorige una colloquantur: sperare ab eo de
sua ac militum salute impetrari posse. Cotta se ad armatum hostem iturum
negat atque in eo perseverat.


37

Sabinus quos in praesentia tribunos militum circum se habebat et
primorum ordinum centuriones se sequi iubet et, cum propius Ambiorigem
accessisset, iussus arma abicere imperatum facit suisque ut idem faciant
imperat. Interim, dum de condicionibus inter se agunt longiorque
consulto ab Ambiorige instituitur sermo, paulatim circumventus
interficitur. Tum vero suo more victoriam conclamant atque ululatum
tollunt impetuque in nostros facto ordines perturbant. Ibi Lucius Cotta
pugnans interficitur cum maxima parte militum. Reliqui se in castra
recipiunt unde erant egressi. Ex quibus Lucius Petrosidius aquilifer,
cum magna multitudine hostium premeretur, aquilam intra vallum proiecit;
ipse pro castris fortissime pugnans occiditur. Illi aegre ad noctem
oppugnationem sustinent; noctu ad unum omnes desperata salute se ipsi
interficiunt. Pauci ex proelio lapsi incertis itineribus per silvas ad
Titum Labienum legatum in hiberna perveniunt atque eum de rebus gestis
certiorem faciunt.


38

Hac victoria sublatus Ambiorix statim cum equitatu in Aduatucos, qui
erant eius regno finitimi, proficiscitur; neque noctem neque diem
intermittit pedita tumque subsequi iubet. Re demonstrata Aduatucisque
concitatis postero die in Nervios pervenit hortaturque, ne sui in
perpetuum liberandi atque ulciscendi Romanos pro eis quas acceperint
iniuriis occasionem dimittant: interfectos esse legatos duos magnamque
partem exercitus interisse demonstrat; nihil esse negoti subito
oppressam legionem quae cum Cicerone hiemet interfici; se ad eam rem
profitetur adiutorem. Facile hac oratione Nerviis persuadet.


39

Itaque confestim dimissis nuntiis ad Ceutrones, Grudios, Levacos,
Pleumoxios, Geidumnos, qui omnes sub eorum imperio sunt, quam maximas
manus possunt cogunt et de improviso ad Ciceronis hiberna advolant
nondum ad eum fama de Tituri morte perlata. Huic quoque accidit, quod
fuit necesse, ut nonnulli milites, qui lignationis munitionisque causa
in silvas discessissent, repentino equitum adventu interciperentur. His
circumventis magna manu Eburones, Nervii, Aduatuci atque horum omnium
socii et clientes legionem oppugnare incipiunt. Nostri celeriter ad arma
concurrunt, vallum conscendunt. Aegre is dies sustentatur, quod omnem
spem hostes in celeritate ponebant atque hanc adepti victoriam in
perpetuum se fore victores confidebant.


40

Mittuntur ad Caesarem confestim ab Cicerone litterae magnis propositis
praemiis, si pertulissent: obsessis omnibus viis missi intercipiuntur.
Noctu ex materia, quam munitionis causa comportaverant, turres admodum
CXX excitantur incredibili celeritate; quae deesse operi videbantur,
perficiuntur. Hostes postero die multo maioribus coactis copiis castra
oppugnant, fossam complent. Eadem ratione, qua pridie, ab nostris
resistitur. Hoc idem reliquis deinceps fit diebus. Nulla pars nocturni
temporis ad laborem intermittitur; non aegris, non vulneratis facultas
quietis datur. Quaecumque ad proximi diei oppugnationem opus sunt noctu
comparantur; multae praeustae sudes, magnus muralium pilorum numerus
instituitur; turres contabulantur, pinnae loricaeque ex cratibus
attexuntur. Ipse Cicero, cum tenuissima valetudine esset, ne nocturnum
quidem sibi tempus ad quietem relinquebat, ut ultro militum concursu ae
vocibus sibi parcere cogeretur.


41

Tunc duces principesque Nerviorum qui aliquem cermonis aditum causamque
amicitiae cum Cicerone habebant colloqui sese velle dicunt. Facta
potestate eadem quae Ambiorix cum Titurio egerat commemorant: omnem esse
in armis Galliam; Germanos Rhenum transisse; Caesaris reliquorumque
hiberna oppugnari. Addunt etiam de Sabini morte: Ambiorigem ostentant
fidei faciendae causa. Errare eos dicunt, si quidquam ab his praesidi
sperent, qui suis rebus diffidant; sese tamen hoe esse in Ciceronem
populumque Romanum animo, ut nihil nisi hiberna recusent atque hanc
inveterascere consuetudinem nolint: licere illis incolumibus per se ex
hibernis discedere et quascumque in partes velint sine metu proficisci.
Cicero ad haec unum modo respondit: non esse consuetudinem populi Romani
accipere ab hoste armato condicionem: si ab armis discedere velint, se
adiutore utantur legatosque ad Caesarem mittant; sperare pro eius
iustitia, quae petierint, impetraturos.


42

Ab hac spe repulsi Nervii vallo pedum IX et fossa pedum XV hiberna
cingunt. Haec et superiorum annorum consuetudine ab nobis cognoverant
et, quos clam de exercitu habebant captivos, ab eis docebantur; sed
nulla ferramentorum copia quae esset ad hunc usum idonea, gladiis
caespites circumcidere, manibus sagulisque terram exhaurire nitebantur.
Qua quidem ex re hominum multitudo cognosci potuit: nam minus horis
tribus milium pedum XV in circuitu munitionem perfecerunt reliquisque
diebus turres ad altitudinem valli, falces testudinesque, quas idem
captivi docuerant, parare ac facere coeperunt.


43

Septimo oppugnationis die maximo coorto vento ferventes fusili ex
argilla glandes fundis et fervefacta iacula in casas, quae more Gallico
stramentis erant tectae, iacere coeperunt. Hae celeriter ignem
comprehenderunt et venti magnitudine in omnem locum castrorum
distulerunt. Hostes maximo clamore sicuti parta iam atque explorata
victoria turres testudinesque agere et scalis vallum ascendere
coeperunt. At tanta militum virtus atque ea praesentia animi fuit, ut,
cum undique flamma torrerentur maximaque telorum multitudine premerentur
suaque omnia impedimenta atque omnes fortunas conflagrare intellegerent,
non modo demigrandi causa de vallo decederet nemo, sed paene ne
respiceret quidem quisquam, ac tum omnes acerrime fortissimeque
pugnarent. Hic dies nostris longe gravissimus fuit; sed tamen hunc
habuit eventum, ut eo die maximus numerus hostium vulneraretur atque
interficeretur, ut se sub ipso vallo constipaverant recessumque primis
ultimi non dabant. Paulum quidem intermissa flamma et quodam loco turri
adacta et contingente vallum tertiae cohortis centuriones ex eo, quo
stabant, loco recesserunt suosque omnes removerunt, nutu vocibusque
hostes, si introire vellent, vocare coeperunt; quorum progredi ausus est
nemo. Tum ex omni parte lapidibus coniectis deturbati, turrisque
succensa est.


44

Erant in ea legione fortissimi viri, centuriones, qui primis ordinibus
appropinquarent, Titus Pullo et Lucius Vorenus. Hi perpetuas inter se
controversias habebant, quinam anteferretur, omnibusque annis de locis
summis simultatibus contendebant. Ex his Pullo, cum acerrime ad
munitiones pugnaretur, "Quid dubitas," inquit, " Vorene? aut quem locum
tuae probandae virtutis exspectas ? hic dies de nostris controversiis
iudicabit." Haec cum dixisset, procedit extra munitiones quaque pars
hostium confertissma est visa irrumpit. Ne Vorenus quidem tum sese vallo
continet, sed omnium veritus existi mationem subsequitur. Mediocri
spatio relicto Pullo pilum in hostes immittit atque unum ex multitudine
procurrentem traicit; quo percusso et exanimato hunc scutis protegunt,
in hostem tela universi coniciunt neque dant regrediendi facultatem.
Transfigitur scutum Pulloni et verutum in balteo defigitur. Avertit hic
casus vaginam et gladium educere conanti dextram moratur manum,
impeditumque hostes circumsistunt. Succurrit inimicus illi Vorenus et
laboranti subvenit. Ad hunc se confestim a Pullone omnis multitudo
convertit: illum veruto arbitrantur occisum. Gladio comminus rem gerit
Vorenus atque uno interfecto reliquos paulum propellit; dum cupidius
instat, in locum deiectus inferiorem concidit. Huic rursus circumvento
fert subsidium Pullo, atque ambo incolumes compluribus interfectis summa
cum laude sese intra munitiones recipiunt. Sic fortuna in contentione et
certamine utrumque versavit, ut alter alteri inimicus auxilio salutique
esset, neque diiudicari posset, uter utri virtute anteferendus
videretur.


45

Quanto erat in dies gravior atque asperior oppugnatio, et maxime quod
magna parte militum confecta vulneribus res ad paucitatem defensorum
pervenerat, tanto crebriores litterae nuntiique ad Caesarem mittebantur;
quorum pars deprehensa in conspectu nostrorum militum cum cruciatu
necabatur. Erat unus intus Nervius nomine Vertico, loco natus honesto,
qui a prima obsidione ad Ciceronem perfugerat suamque ei fidem
praestiterat. Hic servo spe libertatis magnisque persuadet praemiis, ut
litteras ad Caesarem deferat. Has ille in iaculo illigatas effert et
Gallus inter Gallos sine ulla suspicione versatus ad Caesarem pervenit.
Ab eo de periculis Ciceronis legionisque cognoscitur.


46

Caesar acceptis litteris hora circiter Xl diei statim nuntium in
Bellovacos ad M. Crassum quaestorem mittit, cuius hiberna aberant ab eo
milia passuum XXV; iubet media nocte legionem proficisci celeriterque ad
se venire. Exit cum nuntio Crassus. Alterum ad Gaium Fabium legatum
mittit, ut in Atrebatium fines legionem adducat, qua sibi iter faciendum
sciebat. Scribit Labieno, si rei publicae commodo facere posset, cum
legione ad fines Nerviorum veniat. Reliquam partem exercitus, quod paulo
aberat longius, non putat exspectandam; equites circiter quadringentos
ex proximis hibernis colligit.


47

Hora circiter tertia ab antecursoribus de Crassi adventu certior factus
eo die milia passuum XX pro cedit. Crassum Samarobrivae praeficit
legionemque attribuit, quod ibi impedimenta exercitus, obsides
civitatum, litteras publicas frumentumque omne quod eo tolerandae hiemis
causa devexerat relinquebat. Fabius, ut imperatum erat, non ita multum
moratus in itinere cum legione occurrit. Labienus interitu Sabini et
caede cohortium cognita, cum omnes ad eum Treverorum copiae venissent,
veritus, si ex hibernis fugae similem profectionem fecisset, ut hostium
impetum sustinere posset, praesertim quos recenti victoria efferri
sciret, litteras Caesari remittit, quanto cum periculo legionem ex
hibernis educturus esset; rem gestam in Eburonibus perscribit; docet
omnes equitatus peditatusque copias Treverorum tria milia passuum longe
ab suis castris consedisse.


48

Caesar consilio eius probato, etsi opinione trium legionum deiectus ad
duas redierat, tamen unum communis salutis auxilium in celeritate
ponebat. Venit magnis itineribus in Nerviorum fines. Ibi ex captivis
cognoscit, quae apud Ciceronem gerantur, quantoque in periculo res sit.
Tum cuidam ex equitibus Gallis magnis praemiis persuadet uti ad Ciceronem
epistolam deferat. Hanc Graecis conscriptam litteris mittit, ne
intercepta epistola nostra ab hostibus consilia cognoscantur. Si adire
non possit, monet ut tragulam cum epistola ad amentum deligata intra
munitionem castrorum abiciat. In litteris scribit se cum legionibus
profectum celeriter adfore; hortatur ut pristinam virtutem retineat.
Gallus periculum veritus, ut erat praeceptum, tragulam mittit. Haec casu
ad turrim adhaesit neque ab nostris biduo animadversa tertio die a
quodam milite conspicitur, dempta ad Ciceronem defertur. Ille perlectam
in conventu militum recitat maximaque omnes laetitia adficit. Tum fumi
incendiorum procul videbantur; quae res omnem dubitationem adventus
legionum expulit.


49

Galli re cognita per exploratores obsidionem relinquunt, ad Caesarem
omnibus copiis contendunt. Hae erant armata circiter milia LX. Cicero
data facultate Gallum ab eodem Verticone, quem supra demonstravimus,
repetit, qui litteras ad Caesarem deferat; hunc admonet, iter caute
diligenterque faciat: perscribit in litteris hostes ab se discessisse
omnemque ad eum multitudinem convertisse. Quibus litteris circiter media
nocte Caesar adlatis suos facit certiores eosque ad dimicandum animo
confirmat. Postero die luce prima movet castra et circiter milia passuum
quattuor progressus trans vallem et rivum multitudinem hostium
conspicatur. Erat magni periculi res tantulis copiis iniquo loco
dimicare; tum, quoniam obsidione liberatum Ciceronem sciebat, aequo
animo remittendum de celeritate existimabat: consedit et quam aequissimo
loco potest castra communit atque haec, etsi erant exigua per se vix
hominum milium septem praesertim nullis cum impedimentis, tamen
angustiis viarum quam maxime potest contrahit, eo consilio, ut in summam
contemptionem hostibus veniat. Interim speculatoribus in omnes partes
dimissis explorat quo commodissime itinere vallem transire possit.


50

Eo die parvulis equestribus proeliis ad aquam factis utrique sese suo
loco continent: Galli, quod ampliores copias, quae nondum convenerant,
exspectabant; Caesar, si forte timoris simulatione hostes in suum locum
elicere posset, ut citra vallem pro castris proelio contenderet, si id
efficere non posset, ut exploratis itineribus minore cum periculo vallem
rivumque transiret. Prima luce hostium equitatus ad castra accedit
proeliumque cum nostris equitibus committit. Caesar consulto equites
cedere seque in castra recipere iubet, simul es omnibus partibus castra
altiore vallo muniri portasque obstrui atque in his administrandis rebus
quam maxime concursari et cum simulatione agi timoris iubet.


51

Quibus omnibus rebus hostes invitati copias traducunt aciemque iniquo
loco constituunt, nostris vero etiam de vallo deductis propius accedunt
et tela intra munitionem ex omnibus partibus coniciunt praeconibusque
circummissis pronuntiari iubent, seu quis Gallus seu Romanus velit ante
horam tertiam ad se transire, sine periculo licere; post id tempus non
fore potestatem: ac sic nostros contempserunt, ut obstructis in speciem
portis singulis ordinibus caespitum, quod ea non posse introrumpere
videbantur, alii vallum manu scindere, alii fossas complere inciperent.
Tum Caesar omnibus portis eruptione facta equitatuque emisso celeriter
hostes in fugam dat, sic uti omnino pugnandi causa resisteret nemo,
magnumque ex eis numerum occidit atque omnes armis exuit.


52

Longius prosequi veritus, quod silvae paludesque intercedebant neque
etiam parvulo detrimento illorum locum relinqui videbat, omnibus suis
incolumibus copiis eodem die ad Ciceronem pervenit. Institutas turres,
testudines munitionesque hostium admiratur; legione producta cognoscit
non decimum quemque esse reliquum militem sine vulnere: ex his omnibus
iudicat rebus, quanto cum periculo et quanta cum virtute res sint
administratae. Ciceronem pro eius merito leg,ionemque collaudat;
centuriones singillatim tribunosquc militum appellat, quorum egregiam
fuisse virtutem testimonio Ciceronis cognoverat. De casu Sabini et
Cottae certius ex captivis cognoscit. Postero die contione habita rem
gestam proponit, milites consolatur et confirmat: quod detrimentum culpa
et temeritate legati sit acceptum, hoc aequiore animo ferendum docet,
quod beneficio deorum immortalium et virtute eorum expiato incommodo
neque hostibus diutina laetatio neque ipsis longior dolor relinquatur.


53

Interim ad Labienum per Remos incredibili celeritate de victoria
Caesaris fama perfertur, ut, cum ab hibernis Ciceronis milia passuum
abesset circiter LX, eoque post horam nonam diei Caesar pervenisset,
ante mediam noctem ad portas castrorum clamor oreretur, quo clamore
significatio victoriae gratulatioque ab Remis Labieno fieret. Hac fama
ad Treveros perlata Indutiomarus, qui postero die castra Labieni
oppugnare decreverat, noctu profugit copiasque omnes in Treveros
reducit. Caesar Fabium cum sua legione remittit in hiberna, ipse cum
tribus legionibus circum Samarobrivam trinis hibernis hiemare constituit
et, quod tanti motus Galliae exstiterant, totam hiemem ipse ad exercitum
manere decrevit. Nam illo incommodo de Sabini morte perlato omnes fere
Galliae civitates de bello consultabant, nuntios legationesque in omnes
partes dimittebant et quid reliqui consili caperent atque unde initium
belli fieret explorabant nocturnaque in locis desertis concilia
habebant. Neque ullum fere totius hiemis tempus sine sollicitudine
Caesaris intercessit, quin aliquem de consiliis ac motu Gallorum nuntium
acciperet. In his ab Lucio Roscio, quem legioni tertiae decimae
praefecerat, certior factus est magnas Gallorum copias earum civitatum,
quae Armoricae appellantur, oppugnandi sui causa convenisse neque
longius milia passuum octo ab hibernis suis afuisse, sed nuntio allato
de victoria Caesaris discessisse, adeo ut fugae similis discessus
videretur.


54

At Caesar principibus cuiusque civitatis ad se evocatis alias
territando, cum se scire quae fierent denuntiaret, alias cohortando
magnam partem Galliae in offiicio tenuit. Tamen Senones, quae est
civitas in primis firma et magnae inter Gallos auctoritatis, Cavarinum,
quem Caesar apud eos regem constituerat, cuius frater Moritasgus adventu
in Galliam Caesaris cuiusque maiores regnum obtinuerant, interficere
publico consilio conati, cum ille praesensisset ac profugisset, usque ad
fines insecuti regno domoque expulerunt et, missis ad Caesarem
satisfaciendi causa legatis, cum is omnem ad se senatum venire
iussisset, dicto audientes non fuerunt. Tantum apud homines barbaros
valuit esse aliquos repertos principes inferendi belli tantamque omnibus
voluntatum commutationem attulit, ut praeter Aeduos et Remos, quos
praecipuo semper honore Caesar habuit, alteros pro vetere ac perpetua
erga populum Romanum fide, alteros pro recentibus Gallici belli
officiis, nulla fere civitas fuerit non suspecta nobis. Idque adeo haud
scio mirandumne sit, cum compluribus aliis de causis, tum maxime quod
ei, qui virtute belli omnibus gentibus praeferebantur, tantum se eius
opinionis deperdidisse ut a populo Romano imperia perferrent gravissime
dolebant.


55

Treveri vero atque Indutiomarus totius hiemis nullum tempus
intermiserunt, quin trans Rhenum legatos mitterent, civitates
sollicitarent, pecunias pollicerentur, magna parte exercitus nostri
interfecta multo minorem superesse dicerent partem. Neque tamen ulli
civitati Germanorum persuaderi potuit, ut Rhenum transiret, cum se bis
expertos dicerent, Ariovisti bello et Tencterorum transitu: non esse
amplius fortunam temptaturos. Hac spe lapsus Indutiomarus nihilo minus
copias cogere, exercere, a finitimis equos parare, exules damnatosque
tota Gallia magnis praemiis ad se allicere coepit. Ac tantam sibi iam
his rebus in Gallia auctoritatem comparaverat ut undique ad eum
legationes concurrerent, gratiam atque amicitiam publice privatimque
peterent.


56

Vbi intellexit ultro ad se veniri, altera ex parte Senones Carnutesque
conscientia facinoris instigari, altera Nervios Aduatucosque bellum
Romanis parare, neque sibi voluntariorum copias defore, si ex finibus
suis progredi coepisset, armatum concilium indicit. Hoc more Gallorum
est initium belli, quo lege communi omnes puberes armati convenire
consuerunt; qui ex eis novissimus convenit, in conspectu multitudinis
omnibus cruciatibus affectus necatur. In eo concilio Cingetorigem,
alterius principem factionis, generum suum, quem supra demonstravimus
Caesaris secutum fidem ab eo non discessisse, hostem iudicat bonaque
eius publicat. His rebus confectis, in concilio pronuntiat arcessitum se
a Senonibus et Carnutibus aliisque compluribus Galliae civitatibus; huc
iturum per fines Remorum eorumque agros popula turum ac, priusquam id
faciat, castra Labieni oppugnaturum. Quae fieri velit praecipit.


57

Labienus, cum et loci natura et manu munitissumis castris sese teneret,
de suo ac legionis periculo nihil timebat; ne quam occasionem rei bene
gerendae dimitteret, cogitabat. Itaque a Cingetorige atque eius
propinquis oratione Indutiomari cognita, quam in concilio habuerat,
nuntios mittit ad finitimas civitates equitesque undique evocat: his
certum diem conveniendi dicit. Interim prope cotidie cum omni equitatu
Indutiomarus sub castris eius vagabatur, alias ut situm castrorum
cognosceret, alias colloquendi aut territandi causa: equites plerumque
omnes tela intra vallum coniciebant. Labienus suos intra munitionem
continebat timorisque opinionem, quibuscumque poterat rebus, augebat.


58

Cum maiore in dies contemptione Indutiomarus ad castra accederet, nocte
una intromissis equitibus omnium finitimarum civitatum quos arcessendos
curaverat, tanta diligentia omnes suos custodiis intra castra continuit,
ut nulla ratione ea res enuntiari aut ad Treveros perferri posset.
Interim ex consuetudine cotidiana Indutiomarus ad castra accedit atque
ibi magnam partem diei consumit; equites tela coniciunt et magna cum
contumelia verborum nostros ad pugnam evocant. Nullo ab nostris dato
responso, ubi visum est, sub vesperum dispersi ac dissipati discedunt.
Subito Labienus duabus portis omnem equitatum emittit; praecipit atque
interdicit, proterritis hostibus atque in fugam coniectis (quod fore,
sicut accidit, videbat) unum omnes peterent Indutiomarum, neu quis quem
prius vulneret, quam illum interfectum viderit, quod mora reliquorum
spatium nactum illum effugere nolebat; magna proponit eis qui occiderint
praemia; summittit cohortes equitibus subsidio. Comprobat hominis
consilium fortuna, et cum unum omnes peterent, in ipso fluminis vado
deprehensus Indutiomarus interficitur, caputque eius refertur in castra:
redeuntes equites quos possunt consectantur atque occidunt. Hac re
cognita omnes Eburonum et Nerviorum quae convenerant copiae discedunt,
pauloque habuit post id factum Caesar quietiorem Galliam.


Liber VI

Gaius Iulius Caesar

post 52

1

Multis de causis Caesar maiorem Galliae motum exspectans per Marcum
Silanum, Gaium Antistium Reginum, Titum Sextium legatos delectum habere
instituit; simul ab Gnaeo Pompeio proconsule petit, quoniam ipse ad
urbem cum imperio rei publicae causa remaneret, quos ex Cisalpina Gallia
consulis sacramento rogavisset, ad signa convenire et ad se proficisci
iuberet, magni interesse etiam in reliquum tempus ad opinionem Galliae
existimans tantas videri Italiae facultates ut, si quid esset in bello
detrimenti acceptum, non modo id brevi tempore sarciri, sed etiam
maioribus augeri copiis posset. Quod cum Pompeius et rei publicae et
amicitiae tribuisset, celeriter confecto per suos dilectu tribus ante
exactam hiemem et constitutis et adductis legionibus duplicatoque earum
cohortium numero, quas cum Quinto Titurio amiserat, et celeritate et
copiis docuit, quid populi Romani disciplina ataue ones Dossent.


2

Interfecto Indutiomaro, ut docuimus, ad eius propinquos a Treveris
imperium defertur. Illi finitimos Germanos sollicitare et pecuniam
polliceri non desistunt. Cum ab proximis impetrare non possent,
ulteriores temptant. Inventis nonnullis civitatibus iureiurando inter se
confirmant obsidibusque de pecunia cavent: Ambiorigem sibi societate et
foedere adiungunt. Quibus rebus cognitis Caesar, cum undique bellum
parari videret, Nervios, Aduatucos ac Menapios adiunctis Cisrhenanis
omnibus Germanis esse in armis, Senones ad imperatum non venire et cum
Carnutibus finitimisque civitatibus consilia communicare, a Treveris
Germanos crebris legationibus sollicitari, maturius sibi de bello
cogitandum putavit.


3

Itaque nondum hieme confecta proximis quattuor coactis legionibus de
improviso in fines Nerviorum contendit et, priusquam illi aut convenire
aut profugere possent, magno pecoris atque hominum numero capto atque ea
praeda militibus concessa vastatisque agris in deditionem venire atque
obsides sibi dare coegit. Eo celeriter confecto negotio rursus in
hiberna legiones reduxit. Concilio Galliae primo vere, ut instituerat,
indicto, cum reliqui praeter Senones, Carnutes Treverosque venissent,
initium belli ac defectionis hoc esse arbitratus, ut omnia postponere
videretur, concilium Lutetiam Parisiorum transfert. Confines erant hi
Senonibus civitatemque patrum memoria coniunxerant, sed ab hoc consilio
afuisse esistimabantur. Hac re pro suggestu pronuntiata eodem die cum
legionibus in Senones proficiscitur magnisque itineribus eo pervenit.


4

Cognito eius adventu Acco, qui princeps eius consili fuerat, iubet in
oppida multitudinem convenire. Conantibus, priusquam id effici posset,
adesse Romanos nuntiatur. Necessario sententia desistunt legatosque
deprecandi causa ad Caesarem mittunt: adeunt per Aeduos, quorum
antiquitus erat in fide civitas. Libenter Caesar petentibus Aeduis dat
veniam excusationemque accipit, quod aestivum tempus instantis belli,
non quaestionis esse arbitrabatur. Obsidibus imperatis centum hos Aeduis
custodiendos tradit. Eodem Carnutes legatos obsidesque mittunt usi
deprecatoribus Renis, quorum erant in clientela: eadem ferunt responsa.
Peragit concilium Caesar equitesque imperat civitatibus.


5

Hac parte Galliae pacata totus et mente et animo in bellum Treverorum et
Ambiorigis insistit. Cavari num cum equitatu Senonum secum proficisci
iubet, ne quis aut ex huius iracundia aut ex eo, quod meruerat, odio
civitatis motus exsistat. His rebus constitutis, quod pro explorato
habebat Ambiorigem proelio non esse concertaturum, reliqua eius consilia
animo circumspiciebat. Erant Menapii propinqui Eburonum finibus,
perpetuis paludibus silvisque muniti, qui uni ex Gallia de pace ad
Caesarem legatos numquam miserant. Cum his esse hospitium Ambiorigi
sciebat; item per Treveros venisse Germanis in amicitiam cognoverat.
Haec prius illi detrahenda auxilia existimabat quam ipsum bello
lacesseret, ne desperata salute aut se in Menapios abderet aut cum
Transrhenanis congredi cogeretur. Hoc inito consilio totius exercitus
impedimenta ad Labienum in Treveros mittit duasque legiones ad eum
proficisci iubet; ipse cum legionibus expeditis quinque in Menapios
proficiscitur. Illi nulla coacta manu loci praesidio freti in silvas
paludesque confugiunt suaque eodem conferunt.


6

Caesar partitis copiis cum Gaio Fabio legato et Marco Crasso quaestore
celeriterque effectis pontibus adit tripertito, aedificia vicosque
incendit, magno pecoris atque hominum numero potitur. Quibus rebus
coacti Menapii legatos ad eum pacis petendae causa mittunt. Ille
obsidibus acceptis hostium se habiturum numero confirmat, si aut
Ambiorigem aut eius legatos finibus suis recepissent. His confirmatis
rebus Commium Atrebatem cum equitatu custodis loco in Menapiis
relinquit; ipse in Treveros proficiscitur.


7

Dum haec a Caesare geruntur, Treveri magnis coactis peditatus
equitatusque copiis Labienum cum una legione, quae in eorum finibus
hiemaverat, adoriri parabant, iamque ab eo non longius bidui via
aberant, cum duas venisse legiones missu Caesaris cognoscunt. Positis
castris a milibus passuum XV auxilia Germanorum esspectare constituunt.
Labienus hostium cognito consilio sperans temeritate eorum fore aliquam
dimicandi facultatem praesidio quinque cohortium impedimentis relicto
cum viginti quinque cohortibus magnoque equitatu contra hostem
proficiscitur et mille passuum intermisso spatio castra communit. Erat
inter Labienum atque hostem difficili transitu flumen ripisque
praeruptis. Hoc neque ipse transire habebat in animo neque hostes
transituros existi mabat. Augebatur auxiliorum cotidie spes. Loquitur in
concilio palam, quoniam Germani appropinquare dicantur, sese suas
exercitusque fortunas in dubium non devocaturum et postero die prima
luce castra moturum. Celeriter haec ad hostes deferuntur, ut ex magno
Gallorum equitum numero nonnullos Gallicis rebus favere natura cogebat.
Labienus noctu tribunis militum primisque ordinibus convocatis, quid sui
sit consili proponit et, quo facilius hostibus timoris det suspicionem,
maiore strepitu et tumultu, quam populi Romani fert consuetudo castra
moveri iubet. His rebus fugae similem profectionem effecit. Haec quoque
per exploratores ante lucem in tanta propinquitate castrorum ad hostes
deferuntur.


8

Vix agmen novissimum extra munitiones processerat, cum Galli cohortati
inter se, ne speratam praedam ex manibus dimitterent--longum esse per
territis Romanis Germanorum auxilium exspectare, neque suam pati
dignitatem ut tantis copiis tam exiguam manum praesertim fugientem atque
impeditam adoriri non audeant--flumen transire et iniquo loco committere
proelium non dubitant. Quae fore suspicatus Labienus, ut omnes citra
flumen eliceret, eadem usus simulatione itineris placide progrediebatur.
Tum praemissis paulum impedimentis atque in tumulo quodam collocatis
"Habetis," inquit, "milites, quam petistis facultatem: hostem impedito
atque iniquo loco tenetis: praestate eandem nobis ducibus virtutem, quam
saepe numero imperatori praestitistis, atque illum adesse et haec coram
cernere existimate." Simul signa ad hostem converti aciemque dirigi
iubet, et paucis turmis praesidio ad impedimenta dimissis reliquos
equites ad latera disponit. Celeriter nostri clamore sublato pila in
hostes immittunt. Illi, ubi praeter spem quos fugere credebant infestis
signis ad se ire viderunt, impetum modo ferre non potuerunt ac primo
concursu in fugam coniecti proximas silvas petierunt. Quos Labienus
equitatu consectatus, magno numero interfecto, compluribus captis,
paucis post diebus civitatem recepit. Nam Germani qui auxilio veniebant
percepta Treverorum fuga sese domum receperunt. Cum his propinqui
Indutiomari, qui defectionis auctores fuerant, comitati eos ex civitate
excesserunt. Cingetorigi, quem ab initio permansisse in officio
demonstravimus, principatus atque imperium est traditum.


9

Caesar, postquam ex Menapiis in Treveros venit, duabus de causis Rhenum
transire constituit; quarum una erat, quod auxilia contra se Treveris
miseraut, altera, ne ad eos Ambiorix receptum haberet. His constitutis
rebus paulum supra eum locum quo ante exercitum traduxerat facere pontem
instituit. Nota atque instituta ratione magno militum studio paucis
diebus opus efficitur. Firmo in Treveris ad pontem praesidio relicto, ne
quis ab his subito motus oreretur, reliquas copias equitatumque
traducit. Vbii, qui ante obsides dederant atque in deditionem venerant,
purgandi sui causa ad eum legatos mittunt, qui doceant neque auxilia ex
sua civitate in Treveros missa neque ab se fidem laesam: petunt atque
orant ut sibi parcat, ne communi odio Germanorum innocentes pro
nocentibus poenas pendant; si amplius obsidum vellet, dare pollicentur.
Cognita Caesar causa reperit ab Suebis auxilia missa esse; Vbiorum
satisfactionem accipit, aditus viasque in Suebos perquirit.


10

Interim paucis post diebus fit ab Vbiis certior Suebos omnes in unum
locum copias cogere atque eis nationibus quae sub eorum sint imperio
denuntiare, ut auxilia peditatus equitatusque mittant. His cognitis
rebus rem frumentariam providet, castris idoneum locum deligit; Vbiis
imperat ut pecora deducant suaque omnia ex agris in oppida conferant,
sperans barbaros atque imperitos homines inopia cibariorum adductos ad
iniquam pugnandi condicionem posse deduci; mandat, ut crebros
exploratores in Suebos mittant quaeque apud eos gerantur cognoscant.
Illi imperata faciunt et paucis diebus intermissis referunt: Suebos
omnes, posteaquam certiores nuntii de exercitu Romanorum venerint, cum
omnibus suis sociorumque copiis, quas coegissent, penitus ad extremos
fines se recepisse: silvam esse ibi infinita magnitudine, quae
appellatur Bacenis; hanc longe introrsus pertinere et pro nativo muro
obiectam Cheruscos ab Suebis Suebosque ab Cheruscis iniuriis
incursionibusque prohibere: ad eius initium silvae Suebos adventum
Romanorum exspectare constituisse.


11

Quoniam ad hunc locum perventum est, non alienum esse videtur de Galliae
Germaniaeque moribus et quo differant hae nationes inter sese proponere.
In Gallia non solum in omnibus civitatibus atque in omnibus pagis
partibusque, sed paene etiam in singulis domibus factiones sunt,
earumque factionum principes sunt qui summam auctoritatem eorum iudicio
habere existimantur, quorum ad arbitrium iudiciumque summa omnium rerum
consiliorumque redeat. Itaque eius rei causa antiquitus institutum
videtur, ne quis ex plebe contra potentio rem auxili egeret: suos enim
quisque opprimi et circumveniri non patitur, neque, aliter si faciat,
ullam inter suos habet auctoritatem. Haec eadem ratio est in summa
totius Galliae: namque omnes civitates in partes divisae sunt duas.


12

Cum Caesar in Galliam venit, alterius factionis principes erant Aedui,
alterius Sequani. Hi cum per se minus valerent, quod summa auctoritas
antiquitus erat in Aeduis magnaeque eorum erant clientelae, Germanos
atque Ariovistum sibi adiunxerant eosque ad se magnis iacturis
pollicitationibusque perduxerant. Proeliis vero compluribus factis
secundis atque omni nobilitate Aeduorum interfecta tantum potentia
antecesserant, ut magnam partem clientium ab Aeduis ad se traducerent
obsidesque ab eis principum filios acciperent et publice iurare cogerent
nihil se contra Sequanos consili inituros et partem finitimi agri per
vim occupatam possiderent Galliaeque totius principatum obtinerent. Qua
necessitate adductus Diviciacus auxili petendi causa Romam ad senatum
profectus infecta re redierat. Adventu Caesaris facta commutatione
rerum, obsidibus Aeduis redditis, veteribus clientelis restitutis, novis
per Caesarem comparatis, quod hi, qui se ad eorum amicitiam
adgregaverant, meliore condicione atque aequiore imperio se uti
videbant, reliquis rebus eorum gratia dignitateque amplificata Sequani
principatum dimiserant. In eorum locum Remi successerant: quos quod
adaequare apud Caesarem gratia intellegebatur, ei, qui propter veteres
inimicitias nullo modo cum Aeduis coniungi poterant, se Remis in
clientelam dicabant. Hos illi diligenter tuebantur: ita et novam et
repente collectam auctoritatem tene bant. Eo tum statu res erat, ut
longe principes haberentur Aedui, secundum locum dignitatis Remi
obtinerent.


13

In omni Gallia eorum hominum, qui aliquo sunt numero atque honore,
genera sunt duo. Nam plebes paene servorum habetur loco, quae nihil
audet per se, nullo adhibetur consilio. Plerique, cum aut aere alieno
aut magnitudine tributorum aut iniuria potentiorum premuntur, sese in
servitutem dicant nobilibus: in hos eadem omnia sunt iura, quae dominis
in servos. Sed de his duobus generibus alterum est druidum, alterum
equitum. Illi rebus divinis intersunt, sacrificia publica ac privata
procurant, religiones interpretantur: ad hos magnus adulescentium
numerus disciplinae causa concurrit, magnoque hi sunt apud eos honore.
Nam fere de omnibus controversiis publicis privatisque constituunt, et,
si quod est admissum facinus, si caedes facta, si de hereditate, de
finibus controversia est, idem decernunt, praemia poenasque constituunt;
si qui aut privatus aut populus eorum decreto non stetit, sacrificiis
interdicunt. Haec poena apud eos est gravissima. Quibus ita est
interdictum, hi numero impiorum ac sceleratorum habentur, his omnes
decedunt, aditum sermonemque defugiunt, ne quid ex contagione incommodi
accipiant, neque his petentibus ius redditur neque honos ullus
communicatur. His autem omnibus druidibus praeest unus, qui summam inter
eos habet auctoritatem. Hoc mortuo aut si qui ex reliquis excellit
dignitate succedit, aut, si sunt plures pares, suffragio druidum,
nonnumquam etiam armis de principatu contendunt. Hi certo anni tempore
in finibus Carnutum, quae regio totius Galliae media habetur, considunt
in loco consecrato. Huc omnes undique, qui controversias habent,
conveniunt eorumque decretis iudiciisque parent. Disciplina in Britannia
reperta atque inde in Galliam translata esse existimatur, et nunc, qui
diligentius eam rem cognoscere volunt, plerumque illo discendi causa
proficiscuntur.


14

Druides a bello abesse consuerunt neque tributa una cum reliquis
pendunt; militiae vacationem omniumque rerum habent immunitatem. Tantis
excitati praemiis et sua sponte multi in disciplinam conveniunt et a
parentibus propinquisque mittuntur. Magnum ibi numerum versuum ediscere
dicuntur. Itaque annos nonnulli vicenos in disciplina permanent. Neque
fas esse existimant ea litteris mandare, cum in reliquis fere rebus,
publicis privatisque rationibus Graecis litteris utantur. Id mihi duabus
de causis instituisse videntur, quod neque in vulgum disciplinam efferri
velint neque eos, qui discunt, litteris confisos minus memoriae studere:
quod fere plerisque accidit, ut praesidio litterarum diligentiam in
perdiscendo ac memoriam remittant. In primis hoc volunt persuadere, non
interire animas, sed ab aliis post mortem transire ad alios, atque hoc
maxime ad virtutem excitari putant metu mortis neglecto. Multa praeterea
de sideribus atque eorum motu, de mundi ac terrarum magnitudine, de
rerum natura, de deorum immortalium vi ac potestate disputant et
iuventuti tradunt.


15

Alterum genus est equitum. Hi, cum est usus atque aliquod bellum incidit
(quod fere ante Caesaris adventum quotannis accidere solebat, uti aut
ipsi iniurias inferrent aut illatas propulsarent), omnes in bello
versantur, atque eorum ut quisque est genere copiisque amplissimus, ita
plurimos circum se ambactos clientesque habet. Hanc unam gratiam
potentiamque noverunt.


16

Natio est omnis Gallorum admodum dedita religionibus, atque ob eam
causam, qui sunt adfecti gravioribus morbis quique in proeliis
periculisque versantur, aut pro victimis homines immolant aut se
immolaturos vovent administrisque ad ea sacrificia druidibus utuntur,
quod, pro vita hominis nisi hominis vita reddatur, non posse deorum
immortalium numen placari arbitrantur, publiceque eiusdem generis habent
instituta sacrificia. Alii immani magnitudine simulacra habent, quorum
contexta viminibus membra vivis hominibus complent; quibus succensis
circumventi flamma exanimantur homines. Supplicia eorum qui in furto aut
in latrocinio aut aliqua noxia sint comprehensi gratiora dis
immortalibus esse arbitrantur; sed, cum eius generis copia defecit,
etiam ad innocentium supplicia descendunt.


17

Deum maxime Mercurium colunt. Huius sunt plurima simulacra: hunc omnium
inventorem artium ferunt, hunc viarum atque itinerum ducem, hunc ad
quaestus pecuniae mercaturasque habere vim maximam arbitrantur. Post
hunc Apollinem et Martem et Iovem et Minervam. De his eandem fere, quam
reliquae gentes, habent opinionem: Apollinem morbos depellere, Minervam
operum atque artificiorum initia tradere, Iovem imperium caelestium
tenere, Martem bella regere. Huic, cum proelio dimicare constituerunt,
ea quae bello ceperint plerumque devovent: cum superaverunt, animalia
capta immolant reliquasque res in unum locum conferunt. Multis in
civitatibus harum rerum exstructos tumulos locis consecratis conspicari
licet; neque saepe accidit, ut neglecta quispiam religione aut capta
apud se occultare aut posita tollere auderet, gravissimumque ei rei
supplicium cum cruciatu constitutum est.


18

Galli se omnes ab Dite patre prognatos praedicant idque ab druidibus
proditum dicunt. Ob eam causam spatia omnis temporis non numero dierum
sed noctium finiunt; dies natales et mensum et annorum initia sic
observant ut noctem dies subsequatur. In reliquis vitae institutis hoc
fere ab reliquis differunt, quod suos liberos, nisi cum adoleverunt, ut
munus militiae sustinere possint, palam ad se adire non patiuntur
filiumque puerili aetate in publico in conspectu patris adsistere turpe
ducunt.


19

Viri, quantas pecunias ab uxoribus dotis nomine acceperunt, tantas ex
suis bonis aestimatione facta cum dotibus communicant. Huius omnis
pecuniae coniunctim ratio habetur fructusque servantur: uter eorum vita
superarit, ad eum pars utriusque cum fructibus superiorum temporum
pervenit. Viri in uxores, sicuti in liberos, vitae necisque habent
potestatem; et cum paterfamiliae illustriore loco natus decessit, eius
propinqui conveniunt et, de morte si res in suspicionem venit, de
uxoribus in servilem modum quaestionem habent et, si compertum est, igni
atque omnibus tormentis excruciatas interficiunt. Funera sunt pro cultu
Gallorum magnifica et sumptuosa; omniaque quae vivis cordi fuisse
arbitrantur in ignem inferunt, etiam animalia, ac paulo supra hanc
memoriam servi et clientes, quos ab eis dilectos esse constabat, iustis
funeribus confectis una cremabantur.


20

Quae civitates commodius suam rem publicam administrare existimantur,
habent legibus sanctum, si quis quid de re publica a finitimis rumore
aut fama acceperit, uti ad magistratum deferat neve cum quo alio
communicet, quod saepe homines temerarios atque imperitos falsis
rumoribus terreri et ad facinus impelli et de summis rebus consilium
capere cognitum est. Magistratus quae visa sunt occultant quaeque esse
ex usu iudicaverunt multitudini produnt. De re publica nisi per
concilium loqui non conceditur.


21

Germani multum ab hac consuetudine differunt. Nam neque druides habent,
qui rebus divinis praesint, neque sacrificiis student. Deorum numero eos
solos ducunt, quos cernunt et quorum aperte opibus iuvantur, Solem et
Vulcanum et Lunam, reliquos ne fama quidem acceperunt. Vita omnis in
venationibus atque in studiis rei militaris consistit: ab parvulis
labori ac duritiae student. Qui diutissime impuberes permanserunt,
maximam inter suos ferunt laudem: hoc ali staturam, ali vires nervosque
confirmari putant. Intra annum vero vicesimum feminae notitiam habuisse
in turpissimis habent rebus; cuius rei nulla est occultatio, quod et
promiscue in fluminibus perluuntur et pellibus aut parvis renonum
tegimentis utuntur magna corporis parte nuda.


22

Agriculturae non student, maiorque pars eorum victus in lacte, caseo,
carne consistit. Neque quisquam agri modum certum aut fines habet
proprios; sed magistratus ac principes in annos singulos gentibus
cognationibusque hominum, qui una coierunt, quantum et quo loco visum
est agri attribuunt atque anno post alio transire cogunt. Eius rei
multas adferunt causas: ne adsidua consuetudine capti studium belli
gerendi agricultura commutent; ne latos fines parare studeant,
potentioresque humiliores possessionibus expellant; ne accuratius ad
frigora atque aestus vitandos aedificent; ne qua oriatur pecuniae
cupiditas, qua ex re factiones dissensionesque nascuntur; ut animi
aequitate plebem contineant, cum suas quisque opes cum potentissimis
aequari videat.


23

Civitatibus maxima laus est quam latissime circum se vastatis finibus
solitudines habere. Hoc proprium virtutis existimant, expulsos agris
finitimos cedere, neque quemquam prope audere consistere; simul hoc se
fore tutiores arbitrantur repentinae incursionis timore sublato. Cum
bellum civitas aut illa tum defendit aut infert, magistratus, qui ei
bello praesint, ut vitae necisque habeant potestatem, deliguntur. In
pace nullus est communis magistratus, sed principes regionum atque
pagorum inter suos ius dicunt controversiasque minuunt. Latrocinia
nullam habent infamiam, quae extra fines cuiusque civitatis fiunt, atque
ea iuventutis exercendae ac desidiae minuendae causa fieri praedicant.
Atque ubi quis ex principibus in concilio dixit se ducem fore, qui sequi
velint, profiteantur, consurgunt ei qui et causam et hominem probant
suumque auxilium pollicentur atque ab multitudine collaudantur: qui ex
his secuti non sunt, in desertorum ac proditorum numero ducuntur,
omniumque his rerum postea fides derogatur. Hospitem violare fas non
putant; qui quacumque de causa ad eos venerunt, ab iniuria prohibent,
sanctos habent, hisque omnium domus patent victusque communicatur.


24

Ac fuit antea tempus, cum Germanos Galli virtute superarent, ultro bella
inferrent, propter hominum multitudinem agrique inopiam trans Rhenum
colonias mitterent. Itaque ea quae fertilissima Germaniae sunt loca
circum Hercyniam silvam, quam Eratostheni et quibusdam Graecis fama
notam esse video, quam illi Orcyniam appellant, Volcae Tectosages
occupaverunt atque ibi consederunt; quae gens ad hoc tempus his sedibus
sese continet summamque habet iustitiae et bellicae laudis opinionem.
Nunc quod in eadem inopia, egestate, patientia qua Germani permanent,
eodem victu et cultu corporis utuntur; Gallis autem provinciarum
propinquitas et transmarinarum rerum notitia multa ad copiam atque usus
largitur, paulatim adsuefacti superari multisque victi proeliis ne se
quidem ipsi cum illis virtute comparant.


25

Huius Hercyniae silvae, quae supra demonstrata est, latitudo novem
dierum iter expedito patet: non enim aliter finiri potest, neque
mensuras itinerum noverunt. Oritur ab Helvetiorum et Nemetum et
Rauracorum finibus rectaque fluminis Danubi regione pertinet ad fines
Dacorum et Anartium; hinc se flectit sinistrorsus diversis ab flumine
regionibus multarumque gentium fines propter magnitudinem adtingit;
neque quisquam est huius Germaniae, qui se aut adisse ad initium eius
silvae dicat, cum dierum iter LX processerit, aut, quo ex loco oriatur,
acceperit: multaque in ea genera ferarum nasci constat, quae reliquis in
locis visa non sint; ex quibus quae maxime differant ab ceteris et
memoriae prodenda videantur haec sunt.


26

Est bos cervi figura, cuius a media fronte inter aures unum cornu
exsistit excelsius magisque directum his, quae nobis nota sunt,
cornibus: ab eius summo sicut palmae ramique late divunduntur. Eadem est
feminae marisque natura, eadem forma magnitudoque cornuum.


27

Sunt item, quae appellantur alces. Harum est consimilis capris figura et
varietas pellium, sed magrutudine paulo antecedunt mutilaeque sunt
cornibus et crura sine nodis articulisque habent neque quietis causa
procumbunt neque, si quo adflictae casu conciderunt, erigere sese aut
sublevare possunt. His sunt arbores pro cubilibus: ad eas se applicant
atque ita paulum modo reclinatae quietem capiunt. Quarum ex vestigiis
cum est animadversum a venatoribus, quo se recipere consuerint, omnes eo
loco aut ab radicibus subruunt aut accidunt arbores, tantum ut summa
species earum stantium relinquatur. Huc cum se consuetudine
reclinaverunt, infirmas arbores pondere adfligunt atque una ipsae
concidunt.


28

Tertium est genus eorum, qui uri appellantur. Hi sunt magnitudine paulo
infra elephantos, specie et colore et figura tauri. Magna vis eorum est
et magna velocitas, neque homini neque ferae quam conspexerunt parcunt.
Hos studiose foveis captos interficiunt. Hoc se labore durant
adulescentes atque hoc genere venationis exercent, et qui plurimos ex
his interfecerunt, relatis in publicum cornibus, quae sint testimonio,
magnam ferunt laudem. Sed adsuescere ad homines et mansuefieri ne
parvuli quidem excepti possunt. Amplitudo cornuum et figura et species
multum a nostrorum boum cornibus differt. Haec studiose conquisita ab
labris argento circumcludunt atque in amplissimis epulis pro poculis
utuntur.


29

Caesar, postquam per Vbios exploratores comperit Suebos sese in silvas
recepisse, inopiam frumenti veritus, quod, ut supra demonstravimus,
minime omnes Germani agriculturae student, constituit non progredi
longius; sed, ne omnino metum reditus sui barbaris tolleret atque ut
eorum auxilia tardaret, reducto exercitu partem ultimam pontis, quae
ripas Vbiorum contingebat, in longitudinem pedum ducentorum rescindit
atque in extremo ponte turrim tabulatorum quattuor constituit
praesidiumque cohortium duodecim pontis tuendi causa ponit magnisque eum
locum munitionibus firmat. Ei loco praesidioque Gaium Volcatium Tullum
adulescentem praefecit. Ipse, cum maturescere frumenta inciperent, ad
bellum Ambiorigis profectus per Arduennam silvam, quae est totius
Galliae maxima atque ab ripis Rheni finibusque Treverorum ad Nervios
pertinet milibusque amplius quingentis in longitudinem patet, Lucium
Minucium Basilum cum omni equitatu praemittit, si quid celeritate
itineris atque opportunitate temporis proficere possit; monet, ut ignes
in castris fieri prohibeat, ne qua eius adventus procul significatio
fiat: sese confestim subsequi dicit.


30

Basilus, ut imperatum est, facit. Celeriter contraque omnium opinionem
confecto itinere multos in agris inopinantes deprehendit: eorum indicio
ad ipsum Ambiorigem contendit, quo in loco cum paucis equitibus esse
dicebatur. Multum cum in omnibus rebus tum in re militari potest
fortuna. Nam magno accidit casu ut in ipsum incautum etiam atque
imparatum incideret, priusque eius adventus ab omnibus videretur, quam
fama ac nuntius adferretur: sic magnae fuit fortunae omni militari
instrumento, quod circum se habebat, erepto, raedis equisque
comprehensis ipsum effugere mortem. Sed hoc quoque factum est, quod
aedificio circumdato silva, ut sunt fere domicilia Gallorum, qui vitandi
aestus causa plerumque silvarum atque fluminum petunt propinquitates,
comites familiaresque eius angusto in loco paulisper equitum nostrorum
vim sustinuerunt. His pugnantibus illum in equum quidam ex suis intulit:
fugientem silvae texerunt. Sic et ad subeundum periculum et ad vitandum
multum fortuna valuit.


31

Ambiorix copias suas iudicione non conduxerit, quod proelio dimicandum
non existimarit, an tempore exclusus et repentino equitum adventu
prohibitus, cum reliquum exercitum subsequi crederet, dubium est. Sed
certe dimissis per agros nuntiis sibi quemque consulere iussit. Quorum
pars in Arduennam silvam, pars in continentes paludes profugit; qui
proximi Oceano fuerunt, his insulis sese occultaverunt, quas aestus
efficere consuerunt: multi ex suis finibus egressi se suaque omnia
alienissimis crediderunt. Catuvolcus, rex dimidiae partis Eburonum, qui
una cum Ambiorige consilium inierat, aetate iam confectus, cum laborem
aut belli aut fugae ferre non posset, omnibus precibus detestatus
Ambiorigem, qui eius consilii auctor fuisset, taxo, cuius magna in
Gallia Germaniaque copia est, se exanimavit.


32

Segni Condrusique, ex gente et numero Germanorum, qui sunt inter
Eburones Treverosque, legatos ad Caesarem miserunt oratum, ne se in
hostium nurnero duceret neve omnium Germanorum, qui essent citra Rhenum,
unam esse causam iudicaret: nihil se de bello cogitavisse, nulla
Ambiorigi auxilia misisse. Caesar explorata re quaestione captivorum, si
qui ad eos Eburones ex fuga convenissent, ad se ut reducerentur,
imperavit; si ita fecissent, fines eorum se violaturum negavit. Tum
copiis in tres partes distributis impedimenta omnium legionum Aduatucam
contulit. Id castelli nomen est. Hoc fere est in mediis Eburonum
finibus, ubi Titurius atque Aurunculeius hiemandi causa consederant.
Hunc cum reliquis rebus locum probabat, tum quod superioris anni
munitiones integrae manebant, ut militum laborem sublevaret. Praesidio
impedi mentis legionem quartamdecimam reliquit, unam ex eis tribus, quas
proxime conscriptas ex Italia traduxerat. Ei legioni castrisque Quintum
Tullium Ciceronem praeficit ducentosque equites attribuit.


33

Partito exercitu Titum Labienum cum legionibus tribus ad Oceanum versus
in eas partes quae Menapios attingunt proficisci iubet; Gaium Trebonium
cum pari legionum numero ad eam regionem quae ad Aduatucos adiacet
depopulandam mittit; ipse cum reliquis tribus ad flumen Scaldem, quod
influit in Mosam, extremasque Arduennae partis ire constituit, quo cum
paucis equitibus profectum Ambiorigem audiebat. Discedens post diem
septimum sese reversurum confirmat; quam ad diem ei legioni quae in
praesidio relinquebatur deberi frumentum sciebat. Labienum Treboniumque
hortatur, si rei publicae commodo facere possint, ad eum diem
revertantur, ut rursus communicato consilio exploratisque hostium
rationibus aliud initium belli capere possint.


34

Erat, ut supra demonstravimus, manus certa nulla, non oppidum, non
praesidium, quod se armis defenderet, sed in omnes partes dispersa
multitudo. Vbi cuique aut valles abdita aut locus silvestris aut palus
impedita spem praesidi aut salutis aliquam offerebat, consederat. Haec
loca vicinitatibus erant nota, magnamque res diligentiam requirebat non
in summa exercitus tuenda (nullum enim poterat universis perterritis ac
dispersis periculum accidere), sed in singulis militibus conservandis;
quae tamen ex parte res ad salutem exercitus pertinebat. Nam et praedae
cupiditas multos longius evocabat, et silvae incertis occultisque
itineribus confertos adire prohibebant. Si negotium confici stirpemque
hominum sceleratorum interfici vellet, dimittendae plures manus
diducendique erant milites; si continere ad signa manipulos vellet, ut
instituta ratio et consuetudo exercitus Romani postulabat, locus ipse
erat praesidio barbaris, neque ex occulto insidiandi et dispersos
circumveniendi singulis deerat audacia. Vt in eiusmodi difficultatibus,
quantum diligentia provideri poterat providebatur, ut potius in nocendo
aliquid praetermitteretur, etsi omnium animi ad ulciscendum ardebant,
quam cum aliquo militum detrimento noceretur. Dimittit ad finitimas
civitates nuntios Caesar: omnes ad se vocat spe praedae ad diripiendos
Eburones, ut potius in silvis Gallorum vita quam legionarius miles
periclitetur, simul ut magna multitudine circumfusa pro tali facinore
stirps ac nomen civitatis tollatur. Magnus undique numerus celeriter
convenit.


35

Haec in omnibus Eburonum partibus gerebantur, diesque appetebat
septimus, quem ad diem Caesar ad impedimenta legionemque reverti
constituerat. Hic quantum in bello fortuna possit et quantos adferat
casus cognosci potuit. Dissipatis ac perterritis hostibus, ut
demonstravimus, manus erat nulla quae parvam modo causam timoris
adferret. Trans Rhenum ad Germanos pervenit fama, diripi Eburones atque
ultro omnes ad praedam evocari. Cogunt equitum duo milia Sugambri, qui
sunt proximi Rheno, a quibus receptos ex fuga Tencteros atque Vsipetes
supra docuimus. Transeunt Rhenum navibus ratibusque triginta milibus
passuum infra eum locum, ubi pons erat perfectus praesidiumque ab
Caesare relictum: primos Eburonum fines adeunt; multos ex fuga dispersos
excipiunt, magno pecoris numero, cuius sunt cupidissimi barbari,
potiuntur. Invitati praeda longius procedunt. Non hos palus in bello
latrociniisque natos, non silvae morantur. Quibus in locis sit Caesar ex
captivis quaerunt; profectum longius reperiunt omnemque exercitum
discessisse cognoscunt. Atque unus ex captivis "Quid vos," inquit, "hanc
miseram ac tenuem sectamini praedam, quibus licet iam esse
fortunatissimos? Tribus horis Aduatucam venire potestis: huc omnes suas
fortunas exercitus Romanorum contulit: praesidi tantum est, ut ne murus
quidem cingi possit, neque quisquam egredi extra munitiones audeat."
Oblata spe Germani quam nacti erant praedam in occulto relinquunt; ipsi
Aduatucam contendunt usi eodem duce, cuius haec indicio cognoverant.


36

Cicero, qui omnes superiores dies praeceptis Caesaris cum summa
diligentia milites in castris continuisset ac ne calonem quidem quemquam
extra munitionem egredi passus esset, septimo die diffidens de numero
dierum Caesarem fidem servaturum, quod longius progressum audiebat,
neque ulla de reditu eius fama adferebatur, simul eorum permotus
vocibus, qui illius patientiam paene obsessionem appellabant, siquidem
ex castris egredi non liceret, nullum eiusmodi casum exspectans, quo
novem oppositis legionibus maximoque equitatu dispersis ac paene deletis
hostibus in milibus passuum tribus offendi posset, quinque cohortes
frumentatum in proximas segetes mittit, quas inter et castra unus omnino
collis intererat. Complures erant ex legionibus aegri relicti; ex quibus
qui hoc spatio dierum convaluerant, circiter CCC, sub vexillo una
mittuntur; magna praeterea multitudo calonum, magna vis iumentorum, quae
in castris subsederant, facta potestate sequitur.


37

Hoc ipso tempore et casu Germani equites interveniunt protinusque eodem
illo, quo venerant, cursu ab decumana porta in castra irrumpere
conantur, nec prius sunt visi obiectis ab ea parte silvis, quam castris
appropinquarent, usque eo ut qui sub vallo tenderent mercatores
recipiendi sui facultatem non haberent. Inopinantes nostri re nova
perturbantur, ac vix primum impetum cohors in statione sustinet.
Circumfunduntur ex reliquis hostes partibus, si quem aditum reperire
possent. Aegre portas nostri tuentur, reliquos aditus locus ipse per se
munitioque defendit. Totis trepidatur castris, atque alius ex alio
causam tumultus quaerit; neque quo signa ferantur neque quam in partem
quisque conveniat provident. Alius iam castra capta pronuntiat, alius
deleto exercitu atque imperatore victores barbaros venisse contendit;
plerique novas sibi ex loco religiones fingunt Cottaeque et Tituri
calamitatem, qui in eodem occiderint castello, ante oculos ponunt. Tali
timore omnibus perterritis confirmatur opinio barbaris, ut ex captivo
audierant, nullum esse intus praesidium. Perrumpere nituntur seque ipsi
adhortantur, ne tantam fortunam ex manibus dimittant.


38

Erat aeger cum praesidio relictus Publius Sextius Baculus, qui primum
pilum ad Caesarem duxerat, cuius mentionem superioribus proeliis
fecimus, ac diem iam quintum cibo caruerat. Hic diffisus suae atque
omnium saluti inermis ex tabernaculo prodit: videt imminere hostes atque
in summo esse rem discrimine: capit arma a proximis atque in porta
consistit. Consequuntur hunc centuriones eius cohortis quae in statione
erat: paulisper una proelium sustinent. Relinquit animus Sextium
gravibus acceptis vulneribus: aegre per manus tractus servatur. Hoc
spatio interposito reliqui sese confirmant tantum, ut in munitionibus
consistere audeant speciemque defensorum praebeant.


39

Interim confecta frumentatione milites nostri clamorem exaudiunt:
praecurrunt equites; quanto res sit in periculo cognoscunt. Hic vero
nulla munitio est quae perterritos recipiat: modo conscripti atque usus
militaris imperiti ad tribunum militum centurionesque ora convertunt;
quid ab his praecipiatur exspectant. Nemo est tam fortis quin rei
novitate perturbetur. Barbari signa procul conspicati oppugnatione
desistunt: redisse primo legiones credunt, quas longius discessisse ex
captivis cognoverant; postea despecta paucitate ex omnibus partibus
impetum faciunt.


40

Calones in proximum tumulum procurrunt. Hinc celeriter deiecti se in
signa manipulosque coniciunt: eo magis timidos perterrent milites. Alii
cuneo facto ut celeriter perrumpant censent, quoniam tam propinqua sint
castra, et si pars aliqua circumventa ceciderit, at reliquos servari
posse confidunt; alii, ut in iugo consistant atque eundem omnes ferant
casum. Hoc veteres non probant milites, quos sub vexillo una profectos
docuimus. Itaque inter se cohortati duce Gaio Trebonio, equite Romano,
qui eis erat praepositus, per medios hostes perrumpunt incolumesque ad
unum omnes in castra perveniunt. Hos subsecuti calones equitesque eodem
impetu militum virtute servantur. At ei qui in iugo constiterant, nullo
etiam nunc usu rei militaris percepto neque in eo quod probaverant
consilio permanere, ut se loco superiore defenderent, neque eam quam
prodesse aliis vim celeritatemque viderant imitari potuerunt, sed se in
castra recipere conati iniquum in locum demiserunt. Centuriones, quorum
nonnulli ex inferioribus ordinibus reliquarum legionum virtutis causa in
superiores erant ordines huius legionis traducti, ne ante partam rei
militaris laudem amitterent, fortissime pugnantes conciderunt. Militum
pars horum virtute summotis hostibus praeter spem incolumis in castra
pervenit, pars a barbaris circumventa periit.


41

Germani desperata expugnatione castrorum, quod nostros iam constitisse
in munitionibus videbant, cum ea praeda quam in silvis deposuerant trans
Rhenum sese receperunt. Ac tantus fuit etiam post discessum hostium
terror ut ea nocte, cum Gaius Volusenus missus cum equitatu ad castra
venisset, fidem non faceret adesse cum incolumi Caesarem exercitu. Sic
omnino animos timor praeoccupaverat ut paene alienata mente deletis
omnibus copiis equitatum se ex fuga recepisse dicerent neque in columi
exercitu Germanos castra oppugnaturos fuisse contenderent. Quem timorem
Caesaris adventus sustulit.


42

Reversus ille eventus belli non ignorans unum, quod cohortes ex statione
et praesidio essent emissae, questus ne minimo quidem casu locum
relinqui debuisse, multum fortunam in repentino hostium adventu potuisse
iudicavit, multo etiam amplius, quod paene ab ipso vallo portisque
castrorum barbaros avertisset. Quarum omnium rerum maxime admirandum
videbatur, quod Germani, qui eo consilio Rhenum transierant, ut
Ambiorigis fines depopularentur, ad castra Romanorum delati optatissimum
Ambiorigi beneficium obtulerunt.


43

Caesar rursus ad vexandos hostes profectus magno coacto numero ex
finitimis civitatibus in omnes partes dimittit. Omnes vici atque omnia
aedificia quae quisque conspexerat incendebantur; praeda ex omnibus
locis agebatur; frumenta non solum tanta multitudine iumentorum atque
hominum consumebantur, sed etiam anni tempore atque imbribus
procubuerant ut, si qui etiam in praesentia se occultassent, tamen his
deducto exercitu rerum omnium inopia pereundum videretur. Ac saepe in
eum locum ventum est tanto in omnes partes diviso equitatu, ut modo
visum ab se Ambiorigem in fuga circumspicerent captivi nec plane etiam
abisse ex conspectu contenderent, ut spe consequendi illata atque
infinito labore suscepto, qui se summam ab Caesare gratiam inituros
putarent, paene naturam studio vincerent, semperque paulum ad summam
felicitatem defuisse videretur, atque ille latebris aut saltibus se
eriperet et noctu occultatus alias regiones partesque peteret non maiore
equitum praesidio quam quattuor, quibus solis vitam suam committere
audebat.


44

Tali modo vastatis regionibus exercitum Caesar duarum cohortium damno
Durocortorum Remorum reducit concilioque in eum locum Galliae indicto de
coniuratione Senonum et Carnutum quaestionem habere instituit et de
Accone, qui princeps eius consili fuerat, graviore sententia pronuntiata
more maiorum supplicium sumpsit. Nonnulli iudicium veriti profugerunt.
Quibus cum aqua atque igni interdixisset, duas legiones ad fines
Treverorum, duas in Lingonibus, sex reliquas in Senonum finibus Agedinci
in hibernis collocavit frumentoque exercitui proviso, ut iustituerat, in
Italiam ad conventus agendos profectus est.


Liber VII

Gaius Iulius Caesar

post 52

1

Quieta Gallia Caesar, ut constituerat, in Italiam ad conventus agendos
proficiscitur. Ibi cognoscit de Clodii caede [de] senatusque consulto
certior factus, ut omnes iuniores Italiae coniurarent, delectum tota
provincia habere instituit. Eae res in Galliam Transalpinam celeriter
perferuntur. Addunt ipsi et ad fingunt rumoribus Galli, quod res poscere
videbatur, retineri urbano motu Caesarem neque in tantis dissensionibus
ad exercitum venire posse. Hac impulsi occasione, qui iam ante se populi
Romani imperio subiectos dolerent liberius atque audacius de bello
consilia inire incipiunt. Indictis inter se principes Galliae conciliis
silvestribus ac remotis locis queruntur de Acconis morte; posse hunc
casum ad ipsos recidere demonstrant: miserantur communem Galliae
fortunam: omnibus pollicitationibus ac praemius deposcunt qui belli
initium faciant et sui capitis periculo Galliam in libertatem vindicent.
In primis rationem esse habendam dicunt, priusquam eorum clandestina
consilia efferantur, ut Caesar ab exercitu intercludatur. Id esse
facile, quod neque legiones audeant absente imperatore ex hibernis
egredi, neque imperator sine praesidio ad legiones pervenire possit.
Postremo in acie praestare interfici quam non veterem belli gloriam
libertatemque quam a maioribus acce perint recuperare.


2

His rebus agitatis profitentur Carnutes se nullum periculum communis
salutis causa recusare principesque ex omnibus bellum facturos
pollicentur et, quoniam in praesentia obsidibus cavere inter se non
possint ne res efferatur, ut iureiurando ac fide sanciatur, petunt,
collatis militaribus signis, quo more eorum gravissima caerimonia
continetur, ne facto initio belli ab reliquis deserantur. Tum
collaudatis Carnutibus, dato iureiurando ab omnibus qui aderant, tempore
eius rei constituto ab concilio disceditur.


3

Vbi ea dies venit, Carnutes Cotuato et Conconnetodumno ducibus,
desperatis hominibus, Cenabum signo dato concurrunt civesque Romanos,
qui negotiandi causa ibi constiterant, in his Gaium Fufium Citam,
honestum equitem Romanum, qui rei frumentariae iussu Caesaris praeerat,
interficiunt bonaque eorum diripiunt. Celeriter ad omnes Galliae
civitates fama perfertur. Nam ubicumque maior atque illustrior incidit
res, clamore per agros regionesque significant; hunc alii deinceps
excipiunt et proximis tradunt, ut tum accidit. Nam quae Cenabi oriente
sole gesta essent, ante primam confectam vigiliam in finibus Arvernorum
audita sunt, quod spatium est milium passuum circiter centum LX.


4

Simili ratione ibi Vercingetorix, Celtilli filius, Arveruus, summae
potentiae adulescens, cuius pater principatum Galliae totius obtinuerat
et ob eam causam, quod regnum appetebat, ab civitate erat interfectus,
convocatis suis clientibus facile incendit. Cognito eius consilio ad
arma concurritur. Prohibetur ab Gobannitione, patruo suo, reliquisque
principibus, qui hanc temptandam fortunam non existimabant; expellitur
ex oppido Gergovia; non destitit tamen atque in agris habet dilectum
egentium ac perditorum. Hac coacta manu, quoscumque adit ex civitate ad
suam sententiam perducit; hortatur ut communis libertatis causa arma
capiant, magnisque coactis copiis adversarios suos a quibus paulo ante
erat eiectus expellit ex civitate. Rex ab suis appellatur. Dimittit
quoque versus legationes; obtestatur ut in fide maneant. Celeriter sibi
Senones, Parisios, Pictones, Cadurcos, Turonos, Aulercos, Lemovices,
Andos reliquosque omnes qui Oceanum attingunt adiungit: omnium consensu
ad eum defertur imperium. Qua oblata potestate omnibus his civitatibus
obsides imperat, certum numerum militum ad se celeriter adduci iubet,
armorum quantum quaeque civitas domi quodque ante tempus efficiat
constituit; in primis equitatui studet. Summae diligentiae summam imperi
severitatem addit; magnitudine supplici dubitantes cogit. Nam maiore
commisso delicto igni atque omnibus tormentis necat, leviore de causa
auribus desectis aut singulis effossis oculis domum remittit, ut sint
reliquis documento et magnitudine poenae perterreant alios.


5

His suppliciis celeriter coacto exercitu Lucterium Cadurcum, summae
hominem audaciae, cum parte copiarum in Rutenos mittit; ipse in
Bituriges proficiscitur. Eius adventu Bituriges ad Aeduos, quorum erant
in fide, legatos mittunt subsidium rogatum, quo facilius hostium copias
sustinere possint. Aedui de consilio legatorum, quos Caesar ad exercitum
reliquerat, copias equitatus peditatusque subsidio Biturigibus mittunt.
Qui cum ad flumen Ligerim venissent, quod Bituriges ab Aeduis dividit,
paucos dies ibi morati neque flumen transire ausi domum revertuntur
legatisque nostris renuntiant se Biturigum perfidiam veritos revertisse,
quibus id consili fuisse cognoverint, ut, si flumen transissent, una ex
parte ipsi, altera Arverni se circumsisterent. Id eane de causa, quam
legatis pronuntiarunt, an perfidia adducti fecerint, quod nihil nobis
constat, non videtur pro certo esse proponendum. Bituriges eorum
discessu statim cum Arvernis iunguntur.


6

His rebus in Italiam Caesari nuntiatis, cum iam ille urbanas res virtute
Cn. Pompei commodiorem in statum pervenisse intellegeret, in
Transalpinam Galliam profectus est. Eo cum venisset, magna difficultate
adficiebatur, qua ratione ad exercitum pervenire posset. Nam si legiones
in provinciam arcesseret, se absente in itinere proelio dimicaturas
intellegebat; si ipse ad exercitum contenderet, ne eis quidem eo tempore
qui quieti viderentur suam salutem recte committi videbat.


7

Interim Lucterius Cadurcus in Rutenos missus eam civitatem Arvernis
conciliat. Progressus in Nitiobriges et Gabalos ab utrisque obsides
accipit et magna coacta manu in provinciam Narbonem versus eruptionem
facere contendit. Qua re nuntiata Caesar omnibus consiliis antevertendum
existimavit, ut Narbonem proficisceretur. Eo cum venisset, timentes
confirmat, praesidia in Rutenis provincialibus, Volcis Arecomicis,
Tolosatibus circumque Narbonem, quae loca hostibus erant finitima,
constituit; partem copiarum ex provincia supplementumque, quod ex Italia
adduxerat, in Helvios, qui fines Arvernorum contingunt, convenire iubet.


8

His rebus comparatis, represso iam Lucterio et remoto, quod intrare
intra praesidia periculosum putabat, in Helvios proficiscitur. Etsi mons
Cevenna, qui Arvernos ab Helviis discludit, durissimo tempore anni
altissima nive iter impediebat, tamen discussa nive sex in altitudinem
pedum atque ita viis patefactis summo militum sudore ad fines Arvernorum
pervenit. Quibus oppressis inopinantibus, quod se Cevenna ut muro
munitos existimabant, ac ne singulari quidem umquam homini eo tempore
anni semitae patuerant, equitibus imperat, ut quam latissime possint
vagentur et quam maximum hostibus terrorem inferant. Celeriter haec fama
ac nuntiis ad Vercingetorigem perferuntur; quem perterriti omnes Arverni
circumsistunt atque obsecrant, ut suis fortunis consulat, neve ab
hostibus diripiautur, praesertim cum videat omne ad se bellum
translatum. Quorum ille precibus per motus castra ex Biturigibus movet
in Arveruos versus.


9

At Caesar biduum in his locis moratus, quod haec de Vercingetorige usu
ventura opinione praeceperat, per causam supplementi equitatusque
cogendi ab exercitu discedit; Brutum adulescentem his copiis praeficit;
hunc monet, ut in omnes partes equites quam latissime pervagentur:
daturum se operam, ne longius triduo ab castris absit. His constitutis
rebus suis inopinantibus quam maximis potest itineribus Viennam
pervenit. Ibi nactus recentem equitatum, quem multis ante diebus eo
praemiserat, neque diurno neque nocturno itinere intermisso per fines
Aeduorum in Lingones contendit, ubi duae legiones hiemabant, ut, si quid
etiam de sua salute ab Aeduis iniretur consili, celeritate praecurreret.
Eo cum pervenisset, ad reliquas legiones mittit priusque omnes in unum
locum cogit quam de eius adventu Arvernis nuntiari posset. Hac re
cognita Vercingetorix rursus in Bituriges exercitum reducit atque inde
profectus Gorgobinam, Boiorum oppidum, quos ibi Helvetico proelio victos
Caesar collocaverat Aeduisque attribuerat, oppugnare instituit.


10

Magnam haec res Caesari difficultatem ad consilium capiendum adferebat,
si reliquam partem hiemis uno loco legiones contineret, ne stipendiariis
Aeduorum expugnatis cuncta Gallia deficeret, quod nullum amicis in eo
praesidium videretur positum esse; si maturius ex hibernis educeret, ne
ab re frumentaria duris subvectionibus laboraret. Praestare visum est
tamen omnis difficultates perpeti, quam tanta contumelia accepta omnium
suorum voluntates alienare. Itaque cohortatus Aeduos de supportando
commeatu praemittit ad Boios qui de suo adventu doceant hortenturque ut
in fide maneant atque hostium impetum magno animo sustineant. Duabus
Agedinci legionibus atque impedimentis totius exer citus relictis ad
Boios proficiscitur.


11

Altero die cum ad oppidum Senonum Vellaunodunum venisset, ne quem post
se hostem relinqueret, quo expeditiore re frumentaria uteretur,
oppugnare instituit idque biduo circumvallavit; tertio die missis ex
oppido legatis de deditione arma conferri, iumenta produci, sescentos
obsides dari iubet. Ea qui conficeret, a. Trebonium legatum relinquit.
Ipse, ut quam primum iter faceret, Cenabum Carnutum proficiscitur; qui
tum primum allato nuntio de oppugnatione Vellaunoduni, cum longius eam
rem ductum iri existimarent, praesidium Cenabi tuendi causa, quod eo
mitterent, comparabant. Huc biduo pervenit. Castris ante oppidum positis
diei tempore exclusus in posterum oppugnationem differt quaeque ad eam
rem usui sint militibus imperat et, quod oppidum Cenabum pons fluminis
Ligeris contingebat, veritus ne noctu ex oppido profugerent, duas
legiones in armis excubare iubet. Cenabenses paulo ante mediam noctem
silentio ex oppido egressi flumen transire coeperunt. Qua re per
exploratores nuntiata Caesar legiones quas expeditas esse iusserat
portis incensis intromittit atque oppido potitur, perpaucis ex hostium
numero desideratis quin cuncti caperentur, quod pontis atque itinerum
angustiae multitudinis fugam intercluserant. Oppidum diripit atque
incendit, praedam militibus donat, exercitum Ligerem traducit atque in
Biturigum fines pervenit.


12

Vercingetorix, ubi de Caesaris adventu cognovit, oppuguatione destitit
atque obviam Caesari proficiscitur. Ille oppidum Biturigum positum in
via Noviodunum oppugnare instituerat. Quo ex oppido cum legati ad eum
venissent oratum ut sibi ignosceret suaeque vitae consuleret, ut
celeritate reliquas res conficeret, qua pleraque erat consecutus, arma
conferri, equos produci, obsides dari iubet. Parte iam obsidum tradita,
cum reliqua administrarentur, centurionibus et paucis militibus
intromissis, qui arma iumentaque conquirerent, equitatus hostium procul
visus est, qui agmen Vercingetorigis antecesserat. Quem simul atque
oppidani conspexerunt atque in spem auxili venerunt, clamore sublato
arma capere, portas claudere, murum complere coeperunt. Centuriones in
oppido, cum ex significatione Gallorum novi aliquid ab eis iniri consili
intellexissent, gladiis destrictis portas occupaverunt suosque omnes
incolumes receperunt.


13

Caesar ex castris equitatum educi iubet, proelium equestre committit:
laborantibus iam suis Germanos equites circiter CCCC summittit, quos ab
initio habere secum instituerat. Eorum impetum Galli sustinere non
potuerunt atque in fugam coniecti multis amissis se ad agmen receperunt.
Quibus profligatis rursus oppidani perterriti comprehensos eos, quorum
opera plebem concitatam existimabant, ad Caesarem perduxerunt seseque ei
dediderunt. Quibus rebus confectis, Caesar ad oppidum Avaricum, quod
erat maximum munitissimumque in finibus Biturigum atque agri
fertilissima regione, profectus est, quod eo oppido recepto civitatem
Biturigum se in potestatem redacturum confidebat.


14

Vercingetorix tot continuis incommodis Vellaunoduni, Cenabi, Novioduni
acceptis suos ad concilium convocat. Docet longe alia ratione esse
bellum gerendum atque antea gestum sit. Omnibus modis huic rei
studendum, ut pabulatione et commeatu Romani prohibeantur. Id esse
facile, quod equitatu ipsi abundent et quod anni tempore subleventur.
Pabulum secari non posse; necessario dispersos hostes ex aedificiis
petere: hos omnes cotidie ab equitibus deligi posse. Praeterea salutis
causa rei familiaris commoda neglegenda: vicos atque aedificia incendi
oportere hoc spatio ab via quoque versus, quo pabulandi causa adire
posse videantur. Harum ipsis rerum copiam suppetere, quod, quorum in
finibus bellum geratur, eorum opibus subleventur: Romanos aut inopiam
non laturos aut magno periculo longius ab castris processuros; neque
interesse, ipsosne interficiant, impedimentisne exuant, quibus amissis
bellum geri non possit. Praeterea oppida incendi oportere, quae non
munitione et loci natura ab omni sint periculo tuta, neu suis sint ad
detractandam militiam receptacula neu Romanis proposita ad copiam
commeatus praedamque tollendam. Haec si gravia aut acerba videautur,
multo illa gravius aestimare, liberos, coniuges in servitutem abstrahi,
ipsos interfici; quae sit necesse accidere victis.


15

Omnium consensu hac sententia probata uno die amplius XX urbes Biturigum
iucenduntur. Hoc idem fit in reliquis civitatibus: in omnibus partibus
incendia conspiciuntur; quae etsi magno cum dolore omnes ferebant, tamen
hoc sibi solati proponebant, quod se prope explorata victoria celeriter
amissa reciperaturos confidebant. Deliberatur de Avarico in communi
concilio, incendi placeret an defendi. Procumbunt omnibus Gallis ad
pedes Bituriges, ne pulcherrimam prope totius Galliae urbem, quae
praesidio et ornamento sit civitati, suis manibus succendere cogerentur:
facile se loci natura defensuros dicunt, quod prope ex omnibus partibus
flumine et palude circumdata unum habeat et perangustum aditum. Datur
petentibus venia dissuadente primo Vercingetorige, post concedente et
precibus ipsorum et misericordia vulgi. Defensores oppido idonei
deliguntur.


16

Vercingetorix minoribus Caesarem itineribus subsequitur et locum castris
deligit paludibus silvisque munitum ab Avarico longe milia passuum XVI.
Ibi per certos exploratores in singula diei tempora quae ad Avaricum
agerentur cognoscebat et quid fieri vellet imperabat. Omnes nostras
pabulationes frumentationesque observabat dispersosque, cum longius
necessario procederent, adoriebatur magnoque incommodo adficiebat, etsi,
quantum ratione provideri poterat, ab nostris occurrebatur, ut incertis
temporibus diversisque itineribus iretur.


17

Castris ad eam partem oppidi positis Caesar, quae intermissa [a] flumine
et a paludibus aditum, ut supra diximus, angustum habebat, aggerem
apparare, vineas agere, turres duas constituere coepit: nam
circumvallare loci natura prohibebat. De re frumentaria Boios atque
Aeduos adhortari non destitit; quorum alteri, quod nullo studio agebant,
non multum adiuvabant, alteri non magnis facultatibus, quod civitas erat
exigua et infirma, celeriter quod habuerunt consumpserunt. Summa
difficultate rei frumentariae adfecto exercitu tenuitate Boiorum,
indiligentia Aeduorum, incendiis aedificiorum, usque eo ut complures
dies frumento milites caruerint et pecore ex longinquioribus vicis
adacto extremam famem sustentarent, nulla tamen vox est ab eis audita
populi Romani maiestate et superioribus victoriis indigna. Quin etiam
Caesar cum in opere singulas legiones appellaret et, si acerbius inopiam
ferrent, se dimissurum oppugnationem diceret, universi ab eo, ne id
faceret, petebant: sic se complures anuos illo imperante meruisse, ut
nullam ignominiam acciperent, nusquam infecta re discederent: hoc se
ignominiae laturos loco, si inceptam oppugnationem reliquissent:
praestare omnes perferre acerbitates, quam non civibus Romanis, qui
Cenabi perfidia Gallorum interissent, parentarent. Haec eadem
centurionibus tribunisque militum mandabant, ut per eos ad Caesarem
deferrentur.


18

Cum iam muro turres appropinquassent, ex captivis Caesar cognovit
Vercingetorigem consumpto pabulo castra movisse propius Avaricum atque
ipsum cum equitatu expeditisque, qui inter equites proeliari
consuessent, insidiarum causa eo profectum, quo nostros postero die
pabulatum venturos arbitraretur. Quibus rebus cognitis media nocte
silentio profectus ad hostium castra mane pervenit. Illi celeriter per
exploratores adventu Caesaris cognito carros impedimentaque sua in
artiores silvas abdiderunt, copias omnes in loco edito atque aperto
instruxerunt. Qua re nuntiata Caesar celeriter sarcinas conferri, arma
expediri iussit.


19

Collis erat leniter ab infimo acclivis. Hunc ex omnibus fere partibus
palus difficilis atque impedita cingebat non latior pedibus
quinquaginta. Hoc se colle interruptis pontibus Galli fiducia loci
continebant generatimque distributi in civitates omnia vada ac saltus
eius paludis obtinebant sic animo parati, ut, si eam paludem Romani
perrumpere conarentur, haesitantes premerent ex loco superiore; ut qui
propinquitatem loci videret paratos prope aequo Marte ad dimicandum
existimaret, qui iniqui tatem condicionis perspiceret inani simulatione
sese ostentare cognosceret. Indignantes milites Gaesar, quod conspectum
suum hostes perferre possent tantulo spatio interiecto, et signum proeli
exposcentes edocet, quanto detrimento et quot virorum tortium morte
necesse sit constare victoriam; quos cum sic animo paratos videat, ut
nullum pro sua laude periculum recusent, summae se iniquitatis
condemnari debere, nisi eorum vitam sua salute habeat cariorem. Sic
milites consolatus eodem die reducit in castra reliquaque quae ad
oppugnationem pertinebant oppidi administrare instituit.


20

Vereingetorix, cum ad suos redisset, proditionis insimulatus, quod
castra propius Romanos movisset, quod cum omni equitatu discessisset,
quod sine imperio tantas copias reliquisset, quod eius discessu Romani
tanta opportunitate et celeritate venissent: non haec omnia fortuito aut
sine consilio accidere potuisse; regnum illum Galliae malle Caesaris
concessu quam ipsorum habere beneficio--tali modo accusatus ad haec
respondit: Quod castra movisset, factum inopia pabuli etiam ipsis
hortantibus; quod propius Romanos accessisset, persuasum loci
opportunitate, qui se ipsum munitione defenderet: equitum vero operam
neque in loco palustri desiderari debuisse et illic fuisse utilem, quo
sint profecti. Summam imperi se consulto nulli discedentem tradidisse,
ne is multitudinis studio ad dimicandum impelleretur; cui rei propter
animi mollitiem studere omnes videret, quod diutius laborem ferre non
possent. Romani si casu intervenerint, fortunae, si alicuius indicio
vocati, huic habendam gratiam, quod et paucitatem eorum ex loco
superiore cognoscere et virtutem despicere potuerint, qui dimicare non
ausi turpiter se in castra receperint. Imperium se ab Caesare per
proditionem nullum desiderare, quod habere victoria posset, quae iam
esset sibi atque omnibus Gallis explorata: quin etiam ipsis remittere,
si sibi magis honorem tribuere, quam ab se salutem accipere videantur.
"Haec ut intellegatis," inquit, "a me sincere pronuntiari, audite
Romauos milites." Producit servos, quos in pabulatione paucis ante
diebus exceperat et fame vinculisque excruciaverat. Hi iam ante edocti
quae interrogati pronuntiarent, milites se esse legionarios dicunt; fame
et inopia adductos clam ex castris exisse, si quid frumenti aut pecoris
in agris reperire possent: simili omnem exercitum inopia premi, nec iam
vires sufficere cuiusquam nec ferre operis laborem posse: itaque
statuisse imperatorem, si nihil in oppugnatione oppidi profecissent,
triduo exercitum deducere. "Haec," inquit, "a me," Vercingetorix,
"beneficia habetis, quem proditionis insimulatis; cuius opera sine
vestro sanguine tantum exercitum victorem fame consumptum videtis; quem
turpiter se ex fuga recipientem ne qua civitas suis finibus recipiat a
me provisum est."


21

Conclamat omnis multitudo et suo more armis concrepat, quod facere in eo
consuerunt cuius orationem approbant: summum esse Vercingetorigem ducem,
nec de eius fide dubitandum, nec maiore ratione bellum administrari
posse. Statuunt, ut X milia hominum delecta ex omnibus copiis in oppidum
mittantur, nec solis Biturigibus communem salutem committendam censent,
quod paene in eo, si id oppidum retinuissent, summam victoriae constare
intellegebant.


22

Singulari militum nostrorum virtuti consilia cuius que modi Gallorum
occurrebant, ut est summae genus sollertiae atque ad omnia imitanda et
efficienda, quae ab quoque traduntur, aptissimum. Nam et laqueis falces
avertebant, quas, cum destinaverant, tormentis introrsus reducebant, et
aggerem cuniculis subtrahebant, eo scientius quod apud eos magnae sunt
ferrariae atque omne genus cuniculorum notum atque usitatum est. Totum
autem murum ex omni parte turribus contabulaverant atque has coriis
intexerant. Tum crebris diurnis nocturnisque eruptionibus aut aggeri
ignem inferebant aut milites occupatos in opere adoriebantur, et
nostrarum turrium altitudinem, quantum has cotidianus agger expresserat,
commissis suarum turrium malis adaequabant, et apertos cuniculos
praeusta et praeacuta materia et pice fervefacta et maximi ponderis
saxis morabantur moenibusque appropinquare prohibebant.


23

Muri autem omnes Gallici hac fere forma sunt. Trabes derectae perpetuae
in longitudinem paribus iutervallis, distantes inter se binos pedes, in
solo collocantur. Hae revinciuntur introrsus et multo aggere vestiuntur:
ea autem, quae diximus, inter valla grandibus in fronte saxis
effarciuntur. His collocatis et coagmentatis alius insuper ordo additur,
ut idem illud intervallum servetur neque inter se contingaut trabes, sed
paribus intermissae spatiis singulae singulis saxis interiectis arte
contineantur. Sic deinceps omne opus contexitur, dum iusta muri altitudo
expleatur. Hoc cum in speciem varietatemque opus deforme non est
alternis trabibus ac saxis, quae rectis lineis suos ordines servant, tum
ad utilitatem et defensionem urbium summam habet opportunitatem, quod et
ab incendio lapis et ab ariete materia defendit, quae perpetuis trabibus
pedes quadragenos plerumque introrsus revincta neque perrumpi neque
distrahi potest.


24

His tot rebus impedita oppugnatione milites, cum toto tempore frigore et
assiduis imbribus tardarentur, tamen continenti labore omnia haec
superaverunt et diebus XXV aggerem latum pedes CCCXXX, altum pedes LXXX
exstruxerunt. Cum is murum hostium paene contingeret, et Caesar ad opus
consuetudine excubaret milites que hortaretur, ne quod omnino tempus ab
opere intermitteretur, paulo ante tertiam vigiliam est animadversum
fumare aggerem, quem cuniculo hostes succenderant, eodemque tempore toto
muro clamore sublato duabus portis ab utroque latere turrium eruptio
fiebat, alii faces atque aridam materiem de muro in aggerem eminus
iaciebant, picem reliquasque res, quibus ignis excitari potest,
fundebant, ut quo primum curreretur aut cui rei ferretur auxilium vix
ratio iniri posset. Tamen, quod instituto Caesaris semper duae legiones
pro castris excubabant pluresque partitis temporibus erant in opere,
celeriter factum est, ut alii eruptionibus re sisterent, alii turres
reducerent aggeremque inter sciuderent, omnis vero ex castris multitudo
ad restinguendum concurreret.


25

Cum in omnibus locis consumpta iam reliqua parte noctis pugnaretur,
semperque hostibus spes victoriae redintegraretur, eo magis, quod
deustos pluteos turrium videbant nec facile adire apertos ad auxiliandum
animadvertebant, semperque ipsi recentes defessis succederent omnemque
Galliae salutem in illo vestigio temporis positam arbitrarentur, accidit
inspectantibus nobis quod dignum memoria visum praetereundum non
existimavimus. Quidam ante portam oppidi Gallus per manus sebi ac picis
traditas glebas in ignem e regione turris proiciebat: scorpione ab
latere dextro traiectus exanimatusque concidit. Hunc ex proximis unus
iacentem transgressus eodem illo munere fungebatur; eadem ratione ictu
scorpionis exanimato alteri successit tertius et tertio quartus, nec
prius ille est a propugnatoribus vacuus relictus locus quam restincto
aggere atque omni ex parte summotis hostibus finis est pugnandi factus.


26

Omnia experti Galli, quod res nulla successerat, postero die consilium
ceperunt ex oppido profugere hortante et iubente Vercingetorige. Id
silentio noctis conati non magna iactura suorum sese effecturos
sperabant, propterea quod neque longe ab oppido castra Vercingetorigis
aberant, et palus, quae perpetua intercedebat, Romanos ad insequendum
tardabat. Iamque hoc facere noctu apparabant, cum matres familiae
repente in publicum procurrerunt flentesque proiectae ad pedes suorum
omnibus precibus petierunt, ne se et communes liberos hostibus ad
supplicium dederent, quos ad capiendam fugam naturae et virium
infirmitas impediret. Vbi eos in sententia perstare viderunt, quod
plerumque in summo periculo timor misericordiam non recipit, conclamare
et significare de fuga Romanis coeperunt. Quo timore perterriti Galli,
ne ab equitatu Romanorum viae praeoccuparentur, consilio destiterunt.


27

Postero die Caesar promota turri perfectisque operibus quae facere
instituerat, magno coorto imbre non inutilem hanc ad capiendum consilium
tempestatem arbitratus est, quod paulo incautius custodias in muro
dispositas videbat, suosque languidius in opere versari iussit et quid
fieri vellet ostendit. Legionibusque intra vineas in occulto expeditis,
cohortatus ut aliquando pro tantis laboribus fructum victoriae
perciperent, eis qui primi murum ascendissent praemia proposuit
militibusque signum dedit. Illi subito ex omnibus partibus evolaverunt
murumque celeriter compleverunt.


28

Hostes re nova perterriti muro turribusque deiecti in foro ac locis
patentioribus cuneatim constiterunt, hoc animo ut si qua ex parte obviam
contra veniretur acie instructa depugnarent. Vbi neminem in aequum loeum
sese demittere, sed toto undique muro circum fundi viderunt, veriti ne
omnino spes fugae tolleretur, abiectis armis ultimas oppidi partes
continenti impetu petiverunt, parsque ibi, cum angusto exitu portarum se
ipsi premerent, a militibus, pars iam egressa portis ab equitibus est
interfecta; nec fuit quisquam, qui praedae studeret. Sic et Cenabi caede
et labore operis incitati non aetate confectis, non mulieribus, non
infantibus pepercerunt. Denique ex omni numero, qui fuit circiter milium
XL, vix DCCC, qui primo clamore audito se ex oppido eiecerunt, incolumes
ad Vercingetorigem pervenerunt. Quos ille multa iam nocte silentio ex
fuga excepit, veritus ne qua in castris ex eorum concursu et
misericordia vulgi seditio oreretur, ut procul in via dispositis
familiaribus suis principibusque civitatum disparandos deducendosque ad
suos curaret, quae cuique civitati pars eastrorum ab initio obvenerat.


29

Postero die concilio convocato consolatus cohortatusque est ne se
admodum animo demitterent, ne perturbarentur incommodo. Non virtute
neque in acie vicisse Romanos, sed artificio quodam et scientia
oppugnationis, cuius rei fuerint ipsi imperiti. Errare, si qui in bello
omnes secundos rerum proventus exspectent. Sibi numquam placuisse
Avaricum defendi, cuius rei testes ipsos haberet; sed factum imprudentia
Biturigum et nimia obsequentia reliquorum uti hoc incommodum
acciperetur. Id tamen se celeriter maioribus commodis sanaturum. Nam
quae ab reliquis Gallis civitates dissentirent, has sua diligentia
adiuncturum atque unum consilium totius Galliae effecturum, cuius
consensui ne orbis quidem terrarum possit obsistere; idque se prope iam
effectum habere. Interea aequum esse ab eis communis salutis causa
impetrari ut castra munire instituerent, quo facilius repentinos hostium
impetus sustinerent.


30

Fuit haec oratio non ingrata Gallis, et maxime, quod ipse animo non
defecerat tanto accepto incommodo neque se in occultum abdiderat et
conspectum multitudinis fugerat; plusque animo providere et praesentire
existimabatur, quod re integra primo incendendum Avaricum, post
deserendum censuerat. Itaque ut reliquorum imperatorum res adversae
auctoritatem minuunt, sic huius ex contrario dignitas incommodo accepto
in dies augebatur. Simul in spem veniebant eius adfirmatione de reliquis
adiungendis civitatibus; primumque eo tempore Galli castra munire
instituerunt et sic sunt animo confirmati, homines insueti laboris, ut
omnia quae imperarentur sibi patienda existimarent.


31

Nec minus quam est pollicitus Vercingetorix animo laborabat ut reliquas
civitates adiungeret, atque eas donis pollicitationibusque alliciebat.
Huic rei idoneos homines deligebat, quorum quisque aut oratione sub dola
aut amicitia facillime capere posset. Qui Avarico expugnato refugerant,
armandos vestiendosque curat; simul, ut deminutae copiae
redintegrarentur, imperat certum numerum militum civitatibus, quem et
quam ante diem in castra adduci velit, sagittariosque omnes, quorum erat
permagnus numerus in Gallia, conquiri et ad se mitti iubet. His rebus
celeriter id quod Avarici deperierat expletur. Interim Teutomatus,
Olloviconis filius, rex Nitiobrigum, cuius pater ab senatu nostro amicus
erat appellatus, cum magno equitum suorum numero et quos ex Aquitania
conduxerat ad eum pervenit.


32

Caesar Avarici complures dies commoratus summamque ibi copiam frumenti
et reliqui commeatus nactus exercitum ex labore atque inopia refecit.
Iam prope hieme confecta cum ipso anni tempore ad gerendum bellum
vocaretur et ad hostem proficisci constituisset, sive eum ex paludibus
silvisque elicere sive obsidione premere posset, legati ad eum principes
Aeduorum veniunt oratum ut maxime necessario tempore civitati subveniat:
Summo esse in periculo rem, quod, cum singuli magistratus antiquitus
creari atque regiam potestatem annum obtinere consuessent, duo
magistratum gerant et se uterque eorum legibus creatum esse dicat. Horum
esse alterum Convictolitavem, florentem et illustrem adulescentem,
alterum Cotum, antiquissima familia natum atque ipsum hominem summae
potentiae et magnae cognationis, cuius frater Valetiacus proximo anno
eundem magistratum gesserit. Civitatem esse omnem in armis; divisum
senatum, divisum populum, suas cuiusque eorum clientelas. Quod si
diutius alatur controversia, fore uti pars cum parte civitatis
confligat. Id ne accidat, positum in eius diligentia atque auctoritate.


33

Caesar, etsi a bello atque hoste discedere detrimentosum esse
existimabat, tamen non ignorans quanta ex dissensionibus incommoda oriri
consuessent, ne tanta et tam coniuncta populo Romano civitas, quam ipse
semper aluisset omnibusque rebus ornasset, ad vim atque arma
descenderet, atque ea pars quae minus sibi confideret auxilia a
Vercingetorige arcesseret, huic rei praevertendum existimavit et, quod
legibus Aeduorum eis, qui summum magistra tum obtinerent, excedere ex
finibus non liceret, ne quid de iure aut de legibus eorum deminuisse
videretur, ipse in Aeduos proficisci statuit senatumque omnem et quos
inter controversia esset ad se Decetiam evocavit. Cum prope omnis
civitas eo convenisset, docereturque paucis clam convocatis alio loco,
alio tempore atque oportuerit fratrem a fratre renuntiatum, cum leges
duo ex una familia vivo utroque non solum magistratus creari vetarent,
sed etiam in senatu esse prohiberent, Cotum imperium deponere coegit,
Convictolitavem, qui per sacerdotes more civitatis intermissis
magistratibus esset creatus, potestatem obtinere iussit.


34

Hoc decreto interposito cohortatus Aeduos, ut controversiarum ac
dissensionis obliviscerentur atque omnibus omissis his rebus huic bello
servirent eaque quae meruissent praemia ab se devicta Gallia
exspectarent equitatumque omnem et peditum milia decem sibi celeriter
mitterent, quae in praesidiis rei frumentariae causa disponeret,
exercitum in duas partes divisit: quattuor legiones in Senones
Parisiosque Labieno ducendas dedit, sex ipse in Arvernos ad oppidum
Gergoviam secundum flumen Elaver duxit; equitatus partem illi attribuit,
partem sibi reliquit. Qua re cognita Vercingetorix omnibus interruptis
eius fluminis pontibus ab altera fluminis parte iter facere coepit.


35

Cum uterque utrimque exisset exercitus, in conspectu fereque e regione
castris castra ponebant dispositis exploratoribus, necubi effecto ponte
Romani copias traducerent. Erat in magnis Caesaris difficultatibus res,
ne maiorem aestatis partem flumine impediretur, quod non fere ante
autumnum Elaver vado transiri solet. Itaque, ne id accideret, silvestri
loco castris positis e regione unius eorum pontium, quos Vercingetorix
rescindendos curaverat, postero die cum duabus legionibus in occulto
restitit; reliquas copias cum omnibus impedimentis, ut consueverat,
misit, apertis quibusdam cohortibus, uti numerus legionum constare
videretur. His quam longissime possent egredi iussis, eum iam ex diei
tempore coniecturam ceperat in castra perventum, isdem sublicis, quarum
pars inferior integra remanebat, pontem reficere coepit. Celeriter
effecto opere legionibusque traductis et loco castris idoneo delecto
reliquas copias revocavit. Vercingetorix re cognita, ne contra suam
voluntatem dimicare cogeretur, magnis itineribus antecessit.


36

Caesar ex eo loco quintis castris Gergoviam pervenit equestrique eo die
proelio levi facto perspecto urbis situ, quae posita in altissimo monte
omnes aditus difficiles habebat, de expugnatione desperavit, de
obsessione non prius agendum constituit, quam rem frumentariam
expedisset. At Vercingetorix castris, prope oppidum positis, mediocribus
circum se intervallis separatim singularum civitatium copias
collocaverat atque omnibus eius iugi collibus occupatis, qua despici
poterat, horribilem speciem praebebat; principesque earum civitatium,
quos sibi ad consilium capiendum delegerat, prima luce cotidie ad se
convenire iubebat, seu quid communicandum, seu quid administrandum
videretur; neque ullum fere diem intermittebat quin equestri proelio
interiectis sagittariis, quid in quoque esset animi ac virtutis suorum
perspiceret. Erat e regione oppidi collis sub ipsis radicibus montis,
egregie munitus atque ex omni parte circumcisus; quem si tenerent
nostri, et aquae magna parte et pabulatione libera prohibituri hostes
videbantur. Sed is locus praesidio ab his non nimis firmo tenebatur.
Tamen silentio noctis Caesar ex castris egressus, priusquam subsidio ex
oppido veniri posset, deiecto praesidio potitus loco duas ibi legiones
collocavit fossamque duplicem duodenum pedum a maioribus castris ad
minora perduxit, ut tuto ab repentino hostium incursu etiam singuli
commeare possent.


37

Dum haec ad Gergoviam geruntur, Convictolitavis Aeduus, cui magistratum
adiudicatum a Caesare demonstravimus, sollicitatus ab Arvernis pecunia
cum quibusdam adulescentibus colloquitur; quorum erat princeps
Litaviccus atque eius fratres, amplissima familia nati adulescentes. Cum
his praemium communicat hortaturque, ut se liberos et imperio natos
meminerint. Vnam esse Aeduorum civitatem, quae certissimam Galliae
victoriam detineat; eius auctoritate reliquas contineri; qua traducta
locum consistendi Romanis in Gallia non fore. Esse nonnullo se Caesaris
beneficio adfectum, sic tamen, ut iustissimam apud eum causam
obtinuerit; sed plus communi libertati tribuere. Cur enim potius Aedui
de suo iure et de legibus ad Caesarem disceptatorem, quam Romani ad
Aeduos veniant? Celeriter adulescentibus et oratione magistratus et
praemio deductis, cum se vel priucipes eius consili fore profiterentur,
ratio perficiendi quaerebatur, quod civitatem temere ad suscipiendum
bellum adduci posse non confidebant. Placuit ut Litaviccus decem illis
milibus, quae Caesari ad bellum mitterentur, praeficeretur atque ea
ducenda curaret, fratresque eius ad Caesarem praecurrerent. Reliqua qua
ratione agi placeat constituunt.


38

Litaviccus accepto exercitu, cum milia passuum circiter XXX ab Gergovia
abesset, convocatis subito militibus lacrimans, "Quo proficiscimur,"
inquit, "milites? Omnis noster equitatus, omnis nobilitas interiit;
principes civitatis, Eporedorix et Viridomarus, insimulati proditionis
ab Romanis indicta causa interfecti sunt. Haec ab ipsis cognoscite, qui
ex ipsa caede fugerunt: nam ego fratribus atque omnibus meis propinquis
interfectis dolore prohibeor, quae gesta sunt, pronuntiare." Producuntur
hi quos ille edocuerat quae dici vellet, atque eadem, quae Litaviccus
pronuntiaverat, multitudini exponunt: multos equites Aeduorum
interfectos, quod collocuti cum Arvernis dicerentur; ipsos se inter
multitudinem militum occultasse atque ex media caede fugisse. Conclamant
Aedui et Litaviccum obsecrant ut sibi consulat. "Quasi vero," inquit
ille, "consili sit res, ac non necesse sit nobis Gergoviam contendere et
cum Arvernis nosmet coniungere. An dubitamus quin nefario facinore
admisso Romani iam ad nos interficiendos concurrant? Proinde, si quid in
nobis animi est, persequamur eorum mortem qui indignissime interierunt,
atque hos latrones interficiamus." Ostendit cives Romanos, qui eius
praesidi fiducia una erant: magnum numerum frumenti commeatusque
diripit, ipsos crudeliter excruciatos interficit. Nuntios tota civitate
Aeduorum dimittit, eodem mendacio de caede equitum et principum
permovet; hortatur ut simili ratione atque ipse fecerit suas iniurias
per sequantur.


39

Eporedorix Aeduus, summo loco natus adulescens et summae domi potentiae,
et una Viridomarus, pari aetate et gratia, sed genere dispari, quem
Caesar ab Diviciaeo sibi traditum ex humili loco ad summam dignitatem
perduxerat, in equitum numero convenerant nominatim ab eo evocati. His
erat inter se de principatu contentio, et in illa magistratuum
controversia alter pro Convictolitavi, alter pro Coto summis opibus
pugnaverant. Ex eis Eporedorix cognito Litavicci consilio media fere
noete rem ad Caesarem defert; orat ne patiatur civitatem pravis
adulescentium consiliis ab amicitia populi Romani deficere; quod futurum
provideat, si se tot hominum milia cum hostibus coniunxerint, quorum
salutem neque propinqui neglegere, neque civitas levi momento aestimare
posset.


40

Magna adfectus sollicitudine hoc nuntio Caesar, quod semper Aeduorum
civitati praecipue indulserat, nulla interposita dubitatione legiones
expeditas quattuor equitatumque omnem ex castris educit; nec fuit
spatium tali tempore ad contrahenda castra, quod res posita in
celeritate videbatur; Gaium Fabium legatum eum legionibus duabus castris
praesidio relinquit. Fratres Litavicci eum comprehendi iussisset, paulo
ante reperit ad hostes fugisse. Adhortatus milites, ne necessario
tempore itineris labore per moveantur, cupidissimis omnibus progressus
milia passuum XXV agmen Aeduorum conspicatus immisso equitatu iter eorum
moratur atque impedit interdicitque omnibus ne quemquam interficiant.
Eporedorigem et Viridomarum, quos illi interfectos existimabant, inter
equites versari suosque appellare iubet. His cognitis et Litavicci
fraude perspecta Aedui manus tendere, deditionem significare et
proiectis armis mortem deprecari incipiunt. Litaviccus cum suis
clientibus, quibus more Gallorum nefas est etiam in extrema fortuna
deserere patronos, Gergoviam profugit.


41

Caesar nuntiis ad civitatem Aeduorum missis, qui suo beneficio
conservatos docerent quos iure belli interficere potuisset, tribusque
horis noctis exercitui ad quietem datis castra ad Gergoviam movit. Medio
fere itinere equites a Fabio missi, quanto res in periculo fuerit,
exponunt. Summis copiis castra oppugnata demonstrant, cum crebro integri
defessis succederent nostrosque assiduo labore defatigarent, quibus
propter magnitudinem castrorum perpetuo esset isdem in vallo
permanendum. Multitudine sagittarum atque omnis generis telorum multos
vulneratos; ad haec sustinenda magno usui fuisse tormenta. Fabium
discessu eorum duabus relictis portis obstruere ceteras pluteosque vallo
addere et se in posterum diem similemque casum apparare. His rebus
cognitis Caesar summo studio militum ante ortum solis in castra
pervenit.


42

Dum haec ad Gergoviam geruntur, Aedui primis nuntiis ab Litavicco
acceptis nullum sibi ad cognoscendum spatium relinquunt. Impellit alios
avaritia, alios iracundia et temeritas, quae maxime illi hominum generi
est innata, ut levem auditionem habeant pro re comperta. Bona civium
Romanorum diripiunt, caedes faciunt, in servitutem abstrahunt. Adiuvat
rem proclinatam Convictolitavis plebemque ad furorem impellit, ut
facinore admisso ad sanitatem reverti pudeat. Marcum Aristium, tribunum
militum, iter ad legionem facientem fide data ex oppido Cabillono
educunt: idem facere cogunt eos, qui negotiandi causa ibi constiterant.
Hos continuo (in) itinere adorti omnibus impedimentis exuunt;
repugnantes diem noctemque obsident; multis utrimque interfectis maiorem
multitudinem armatorum concitant.


43

Interim nuntio allato omnes eorum milites in potestate Caesaris teneri,
concurrunt ad Aristium, nihil publico factum consilio demonstrant;
quaestionem de bonis direptis decernunt, Litavicci fatrumque bona
publicant, legatos ad Caesarem sui purgandi gratia mittunt. Haec faciunt
reciperandorum suorum causa; sed contaminati facinore et capti compendio
ex direptis bonis, quod ea res ad multos pertinebat, timore poenae
exterriti consilia clam de bello inire incipiunt civitatesque reliquas
legationibus sollicitant. Quae tametsi Caesar intellegebat, tamen quam
mitissime potest legatos appellat: nihil se propter inscientiam
levitatemque vulgi gravius de civitate iudicare neque de sua in Aeduos
benevolentia deminuere. Ipse maiorem Galliae motum exspectans, ne ab
omnibus civitatibus circumsisteretur, consilia inibat quemadmodum ab
Gergovia discederet ac rursus omnem exercitum contraheret, ne profectio
nata ab timore defectionis similis fugae videretur.


44

Haec cogitanti accidere visa est facultas bene rei gerendae. Nam cum in
minora castra operis perspiciendi causa venisset, animadvertit collem,
qui ab hostibus tenebatur, nudatum hominibus, qui superioribus diebus
vix prae multitudine cerni poterat. Admiratus quaerit ex perfugis
causam, quorum magnus ad eum cotidie numerus confluebat. Constabat inter
omnes, quod iam ipse Caesar per exploratores cognoverat, dorsum esse
eius iugi prope aequum, sed hunc silvestrem et angustum, qua esset
aditus ad alteram partem oppidi; huic loco vehementer illos timere nec
iam aliter sentire, uno colle ab Romanis occupato, si alterum
amisissent, quin paene circumvallati atque omni exitu et pabulatione
interclusi viderentur: ad hunc muniendum omnes a Vercingetorige
evocatos.


45

Hac re cognita Caesar mittit complures equitum turmas; eis de media
nocte imperat, ut paulo tumultuosius omnibus locis vagarentur. Prima
luce magnum numerum impedimentorum ex castris mulorumque produci deque
his stramenta detrahi mulionesque cum cassidibus equitum specie ac
simulatione collibus circumvehi iubet. His paucos addit equites qui
latius ostentationis causa vagarentur. Longo circuitu easdem omnes iubet
petere regiones. Haec procul ex oppido videbantur, ut erat a Gergovia
despectus in castra, neque tanto spatio certi quid esset explorari
poterat. Legionem unam eodem iugo mittit et paulum progressam inferiore
constituit loco silvisque occultat. Augetur Gallis suspicio, atque omnes
illo ad munitionem copiae traducuntur. Vacua castra hostium Caesar
conspicatus tectis insignibus suorum occultatisque signis militaribus
raros milites, ne ex oppido animadverterentur, ex maioribus castris in
minora traducit legatisque, quos singulis legionibus praefecerat, quid
fieri velit ostendit: in primis monet ut contineant milites, ne studio
pugnandi aut spe praedae longius progrediantur; quid iniquitas loci
habeat incommodi proponit: hoc una celeritate posse mutari; occasionis
esse rem, non proeli. His rebus expositis signum dat et ab dextra parte
alio ascensu eodem tempore Aeduos mittit.


46

Oppidi murus ab planitie atque initio ascensus recta regione, si nullus
anfractus intercederet, MCC passus aberat: quidquid huc circuitus ad
molliendum clivum accesserat, id spatium itineris augebat. A medio fere
colle in longitudinem, ut natura montis ferebat, ex grandibus saxis sex
pedum murum qui nostrorum impetum tardaret praeduxerant Galli, atque
inferiore omni spatio vacuo relicto superiorem partem collis usque ad
murum oppidi densissimis castris compleverant. Milites dato signo
celeriter ad munitionem perveniunt eamque transgressi trinis castris
potiuntur; ac tanta fuit in castris capiendis celeritas, ut Teutomatus,
rex Nitiobrigum, subito in tabernaculo oppressus, ut meridie
conquieverat, superiore corporis parte nudata vulnerato equo vix se ex
manibus praedantium militum eriperet.


47

Consecutus id quod animo proposuerat, Caesar receptui cani iussit
legionique decimae, quacum erat, continuo signa constituit. Ac
reliquarum legionum milites non exaudito sono tubae, quod satis magna
valles intercedebat, tamen ab tribunis militum legatisque, ut erat a
Caesare praeceptum, retinebantur. Sed elati spe celeris victoriae et
hostium fuga et superiorum temporum secundis proeliis nihil adeo arduum
sibi esse existimaverunt quod non virtute consequi possent, neque finem
prius sequendi fecerunt quam muro oppidi portisque appropinquarunt. Tum
vero ex omnibus urbis partibus orto clamore, qui longius aberant
repentino tumultu perterriti, cum hostem intra portas esse existimarent,
sese ex oppido eiecerunt. Matres familiae de muro vestem argentumque
iactabant et pectore nudo prominentes passis manibus obtestabantur
Romanos, ut sibi parcerent neu, sicut Avarici fecissent, ne a mulieribus
quidem atque infantibus abstinerent: nonnullae de muris per manus
demissae sese militibus tradebant. Lucius Fabius, centurio legionis
VIII, quem inter suos eo die dixisse constabat excitari se Avaricensibus
praemiis neque commissurum, ut prius quisquam murum ascenderet, tres
suos nactus manipulares atque ab eis sublevatus murum ascendit: hos ipse
rursus singulos exceptans in murum extulit.


48

Interim ei qui ad alteram partem oppidi, ut supra demonstravimus,
munitionis causa convenerant, primo exaudito clamore, inde etiam crebris
nuntiis incitati, oppidum a Romanis teneri, praemissis equitibus magno
concursu eo contenderunt. Eorum ut quisque primus venerat, sub muro
consistebat suorumque pugnantium numerum augebat. Quorum cum magna
multitudo convenisset, matres familiae, quae paulo ante Romanis de muro
manus tendebant, suos obtestari et more Gallico passum capillum
ostentare liberosque in conspectum proferre coeperunt. Erat Romanis nec
loco nec numero aequa contentio; simul et cursu et spatio pugnae
defatigati non facile recentes atque integros sustinebant.


49

Caesar, cum iniquo loco pugnari hostiumque augeri copias videret,
praemetuens suis ad Titum Sextium legatum, quem minoribus castris
praesidio reliquerat, misit, ut cohortes ex castris celeriter educeret
et sub infimo colle ab dextro latere hostium constitueret, ut, si
nostros loco depulsos vidisset, quo minus libere hostes insequerentur
terreret. Ipse paulum ex eo loco cum legione progressus, ubi
constiterat, eventum pugnae exspectabat.


50

Cum acerrime comminus pugnaretur, hostes loco et numero, nostri virtute
confiderent, subito sunt Aedui nsi ab latere nostris aperto, quos Caesar
ab dextra parte alio ascensu manus distinendae causa miserat. Hi
similitudine armorum vehementer nostros perterruerunt, ac tametsi
dextris humeris ex sertis animadvertebantur, quod insigne pactum esse
consuerat, tamen id ipsum sui fallendi causa milites ab hostibus factum
existimabant. Eodem tempore Lucius Fabius centurio quique una murum
ascenderant circumventi atque interfecti muro praecipitabantur. Marcus
Petronius, eiusdem legionis centurio, cum portam excidere conatus esset,
a multitudine oppressus ac sibi desperans multis iam vulneribus acceptis
manipularibus suis, qui illum secuti erant, "Quoniam," inquit, "me una
vobiscum servare non possum, vestrae quidem certe vitae prospiciam, quos
cupiditate gloriae adductus in periculum deduxi. Vos data facultate
vobis consulite." Simul in medios hostes irrupit duobusque interfectis
reliquos a porta paulum summovit. Conantibus auxiliari suis "Frustra,"
inquit, "meae vitae subvenire conamini, quem iam sanguis viresque
deficiunt. Proinde abite, dum est facultas, vosque ad legionem
recipite." Ita puguans post paulum concidit ac suis saluti fuit.


51

Nostri, cum undique premerentur, XLVI centurionibus amissis deiecti sunt
loco. Sed intolerantius Gallos insequentes legio decima tardavit, quae
pro subsidio paulo aequiore loco constiterat. Hanc rursus XIII legionis
cohortes exceperunt, quae ex castris minoribus eductae cum Tito Sextio
legato ceperant locum superiorem. Legiones, ubi primum planitiem
attigerunt, infestis contra hostes signis constiterunt. Vercingetorix ab
radicibus collis suos intra munitiones reduxit. Eo die milites sunt
paulo minus septingenti desiderati.


52

Postero die Caesar contione advocata temeritatem cupiditatemque militum
reprehendit, quod sibi ipsi iudicavissent quo procedendum aut quid
agendum videretur, neque signo recipiendi dato constitissent neque ab
tribunis militum legatisque retineri potuissent. Exposuit quid iniquitas
loci posset, quid ipse ad Avaricum sensisset, cum sine duce et sine
equitatu deprehensis hostibus exploratam victoriam dimisisset, ne parvum
modo detrimentum in contentione propter iniquitatem loci accideret.
Quanto opere eorum animi magnitudinem admiraretur, quos non castrorum
munitiones, non altitudo montis, non murus oppidi tardare potuisset,
tanto opere licentiam arrogantiamque reprehendere, quod plus se quam
imperatorem de victoria atque exitu rerum sentire existimarent; nec
minus se ab milite modestiam et continentiam quam virtutem atque animi
magnitudinem desiderare.


53

Hac habita contione et ad extremam orationem confirmatis militibus, ne
ob hanc causam animo permoverentur neu quod iniquitas loci attulisset id
virtuti hostium tribuerent, eadem de profectione cogitans quae ante
senserat legiones ex castris eduxit aciemque idoneo loco constituit. Cum
Vercingetorix nihil magis in aequum locum descenderet, levi facto
equestri proelio atque secundo in castra exercitum reduxit. Cum hoc idem
postero die fecisset, satis ad Gallicam ostentationem minuendam
militumque animos confirmandos factum existimans in Aeduos movit castra.
Ne tum quidem insecutis hostibus tertio die ad flumen Elaver ; pontem
refecit exercitumque traduxit.


54

Ibi a Viridomaro atque Eporedorige Aeduis appellatus discit cum omni
equitatu Litaviccum ad sollicitandos Aeduos profectum: opus esse ipsos
antecedere ad confirmandam civitatem. Etsi multis iam rebus perfidiam
Aeduorum perspectam habebat atque horum discessu admaturari defectionem
civitatis existimabat, tamen eos retinendos non constituit, ne aut
inferre iniuriam videretur aut dare timoris aliquam suspicionem.
Discedentibus his breviter sua in Aeduos merita exposuit, quos et quam
humiles accepisset, compulsos in oppida, multatos agris omnibus ereptis
copiis, imposito stipendio, obsidibus summa cum contumelia extortis, et
quam in fortunam quamque in amplitudinem deduxisset, ut non solum in
pristinum statum redissent, sed omnium temporum dignitatem et gratiam
antecessisse viderentur. His datis mandatis eos ab se dimisit.


55

Noviodunum erat oppidum Aeduorum ad ripas Ligeris opportuno loco
positum. Huc Caesar omnes obsides Galliae, frumentum, pecuniam publicam,
suorum atque exercitus impedimentorum magnam partem contulerat; huc
magnum numerum equorum huius belli causa in Italia atque Hispania
coemptum miserat. Eo cum Eporedorix Viridomarusque venissent et de statu
civitatis cognovissent, Litaviccum Bibracti ab Aeduis receptum, quod est
oppidum apud eos maximae auctoritatis, Convictolitavim magistratum
magnamque partem senatus ad eum convenisse, legatos ad Vercingetorigem
de pace et amicitia concilianda publice missos, non praetermittendum
tantum commodum existimaverunt. Itaque interfectis Novioduni custodibus
quique eo negotiandi causa convenerant pecuniam atque equos inter se
partiti sunt; obsides civitatum Bibracte ad magistratum deducendos
curaverunt; oppidum, quod a se teneri non posse iudicabant, ne cui esset
usui Romanis, incenderunt; frumenti quod subito potuerunt navibus
avexerunt, reliquum flumine atque incendio corruperunt. Ipsi ex
finitimis regionibus copias cogere, praesidia custodiasque ad ripas
Ligeris disponere equitatumque omnibus locis iniciendi timoris causa
ostentare coeperunt, si ab re frumentaria Romanos excludere aut adductos
inopia in provinciam espellere possent. Quam ad spem multum eos
adiuvabat, quod Liger ex nivibus creverat, ut omnino vado non posse
transiri videretur.


56

Quibus rebus cognitis Caesar maturandum sibi censuit, si esset in
perficiendis pontibus periclitandum, ut prius quam essent maiores eo
coactae copiae dimicaret. Nam ut commutato consilio iter in provinciam
converteret, id ne metu quidem necessario faciendum existimabat; cum
infamia atque indignitas rei et oppositus mons Cevenna viarumque
difficultas impediebat, tum maxime quod abiuncto Labieno atque eis
legionibus quas una miserat vehementer timebat. Itaque admodum magnis
diurnis nocturnisque itineribus confectis contra omnium opinionem ad
Ligerem venit vadoque per equites invento pro rei necessitate opportuno,
ut brachia modo atque humeri ad sustinenda arma liberi ab aqua esse
possent, disposito equitatu qui vim fluminis refringeret, atque hostibus
primo aspectu perturbatis, incolumem exercitum traduxit frumentumque in
agris et pecoris copiam nactus repleto his rebus exercitu iter in
Senones facere instituit.


57

Dum haec apud Caesarem geruntur, Labienus eo supplemento, quod nuper ex
Italia venerat, relicto Agedinci, ut esset impedimentis praesidio, cum
quattuor legionibus Lutetiam proficiscitur. Id est oppidum Parisiorum,
quod positum est in insula fluminis Sequanae. Cuius adventu ab hostibus
cognito magnae ex finitimis civitatibus copiae convenerunt. Summa imperi
traditur Camulogeno Aulerco, qui prope confectus aetate tamen propter
singularem scientiam rei militaris ad eum est honorem evocatus. Is cum
animadvertisset perpetuam esse paludem, quae influeret in Sequanam atque
illum omnem locum magnopere impediret, hic consedit nostrosque transitu
prohibere instituit.


58

Labienus primo vineas agere, cratibus atque aggere paludem explere atque
iter munire conabatur. Postquam id difficilius confieri animadvertit,
silentio e castris tertia vigilia egressus eodem quo venerat itinere
Metiosedum pervenit. Id est oppidum Senonum in insula Sequanae positum,
ut paulo ante de Lutetia diximus. Deprensis navibus circiter
quinquaginta celeriterque coniunctis atque eo militibus iniectis et rei
novitate perterritis oppidanis, quorum magna pars erat ad bellum
evocata, sine contentione oppido potitur. Refecto ponte, quem
superioribus diebus hostes resciderant, exercitum traducit et secundo
flumine ad Lutetiam iter facere coepit. Hostes re cogmta ab eis, qui
Metiosedo fugerant, Lutetiam incendi pontesque eius oppidi rescindi
iubent; ipsi profecti a palude ad ripas Sequanae e regione Lutetiae
contra Labieni castra considunt.


59

Iam Caesar a Gergovia discessisse audiebatur, iam de Aeduorum defectione
et secundo Galliae motu rumores adferebantur, Gallique in colloquiis
interclusum itinere et Ligeri Caesarem inopia frumenti coactum in
provinciam contendisse confirmabant. Bellovaci autem defectione Aeduorum
cognita, qui ante erant per se infideles, manus cogere atque aperte
bellum parare coeperunt. Tum Labienus tanta rerum commutatione longe
aliud sibi capiendum consilium adque antea senserat intellegebat, neque
iam, ut aliquid adquireret proelioque hostes lacesseret, sed ut
incolumem exercitum Agedincum reduceret, cogitabat. Namque altera ex
parte Bellovaci, quae civitas in Gallia maximam habet opinionem
virtutis, instabant, alteram Camulogenus parato atque instructo exercitu
tenebat; tum legiones a praesidio atque impedimentis interclusas maximum
flumen distinebat. Tantis subito difficultatibus obiectis ab animi
virtute auxilium petendum videbat.


60

Sub vesperum consilio convocato cohortatus ut ea quae imperasset
diligenter industrieque administrarent, naves, quas Metiosedo deduxerat,
singulas equitibus Romanis attribuit, et prima confecta vigilia quattuor
milia passuum secundo flumine silentio progredi ibique se exspectari
iubet. Quinque cohortes, quas minime firmas ad dimicandum esse
existimabat, castris praesidio relinquit; quinque eiusdem legionis
reliquas de media nocte cum omnibus impedimentis adverso flumine magno
tumultu proficisci imperat. Conquirit etiam lintres: has magno sonitu
remorum incitatus in eandem partem mittit. Ipse post paulo silentio
egressus cum tribus legionibus eum locum petit quo naves appelli
iusserat.


61

Eo cum esset ventum, exploratores hostium, ut omni fluminis parte erant
dispositi, inopinantes, quod magna subito erat coorta tempestas, ab
nostris opprimumtur; exercitus equitatusque equitibus Romanis
administrantibus, quos ei negotio praefecerat, celeriter transmittitur.
Vno fere tempore sub lucem hostibus nuntiatur in castris Romanorum
praeter consuetudinem tumultuari et magnum ire agmen adverso flumine
sonitumque remorum in eadem parte exaudiri et paulo infra milites
navibus transportari. Quibus rebus auditis, quod existimabant tribus
locis transire legiones atque omnes perturbatos defectione Aeduorum
fugam parare, suas quoque copias in tres partes distribuerunt. Nam
praesidio e regione castrorum relicto et parva manu Metiosedum versus
missa, quae tantum progrediatur, quantum naves processissent, reliquas
copias contra Labienum duxerunt.


62

Prima luce et nostri omnes erant transportati, et hostium acies
cernebatur. Labienus milites cohortatus ut suae pristinae virtutis et
secundissimorum proeliorum retinerent memoriam atque ipsum Caesarem,
cuius ductu saepe numero hostes superassent, praesentem adesse
existimarent, dat signum proeli. Primo concursu ab dextro cornu, ubi
septima legio constiterat, hostes pelluntur atque in fugam coniciuntur;
ab sinistro, quem locum duodecima legio tenebat, cum primi ordines
hostium transfixi telis concidissent, tamen acerrime reliqui
resistebant, nec dabat suspicionem fugae quisquam. Ipse dux hostium
Camulogenus suis aderat atque eos cohortabatur. Incerto nunc etiam exitu
victoriae, cum septimae legionis tribunis esset nuntiatum quae in
sinistro cornu gererentur, post tergum hostium legionem ostenderunt
signaque intulerunt. Ne eo quidem tempore quisquam loco cessit, sed
circumventi omnes interfectique sunt. Eandem fortunam tulit Camulogenus.
At ei qui praesidio contra castra Labieni erant relicti, cum proelium
commissum audissent, subsidio suis ierunt collemque ceperunt, neque
nostrorum militum victorum impetum sustinere potuerunt. Sic cum suis
fugientibus permixti, quos non silvae montesque texerunt, ab equitatu
sunt interfecti. Hoc negotio confecto Labienus revertitur Agedincum, ubi
impedimenta totius exercitus relicta erant: inde cum omnibus copiis ad
Caesarem pervenit.


63

Defectione Aeduorum cognita bellum augetur. Legationes in omnes partes
circummittuntur: quantum gratia, auctoritate, pecunia valent, ad
sollicitandas civitates nituntur; nacti obsides, quos Caesar apud eos
deposuerat, horum supplicio dubitantes territant. Petunt a
Vercingetorige Aedui ut ad se veniat rationesque belli gerendi
communicet. Re impetrata contendunt ut ipsis summa imperi tradatur, et
re in controversiam deducta totius Galliae concilium Bibracte indicitur.
Eodem conveniunt undique frequentes. Multitudinis suffragiis res
permittitur: ad unum omnes Vercingetorigem probant imperatorem. Ab hoc
concilio Remi, Lingones, Treveri afuerunt: illi, quod amicitiam
Romanorum sequebantur; Treveri, quod aberant longius et ab Germanis
premebantur, quae fuit causa quare toto abessent bello et neutris
auxilia mitterent. Magno dolore Aedui ferunt se deiectos principatu,
queruntur fortunae commutationem et Caesaris indulgentiam in se
requirunt, neque tamen suscepto bello suum consilium ab reliquis
separare audent. Inviti summae spei adulescentes Eporedorix et
Viridomarus Vercingetorigi parent.


64

Ipse imperat reliquis civitatibus obsides diemque ei rei constituit.
Omnes equites, quindecim milia numero, celeriter convenire iubet;
peditatu quem antea habuerit se fore contentum dicit, neque fortunam
temptaturum aut in acie dimicaturum, sed, quoniam abundet equitatu,
perfacile esse factu frumentationibus pabulationibusque Romanos
prohibere, aequo modo animo sua ipsi frumenta corrumpant aedificiaque
incendant, qua rei familiaris iactura perpetuum imperium libertatemque
se consequi videant. His constitutis rebus Aeduis Segusiavisque, qui
sunt finitimi provinciae, decem milia peditum imperat; huc addit equites
octingentos. His praeficit fratrem Eporedorigis bellumque inferri
Allobrogibus iubet. Altera ex parte Gabalos proximosque pagos Arvernorum
in Helvios, item Rutenos Cadurcosque ad fines Volcarum Arecomicorum
depopulandos mittit. Nihilo minus clandestinis nuntiis legationibusque
Allobrogas sollicitat, quorum mentes nondum ab superiore bello resedisse
sperabat. Horum principibus pecunias, civitati autem imperium totius
provinciae pollicetur.


65

Ad hos omnes casus provisa erant praesidia cohortium duarum et viginti,
quae ex ipsa provincia ab Lucio Caesare legato ad omnes partes
opponebantur. Helvii sua sponte cum finitimis proelio congressi
pelluntur et Gaio Valerio Donnotauro, Caburi filio, principe civitatis,
compluribusque aliis interfectis intra oppida ac muros compelluntur.
Allobroges crebris ad Rhodanum dispositis praesidiis magna cum cura et
diligentia suos fines tuentur. Caesar, quod hostes equitatu superiores
esse intellegebat et interclusis omnibus itineribus nulla re ex
provincia atque Italia sublevari poterat, trans Rhenum in Germaniam
mittit ad eas civitates quas superioribus annis pacaverat, equitesque ab
his arcessit et levis armaturae pedites, qui inter eos proeliari
consuerant. Eorum adventu, quod minus idoneis equis utebantur, a
tribunis militum reliquisque equitibus Romanis atque evocatis equos
sumit Germanisque distribuit.


66

Interea, dum haec geruntur, hostium copiae ex Arvernis equitesque qui
toti Galliae erant imperati conveniunt. Magno horum coacto numero, cum
Caesar in Sequanos per extremos Lingonum fines iter faceret, quo
facilius subsidium provinciae ferri posset, circiter milia passuum decem
ab Romanis trinis castris Vercingetorix consedit convocatisque ad
concilium praefectis equitum venisse tempus victoriae demonstrat. Fugere
in provinciam Romanos Galliaque excedere. Id sibi ad praesentem
obtinendam libertatem satis esse; ad reliqui temporis pacem atque otium
parum profici: maioribus enim coactis copiis reversuros neque finem
bellandi facturos. Proinde agmine impeditos adorirentur. Si pedites suis
auxilium ferant atque in eo morentur, iter facere non posse; si, id quod
magis futurum confidat, relictis impedimentis suae saluti consulant, et
usu rerum necessariarum et dignitate spoliatum iri. Nam de equitibus
hostium, quin nemo eorum progredi modo extra agmen audeat, et ipsos
quidem non debere dubitare, et quo maiore faciant animo, copias se omnes
pro castris habiturum et terrori hostibus futurum. Conclamant equites
sanctissimo iureiurando confirmari oportere, ne tecto recipiatur, ne ad
liberos, ne ad parentes, ad uxorem aditum habeat, qui non bis per agmen
hostium perequitasset.


67

Probata re atque omnibus iureiurando adactis postero die in tres partes
distributo equitatu duae se acies ab duobus lateribus ostendunt, una
primo agmine iter impedire coepit. Qua re nuntiata Caesar suum quoque
equitatum tripertito divisum contra hostem ire iubet. Pugnatur una
omnibus in partibus. Consistit agmen; impedimenta intra legiones
recipiuntur. Si qua in parte nostri laborare aut gravius premi
videbantur, eo signa inferri Caesar aciemque constitui iubebat; quae res
et hostes ad insequendum tardabat et nostros spe auxili confirmabat.
Tandem Germani ab dextro latere summum iugum nacti hostes loco
depellunt; fugientes usque ad flumen, ubi Vercingetorix cum pedestribus
copiis consederat, persecuntur compluresque interficiunt. Qua re
animadversa reliqui ne circumirentur veriti se fugae mandant. Omnibus
locis fit caedes. Tres nobilissimi Aedui capti ad Caesarem perducuntur:
Cotus, praefectus equitum, qui controversiam cum Convictolitavi proximis
comitiis habuerat, et Cavarillus, qui post defectionem Litavicci
pedestribus copiis praefuerat, et Eporedorix, quo duce ante adventum
Caesaris Aedui cum Sequanis bello contenderant.


68

Fugato omni equitatu Vercingetorix copias, ut pro castris collocaverat,
reduxit protinusque Alesiam, quod est oppidum Mandubiorum, iter facere
coepit celeriterque impedimenta ex castris educi et se subsequi iussit.
Caesar impedimentis in proximum collem deductis, duabus legionibus
praesidio relictis, secutus quantum diei tempus est passum, circiter
tribus milibus hostium ex novissimo agmine interfectis altero die ad
Alesiam castra fecit. Perspecto urbis situ perterritisque hostibus, quod
equitatu, qua maxime parte exercitus confidebant, erant pulsi,
adhortatus ad laborem milites circumvallare instituit.


69

Ipsum erat oppidum Alesia in colle summo admodum edito loco, ut nisi
obsidione expugnari non posse videretur; cuius collis radices duo duabus
ex partibus flumina subluebant. Ante id oppidum planities circiter milia
passuum tria in longitudinem patebat: reliquis ex omnibus partibus
colles mediocri interiecto spatio pari altitudinis fastigio oppidum
cingebant. Sub muro, quae pars collis ad orientem solem spectabat, hunc
omnem locum copiae Gallorum compleverant fossamque et maceriam sex in
altitudinem pedum praeduxerant. Eius munitionis quae ab Romanis
instituebatur circuitus XI milia passuum tenebat. Castra opportunis
locis erant posita ibique castella viginti tria facta, quibus in
castellis interdiu stationes ponebantur, ne qua subito eruptio fieret:
haec eadem noctu excubitoribus ac firmis praesidiis tenebantur.


70

Opere instituto fit equestre proelium in ea planitie, quam intermissam
collibus tria milia passuum in longitudinem patere supra demonstravimus.
Summa vi ab utrisque contenditur. Laborantibus nostris Caesar Germanos
summittit legionesque pro castris constituit, ne qua subito irruptio ab
hostium peditatu fiat. Praesidio legionum addito nostris animus augetur:
hostes in fugam coniecti se ipsi multitudine impediunt atque
angustioribus portis relictis coacervantur. Germani acrius usque ad
munitiones secuntur. Fit magna caedes: nonnulli relictis equis fossam
transire et maceriam transcendere conantur. Paulum legiones Caesar quas
pro vallo constituerat promoveri iubet. Non minus qui intra munitiones
erant perturbantur Galli: veniri ad se confestim existimantes ad arma
conclamant; nonnulli perterriti in oppidum irrumpunt. Vercingetorix
iubet portas claudi, ne castra nudentur. Multis interfectis, compluribus
equis captis Germani sese recipiunt.


71

Vercingetorix, priusquam munitiones ab Romanis perficiantur, consilium
capit omnem ab se equitatum noctu dimittere. Discedentibus mandat ut
suam quisque eorum civitatem adeat omnesque qui per aetatem arma ferre
possint ad bellum cogant. Sua in illos merita proponit obtestaturque ut
suae salutis rationem habeant neu se optime de communi libertate meritum
in cruciatum hostibus dedant. Quod si indiligentiores fuerint, milia
hominum delecta octoginta una secum interitura demonstrat. Ratione inita
se exigue dierum triginta habere frumentum, sed paulo etiam longius
tolerari posse parcendo. His datis mandatis, qua opus erat intermissum,
secunda vigilia silentio equitatum mittit. Frumentum omne ad se referri
iubet; capitis poenam eis qui non paruerint constituit: pecus, cuius
magna erat copia ab Mandubiis compulsa, viritim distribuit; frumentum
parce et paulatim metiri instituit; copias omnes quas pro oppido
collocaverat in oppidum recepit. His rationibus auxilia Galliae
exspectare et bellum parat administrare.


72

Quibus rebus cognitis ex perfugis et captivis, Caesar haec genera
munitionis instituit. Fossam pedum viginti directis lateribus duxit, ut
eius fossae solum tantundem pateret quantum summae fossae labra
distarent. Reliquas omnes munitiones ab ea fossa pedes quadringentos
reduxit, [id] hoc consilio, quoniam tantum esset necessario spatium
complexus, nec facile totum corpus corona militum cingeretur, ne de
improviso aut noctu ad munitiones hostium multitudo advolaret aut
interdiu tela in nostros operi destinatos conicere possent. Hoc
intermisso spatio duas fossas quindecim pedes latas, eadem altitudine
perduxit, quarum interiorem campestribus ac demissis locis aqua ex
flumine derivata complevit. Post eas aggerem ac vallum duodecim pedum
exstruxit. Huic loricam pinnasque adiecit grandibus cervis eminentibus
ad commissuras pluteorum atque aggeris, qui ascensum hostium tardarent,
et turres toto opere circumdedit, quae pedes LXXX inter se distarent.


73

Erat eodem tempore et materiari et frumentari et tantas munitiones fieri
necesse deminutis nostris copiis quae longius ab castris
progrediebantur: ac nonnum quam opera nostra Galli temptare atque
eruptionem ex oppido pluribus portis summa vi facere conabantur. Quare
ad haec rursus opera addendum Caesar putavit, quo minore numero militum
munitiones defendi possent. Itaque truncis arborum aut admodum firmis
ramis abscisis atque horum delibratis ac praeacutis cacuminibus
perpetuae fossae quinos pedes altae ducebantur. Huc illi stipites
demissi et ab infimo revincti, ne revelli possent, ab ramis eminebant.
Quini erant ordines coniuncti inter se atque implicati; quo qui
intraverant, se ipsi acutissimis vallis induebant. Hos cippos
appellabant. Ante quos obliquis ordinibus in quincuncem dispositis
scrobes tres in altitudinem pedes fodiebantur paulatim angustiore ad
infimum fastigio. Huc teretes stipites feminis crassitudine ab summo
praeacuti et praeusti demittebantur, ita ut non amplius digitis quattuor
ex terra eminerent; simul confirmandi et stabiliendi causa singuli ab
infimo solo pedes terra exculcabantur, reliqua pars scrobis ad
occultandas insidias viminibus ac virgultis integebatur. Huius generis
octoni ordines ducti ternos inter se pedes distabant. Id ex similitudine
floris lilium appellabant. Ante haec taleae pedem longae ferreis hamis
infixis totae in terram infodiebantur mediocribusque intermissis spatiis
omnibus locis disserebantur; quos stimulos nominabant.


74

His rebus perfectis regiones secutus quam potuit aequissimas pro loci
natura quattuordecim milia passuum complexus pares eiusdem generis
munitiones, diversas ab bis, contra exteriorem hostem perfecit, ut ne
magna quidem multitudine, si ita accidat, munitionum praesidia
circumfundi possent; ac ne cum periculo ex castris egredi cogatur,
dierum triginta pabulum frumentumque habere omnes convectum iubet.


75

Dum haec apud Alesiam geruntur, Galli concilio principum indicto non
omnes eos qui arma ferre possent, ut censuit Vercingetorix, convocandos
statuunt, sed certum numerum cuique ex civitate imperandum, ne tanta
multitudine confusa nec moderari nec discernere suos nec frumentandi
rationem habere possent. Imperant Aeduis atque eorum clientibus,
Segusiavis, Ambivaretis, Aulercis Brannovicibus, Blannoviis, milia XXXV;
parem numerum Arvernis adiunctis Eleutetis, Cadurcis, Gabalis,
Vellaviis, qui sub imperio Arvernorum esse consuerunt; Sequanis,
Senonibus, Biturigibus, Santonis, Rutenis, Carnutibus duodena milia;
Bellovacis X; totidem Lemovicibus; octona Pictonibus et Turonis et
Parisiis et Helvetiis; [Suessionibus,] Ambianis, Mediomatricis,
Petrocoriis, Nerviis, Morinis, Nitiobrigibus quina milia; Aulercis
Cenomanis totidem; Atrebatibus [IIII milibus]; Veliocassis, Lexoviis et
Aulercis Eburovicibus terna; Rauracis et Boiis bina; [XXX milia]
universis civitatibus, quae Oceanum attingunt quaeque eorum consuetudine
Armoricae appellantur, quo sunt in numero Curiosolites, Redones,
Ambibarii, Caletes, Osismi, Veneti, Lemovices, Venelli. Ex his Bellovaci
suum numerum non compleverunt, quod se suo nomine atque arbitrio cum
Romanis bellum gesturos dicebant neque cuiusquam imperio obtemperaturos;
rogati tamen ab Commio pro eius hospitio duo milia una miserunt.


76

Huius opera Commi, ut antea demonstravimus, fideli atque utili
superioribus annis erat usus in Britannia Caesar; quibus ille pro
meritis civitatem eius immunem esse iusserat, iura legesque reddiderat
atque ipsi Morinos attribuerat. Tamen tanta universae Galliae consensio
fuit libertatis vindicandae et pristinae belli laudis recuperandae, ut
neque beneficiis neque amicitiae memoria moverentur, omnesque et animo
et opibus in id bellum incumberent. Coactis equitum VIII milibus et
peditum circiter CCL haec in Aeduorum finibus recensebantur, numerusque
inibatur, praefecti constituebantur. Commio Atrebati, Viridomaro et
Eporedorigi Aeduis, Vercassivellauno Arverno, consobrino
Vercingetorigis, summa imperi traditur. His delecti ex civitatibus
attribuuntur, quorum consilio bellum administraretur. Omnes alacres et
fiduciae pleni ad Alesiam proficiscuntur, neque erat omnium quisquam qui
aspectum modo tantae multitudinis sustineri posse arbitraretur,
praesertim ancipiti proelio, cum ex oppido eruptione pugnaretur, foris
tantae copiae equitatus peditatusque cernerentur.


77

At ei, qui Alesiae obsidebantur praeterita die, qua auxilia suorum
exspectaverant, consumpto omni frumento, inscii quid in Aeduis
gereretur, concilio coacto de exitu suarum fortunarum consultabant. Ac
variis dictis sententiis, quarum pars deditionem, pars, dum vires
suppeterent, eruptionem censebat, non praetereunda oratio Critognati
videtur propter eius singularem et nefariam crudelitatem. Hic summo in
Arvernis ortus loco et magnae habitus auctoritatis, "Nihil," inquit, "de
eorum sententia dicturus sum, qui turpissimam servitutem deditionis
nomine appellant, neque hos habendos civium loco neque ad concilium
adhibendos censeo. Cum his mihi res sit, qui eruptionem probant; quorum
in consilio omnium vestrum consensu pristinae residere virtutis memoria
videtur. Animi est ista mollitia, non virtus, paulisper inopiam ferre
non posse. Qui se ultro morti offerant facilius reperiuntur quam qui
dolorem patienter ferant. Atque ego hanc sententiam probarem (tantum
apud me dignitas potest), si nullam praeterquam vitae nostrae iacturam
fieri viderem: sed in consilio capiendo omnem Galliam respiciamus, quam
ad nostrum auxilium concitavimus. Quid hominum milibus LXXX uno loco
interfectis propinquis consanguineisque nostris animi fore existimatis,
si paene in ipsis cadaveribus proelio decertare cogentur? Nolite hos
vestro auxilio exspoliare, qui vestrae salutis causa suum periculum
neglexerunt, nec stultitia ac temeritate vestra aut animi imbecillitate
omnem Galliam prosternere et perpetuae servituti subicere. An, quod ad
diem non venerunt, de eorum fide constantiaque dubitatis? Quid ergo?
Romanos in illis ulterioribus munitionibus animine causa cotidie
exerceri putatis? Si illorum nuntiis confirmari non potestis omni aditu
praesaepto, his utimini testibus appropinquare eorum adventum; cuius rei
timore exterriti diem noctemque in opere versantur. Quid ergo mei
consili est? Facere, quod nostri maiores nequaquam pari bello Cimbrorum
Teutonumque fecerunt; qui in oppida compulsi ac simili inopia subacti
eorum corporibus qui aetate ad bellum inutiles videbantur vitam
toleraverunt neque se hostibus tradiderunt. Cuius rei si exemplum non
haberemus, tamen libertatis causa institui et posteris prodi
pulcherrimum iudicarem. Nam quid illi simile bello fuit? Depopulata
Gallia Cimbri magnaque illata calamitate finibus quidem nostris
aliquando excesserunt atque alias terras petierunt; iura, leges, agros,
libertatem nobis reliquerunt. Romani vero quid petunt aliud aut quid
volunt, nisi invidia adducti, quos fama nobiles potentesque bello
cognoverunt, horum in agris civitatibusque considere atque his aeternam
iniungere servitutem? Neque enim ulla alia condicione bella gesserunt.
Quod si ea quae in longinquis nationibus geruntur ignoratis, respicite
finitimam Galliam, quae in provinciam redacta iure et legibus commutatis
securibus subiecta perpetua premitur servitute."


78

Sententiis dictis constituunt ut ei qui valetudine aut aetate inutiles
sunt bello oppido excedant, atque omnia prius experiantur, quam ad
Critognati sententiam descendant: illo tamen potius utendum consilio, si
res cogat atque auxilia morentur, quam aut deditionis aut pacis
subeundam condicionem. Mandubii, qui eos oppido receperant, cum liberis
atque uxoribus exire coguntur. Hi, cum ad munitiones Romanorum
accessissent, flentes omnibus precibus orabant, ut se in servitutem
receptos cibo iuvarent. At Caesar dispositis in vallo custodibus recipi
prohibebat.


79

Interea Commius reliquique duces quibus summa imperi permissa erat cum
omnibus copiis ad Alesiam perveniunt et colle exteriore occupato non
longius mille passibus ab nostris munitionibus considunt. Postero die
equitatu ex castris educto omnem eam planitiem, quam in longitudinem
tria milia passuum patere demonstravimus, complent pedestresque copias
paulum ab eo loco abditas in locis superioribus constituunt. Erat ex
oppido Alesia despectus in campum. Concurrunt his auxiliis visis; fit
gratulatio inter eos, atque omnium animi ad laetitiam excitantur. Itaque
productis copiis ante oppidum considunt et proximam fossam cratibus
integunt atque aggere explent seque ad eruptionem atque omnes casus
comparant.


80

Caesar omni exercitu ad utramque partem munitionum disposito, ut, si
usus veniat, suum quisque locum teneat et noverit, equitatum ex castris
educi et proelium committi iubet. Erat ex omnibus castris, quae summum
undique iugum tenebant, despectus, atque omnes milites intenti pugnae
proventum exspectabant. Galli inter equites raros sagittarios
expeditosque levis armaturae interiecerant, qui suis cedentibus auxilio
succurrerent et nostrorum equitum impetus sustinerent. Ab his complures
de improviso vuluerati proelio excedebant. Cum suos pugna superiores
esse Galli confiderent et nostros multitudine premi viderent, ex omnibus
partibus et ei qui munitionibus continebantur et hi qui ad auxilium
convenerant clamore et ululatu suorum animos confirmabant. Quod in
conspectu omnium res gerebatur neque recte ac turpiter factum celari
poterat, utrosque et laudis cupiditas et timor ignominiae ad virtutem
excitabant. Cum a meridie prope ad solis occasum dubia victoria
pugnaretur, Germani una in parte confertis turmis in hostes impetum
fecerunt eosque propulerunt; quibus in fugam coniectis sagittarii
circumventi interfectique sunt. Item ex reliquis partibus nostri
cedentes usque ad castra insecuti sui colligendi facultatem non
dederunt. At ei qui ab Alesia processerant maesti prope victoria
desperata se in oppidum receperunt.


81

Vno die intermisso Galli atque hoc spatio magno cratium, scalarum,
harpagonum numero effecto media nocte silentio ex castris egressi ad
campestres munitiones accedunt. Subito clamore sublato, qua
significatione qui in oppido obsidebantur de suo adventu cognoscere
possent, crates proicere, fundis, sagittis, lapidibus nostros de vallo
proturbare reliquaque quae ad oppugnationem pertinent parant
administrare. Eodem tempore clamore exaudito dat tuba signum suis
Vercingetorix atque ex oppido educit. Nostri, ut superioribus diebus, ut
cuique erat locus attributus, ad munitiones accedunt; fundis librilibus
sudibusque quas in opere disposuerant ac glandibus Gallos proterrent.
Prospectu tenebris adempto multa utrimque vulnera accipiuntur. Complura
tormentis tela coniciuntur. At Marcus Antonius et Gaius Trebonius
legati, quibus hae partes ad defendendum obvenerant, qua ex parte
nostros premi intellexerant, his auxilio ex ulterioribus castellis
deductos summittebant.


82

Dum longius ab munitione aberant Galli, plus multitudine telorum
proficiebant; posteaquam propius successerunt, aut se stimulis
inopinantes induebant aut in scrobes delati transfodiebantur aut ex
vallo ac turribus traiecti pilis muralibus interibant. Multis undique
vulneribus acceptis nulla munitione perrupta, cum lux appeteret, veriti
ne ab latere aperto ex superioribus castris eruptione circumvenirentur,
se ad suos receperunt. At interiores, dum ea quae a Vercingetorige ad
eruptionem praeparata erant proferunt, priores fossas explent, diutius
in his rebus administrandis morati prius suos discessisse cognoverunt,
quam munitionibus appropinquarent. Ita re infecta in oppidum
reverterunt.


83

Bis magno cum detrimento repulsi Galli quid agant consulunt; locorum
peritos adhibent: ex his superiorum castrorum situs munitionesque
cognoscunt. Erat a septentrionibus collis, quem propter magnitudinem
circuitus opere circumplecti non potuerant nostri: necessario paene
iniquo loco et leniter declivi castra fecerunt. Haec Gaius Antistius
Reginus et Gaius Caninius Rebilus legati cum duabus legionibus
obtinebant. Cognitis per exploratores regionibus duces hostium LX milia
ex omni numero deligunt earum civitatum quae maximam virtutis opinionem
habebant; quid quoque pacto agi placeat occulte inter se constituunt;
adeundi tempus definiunt, cum meridies esse videatur. His copiis
Vercassivellaunum Arvernum, unum ex quattuor ducibus, propinquum
Vercingetorigis, praeficiunt. Ille ex castris prima vigilia egressus
prope confecto sub lucem itinere post montem se occultavit militesque ex
nocturno labore sese reficere iussit. Cum iam meridies appropinquare
videretur, ad ea castra quae supra demonstravimus contendit; eodemque
tempore equitatus ad campestres munitiones accedere et reliquae copiae
pro castris sese ostendere coeperunt.


84

Vercingetorix ex arce Alesiae suos conspicatus ex oppido egreditur;
crates, longurios, musculos, falces reliquaque quae eruptionis causa
paraverat profert. Pugnatur uno tempore omnibus locis, atque omnia
temptantur: quae minime visa pars firma est, huc concurritur. Romanorum
manus tantis munitionibus distinetur nec facile pluribus locis occurrit.
Multum ad terrendos nostros valet clamor, qui post tergum pugnantibus
exstitit, quod suum periculum in aliena vident salute constare: omnia
enim plerumque quae absunt vehementius hominum mentes perturbant.


85

Caesar idoneum locum nactus quid quaque ex parte geratur cognoscit;
laborantibus summittit. Vtrisque ad animum occurrit unum esse illud
tempus, quo maxime contendi conveniat: Galli, nisi perfregerint
munitiones, de omni salute desperant; Romani, si rem obtinuerint, finem
laborum omnium exspectant. Maxime ad superiores munitiones laboratur,
quo Vercassivellaunum missum demonstravimus. Iniquum loci ad
declivitatem fastigium magnum habet momentum. Alii tela coniciunt, alii
testudine facta subeunt; defatigatis in vicem integri succedunt. Agger
ab universis in munitionem coniectus et ascensum dat Gallis et ea quae
in terra occultaverant Romani contegit; nec iam arma nostris nec vires
suppetunt.


86

His rebus cognitis Caesar Labienum cum cohortibus sex subsidio
laborantibus mittit: imperat, si sustinere non posset, deductis
cohortibus eruptione pugnaret; id nisi necessario ne faciat. Ipse adit
reliquos, cohortatur ne labori succumbant; omnium superiorum
dimicationum fructum in eo die atque hora docet consistere. Interiores
desperatis campestribus locis propter magnitudinem munitionum loca
praerupta ex ascensu temptant: huc ea quae paraverant conferunt.
Multitudine telorum ex turribus propugnantes deturbant, aggere et
cratibus fossas explent, falcibus vallum ac loricam rescindunt.


87

Mittit primo Brutum adulescentem cum cohortibus Caesar, post cum aliis
Gaium Fabium legatum; postremo ipse, cum vehementius pugnaretur,
integros subsidio adducit. Restituto proelio ac repulsis hostibus eo quo
Labienum miserat contendit; cohortes quattuor ex proximo castello
deducit, equitum partem sequi, partem circumire exteriores munitiones et
ab tergo hostes adoriri iubet. Labienus, postquam neque aggeres neque
fossae vim hostium sustinere poterant, coactis una XL cohortibus, quas
ex proximis praesidus deductas fors obtulit, Caesarem per nuntios facit
certiorem quid faciendum existimet. Accelerat Caesar, ut proelio
intersit.


88

Eius adventu ex colore vestitus cognito, quo insigni in proeliis uti
consuerat, turmisque equitum et cohortibus visis quas se sequi iusserat,
ut de locis superioribus haec declivia et devexa cernebantur, hostes
proelium committunt. Vtrimque clamore sublato excipit rursus ex vallo
atque omnibus munitionibus clamor. Nostri omissis pilis gladiis rem
gerunt. Repente post tergum equitatus cernitur; cohortes aliae
appropinquant. Hostes terga vertunt; fugientibus equites occurrunt. Fit
magna caedes. Sedulius, dux et princeps Lemovicum, occiditur;
Vercassivellaunus Arvernus vivus in fuga comprehenditur; signa militaria
septuaginta quattuor ad Caesarem referuntur: pauci ex tanto numero se
incolumes in castra recipiunt. Conspicati ex oppido caedem et fugam
suorum desperata salute copias a munitionibus reducunt. Fit protinus hac
re audita ex castris Gallorum fuga. Quod nisi crebris subsidiis ac
totius diei labore milites essent defessi, omnes hostium copiae deleri
potuissent. De media nocte missus equitatus novissimum agmen
consequitur: magnus numerus capitur atque interficitur; reliqui ex fuga
in civitates discedunt.


89

Postero die Vercingetorix concilio convocato id bellum se suscepisse non
suarum necessitatium, sed communis libertatis causa demonstrat, et
quoniam sit fortunae cedendum, ad utramque rem se illis offerre, seu
morte sua Romanis satisfacere seu vivum tradere velint. Mittuntur de his
rebus ad Caesarem legati. Iubet arma tradi, principes produci. Ipse in
munitione pro castris consedit: eo duces producuntur; Vercingetorix
deditur, arma proiciuntur. Reservatis Aeduis atque Arvernis, si per eos
civitates reciperare posset, ex reliquis captivis toto exercitui capita
singula praedae nomine distribuit.


90

His rebus confectis in Aeduos proficiscitur; civitatem recipit. Eo
legati ab Arvernis missi quae imperaret se facturos pollicentur. Imperat
magnum numerum obsidum. Legiones in hiberna mittit. Captivorum circiter
viginti milia Aeduis Arvernisque reddit. Titum Labienum duabus cum
legionibus et equitatu in Sequanos proficisci iubet: huic Marcum
Sempronium Rutilum attribuit. Gaium Fabium legatum et Lucium Minucium
Basilum cum legionibus duabus in Remis collocat, ne quam ab finitimis
Bellovacis calamitatem accipiant. Gaium Antistium Reginum in
Ambivaretos, Titum Sextium in Bituriges, Gaium Caninium Rebilum in
Rutenos cum singulis legionibus mittit. Quintum Tullium Ciceronem et
Publium Sulpicium Cabilloni et Matiscone in Aeduis ad Ararim rei
frumentariae causa collocat. Ipse Bibracte hiemare constituit. His
litteris cognitis Romae dierum viginti supplicatio redditur.


Liber VIII

Aulus Hirtius

post 52

Prooemium I

Coactus assiduis tuis vocibus, Balbe, cum cotidiana mea recusatio non
difficultatis excusationem, sed inertiae videretur deprecationem habere,
rem difficillimam suscepi. Caesaris nostri commentarios rerum gestarum
Galliae, non comparantibus superioribus atque insequentibus eius
scriptis, contexui novissimumque imperfectum ab rebus gestis Alexandriae
confeci usque ad exitum non quidem civilis dissensionis, cuius finem
nullum videmus, sed vitae Caesaris. Quos utinam qui legent scire possint
quam invitus susceperim scribendos, qua facilius caream stultitiae atque
arrogantiae crimine, qui me mediis interposuerim Caesaris scriptis.
Constat enim inter omnes nihil tam operose ab aliis esse perfectum, quod
non horum elegantia commentariorum superetur: qui sunt editi, ne
scientia tantarum rerum scriptoribus deesset, adeoque probantur omnium
iudicio ut praerepta, non praebita, facultas scriptoribus videatur.
Cuius tamen rei maior nostra quam reliquorum est admiratio: ceteri enim,
quam bene atque emendate, nos etiam, quam facile atque celeriter eos
perfecerit scimus. Erat autem in Caesare cum facultas atque elegantia
summa scribendi, tum verissima scientia suorum consiliorum
explicandorum. Mihi ne illud quidem accidit, ut Alexandrino atque
Africano bello interessem; quae bella quamquam ex parte nobis Caesaris
sermone sunt nota, tamen aliter audimus ea, quae rerum novitate aut
admiratione nos capiunt, aliter, quae pro testimonio sumus dicturi. Sed
ego nimirum, dum omnes excusationis causas colligo ne cum Caesare
conferar, hoc ipsum crimen arrogantiae subeo, quod me iudicio cuiusquam
existimem posse cum Caesare comparari. Vale.


1

Omni Gallia devicta Caesar cum a superiore aestate nullum bellandi
tempus intermisisset militesque hibernorum quiete reficere a tantis
laboribus vellet, complures eodem tempore civitates renovare belli
consilia nuntiabantur coniurationesque facere. Cuius rei verisimilis
causa adferebatur, quod Gallis omnibus cogrutum esset neque ulla
multitudine in unum locum coacta resisti posse Romanis, nec, si diversa
bella complures eodem tempore intulissent civitates, satis auxili aut
spati aut copiarum habiturum exercitum populi Romani ad omnia
persequenda; non esse autem alicui civitati sortem incommodi recusandam,
si tali mora reliquae possent se vindicare in libertatem.


2

Quae ne opinio Gallorum confirmaretur, Caesar Marcum Antonium quaestorem
suis praefecit hibernis; ipse equitum praesidio pridie Kal. Ianuarias ab
oppido Bibracte proficiscitur ad legionem XIII, quam non longe a finibus
Aeduorum collocaverat in finibus Biturigum, eique adiungit legionem XI,
quae proxima fuerat. Binis cohortibus ad impedimenta tuenda relictis
reliquum exercitum in copiosissimos agros Biturigum inducit, qui, cum
latos fines et complura oppida haberent, unius legionis hibernis non
potuerint contineri quin bellum pararent coniurationesque facerent.


3

Repentino adventu Caesaris accidit, quod imparatis disiectisque accidere
fuit necesse, ut sine timore ullo rura colentes prius ab equitatu
opprimerentur quam confugere in oppida possent. Namque etiam illud
vulgare incursionis hostium signum, quod incendiis aedificiorum
intellegi consuevit, Caesaris erat interdicto sublatum, ne aut copia
pabuli frumentique, si longius progredi vellet, deficeretur, aut hostes
incendius terrerentur. Multis hominum milibus captis perterriti
Bituriges; qui primum adventum potuerant effugere Romanorum, in
finitimas civitates aut privatis hospitiis confisi aut societate
consiliorum confugerant. Frustra: nam Caesar magni sitineribus omnibus
locis occurrit nec dat ulli civitati spatium de aliena potius quam de
domestica salute cogitandi; qua celeritate et fideles amicos retinebat
et dubitantes terrore ad condiciones pacis adducebat. Tali condicione
proposita Bituriges, cum sibi viderent clementia Caesaris reditum patere
in eius amicitiam finitimasque civitates sine ulla poena dedisse obsides
atque in fidem receptas esse, idem fecerunt.


4

Caesar militibus pro tanto labore ac patientia, qui brumalibus diebus
itineribus difficillimis, frigoribus intolerandis studiosissime
permanserant in labore, ducenos sestertios, centurionibus tot milia
nummum praedae nomine condonanda pollicetur legionibusque in hiberna
remissis ipse se recipit die XXXX Bibracte. Ibi cum ius diceret,
Bituriges ad eum legatos mittunt auxilium petitum contra Carnutes, quos
intulisse bellum sibi querebantur. Qua re cognita, cum dies non amplius
decem et octo in hibernis esset moratus, legiones XIIII et VI ex
hibernis ab Arare educit, quas ibi collocatas explicandae rei
frumentariae causa superiore commentario demonstratum est: ita cum
duabus legionibus ad persequendos Carnutes proficiscitur.


5

Cum fama exercitus ad hostes esset perlata, calamitate ceterorum ducti
Carnutes desertis vicis oppidisque, quae tolerandae hiemis causa
constitutis repente exiguis ad necessitatem aedificiis incolebant (nuper
enim devicti complura oppida dimiserant), dispersi profugiunt. Caesar
erumpentes eo maxime tempore acerrimas tempestates cum subire milites
nollet, in oppido Carnutum Cenabo castra ponit atque in tecta partim
Gallorum, partim quae coniectis celeriter stramentis tentoriorum
integendorum gratia erant inaedificata, milites compegit. Equites tamen
et auxiliarios pedites in omnes partes mittit quascumque petisse
dicebantur hostes; nec frustra: nam plerumque magna praeda potiti nostri
revertuntur. Oppressi Carnutes hiemis difficultate, terrore periculi,
cum tectis expulsi nullo loco diutius consistere auderent nec silvarum
praesidio tempestatibus durissimis tegi possent, dispersi magna parte
amissa suorum dissipantur in finitimas civitates.


6

Caesar tempore anni difficillimo, cum satis haberet convenientes manus
dissipare, ne quod initium belli nasceretur, quantumque in ratione
esset, exploratum haberet sub tempus aestivorum nullum summum bellum
posse conflari, Gaium Trebonium cum duabus legionibus, quas secum
habebat, in hibernis Cenabi collocavit; ipse, cum crebris legationibus
Remorum certior fieret Bellovacos, qui belli gloria Gallos omnes
Belgasque praestabant, finitimasque his civitates duce Correo Bellovaco
et Commio Atrebate exercitus comparare atque in unum locum cogere, ut
omni multitudine in fines Suessionum, qui Remis erant attributi,
facerent impressionem, pertinere autem non tantum ad dignitatem sed
etiam ad salutem suam iudicaret nullam calamitatem socios optime de re
publica meritos accipere, legionem ex hibernis evocat rursus undecimam;
litteras autem ad Gaium Fabium mittit, ut in fines Suessionum legiones
duas quas habebat adduceret, alteramque ex duabus ab Labieno arcessit.
Ita, quantum hibernorum opportunitas bellique ratio postulabat, perpetuo
suo labore in vicem legionibus expeditionum onus iniungebat.


7

His copiis coactis ad Bellovacos proficiscitur castrisque in eorum
finibus positis equitum turmas dimittit in omnes partes ad aliquos
excipiendos ex quibus hostium consilia cognosceret. Equites officio
functi renuntiant paucos in aedificiis esse inventos, atque hos, non qui
agrorum colendorum causa remansissent (namque esse undique diligenter
demigratum), sed qui speculandi causa essent remissi. A quibus cum
quaereret Caesar quo loco multitudo esset Bellovacorum quodve esset
consilium eorum, inveniebat Bellovacos omnes qui arma ferre possent in
unum locum convenisse, itemque Ambianos, Aulercos, Caletos, Veliocasses,
Atrebatas; locum castris excelsum in silva circumdata palude delegisse,
impedimenta omnia in ulteriores silvas contulisse. Complures esse
principes belli auctores, sed multitudinem maxime Correo obtemperare,
quod ei summo esse odio nomen populi Romani intellexissent. Paucis ante
diebus ex his castris Atrebatem Commium discessisse ad auxilia
Germanorum adducenda; quorum et vicinitas propinqua et multitudo esset
infinita. Constituisse autem Bellovacos omnium principum consensu, summa
plebis cupiditate, si, ut diceretur, Caesar cum tribus legionibus
veniret, offerre se ad dimicandum, ne miseriore ac duriore postea
condicione cum toto exercitu decertare cogerentur; si maiores copias
adduceret, in eo loco permanere quem delegissent, pabulatione autem,
quae propter anni tempus cum exigua tum disiecta esset, et frumentatione
et reliquo commeatu ex insidiis prohibere Romanos.


8

Quae Caesar consentientibus pluribus cum cognosset atque ea quae
proponerentur consilia plena prudentiae longeque a temeritate barbarorum
remota esse iudicaret, omnibus rebus inserviendum statuit, quo celerius
hostis contempta sua paucitate prodiret in aciem. Singularis enim
virtutis veterrimas legiones VII, VIII, VIIII habebat, summae spei
delectaeque iuventutis XI, quae octavo iam stipendio tamen in collatione
reliquarum nondum eandem vetustatis ac virtutis ceperat opinionem.
Itaque consilio advocato, rebus eis quae ad se essent delatae omnibus
expositis animos multitudinis confirmat. Si forte hostes trium legionum
numero posset elicere ad dimicandum, agminis ordinem ita constituit, ut
legio septima, octava, nona ante omnia irent impedimenta, deinde omnium
impedimentorum agmen, quod tamen erat mediocre, ut in expeditionibus
esse consuevit, cogeret undecima, ne maioris multitudinis species
accidere hostibus posset quam ipsi depoposcissent. Hac ratione paene
quadrato agmine instructo in conspectum hostium celerius opinione eorum
exercitum adducit.


9

Cum repente instructas velut in acie certo gradu legiones accedere Galli
viderent, quorum erant ad Caesarem plena fiduciae consilia perlata, sive
certamiuis periculo sive subito adventu sive exspectatione nostri
consili copias instruunt pro castris nec loco superiore decedunt.
Caesar, etsi dimicare optaverat, tamen admiratus tantam multitudinem
hostium valle intermissa magis in altitudinem depressa quam late patente
castra castris hostium confert. Haec imperat vallo pedum XII muniri,
loriculam pro [hac] ratione eius altitudinis inaedificari; fossam
duplicem pedum denum quinum lateribus deprimi directis; turres excitari
crebras in altitudinem trium tabulatorum, pontibus traiectis
constratisque coniungi, quorum frontes viminea loricula munirentur; ut
ab hostibus duplici fossa, duplici propugnatorum ordine defenderentur,
quorum alter ex pontibus, quo tutior altitudine esset, hoc audacius
longiusque permitteret tela, alter, qui propior hostem in ipso vallo
collocatus esset, ponte ab incidentibus telis tegeretur. Portis fores
altioresque turres imposuit.


10

Huius munitionis duplex erat consilium. Namque et operum magnitudinem et
timorem suum sperabat fiduciam barbaris allaturum, et cum pabulatum
frumentatumque longius esset proficiscendum, parvis copiis castra
munitione ipsa videbat posse defendi. Interim crebro paucis utrimque
procurrentibus inter bina castra palude interiecta contendebatur; quam
tamen paludem nonnumquam aut nostra auxilia Gallorum Germanorumque
transibant acriusque hostes insequebantur, aut vicissim hostes eadem
transgressi nostros longius summovebant. Accidebat autem cotidianis
pabulationibus (id quod accidere erat necesse, cum raris disiectisque ex
aedificius pabulum conquireretur), ut impeditis locis dispersi
pabulatores circumvenirentur; quae res, etsi mediocre detrimentum
iumentorum ac servorum nostris adferebat, tamen stultas cogitationes
incitabat barbarorum, atque eo magis, quod Commius, quem profectum ad
auxilia Germanorum arcessenda docui, cum equitibus venerat; qui, tametsi
numero non amplius erant quingenti, tamen Germanorum adventu barbari
nitebantur.


11

Caesar, cum animadverteret hostem complures dies castris palude et loci
natura munitis se tenere neque oppugnari castra eorum sine dimicatione
perniciosa nec locum munitionibus claudi nisi a maiore exercitu posse,
litteras ad Trebonium mittit, ut quam celerrime posset legionem XIlI,
quae cum T. Sextio legato in Biturigibus hiemabat, arcesseret atque ita
cum tribus legionibus magnis itineribus ad se veniret; ipse equites in
vicem Remorum ac Lingonum reliquarumque civitatum, quorum magnum numerum
evocaverat, praesidio pabulationibus mittit, qui subitas hostium
incursiones sustinerent.


12

Quod cum cotidie fieret ac iam consuetudine diligentia minueretur, quod
plerumque accidit diu turnitate, Bellovaci delecta manu peditum cognitis
stationibus cotidianis equitum nostrorum silvestribus locis insidias
disponunt eodemque equites postero die mittunt, qui primum elicerent
nostros, deinde circumventos aggrederentur. Cuius mali sors incidit
Remis, quibus ille dies fungendi muneris obvenerat. Namque hi, cum
repente hostium equites animad vertissent ac numero superiores
paucitatem contempsissent, cupidius insecuti peditibus undique sunt
circumdati. Quo facto perturbati celerius quam consuetudo fert equestris
proeli se receperunt amisso Vertisco, principe civitatis, praefecto
equitum; qui cum vix equo propter aetatem posset uti, tamen consuetudine
Gallorurn neque aetatis excusatione in suscipienda praefectura usus erat
neque dimicari sine se voluerat. Inflantur atque incitantur hostium
animi secundo proelio, principe et praefecto Remorum interfecto,
nostrique detrimento admonentur diligentius exploratis locis stationes
disponere ac mode ratius cedentem insequi hostem.


13

Non intermittunt interim cotidiana proelia in conspectu utrorumque
castrorum, quae ad vada transitus que fiebant paludis. Qua contentione
Germani, quos propterea Caesar traduxerat Rhenum ut equitibus
interpositi proeliarentur, cum constantius universi paludem transissent
paucisque resistentibus interfectis pertinacius reliquam multitudinem
essent insecuti, perterriti non solum ei qui aut comminus opprimebantur
aut eminus vulnerabantur, sed etiam qui longius subsidiari consuerant,
turpiter refugerunt, nec prius finem fugae fecerunt saepe amissis
superioribus locis quam se aut in castra suorum reciperent, aut nonnulli
pudore coacti longius profugerent. Quorum periculo sic omnes copiae sunt
perturbatae ut vix iudicari posset, utrum secundis minimisque rebus
insolentiores an adverso mediocri casu timidiores essent.


14

Compluribus diebus isdem in castris consumptis, cum propius accessisse
legiones et Gaium Trebonium legatum cognossent, duces Bellovacorum
veriti similem obsessionem Alesiae noctu dimittunt eos quos aut aetate
aut viribus inferiores aut inermes habebant, unaque reliqua impedimenta.
Quorum perturbatum et confusum dum explicant agmen (magna enim multitudo
carrorum etiam expeditos sequi Gallos consuevit), oppressi luce copias
armatorum pro suis instruunt castris, ne prius Romani persequi se
inciperent quam longius agmen impedimentorum suorum processisset. At
Caesar neque resistentes adgrediendos tanto collis ascensu iudicabat,
neque non usque eo legiones admovendas ut discedere ex eo loco sine
periculo barbari militibus instantibus non possent. Ita, cum palude
impedita a castris castra dividi videret, quae trans eundi difficultas
celeritatem insequendi tardare posset, adque id iugum quod trans paludem
paene ad hostium castra pertineret mediocri valle a castris eorum
intercisum animum adverteret, pontibus palude constrata legiones
traducit celeriterque in summam planitiem iugi pervenit, quae declivi
fastigio duobus ab lateribus muniebatur. Ibi legionibus instructis ad
ultimum iugum pervenit aciemque eo loco constituit unde tormento missa
tela in llostium cuneos conici possent.


15

Barbari confisi loci natura, cum dimicare non recusarent, si forte
Romani subire collem conarentur, paulatim copias distributas dimittere
non possent, ne dispersi perturbarentur, in acie permanserunt. Quorum
pertinacia cogruta Caesar XX cohortibus instructis castrisque eo loco
metatis muniri iubet castra. Absolutis operibus pro vallo legiones
instructas collocat, equites frenatis equis in statione disponit.
Bellovaci, cum Romanos ad insequendum paratos viderent neque pernoctare
aut diutius permanere sine periculo eodem loco possent, tale consilium
sui recipiendi ceperunt. Fasces, ubi consederant (namque in acie sedere
Gallos consuesse superioribus commentariis Caesaris declaratum est), per
manus stramentorum ac virgultorum, quorum summa erat in castris copia,
inter se traditos ante aciem collocarunt extremoque tempore diei signo
pronuntiato uno tempore incenderunt. Ita continens flamma copias omnes
repente a conspectu texit Romanorum. Quod ubi accidit, barbari
vehementissimo cursu refugerunt.


16

Caesar, etsi discessum hostium animadvertere non poterat incendiis
oppositis, tamen id consilium cum fugae causa initum suspicaretur,
legiones promovet, turmas mittit ad insequendum; ipse veritus insidias,
ne forte in eodem loco subsistere hostis atque elicere nostros in locum
conaretur iniquum, tardius procedit. Equites cum intrare fumum et
flammam densissimam timerent ac, si qui cupidius intraverant, vix suorum
ipsi priores partes animadverterent equorum, insidias veriti liberam
facultatem sui recipiendi Bellovacis dederunt. Ita fuga timoris simul
calliditatisque plena sine ullo detrimento milia non amplius decem
progressi hostes loco munitissimo castra posuerunt. Inde cum saepe in
insidiis equites peditesque disponerent, magna detrimenta Romanis in
pabulationibus inferebant.


17

Quod cum crebrius accideret, ex captivo quodam comperit Caesar Correum,
Bellovacorum ducem, fortissimorum milia sex peditum delegisse equitesque
ex omni numero mille, quos in insidiis eo loco collocaret, quem in locum
propter copiam frumenti ac pabuli Romanos missuros suspicaretur. Quo
cognito consilio legiones plures quam solebat educit equitatumque, qua
consuetudine pabulatoribus mittere praesidio consuerat, praemittit: huic
interponit auxilia levis armaturae; ipse cum legionibus quam potest
maxime appropinquat.


18

Hostes in insidus dispositi, cum sibi delegissent campum ad rem gerendam
non amplius patentem in omnes partes passibus mille, silvis undique aut
impeditissimo flumine munitum, velut indagine hunc insidiis
circumdederunt. Explorato hostium consilio nostri ad proeliandum animo
atque armis parati, cum subsequentibus legionibus nullam dimicationem
recusarent, turmatim in eum locum devenerunt. Quorum adventu cum sibi
Correus oblatam occasionem rei gerendae existimaret, primum cum paucis
se ostendit atque in proximas turmas impetum fecit. Nostri constanter
incursum sustinent insidiatorum neque plures in unum locum conveniunt;
quod plerumque equestribus proeliis cum propter aliquem timorem accidit,
tum multitudine ipsorum detrimentum accipitur.


19

Cum dispositis turmis in vicem rari proeliarentur neque ab lateribus
circumveniri suos paterentur, erumpunt ceteri Correo proeliante ex
silvis. Fit magna contentione diversum proelium. Quod cum diutius pari
Marte iniretur, paulatim ex silvis instructa multitudo procedit peditum,
quae nostros coegit cedere equites. Quibus celeriter subveniunt levis
armaturae pedites, quos ante legiones missos docui, turmisque nostrorum
interpositi constanter proeliantur. Pugnatur aliquamdiu pari
contentione; deinde, ut ratio postulabat proeli, qui sustinuerant primos
impetus insidiarum hoc ipso fiunt superiores, quod nullum ab
insidiantibus imprudentes acceperant detrimentum. Accedunt propius
interim legiones, crebrique eodem tempore et nostris et hostibus nuntii
adferuntur, imperatorem instructis copiis adesse. Qua re cognita
praesidio cohortium confisi nostri acerrime proeliantur, ne, si tardius
rem gessissent, victoriae gloriam communicasse cum legionibus
viderentur; hostes concidunt animis atque itineribus diversis fugam
quaerunt. Nequiquam: nam quibus difficultatibus locorum Romanos claudere
voluerant, eis ipsi tenebantur. Victi tamen perculsique maiore parte
amissa consternati profugiunt partim silvis petitis, partim flumine (qui
tamen in fuga a nostris acriter insequentibus conficiuntur), eum interim
nulla calamitate victus Correus excedere proelio silvasque petere aut
invitantibus nostris ad deditionem potuit adduci, quin fortissime
proeliando compluresque vulnerando cogeret elatos iracundia victores in
se tela conicere.


20

Tali modo re gesta recentibus proeli vestigiis ingressus Caesar, cum
victos tanta calamitate existimaret hostes nuntio accepto locum
castrorum relicturos, quae non longius ab ea caede abesse plus minus
octo milibus dicebantur, tametsi flumine impeditum transitum videbat,
tamen exercitu traducto progreditur. At Bellovaci reliquaeque civitates
repente ex fuga paucis atque his vulneratis receptis, qui silvarum
benefieio casum evitaverant, omnibus adversis, cognita calamitate,
interfecto Correo, amisso equitatu et fortissimis pcditibus, cum
adventare Romanos existimarent, concilio repente cantu tubarum convocato
conclamant, legati obsidesque ad Caesarem mittantur.


21

Hoc omnibus probato consilio Commius Atrebas ad eos confugit Germanos, a
quibus ad id bellum auxilia mutuatus erat. Ceteri e vestigio mittunt ad
Caesarem legatos petuntque, ut ea poena sit contentus hostium, quam si
sine dimicatione inferre integris posset, pro sua clementia atque
humanitate numquam profecto esset illaturus. Adflictas opes equestri
proelio Bellovacorum esse; delectorum peditum multa milia interisse, vix
refugisse nuntios caedis. Tamen magnum ut in tanta calamitate Bellovacos
eo proelio commodum esse consecutos, quod Correus, auctor belli,
concitator multitudinis, esset interfectus. Numquam enim senatum tantum
in civitate illo vivo quantum imperitam plebem potuisse.


22

Haec orantibus legatis commemorat Caesar: Eodem tempore superiore anno
Bellovacos ceterasque Galliae civitates suscepisse bellum:
pertinacissime hos ex omnibus in sententia permansisse neque ad
sanitatem reliquorum deditione esse perductos. Scire atque intellegere
se causam peccati facillime mortuis delegari. Neminem vero tantum
pollere, ut invitis principibus, resistente senatu, omnibus bonis
repugnantibus infirma manu plebis bellum concitare et gerere posset. Sed
tamen se contentum fore ea poena quam sibi ipsi contraxissent.


23

Nocte insequenti legati responsa ad suos referunt, obsides conficiunt.
Concurrunt reliquarum civitatium legati, quae Bellovacorum speculabantur
eventum; obsides dant, imperata faciunt excepto Commio, quem timor
prohibebat cuiusquam fidei suam committere salutem. Nam superiore anno
Titus Labienus, Caesare in Gallia citeriore ius dicente, cum Commium
comperisset sollicitare civitates et coniurationem contra Caesarem
facere, infidelitatem eius sine ulla perfidia iudicavit comprimi posse.
Quem quia non arbitrabatur vocatum in castra venturum, ne temptando
cautiorem faceret, Gaium Volusenum Quadratum misit, qui eum per
simulationem colloqui curaret interficiendum. Ad eam rem delectos
idoneos ei tradit centuriones. Cum in colloquium ventum esset, et, ut
convenerat, manum Commi Volusenus arripuisset, centurio vel insueta re
permotus vel celeriter a familiaribus prohibitus Commi conficere hominem
non potuit; graviter tamen primo ictu gladio caput percussit. Cum
utrimque gladii destricti essent, non tam pugnandi quam diffugiendi fuit
utrorumque consilium: nostrorum, quod mortifero vulnere Commium
credebant adfectum; Gallorum, quod insidius cognitis plura quam videbant
extimescebant. Quo facto statuisse Commius dicebatur numquam in
conspectum cuiusquam Romani venire.


24

Bellicosissimis gentibus devictis Caesar, cum videret nullam iam esse
civitatem quae bellum pararet quo sibi resisteret, sed nonnullos ex
oppidis demigrare, ex agris diffugere ad praesens imperium evitandum,
plures in partes exercitum dimittere constituit. M. Antonium quaestorem
cum legione duodecima sibi coniungit. C. Fabium legatum cum cohortibus
XXV mittit in diversissimam partem Galliae, quod ibi quasdam civitates
in armis esse audiebat neque C. Caninium Rebilum legatum, qui in illis
regionibus erat, satis firmas duas legiones habere existimabat. Titum
Labienum ad se evocat; legionem autem XV, quae cum eo fuerat in
hibernis, in togatam Galliam mittit ad colonias civium Romanorum
tuendas, ne quod simile incommodum accideret decursione barbarorum ac
superiore aestate Tergestinis acciderat, qui repentino latrocinio atque
impetu illorum erant oppressi. Ipse ad vastandos depopulandosque fines
Ambiorigis proficiscitur; quem perterritum ac fugientem cum redigi posse
in suam potestatem desperasset, proximum suae dignitatis esse ducebat,
adeo fines eius vastare civibus, aedificiis, pecore, ut odio suorum
Ambiorix, si quos fortuna reliquos fecisset, nullum reditum propter
tantas calamitates haberet in civitatem.


25

Cum in omnes partes finium Ambiorigis aut legiones aut auxilia
dimisisset atque omnia caedibus, incendius, rapinis vastasset, magno
numero hominum interfecto aut capto Labienum cum duabus legionibus in
Treveros mittit, quorum civitas propter Germaniae vicinitatem cotidianis
exercitata bellis cultu et feritate non multum a Germanis differebat
neque imperata umquam nisi exercitu coacta faciebat. ????


26

Interim Gaius Caninius legatus, cum magnam multitudinem convenisse
hostium in fines Pictonum litteris nuntiisque Durati cognosceret, qui
perpetuo in amicitia manserat Romanorum, cum pars quaedam civitatis eius
defecisset, ad oppidum Lemonum contendit. Quo cum adventaret atque ex
captivis certius cognosceret multis hominum milibus a Dumnaco, duce
Andium, Duratium clausum Lemoni oppugnari neque infirmas legiones
hostibus committere auderet, castra posuit loco munito. Dumnacus, cum
appropinquare Caninium cognosset, copiis omnibus ad legiones conversis
castra Romanorum oppugnare instituit. Cum complures dies in oppugnatione
consumpsisset et magno suorum detrimento nullam partem munitionum
convellere potuisset, rursus ad obsidendum Lemonum redit.


27

Eodem tempore C. Fabius legatus complures civitates in fidem recipit,
obsidibus firmat litterisque Gai Canini Rebili fit certior quae in
Pictonibus gerantur. Quibus rebus cognitis proficiscitur ad auxilium
Duratio ferendum. At Dumnacus adventu Fabi cognito desperata salute, si
tempore eodem coactus esset et Romanum externum sustinere hostem et
respicere ac timere oppidanos, repente ex eo loco cum copiis recedit nec
se satis tutum fore arbitratur, nisi flumine Ligeri, quod erat ponte
propter magnitudinem transeundum, copias traduxisset. Fabius, etsi
nondum in conspectum venerat hostibus neque se Caninio coniunxerat,
tamen doctus ab eis qui locorum noverant naturam potissimum credidit
hostes perterritos eum locum, quem petebant, petituros. Itaque cum
copiis ad eundem pontem contendit equitatumque tantum procedere ante
agmen imperat legionum, quantum cum processisset, sine defatigatione
equorum in eadem se reciperet castra. Consecuntur equites nostri, ut
erat praeceptum, invaduntque Dumnaci agmen et fugientes perterritosque
sub sarcinis in itinere adgressi magna praeda multis interfectis
potiuntur. Ita re bene gesta se recipiunt in castra.


28

Insequenti nocte Fabius equites praemittit sic paratos ut confligerent
atque omne agmen morarentur, dum consequeretur ipse. Cuius praeceptis ut
res gereretur, Quintus Atius Varus, praefectus equitum, singularis et
animi et prudentiae vir, suos hortatur agmenque hostium consecutus
turmas partim idoneis locis disponit, parte equitum proelium committit.
Confligit audacius equitatus hostium succedentibus sibi peditibus, qui
toto agmine subsistentes equitibus suis contra nostros ferunt auxilium.
Fit proelium acri certamine. Namque nostri contemptis pridie superatis
hostibus, cum subsequi legiones meminissent, et pudore cedendi et
cupiditate per se conficiendi proeli fortissime contra pedites
proeliantur, hostesque nihil amplius copiarum accessurum credentes, ut
pridie cognoverant, delendi equitatus nostri nacti occasionem
videbantur.


29

Cum aliquamdiu summa contentione dimicaretur, Dumnacus instruit aciem
quae suis esset equitibus in vicem praesidio, cum repente confertae
legiones in conspectum hostium veniunt. Quibus visis perculsae
barbarorum turmae ac perterritae acies hostium, perturbato
impedimentorum agmine, magno clamore discursuque passim fugae se
mandant. At nostri equites, qui paulo ante cum resistentibus fortissime
conflixerant, laetitia victoriae elati magno undique clamore sublato
cedentibus circumfusi, quantum equorum vires ad persequendum dextraeque
ad caedendum valent, tantum eo proelio interficiunt. Itaque amplius
milibus XII aut armatorum aut eorum qui eo timore arma proiecerant
interfectis omnis multitudo capitur impedimentorum.


30

Qua ex fuga cum constaret Drappetem Senonem, qui, ut primum defecerat
Gallia, collectis undique perditis hominibus, servis ad libertatem
vocatis, exulibus omnium civitatum adscitis, receptis latronibus
impedimenta et commeatus Romanorum interceperat, non amplius hominum
duobus milibus ex fuga collectis provinciam petere unaque consilium cum
eo Lucterium Cadurcum cepisse, quem superiore commentario prima
defectione Galliae facere in provinciam voluisse impetum cognitum est,
Caninius legatus cum legionibus duabus ad eos persequendos contendit, ne
detrimento aut timore provinciae magna infamia perditorum hominum
latrociniis caperetur.


31

Gaius Fabius cum reliquo exercitu in Carnutes ceterasque proficiscitur
civitates, quarum eo proelio, quod cum Dumnaco fecerat, copias esse
accisas sciebat. Non enim dubitabat quin recenti calamitate summissiores
essent futurae, dato vero spatio ac tempore eodem instigante Dumnaco
possent concitari. Qua in re summa felicitas celeritasque in recipiendis
civitatibus Fabium consequitur. Nam Carnutes, qui saepe vexati numquam
pacis fecerant mentionem, datis obsidibus veniunt in deditionem,
ceteraeque civitates positae in ultimis Galliae finibus Oceano
coniunctae, quae Armoricae appellantur, auctoritate adductae Carnutum
adventu Fabi legio numque imperata sine mora faciunt. Dumnacus suis
finibus expulsus errans latitansque solus extremas Galliae regiones
petere est coactus.


32

At Drappes unaque Lucterius, cum legiones Caniniumque adesse
cognoscerent nec se sine certa pernicie persequente exercitu putarent
provinciae fines intrare posse nec iam libere vagandi latrociniorumque
faciendorum facultatem haberent, in finibus consistunt Cadurcorum. Ibi
cum Lucterius apud suos cives quondam integris rebus multum potuisset,
semperque auctor novorum consiliorum magnam apud barbaros auctoritatem
haberet, oppidum Vxellodunum, quod in clientela fuerat eius, egregie
natura loci munitum, occupat suis et Drappetis copiis oppidanosque sibi
coniungit.


33

Quo cum confestim Gaius Caninius venisset animadverteretque omnes oppidi
partes praeruptissimis saxis esse munitas, quo defendente nullo tamen
armatis ascendere esset difficile, magna autem impedimenta oppidanorum
videret, quae si clandestina fuga subtrahere conarentur, effugere non
modo equitatum, sed ne legiones quidem possent, tripertito cohortibus
divisis trina excelsissimo loco castra fecit; a quibus paulatim, quantum
copiae patiebantur, vallum in oppidi circuitum ducere instituit.


34

Quod cum animadverterent oppidani miserrimaque Alesiae memoria solliciti
similem casum obsessionis vererentur, maximeque ex omnibus Lucterius,
qui fortunae illius periculum fecerat, moneret frumenti rationem esse
habendam, constituunt omnium consensu parte ibi relicta copiarum ipsi
cum expeditis ad importandum frumentum proficisci. Eo consilio probato
proxima nocte duobus milibus armatorum relictis reliquos ex oppido
Drappes et Lucterius educunt. Hi paucos dies morati ex finibus
Cadurcorum, qui partim re frumentaria sublevare eos cupiebant, partim
prohibere quo minus sumerent non poterant, magnum numerum frumenti
comparant, nonnumquam autem expeditionibus nocturnis castella nostrorum
adoriuntur. Quam ob causam Gaius Caninius toto oppido munitiones
circumdare moratur, ne aut opus effectum tueri non possit aut plurimis
in locis infirma disponat praesidia.


35

Magna copia frumenti comparata considunt Drappes et Lucterius non
longius ab oppido X milibus, unde paulatim frumentum in oppidum
supportarent. Ipsi inter se provincias partiuntur: Drappes castris
praesidio cum parte copiarum restitit; Lucterius agmen iumentorum ad
oppidum ducit. Dispositis ibi praesidiis hora noctis circiter decima
silvestribus angustisque itineribus frumentum importare in oppidum
instituit. Quorum strepitum vigiles castrorum cum sensissent,
exploratoresque missi quae gererentur renuntiassent, Caninius celeriter
cum cohortibus armatis ex proximis castellis in frumentarios sub ipsam
lucem impetum fecit. Ei repentino malo perterriti diffugiunt ad sua
praesidia; quae nostri ut viderunt, acrius contra armatos incitati
neminem ex eo numero vivum capi patiuntur. Profugit inde cum paucis
Lucterius nec se recipit in eastra.


36

Re bene gesta Caninius ex captivis comperit partem copiarum cum Drappete
esse in castris a milibus longe non amplius XII. Qua re ex compluribus
cognita, cum intellegeret fugato duce altero perterritos reliquos facile
opprimi posse, magnae felicitatis esse arbitrabatur neminem ex caede
refugisse in castra qui de accepta calamitate nuntium Drappeti
perferret. Sed in experiendo cum periculum nullum videret, equitatum
omnem Germanosque pedites, summae velocitatis homines, ad castra hostium
praemittit; ipse legionem unam in trina castra distribuit, alteram secum
expeditam ducit. Cum propius hostes accessisset, ab exploratoribus quos
praemiserat cognoscit castra eorum, ut barbarorum fere consuetudo est,
relictis locis superioribus ad ripas fluminis esse demissa; at Germanos
equitesque imprudentibus omnibus de improviso advolasse proeliumque
commisisse. Qua re cognita legionem armatam instructamque adducit. Ita
repente omnibus ex partibus signo dato loca superiora capiuntur. Quod
ubi accidit, Germani equitesque signis legionis visis vehementissime
proeliantur. Confestim cohortes undique impetum faciunt omnibusque aut
interfectis aut captis magna praeda potiuntur. Capitur ipse eo proelio
Drappes.


37

Caninius felicissime re gesta sine ullo paene militis vulnere ad
obsidendos oppidanos revertitur externoque hoste deleto, cuius timore
antea dividere praesidia et munitione oppidanos circumdare prohibitus
erat, opera undique imperat administrari. Venit eodem cum suis copiis
postero die Gaius Fabius partemque oppidi sumit ad obsidendum.


38

Caesar interim M. Antonium quaestorem cum cohortibus XV in Bellovacis
relinquit, ne qua rursus novorum consiliorum capiendorum Belgis facultas
daretur. Ipse reliquas civitates adit, obsides plures imperat, timentes
omnium animos consolatione sanat. Cum in Carnutes venisset, quorum in
civitate superiore commentario Caesar exposuit initium belli esse ortum,
quod praecipue eos propter conscientiam facti timere animadvertebat, quo
celerius civitatem timore liberaret, principem sceleris illius et
concitatorem belli, Gutruatum, ad supplicium depoposcit. Qui etsi ne
civibus quidem suis se committebat, tamen celeriter omnium cura
quaesitus in castra perducitur. Cogitur in eius supplicium Caesar contra
suam naturam concursu maximo militum, qui ei omnia pericula et
detrimenta belli accepta referebant, adeo ut verberibus exanimatum
corpus securi feriretur.


39

Ibi crebris litteris Canini fit certior quae de Drappete et Lucterio
gesta essent, quoque in consilio permanerent oppidani. Quorum etsi
paucitatem contemnebat, tamen pertinaciam magna poena esse adficiendam
iudicabat, ne universa Gallia non sibi vires defuisse ad resistendum
Romanis, sed constantiam putaret, neve hoc exemplo ceterae civitates
locorum opportunitate fretae se vindicarent in libertatem, cum omnibus
Gallis notum esse sciret reliquam esse unam aestatem suae provinciae,
quam si sustinere potuissent, nullum ultra periculum vererentur. Itaque
Q. Calenum legatum cum legionibus reliquit qui iustis itineribus
subsequeretur; ipse cum omni equitatu quam potest celerrime ad Caninium
contendit.


40

Cum contra exspectationem omnium Caesar Vxellodunum venisset oppidumque
operibus clausum animadverteret neque ab oppugnatione recedi videret
ulla condicione posse, magna autem copia frumenti abundare oppidanos ex
perfugis cognosset, aqua prohibere hostem temptare coepit. Flumen
infimam vallem dividebat, quae totum paene montem cingebat, in quo
positum erat praeruptum undique oppidum Vxellodunum. Hoc avertere loci
natura prohibebat: in infimis enim sic radicibus montis ferebatur, ut
nullam in partem depressis fossis derivari posset. Erat autem oppidanis
difficilis et praeruptus eo descensus, ut prohibentibus nostris sine
vulneribus ac periculo vitae neque adire flumen neque arduo se recipere
possent ascensu. Qua difficultate eorum cogmta Caesar sagittariis
funditoribusque dispositis, tormentis etiam quibusdam locis contra
facillimos descensus collocatis aqua fluminis prohibebat oppidanos.


41

Quorum omnis postea multitudo aquatorum unum in locum conveniebat sub
ipsius oppidi murum, ubi magnus fons aquae prorumpebat ab ea parte, quae
fere pedum CCC intervallo fluminis circuitu vacabat. Hoc fonte prohiberi
posse oppidanos cum optarent reliqui, Caesar unus videret, e regione
eius vineas agere adversus montem et aggerem instruere coepit magno cum
labore et continua dimicatione. Oppidani enim loco superiore decurrunt
et eminus sine periculo proeliantur multosque pertinaciter succedentes
vulnerant; non deterrentur tamen milites nostri vineas proferre et
labore atque operibus locorum vincere difficultates. Eodem tempore
cuniculos tectos ab vineis agunt ad caput fontis; quod genus operis sine
ullo periculo, sine suspicione hostium facere licebat. Exstruitur agger
in altitudinem pedum sexaginta, collocatur in eo turris decem
tabulatorum, non quidem quae moenibus aequaret (id enim nullis operibus
effici poterat), sed quae superare fontis fastigium posset. Ex ea cum
tela tormentis iacerentur ad fontis aditum, nec sine periculo possent
aquari oppidani, non tantum pecora atque iumenta, sed etiam magna
hostium multitudo siti consumebatur.


42

Quo malo perterriti oppidani cupas sebo, pice, scandulis complent; eas
ardentes in opera provolvunt eodemque tempore acerrime proeliantur, ut
ab incendio restinguendo dimicationis periculo deterreant Romanos. Magna
repente in ipsis operibus flamma exstitit. Quaecumque enim per locum
praecipitem missa erant, ea vineis et aggere suppressa comprehendebant
id ipsum quod morabatur. Milites contra nostri, quamquam periculoso
genere proeli locoque iniquo premebantur, tamen omnia fortissimo
sustinebant animo. Res enim gerebatur et excelso loco et in conspectu
exercitus nostri, magnusque utrimque clamor oriebatur. Ita quam quisque
poterat maxime insignis, quo notior testatiorque virtus esset eius,
telis hostium flammaeque se offerebat.


43

Caesar cum complures suos vulnerari videret, ex omnibus oppidi partibus
cohortes montem ascendere et simulatione moenium occupandorum clamorem
undique iubet tollere. Quo facto perterriti oppidani, cum quid ageretur
in locis reliquis essent suspensi, revocant ab impugnandis operibus
armatos murisque disponunt. Ita nostri fine proeli facto celeriter opera
flamma comprehensa partim restinguunt, partim interscindunt. Cum
pertinaciter resisterent oppidani, magna etiam parte amissa siti suorum
in sententia permanerent, ad postremum cuniculis venae fontis intercisae
sunt atque aversac. Quo facto repente perennis exaruit fons tantamque
attulit oppidanis salutis desperationem, ut id non hominum consilio, sed
deorum voluntate factum putarent. Itaque se necessitate coacti
tradiderunt.


44

Caesar, cum suam lenitatem cognnitam omnibus sciret neque vereretur ne
quid crudelitate naturae videretur asperius fecisse, neque exitum
consiliorum suorum animadverteret, si tali ratione diversis in locis
plures consilia inissent, exemplo supplici deterrendos reliquos
existimavit. Itaque omnibus qui arma tulerant manus praecidit vitamque
concessit, quo testatior esset poena improborum. Drappes, quem captum
esse a Caninio docui, sive indignitate et dolore vinculorum sive timore
gravioris supplici paucis diebus cibo se abstinuit atque ita interiit.
Eodem tempore Lacterius, quem profugisse ex proelio scripsi, cum in
potestatem venisset Epasnacti Arverni (crebro enim mutandis locis
multorum fidei se committebat, quod nusquam diutius sine periculo
commoraturus videbatur, cum sibi conscius esset, quam inimicum deberet
Caesarem habere), hunc Epasnactus Arvernus, amicissimus populi Romani,
sine dubitatione ulla vinctum ad Caesarem deduxit.


45

Labienus interim in Treveris equestre proelium facit secundum
compluribusque Treveris interfectis et Germanis, qui nullis adversus
Romanos auxilia denegabant, principes eorum vivos redigit in suam
potestatem atque in his Surum Aedmlm, qui et virtutis et generis summam
nobilitatem habebat solusque ex Aeduis ad id tempus permanserat in
armis.


46

Ea re cognita Caesar, cum in omnibus partibus Galliae bene res geri
videret iudicaretque superioribus aestivis Galliam devictam subactamque
esse, Aquitaniam numquam adisset, per Publium Crassum quadam ex parte
devicisset, cum duabus legionibus in eam partem Galliae est profectus,
ut ibi extremum tempus consumeret aestivorum. Quam rem sicuti cetera
celeriter feliciterque confecit. Namque omnes Aquitaniae civitates
legatos ad Caesarem miserunt obsidesque ei dederunt. Quibus rebus gestis
ipse equitum praesidio Narbonem profecto est, exercitum per legatos in
hiberna deduxit: quattuor legiones in Belgio collocavit cum M. Antonio
et C. Trebonio et P. Vatinio legatis, duas legiones in Aeduos deduxit,
quorum in omni Gallia summam esse auctoritatem sciebat, duas in Turonis
ad fines Carnutum posuit, quae omnem illam regionem coniunctam Oceano
continerent, duas reliquas in Lemovicum finibus non longe ab Arvernis,
ne qua pars Galliae vacua ab exercitu esset. Paucos dies ipse in
provincia moratus, cum celeriter omnes conventus percucurrisset,
publicas controversias cognosset, bene meritis praemia tribuisset
(cognoscendi enim maximam facultatem habebat, quali quisque fuisset
animo in totius Galliae defectione, quam sustinuerat fidelitate atque
auxiliis provinciae illius), his confectis rebus ad legiones in Belgium
se recipit hibernatque Nemetocennae.


47

Ibi cognoscit Commium Atrebatem proelio cum equitatu suo contendisse.
Nam cum Antonius in hiberna venisset, civitasque Atrebatum in officio
esset, Commius, qui post illam vulnerationem, quam supra commemoravi,
semper ad omnes motus paratus suis civibus esse consuesset, ne consilia
belli quaerentibus auctor armorum duxque deesset, parente Romanis
civitate cum suis equitibus latrociniis se suos que alebat infestisque
itineribus commeatus complures, qui comportabantur in hiberna Romanorum,
intercipiebat.


48

Erat attributus Antonio praefectus equitum C. Volusenus Quadratus qui
cum eo hibernaret. Hunc Antonius ad persequendum equitatum hostium
mittit. Volusenus ad eam virtutem, quae singularis erat in eo, magnum
odium Commi adiungebat, quo libentius id faceret quod imperabatur.
Itaque dispositis insidiis saepius equites eius adgressus secunda
proelia faciebat. Novissime, cum vehementius contenderetur, ac Volusenus
ipsius intercipiendi Commi cupiditate pertinacius eum cum paucis
insecutus esset, ille autem fuga vehementi Volusenum produxisset
longius, inimicus homini suorum invocat fidem atque auxilium, ne sua
vulnera per fidem imposita paterentur impunita, conversoque equo se a
ceteris incautius permittit in praefectum. Faciunt hoc idem omnes eius
equites paucosque nostros convertunt atque insequuntur. Commius incensum
calcaribus equum coniungit equo Quadrati lanceaque infesta magnis
viribus medium femur traicit Voluseni. Praefecto vulnerato non dubitant
nostri resistere et conversis equis hostem pellere. Quod ubi accidit,
complures hostium magno nostrorum impetu perculsi vulnerantur ac partim
in fuga proteruntur, partim intercipiuntur; quod malum dux equi
velocitate evitavit: graviter adeo vulneratus praefectus, ut vitae
periculum aditurus videretur, refertur in castra. Commius autem sive
expiato suo dolore sive magna parte amissa suorum legatos ad Antonium
mittit seque et ibi futurum, ubi praescripserit, et ea facturum, quae
imperarit, obsidibus firmat; unum illud orat, ut timori suo concedatur,
ne in conspectum veniat cuiusquam Romani. Cuius postulationem Antonius
cum iudicaret ab iusto nasci timore, veniam petenti dedit, obsides
accepit.


Prooemium II

Scio Caesarem singulorum annorum singulos commentarios confecisse; quod
ego non existimavi mihi esse faciendum, propterea quod insequens annus,
L. Paulo C. Marcello consulibus, nullas habet magnopere Galliae res
gestas. Ne quis tamen ignoraret, quibus in locis Caesar exercitusque eo
tempore fuissent, pauca esse scribenda coniungendaque huic commentario
statui.


49

Caesar in Belgio cum hiemaret, unum illud propositum habebat, continere
in amicitia civitates, nulli spem aut causam dare armorum. Nihil enim
minus volebat quam sub decessu suo necessitatem sibi aliquam imponi
belli gerendi, ne, cum exercitum deducturus esset, bellum aliquod
relinqueretur quod omnis Gallia libenter sine praesenti periculo
susciperet. Itaque honorifice civitates appellando, principes maximis
praemiis adficiendo, nulla onera iniungendo defessam tot adversis
proeliis Galliam condicione parendi meliore facile in pace continuit.


50

Ipse hibernis peractis contra consuetudinem in Italiam quam maximis
itineribus est profectus, ut municipia et colonias appellaret, quibus M.
Antoni quaestoris sui, commendaverat sacerdoti petitionem. Contendebat
enim gratia cum libenter pro homine sibi coniunctissimo, quem paulo ante
praemiserat ad petitionem, tum acriter contra factionem et potentiam
paucorum, qui M. Antoni repulsa Caesaris decedentis gratiam convellere
cupiebant. Hunc etsi augurem prius faetum quam Italiam attingeret in
itinere audierat, tamen non minus iustam sibi causam municipia et
colonias adeundi existimavit, ut eis gratias ageret, quod frequentiam
atque officium suum Antonio praestitissent, simulque se et honorem suum
sequentis anni commendaret, propterea quod insolenter adversarii sui
gloriarentur L. Lentulum et C. Marcellum consules creatos qui omnem
honorem et dignitatem Caesaris spoliarent, ereptum Ser. Galbae
consulatum, cum is multo plus gratia suffragiisque valuisset, quod sibi
coniunctus et familiaritate et consuetudine legationis esset.


51

Exceptus est Caesaris adventus ab omnibus municipiis et coloniis
incredibili honore atque amore. Tum primum enim veniebat ab illo
universae Galliae bello. Nihil relinquebatur quod ad ornatum portarum,
itinerum, locorum omnium qua Caesar iturus erat excogitari poterat. Cum
liberis omnis multitudo obviam procedebat, hostiae omnibus locis
immolabantur, tricliniis stratis fora templaque occupabantur, ut vel
exspectatissimi triumphi laetitia praecipi posset. Tanta erat
magnificentia apud opulentiores, cupiditas apud humiliores.


52

Cum omnes regiones Galliae togatae Caesar percucurrisset, summa
celeritate ad exercitum Nemetocennam rediit legionibusque ex omnibus
hibernis ad fines Treverorum evocatis eo profectus est ibique exercitum
lustravit. T. Labienum Galliae togatae praefecit, quo maiore
commendatione conciliaretur ad consulatus petitionem. Ipse tantum
itinerum faciebat, quantum satis esse ad mutationem locorum propter
salubritatem existimabat. Ibi quamquam crebro audiebat Labienum ab
inimicis suis sollicitari certiorque fiebat id agi paucorum consiliis,
ut interposita senatus auctoritate aliqua parte exercitus spoliaretur,
tamen neque de Labieno credidit quidquam neque contra senatus
auctoritatem ut aliquid faceret potuit adduci. Iudicabat enim liberis
sententiis patrum conscriptorum causam suam facile obtineri. Nam C.
Curio, tribunus plebis, cum Caesaris causam dignitatemque defendendam
suscepisset, saepe erat senatui pollicitus, si quem timor armorum
Caesaris laederet, et quoniam Pompei dominatio atque arma non minimum
terrorem foro inferrent, discederet uterque ab armis exercitusque
dimitteret: fore eo facto liberam et sui iuris civitatem. Neque hoc
tantum pollicitus est, sed etiam sc. per discessionem facere coepit;
quod ne fieret consules amicique Pompei iusserunt atque ita rem morando
discusserunt.


53

Magnum hoc testimonium senatus erat universi conveniensque superiori
facto. Nam Marcellus proximo anno, cum impugnaret Caesaris dignitatem,
contra legem Pompei et Crassi rettulerat ante tempus ad senatum de
Caesaris provinciis, sententiisque dictis discessionem faciente
Marcello, qui sibi omnem dignitatem ex Caesaris invidia quaerebat,
senatus frequens in alia omnia transiit. Quibus non frangebantur animi
inimicorum Caesaris, sed admonebantur quo maiores pararent necessitates,
quibus cogi posset senatus id probare, quod ipsi constituissent.


54

Fit deinde senatus consultum, ut ad bellum Parthi cum legio una a Cn.
Pompeio, altera a C. Caesare mitteretur; neque obscure duae legiones uni
detrahuntur. Nam Cn. Pompeius legionem primam, quam ad Caesarem miserat,
confectam ex delectu provinciae Caesaris, eam tamquam ex suo numero
dedit. Caesar tamen, cum de voluntate minime dubium esset adversariorum
suorum, Pompeio legionem remisit et suo nomine quintam decimam, quam in
Gallia citeriore habuerat, ex senatus consulto iubet tradi. In eius
locum tertiam decimam legionem in Italiam mittit quae praesidia
tueretur, ex quibus praesidiis quinta decima deducebatur. Ipse exercitui
distribuit hiberna: C. Trebonium cum legionibus quattuor in Belgio
collocat, C. Fabium cum totidem in Aeduos deducit. Sic enim existimabat
tutissimam fore Galliam, si Belgae, quorum maxima virtus, Aedui, quorum
auctoritas summa esset, exercitibus continerentur. Ipse in Italiam
profectus est.


55

Quo cum venisset, cognoscit per C. Marcellum consulem legiones duas ab
se remissas, quae ex senatus consulto deberent ad Parthicum bellum duci,
Cn. Pompeio traditas atque in Italia retentas esse. Hoc facto quamquam
nulli erat dubium, quidnam contra Caesarem pararetur, tamen Caesar omnia
patienda esse statuit, quoad sibi spes aliqua relinqueretur iure potius
disceptandi quam belli gerendi. Contendit (per litteras ab senatu, ut
etiam Pompeius se imperio abdicaret, seque idem facturum promisit; sin
minus, se neque sibi neque patriae defuturum).




*** END OF THE PROJECT GUTENBERG EBOOK COMMENTARII DE BELLO GALLICO, LIBRI V-VIII ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/lm_english.txt <==
The Project Gutenberg eBook of "De Bello Gallico" and Other Commentaries
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: "De Bello Gallico" and Other Commentaries

Author: Julius Caesar

Author of introduction, etc.: Thomas De Quincey

Translator: W. A. McDevitte


        
Release date: January 1, 2004 [eBook #10657]
                Most recently updated: October 28, 2024

Language: English

Other information and formats: www.gutenberg.org/ebooks/10657

Credits: Produced by Stan Goodman, Ted Garvin, Carol David and PG Distributed Proofreaders


*** START OF THE PROJECT GUTENBERG EBOOK "DE BELLO GALLICO" AND OTHER COMMENTARIES ***

[Transcriber's Note:

Typographical errors in the original have been corrected and noted
using the notation ** .

Macrons, breves, umlauts etc have been removed from the body of the text
since they were very obtrusive and made reading difficult. However, they
are retained in the Index for reference.

The convention used for these marks is:
Macron (straight line over letter)  [=x]
Umlaut (2 dots over letter)         [:x]
Grave accent                        [`x]
Acute accent                        ['x]
Circumflex                          [^x]
Breve (u-shaped symbol over letter) [)x]
Cedilla                             [,x]
]

       *       *       *       *       *




EVERYMAN'S LIBRARY

EDITED BY ERNEST RHYS


CLASSICAL



CAESAR'S COMMENTARIES

TRANSLATED BY W. A. MACDEVITT

WITH AN INTRODUCTION BY

THOMAS DE QUINCEY


THIS IS NO. 702 OF _EVERYMAN'S LIBRARY_. THE PUBLISHERS WILL BE PLEASED
TO SEND FREELY TO ALL APPLICANTS A LIST OF THE PUBLISHED AND PROJECTED
VOLUMES ARRANGED UNDER THE FOLLOWING SECTIONS:

       *       *       *       *       *

TRAVEL--SCIENCE--FICTION

THEOLOGY & PHILOSOPHY

HISTORY--CLASSICAL

FOR YOUNG PEOPLE

ESSAYS--ORATORY

POETRY & DRAMA

BIOGRAPHY

REFERENCE

ROMANCE

       *       *       *       *       *

THE ORDINARY EDITION IS BOUND IN CLOTH WITH GILT DESIGN AND COLOURED
TOP. THERE IS ALSO A LIBRARY EDITION IN REINFORCED CLOTH




THE SAGES OF OLD LIVE AGAIN IN US

GLANVILL





"DE BELLO GALLICO" & OTHER COMMENTARIES:
OF CAIUS JULIUS CAESAR


FIRST PUBLISHED IN THIS EDITION, 1915
REPRINTED 1923, 1929



INTRODUCTION

BY THOMAS DE QUINCEY

The character of the First Caesar has perhaps never been worse
appreciated than by him who in one sense described it best; that is,
with most force and eloquence wherever he really _did_ comprehend it.
This was Lucan, who has nowhere exhibited more brilliant rhetoric, nor
wandered more from the truth, than in the contrasted portraits of Caesar
and Pompey. The famous line, _"Nil actum reputans si quid superesset
agendum,"_ is a fine feature of the real character, finely expressed.
But, if it had been Lucan's purpose (as possibly, with a view to
Pompey's benefit, in some respects it was) utterly and extravagantly to
falsify the character of the great Dictator, by no single trait could he
more effectually have fulfilled that purpose, nor in fewer words, than
by this expressive passage, _"Gaudensque viam fecisse ruina."_ Such a
trait would be almost extravagant applied even to Marius, who (though in
many respects a perfect model of Roman grandeur, massy, columnar,
imperturbable, and more perhaps than any one man recorded in History
capable of justifying the bold illustration of that character in Horace,
"_Si fractus illabatur orbis, impavidum ferient ruinae_") had, however,
a ferocity in his character, and a touch of the devil in him, very
rarely united with the same tranquil intrepidity. But, for Caesar, the
all-accomplished statesman, the splendid orator, the man of elegant
habits and polished taste, the patron of the fine arts in a degree
transcending all example of his own or the previous age, and as a man of
general literature so much beyond his contemporaries, except Cicero,
that he looked down even upon the brilliant Sylla as an illiterate
person--to class such a man with the race of furious destroyers exulting
in the desolations they spread is to err not by an individual trait, but
by the whole genus. The Attilas and the Tamerlanes, who rejoice in
avowing themselves the scourges of God, and the special instruments of
his wrath, have no one feature of affinity to the polished and humane
Caesar, and would as little have comprehended his character as he could
have respected theirs. Even Cato, the unworthy hero of Lucan, might have
suggested to him a little more truth in this instance, by a celebrated
remark which he made on the characteristic distinction of Caesar, in
comparison with other revolutionary disturbers; for, said he, whereas
others had attempted the overthrow of the state in a continued paroxysm
of fury, and in a state of mind resembling the lunacy of intoxication,
Caesar, on the contrary, among that whole class of civil disturbers, was
the only one who had come to the task in a temper of sobriety and
moderation _(unum accessisse sobrium ad rempublicam delendam)_....

Great as Caesar was by the benefit of his original nature, there can be
no doubt that he, like others, owed something to circumstances; and
perhaps amongst those which were most favourable to the premature
development of great self-dependence we must reckon the early death of
his father. It is, or it is not, according to the nature of men, an
advantage to be orphaned at as early age. Perhaps utter orphanage is
rarely or never such: but to lose a father betimes may, under
appropriate circumstances, profit a strong mind greatly. To Caesar it
was a prodigious benefit that he lost his father when not much more than
fifteen. Perhaps it was an advantage also to his father that he died
thus early. Had he stayed a year longer, he might have seen himself
despised, baffled, and made ridiculous. For where, let us ask, in any
age, was the father capable of adequately sustaining that relation to
the unique Caius Julius--to him, in the appropriate language of
Shakespeare

  "The foremost man of all this world?"

And, in this fine and Caesarean line, "this world" is to be understood
not of the order of co-existences merely,` but also of the order of
successions; he was the foremost man not only of his contemporaries, but
also, within his own intellectual class, of men generally--of all that
ever should come after him, or should sit on thrones under the
denominations of Czars, Kesars, or Caesars of the Bosphorus and the
Danube; of all in every age that should inherit his supremacy of mind,
or should subject to themselves the generations of ordinary men by
qualities analogous to his. Of this infinite superiority some part must
be ascribed to his early emancipation from paternal control. There are
very many cases in which, simply from considerations of sex, a female
cannot stand forward as the head of a family, or as its suitable
representative. If they are even ladies paramount, and in situations of
command, they are also women. The staff of authority does not annihilate
their sex; and scruples of female delicacy interfere for ever to unnerve
and emasculate in their hands the sceptre however otherwise potent.
Hence we see, in noble families, the merest boys put forward to
represent the family dignity, as fitter supporters of that burden than
their mature mothers. And of Caesar's mother, though little is recorded,
and that little incidentally, this much at least we learn--that, if she
looked down upon him with maternal pride and delight, she looked up to
him with female ambition as the re-edifier of her husband's honours,--
looked with reverence as to a column of the Roman grandeur and with fear
and feminine anxieties as to one whose aspiring spirit carried him but
too prematurely into the fields of adventurous strife. One slight and
evanescent sketch of the relations which subsisted between Caesar and
his mother, caught from the wrecks of time, is preserved both by
Plutarch and Suetonius. We see in the early dawn the young patrician
standing upon the steps of his patrimonial portico, his mother with her
arms wreathed about his neck, looking up to his noble countenance,
sometimes drawing auguries of hope from features so fitted for command,
sometimes boding an early blight to promises so dangerously magnificent.
That she had something of her son's aspiring character, or that he
presumed so much in a mother of his, we learn from the few words which
survive of their conversation. He addressed to her no language that
could tranquillise her fears. On the contrary, to any but a Roman mother
his valedictory words, taken in connexion with the known determination
of his character, were of a nature to consummate her depression, as they
tended to confirm the very worst of her fears. He was then going to
stand his chance in a popular electioneering contest for an office of
the highest dignity, and to launch himself upon the storms of the Campus
Martius. At that period, besides other and more ordinary dangers, the
bands of gladiators, kept in the pay of the more ambitious or turbulent
amongst the Roman nobles, gave a popular tone of ferocity and of
personal risk to the course of such contests; and, either to forestall
the victory of an antagonist, or to avenge their own defeat, it was not
at all impossible that a body of incensed competitors might intercept
his final triumph by assassination. For this danger, however, he had no
leisure in his thoughts of consolation; the sole danger which _he_
contemplated, or supposed his mother to contemplate, was the danger of
defeat, and for that he reserved his consolations. He bade her fear
nothing; for that his determination was to return with victory, and with
the ensigns of the dignity he sought, or to return a corpse.

Early indeed did Caesar's trials commence; and it is probable, that, had
not the death of his father, by throwing him prematurely upon his own
resources, prematurely developed the masculine features of his
character, forcing him whilst yet a boy under the discipline of civil
conflict and the yoke of practical life, even _his_ energies might have
been insufficient to sustain them. His age is not exactly ascertained;
but it is past a doubt that he had not reached his twentieth year when
he had the hardihood to engage in a struggle with Sylla, then Dictator,
and exercising the immoderate powers of that office with the licence and
the severity which History has made so memorable. He had neither any
distinct grounds of hope, nor any eminent example at that time, to
countenance him in this struggle--which yet he pushed on in the most
uncompromising style, and to the utmost verge of defiance. The subject
of the contest gives it a further interest. It was the youthful wife of
the youthful Caesar who stood under the shadow of the great Dictator's
displeasure; not personally, but politically, on account of her
connexions: and her it was, Cornelia, the daughter of a man who had been
four times consul, that Caesar was required to divorce: but he spurned
the haughty mandate, and carried his determination to a triumphant
issue, notwithstanding his life was at stake, and at one time saved only
by shifting his place of concealment every night; and this young lady it
was who afterwards became the mother of his only daughter. Both mother
and daughter, it is remarkable, perished prematurely, and at critical
periods of Caesar's life; for it is probable enough that these
irreparable wounds to Caesar's domestic affections threw him with more
exclusiveness of devotion upon the fascinations of glory and ambition
than might have happened under a happier condition of his private life.
That Caesar should have escaped destruction in this unequal contest with
an enemy then wielding the whole thunders of the state, is somewhat
surprising; and historians have sought their solution of the mystery in
the powerful intercessions of the vestal virgins, and several others of
high rank amongst the connexions of his great house. These may have done
something; but it is due to Sylla, who had a sympathy with everything
truly noble, to suppose him struck with powerful admiration for the
audacity of the young patrician, standing out in such severe solitude
among so many examples of timid concession; and that to this magnanimous
feeling in the Dictator much of the indulgence which he showed may have
been really due. In fact, according to some accounts, it was not Sylla,
but the creatures of Sylla (_adjutores_), who pursued Caesar. We know,
at all events, that Sylla formed a right estimate of Caesar's character,
and that, from the complexion of his conduct in this one instance, he
drew that famous prophecy of his future destiny; bidding his friends
beware of that slipshod boy, "for that in him lay couchant many a
Marius." A grander testimony to the awe which Caesar inspired, or from
one who knew better the qualities of that Cyclopean man by whose scale
he measured the patrician boy, cannot be imagined.

It is not our intention, or consistent with our plan, to pursue this
great man through the whole circumstances of his romantic career; though
it is certain that many parts of his life require investigation much
keener than has ever been applied to them, and that many might be placed
in a new light. Indeed, the whole of this most momentous section of
ancient history ought to be recomposed with the critical scepticism of a
Niebuhr, and the same comprehensive collation, resting, if possible, on
the felicitous interpretation of authorities. In reality it is the hinge
upon which turned the future destiny of the whole earth, and, having
therefore a common relation to all modern nations whatsoever, should
naturally have been cultivated with the zeal which belongs to a personal
concern. In general, the anecdotes which express most vividly the
grandeur of character in the first Caesar are those which illustrate his
defiance of danger in extremity: the prodigious energy and rapidity of
his decisions and motions in the field (looking to which it was that
Cicero called him [Greek: teras] or portentous revelation); the skill
with which he penetrated the designs of his enemies, and the electric
speed with which he met disasters with remedy and reparation, or, where
that was impossible, with relief; the extraordinary presence of mind
which he showed in turning adverse omens to his own advantage, as when,
upon stumbling in coming on shore (which was esteemed a capital omen of
evil), he transfigured as it were in one instant its whole meaning by
exclaiming, "Thus, and by this contact with the earth, do I take
possession of thee, O Africa!" in that way giving to an accident the
semblance of a symbolic purpose. Equally conspicuous was the grandeur of
fortitude with which he faced the whole extent of a calamity when
palliation could do no good, "non negando, minuendove, sed insuper
amplificando, _ementiendoque_"; as when, upon finding his soldiery
alarmed at the approach of Juba, with forces really great, but
exaggerated by their terrors, he addressed them in a military harangue
to the following effect:--"Know that within a few days the king will
come up with us, bringing with him sixty thousand legionaries, thirty
thousand cavalry, one hundred thousand light troops, besides three
hundred elephants. Such being the case, let me hear no more of
conjectures and opinions, for you have now my warrant for the fact,
whose information is past doubting. Therefore, be satisfied; otherwise,
I will put every man of you on board some crazy old fleet, and whistle
you down the tide--no matter under what winds, no matter towards what
shore." Finally, we might seek for _characteristic_ anecdotes of Caesar
in his unexampled liberalities and contempt of money.

Upon this last topic it is the just remark of Casaubon that some
instances of Caesar's munificence have been thought apocryphal, or to
rest upon false readings, simply from ignorance of the heroic scale upon
which the Roman splendours of that age proceeded. A forum which Caesar
built out of the products of his last campaign, by way of a present to
the Roman people, cost him--for the ground merely on which it stood--
nearly eight hundred thousand pounds. To the citizens of Rome he
presented, in one _congiary_, about two guineas and a half a head. To
his army, in one _donation_, upon the termination of the Civil War, he
gave a sum which allowed about two hundred pounds a man to the infantry,
and four hundred to the cavalry. It is true that the legionary troops
were then much reduced by the sword of the enemy, and by the tremendous
hardships of their last campaigns. In this, however, he did perhaps no
more than repay a debt. For it is an instance of military attachment,
beyond all that Wallenstein or any commander, the most beloved amongst
his troops, has ever experienced, that, on the breaking out of the Civil
War, not only did the centurions of every legion severally maintain a
horse soldier, but even the privates volunteered to serve without pay,
and (what might seem impossible) without their daily rations. This was
accomplished by subscriptions amongst themselves, the more opulent
undertaking for the maintenance of the needy. Their disinterested love
for Caesar appeared in another and more difficult illustration: it was a
traditionary anecdote in Rome that the majority of those amongst
Caesar's troops who had the misfortune to fall into the enemy's hands
refused to accept their lives under the condition of serving against
_him_.

In connexion with this subject of his extraordinary munificence, there
is one aspect of Caesar's life which has suffered much from the
misrepresentations of historians, and that is--the vast pecuniary
embarrassments under which he laboured, until the profits of war had
turned the scale even more prodigiously in his favour. At one time of
his life, when appointed to a foreign office, so numerous and so
clamorous were his creditors that he could not have left Rome on his
public duties had not Crassus come forward with assistance in money, or
by guarantees, to the amount of nearly two hundred thousand pounds. And
at another he was accustomed to amuse himself with computing how much
money it would require to make him worth exactly nothing (_i.e._ simply
to clear him of debts); this, by one account, amounted to upwards of two
millions sterling. Now, the error of historians has been to represent
these debts as the original ground of his ambition and his revolutionary
projects, as though the desperate condition of his private affairs had
suggested a civil war to his calculations as the best or only mode of
redressing it. Such a policy would have resembled the last desperate
resource of an unprincipled gambler, who, on seeing his final game at
chess, and the accumulated stakes depending upon it, all on the brink of
irretrievable sacrifice, dexterously upsets the chess-board, or
extinguishes the lights. But Julius, the one sole patriot of Rome, could
find no advantage to his plans in darkness or in confusion. Honestly
supported, he would have crushed the oligarchies of Rome by crushing in
its lairs that venal and hunger-bitten democracy which made oligarchy
and its machineries resistless. Caesar's debts, far from being
stimulants and exciting causes of his political ambition, stood in an
inverse relation to the ambition; they were its results, and represented
its natural costs, being contracted from first to last in the service of
his political intrigues, for raising and maintaining a powerful body of
partisans, both in Rome and elsewhere. Whosoever indeed will take the
trouble to investigate the progress of Caesar's ambition, from such
materials as even yet remain, may satisfy himself that the scheme of
revolutionizing the Republic, and placing himself at its head, was no
growth of accident or circumstances; above all, that it did not arise
upon any so petty and indirect a suggestion as that of his debts; but
that his debts were in their very first origin purely ministerial to his
wise, indispensable, and patriotic ambition; and that his revolutionary
plans were at all periods of his life a direct and foremost object, but
in no case bottomed upon casual impulses. In this there was not only
patriotism, but in fact the one sole mode of patriotism which could have
prospered, or could have found a field of action.

Chatter not, sublime reader, commonplaces of scoundrel moralists against
ambition. In some cases ambition is a hopeful virtue; in others (as in
the Rome of our resplendent Julius) ambition was the virtue by which any
other could flourish. It had become evident to everybody that Rome,
under its present constitution, must fall; and the sole question was--by
whom? Even Pompey, not by nature of an aspiring turn, and prompted to
his ambitious course undoubtedly by circumstances and, the friends who
besieged him, was in the habit of saying, "Sylla potuit: ego non
potero?" _Sylla found it possible: shall I find it not so?_ Possible to
do what? To overthrow the political system of the Republic. This had
silently collapsed into an order of things so vicious, growing also so
hopelessly worse, that all honest patriots invoked a purifying
revolution, even though bought at the heavy price of a tyranny, rather
than face the chaos of murderous distractions to which the tide of feuds
and frenzies was violently tending.

Such a revolution at such a price was not less Pompey's object than
Caesar's. In a case, therefore, where no benefit of choice was allowed
to Rome as respected the thing, but only as respected the person, Caesar
had the same right to enter the arena in the character of combatant as
could belong to any one of his rivals. And that he _did_ enter that
arena constructively, and by secret design, from his very earliest
manhood, may be gathered from this--that he suffered no openings towards
a revolution, provided they had any hope in them, to escape his
participation. It is familiarly known that he was engaged pretty deeply
in the conspiracy of Catiline, and that he incurred considerable risk on
that occasion; but it is less known that he was a party to at least two
other conspiracies. There was even a fourth, meditated by Crassus, which
Caesar so far encouraged as to undertake a journey to Rome from a very
distant quarter merely with a view to such chances as it might offer to
him; but, as it did not, upon examination, seem to him a very promising
scheme, he judged it best to look coldly upon it, or not to embark in it
by any personal co-operation. Upon these and other facts we build our
inference--that the scheme of a revolution was the one great purpose of
Caesar from his first entrance upon public life. Nor does it appear that
he cared much by whom it was undertaken, provided only there seemed to
be any sufficient resources for carrying it through, and for sustaining
the first collision with the regular forces of the existing oligarchies,
taking or _not_ taking the shape of triumvirates. He relied, it seems,
on his own personal superiority for raising him to the head of affairs
eventually, let who would take the nominal lead at first.

To the same result, it will be found, tended the vast stream of Caesar's
liberalities. From the senator downwards to the lowest _faex Romuli_, he
had a hired body of dependents, both in and out of Rome, equal in
numbers to a nation. In the provinces, and in distant kingdoms, he
pursued the same schemes. Everywhere he had a body of mercenary
partisans; kings even are known to have taken his pay. And it is
remarkable that even in his character of commander-in-chief, where the
number of legions allowed to him for the accomplishment of his Gaulish
mission raised him for a number of years above all fear of coercion or
control, he persevered steadily in the same plan of providing for the
distant day when he might need assistance, not _from_ the state, but
_against_ the state. For, amongst the private anecdotes which came to
light under the researches made into his history after his death, was
this--that, soon after his first entrance upon his government in Gaul,
he had raised, equipped, disciplined, and maintained, from his own
private funds, a legion amounting, possibly, to six or seven thousand
men, who were bound to no sacrament of military obedience to the state,
nor owed fealty to any auspices except those of Caesar. This legion,
from the fashion of their crested helmets, which resembled the heads of
a small aspiring bird, received the popular name of the _Alauda_ (or
Lark) legion. And very singular it was that Cato, or Marcellus, or some
amongst those enemies of Caesar who watched his conduct during the
period of his Gaulish command with the vigilance of rancorous malice,
should not have come to the knowledge of this fact; in which case we may
be sure that it would have been denounced to the Senate.

Such, then, for its purpose and its uniform motive, was the sagacious
munificence of Caesar. Apart from this motive, and considered in and for
itself, and simply with a reference to the splendid forms which it often
assumed, this munificence would furnish the materials for a volume. The
public entertainments of Caesar, his spectacles and shows, his
naumachiae, and the pomps of his unrivalled triumphs (the closing
triumphs of the Republic), were severally the finest of their kind which
had then been brought forward. Sea-fights were exhibited upon the
grandest scale, according to every known variety of nautical equipment
and mode of conflict, upon a vast lake formed artificially for that
express purpose. Mimic land-fights were conducted, in which all the
circumstances of real war were so faithfully rehearsed that even
elephants "indorsed with towers," twenty on each side, took part in the
combat. Dramas were represented in every known language (_per omnium
linguarum histriones_). And hence (that is, from the conciliatory
feeling thus expressed towards the various tribes of foreigners resident
in Rome) some have derived an explanation of what is else a mysterious
circumstance amongst the ceremonial observances at Caesar's funeral--
that all people of foreign nations then residing at Rome distinguished
themselves by the conspicuous share which they took in the public
mourning; and that, beyond all other foreigners, the Jews for night
after night kept watch and ward about the Emperor's grave. Never before,
according to traditions which lasted through several generations in
Rome, had there been so vast a conflux of the human race congregated to
any one centre, on any one attraction of business or of pleasure, as to
Rome on occasion of these triumphal spectacles exhibited by Caesar.

In our days, the greatest occasional gatherings of the human race are in
India, especially at the great fair of the _Hurdwar_ on the Ganges in
northern Hindustan: a confluence of some millions is sometimes seen at
that spot, brought together under the mixed influences of devotion and
commercial business, but very soon dispersed as rapidly as they had been
convoked. Some such spectacle of nations crowding upon nations, and some
such Babylonian confusion of dresses, complexions, languages, and
jargons, was then witnessed at Rome. Accommodations within doors, and
under roofs of houses, or roofs of temples, was altogether impossible.
Myriads encamped along the streets, and along the high-roads, fields, or
gardens. Myriads lay stretched on the ground, without even the slight
protection of tents, in a vast circuit about the city. Multitudes of
men, even senators, and others of the highest rank, were trampled to
death in the crowds. And the whole family of man might seem at that time
to be converged at the bidding of the dead Dictator. But these, or any
other themes connected with the public life of Caesar, we notice only in
those circumstances which have been overlooked, or partially
represented, by historians. Let us now, in conclusion, bring forward,
from the obscurity in which they have hitherto lurked, the anecdotes
which describe the habits of his private life, his tastes, and personal
peculiarities.

In person, he was tall, fair, gracile, and of limbs distinguished for
their elegant proportions. His eyes were black and piercing. These
circumstances continued to be long remembered, and no doubt were
constantly recalled to the eyes of all persons in the imperial palaces
by pictures, busts, and statues; for we find the same description of his
personal appearance three centuries afterwards in a work of the Emperor
Julian's. He was a most accomplished horseman, and a master
(_peritissimus_) in the use of arms. But, notwithstanding his skill and
horsemanship, it seems that, when he accompanied his army on marches, he
walked oftener than he rode; no doubt, with a view to the benefit of his
example, and to express that sympathy with his soldiers which gained him
their hearts so entirely. On other occasions, when travelling apart from
his army, he seems more frequently to have ridden in a carriage than on
horseback. His purpose, in this preference, must have been with a view
to the transport of luggage. The carriage which he generally used was a
_rheda_, a sort of gig, or rather curricle; for it was a _four_-wheeled
carriage, and adapted (as we find from the imperial regulations for the
public carriages, etc.) to the conveyance of about half a ton. The mere
personal baggage which Caesar carried with him was probably
considerable; for he was a man of elegant habits, and in all parts of
his life sedulously attentive to elegance of personal appearance. The
length of journeys which he accomplished within a given time appears
even to us at this day, and might well therefore appear to his
contemporaries, truly astonishing. A distance of one hundred miles was
no extraordinary day's journey for him in a _rheda_, such as we have
described it. So refined were his habits, and so constant his demand for
the luxurious accommodations of polished life as it then existed in
Rome, that he is said to have carried with him, as indispensable parts
of his personal baggage, the little ivory lozenges, squares and circles
or ovals, with other costly materials, wanted for the tessellated
flooring of his tent. Habits such as these will easily account for his
travelling in a carriage rather than on horseback.

The courtesy and obliging disposition of Caesar were notorious; and both
were illustrated in some anecdotes which survived for generations in
Rome. Dining on one occasion, as an invited guest, at a table where the
servants had inadvertently, for salad-oil, furnished some sort of coarse
lamp-oil, Caesar would not allow the rest of the company to point out
the mistake to their host, for fear of shocking him too much by exposing
what might have been construed into inhospitality. At another time,
whilst halting at a little _cabaret_, when one of his retinue was
suddenly taken ill, Caesar resigned to his use the sole bed which the
house afforded. Incidents as trifling as these express the urbanity of
Caesar's nature; and hence one is the more surprised to find the
alienation of the Senate charged, in no trifling degree, upon a gross
and most culpable failure in point of courtesy. Caesar, it is alleged--
but might we presume to call upon antiquity for its authority?--
neglected to rise from his seat, on their approaching him with an
address of congratulation. It is said, and we can believe it, that he
gave deeper offence by this one defect in a matter of ceremonial
observance than by all his substantial attacks upon their privileges.
What we find it difficult to believe is not that result from that
offence--this is no more than we should all anticipate--not _that_, but
the possibility of the offence itself, from one so little arrogant as
Caesar, and so entirely a man of the world. He was told of the disgust
which he had given; and we are bound to believe his apology, in which he
charged it upon sickness, that would not at the moment allow him to
maintain a standing attitude. Certainly the whole tenor of his life was
not courteous only, but kind, and to his enemies merciful in a degree
which implied so much more magnanimity than men in general could
understand that by many it was put down to the account of weakness.

Weakness, however, there was none in Caius Caesar; and, that there might
be none, it was fortunate that conspiracy should have cut him off in the
full vigour of his faculties, in the very meridian of his glory, and on
the brink of completing a series of gigantic achievements. Amongst these
are numbered:--a digest of the entire body of laws, even then become
unwieldy and oppressive; the establishment of vast and comprehensive
public libraries, Greek as well as Latin; the chastisement of Dacia
(that needed a cow-hiding for insolence as much as Affghanistan from us
in 1840); the conquest of Parthia; and the cutting a ship canal through
the Isthmus of Corinth. The reformation of the Calendar he had already
accomplished. And of all his projects it may be said that they were
equally patriotic in their purpose and colossal in their proportions.

As an orator, Caesar's merit was so eminent that, according to the
general belief, had he found time to cultivate this department of civil
exertion, the received supremacy of Cicero would have been made
questionable, or the honour would have been divided. Cicero himself was
of that opinion, and on different occasions applied the epithet
_splendidus_ to Caesar, as though in some exclusive sense, or with some
peculiar emphasis, due to him. His taste was much simpler, chaster, and
less inclined to the _florid_ and Asiatic, than that of Cicero. So far
he would, in that condition of the Roman culture and feeling, have been
less acceptable to the public; but, on the other hand, he would have
compensated this disadvantage by much more of natural and Demosthenic
fervour.

In literature, the merits of Caesar are familiar to most readers. Under
the modest title of _Commentaries_, he meant to offer the records of his
Gallic and British campaigns, simply as notes, or memoranda, afterwards
to be worked up by regular historians; but, as Cicero observes, their
merit was such in the eyes of the discerning that all judicious writers
shrank from the attempt to alter them. In another instance of his
literary labours he showed a very just sense of true dignity. Rightly
conceiving that everything patriotic was dignified, and that to
illustrate or polish his native language was a service of real and
paramount patriotism, he composed a work on the grammar and orthoepy of
the Latin language. Cicero and himself were the only Romans of
distinction in that age who applied themselves with true patriotism to
the task of purifying and ennobling their mother tongue. Both were aware
of a transcendent value in the Grecian literature as it then stood; but
that splendour did not depress their hopes of raising their own to
something of the same level. As respected the natural wealth of the two
languages, it was the private opinion of Cicero that the Latin had the
advantage; and, if Caesar did not accompany him to that length--which,
perhaps, under some limitations he ought to have done--he yet felt that
it was but the more necessary to draw forth any special or exceptional
advantage which it really had.

Was Caesar, upon the whole, the greatest of men? We restrict the
question, of course, to the classes of men great in _action_: great by
the extent of their influence over their social contemporaries; great by
throwing open avenues to extended powers that previously had been
closed; great by making obstacles once vast to become trivial, or prizes
that once were trivial to be glorified by expansion. I (said Augustus
Caesar) found Rome built of brick; but I left it built of marble. Well,
my man, we reply, for a wondrously little chap, you did what in
Westmoreland they call a good _darroch_ (day's work); and, if _navvies_
had been wanted in those days, you should have had our vote to a
certainty. But Caius Julius, even under such a limitation of the
comparison, did a thing as much transcending this as it was greater to
project Rome across the Alps and the Pyrenees,--expanding the grand
Republic into crowning provinces of 1. France (_Gallia_), 2. Belgium, 3.
Holland (_Batavia_), 4. England (_Britannia_), 5. Savoy (_Allobroges_),
6. Switzerland (_Helvetia_), 7. Spain (_Hispania_),--than to decorate a
street or to found an amphitheatre. Dr. Beattie once observed that, if
that question as to the greatest man in action upon the rolls of History
were left to be collected from the suffrages already expressed in books
and scattered throughout the literature of all nations, the scale would
be found to have turned prodigiously in Caesar's favour as against any
single competitor; and there is no doubt whatsoever that even amongst
his own countrymen, and his own contemporaries, the same verdict would
have been returned, had it been collected upon the famous principle of
Themistocles, that he should be reputed the first whom the greatest
number of rival voices had pronounced to be the second.

BIBLIOGRAPHY

_Works_: Latin folio, Rome, 1469; Venice, 1471; Florence, 1514; London,
1585. De Bello Gallico, Esslingen (?), 1473. Translations by John
Tiptoft, Earl of Worcester (John Rastell), of Julius Caesar's
Commentaries-"newly translated into Englyshe ... as much as concerneth
thys realme of England"--1530 folio; by Arthur Goldinge, The Eyght
Bookes of C. Julius Caesar, London, 1563, 1565, 1578, 1590; by Chapman,
London, 1604 folio; by Clem. Edmonds, London, 1609; the same, with
Hirtius, 1655, 1670, 1695 folio with commendatory verses by Camden,
Daniel, and Ben Johnson (_sic_). Works: Translated by W. Duncan, 1753,
1755; by M. Bladen, 8th ed., 1770; MacDevitt, Bohn's Library, 1848. De
Bello Gallico, translated by R. Mongan, Dublin, 1850; by J.B. Owgan and
C.W. Bateman, 1882. Caesar's Commentaries on the Gallic War, translated
by T. Rice Holmes, London, 1908 (see also Holmes' Caesar's Conquest of
Gaul, 1911). Caesar's Gallic War, translated by Rev. F.P. Long, Oxford,
1911; Books IV. and V. translated by C.H. Prichard, Cambridge, 1912. For
Latin text of De Bello Gallico see Bell's Illustrated Classical Series;
Dent's Temple Series of Classical Texts, 1902; Macmillan and Co., 1905;
and Blackie's Latin Texts, 1905-7.


       *       *       *       *       *


CONTENTS


THE WAR IN GAUL

THE CIVIL WAR





THE COMMENTARIES OF
CAIUS JULIUS CAESAR


THE WAR IN GAUL

BOOK I

I.--All Gaul is divided into three parts, one of which the Belgae
inhabit, the Aquitani another, those who in their own language are
called Celts, in ours Gauls, the third. All these differ from each other
in language, customs and laws. The river Garonne separates the Gauls
from the Aquitani; the Marne and the Seine separate them from the
Belgae. Of all these, the Belgae are the bravest, because they are
farthest from the civilisation and refinement of [our] Province, and
merchants least frequently resort to them and import those things which
tend to effeminate the mind; and they are the nearest to the Germans,
who dwell beyond the Rhine, with whom they are continually waging war;
for which reason the Helvetii also surpass the rest of the Gauls in
valour, as they contend with the Germans in almost daily battles, when
they either repel them from their own territories, or themselves wage
war on their frontiers. One part of these, which it has been said that
the Gauls occupy, takes its beginning at the river Rhone: it is bounded
by the river Garonne, the ocean, and the territories of the Belgae: it
borders, too, on the side of the Sequani and the Helvetii, upon the
river Rhine, and stretches towards the north. The Belgae rise from the
extreme frontier of Gaul, extend to the lower part of the river Rhine;
and look towards the north and the rising sun. Aquitania extends from
the river Garonne to the Pyrenaean mountains and to that part of the
ocean which is near Spain: it looks between the setting of the sun and
the north star.

II.--Among the Helvetii, Orgetorix was by far the most distinguished and
wealthy. He, when Marcus Messala and Marcus Piso were consuls, incited
by lust of sovereignty, formed a conspiracy among the nobility, and
persuaded the people to go forth from their territories with all their
possessions, [saying] that it would be very easy, since they excelled
all in valour, to acquire the supremacy of the whole of Gaul. To this he
the more easily persuaded them, because the Helvetii are confined on
every side by the nature of their situation; on one side by the Rhine, a
very broad and deep river, which separates the Helvetian territory from
the Germans; on a second side by the Jura, a very high mountain which is
[situated] between the Sequani and the Helvetii; on a third by the Lake
of Geneva, and by the river Rhone, which separates our Province from the
Helvetii. From these circumstances it resulted that they could range
less widely, and could less easily make war upon their neighbours; for
which reason men fond of war [as they were] were affected with great
regret. They thought, that considering the extent of their population,
and their renown for warfare and bravery, they had but narrow limits,
although they extended in length 240, and in breadth 180 [Roman] miles.

III.--Induced by these considerations, and influenced by the authority
of Orgetorix, they determined to provide such things as were necessary
for their expedition--to buy up as great a number as possible of beasts
of burden and waggons--to make their sowings as large as possible, so
that on their march plenty of corn might be in store--and to establish
peace and friendship with the neighbouring states. They reckoned that a
term of two years would be sufficient for them to execute their designs;
they fix by decree their departure for the third year. Orgetorix is
chosen to complete these arrangements. He took upon himself the office
of ambassador to the states: on this journey he persuades Casticus, the
son of Catamantaledes (one of the Sequani, whose father had possessed
the sovereignty among the people for many years, and had been styled
"_friend_" by the senate of the Roman people), to seize upon the
sovereignty in his own state, which his father had held before him, and
he likewise persuades Dumnorix, an Aeduan, the brother of Divitiacus,
who at that time possessed the chief authority in the state, and was
exceedingly beloved by the people, to attempt the same, and gives him
his daughter in marriage. He proves to them that to accomplish their
attempts was a thing very easy to be done, because he himself would
obtain the government of his own state; that there was no doubt that the
Helvetii were the most powerful of the whole of Gaul; he assures them
that he will, with his own forces and his own army, acquire the
sovereignty for them. Incited by this speech, they give a pledge and
oath to one another, and hope that, when they have seized the
sovereignty, they will, by means of the three most powerful and valiant
nations, be enabled to obtain possession of the whole of Gaul.

IV.--When this scheme was disclosed to the Helvetii by informers, they,
according to their custom, compelled Orgetorix to plead his cause in
chains; it was the law that the penalty of being burned by fire should
await him if condemned. On the day appointed for the pleading of his
cause, Orgetorix drew together from all quarters to the court all his
vassals to the number of ten thousand persons; and led together to the
same place, and all his dependants and debtor-bondsmen, of whom he had a
great number; by means of these he rescued himself from [the necessity
of] pleading his cause. While the state, incensed at this act, was
endeavouring to assert its right by arms, and the magistrates were
mustering a large body of men from the country, Orgetorix died; and
there is not wanting a suspicion, as the Helvetii think, of his having
committed suicide.

V.--After his death, the Helvetii nevertheless attempt to do that which
they had resolved on, namely, to go forth from their territories. When
they thought that they were at length prepared for this undertaking,
they set fire to all their towns, in number about twelve--to their
villages about four hundred--and to the private dwellings that remained;
they burn up all the corn, except what they intend to carry with them;
that after destroying the hope of a return home, they might be the more
ready for undergoing all dangers. They order every one to carry forth
from home for himself provisions for three months, ready ground. They
persuade the Rauraci, and the Tulingi, and the Latobrigi, their
neighbours, to adopt the same plan, and after burning down their towns
and villages, to set out with them: and they admit to their party and
unite to themselves as confederates the Boii, who had dwelt on the other
side of the Rhine, and had crossed over into the Norican territory, and
assaulted Noreia.

VI.--There were in all two routes by which they could go forth from
their country--one through the Sequani, narrow and difficult, between
Mount Jura and the river Rhone (by which scarcely one waggon at a time
could be led; there was, moreover, a very high mountain overhanging, so
that a very few might easily intercept them); the other, through our
Province, much easier and freer from obstacles, because the Rhone flows
between the boundaries of the Helvetii and those of the Allobroges, who
had lately been subdued, and is in some places crossed by a ford. The
furthest town of the Allobroges, and the nearest to the territories of
the Helvetii, is Geneva. From this town a bridge extends to the
Helvetii. They thought that they should either persuade the Allobroges,
because they did not seem as yet well-affected towards the Roman people,
or compel them by force to allow them to pass through their territories.
Having provided everything for the expedition, they appoint a day on
which they should all meet on the bank of the Rhone. This day was the
fifth before the kalends of April [_i.e._ the 28th of March], in the
consulship of Lucius Piso and Aulus Gabinius [B.C. 58].

VII.--When it was reported to Caesar that they were attempting to make
their route through our Province, he hastens to set out from the city,
and, by as great marches as he can, proceeds to Further Gaul, and
arrives at Geneva. He orders the whole Province [to furnish] as great a
number of soldiers as possible, as there was in all only one legion in
Further Gaul: he orders the bridge at Geneva to be broken down. When the
Helvetii are apprised of his arrival, they send to him, as ambassadors,
the most illustrious men of their state (in which embassy Numeius and
Verudoctius held the chief place), to say "that it was their intention
to march through the Province without doing any harm, because they had"
[according to their own representations] "no other route:--that they
requested they might be allowed to do so with his consent." Caesar,
inasmuch as he kept in remembrance that Lucius Cassius, the consul, had
been slain, and his army routed and made to pass under the yoke by the
Helvetii, did not think that [their request] ought to be granted; nor
was he of opinion that men of hostile disposition, if an opportunity of
marching through the Province were given them, would abstain from
outrage and mischief. Yet, in order that a period might intervene, until
the soldiers whom he had ordered [to be furnished] should assemble, he
replied to the ambassadors, that he would take time to deliberate; if
they wanted anything, they might return on the day before the ides of
April [on April 12th].

VIII.--Meanwhile, with the legion which he had with him and the soldiers
who had assembled from the Province, he carries along for nineteen
[Roman, not quite eighteen English] miles a wall, to the height of
sixteen feet, and a trench, from the lake of Geneva, which flows into
the river Rhone, to Mount Jura, which separates the territories of the
Sequani from those of the Helvetii. When that work was finished, he
distributes garrisons, and closely fortifies redoubts, in order that he
may the more easily intercept them, if they should attempt to cross over
against his will. When the day which he had appointed with the
ambassadors came, and they returned to him, he says that he cannot,
consistently with the custom and precedent of the Roman people, grant
any one a passage through the Province; and he gives them to understand
that, if they should attempt to use violence, he would oppose them. The
Helvetii, disappointed in this hope, tried if they could force a passage
(some by means of a bridge of boats and numerous rafts constructed for
the purpose; others, by the fords of the Rhone, where the depth of the
river was least, sometimes by day, but more frequently by night), but
being kept at bay by the strength of our works, and by the concourse of
the soldiers, and by the missiles, they desisted from this attempt.

IX.--There was left one way, [namely] through the Sequani, by which, on
account of its narrowness, they could not pass without the consent of
the Sequani. As they could not of themselves prevail on them, they send
ambassadors to Dumnorix the Aeduan, that through his intercession they
might obtain their request from the Sequani. Dumnorix, by his popularity
and liberality, had great influence among the Sequani, and was friendly
to the Helvetii, because out of that state he had married the daughter
of Orgetorix; and, incited by lust of sovereignty, was anxious for a
revolution, and wished to have as many states as possible attached to
him by his kindness towards them. He, therefore, undertakes the affair,
and prevails upon the Sequani to allow the Helvetii to march through
their territories, and arranges that they should give hostages to each
other--the Sequani not to obstruct the Helvetii in their march--the
Helvetii, to pass without mischief and outrage.

X.--It-is again told Caesar that the Helvetii intend to march through
the country of the Sequani and the Aedui into the territories of the
Santones, which are not far distant from those boundaries of the
Tolosates, which [viz. Tolosa, Toulouse] is a state in the Province. If
this took place, he saw that it would be attended with great danger to
the Province to have warlike men, enemies of the Roman people, bordering
upon an open and very fertile tract of country. For these reasons he
appointed Titus Labienus, his lieutenant, to the command of the
fortification which he had made. He himself proceeds to Italy by forced
marches, and there levies two legions, and leads out from winter-quarters
three which were wintering around Aquileia, and with these five
legions marches rapidly by the nearest route across the Alps into
Further Gaul. Here the Centrones and the Graioceli and the Caturiges,
having taken possession of the higher parts, attempt to obstruct the
army in their march. After having routed these in several battles, he
arrives in the territories of the Vocontii in the Further Province on
the seventh day from Ocelum, which is the most remote town of the Hither
Province; thence he leads his army into the country of the Allobroges,
and from the Allobroges to the Segusiani. These people are the first
beyond the Province on the opposite side of the Rhone.

XI.--The Helvetii had by this time led their forces over through the
narrow defile and the territories of the Sequani, and had arrived at the
territories of the Aedui, and were ravaging their lands. The Aedui, as
they could not defend themselves and their possessions against them,
send ambassadors to Caesar to ask assistance, [pleading] that they had
at all times so well deserved of the Roman people, that their fields
ought not to have been laid waste--their children carried off into
slavery--their towns stormed, almost within sight of our army. At the
same time the Ambarri, the friends and kinsmen of the Aedui, apprise
Caesar that it was not easy for them, now that their fields had been
devastated, to ward off the violence of the enemy from their towns: the
Allobroges likewise, who had villages and possessions on the other side
of the Rhone, betake themselves in flight to Caesar and assure him that
they had nothing remaining, except the soil of their land. Caesar,
induced by these circumstances, decides that he ought not to wait until
the Helvetii, after destroying all the property of his allies, should
arrive among the Santones.

XII.--There is a river [called] the Saone, which flows through the
territories of the Aedui and Sequani into the Rhone with such incredible
slowness, that it cannot be determined by the eye in which direction it
flows. This the Helvetii were crossing by rafts and boats joined
together. When Caesar was informed by spies that the Helvetii had
already conveyed three parts of their forces across that river, but that
the fourth part was left behind on this side of the Saone, he set out
from the camp with three legions during the third watch, and came up
with that division which had not yet crossed the river. Attacking them,
encumbered with baggage, and not expecting him, he cut to pieces a great
part of them; the rest betook themselves to flight, and concealed
themselves in the nearest woods. That canton [which was cut down] was
called the Tigurine; for the whole Helvetian state is divided into four
cantons. This single canton having left their country, within the
recollection of our fathers, had slain Lucius Cassius the consul, and
had made his army pass under the yoke [B.C. 107]. Thus, whether by
chance, or by the design of the immortal gods, that part of the
Helvetian state which had brought a signal calamity upon the Roman
people was the first to pay the penalty. In this Caesar avenged not only
the public, but also his own personal wrongs, because the Tigurini had
slain Lucius Piso the lieutenant [of Cassius], the grandfather of Lucius
Calpurnius Piso, his [Caesar's] father-in-law, in the same battle as
Cassius himself.

XIII.--This battle ended, that he might be able to come up with the
remaining forces of the Helvetii, he procures a bridge to be made across
the Saone, and thus leads his army over. The Helvetii, confused by his
sudden arrival, when they found that he had effected in one day what
they themselves had with the utmost difficulty accomplished in twenty,
namely, the crossing of the river, send ambassadors to him; at the head
of which embassy was Divico, who had been commander of the Helvetii in
the war against Cassius. He thus treats with Caesar:--that, "if the
Roman people would make peace with the Helvetii they would go to that
part and there remain, where Caesar might appoint and desire them to be;
but if he should persist in persecuting them with war, that he ought to
remember both the ancient disgrace of the Roman people and the
characteristic valour of the Helvetii. As to his having attacked one
canton by surprise, [at a time] when those who had crossed the river
could not bring assistance to their friends, that he ought not on that
account to ascribe very much to his own valour, or despise them; that
they had so learned from their sires and ancestors, as to rely more on
valour than on artifice or stratagem. Wherefore let him not bring it to
pass that the place, where they were standing, should acquire a name,
from the disaster of the Roman people and the destruction of their army
or transmit the remembrance [of such an event to posterity]."

XIV.--To these words Caesar thus replied:--that "on that very account he
felt less hesitation, because he kept in remembrance those circumstances
which the Helvetian ambassadors had mentioned, and that he felt the more
indignant at them, in proportion as they had happened undeservedly to
the Roman people: for if they had been conscious of having done any
wrong it would not have been difficult to be on their guard, but for
that very reason had they been deceived, because neither were they aware
that any offence had been given by them, on account of which they should
be afraid, nor did they think that they ought to be afraid without
cause. But even if he were willing to forget their former outrage, could
he also lay aside the remembrance of the late wrongs, in that they had
against his will attempted a route through the Province by force, in
that they had molested the Aedui, the Ambarri, and the Allobroges? That
as to their so insolently boasting of their victory, and as to their
being astonished that they had so long committed their outrages with
impunity, [both these things] tended to the same point; for the immortal
gods are wont to allow those persons whom they wish to punish for their
guilt sometimes a greater prosperity and longer impunity, in order that
they may suffer the more severely from a reverse of circumstances.
Although these things are so, yet, if hostages were to be given him by
them in order that he may be assured they will do what they promise, and
provided they will give satisfaction to the Aedui for the outrages which
they had committed against them and their allies, and likewise to the
Allobroges, he [Caesar] will make peace with them." Divico replied, that
"the Helvetii had been so trained by their ancestors that they were
accustomed to receive, not to give, hostages; of that fact the Roman
people were witness." Having given this reply, he withdrew.

XV.--On the following day they move their camp from that place; Caesar
does the same, and sends forward all his cavalry, to the number of four
thousand (which he had drawn together from all parts of the Province and
from the Aedui and their allies), to observe towards what parts the
enemy are directing their march. These, having too eagerly pursued the
enemy's rear, come to a battle with the cavalry of the Helvetii in a
disadvantageous place, and a few of our men fall. The Helvetii, elated
with this battle because they had with five hundred horse repulsed so
large a body of horse, began to face us more boldly, sometimes too from
their rear to provoke our men by an attack. Caesar [however] restrained
his men from battle, deeming it sufficient for the present to prevent
the enemy from rapine, forage, and depredation. They marched for about
fifteen days in such a manner that there was not more than five or six
miles between the enemy's rear and our van.

XVI.--Meanwhile, Caesar kept daily importuning the Aedui for the corn
which they had promised in the name of their state; for, in consequence
of the coldness (Gaul being, as before said, situated towards the
north), not only was the corn in the fields not ripe, but there was not
in store a sufficiently large quantity even of fodder: besides he was
unable to use the corn which he had conveyed in ships up the river
Saone, because the Helvetii, from whom he was unwilling to retire, had
diverted their march from the Saone. The Aedui kept deferring from day
to day, and saying that it was being "collected--brought in--on the
road." When he saw that he was put off too long, and that the day was
close at hand on which he ought to serve out the corn to his soldiers,--
having called together their chiefs, of whom he had a great number in
his camp, among them Divitiacus, and Liscus who was invested with the
chief magistracy (whom the Aedui style the Vergobretus, and who is
elected annually, and has power of life and death over his countrymen),
he severely reprimands them, because he is not assisted by them on so
urgent an occasion, when the enemy were so close at hand, and when
[corn] could neither be bought nor taken from the fields, particularly
as, in a great measure urged by their prayers, he had undertaken the
war; much more bitterly, therefore, does he complain of his being
forsaken.

XVII.--Then at length Liscus, moved by Caesar's speech, discloses what
he had hitherto kept secret:--that "there are some whose influence with
the people is very great, who, though private men, have more power than
the magistrates themselves: that these by seditious and violent language
are deterring the populace from contributing the corn which they ought
to supply; [by telling them] that, if they cannot any longer retain the
supremacy of Gaul, it were better to submit to the government of Gauls
than of Romans, nor ought they to doubt that, if the Romans should
overpower the Helvetii, they would wrest their freedom from the Aedui
together with the remainder of Gaul. By these very men [said he] are our
plans, and whatever is done in the camp, disclosed to the enemy; that
they could not be restrained by _him_: nay more, he was well aware that,
though compelled by necessity, he had disclosed the matter to Caesar, at
how great a risk he had done it; and for that reason, he had been silent
as long as he could."

XVIII.--Caesar perceived that, by this speech of Liscus, Dumnorix, the
brother of Divitiacus, was indicated; but, as he was unwilling that
these matters should be discussed while so many were present, he
speedily dismisses the council, but detains Liscus: he inquires from him
when alone, about those things which he had said in the meeting. He
[Liscus] speaks more unreservedly and boldly. He [Caesar] makes
inquiries on the same points privately of others, and discovers that it
is all true; that "Dumnorix is the person, a man of the highest daring,
in great favour with the people on account of his liberality, a man
eager for a revolution: that for a great many years he has been in the
habit of contracting for the customs and all the other taxes of the
Aedui at a small cost, because when _he_ bids, no one dares to bid
against him. By these means he has both increased his own private
property and amassed great means for giving largesses; that he maintains
constantly at his own expense and keeps about his own person a great
number of cavalry, and that not only at home, but even among the
neighbouring states, he has great influence, and for the sake of
strengthening this influence has given his mother in marriage among the
Bituriges to a man the most noble and most influential there; that he
has himself taken a wife from among the Helvetii, and has given his
sister by the mother's side and his female relations in marriage into
other states; that he favours and wishes well to the Helvetii on account
of this connection; and that he hates Caesar and the Romans, on his own
account, because by their arrival his power was weakened, and his
brother, Divitiacus, restored to his former position of influence and
dignity: that, if anything should happen to the Romans, he entertains
the highest hope of gaining the sovereignty by means of the Helvetii,
but that under the government of the Roman people he despairs not only
of royalty but even of that influence which he already has." Caesar
discovered too, on inquiring into the unsuccessful cavalry engagement
which had taken place a few days before, that the commencement of that
flight had been made by Dumnorix and his cavalry (for Dumnorix was in
command of the cavalry which the Aedui had sent for aid to Caesar); that
by their flight the rest of the cavalry was dismayed.

XIX.--After learning these circumstances, since to these suspicions the
most unequivocal facts were added, viz., that he had led the Helvetii
through the territories of the Sequani; that he had provided that
hostages should be mutually given; that he had done all these things,
not only without any orders of his [Caesar's] and of his own state's,
but even without their [the Aedui] knowing anything of it themselves;
that he [Dumnorix] was reprimanded by the [chief] magistrate of the
Aedui; he [Caesar] considered that there was sufficient reason why he
should either punish him himself, or order the state to do so. One thing
[however] stood in the way of all this--that he had learned by
experience his brother Divitiacus's very high regard for the Roman
people, his great affection towards him, his distinguished faithfulness,
justice, and moderation; for he was afraid lest by the punishment of
this man, he should hurt the feelings of Divitiacus. Therefore, before
he attempted anything, he orders Divitiacus to be summoned to him, and
when the ordinary interpreters had been withdrawn, converses with him
through Caius Valerius Procillus, chief of the province of Gaul, an
intimate friend of his, in whom he reposed the highest confidence in
everything; at the same time he reminds him of what was said about
Dumnorix in the council of the Gauls, when he himself was present, and
shows what each had said of him privately in his [Caesar's] own
presence; he begs and exhorts him, that, without offence to his
feelings, he may either himself pass judgment on him [Dumnorix] after
trying the case, or else order the [Aeduan] state to do so.

XX.-Divitiacus, embracing Caesar, begins to implore him, with many
tears, that "he would not pass any very severe sentence upon his
brother; saying, that he knows that those [charges] are true, and that
nobody suffered more pain on that account than he himself did; for when
he himself could effect a very great deal by his influence at home and
in the rest of Gaul, and he [Dumnorix] very little on account of his
youth, the latter had become powerful through his means, which power and
strength he used not only to the lessening of his [Divitiacus]
popularity, but almost to his ruin; that he, however, was influenced
both by fraternal affection and by public opinion. But if anything very
severe from Caesar should befall him [Dumnorix], no one would think that
it had been done without his consent, since he himself held such a place
in Caesar's friendship; from which circumstance it would arise that the
affections of the whole of Gaul would be estranged from him." As he was
with tears begging these things of Caesar in many words, Caesar takes
his right hand, and, comforting him, begs him to make an end of
entreating, and assures him that his regard for him is so great that he
forgives both the injuries of the republic and his private wrongs, at
his desire and prayers. He summons Dumnorix to him; he brings in his
brother; he points out what he censures in him; he lays before him what
he of himself perceives, and what the state complains of; he warns him
for the future to avoid all grounds of suspicion; he says that he
pardons the past, for the sake of his brother, Divitiacus. He sets spies
over Dumnorix that he may be able to know what he does, and with whom he
communicates.

XXI.--Being on the same day informed by his scouts that the enemy had
encamped at the foot of a mountain eight miles from his own camp, he
sent persons to ascertain what the nature of the mountain was, and of
what kind the ascent on every side. Word was brought back that it was
easy. During the third watch he orders Titus Labienus, his lieutenant
with praetorian powers, to ascend to the highest ridge of the mountain
with two legions, and with those as guides who had examined the road; he
explains what his plan is. He himself during the fourth watch, hastens
to them by the same route by which the enemy had gone, and sends on all
the cavalry before him. Publius Considius, who was reputed to be very
experienced in military affairs, and had been in the army of Lucius
Sulla, and afterwards in that of Marcus Crassus, is sent forward with
the scouts.

XXII.--At day-break, when the summit of the mountain was in the
possession of Titus Labienus, and he himself was not further off than a
mile and half from the enemy's camp, nor, as he afterwards ascertained
from the captives, had either his arrival or that of Labienus been
discovered; Considius, with his horse at full gallop, comes up to him--
says that the mountain which he [Caesar] wished should be seized by
Labienus, is in possession of the enemy; that he has discovered this by
the Gallic arms and ensigns. Caesar leads off his forces to the next
hill: [and] draws them up in battle-order. Labienus, as he had been
ordered by Caesar not to come to an engagement unless [Caesar's] own
forces were seen near the enemy's camp, that the attack upon the enemy
might be made on every side at the same time, was, after having taken
possession of the mountain, waiting for our men, and refraining from
battle. When, at length, the day was far advanced, Caesar learned
through spies that the mountain was in possession of his own men, and
that the Helvetii had moved their camp, and that Considius, struck with
fear, had reported to him, as seen, that which he had not seen. On that
day he follows the enemy at his usual distance, and pitches his camp
three miles from theirs.

XXIII.--The next day (as there remained in all only two days' space [to
the time] when he must serve out the corn to his army, and as he was not
more than eighteen miles from Bibracte, by far the largest and best-stored
town of the Aedui) he thought that he ought to provide for a
supply of corn; and diverted his march from the Helvetii, and advanced
rapidly to Bibracte. This circumstance is reported to the enemy by some
deserters from Lucius Aemilius, a captain of the Gallic horse. The
Helvetii, either because they thought that the Romans, struck with
terror, were retreating from them, the more so, as the day before,
though they had seized on the higher grounds, they had not joined
battle; or because they flattered themselves that they might be cut off
from the provisions, altering their plan and changing their route, began
to pursue and to annoy our men in the rear.

XXIV.--Caesar, when he observes this, draws off his forces to the next
hill, and sent the cavalry to sustain the attack of the enemy. He
himself, meanwhile, drew up on the middle of the hill a triple line of
his four veteran legions in such a manner that he placed above him on
the very summit the two legions which he had lately levied in Hither
Gaul, and all the auxiliaries; and he ordered that the whole mountain
should be covered with men, and that meanwhile the baggage should be
brought together into one place, and the position be protected by those
who were posted in the upper line. The Helvetii, having followed with
all their waggons, collected their baggage into one place: they
themselves, after having repulsed our cavalry and formed a phalanx,
advanced up to our front line in very close order.

XXV.--Caesar, having removed out of sight first his own horse, then
those of all, that he might make the danger of all equal, and do away
with the hope of flight, after encouraging his men, joined battle. His
soldiers, hurling their javelins from the higher ground, easily broke
the enemy's phalanx. That being dispersed, they made a charge on them
with drawn swords. It was a great hindrance to the Gauls in fighting,
that, when several of their bucklers had been by one stroke of the
(Roman) javelins pierced through and pinned fast together, as the point
of the iron had bent itself, they could neither pluck it out, nor, with
their left hand entangled, fight with sufficient ease; so that many,
after having long tossed their arm about, chose rather to cast away the
buckler from their hand, and to fight with their person unprotected. At
length, worn out with wounds, they began to give way, and as there was
in the neighbourhood a mountain about a mile off, to betake themselves
thither. When the mountain had been gained, and our men were advancing
up, the Boii and Tulingi, who with about 15,000 men closed the enemy's
line of march and served as a guard to their rear, having assailed our
men on the exposed flank as they advanced [prepared] to surround them;
upon seeing which, the Helvetii, who had betaken themselves to the
mountain, began to press on again and renew the battle. The Romans
having faced about, advanced to the attack in two divisions; the first
and second line to withstand those who had been defeated and driven off
the field; the third to receive those who were just arriving.

XXVI.--Thus was the contest long and vigorously carried on with doubtful
success. When they could no longer withstand the attacks of our men, the
one division, as they had begun to do, betook themselves to the
mountain; the other repaired to their baggage and waggons. For during
the whole of this battle, although the fight lasted from the seventh
hour [_i.e._ 12 (noon)--1 P.M.] to eventide, no one could see an enemy
with his back turned. The fight was carried on also at the baggage till
late in the night, for they had set waggons in the way as a rampart, and
from the higher ground kept throwing weapons upon our men, as they came
on, and some from between the waggons and the wheels kept darting their
lances and javelins from beneath, and wounding our men. After the fight
had lasted some time, our men gained possession of their baggage and
camp. There the daughter and one of the sons of Orgetorix were taken.
After that battle about 130,000 men [of the enemy] remained alive, who
marched incessantly during the whole of that night; and after a march
discontinued for no part of the night, arrived in the territories of the
Lingones on the fourth day, whilst our men, having stopped for three
days, both on account of the wounds of the soldiers and the burial of
the slain, had not been able to follow them. Caesar sent letters and
messengers to the Lingones [with orders] that they should not assist
them with corn or with anything else; for that if they should assist
them, he would regard them in the same light as the Helvetii. After the
three days' interval he began to follow them himself with all his
forces.

XXVII.--The Helvetii, compelled by the want of everything, sent
ambassadors to him about a surrender. When these had met him in the way
and had thrown themselves at his feet, and speaking in suppliant tone
had with tears sued for peace, and [when] he had ordered them to await
his arrival, in the place where they then were, they obeyed his
commands. When Caesar arrived at that place, he demanded hostages, their
arms, and the slaves who had deserted to them. Whilst those things are
being sought for and got together, after a night's interval, about 6000
men of that canton which is called the Verbigene, whether terrified by
fear, lest, after delivering up their arms, they should suffer
punishment, or else induced by the hope of safety, because they supposed
that, amid so vast a multitude of those who had surrendered themselves,
_their_ flight might either be concealed or entirely overlooked, having
at night-fall departed out of the camp of the Helvetii, hastened to the
Rhine and the territories of the Germans.

XXVIII.--But when Caesar discovered this, he commanded those through
whose territories they had gone, to seek them, out and to bring them
back again, if they meant to be acquitted before him; and considered
them, when brought back, in the light of enemies; he admitted all the
rest to a surrender, upon their delivering up the hostages, arms, and
deserters. He ordered the Helvetii, the Tulingi, and the Latobrigi to
return to their territories from which they had come, and as there was
at home nothing whereby they might support their hunger, all the
productions of the earth having been destroyed, he commanded the
Allobroges to let them have a plentiful supply of corn; and ordered them
to rebuild the towns and villages which they had burnt. This he did,
chiefly on this account, because he was unwilling that the country, from
which the Helvetii had departed, should be untenanted, lest the Germans,
who dwell on the other side of the Rhine, should, on account of the
excellence of the lands, cross over from their own territories into
those of the Helvetii, and become borderers upon the province of Gaul
and the Allobroges. He granted the petition of the Aedui, that they
might settle the Boii, in their own (_i.e._ in the Aeduan) territories,
as these were known to be of distinguished valour to whom they gave
lands, and whom they afterwards admitted to the same state of rights and
freedom as themselves.

XXIX.--In the camp of the Helvetii, lists were found, drawn up in Greek
characters, and were brought to Caesar, in which an estimate had been
drawn up, name by name, of the number which had gone forth from their
country of those who were able to bear arms; and likewise the boys, the
old men, and the women, separately. Of all which items the total was:-

Of the _Helvetii_ [lit. of the heads of the Helvetii] 263,000
Of the _Tulingi_                                       36,000
Of the _Latobrigi_                                     14,000
Of the _Rauraci_                                       23,000
Of the _Boii_                                          32,000
                                                      -------
The sum of all amounted to                            368,000

Out of these, such as could bear arms [amounted] to about 92,000. When
the _census_ of those who returned home was taken, as Caesar had
commanded, the number was found to be 110,000.

XXX.--When the war with the Helvetii was concluded, ambassadors from
almost all parts of Gaul, the chiefs of states, assembled to
congratulate Caesar, [saying] that they were well aware, that, although
he had taken vengeance on the Helvetii in war, for the old wrongs done
by them to the Roman people, yet that circumstance had happened no less
to the benefit of the land of Gaul than of the Roman people, because the
Helvetii, while their affairs were most flourishing, had quitted their
country with the design of making war upon the whole of Gaul, and
seizing the government of it, and selecting, out of a great abundance,
that spot for an abode which they should judge to be the most convenient
and most productive of all Gaul, and hold the rest of the states as
tributaries. They requested that they might be allowed to proclaim an
assembly of the whole of Gaul for a particular day, and to do that with
Caesar's permission, [stating] that they had some things which, with the
general consent, they wished to ask of him. This request having been
granted, they appointed a day for the assembly, and ordained by an oath
with each other, that no one should disclose [their deliberations]
except those to whom this [office] should be assigned by the general
assembly.

XXXI.--When that assembly was dismissed, the same chiefs of states, who
had before been to Caesar, returned, and asked that they might be
allowed to treat with him privately (in secret) concerning the safety of
themselves and of all. That request having been obtained, they all threw
themselves in tears at Caesar's feet, [saying] that they no less begged
and earnestly desired that what they might say should not be disclosed
than that they might obtain those things which they wished for; inasmuch
as they saw that, if a disclosure were made, they should be put to the
greatest tortures. For these Divitiacus the Aeduan spoke and told him:--
"That there were two parties in the whole of Gaul: that the Aedui stood
at the head of one of these, the Arverni of the other. After these had
been violently struggling with one another for the superiority for many
years, it came to pass that the Germans were called in for hire by the
Arverni and the Sequani. That about 15,000 of them [_i.e._ of the
Germans] had at first crossed the Rhine: but after that these wild and
savage men had become enamoured of the lands and the refinement and the
abundance of the Gauls, more were brought over, that there were now as
many as 120,000 of them in Gaul: that with these the Aedui and their
dependants had repeatedly struggled in arms, that they had been routed
and had sustained a great calamity--had lost all their nobility, all
their senate, all their cavalry. And that broken by such engagements and
calamities, although they had formerly been very powerful in Gaul, both
from their own valour and from the Roman people's hospitality and
friendship, they were now compelled to give the chief nobles of their
state as hostages to the Sequani, and to bind their state by an oath,
that they would neither demand hostages in return, nor supplicate aid
from the Roman people, nor refuse to be for ever under their sway and
empire. That he was the only one out of all the state of the Aedui who
could not be prevailed upon to take the oath or to give his children as
hostages. On that account he had fled from his state and had gone to the
senate at Rome to beseech aid, as he alone was bound neither by oath nor
hostages. But a worse thing had befallen the victorious Sequani than the
vanquished Aedui, for Ariovistus, the king of the Germans, had settled
in their territories, and had seized upon a third of their land, which
was the best in the whole of Gaul, and was now ordering them to depart
from another third part, because a few months previously 24,000 men of
the Harudes had come to him, for whom room and settlements must be
provided. The consequence would be, that in a few years they would all
be driven from the territories of Gaul, and all the Germans would cross
the Rhine; for neither must the land of Gaul be compared with the land
of the Germans, nor must the habit of living of the latter be put on a
level with that of the former. Moreover, [as for] Ariovistus, no sooner
did he defeat the forces of the Gauls in a battle, which took place at
Magetobria, than [he began] to lord it haughtily and cruelly, to demand
as hostages the children of all the principal nobles, and wreak on them
every kind of cruelty, if everything was not done at his nod or
pleasure; that he was a savage, passionate, and reckless man, and that
his commands could no longer be borne. Unless there was some aid in
Caesar and the Roman people, the Gauls must all do the same thing that
the Helvetii had done, [viz.] emigrate from their country, and seek
another dwelling place, other settlements remote from the Germans, and
try whatever fortune may fall to their lot. If these things were to be
disclosed to Ariovistus, [Divitiacus adds] that he doubts not that he
would inflict the most severe punishment on all the hostages who are in
his possession, [and says] that Caesar could, either by his own
influence and by that of his army, or by his late victory, or by name of
the Roman people, intimidate him, so as to prevent a greater number of
Germans being brought over the Rhine, and could protect all Gaul from
the outrages of Ariovistus."

XXXII.--When this speech had been delivered by Divitiacus, all who were
present began with loud lamentation to entreat assistance of Caesar.
Caesar noticed that the Sequani were the only people of all who did none
of those things which the others did, but, with their heads bowed down,
gazed on the earth in sadness. Wondering what was the reason of this
conduct, he inquired of themselves. No reply did the Sequani make, but
silently continued in the same sadness. When he had repeatedly
inquired of them and could not elicit any answer at all, the same
Divitiacus the Aeduan answered, that--"the lot of the Sequani was more
wretched and grievous than that of the rest, on this account, because
they alone durst not even in secret complain or supplicate aid; and
shuddered at the cruelty of Ariovistus [even when] absent, just as if he
were present; for, to the rest, despite of everything, there was an
opportunity of flight given; but all tortures must be endured by the
Sequani, who had admitted Ariovistus within their territories, and whose
towns were all in his power."

XXXIII.--Caesar, on being informed of these things, cheered the minds of
the Gauls with his words, and promised that this affair should be an
object of his concern, [saying] that he had great hopes that Ariovistus,
induced both by his kindness and his power, would put an end to his
oppression. After delivering this speech, he dismissed the assembly;
and, besides those statements, many circumstances induced him to think
that this affair ought to be considered and taken up by him; especially
as he saw that the Aedui, styled [as they had been] repeatedly by the
senate "brethren" and "kinsmen," were held in the thraldom and dominion
of the Germans, and understood that their hostages were with Ariovistus
and the Sequani, which in so mighty an empire [as that] of the Roman
people he considered very disgraceful to himself and the republic. That,
moreover, the Germans should by degrees become accustomed to cross the
Rhine, and that a great body of them should come into Gaul, he saw
[would be] dangerous to the Roman people, and judged that wild and
savage men would not be likely to restrain themselves, after they had
possessed themselves of all Gaul, from going forth into the province and
thence marching into Italy (as the Cimbri and Teutones had done before
them), particularly as the Rhone [was the sole barrier that] separated
the Sequani from our province. Against which events he thought he ought
to provide as speedily as possible. Moreover, Ariovistus, for his part,
had assumed to himself such pride and arrogance that he was felt to be
quite insufferable.

XXXIV.--He therefore determined to send ambassadors to Ariovistus to
demand of him to name some intermediate spot for a conference between
the two, [saying] that he wished to treat with him on state-business and
matters of the highest importance to both of them. To this embassy
Ariovistus replied, that if he himself had had need of anything from
Caesar, he would have gone to him; and that if Caesar wanted anything
from him he ought to come to him. That, besides, neither dare he go
without an army into those parts of Gaul which Caesar had possession of,
nor could he, without great expense and trouble, draw his army together
to one place; that to him, moreover, it appeared strange what business
either Caesar or the Roman people at all had in his own Gaul, which he
had conquered in war.

XXXV.--When these answers were reported to Caesar, he sends ambassadors
to him a second time with this message "Since, after having been treated
with so much kindness by himself and the Roman people (as he had in his
consulship [B.C. 59] been styled 'king and friend' by the senate), he
makes this recompense to [Caesar] himself and the Roman people, [viz.]
that when invited to a conference he demurs, and does not think that it
concerns him to advise and inform himself about an object of mutual
interest, these are the things which he requires of him; first, that he
do not any more bring over any body of men across the Rhine into Gaul;
in the next place, that he restore the hostages which he has from the
Aedui, and grant the Sequani permission to restore to them with his
consent those hostages which they have, and that he neither provoke the
Aedui by outrage nor make war upon them or their allies; if he would
accordingly do this," [Caesar says] that "he himself and the Roman
people will entertain a perpetual feeling of favour and friendship
towards him; but that if he [Caesar] does not obtain [his desires], that
he (forasmuch as in the consulship of Marcus Messala and Marcus Piso
[B.C. 61] the senate had decreed that, whoever should have the
administration of the province of Gaul should, as far as he could do so
consistently with the interests of the republic, protect the Aedui and
the other friends of the Roman people) will not overlook the wrongs of
the Aedui."

XXXVI.--To this Ariovistus replied, that "the right of war was, that
they who had conquered should govern those whom they had conquered, in
what manner they pleased; that in that way the Roman people were wont to
govern the nations which they had conquered, not according to the
dictation of any other, but according to their own discretion. If he for
his part did not dictate to the Roman people as to the manner in which
they were to exercise their right, he ought not to be obstructed by the
Roman people in his right; that the Aedui, inasmuch as they had tried
the fortune of war and had engaged in arms and been conquered, had
become tributaries to him; that Caesar was doing a great injustice, in
that by his arrival he was making his revenues less valuable to him;
that he should not restore their hostages to the Aedui, but should not
make war wrongfully either upon them or their allies, if they abided by
that which had been agreed on, and paid their tribute annually: if they
did _not_ continue to do that, the Roman people's name of 'brothers'
would avail them nought. As to Caesar's threatening him that be would
not overlook the wrongs of the Aedui, [he said] that no one had ever
entered into a contest with _him_ [Ariovistus] without utter ruin to
himself. That Caesar might enter the lists when he chose; he would feel
what the invincible Germans, well-trained [as they were] beyond all
others to arms, who for fourteen years had not been beneath a roof,
could achieve by their valour."

XXXVII.--At the same time that this message was delivered to Caesar,
ambassadors came from the Aedui and the Treviri; from the Aedui to
complain that the Harudes, who had lately been brought over into Gaul,
were ravaging their territories; that they had not been able to purchase
peace from Ariovistus, even by giving hostages: and from the Treviri,
[to state] that a hundred cantons of the Suevi had encamped on the banks
of the Rhine, and were attempting to cross it; that the brothers, Nasuas
and Cimberius, headed them. Being greatly alarmed at these things,
Caesar thought that he ought to use all despatch, lest, if this new band
of Suevi should unite with the old troops of Ariovistus, he [Ariovistus]
might be less easily withstood. Having, therefore, as quickly as he
could, provided a supply of corn, he hastened to Ariovistus by forced
marches.

XXXVIII.--When he had proceeded three days' journey, word was brought to
him that Ariovistus was hastening with all his forces to seize on
Vesontio, which is the largest town of the Sequani, and had advanced
three days' journey from his territories. Caesar thought that he ought
to take the greatest precautions lest this should happen, for there was
in that town a most ample supply of everything which was serviceable for
war; and so fortified was it by the nature of the ground as to afford a
great facility for protracting the war, inasmuch as the river Doubs
almost surrounds the whole town, as though it were traced round it with
a pair of compasses. A mountain of great height shuts in the remaining
space, which is not more than 600 feet, where the river leaves a gap, in
such a manner that the roots of that mountain extend to the river's bank
on either side. A wall thrown around it makes a citadel of this
[mountain], and connects it with the town. Hither Caesar hastens by
forced marches by night and day, and, after having seized the town,
stations a garrison there.

XXXIX.--Whilst he is tarrying a few days at Vesontio, on account of corn
and provisions; from the inquiries of our men and the reports of the
Gauls and traders (who asserted that the Germans were men of huge
stature, of incredible valour and practice in arms, that ofttimes they,
on encountering them, could not bear even their countenance, and the
fierceness of their eyes)--so great a panic on a sudden seized the whole
army, as to discompose the minds and spirits of all in no slight degree.
This first arose from the tribunes of the soldiers, the prefects and the
rest, who, having followed Caesar from the city [Rome] from motives of
friendship, had no great experience in military affairs. And alleging,
some of them one reason, some another, which they said made it necessary
for them to depart, they requested that by his consent they might be
allowed to withdraw; some, influenced by shame, stayed behind in order
that they might avoid the suspicion of cowardice. These could neither
compose their countenance, nor even sometimes check their tears: but
hidden in their tents, either bewailed their fate, or deplored with
their comrades the general danger. Wills were sealed universally
throughout the whole camp. By the expressions and cowardice of these
men, even those who possessed great experience in the camp, both
soldiers and centurions, and those [the decurions] who were in command
of the cavalry, were gradually disconcerted. Such of them as wished to
be considered less alarmed, said that they did not dread the enemy, but
feared the narrowness of the roads and the vastness of the forests which
lay between them and Ariovistus, or else that the supplies could not be
brought up readily enough. Some even declared to Caesar that when he
gave orders for the camp to be moved and the troops to advance, the
soldiers would not be obedient to the command, nor advance in
consequence of their fear.

XL.--When Caesar observed these things, having called a council, and
summoned to it the centurions of all the companies, he severely
reprimanded them, "particularly for supposing that it belonged to them
to inquire or conjecture, either in what direction they were marching,
or with what object. That Ariovistus, during his [Caesar's] consulship,
had most anxiously sought after the friendship of the Roman people; why
should any one judge that he would so rashly depart from his duty? He
for his part was persuaded that, when his demands were known and the
fairness of the terms considered, he would reject neither his nor the
Roman people's favour. But even if, driven on by rage and madness, he
should make war upon them, what after all were they afraid of?--or why
should they despair either of their own valour or of his zeal? Of that
enemy a trial had been made within our fathers' recollection, when, on
the defeat of the Cimbri and Teutones by Caius Marius, the army was
regarded as having deserved no less praise than their commander himself.
It had been made lately, too, in Italy; during the rebellion of the
slaves, whom, however, the experience and training which they had
received from us, assisted in some respect. From which a judgment might
be formed of the advantages which resolution carries with it,--inasmuch
as those whom for some time they had groundlessly dreaded when unarmed,
they had afterwards vanquished, when well armed and flushed with
success. In short, that these were the same men whom the Helvetii, in
frequent encounters, not only in their own territories, but also in
theirs [the German], have generally vanquished, and yet cannot have been
a match for our army. If the unsuccessful battle and flight of the Gauls
disquieted any, these, if they made inquiries, might discover that, when
the Gauls had been tired out by the long duration of the war,
Ariovistus, after he had many months kept himself in his camp and in the
marshes, and had given no opportunity for an engagement, fell suddenly
upon them, by this time despairing of a battle and scattered in all
directions, and was victorious more through stratagem and cunning than
valour. But though there had been room for such stratagem against savage
and unskilled men, not even [Ariovistus] himself expected that thereby
our armies could be entrapped. That those who ascribed their fear to a
pretence about the [deficiency of] supplies and the narrowness of the
roads, acted presumptuously, as they seemed either to distrust their
general's discharge of his duty, or to dictate to him. That these things
were his concern; that the Sequani, the Leuci, and the Lingones were to
furnish the corn; and that it was already ripe in the fields; that as to
the road they would soon be able to judge for themselves. As to its
being reported that the soldiers would not be obedient to command, or
advance, he was not at all disturbed at that; for he knew that in the
case of all those whose army had not been obedient to command, either
upon some mismanagement of an affair, fortune had deserted them, or,
that upon some crime being discovered, covetousness had been clearly
proved [against them]. His integrity had been seen throughout his whole
life, his good fortune in the war with the Helvetii. That he would
therefore instantly set about what he had intended to put off till a
more distant day, and would break up his camp the next night, in the
fourth watch, that he might ascertain, as soon as possible, whether a
sense of honour and duty, or whether fear had more influence with them.
But that, if no one else should follow, yet he would go with only the
tenth legion, of which he had no misgivings, and it should be his
praetorian cohort."--This legion Caesar had both greatly favoured, and
in it, on account of its valour, placed the greatest confidence.

XLI.-Upon the delivery of this speech, the minds of all were changed in
a surprising, manner, and the highest ardour and eagerness for
prosecuting the war were engendered; and the tenth legion was the first
to return thanks to him, through their military tribunes, for his having
expressed this most favourable opinion of them; and assured him that
they were quite ready to prosecute the war. Then, the other legions
endeavoured, through their military tribunes and the centurions of the
principal companies, to excuse themselves to Caesar, [saying] that they
had never either doubted or feared, or supposed that the determination
of the conduct of the war was theirs and not their general's. Having
accepted their excuse, and having had the road carefully reconnoitred by
Divitiacus, because in him of all others he had the greatest faith, [he
found] that by a circuitous route of more than fifty miles he might lead
his army through open parts; he then set out in the fourth watch, as he
had said [he would]. On the seventh day, as he did not discontinue his
march, he was informed by scouts that the forces of Ariovistus were only
four and twenty miles distant from ours.

XLII.--Upon being apprised of Caesar's arrival, Ariovistus sends
ambassadors to him, [saying] that what he had before requested as to a
conference, might now, as far as his permission went, take place, since
he [Caesar] had approached nearer, and he considered that he might now
do it without danger. Caesar did not reject the proposal and began to
think that he was now returning to a rational state of mind, as he
spontaneously proffered that which he had previously refused to him when
requesting it; and was in great hopes that, in consideration of his own
and the Roman people's great favours towards him, the issue would be
that he would desist from his obstinacy upon his demands being made
known. The fifth day after that was appointed as the day of conference.
Meanwhile, as ambassadors were being often sent to and fro between them,
Ariovistus demanded that Caesar should not bring any foot-soldier with
him to the conference, [saying] that "he was afraid of being ensnared by
him through treachery; that both should come accompanied by cavalry;
that he would not come on any other condition." Caesar, as he neither
wished that the conference should, by an excuse thrown in the way, be
set aside, nor durst trust his life to the cavalry of the Gauls, decided
that it would be most expedient to take away from the Gallic cavalry all
their horses, and thereon to mount the legionary soldiers of the tenth
legion, in which he placed the greatest confidence; in order that he
might have a body-guard as trustworthy as possible, should there be any
need for action. And when this was done, one of the soldiers of the
tenth legion said, not without a touch of humour, "that Caesar did more
for them than he had promised; he had promised to have the tenth legion
in place of his praetorian cohort; but he now converted them into
horse."

XLIII.--There was a large plain, and in it a mound of earth of
considerable size. This spot was at nearly an equal distance from both
camps. Thither, as had been appointed, they came for the conference.
Caesar stationed the legion, which he had brought [with him] on
horseback, 200 paces from this mound. The cavalry of Ariovistus also
took their stand at an equal distance. Ariovistus then demanded that
they should confer on horseback, and that, besides themselves, they
should bring with them ten men each to the conference. When they were
come to the place, Caesar, in the opening of his speech, detailed his
own and the senate's favours towards him [Ariovistus], "in that he had
been styled king, in that [he had been styled] friend, by the senate--
in that very considerable presents had been sent him; which circumstance
he informed him had both fallen to the lot of few, and had usually been
bestowed in consideration of important personal services; that he,
although he had neither an introduction, nor a just ground for the
request, had obtained these honours through the kindness and munificence
of himself [Caesar] and the senate. He informed him too, how old and how
just were the grounds of connexion that existed between themselves [the
Romans] and the Aedui, what decrees of the senate had been passed in
their favour, and how frequent and how honourable; how from time
immemorial the Aedui had held the supremacy of the whole of Gaul; even
[said Caesar] before they had sought our friendship; that it was the
custom of the Roman people to desire not only that its allies and
friends should lose none of their property, but be advanced in
influence, dignity, and honour: who then could endure that what they had
brought with them to the friendship of the Roman people, should be torn
from them?" He then made the same demands which he had commissioned the
ambassadors to make, that [Ariovistus] should not make war either upon
the Aedui or their allies, that he should restore the hostages; that, if
he could not send back to their country any part of the Germans, he
should at all events suffer none of them any more to cross the Rhine.

XLIV.--Ariovistus replied briefly to the demands of Caesar; but
expatiated largely on his own virtues, "that he had crossed the Rhine
not of his own accord, but on being invited and sent for by the Gauls;
that he had not left home and kindred without great expectations and
great rewards; that he had settlements in Gaul, granted by the Gauls
themselves; that the hostages had been given by their own good-will;
that he took by right of war the tribute which conquerors are accustomed
to impose on the conquered; that he had not made war upon the Gauls, but
the Gauls upon him; that all the states of Gaul came to attack him, and
had encamped against him; that all their forces had been routed and
beaten by him in a single battle; that if they chose to make a second
trial, he was ready to encounter them again; but if they chose to enjoy
peace, it was unfair to refuse the tribute, which of their own free-will
they had paid up to that time. That the friendship of the Roman people
ought to prove to him an ornament and a safeguard, not a detriment; and
that he sought it with that expectation. But if through the Roman people
the tribute was to be discontinued, and those who surrendered to be
seduced from him, he would renounce the friendship of the Roman people
no less heartily than he had sought it. As to his leading over a host of
Germans into Gaul, that he was doing this with a view of securing
himself, not of assaulting Gaul: that there was evidence of this, in
that he did not come without being invited, and in that he did not make
war, but merely warded it off. That he had come into Gaul before the
Roman people. That never before this time did a Roman army go beyond the
frontiers of the province of Gaul. What [said he] does [Caesar] desire?
--why come into his [Ariovistus's] domains?--that this was his province
of Gaul, just as that is ours. As it ought not to be pardoned in him, if
he were to make an attack upon our territories; so, likewise, that we
were unjust to obstruct him in his prerogative. As for Caesar's saying
that the Aedui had been styled 'brethren' by the senate, he was not so
uncivilized nor so ignorant of affairs, as not to know that the Aedui in
the very last war with the Allobroges had neither rendered assistance to
the Romans, nor received any from the Roman people in the struggles
which the Aedui had been maintaining with him and with the Sequani. He
must feel suspicious that Caesar, though feigning friendship as the
reason for his keeping an army in Gaul; was keeping it with the view of
crushing him. And that unless he depart, and withdraw his army from
these parts, he shall regard him not as a friend, but as a foe; and
that, even if he should put him to death, he should do what would please
many of the nobles and leading men of the Roman people; he had assurance
of that from themselves through their messengers, and could purchase the
favour and the friendship of them all by his [Caesar's] death. But if he
would depart and resign to him the free possession of Gaul, he would
recompense him with a great reward, and would bring to a close whatever
wars he wished to be carried on, without any trouble or risk to him."

XLV.--Many things were stated by Caesar to the effect [to show]: "why he
could not waive the business, and that neither his nor the Roman
people's practice would suffer him to abandon most meritorious allies,
nor did he deem that Gaul belonged to Ariovistus rather than to the
Roman people; that the Arverni and the Ruteni had been subdued in war by
Quintus Fabius Maximus, and that the Roman people had pardoned them and
had not reduced them into a province or imposed a tribute upon them. And
if the most ancient period was to be regarded--then was the sovereignty
of the Roman people in Gaul most just: if the decree of the senate was
to be observed, then ought Gaul to be free, which they [the Romans] had
conquered in war, and had permitted to enjoy its own laws."

XLVI.--While these things are being transacted in the conference, it was
announced to Caesar that the cavalry of Ariovistus were approaching
nearer the mound, and were riding up to our men, and casting stones and
weapons at them. Caesar made an end of his speech and betook himself to
his men; and commanded them that they should by no means return a weapon
upon the enemy. For though he saw that an engagement with the cavalry
would be without any danger to his chosen legion, yet he did not think
proper to engage, lest, after the enemy were routed, it might be said
that they had been ensnared by him under the sanction of a conference.
When it was spread abroad among the common soldiery with what
haughtiness Ariovistus had behaved at the conference, and how he had
ordered the Romans to quit Gaul, and how his cavalry had made an attack
upon our men, and how this had broken off the conference, a much greater
alacrity and eagerness for battle was infused into our army.

XLVII.--Two days after, Ariovistus sends ambassadors to Caesar, to state
"that he wished to treat with him about those things which had been
begun to be treated of between them, but had not been concluded"; [and
to beg] that "he would either again appoint a day for a conference; or,
if he were not willing to do that, that he would send one of his
[officers] as an ambassador to him." There did not appear to Caesar any
good reason for holding a conference; and the more so as the day before
the Germans could not be restrained from casting weapons at our men. He
thought he should not without great danger send to him as ambassador one
of his [Roman] officers, and should expose him to savage men. It seemed
[therefore] most proper to send to him C. Valerius Procillus, the son of
C. Valerius Caburus, a young man of the highest courage and
accomplishments (whose father had been presented with the freedom of the
city by C. Valerius Flaccus), both on account of his fidelity and on
account of his knowledge of the Gallic language, which Ariovistus, by
long practice, now spoke fluently; and because in his case the Germans
would have no motive for committing violence; and [as his colleague] M.
Mettius, who had shared the hospitality of Ariovistus. He commissioned
them to learn what Ariovistus had to say, and to report to him. But when
Ariovistus saw them before him in his camp, he cried out in the presence
of his army, "Why were they come to him? was it for the purpose of
acting as spies?" He stopped them when attempting to speak, and cast
them into chains.

XLVIII.--The same day he moved his camp forward and pitched under a hill
six miles from Caesar's camp. The day following he led his forces past
Caesar's camp, and encamped two miles beyond him; with this design--that
he might cut off Caesar from, the corn and provisions which might be
conveyed to him from the Sequani and the Aedui. For five successive days
from that day, Caesar drew out his forces before the camp, and put them
in battle order, that, if Ariovistus should be willing to engage in
battle, an opportunity might not be wanting to him. Ariovistus all this
time kept his army in camp: but engaged daily in cavalry skirmishes. The
method of battle in which the Germans had practised themselves was this.
There were 6000 horse, and as many very active and courageous foot, one
of whom each of the horse selected out of the whole army for his own
protection. By these [foot] they were constantly accompanied in their
engagements; to these the horse retired; these on any emergency rushed
forward; if any one, upon receiving a very severe wound, had fallen from
his horse, they stood around him: if it was necessary to advance
farther: than usual, or to retreat more rapidly, so great, from
practice, was their swiftness, that, supported by the manes of the
horses, they could keep pace with their speed.

XLIX.--Perceiving that Ariovistus kept himself in camp, Caesar, that he
might not any longer be cut off from provisions, chose a convenient
position for a camp beyond that place in which the Germans had encamped,
at about 600 paces from them, and having drawn up his army in three
lines, marched to that place. He ordered the first and second lines to
be under arms; the third to fortify the camp. This place was distant
from the enemy about 600 paces, as has been stated. Thither Ariovistus
sent light troops, about 16,000 men in number, with all his cavalry;
which forces were to intimidate our men, and hinder them in their
fortification. Caesar nevertheless, as he had before arranged, ordered
two lines to drive off the enemy: the third to execute the work. The
camp being fortified, he left there two legions and a portion of the
auxiliaries; and led back the other four legions into the larger camp.

L.--The next day, according to his custom, Caesar led out his forces
from both camps, and having advanced a little from the larger one, drew
up his line of battle, and gave the enemy an opportunity of fighting.
When he found that they did not even then come out [from their
entrenchments], he led back his army into camp about noon. Then at last
Ariovistus sent part of his forces to attack the lesser camp. The battle
was vigorously maintained on both sides till the evening. At sunset,
after many wounds had been inflicted and received, Ariovistus led back
his forces into camp. When Caesar inquired of his prisoners, wherefore
Ariovistus did not come to an engagement, he discovered this to be the
reason--that among the Germans it was the custom for their matrons to
pronounce from lots and divination whether it were expedient that the
battle should be engaged in or not; that they had said, "that it was not
the will of heaven that the Germans should conquer, if they engaged in
battle before the new moon."

LI.--The day following, Caesar left what seemed sufficient as a guard
for both camps; [and then] drew up all the auxiliaries in sight of the
enemy, before the lesser camp, because he was not very powerful in the
number of legionary soldiers, considering the number of the enemy; that
[thereby] he might make use of his auxiliaries for appearance. He
himself, having drawn up his army in three lines, advanced to the camp
of the enemy. Then at last of necessity the Germans drew their forces
out of camp, and disposed them canton by canton, at equal distances, the
Harudes, Marcomanni, Tribocci, Vangiones, Nemetes, Sedusii, Suevi; and
surrounded their whole army with their chariots and waggons, that no
hope might be left in flight. On these they placed their women, who,
with dishevelled hair and in tears, entreated the soldiers, as they went
forward to battle, not to deliver them into slavery to the Romans.

LII.--Caesar appointed over each legion a lieutenant and a questor, that
every one might have them as witnesses of his valour. He himself began
the battle at the head of the right wing, because he had observed that
part of the enemy to be the least strong. Accordingly our men, upon the
signal being given, vigorously made an attack upon the enemy, and the
enemy so suddenly and rapidly rushed forward, that there was no time for
casting the javelins at them. Throwing aside [therefore] their javelins,
they fought with swords hand to hand. But the Germans, according to
their custom, rapidly forming a phalanx, sustained the attack of our
swords. There were found very many of our soldiers who leaped upon the
phalanx, and with their hands tore away the shields, and wounded the
enemy from above. Although the army of the enemy was routed on the left
wing and put to flight, they [still] pressed heavily on our men from the
right wing, by the great number of their troops. On observing which, P.
Crassus, a young man, who commanded the cavalry--as he was more
disengaged than those who were employed in the fight--sent the third
line as a relief to our men who were in distress.

LIII.--Thereupon the engagement was renewed, and all the enemy turned
their backs, nor did they cease to flee until they arrived at the river
Rhine, about fifty miles from that place. There some few, either relying
on their strength, endeavoured to swim over, or, finding boats, procured
their safety. Among the latter was Ariovistus, who meeting with a small
vessel tied to the bank, escaped in it: our horse pursued and slew all
the rest of them. Ariovistus had two wives, one a Suevan by nation, whom
he had brought with him from home; the other a Norican, the sister of
king Vocion, whom he had married in Gaul, she having been sent [thither
for that purpose] by her brother. Both perished in that flight. Of their
two daughters, one was slain, the other captured. C. Valerius Procillus,
as he was being dragged by his guards in the flight, bound with a triple
chain, fell into the hands of Caesar himself, as he was pursuing the
enemy with his cavalry. This circumstance indeed afforded Caesar no less
pleasure than the victory itself; because he saw a man of the first rank
in the province of Gaul, his intimate acquaintance and friend, rescued
from the hand of the enemy, and restored to him, and that fortune had
not diminished aught of the joy and exultation [of that day] by his
destruction. He [Procillus] said that in his own presence the lots had
been thrice consulted respecting him, whether he should immediately be
put to death by fire, or be reserved for another time: that by the
favour of the lots he was uninjured. M. Mettius, also, was found and
brought back to him [Caesar].

LIV.--This battle having been reported beyond the Rhine, the Suevi, who
had come to the banks of that river, began to return home, when the
Ubii, who dwelt nearest to the Rhine, pursuing them, while much alarmed,
slew a great number of them. Caesar having concluded two very important
wars in one campaign, conducted his army into winter quarters among the
Sequani, a little earlier than the season of the year required. He
appointed Labienus over the winter quarters, and set out in person for
Hither Gaul to hold the assizes.



BOOK II

I.--While Caesar was in winter quarters in Hither Gaul, as we have shown
above, frequent reports were brought to him, and he was also informed by
letters from Labienus, that all the Belgae, who we have said are a third
part of Gaul, were entering into a confederacy against the Roman people,
and giving hostages to one another; that the reasons of the confederacy
were these--first, because they feared that, after all [Celtic] Gaul was
subdued, our army would be led against them; secondly, because they were
instigated by several of the Gauls; some of whom as [on the one hand]
they had been unwilling that the Germans should remain any longer in
Gaul, so [on the other] they were dissatisfied that the army of the
Roman people should pass the winter in it, and settle there; and others
of them, from a natural instability and fickleness of disposition, were
anxious for a revolution; [the Belgae were instigated] by several, also,
because the government in Gaul was generally seized upon by the more
powerful persons and by those who had the means of hiring troops, and
they could less easily effect this object under our dominion.

II.--Alarmed by these tidings and letters, Caesar levied two new legions
in Hither Gaul, and, at the beginning of summer, sent Q. Pedius, his
lieutenant, to conduct them further into Gaul. He himself, as soon as
there began to be plenty of forage, came to the army. He gives a
commission to the Senones and the other Gauls who were neighbours of the
Belgae, to learn what is going on amongst them [_i.e._ the Belgae], and
inform him of these matters. These all uniformly reported that troops
were being raised, and that an army was being collected in one place.
Then, indeed, he thought that he ought not to hesitate about proceeding
towards them, and having provided supplies, moves his camp, and in about
fifteen days arrives at the territories of the Belgae.

III.--As he arrived there unexpectedly and sooner than any one
anticipated, the Remi, who are the nearest of the Belgae to [Celtic]
Gaul, sent to him Iccius and Antebrogius, [two of] the principal persons
of the state, as their ambassadors: to tell him that they surrendered
themselves and all their possessions to the protection and disposal of
the Roman people: and that they had neither combined with the rest of
the Belgae, nor entered into any confederacy against the Roman people:
and were prepared to give hostages, to obey his commands, to receive him
into their towns, and to aid him with corn and other things; that all
the rest of the Belgae were in arms; and that the Germans, who dwell on
this side the Rhine, had joined themselves to them; and that so great
was the infatuation of them all that they could not restrain even the
Suessiones, their own brethren and kinsmen, who enjoy the same rights,
and the same laws, and who have one government and one magistracy [in
common] with themselves, from uniting with them.

IV.--When Caesar inquired of them what states were in arms, how powerful
they were, and what they could do in war, he received the following
information: that the greater part of the Belgae were sprung from the
Germans, and that having crossed the Rhine at an early period, they had
settled there, on account of the fertility of the country, and had
driven out the Gauls who inhabited those regions; and that they were the
only people who, in the memory of our fathers, when all Gaul was
overrun, had prevented the Teutones and the Cimbri from entering their
territories; the effect of which was that, from the recollection of
those events, they assumed to themselves great authority and haughtiness
in military matters. The Remi said that they had known accurately
everything respecting their number, because, being united to them by
neighbourhood and by alliances, they had learnt what number each state
had in the general council of the Belgae promised for that war. That the
Bellovaci were the most powerful amongst them in valour, influence, and
number of men; that these could muster 100,000 armed men, [and had]
promised 60,000 picked men out of that number, and demanded for
themselves the command of the whole war. That the Suessiones were their
nearest neighbours and possessed a very extensive and fertile country;
that among them, even in our own memory, Divitiacus, the most powerful
man of all Gaul, had been king; who had held the government of a great
part of these regions, as well as of Britain; that their king at present
was Galba; that the direction of the whole war was conferred by the
consent of all upon him, on account of his integrity and prudence; that
they had twelve towns; that they had promised 50,000 armed men; and that
the Nervii, who are reckoned the most warlike among them, and are
situated at a very great distance, [had promised] as many; the
Atrebates, 15,000; the Ambiani, 10,000; the Morini, 25,000; the Menapu,
9000; the Caleti, 10,000; the Velocasses and the Veromandui as many; the
Aduatuci, 19,000; that the Condrusi, the Eburones, the Caeraesi, the
Paemani, who are called by the common name of Germans, [had promised],
they thought, to the number of 40,000.

V.--Caesar, having encouraged the Remi, and addressed them courteously,
ordered the whole senate to assemble before him, and the children of
their chief men to be brought to him as hostages; all which commands
they punctually performed by the day [appointed]. He, addressing himself
to Divitiacus the Aeduan, with great earnestness, points out how much it
concerns the republic and their common security, that the forces of the
enemy should be divided, so that it might not be necessary to engage
with so large a number at one time. [He asserts] that this might be
effected if the Aedui would lead their forces into the territories of
the Bellovaci, and begin to lay waste their country. With these
instructions he dismissed him from his presence. After he perceived that
all the forces of the Belgae, which had been collected in one place,
were approaching towards him, and learnt from the scouts whom he had
sent out, and [also] from the Remi, that they were not then far distant,
he hastened to lead his army over the Aisne, which is on the borders of
the Remi, and there pitched his camp. This position fortified one side
of his camp by the banks of the river, rendered the country which lay in
his rear secure from the enemy, and furthermore ensured that provisions
might without danger be brought to him by the Remi and the rest of the
states. Over that river was a bridge: there he places a guard; and on
the other side of the river he leaves Q. Titurus Sabinus, his
lieutenant, with six cohorts. He orders him to fortify a camp with a
rampart twelve feet in height, and a trench eighteen feet in breadth.

VI.--There was a town of the Remi, by name Bibrax, eight miles distant
from this camp. This the Belgae on their march began to attack with
great vigour. [The assault] was with difficulty sustained for that day.
The Gauls' mode of besieging is the same as that of the Belgae: when
after having drawn a large number of men around the whole of the
fortifications, stones have begun to be cast against the wall on all
sides, and the wall has been stript of its defenders, [then], forming a
testudo, they advance to the gates and undermine the wall: which was
easily effected on this occasion; for while so large a number were
casting stones and darts, no one was able to maintain his position upon
the wall. When night had put an end to the assault, Iccius, who was then
in command of the town, one of the Remi, a man of the highest rank and
influence amongst his people, and one of those who had come to Caesar as
ambassador [to sue] for a peace, sends messengers to him, [to report]
"That, unless assistance were sent to him, he could not hold out any
longer."

VII.--Thither immediately after midnight, Caesar, using as guides the
same persons who had come to him as messengers from Iccius, sends some
Numidian and Cretan archers, and some Balearian slingers as a relief to
the townspeople, by whose arrival both a desire to resist together with
the hope of [making good their] defence was infused into the Remi, and,
for the same reason, the hope of gaining the town abandoned the enemy.
Therefore, after staying a short time before the town, and laying waste
the country of the Remi, when all the villages and buildings which they
could approach had been burnt, they hastened with all their forces to
the camp of Caesar, and encamped within less than two miles [of it]; and
their camp, as was indicated by the smoke and fires, extended more than
eight miles in breadth.

VIII.--Caesar at first determined to decline a battle, as well on
account of the great number of the enemy as their distinguished
reputation for valour: daily, however, in cavalry actions, he strove to
ascertain by frequent trials what the enemy could effect by their
prowess and what our men would dare. When he perceived that our men were
not inferior, as the place before the camp was naturally convenient and
suitable for marshalling an army (since the hill where the camp was
pitched, rising gradually from the plain, extended forward in breadth as
far as the space which the marshalled army could occupy, and had steep
declines of its side in either direction, and gently sloping in front
gradually sank to the plain), on either side of that hill he drew a
cross trench of about four hundred paces, and at the extremities of that
trench built forts, and placed there his military engines, lest, after
he had marshalled his army, the enemy, since they were so powerful in
point of number, should be able to surround his men in the flank, while
fighting. After doing this, and leaving in the camp the two legions
which he had last raised, that, if there should be any occasion, they
might be brought as a reserve, he formed the other six legions in order
of battle before the camp. The enemy, likewise, had drawn up their
forces which they had brought out of the camp.

IX.--There was a marsh of no great extent between our army and that of
the enemy. The latter were waiting to see if our men would pass this;
our men, also, were ready in arms to attack them while disordered, if
the first attempt to pass should be made by them. In the meantime battle
was commenced between the two armies by a cavalry action. When neither
army began to pass the marsh, Caesar, upon the skirmishes of the horse
[proving] favourable to our men, led back his forces into the camp. The
enemy immediately hastened from that place to the river Aisne, which it
has been stated was behind our camp. Finding a ford there, they
endeavoured to lead a part of their forces over it; with the design,
that, if they could, they might carry by storm the fort which Q.
Titurius, Caesar's lieutenant, commanded, and might cut off the bridge;
but, if they could not do that, they should lay waste the lands of the
Remi, which were of great use to us in carrying on the war, and might
hinder our men from foraging.

X.--Caesar, being apprised of this by Titurius, leads all his cavalry
and light-armed Numidians, slingers and archers, over the bridge, and
hastens towards them. There was a severe struggle in that place. Our
men, attacking in the river the disordered enemy, slew a great part of
them. By the immense number of their missiles they drove back the rest,
who in a most courageous manner were attempting to pass over their
bodies, and surrounded with their cavalry, and cut to pieces those who
had first crossed the river. The enemy, when they perceived that their
hopes had deceived them both with regard to their taking the town by
storm and also their passing the river, and did not see our men advance
to a more disadvantageous place for the purpose of fighting, and when
provisions began to fail them, having called a council, determined that
it was best for each to return to his country, and resolved to assemble
from all quarters to defend those into whose territories the Romans
should first march an army; that they might contend in their own rather
than in a foreign country, and might enjoy the stores of provisions
which they possessed at home. Together with other causes, this
consideration also led them to that resolution, viz.: that they had
learnt that Divitiacus and the Aedui were approaching the territories of
the Bellovaci. And it was impossible to persuade the latter to stay any
longer, or to deter them from conveying succour to their own people.

XI.--That matter being determined on, marching out of their camp at the
second watch, with great noise and confusion, in no fixed order, nor
under any command, since each sought for himself the foremost place in
the journey, and hastened to reach home, they made their departure
appear very like a flight. Caesar, immediately learning this through his
scouts, [but] fearing an ambuscade, because he had not yet discovered
for what reason they were departing, kept his army and cavalry within
the camp. At daybreak, the intelligence having been confirmed by the
scouts, he sent forward his cavalry to harass their rear; and gave the
command of it to two of his lieutenants, Q. Pedius, and L. Aurunculeius
Cotta. He ordered T. Labienus, another of his lieutenants, to follow
them closely with three legions. These, attacking their rear, and
pursuing them for many miles, slew a great number of them as they were
fleeing; while those in the rear with whom they had come up, halted, and
bravely sustained the attack of our soldiers; the van, because they
appeared to be removed from danger, and were not restrained by any
necessity or command, as soon as the noise was heard, broke their ranks,
and, to a man, rested their safety in flight. Thus without any risk [to
themselves] our men killed as great a number of them as the length of
the day allowed; and at sunset desisted from the pursuit, and betook
themselves into the camp, as they had been commanded.

XII.--On the day following, before the enemy could recover from their
terror and flight, Caesar led his army into the territories of the
Suessiones, which are next to the Remi, and having accomplished a long
march, hastens to the town named Noviodunum. Having attempted to take it
by storm on his march, because he heard that it was destitute of
[sufficient] defenders, he was not able to carry it by assault, on
account of the breadth of the ditch and the height of the wall, though
few were defending it. Therefore, having fortified the camp, he began to
bring up the vineae, and to provide whatever things were necessary for
the storm. In the meantime, the whole body of the Suessiones, after
their flight, came the next night into the town. The vineae having been
quickly brought up against the town, a mound thrown up, and towers
built, the Gauls, amazed by the greatness of the works, such as they had
neither seen nor heard of before, and struck, also, by the despatch of
the Romans, send ambassadors to Caesar respecting a surrender, and
succeed in consequence of the Remi requesting that they [the Suessiones]
might be spared.

XIII.--Caesar, having received as hostages the first men of the state,
and even the two sons of king Galba himself; and all the arms in the
town having been delivered up, admitted the Suessiones to a surrender,
and led his army against the Bellovaci. Who, when they had conveyed
themselves and all their possessions into the town called Bratuspantium,
and Caesar with his army was about five miles distant from that town,
all the old men, going out of the town, began to stretch out their hands
to Caesar, and to intimate by their voice that they would throw
themselves on his protection and power, nor would contend in arms
against the Roman people. In like manner, when he had come up to the
town, and there pitched his camp, the boys and the women from the wall,
with outstretched hands, after their custom, begged peace from the
Romans.

XIV.--For these Divitiacus pleads (for after the departure of the
Belgae, having dismissed the troops of the Aedui, he had returned to
Caesar). "The Bellovaci had at all times been in the alliance and
friendship of the Aeduan state; that they had revolted from the Aedui
and made war upon the Roman people, being urged thereto by their nobles,
who said that the Aedui, reduced to slavery by Caesar, were suffering
every indignity and insult. That they who had been the leaders of that
plot, because they perceived how great a calamity they had brought upon
the state, had fled into Britain. That not only the Bellovaci, but also
the Aedui, entreated him to use his [accustomed] clemency and lenity
towards them [the Bellovaci]: which if he did, he would increase the
influence of the Aedui among all the Belgae, by whose succour and
resources they had been accustomed to support themselves whenever any
wars occurred."

XV.--Caesar said that on account of his respect for Divitiacus and the
Aeduans, he would receive them into his protection, and would spare
them; but, because the state was of great influence among the Belgae,
and pre-eminent in the number of its population, he demanded 600
hostages. When these were delivered, and all the arms in the town
collected, he went from that place into the territories of the Ambiani,
who, without delay, surrendered themselves and all their possessions.
Upon their territories bordered the Nervii, concerning whose character
and customs when Caesar inquired he received the following information:
--That "there was no access for merchants to them; that they suffered no
wine and other things tending to luxury to be imported; because they
thought that by their use the mind is enervated and the courage
impaired: that they were a savage people and of great bravery: that they
upbraided and condemned the rest of the Belgae who had surrendered
themselves to the Roman people and thrown aside their national courage:
that they openly declared they would neither send ambassadors, nor
accept any condition of peace."

XVI.--After he had made three days' march through their territories, he
discovered from some prisoners, that the river Sambre was not more than
ten miles from his camp: that all the Nervii had stationed themselves on
the other side of that river, and together with the Atrebates and the
Veromandui, their neighbours, were there awaiting the arrival of the
Romans; for they had persuaded both these nations to try the same
fortune of war [as themselves]: that the forces of the Aduatuci were
also expected by them, and were on their march; that they had put their
women, and those who through age appeared useless for war, in a place to
which there was no approach for an army, on account of the marshes.

XVII.--Having learnt these things, he sends forward scouts and
centurions to choose a convenient place for the camp. And as a great
many of the surrounding Belgae and other Gauls, following Caesar,
marched with him; some of these, as was afterwards learnt from the
prisoners, having accurately observed, during those days, the army's
method of marching, went by night to the Nervii, and informed them that
a great number of baggage-trains passed between the several legions, and
that there would be no difficulty, when the first legion had come into
the camp, and the other legions were at a great distance, to attack that
legion while under baggage, which being routed, and the baggage-train
seized, it would come to pass that the other legions would not dare to
stand their ground. It added weight also to the advice of those who
reported that circumstance, that the Nervii, from early times, because
they were weak in cavalry (for not even at this time do they attend to
it, but accomplish by their infantry whatever they can), in order that
they might the more easily obstruct the cavalry of their neighbours if
they came upon them for the purpose of plundering, having cut young
trees, and bent them, by means of their numerous branches [extending] on
to the sides, and the quick-briars and thorns springing up between them,
had made these hedges present a fortification like a wall, through which
it was not only impossible to enter, but even to penetrate with the eye.
Since [therefore] the march of our army would be obstructed by these
things, the Nervii thought that the advice ought not to be neglected by
them.

XVIII.--The nature of the ground which our men had chosen for the camp
was this: A hill, declining evenly from the top, extended to the river
Sambre, which we have mentioned above: from this river there arose a
[second] hill of like ascent, on the other side and opposite to the
former, and open from about 200 paces at the lowest part; but in the
upper part, woody, (so much so) that it was not easy to see through it
into the interior. Within those woods the enemy kept themselves in
concealment; a few troops of horse-soldiers appeared on the open ground,
along the river. The depth of the river was about three feet.

XIX.--Caesar, having sent his cavalry on before, followed close after
them with all his forces; but the plan and order of the march was
different from that which the Belgae had reported to the Nervii. For as
he was approaching the enemy Caesar, according to his custom, led on [as
the van] six legions unencumbered by baggage; behind them he had placed
the baggage-trains of the whole army; then the two legions which had
been last raised closed the rear, and were a guard for the baggage-train.
Our horse, with the slingers and archers, having passed the river,
commenced action with the cavalry of the enemy. While they from
time to time betook themselves into the woods to their companions, and
again made an assault out of the wood upon our men, who did not dare to
follow them in their retreat further than the limit to which the plain
and open parts extended, in the meantime the six legions which had
arrived first, having measured out the work, began to fortify the camp.
When the first part of the baggage-train of our army was seen by those
who lay hid in the woods, which had been agreed on among them as the
time for commencing action, as soon as they had arranged their line of
battle and formed their ranks within the woods, and had encouraged one
another, they rushed out suddenly with all their forces and made an
attack upon our horse. The latter being easily routed and thrown into
confusion, the Nervii ran down to the river with such incredible speed
that they seemed to be in the woods, the river, and close upon us almost
at the same time. And with the same speed they hastened up the hill to
our camp and to those who were employed in the works.

XX.--Caesar had everything to do at one time: the standard to be
displayed, which was the sign when it was necessary to run to arms; the
signal to be given by the trumpet; the soldiers to be called off from
the works; those who had proceeded some distance for the purpose of
seeking materials for the rampart, to be summoned; the order of battle
to be formed; the soldiers to be encouraged; the watchword to be given.
A great part of these arrangements was prevented by the shortness of
time and the sudden approach and charge of the enemy. Under these
difficulties two things proved of advantage; [first] the skill and
experience of the soldiers, because, having been trained by former
engagements, they could suggest to themselves what ought to be done, as
conveniently as receive information from others; and [secondly] that
Caesar had forbidden his several lieutenants to depart from the works
and their respective legions, before the camp was fortified. These, on
account of the near approach and the speed of the enemy, did not then
wait for any command from Caesar, but of themselves executed whatever
appeared proper.

XXI.--Caesar, having given the necessary orders, hastened to and fro
into whatever quarter fortune carried him to animate the troops, and
came to the tenth legion. Having encouraged the soldiers with no further
speech than that "they should keep up the remembrance of their wonted
valour, and not be confused in mind, but valiantly sustain the assault
of the enemy"; as the latter were not farther from them than the
distance to which a dart could be cast, he gave the signal for
commencing battle. And having gone to another quarter for the purpose of
encouraging [the soldiers], he finds them fighting. Such was the
shortness of the time, and so determined was the mind of the enemy on
fighting, that time was wanting not only for affixing the military
insignia, but even for putting on the helmets and drawing off the covers
from the shields. To whatever part any one by chance came from the works
(in which he had been employed), and whatever standards he saw first, at
these he stood, lest in seeking his own company he should lose the time
for fighting.

XXII.--The army having been marshalled, rather as the nature of the
ground and the declivity of the hill and the exigency of the time, than
as the method and order of military matters required; whilst the legions
in the different places were withstanding the enemy, some in one
quarter, some in another, and the view was obstructed by the very thick
hedges intervening, as we have before remarked, neither could proper
reserves be posted, nor could the necessary measures be taken in each
part, nor could all the commands be issued by one person. Therefore, in
such an unfavourable state of affairs, various events of fortune
followed.

XXIII.--The soldiers of the ninth and tenth legions, as they had been
stationed on the left part of the army, casting their weapons, speedily
drove the Atrebates (for that division had been opposed to them), who
were breathless with running and fatigue, and worn out with wounds, from
the higher ground into the river; and following them as they were
endeavouring to pass it, slew with their swords a great part of them
while impeded (therein). They themselves did not hesitate to pass the
river; and having advanced to a disadvantageous place, when the battle
was renewed, they [nevertheless] again put to flight the enemy, who had
returned and were opposing them. In like manner, in another quarter two
different legions, the eleventh and the eighth, having routed the
Veromandui, with whom they had engaged, were fighting from the higher
ground upon the very banks of the river. But, almost the whole camp on
the front and on the left side being then exposed, since the twelfth
legion was posted in the right wing, and the seventh at no great
distance from it, all the Nervii, in a very close body, with
Boduognatus, who held the chief command, as their leader, hastened
towards that place; and part of them began to surround the legions on
their unprotected flank, part to make for the highest point of the
encampment.

XXIV.--At the same time our horsemen, and light-armed infantry, who had
been with those who, as I have related, were routed by the first assault
of the enemy, as they were betaking themselves into the camp, met the
enemy face to face, and again sought flight into another quarter; and
the camp-followers who from the Decuman Gate and from the highest ridge
of the hill had seen our men pass the river as victors, when, after
going out for the purposes of plundering, they looked back and saw the
enemy parading in our camp, committed themselves precipitately to
flight; at the same time there arose the cry and shout of those who came
with the baggage-train; and they (affrighted) were carried some one way,
some another. By all these circumstances the cavalry of the Treviri were
much alarmed (whose reputation for courage is extraordinary among the
Gauls, and who had come to Caesar, being sent by their state as
auxiliaries), and, when they saw our camp filled with a large number of
the enemy, the legions hard pressed and almost held surrounded, the
camp-retainers, horsemen, slingers, and Numidians fleeing on all sides
divided and scattered, they, despairing of our affairs, hastened home,
and related to their state that the Romans were routed and conquered,
[and] that the enemy were in possession of their camp and baggage-train.

XXV.--Caesar proceeded, after encouraging the tenth legion, to the right
wing; where he perceived that his men were hard pressed, and that in
consequence of the standards of the twelfth legion being collected
together in one place, the crowded soldiers were a hindrance to
themselves in the fight; that all the centurions of the fourth cohort
were slain, and the standard-bearer killed, the standard itself lost,
almost all the centurions of the other cohorts either wounded or slain,
and among them the chief centurion of the legion, P. Sextius Baculus, a
very valiant man, who was so exhausted by many and severe wounds, that
he was already unable to support himself; he likewise perceived that the
rest were slackening their efforts, and that some, deserted by those in
the rear, were retiring from the battle and avoiding the weapons; that
the enemy [on the other hand], though advancing from the lower ground,
were not relaxing in front, and were [at the same time] pressing hard on
both flanks; he also perceived that the affair was at a crisis, and that
there was not any reserve which could be brought up; having therefore
snatched a shield from one of the soldiers in the rear (for he himself
had come without a shield), he advanced to the front of the line, and
addressing the centurions by name, and encouraging the rest of the
soldiers, he ordered them to carry forward the standards, and extend the
companies, that they might the more easily use their swords. On his
arrival, as hope was brought to the soldiers and their courage restored,
whilst every one for his own part, in the sight of his general, desired
to exert his utmost energy, the impetuosity of the enemy was a little
checked.

XXVI.--Caesar, when he perceived that the seventh legion, which stood
close by him, was also hard pressed by the enemy, directed the tribunes
of the soldiers to effect a junction of the legions gradually, and make
their charge upon the enemy with a double front; which having been done,
since they brought assistance the one to the other, nor feared lest
their rear should be surrounded by the enemy, they began to stand their
ground more boldly, and to fight more courageously. In the meantime, the
soldiers of the two legions which had been in the rear of the army, as a
guard for the baggage-train, upon the battle being reported to them,
quickened their pace, and were seen by the enemy on the top of the hill;
and Titus Labienus, having gained possession of the camp of the enemy,
and observed from the higher ground what was going on in our camp, sent
the tenth legion as a relief to our men, who, when they had learnt from
the flight of the horse and the sutlers in what position the affair was,
and in how great danger the camp and the legion and the commander were
involved, left undone nothing [which tended] to despatch.

XXVI.--By their arrival, so great a change of matters was made, that our
men, even those who had fallen down exhausted with wounds, leant on
their shields, and renewed the fight: then the camp-retainers, though
unarmed, seeing the enemy completely dismayed, attacked [them though]
armed; the horsemen too, that they might by their valour blot out the
disgrace of their flight, thrust themselves before the legionary
soldiers in all parts of the battle. But the enemy, even in the last
hope of safety, displayed such great courage that when the foremost of
them had fallen, the next stood upon them prostrate, and fought from
their bodies; when these were overthrown, and their corpses heaped up
together, those who survived cast their weapons against our men
[thence], as from a mound, and returned our darts which had fallen
between [the armies]; so that it ought not to be concluded, that men of
such great courage had injudiciously dared to pass a very broad river,
ascend very high banks, and come up to a very disadvantageous place;
since their greatness of spirit had rendered these actions easy,
although in themselves very difficult.

XXVIII.--This battle being ended, and the nation and name of the Nervii
being almost reduced to annihilation, their old men, whom together with
the boys and women we have stated to have been collected together in the
fenny places and marshes, on this battle having been reported to them,
since they were convinced that nothing was an obstacle to the
conquerors, and nothing safe to the conquered, sent ambassadors to
Caesar by the consent of all who remained, and surrendered themselves to
him; and in recounting the calamity of their state, said that their
senators were reduced from 600 to three; that from 60,000 men they [were
reduced] to scarcely 500 who could bear arms; whom Caesar, that he might
appear to use compassion towards the wretched and the suppliant, most
carefully spared; and ordered them to enjoy their own territories and
towns, and commanded their neighbours that they should restrain
themselves and their dependants from offering injury or outrage [to
them].

XXIX.--When the Aduatuci, of whom we have written above, were coming
with all their forces to the assistance of the Nervii, upon this battle
being reported to them, they returned home after they were on the march;
deserting all their towns and forts, they conveyed together all their
possessions into one town, eminently fortified by nature. While this
town had on all sides around it very high rocks and precipices, there
was left on one side a gently ascending approach, of not more than 200
feet in width; which place they had fortified with a very lofty double
wall: besides, they had placed stones of great weight and sharpened
stakes upon the walls. They were descended from the Cimbri and Teutones,
who, when they were marching into our province and Italy, having
deposited on this side the river Rhine such of their baggage-trains as
they could not drive or convey with them, left 6000 of their men as a
guard and defence for them. These having, after the destruction of their
countrymen, been harassed for many years by their neighbours, while one
time they waged war offensively, and at another resisted it when waged
against them, concluded a peace with the consent of all, and chose this
place as their settlement.

XXX.--And on the first arrival of our army they made frequent sallies
from the town, and contended with our men in trifling skirmishes:
afterwards, when hemmed in by a rampart of twelve feet [in height], and
fifteen miles in circuit, they kept themselves within the town. When,
vineae having been brought up and a mound raised, they observed that a
tower also was being built at a distance, they at first began to mock
the Romans from their wall, and to taunt them with the following
speeches. "For what purpose was so vast a machine constructed at so
great a distance?" "With what hands," or "with what strength did they,
especially [as they were] men of such very small stature" (for our
shortness of stature, in comparison with the great size of their bodies,
is generally a subject of much contempt to the men of Gaul), "trust to
place against their walls a tower of such great weight."

XXXI.--But when they saw that it was being moved, and was approaching
their walls, startled by the new and unaccustomed sight, they sent
ambassadors to Caesar [to treat] about peace; who spoke in the following
manner: "That they did not believe the Romans waged war without divine
aid, since they were able to move forward machines of such a height with
so great speed, and thus fight from close quarters: that they resigned
themselves and all their possessions to [Caesar's] disposal: that they
begged and earnestly entreated one thing, viz., that if perchance,
agreeably to his clemency and humanity, which they had heard of from
others, he should resolve that the Aduatuci were to be spared, he would
not deprive them of their arms; that all their neighbours were enemies
to them and envied their courage, from whom they could not defend
themselves if their arms were delivered up: that it was better for them,
if they should be reduced to that state, to suffer any fate from the
Roman people, than to be tortured to death by those among whom they had
been accustomed to rule."

XXXII.--To these things Caesar replied, "That he, in accordance with his
custom, rather than owing to their desert, should spare the state, if
they should surrender themselves before the battering-ram should touch
the wall; but that there was no condition of surrender, except upon
their arms being delivered up; that he should do to them that which he
had done in the case of the Nervii, and would command their neighbours
not to offer any injury to those who had surrendered to the Roman
people." The matter being reported to their countrymen, they said that
they would execute his commands. Having cast a very large quantity of
their arms from the wall into the trench which was before the town, so
that the heaps of arms almost equalled the top of the wall and the
rampart, and nevertheless having retained and concealed, as we
afterwards discovered, about a third part in the town, the gates were
opened, and they enjoyed peace for that day.

XXXIII.--Towards evening Caesar ordered the gates to be shut, and the
soldiers to go out of the town, lest the townspeople should receive any
injury from them by night. They [the Aduatuci], by a design before
entered into, as we afterwards understood, because they believed that,
as a surrender had been made, our men would dismiss their guards, or at
least would keep watch less carefully, partly with those arms which they
had retained and concealed, partly with shields made of bark or
interwoven wickers, which they had hastily covered over with skins (as
the shortness of time required) in the third watch, suddenly made a
sally from the town with all their forces [in that direction] in which
the ascent to our fortifications seemed the least difficult. The signal
having been immediately given by fires, as Caesar had previously
commanded, a rush was made thither [_i.e._ by the Roman soldiers] from
the nearest fort; and the battle was fought by the enemy as vigorously
as it ought to be fought by brave men, in the last hope of safety, in a
disadvantageous place, and against those who were throwing their weapons
from a rampart and from towers; since all hope of safety depended on
their courage alone. About 4000 of the men having been slain, the rest
were forced back into the town. The day after, Caesar, after breaking
open the gates, which there was no one then to defend, and sending in
our soldiers, sold the whole spoil of that town. The number of 53,000
persons was reported to him by those who had bought them.

XXXIV.--At the same time he was informed by P. Crassus, whom he had sent
with one legion against the Veneti, the Unelli, the Osismii, the
Curiosolitae, the Sesuvii, the Aulerci, and the Rhedones, which are
maritime states, and touch upon the [Atlantic] ocean, that all these
nations were brought under the dominion and power of the Roman people.

XXXV.--These things being achieved, [and] all Gaul being subdued, so
high an opinion of this war was spread among the barbarians, that
ambassadors were sent to Caesar by those nations who dwelt beyond the
Rhine, to promise that they would give hostages and execute his
commands. Which embassies Caesar, because he was hastening into Italy
and Illyricum, ordered to return to him at the beginning of the
following summer. He himself, having led his legions into winter-quarters
among the Carnutes, the Andes, and the Turones, which states
were close to those regions in which he had waged war, set out for
Italy; and a thanksgiving of fifteen days was decreed for those
achievements, upon receiving Caesar's letter; [an honour] which before
that time had been conferred on none.



BOOK III

I.--When Caesar was setting out for Italy, he sent Servius Galba with
the twelfth legion and part of the cavalry against the Nantuates, the
Veragri, and Seduni, who extend from the territories of the Allobroges,
and the lake of Geneva, and the river Rhone to the top of the Alps. The
reason for sending him was, that he desired that the pass along the
Alps, through which [the Roman] merchants had been accustomed to travel
with great danger, and under great imposts, should be opened. He
permitted him, if he thought it necessary, to station the legion in
these places, for the purpose of wintering. Galba having fought some
successful battles, and stormed several of their forts, upon ambassadors
being sent to him from all parts and hostages given and a peace
concluded, determined to station two cohorts among the Nantuates, and to
winter in person with the other cohorts of that legion in a village of
the Veragri, which is called Octodurus; and this village being situated
in a valley, with a small plain annexed to it, is bounded on all sides
by very high mountains. As this village was divided into two parts by a
river, he granted one part of it to the Gauls, and assigned the other,
which had been left by them unoccupied, to the cohorts to winter in. He
fortified this [latter] part with a rampart and a ditch.

II.--When several days had elapsed in winter quarters, and he had
ordered corn to be brought in, he was suddenly informed by his scouts
that all the people had gone off in the night from that part of the town
which he had given up to the Gauls, and that the mountains which hung
over it were occupied by a very large force of the Sedani and Veragri.
It had happened for several reasons that the Gauls suddenly formed the
design of renewing the war and cutting off that legion. First, because
they despised a single legion, on account of its small number, and that
not quite full (two cohorts having been detached, and several
individuals being absent, who had been despatched for the purpose of
seeking provision); then, likewise, because they thought that on account
of the disadvantageous character of the situation, even their first
attack could not be sustained [by us] when they would rush from the
mountains into the valley, and discharge their weapons upon us. To this
was added, that they were indignant that their children were torn from
them under the title of hostages, and they were persuaded that the
Romans designed to seize upon the summits of the Alps, and unite those
parts to the neighbouring province [of Gaul], not only to secure the
passes, but also as a constant possession.

III.--Having received these tidings, Galba, since the works of the
winter quarters and the fortifications were not fully completed, nor was
sufficient preparation made with regard to corn and other provisions
(since, as a surrender had been made, and hostages received, he had
thought he need entertain no apprehension of a war), speedily summoning
a council, began to anxiously inquire their opinions. In which council,
since so much sudden danger had happened contrary to the general
expectation, and almost all the higher places were seen already covered
with a multitude of armed men, nor could [either] troops come to their
relief, or provisions be brought in, as the passes were blocked up [by
the enemy]; safety being now nearly despaired of, some opinions of this
sort were delivered; that, "leaving their baggage, and making a sally,
they should hasten away for safety by the same routes by which they had
come thither." To the greater part, however, it seemed best, reserving
that measure to the last, to await the issue of the matter, and to
defend the camp.

IV.--A short time only having elapsed, so that time was scarcely given
for arranging and executing those things which they had determined on,
the enemy, upon the signal being given, rushed down [upon our men] from
all parts, and discharged stones and darts upon our rampart. Our men at
first, while their strength was fresh, resisted bravely, nor did they
cast any weapon ineffectually from their higher station. As soon as any
part of the camp, being destitute of defenders, seemed to be hard
pressed, thither they ran, and brought assistance. But they were
over-matched in this, that the enemy when wearied by the long continuance
of the battle, went out of the action, and others with fresh strength
came in their place; none of which things could be done by our men, owing
to the smallness of their number; and not only was permission not given
to the wearied [Roman] to retire from the fight, but not even to the
wounded [was liberty granted] to quit the post where he had been
stationed, and recover.

V.--When they had now been fighting for more than six hours, without
cessation, and not only strength, but even weapons were failing our men,
and the enemy were pressing on more rigorously, and had begun to
demolish the rampart and to fill up the trench, while our men were
becoming exhausted, and the matter was now brought to the last
extremity, P. Sextius Baculus, a centurion of the first rank, whom we
have related to have been disabled by severe wounds in the engagement
with the Nervii, and also C. Volusenus, a tribune of the soldiers, a man
of great skill and valour, hasten to Galba, and assure him that the only
hope of safety lay in making a sally, and trying the last resource.
Whereupon, assembling the centurions, he quickly gives orders to the
soldiers to discontinue the fight a short time, and only collect the
weapons flung [at them], and recruit themselves after their fatigue, and
afterwards, upon the signal being given, sally forth from the camp, and
place in their valour all their hope of safety.

VI.--They do what they were ordered; and, making a sudden sally from all
the gates [of the camp], leave the enemy the means neither of knowing
what was taking place, nor of collecting themselves. Fortune thus taking
a turn, [our men] surround on every side, and slay those who had
entertained the hope of gaining the camp, and having killed more than
the third part of an army of more than 30,000 men (which number of the
barbarians it appeared certain had come up to our camp), put to flight
the rest when panic-stricken, and do not suffer them to halt even upon
the higher grounds. All the forces of the enemy being thus routed, and
stripped of their arms, [our men] betake themselves to their camp and
fortifications. Which battle being finished, inasmuch as Galba was
unwilling to tempt fortune again, and remembered that he had come into
winter quarters with one design, and saw that he had met with a
different state of affairs; chiefly however urged by the want of corn
and provision, having the next day burned all the buildings of that
village, he hastens to return into the province; and as no enemy opposed
or hindered his march, he brought the legion safe into the [country of
the] Nantuates, thence into [that of] the Allobroges, and there
wintered.

VII.--These things being achieved, while Caesar had every reason to
suppose that Gaul was reduced to a state of tranquillity, the Belgae
being overcome, the Germans expelled, the Seduni among the Alps
defeated, and when he had, therefore, in the beginning of winter, set
out for Illyricum, as he wished to visit those nations, and acquire a
knowledge of their countries, a sudden war sprang up in Gaul. The
occasion of that war was this: P. Crassus, a young man, had taken up his
winter quarters with the seventh legion among the Andes, who border upon
the [Atlantic] ocean. He, as there was a scarcity of corn in those
parts, sent out some officers of cavalry and several military tribunes
amongst the neighbouring states, for the purpose of procuring corn and
provision; in which number T. Terrasidius was sent amongst the Esubii;
M. Trebius Gallus amongst the Curiosolitae; Q. Velanius, with T. Silius,
amongst the Veneti.

VIII.--The influence of this state is by far the most considerable of
any of the countries on the whole sea coast, because the Veneti both
have a very great number of ships, with which they have been accustomed
to sail to Britain, and [thus] excel the rest in their knowledge and
experience of nautical affairs; and as only a few ports lie scattered
along that stormy and open sea, of which they are in possession, they
hold as tributaries almost all those who are accustomed to traffic in
that sea. With them arose the beginning [of the revolt] by their
detaining Silius and Velanius; for they thought that they should recover
by their means the hostages which they had given to Crassus. The
neighbouring people, led on by their influence (as the measures of the
Gauls are sudden and hasty), detain Trebius and Terrasidius for the same
motive; and quickly sending ambassadors, by means of their leading men,
they enter into a mutual compact to do nothing except by general
consent, and abide the same issue of fortune; and they solicit the other
states to choose rather to continue in that liberty which they had
received from their ancestors, than endure slavery under the Romans. All
the sea coast being quickly brought over to their sentiments, they send
a common embassy to P. Crassus [to say], "If he wished to receive back
his officers, let him send back to them their hostages."

IX.--Caesar, being informed of these things by Crassus, since he was so
far distant himself, orders ships of war to be built in the meantime on
the river Loire, which flows into the ocean; rowers to be raised from
the province; sailors and pilots to be provided. These matters being
quickly executed, he himself, as soon as the season of the year permits,
hastens to the army. The Veneti, and the other states also, being
informed of Caesar's arrival, when they reflected how great a crime they
had committed, in that the ambassadors (a character which had amongst
all nations ever been sacred and inviolable) had by them been detained
and thrown into prison, resolve to prepare for a war in proportion to
the greatness of their danger, and especially to provide those things
which appertain to the service of a navy; with the greater confidence,
inasmuch as they greatly relied on the nature of their situation. They
knew that the passes by land were cut off by estuaries, that the
approach by sea was most difficult, by reason of our ignorance of the
localities, [and] the small number of the harbours, and they trusted
that our army would not be able to stay very long among them, on account
of the insufficiency of corn; and again, even if all these things should
turn out contrary to their expectation, yet they were very powerful in
their navy. They, well understood that the Romans neither had any number
of ships, nor were acquainted with the shallows, the harbours, or the
islands of those parts where they would have to carry on the war; and
that navigation was very different in a narrow sea from what it was in
the vast and open ocean. Having come to this resolution, they fortify
their towns, convey corn into them from the country parts, bring
together as many ships as possible to Venetia, where it appeared Caesar
would at first carry on the war. They unite to themselves as allies for
that war, the Osismii, the Lexovii, the Nannetes, the Ambiliati, the
Morini, the Diablintes, and the Menapii; and send for auxiliaries from
Britain, which is situated over against those regions.

X.--There were these difficulties which we have mentioned above, in
carrying on the war, but many things, nevertheless, urged Caesar to that
war; the open insult offered to the state in the detention of the Roman
knights, the rebellion raised after surrendering, the revolt after
hostages were given, the confederacy of so many states, but principally,
lest if [the conduct of] this part was overlooked, the other nations
should think that the same thing was permitted them. Wherefore, since he
reflected that almost all the Gauls were fond of revolution, and easily
and quickly excited to war; that all men likewise, by nature, love
liberty and hate the condition of slavery, he thought he ought to divide
and more widely distribute his army, before more states should join the
confederation.

XI.--He therefore sends T. Labienus, his lieutenant, with the cavalry to
the Treviri, who are nearest to the river Rhine. He charges him to visit
the Remi and the other Belgians, and to keep them in their allegiance
and repel the Germans (who were said to have been summoned by the Belgae
to their aid) if they attempted to cross the river by force in their
ships. He orders P. Crassus to proceed into Aquitania with twelve
legionary cohorts and a great number of the cavalry, lest auxiliaries
should be sent into Gaul by these states, and such great nations be
united. He sends Q. Titurius Sabinus, his lieutenant, with three
legions, among the Unelli, the Curiosolitae, and the Lexovii, to take
care that their forces should be kept separate from the rest. He
appoints D. Brutus, a young man, over the fleet and those Gallic vessels
which he had ordered to be furnished by the Pictones and the Santoni,
and the other provinces which remained at peace; and commands him to
proceed towards the Veneti, as soon as he could. He himself hastens
thither with the land forces.

XII.--The sites of their towns were generally such that, being placed on
extreme points [of land] and on promontories, they neither had an
approach by land when the tide had rushed in from the main ocean, which
always happens twice in the space of twelve hours; nor by ships,
because, upon the tide ebbing again, the ships were likely to be dashed
upon the shoals. Thus, by either circumstance, was the storming of their
towns rendered difficult; and if at any time perchance the Veneti,
overpowered by the greatness of our works (the sea having been excluded
by a mound and large dams, and the latter being made almost equal in
height to the walls of the town), had begun to despair of their
fortunes, bringing up a large number of ships, of which they had a very
great quantity, they carried off all their property and betook
themselves to the nearest towns; there they again defended themselves by
the same advantages of situation. They did this the more easily during a
great part of the summer, because our ships were kept back by storms,
and the difficulty of sailing was very great in that vast and open sea,
with its strong tides and its harbours far apart and exceedingly few in
number.

XIII.--For their ships were built and equipped after this manner. The
keels were somewhat flatter than those of our ships, whereby they could
more easily encounter the shallows and the ebbing of the tide: the prows
were raised very high, and in like manner the sterns were adapted to the
force of the waves and storms [which they were formed to sustain]. The
ships were built wholly of oak, and designed to endure any force and
violence whatever; the benches, which were made of planks a foot in
breadth, were fastened by iron spikes of the thickness of a man's thumb;
the anchors were secured fast by iron chains instead of cables, and for
sails they used skins and thin dressed leather. These [were used] either
through their want of canvas and their ignorance of its application, or
for this reason, which is more probable, that they thought that such
storms of the ocean, and such violent gales of wind could not be
resisted by sails, nor ships of such great burden be conveniently enough
managed by them. The encounter of our fleet with these ships was of such
a nature that our fleet excelled in speed alone, and the plying of the
oars; other things, considering the nature of the place [and] the
violence of the storms, were more suitable and better adapted on their
side; for neither could our ships injure theirs with their beaks (so
great was their strength), nor on account of their height was a weapon
easily cast up to them; and for the same reason they were less readily
locked in by rocks. To this was added, that whenever a storm began to
rage and they ran before the wind, they both could weather the storm
more easily and heave to securely in the shallows, and when left by the
tide feared nothing from rocks and shelves: the risk of all which things
was much to be dreaded by our ships.

XIV.--Caesar, after taking many of their towns, perceiving that so much
labour was spent in vain and that the flight of the enemy could not be
prevented on the capture of their towns, and that injury could not be
done them, he determined to wait for his fleet. As soon as it came up
and was first seen by the enemy, about 220 of their ships, fully
equipped and appointed with every kind of [naval] implement, sailed
forth from the harbour, and drew up opposite to ours; nor did it appear
clear to Brutus, who commanded the fleet, or to the tribunes of the
soldiers and the centurions, to whom the several ships were assigned,
what to do, or what system of tactics to adopt; for they knew that
damage could not be done by their beaks; and that, although turrets were
built [on their decks], yet the height of the stems of the barbarian
ships exceeded these; so that weapons could not be cast up from [our]
lower position with sufficient effect, and those cast by the Gauls fell
the more forcibly upon us. One thing provided by our men was of great
service, [viz.] sharp hooks inserted into and fastened upon poles, of a
form not unlike the hooks used in attacking town walls. When the ropes
which fastened the sail-yards to the masts were caught by them and
pulled, and our vessel vigorously impelled with the oars, they [the
ropes] were severed; and when they were cut away, the yards necessarily
fell down; so that as all the hope of the Gallic vessels depended on
their sails and rigging, upon these being cut away, the entire
management of the ships was taken from them at the same time. The rest
of the contest depended on courage; in which our men decidedly had the
advantage; and the more so because the whole action was carried on in
the sight of Caesar and the entire army; so that no act, a little more
valiant than ordinary, could pass unobserved, for all the hills and
higher grounds, from which there was a near prospect of the sea, were
occupied by our army.

XV.--The sail-yards [of the enemy], as we have said, being brought down,
although two and [in some cases] three ships [of theirs] surrounded each
one [of ours], the soldiers strove with the greatest energy to board the
ships of the enemy: and, after the barbarians observed this taking
place, as a great many of their ships were beaten, and as no relief for
that evil could be discovered, they hastened to seek safety in flight.
And, having now turned their vessels to that quarter in which the wind
blew, so great a calm and lull suddenly arose, that they could not move
out of their place, which circumstance, truly, was exceedingly opportune
for finishing the business; for our men gave chase and took them one by
one, so that very few out of all the number, [and those] by the
intervention of night, arrived at the land, after the battle had lasted
almost from the fourth hour till sunset.

XVI.--By this battle the war with the Veneti and the whole of the sea
coast was finished; for both all the youth, and all, too, of more
advanced age, in whom there was any discretion or rank, had assembled in
that battle; and they had collected in that one place whatever naval
forces they had anywhere; and when these were lost, the survivors had no
place to retreat to, nor means of defending their towns. They
accordingly surrendered themselves and all their possessions to Caesar,
on whom Caesar thought that punishment should be inflicted the more
severely, in order that for the future the rights of ambassadors might
be more carefully respected, by barbarians: having, therefore, put to
death all their senate, he sold the rest for slaves.

XVII.--While these things are going on amongst the Veneti, Q. Titurius
Sabinus with those troops which he had received from Caesar, arrives in
the territories of the Unelli. Over these people Viridovix ruled, and
held the chief command of all those states which had revolted: from
which he had collected a large and powerful army. And in those few days,
the Aulerci and the Sexovii, having slain their senate because they
would not consent to be promoters of the war, shut their gates [against
us] and united themselves to Viridovix; a great multitude besides of
desperate men and robbers assembled out of Gaul from all quarters, whom
the hope of plundering and the love of fighting had called away from
husbandry and their daily labour. Sabinus kept himself within his camp,
which was in a position convenient for everything; while Viridovix
encamped over against him at a distance of two miles, and daily bringing
out his forces, gave him an opportunity of fighting; so that Sabinus had
now not only come into contempt with the enemy, but also was somewhat
taunted by the speeches of our soldiers; and furnished so great a
suspicion of his cowardice that the enemy presumed to approach even to
the very rampart of our camp. He adopted this conduct for the following
reason: because he did not think that a lieutenant ought to engage in
battle with so great a force, especially while he who held the chief
command was absent, except on advantageous ground or some favourable
circumstance presented itself.

XVIII.--After having established this suspicion of his cowardice, he
selected a certain suitable and crafty Gaul, who was one of those whom
he had with him as auxiliaries. He induces him by great gifts and
promises to go over to the enemy; and informs [him] of what he wished to
be done. Who, when he arrives amongst them as a deserter, lays before
them the fears of the Romans; and informs them by what difficulties
Caesar himself was harassed, and that the matter was not far removed
from this--that Sabinus would the next night privately draw off his army
out of the camp and set forth to Caesar, for the purpose of carrying
[him] assistance, which, when they heard, they all cry out together that
an opportunity of successfully conducting their enterprise ought not to
be thrown away; that they ought to go to the [Roman] camp. Many things
persuaded the Gauls to this measure; the delay of Sabinus during the
previous days; the positive assertion of the [pretended] deserter; want
of provisions, for a supply of which they had not taken the requisite
precautions; the hope springing from the Venetic war; and [also] because
in most cases men willingly believe what they wish. Influenced by these
things, they do not discharge Viridovix and the other leaders from the
council, before they gained permission from them to take up arms and
hasten to [our] camp; which being granted, rejoicing as if victory were
fully certain, they collected faggots and brushwood, with which to fill
up the Roman trenches, and hasten to the camp.

XIX.--The situation of the camp was a rising ground, gently sloping from
the bottom for about a mile. Thither they proceeded with great speed (in
order that as little time as possible might be given to the Romans to
collect and arm themselves), and arrived quite out of breath. Sabinus
having encouraged his men, gives them the signal, which they earnestly
desired. While the enemy were encumbered by reason of the burdens which
they were carrying, he orders a sally to be suddenly made from two gates
[of the camp]. It happened, by the advantage of situation, by the
unskilfulness and the fatigue of the enemy, by the valour of our
soldiers, and their experience in former battles, that they could not
stand one attack of our men, and immediately turned their backs: and our
men with full vigour followed them while disordered, and slew a great
number of them; the horse pursuing the rest, left but few, who escaped
by flight. Thus at the same time, Sabinus was informed of the naval
battle and Caesar of victory gained by Sabinus; and all the states
immediately surrendered themselves to Titurius: for as the temper of the
Gauls is impetuous and ready to undertake wars, so their mind is weak,
and by no means resolute in enduring calamities.

XX.--About the same time, P. Crassus, when he had arrived in Aquitania
(which, as has been before said, both from its extent of territory and
the great number of its people, is to be reckoned a third part of Gaul),
understanding that he was to wage war in these parts, where a few years
before L. Valerius Praeconinus, the lieutenant, had been killed, and his
army routed, and from which L. Manilius, the proconsul, had fled with
the loss of his baggage, he perceived that no ordinary care must be used
by him. Wherefore, having provided corn, procured auxiliaries and
cavalry, [and] having summoned by name many valiant men from Tolosa,
Carcaso, and Narbo, which are the states of the province of Gaul, that
border on these regions [Aquitania], he led his army into the
territories of the Sotiates. On his arrival being known, the Sotiates
having brought together great forces and [much] cavalry, in which their
strength principally lay, and assailing our army on the march, engaged
first in a cavalry action, then when their cavalry was routed, and our
men pursuing, they suddenly display their infantry forces, which they
had placed in ambuscade in a valley. These attacked our men [while]
disordered, and renewed the fight.

XXI.--The battle was long and vigorously contested, since the Sotiates,
relying on their former victories, imagined that the safety of the whole
of Aquitania rested on their valour; [and] our men, on the other hand,
desired it might be seen what they could accomplish without their
general and without the other legions, under a very young commander; at
length the enemy, worn out with wounds, began to turn their backs, and a
great number of them being slain, Crassus began to besiege the
[principal] town of the Sotiates on his march. Upon their valiantly
resisting, he raised vineae and turrets. They at one time attempting a
sally, at another forming mines to our rampart and vineae (at which the
Aquitani are eminently skilled, because in many places amongst them
there are copper mines); when they perceived that nothing could be
gained by these operations through the perseverance of our men, they
send ambassadors to Crassus, and entreat him to admit them to a
surrender. Having obtained it, they, being ordered to deliver up their
arms, comply.

XXII.--And while the attention of our men is engaged in that matter, in
another part Adcantuannus, who held the chief command, with 600 devoted
followers, whom they call soldurii (the conditions of whose association
are these,--that they enjoy all the conveniences of life with those to
whose friendship they have devoted themselves: if anything calamitous
happen to them, either they endure the same destiny together with them,
or commit suicide: nor hitherto, in the memory of men, has there been
found any one who, upon his being slain to whose friendship he had
devoted himself, refused to die); Adcantuannus, [I say] endeavouring to
make a sally with these, when our soldiers had rushed together to arms,
upon a shout being raised at that part of the fortification, and a
fierce battle had been fought there, was driven back into the town, yet
he obtained from Crassus [the indulgence] that he should enjoy the same
terms of surrender [as the other inhabitants].

XXIII.--Crassus, having received their arms and hostages, marched into
the territories of the Vocates and the Tarusates. But then, the
barbarians being alarmed, because they had heard that a town fortified
by the nature of the place and by art had been taken by us in a few days
after our arrival there, began to send ambassadors into all quarters, to
combine, to give hostages one to another, to raise troops. Ambassadors
also are sent to those states of Hither Spain which are nearest to
Aquitania, and auxiliaries and leaders are summoned from them; on whose
arrival they proceed to carry on the war with great confidence, and with
a great host of men. They who had been with Q. Sertorius the whole
period [of his war in Spain] and were supposed to have very great skill
in military matters, are chosen leaders. These, adopting the practice of
the Roman people, begin to select [advantageous] places, to fortify
their camp, to cut off our men from provisions, which, when Crassus
observes, [and likewise] that his forces, on account of their small
number, could not safely be separated; that the enemy both made
excursions and beset the passes, and [yet] left sufficient guard for
their camp; that on that account, corn and provision could not very
conveniently be brought up to him, and that the number of the enemy was
daily increased, he thought that he ought not to delay in giving battle.
This matter being brought to a council, when he discovered that all
thought the same thing, he appointed the next day for the fight.

XXIV.--Having drawn out all his forces at the break of day, and
marshalled them in a double line, he posted the auxiliaries in the
centre, and waited to see what measures the enemy would take. They,
although on account of their great number and their ancient renown in
war, and the small number of our men, they supposed they might safely
fight, nevertheless considered it safer to gain the victory without any
wound, by besetting the passes [and] cutting off the provisions: and if
the Romans, on account of the want of corn, should begin to retreat,
they intended to attack them while encumbered in their march and
depressed in spirit [as being assailed while] under baggage. This
measure being approved of by the leaders and the forces of the Romans
drawn out, the enemy [still] kept themselves in their camp. Crassus
having remarked this circumstance, since the enemy, intimidated by their
own delay, and by the reputation [_i.e._ for cowardice arising thence]
had rendered our soldiers more eager for fighting, and the remarks of
all were heard [declaring] that no longer ought delay to be made in
going to the camp, after encouraging his men, he marches to the camp of
the enemy, to the great gratification of his own troops.

XXV.--There, while some were filling up the ditch, and others, by
throwing a large number of darts, were driving the defenders from the
rampart and fortifications, and the auxiliaries, on whom Crassus did not
much rely in the battle, by supplying stones and weapons [to the
soldiers], and by conveying turf to the mound, presented the appearance
and character of men engaged in fighting; while also the enemy were
fighting resolutely and boldly, and their weapons, discharged from their
higher position, fell with great effect; the horse, having gone round
the camp of the enemy, reported to Crassus that the camp was not
fortified with equal care on the side of the Decuman gate, and had an
easy approach.

XXVI.--Crassus, having exhorted the commanders of the horse to animate
their men by great rewards and promises, points out to them what he
wished to have done. They, as they had been commanded, having brought
out the four cohorts, which, as they had been left as a guard for the
camp, were not fatigued by exertion, and having led them round by a
somewhat longer way, lest they could be seen from the camp of the enemy,
when the eyes and minds of all were intent upon the battle, quickly
arrived at those fortifications which we have spoken of, and, having
demolished these, stood in the camp of the enemy before they were seen
by them, or it was known what was going on. And then, a shout being
heard in that quarter, our men, their strength having been recruited
(which usually occurs on the hope of victory), began to fight more
vigorously. The enemy, surrounded on all sides, [and] all their affairs
being despaired of, made great attempts to cast themselves down over the
ramparts and to seek safety in flight. These the cavalry pursued over
the very open plains, and after leaving scarcely a fourth part out of
the number of 50,000, which it was certain had assembled out of
Aquitania and from the Cantabri, returned late at night to the camp.

XXVII.--Having heard of this battle, the greatest part of Aquitania
surrendered itself to Crassus, and of its own accord sent hostages, in
which number were the Tarbelli, the Bigerriones, the Preciani, the
Vocasates, the Tarusates, the Elurates, the Garites, the Ausci, the
Garumni, the Sibuzates, the Cocosates. A few [and those] most remote
nations, relying on the time of the year, because winter was at hand,
neglected to do this.

XXVIII.--About the same time Caesar, although the summer was nearly
past, yet since, all Gaul being reduced, the Morini and the Menapii
alone remained in arms, and had never sent ambassadors to him [to make a
treaty] of peace, speedily led his army thither, thinking that that war
might soon be terminated. They resolved to conduct the war on a very
different method from the rest of the Gauls; for as they perceived that
the greatest nations [of Gaul] who had engaged in war, had been routed
and overcome, and as they possessed continuous ranges of forests and
morasses, they removed themselves and all their property thither. When
Caesar had arrived at the opening of these forests, and had begun to
fortify his camp, and no enemy was in the meantime seen, while our men
were dispersed on their respective duties, they suddenly rushed out from
all parts of the forest, and made an attack on our men. The latter
quickly took up arms and drove them back again to their forests; and
having killed a great many, lost a few of their own men while pursuing
them too far through those intricate places.

XXIX.--During the remaining days after this, Caesar began to cut down
the forests; and that no attack might be made on the flank of the
soldiers, while unarmed and not foreseeing it, he placed together
(opposite to the enemy) all that timber which was cut down, and piled it
up as a rampart on either flank. When a great space had been, with
incredible speed, cleared in a few days, when the cattle [of the enemy]
and the rear of their baggage-train were already seized by our men, and
they themselves were seeking for the thickest parts of the forests,
storms of such a kind came on that the work was necessarily suspended,
and, through the continuance of the rains, the soldiers could not any
longer remain in their tents. Therefore, having laid waste all their
country, [and] having burnt their villages and houses, Caesar led back
his army and stationed them in winter-quarters among the Aulerci and
Lexovii, and the other states which had made war upon him last.



BOOK IV

I.-The following winter (this was the year in which Cn. Pompey and M.
Crassus were consuls), those Germans [called] the Usipetes, and likewise
the Tenchtheri, with a great number of men, crossed the Rhine, not far
from the place at which that river discharges itself into the sea. The
motive for crossing [that river] was that, having been for several years
harassed by the Suevi, they were constantly engaged in war, and hindered
from the pursuits of agriculture. The nation of the Suevi is by far the
largest and the most warlike nation of all the Germans. They are said to
possess a hundred cantons, from each of which they yearly send from
their territories for the purpose of war a thousand armed men: the
others who remain at home, maintain [both] themselves and those engaged
in the expedition. The latter again, in their turn, are in arms the year
after: the former remain at home. Thus neither husbandry nor the art and
practice of war are neglected. But among them there exists no private
and separate land; nor are they permitted to remain more than one year
in one place for the purpose of residence. They do not live much on
corn, but subsist for the most part on milk and flesh, and are much
[engaged] in hunting; which circumstance must, by the nature of their
food, and by their daily exercise and the freedom of their life (for
having from boyhood been accustomed to no employment, or discipline,
they do nothing at all contrary to their inclination), both promote
their strength and render them men of vast stature of body. And to such
a habit have they brought themselves, that even in the coldest parts
they wear no clothing whatever except skins, by reason of the scantiness
of which a great portion of their body is bare, and besides they bathe
in open rivers.

II.--Merchants have access to them rather that they may have persons to
whom they may sell those things which they have taken in war, than
because they need any commodity to be imported to them. Moreover, even
as to labouring cattle, in which the Gauls take the greatest pleasure,
and which they procure at a great price, the Germans do not employ such
as are imported, but those poor and ill-shaped animals which belong to
their country; these, however, they render capable of the greatest
labour by daily exercise. In cavalry actions they frequently leap from
their horses and fight on foot; and train their horses to stand still in
the very spot on which they leave them, to which they retreat with great
activity when there is occasion; nor, according to their practice, is
anything regarded as more unseemly, or more unmanly, than to use
housings. Accordingly, they have the courage, though they be themselves
but few, to advance against any number whatever of horse mounted with
housings. They on no account permit wine to be imported to them, because
they consider that men degenerate in their powers of enduring fatigue,
and are rendered effeminate by that commodity.

III.--They esteem it their greatest praise as a nation that the lands
about their territories lie unoccupied to a very great extent, inasmuch
as [they think] that by this circumstance is indicated that a great
number of nations cannot, withstand their power; and thus on one side of
the Suevi the lands are said to lie desolate for about six hundred
miles. On the other side they border on the Ubii, whose state was large
and flourishing, considering the condition of the Germans, and who are
somewhat more refined than those of the same race and the rest [of the
Germans], and that because they border on the Rhine, and are much
resorted to by merchants, and are accustomed to the manners of the
Gauls, by reason of their approximity to them. Though the Suevi, after
making the attempt frequently and in several wars, could not expel this
nation from their territories, on account of the extent and population
of their state, yet they made them tributaries, and rendered them less
distinguished and powerful [than they had ever been].

IV.--In the same condition were the Usipetes and the Tenchtheri (whom we
have mentioned above), who for many years resisted the power of the
Suevi, but being at last driven from their possessions, and having
wandered through many parts of Germany, came to the Rhine, to districts
which the Menapii inhabited, and where they had lands, houses, and
villages on either side of the river. The latter people, alarmed by the
arrival of so great a multitude, removed from those houses which they
had on the other side of the river, and having placed guards on this
side the Rhine, proceeded to hinder the Germans from crossing. They,
finding themselves, after they had tried all means, unable either to
force a passage on account of their deficiency in shipping, or cross by
stealth on account of the guards of the Menapii, pretended to return to
their own settlements and districts; and, after having proceeded three
days' march, returned; and their cavalry having performed the whole of
this journey in one night, cut off the Menapii, who were ignorant of,
and did not expect [their approach, and] who, having moreover been
informed of the departure of the Germans by their scouts, had without
apprehension returned to their villages beyond the Rhine. Having slain
these, and seized their ships, they crossed the river before that part
of the Menapii, who were at peace in their settlements over the Rhine,
were apprised of [their intention]; and seizing all their houses,
maintained themselves upon their provisions during the rest of the
winter.

V.--Caesar, when informed of these matters, fearing the fickle
disposition of the Gauls, who are easily prompted to take up
resolutions, and much addicted to change, considered that nothing was to
be entrusted to them; for it is the custom of that people to compel
travellers to stop, even against their inclination, and inquire what
they may have heard, or may know, respecting any matter; and in towns
the common people throng around merchants and force them to state from
what countries they come, and what affairs they know of there. They
often engage in resolutions concerning the most important matters,
induced by these reports and stories alone; of which they must
necessarily instantly repent, since they yield to mere unauthorised
reports; and since most people give to their questions answers framed
agreeably to their wishes.

VI.--Caesar, being aware of their custom, in order that he might not
encounter a more formidable war, sets forward to the army earlier in the
year than he was accustomed to do. When he had arrived there, he
discovered that those things, which he had suspected would occur, had
taken place; that embassies had been sent to the Germans by some of the
states, and that they had been entreated to leave the Rhine, and had
been promised that all things which they desired should be provided by
the Gauls. Allured by this hope, the Germans were then making excursions
to greater distances, and had advanced to the territories of the
Eburones and the Condrusi, who are under the protection of the Treviri.
After summoning the chiefs of Gaul, Caesar thought proper to pretend
ignorance of the things which he had discovered; and having conciliated
and confirmed their minds, and ordered some cavalry to be raised,
resolved to make war against the Germans.

VII.--Having provided corn and selected his cavalry, he began to direct
his march towards those parts in which he heard the Germans were. When
he was distant from them only a few days' march, ambassadors come to him
from their state; whose speech was as follows:--"That the Germans
neither make war upon the Roman people first, nor do they decline, if
they are provoked, to engage with them in arms; for that this was the
custom of the Germans handed down to them from their forefathers, to
resist whatsoever people make war upon them and not to avert it by
entreaty; this, however, they confessed,--that they had come hither
reluctantly, having been expelled from their country. If the Romans were
disposed to accept their friendship, they might be serviceable allies to
them; and let them either assign them lands, or permit them to retain
those which they had acquired by their arms; that they are inferior to
the Suevi alone, to whom not even the immortal gods can show themselves
equal; that there was none at all besides on earth whom they could not
conquer."

VIII.--To these remarks Caesar replied in such terms as he thought
proper; but the conclusion of his speech was, "That he could make no
alliance with them, if they continued in Gaul; that it was not probable
that they who were not able to defend their own territories, should get
possession of those of others, nor were there any lands lying waste in
Gaul which could be given away, especially to so great a number of men,
without doing wrong [to others]; but they might, if they were desirous,
settle in the territories of the Ubii; whose ambassadors were then with
him, and were complaining of the aggressions of the Suevi, and
requesting assistance from him; and that he would obtain this request
from them."

IX.--The ambassadors said that they would report these things to their
countrymen; and, after having deliberated on the matter, would return to
Caesar after the third day, they begged that he would not in the
meantime advance his camp nearer to them. Caesar said that he could not
grant them even that; for he had learned that they had sent a great part
of their cavalry over the Meuse to the Ambivariti, some days before, for
the purpose of plundering and procuring forage. He supposed that they
were then waiting for these horse, and that the delay was caused on this
account.

X.--The Meuse rises from mount Le Vosge, which is in the territories of
the Lingones; and, having received a branch of the Rhine, which is
called the Waal, forms the island of the Batavi, and not more than
eighty miles from it it falls into the ocean. But the Rhine takes its
course among the Lepontii, who inhabit the Alps, and is carried with a
rapid current for a long distance through the territories of the
Sarunates, Helvetii, Sequani, Mediomatrici, Tribuci, and Treviri, and
when it approaches the ocean, divides into several branches; and, having
formed many and extensive islands, a great part of which are inhabited
by savage and barbarous nations (of whom there are some who are supposed
to live on fish and the eggs of sea-fowl), flows into the ocean by
several mouths.

XI.--When Caesar was not more than twelve miles distant from the enemy,
the ambassadors return to him, as had been arranged; who meeting him on
the march, earnestly entreated him not to advance any farther. When they
could not obtain this, they begged him to send on a despatch to those
who had marched in advance of the main army, and forbid them to engage;
and grant them permission to send ambassadors to the Ubii, and if the
princes and senate of the latter would give them security by oath, they
assured Caesar that they would accept such conditions as might be
proposed by him; and requested that he would give them the space of
three days for negotiating these affairs. Caesar thought that these
things tended to the self-same point [as their other proposal]; [namely]
that, in consequence of a delay of three days intervening, their horse
which were at a distance might return; however, he said, that he would
not that day advance farther than four miles for the purpose of
procuring water; he ordered that they should assemble at that place in
as large a number as possible the following day, that he might inquire
into their demands. In the meantime he sends messengers to the officers
who had marched in advance with all the cavalry to order them not to
provoke the enemy to an engagement, and if they themselves were
assailed, to sustain the attack until he came up with the army.

XII.--But the enemy, as soon as they saw our horse, the number of which
was 5000, whereas they themselves had not more than 800 horse, because
those which had gone over the Meuse for the purpose of foraging had not
returned, while our men had no apprehensions, because their ambassadors
had gone away from Caesar a little before, and that day had been
requested by them as a period of truce, made an onset on our men, and
soon threw them into disorder. When our men, in their turn, made a
stand, they, according to their practice, leaped from their horses to
their feet, and stabbing our horses in the belly and overthrowing a
great many of our men, put the rest to flight, and drove them forward so
much alarmed that they did not desist from their retreat till they had
come in sight of our army. In that encounter seventy-four of our horse
were slain; among them, Piso, an Aquitanian, a most valiant man, and
descended from a very illustrious family; whose grandfather had held the
sovereignty of his state, and had been styled friend by our senate. He,
while he was endeavouring to render assistance to his brother who was
surrounded by the enemy, and whom he rescued from danger, was himself
thrown from his horse, which was wounded under him, but still opposed
[his antagonists] with the greatest intrepidity, as long as he was able
to maintain the conflict. When at length he fell, surrounded on all
sides and after receiving many wounds, and his brother, who had then
retired from the fight, observed it from a distance, he spurred on his
horse, threw himself upon the enemy, and was killed.

XIII.--After this engagement, Caesar considered that neither ought
ambassadors to be received to audience, nor conditions be accepted by
him from those who, after having sued for peace by way of stratagem and
treachery, had made war without provocation. And to wait till the
enemy's forces were augmented and their cavalry had returned, he
concluded, would be the greatest madness; and knowing the fickleness of
the Gauls, he felt how much influence the enemy had already acquired
among them by this one skirmish. He [therefore] deemed that no time for
converting measures ought to be afforded them. After having resolved on
these things and communicated his plans to his lieutenants and quaestor
in order that he might not suffer any opportunity for engaging to escape
him, a very seasonable event occurred, namely, that on the morning of
the next day, a large body of Germans, consisting of their princes and
old men, came to the camp to him to practise the same treachery and
dissimulation; but, as they asserted, for the purpose of acquitting
themselves for having engaged in a skirmish the day before, contrary to
what had been agreed and to what, indeed, they themselves had requested;
and also if they could by any means obtain a truce by deceiving him.
Caesar, rejoicing that they had fallen into his power, ordered them to
be detained. He then drew all his forces out of the camp, and commanded
the cavalry, because he thought they were intimidated by the late
skirmish, to follow in the rear.

XIV.--Having marshalled his army in three lines, and in a short time
performed a march of eight miles, he arrived at the camp of the enemy
before the Germans could perceive what was going on; who being suddenly
alarmed by all the circumstances, both by the speediness of our arrival
and the absence of their own officers, as time was afforded neither for
concerting measures nor for seizing their arms, are perplexed as to
whether it would be better to lead out their forces against the enemy,
or to defend their camp, or seek their safety by flight. Their
consternation being made apparent by their noise and tumult, our
soldiers, excited by the treachery of the preceding day, rushed into the
camp: such of them as could readily get their arms for a short time
withstood our men, and gave battle among their carts and baggage-waggons;
but the rest of the people, [consisting] of boys and women (for they had
left their country and crossed the Rhine with all their families), began
to fly in all directions; in pursuit of whom Caesar sent the cavalry.

XV.--The Germans when, upon hearing a noise behind them, [they looked
and] saw that their families were being slain, throwing away their arms
and abandoning their standards, fled out of the camp, and when they had
arrived at the confluence of the Meuse and the Rhine, the survivors
despairing of farther escape, as a great number of their countrymen had
been killed, threw themselves into the river and there perished,
overcome by fear, fatigue, and the violence of the stream. Our soldiers,
after the alarm of so great a war, for the number of the enemy amounted
to 430,000, returned to their camp, all safe to a man, very few being
even wounded. Caesar granted those whom he had detained in the camp
liberty of departing. They however, dreading revenge and torture from
the Gauls, whose lands they had harassed, said that they desired to
remain with him. Caesar granted them permission.

XVI.--The German war being finished, Caesar thought it expedient for him
to cross the Rhine, for many reasons; of which this was the most
weighty, that, since he saw the Germans were so easily urged to go into
Gaul, he desired they should have their fears for their own territories
when they discovered that the army of the Roman people both could and
dared pass the Rhine. There was added also, that that portion of the
cavalry of the Usipetes and the Tenchtheri, which I have above related
to have crossed the Meuse for the purpose of plundering and procuring
forage, and was not present at the engagement, had betaken themselves,
after the retreat of their countrymen, across the Rhine into the
territories of the Sigambri, and united themselves to them. When Caesar
sent ambassadors to them, to demand that they should give up to him
those who had made war against him and against Gaul, they replied, "That
the Rhine bounded the empire of the Roman people; if he did not think it
just for the Germans to pass over into Gaul against his consent, why did
he claim that anything beyond the Rhine should be subject to his
dominion or power?" The Ubii also, who alone, out of all the nations
lying beyond the Rhine, had sent ambassadors to Caesar, and formed an
alliance and given hostages, earnestly entreated "that he would bring
them assistance, because they were grievously oppressed by the Suevi;
or, if he was prevented from doing so by the business of the
commonwealth, he would at least transport his army over the Rhine; that
that would be sufficient for their present assistance and their hope for
the future; that so great was the name and the reputation of his army,
even among the most remote nations of the Germans, arising from the
defeat of Ariovistus and this last battle which was fought, that they
might be safe under the fame and friendship of the Roman people." They
promised a large number of ships for transporting the army.

XVII.--Caesar, for those reasons which I have mentioned, had resolved to
cross the Rhine; but to cross by ships he neither deemed to be
sufficiently safe, nor considered consistent with his own dignity or
that of the Roman people. Therefore, although the greatest difficulty in
forming a bridge was presented to him, on account of the breadth,
rapidity, and depth of the river, he nevertheless considered that it
ought to be attempted by him, or that his army ought not otherwise to be
led over. He devised this plan of a bridge. He joined together at the
distance of two feet, two piles, each a foot and a half thick, sharpened
a little at the lower end, and proportioned in length to the depth of
the river. After he had, by means of engines, sunk these into the river,
and fixed them at the bottom, and then driven them in with rammers, not
quite perpendicularly, like a stake, but bending forward and sloping, so
as to incline in the direction of the current of the river; he also
placed two [other piles] opposite to these, at the distance of forty
feet lower down, fastened together in the same manner, but directed
against the force and current of the river. Both these, moreover, were
kept firmly apart by beams two feet thick (the space which the binding
of the piles occupied), laid in at their extremities between two braces
on each side; and in consequence of these being in different directions
and fastened on sides the one opposite to the other, so great was the
strength of the work, and such the arrangement of the materials, that in
proportion as the greater body of water dashed against the bridge, so
much the closer were its parts held fastened together. These beams were
bound together by timber laid over them in the direction of the length
of the bridge, and were [then] covered over with laths and hurdles; and
in addition to this, piles were driven into the water obliquely, at the
lower side of the bridge, and these serving as buttresses, and being
connected with every portion of the work, sustained the force of the
stream: and there were others also above the bridge, at a moderate
distance; that if trunks of trees or vessels were floated down the river
by the barbarians for the purpose of destroying the work, the violence
of such things might be diminished by these defences, and might not
injure the bridge.

XVIII.--Within ten days after the timber began to be collected, the
whole work was completed, and the whole army led over. Caesar, leaving a
strong guard at each end of the bridge, hastens into the territories of
the Sigambri. In the meantime ambassadors from several nations come to
him, whom, on their suing for peace and alliance, he answers in a
courteous manner, and orders hostages to be brought to him. But the
Sigambri, at the very time the bridge was begun to be built, made
preparations for a flight (by the advice of such of the Tenchtheri and
Usipetes as they had amongst them), and quitted their territories and
conveyed away all their possessions, and concealed themselves in deserts
and woods.

XIX.--Caesar, having remained in their territories a few days, and burnt
all their villages and houses, and cut down their corn, proceeded into
the territories of the Ubii; and having promised them his assistance, if
they were ever harassed by the Suevi, he learned from them these
particulars: that the Suevi, after they had by means of their scouts
found that the bridge was being built, had called a council, according
to their custom, and sent orders to all parts of their state to remove
from the towns and convey their children, wives, and all their
possessions into the woods, and that all who could bear arms should
assemble in one place; that the place thus chosen was nearly the centre
of those regions which the Suevi possessed; that in this spot they had
resolved to await the arrival of the Romans, and give them battle there.
When Caesar discovered this, having already accomplished all those
things on account of which he had resolved to lead his army over,
namely, to strike fear into the Germans, take vengeance on the Sigambri,
and free the Ubii from the invasion of the Suevi, having spent
altogether eighteen days beyond the Rhine, and thinking he had advanced
far enough to serve both honour and interest, he returned into Gaul, and
cut down the bridge.

XX.--During the short part of summer which remained, Caesar, although in
these countries, as all Gaul lies towards the north, the winters are
early, nevertheless resolved to proceed into Britain, because he
discovered that in almost all the wars with the Gauls succours had been
furnished to our enemy from that country; and even if the time of year
should be insufficient for carrying on the war, yet he thought it would
be of great service to him if he only entered the island, and saw into
the character of the people, and got knowledge of their localities,
harbours, and landing-places, all which were for the most part unknown
to the Gauls. For neither does any one except merchants generally go
thither, nor even to them was any portion of it known, except the
sea-coast and those parts which are opposite to Gaul. Therefore, after
having called up to him the merchants from all parts, he could learn
neither what was the size of the island, nor what or how numerous were
the nations which inhabited it, nor what system of war they followed,
nor what customs they used, nor what harbours were convenient for a
great number of large ships.

XXI.--He sends before him Caius Volusenus with a ship of war, to acquire
a knowledge of these particulars before he in person should make a
descent into the island, as he was convinced that this was a judicious
measure. He commissioned him to thoroughly examine into all matters, and
then return to him as soon as possible. He himself proceeds to the
Morini with all his forces. He orders ships from all parts of the
neighbouring countries, and the fleet which the preceding summer he had
built for the war with the Veneti, to assemble in this place. In the
meantime, his purpose having been discovered, and reported to the
Britons by merchants, ambassadors come to him from several states of the
island, to promise that they will give hostages, and submit to the
government of the Roman people. Having given them an audience, he after
promising liberally, and exhorting them to continue in that purpose,
sends them back to their own country, and [despatches] with them
Commius, whom, upon subduing the Atrebates, he had created king there, a
man whose courage and conduct he esteemed, and who he thought would be
faithful to him, and whose influence ranked highly in those countries.
He orders him to visit as many states as he could, and persuade them to
embrace the protection of the Roman people, and apprise them that he
would shortly come thither. Volusenus, having viewed the localities as
far as means could be afforded one who dared not leave his ship and
trust himself to barbarians, returns to Caesar on the fifth day, and
reports what he had there observed.

XXII.--While Caesar remains in these parts for the purpose of procuring
ships, ambassadors come to him from a great portion of the Morini, to
plead their excuse respecting their conduct on the late occasion;
alleging that it was as men uncivilised, and as those who were
unacquainted with our custom, that they had made war upon the Roman
people, and promising to perform what he should command. Caesar,
thinking that this had happened fortunately enough for him, because he
neither wished to leave an enemy behind him, nor had an opportunity for
carrying on a war, by reason of the time of year, nor considered that
employment in such trifling matters was to be preferred to his
enterprise on Britain, imposes a large number of hostages; and when
these were brought, he received them to his protection. Having collected
together and provided about eighty transport ships, as many as he
thought necessary for conveying over two legions, he assigned such
[ships] of war as he had besides to the quaestor, his lieutenants, and
officers of cavalry. There were in addition to these eighteen ships of
burden which were prevented, eight miles from that place, by winds, from
being able to reach the same port. These he distributed amongst the
horse; the rest of the army he delivered to Q. Titurius Sabinus and L.
Aurunculeius Cotta, his lieutenants, to lead into the territories of the
Menapii and those cantons of the Morini from which ambassadors had not
come to him. He ordered P. Sulpicius Rufus, his lieutenant, to hold
possession of the harbour, with such a garrison as he thought
sufficient.

XXIII.--These matters being arranged, finding the weather favourable for
his voyage, he set sail about the third watch, and ordered the horse to
march forward to the farther port, and there embark and follow him. As
this was performed rather tardily by them, he himself reached Britain
with the first squadron of ships, about the fourth hour of the day, and
there saw the forces of the enemy drawn up in arms on all the hills. The
nature of the place was this: the sea was confined by mountains so close
to it that a dart could be thrown from their summit upon the shore.
Considering this by no means a fit place for disembarking, he remained
at anchor till the ninth hour, for the other ships to arrive there.
Having in the meantime assembled the lieutenants and military tribunes,
he told them both what he had learnt from Volusenus, and what he wished
to be done; and enjoined them (as the principle of military matters, and
especially as maritime affairs, which have a precipitate and uncertain
action, required) that all things should be performed by them at a nod
and at the instant. Having dismissed them, meeting both with wind and
tide favourable at the same time, the signal being given and the anchor
weighed, he advanced about seven miles from that place, and stationed
his fleet over against an open and level shore.

XXIV.--But the barbarians, upon perceiving the design of the Romans,
sent forward their cavalry and charioteers, a class of warriors of whom
it is their practice to make great use in their battles, and following
with the rest of their forces, endeavoured to prevent our men landing.
In this was the greatest difficulty, for the following reasons, namely,
because our ships, on account of their great size, could be stationed
only in deep water; and our soldiers, in places unknown to them, with
their hands embarrassed, oppressed with a large and heavy weight of
armour, had at the same time to leap from the ships, stand amidst the
waves, and encounter the enemy; whereas they, either on dry ground, or
advancing a little way into the water, free in all their limbs, in
places thoroughly known to them, could confidently throw their weapons
and spur on their horses, which were accustomed to this kind of service.
Dismayed by these circumstances and altogether untrained in this mode of
battle, our men did not all exert the same vigour and eagerness which
they had been wont to exert in engagements on dry ground.

XXV.--When Caesar observed this, he ordered the ships of war, the
appearance of which was somewhat strange to the barbarians and the
motion more ready for service, to be withdrawn a little from the
transport vessels, and to be propelled by their oars, and be stationed
towards the open flank of the enemy, and the enemy to be beaten off and
driven away with slings, arrows, and engines: which plan was of great
service to our men; for the barbarians being startled by the form of our
ships and the motions of our oars and the nature of our engines, which
was strange to them, stopped, and shortly after retreated a little. And
while our men were hesitating [whether they should advance to the
shore], chiefly on account of the depth of the sea, he who carried the
eagle of the tenth legion, after supplicating the gods that the matter
might turn out favourably to the legion, exclaimed, "Leap, fellow
soldiers, unless you wish to betray your eagle to the enemy. I, for my
part, will perform my duty to the commonwealth and my general." When he
had said this with a loud voice, he leaped from the ship and proceeded
to bear the eagle toward the enemy. Then our men, exhorting one another
that so great a disgrace should not be incurred, all leaped from the
ship. When those in the nearest vessels saw them, they speedily followed
and approached the enemy.

XXVI.--The battle was maintained vigorously on both sides. Our men,
however, as they could neither keep their ranks, nor get firm footing,
nor follow their standards, and as one from one ship and another from
another assembled around whatever standards they met, were thrown into
great confusion. But the enemy, who were acquainted with all the
shallows, when from the shore they saw any coming from a ship one by
one, spurred on their horses, and attacked them while embarrassed; many
surrounded a few, others threw their weapons upon our collected forces
on their exposed flank. When Caesar observed this, he ordered the boats
of the ships of war and the spy sloops to be filled with soldiers, and
sent them up to the succour of those whom he had observed in distress.
Our men, as soon as they made good their footing on dry ground, and all
their comrades had joined them, made an attack upon the enemy, and put
them to flight, but could not pursue them very far, because the horse
had not been able to maintain their course at sea and reach the island.
This alone was wanting to Caesar's accustomed success.

XXVII.--The enemy being thus vanquished in battle, as soon as they
recovered after their flight, instantly sent ambassadors to Caesar to
negotiate about peace. They promised to give hostages and perform what
he should command. Together with these ambassadors came Commius the
Atrebatian, who, as I have above said, had been sent by Caesar into
Britain. Him they had seized upon when leaving his ship, although in the
character of ambassador he bore the general's commission to them, and
thrown into chains: then after the battle was fought, they sent him
back, and in suing for peace cast the blame of that act upon the common
people, and entreated that it might be pardoned on account of their
indiscretion. Caesar, complaining that after they had sued for peace,
and had voluntarily sent ambassadors into the continent for that
purpose, they had made war without a reason, said that he would pardon
their indiscretion, and imposed hostages, a part of whom they gave
immediately; the rest they said they would give in a few days, since
they were sent for from remote places. In the meantime they ordered
their people to return to the country parts, and the chiefs assembled
from all quarters, and proceeded to surrender themselves and their
states to Caesar.

XXVIII.--A peace being established by these proceedings four days after
we had come into Britain, the eighteen ships, to which reference has
been made above, and which conveyed the cavalry, set sail from the upper
port with a gentle gale; when, however, they were approaching Britain
and were seen from the camp, so great a storm suddenly arose that none
of them could maintain their course at sea; and some were taken back to
the same port from which they had started;--others, to their great
danger, were driven to the lower part of the island, nearer to the west;
which, however, after having cast anchor, as they were getting filled
with water, put out to sea through necessity in a stormy night, and made
for the continent.

XXIX.--It happened that night to be full moon, which usually occasions
very high tides in that ocean; and that circumstance was unknown to our
men. Thus, at the same time, the tide began to fill the ships of war
which Caesar had provided to convey over his army, and which he had
drawn up on the strand; and the storm began to dash the ships of burden
which were riding at anchor against each other; nor was any means
afforded our men of either managing them or of rendering any service. A
great many ships having been wrecked, inasmuch as the rest, having lost
their cables, anchors, and other tackling, were unfit for sailing, a
great confusion, as would necessarily happen, arose throughout the army;
for there were no other ships in which they could be conveyed back, and
all things which are of service in repairing vessels were wanting, and
corn for the winter had not been provided in those places, because it
was understood by all that they would certainly winter in Gaul.

XXX.--On discovering these things the chiefs of Britain, who had come up
after the battle was fought to perform those conditions which Caesar had
imposed, held a conference, when they perceived that cavalry, and ships,
and corn were wanting to the Romans, and discovered the small number of
our soldiers from the small extent of the camp (which, too, was on this
account more limited than ordinary because Caesar had conveyed over his
legions without baggage), and thought that the best plan was to renew
the war, and cut off our men from corn and provisions and protract the
affair till winter; because they felt confident that, if they were
vanquished or cut off from a return, no one would afterwards pass over
into Britain for the purpose of making war. Therefore, again entering
into a conspiracy, they began to depart from the camp by degrees and
secretly bring up their people from the country parts.

XXXI.--But Caesar, although he had not as yet discovered their measures,
yet, both from what had occurred to his ships, and from the circumstance
that they had neglected to give the promised hostages, suspected that
the thing would come to pass which really did happen. He therefore
provided remedies against all contingencies; for he daily conveyed corn
from the country parts into the camp, used the timber and brass of such
ships as were most seriously damaged for repairing the rest, and ordered
whatever things besides were necessary for this object to be brought to
him from the continent. And thus, since that business was executed by
the soldiers with the greatest energy, he effected that, after the loss
of twelve ships, a voyage could be made well enough in the rest.

XXXII.--While these things are being transacted, one legion had been
sent to forage, according to custom, and no suspicion of war had arisen
as yet, and some of the people remained in the country parts, others
went backwards and forwards to the camp, they who were on duty at the
gates of the camp reported to Caesar that a greater dust than was usual
was seen in that direction in which the legion had marched. Caesar,
suspecting that which was [really the case],--that some new enterprise
was undertaken by the barbarians, ordered the two cohorts which were on
duty to march into that quarter with him, and two other cohorts to
relieve them on duty; the rest to be armed and follow him immediately.
When he had advanced some little way from the camp, he saw that his men
were overpowered by the enemy and scarcely able to stand their ground,
and that, the legion being crowded together, weapons were being cast on
them from all sides. For as all the corn was reaped in every part with
the exception of one, the enemy, suspecting that our men would repair to
that, had concealed themselves in the woods during the night. Then
attacking them suddenly, scattered as they were, and when they had laid
aside their arms, and were engaged in reaping, they killed a small
number, threw the rest into confusion, and surrounded them with their
cavalry and chariots.

XXXIII.--Their mode of fighting with their chariots is this: firstly,
they drive about in all directions and throw their weapons and generally
break the ranks of the enemy with the very dread of their horses and the
noise of their wheels; and when they have worked themselves in between
the troops of horse, leap from their chariots and engage on foot. The
charioteers in the meantime withdraw some little distance from the
battle, and so place themselves with the chariots that, if their masters
are overpowered by the number of the enemy, they may have a ready
retreat to their own troops. Thus they display in battle the speed of
horse, [together with] the firmness of infantry; and by daily practice
and exercise attain to such expertness that they are accustomed, even on
a declining and steep place, to check their horses at full speed, and
manage and turn them in an instant and run along the pole, and stand on
the yoke, and thence betake themselves with the greatest celerity to
their chariots again.

XXXIV.-Under these circumstances, our men being dismayed by the novelty
of this mode of battle, Caesar most seasonably brought assistance; for
upon his arrival the enemy paused, and our men recovered from their
fear; upon which, thinking the time unfavourable for provoking the enemy
and coming to an action, he kept himself in his own quarter, and, a
short time having intervened, drew back the legions into the camp. While
these things were going on, and all our men engaged, the rest of the
Britons, who were in the fields, departed. Storms then set in for
several successive days, which both confined our men to camp and
hindered the enemy from attacking us. In the meantime the barbarians
despatched messengers to all parts and reported to their people the
small number of our soldiers, and how good an opportunity was given for
obtaining spoil and for liberating themselves for ever, if they should
only drive the Romans from their camp. Having by these means speedily
got together a large force of infantry and of cavalry, they came up to
the camp.

XXXV.--Although Caesar anticipated that the same thing which had
happened on former occasions would then occur--that, if the enemy were
routed, they would escape from danger by their speed; still, having got
about thirty horse, which Commius the Atrebatian, of whom mention has
been made, had brought over with him [from Gaul], he drew up the legions
in order of battle before the camp. When the action commenced, the enemy
were unable to sustain the attack of our men long, and turned their
backs; our men pursued them as far as their speed and strength
permitted, and slew a great number of them; then, having destroyed and
burnt everything far and wide, they retreated to their camp.

XXXVI.--The same day, ambassadors sent by the enemy came to Caesar to
negotiate a peace. Caesar doubled the number of hostages which he had
before demanded; and ordered that they should be brought over to the
continent, because, since the time of the equinox was near, he did not
consider that, with his ships out of repair, the voyage ought to be
deferred till winter. Having met with favourable weather he set sail a
little after midnight, and all his fleet arrived safe at the continent,
except two of the ships of burden which could not make the same port
which the other ships did, and were carried a little lower down.

XXXVII.--When our soldiers, about 300 in number, had been drawn out of
these two ships, and were marching to the camp, the Morini, whom Caesar,
when setting forth for Britain, had left in a state of peace, excited by
the hope of spoil, at first surrounded them with a small number of men,
and ordered them to lay down their arms, if they did not wish to be
slain; afterwards however, when they, forming a circle, stood on their
defence, a shout was raised and about 6000 of the enemy soon assembled;
which being reported, Caesar sent all the cavalry in the camp as a
relief to his men. In the meantime our soldiers sustained the attack of
the enemy, and fought most valiantly for more than four hours, and,
receiving but few wounds themselves, slew several of them. But after our
cavalry came in sight, the enemy, throwing away their arms, turned their
backs, and a great number of them were killed.

XXXVIII.--The day following Caesar sent Labienus, his lieutenant, with
those legions which he had brought back from Britain, against the
Morini, who had revolted; who, as they had no place to which they might
retreat, on account of the drying up of their marshes (which they had
availed themselves of as a place of refuge the preceding year), almost
all fell into the power of Labienus. In the meantime Caesar's
lieutenants, Q. Titurius and L. Cotta, who had led the legions into the
territories of the Menapii, having laid waste all their lands, cut down
their corn and burnt their houses, returned to Caesar because the
Menapii had all concealed themselves in their thickest woods. Caesar
fixed the winter quarters of all the legions amongst the Belgae. Thither
only two British states sent hostages; the rest omitted to do so. For
these successes, a thanksgiving of twenty days was decreed by the senate
upon receiving Caesar's letter.



BOOK V

I.--Lucius Domitius and Appius Claudius being consuls, Caesar when
departing from his winter quarters into Italy, as he had been accustomed
to do yearly, commands the lieutenants whom he appointed over the
legions to take care that during the winter as many ships as possible
should be built, and the old repaired. He plans the size and shape of
them. For despatch of lading, and for drawing them on shore, he makes
them a little lower than those which we have been accustomed to use in
our sea; and that so much the more, because he knew that, on account of
the frequent changes of the tide, less swells occurred there; for the
purpose of transporting little and a great number of horses, [he makes
them] a little broader than those which we use in other seas. All these
he orders to be constructed for lightness and expedition, to which
object their lowness contributes greatly. He orders those things which
are necessary for equipping ships to be brought thither from Spain. He
himself, on the assizes of Hither Gaul being concluded, proceeds into
Illyricum, because he heard that the part of the province nearest them
was being laid waste by the incursions of the Pirustae. When he had
arrived there, he levies soldiers upon the states, and orders them to
assemble at an appointed place. Which circumstance having been reported
[to them], the Pirustae send ambassadors to him to inform him that no
part of those proceedings was done by public deliberation, and assert
that they were ready to make compensation by all means for the injuries
[inflicted]. Caesar, accepting their defence, demands hostages, and
orders them to be brought to him on a specified day, and assures them
that unless they did so he would visit their state with war. These being
brought to him on the day which he had ordered, he appoints arbitrators
between the states, who should estimate the damages and determine the
reparation.

II.--These things being finished, and the assizes being concluded, he
returns into Hither Gaul, and proceeds thence to the army. When he had
arrived there, having made a survey of the winter quarter, he finds
that, by the extraordinary ardour of the soldiers, amidst the utmost
scarcity of all materials, about six hundred ships of that kind which we
have described above, and twenty-eight ships of war, had been built, and
were not far from that state that they might be launched in a few days.
Having commended the soldiers and those who had presided over the work,
he informs them what he wishes to be done, and orders all the ships to
assemble at port Itius, from which port he had learned that the passage
into Britain was shortest, [being only] about thirty miles from the
continent. He left what seemed a sufficient number of soldiers for that
design; he himself proceeds into the territories of the Treviri with
four legions without baggage, and 800 horse, because they neither came
to the general diets [of Gaul], nor obeyed his commands, and were,
moreover, said to be tampering with the Germans beyond the Rhine.

III.--This state is by far the most powerful of all Gaul in cavalry, and
has great forces of infantry, and as we have remarked above, borders on
the Rhine. In that state, two persons, Indutiomarus and Cingetorix, were
then contending with each other for the supreme power; one of whom, as
soon as the arrival of Caesar and his legions was known, came to him;
assures him that he and all his party would continue in their
allegiance, and not revolt from the alliance of the Roman people, and
informs him of the things which were going on amongst the Treviri. But
Indutiomarus began to collect cavalry and infantry, and make
preparations for war, having concealed those who by reason of their age
could not be under arms in the forest Arduenna, which is of immense
size, [and] extends from the Rhine across the country of the Treviri to
the frontiers of the Remi. But after that, some of the chief persons of
the state, both influenced by their friendship for Cingetorix, and
alarmed at the arrival of our army, came to Caesar and began to solicit
him privately about their own interests, since they could not provide
for the safety of the state; Indutiomarus, dreading lest he should be
abandoned by all, sends ambassadors to Caesar, to declare that he
absented himself from his countrymen, and refrained from coming to him
on this account, that he might the more easily keep the state in its
allegiance, lest on the departure of all the nobility the commonalty
should, in their indiscretion, revolt. And thus the whole state was at
his control; and that he, if Caesar would permit, would come to the camp
to him, and would commit his own fortunes and those of the state to his
good faith.

IV.--Caesar, though he discerned from what motive these things were
said, and what circumstance deterred him from his meditated plan, still,
in order that he might not be compelled to waste the summer among the
Treviri, while all things were prepared for the war with Britain,
ordered Indutiomarus to come to him with 200 hostages. When these were
brought, [and] among them his son and near relations whom he had
demanded by name, he consoled Indutiomarus, and enjoined him to continue
in his allegiance; yet, nevertheless, summoning to him the chief men of
the Treviri, he reconciled them individually to Cingetorix: this he both
thought should be done by him in justice to the merits of the latter,
and also judged that it was of great importance that the influence of
one whose singular attachment towards him he had fully seen, should
prevail as much as possible among his people. Indutiomarus was very much
offended at this act, [seeing that] his influence was diminished among
his countrymen; and he, who already before had borne a hostile mind
towards us, was much more violently inflamed against us through
resentment at this.

V.--These matters being settled, Caesar went to port Itius with the
legions. There he discovers that forty ships which had been built in the
country of the Meldi, having been driven back by a storm, had been
unable to maintain their course, and had returned to the same port from
which they had set out; he finds the rest ready for sailing, and
furnished with everything. In the same place, the cavalry of the whole
of Gaul, in number 4000, assembles, and [also] the chief persons of all
the states; he had determined to leave in Gaul a very few of them, whose
fidelity towards him he had clearly discerned, and take the rest with
him as hostages; because he feared a commotion in Gaul when he should be
absent.

VI.--There was together with the others, Dumnorix, the Aeduan, of whom
we have made previous mention. Him in particular he had resolved to have
with him, because he had discovered him to be fond of change, fond of
power, possessing great resolution, and great influence among the Gauls.
To this was added that Dumnorix had before said in an assembly of
Aeduans, that the sovereignty of the state had been made over to him by
Caesar; which speech the Aedui bore with impatience and yet dared not
send ambassadors to Caesar for the purpose of either rejecting or
deprecating [that appointment]. That fact Caesar had learned from his
own personal friends. He at first strove to obtain by every entreaty
that he should be left in Gaul; partly, because, being unaccustomed to
sailing, he feared the sea; partly, because he said he was prevented by
divine admonitions. After he saw that this request was firmly refused
him, all hope of success being lost, he began to tamper with the chief
persons of the Gauls, to call them apart singly and exhort them to
remain on the continent; to agitate them with the fear that it was not
without reason that Gaul should be stript of all her nobility; that it
was Caesar's design to bring over to Britain and put to death all those
whom he feared to slay in the sight of Gaul, to pledge his honour to the
rest, to ask for their oath that they would by common deliberation
execute what they should perceive to be necessary for Gaul. These things
were reported to Caesar by several persons.

VII.--Having learned this fact, Caesar, because he had conferred so much
honour upon the Aeduan state, determined that Dumnorix should be
restrained and deterred by whatever means he could; and that, because he
perceived his insane designs to be proceeding farther and farther, care
should be taken lest he might be able to injure him and the
commonwealth. Therefore, having stayed about twenty-five days in that
place, because the north wind, which usually blows a great part of every
season, prevented the voyage, he exerted himself to keep Dumnorix in his
allegiance [and] nevertheless learn all his measures: having at length
met with favourable weather, he orders the foot soldiers and the horse
to embark in the ships. But, while the minds of all were occupied,
Dumnorix began to take his departure from the camp homewards with the
cavalry of the Aedui, Caesar being ignorant of it. Caesar, on this
matter being reported to him, ceasing from his expedition and deferring
all other affairs, sends a great part of the cavalry to pursue him, and
commands that he be brought back; he orders that if he use violence and
do not submit, that he be slain: considering that Dumnorix would do
nothing as a rational man while he himself was absent, since he had
disregarded his command even when present. He, however, when recalled,
began to resist and defend himself with his hand, and implore the
support of his people, often exclaiming that "he was free and the
subject of a free state." They surround and kill the man as they had
been commanded; but the Aeduan horsemen all return to Caesar.

VIII.--When these things were done [and] Labienus, left on the continent
with three legions and 2000 horse, to defend the harbours and provide
corn, and discover what was going on in Gaul, and take measures
according to the occasion and according to the circumstance; he himself,
with five legions and a number of horse, equal to that which he was
leaving on the continent, set sail at sunset and [though for a time]
borne forward by a gentle south-west wind, he did not maintain his
course, in consequence of the wind dying away about midnight, and being
carried on too far by the tide, when the sun rose, espied Britain passed
on his left. Then, again, following the change of tide, he urged on with
the oars that he might make that port of the island in which he had
discovered the preceding summer that there was the best landing-place,
and in this affair the spirit of our soldiers was very much to be
extolled; for they with the transports and heavy ships, the labour of
rowing not being [for a moment] discontinued, equalled the speed of the
ships of war. All the ships reached Britain nearly at mid-day; nor was
there seen a [single] enemy in that place, but, as Caesar afterwards
found from some prisoners, though large bodies of troops had assembled
there, yet being alarmed by the great number of our ships, more than
eight hundred of which, including the ships of the preceding year, and
those private vessels which each had built for his own convenience, had
appeared at one time, they had quitted the coast and concealed
themselves among the higher points.

IX.--Caesar, having disembarked his army and chosen a convenient place
for the camp, when he discovered from the prisoners in what part the
forces of the enemy had lodged themselves, having left ten cohorts and
300 horse at the sea, to be a guard to the ships, hastens to the enemy,
at the third watch, fearing the less for the ships for this reason,
because he was leaving them fastened at anchor upon an even and open
shore; and he placed Q. Atrius over the guard of the ships. He himself,
having advanced by night about twelve miles, espied the forces of the
enemy. They, advancing to the river with their cavalry and chariots from
the higher ground, began to annoy our men and give battle. Being
repulsed by our cavalry, they concealed themselves in woods, as they had
secured a place admirably fortified by nature and by art, which, as it
seemed, they had before prepared on account of a civil war; for all
entrances to it were shut up by a great number of felled trees. They
themselves rushed out of the woods to fight here and there, and
prevented our men from entering their fortifications. But the soldiers
of the seventh legion, having formed a testudo and thrown up a rampart
against the fortification, took the place and drove them out of the
woods, receiving only a few wounds. But Caesar forbade his men to pursue
them in their flight any great distance; both because he was ignorant of
the nature of the ground, and because, as a great part of the day was
spent, he wished time to be left for the fortification of the camp.

X.--The next day, early in the morning, he sent both foot-soldiers and
horse in three divisions on an expedition to pursue those who had fled.
These having advanced a little way, when already the rear [of the enemy]
was in sight, some horse came to Caesar from Quintus Atrius, to report
that the preceding night, a very great storm having arisen, almost all
the ships were dashed to pieces and cast upon the shore, because neither
the anchors and cables could resist, nor could the sailors and pilots
sustain the violence of the storm; and thus great damage was received by
that collision of the ships.

XI.--These things being known [to him], Caesar orders the legions and
cavalry to be recalled and to cease from their march; he himself returns
to the ships: he sees clearly before him almost the same things which he
had heard of from the messengers and by letter, so that, about forty
ships being lost, the remainder seemed capable of being repaired with
much labour. Therefore he selects workmen from the legions, and orders
others to be sent for from the continent; he writes to Labienus to build
as many ships as he could with those legions which were with him. He
himself, though the matter was one of great difficulty and labour, yet
thought it to be most expedient for all the ships to be brought up on
shore and joined with the camp by one fortification. In these matters he
employed about ten days, the labour of the soldiers being unremitting
even during the hours of night. The ships having been brought up on
shore and the camp strongly fortified, he left the same forces which he
did before as a guard for the ships; he sets out in person for the same
place that he had returned from. When he had come thither, greater
forces of the Britons had already assembled at that place, the chief
command and management of the war having been entrusted to
Cassivellaunus, whose territories a river, which is called the Thames,
separates from the maritime states at about eighty miles from the sea.
At an earlier period perpetual wars had taken place between him and the
other states; but, greatly alarmed by our arrival, the Britons had
placed him over the whole war and the conduct of it.

XII.--The interior portion of Britain is inhabited by those of whom they
say that it is handed down by tradition that they were born in the
island itself: the maritime portion by those who had passed over from
the country of the Belgae for the purpose of plunder and making war;
almost all of whom are called by the names of those states from which
being sprung they went thither, and having waged war, continued there
and began to cultivate the lands. The number of the people is countless,
and their buildings exceedingly numerous, for the most part very like
those of the Gauls: the number of cattle is great. They use either brass
or iron rings, determined at a certain weight, as their money. Tin is
produced in the midland regions; in the maritime, iron; but the quantity
of it is small: they employ brass, which is imported. There, as in Gaul,
is timber of every description, except beech and fir. They do not regard
it lawful to eat the hare, and the cock, and the goose; they, however,
breed them for amusement and pleasure. The climate is more temperate
than in Gaul, the colds being less severe.

XIII.--The island is triangular in its form, and one of its sides is
opposite to Gaul. One angle of this side, which is in Kent, whither
almost all ships from Gaul are directed, [looks] to the east; the lower
looks to the south. This side extends about 500 miles. Another side lies
towards Spain and the west, on which part is Ireland, less, as is
reckoned, than Britain by one-half; but the passage [from it] into
Britain is of equal distance with that from Gaul. In the middle of this
voyage is an island, which is called Mona; many smaller islands besides
are supposed to lie [there], of which islands some have written that at
the time of the winter solstice it is night there for thirty consecutive
days. We, in our inquiries about that matter, ascertained nothing,
except that, by accurate measurements with water, we perceived the
nights to be shorter there than on the continent. The length of this
side, as their account states, is 700 miles. The third side is towards
the north, to which portion of the island no land is opposite; but an
angle of that side looks principally towards Germany. This side is
considered to be 800 miles in length. Thus the whole island is [about]
2000 miles in circumference.

XIV.--The most civilised of all these nations are they who inhabit Kent,
which is entirely a maritime district, nor do they differ much from the
Gallic customs. Most of the inland inhabitants do not sow corn, but live
on milk and flesh, and are clad with skins. All the Britons, indeed, dye
themselves with wood, which occasions a bluish colour, and thereby have
a more terrible appearance in fight. They wear their hair long, and have
every part of their body shaved except their head and upper lip. Ten and
even twelve have wives common to them, and particularly brothers among
brothers, and parents among their children; but if there be any issue by
these wives, they are reputed to be the children of those by whom
respectively each was first espoused when a virgin.

XV.--The horse and charioteers of the enemy contended vigorously in a
skirmish with our cavalry on the march; yet so that our men were
conquerors in all parts, and drove them to their woods and hills; but,
having slain a great many, they pursued too eagerly, and lost some of
their men. But the enemy, after some time had elapsed, when our men were
off their guard, and occupied in the fortification of the camp, rushed
out of the woods, and making an attack upon those who were placed on
duty before the camp, fought in a determined manner; and two cohorts
being sent by Caesar to their relief, and these severally the first of
two legions, when these had taken up their position at a very small
distance from each other, as our men were disconcerted by the unusual
mode of battle, the enemy broke through the middle of them most
courageously, and retreated thence in safety. That day, Q. Laberius
Durus, a tribune of the soldiers, was slain. The enemy, since more
cohorts were sent against them, were repulsed.

XVI.--In the whole of this method of fighting since the engagement took
place under the eyes of all and before the camp, it was perceived that
our men, on account of the weight of their arms, inasmuch as they could
neither pursue [the enemy when] retreating, nor dare quit their
standards, were little suited to this kind of enemy; that the horse also
fought with great danger, because they [the Britons] generally retreated
even designedly, and, when they had drawn off our men a short distance
from the legions, leaped from their chariots and fought on foot in
unequal [and to them advantageous] battle. But the system of cavalry
engagement is wont to produce equal danger, and indeed the same, both to
those who retreat and those who pursue. To this was added, that they
never fought in close order, but in small parties and at great
distances, and had detachments placed [in different parts], and then the
one relieved the other, and the vigorous and fresh succeeded the
wearied.

XVII.--The following day the enemy halted on the hills, a distance from
our camp, and presented themselves in small parties, and began to
challenge our horse to battle with less spirit than the day before. But
at noon, when Caesar had sent three legions, and all the cavalry with C.
Trebonius, the lieutenant, for the purpose of foraging, they flew upon
the foragers suddenly from all quarters, so that they did not keep off
[even] from the standards and the legions. Our men making an attack on
them vigorously, repulsed them; nor did they cease to pursue them until
the horse, relying on relief, as they saw the legions behind them, drove
the enemy precipitately before them, and, slaying a great number of
them, did not give them the opportunity either of rallying or halting,
or leaping from their chariots. Immediately after this retreat, the
auxiliaries who had assembled from all sides, departed; nor after that
time did the enemy ever engage with us in very large numbers.

XVIII.--Caesar, discovering their design, leads his army into the
territories of Cassivellaunus to the river Thames; which river can be
forded in one place only, and that with difficulty. When he had arrived
there, he perceives that numerous forces of the enemy were marshalled on
the other bank of the river; the bank also was defended by sharp stakes
fixed in front, and stakes of the same kind fixed under the water were
covered by the river. These things being discovered from [some]
prisoners and deserters, Caesar, sending forward the cavalry, ordered
the legions to follow them immediately. But the soldiers advanced with
such speed and such ardour, though they stood above the water by their
heads only, that the enemy could not sustain the attack of the legions
and of the horse, and quitted the banks, and committed themselves to
flight.

XIX.--Cassivellaunus, as we have stated above, all hope [rising out] of
battle being laid aside, the greater part of his forces being dismissed,
and about 4000 charioteers only being left, used to observe our marches
and retire a little from the road, and conceal himself in intricate and
woody places, and in those neighbourhoods in which he had discovered we
were about to march, he used to drive the cattle and the inhabitants
from the fields into the woods; and, when our cavalry, for the sake of
plundering and ravaging the more freely, scattered themselves among the
fields, he used to send out charioteers from the woods by all the
well-known roads and paths, and, to the great danger of our horse, engage
with them; and this source of fear hindered them from straggling very
extensively. The result was that Caesar did not allow excursions to be
made to a great distance from the main body of the legions, and ordered
that damage should be done to the enemy in ravaging their lands and
kindling fires only so far as the legionary soldiers could, by their own
exertion and marching, accomplish it.

XX.--In the meantime, the Trinobantes, almost the most powerful state of
those parts, from which the young man Mandubratius embracing the
protection of Caesar had come to the continent of Gaul to [meet] him
(whose father, Imanuentius, had possessed the sovereignty in that state,
and had been killed by Cassivellaunus; he himself had escaped death by
flight), send ambassadors to Caesar, and promise that they will
surrender themselves to him and perform his commands; they entreat him
to protect Mandubratius from the violence of Cassivellaunus, and send to
their state some one to preside over it, and possess the government.
Caesar demands forty hostages from them, and corn for his army, and
sends Mandubratius to them. They speedily performed the things demanded,
and sent hostages to the number appointed, and the corn.

XXI.--The Trinobantes being protected and secured from any violence of
the soldiers, the Cenimagni, the Segontiaci, the Ancalites, the Bibroci,
and the Cassi, sending embassies, surrender themselves to Caesar. From
them he learns that the capital town of Cassivellaunus was not far from
that place, and was defended by woods and morasses, and a very large
number of men and of cattle had been collected in it. (Now the Britons,
when they have fortified the intricate woods, in which they are wont to
assemble for the purpose of avoiding the incursion of an enemy, with an
entrenchment and a rampart, call them a town.) Thither he proceeds with
his legions: he finds the place admirably fortified by nature and art;
he, however, undertakes to attack it in two directions. The enemy,
having remained only a short time, did not sustain the attack of our
soldiers, and hurried away on the other side of the town. A great amount
of cattle was found there, and many of the enemy were taken and slain in
their flight.

XXII.--While these things are going forward in those places,
Cassivellaunus sends messengers into Kent, which, we have observed
above, is on the sea, over which districts four several kings reigned,
Cingetorix, Carvilius, Taximagulus, and Segonax, and commands them to
collect all their forces, and unexpectedly assail and storm the naval
camp. When they had come to the camp, our men, after making a sally,
slaying many of their men, and also capturing a distinguished leader
named Lugotorix, brought back their own men in safety. Cassivellaunus,
when this battle was reported to him, as so many losses had been
sustained, and his territories laid waste, being alarmed most of all by
the desertion of the states, sends ambassadors to Caesar [to treat]
about a surrender through the mediation of Commius the Atrebatian.
Caesar, since he had determined to pass the winter on the continent, on
account of the sudden revolts of Gaul, and as much of the summer did not
remain, and he perceived that even that could be easily protracted,
demands hostages, and prescribes what tribute Britain should pay each
year to the Roman people; he forbids and commands Cassivellaunus that he
wage not war against Mandubratius or the Trinobantes.

XXIII.--When he had received the hostages, he leads back the army to the
sea, and finds the ships repaired. After launching these, because he had
a large number of prisoners, and some of the ships had been lost in the
storm, he determines to convey back his army at two embarkations. And it
so happened, that out of so large a number of ships, in so many voyages,
neither in this nor in the previous year was any ship missing which
conveyed soldiers; but very few out of those which were sent back to him
from the continent empty, as the soldiers of the former convoy had been
disembarked, and out of those (sixty in number) which Labienus had taken
care to have built, reached their destination; almost all the rest were
driven back, and when Caesar had waited for them for some time in vain,
lest he should be debarred from a voyage by the season of the year,
inasmuch as the equinox was at hand, he of necessity stowed his soldiers
the more closely, and, a very great calm coming on, after he had weighed
anchor at the beginning of the second watch, he reached land at break of
day and brought in all the ships in safety.

XXIV.--The ships having been drawn up and a general assembly of the
Gauls held at Samarobriva, because the corn that year had not prospered
in Gaul by reason of the droughts, he was compelled to station his army
in its winter-quarters, differently from the former years, and to
distribute the legions among several states: one of them he gave to C.
Fabius, his lieutenant, to be marched into the territories of the
Morini; a second to Q. Cicero, into those of the Nervii; a third to L.
Roscius, into those of the Essui; a fourth he ordered to winter with T.
Labienus among the Remi in the confines of the Treviri; he stationed
three in Belgium; over these he appointed M. Crassus, his questor, and
L. Munatius Plancus and C. Trebonius, his lieutenants. One legion which
he had raised last on the other side of the Po, and five cohorts, he
sent amongst the Eburones, the greatest portion of whom lie between the
Meuse and the Rhine, [and] who were under the government of Ambiorix and
Cativolcus. He ordered Q. Titurius Sabinus and L. Aurunculeius Cotta,
his lieutenants, to take the command of these soldiers. The legions
being distributed in this manner, he thought he could most easily remedy
the scarcity of corn; and yet the winter-quarters of all these legions
(except that which he had given to L. Roscius to be led into the most
peaceful and tranquil neighbourhood) were comprehended within [about]
100 miles. He himself in the meanwhile, until he had stationed the
legions and knew that the several winter-quarters were fortified,
determined to stay in Gaul.

XXV.--There was among the Carnutes a man named Tasgetius, born of very
high rank, whose ancestors had held the sovereignty in his state. To him
Caesar had restored the position of his ancestors, in consideration of
his prowess and attachment towards him, because in all his wars he had
availed himself of his valuable services. His personal enemies had
killed him when in the third year of his reign, many even of his own
state being openly promoters [of that act]. This event is related to
Caesar. He fearing, because several were involved in the act, that the
state might revolt at their instigation, orders Lucius Plancus, with a
legion, to proceed quickly from Belgium to the Carnutes, and winter
there, and arrest and send to him the persons by whose instrumentality
he should discover that Tasgetius was slain. In the meantime, he was
apprised by all the lieutenants and questors to whom he had assigned the
legions, that they had arrived in winter-quarters, and that the place
for the quarters was fortified.

XXVI.--About fifteen days after they had come into winter-quarters, the
beginning of a sudden insurrection and revolt arose from Ambiorix and
Cativolcus, who, though they had met with Sabinus and Cotta at the
borders of their kingdom, and had conveyed corn into our winter-quarters,
induced by the messages of Indutiomarus, one of the Treviri,
excited their people, and after having suddenly assailed the soldiers,
engaged in procuring wood, came with a large body to attack the camp.
When our men had speedily taken up arms and had ascended the rampart,
and sending out some Spanish horse on one side, had proved conquerors in
a cavalry action, the enemy, despairing of success, drew off their
troops from the assault. Then they shouted, according to their custom,
that some of our men should go forward to a conference, [alleging] that
they had some things which they desired to say respecting the common
interest, by which they trusted their disputes could be removed.

XXVII.--C. Arpineius, a Roman knight, the intimate friend of Q.
Titurius, and with him Q. Junius, a certain person from Spain, who
already on previous occasions had been accustomed to go to Ambiorix, at
Caesar's mission, is sent to them for the purpose of a conference:
before them Ambiorix spoke to this effect: "That he confessed that for
Caesar's kindness towards him he was very much indebted to him, inasmuch
as by his aid he had been freed from a tribute which he had been
accustomed to pay to the Aduatuci, his neighbours; and because his own
son and the son of his brother had been sent back to him, whom, when
sent in the number of hostages, the Aduatuci had detained among them in
slavery and in chains; and that he had not done that which he had done
in regard to the attacking of the camp, either by his own judgment or
desire, but by the compulsion of his state; and that his government was
of that nature, that the people had as much of authority over him as he
over the people. To the state moreover the occasion of the war was this
--that it could not withstand the sudden combination of the Gauls; that
he could easily prove this from his own weakness, since he was not so
little versed in affairs as to presume that with his forces he could
conquer the Roman people; but that it was the common resolution of Gaul;
that that day was appointed for the storming of all Caesar's
winter-quarters, in order that no legion should be able to come to the
relief of another legion, that Gauls could not easily deny Gauls,
especially when a measure seemed entered into for recovering their common
freedom. Since he had performed his duty to them on the score of patriotism
[he said], he has now regard to gratitude for the kindness of Caesar; that
he warned, that he prayed Titurius by the claims of hospitality, to
consult for his and his soldiers' safety; that a large force of the
Germans had been hired and had passed the Rhine; that it would arrive in
two days; that it was for them to consider whether they thought fit,
before the nearest people perceived it, to lead off their soldiers when
drawn out of winter-quarters, either to Cicero or to Labienus; one of
whom was about fifty miles distant from them, the other rather more;
that this he promised and confirmed by oath, that he would give them a
safe passage through his territories; and when he did that, he was both
consulting for his own state, because it would be relieved from the
winter-quarters, and also making a requital to Caesar for his
obligations."

XXVIII.--Arpineius and Junius relate to the lieutenants what they had
heard. They, greatly alarmed by the unexpected affair, though those
things were spoken by an enemy, still thought they were not to be
disregarded; and they were especially influenced by this consideration,
that it was scarcely credible that the obscure and humble state of the
Eburones had dared to make war upon the Roman people of their own
accord. Accordingly, they refer the matter to a council, and a, great
controversy arises among them. L. Aurunculeius, and several tribunes of
the soldiers and the centurions of the first rank, were of opinion "that
nothing should be done hastily, and that they should not depart from the
camp without Caesar's orders"; they declared, "that any forces of the
Germans, however great, might be encountered by fortified winter-quarters;
that this fact was a proof [of it]; that they had sustained the first
assault of the Germans most valiantly, inflicting many wounds upon them;
that they were not distressed for corn; that in the meantime relief
would come both from the nearest winter-quarters and from Caesar"; lastly,
they put the query, "what could be more undetermined, more undignified,
than to adopt measures respecting the most important affairs on the
authority of an enemy?"

XXIX.--In opposition to those things Titurius exclaimed, "That they
would do this too late, when greater forces of the enemy, after a
junction with the Germans, should have assembled; or when some disaster
had been received in the neighbouring winter-quarters; that the
opportunity for deliberating was short; that he believed that Caesar had
set forth into Italy, as the Carnutes would not otherwise have taken the
measure of slaying Tasgetius, nor would the Eburones, if he had been
present, have come to the camp with so great defiance of us; that he did
not regard the enemy, but the fact, as the authority; that the Rhine was
near; that the death of Ariovistus and our previous victories were
subjects of great indignation to the Germans; that Gaul was inflamed,
that after having received so many defeats she was reduced under the
sway of the Roman people, her pristine glory in military matters being
extinguished." Lastly, "who would persuade himself of this, that
Ambiorix had resorted to a design of that nature without sure grounds?
That his own opinion was safe on either side; if there be nothing very
formidable, they would go without danger to the nearest legion; if all
Gaul conspired with the Germans, their only safety lay in despatch. What
issue would the advice of Cotta and of those who differed from him,
have? from which, if immediate danger was not to be dreaded, yet
certainly famine, by a protracted siege, was."

XXX.--This discussion having been held on the two sides, when opposition
was offered strenuously by Cotta and the principal officers, "Prevail,"
said Sabinus, "if so you wish it"; and he said it with a louder voice,
that a great portion of the soldiers might hear him; "nor am I the
person among you," he said, "who is most powerfully alarmed by the
danger of death; these will be aware of it, and then, if any thing
disastrous shall have occurred, they will demand a reckoning at your
hands; these, who, if it were permitted by you, united three days hence
with the nearest winter-quarters, may encounter the common condition of
war with the rest, and not, as if forced away and separated far from the
rest, perish either by the sword or by famine."

XXXI.--They rise from the council, detain both, and entreat, that "they
do not bring the matter into the greatest jeopardy by their dissension
and obstinacy; the affair was an easy one, if only they all thought and
approved of the same thing, whether they remain or depart; on the other
hand, they saw no security in dissension." The matter is prolonged by
debate till midnight. At last Cotta, being overruled, yields his assent;
the opinion of Sabinus prevails. It is proclaimed that they will march
at day-break; the remainder of the night is spent without sleep, since
every soldier was inspecting his property, [to see] what he could carry
with him, and what, out of the appurtenances of the winter-quarters, he
would be compelled to leave; every reason is suggested to show why they
could not stay without danger, and how that danger would be increased by
the fatigue of the soldiers and their want of sleep. At break of day
they quit the camp, in a very extended line and with a very large amount
of baggage, in such a manner as men who were convinced that the advice
was given by Ambiorix, not as an enemy, but as most friendly [towards
them].

XXXII.--But the enemy, after they had made the discovery of their
intended departure by the noise during the night and their not retiring
to rest, having placed an ambuscade in two divisions in the woods, in a
suitable and concealed place, two miles from the camp, waited for the
arrival of the Romans; and when the greater part of the line of march
had descended into a considerable valley, they suddenly presented
themselves on either side of that valley, and began both to harass the
rear and hinder the van from ascending, and to give battle in a place
exceedingly disadvantageous to our men.

XXXIII.--Then at length Titurius, as one who had provided nothing
beforehand, was confused, ran to and fro, and set about arranging his
troops; these very things, however, he did timidly and in such a manner
that all resources seemed to fail him: which generally happens to those
who are compelled to take council in the action itself. But Cotta, who
had reflected that these things might occur on the march, and on that
account had not been an adviser of the departure, was wanting to the
common safety in no respect; both in addressing and encouraging the
soldiers, he performed the duties of a general, and in the battle those
of a soldier. And since they [Titurius and Cotta] could less easily
perform everything by themselves, and provide what was to be done in
each place, by reason of the length of the line of march, they ordered
[the officers] to give the command that they should leave the baggage
and form themselves into an orb, which measure, though in a contingency
of that nature it was not to be condemned, still turned out
unfortunately; for it both diminished the hope of our soldiers and
rendered the enemy more eager for the fight, because it appeared that
this was not done without the greatest fear and despair. Besides that
happened, which would necessarily be the case, that the soldiers for the
most part quitted their ensigns and hurried to seek and carry off from
the baggage whatever each thought valuable, and all parts were filled
with uproar and lamentation.

XXXIV.--But judgment was not wanting to the barbarians; for their
leaders ordered [the officers] to proclaim through the ranks "that no
man should quit his place; that the booty was theirs, and for them was
reserved whatever the Romans should leave; therefore let them consider
that all things depended on their victory." Our men were equal to them
in fighting, both in courage and in number, and though they were
deserted by their leader and by fortune, yet they still placed all hope
of safety in their valour, and as often as any cohort sallied forth on
that side, a great number of the enemy usually fell. Ambiorix, when he
observed this, orders the command to be issued that they throw their
weapons from a distance and do not approach too near, and in whatever
direction the Romans should make an attack, there give way (from the
lightness of their appointments and from their daily practice no damage
could be done them); [but] pursue them when betaking themselves to their
standards again.

XXXV.--Which command having been most carefully obeyed, when any cohort
had quitted the circle and made a charge, the enemy fled very
precipitately. In the meantime, that part of the Roman army, of
necessity, was left unprotected, and the weapons received on their open
flank. Again, when they had begun to return to that place from which
they had advanced, they were surrounded both by those who had retreated
and by those who stood next them; but if, on the other hand, they wished
to keep their place, neither was an opportunity left for valour, nor
could they, being crowded together, escape the weapons cast by so large
a body of men. Yet, though assailed by so many disadvantages, [and]
having received many wounds, they withstood the enemy, and, a great
portion of the day being spent, though they fought from day-break till
the eighth hour, they did nothing which was unworthy of them. At length,
each thigh of T. Balventius, who the year before had been chief
centurion, a brave man and one of great authority, is pierced with a
javelin; Q. Lucanius, of the same rank, fighting most valiantly, is
slain while he assists his son when surrounded by the enemy; L. Cotta,
the lieutenant, when encouraging all the cohorts and companies, is
wounded full in the mouth by a sling.

XXXVI.--Much troubled by these events, Q. Titurius, when he had
perceived Ambiorix in the distance encouraging his men, sends to him his
interpreter, Cn. Pompey, to beg that he would spare him and his
soldiers. He, when addressed, replied, "If he wished to confer with him,
it was permitted; that he hoped what pertained to the safety of the
soldiers could be obtained from the people; that to him however
certainly no injury would be done, and that he pledged his faith to that
effect." He consults with Cotta, who had been wounded, whether it would
appear right to retire from battle, and confer with Ambiorix; [saying]
that he hoped to be able to succeed respecting his own and the soldiers'
safety. Cotta says he will not go to an armed enemy, and in that
perseveres.

XXXVII.--Sabinus orders those tribunes of the soldiers whom he had at
the time around him, and the centurions of the first ranks, to follow
him, and when he had approached near to Ambiorix, being ordered to throw
down his arms, he obeys the order and commands his men to do the same.
In the meantime, while they treat upon the terms, and a longer debate
than necessary is designedly entered into by Ambiorix, being surrounded
by degrees, he is slain. Then they according to their custom shout out
"Victory," and raise their war-cry, and, making an attack on our men,
break their ranks. There L. Cotta, while fighting, is slain, together
with the greater part of the soldiers; the rest betake themselves to the
camp from which they had marched forth, and one of them, L. Petrosidius,
the standard bearer, when he was overpowered by the great number of the
enemy, threw the eagle within the entrenchments and is himself slain
while fighting with the greatest courage before the camp. They with
difficulty sustain the attack till night; despairing of safety, they all
to a man destroy themselves in the night. A few escaping from the
battle, make their way to Labienus at winter-quarters, after wandering
at random through the woods, and inform him of these events.

XXXVIII.--Elated by this victory, Ambiorix marches immediately with his
cavalry to the Aduatuci, who bordered on his kingdom; he halts neither
day nor night, and orders the infantry to follow him closely. Having
related the exploit and roused the Aduatuci, the next day he arrived
among the Nervii, and entreats "that they should not throw away the
opportunity of liberating themselves for ever and of punishing the
Romans for those wrongs which they had received from them"; [he tells
them] "that two lieutenants have been slain, and that a large portion of
the army has perished; that it was not a matter of difficulty for the
legion which was wintering with Cicero to be cut off, when suddenly
assaulted; he declares himself ready to co-operate in that design." He
easily gains over the Nervii by this speech.

XXXIX.--Accordingly, messengers having been forthwith despatched to the
Centrones, the Grudii, the Levaci, the Pleumoxii, and the Geiduni, all
of whom are under their government, they assemble as large bodies as
they can, and rush unexpectedly to the winter-quarters of Cicero, the
report of the death of Titurius not having as yet been conveyed to him.
That also occurred to him which was the consequence of a necessary
work,--that some soldiers who had gone off into the woods for the
purpose of procuring timber and therewith constructing fortifications,
were intercepted by the sudden arrival of [the enemy's] horse. These
having been entrapped, the Eburones, the Nervii, and the Aduatuci and
all their allies and dependants, begin to attack the legion: our men
quickly run together to arms and mount the rampart: they sustained the
attack that day with great difficulty, since the enemy placed all their
hope in despatch, and felt assured that, if they obtained this victory,
they would be conquerors for ever.

XL.--Letters are immediately sent to Caesar by Cicero, great rewards
being offered [to the messengers] if they carried them through. All the
passes having been beset, those who were sent are intercepted. During
the night as many as 120 towers are raised with incredible despatch out
of the timber which they had collected for the purpose of fortification:
the things which seemed necessary to the work are completed. The
following day the enemy, having collected far greater forces, attack the
camp [and] fill up the ditch. Resistance is made by our men in the same
manner as the day before: this same thing is done afterwards during the
remaining days. The work is carried on incessantly in the night: not
even to the sick, or wounded, is opportunity given for rest: whatever
things are required for resisting the assault of the next day are
provided during the night: many stakes burnt at the end, and a large
number of mural pikes are procured: towers are built up, battlements and
parapets are formed of interwoven hurdles. Cicero himself, though he was
in very weak health, did not leave himself the night-time for repose, so
that he was forced to spare himself by the spontaneous movement and
entreaties of the soldiers.

XLI.--Then these leaders and chiefs of the Nervii, who had any intimacy
and grounds of friendship with Cicero, say they desire to confer with
him. When permission was granted, they recount the same things which
Ambiorix had related to Titurius, namely, "that all Gaul was in arms,
that the Germans had passed the Rhine, that the winter-quarters of
Caesar and of the others were attacked." They report in addition also,
about the death of Sabinus. They point to Ambiorix for the purpose of
obtaining credence; "they are mistaken," say they, "if they hoped for
any relief from those who distrust their own affairs; that they bear
such feelings towards Cicero and the Roman people that they deny them
nothing but winter-quarters and are unwilling that this practice should
become constant; that through their [the Nervii's] means it is possible
for them [the Romans] to depart from their winter-quarters safely and to
proceed without fear into whatever parts they desire." To these Cicero
made only one reply: "that it is not the custom of the Roman people to
accept any condition from an armed enemy: if they are willing to lay
down their arms, they may employ him as their advocate and send
ambassadors to Caesar: that he believed, from his [Caesar's] justice,
they would obtain the things which they might request."

XLII.--Disappointed in this hope, the Nervii surround the winter-quarters
with a rampart eleven feet high, and a ditch thirteen feet in
depth. These military works they had learnt from our men in the
intercourse of former years, and, having taken some of our army
prisoners, were instructed by them: but, as they had no supply of iron
tools which are requisite for this service, they were forced to cut the
turf with their swords, and to empty out the earth with their hands and
cloaks, from which circumstance the vast number of the men could be
inferred; for in less than three hours they completed a fortification of
ten miles in circumference; and during the rest of the days they began
to prepare and construct towers of the height of the ramparts, and
grappling irons, and mantlets, which the same prisoners had taught them.

XLIII.--On the seventh day of the attack, a very high wind having sprung
up, they began to discharge by their slings hot balls made of burnt or
hardened clay, and heated javelins, upon the huts, which, after the
Gallic custom, were thatched with straw. These quickly took fire, and by
the violence of the wind, scattered their flames in every part of the
camp. The enemy following up their success with a very loud shout, as if
victory were already obtained and secured, began to advance their towers
and mantlets, and climb the rampart with ladders. But so great was the
courage of our soldiers, and such their presence of mind, that though
they were scorched on all sides, and harassed by a vast number of
weapons, and were aware that their baggage and their possessions were
burning, not only did no one quit the rampart for the purpose of
withdrawing from the scene, but scarcely did any one even then look
behind; and they all fought most vigorously and most valiantly. This day
was by far the most calamitous to our men; it had this result, however,
that on that day the largest number of the enemy was wounded and slain,
since they had crowded beneath the very rampart, and the hindmost did
not afford the foremost a retreat. The flame having abated a little, and
a tower having been brought up in a particular place and touching the
rampart, the centurions of the third cohort retired from the place in
which they were standing, and drew off all their men: they began to call
on the enemy by gestures and by words, to enter if they wished; but none
of them dared to advance. Then stones having been cast from every
quarter, the enemy were dislodged, and their tower set on fire.

XLIV.--In that legion there were two very brave men, centurions, who
were now approaching the first ranks, T. Pulfio, and L. Varenus. These
used to have continual disputes between them which of them should be
preferred, and every year used to contend for promotion with the utmost
animosity. When the fight was going on most vigorously before the
fortifications, Pulfio, one of them, says, "Why do you hesitate,
Varenus? or what [better] opportunity of signalising your valour do you
seek? This very day shall decide our disputes." When he had uttered
these words, he proceeds beyond the fortifications, and rushes on that
part of the enemy which appeared the thickest. Nor does Varenus remain
within the rampart, but respecting the high opinion of all, follows
close after. Then, when an inconsiderable space intervened, Pulfio
throws his javelin at the enemy, and pierces one of the multitude who
was running up, and while the latter was wounded and slain, the enemy
cover him with their shields, and all throw their weapons at the other
and afford him no opportunity of retreating. The shield of Pulfio is
pierced and a javelin is fastened in his belt. This circumstance turns
aside his scabbard and obstructs his right hand when attempting to draw
his sword: the enemy crowd around him when [thus] embarrassed. His rival
runs up to him and succours him in this emergency. Immediately the whole
host turn from Pulfio to him, supposing the other to be pierced through
by the javelin. Varenus rushes on briskly with his sword and carries on
the combat hand to hand, and having slain one man, for a short time
drove back the rest: while he urges on too eagerly, slipping into a
hollow, he fell. To him, in his turn, when surrounded, Pulfio brings
relief; and both having slain a great number, retreat into the
fortifications amidst the highest applause. Fortune so dealt with both
in this rivalry and conflict, that the one competitor was a succour and
a safeguard to the other, nor could it be determined which of the two
appeared worthy of being preferred to the other.

XLV.--In proportion as the attack became daily more formidable and
violent, and particularly because, as a great number of the soldiers
were exhausted with wounds, the matter had come to a small number of
defenders, more frequent letters and messengers were sent to Caesar; a
part of which messengers were taken and tortured to death in the sight
of our soldiers. There was within our camp a certain Nervian, by name
Vertico, born in a distinguished position, who in the beginning of the
blockade had deserted to Cicero, and had exhibited his fidelity to him.
He persuades his slave, by the hope of freedom, and by great rewards, to
convey a letter to Caesar. This he carries out bound about his javelin,
and mixing among the Gauls without any suspicion by being a Gaul, he
reaches Caesar. From him they received information of the imminent
danger of Cicero and the legion.

XLVI.--Caesar having received the letter about the eleventh hour of the
day, immediately sends a messenger to the Bellovaci, to M. Crassus,
questor there, whose winter-quarters were twenty-five miles distant from
him. He orders the legion to set forward in the middle of the night and
come to him with despatch. Crassus set out with the messenger. He sends
anther to C. Fabius, the lieutenant, ordering him to lead forth his
legion into the territories of the Atrebates, to which he knew his march
must be made. He writes to Labienus to come with his legion to the
frontiers of the Nervii, if he could do so to the advantage of the
commonwealth: he does not consider that the remaining portion of the
army, because it was somewhat farther distant, should be waited for; but
assembles about 400 horse from the nearest winter-quarters.

XLVII.--Having been apprised of the arrival of Crassus by the scouts at
about the third hour, he advances twenty miles that day. He appoints
Crassus over Samarobriva and assigns him a legion, because he was
leaving there the baggage of the army, the hostages of the states, the
public documents, and all the corn, which he had conveyed thither for
passing the winter. Fabius, without delaying a moment, meets him on the
march with his legion, as he had been commanded. Labienus, having learnt
the death of Sabinus and the destruction of the cohorts, as all the
forces of the Treviri had come against him, beginning to fear lest, if
he made a departure from his winter-quarters, resembling a flight, he
should not be able to support the attack of the enemy, particularly
since he knew them to be elated by their recent victory, sends back a
letter to Caesar, informing him with what great hazard he would lead out
his legion from winter-quarters; he relates at large the affair which
had taken place among the Eburones; he informs him that all the infantry
and cavalry of the Treviri had encamped at a distance of only three
miles from his own camp.

XLVIII.--Caesar, approving of his motives, although he was disappointed
in his expectation of three legions, and reduced to two, yet placed his
only hopes of the common safety in despatch. He goes into the
territories of the Nervii by long marches. There he learns from some
prisoners what things are going on in the camp of Cicero, and in how
great jeopardy the affair is. Then with great rewards he induces a
certain man of the Gallic horse to convey a letter to Cicero. This he
sends written in Greek characters, lest the letter being intercepted,
our measures should be discovered by the enemy. He directs him, if he
should be unable to enter, to throw his spear with the letter fastened
to the thong inside the fortifications of the camp. He writes in the
letter, that he having set out with his legions, will quickly be there:
he entreats him to maintain his ancient valour. The Gaul apprehending
danger, throws his spear as he had been directed. It by chance stuck in
a tower, and, not being observed by our men for two days, was seen by a
certain soldier on the third day: when taken down, it was carried to
Cicero. He, after perusing it, reads it out in an assembly of the
soldiers, and fills all with the greatest joy. Then the smoke of the
fires was seen in the distance, a circumstance which banished all doubt
of the arrival of the legions.

XLIX.--The Gauls, having discovered the matter through their scouts,
abandon the blockade, and march towards Caesar with all their forces:
these were about 60,000 armed men. Cicero, an opportunity being now
afforded, again begs of that Vertico, the Gaul, whom we mentioned above,
to convey back a letter to Caesar; he advises him to perform his journey
warily; he writes in the letter that the enemy had departed and had
turned their entire force against him. When this letter was brought to
him about the middle of the night, Caesar apprises his soldiers of its
contents, and inspires them with courage for fighting: the following
day, at the dawn, he moves his camp, and, having proceeded four miles,
he espies the forces of the enemy on the other side of a considerable
valley and rivulet. It was an affair of great danger to fight with such
large forces in a disadvantageous situation. For the present, therefore,
inasmuch as he knew that Cicero was released from the blockade, and
thought that he might, on that account, relax his speed, he halted there
and fortifies a camp in the most favourable position he can. And this,
though it was small in itself, [there being] scarcely 7000 men, and
these too without baggage, still by the narrowness of the passages, he
contracts as much as he can, with this object, that he may come into the
greatest contempt with the enemy. In the meanwhile, scouts having been
sent in all directions, he examines by what most convenient path he
might cross the valley.

L.--That day, slight skirmishes of cavalry having taken place near the
river, both armies kept in their own positions: the Gauls, because they
were awaiting larger forces which had not then arrived; Caesar, [to see]
if perchance by pretence of fear he could allure the enemy towards his
position, so that he might engage in battle, in front of his camp, on
this side of the valley; if he could not accomplish this, that, having
inquired about the passes, he might cross the valley and the river with
the less hazard. At day-break the cavalry of the enemy approaches to the
camp and joins battle with our horse. Caesar orders the horse to give
way purposely, and retreat to the camp: at the same time he orders the
camp to be fortified with a higher rampart in all directions, the gates
to be barricaded, and in executing these things as much confusion to be
shown as possible, and to perform them under the pretence of fear.

LI.--Induced by all these things the enemy lead over their forces and
draw up their line in a disadvantageous position; and as our men also
had been led down from the ramparts, they approach nearer, and throw
their weapons into the fortification from all sides, and sending heralds
round, order it to be proclaimed that, if "any, either Gaul or Roman,
was willing to go over to them before the third hour, it was permitted;
after that time there would not be permission"; and so much did they
disregard our men, that the gates having been blocked up with single
rows of turf as a mere appearance, because they did not seem able to
burst in that way, some began to pull down the rampart with their hands,
others to fill up the trenches. Then Caesar, making a sally from all the
gates, and sending out the cavalry, soon puts the enemy to flight, so
that no one at all stood his ground with the intention of fighting; and
he slew a great number of them, and deprived all of their arms.

LII.--Caesar, fearing to pursue them very far, because woods and
morasses intervened, and also [because] he saw that they suffered no
small loss in abandoning their position, reaches Cicero the same day
with all his forces safe. He witnesses with surprise the towers,
mantlets, and [other] fortifications belonging to the enemy: the legion
having been drawn out, he finds that even every tenth soldier had not
escaped without wounds. From all these things he judges with what danger
and with what great courage matters had been conducted; he commends
Cicero according to his desert and likewise the legion; he addresses
individually the centurions and the tribunes of the soldiers, whose
valour he had discovered to have been signal. He receives information of
the death of Sabinus and Cotta from the prisoners. An assembly being
held the following day, he states the occurrence; he consoles and
encourages the soldiers; he suggests that the disaster, which had been
occasioned by the misconduct and rashness of his lieutenant, should be
borne with a patient mind, because by the favour of the immortal gods
and their own valour, neither was lasting joy left to the enemy, nor
very lasting grief to them.

LIII.--In the meanwhile the report respecting the victory of Caesar is
conveyed to Labienus through the country of the Remi with incredible
speed, so that, though he was about sixty miles distant from the
winter-quarter of Cicero, and Caesar had arrived there after the ninth
hour, before midnight a shout arose at the gates of the camp, by which
shout an indication of the victory and a congratulation on the part of
the Remi were given to Labienus. This report having been carried to the
Treviri, Indutiormarus, who had resolved to attack the camp of Labienus
the following day, flies by night and leads back all his forces into the
country of the Treviri. Caesar sends back Fabius with his legion to his
winter-quarters; he himself determines to winter with three legions near
Samarobriva in three different quarters, and, because such great
commotions had arisen in Gaul, he resolved to remain during the whole
winter with the army himself. For the disaster respecting the death of
Sabinus having been circulated among them, almost all the states of Gaul
were deliberating about war, sending messengers and embassies into all
quarters, inquiring what further measure they should take, and holding
councils by night in secluded places. Nor did any period of the whole
winter pass over without fresh anxiety to Caesar, or without his
receiving some intelligence respecting the meetings and commotions of
the Gauls. Among these, he is informed by L. Roscius, the lieutenant
whom he had placed over the thirteenth legion, that large forces of
those states of the Gauls, which are called the Armoricae, had assembled
for the purpose of attacking him and were not more than eight miles
distant; but intelligence respecting the victory of Caesar being carried
[to them], had retreated in such a manner that their departure appeared
like a flight.

LIV.--But Caesar, having summoned to him the principal persons of each
state, in one case by alarming them, since he declared that he knew what
was going on, and in another case by encouraging them, retained a great
part of Gaul in its allegiance. The Senones, however, which is a state
eminently powerful and one of great influence among the Gauls,
attempting by general design to slay Cavarinus whom Caesar had created
king among them (whose brother, Moritasgus, had held the sovereignty at
the period of the arrival of Caesar in Gaul, and whose ancestors had
also previously held it) when he discovered their plot and fled, pursued
him even to the frontiers [of the state], and drove him from his kingdom
and his home; and, after having sent ambassadors to Caesar for the
purpose of concluding a peace, when he ordered all their senate to come
to him, did not obey that command. So far did it operate among those
barbarian people, that there were found some to be the first to wage
war; and so great a change of inclinations did it produce in all, that
except the Aedui and the Remi, whom Caesar had always held in especial
honour, the one people for their long standing and uniform fidelity
towards the Roman people, the other for their late service in the Gallic
war, there was scarcely a state which was not suspected by us. And I do
not know whether that ought much to be wondered at, as well for several
other reasons, as particularly because they who ranked above all nations
for prowess in war, most keenly regretted that they had lost so much of
that reputation as to submit to commands from the Roman people.

LV.--But the Treviri and Indutiomarus let no part of the entire winter
pass without sending ambassadors across the Rhine, importuning the
states, promising money, and asserting that, as a large portion of our
army had been cut off, a much smaller portion remained. However, none of
the German states could be induced to cross the Rhine, since "they had
twice essayed it," they said, "in the war with Ariovistus and in the
passage of the Tenchtheri there; that fortune was not to be tempted any
more." Indutiomarus disappointed in this expectation, nevertheless began
to raise troops, and discipline them, and procure horses from the
neighbouring people and allure to him by great rewards the outlaws and
convicts throughout Gaul. And such great influence had he already
acquired for himself in Gaul by these means, that embassies were
flocking to him in all directions, and seeking, publicly and privately,
his favour and friendship.

LVI.--When he perceived that they were coming to him voluntarily; that
on the one side the Senones and the Carnutes were stimulated by their
consciousness of guilt, on the other side the Nervii and the Aduatuci
were preparing war against the Romans, and that forces of volunteers
would not be wanting to him if he began to advance from his own
territories, he proclaims an armed council (this according to the custom
of the Gauls is the commencement of war) at which, by a common law, all
the youth were wont to assemble in arms; whoever of them comes last is
killed in the sight of the whole assembly after being racked with every
torture. In that council he declares Cingetorix, the leader of the other
faction, his own son-in-law (whom we have above mentioned, as having
embraced the protection of Caesar, and never having deserted him) an
enemy and confiscates his property. When these things were finished, he
asserts in the council that he, invited by the Senones and the Carnutes,
and several other states of Gaul, was about to march thither through the
territories of the Remi, devastate their lands, and attack the camp of
Labienus: before he does that, he informs them of what he desires to be
done.

LVII.--Labienus, since he was confining himself within a camp strongly
fortified by the nature of the ground and by art, had no apprehensions
as to his own and the legion's danger, but was devising that he might
throw away no opportunity of conducting the war successfully.
Accordingly, the speech of Indutiomarus, which he had delivered in the
council, having been made known [to him] by Cingetorix and his allies,
he sends messengers to the neighbouring states and summons horse from
all quarters: he appoints to them a fixed day for assembling. In the
meantime, Indutiomarus, with all his cavalry, nearly every day used to
parade close to his [Labienus's] camp; at one time, that he might inform
himself of the situation of the camp; at another time, for the purpose
of conferring with or of intimidating him. Labienus confined his men
within the fortifications and promoted the enemy's belief of his fear by
whatever methods he could.

LVIII.--Since Indutiomarus was daily advancing up to the camp with
greater defiance, all the cavalry of the neighbouring states which he
[Labienus] had taken care to have sent for, having been admitted in one
night, he confined all his men within the camp by guards with such great
strictness, that that fact could by no means be reported or carried to
the Treviri. In the meanwhile Indutiomarus, according to his daily
practice, advances up to the camp and spends a great part of the day
there: his horse cast their weapons, and with very insulting language
call out our men to battle. No reply being given by our men, the enemy
when they thought proper, depart towards evening in a disorderly and
scattered manner, Labienus unexpectedly sends out all the cavalry by two
gates; he gives this command and prohibition, that, when the enemy
should be terrified and put to flight (which he foresaw would happen, as
it did), they should all make for Indutiomarus, and no one wound any man
before he should have seen him slain, because he was unwilling that he
should escape, in consequence of gaining time by the delay [occasioned
by the pursuit] of the rest. He offers great rewards for those who
should kill him: he sends up the cohorts as a relief to the horse. The
issue justifies the policy of the man, and, since all aimed at one,
Indutiomarus is slain, having been overtaken at the very ford of the
river, and his head is carried to the camp: the horse, when returning,
pursue and slay all whom they can. This affair having been known, all
the forces of the Eburones and the Nervii which had assembled, depart;
and for a short time after this action, Caesar was less harassed in the
government of Gaul.



BOOK VI

I.--Caesar, expecting for many reasons a greater commotion in Gaul,
resolves to hold a levy by the means of M. Silanus, C. Antistius
Reginus, and T. Sextius, his lieutenants: at the same time he requested
of Cn. Pompey, the proconsul, that since he was remaining near the city
invested with military command for the interests of the commonwealth, he
would command those men whom when consul he had levied by the military
oath in Cisalpine Gaul, to join their respective corps, and to proceed
to him; thinking it of great importance, as far as regarded the opinion
which the Gauls would entertain for the future, that the resources of
Italy should appear so great, that if any loss should be sustained in
war, not only could it be repaired in a short time, but likewise be
further supplied by still larger forces. And when Pompey had granted
this to the interests of the commonwealth and the claims of friendship,
Caesar having quickly completed the levy by means of his lieutenants,
after three legions had been both formed and brought to him before the
winter [had] expired, and the number of those cohorts which he had lost
under Q. Titurius had been doubled, taught the Gauls, both by his
dispatch and by his forces, what the discipline and the power of the
Roman people could accomplish.

II.--Indutiomarus having been slain, as we have stated, the government
was conferred upon his relatives by the Treviri. They cease not to
importune the neighbouring Germans and to promise them money: when they
could not obtain [their object] from those nearest them, they try those
more remote. Having found some states willing to accede to their wishes,
they enter into a compact with them by a mutual oath, and give hostages
as a security for the money: they attach Ambiorix to them by an alliance
and confederacy. Caesar, on being informed of their acts, since he saw
that war was being prepared on all sides, that the Nervii, Aduatuci, and
Menapii, with the addition of all the Germans on this side of the Rhine
were under arms, that the Senones did not assemble according to his
command, and were concerting measures with the Carnutes and the
neighbouring states, that the Germans were importuned by the Treviri in
frequent embassies, thought that he ought to take measures for the war
earlier [than usual].

III.-Accordingly, while the winter was not yet ended, having
concentrated the four nearest legions, he marched unexpectedly into the
territories of the Nervii, and before they could either assemble, or
retreat, after capturing a large number of cattle and of men, and
wasting their lands and giving up that booty to the soldiers, compelled
them to enter into a surrender and give him hostages. That business
having been speedily executed, he again led his legions back into
winter-quarters. Having proclaimed a council of Gaul in the beginning of
the spring, as he had been accustomed [to do], when the deputies from
the rest, except the Senones, the Carnutes, and the Treviri, had come,
judging this to be the commencement of war and revolt, that he might
appear to consider all things of less consequence [than that war], he
transfers the council to Lutetia of the Parisii. These were adjacent to
the Senones, and had united their state to them during the memory of
their fathers, but were thought to have no part in the present plot.
Having proclaimed this from the tribunal, he advances the same day
towards the Senones with his legions and arrives among them by long
marches.

IV.--Acco, who had been the author of that enterprise, on being informed
of his arrival, orders the people to assemble in the towns; to them,
while attempting this and before it could be accomplished, news is
brought that the Romans are close at hand: through necessity they give
over their design and send ambassadors to Caesar for the purpose of
imploring pardon; they make advances to him through the Aedui, whose
state was from ancient times under the protection of Rome. Caesar
readily grants them pardon and receives their excuse at the request of
the Aedui; because he thought that the summer season was one for an
impending war, not for an investigation. Having imposed one hundred
hostages, he delivers these to the Aedui to be held in charge by them.
To the same place the Carnutes send ambassadors and hostages, employing
as their mediators the Remi, under whose protection they were: they
receive the same answers. Caesar concludes the council and imposes a
levy of cavalry on the states.

V.--This part of Gaul having been tranquillized, he applies himself
entirely both in mind and soul to the war with the Treviri and Ambiorix.
He orders Cavarinus to march with him with the cavalry of the Senones,
lest any commotion should arise either out of his hot temper, or out of
the hatred of the state which he had incurred. After arranging these
things, as he considered it certain that Ambiorix would not contend in
battle, he watched his other plans attentively. The Menapii bordered on
the territories of the Eburones, and were protected by one continued
extent of morasses and woods; and they alone out of Gaul had never sent
ambassadors to Caesar on the subject of peace. Caesar knew that a tie of
hospitality subsisted between them and Ambiorix: he also discovered that
the latter had entered into an alliance with the Germans by means of the
Treviri. He thought that these auxiliaries ought to be detached from him
before he provoked him to war; lest he, despairing of safety, should
either proceed to conceal himself in the territories of the Menapii, or
should be driven to coalesce with the Germans beyond the Rhine. Having
entered upon this resolution, he sends the baggage of the whole army to
Labienus, in the territories of the Treviri and orders two legions to
proceed to him: he himself proceeds against the Menapii with five
lightly-equipped legions. They, having assembled no troops, as they
relied on the defence of their position, retreat into the woods and
morasses, and convey thither all their property.

VI.--Caesar, having divided his forces with C. Fabius, his lieutenant,
and M. Crassus, his questor, and having hastily constructed some
bridges, enters their country in three divisions, burns their houses and
villages, and gets possession of a large number of cattle and men.
Constrained by these circumstances, the Menapii send ambassadors to him
for the purpose of suing for peace. He, after receiving hostages,
assures them that he will consider them in the number of his enemies if
they shall receive within their territories either Ambiorix or his
ambassadors. Having determinately settled these things, he left among
the Menapii, Commius the Atrebatian with some cavalry as a guard; he
himself proceeds toward the Treviri.

VII.--While these things are being performed by Caesar, the Treviri,
having drawn together large forces of infantry and of cavalry, were
preparing to attack Labienus and the legion which was wintering in their
territories, and were already not further distant from him than a
journey of two days, when they learn that two legions had arrived by the
order of Caesar. Having pitched their camp fifteen miles off, they
resolve to await the support of the Germans. Labienus, having learned
the design of the enemy, hoping that through their rashness there would
be some opportunity of engaging, after leaving a guard of five cohorts
for the baggage, advances against the enemy with twenty-five cohorts and
a large body of cavalry, and, leaving the space of a mile between them,
fortifies his camp. There was between Labienus and the enemy a river
difficult to cross and with steep banks: this neither did he himself
design to cross, nor did he suppose the enemy would cross it. Their hope
of auxiliaries was daily increasing. He [Labienus] openly says in a
council that "since the Germans are said to be approaching, he would not
bring into uncertainty his own and the army's fortunes, and the next day
would move his camp at early dawn. These words are quickly carried to
the enemy, since out of so large a number of cavalry composed of Gauls,
nature compelled some to favour the Gallic interests. Labienus, having
assembled the tribunes of the soldiers and principal centurions by
night, states what his design is, and, that he may the more easily give
the enemy a belief of his fears, he orders the camp to be moved with
greater noise and confusion than was usual with the Roman people. By
these means he makes his departure [appear], like a retreat. These
things, also, since the camps were so near, are reported to the enemy by
scouts before daylight.

VIII.--Scarcely had the rear advanced beyond the fortifications when the
Gauls, encouraging one another "not to cast from their hands the
anticipated booty, that it was a tedious thing, while the Romans were
panic stricken, to be waiting for the aid of the Germans, and that their
dignity did not suffer them to fear to attack with such great forces so
small a band, particularly when retreating and encumbered," do not
hesitate to cross the river and give battle in a disadvantageous
position. Labienus suspecting that these things would happen, was
proceeding quietly, and using the same pretence of a march, in order
that he might entice them across the river. Then, having sent forward
the baggage some short distance and placed it on a certain eminence, he
says, "Soldiers, you have the opportunity you have sought: you hold the
enemy in an encumbered and disadvantageous position: display to us your
leaders the same valour you have ofttimes displayed to your general:
imagine that he is present and actually sees these exploits." At the
same time he orders the troops to face about towards the enemy and form
in line of battle, and, despatching a few troops of cavalry as a guard
for the bag gage, he places the rest of the horse on the wings. Our men,
raising a shout, quickly throw their javelins at the enemy. They, when,
contrary to their expectation, they saw those whom they believed to be
retreating, advance towards them with threatening banners, were not able
to sustain even the charge, and, being put to flight at the first
onslaught, sought the nearest woods: Labienus pursuing them with the
cavalry, upon a large number being slain, and several taken prisoners,
got possession of the state a few days after; for the Germans who were
coming to the aid of the Treviri, having been informed of their flight,
retreated to their homes. The relations of Indutiomarus, who had been
the promoters of the revolt, accompanying them, quitted their own state
with them. The supreme power and government were delivered to
Cingetorix, whom we have stated to have remained firm in his allegiance
from the commencement.

IX.--Caesar, after he came from the territories of the Menapii into
those of the Treviri, resolved for two reasons to cross the Rhine; one
of which was, because they had sent assistance to the Treviri against
him; the other, that Ambiorix might not have a retreat among them.
Having determined on these matters, he began to build a bridge a little
above that place, at which he had before conveyed over his army. The
plan having been known and laid down, the work is accomplished in a few
days by the great exertion of the soldiers. Having left a strong guard
at the bridge on the side of the Treviri, lest any commotion should
suddenly arise among them, he leads over the rest of the forces and the
cavalry. The Ubii, who before had sent hostages and come to a
capitulation, send ambassadors to him, for the purpose of vindicating
themselves, to assure him that "neither had auxiliaries been sent to the
Treviri from their state, nor had they violated their allegiance"; they
entreat and beseech him "to spare them, lest, in his common hatred of
the Germans, the innocent should suffer the penalty of the guilty: they
promise to give more hostages, if he desire them." Having investigated
the case, Caesar finds that the auxiliaries had been sent by the Suevi;
he accepts the apology of the Ubii, and makes minute inquiries
concerning the approaches and the routes to the territories of the
Suevi. X.--In the meanwhile he is informed by the Ubii, a few days
after, that the Suevi are drawing all their forces into one place, and
are giving orders to those nations which are under their government to
send auxiliaries of infantry and of cavalry. Having learned these
things, he provides a supply of corn, selects a proper place for his
camp, and commands the Ubii to drive off their cattle and carry away all
their possessions from the country parts into the towns, hoping that
they, being a barbarous and ignorant people, when harassed by the want
of provisions, might be brought to an engagement on disadvantageous
terms: he orders them to send numerous scouts among the Suevi, and learn
what things are going on among them. They execute the orders, and, a few
days having intervened, report that all the Suevi, after certain
intelligence concerning the army of the Romans had come, retreated with
all their own forces and those of their allies, which they had
assembled, to the utmost extremities of their territories: that there is
a wood there of very great extent, which is called Bacenis; that this
stretches a great way into the interior, and, being opposed as a natural
barrier, defends from injuries and incursions the Cherusci against the
Suevi, and the Suevi against the Cherusci: that at the entrance of that
forest the Suevi had determined to await the coming up of the Romans.

XI.--Since we have come to this place, it does not appear to be foreign
to our subject to lay before the reader an account of the manners of
Gaul and Germany, and wherein these nations differ from each other. In
Gaul there are factions not only in all the states, and in all the
cantons and their divisions, but almost in each family, and of these
factions those are the leaders who are considered according to their
judgment to possess the greatest influence, upon whose will and
determination the management of all affairs and measures depends. And
that seems to have been instituted in ancient times with this view, that
no one of the common people should be in want of support against one
more powerful; for none [of those leaders] suffers his party to be
oppressed and defrauded, and if he do otherwise, he has no influence
among his party. This same policy exists throughout the whole of Gaul;
for all the states are divided into two factions.

XII.--When Caesar arrived in Gaul, the Aedui were the leaders of one
faction, the Sequani of the other. Since the latter were less powerful
by themselves, inasmuch as the chief influence was from of old among the
Aedui, and their dependencies were great, they had united to themselves
the Germans and Ariovistus, and had brought them over to their party by
great sacrifices and promises. And having fought several successful
battles and slain all the nobility of the Aedui, they had so far
surpassed them in power, that they brought over, from the Aedui to
themselves, a large portion of their dependants and received from them
the sons of their leading men as hostages, and compelled them to swear
in their public character that they would enter into no design against
them; and held a portion of the neighbouring land, seized on by force,
and possessed the sovereignty of the whole of Gaul. Divitiacus urged by
this necessity, had proceeded to Rome to the senate, for the purpose of
entreating assistance, and had returned without accomplishing his
object. A change of affairs ensued on the arrival of Caesar, the
hostages were returned to the Aedui, their old dependencies restored,
and new acquired through Caesar (because those who had attached
themselves to their alliance saw that they enjoyed a better state and a
milder government), their other interests, their influence, their
reputation were likewise increased, and in consequence, the Sequani lost
the sovereignty. The Remi succeeded to their place, and, as it was
perceived that they equalled the Aedui in favour with Caesar, those, who
on account of their old animosities could by no means coalesce with the
Aedui, consigned themselves in clientship to the Remi. The latter
carefully protected them. Thus they possessed both a new and suddenly
acquired influence. Affairs were then in that position, that the Aedui
were considered by far the leading people, and the Remi held the second
post of honour.

XIII.--Throughout all Gaul there are two orders of those men who are of
any rank and dignity: for the commonality is held almost in the
condition of slaves, and dares to undertake nothing of itself and is
admitted to no deliberation. The greater part, when they are pressed
either by debt, or the large amount of their tributes, or the oppression
of the more powerful, give themselves up in vassalage to the nobles, who
possess over them the same rights without exception as masters over
their slaves. But of these two orders, one is that of the Druids, the
other that of the knights. The former are engaged in things sacred,
conduct the public and the private sacrifices, and interpret all matters
of religion. To these a large number of the young men resort for the
purpose of instruction, and they [the Druids] are in great honour among
them. For they determine respecting almost all controversies, public and
private; and if any crime has been perpetrated, if murder has been
committed, if there be any dispute about an inheritance, if any about
boundaries, these same persons decide it; they decree rewards and
punishments if any one, either in a private or public capacity, has not
submitted to their decision, they interdict him from the sacrifices.
This among them is the most heavy punishment. Those who have been thus
interdicted are esteemed in the number of the impious and the criminal:
all shun them, and avoid their society and conversation, lest they
receive some evil from their contact; nor is justice administered to
them when seeking it, nor is any dignity bestowed on them. Over all
these Druids one presides, who possesses supreme authority among them.
Upon his death, if any individual among the rest is pre-eminent in
dignity, he succeeds; but, if there are many equal, the election is made
by the suffrages of the Druids; sometimes they even contend for the
presidency with arms. These assemble at a fixed period of the year in a
consecrated place in the territories of the Carnutes, which is reckoned
the central region of the whole of Gaul. Hither all, who have disputes,
assemble from every part, and submit to their decrees and
determinations. This institution is supposed to have been devised in
Britain, and to have been brought over from it into Gaul; and now those
who desire to gain a more accurate knowledge of that system generally
proceed thither for the purpose of studying it.

XIV.--The Druids do not go to war, nor pay tribute together with the
rest; they have an exemption from military service and a dispensation in
all matters. Induced by such great advantages, many embrace this
profession of their own accord, and [many] are sent to it by their
parents and relations. They are said there to learn by heart a great
number of verses; accordingly some remain in the course of training
twenty years. Nor do they regard it lawful to commit these to writing,
though in almost all other matters, in their public and private
transactions, they use Greek characters. That practice they seem to me
to have adopted for two reasons; because they neither desire their
doctrines to be divulged among the mass of the people, nor those who
learn, to devote themselves the less to the efforts of memory, relying
on writing; since it generally occurs to most men, that, in their
dependence on writing, they relax their diligence in learning
thoroughly, and their employment of the memory. They wish to inculcate
this as one of their leading tenets, that souls do not become extinct,
but pass after death from one body to another, and they think that men
by this tenet are in a great degree excited to valour, the fear of death
being disregarded. They likewise discuss and impart to the youth many
things respecting the stars and their motion, respecting the extent of
the world and of our earth, respecting the nature of things, respecting
the power and the majesty of the immortal gods.

XV.--The other order is that of the knights. These, when there is
occasion and any war occurs (which before Caesar's arrival was for the
most part wont to happen every year, as either they on their part were
inflicting injuries or repelling those which others inflicted on them),
are all engaged in war. And those of them most distinguished by birth
and resources, have the greatest number of vassals and dependants about
them. They acknowledge this sort of influence and power only.

XVI.--The nation of all the Gauls is extremely devoted to superstitious
rites; and on that account they who are troubled with unusually severe
diseases and they who are engaged in battles and dangers, either
sacrifice men as victims, or vow that they will sacrifice them, and
employ the Druids as the performers of those sacrifices; because they
think that unless the life of a man be offered for the life of a man,
the mind of the immortal gods cannot be rendered propitious, and they
have sacrifices of that kind ordained for national purposes. Others have
figures of vast size, the limbs of which formed of osiers they fill with
living men, which being set on fire, the men perish enveloped in the
flames. They consider that the oblation of such as have been taken in
theft, or in robbery, or any other offence, is more acceptable to the
immortal gods; but when a supply of that class is wanting, they have
recourse to the oblation of even the innocent.

XVII.--They worship as their divinity, Mercury in particular, and have
many images of him, and regard him as the inventor of all arts, they
consider him, the guide of their journeys and marches, and believe him
to have very great influence over the acquisition of gain and mercantile
transactions. Next to him they worship Apollo, and Mars, and Jupiter,
and Minerva; respecting these deities they have for the most part the
same belief as other nations: that Apollo averts diseases, that Minerva
imparts the invention of manufactures, that Jupiter possesses the
sovereignty of the heavenly powers; that Mars presides over wars. To him
when they have determined to engage in battle, they commonly vow those
things they shall take in war. When they have conquered, they sacrifice
whatever captured animals may have survived the conflict, and collect
the other things into one place. In many states you may see piles of
these things heaped up in their consecrated spots; nor does it often
happen that any one, disregarding the sanctity of the case, dares either
to secrete in his house things captured, or take away those deposited;
and the most severe punishment, with torture, has been established for
such a deed.

XVIII.--All the Gauls assert that they are descended from the god Dis,
and say that this tradition has been handed down by the Druids. For that
reason they compute the divisions of every season, not by the number of
days, but of nights; they keep birthdays and the beginnings of months
and years in such an order that the day follows the night. Among the
other usages of their life, they differ in this from almost all other
nations, that they do not permit their children to approach them openly
until they are grown up so as to be able to bear the service of war; and
they regard it as indecorous for a son of boyish age to stand in public
in the presence of his father.

XIX.--Whatever sums of money the husbands have received in the name of
dowry from their wives, making an estimate of it, they add the same
amount out of their own estates. An account is kept of all this money
conjointly, and the profits are laid by: whichever of them shall have
survived [the other], to that one the portion of both reverts, together
with the profits of the previous time. Husbands have power of life and
death over their wives as well as over their children: and when the
father of a family, born in a more than commonly distinguished rank, has
died, his relations assemble, and, if the circumstances of his death are
suspicious, hold an investigation upon the wives in the manner adopted
towards slaves; and if proof be obtained, put them to severe torture,
and kill them. Their funerals, considering the state of civilization
among the Gauls, are magnificent and costly; and they cast into the fire
all things, including living creatures, which they suppose to have been
dear to them when alive; and, a little before this period, slaves and
dependants, who were ascertained to have been beloved by them, were,
after the regular funeral rites were completed, burnt together with
them.

XX.--Those states which are considered to conduct their commonwealth
more judiciously, have it ordained by their laws, that, if any person
shall have heard by rumour and report from his neighbours anything
concerning the commonwealth, he shall convey it to the magistrate and
not impart it to any other; because it has been discovered that
inconsiderate and inexperienced men were often alarmed by false reports
and driven to some rash act, or else took hasty measures in affairs of
the highest importance. The magistrates conceal those things which
require to be kept unknown; and they disclose to the people whatever
they determine to be expedient. It is not lawful to speak of the
commonwealth, except in council.

XXI.--The Germans differ much from these usages, for they have neither
Druids to preside over sacred offices, nor do they pay great regard to
sacrifices. They rank in the number of the gods those alone whom they
behold, and by whose instrumentality they are obviously benefited,
namely, the sun, fire, and the moon; they have not heard of the other
deities even by report. Their whole life is occupied in hunting and in
the pursuits of the military art; from childhood they devote themselves
to fatigue and hardships. Those who have remained chaste for the longest
time, receive the greatest commendation among their people: they think
that by this the growth is promoted, by this the physical powers are
increased and the sinews are strengthened. And to have had knowledge of
a woman before the twentieth year they reckon among the most disgraceful
acts; of which matter there is no concealment, because they bathe
promiscuously in the rivers and [only] use skins or small cloaks of
deers' hides, a large portion of the body being in consequence naked.

XXII.--They do not pay much attention to agriculture, and a large
portion of their food consists in milk, cheese, and flesh; nor has any
one a fixed quantity of land or his own individual limits; but the
magistrates and the leading men each year apportion to the tribes and
families, who have united together, as much land as, and in the place in
which, they think proper, and the year after compel them to remove
elsewhere. For this enactment they advance many reasons--lest seduced by
long-continued custom, they may exchange their ardour in the waging of
war for agriculture; lest they may be anxious to acquire extensive
estates, and the more powerful drive the weaker from their possessions;
lest they construct their houses with too great a desire to avoid cold
and heat; lest the desire of wealth spring up, from which cause
divisions and discords arise; and that they may keep the common people
in a contented state of mind, when each sees his own means placed on an
equality with [those of] the most powerful.

XXIII.--It is the greatest glory to the several states to have as wide
deserts as possible around them, their frontiers having been laid waste.
They consider this the real evidence of their prowess, that their
neighbours shall be driven out of their lands and abandon them, and that
no one dare settle near them; at the same time they think that they
shall be on that account the more secure, because they have removed the
apprehension of a sudden incursion. When a state either repels war waged
against it, or wages it against another, magistrates are chosen to
preside over that war with such authority, that they have power of life
and death. In peace there is no common magistrate, but the chiefs of
provinces and cantons administer justice and determine controversies
among their own people. Robberies which are committed beyond the
boundaries of each state bear no infamy, and they avow that these are
committed for the purpose of disciplining their youth and of preventing
sloth. And when any of their chiefs has said in an assembly "that he
will be their leader, let those who are willing to follow, give in their
names"; they who approve of both the enterprise and the man arise and
promise their assistance and are applauded by the people; such of them
as have not followed him are accounted in the number of deserters and
traitors, and confidence in all matters is afterwards refused them. To
injure guests they regard as impious; they defend from wrong those who
have come to them for any purpose whatever, and esteem them inviolable;
to them the houses of all are open and maintenance is freely supplied.

XXIV.--And there was formerly a time when the Gauls excelled the Germans
in prowess, and waged war on them offensively, and, on account of the
great number of their people and the insufficiency of their land, sent
colonies over the Rhine. Accordingly, the Volcae Tectosages seized on
those parts of Germany which are the most fruitful [and lie] around the
Hercynian forest (which, I perceive, was known by report to Eratosthenes
and some other Greeks, and which they call Orcynia) and settled there.
Which nation to this time retains its position in those settlements, and
has a very high character for justice and military merit: now also they
continue in the same scarcity, indigence, hardihood, as the Germans, and
use the same food and dress; but their proximity to the Province and
knowledge of commodities from countries beyond the sea supplies to the
Gauls many things tending to luxury as well as civilization. Accustomed
by degrees to be overmatched and worsted in many engagements, they do
not even compare themselves to the Germans in prowess.

XXV.--The breadth of this Hercynian forest, which has been referred to
above, is to a quick traveller, a journey of nine days. For it cannot be
otherwise computed, nor are they acquainted with the measures of roads.
It begins at the frontiers of the Helvetii, Nemetes, and Rauraci, and
extends in a right line along the river Danube to the territories of the
Daci and the Anartes: it bends thence to the left in a different
direction from the river, and owing to its extent touches the confines
of many nations; nor is there any person belonging to this part of
Germany who says that he either has gone to the extremity of that
forest, though he had advanced a journey of sixty days, or has heard in
what place it begins. It is certain that many kinds of wild beasts are
produced in it which have not been seen in other parts; of which the
following are such as differ principally from other animals, and appear
worthy of being committed to record.

XXVI.--There is an ox of the shape of a stag, between whose ears a horn
rises from the middle of the forehead, higher and straighter than those
horns which are known to us. From the top of this, branches, like palms;
stretch out a considerable distance. The shape of the female and of the
male is the same; the appearance and the size of the horns is the same.

XXVII.--There are also [animals] which are called elks. The shape of
these, and the varied colour of their skins, is much like roes, but in
size they surpass them a little and are destitute of horns, and have
legs without joints and ligatures; nor do they lie down for the purpose
of rest, nor, if they have been thrown down by any accident, can they
raise or lift themselves up. Trees serve as beds to them; they lean
themselves against them, and thus reclining only slightly, they take
their rest; when the huntsmen have discovered from the footsteps of
these animals whither they are accustomed to betake themselves, they
either undermine all the trees at the roots, or cut into them so far
that the upper part of the trees may appear to be left standing. When
they have leant upon them, according to their habit, they knock down by
their weight the unsupported trees, and fall down themselves along with
them.

XXVIII.-There is a third kind, consisting of those animals which are
called uri. These are a little below the elephant in size, and of the
appearance, colour, and shape of a bull. Their strength and speed are
extraordinary; they spare neither man nor wild beast which they have
espied. These the Germans take with much pains in pits and kill them.
The young men harden themselves with this exercise, and practice
themselves in this kind of hunting, and those who have slain the
greatest number of them, having produced the horns in public, to serve
as evidence, receive great praise. But not even when taken very young
can they be rendered familiar to men and tamed. The size, shape, and
appearance of their horns differ much from the horns of our oxen. These
they anxiously seek after, and bind at the tips with silver, and use as
cups at their most sumptuous entertainments.

XXIX.--Caesar, after he discovered through the Ubian scouts that the
Suevi had retired into their woods, apprehending a scarcity of corn,
because, as we have observed above, all the Germans pay very little
attention to agriculture, resolved not to proceed any farther; but, that
he might not altogether relieve the barbarians from the fear of his
return, and that he might delay their succours, having led back his
army, he breaks down, to the length of 200 feet, the farther end of the
bridge, which joined the banks of the Ubii, and, at the extremity of the
bridge raises towers of four stories, and stations a guard of twelve
cohorts for the purpose of defending the bridge, and strengthens the
place with considerable fortifications. Over that fort and guard he
appointed C. Volcatius Tullus, a young man; he himself, when the corn
began to ripen, having set forth for the war with 40 Ambiorix (through
the forest Arduenna, which is the largest of all Gaul, and reaches from
the banks of the Rhine and the frontiers of the Treviri to those of the
Nervii, and extends over more than 500 miles), he sends forward L.
Minucius Basilus with all the cavalry, to try if he might gain any
advantage by rapid marches and the advantage of time, he warns him to
forbid fires being made in the camp, lest any indication of his approach
be given at a distance: he tells him that he will follow immediately.

XXX.--Basilus does as he was commanded; having performed his march
rapidly, and even surpassed the expectations of all, he surprises in the
fields many not expecting him; through their information he advances
towards Ambiorix himself, to the place in which he was said to be with a
few horse. Fortune accomplishes much, not only in other matters, but
also in the art of war. For as it happened by a remarkable chance, that
he fell upon [Ambiorix] himself unguarded and unprepared, and that his
arrival was seen by the people before the report or information of his
arrival was carried thither; so it was an incident of extraordinary
fortune that, although every implement of war which he was accustomed to
have about him was seized, and his chariots and horses surprised, yet he
himself escaped death. But it was effected owing to this circumstance,
that his house being surrounded by a wood, (as are generally the
dwellings of the Gauls, who, for the purpose of avoiding heat, mostly
seek the neighbourhood of woods and rivers) his attendants and friends
in a narrow spot sustained for a short time the attack of our horse.
While they were fighting, one of his followers mounted him on a horse:
the woods sheltered him as he fled. Thus fortune tended much both
towards his encountering and his escaping danger.

XXXI.--Whether Ambiorix did not collect his forces from cool
deliberation, because he considered he ought not to engage in a battle,
or [whether] he was debarred by time and prevented by the sudden arrival
of our horse, when he supposed the rest of the army was closely
following, is doubtful; but certainly, despatching messengers through
the country, he ordered every one to provide for himself; and a part of
them fled into the forest Arduenna, a part into the extensive morasses;
those who were nearest the ocean, concealed themselves in the islands
which the tides usually form; many, departing from their territories,
committed themselves and all their possessions to perfect strangers.
Cativolcus, king of one-half of the Eburones, who had entered into the
design together with Ambiorix, since, being now worn out by age, he was
unable to endure the fatigue either of war or flight, having cursed
Ambiorix with every imprecation, as the person who had been the
contriver of that measure, destroyed himself with the juice of the yew
tree, of which there is a great abundance in Gaul and Germany.

XXXII.--The Segui and Condrusi, of the nation and number of the Germans,
and who are between the Eburones and the Treviri, sent ambassadors to
Caesar to entreat that he would not regard them in the number of his
enemies, nor consider that the cause of all the Germans on this side the
Rhine was one and the same; that they had formed no plans of war, and
had sent no auxiliaries to Ambiorix. Caesar, having ascertained this
fact by an examination of his prisoners commanded that if any of the
Eburones in their flight had repaired to them, they should be sent back
to him; he assures them that if they did that, he will not injure their
territories. Then, having divided his forces into three parts, he sent
the baggage of all the legions to Aduatuca. That is the name of a fort.
This is nearly in the middle of the Eburones, where Titurius and
Aurunculeius had been quartered for the purpose of wintering. This place
he selected as well on other accounts as because the fortifications of
the previous year remained, in order that he might relieve the labour of
the soldiers. He left the fourteenth legion as a guard for the baggage,
one of those three which he had lately raised in Italy and brought over.
Over that legion and camp he places Q. Tullius Cicero and gives him 200
horse.

XXXIII.--Having divided the army, he orders T. Labienus to proceed with
three legions towards the ocean into those parts which border on the
Menappii; he sends C. Trebonius with a like number of legions to lay
waste that district which lies contiguous to the Aduatuci; he himself
determines to go with the remaining three to the river Sambre, which
flows into the Meuse, and to the most remote parts of Arduenna, whither
he heard that Ambiorix had gone with a few horse. When departing, he
promises that he will return before the end of the seventh day, on which
day he was aware corn was due to that legion which was being left in
garrison. He directs Labienus and Trebonius to return by the same day,
if they can do so agreeably to the interests of the republic; so that
their measures having been mutually imparted, and the plans of the enemy
having been discovered, they might be able to commence a different line
of operations.

XXXIV.--There was, as we have above observed, no regular army, nor a
town, nor a garrison which could defend itself by arms; but the people
were scattered in all directions. Where either a hidden valley, or a
woody spot, or a difficult morass furnished any hope of protection or of
security to any one, there he had fixed himself. These places were known
to those that dwelt in the neighbourhood, and the matter demanded great
attention, not so much in protecting the main body of the army (for no
peril could occur to them altogether from those alarmed and scattered
troops), as in preserving individual soldiers; which in some measure
tended to the safety of the army. For both the desire of booty was
leading many too far, and the woods with their unknown and hidden routes
would not allow them to go in large bodies. If he desired the business
to be completed and the race of those infamous people to be cut off,
more bodies of men must be sent in several directions and the soldiers
must be detached on all sides; if he were disposed to keep the companies
at their standards, as the established discipline and practice of the
Roman army required, the situation itself was a safeguard to the
barbarians, nor was there wanting to individuals the daring to lay
secret ambuscades and beset scattered soldiers. But amidst difficulties
of this nature as far as precautions could be taken by vigilance, such
precautions were taken; so that some opportunities of injuring the enemy
were neglected, though the minds of all were burning to take revenge,
rather than that injury should be effected with any loss to our
soldiers. Caesar despatches messengers to the neighbouring states; by
the hope of booty he invites all to him, for the purpose of plundering
the Eburones, in order that the life of the Gauls might be hazarded in
the woods rather than the legionary soldiers; at the same time, in order
that a large force being drawn around them, the race and name of that
state may be annihilated for such a crime. A large number from all
quarters speedily assembles.

XXXV.--These things were going on in all parts of the territories of the
Eburones, and the seventh day was drawing near, by which day Caesar had
purposed to return to the baggage and the legion. Here it might be
learned how much fortune achieves in war, and how great casualties she
produces. The enemy having been scattered and alarmed, as we related
above, there was no force which might produce even a slight occasion of
fear. The report extends beyond the Rhine to the Germans that the
Eburones are being pillaged, and that all were without distinction
invited to the plunder. The Sigambri, who are nearest to the Rhine, by
whom, we have mentioned above, the Tenchtheri and Usipetes were received
after their retreat, collect 2000 horse; they cross the Rhine in ships
and barks thirty miles below that place where the bridge was entire and
the garrison left by Caesar; they arrive at the frontiers of the
Eburones, surprise many who were scattered in flight, and get possession
of a large amount of cattle, of which barbarians are extremely covetous.
Allured by booty, they advance farther; neither morass nor forest
obstructs these men, born amidst war and depredations; they inquire of
their prisoners in what parts Caesar is; they find that he has advanced
farther, and learn that all the army has removed. Thereon one of the
prisoners says, "Why do you pursue such wretched and trifling spoil;
you, to whom it is granted to become even now most richly endowed by
fortune? In three hours you can reach Aduatuca; there the Roman army has
deposited all its fortunes; there is so little of a garrison that not
even the wall can be manned, nor dare any one go beyond the
fortifications." A hope having been presented them, the Germans leave in
concealment the plunder they had acquired; they themselves hasten to
Aduatuca, employing as their guide the same man by whose information
they had become informed of these things.

XXXVI.--Cicero, who during all the foregoing days had kept his soldiers
in camp with the greatest exactness, and agreeably to the injunctions of
Caesar, had not permitted even any of the camp-followers to go beyond
the fortification, distrusting on the seventh day that Caesar would keep
his promise as to the number of days, because he heard that he had
proceeded farther, and no report as to his return was brought to him,
and being urged at the same time by the expressions of those who called
his tolerance almost a siege, if, forsooth, it was not permitted them to
go out of the camp, since he might expect no disaster, whereby he could
be injured, within three miles of the camp, while nine legions and all
the cavalry were under arms, and the enemy scattered and almost
annihilated, sent five cohorts into the neighbouring cornlands, between
which and the camp only one hill intervened, for the purpose of
foraging. Many soldiers of the legions had been left invalided in the
camp, of whom those who had recovered in this space of time, being about
300, are set together under one standard; a large number of soldiers'
attendants besides, with a great number of beasts of burden, which had
remained in the camp, permission being granted, follow them.

XXXVII.--At this very time, the German horse by chance come up, and
immediately, with the same speed with which they had advanced, attempt
to force the camp at the Decuman gate, nor were they seen, in
consequence of woods lying in the way on that side, before they were
just reaching the camp: so much so, that the sutlers who had their
booths under the rampart had not an opportunity of retreating within the
camp. Our men, not anticipating it, are perplexed by the sudden affair,
and the cohort on the outpost scarcely sustains the first attack. The
enemy spread themselves on the other sides to ascertain if they could
find any access. Our men with difficulty defend the gates; the very
position of itself and the fortification secures the other accesses.
There is a panic in the entire camp, and one inquires of another the
cause of the confusion, nor do they readily determine whither the
standards should be borne, nor into what quarter each should betake
himself. One avows that the camp is already taken, another maintains
that, the enemy having destroyed the army and commander-in-chief, are
come thither as conquerors; most form strange superstitious fancies from
the spot, and place before their eyes the catastrophe of Cotta and
Titurius, who had fallen in the same fort. All being greatly
disconcerted by this alarm, the belief of the barbarians is strengthened
that there is no garrison within, as they had heard from their prisoner.
They endeavour to force an entrance and encourage one another not to
cast from their hands so valuable a prize.

XXXVIII.-P. Sextius Baculus, who had led a principal century under
Caesar (of whom we have made mention in previous engagements), had been
left an invalid in the garrison, and had now been five days without
food. He, distrusting his own safety and that of all, goes forth from
his tent unarmed; he sees that the enemy are close at hand and that the
matter is in the utmost danger; he snatches arms from those nearest, and
stations himself at the gate. The centurions of that cohort which was on
guard follow him; for a short time they sustain the fight together.
Sextius faints, after receiving many wounds; he is with difficulty
saved, drawn away by the hands of the soldiers. This space having
intervened, the others resume courage, so far as to venture to take
their place on the fortifications and present the aspect of defenders.

XXXIX.--The foraging having in the meantime been completed, our soldiers
distinctly hear the shout; the horse hasten on before and discover in
what danger the affair is. But here there is no fortification to receive
them, in their alarm: those last enlisted and unskilled in military
discipline turn their faces to the military tribune and the centurions;
they wait to find what orders may be given by them. No one is so
courageous as not to be disconcerted by the suddenness of the affair.
The barbarians, espying our standard in the distance, desist from the
attack; at first they suppose that the legions, which they had learned
from their prisoners had removed farther off, had returned; afterwards,
despising their small number, they make an attack on them at all sides.

XL.-The camp-followers run forward to the nearest rising ground; being
speedily driven from this they throw themselves among the standards and
companies: they thus so much the more alarm the soldiers already
affrighted. Some propose that, forming a wedge, they suddenly break
through, since the camp was so near; and if any part should be
surrounded and slain, they fully trust that at least the rest may be
saved; others, that they take their stand on an eminence, and all
undergo the same destiny. The veteran soldiers, whom we stated to have
set out together [with the others] under a standard, do not approve of
this. Therefore encouraging each other, under the conduct of Caius
Trebonius, a Roman knight, who had been appointed over them, they break
through the midst of the enemy, and arrive in the camp safe to a man.
The camp-attendants and the horse following close upon them with the
same impetuosity, are saved by the courage of the soldiers. But those
who had taken their stand upon the eminence having even now acquired no
experience of military matters, neither could persevere in that
resolution which they approved of, namely, to defend themselves from
their higher position, nor imitate that vigour and speed which they had
observed to have availed others; but, attempting to reach the camp, had
descended into an unfavourable situation. The Centurions, some of whom
had been promoted for their valour from the lower ranks of other legions
to higher ranks in this legion, in order that they might not forfeit
their glory for military exploits previously acquired, fell together
fighting most valiantly. The enemy having been dislodged by their
valour, a part of the soldiers arrived safe in camp contrary to their
expectations; a part perished, surrounded by the barbarians.

XLI.--The Germans, despairing of taking the camp by storm, because they
saw that our men had taken up their position on the fortifications,
retreated beyond the Rhine with that plunder which they had deposited in
the woods. And so great was the alarm, even after the departure of the
enemy, that when C. Volusenus, who had been sent with the cavalry,
arrived that night, he could not gain credence that Caesar was close at
hand with his army safe. Fear had so pre-occupied the minds of all,
that, their reason being almost estranged, they said that all the other
forces having been cut off, the cavalry alone had arrived there by
flight, and asserted that, if the army were safe, the Germans would not
have attacked the camp: which fear the arrival of Caesar removed.

XLII.--He, on his return, being well aware of the casualties of war,
complained of one thing [only], namely, that the cohorts had been sent
away from the outposts and garrison [duty], and pointed out that room
ought not to have been left for even the most trivial casualty; that
fortune had exercised great influence in the sudden arrival of their
enemy; much greater, in that she had turned the barbarians away from the
very rampart and gates of the camp. Of all which events, it seemed the
most surprising that the Germans, who had crossed the Rhine with this
object, that they might plunder the territories of Ambiorix, being led
to the camp of the Romans, rendered Ambiorix a most acceptable service.

XLIII.--Caesar, having again marched to harass the enemy, after
collecting a large number [of auxiliaries] from the neighbouring states,
despatches them in all directions. All the villages and all the
buildings, which each beheld, were on fire: spoil was being driven off
from all parts; the corn not only was being consumed by so great numbers
of cattle and men, but also had fallen to the earth, owing to the time
of the year and the storms; so that if any had concealed themselves for
the present, still, it appeared likely that they must perish through
want of all things, when the army should be drawn off. And frequently it
came to that point, as so large a body of cavalry had been sent abroad
in all directions, that the prisoners declared Ambiorix had just then
been seen by them in flight, and had not even passed out of sight, so
that the hope of overtaking him being raised, and unbounded exertions
having been resorted to, those who thought they should acquire the
highest favour with Caesar, nearly overcame nature by their ardour, and
continually a little only seemed wanting to complete success; but he
rescued himself by [means of] lurking-places and forests, and, concealed
by the night, made for other districts and quarters, with no greater
guard than that of four horsemen, to whom alone he ventured to confide
his life.

XLIV.--Having devastated the country in such a manner, Caesar leads back
his army with the loss of two cohorts to Durocortorum of the Remi, and,
having summoned a council of Gaul to assemble at that place, he resolved
to hold an investigation respecting the conspiracy of the Senones and
Carnutes, and having pronounced a most severe sentence upon Acco, who
had been the contriver of that plot, he punished him after the custom of
our ancestors. Some fearing a trial, fled; when he had forbidden these
fire and water, he stationed in winter quarters two legions at the
frontiers of the Treviri, two among the Lingones, the remaining six at
Agendicum, in the territories of the Senones; and, having provided corn
for the army, he set out for Italy, as he had determined, to hold the
assizes.



BOOK VII

I.--Gaul being tranquil, Caesar, as he had determined, sets out for
Italy to hold the provincial assizes. There he receives intelligence of
the death of Clodius; and, being informed of the decree of the senate
[to the effect] that all the youth of Italy should take the military
oath, he determined to hold a levy throughout the entire province.
Report of these events is rapidly borne into Transalpine Gaul. The Gauls
themselves add to the report, and invent what the case seemed to
require, [namely] that Caesar was detained by commotions in the city,
and could not, amidst so violent dissensions, come to his army. Animated
by this opportunity, they who already, previously to this occurrence,
were indignant that they were reduced beneath the dominion of Rome,
begin to organize their plans for war more openly and daringly. The
leading men of Gaul, having convened councils among themselves in the
woods, and retired places, complain of the death of Acco: they point out
that this fate may fall in turn on themselves: they bewail the unhappy
fate of Gaul; and by every sort of promises and rewards, they earnestly
solicit some to begin the war, and assert the freedom of Gaul at the
hazard of their lives. They say that special care should be paid to
this, that Caesar should be cut off from his army, before their secret
plans should be divulged. That this was easy, because neither would the
legions, in the absence of their general, dare to leave their winter
quarters, nor could the general reach his army without a guard: finally,
that it was better to be slain in battle than not to recover their
ancient glory in war, and that freedom which they had received from
their forefathers.

II.--Whilst these things are in agitation, the Carnutes declare "that
they would decline no danger for the sake of the general safety," and
promise that they would be the first of all to begin the war; and since
they cannot at present take precautions, by giving and receiving
hostages, that the affair shall not be divulged they require that a
solemn assurance be given them by oath and plighted honour, their
military standards being brought together (in which manner their most
sacred obligations are made binding), that they should not be deserted
by the rest of the Gauls on commencing the war.

III.--When the appointed day came, the Carnutes, under the command of
Cotuatus and Conetodunus, desperate men, meet together at Genabum, and
slay the Roman citizens who had settled there for the purpose of trading
(among the rest, Caius Fusius Cita, a distinguished Roman knight, who by
Caesar's orders had presided over the provision department), and plunder
their property. The report is quickly spread among all the states of
Gaul; for, whenever a more important and remarkable event takes place,
they transmit the intelligence through their lands and districts by a
shout; the others take it up in succession, and pass it to their
neighbours, as happened on this occasion; for the things which were done
at Genabum at sunrise were heard in the territories of the Arverni
before the end of the first watch, which is an extent of more than a
hundred and sixty miles.

IV.--There in like manner, Vercingetorix the son of Celtillus the
Arvernian, a young man of the highest power (whose father had held the
supremacy of entire Gaul, and had been put to death by his fellow
citizens, for this reason, because he aimed at sovereign power),
summoned together his dependents, and easily excited them. On his design
being made known, they rush to arms: he is expelled from the town of
Gergovia by his uncle Gobanitio and the rest of the nobles, who were of
opinion, that such an enterprise ought not to be hazarded: he did not
however desist, but held in the country a levy of the needy and
desperate. Having collected such a body of troops, he brings over to his
30 sentiments such of his fellow citizens as he has access to: he
exhorts them to take up arms in behalf of the general freedom, and
having assembled great forces he drives from the state his opponents, by
whom he had been expelled a short time previously. He is saluted king by
his partisans; he sends ambassadors in every direction, he conjures them
to adhere firmly to their promise. He quickly attaches to his interests
the Senones, Parisii, Pictones, Cadurci, Turones, Aulerci, Lemovice, and
all the others who border on the ocean; the supreme command is conferred
on him by unanimous consent. On obtaining this authority, he demands
hostages from all these states, he orders a fixed number of soldiers to
be sent to him immediately; he determines what quantity of arms each
state shall prepare at home, and before what time; he pays particular
attention to the cavalry. To the utmost vigilance he adds the utmost
rigour of authority; and by the severity of his punishments brings over
the wavering: for on the commission of a greater crime he puts the
perpetrators to death by fire and every sort of tortures; for a slighter
cause, he sends home the offenders with their ears cut off, or one of
their eyes put out, that they may be an example to the rest, and
frighten others by the severity of their punishment.

V.--Having quickly collected an army by their punishments, he sends
Lucterius, one of the Cadurci, a man of the utmost daring, with part of
his forces, into the territory of the Ruteni; and marches in person into
the country of the Bituriges. On his arrival, the Bituriges send
ambassadors to the Aedui, under whose protection they were, to solicit
aid in order that they might more easily resist the forces of the enemy.
The Aedui, by the advice of the lieutenants whom Caesar had left with
the army, send supplies of horse and foot to succour the Bituriges. When
they came to the river Loire, which separates the Bituriges from the
Aedui, they delayed a few days there, and, not daring to pass the river,
return home, and send back word to the lieutenants that they had
returned through fear of the treachery of the Bituriges, who, they
ascertained, had formed this design, that if the Aedui should cross the
river, the Bituriges on the one side, and the Arverni on the other,
should surround them. Whether they did this for the reason which they
alleged to the lieutenants, or influenced by treachery, we think that we
ought not to state as certain, because we have no proof. On their
departure, the Bituriges immediately unite themselves to the Arverni.

VI.--These affairs being announced to Caesar in Italy at the time when
he understood that matters in the city had been reduced to a more
tranquil state by the energy of Cneius Pompey, he set out for
Transalpine Gaul. After he had arrived there, he was greatly at a loss
to know by what means he could reach his army. For if he should summon
the legions into the province, he was aware that on their march they
would have to fight in his absence; he foresaw too, that if he himself
should endeavour to reach the army, he would act injudiciously, in
trusting his safety even to those who seemed to be tranquillized.

VII.--In the meantime Lucterius the Cadurcan, having been sent into the
country of the Ruteni, gains over that state to the Arverni. Having
advanced into the country of the Nitiobriges, and Gabali, he receives
hostages from both nations, and, assembling a numerous force, marches to
make a descent on the province in the direction of Narbo. Caesar, when
this circumstance was announced to him, thought that the march to Narbo
ought to take the precedence of all his other plans. When he arrived
there, he encourages the timid, and stations garrisons among the Ruteni,
in the province of the Volcae Arecomici, and the country around Narbo
which was in the vicinity of the enemy; he orders a portion of the
forces from the province, and the recruits which he had brought from
Italy, to rendezvous among the Helvii who border on the territories of
the Arverni.

VIII.--These matters being arranged, and Lucterius now checked and
forced to retreat, because he thought it dangerous to enter the line of
Roman garrisons, Caesar marches into the country of the Helvii; although
mount Cevennes, which separates the Arverni from the Helvii, blocked up
the way with very deep snow, as it was the severest season of the year;
yet having cleared away the snow to the depth of six feet, and having
opened the roads, he reaches the territories of the Arverni, with
infinite labour to his soldiers. This people being surprised, because
they considered themselves defended by the Cevennes as by a wall, and
the paths at this season of the year had never before been passable even
to individuals, he orders the cavalry to extend themselves as far as
they could, and strike as great a panic as possible into the enemy.
These proceedings are speedily announced to Vercingetorix by rumour and
his messengers. Around him all the Arverni crowd in alarm, and solemnly
entreat him to protect their property, and not to suffer them to be
plundered by the enemy, especially as he saw that all the war was
transferred into their country. Being prevailed upon by their entreaties
he moves his camp from the country of the Bituriges in the direction of
the Arverni.

IX.--Caesar, having delayed two days in that place, because he had
anticipated that, in the natural course of events, such would be the
conduct of Vercingetorix, leaves the army under pretence of raising
recruits and cavalry: he places Brutus, a young man, in command of these
forces; he gives him instructions that the cavalry should range as
extensively as possible in all directions; that he would exert himself
not to be absent from the camp longer than three days. Having arranged
these matters, he marches to Vienna by as long journeys as he can, when
his own soldiers did not expect him. Finding there a fresh body of
cavalry, which he had sent on to that place several days before,
marching incessantly night and day, he advanced rapidly through the
territory of the Aedui into that of the Lingones, in which two legions
were wintering, that, if any plan affecting his own safety should have
been organised by the Aedui, he might defeat it by the rapidity of his
movements. When he arrived there, he sends information to the rest of
the legions, and gathers all his army into one place before intelligence
of his arrival could be announced to the Arverni.

Vercingetorix, on hearing this circumstance, leads back his army into
the country of the Bituriges; and after marching from it to Gergovia, a
town of the Boii, whom Caesar had settled there after defeating them in
the Helvetian war, and had rendered tributary to the Aedui, he
determined to attack it.

X.--This action caused great perplexity to Caesar in the selection of
his plans; [he feared] lest, if he should confine his legions in one
place for the remaining portion of the winter, all Gaul should revolt
when the tributaries of the Aedui were subdued, because it would appear
that there was in him no protection for his friends; but if he should
draw them too soon out of their winter quarters, he might be distressed
by the want of provisions, in consequence of the difficulty of
conveyance. It seemed better, however, to endure every hardship than to
alienate the affections of all his allies, by submitting to such an
insult. Having, therefore, impressed on the Aedui the necessity of
supplying him with provisions, he sends forward messengers to the Boii
to inform them of his arrival, and encourage them to remain firm in
their allegiance, and resist the attack of the enemy with great
resolution. Having left two legions and the luggage of the entire army
at Agendicum, he marches to the Boii.

XI.--On the second day, when he came to Vellaunodunum, a town of the
Senones, he determined to attack it, in order that he might not leave an
enemy in his rear, and might the more easily procure supplies of
provisions, and drew a line of circumvallation around it in two days: on
the third day, ambassadors being sent from the town to treat of a
capitulation, he orders their arms to be brought together, their cattle
to be brought forth, and six hundred hostages to be given. He leaves
Caius Trebonius, his lieutenant, to complete these arrangements; he
himself sets out with the intention of marching as soon as possible to
Genabum, a town of the Carnutes, who having then for the first time
received information of the siege of Vellaunodunum, as they thought that
it would be protracted to a longer time, were preparing a garrison to
send to Genabum for the defence of that town. Caesar arrived here in two
days; after pitching his camp before the town, being prevented by the
time of the day, he defers the attack to the next day, and orders his
soldiers to prepare whatever was necessary for that enterprise; and as a
bridge over the Loire connected the town of Genabum with the opposite
bank, fearing lest the inhabitants should escape by night from the town,
he orders two legions to keep watch under arms. The people of Genabum
came forth silently from the city before midnight, and began to cross
the river. When this circumstance was announced by scouts, Caesar,
having set fire to the gates, sends in the legions which he had ordered
to be ready, and obtains possession of the town so completely, that very
few of the whole number of the enemy escaped being taken alive, because
the narrowness of the bridge and the roads prevented the multitude from
escaping. He pillages and burns the town, gives the booty to the
soldiers, then leads his army over the Loire, and marches into the
territories of the Bituriges.

XII.--Vercingetorix, when he ascertained the arrival of Caesar, desisted
from the siege [of Gergovia], and marched to meet Caesar. The latter had
commenced to besiege Noviodunum; and when ambassadors came from this
town to beg that he would pardon them and spare their lives, in order
that he might execute the rest of his designs with the rapidity by which
he had accomplished most of them, he orders their arms to be collected,
their horses to be brought forth, and hostages to be given. A part of
the hostages being now delivered up, when the rest of the terms were
being performed, a few centurions and soldiers being sent into the town
to collect the arms and horses, the enemy's cavalry, which had
outstripped the main body of Vercingetorix's army, was seen at a
distance; as soon as the townsmen beheld them, and entertained hopes of
assistance, raising a shout, they began to take up arms, shut the gates,
and line the walls. When the centurions in the town understood from the
signal-making of the Gauls that they were forming some new design, they
drew their swords and seized the gates, and recovered all their men
safe.

XIII.--Caesar orders the horse to be drawn out of the camp, and
commences a cavalry action. His men being now distressed, Caesar sends
to their aid about four hundred German horse, which he had determined,
at the beginning, to keep with himself. The Gauls could not withstand
their attack, but were put to flight, and retreated to their main body,
after losing a great number of men. When they were routed, the townsmen,
again intimidated, arrested those persons by whose exertions they
thought that the mob had been roused, and brought them to Caesar, and
surrendered themselves to him. When these affairs were accomplished,
Caesar marched to the Avaricum, which was the largest and best fortified
town in the territories of the Bituriges, and situated in a most fertile
tract of country; because he confidently expected that on taking that
town, he would reduce beneath his dominion the state of the Bituriges.

XIV.--Vercingetorix, after sustaining such a series of losses at
Vellaunodunum, Genabum, and Noviodunum, summons his men to a council. He
impresses on them "that the war must be prosecuted on a very different
system from that which had been previously adopted; but they should by
all means aim at this object, that the Romans should be prevented from
foraging and procuring provisions; that this was easy, because they
themselves were well supplied with cavalry and were likewise assisted by
the season of the year; that forage could not be cut; that the enemy
must necessarily disperse, and look for it in the houses, that all these
might be daily destroyed by the horse. Besides that the interests of
private property must be neglected for the sake of the general safety;
that the villages and houses ought to be fired, over such an extent of
country in every direction from Boia, as the Romans appeared capable of
scouring in their search for forage. That an abundance of these
necessaries could be supplied to them, because they would be assisted by
the resources of those in whose territories the war would be waged: that
the Romans either would not bear the privation, or else would advance to
any distance from the camp with considerable danger; and that it made no
difference whether they slew them or stripped them of their baggage,
since, if it was lost, they could not carry on the war. Besides that,
the towns ought to be burnt which were not secured against every danger
by their fortifications or natural advantages; that there should not be
places of retreat for their own countrymen for declining military
service, nor be exposed to the Romans as inducements to carry off
abundance of provisions and plunder. If these sacrifices should appear
heavy or galling, that they ought to consider it much more distressing
that their wives and children should be dragged off to slavery, and
themselves slain; the evils which must necessarily befall the conquered.

XV.--This opinion having been approved of by unanimous consent, more
than twenty towns of the Bituriges are burnt in one day. Conflagrations
are beheld in every quarter; and although all bore this with great
regret, yet they laid before themselves this consolation, that, as the
victory was certain, they could quickly recover their losses. There is a
debate concerning Avaricum in the general council, whether they should
decide that it should be burnt or defended. The Bituriges threw
themselves at the feet of all the Gauls, and entreat that they should
not be compelled to set fire with their own hands to the fairest city of
almost the whole of Gaul, which was both a protection and ornament to
the state; they say that "they could easily defend it, owing to the
nature of the ground, for, being enclosed almost on every side by a
river and a marsh, it had only one entrance, and that very narrow."
Permission being granted to them at their earnest request, Vercingetorix
at first dissuades them from it, but afterwards concedes the point,
owing to their entreaties and the compassion of the soldiers. A proper
garrison is selected for the town.

XVI.--Vercingetorix follows closely upon Caesar by shorter marches, and
selects for his camp a place defended by woods and marshes, at the
distance of fifteen miles from Avaricum. There he received intelligence
by trusty scouts, every hour in the day, of what was going on at
Avaricum, and ordered whatever he wished to be done; he closely watched
all our expeditions for corn and forage, and whenever they were
compelled to go to a greater distance, he attacked them when dispersed,
and inflicted severe loss upon them; although the evil was remedied by
our men, as far as precautions could be taken, by going forth at
irregular times, and by different ways.

XVII.--Caesar pitching his camp at that side of the town which was not
defended by the river and marsh, and had a very narrow approach, as we
have mentioned, began to raise the vineae and erect two towers; for the
nature of the place prevented him from drawing a line of
circumvallation. He never ceased to importune the Boii and Aedui for
supplies of corn; of whom the one [the Aedui], because they were acting
with no zeal, did not aid him much; the others [the Boii], as their
resources were not great, quickly consumed what they had. Although the
army was distressed by the greatest want of corn, through the poverty of
the Boii, the apathy of the Aedui, and the burning of the houses, to
such a degree, that for several days the soldiers were without corn, and
satisfied their extreme hunger with cattle driven from the remote
villages; yet no language was heard from them unworthy of the majesty of
the Roman people and their former victories. Moreover, when Caesar
addressed the legions, one by one, when at work, and said that he would
raise the siege, if they felt the scarcity too severely, they
unanimously begged him "not to do so; that they had served for several
years under his command in such a manner, that they never submitted to
insult, and never abandoned an enterprise without accomplishing it; that
they should consider it a disgrace if they abandoned the siege after
commencing it; that it was better to endure every hardship than not to
avenge the manes of the Roman citizens who perished at Genabum by the
perfidy of the Gauls." They entrusted the same declarations to the
centurions and military tribunes, that through them they might be
communicated to Caesar.

XVIII.--When the towers had now approached the walls, Caesar ascertained
from the captives that Vercingetorix, after destroying the forage, had
pitched his camp nearer Avaricum, and that he himself with the cavalry
and light-armed infantry, who generally fought among the horse, had gone
to lay an ambuscade in that quarter to which he thought that our troops
would come the next day to forage. On learning these facts, he set out
from the camp secretly at midnight, and reached the camp of the enemy
early in the morning. They having quickly learned the arrival of Caesar
by scouts, hid their cars and baggage in the thickest parts of the
woods, and drew up all their forces in a lofty and open space: which
circumstance being announced, Caesar immediately ordered the baggage to
be piled, and the arms to be got ready.

XIX.--There was a hill of a gentle ascent from the bottom; a dangerous
and impassable marsh, not more than fifty feet broad, begirt it on
almost every side. The Gauls, having broken down the bridges, posted
themselves on this hill, in confidence of their position, and being
drawn up in tribes according to their respective states, held all the
fords and passages of that marsh with trusty guards, thus determined
that if the Romans should attempt to force the marsh, they would
overpower them from the higher ground while sticking in it, so that
whoever saw the nearness of the position, would imagine that the two
armies were prepared to fight on almost equal terms; but whoever should
view accurately the disadvantage of position, would discover that they
were showing off an empty affectation of courage. Caesar clearly points
out to his soldiers, who were indignant that the enemy could bear the
sight of them at the distance of so short a space, and were earnestly
demanding the signal for action, "with how great loss and the death of
how many gallant men the victory would necessarily be purchased: and
when he saw them so determined to decline no danger for his renown, that
he ought to be considered guilty of the utmost injustice if he did not
hold their life dearer than his own personal safety." Having thus
consoled his soldiers, he leads them back on the same day to the camp,
and determined to prepare the other things which were necessary for the
siege of the town.

XX.--Vercingetorix, when he had returned to his men, was accused of
treason, in that he had moved his camp nearer the Romans, in that he had
gone away with all the cavalry, in that he had left so great forces
without a commander, in that, on his departure, the Romans had come at
such a favourable season, and with such despatch; that all these
circumstances could not have happened accidentally or without design;
that he preferred holding the sovereignty of Gaul by the grant of
Caesar, to acquiring it by their favour. Being accused in such a manner,
he made the following reply to these charges:--"That his moving his camp
had been caused by want of forage, and had been done even by their
advice; that his approaching near the Romans had been a measure dictated
by the favourable nature of the ground, which would defend him by its
natural strength; that the service of the cavalry could not have been
requisite in marshy ground, and was useful in that place to which they
had gone; that he, on his departure, had given the supreme command to no
one intentionally, lest he should be induced by the eagerness of the
multitude to hazard an engagement, to which he perceived that all were
inclined, owing to their want of energy, because they were unable to
endure fatigue any longer. That, if the Romans in the meantime came up
by chance, they [the Gauls] should feel grateful to fortune; if invited
by the information of some one they should feel grateful to him, because
they were enabled to see distinctly from the higher ground the smallness
of the number of their enemy, and despise the courage of those who, not
daring to fight, retreated disgracefully into their camp. That he
desired no power from Caesar by treachery, since he could have it by
victory, which was now assured to himself and to all the Gauls; nay,
that he would even give them back the command, if they thought that they
conferred honour on him, rather then received safety from him. That you
may be assured," said he, "that I speak these words with truth;--listen
to these Roman soldiers!" He produces some camp-followers whom he had
surprised on a foraging expedition some days before, and had tortured by
famine and confinement. They being previously instructed in what answers
they should make when examined, say, "That they were legionary soldiers,
that, urged by famine and want, they had recently gone forth from the
camp, [to see] if they could find any corn or cattle in the fields; that
the whole army was distressed by a similar scarcity, nor had any one now
sufficient strength, nor could bear the labour of the work; and
therefore that the general was determined, if he made no progress in the
siege, to draw off his army in three days." "These benefits," says
Vercingetorix, "you receive from me, whom you accuse of treason--me, by
whose exertions you see so powerful and victorious an army almost
destroyed by famine, without shedding one drop of your blood; and I have
taken precautions that no state shall admit within its territories this
army in its ignominious flight from this place."

XXI.--The whole multitude raise a shout and clash their arms, according
to their custom, as they usually do in the case of him whose speech they
approve; [they exclaim] that Vercingetorix was a consummate general, and
that they had no doubt of his honour; that the war could not be
conducted with greater prudence. They determine that ten thousand men
should be picked out of the entire army and sent into the town, and
decide that the general safety should not be entrusted to the Bituriges
alone, because they were aware that the glory of the victory must rest
with the Bituriges, if they made good the defence of the town.

XXII.--To the extraordinary valour of our soldiers, devices of every
sort were opposed by the Gauls; since they are a nation of consummate
ingenuity, and most skilful in imitating and making those things which
are imparted by any one; for they turned aside the hooks with nooses,
and when they had caught hold of them firmly, drew them on by means of
engines, and undermined the mound the more skilfully on this account,
because there are in their territories extensive iron mines, and
consequently every description of mining operations is known and
practised by them. They had furnished, moreover, the whole wall on every
side with turrets, and had covered them with skins. Besides, in their
frequent sallies by day and night, they attempted either to set fire to
the mound, or attack our soldiers when engaged in the works; and,
moreover, by splicing the upright timbers of their own towers, they
equalled the height of ours, as fast as the mound had daily raised them,
and countermined our mines, and impeded the working of them by stakes
bent and sharpened at the ends, and boiling pitch, and stones of very
great weight, and prevented them from approaching the walls.

XXIII.--But this is usually the form of all the Gallic walls. Straight
beams, connected lengthwise and two feet distant from each other at
equal intervals, are placed together on the ground; these are mortised
on the inside, and covered with plenty of earth. But the intervals which
we have mentioned, are closed up in front by large stones. These being
thus laid and cemented together, another row is added above, in such a
manner that the same interval may be observed, and that the beams may
not touch one another, but equal spaces intervening, each row of beams
is kept firmly in its place by a row of stones. In this manner the whole
wall is consolidated, until the regular height of the wall be completed.
This work, with respect to appearance and variety, is not unsightly,
owing to the alternate rows of beams and stones, which preserve their
order in right lines; and, besides, it possesses great advantages as
regards utility and the defence of cities; for the stone protects it
from fire, and the wood from the battering ram, since it [the wood]
being mortised in the inside with rows of beams, generally forty feet
each in length, can neither be broken through nor torn asunder.

XXIV.--The siege having been impeded by so many disadvantages, the
soldiers, although they were retarded during the whole time, by the mud,
cold, and constant showers, yet by their incessant labour overcame all
these obstacles, and in twenty-five days raised a mound three hundred
and thirty feet broad and eighty feet high. When it almost touched the
enemy's walls, and Caesar, according to his usual custom, kept watch at
the work, and encouraged the soldiers not to discontinue the work for a
moment: a little before the third watch they discovered that the mound
was sinking, since the enemy had set it on fire by a mine; and at the
same time a shout was raised along the entire wall, and a sally was made
from two gates on each side of the turrets. Some at a distance were
casting torches and dry wood from the wall on the mound, others were
pouring on it pitch, and other materials, by which the flame might be
excited, so that a plan could hardly be formed, as to where they should
first run to the defence, or to what part aid should be brought.
However, as two legions always kept guard before the camp by Caesar's
orders, and several of them were at stated times at the work, measures
were promptly taken, that some should oppose the sallying party, others
draw back the towers and make a cut in the rampart; and moreover, that
the whole army should hasten from the camp to extinguish the flames.

XXV.--When the battle was going on in every direction, the rest of the
night being now spent, and fresh hopes of victory always arose before
the enemy: the more so on this account because they saw the coverings of
our towers burnt away, and perceived that we, being exposed, could not
easily go to give assistance, and they themselves were always relieving
the weary with fresh men, and considered that all the safety of Gaul
rested on this crisis; there happened in my own view a circumstance
which, having appeared to be worthy of record, we thought it ought not
to be omitted. A certain Gaul before the gate of the town, who was
casting into the fire opposite the turret balls of tallow and fire which
were passed along to him, was pierced with a dart on the right side and
fell dead. One of those next him stepped over him as he lay, and
discharged the same office: when the second man was slain in the same
manner by a wound from a cross-bow, a third succeeded him, and a fourth
succeeded the third: nor was this post left vacant by the besieged,
until, the fire of the mound having been extinguished, and the enemy
repulsed in every direction, an end was put to the fighting.

XXVI.--The Gauls having tried every expedient, as nothing had succeeded,
adopted the design of fleeing from the town the next day, by the advice
and order of Vercingetorix. They hoped that, by attempting it at the
dead of night, they would effect it without any great loss of men,
because the camp of Vercingetorix was not far distant from the town, and
the extensive marsh which intervened was likely to retard the Romans in
the pursuit. And they were now preparing to execute this by night, when
the matrons suddenly ran out into the streets, and weeping cast
themselves at the feet of their husbands, and requested of them, with
every entreaty, that they should not abandon themselves and their common
children to the enemy for punishment, because the weakness of their
nature and physical powers prevented them from taking to flight. When
they saw that they (as fear does not generally admit of mercy in extreme
danger) persisted in their resolution, they began to shout aloud, and
give intelligence of their flight to the Romans. The Gauls being
intimidated by fear of this, lest the passes should be pre-occupied by
the Roman cavalry, desisted from their design.

XXVII.--The next day Caesar, the tower being advanced, and the works
which he had determined to raise being arranged, a violent storm
arising, thought this no bad time for executing his designs, because he
observed the guards arranged on the walls a little too negligently, and
therefore ordered his own men to engage in their work more remissly, and
pointed out what he wished to be done. He drew up his soldiers in a
secret position within the vineae, and exhorts them to reap, at least,
the harvest of victory proportionate to their exertions. He proposed a
reward for those who should first scale the walls, and gave the signal
to the soldiers. They suddenly flew out from all quarters and quickly
filled the wall.

XXVIII.--The enemy being alarmed by the suddenness of the attack, were
dislodged from the wall and towers, and drew up, in form of a wedge, in
the market-place and the open streets, with this intention that, if an
attack should be made on any side, they should fight with their line
drawn up to receive it. When they saw no one descending to the level
ground, and the enemy extending themselves along the entire wall in
every direction, fearing lest every hope of flight should be cut off,
they cast away their arms, and sought, without stopping, the most remote
parts of the town. A part was then slain by the infantry when they were
crowding upon one another in the narrow passage of the gates; and a part
having got without the gates, were cut to pieces by the cavalry: nor was
there one who was anxious for the plunder. Thus, being excited by the
massacre at Genabum and the fatigue of the siege, they spared neither
those worn out with years, women, or children. Finally, out of all that
number, which amounted to about forty thousand, scarcely eight hundred,
who fled from the town when they heard the first alarm, reached
Vercingetorix in safety: and he, the night being now far spent, received
them in silence after their flight (fearing that any sedition should
arise in the camp from their entrance in a body and the compassion of
the soldiers), so that, having arranged his friends and the chiefs of
the states at a distance on the road, he took precautions that they
should be separated and conducted to their fellow countrymen, to
whatever part of the camp had been assigned to each state from the
beginning.

XXIX.--Vercingetorix having convened an assembly on the following day,
consoled and encouraged his soldiers in the following words:--"That they
should not be too much depressed in spirit, nor alarmed at their loss;
that the Romans did not conquer by valour nor in the field, but by a
kind of art and skill in assault, with which they themselves were
unacquainted; that whoever expected every event in the war to be
favourable, erred; that it never was his opinion that Avaricum should be
defended, of the truth of which statement he had themselves as
witnesses, but that it was owing to the imprudence of the Bituriges, and
the too ready compliance of the rest, that this loss was sustained;
that, however, he would soon compensate it by superior advantages; for
that he would, by his exertions, bring over those states which severed
themselves from the rest of the Gauls, and would create a general
unanimity throughout the whole of Gaul, the union of which not even the
whole earth could withstand, and that he had it already almost effected;
that in the meantime it was reasonable that he should prevail on them,
for the sake of the general safety, to begin to fortify their camp, in
order that they might the more easily sustain the sudden attacks of the
enemy."

XXX.--This speech was not disagreeable to the Gauls, principally,
because he himself was not disheartened by receiving so severe a loss,
and had not concealed himself, nor shunned the eyes of the people: and
he was believed to possess greater foresight and sounder judgment than
the rest, because, when the affair was undecided, he had at first been
of opinion that Avaricum should be burnt, and afterwards that it should
be abandoned. Accordingly, as ill success weakens the authority of other
generals, so, on the contrary, his dignity increased daily, although a
loss was sustained: at the same time they began to entertain hopes, on
his assertion, of uniting the rest of the states to themselves, and on
this occasion, for the first time, the Gauls began to fortify their
camps, and were so alarmed that although they were men unaccustomed to
toil, yet they were of opinion that they ought to endure and suffer
everything which should be imposed upon them.

XXXI.--Nor did Vercingetorix use less efforts than he had promised, to
gain over the other states, and [in consequence] endeavoured to entice
their leaders by gifts and promises. For this object he selected fitting
emissaries by whose subtle pleading or private friendship each of the
nobles could be most easily influenced. He takes care that those who
fled to him on the storming of Avaricum should be provided with arms and
clothes. At the same time, that his diminished forces should be
recruited, he levies a fixed quota of soldiers from each state, and
defines the number and day before which he should wish them brought to
the camp, and orders all the archers, of whom there was a very great
number in Gaul, to be collected and sent to him. By these means, the
troops which were lost at Avaricum are speedily replaced. In the
meantime, Teutomarus, the son of Ollovicon, the king of the Nitiobriges,
whose father had received the appellation of friend from our senate,
came to him with a great number of his own horse and those whom he had
hired from Aquitania.

XXXII.--Caesar, after delaying several days at Avaricum, and finding
there the greatest plenty of corn and other provisions, refreshed his
army after their fatigue and privation. The winter being almost ended,
when he was invited by the favourable season of the year to prosecute
the war and march against the enemy, [and try] whether he could draw
them from the marshes and woods, or else press them by a blockade; some
noblemen of the Aedui came to him as ambassadors to entreat "that in an
extreme emergency he should succour their state; that their affairs were
in the utmost danger, because, whereas single magistrates had been
usually appointed in ancient times and held the power of king for a
single year, two persons now exercised this office, and each asserted
that he was appointed according to their laws. That one of them was
Convictolitanis, a powerful and illustrious youth; the other Cotus,
sprung from a most ancient family, and personally a man of very great
influence and extensive connections. His brother Valetiacus had borne
the same office during the last year: that the whole state was up in
arms; the senate divided, the people divided; that each of them had his
own adherents; and that, if the animosity would be fomented any longer
the result would be that one part of the state would come to a collision
with the other; that it rested with his activity and influence to
prevent it."

XXXIII.--Although Caesar considered it ruinous to leave the war and the
enemy, yet, being well aware what great evils generally arise from
internal dissensions, lest a state so powerful and so closely connected
with the Roman people, which he himself had always fostered and honoured
in every respect, should have recourse to violence and arms, and that
the party which had less confidence in its own power should summon aid
from Vercingetorix, he determined to anticipate this movement; and
because, by the laws of the Aedui, it was not permitted those who held
the supreme authority to leave the country, he determined to go in
person to the Aedui, lest he should appear to infringe upon their
government and laws, and summoned all the senate, and those between whom
the dispute was, to meet him at Decetia. When almost all the state had
assembled there, and he was informed that one brother had been declared
magistrate by the other, when only a few persons were privately summoned
for the purpose, at a different time and place from what he ought,
whereas the laws not only forbade two belonging to one family to be
elected magistrates while each was alive, but even deterred them from
being in the senate, he compelled Cotus to resign his office; he ordered
Convictolitanis, who had been elected by the priests, according to the
usage of the state, in the presence of the magistrates, to hold the
supreme authority.

XXXIV.--Having pronounced this decree between [the contending parties],
he exhorted the Aedui to bury in oblivion their disputes and
dissensions, and, laying aside all these things, devote themselves to
the war, and expect from him, on the conquest of Gaul, those rewards
which they should have earned, and send speedily to him all their
cavalry and ten thousand infantry, which he might place in different
garrisons to protect his convoys of provisions, and then divided his
army into two parts: he gave Labienus four legions to lead into the
country of the Senones and Parisii; and led in person six into the
country of the Arverni, in the direction of the town of Gergovia, along
the banks of the Allier. He gave part of the cavalry to Labienus, and
kept part to himself. Vercingetorix, on learning this circumstance,
broke down all the bridges over the river and began to march on the
other bank of the Allier.

XXXV.--When each army was in sight of the other, and was pitching their
camp almost opposite that of the enemy, scouts being distributed in
every quarter, lest the Romans should build a bridge and bring over
their troops; it was to Caesar a matter attended with great
difficulties, lest he should be hindered from passing the river during
the greater part of the summer, as the Allier cannot generally be forded
before the autumn. Therefore, that this might not happen, having pitched
his camp in a woody place opposite to one of those bridges which
Vercingetorix had taken care should be broken down, the next day he
stopped behind with two legions in a secret place: he sent on the rest
of the forces as usual, with all the baggage, after having selected some
cohorts, that the number of the legions might appear to be complete.
Having ordered these to advance as far as they could, when now, from the
time of day, he conjectured they had come to an encampment, he began to
rebuild the bridge on the same piles, the lower part of which remained
entire. Having quickly finished the work and led his legions across, he
selected a fit place for a camp, and recalled the rest of his troops.
Vercingetorix, on ascertaining this fact, went before him by forced
marches, in order that he might not be compelled to come to an action
against his will.

XXXVI.--Caesar, in five days' march, went from that place to Gergovia,
and after engaging in a slight cavalry skirmish that day, on viewing the
situation of the city, which, being built on a very high mountain, was
very difficult of access, he despaired of taking it by storm, and
determined to take no measures with regard to besieging it before he
should secure a supply of provisions. But Vercingetorix, having pitched
his camp on the mountain near the town, placed the forces of each state
separately and at small intervals around himself, and having occupied
all the hills of that range as far as they commanded a view [of the
Roman encampment], he presented a formidable appearance; he ordered the
rulers of the states, whom he had selected as his council of war, to
come to him daily at the dawn, whether any measure seemed to require
deliberation or execution. Nor did he allow almost any day to pass
without testing in a cavalry action, the archers being intermixed, what
spirit and valour there was in each of his own men. There was a hill
opposite the town, at the very foot of that mountain, strongly fortified
and precipitous on every side (which if our men could gain, they seemed
likely to exclude the enemy from a great share of their supply of water,
and from free foraging; but this place was occupied by them with a weak
garrison): however, Caesar set out from the camp in the silence of
night, and dislodging the garrison before succour could come from the
town, he got possession of the place and posted two legions there, and
drew from the greater camp to the less a double trench twelve feet
broad, so that the soldiers could even singly pass secure from any
sudden attack of the enemy.

XXXVII.--Whilst these affairs were going on at Gergovia,
Convictolitanis, the Aeduan, to whom we have observed the magistracy was
adjudged by Caesar, being bribed by the Arverni, holds a conference with
certain young men, the chief of whom were Litavicus and his brothers,
who were born of a most noble family. He shares the bribe with them, and
exhorts them to "remember that they were free and born for empire; that
the state of the Aedui was the only one which retarded the most certain
victory of the Gauls; that the rest were held in check by its authority;
and, if it was brought over, the Romans would not have room to stand on
in Gaul; that he had received some kindness from Caesar, only so far,
however, as gaining a most just cause by his decision; but that he
assigned more weight to the general freedom; for, why should the Aedui
go to Caesar to decide concerning their rights and laws, rather than the
Romans come to the Aedui?" The young men being easily won over by the
speech of the magistrate and the bribe, when they declared that they
would even be leaders in the plot, a plan for accomplishing it was
considered, because they were confident their state could not be induced
to undertake the war on slight grounds. It was resolved that Litavicus
should have the command of the ten thousand which were being sent to
Caesar for the war, and should have charge of them on their march, and
that his brothers should go before him to Caesar. They arrange the other
measures, and the manner in which they should have them done.

XXXVIII.--Litavicus, having received the command of the army, suddenly
convened the soldiers, when he was about thirty miles distant from
Gergovia, and, weeping, said, "Soldiers, whither are we going? All our
knights and all our nobles have perished. Eporedorix and Viridomarus,
the principal men of the state, being accused of treason, have been
slain by the Romans without even permission to plead their cause. Learn
this intelligence from those who have escaped from the massacre; for I,
since my brothers and all my relations have been slain, am prevented by
grief from declaring what has taken place." Persons are brought forward
whom he had instructed in what he would have them say, and make the same
statements to the soldiery as Litavicus had made: that all the knights
of the Aedui were slain because they were said to have held conferences
with the Arverni; that they had concealed themselves among the multitude
of soldiers, and had escaped from the midst of the slaughter. The Aedui
shout aloud and conjure Litavicus to provide for their safety. "As if,"
said he, "it were a matter of deliberation, and not of necessity, for us
to go to Gergovia and unite ourselves to the Arverni. Or have we any
reasons to doubt that the Romans, after perpetrating the atrocious
crime, are now hastening to slay us? Therefore, if there be any spirit
in us, let us avenge the death of those who have perished in a most
unworthy manner, and let us slay these robbers." He points to the Roman
citizens, who had accompanied them, in reliance on his protection. He
immediately seizes a great quantity of corn and provisions, cruelly
tortures them, and then puts them to death, sends messengers throughout
the entire state of the Aedui, and rouses them completely by the same
falsehood concerning the slaughter of their knights and nobles; he
earnestly advises them to avenge, in the same manner as he did, the
wrongs which they had received.

XXXIX.--Eporedorix, the Aeduan, a young man born in the highest rank and
possessing very great influence at home, and, along with Viridomarus, of
equal age and influence, but of inferior birth, whom Caesar had raised
from a humble position to the highest rank, on being recommended to him
by Divitiacus, had come in the number of horse, being summoned by Caesar
by name. These had a dispute with each other for precedence, and in the
struggle between the magistrates they had contended with their utmost
efforts, the one for Convictolitanis, the other for Cotus. Of these
Eporedorix, on learning the design of Litavicus, lays the matter before
Caesar almost at midnight; he entreats that Caesar should not suffer
their state to swerve from the alliance with the Roman people, owing to
the depraved counsels of a few young men, which he foresaw would be the
consequence if so many thousand men should unite themselves to the
enemy, as their relations could not neglect their safety, nor the state
regard it as a matter of slight importance.

XL.--Caesar felt great anxiety on this intelligence, because he had
always especially indulged the state of the Aedui, and, without any
hesitation, draws out from the camp four light-armed legions and all the
cavalry: nor had he time, at such a crisis, to contract the camp,
because the affair seemed to depend upon despatch. He leaves Caius
Fabius, his lieutenant, with two legions to guard the camp. When he
ordered the brothers of Litavicus to be arrested, he discovers that they
had fled a short time before to the camp of the enemy. He encouraged his
soldiers "not to be disheartened by the labour of the journey on such a
necessary occasion," and, after advancing twenty-five miles, all being
most eager, he came in sight of the army of the Aedui, and, by sending
on his cavalry, retards and impedes their march; he then issues strict
orders to all his soldiers to kill no one. He commands Eporedorix and
Viridomarus, who they thought were killed, to move among the cavalry and
address their friends. When they were recognized and the treachery of
Litavicus discovered, the Aedui began to extend their hands to intimate
submission, and, laying down their arms, to deprecate death. Litavicus,
with his clansmen, who after the custom of the Gauls consider it a crime
to desert their patrons, even in extreme misfortune, flees forth to
Gergovia.

XLI.--Caesar, after sending messengers to the state of the Aedui, to
inform them that they whom he could have put to death by the right of
war were spared through his kindness, and after giving three hours of
the night to his army for his repose, directed his march to Gergovia.
Almost in the middle of the journey, a party of horse that were sent by
Fabius stated in how great danger matters were; they inform him that the
camp was attacked by a very powerful army, while fresh men were
frequently relieving the wearied, and exhausting our soldiers by the
incessant toil, since, on account of the size of the camp, they had
constantly to remain on the rampart; that many had been wounded by the
immense number of arrows and all kinds of missiles; that the engines
were of great service in withstanding them; that Fabius, at their
departure, leaving only two gates open, was blocking up the rest, and
was adding breast-works to the ramparts, and was preparing himself for a
similar casualty on the following day. Caesar, after receiving this
information, reached the camp before sunrise owing to the very great
zeal of his soldiers.

XLII.--Whilst these things are going on at Gergovia, the Aedui, on
receiving the first announcements from Litavicus, leave themselves no
time to ascertain the truth of these statements. Some are stimulated by
avarice, others by revenge and credulity, which is an innate propensity
in that race of men to such a degree that they consider a slight rumour
as an ascertained fact. They plunder the property of the Roman citizens,
and either massacre them or drag them away to slavery. Convictolitanis
increases the evil state of affairs, and goads on the people to fury,
that by the commission of some outrage they may be ashamed to return to
propriety. They entice from the town of Cabillonus, by a promise of
safety, Marcus Aristius, a military tribune, who was on his march to his
legion; they compel those who had settled there for the purpose of
trading to do the same. By constantly attacking them on their march they
strip them of all their baggage; they besiege day and night those that
resisted; when many were slain on both sides, they excite a greater
number to arms.

XLIII.--In the meantime, when intelligence was brought that all their
soldiers were in Caesar's power, they run in a body to Aristius; they
assure him that nothing had been done by public authority; they order an
inquiry to be made about the plundered property; they confiscate the
property of Litavicus and his brothers; they send ambassadors to Caesar
for the purpose of clearing themselves. They do all this with a view to
recover their soldiers; but being contaminated by guilt, and charmed by
the gains arising from the plundered property, as that act was shared in
by many, and being tempted by the fear of punishment, they began to form
plans of war and stir up the other states by embassies. Although Caesar
was aware of this proceeding, yet he addresses the ambassadors with as
much mildness as he can: "That he did not think worse of the state on
account of the ignorance and fickleness of the mob, nor would diminish
his regard for the Aedui." He himself, fearing a greater commotion in
Gaul, in order to prevent his being surrounded by all the states, began
to form plans as to the manner in which he should return from Gergovia
and again concentrate his forces, lest a departure arising from the fear
of a revolt should seem like a flight.

XLIV.--Whilst he was considering these things an opportunity of acting
successfully seemed to offer. For, when he had come into the smaller
camp for the purpose of securing the works, he noticed that the hill in
the possession of the enemy was stript of men, although, on the former
days, it could scarcely be seen on account of the numbers on it. Being
astonished, he inquires the reason of it from the deserters, a great
number of whom flocked to him daily. They all concurred in asserting,
what Caesar himself had already ascertained by his scouts, that the back
of that hill was almost level; but likewise woody and narrow, by which
there was a pass to the other side of the town; that they had serious
apprehensions for this place, and had no other idea, on the occupation
of one hill by the Romans, than that, if they should lose the other,
they would be almost surrounded, and cut off from all egress and
foraging; that they were all summoned by Vercingetorix to fortify this
place.

XLV.--Caesar, on being informed of this circumstance, sends several
troops of horse to the place immediately after midnight; he orders them
to range in every quarter with more tumult than usual. At dawn he orders
a large quantity of baggage to be drawn out of the camp, and the
muleteers with helmets, in the appearance and guise of horsemen, to ride
round the hills. To these he adds a few cavalry, with instructions to
range more widely to make a show. He orders them all to seek the same
quarter by a long circuit; these proceedings were seen at a distance
from the town, as Gergovia commanded a view of the camp, nor could the
Gauls ascertain at so great a distance what certainty there was in the
manoeuvre. He sends one legion to the same hill, and after it had
marched a little, stations it in the lower ground, and conceals it in
the woods. The suspicions of the Gauls are increased, and all their
forces are marched to that place to defend it. Caesar, having perceived
the camp of the enemy deserted, covers the military insignia of his men,
conceals the standards, and transfers his soldiers in small bodies from
the greater to the less camp, and points out to the lieutenants whom he
had placed in command over the respective legions, what he should wish
to be done; he particularly advises them to restrain their men from
advancing too far, through their desire of fighting, or their hope of
plunder; he sets before them what disadvantages the unfavourable nature
of the ground carries with it; that they could be assisted by despatch
alone: that success depended on a surprise, and not on a battle. After
stating these particulars, he gives the signal for action, and detaches
the Aedui at the same time by another ascent an the right.

XLVI.--The town wall was 1200 paces distant from the plain and foot of
the ascent, in a straight line, if no gap intervened; whatever circuit
was added to this ascent, to make the hill easy, increased the length of
the route. But almost in the middle of the hill, the Gauls had
previously built a wall six feet high, made of large stones, and
extending in length as far as the nature of the ground permitted, as a
barrier to retard the advance of our men; and leaving all the lower
space empty, they had filled the upper part of the hill, as far as the
wall of the town, with their camps very close to one another. The
soldiers, on the signal being given, quickly advance to this
fortification, and passing over it, make themselves masters of the
separate camps. And so great was their activity in taking the camps,
that Teutomarus, the king of the Nitiobriges, being suddenly surprised
in his tent, as he had gone to rest at noon, with difficulty escaped
from the hands of the plunderers, with the upper part of his person
naked, and his horse wounded.

XLVII.--Caesar, having accomplished the object which he had in view,
ordered the signal to be sounded for a retreat; and the soldiers of the
tenth legion, by which he was then accompanied, halted. But the soldiers
of the other legions, not hearing the sound of the trumpet, because
there was a very large valley between them, were however kept back by
the tribunes of the soldiers and the lieutenants, according to Caesar's
orders; but being animated by the prospect of speedy victory, and the
flight of the enemy, and the favourable battles of former periods, they
thought nothing so difficult that their bravery could not accomplish it;
nor did they put an end to the pursuit, until they drew nigh to the wall
of the town and the gates. But then, when a shout arose in every quarter
of the city, those who were at a distance being alarmed by the sudden
tumult, fled hastily from the town, since they thought that the enemy
were within the gates. The matrons begin to cast their clothes and
silver over the wall, and bending over as far as the lower part of the
bosom, with outstretched hands beseech the Romans to spare them, and not
to sacrifice to their resentment even women and children, as they had
done at Avaricum. Some of them let themselves down from the walls by
their hands, and surrendered to our soldiers. Lucius Fabius, a centurion
of the eighth legion, who, it was ascertained, had said that day among
his fellow soldiers that he was excited by the plunder of Avaricum, and
would not allow any one to mount the wall before him, finding three men
of his own company, and being raised up by them, scaled the wall. He
himself, in turn, taking hold of them one by one, drew them up to the
wall.

XLVIII.--In the meantime those who had gone to the other part of the
town to defend it, as we have mentioned above, at first, aroused by
hearing the shouts, and, afterwards, by frequent accounts that the town
was in possession of the Romans, sent forward their cavalry, and
hastened in larger numbers to that quarter. As each first came he stood
beneath the wall, and increased the number of his countrymen engaged in
action. When a great multitude of them had assembled, the matrons, who a
little before were stretching their hands from the walls to the Romans,
began to beseech their countrymen, and after the Gallic fashion to show
their dishevelled hair, and bring their children into public view.
Neither in position nor in numbers was the contest an equal one to the
Romans; at the same time, being exhausted by running and the long
continuation of the fight, they could not easily withstand fresh and
vigorous troops.

XLIX.--Caesar, when he perceived that his soldiers were fighting on
unfavourable ground, and that the enemy's forces were increasing, being
alarmed for the safety of his troops, sent orders to Titus Sextius, one
of his lieutenants, whom he had left to guard the smaller camp, to lead
out his cohorts quickly from the camp, and post them at the foot of the
hill, on the right wing of the enemy; that if he should see our men
driven from the ground, he should deter the enemy from following too
closely. He himself, advancing with the legion a little from that place
where he had taken his post, awaited the issue of the battle.

L.--While the fight was going on most vigorously, hand to hand, and the
enemy depended on their position and numbers, our men on their bravery,
the Aedui suddenly appeared on our exposed flank, as Caesar had sent
them by another ascent on the right, for the sake of creating a
diversion. These, from the similarity of their arms, greatly terrified
our men; and although they were discovered to have their right shoulders
bare, which was usually the sign of those reduced to peace, yet the
soldiers suspected that this very thing was done by the enemy to deceive
them. At the same time Lucius Fabius the centurion, and those who had
scaled the wall with him, being surrounded and slain, were cast from the
wall. Marcus Petreius, a centurion of the same legion, after attempting
to hew down the gates, was overpowered by numbers, and, despairing of
his safety, having already received many wounds, said to the soldiers of
his own company who followed him: "Since I cannot save you as well as
myself, I shall at least provide for your safety, since I allured by the
love of glory, led you into this danger, do you save yourselves when an
opportunity is given." At the same time he rushed into the midst of the
enemy, and slaying two of them, drove back the rest a little from the
gate. When his men attempted to aid him, "In vain," he says, "you
endeavour to procure my safety since blood and strength are now failing
me, therefore leave this, while you have the opportunity, and retreat to
the legion." Thus he fell fighting a few moments after, and saved his
men by his own death.

LI.--Our soldiers, being hard pressed on every side, were dislodged from
their position, with the loss of forty-six centurions; but the tenth
legion, which had been posted in reserve on ground a little more level,
checked the Gauls in their eager pursuit. It was supported by the
cohorts of the thirteenth legion, which, being led from the smaller
camp, had, under the command of Titus Sextius, occupied the higher
ground. The legions, as soon as they reached the plain, halted and faced
the enemy. Vercingetorix led back his men from the part of the hill
within the fortifications. On that day little less than seven hundred of
the soldiers were missing.

LII.--On the next day, Caesar, having called a meeting, censured the
rashness and avarice of his soldiers, "In that they had judged for
themselves how far they ought to proceed, or what they ought to do, and
could not be kept back by the tribunes of the soldiers and the
lieutenants;" and stated, "what the disadvantage of the ground could
effect, what opinion he himself had entertained at Avaricum, when having
surprised the enemy without either general or cavalry, he had given up a
certain victory, lest even a trifling loss should occur in the contest
owing to the disadvantage of position. That as much as he admired the
greatness of their courage, since neither the fortifications of the
camp, nor the height of the mountain, nor the wall of the town could
retard them; in the same degree he censured their licentiousness and
arrogance, because they thought that they knew more than their general
concerning victory, and the issue of actions: and that he required in
his soldiers forbearance and self-command, not less than valour and
magnanimity."

LIII.--Having held this assembly, and having encouraged the soldiers at
the conclusion of his speech, "That they should not be dispirited on
this account, nor attribute to the valour of the enemy what the
disadvantage of position had caused;" entertaining the same views of his
departure that he had previously had, he led forth the legions from the
camp, and drew up his army in order of battle in a suitable place. When
Vercingetorix, nevertheless, would not descend to the level ground, a
slight cavalry action, and that a successful one, having taken place, he
led back his army into the camp. When he had done this, the next day,
thinking that he had done enough to lower the pride of the Gauls, and to
encourage the minds of his soldiers, he moved his camp in the direction
of the Aedui. The enemy not even then pursuing us, on the third day he
repaired the bridge over the river Allier, and led over his whole army.

LIV.--Having then held an interview with Viridomarus and Eporedorix the
Aeduans, he learns that Litavicus had set out with all the cavalry to
raise the Aedui; that it was necessary that they too should go before
him to confirm the state in their allegiance. Although he now saw
distinctly the treachery of the Aedui in many things, and was of opinion
that the revolt of the entire state would be hastened by their
departure; yet he thought that they should not be detained, lest he
should appear either to offer an insult, or betray some suspicion of
fear. He briefly states to them when departing his services towards the
Aedui: in what a state and how humbled he had found them, driven into
their towns, deprived of their lands, stripped of all their forces, a
tribute imposed on them, and hostages wrested from them with the utmost
insult; and to what condition and to what greatness he had raised them,
[so much so] that they had not only recovered their former position, but
seemed to surpass the dignity and influence of all the previous eras of
their history. After giving these admonitions he dismissed them.

LV.--Noviodunum was a town of the Aedui, advantageously situated on the
banks of the Loire. Caesar had conveyed hither all the hostages of Gaul,
the corn, public money, a great part of his own baggage and that of his
army; he had sent hither a great number of horses, which he had
purchased in Italy and Spain on account of this war. When Eporedorix and
Viridomarus came to this place, and received information of the
disposition of the state, that Litavicus had been admitted by the Aedui
into Bibracte, which is a town of the greatest importance among them,
that Convictolitanis the chief magistrate and a great part of the senate
had gone to meet him, that ambassadors had been publicly sent to
Vercingetorix to negotiate a peace and alliance; they thought that so
great an opportunity ought not to be neglected. Therefore, having put to
the sword the garrison of Noviodunum and those who had assembled there
for the purpose of trading or were on their march, they divided the
money and horses among themselves; they took care that the hostages of
the [different] states should be brought to Bibracte, to the chief
magistrate; they burnt the town to prevent its being of any service to
the Romans, as they were of opinion that they could not hold it; they
carried away in their vessels whatever corn they could in the hurry;
they destroyed the remainder, by [throwing it] into the river or setting
it on fire; they themselves began to collect forces from the
neighbouring country, to place guards and garrisons in different
positions along the banks of the Loire, and to display the cavalry on
all sides to strike terror into the Romans, [to try] if they could cut
them off from a supply of provisions. In which expectation they were
much aided, from the circumstance that the Loire had swollen to such a
degree from the melting of the snows, that it did not seem capable of
being forded at all.

LVI.--Caesar on being informed of these movements was of opinion that he
ought to make haste, even if he should run some risk in completing the
bridges, in order that he might engage before greater forces of the
enemy should be collected in that place. For no one even then considered
it an absolutely necessary act, that changing his design he should
direct his march into the Province, both because the infamy and disgrace
of the thing, and the intervening mount Cevennes, and the difficulty of
the roads prevented him; and especially because he had serious
apprehensions for the safety of Labienus whom he had detached, and those
legions whom he had sent with him. Therefore, having made very long
marches by day and night, he came to the river Loire, contrary to the
expectation of all; and having by means of the cavalry found out a ford,
suitable enough considering the emergency, of such depth that their arms
and shoulders could be above water for supporting their accoutrements,
he dispersed his cavalry in such a manner as to break the force of the
current, and having confounded the enemy at the first sight, led his
army across the river in safety; and finding corn and cattle in the
fields, after refreshing his army with them, he determined to march into
the country of the Senones.

LVII.--Whilst these things are being done by Caesar, Labienus, leaving
at Agendicum the recruits who had lately arrived from Italy, to guard
the baggage, marches with four legions to Lutetia (which is a town of
the Parisii, situated on an island of the river Seine), whose arrival
being discovered by the enemy, numerous forces arrived from the
neighbouring states. The supreme command is entrusted to Camulogenus,
one of the Aulerci, who, although almost worn out with age, was called
to that honour on account of his extraordinary knowledge of military
tactics. He, when he observed that there was a large marsh which
communicated with the Seine, and rendered all that country impassable,
encamped there, and determined to prevent our troops from passing it.

LVIII.--Labienus at first attempted to raise vineae, fill up the marsh
with hurdles and clay, and secure a road. After he perceived that this
was too difficult to accomplish, he issued in silence from his camp at
the third watch, and reached Melodunum by the same route by which he
came. This is a town of the Senones, situated on an island in the Seine,
as we have just before observed of Lutetia. Having seized upon about
fifty ships and quickly joined them together, and having placed soldiers
in them, he intimidated by his unexpected arrival the inhabitants, of
whom a great number had been called out to the war, and obtains
possession of the town without a contest. Having repaired the bridge,
which the enemy had broken down during the preceding days, he led over
his army, and began to march along the banks of the river to Lutetia.
The enemy, on learning the circumstance from those who had escaped from
Melodunum, set fire to Lutetia, and order the bridges of that town to be
broken down: they themselves set out from the marsh, and take their
position on the banks of the Seine, over against Lutetia and opposite
the camp of Labienus.

LIX.--Caesar was now reported to have departed from Gergovia;
intelligence was likewise brought to them concerning the revolt of the
Aedui, and a successful rising in Gaul; and that Caesar, having been
prevented from prosecuting his journey and crossing the Loire, and
having been compelled by the want of corn, had marched hastily to the
province. But the Bellovaci, who had been previously disaffected of
themselves, on learning the revolt of the Aedui, began to assemble
forces and openly to prepare for war; Then Labienus, as the change in
affairs was so great, thought that he must adopt a very different system
from what he had previously intended, and he did not now think of making
any new acquisitions, or of provoking the enemy to an action; but that
he might bring back his army safe to Agendicum. For, on one side, the
Bellovaci, a state which held the highest reputation for prowess in
Gaul, were pressing on him; and Camulogenus, with a disciplined and
well-equipped army, held the other side; moreover, a very great river
separated and cut off the legions from the garrison and baggage. He saw
that, in consequence of such great difficulties being thrown in his way,
he must seek aid from his own energy of disposition.

LX.--Having, therefore, called a council of war a little before evening,
he exhorted his soldiers to execute with diligence and energy such
commands as he should give; he assigns the ships which he had brought
from Melodunum to Roman knights, one to each, and orders them to fall
down the river silently for four miles, at the end of the fourth watch,
and there wait for him. He leaves the five cohorts, which he considered
to be the most steady in action, to guard the camp; he orders the five
remaining cohorts of the same legion to proceed a little after midnight
up the river with all their baggage, in a great tumult. He collects also
some small boats; and sends them in the same direction, with orders to
make a loud noise in rowing. He himself, a little after, marched out in
silence, and, at the head of three legions, seeks that place to which he
had ordered the ships to be brought.

LXI.--When he had arrived there, the enemy's scouts, as they were
stationed along every part of the river, not expecting an attack,
because a great storm had suddenly arisen, were surprised by our
soldiers: the infantry and cavalry are quickly transported, under the
superintendence of the Roman knights, whom he had appointed to that
office. Almost at the same time, a little before daylight, intelligence
was given to the enemy that there was an unusual tumult in the camp of
the Romans, and that a strong force was marching up the river, and that
the sound of oars was distinctly heard in the same quarter, and that
soldiers were being conveyed across in ships a little below. On hearing
these things, because they were of opinion that the legions were passing
in three different places, and that the entire army, being terrified by
the revolt of the Aedui, were preparing for flight, they divided their
forces also into three divisions. For leaving a guard opposite to the
camp and sending a small body in the direction of Metiosedum, with
orders to advance as far as the ships would proceed, they led the rest
of their troops against Labienus.

LXII.--By day-break all our soldiers were brought across and the army of
the enemy was in sight. Labienus, having encouraged his soldiers "to
retain the memory of their ancient valour, and so many most successful
actions, and imagine Caesar himself, under whose command they had so
often routed the enemy, to be present," gives the signal for action. At
the first onset the enemy are beaten and put to flight in the right
wing, where the seventh legion stood: on the left wing, which position
the twelfth legion held, although the first ranks fell transfixed by the
javelins of the Romans, yet the rest resisted most bravely; nor did any
one of them show the slightest intention of flying. Camulogenus, the
general of the enemy, was present and encouraged his troops. But when
the issue of the victory was still uncertain, and the circumstances
which were taking place on the left wing were announced to the tribunes
of the seventh legion, they faced about their legion to the enemy's rear
and attacked it: not even then did any one retreat, but all were
surrounded and slain. Camulogenus met the same fate. But those who were
left as a guard opposite the camp of Labienus, when they heard that the
battle was commenced, marched to aid their countrymen and take
possession of a hill, but were unable to withstand the attack of the
victorious soldiers. In this manner, mixed with their own fugitives,
such as the woods and mountains did not shelter were cut to pieces by
our cavalry. When this battle was finished, Labienus returns to
Agendicum, where the baggage of the whole army had been left: from it he
marched with all his forces to Caesar.

LXIII.--The revolt of the Aedui being known, the war grows more
dangerous. Embassies are sent by them in all directions: as far as they
can prevail by influence, authority, or money, they strive to excite the
state [to revolt]. Having got possession of the hostages whom Caesar had
deposited with them, they terrify the hesitating by putting them to
death. The Aedui request Vercingetorix to come to them and communicate
his plans of conducting the war. On obtaining this request they insist
that the chief command should be assigned to them; and when the affair
became a disputed question, a council of all Gaul is summoned to
Bibracte. They come together in great numbers and from every quarter to
the same place. The decision is left to the votes of the mass: all to a
man approve of Vercingetorix as their general. The Remi, Lingones, and
Treviri were absent from this meeting; the two former because they
attached themselves to the alliance of Rome; the Treviri because they
were very remote and were hard pressed by the Germans; which was also
the reason of their being absent during the whole war, and their sending
auxiliaries to neither party. The Aedui are highly indignant at being
deprived of the chief command; they lament the change of fortune, and
miss Caesar's indulgence towards them; however, after engaging in the
war, they do not dare to pursue their own measures apart from the rest.
Eporedorix and Viridomarus, youths of the greatest promise, submit
reluctantly to Vercingetorix.

LXIV.--The latter demands hostages from the remaining states: nay, more,
appointed a day for this proceeding; he orders all the cavalry, fifteen
thousand in number, to quickly assemble here; he says that he will be
content with the infantry which he had before, and would not tempt
fortune nor come to a regular engagement; but since he had abundance of
cavalry, it would be very easy for him to prevent the Romans from
obtaining forage or corn, provided that they themselves should
resolutely destroy their corn and set fire to their houses, by which
sacrifice of private property they would evidently obtain perpetual
dominion and freedom. After arranging these matters he levies ten
thousand infantry on the Aedui and Segusiani, who border on our
province: to these he adds eight hundred horse. He sets over them the
brother of Eporedorix, and orders him to wage war against the
Allobroges. On the other side he sends the Gabali and the nearest
cantons of the Arverni against the Helvii; he likewise sends the Ruteni
and Cadurci to lay waste the territories of the Volcae Arecomici.
Besides, by secret messages and embassies, he tampers with the
Allobroges, whose minds, he hopes, had not yet settled down after the
excitement of the late war. To their nobles he promises money, and to
their state the dominion of the whole province.

LXV.--The only guards provided against all these contingencies were
twenty-two cohorts, which were collected from the entire province by
Lucius Caesar, the lieutenant, and opposed to the enemy in every
quarter. The Helvii, voluntarily engaging in battle with their
neighbours, are defeated, and Caius Valerius Donotaurus, the son of
Caburus, the principal man of the state, and several others, being
slain, they are forced to retire within their towns and fortifications.
The Allobroges, placing guards along the course of the Rhine, defend
their frontiers with great vigilance and energy. Caesar, as he perceived
that the enemy were superior in cavalry, and he himself could receive no
aid from the province or Italy, while all communication was cut off,
sends across the Rhine into Germany to those states which he had subdued
in the preceding campaigns, and summons from them cavalry and the
light-armed infantry, who were accustomed to engage among them. On their
arrival, as they were mounted on unserviceable horses, he takes horses
from the military tribunes and the rest, nay, even from the Roman
knights and veterans, and distributes them among the Germans.

LXVI.--In the meantime, whilst these things are going on, the forces of
the enemy from the Arverni, and the cavalry which had been demanded from
all Gaul, meet together. A great number of these having been collected,
when Caesar was marching into the country of the Sequani, through the
confines of the Lingones, in order that he might the more easily render
aid to the province, Vercingetorix encamped in three camps, about ten
miles from the Romans: and having summoned the commanders of the cavalry
to a council, he shows that the time of victory was come; that the
Romans were fleeing into the province and leaving Gaul; that this was
sufficient for obtaining immediate freedom; but was of little moment in
acquiring peace and tranquillity for the future; for the Romans would
return after assembling greater forces, and would not put an end to the
war; Therefore they should attack them on their march, when encumbered.
If the infantry should [be obliged to] relieve their cavalry, and be
retarded by doing so, the march could not be accomplished: if,
abandoning their baggage, they should provide for their safety (a result
which, he trusted, was more likely to ensue), they would lose both
property and character. For as to the enemy's horse, they ought not to
entertain a doubt that none of them would dare to advance beyond the
main body. In order that they [the Gauls] may do so with greater spirit,
he would marshal all their forces before the camp, and intimidate the
enemy. The cavalry unanimously shout out, "That they ought to bind
themselves by a most sacred oath, that he should not be received under a
roof, nor have access to his children, parents, or wife, who shall not
twice have ridden through the enemy's army."

LXVII.--This proposal receiving general approbation, and all being
forced to take the oath, on the next day the cavalry were divided into
three parts, and two of these divisions made a demonstration on our two
flanks; while one in front began to obstruct our march. On this
circumstance being announced, Caesar orders his cavalry also to form
three divisions and charge the enemy. Then the action commences
simultaneously in every part: the main body halts; the baggage is
received within the ranks of the legions. If our men seemed to be
distressed, or hard pressed in any quarter, Caesar usually ordered the
troops to advance, and the army to wheel round in that quarter; which
conduct retarded the enemy in the pursuit, and encouraged our men by the
hope of support. At length the Germans, on the right wing, having gained
the top of the hill, dislodge the enemy from their position and pursue
them even as far as the river at which Vercingetorix with the infantry
was stationed, and slay several of them. The rest, on observing this
action, fearing lest they should be surrounded, betake themselves to
flight. A slaughter ensues in every direction, and three of the noblest
of the Audi are taken and brought to Caesar: Cotus, the commander of the
cavalry, who had been engaged in the contest with Convictolitanis the
last election, Cavarillus, who had held the command of the infantry
after the revolt of Litavicus, and Eporedorix, under whose command the
Aedui had engaged in war against the Sequani, before the arrival of
Caesar.

LXVIII.--All his cavalry being routed, Vercingetorix led back his troops
in the same order as he had arranged them before the camp, and
immediately began to march to Alesia, which is a town of the Mandubii;
and ordered the baggage to be speedily brought forth from the camp, and
follow him closely. Caesar, having conveyed his baggage to the nearest
hill, and having left two legions to guard it, pursued as far as the
time of day would permit, and after slaying about three thousand of the
rear of the enemy, encamped at Alesia on the next day. On reconnoitring
the situation of the city, finding that the enemy were panic-stricken,
because the cavalry in which they placed their chief reliance were
beaten, he encouraged his men to endure the toil, and began to draw a
line of circumvallation round Alesia.

LXIX.--The town itself was situated on the top of a hill, in a very
lofty position, so that it did not appear likely to be taken, except by
a regular siege. Two rivers, on two different sides, washed the foot of
the hill. Before the town lay a plain of about three miles in length; on
every other side hills at a moderate distance, and of an equal degree of
height, surrounded the town. The army of the Gauls had filled all the
space under the wall, comprising the part of the hill which looked to
the rising sun, and had drawn in front a trench and a stone wall six
feet high. The circuit of that fortification, which was commenced by the
Romans, comprised eleven miles. The camp was pitched in a strong
position, and twenty-three redoubts were raised in it, in which
sentinels were placed by day, lest any sally should be made suddenly;
and by night the same were occupied by watches and strong guards.

LXX.-The work having been begun, a cavalry action ensues in that plain,
which we have already described as broken by hills, and extending three
miles in length. The contest is maintained on both sides with the utmost
vigour; Caesar sends the Germans to aid our troops when distressed, and
draws up the legions in front of the camp, lest any sally should be
suddenly made by the enemy's infantry. The courage of our men is
increased by the additional support of the legions; the enemy being put
to flight, hinder one another by their numbers, and as only the narrower
gates were left open, are crowded together in them; then the Germans
pursue them with vigour even to the fortifications. A great slaughter
ensues; some leave their horses, and endeavour to cross the ditch and
climb the wall. Caesar orders the legions which he had drawn up in front
of the rampart to advance a little. The Gauls, who were within the
fortifications, were no less panic-stricken, thinking that the enemy
were coming that moment against them, and unanimously shout "to arms;"
some in their alarm rush into the town; Vercingetorix orders the gates
to be shut, lest the camp should be left undefended. The Germans
retreat, after slaying many and taking several horses.

LXXI.--Vercingetorix adopts the design of sending away all his cavalry
by night, before the fortifications should be completed by the Romans.
He charges them when departing "that each of them should go to his
respective state, and press for the war all who were old enough to bear
arms; he states his own Merits, and conjures them to consider his
safety, and not surrender him, who had deserved so well of the general
freedom, to the enemy for torture; he points out to them that, if they
should be remiss, eighty thousand chosen men would perish with him;
that, upon making a calculation, he had barely corn for thirty days, but
could hold out a little longer by economy." After giving these
instructions he silently dismisses the cavalry in the second watch, [on
that side] where our works were not completed; he orders all the corn to
be brought to himself; he ordains capital punishment to such as should
not obey; he distributes among them, man by man, the cattle, great
quantities of which had been driven there by the Mandubii; he began to
measure out the corn sparingly, and by little and little; he receives
into the town all the forces which he had posted in front of it. In this
manner he prepares to await the succours from Gaul, and carry on the
war.

LXXII.--Caesar, on learning these proceedings from the deserters and
captives, adopted the following system of fortification; he dug a trench
twenty feet deep, with perpendicular sides, in such a manner that the
base of this trench should extend so far as the edges were apart at the
top. He raised all his other works at a distance of four hundred feet
from that ditch; [he did] that with this intention, lest (since he
necessarily embraced so extensive an area, and the whole works could not
be easily surrounded by a line of soldiers) a large number of the enemy
should suddenly, or by night, sally against the fortifications; or lest
they should by day cast weapons against our men while occupied with the
works. Having left this interval, he drew two trenches fifteen feet
broad, and of the same depth; the innermost of them, being in low and
level ground, he filled with water conveyed from the river. Behind these
he raised a rampart and wall twelve feet high: to this he added a
parapet and battlements, with large stakes cut like stags' horns,
projecting from the junction of the parapet and battlements, to prevent
the enemy from scaling it, and surrounded the entire work with turrets,
which were eighty feet distant from one another.

LXXIII.--It was necessary, at one and the same time, to procure timber
[for the rampart], lay in supplies of corn, and raise also extensive
fortifications, and the available troops were in consequence of this
reduced in number, since they used to advance to some distance from the
camp, and sometimes the Gauls endeavoured to attack our works, and to
make a sally from the town by several gates and in great force. On which
Caesar thought that further additions should be made to these works, in
order that the fortifications might be defensible by a small number of
soldiers. Having, therefore, cut down the trunks of trees or very thick
branches, and having stripped their tops of the bark, and sharpened them
into a point, he drew a continued trench everywhere five feet deep.
These stakes being sunk into this trench, and fastened firmly at the
bottom, to prevent the possibility of their being torn up, had their
branches only projecting from the ground. There were five rows in
connection with, and intersecting each other; and whoever entered within
them were likely to impale themselves on very sharp stakes. The soldiers
called these "cippi." Before these, which were arranged in oblique rows
in the form of a quincunx, pits three feet deep were dug, which
gradually diminished in depth to the bottom. In these pits tapering
stakes, of the thickness of a man's thigh, sharpened at the top and
hardened in the fire, were sunk in such a manner as to project from the
ground not more than four inches; at the same time for the purpose of
giving them strength and stability, they were each filled with trampled
clay to the height of one foot from the bottom: the rest of the pit was
covered over with osiers and twigs, to conceal the deceit. Eight rows of
this kind were dug, and were three feet distant from each other. They
called this a lily from its resemblance to that flower. Stakes a foot
long, with iron hooks attached to them, were entirely sunk in the ground
before these, and were planted in every place at small intervals; these
they called spurs.

LXXIV.--After completing these works, having selected as level ground as
he could, considering the nature of the country, and having enclosed an
area of fourteen miles, he constructed, against an external enemy,
fortifications of the same kind in every respect, and separate from
these, so that the guards of the fortifications could not be surrounded
even by immense numbers, if such a circumstance should take place owing
to the departure of the enemy's cavalry; and in order that the Roman
soldiers might not be compelled to go out of the camp with great risk,
he orders all to provide forage and corn for thirty days.

LXXV.--Whilst those things are carried on at Alesia, the Gauls, having
convened a council of their chief nobility, determine that all who could
bear arms should not be called out, which was the opinion of
Vercingetorix, but that a fixed number should be levied from each state;
lest, when so great a multitude assembled together, they could neither
govern nor distinguish their men, nor have the means of supplying them
with corn. They demand thirty-five thousand men from the Aedui and their
dependents, the Segusiani, Ambivareti, and Aulerci Brannovices; an equal
number from the Arverni in conjunction with the Eleuteti Cadurci,
Gabali, and Velauni, who were accustomed to be under the command of the
Arverni; twelve thousand each from the Senones, Sequani, Bituriges,
Santones, Ruteni, and Carnutes; ten thousand from the Bellovaci; the
same number from the Lemovici; eight thousand each from the Pictones,
and Turoni, and Parisii, and Helvii; five thousand each from the
Suessiones, Ambiani, Mediomatrici, Petrocorii, Nervii, Morini, and
Nitiobriges; the same number from the Aulerci Cenomani; four thousand
from the Atrebates; three thousand each from the Bellocassi, Lexovii,
and Aulerci Eburovices; thirty thousand from the Rauraci, and Boii; six
thousand, from all the states together which border on the Atlantic, and
which in their dialect are called Armoricae (in which number are
comprehended the Curisolites, Rhedones, Ambibari, Caltes, Osismii,
Lemovices, Veneti, and Unelli). Of these the Bellovaci did not
contribute their number, as they said that they would wage war against
the Romans on their own account, and at their own discretion, and would
not obey the order of any one: however, at the request of Commius, they
sent two thousand, in consideration of a tie of hospitality which
subsisted between him and them.

LXXVI.--Caesar had, as we have previously narrated, availed himself of
the faithful and valuable services of this Commius, in Britain, in
former years: in consideration of which merits he had exempted from
taxes his [Commius's] state, and had conferred on Commius himself the
country of the Morini. Yet such was the unanimity of the Gauls in
asserting their freedom, and recovering their ancient renown in war,
that they were influenced neither by favours, nor by the recollection of
private friendship; and all earnestly directed their energies and
resources to that war, and collected eight thousand cavalry, and about
two hundred and forty thousand infantry. These were reviewed in the
country of the Aedui, and a calculation was made of their numbers:
commanders were appointed: the supreme command is entrusted to Commius
the Atrebatian, Viridomarus and Eporedorix the Aeduans, and
Vergasillaunus the Arvernian, the cousin-german of Vercingetorix. To
them are assigned men selected from each state, by whose advice the war
should be conducted. All march to Alesia, sanguine and full of
confidence: nor was there a single individual who imagined that the
Romans could withstand the sight of such an immense host: especially in
an action carried on both in front and rear, when [on the inside] the
besieged would sally from the town and attack the enemy, and on the
outside so great forces of cavalry and infantry would be seen.

LXXVII.--But those who were blockaded at Alesia, the day being past on
which they had expected auxiliaries from their countrymen, and all their
corn being consumed, ignorant of what was going on among the Aedui,
convened an assembly and deliberated on the exigency of their situation.
After various opinions had been expressed among them, some of which
proposed a surrender, others a sally, whilst their strength would
support it, the speech of Critognatus ought not to be omitted for its
singular and detestable cruelty. He sprung from the noblest family among
the Arverni, and possessing great influence, says, "I shall pay no
attention to the opinion of those who call a most disgraceful surrender
by the name of a capitulation; nor do I think that they ought to be
considered as citizens, or summoned to the council. My business is with
those who approve of a sally: in whose advice the memory of our ancient
prowess seems to dwell in the opinion of you all. To be unable to bear
privation for a short time is disgraceful cowardice, not true valour.
Those who voluntarily offer themselves to death are more easily found
than those who would calmly endure distress. And I would approve of this
opinion (for honour is a powerful motive with me), could I foresee no
other loss, save that of life: but let us, in adopting our design, look
back on all Gaul, which we have stirred up to our aid. What courage do
you think would our relatives and friends have, if eighty thousand men
were butchered in one spot, supposing that they should be forced to come
to an action almost over our corpses? Do not utterly deprive them of
your aid, for they have spurned all thoughts of personal danger on
account of your safety; nor by your folly, rashness, and cowardice,
crush all Gaul and doom it to an eternal slavery. Do you doubt their
fidelity and firmness because they have not come at the appointed day?
What then? Do you suppose that the Romans are employed every day in the
outer fortifications for mere amusement? If you cannot be assured by
their despatches, since every avenue is blocked up, take the Romans as
evidence that their approach is drawing near; since they, intimidated by
alarm at this, labour night and day at their works. What, therefore, is
my design? To do as our ancestors did in the war against the Cimbri and
Teutones, which was by no means equally momentous; who, when driven into
their towns, and oppressed by similar privations, supported life by the
corpses of those who appeared useless for war on account of their age,
and did not surrender to the enemy: and even if we had not a precedent
for such cruel conduct, still I should consider it most glorious that
one should be established, and delivered to posterity. For in what was
that war like this? The Cimbri, after laying Gaul waste, and inflicting
great calamities, at length departed from our country, and sought other
lands; they left us our rights, laws, lands, and liberty. But what other
motive or wish have the Romans, than, induced by envy, to settle in the
lands and states of those whom they have learned by fame to be noble and
powerful in war, and impose on them perpetual slavery? For they never
have carried on wars on any other terms. But if you know not these
things which are going on in distant countries, look to the neighbouring
Gaul, which being reduced to the form of a province, stripped of its
rights and laws, and subjected to Roman despotism, is oppressed by
perpetual slavery."

LXXVIII.--When different opinions were expressed, they determined that
those who, owing to age or ill health, were unserviceable for war,
should depart from the town, and that themselves should try every
expedient before they had recourse to the advice of Critognatus:
however, that they would rather adopt that design, if circumstances
should compel them and their allies should delay, than accept any terms
of a surrender or peace. The Mandubii, who had admitted them into the
town, are compelled to go forth with their wives and children. When
these came to the Roman fortifications, weeping, they begged of the
soldiers by every entreaty to receive them as slaves and relieve them
with food. But Caesar, placing guards on the rampart, forbade them to be
admitted.

LXXIX.--In the meantime, Commius and the rest of the leaders, to whom
the supreme command had been intrusted, came with all their forces to
Alesia, and having occupied the entire hill, encamp not more than a mile
from our fortifications. The following day, having led forth their
cavalry from the camp, they fill all that plain, which, we have related,
extended three miles in length, and draw out their infantry a little
from that place, and post them on the higher ground. The town Alesia
commanded a view of the whole plain. The besieged run together when
these auxiliaries were seen; mutual congratulations ensue, and the minds
of all are elated with joy. Accordingly, drawing out their troops, they
encamp before the town, and cover the nearest trench with hurdles and
fill it up with earth, and make ready for a sally and every casualty.

LXXX.--Caesar, having stationed his army on both sides of the
fortifications, in order that, if occasion should arise, each should
hold and know his own post, orders the cavalry to issue forth from the
camp and commence action. There was a commanding view from the entire
camp, which occupied a ridge of hills; and the minds of all the soldiers
anxiously awaited the issue of the battle. The Gauls had scattered
archers and light-armed infantry here and there, among their cavalry, to
give relief to their retreating troops, and sustain the impetuosity of
our cavalry. Several of our soldiers were unexpectedly wounded by these,
and left the battle. When the Gauls were confident that their countrymen
were the conquerors in the action, and beheld our men hard pressed by
numbers, both those who were hemmed in by the line of circumvallation
and those who had come to aid them, supported the spirits of their men
by shouts and yells from every quarter. As the action was carried on in
sight of all, neither a brave nor cowardly act could be concealed; both
the desire of praise and the fear of ignominy, urged on each party to
valour. After fighting from noon almost to sunset, without victory
inclining in favour of either, the Germans, on one side, made a charge
against the enemy in a compact body, and drove them back; and, when they
were put to flight, the archers were surrounded and cut to pieces. In
other parts, likewise, our men pursued to the camp the retreating enemy,
and did not give them an opportunity of rallying. But those who had come
forth from Alesia returned into the town dejected and almost despairing
of success.

LXXXI.--The Gauls, after the interval of a day, and after making, during
that time, an immense number of hurdles, scaling ladders, and iron
hooks, silently went forth from the camp at midnight and approached the
fortifications in the plain. Raising a shout suddenly, that by this
intimation those who were besieged in the town might learn their
arrival, they began to cast down hurdles and dislodge our men from the
rampart by slings, arrows, and stones, and executed the other movements
which are requisite in storming. At the same time, Vercingetorix having
heard the shout, gives the signal to his troops by a trumpet, and leads
them forth from the town. Our troops, as each man's post had been
assigned him some days before, man the fortifications; they intimidate
the Gauls by slings, large stones, stakes which they had placed along
the works, and bullets. All view being prevented by the darkness, many
wounds are received on both sides; several missiles are thrown from the
engines. But Marcus Antonius, and Caius Trebonius, the lieutenants, to
whom the defence of these parts had been allotted, draughted troops from
the redoubts which were more remote, and sent them to aid our troops, in
whatever direction they understood that they were hard pressed.

LXXXII.--Whilst the Gauls were at a distance from the fortification,
they did more execution, owing to the immense number of their weapons:
after they came nearer, they either unawares empaled themselves on the
spurs, or were pierced by the mural darts from the ramparts and towers,
and thus perished. After receiving many wounds on all sides, and having
forced no part of the works, when day drew nigh, fearing lest they
should be surrounded by a sally made from the higher camp on the exposed
flank, they retreated to their countrymen. But those within, whilst they
bring forward those things which had been prepared by Vercingetorix for
a sally, fill up the nearest trenches; having delayed a long time in
executing these movements, they learned the retreat of their countrymen
before they drew nigh to the fortifications. Thus they returned to the
town without accomplishing their object.

LXXXIII.--The Gauls, having been twice repulsed with great loss, consult
what they should do: they avail themselves of the information of those
who were well acquainted with the country; from them they ascertain the
position and fortification of the upper camp. There was, on the north
side, a hill, which our men could not include in their works, on account
of the extent of the circuit, and had necessarily made their camp in
ground almost disadvantageous, and pretty steep. Caius Antistius
Reginus, and Caius Caninius Rebilus, two of the lieutenants, with two
legions, were in possession of this camp. The leaders of the enemy,
having reconnoitred the country by their scouts, select from the entire
army sixty thousand men; belonging to those states which bear the
highest character for courage: they privately arrange among themselves
what they wished to be done, and in what manner; they decide that the
attack should take place when it should seem to be noon. They appoint
over their forces Vergasillaunus, the Arvernian, one of the four
generals, and a near relative of Vercingetorix. He, having issued from
the camp at the first watch, and having almost completed his march a
little before the dawn, hid himself behind the mountain, and ordered his
soldiers to refresh themselves after their labour during the night. When
noon now seemed to draw nigh, he marched hastily against that camp which
we have mentioned before; and, at the same time, the cavalry began to
approach the fortifications in the plain, and the rest of the forces to
make a demonstration in front of the camp.

LXXXIV.--Vercingetorix, having beheld his countrymen from the citadel of
Alesia, issues forth from the town; he brings forth from the camp long
hooks, movable pent-houses, mural hooks, and other things, which he had
prepared for the purpose of making a sally. They engage on all sides at
once, and every expedient is adopted. They flocked to whatever part of
the works seemed weakest. The army of the Romans is distributed along
their extensive lines, and with difficulty meets the enemy in every
quarter. The shouts which were raised by the combatants in their rear,
had a great tendency to intimidate our men, because they perceived that
their danger rested on the valour of others: for generally all evils
which are distant most powerfully alarm men's minds.

LXXXV.--Caesar, having selected a commanding situation, sees distinctly
whatever is going on in every quarter, and sends assistance to his
troops when hard pressed. The idea uppermost in the minds of both
parties is, that the present is the time in which they would have the
fairest opportunity of making a struggle; the Gauls despairing of all
safety, unless they should succeed in forcing the lines: the Romans
expecting an end to all their labours if they should gain the day. The
principal struggle is at the upper lines, to which, we have said,
Vergasillaunus was sent. The least elevation of ground, added to a
declivity, exercises a momentous influence. Some are casting missiles,
others, forming a testudo, advance to the attack; fresh men by turns
relieve the wearied. The earth, heaped up by all against the
fortifications, gives the means of ascent to the Gauls, and covers those
works which the Romans had concealed in the ground. Our men have no
longer arms or strength.

LXXXVI.--Caesar, on observing these movements, sends Labienus with six
cohorts to relieve his distressed soldiers: he orders him, if he should
be unable to withstand them, to draw off the cohorts and make a sally;
but not to do this except through necessity. He himself goes to the
rest, and exhorts them not to succumb to the toil; he shows them that
the fruits of all former engagements depend on that day and hour. The
Gauls within, despairing of forcing the fortifications in the plains on
account of the greatness of the works, attempt the places precipitous in
ascent: hither they bring the engines which they had prepared; by the
immense number of their missiles they dislodge the defenders from the
turrets: they fill the ditches with clay and hurdles, then clear the
way; they tear down the rampart and breast-work with hooks.

LXXXVII.--Caesar sends at first young Brutus, with six cohorts, and
afterwards Caius Fabius, his lieutenant, with seven others: finally, as
they fought more obstinately, he leads up fresh men to the assistance of
his soldiers. After renewing the action, and repulsing the enemy, he
marches in the direction in which he had sent Labienus, drafts four
cohorts from the nearest redoubt, and orders part of the cavalry to
follow him, and part to make the circuit of the external fortifications
and attack the enemy in the rear. Labienus, when neither the ramparts or
ditches could check the onset of the enemy, informs Caesar by messengers
of what he intended to do. Caesar hastens to share in the action.

LXXXVIII.--His arrival being known from the colour of his robe, and the
troops of cavalry, and the cohorts which he had ordered to follow him
being seen, as these low and sloping grounds were plainly visible from
the eminences, the enemy join battle. A shout being raised by both
sides, it was succeeded by a general shout along the ramparts and whole
line of fortifications. Our troops, laying aside their javelins, carry
on the engagement with their swords. The cavalry is suddenly seen in the
rear of the Gauls: the other cohorts advance rapidly; the enemy turn
their backs; the cavalry intercept them in their flight, and a great
slaughter ensues. Sedulius the general and chief of the Lemovices is
slain; Vergasillaunus, the Arvernian, is taken alive in the flight,
seventy-four military standards are brought to Caesar, and few out of so
great a number return safe to their camp. The besieged, beholding from
the town the slaughter and flight of their countrymen, despairing of
safety, lead back their troops from the fortifications. A flight of the
Gauls from their camp immediately ensues on hearing of this disaster,
and had not the soldiers been wearied by sending frequent
reinforcements, and the labour of the entire day, all the enemy's forces
could have been destroyed. Immediately after midnight, the cavalry are
sent out and overtake the rear, a great number are taken or cut to
pieces, the rest by flight escape in different directions to their
respective states. Vercingetorix, having convened a council the
following day, declares, "That he had undertaken that war, not on
account of his own exigencies, but on account of the general freedom;
and since he must yield to fortune, he offered himself to them for
either purpose, whether they should wish to atone to the Romans by his
death, or surrender him alive." Ambassadors are sent to Caesar on this
subject. He orders their arms to be surrendered, and their chieftains
delivered up. He seated himself at the head of the lines in front of the
camp, the Gallic chieftains are brought before him. They surrender
Vercingetorix, and lay down their arms. Reserving the Aedui and Arverni,
[to try] if he could gain over, through their influence, their
respective states, he distributes one of the remaining captives to each
soldier, throughout the entire army, as plunder.

XC.--After making these arrangements, he marches into the [country of
the] Aedui, and recovers that state. To this place ambassadors are sent
by the Arverni, who promise that they will execute his commands. He
demands a great number of hostages. He sends the legions to winter
quarters; he restores about twenty thousand captives to the Aedui and
Arverni; he orders Titus Labienus to march into the [country of the]
Sequani with two legions and the cavalry, and to him he attaches Marcus
Sempronius Rutilus; he places Caius Fabius, and Lucius Minucius Basilus,
with two legions in the country of the Remi, lest they should sustain
any loss from the Bellovaci in their neighbourhood. He sends Caius
Antistius Reginus into the [country of the] Ambivareti, Titus Sextius
into the territories of the Bituriges, and Caius Caninius Rebilus into
those of the Ruteni, with one legion each. He stations Quintus Tullius
Cicero, and Publius Sulpicius among the Aedui at Cabillo and Matisco on
the Saone, to procure supplies of corn. He himself determines to winter
at Bibracte. A supplication of twenty days is decreed by the senate at
Rome, on learning these successes from Caesar's despatches.



BOOK VIII

CONTINUATION OF CAESAR'S GALLIC WAR ASCRIBED TO AULUS HIRTIUS

PREFACE

Prevailed on by your continued solicitations, Balbus, I have engaged in
a most difficult task, as my daily refusals appear to plead not my
inability, but indolence, as an excuse. I have compiled a continuation
of the Commentaries of our Caesar's Wars in Gaul, not indeed to be
compared to his writings, which either precede or follow them; and
recently, I have completed what he left imperfect after the transactions
in Alexandria, to the end, not indeed of the civil broils, to which we
see no issue, but of Caesar's life. I wish that those who may read them
could know how unwillingly I undertook to write them, as then I might
the more readily escape the imputation of folly and arrogance, in
presuming to intrude among Caesar's writings. For it is agreed on all
hands, that no composition was ever executed with so great care, that it
is not exceeded in elegance by these Commentaries, which were published
for the use of historians, that they might not want memoirs of such
achievements; and they stand so high in the esteem of all men, that
historians seem rather deprived of than furnished with materials. At
which we have more reason to be surprised than other men; for they can
only appreciate the elegance and correctness with which he finished
them, while we know with what ease and expedition. Caesar possessed not
only an uncommon flow of language and elegance of style, but also a
thorough knowledge of the method of conveying his ideas. But I had not
even the good fortune to share in the Alexandrian or African war; and
though these were partly communicated to me by Caesar himself, in
conversation, yet we listen with a different degree of attention to
those things which strike us with admiration by their novelty, and those
which we design to attest to posterity. But, in truth, whilst I urge
every apology, that I may not be compared to Caesar, I incur the charge
of vanity, by thinking it possible that I can in the judgment of any one
be put in competition with him. Farewell.

I.--Gaul being entirely reduced, when Caesar having waged war
incessantly during the former summer, wished to recruit his soldiers
after so much fatigue, by repose in winter quarters, news was brought
him that several states were simultaneously renewing their hostile
intentions, and forming combinations. For which a probable reason was
assigned: namely, that the Gauls were convinced that they were not able
to resist the Romans with any force they could collect in one place; and
hoped that if several states made war in different places at the same
time, the Roman army would neither have aid, nor time, nor forces, to
prosecute them all: nor ought any single state to decline any
inconveniences that might befall them, provided that by such delay the
rest should be enabled to assert their liberty.

II.--That this notion might not be confirmed among the Gauls, Caesar
left Marcus Antonius, his quaestor, in charge of his quarters, and set
out himself with a guard of horse, the day before the kalends of
January, from the town Bibracte, to the thirteenth legion, which he had
stationed in the country of the Bituriges, not far from the territories
of the Aedui, and joined to it the eleventh legion which was next it.
Leaving two cohorts to guard the baggage, he leads the rest of his army
into the most plentiful part of the country of the Bituriges; who,
possessing an extensive territory and several towns, were not to be
deterred, by a single legion quartered among them, from making warlike
preparation, and forming combinations.

III.-By Caesar's sudden arrival, it happened, as it necessarily must, to
an unprovided and dispersed people, that they were surprised by our
horse, whilst cultivating the fields without any apprehensions, before
they had time to fly to their towns. For the usual sign of an enemy's
invasion, which is generally intimated by the burning of their towns,
was forbidden by Caesar's orders: lest if he advanced far, forage and
corn should become scarce, or the enemy be warned by the fires to make
their escape. Many thousands being taken, as many of the Bituriges as
were able to escape the first coming of the Romans, fled to the
neighbouring states, relying either on private friendship, or public
alliance. In vain; for Caesar, by hasty marches, anticipated them in
every place, nor did he allow any state leisure to consider the safety
of others, in preference to their own. By this activity, he both
retained his friends in their loyalty, and by fear, obliged the wavering
to accept offers of peace. Such offers being made to the Bituriges, when
they perceived that through Caesar's clemency, an avenue was open to his
friendship, and that the neighbouring states had given hostages, without
incurring any punishment, and had been received under his protection,
they did the same.

IV.-Caesar promises his soldiers, as a reward for their labour and
patience, in cheerfully submitting to hardships from the severity of the
winter, the difficulty of the roads, and the intolerable cold, two
hundred sestertii each, and to every centurian two thousand, to be given
instead of plunder; and sending his legions back to quarters, he himself
returned on the fortieth day to Bibracte. Whilst he was dispensing
justice there, the Bituriges send ambassadors to him, to entreat his aid
against the Carnutes, who they complained had made war against them.
Upon this intelligence, though he had not remained more than eighteen
days in winter quarters, he draws the fourteenth and sixth legion out of
quarters on the Saone, where he had posted them as mentioned in a former
Commentary to procure supplies of corn. With these two legions he
marches in pursuit of the Carnutes.

V.--When the news of the approach of our army reached the enemy, the
Carnutes, terrified by the sufferings of other states, deserted their
villages and towns (which were small buildings, raised in a hurry, to
meet the immediate necessity, in which they lived to shelter themselves
against the winter, for, being lately conquered, they had lost several
towns), and dispersed and fled. Caesar, unwilling to expose his soldiers
to the violent storms that break out, especially at that season, took up
his quarters at Genabum, a town of the Carnutes; and lodged his men in
houses, partly belonging to the Gauls, and partly built to shelter the
tents, and hastily covered with thatch. But the horse and auxiliaries he
sends to all parts to which he was told the enemy had marched; and not
without effect, as our men generally returned loaded with booty. The
Carnutes, overpowered by the severity of the winter, and the fear of
danger, and not daring to continue long in any place, as they were
driven from their houses, and not finding sufficient protection in the
woods, from the violence of the storms, after losing a considerable
number of their men, disperse, and take refuge among the neighbouring
states.

VI.--Caesar, being contented, at so severe a season, to disperse the
gathering foes, and prevent any new war from breaking out, and being
convinced, as far as reason could foresee, that no war of consequence
could be set on foot in the summer campaign, stationed Caius Trebonius,
with the two legions which he had with him, in quarters at Genabum: and
being informed by frequent embassies from the Remi, that the Bellovaci
(who exceed all the Gauls and Belgae in military prowess), and the
neighbouring states, headed by Correus, one of the Bellovaci, and
Comius, the Atrebatian, were raising an army, and assembling at a
general rendezvous, designing with their united forces to invade the
territories of the Suessiones, who were put under the patronage of the
Remi: and moreover, considering that not only his honour, but his
interest was concerned, that such of his allies, as deserved well of the
republic, should suffer no calamity; he again draws the eleventh legion
out of quarters and writes besides to Caius Fabius, to march with his
two legions to the country of the Suessiones; and he sends to Trebonius
for one of his two legions. Thus, as far as the convenience of the
quarters, and the management of the war admitted, he laid the burden of
the expedition on the legions by turns, without any intermission to his
own toils.

VII.--As soon as his troops were collected, he marched against the
Bellovaci: and pitching his camp in their territories, detached troops
of horse all round the country, to take prisoners, from whom he might
learn the enemy's plan. The horse, having executed his orders, bring him
back word that but few were found in the houses: and that even these had
not stayed at home to cultivate their lands (for the emigration was
general from all parts), but had been sent back to watch our motions.
Upon Caesar's inquiring from them, where the main body of the Bellovaci
were posted, and what was their design: they made answer, "that all the
Bellovaci, fit for carrying arms, had assembled in one place, and along
with them the Ambiani, Aulerci, Caletes, Velocasses, and Atrebates, and
that they had chosen for their camp an elevated position, surrounded by
a dangerous morass: that they had conveyed all their baggage into the
most remote woods: that several noblemen were united in the management
of the war; but that the people were most inclined to be governed by
Correus, because they knew that he had the strongest aversion to the
name of the Roman people: that a few days before Comius had left the
camp to engage the Germans to their aid whose nation bordered on theirs,
and whose numbers were countless: that the Bellovaci had come to a
resolution, with the consent of all the generals and the earnest desire
of the people, if Caesar should come with only three legions, as was
reported, to give him battle, that they might not be obliged to
encounter his whole army on a future occasion, when they should be in a
more wretched and distressed condition; but if he brought a stronger
force, they intended to remain in the position they had chosen, and by
ambuscade to prevent the Romans from getting forage (which at that
season was both scarce and much scattered), corn, and other
necessaries."

VIII.--When Caesar was convinced of the truth of this account from the
concurring testimony of several persons, and perceived that the plans
which were proposed were full of prudence, and very unlike the rash
resolves of a barbarous people, he considered it incumbent on him to use
every exertion, in order that the enemy might despise his small force
and come to an action. For he had three veteran legions of distinguished
valour, the seventh, eighth, and ninth. The eleventh consisted of chosen
youth of great hopes, who had served eight campaigns, but who, compared
with the others, had not yet acquired any great reputation for
experience and valour. Calling therefore a council, and laying before it
the intelligence which he had received, he encouraged his soldiers. In
order if possible to entice the enemy to an engagement by the appearance
of only three legions, he ranged his army in the following manner: that
the seventh, eighth, and ninth legions should march before all the
baggage; that then the eleventh should bring up the rear of the whole
train of baggage (which however was but small, as is usual on such
expeditions), so that the enemy could not get a sight of a greater
number than they themselves were willing to encounter. By this
disposition he formed his army almost into a square, and brought them
within sight of the enemy sooner than was anticipated.

IX.--When the Gauls, whose bold resolutions had been reported to Caesar,
saw the legions advance with a regular motion, drawn up in battle array;
either from the danger of an engagement, or our sudden approach, or with
the design of watching our movements, they drew up their forces before
the camp, and did not quit the rising ground. Though Caesar wished to
bring them to battle, yet being surprised to see so vast a host of the
enemy, he encamped opposite to them, with a valley between them, deep
rather than extensive. He ordered his camp to be fortified with a
rampart twelve feet high, with breast-works built on it proportioned to
its height; and two trenches, each fifteen feet broad, with
perpendicular sides to be sunk: likewise several turrets, three stories
high, to be raised, with a communication to each other by galleries laid
across and covered over; which should be guarded in front by small
parapets of osiers; that the enemy might be repulsed by two rows of
soldiers. The one of whom, being more secure from danger by their
height, might throw their darts with more daring and to a greater
distance; the other, which was nearer the enemy, being stationed on the
rampart, would be protected by their galleries from darts falling on
their heads. At the entrance he erected gates and turrets of a
considerable height.

X.-Caesar had a double design in this fortification; for he both hoped
that the strength of his works, and his [apparent] fears would raise
confidence in the barbarians; and when there should be occasion to make
a distant excursion to get forage or corn, he saw that his camp would be
secured by the works with a very small force. In the meantime there were
frequent skirmishes across the marsh, a few on both sides sallying out
between the two camps. Sometimes, however, our Gallic or German
auxiliaries crossed the marsh, and furiously pursued the enemy; or on
the other hand the enemy passed it and beat back our men. Moreover there
happened in the course of our daily foraging, what must of necessity
happen, when corn is to be collected by a few scattered men out of
private houses, that our foragers dispersing in an intricate country
were surrounded by the enemy; by which, though we suffered but an
inconsiderable loss of cattle and servants, yet it raised foolish hopes
in the barbarians; but more especially, because Comius, who I said had
gone to get aid from the Germans, returned with some cavalry, and though
the Germans were only 500, yet the barbarians were elated by their
arrival.

XI.-Caesar, observing that the enemy kept for several days within their
camp, which was well secured by a morass and its natural situation, and
that it could not be assaulted without a dangerous engagement, nor the
place enclosed with lines without an addition to his army, wrote to
Trebonius to send with all despatch for the thirteenth legion which was
in winter-quarters among the Bituriges under Titus Sextius, one of his
lieutenants; and then to come to him by forced marches with the three
legions. He himself sent the cavalry of the Remi, and Lingones, and
other states, from whom he had required a vast number, to guard his
foraging parties, and to support them in case of any sudden attack of
the enemy.

XII.--As this continued for several days, and their vigilance was
relaxed by custom (an effect which is generally produced by time), the
Bellovaci, having made themselves acquainted with the daily stations of
our horse, lie in ambush with a select body of foot in a place covered
with woods; to it they sent their horse the next day, who were first to
decoy our men into the ambuscade, and then when they were surrounded, to
attack them. It was the lot of the Remi to fall into this snare, to whom
that day had been allotted to perform this duty; for, having suddenly
got sight of the enemy's cavalry, and despising their weakness, in
consequence of their superior numbers, they pursued them too eagerly,
and were surrounded on every side by the foot. Being by this means
thrown into disorder they returned with more precipitation than is usual
in cavalry actions, with the loss of Vertiscus, the governor of their
state, and the general of their horse, who, though scarcely able to sit
on horseback through years, neither, in accordance with the custom of
the Gauls, pleaded his age in excuse for not accepting the command, nor
would he suffer them to fight without him. The spirits of the barbarians
were puffed up and inflated at the success of this battle, in killing
the prince and general of the Remi; and our men were taught by this
loss, to examine the country, and post their guards with more caution,
and to be more moderate in pursuing a retreating enemy.

XIII.--In the meantime daily skirmishes take place continually in view
of both camps; these were fought at the ford and pass of the morass. In
one of these contests the Germans, whom Caesar had brought over the
Rhine, to fight intermixed with the horse, having resolutely crossed the
marsh, and slain the few who made resistance, and boldly pursued the
rest, so terrified them, that not only those who were attacked hand to
hand, or wounded at a distance, but even those who were stationed at a
greater distance to support them, fled disgracefully; and being often
beaten from the rising grounds, did not stop till they had retired into
their camp, or some, impelled by fear, had fled farther. Their danger
drew their whole army into such confusion, that it was difficult to
judge whether they were more insolent after a slight advantage, or more
dejected by a trifling calamity.

XIV.--After spending several days in the same camp, the guards of the
Bellovaci, learning that Caius Trebonius was advancing nearer with his
legions, and fearing a siege like that of Alesia, send off by night all
who were disabled by age or infirmity, or unarmed, and along with them
their whole baggage. Whilst they are preparing their disorderly and
confused troop for march (for the Gauls are always attended by a vast
multitude of waggons, even when they have very light baggage), being
overtaken by daylight, they drew their forces out before their camp, to
prevent the Romans attempting a pursuit before the line of their baggage
had advanced to a considerable distance. But Caesar did not think it
prudent to attack them when standing on their defence, with such a steep
hill in their favour, nor keep his legions at such a distance that they
could quit their post without danger: but, perceiving that his camp was
divided from the enemy's by a deep morass, so difficult to cross that he
could not pursue with expedition, and that the hill beyond the morass,
which extended almost to the enemy's camp, was separated from it only by
a small valley, he laid a bridge over the morass and led his army
across, and soon reached the plain on the top of the hill, which was
fortified on either side by a steep ascent. Having there drawn up his
army in order of battle, he marched to the furthest hill, from which he
could, with his engines, shower darts upon the thickest of the enemy.

XV.--The Gauls, confiding in the natural strength of their position,
though they would not decline an engagement if the Romans attempted to
ascend the hill, yet dared not divide their forces into small parties,
lest they should be thrown into disorder by being dispersed, and
therefore remained in order of battle. Caesar, perceiving that they
persisted in their resolution, kept twenty cohorts in battle array, and,
measuring out ground there for a camp, ordered it to be fortified.
Having completed his works, he drew up his legions before the rampart
and stationed the cavalry in certain positions, with their horses
bridled. When the Bellovaci saw the Romans prepared to pursue them, and
that they could not wait the whole night, or continue longer in the same
place without provisions, they formed the following plan to secure a
retreat. They handed to one another the bundles of straw and sticks on
which they sat (for it is the custom of the Gauls to sit when drawn up
in order of battle, as has been asserted in former commentaries), of
which they had great plenty in their camp, and piled them in the front
of their line; and at the close of the day, on a certain signal, set
them all on fire at one and the same time. The continued blaze soon
screened all their forces from the sight of the Romans, which no sooner
happened than the barbarians fled with the greatest precipitation.

XVI.--Though Caesar could not perceive the retreat of the enemy for the
intervention of the fire, yet, suspecting that they had adopted that
method to favour their escape, he made his legions advance, and sent a
party of horse to pursue them; but, apprehensive of an ambuscade, and
that the enemy might remain in the same place and endeavour to draw our
men into a disadvantageous situation, he advances himself but slowly.
The horse, being afraid to venture into the smoke and dense line of
flame, and those who were bold enough to attempt it being scarcely able
to see their horses' heads, gave the enemy free liberty to retreat,
through fear of an ambuscade. Thus, by a flight, full at once of
cowardice and address, they advanced without any loss about ten miles,
and encamped in a very strong position. From which, laying numerous
ambuscades, both of horse and foot, they did considerable damage to the
Roman foragers.

XVII.--After this had happened several times, Caesar discovered, from a
certain prisoner, that Correus, the general of the Bellovaci, had
selected six thousand of his bravest foot and a thousand horse, with
which he designed to lie in ambush in a place to which he suspected the
Romans would send to look for forage, on account of the abundance of
corn and grass. Upon receiving information of their design Caesar drew
out more legions than he usually did, and sent forward his cavalry as
usual, to protect the foragers. With these he intermixed a guard of
light infantry, and himself advanced with the legions as fast as he
could.

XVIII.--The Gauls, placed in ambush, had chosen for the seat of action a
level piece of bound, not more than a mile in extent, enclosed on every
side by a thick wood or a very deep river, as by a toil, and this they
surrounded. Our men, apprised of the enemy's design, marched in good
order to the ground, ready both in heart and hand to give battle, and
willing to hazard any engagement when the legions were at their back. On
their approach, as Correus supposed that he had got an opportunity of
effecting his purpose, he at first shows himself with a small party and
attacks the foremost troops. Our men resolutely stood the charge, and
did not crowd together in one place, as commonly happens from surprise
in engagements between the horse, whose numbers prove injurious to
themselves.

XIX.--When by the judicious arrangement of our forces only a few of our
men fought by turns, and did not suffer themselves to be surrounded, the
rest of the enemy broke out from the woods whilst Correus was engaged.
The battle was maintained in different parts with great vigour, and
continued for a long time undecided, till at length a body of foot
gradually advanced from the woods in order of battle and forced our
horse to give ground: the light infantry, which were sent before the
legions to the assistance of the cavalry, soon came up, and, mixing with
the horse, fought with great courage. The battle was for some time
doubtful, but, as usually happens, our men, who stood the enemy's first
charge, became superior from this very circumstance that, though
suddenly attacked from an ambuscade, they had sustained no loss. In the
meantime the legions were approaching, and several messengers arrived
with notice to our men and the enemy that the [Roman] general was near
at hand, with his forces in battle array. Upon this intelligence, our
men, confiding in the support of the cohorts, fought most resolutely,
fearing, lest if they should be slow in their operations they should let
the legions participate in the glory of the conquest. The enemy lose
courage and attempt to escape by different ways. In vain; for they were
themselves entangled in that labyrinth in which they thought to entrap
the Romans. Being defeated and put to the rout, and having lost the
greater part of their men, they fled in consternation whither-soever
chance carried them; some sought the woods, others the river, but were
vigorously pursued by our men and put to the sword. Yet, in the
meantime, Correus, unconquered by calamity, could not be prevailed on to
quit the field and take refuge in the woods, or accept our offers of
quarter, but, fighting courageously and wounding several, provoked our
men, elated with victory, to discharge their weapons against him.

XX.--After this transaction, Caesar, having come up immediately after
the battle, and imagining that the enemy, upon receiving the news of so
great a defeat, would be so depressed that they would abandon their
camp, which was not above eight miles distant from the scene of action,
though he saw his passage obstructed by the river, yet he marched his
army over and advanced. But the Bellovaci and the other states, being
informed of the loss they had sustained by a few wounded men who having
escaped by the shelter of the woods, had returned to them after the
defeat, and learning that everything had turned out unfavourable, that
Correus was slain, and the horse and most valiant of their foot cut off,
imagined that the Romans were marching against them, and calling a
council in haste by sound of trumpet, unanimously cry out to send
ambassadors and hostages to Caesar.

XXI.--This proposal having met with general approbation, Comius the
Atrebatian fled to those Germans from whom he had borrowed auxiliaries
for that war. The rest instantly send ambassadors to Caesar; and
requested that he would be contented with that punishment of his enemy,
which if he had possessed the power to inflict on them before the
engagement, when they were yet uninjured, they were persuaded from his
usual clemency and mercy, he never would have inflicted; that the power
of the Bellovaci was crushed by the cavalry action; that many thousands
of their choicest foot had fallen, that scarce a man had escaped to
bring the fatal news. That, however, the Bellovaci had derived from the
battle one advantage, of some importance, considering their loss; that
Correus, the author of the rebellion, and agitator of the people, was
slain: for that whilst he lived, the senate had never equal influence in
the state with the giddy populace.

XXII.--Caesar reminded the ambassadors who made these supplications,
that the Bellovaci had at the same season the year before, in
conjunction with other states of Gaul, undertaken a war, and that they
had persevered the most obstinately of all in their purpose, and were
not brought to a proper way of thinking by the submission of the rest;
that he knew and was aware that the guilt of a crime was easily
transferred to the dead; but that no one person could have such
influence, as to be able by the feeble support of the multitude to raise
a war and carry it on without the consent of the nobles, in opposition
to the senate, and in despite of every virtuous man; however he was
satisfied with the punishment which they had drawn upon themselves.

XXIII.--The night following the ambassadors bring back his answer to
their countrymen, and prepare the hostages. Ambassadors flock in from
the other states, which were waiting for the issue of the [war with the]
Bellovaci: they give hostages, and receive his orders; all except
Comius, whose fears restrained him from entrusting his safety to any
person's honour. For the year before, while Caesar was holding the
assizes in Hither Gaul, Titus Labienus, having discovered that Comius
was tampering with the states, and raising a conspiracy against Caesar,
thought he might punish his infidelity without perfidy; but judging that
he would not come to his camp at his invitation, and unwilling to put
him on his guard by the attempt, he sent Caius Volusenus Quadratus, with
orders to have him put to death under pretence of a conference. To
effect his purpose, he sent with him some chosen centurions. When they
came to the conference, and Volusenus, as had been agreed on, had taken
hold of Comius by the hand, and one of the centurions, as if surprised
at so uncommon an incident, attempted to kill him, he was prevented by
the friends of Comius, but wounded him severely in the head by the first
blow. Swords were drawn on both sides, not so much with a design to
fight as to effect an escape, our men believing that Comius had received
a mortal stroke; and the Gauls, from the treachery which they had seen,
dreading that a deeper design lay concealed. Upon this transaction, it
was said that Comius made a resolution never to come within sight of any
Roman.

XXIV.--When Caesar, having completely conquered the most warlike
nations, perceived that there was now no state which could make
preparations for war to oppose him, but that some were removing and
fleeing from their country to avoid present subjection, he resolved to
detach his army into different parts of the country. He kept with
himself Marcus Antonius the quaestor, with the eleventh legion; Caius
Fabius was detached with twenty-five cohorts into the remotest part of
Gaul, because it was rumoured that some states had risen in arms, and he
did not think that Caius Caninius Rebilus, who had the charge of that
country, was strong enough to protect it with two legions. He ordered
Titus Labienus to attend himself, and sent the twelfth legion which had
been under him in winter quarters, to Hither Gaul, to protect the Roman
colonies, and prevent any loss by the inroads of barbarians, similar to
that which had happened the year before to the Tergestines, who were cut
off by a sudden depredation and attack. He himself marched to depopulate
the country of Ambiorix, whom he had terrified and forced to fly, but
despaired of being able to reduce under his power; but he thought it
most consistent with his honour to waste his country both of
inhabitants, cattle, and buildings, so that from the abhorrence of his
countrymen, if fortune suffered any to survive, he might be excluded
from a return to his state for the calamities which he had brought on
it.

XXV.--After he had sent either his legions or auxiliaries through every
part of Ambiorix's dominions, and wasted the whole country by sword,
fire, and rapine, and had killed or taken prodigious numbers, he sent
Labienus with two legions against the Treviri, whose state, from its
vicinity to Germany, being engaged in constant war, differed but little
from the Germans, in civilization and savage barbarity; and never
continued in its allegiance, except when awed by the presence of his
army.

XXVI.--In the meantime Caius Caninius, a lieutenant, having received
information by letters and messages from Duracius, who had always
continued in friendship to the Roman people, though a part of his state
had revolted, that a great multitude of the enemy were in arms in the
country of the Pictones, marched to the town Limonum. When he was
approaching it, he was informed by some prisoners, that Duracius was
shut up by several thousand men, under the command of Dumnacus, general
of the Andes, and that Limonum was besieged, but not daring to face the
enemy with his weak legions, he encamped in a strong position: Dumnacus,
having notice of Caninius's approach, turned his whole force against the
legions, and prepared to assault the Roman camp. But after spending
several days in the attempt, and losing a considerable number of men,
without being able to make a breach in any part of the works, he
returned again to the siege of Limonum.

XXVII.--At the same time, Caius Fabius, a lieutenant, brings back many
states to their allegiance, and confirms their submission by taking
hostages; he was then informed by letters from Caninius, of the
proceedings among the Pictones. Upon which he set off to bring
assistance to Duracius. But Dumnacus hearing of the approach of Fabius,
and despairing of safety, if at the same time he should be forced to
withstand the Roman army without, and observe, and be under apprehension
from the town's people, made a precipitate retreat from that place with
all his forces. Nor did he think that he should be sufficiently secure
from danger, unless he led his army across the Loire, which was too deep
a river to pass except by a bridge. Though Fabius had not yet come
within sight of the enemy, nor joined Caninius; yet being informed of
the nature of the country, by persons acquainted with it, he judged it
most likely that the enemy would take that way, which he found they did
take. He therefore marched to that bridge with his army, and ordered his
cavalry to advance no further before the legions, than that they could
return to the same camp at night, without fatiguing their horses. Our
horse pursued according to orders, and fell upon Dumnacus's rear, and
attacking them on their march, while fleeing, dismayed, and laden with
baggage, they slew a great number, and took a rich booty. Having
executed the affair so successfully, they retired to the camp.

XXVIII.--The night following, Fabius sent his horse before him, with
orders to engage the enemy, and delay their march till he himself should
come up. That his orders might be faithfully performed, Quintus Atius
Varus, general of the horse, a man of uncommon spirit and skill,
encouraged his men, and pursuing the enemy, disposed some of his troops
in convenient places, and with the rest gave battle to the enemy. The
enemy's cavalry made a bold stand, the foot relieving each other, and
making a general halt, to assist their horse against ours. The battle
was warmly contested. For our men, despising the enemy whom they had
conquered the day before, and knowing that the legions were following
them, animated both by the disgrace of retreating, and a desire of
concluding the battle expeditiously by their own courage, fought most
valiantly against the foot: and the enemy, imagining that no more forces
would come against them, as they had experienced the day before, thought
they had got a favourable opportunity of destroying our whole cavalry.

XXIX.-After the conflict had continued for some time with great
violence, Dumnacus drew out his army in such a manner, that the foot
should by turns assist the horse. Then the legions, marching in close
order, came suddenly in sight of the enemy. At this sight, the barbarian
horse were so astonished, and the foot so terrified, that breaking
through the line of baggage, they betook themselves to flight with a
loud shout, and in great disorder. But our horse, who a little before
had vigorously engaged them, whilst they made resistance, being elated
with joy at their victory, raising a shout on every side, poured round
them as they ran, and as long as their horses had strength to pursue, or
their arms to give a blow, so long did they continue the slaughter of
the enemy in that battle, and having killed above twelve thousand men in
arms, or such as threw away their arms through fear, they took their
whole train of baggage.

XXX.--After this defeat, when it was ascertained that Drapes, a Senonian
(who in the beginning of the revolt of Gaul, had collected from all
quarters men of desperate fortunes, invited the slaves to liberty,
called in the exiles of the whole kingdom, given an asylum to robbers,
and intercepted the Roman baggage and provisions), was marching to the
province with five thousand men, being all he could collect after the
defeat, and that Luterius a Cadurcian who, as it has been observed in a
former commentary, had designed to make an attack on the Province in the
first revolt of Gaul, had formed a junction with him, Caius Caninius
went in pursuit of them with two legions, lest great disgrace might be
incurred from the fears or injuries done to the Province by the
depredations of a band of desperate men.

XXXI.--Caius Fabius set off with the rest of the army to the Carnutes
and those other states, whose forces he was informed had served as
auxiliaries in that battle, which he fought against Dumnacus. For he had
no doubt that they would be more submissive after their recent
sufferings, but if respite and time were given them, they might be
easily excited by the earnest solicitations of the same Dumnacus. On
this occasion Fabius was extremely fortunate and expeditious in
recovering the states. For the Carnutes, who, though often harassed had
never mentioned peace, submitted and gave hostages: and the other
states, which lie in the remotest parts of Gaul, adjoining the ocean,
and which are called Armoricae, influenced by the example of the
Carnutes, as soon as Fabius arrived with his legions, without delay
comply with his command. Dumnacus, expelled from his own territories,
wandering and skulking about, was forced to seek refuge by himself in
the most remote parts of Gaul.

XXXII.--But Crapes in conjunction with Literius, knowing that Caninius
was at hand with the legions, and that they themselves could not without
certain destruction enter the boundaries of the province, whilst an army
was in pursuit of them, and being no longer at liberty to roam up and
down and pillage, halt in the country of the Cadurci, as Luterius had
once in his prosperity possessed a powerful influence over the
inhabitants, who were his countrymen, and being always the author of new
projects, had considerable authority among the barbarians; with his own
and Drapes' troops he seized Uxellodunum, a town formerly in vassalage
to him and strongly fortified by its natural situation; and prevailed on
the inhabitants to join him.

XXXIII.--After Caninius had rapidly marched to this place, and perceived
that all parts of the town were secured by very craggy rocks, which it
would be difficult for men in arms to climb even if they met with no
resistance; and, moreover, observing that the town's people were
possessed of effects, to a considerable amount, and that if they
attempted to convey them away in a clandestine manner, they could not
escape our horse, nor even our legions; he divided his forces into three
parts, and pitched three camps on very high ground, with the intention
of drawing lines round the town by degrees, as his forces could bear the
fatigue.

XXXIV.--When the townsmen perceived his design, being terrified by the
recollection of the distress at Alesia, they began to dread similar
consequences from a siege; and above all Luterius, who had experienced
that fatal event, cautioned them to make provision of corn; they
therefore resolve by general consent to leave part of their troops
behind, and set out with their light troops to bring in corn. The scheme
having met with approbation, the following night Drapes and Luterius,
leaving two thousand men in the garrison, marched out of the town with
the rest. After a few days' stay in the country of the Cadurci (some of
whom were disposed to assist them with corn, and others were unable to
prevent their taking it) they collected a great store. Sometimes also
attacks were made on our little forts by sallies at night. For this
reason Caninius deferred drawing his works round the whole town, lest he
should be unable to protect them when completed, or by disposing his
garrisons in several places, should make them too weak.

XXXV.--Drapes and Luterius, having laid in a large supply of corn,
occupy a position at about ten miles distance from the town, intending
from it to convey the corn into the town by degrees. They chose each his
respective department. Drapes stayed behind in the camp with part of the
army to protect it; Luterius conveys the train with provisions into the
town. Accordingly, having disposed guards here and there along the road,
about the tenth hour of the night, he set out by narrow paths through
the woods, to fetch the corn into the town. But their noise being heard
by the sentinels of our camp, and the scouts which we had sent out,
having brought an account of what was going on, Caninius instantly with
the ready-armed cohorts from the nearest turrets made an attack on the
convoy at the break of day. They, alarmed at so unexpected an evil, fled
by different ways to their guard: which as soon as our men perceived,
they fell with great fury on the escort, and did not allow a single man
to be taken alive. Luterius escaped thence with a few followers, but did
not return to the camp.

XXXVI.--After this success, Caninius learnt from some prisoners, that a
part of the forces was encamped with Drapes, not more than ten miles
off; which being confirmed by several, supposing that after the defeat
of one general, the rest would be terrified, and might be easily
conquered, he thought it a most fortunate event that none of the enemy
had fled back from the slaughter to the camp, to give Drapes notice of
the calamity which had befallen him. And as he could see no danger in
making the attempt, he sent forward all his cavalry and the German foot,
men of great activity, to the enemy's camp. He divides one legion among
the three camps, and takes the other without baggage along with him.
When he had advanced near the enemy, he was informed by scouts, which he
had sent before him, that the enemy's camp, as is the custom of
barbarians, was pitched low, near the banks of a river, and that the
higher grounds were unoccupied: but that the German horse had made a
sudden attack on them, and had begun the battle. Upon this intelligence,
he marched up with his legion, armed and in order of battle. Then, on a
signal being suddenly given on every side, our men took possession of
the higher grounds. Upon this, the German horse observing the Roman
colours, fought with great vigour. Immediately all the cohorts attack
them on every side; and having either killed or made prisoners of them
all, gained great booty. In that battle, Drapes himself was taken
prisoner.

XXXVII.--Caninius, having accomplished the business so successfully,
without having scarcely a man wounded, returned to besiege the town;
and, having destroyed the enemy without, for fear of whom he had been
prevented from strengthening his redoubts, and surrounding the enemy
with his lines, he orders the work to be completed on every side. The
next day, Caius Fabius came to join him with his forces, and took upon
him the siege of one side.

XXXVIII.--In the meantime, Caesar left Caius Antonius in the country of
the Bellovaci, with fifteen cohorts, that the Belgae might have no
opportunity of forming new plans in future. He himself visits the other
states, demands a great number of hostages, and by his encouraging
language allays the apprehensions of all. When he came to the Carnutes,
in whose state he has in a former commentary mentioned that the war
first broke out; observing, that from a consciousness of their guilt,
they seemed to be in the greatest terror: to relieve the state the
sooner from its fear, he demanded that Guturvatus, the promoter of that
treason, and the instigator of that rebellion, should be delivered up to
punishment. And though the latter did not dare to trust his life even to
his own countrymen, yet such diligent search was made by them all, that
he was soon brought to our camp. Caesar was forced to punish him, by the
clamours of the soldiers, contrary to his natural humanity, for they
alleged that all the dangers and losses incurred in that war, ought to
be imputed to Guturvatus. Accordingly, he was whipped to death, and his
head cut off.

XXXIX.--Here Caesar was informed by numerous letters from Caninius of
what had happened to Drapes and Luterius, and in what conduct the town's
people persisted: and though he despised the smallness of their numbers,
yet he thought their obstinacy deserving a severe punishment, lest Gaul
in general should adopt an idea that she did not want strength but
perseverance to oppose the Romans; and lest the other states, relying on
the advantage of situation, should follow their example and assert their
liberty; especially as he knew that all the Gauls understood that his
command was to continue but one summer longer, and if they could hold
out for that time, that they would have no further danger to apprehend.
He therefore left Quintus Calenus, one of his lieutenants behind him,
with two legions, and instructions to follow him by regular marches. He
hastened as much as he could with all the cavalry to Caninius.

XL.--Having arrived at Uxellodunum, contrary to the general expectation,
and perceiving that the town was surrounded by the works, and that the
enemy had no possible means of retiring from the assault, and being
likewise informed by the deserters that the townsmen had abundance of
corn; he endeavoured to prevent their getting water. A river divided the
valley below, which almost surrounded the steep craggy mountain on which
Uxellodunum was built. The nature of the ground prevented his turning
the current; for it ran so low down at the foot of the mountain, that no
drains could be sunk deep enough to draw it off in any direction. But
the descent to it was so difficult, that if we made opposition, the
besieged could neither come to the river, nor retire up the precipice
without hazard of their lives. Caesar, perceiving the difficulty,
disposed archers and slingers, and in some places, opposite to the
easiest descents, placed engines, and attempted to hinder the townsmen
from getting water at the river, which obliged them afterwards to go all
to one place to procure water.

XLI.--Close under the walls of the town, a copious spring gushed out on
that part, which for the space of nearly three hundred feet, was not
surrounded by the river. Whilst every other person wished that the
besieged could be debarred from this spring, Caesar alone saw that it
could be effected, though not without great danger. Opposite to it he
began to advance the vineae towards the mountain, and to throw up a
mound, with great labour and continual skirmishing. For the townsmen ran
down from the high ground, and fought without any risk, and wounded
several of our men, yet they obstinately pushed on and were not deterred
from moving forward the vineae, and from surmounting by their assiduity
the difficulties of situation. At the same time they work mines, and
move the crates and vineae to the source of the fountain. This was the
only work which they could do without danger or suspicion. A mound sixty
feet high was raised; on it was erected a turret of ten stories, not
with the intention that it should be on a level with the wall (for that
could not be effected by any works), but to rise above the top of the
spring. When our engines began to play from it upon the paths that led
to the fountain, and the townsmen could not go for water without danger,
not only the cattle designed for food and the working cattle, but a
great number of men also died of thirst.

XLII.--Alarmed at this calamity, the townsmen fill barrels with tallow,
pitch, and dried wood; these they set on fire, and roll down on our
works. At the same time, they fight most furiously, to deter the Romans,
by the engagement and danger, from extinguishing the flames. Instantly a
great blaze arose in the works. For whatever they threw down the
precipice, striking against the vine and agger, communicated the fire to
whatever was in the way. Our soldiers on the other hand, though they
were engaged in a perilous sort of encounter, and labouring under the
disadvantages of position, yet supported all with very great presence of
mind. For the action happened in an elevated situation, and in sight of
our army; and a great shout was raised on both sides; therefore every
man faced the weapons of the enemy and the flames in as conspicuous a
manner as he could, that his valour might be the better known and
attested.

XLIII.--Caesar, observing that several of his men were wounded, ordered
the cohorts to ascend the mountain on all sides, and, under pretence of
assailing the walls, to raise a shout: at which the besieged being
frightened, and not knowing what was going on in other places, call off
their armed troops from attacking our works, and dispose them on the
walls. Thus our men, without hazarding a battle, gained time partly to
extinguish the works which had caught fire, and partly to cut off the
communication. As the townsmen still continued to make an obstinate
resistance, and even, after losing the greatest part of their forces by
drought, persevered in their resolution: At last the veins of the spring
were cut across by our mines, and turned from their course. By this
their constant spring was suddenly dried up, which reduced them to such
despair that they imagined that it was not done by the art of man, but
the will of the gods; forced, therefore, by necessity, they at length
submitted.

XLIV.--Caesar, being convinced that his lenity was known to all men, and
being under no fears of being thought to act severely from a natural
cruelty, and perceiving that there would be no end to his troubles if
several states should attempt to rebel in like manner and in different
places, resolved to deter others by inflicting an exemplary punishment
on these. Accordingly he cut off the hands of those who had borne arms
against him. Their lives he spared, that the punishment of their
rebellion might be the more conspicuous. Drapes, who I have said was
taken by Caninius, either through indignation and grief arising from his
captivity, or through fear of severer punishments, abstained from food
for several days, and thus perished. At the same time, Luterius, who, I
have related, had escaped from the battle, having fallen into the hands
of Epasnactus, an Arvernian (for he frequently changed his quarters, and
threw himself on the honour of several persons, as he saw that he dare
not remain long in one place, and was conscious how great an enemy he
deserved to have in Caesar), was by this Epasnactus, the Arvernian, a
sincere friend of the Roman people, delivered without any hesitation, a
prisoner to Caesar.

XLV.--In the meantime, Labienus engages in a successful cavalry action
among the Treviri; and, having killed several of them and of the
Germans, who never refused their aid to any person against the Romans,
he got their chiefs alive into his power, and, amongst them, Surus, an
Aeduan, who was highly renowned both for his valour and birth, and was
the only Aeduan that had continued in arms till that time. Caesar, being
informed of this, and perceiving that he had met with good success in
all parts of Gaul, and reflecting that, in former campaigns, [Celtic]
Gaul had been conquered and subdued; but that he had never gone in
person to Aquitania, but had made a conquest of it, in some degree, by
Marcus Crassus, set out for it with two legions, designing to spend the
latter part of the summer there. This affair he executed with his usual
despatch and good fortune. For all the states of Aquitania sent
ambassadors to him and delivered hostages. These affairs being
concluded, he marched with a guard of cavalry towards Narbo, and drew
off his army into winter quarters by his lieutenants. He posted four
legions in the country of the Belgae, under Marcus Antonius, Caius
Trebonius, Publius Vatinius, and Quintus Tullius, his lieutenants. Two
he detached to the Aedui, knowing them to have a very powerful influence
throughout all Gaul. Two he placed among the Turoni, near the confines
of the Carnutes, to keep in awe the entire tract of country bordering on
the ocean; the other two he placed in the territories of the Lemovices,
at a small distance from the Arverni, that no part of Gaul might be
without an army. Having spent a few days in the province, he quickly ran
through all the business of the assizes, settled all public disputes,
and distributed rewards to the most deserving; for he had a good
opportunity of learning how every person was disposed towards the
republic during the general revolt of Gaul, which he had withstood by
the fidelity and assistance of the Province.

XLVII.--Having finished these affairs, he returned to his legions among
the Belgae and wintered at Nemetocenna: there he got intelligence that
Comius, the Atrebatian had had an engagement with his cavalry. For when
Antonius had gone into winter quarters, and the state of the Atrebates
continued in their allegiance, Comius, who, after that wound which I
before mentioned, was always ready to join his countrymen upon every
commotion, that they might not want a person to advise and head them in
the management of the war, when his state submitted to the Romans,
supported himself and his adherents on plunder by means of his cavalry,
infested the roads, and intercepted several convoys which were bringing
provisions to the Roman quarters.

XLVIII.--Caius Volusenus Quadratus was appointed commander of the horse
under Antonius, to winter with him: Antonius sent him in pursuit of the
enemy's cavalry; now Volusenus added to that valour which was pre-eminent
in him, a great aversion to Comius, on which account he executed
the more willingly the orders which he received. Having, therefore, laid
ambuscades, he had several encounters with his cavalry and came off
successful. At last, when a violent contest ensued, and Volusenus,
through eagerness to intercept Comius, had obstinately pursued him with
a small party; and Comius had, by the rapidity of his flight, drawn
Volusenus to a considerable distance from his troops, he, on a sudden,
appealed to the honour of all about him for assistance not to suffer the
wound, which he had perfidiously received, to go without vengeance; and,
wheeling his horse about, rode unguardedly before the rest up to the
commander. All his horse following his example, made a few of our men
turn their backs and pursued them. Comius, clapping spurs to his horse,
rode up to Volusenus, and, pointing his lance, pierced him in the thigh
with great force. When their commander was wounded, our men no longer
hesitated to make resistance, and, facing about, beat back the enemy.
When this occurred, several of the enemy, repulsed by the great
impetuosity of our men, were wounded, and some were trampled to death in
striving to escape, and some were made prisoners. Their general escaped
this misfortune by the swiftness of his horse. Our commander, being
severely wounded, so much so that he appeared to run the risk of losing
his life, was carried back to the camp. But Comius, having either
gratified his resentment, or, because he had lost the greatest part of
his followers, sent ambassadors to Antonius, and assured him that he
would give hostages as a security that he would go wherever Antonius
should prescribe, and would comply with his orders, and only entreated
that this concession should be made to his fears, that he should not be
obliged to go into the presence of any Roman. As Antonius judged that
his request originated in a just apprehension, he indulged him in it and
accepted his hostages.

 * * * * *

Caesar, I know, has made a separate commentary of each year's
transactions, which I have not thought it necessary for me to do,
because the following year, in which Lucius Paulus and Caius Marcellus
were consuls, produced no remarkable occurrences in Gaul. But that no
person may be left in ignorance of the place where Caesar and his army
were at that time, I have thought proper to write a few words in
addition to this commentary.

 * * * * *

XLIX.--Caesar, whilst in winter quarters in the country of the Belgae,
made it his only business to keep the states in amity with him, and to
give none either hopes of, or pretext for, a revolt. For nothing was
further from his wishes than to be under the necessity of engaging in
another war at his departure; lest, when he was drawing his army out of
the country, any war should be left unfinished, which the Gauls would
cheerfully undertake, when there was no immediate danger. Therefore, by
treating the states with respect, making rich presents to the leading
men, imposing no new burdens, and making the terms of their subjection
lighter, he easily kept Gaul (already exhausted by so many unsuccessful
battles) in obedience.

L.--When the winter quarters were broken up, he himself, contrary to his
usual practice, proceeded to Italy, by the longest possible stages, in
order to visit the free towns and colonies, that he might recommend to
them the petition of Marcus Antonius, his treasurer, for the priesthood.
For he exerted his interest both cheerfully in favour of a man strongly
attached to him, whom he had sent home before him to attend the
election, and zealously to oppose the faction and power of a few men,
who, by rejecting Marcus Antonius, wished to undermine Caesar's
influence when going out of office. Though Caesar heard on the road,
before he reached Italy, that he was created augur, yet he thought
himself in honour bound to visit the free town and colonies, to return
them thanks for rendering such service to Antonius by their presence in
such great numbers [at the election], and at the same time to recommend
to them himself, and his honour in his suit for the consulate the
ensuing year. For his adversaries arrogantly boasted that Lucius
Lentulus and Caius Marcellus had been appointed consuls, who would strip
Caesar of all honour and dignity: and that the consulate had been
injuriously taken from Sergius Galba, though he had been much superior
in votes and interest, because he was united to Caesar, both by
friendship, and by serving as lieutenant under him.

LI.--Caesar, on his arrival, was received by the principal towns and
colonies with incredible respect and affection; for this was the first
time he came since the war against united Gaul. Nothing was omitted
which could be thought of for the ornament of the gates, roads, and
every place through which Caesar was to pass. All the people with their
children went out to meet him. Sacrifices were offered up in every
quarter. The market places and temples were laid out with
entertainments, as if anticipating the joy of a most splendid triumph.
So great was the magnificence of the richer and zeal of the poorer ranks
of the people.

LII.--When Caesar had gone through all the states of Cisalpine Gaul, he
returned with the greatest haste to the army at Nemetocenna; and having
ordered all his legions to march from winter quarters to the territories
of the Treviri, he went thither and reviewed them. He made Titus
Labienus governor of Cisalpine Gaul, that he might be the more inclined
to support him in his suit for the consulate. He himself made such
journeys, as he thought would conduce to the health of his men by change
of air; and though he was frequently told that Labienus was solicited by
his enemies, and was assured that a scheme was in agitation by the
contrivance of a few, that the senate should interpose their authority
to deprive him of a part of his army; yet he neither gave credit to any
story concerning Labienus, nor could be prevailed upon to do anything in
opposition to the authority of the senate; for he thought that his cause
would be easily gained by the free voice of the senators. For Caius
Curio, one of the tribunes of the people, having undertaken to defend
Caesar's cause and dignity, had often proposed to the senate, "that if
the dread of Caesar's arms rendered any apprehensive, as Pompey's
authority and arms were no less formidable to the forum, both should
resign their command, and disband their armies. That then the city would
be free, and enjoy its due rights." And he not only proposed this, but
of himself called upon the senate to divide on the question. But the
consuls and Pompey's friends interposed to prevent it; and regulating
matters as they desired, they broke up the meeting.

LIII.--This testimony of the unanimous voice of the senate was very
great, and consistent with their former conduct; for the preceding year,
when Marcellus attacked Caesar's dignity, he proposed to the senate,
contrary to the law of Pompey and Crassus, to dispose of Caesar's
province, before the expiration of his command, and when the votes were
called for, and Marcellus, who endeavoured to advance his own dignity,
by raising envy against Caesar, wanted a division, the full senate went
over to the opposite side. The spirit of Caesar's foes was not broken by
this, but it taught them, that they ought to strengthen their interest
by enlarging their connections, so as to force the senate to comply with
whatever they resolved on.

LIV.--After this a decree was passed by the senate, that one legion
should be sent by Pompey, and another by Caesar, to the Parthian war.
But these two legions were evidently drawn from Caesar alone. For the
first legion which Pompey sent to Caesar, he gave Caesar, as if it
belonged to himself, though it was levied in Caesar's province. Caesar,
however, though no one could doubt the design of his enemies, sent the
legion back to Cneius Pompey, and in compliance with the decree of the
senate, ordered the fifteenth, belonging to himself, and which was
quartered in Cisalpine Gaul, to be delivered up. In its room he sent the
thirteenth into Italy, to protect the garrisons from which he had
drafted the fifteenth. He disposed his army in winter quarters, placed
Caius Trebonius, with four legions among the Belgae, and detached Caius
Fabius, with four more, to the Aedui; for he thought that Gaul would be
most secure if the Belgae, a people of the greatest valour, and the
Aedui, who possessed the most powerful influence, were kept in awe by
his armies.

LV.--He himself set out for Italy; where he was informed on his arrival,
that the two legions sent home by him, and which by the senate's decree,
should have been sent to the Parthian war, had been delivered over to
Pompey, by Caius Marcellus the consul, and were retained in Italy.
Although from this transaction it was evident to every one that war was
designed against Caesar, yet he resolved to submit to any thing, as long
as there were hopes left of deciding the dispute in an equitable manner,
rather than have recourse to arms.


       *       *       *       *       *


THE CIVIL WAR

BOOK I

I.--When Caesar's letter was delivered to the consuls, they were with
great difficulty, and a hard struggle of the tribunes, prevailed on to
suffer it to be read in the senate; but the tribunes could not prevail,
that any question should be put to the senate on the subject of the
letter. The consuls put the question on the regulation of the state.
Lucius Lentulus the consul promises that he will not fail the senate and
republic, "if they declared their sentiments boldly and resolutely, but
if they turned their regard to Caesar, and courted his favour, as they
did on former occasions, he would adopt a plan for himself, and not
submit to the authority of the senate: that he too had a means of
regaining Caesar's favour and friendship." Scipio spoke to the same
purport, "that it was Pompey's intention not to abandon the republic, if
the senate would support him; but if they should hesitate and act
without energy, they would in vain implore his aid, if they should
require it hereafter."

II.--This speech of Scipio's, as the senate was convened in the city,
and Pompey was near at hand, seemed to have fallen from the lips of
Pompey himself. Some delivered their sentiments with more moderation, as
Marcellus first, who in the beginning of his speech, said, "that the
question ought not to be put to the senate on this matter, till levies
were made throughout all Italy, and armies raised under whose protection
the senate might freely and safely pass such resolutions as they thought
proper": as Marcus Calidius afterwards, who was of opinion, "that Pompey
should set out for his province, that there might be no cause for arms:
that Caesar was naturally apprehensive as two legions were forced from
him, that Pompey was retaining those troops, and keeping them near the
city to do him injury": as Marcus Rufus, who followed Calidius almost
word for word. They were all harshly rebuked by Lentulus, who
peremptorily refused to propose Calidius's motion. Marcellus, overawed
by his reproofs, retracted his opinion. Thus most of the senate,
intimidated by the expressions of the consul, by the fears of a present
army, and the threats of Pompey's friends, unwillingly and reluctantly
adopted Scipio's opinion, that Caesar should disband his army by a
certain day, and should he not do so, he should be considered as acting
against the state. Marcus Antonius, and Quintus Cassius, tribunes of the
people, interposed. The question was immediately put on their
interposition. Violent opinions were expressed: whoever spoke with the
greatest acrimony and cruelty, was most highly commended by Caesar's
enemies.

III.--The senate having broken up in the evening, all who belonged to
that order were summoned by Pompey. He applauded the forward, and
secured their votes for the next day; the more moderate he reproved and
excited against Caesar. Many veterans, from all parts, who had served in
Pompey's armies, were invited to his standard by the hopes of rewards
and promotions. Several officers belonging to the two legions, which had
been delivered up by Caesar, were sent for. The city and the Comitium
were crowded with tribunes, centurions, and veterans. All the consuls'
friends, all Pompey's connections, all those who bore any ancient enmity
to Caesar, were forced into the senate house. By their concourse and
declarations the timid were awed, the irresolute confirmed, and the
greater part deprived of the power of speaking their sentiments with
freedom. Lucius Piso, the censor, offered to go to Caesar: as did
likewise Lucius Roscius, the praetor, to inform him of these affairs,
and require only six days' time to finish the business. Opinions were
expressed by some to the effect that commissioners should be sent to
Caesar to acquaint him with the senate's pleasure.

IV.--All these proposals were rejected, and opposition made to them all,
in the speeches of the consul, Scipio, and Cato. An old grudge against
Caesar and chagrin at a defeat actuated Cato. Lentulus was wrought upon
by the magnitude of his debts, and the hopes of having the government of
an army and provinces, and by the presents which he expected from such
princes as should receive the title of friends of the Roman people, and
boasted amongst his friends, that he would be a second Sylla, to whom
the supreme authority should return. Similar hopes of a province and
armies, which he expected to share with Pompey on account of his
connection with him, urged on Scipio; and moreover, [he was influenced
by] the fear of being called to trial, and the adulation and an
ostentatious display of himself and his friends in power, who at that
time had great influence in the republic, and courts of judicature.
Pompey himself, incited by Caesar's enemies, because he was unwilling
that any person should bear an equal degree of dignity, had wholly
alienated himself from Caesar's friendship, and procured a
reconciliation with their common enemies; the greatest part of whom he
had himself brought upon Caesar during his affinity with him. At the
same time, chagrined at the disgrace which he had incurred by converting
the two legions from their expedition through Asia and Syria, to
[augment] his own power and authority, he was anxious to bring matters
to a war.

V.--For these reasons everything was done in a hasty and disorderly
manner, and neither was time given to Caesar's relations to inform him
[of the state of affairs] nor liberty to the tribunes of the people to
deprecate their own danger, nor even to retain the last privilege, which
Sylla had left them, the interposing their authority; but on the seventh
day they were obliged to think of their own safety, which the most
turbulent tribunes of the people were not accustomed to attend to, nor
to fear being called to an account for their actions, till the eighth
month. Recourse is had to that extreme and final decree of the senate
(which was never resorted to even by daring proposers except when the
city was in danger of being set on fire, or when the public safety was
despaired of). "That the consuls, praetors, tribunes of the people, and
proconsuls in the city should take care that the state received no
injury." These decrees are dated the eighth day before the ides of
January; therefore, in the first five days, on which the senate could
meet, from the day on which Lentulus entered into his consulate, the two
days of election excepted, the severest and most virulent decrees were
passed against Caesar's government, and against those most illustrious
characters, the tribunes of the people. The latter immediately made
their escape from the city, and withdrew to Caesar, who was then at
Ravenna, awaiting an answer to his moderate demands; [to see] if matters
could be brought to a peaceful termination by any equitable act on the
part of the enemies.

VI.--During the succeeding days the senate is convened outside the city.
Pompey repeated the same things which he had declared through Scipio. He
applauded the courage and firmness of the senate, acquainted them with
his force, and told them that he had ten legions ready; that he was
moreover informed and assured that Caesar's soldiers were disaffected,
and that he could not persuade them to defend or even follow him.
Motions were made in the senate concerning other matters; that levies
should be made through all Italy; that Faustus Sylla should be sent as
propraetor into Mauritania; that money should be granted to Pompey from
the public treasury. It was also put to the vote that king Juba should
be [honoured with the title of] friend and ally. But Marcellus said that
he would not allow this motion for the present. Philip, one of the
tribunes, stopped [the appointment of] Sylla; the resolutions respecting
the other matters passed. The provinces, two of which were consular, the
remainder praetorian, were decreed to private persons; Scipio got Syria,
Lucius Domitius Gaul: Philip and Marcellus were omitted, from a private
motive, and their lots were not even admitted. To the other provinces
praetors were sent, nor was time granted as in former years, to refer to
the people on their appointment, nor to make them take the usual oath,
and march out of the city in a public manner, robed in the military
habit, after offering their vows; a circumstance which had never before
happened. Both the consuls leave the city, and private men had lictors
in the city and capital, contrary to all precedents of former times.
Levies were made throughout Italy, arms demanded, and money exacted from
the municipal towns, and violently taken from the temples. All
distinctions between things human and divine are confounded.

VII.--These things being made known to Caesar, he harangued his
soldiers; he reminded them "of the wrongs done to him at all times by
his enemies, and complained that Pompey had been alienated from him and
led astray by them through envy and a malicious opposition to his glory,
though he had always favoured and promoted Pompey's honour and dignity.
He complained that an innovation had been introduced into the republic,
that the intercession of the tribunes, which had been restored a few
years before by Sylla, was branded as a crime, and suppressed by force
of arms; that Sylla, who had stripped the tribunes of every other power,
had, nevertheless, left the privilege of intercession unrestrained; that
Pompey, who pretended to restore what they had lost, had taken away the
privileges which they formerly had; that whenever the senate decreed,
"that the magistrates should take care that the republic sustained no
injury" (by which words and decree the Roman people were obliged to
repair to arms), it was only when pernicious laws were proposed; when
the tribunes attempted violent measures; when the people seceded, and
possessed themselves of the temples and eminences of the city; (and
these instances of former times, he showed them were expiated by the
fate of Saturninus and the Gracchi): that nothing of this kind was
attempted now, nor even thought of: that no law was promulgated, no
intrigue with the people going forward, no secession made; he exhorted
them to defend from the malice of his enemies, the reputation and honour
of that general, under whose command they had for nine years most
successfully supported the state; fought many successful battles, and
subdued all Gaul and Germany." The soldiers of the thirteenth legion,
which was present (for in the beginning of the disturbances he had
called it out, his other legions not having yet arrived), all cry out
that they are ready to defend their general, and the tribunes of the
commons, from all injuries.

VIII.--Having made himself acquainted with the disposition of his
soldiers, Caesar set off with that legion to Ariminum, and there met the
tribunes, who had fled to him for protection; he called his other
legions from winter quarters, and ordered them to follow him. Thither
came Lucius Caesar, a young man, whose father was a lieutenant general
under Caesar. He, after concluding the rest of his speech, and stating
for what purpose he had come, told Caesar that he had commands of a
private nature for him from Pompey; that Pompey wished to clear himself
to Caesar, lest he should impute those actions which he did for the
republic, to a design of affronting him; that he had ever preferred the
interest of the state to his own private connections; that Caesar, too,
for his own honour, ought to sacrifice his desires and resentment to the
public good, and not vent his anger so violently against his enemies,
lest in his hopes of injuring them, he should injure the republic. He
spoke a few words to the same purport from himself, in addition to
Pompey's apology. Roscius, the praetor, conferred with Caesar almost in
the same words, and on the same subject, and declared that Pompey had
empowered him to do so.

IX.--Though these things seemed to have no tendency towards redressing
his injuries, yet having got proper persons by whom he could communicate
his wishes to Pompey; he required of them both, that as they had
conveyed Pompey's demands to him, they should not refuse to convey his
demands to Pompey; if by so little trouble they could terminate a great
dispute, and liberate all Italy from her fears.

"That the honour of the republic had ever been his first object, and
dearer to him than life; that he was chagrined, that the favour of the
Roman people was wrested from him by the injurious reports of his
enemies; that he was deprived of a half-year's command, and dragged back
to the city, though the people had ordered that regard should be paid to
his suit for the consulate at the next election, though he was not
present; that, however, he had patiently submitted to this loss of
honour for the sake of the republic; that when he wrote letters to the
senate, requiring that all persons should resign the command of their
armies, he did not obtain even that request; that levies were made
throughout Italy; that the two legions which had been taken from him,
under the pretence of the Parthian war, were kept at home, and that the
state was in arms. To what did all these things tend, unless to his
ruin? But, nevertheless, he was ready to condescend to any terms, and to
endure everything for the sake of the republic. Let Pompey go to his own
province; let them both disband their armies; let all persons in Italy
lay down their arms; let all fears be removed from the city; let free
elections, and the whole republic be resigned to the direction of the
senate and Roman people. That these things might be the more easily
performed, and conditions secured and confirmed by oath, either let
Pompey come to Caesar, or allow Caesar to go to him; it might be that
all their disputes would be settled by an interview."

X.--Roscius and Lucius Caesar, having received this message, went to
Capua, where they met the consuls and Pompey, and declared to them
Caesar's terms. Having deliberated on the matter, they replied, and sent
written proposals to him by the same persons, the purport of which was,
that Caesar should return into Gaul, leave Ariminum, and disband his
army: if he complied with this, that Pompey would go to Spain. In the
meantime, until security was given that Caesar would perform his
promises, that the consuls and Pompey would not give over their levies.

XI.--It was not an equitable proposal, to require that Caesar should
quit Ariminum and return to his province; but that he [Pompey] should
himself retain his province and the legions that belonged to another,
and desire that Caesar's army should be disbanded, whilst he himself was
making new levies: and that he should merely promise to go to his
province, without naming the day on which he would set out; so that if
he should not set out till after Caesar's consulate expired, yet he
would not appear bound by any religious scruples about asserting a
falsehood. But his not granting time for a conference, nor promising to
set out to meet him, made the expectation of peace appear very hopeless.
Caesar, therefore, sent Marcus Antonius, with five cohorts from Ariminum
to Arretium; he himself stayed at Ariminum with two legions, with the
intention of raising levies there. He secured Pisaurus, Fanum, and
Ancona, with a cohort each.

XII.--In the meantime, being informed that Thermus the praetor was in
possession of Iguvium, with five cohorts, and was fortifying the town,
but that the affections of all the inhabitants were very well inclined
towards himself; he detached Curio with three cohorts, which he had at
Ariminum and Pisaurus. Upon notice of his approach, Thermus, distrusting
the affections of the townsmen, drew his cohorts out of it, and made his
escape; his soldiers deserted him on the road, and returned home. Curio
recovered Iguvium, with the cheerful concurrence of all the inhabitants.
Caesar, having received an account of this, and relying on the
affections of the municipal towns, drafted all the cohorts of the
thirteenth legion from the garrisons, and set out for Auximum, a town
into which Attius had brought his cohorts, and of which he had taken
possession, and from which he had sent senators round about the country
of Picenum, to raise new levies.

XIII.--Upon news of Caesar's approach, the senate of Auximum went in a
body to Attius Varus; and told him that it was not a subject for them to
determine upon: yet neither they, nor the rest of the freemen would
suffer Caius Caesar, a general, who had merited so well of the republic,
after performing such great achievements, to be excluded from their town
and walls; wherefore he ought to pay some regard to the opinion of
posterity, and his own danger. Alarmed at this declaration, Attius Varus
drew out of the town the garrison which he had introduced, and fled. A
few of Caesar's front rank having pursued him, obliged him to halt, and
when the battle began, Varus is deserted by his troops: some of them
disperse to their homes, the rest come over to Caesar; and along with
them, Lucius Pupius, the chief centurion, is taken prisoner and brought
to Caesar. He had held the same rank before in Cneius Pompey's army. But
Caesar applauded the soldiers of Attius, set Pupius at liberty, returned
thanks to the people of Auximum, and promised to be grateful for their
conduct.

XIV.--Intelligence of this being brought to Rome, so great a panic
spread on a sudden that when Lentulus, the consul, came to open the
treasury, to deliver money to Pompey by the senate's decree, immediately
on opening the hallowed door he fled from the city. For it was falsely
rumoured that Caesar was approaching, and that his cavalry were already
at the gates. Marcellus, his colleague, followed him, and so did most of
the magistrates. Cneius Pompey had left the city the day before, and was
on his march to those legions which he had received from Caesar, and had
disposed in winter quarters in Apulia. The levies were stopped within
the city. No place on this side of Capua was thought secure. At Capua
they first began to take courage and to rally, and determined to raise
levies in the colonies, which had been sent thither by the Julian law:
and Lentulus brought into the public market-place the gladiators which
Caesar maintained there for the entertainment of the people, and
confirmed them in their liberty, and gave them horses and ordered them
to attend him; but afterwards, being warned by his friends that this
action was censured by the judgment of all, he distributed them among
the slaves of the districts of Campania, to keep guard there.

XV.--Caesar, having moved forward from Auximum, traversed the whole
country of Picenum. All the governors in these countries most cheerfully
received him, and aided his army with every necessary. Ambassadors came
to him even from Cingulum, a town which Labienus had laid out and built
at his own expense, and offered most earnestly to comply with his
orders. He demanded soldiers: they sent them. In the meantime, the
twelfth legion came to join Caesar; with these two he marched to
Asculum, the chief town of Picenum. Lentulus Spinther occupied that town
with ten cohorts; but, on being informed of Caesar's approach, he fled
from the town, and, in attempting to bring off his cohorts with him, was
deserted by a great part of his men. Being left on the road with a small
number, he fell in with Vibullius Rufus, who was sent by Pompey into
Picenum to confirm the people [in their allegiance]. Vibullius, being
informed by him of the transactions in Picenum, takes his soldiers from
him and dismisses him. He collects, likewise, from the neighbouring
countries, as many cohorts as he can from Pompey's new levies. Amongst
them he meets with Ulcilles Hirrus fleeing from Camerinum, with six
cohorts, which he had in the garrison there; by a junction with which he
made up thirteen cohorts. With them he marched by hasty journeys to
Corfinium, to Domitius Aenobarbus, and informed him that Caesar was
advancing with two legions. Domitius had collected about twenty cohorts
from Alba, and the Marsians, Pelignians, and neighbouring states.

XVI.--Caesar, having recovered Asculum and driven out Lentulus, ordered
the soldiers that had deserted from him to be sought out and a muster to
be made; and, having delayed for one day there to provide corn, he
marched to Corfinium. On his approach, five cohorts, sent by Domitius
from the town, were breaking down a bridge which was over the river, at
three miles' distance from it. An engagement taking place there with
Caesar's advanced-guard, Domitius's men were quickly beaten off from the
bridge and retreated precipitately into the town. Caesar, having marched
his legions over, halted before the town and encamped close by the
walls.

XVII.--Domitius, upon observing this, sent messengers well acquainted
with the country, encouraged by a promise of being amply rewarded, with
despatches to Pompey to Apulia, to beg and entreat him to come to his
assistance. That Caesar could be easily enclosed by the two armies,
through the narrowness of the country, and prevented from obtaining
supplies: unless he did so, that he and upwards of thirty cohorts, and a
great number of senators and Roman knights, would be in extreme danger.
In the meantime he encouraged his troops, disposed engines on the walls,
and assigned to each man a particular part of the city to defend. In a
speech to the soldiers he promised them lands out of his own estate; to
every private soldier four acres, and a corresponding share to the
centurions and veterans.

XVIII.--In the meantime, word was brought to Caesar that the people of
Sulmo, a town about seven miles distant from Corfinium, were ready to
obey his orders, but were prevented by Quintus Lucretius, a senator, and
Attius, a Pelignian, who were in possession of the town with a garrison
of seven cohorts. He sent Marcus Antonius thither, with five cohorts of
the eighth legion. The inhabitants, as soon as they saw our standards,
threw open their gates, and all the people, both citizens and soldiers,
went out to meet and welcome Antonius. Lucretius and Attius leaped off
the walls. Attius, being brought before Antonius, begged that he might
be sent to Caesar. Antonius returned the same day on which he had set
out with the cohorts and Attius. Caesar added these cohorts to his own
army, and sent Attius away in safety. The three first days Caesar
employed in fortifying his camp with strong works, in bringing in corn
from the neighbouring free towns, and waiting for the rest of his
forces. Within the three days the eighth legion came to him, and
twenty-two cohorts of the new levies in Gaul, and about three hundred
horse from the king of Noricum. On their arrival he made a second camp
on another part of the town, and gave the command of it to Curio. He
determined to surround the town with a rampart and turrets during the
remainder of the time. Nearly at the time when the greatest part of the
work was completed, all the messengers sent to Pompey returned.

XIX.--Having read Pompey's letter, Domitius, concealing the truth, gave
out in council that Pompey would speedily come to their assistance; and
encouraged them not to despond, but to provide everything necessary for
the defence of the town. He held private conferences with a few of his
most intimate friends, and determined on the design of fleeing. As
Domitius's countenance did not agree with his words, and he did
everything with more confusion and fear than he had shown on the
preceding days, and as he had several private meetings with his friends,
contrary to his usual practice, in order to take their advice, and as he
avoided all public councils and assemblies of the people, the truth
could be no longer hid nor dissembled; for Pompey had written back in
answer, "That he would not put matters to the last hazard; that Domitius
had retreated into the town of Corfinium, without either his advice or
consent. Therefore, if any opportunity should offer, he [Domitius]
should come to him with the whole force." But the blockade and works
round the town prevented his escape.

XX.--Domitius's design being noised abroad, the soldiers in Confinium
[**error in original: should be CORFINIUM] early in the evening began to
mutiny, and held a conference with each other by their tribunes and
centurions, and the most respectable amongst themselves: "that they were
besieged by Caesar; that his works and fortifications were almost
finished; that their general, Domitius, on whose hopes and expectations
they had confided, had thrown them off, and was meditating his own
escape; that they ought to provide for their own safety." At first the
Marsians differed in opinion, and possessed themselves of that part of
the town which they thought the strongest. And so violent a dispute
arose between them, that they attempted to fight and decide it by arms.
However, in a little time, by messengers sent from one side to the
other, they were informed of Domitius's meditated flight, of which they
were previously ignorant. Therefore they all with one consent brought
Domitius into public view, gathered round him, and guarded him; and sent
deputies out of their number to Caesar, to say that they were ready to
throw open their gates, to do whatever he should order, and to deliver
up Domitius alive into his hands.

XXI.--Upon intelligence of these matters, though Caesar thought it of
great consequence to become master of the town as soon as possible, and
to transfer the cohorts to his own camp, lest any change should be
wrought on their inclinations by bribes, encouragement, or fictitious
messages, because in war great events are often brought about by
trifling circumstances; yet, dreading lest the town should be plundered
by the soldiers entering into it, and taking advantage of the darkness
of the night, he commended the persons who came to him, and sent them
back to the town, and ordered the gates and walls to be secured. He
disposed his soldiers on the works, which he had begun, not at certain
intervals, as was his practice before, but in one continued range of
sentinels and stations, so that they touched each other, and formed a
circle round the whole fortification; he ordered the tribunes and
general officers to ride round; and exhorted them not only to be on
their guard against sallies from the town, but also to watch that no
single person should get out privately. Nor was any man so negligent or
drowsy as to sleep that night. To so great height was their expectation
raised, that they were carried away, heart and soul, each to different
objects, what would become of the Corfinians, what of Domitius, what of
Lentulus, what of the rest; what event would be the consequence of
another.

XXII.--About the fourth watch, Lentulus Spinther said to our sentinels
and guards from the walls, that he desired to have an interview with
Caesar, if permission were given him. Having obtained it, he was
escorted out of town; nor did the soldiers of Domitius leave him till
they brought him into Caesar's presence. He pleaded with Caesar for his
life, and entreated him to spare him, and reminded him of their former
friendship; and acknowledged that Caesar's favours to him were very
great; in that through his interest he had been admitted into the
college of priests; in that after his praetorship he had been appointed
to the government of Spain; in that he had been assisted by him in his
suit for the consulate. Caesar interrupted him in his speech, and told
him, "that he had not left his province to do mischief [to any man], but
to protect himself from the injuries of his enemies; to restore to their
dignity the tribunes of the people who had been driven out of the city
on his account, and to assert his own liberty, and that of the Roman
people, who were oppressed by a few factious men." Encouraged by this
address, Lentulus begged leave to return to the town, that the security
which he had obtained for himself might be an encouragement to the rest
to hope for theirs; saying that some were so terrified that they were
induced to make desperate attempts on their own lives. Leave being
granted him, he departed.

XXIII.--When day appeared Caesar ordered all the senators and their
children, the tribunes of the soldiers, and the Roman knights, to be
brought before him. Among the persons of senatorial rank were Lucius
Domitius, Publius Lentulus Spinther, Lucius Vibullius Rufus, Sextus
Quintilius Varus, the quaestor, and Lucius Rubrius, besides the son of
Domitius, and several other young men, and a great number of Roman
knights and burgesses, whom Domitius had summoned from the municipal
towns. When they were brought before him he protected them from the
insolence and taunts of the soldiers; told them in few words that they
had not made him a grateful return, on their part, for his very
extraordinary kindness to them, and dismissed them all in safety. Sixty
sestertia, which Domitius had brought with him and lodged in the public
treasury, being brought to Caesar by the magistrates of Corfinium, he
gave them back to Domitius, that he might not appear more moderate with
respect to the life of men than in money matters, though he knew that it
was public money, and had been given by Pompey to pay his army. He
ordered Domitius's soldiers to take the oath to himself, and that day
decamped and performed the regular march. He stayed only seven days
before Corfinium, and marched into Apulia through the country of the
Marrucinians, Frentanians, and Larinates.

XXIV.--Pompey, being informed of what had passed at Corfinium, marches
from Luceria to Canusium, and thence to Brundusium. He orders all the
forces raised everywhere by the new levies to repair to him. He gives
arms to the slaves that attended the flocks, and appoints horses for
them. Of these he made up about three hundred horse. Lucius, the
praetor, fled from Alba, with six cohorts: Rutilus Lupus, the praetor,
from Tarracina, with three. These having descried Caesar's cavalry at a
distance, which were commanded by Bivius Curius, and having deserted the
praetor, carried their colours to Curius and went over to him. In like
manner during the rest of his march, several cohorts fell in with the
main body of Caesar's army, others with his horse. Cneius Magius, from
Cremona, engineer-general to Pompey, was taken prisoner on the road and
brought to Caesar, but sent back by him to Pompey with this message: "As
hitherto he had not been allowed an interview, and was now on his march
to him at Brundusium, that it deeply concerned the commonwealth and
general safety that he should have an interview with Pompey; and that
the same advantage could not be gained at a great distance when the
proposals were conveyed to them by others, as if terms were argued by
them both in person."

XXV.--Having delivered this message he marched to Brundusium with six
legions, four of them veterans: the rest those which he had raised in
the late levy and completed on his march, for he had sent all Domitius's
cohorts immediately from Corfinium to Sicily. He discovered that the
consuls were gone to Dyrrachium with a considerable part of the army,
and that Pompey remained at Brundusium with twenty cohorts; but could
not find out, for a certainty, whether Pompey stayed behind to keep
possession of Brundusium, that he might the more easily command the
whole Adriatic sea, with the extremities of Italy and the coast of
Greece, and be able to conduct the war on either side of it, or whether
he remained there for want of shipping; and, being afraid that Pompey
would come to the conclusion that he ought not to relinquish Italy, he
determined to deprive him of the means of communication afforded by the
harbour of Brundusium. The plan of his work was as follows:--Where the
mouth of the port was narrowest he threw up a mole of earth on either
side, because in these places the sea was shallow. Having gone out so
far that the mole could not be continued in the deep water, he fixed
double floats, thirty feet on either side, before the mole. These he
fastened with four anchors at the four corners, that they might not be
carried away by the waves. Having completed and secured them, he then
joined to them other floats of equal size. These he covered over with
earth and mould, that he might not be prevented from access to them to
defend them, and in the front and on both sides he protected them with a
parapet of wicker work; and on every fourth one raised a turret, two
stories high, to secure them the better from being attacked by the
shipping and set on fire.

XXVI.--To counteract this, Pompey fitted out large merchant ships, which
he found in the harbour of Brundusium: on them he erected turrets three
stories high, and, having furnished them with several engines and all
sorts of weapons, drove them amongst Caesar's works, to break through
the floats and interrupt the works; thus there happened skirmishes every
day at a distance with slings, arrows, and other weapons. Caesar
conducted matters as if he thought that the hopes of peace were not yet
to be given up. And though he was very much surprised that Magius, whom
he had sent to Pompey with a message, was not sent back to him; and
though his attempting a reconciliation often retarded the vigorous
prosecution of his plans, yet he thought that he ought by all means to
persevere in the same line of conduct. He therefore sent Caninius
Rebilus to have an interview with Scribonius Libo, his intimate friend
and relation. He charges him to exhort Libo to effect a peace, but,
above all things, requires that he should be admitted to an interview
with Pompey. He declared that he had great hopes, if that were allowed
him, that the consequence would be that both parties would lay down
their arms on equal terms; that a great share of the glory and
reputation of that event would redound to Libo, if, through his advice
and agency, hostilities should be ended. Libo, having parted from the
conference with Caninius, went to Pompey, and, shortly after, returns
with answer that, as the consuls were absent, no treaty of compositions
could be engaged in without them. Caesar therefore thought it time at
length to give over the attempt which he had often made in vain, and act
with energy in the war.

XXVII.--When Caesar's works were nearly half finished, and after nine
days were spent in them, the ships which had conveyed the first division
of the army to Dyrrachium being sent back by the consuls, returned to
Brundusium. Pompey, either frightened at Caesar's works or determined
from the beginning to quit Italy, began to prepare for his departure on
the arrival of the ships; and the more effectually to retard Caesar's
attack, lest his soldiers should force their way into the town at the
moment of his departure, he stopped up the gates, built walls across the
streets and avenues, sunk trenches across the ways, and in them fixed
palisadoes and sharp stakes, which he made level with the ground by
means of hurdles and clay. But he barricaded with large beams fastened
in the ground and sharpened at the ends two passages and roads without
the walls, which led to the port. After making these arrangements, he
ordered his soldiers to go on board without noise, and disposed here and
there, on the wall and turrets, some light-armed veterans, archers and
slingers. These he designed to call off by a certain signal, when all
the soldiers were embarked, and left row-galleys for them in a secure
place.

XXVIII.--The people of Brundusium, irritated by the insolence of
Pompey's soldiers, and the insults received from Pompey himself, were in
favour of Caesar's party. Therefore, as soon as they were aware of
Pompey's departure, whilst his men were running up and down, and busied
about their voyage, they made signs from the tops of the houses: Caesar,
being apprized of the design by them, ordered scaling ladders to be got
ready, and his men to take arms, that he might not lose any opportunity
of coming to an action. Pompey weighed anchor at nightfall. The soldiers
who had been posted on the wall to guard it, were called off by the
signal which had been agreed on, and knowing the roads, ran down to the
ships. Caesar's soldiers fixed their ladders and scaled the walls: but
being cautioned by the people to beware of the hidden stakes and covered
trenches, they halted, and being conducted by the inhabitants by a long
circuit, they reached the port, and captured with their long boats and
small craft two of Pompey's ships, full of soldiers, which had struck
against Caesar's moles.

XXIX.-Though Caesar highly approved of collecting a fleet, and crossing
the sea, and pursuing Pompey before he could strengthen himself with his
transmarine auxiliaries, with the hope of bringing the war to a
conclusion, yet he dreaded the delay and length of time necessary to
effect it: because Pompey, by collecting all his ships, had deprived him
of the means of pursuing him at present. The only resource left to
Caesar, was to wait for a fleet from the distant regions of Gaul,
Picenum, and the straits of Gibraltar. But this, on account of the
season of the year, appeared tedious and troublesome. He was unwilling
that, in the meantime, the veteran army, and the two Spains, one of
which was bound to Pompey by the strongest obligations, should be
confirmed in his interest; that auxiliaries and cavalry should be
provided and Gaul and Italy reduced in his absence.

XXX.--Therefore, for the present, he relinquished all intention of
pursuing Pompey, and resolved to march to Spain, and commanded the
magistrates of the free towns to procure him ships, and to have them
conveyed to Brundusium. He detached Valerius, his lieutenant, with one
legion to Sardinia; Curio, the proprietor, to Sicily with three legions;
and ordered him, when he had recovered Sicily, to immediately transport
his army to Africa. Marcus Cotta was at this time governor of Sardinia:
Marcus Cato, of Sicily: and Tubero, by the lots, should have had the
government of Africa. The Caralitani, as soon as they heard that
Valerius was sent against them, even before he left Italy, of their own
accord drove Cotta out of the town; who, terrified because he understood
that the whole province was combined [against him], fled from Sardinia
to Africa. Cato was in Sicily, repairing the old ships of war, and
demanding new ones from the states, and these things he performed with
great zeal. He was raising levies of Roman citizens, among the Lucani
and Brutii, by his lieutenants, and exacting a certain quota of horse
and foot from the states of Sicily. When these things were nearly
completed, being informed of Curio's approach, he made a complaint that
he was abandoned and betrayed by Pompey, who had undertaken an
unnecessary war, without making any preparation, and when questioned by
him and other members in the senate, had assured them that every thing
was ready and provided for the war. After having made these complaints
in a public assembly, he fled from his province.

XXXI.--Valerius found Sardinia, and Curio, Sicily, deserted by their
governors when they arrived there with their armies. When Tubero arrived
in Africa, he found Attius Varus in the government of the province, who,
having lost his cohorts, as already related, at Auximum, had straightway
fled to Africa, and finding it without a governor, had seized it of his
own accord, and making levies, had raised two legions. From his
acquaintance with the people and country, and his knowledge of that
province, he found the means of effecting this; because a few years
before, at the expiration of his praetorship, he had obtained that
province. He, when Tubero came to Utica with his fleet, prevented his
entering the port or town, and did not suffer his son, though labouring
under sickness, to set foot on shore; but obliged him to weigh anchor
and quit the place.

XXXIL.--When these affairs were despatched, Caesar, that there might be
an intermission from labour for the rest of the season, drew off his
soldiers to the nearest municipal towns, and set off in person for Rome.
Having assembled the senate, he reminded them of the injustice of his
enemies; and told them, "That he aimed at no extraordinary honour, but
had waited for the time appointed by law, for standing candidate for the
consulate, being contented with what was allowed to every citizen. That
a bill had been carried by the ten tribunes of the people
(notwithstanding the resistance of his enemies, and a very violent
opposition from Cato, who in his usual manner, consumed the day by a
tedious harangue) that he should be allowed to stand candidate, though
absent, even in the consulship of Pompey; and if the latter disapproved
of the bill, why did he allow it to pass? if he approved of it, why
should he debar him [Caesar] from the people's favour? He made mention
of his own patience, in that he had freely proposed that all armies
should be disbanded, by which he himself would suffer the loss both of
dignity and honour. He urged the virulence of his enemies, who refused
to comply with what they required from others, and had rather that all
things should be thrown into confusion, than that they should lose their
power and their armies. He expatiated on their injustice, in taking away
his legions: their cruelty and insolence in abridging the privileges of
the tribunes; the proposals he had made, and his entreaties of an
interview, which had been refused him: For which reasons, he begged and
desired that they would undertake the management of the republic, and
unite with him in the administration of it. But if through fear they
declined it, he would not be a burden to them, but take the management
of it on himself. That deputies ought to be sent to Pompey, to propose a
reconciliation; as he did not regard what Pompey had lately asserted in
the senate, that authority was acknowledged to be vested in those
persons to whom ambassadors were sent, and fear implied in those that
sent them. That these were the sentiments of low, weak minds: that for
his part, as he had made it his study to surpass others in glory, so he
was desirous of excelling them in justice and equity."

XXXIII.--The senate approved of sending deputies, but none could be
found fit to execute the commission: for every person, from his own
private fears, declined the office. For Pompey, on leaving the city, had
declared in the open senate, that he would hold in the same degree of
estimation, those who stayed in Rome and those in Caesar's camp. Thus
three days were wasted in disputes and excuses. Besides, Lucius
Metellus, one of the tribunes, was suborned by Caesar's enemies, to
prevent this, and to embarrass everything else which Caesar should
propose. Caesar having discovered his intention, after spending several
days to no purpose, left the city, in order that he might not lose any
more time, and went to Transalpine Gaul, without effecting what he had
intended.

XXXIV.--On his arrival there, he was informed that, Vibullius Rufus,
whom he had taken a few days before at Corfinium, and set at liberty,
was sent by Pompey into Spain; and that Domitius also was gone to seize
Massilia with seven row-galleys, which were fitted up by some private
persons at Igilium and Cosa, and which he had manned with his own
slaves, freedmen, and colonists: and that some young noblemen of
Massilia had been sent before him; whom Pompey, when leaving Rome had
exhorted, that the late services of Caesar should not erase from their
minds the memory of his former favours. On receiving this message, the
Massilians had shut their gates against Caesar, and invited over to them
the Albici, who had formerly been in alliance with them, and who
inhabited the mountains that overhung Massilia: they had likewise
conveyed the corn from the surrounding country, and from all the forts
into the city; had opened armouries in the city: and were repairing the
walls, the fleet, and the gates.

XXXV.--Caesar sent for fifteen of the principal persons of Massilia to
attend him. To prevent the war commencing among them, he remonstrates
[in the following language]; "that they ought to follow the precedent
set by all Italy, rather than submit to the will of any one man." He
made use of such arguments as he thought would tend to bring them to
reason. The deputies reported his speech to their countrymen, and by the
authority of the state bring him back this answer: "That they understood
that the Roman people was divided into two factions: that they had
neither judgment nor abilities to decide which had the juster cause; but
that the heads of these factions were Cneius Pompey and Caius Caesar,
the two patrons of the state: the former of whom had granted to their
state the lands of the Volcae Arecomici, and Helvii; the latter had
assigned them a part of his conquests in Gaul, and had augmented their
revenue. Wherefore, having received equal favours from both, they ought
to show equal affection to both, and assist neither against the other,
nor admit either into their city or harbours."

XXXVI.--Whilst this treaty was going forward, Domitius arrived at
Massilia with his fleet, and was received into the city, and made
governor of it. The chief management of the war was entrusted to him. At
his command they send the fleet to all parts; they seize all the
merchantmen they could meet with, and carry them into the harbour; they
apply the nails, timber, and rigging, with which they were furnished to
rig and refit their other vessels. They lay up in the public stores, all
the corn that was found in the ships, and reserve the rest of their
lading and convoy for the siege of the town, should such an event take
place. Provoked at such ill treatment, Caesar led three legions against
Massilia, and resolved to provide turrets, and vinae to assault the
town, and to build twelve ships at Arelas, which being completed and
rigged in thirty days (from the time the timber was cut down), and being
brought to Massilia, he put under the command of Decimus Brutus; and
left Caius Trebonius his lieutenant, to invest the city.

XXXVII.--Whilst he was preparing and getting these things in readiness,
he sent Caius Fabius one of his lieutenants into Spain with three
legions, which he had disposed in winter quarters in Narbo, and the
neighbouring country; and ordered him immediately to seize the passes of
the Pyrenees, which were at that time occupied by detachments from
Lucius Afranius, one of Pompey's lieutenants. He desired the other
legions, which were passing the winter at a great distance, to follow
close after him. Fabius, according to his orders, by using expedition,
dislodged the party from the hills, and by hasty marches came up with
the army of Afranius.

XXXVIII.--On the arrival of Vibullius Rufus, whom, we have already
mentioned, Pompey had sent into Spain, Afranius, Petreius, and Varro,
his lieutenants (one of whom had the command of Hither Spain, with three
legions; the second of the country from the forest of Castulo to the
river Guadiana with two legions; the third from the river Guadiana to
the country of the Vettones and Lusitania, with the like number of
legions), divided amongst themselves their respective departments.
Petreius was to march from Lusitania through the Vettones, and join
Afranius with all his forces; Varro was to guard all Further Spain with
what legions he had. These matters being settled, reinforcements of
horse and foot were demanded from Lusitania, by Petreius; from the
Celtiberi, Cantabri, and all the barbarous nations which border on the
ocean, by Afranius. When they were raised, Petreius immediately marched
through the Vettones to Afranius. They resolved by joint consent to
carry on the war in the vicinity of Ilerda, on account of the advantages
of its situation.

XXXIX.--Afranius, as above mentioned, had three legions, Petreius two.
There were besides about eighty cohorts raised in Hither and Further
Spain (of which, the troops belonging to the former province had
shields, those of the latter targets), and about five thousand horse
raised in both provinces. Caesar had sent his legions into Spain, with
about six thousand auxiliary foot, and three thousand horse, which had
served under him in all his former wars, and the same number from Gaul,
which he himself had provided, having expressly called out all the most
noble and valiant men of each state. The bravest of these were from the
Aquitani and the mountaineers, who border on the Province in Gaul. He
had been informed that Pompey was marching through Mauritania with his
legions to Spain, and would shortly arrive. He at the same time borrowed
money from the tribunes and centurions, which he distributed amongst his
soldiers. By this proceeding he gained two points; he secured the
interest of the centurions by this pledge in his hands, and by his
liberality he purchased the affections of his army.

XL.--Fabius sounded the inclinations of the neighbouring states by
letters and messengers. He had made two bridges over the river Segre, at
the distance of four miles from each other. He sent foraging parties
over these bridges, because he had already consumed all the forage that
was on his side of the river. The generals of Pompey's army did almost
the same thing, and for the same reason: and the horse had frequent
skirmishes with each other. When two of Fabius's legions had, as was
their constant practice, gone forth as the usual protection to the
foragers, and had crossed the river, and the baggage, and all the horse
were following them, on a sudden, from the weight of the cattle, and the
mass of water, the bridge fell, and all the horse were cut off from the
main army, which being known to Petreius and Afranius, from the timber
and hurdles that were carried down the river, Afranius immediately
crossed his own bridge, which communicated between his camp and the
town, with four legions and all the cavalry, and marched against
Fabius's two legions. When his approach was announced, Lucius Plancus,
who had the command of those legions, compelled by the emergency, took
post on a rising ground; and drew up his army with two fronts, that it
might not be surrounded by the cavalry. Thus, though engaged with
superior numbers, he sustained the furious charge of the legions and the
horse. When the battle was begun by the horse, there were observed at a
distance by both sides the colours of two legions, which Caius Fabius
had sent round by the further bridge to reinforce our men, suspecting,
as the event verified, that the enemy's generals would take advantage of
the opportunity which fortune had put in their way, to attack our men.
Their approach put an end to the battle, and each general led back his
legions to their respective camps.

XLI.--In two days after Caesar came to the camp with nine hundred horse,
which he had retained for a bodyguard. The bridge which had been broken
down by the storm was almost repaired, and he ordered it to be finished
in the night. Being acquainted with the nature of the country, he left
behind him six cohorts to guard the bridge, the camp, and all his
baggage, and the next day set off in person for Ilerda, with all his
forces drawn up in three lines, and halted just before the camp of
Afranius, and having remained there a short time under arms, he offered
him battle on equal terms. When this offer was made, Afranius drew out
his forces, and posted them on the middle of a hill, near his camp. When
Caesar perceived that Afranius declined coming to an engagement, he
resolved to encamp at somewhat less than half a mile's distance from the
very foot of the mountain; and that his soldiers whilst engaged in their
works, might not be terrified by any sudden attack of the enemy, or
disturbed in their work, he ordered them not to fortify it with a wall,
which must rise high, and be seen at a distance, but draw, on the front
opposite the enemy, a trench fifteen feet broad. The first and second
lines continued under arms as was from the first appointed. Behind them
the third line was carrying on the work without being seen; so that the
whole was completed before Afranius discovered that the camp was being
fortified.

XLII.--In the evening Caesar drew his legions within this trench, and
rested them under arms the next night. The day following he kept his
whole army within it, and as it was necessary to bring materials from a
considerable distance, he for the present pursued the same plan in his
work; and to each legion, one after the other, he assigned one side of
the camp to fortify, and ordered trenches of the same magnitude to be
cut: he kept the rest of the legions under arms without baggage to
oppose the enemy. Afranius and Petreius, to frighten us and obstruct the
work, drew out their forces at the very foot of the mountain, and
challenged us to battle. Caesar, however, did not interrupt his work,
relying on the protection of the three legions, and the strength of the
fosse. After staying for a short time, and advancing no great distance
from the bottom of the hill, they led back their forces to their camp.
The third day Caesar fortified his camp with a rampart, and ordered the
other cohorts which he had left in the upper camp, and his baggage to be
removed to it.

XLIIL-Between the town of Ilerda and the next hill, on which Afranius
and Petreius were encamped, there was a plain about three hundred paces
broad, and near the middle of it an eminence somewhat raised above the
level: Caesar hoped that if he could get possession of this and fortify
it, he should be able to cut off the enemy from the town, the bridge,
and all the stores which they had laid up in the town. In expectation of
this he led three legions out of the camp, and, drawing up his army in
an advantageous position, he ordered the advanced men of one legion to
hasten forward and seize the eminence. Upon intelligence of this the
cohorts which were on guard before Afranius's camp were instantly sent a
nearer way to occupy the same post. The two parties engage, and as
Afranius's men had reached the eminence first, our men were repulsed,
and, on a reinforcement being sent, they were obliged to turn their
backs and retreat to the standards of legions.

XLIV.--The manner of fighting of those soldiers was to run forward with
great impetuosity and boldly take a post, and not to keep their ranks
strictly, but to fight in small scattered parties: if hard pressed they
thought it no disgrace to retire and give up the post, being accustomed
to this manner of fighting among the Lusitanians and other barbarous
nations; for it commonly happens that soldiers are strongly influenced
by the customs of those countries in which they have spent much time.
This method, however, alarmed our men, who were not used to such a
description of warfare. For they imagined that they were about to be
surrounded on their exposed flank by the single men who ran forward from
their ranks; and they thought it their duty to keep their ranks, and not
to quit their colours, nor, without good reason, to give up the post
which they had taken. Accordingly, when the advanced guard gave way, the
legion which was stationed on that wing did not keep its ground, but
retreated to the next hill.

XLV.--Almost the whole army being daunted at this, because it had
occurred contrary to their expectations and custom, Caesar encouraged
his men and led the ninth legion to their relief, and checked the
insolent and eager pursuit of the enemy, and obliged them, in their
turn, to show their backs and retreat to Ilerda, and take post under the
walls. But the soldiers of the ninth legion, being over zealous to
repair the dishonour which had been sustained, having rashly pursued the
fleeing enemy, advanced into disadvantageous ground and went up to the
foot of the mountain on which the town Ilerda was built. And when they
wished to retire they were again attacked by the enemy from the rising
ground. The place was craggy in the front and steep on either side, and
was so narrow that even three cohorts, drawn up in order of battle,
would fill it; but no relief could be sent on the flanks, and the horse
could be of no service to them when hard pressed. From the town, indeed,
the precipice inclined with a gentle slope for near four hundred paces.
Our men had to retreat this way, as they had, through their eagerness,
advanced too inconsiderately. The greatest contest was in this place,
which was much to the disadvantage of our troops, both on account of its
narrowness, and because they were posted at the foot of the mountain, so
that no weapon was thrown at them without effect: yet they exerted their
valour and patience, and bore every wound. The enemy's forces were
increasing, and cohorts were frequently sent to their aid from the camp
through the town, that fresh men might relieve the weary. Caesar was
obliged to do the same, and relieve the fatigued by sending cohorts to
that post.

XLVI.--After the battle had in this manner continued incessantly for
five hours, and our men had suffered much from superior numbers, having
spent all their javelins, they drew their swords and charged the enemy
up the hill, and, having killed a few, obliged the rest to fly. The
cohorts being beaten back to the wall, and some being driven by their
fears into the town, an easy retreat was afforded to our men. Our
cavalry also, on either flank, though stationed on sloping or low
ground, yet bravely struggled up to the top of the hill, and, riding
between the two armies, made our retreat more easy and secure. Such were
the various turns of fortune in the battle. In the first encounter about
seventy of our men fell: amongst them Quintus Fulgenius, first centurion
of the second line of the fourteenth legion, who, for his extraordinary
valour, had been promoted from the lower ranks to that post. About six
hundred were wounded. Of Afranius's party there were killed Titus
Caecilius, principal centurion, and four other centurions, and above two
hundred men.

XLVII.--But this opinion is spread abroad concerning this day, that each
party thought that they came off conquerors. Afranius's soldiers,
because, though they were esteemed inferior in the opinion of all, yet
they had stood our attack and sustained our charge, and, at first, had
kept the post and the hill which had been the occasion of the dispute;
and, in the first encounter, had obliged our men to fly: but ours,
because, notwithstanding the disadvantage of the ground and the
disparity of numbers, they had maintained the battle for five hours, had
advanced up the hill sword in hand, and had forced the enemy to fly from
the higher ground and driven them into the town. The enemy fortified the
hill, about which the contest had been, with strong works, and posted a
garrison on it.

XLVIII.--In two days after this transaction, there happened an
unexpected misfortune. For so great a storm arose, that it was agreed
that there were never seen higher floods in those countries; it swept
down the snow from all the mountains, and broke over the banks of the
river, and in one day carried away both the bridges which Fabius had
built,--a circumstance which caused great difficulties to Caesar's army.
For as our camp, as already mentioned, was pitched between two rivers,
the Segre and Cinca, and as neither of these could be forded for the
space of thirty miles, they were all of necessity confined within these
narrow limits. Neither could the states, which had espoused Caesar's
cause, furnish him with corn, nor the troops, which had gone far to
forage, return, as they were stopped by the waters: nor could the
convoys, coming from Italy and Gaul, make their way to the camp.
Besides, it was the most distressing season of the year, when there was
no corn in the blade, and it was nearly ripe: and the states were
exhausted, because Afranius had conveyed almost all the corn, before
Caesar's arrival, into Ilerda, and whatever he had left, had been
already consumed by Caesar. The cattle, which might have served as a
secondary resource against want, had been removed by the states to a
great distance on account of the war. They who had gone out to get
forage or corn, were chased by the light troops of the Lusitanians, and
the targeteers of Hither Spain, who were well acquainted with the
country, and could readily swim across the river, because it is the
custom of all those people not to join their armies without bladders.

XLIX.--But Afranius's army had abundance of everything; a great stock of
corn had been provided and laid in long before, a large quantity was
coming in from the whole province: they had a good store of forage. The
bridge of Ilerda afforded an opportunity of getting all these without
any danger, and the places beyond the bridge, to which Caesar had no
access, were as yet untouched.

L.--Those floods continued several days. Caesar endeavoured to repair
the bridges, but the height of the water did not allow him: and the
cohorts disposed along the banks did not suffer them to be completed;
and it was easy for them to prevent it, both from the nature of the
river and the height of the water, but especially because their darts
were thrown from the whole course of the bank on one confined spot; and
it was no easy matter at one and the same time to execute a work in a
very rapid flood, and to avoid the darts.

LI.--Intelligence was brought to Afranius that the great convoys, which
were on their march to Caesar, had halted at the river. Archers from the
Rutheni, and horse from the Gauls, with a long train of baggage,
according to the Gallic custom of travelling, had arrived there; there
were besides about six thousand people of all descriptions, with slaves
and freed men. But there was no order, or regular discipline, as every
one followed his own humour, and all travelled without apprehension,
taking the same liberty as on former marches. There were several young
noblemen, sons of senators, and of equestrian rank; there were
ambassadors from several states; there were lieutenants of Caesar's. The
river stopped them all. To attack them by surprise, Afranius set out in
the beginning of the night, with all his cavalry and three legions, and
sent the horse on before, to fall on them unawares; but the Gallic horse
soon got themselves in readiness, and attacked them. Though but few,
they withstood the vast number of the enemy, as long as they fought on
equal terms: but when the legions began to approach, having lost a few
men, they retreated to the next mountains. The delay occasioned by this
battle was of great importance to the security of our men; for having
gained time, they retired to the higher grounds. There were missing that
day about two hundred bow-men, a few horse, and an inconsiderable number
of servants and baggage.

LII.--However, by all these things, the price of provisions was raised,
which is commonly a disaster attendant, not only on a time of present
scarcity, but on the apprehension of future want. Provisions had now
reached fifty denarii each bushel; and the want of corn had diminished
the strength of the soldiers; and the inconveniences were increasing
every day: and so great an alteration was wrought in a few days, and
fortune had so changed sides, that our men had to struggle with the want
of every necessary; while the enemy had an abundant supply of all
things, and were considered to have the advantage. Caesar demanded from
those states which had acceded to his alliance, a supply of cattle, as
they had but little corn. He sent away the camp followers to the more
distant states, and endeavoured to remedy the present scarcity by every
resource in his power.

LIII.--Afranius and Petreius, and their friends, sent fuller and more
circumstantial accounts of these things to Rome, to their acquaintances.
Report exaggerated them so that the war appeared to be almost at an end.
When these letters and despatches were received at Rome, a great
concourse of people resorted to the house of Afranius, and
congratulations ran high: several went out of Italy to Cneius Pompey;
some of them, to be the first to bring him the intelligence; others,
that they might not be thought to have waited the issue of the war, and
to have come last of all.

LIV.--When Caesar's affairs were in this unfavourable position, and all
the passes were guarded by the soldiers and horse of Afranius, and the
bridges could not be prepared, Caesar ordered his soldiers to make ships
of the kind that his knowledge of Britain a few years before had taught
him. First, the keels and ribs were made of light timber, then, the rest
of the hulk of the ships was wrought with wicker-work, and covered over
with hides. When these were finished, he drew them down to the river in
waggons in one night, a distance of twenty-two miles from his camp, and
transported in them some soldiers across the river, and on a sudden took
possession of a hill adjoining the bank. This he immediately fortified,
before he was perceived by the enemy. To this he afterwards transported
a legion: and having begun a bridge on both sides, he finished it in two
days. By this means, he brought safe to his camp the convoys, and those
who had gone out to forage; and began to prepare a conveyance for the
provisions.

LV.--The same day he made a great part of his horse pass the river, who,
falling on the foragers by surprise as they were dispersed without any
suspicions, intercepted an incredible number of cattle and people; and
when some Spanish light-armed cohorts were sent to reinforce the enemy,
our men judiciously divided themselves into two parts, the one to
protect the spoil, the other to resist the advancing foe, and to beat
them back, and they cut off from the rest and surrounded one cohort,
which had rashly ventured out of the line before the others, and after
putting it to the sword, returned safe with considerable booty to the
camp over the same bridge.

LVI.--Whilst these affairs are going forward at Ilerda, the Massilians,
adopting the advice of Domitius, prepared seventeen ships of war, of
which eleven were decked. To these they add several smaller vessels,
that our fleet might be terrified by numbers: they man them with a great
number of archers and of the Albici, of whom mention has been already
made, and these they incited by rewards and promises. Domitius required
certain ships for his own use, which he manned with colonists and
shepherds, whom he had brought along with him. A fleet being thus
furnished with every necessary, he advanced with great confidence
against our ships, commanded by Decimus Brutus. It was stationed at an
island opposite to Massilia.

LVII.--Brutus was much inferior in number of ships; but Caesar had
appointed to that fleet the bravest men selected from all his legions,
antesignani and centurions, who had requested to be employed in that
service. They had provided iron hooks and harpoons, and had furnished
themselves with a vast number of javelins, darts, and missiles. Thus
prepared, and being apprised of the enemy's approach, they put out from
the harbour, and engaged the Massilians. Both sides fought with great
courage and resolution; nor did the Albici, a hardy people, bred on the
highlands and inured to arms, fall much short of our men in valour: and
being lately come from the Massilians, they retained in their minds
their recent promises: and the wild shepherds, encouraged by the hope of
liberty, were eager to prove their zeal in the presence of their
masters.

LVIII.--The Massilians themselves, confiding in the quickness of their
ships, and the skill of their pilots, eluded ours, and evaded the shock,
and as long as they were permitted by clear space, lengthening their
line they endeavoured to surround us, or to attack single ships with
several of theirs, or to run across our ships, and carry away our oars,
if possible; but when necessity obliged them to come nearer, they had
recourse, from the skill and art of the pilots, to the valour of the
mountaineers. But our men, not having such expert seamen, or skilful
pilots, for they had been hastily drafted from the merchant ships, and
were not yet acquainted even with the names of the rigging, were
moreover impeded by the heaviness and slowness of our vessels, which
having been built in a hurry and of green timber, were not so easily
manoeuvred. Therefore, when Caesar's men had an opportunity of a close
engagement, they cheerfully opposed two of the enemy's ships with one of
theirs. And throwing in the grappling irons, and holding both ships
fast, they fought on both sides of the deck, and boarded the enemy's;
and having killed numbers of the Albici and shepherds, they sank some of
their ships, took others with the men on board, and drove the rest into
the harbour. That day the Massilians lost nine ships, including those
that were taken.

LIX.--When news of this battle was brought to Caesar at Ilerda, the
bridge being completed at the same time, fortune soon took a turn. The
enemy, daunted by the courage of our horse, did not scour the country as
freely or as boldly as before: but sometimes advancing a small distance
from the camp, that they might have a ready retreat, they foraged within
narrower bounds: at other times, they took a longer circuit to avoid our
outposts and parties of horse; or having sustained some loss, or
descried our horse at a distance, they fled in the midst of their
expedition, leaving their baggage behind them; at length they resolved
to leave off foraging for several days, and, contrary to the practice of
all nations, to go out at night.

LX.--In the meantime the Oscenses and the Calagurritani, who were under
the government of the Oscenses, send ambassadors to Caesar, and offer to
submit to his orders. They are followed by the Tarraconenses, Jacetani,
and Ausetani, and in a few days more by the Illurgavonenses, who dwell
near the river Ebro. He requires of them all to assist him with corn, to
which they agreed, and having collected all the cattle in the country,
they convey them into his camp. One entire cohort of the
Illurgavonenses, knowing the design of their state, came over to Caesar,
from the place where they were stationed, and carried their colours with
them. A great change is shortly made in the face of affairs. The bridge
being finished, five powerful states being joined to Caesar, a way
opened for the receiving of corn, and the rumours of the assistance of
legions which were said to be on their march, with Pompey at their head,
through Mauritania, having died away, several of the more distant states
revolt from Afranius, and enter into league with Caesar.

LXI.--Whilst the spirits of the enemy were dismayed at these things,
Caesar, that he might not be always obliged to send his horse a long
circuit round by the bridge, having found a convenient place, began to
sink several drains, thirty feet deep, by which he might draw off a part
of the river Segre, and make a ford over it. When these were almost
finished, Afranius and Petreius began to be greatly alarmed, lest they
should be altogether cut off from corn and forage, because Caesar was
very strong in cavalry. They therefore resolved to quit their posts, and
to transfer the war to Celtiberia. There was, moreover, a circumstance
that confirmed them in this resolution: for of the two adverse parties,
that which had stood by Sertorius in the late war, being conquered by
Pompey, still trembled at his name and sway, though absent: the other
which had remained firm in Pompey's interest, loved him for the favours
which they had received: but Caesar's name was not known to the
barbarians. From these they expected considerable aid, both of horse and
foot, and hoped to protract the war till winter, in a friendly country.
Having come to this resolution, they gave orders to collect all the
ships in the river Ebro, and to bring them to Octogesa, a town situated
on the river Ebro, about twenty miles distant from their camp. At this
part of the river, they ordered a bridge to be made of boats fastened
together, and transported two legions over the river Segre, and
fortified their camp with a rampart, twelve feet high.

LXII.--Notice of this being given by the scouts, Caesar continued his
work day and night, with very great fatigue to the soldiers, to drain
the river, and so far effected his purpose, that the horse were both
able and bold enough, though with some difficulty and danger, to pass
the river; but the foot had only their shoulders and upper part of their
breast above the water, so that their fording it was retarded, not only
by the depth of the water, but also by the rapidity of the current.
However, almost at the same instant, news was received of the bridge
being nearly completed over the Ebro, and a ford was found in the Segre.

LXIII.--Now indeed the enemy began to think that they ought to hasten
their march. Accordingly, leaving two auxiliary cohorts in the garrison
at Ilerda, they crossed the Segre with their whole force, and formed one
camp with the two legions which they had led across a few days before.
Caesar had no resource, but to annoy and cut down their rear; since with
his cavalry to go by the bridge, required him to take a long circuit; so
that they would arrive at the Ebro by a much shorter route. The horse,
which he had detached, crossed the ford, and when Afranius and Petreius
had broken up their camp about the third watch, they suddenly appeared
on their rear, and spreading round them in great numbers, began to
retard and impede their march.

LXIV.--At break of day, it was perceived from the rising grounds which
joined Caesar's camp, that their rear was vigorously pressed by our
horse; that the last line sometimes halted and was broken; at other
times, that they joined battle and that our men were beaten back by a
general charge of their cohorts, and, in their turn, pursued them when
they wheeled about: but through the whole camp the soldiers gathered in
parties, and declared their chagrin that the enemy had been suffered to
escape from their hands and that the war had been unnecessarily
protracted. They applied to their tribunes and centurions, and entreated
them to inform Caesar that he need not spare their labour or consider
their danger; that they were ready and able, and would venture to ford
the river where the horse had crossed. Caesar, encouraged by their zeal
and importunity, though he felt reluctant to expose his army to a river
so exceedingly large, yet judged it prudent to attempt it and make a
trial. Accordingly, he ordered all the weaker soldiers, whose spirit or
strength seemed unequal to the fatigue, to be selected from each
century, and left them, with one legion besides, to guard the camp: the
rest of the legions he drew out without any baggage, and, having
disposed a great number of horses in the river, above and below the
ford, he led his army over. A few of his soldiers being carried away by
the force of the current, were stopped by the horse and taken up, and
not a man perished. His army being safe on the opposite bank, he drew
out his forces and resolved to lead them forward in three battalions:
and so great was the ardour of the soldiers that, notwithstanding the
addition of a circuit of six miles and a considerable delay in fording
the river, before the ninth hour of the day they came up with those who
had set out at the third watch.

LXV.--When Afranius, who was in company with Petreius, saw them at a
distance, being affrighted at so unexpected a sight, he halted on a
rising ground and drew up his army. Caesar refreshed his army on the
plain that he might not expose them to battle whilst fatigued; and when
the enemy attempted to renew their march, he pursued and stopped them.
They were obliged to pitch their camp sooner than they had intended, for
there were mountains at a small distance; and difficult and narrow roads
awaited them about five miles off. They retired behind these mountains
that they might avoid Caesar's cavalry, and, placing parties in the
narrow roads, stop the progress of his army and lead their own forces
across the Ebro without danger or apprehension. This it was their
interest to attempt and to effect by any means possible; but, fatigued
by the skirmishes all day, and by the labour of their march, they
deferred it till the following day: Caesar likewise encamped on the next
hill.

LXVI.--About midnight a few of their men who had gone some distance from
the camp to fetch water, being taken by our horse, Caesar is informed by
them that the generals of the enemy were drawing their troops out of the
camp without noise. Upon this information Caesar ordered the signal to
be given and the military shout to be raised for packing up the baggage.
When they heard the shout, being afraid lest they should be stopped in
the night and obliged to engage under their baggage, or lest they should
be confined in the narrow roads by Caesar's horse, they put a stop to
their march and kept their forces in their camp. The next day Petreius
went out privately with a few horse to reconnoitre the country. A
similar movement was made from Caesar's camp. Lucius Decidius Saxa was
detached with a small party to explore the nature of the country. Each
returned with the same account to his camp, that there was a level road
for the next five miles, that there then succeeded a rough and
mountainous country. Whichever should first obtain possession of the
defiles would have no trouble in preventing the other's progress.

LXVII.--There was a debate in the council between Afranius and Petreius,
and the time of marching was the subject. The majority were of opinion
that they should begin their march at night, "for they might reach the
defiles before they should be discovered." Others, because a shout had
been raised the night before in Caesar's camp, used this as an argument
that they could not leave the camp unnoticed: "that Caesar's cavalry
were patrolling the whole night, and that all the ways and roads were
beset; that battles at night ought to be avoided, because in civil
dissension, a soldier once daunted is more apt to consult his fears than
his oath; that the daylight raised a strong sense of shame in the eyes
of all, and that the presence of the tribunes and centurions had the
same effect: by these things the soldiers would be re strained and awed
to their duty. Wherefore they should, by all means, attempt to force
their way by day; for, though a trifling loss might be sustained, yet
the post which they desired might be secured with safety to the main
body of the army." This opinion prevailed in the council, and the next
day, at the dawn, they resolved to set forward.

LXVIII.--Caesar, having taken a view of the country, the moment the sky
began to grow white, led his forces from the camp and marched at the
head of his army by a long circuit, keeping to no regular road; for the
road which led to the Ebro and Octogesa was occupied by the enemy's
camp, which lay in Caesar's way. His soldiers were obliged to cross
extensive and difficult valleys. Craggy cliffs, in several places,
interrupted their march, insomuch that their arms had to be handed to
one another, and the soldiers were forced to perform a great part of
their march unarmed, and were lifted up the rocks by each other. But not
a man murmured at the fatigue, because they imagined that there would be
a period to all their toils if they could cut off the enemy from the
Ebro and intercept their convoys.

LXIX.--At first, Afranius's soldiers ran in high spirits from their camp
to look at us, and in contumelious language upbraided us, "that we were
forced, for want of necessary subsistence, to run away, and return to
Ilerda." For our route was different from what we proposed, and we
appeared to be going a contrary way. But their generals applauded their
own prudence in keeping within their camp, and it was a strong
confirmation of their opinion, that they saw we marched without waggons
or baggage, which made them confident that we could not long endure
want. But when they saw our army gradually wheel to the right, and
observed our van was already passing the line of their camp, there was
nobody so stupid, or averse to fatigue, as not to think it necessary to
march from the camp immediately, and oppose us. The cry to arms was
raised, and all the army, except a few which were left to guard the
camp, set out and marched the direct road to the Ebro.

LXX.--The contest depended entirely on despatch, which should first get
possession of the defile and the mountain. The difficulty of the roads
delayed Caesar's army, but his cavalry pursuing Afranius's forces,
retarded their march. However, the affair was necessarily reduced to
this point, with respect to Afranius's men, that if they first gained
the mountains, which they desired, they would themselves avoid all
danger, but could not save the baggage of their whole army, nor the
cohorts which they had left behind in the camps, to which, being
intercepted by Caesar's army, by no means could assistance be given.
Caesar first accomplished the march, and having found a plain behind
large rocks, drew up his army there in order of battle and facing the
enemy. Afranius, perceiving that his rear was galled by our cavalry, and
seeing the enemy before him, having come to a hill, made a halt on it.
Thence he detached four cohorts of Spanish light infantry to the highest
mountain which was in view: to this he ordered them to hasten with all
expedition, and to take possession of it, with the intention of going to
the same place with all his forces, then altering his route, and
crossing the hills to Octogesa. As the Spaniards were making towards it
in an oblique direction, Caesar's horse espied them and attacked them,
nor were they able to withstand the charge of the cavalry even for a
moment, but were all surrounded and cut to pieces in the sight of the
two armies.

LXXI.--There was now an opportunity for managing affairs successfully,
nor did it escape Caesar, that an army daunted at suffering such a loss
before their eyes, could not stand, especially as they were surrounded
by our horse, and the engagement would take place on even and open
ground. To this he was importuned on all sides. The lieutenants,
centurions, and tribunes, gathered round him, and begged "that he would
not hesitate to begin the battle: that the hearts of all the soldiers
were very anxious for it: that Afranius's men had by several
circumstances betrayed signs of fear; in that they had not assisted
their party; in that they had not quitted the hill; in that they did not
sustain the charge of our cavalry, but crowding their standards into one
place, did not observe either rank or order. But if he had any
apprehensions from the disadvantage of the ground, that an opportunity
would be given him of coming to battle in some other place: for that
Afranius must certainly come down, and would not be able to remain there
for want of water."

LXXII.--Caesar had conceived hopes of ending the affair without an
engagement, or without striking a blow, because he had cut off the
enemy's supplies. Why should he hazard the loss of any of his men, even
in a successful battle? Why should he expose soldiers to be wounded; who
had deserved so well of him? Why, in short, should he tempt fortune?
especially when it was as much a general's duty to conquer by tactics,
as by the sword. Besides, he was moved with compassion for those
citizens, who, he foresaw, must fall: and he had rather gain his object
without any loss or injury to them. This resolution of Caesar was not
generally approved of; but the soldiers openly declared to each other,
that since such an opportunity of victory was let pass, they would not
come to an engagement, even when Caesar should wish it. He persevered
however in his resolution, and retired a little from that place to abate
the enemy's fears. Petreius and Afranius, having got this opportunity,
retired to their camp. Caesar, having disposed parties on the mountains,
and cut off all access to the Ebro, fortified his camp as close to the
enemy as he could.

LXXIII.--The day following, the generals of his opponents, being alarmed
that they had lost all prospect of supplies, and of access to the Ebro,
consulted as to what other course they should take. There were two
roads, one to Ilerda, if they chose to return, the other to Tarraco, if
they should march to it. Whilst they were deliberating on these matters,
intelligence was brought them that their watering parties were attacked
by our horse: upon which information, they dispose several parties of
horse and auxiliary foot along the road, and intermix some legionary
cohorts, and begin to throw up a rampart from the camp to the water,
that they might be able to procure water within their lines, both
without fear, and without a guard. Petreius and Afranius divided this
task between themselves, and went in person to some distance from their
camp for the purpose of seeing it accomplished.

LXXIV.--The soldiers having obtained by their absence a free opportunity
of conversing with each other, came out in great numbers, and inquired
each for whatever acquaintance or fellow citizen he had in our camp, and
invited him to him. First they returned them general thanks for sparing
them the day before, when they were greatly terrified, and acknowledged
that they were alive through their kindness; then they inquired about
the honour of our general, and whether they could with safety entrust
themselves to him; and declared their sorrow that they had not done so
in the beginning, and that they had taken up arms against their
relations and kinsmen. Encouraged by these conferences, they desired the
general's parole for the lives of Petreius and Afranius, that they might
not appear guilty of a crime, in having betrayed their generals. When
they were assured of obtaining their demands, they promised that they
would immediately remove their standards, and sent centurions of the
first rank as deputies to treat with Caesar about a peace. In the
meantime some of them invite their acquaintances, and bring them to
their camp, others are brought away by their friends, so that the two
camps seemed to be united into one, and several of the tribunes and
centurions came to Caesar, and paid their respects to him. The same was
done by some of the nobility of Spain, whom they summoned to their
assistance, and kept in their camp as hostages. They inquired after
their acquaintance and friends, by whom each might have the means of
being recommended to Caesar. Even Afranius's son, a young man,
endeavoured by means of Sulpitius the lieutenant, to make terms for his
own and his father's life. Every place was filled with mirth and
congratulations; in the one army, because they thought they had escaped
so impending danger; in the other, because they thought they had
completed so important a matter without blows; and Caesar, in every
man's judgment, reaped the advantage of his former lenity, and his
conduct was applauded by all.

LXXV.--When these circumstances were announced to Afranius, he left the
work which he had begun, and returned to his camp determined, as it
appeared, whatever should be the event to bear it with an even and
steady mind. Petreius did not neglect himself; he armed his domestics;
with them and the praetorian cohort of Spaniards, and a few foreign
horse, his dependants, whom he commonly kept near him to guard his
person, he suddenly flew to the rampart, interrupted the conferences of
the soldiers, drove our men from the camp, and put to death as many as
he caught. The rest formed into a body, and, being alarmed by the
unexpected danger, wrapped their left arms in their cloaks, and drew
their swords, and in this manner, depending on the nearness of their
camp, defended themselves against the Spaniards, and the horse, and made
good their retreat to the camp, where they were protected by the
cohorts, which were on guard.

LXXVI.--Petreius, after accomplishing this, went round every maniple,
calling the soldiers by their names and entreating with tears, that they
would not give up him and their absent general Pompey, as a sacrifice to
the vengeance of their enemies. Immediately they ran in crowds to the
general's pavilion, when he required them all to take an oath that they
would not desert nor betray the army nor the generals, nor form any
design distinct from the general interest. He himself swore first to the
tenor of those words, and obliged Afranius to take the same oath. The
tribunes and centurions followed their example; the soldiers were
brought out by centuries, and took the same oath. They gave orders, that
whoever had any of Caesar's soldiers should produce them; as soon as
they were produced, they put them to death publicly in the praetorium,
but most of them concealed those that they had entertained, and let them
out at night over the rampart. Thus the terror raised by the generals,
the cruelty of the punishments, the new obligation of an oath, removed
all hopes of surrender for the present, changed the soldiers' minds, and
reduced matters to the former state of war.

LXXVII.--Caesar ordered the enemy's soldiers, who had come into his camp
to hold a conference, to be searched for with the strictest diligence,
and sent back. But of the tribunes and centurions, several voluntarily
remained with him, and he afterwards treated them with great respect.
The centurions he promoted to higher ranks, and conferred on the Roman
knights the honour of tribunes.

LXXVIII.--Afranius's men were distressed in foraging, and procured water
with difficulty. The legionary soldiers had a tolerable supply of corn,
because they had been ordered to bring from Ilerda sufficient to last
twenty-two days; the Spanish and auxiliary forces had none, for they had
but few opportunities of procuring any, and their bodies were not
accustomed to bear burdens; and therefore a great number of them came
over to Caesar every day. Their affairs were under these difficulties;
but of the two schemes proposed, the most expedient seemed to be to
return to Ilerda, because they had left some corn there; and there they
hoped to decide on a plan for their future conduct. Tarraco lay at a
greater distance; and in such a space they knew affairs might admit of
many changes. Their design having met with approbation, they set out
from their camp. Caesar having sent forward his cavalry, to annoy and
retard their rear, followed close after with his legions. Not a moment
passed in which their rear was not engaged with our horse.

LXXIX.--Their manner of fighting was this: the light cohorts closed
their rear, and frequently made a stand on the level grounds. If they
had a mountain to ascend, the very nature of the place readily secured
them from any danger; for the advanced guards, from the rising grounds,
protected the rest in their ascent. When they approached a valley or
declivity, and the advanced men could not impart assistance to the
tardy, our horse threw their darts at them from the rising grounds with
advantage; then their affairs were in a perilous situation; the only
plan left was, that whenever they came near such places, they should
give orders to the legions to halt, and by a violent effort repulse our
horse; and these being forced to give way, they should suddenly, with
the utmost speed, run all together down to the valley, and having passed
it, should face about again on the next hill. For so far were they from
deriving any assistance from their horse (of which they had a large
number), that they were obliged to receive them into the centre of their
army, and themselves protect them, as they were daunted by former
battles. And on their march no one could quit the line without being
taken by Caesar's horse.

LXXX.--Whilst skirmishes were fought in this manner, they advanced but
slowly and gradually, and frequently halted to help their rear, as then
happened. For having advanced four miles, and being very much harassed
by our horse, they took post on a high mountain, and there entrenched
themselves on the front only, facing the enemy; and did not take their
baggage off their cattle. When they perceived that Caesar's camp was
pitched, and the tents fixed up, and his horse sent out to forage, they
suddenly rushed out about twelve o'clock the same day, and, having hopes
that we should be delayed by the absence of our horse, they began to
march, which Caesar perceiving, followed them with the legions that
remained. He left a few cohorts to guard his baggage, and ordered the
foragers to be called home at the tenth hour, and the horse to follow
him. The horse shortly returned to their daily duty on march, and
charged the rear so vigorously, that they almost forced them to fly; and
several privates and some centurions were killed. The main body of
Caesar's army was at hand, and universal ruin threatened them.

LXXXI.--Then indeed, not having opportunity either to choose a
convenient position for their camp, or to march forward, they were
obliged to halt, and to encamp at a distance from water, and on ground
naturally unfavourable. But for the reasons already given, Caesar did
not attack them, nor suffer a tent to be pitched that day, that his men
might be the readier to pursue them whether they attempted to run off by
night or by day. Observing the defect in their position, they spent the
whole night in extending their works, and turn their camp to ours. The
next day, at dawn, they do the same, and spend the whole day in that
manner, but in proportion as they advanced their works, and extended
their camp, they were farther distant from the water; and one evil was
remedied by another. The first night, no one went out for water. The
next day, they left a guard in the camp, and led out all their forces to
water: but not a person was sent to look for forage. Caesar was more
desirous that they should be humbled by these means, and forced to come
to terms, than decide the contest by battle. Yet he endeavoured to
surround them with a wall and trench, that he might be able to check
their most sudden sally, to which he imagined that they must have
recourse. Hereupon, urged by want of fodder, that they might be the
readier for a march, they killed all their baggage cattle.

LXXXII.--In this work, and the deliberations on it, two days were spent.
By the third day a considerable part of Caesar's works was finished. To
interrupt his progress, they drew out their legions about the eighth
hour, by a certain signal, and placed them in order of battle before
their camp. Caesar calling his legions off from their work, and ordering
the horse to hold themselves in readiness, marshalled his army: for to
appear to decline an engagement contrary to the opinion of the soldiers
and the general voice, would have been attended with great disadvantage.
But for the reasons already known, he was dissuaded from wishing to
engage, and the more especially, because the short space between the
camps, even if the enemy were put to flight, would not contribute much
to a decisive victory; for the two camps were not distant from each
other above two thousand feet. Two parts of this were occupied by the
armies, and one third left for the soldiers to charge and make their
attack. If a battle should be begun, the nearness of the camps would
afford a ready retreat to the conquered party in the flight. For this
reason Caesar had resolved to make resistance, if they attacked him, but
not to be the first to provoke the battle.

LXXXIII.--Afranius's five legions were drawn up in two lines, the
auxiliary cohorts formed the third line, and acted as reserves. Caesar
had three lines, four cohorts out of each of the five legions formed the
first line. Three more from each legion followed them, as reserves: and
three others were behind these. The slingers and archers were stationed
in the centre of the line; the cavalry closed the flanks. The hostile
armies being arranged in this manner, each seemed determined to adhere
to his first intention: Caesar not to hazard a battle, unless forced to
it; Afranius to interrupt Caesar's works. However, the matter was
deferred, and both armies kept under arms till sunset; when they both
returned to their camp. The next day Caesar prepared to finish the works
which he had begun. The enemy attempted to pass the river Segre by a
ford. Caesar, having perceived this, sent some light-armed Germans and a
party of horse across the river, and disposed several parties along the
banks to guard them.

LXXXIV.--At length, beset on all sides, their cattle having been four
days without fodder, and having no water, wood, or corn, they beg a
conference; and that, if possible, in a place remote from the soldiers.
When this was refused by Caesar, but a public interview offered if they
chose it, Afranius's son was given as a hostage to Caesar. They met in
the place appointed by Caesar. In the hearing of both armies, Afranius
spoke thus: "That Caesar ought not to be displeased either with him or
his soldiers, for wishing to preserve their attachment to their general,
Cneius Pompey. That they had now sufficiently discharged their duty to
him, and had suffered punishment enough, in having endured the want of
every necessary: but now, pent up almost like wild beasts, they were
prevented from procuring water, and prevented from walking abroad; and
were not able to bear the bodily pain or the mental disgrace: but
confessed themselves vanquished: and begged and entreated, if there was
any room left for mercy, that they should not be necessitated to suffer
the most severe penalties." These sentiments were delivered in the most
submissive and humble language.

LXXXV.--Caesar replied, "That either to complain or sue for mercy became
no man less than him: for that every other person had done their duty:
himself, in having declined to engage on favourable terms, in an
advantageous situation and time, that all things tending to a peace
might be totally unembarrassed: his army, in having preserved and
protected the men whom they had in their power, notwithstanding the
injuries which they had received, and the murder of their comrades; and
even Afranius's soldiers, who of themselves treated about concluding a
peace, by which they thought that they would secure the lives of all.
Thus, that the parties on both sides inclined to mercy: that the
generals only were averse to peace: that they paid no regard to the laws
either of conference or truce; and had most inhumanly put to death
ignorant persons, who were deceived by a conference: that therefore,
they had met that fate which usually befalls men from excessive
obstinacy and arrogance; and were obliged to have recourse, and most
earnestly desire that which they had shortly before disdained. That for
his part, he would not avail himself of their present humiliation, or
his present advantage, to require terms by which his power might be
increased, but only that those armies, which they had maintained for so
many years to oppose him, should be disbanded: for six legions had been
sent into Spain, and a seventh raised there, and many and powerful
fleets provided, and generals of great military experience sent to
command them, for no other purpose than to oppose him; that none of
these measures were adopted to keep the Spains in peace, or for the use
of the province, which, from the length of the peace, stood in need of
no such aid; that all these things were long since designed against him:
that against him a new sort of government was established, that the same
person should be at the gates of Rome, to direct the affairs of the
city; and though absent, have the government of two most warlike
provinces for so many years: that against him the laws of the
magistrates had been altered; that the late praetors and consuls should
not be sent to govern the provinces as had been the constant custom, but
persons approved of and chosen by a faction. That against him the excuse
of age was not admitted: but persons of tried experience in former wars
were called up to take the command of the armies, that with respect to
him only, the routine was not observed which had been allowed to all
generals, that, after a successful war, they should return home and
disband their armies, if not with some mark of honour, at least without
disgrace: that he had submitted to all these things patiently, and would
still submit to them: nor did he now desire to take their army from them
and keep it to himself (which, however, would not be a difficult
matter), but only that they should not have it to employ against him:
and therefore, as he said before, let them quit the provinces, and
disband their army. If this was complied with, he would injure no
person; that these were the last and only conditions of peace."

LXXXVI.--It was very acceptable and agreeable to Afranius's soldiers, as
might be easily known from their signs of joy, that they who expected
some injury after this defeat, should obtain without solicitation the
reward of a dismissal. For when a debate was introduced about the place
and time of their dismissal, they all began to express, both by words
and signs, from the rampart where they stood, that they should be
discharged immediately: for although every security might be given that
they would be disbanded, still the matter would be uncertain, if it was
deferred to a future day. After a short debate on either side, it was
brought to this issue: that those who had any settlement or possession
in Spain, should be immediately discharged: the rest at the river Var.
Caesar gave security that they should receive no damage, and that no
person should be obliged against his inclination to take the military
oath under him.

LXXXVII.--Caesar promised to supply them with corn from the present
time, till they arrived at the river Var. He further adds, that whatever
any of them lost in the war, which was in the possession of his
soldiers, should be restored to those that lost them. To his soldiers he
made a recompense in money for those things, a just valuation being
made. Whatever disputes Afranius's soldiers had afterwards amongst
themselves, they voluntarily submitted to Caesar's decision. Afranius
and Petreius, when pay was demanded by the legions, a sedition almost
breaking out, asserted that the time had not yet come, and required that
Caesar should take cognizance of it: and both parties were content with
his decision. About a third part of their army being dismissed in two
days, Caesar ordered two of his legions to go before, the rest to follow
the vanquished enemy: that they should encamp at a small distance from
each other. The execution of this business he gave in charge to Quintus
Fufius Kalenus, one of his lieutenants. According to his directions,
they marched from Spain to the river Var, and there the rest of the army
was disbanded.



BOOK II

I.--Whilst these things were going forward in Spain, Caius Trebonius,
Caesar's lieutenant, who had been left to conduct the assault of
Massilia, began to raise a mound, vineae, and turrets against the town,
on two sides: one of which was next the harbour and docks, the other on
that part where there is a passage from Gaul and Spain to that sea which
forces itself up the mouth of the Rhone. For Massilia is washed almost
on three sides by the sea, the remaining fourth part is the only side
which has access by land. A part even of this space, which reaches to
the fortress, being fortified by the nature of the country, and a very
deep valley, required a long and difficult siege. To accomplish these
works, Caius Trebonius sends for a great quantity of carriages and men
from the whole Province, and orders hurdles and materials to be
furnished. These things being provided, he raised a mound eighty feet in
height.

II.--But so great a store of everything necessary for a war had been a
long time before laid up in the town, and so great a number of engines,
that no vineae made of hurdles could withstand their force. For poles
twelve feet in length, pointed with iron, and these too shot from very
large engines, sank into the ground through four rows of hurdles.
Therefore the arches of the vineae were covered over with beams a foot
thick, fastened together, and under this the materials of the agger were
handed from one to another. Before this was carried a testudo sixty feet
long, for levelling the ground, made also of very strong timber, and
covered over with every thing that was capable of protecting it against
the fire and stones thrown by the enemy. But the greatness of the works,
the height of the wall and towers, and the multitude of engines retarded
the progress of our works. Besides, frequent sallies were made from the
town by the Albici, and fire was thrown on our mound and turrets. These
our men easily repulsed, and, doing considerable damage to those who
sallied, beat them back into the town.

III.--In the meantime, Lucius Nasidius, being sent by Cneius Pompey with
a fleet of sixteen sail, a few of which had beaks of brass, to the
assistance of Lucius Domitius and the Massilians, passed the straits of
Sicily without the knowledge or expectation of Curio, and, putting with
his fleet into Messana, and making the nobles and senate take flight
with the sudden terror, carried off one of their ships out of dock.
Having joined this to his other ships, he made good his voyage to
Massilia, and, having sent in a galley privately, acquaints Domitius and
the Massilians of his arrival, and earnestly encourages them to hazard
another battle with Brutus's fleet with the addition of his aid.

IV.--The Massilians, since their former loss, had brought the same
number of old ships from the docks, and had repaired and fitted them out
with great industry: they had a large supply of seamen and pilots. They
had got several fishing-smacks, and covered them over, that the seamen
might be secure against darts: these they filled with archers and
engines. With a fleet thus appointed, encouraged by the entreaties and
tears of all the old men, matrons, and virgins to succour the state in
this hour of distress, they went on board with no less spirit and
confidence than they had fought before. For it happens, from a common
infirmity of human nature, that we are more flushed with confidence, or
more vehemently alarmed at things unseen, concealed, and unknown, as was
the case then. For the arrival of Lucius Nasidius had filled the state
with the most sanguine hopes and wishes. Having got a fair wind, they
sailed out of port and went to Nasidius to Taurois, which is a fort
belonging to the Massilians, and there ranged their fleet and again
encouraged each other to engage, and communicated their plan of
operation. The command of the right division was given to the
Massilians, that of the left to Nasidius.

V.--Brutus sailed to the same place with an augmented fleet: for to
those made by Caesar at Arelas were added six ships taken from the
Massilians, which he had refitted since the last battle and had
furnished with every necessary. Accordingly, having encouraged his men
to despise a vanquished people whom they had conquered when yet
unbroken, he advanced against them full of confidence and spirit. From
Trebonius's camp and all the higher grounds it was easy to see into the
town--how all the youth which remained in it, and all persons of more
advanced years, with their wives and children, and the public guards,
were either extending their hands from the wall to the heavens, or were
repairing to the temples of the immortal gods, and, prostrating
themselves before their images, were entreating them to grant them
victory. Nor was there a single person who did not imagine that his
future fortune depended on the issue of that day; for the choice of
their youth and the most respectable of every age, being expressly
invited and solicited, had gone on board the fleet, that if any adverse
fate should befall them they might see that nothing was left for them to
attempt, and, if they proved victorious, they might have hopes of
preserving the city, either by their internal resources or by foreign
assistance.

VI-.-When the battle was begun, no effort of valour was wanting to the
Massilians, but, mindful of the instructions which they had a little
before received from their friends, they fought with such spirit as if
they supposed that they would never have another opportunity to attempt
a defence, and as if they believed that those whose lives should be
endangered in the battle would not long precede the fate of the rest of
the citizens, who, if the city was taken, must undergo the same fortune
of war. Our ships being at some distance from each other, room was
allowed both for the skill of their pilots and the manoeuvring of their
ships; and if at any time ours, gaining an advantage by casting the iron
hooks on board their ships, grappled with them, from all parts they
assisted those who were distressed. Nor, after being joined by the
Albici, did they decline coming to close engagement, nor were they much
inferior to our men in valour. At the same time, showers of darts,
thrown from a distance from the lesser ships, suddenly inflicted several
wounds on our men when off their guard and otherwise engaged; and two of
their three-decked galleys, having descried the ship of Decimus Brutus,
which could be easily distinguished by its flag, rowed up against him
with great violence from opposite sides: but Brutus, seeing into their
designs, by the swiftness of his ship extricated himself with such
address as to get clear, though only by a moment. From the velocity of
their motion they struck against each other with such violence that they
were both excessively injured by the shock; the beak, indeed, of one of
them being broken off, the whole ship was ready to founder, which
circumstance being observed, the ships of Brutus's fleet, which were
nearest that station, attack them when in this disorder and sink them
both.

VII.--But Nasidius's ships were of no use, and soon left the fight; for
the sight of their country, or the entreaties of their relations, did
not urge them to run a desperate risk of their lives. Therefore, of the
number of the ships not one was lost: of the fleet of the Massilians
five were sunk, four taken, and one ran off with Nasidius: all that
escaped made the best of their way to Hither Spain, but one of the rest
was sent forward to Massilia for the purpose of bearing this
intelligence, and when it came near the city, the whole people crowded
out to hear the tidings, and on being informed of the event, were so
oppressed with grief, that one would have imagined that the city had
been taken by an enemy at the same moment. The Massilians, however,
began to make the necessary preparations for the defence of their city
with unwearied energy.

VIII.--The legionary soldiers who had the management of the works on the
right side observed, from the frequent sallies of the enemy, that it
might prove a great protection to them to build a turret of brick under
the wall for a fort and place of refuge, which they at first built low
and small, [to guard them] against sudden attacks. To it they retreated,
and from it they made defence if any superior force attacked them; and
from it they sallied out either to repel or pursue the enemy. It
extended thirty feet on every side, and the thickness of the walls was
five feet. But afterwards, as experience is the best master in
everything on which the wit of man is employed, it was found that it
might be of considerable service if it was raised to the usual height of
turrets, which was effected in the following manner.

IX.-When the turret was raised to the height for flooring, they laid it
on the walls in such a manner that the ends of the joists were covered
by the outer face of the wall, that nothing should project to which the
enemy's fire might adhere. They, moreover, built over the joists with
small bricks as high as the protection of the plutei and vineae
permitted them; and on that place they laid two beams across, angle-ways,
at a small distance from the outer walls, to support the rafters
which were to cover the turret, and on the beams they laid joists across
in a direct line, and on these they fastened down planks. These joists
they made somewhat longer, to project beyond the outside of the wall,
that they might serve to hang a curtain on them to defend and repel all
blows whilst they were building the walls between that and the next
floor, and the floor of this story they faced with bricks and mortar,
that the enemy's fire might do them no damage; and on this they spread
mattresses, lest the weapons thrown from engines should break through
the flooring, or stones from catapults should batter the brickwork.
They, moreover, made three mats of cable ropes, each of them the length
of the turret walls, and four feet broad, and, hanging them round the
turret on the three sides which faced the enemy, fastened them to the
projecting joists. For this was the only sort of defence which, they had
learned by experience in other places, could not be pierced by darts or
engines. But when that part of the turret which was completed was
protected and secured against every attempt of the enemy, they removed
the plutei to other works. They began to suspend gradually, and raise by
screws from the first-floor, the entire roof of the turret, and then
they elevated it as high as the length of the mats allowed. Hid and
secured within these coverings, they built up the walls with bricks, and
again, by another turn of the screw, cleared a place for themselves to
proceed with the building; and, when they thought it time to lay another
floor, they laid the ends of the beams, covered in by the outer bricks
in like manner as in the first story, and from that story they again
raised the uppermost floor and the mat-work. In this manner, securely
and without a blow or danger, they raised it six stories high, and in
laying the materials left loop-holes in such places as they thought
proper for working their engines.

X.--When they were confident that they could protect the works which lay
around from this turret, they resolved to build a musculus, sixty feet
long, of timber, two feet square, and to extend it from the brick tower
to the enemy's tower and wall. This was the form of it: two beams of
equal length were laid on the ground, at the distance of four feet from
each other; and in them were fastened small pillars, five feet high,
which were joined together by braces, with a gentle slope, on which the
timber which they must place to support the roof of the musculus should
be laid: upon this were laid beams, two feet square, bound with iron
plates and nails. To the upper covering of the musculus and the upper
beams, they fastened laths, four fingers square, to support the tiles
which were to cover the musculus. The roof being thus sloped and laid
over in rows in the same manner as the joists were laid on the braces,
the musculus was covered with tiles and mortar, to secure it against
fire, which might be thrown from the wall. Over the tiles hides are
spread, to prevent the water let in on them by spouts from dissolving
the cement of the bricks. Again, the hides were covered over with
mattresses, that they might not be destroyed by fire or stones. The
soldiers under the protection of the vineae, finish this whole work to
the very tower, and suddenly, before the enemy were aware of it, moved
it forward by naval machinery, by putting rollers under it, close up to
the enemy's turret, so that it even touched the building.

XI.--The townsmen, affrighted at this unexpected stroke, bring forward
with levers the largest stones they can procure; and pitching them from
the wall, roll them down on the musculus. The strength of the timber
withstood the shock; and whatever fell on it slid off, on account of the
sloping roof. When they perceived this, they altered their plan and set
fire to barrels, filled with resin and tar, and rolled them down from
the wall on the musculus. As soon as they fell on it, they slid off
again, and were removed from its side by long poles and forks. In the
meantime, the soldiers, under cover of the musculus, were looting out
with crowbars the lowest stones of the enemy's turret, with which the
foundation was laid. The musculus was defended by darts, thrown from
engines by our men from the brick tower, and the enemy were beaten off
from the wall and turrets; nor was a fair opportunity of defending the
walls given them. At length several stones being picked away from the
foundation of that turret next the musculus, part of it fell down
suddenly, and the rest, as if following it, leaned forward.

XII.--Hereupon, the enemy, distressed at the sudden fall of the turret,
surprised at the unforeseen calamity, awed by the wrath of the gods, and
dreading the pillage of their city, rush all together out of the gate
unarmed, with their temples bound with fillets, and suppliantly stretch
out their hands to the officers and the army. At this uncommon
occurrence, the whole progress of the war was stopped, and the soldiers,
turning away from the battle, ran eagerly to hear and listen to them.
When the enemy came up to the commanders and the army, they all fell
down at their feet, and besought them "to wait till Caesar's arrival;
they saw that their city was taken, our works completed, and their tower
undermined, therefore they desisted from a defence; that no obstacle
could arise, to prevent their being instantly plundered at a beck, as
soon as he arrived, if they refused to submit to his orders." They
inform them that, "if the turret had entirely fallen down, the soldiers
could not be withheld from forcing into the town and sacking it, in
hopes of getting spoil." These and several other arguments to the same
effect were delivered, as they were a people of great learning, with
great pathos and lamentations.

XIII.--The lieutenants, moved with compassion, draw off the soldiers
from the work, desist from the assault, and leave sentinels on the
works. A sort of a truce having been made through compassion for the
besieged, the arrival of Caesar is anxiously awaited; not a dart was
thrown from the walls or by our men, but all remit their care and
diligence, as if the business was at an end. For Caesar had given
Trebonius strict charge not to suffer the town to be taken by storm,
lest the soldiers, too much irritated both by abhorrence of their
revolt, by the contempt shown to them, and by their long labour, should
put to the sword all the grown-up inhabitants, as they threatened to do.
And it was with difficulty that they were then restrained from breaking
into the town, and they were much displeased, because they imagined that
they were prevented by Trebonius from taking possession of it.

XIV.--But the enemy, destitute of all honour, only waited a time and
opportunity for fraud and treachery. And after an interval of some days,
when our men were careless and negligent, on a sudden, at noon, when
some were dispersed, and others indulging themselves in rest on the very
works, after the fatigue of the day, and their arms were all laid by and
covered up, they sallied out from the gates, and, the wind being high
and favourable to them, they set fire to our works; and the wind spread
it in such a manner that, in the same instant, the agger, plutei,
testudo, tower, and engines all caught the flames and were consumed
before we could conceive how it had occurred. Our men, alarmed at such
an unexpected turn of fortune, lay hold on such arms as they could find.
Some rush from the camp; an attack is made on the enemy: but they were
prevented, by arrows and engines from the walls, from pursuing them when
they fled. They retired to their walls, and there, without fear, set the
musculus and brick tower on fire. Thus, by the perfidy of the enemy and
the violence of the storm, the labour of many months was destroyed in a
moment. The Massilians made the same attempt the next day, having got
such another storm. They sallied out against the other tower and agger,
and fought with more confidence. But as our men had on the former
occasion given up all thoughts of a contest, so, warned by the event of
the preceding day, they had made every preparation for a defence.
Accordingly, they slew several, and forced the rest to retreat into the
town without effecting their design.

XV.--Trebonius began to provide and repair what had been destroyed, with
much greater zeal on the part of the soldiers; for when they saw that
their extraordinary pains and preparations had an unfortunate issue,
they were fired with indignation that, in consequence of the impious
violation of the truce, their valour should be held in derision. There
was no place left them from which the materials for their mound could be
fetched, in consequence of all the timber, far and wide, in the
territories of the Massilians, having been cut down and carried away;
they began therefore to make an agger of a new construction, never heard
of before, of two walls of brick, each six feet thick, and to lay floors
over them of almost the same breadth with the agger, made of timber. But
wherever the space between the walls, or the weakness of the timber,
seemed to require it, pillars were placed underneath and traversed beams
laid on to strengthen the work, and the space which was floored was
covered over with hurdles, and the hurdles plastered over with mortar.
The soldiers, covered overhead by the floor, on the right and left by
the wall, and in the front by the mantlets, carried whatever materials
were necessary for the building without danger: the business was soon
finished--the loss of their laborious work was soon repaired by the
dexterity and fortitude of the soldiers. Gates for making sallies were
left in the wall in such places as they thought proper.

XVI.--But when the enemy perceived that those works, which they had
hoped could not be replaced without a great length of time, were put
into so thorough repair by a few days' labour and diligence, that there
was no room for perfidy or sallies, and that no means were left them by
which they could either hurt the men by resistance or the works by fire,
and when they found by former examples that their town could be
surrounded with a wall and turrets on every part by which it was
accessible by land, in such a manner that they could not have room to
stand on their own fortifications, because our works were built almost
on the top of their walls by our army, and darts could be thrown from
our hands, and when they perceived that all advantage arising from their
engines, on which they had built great hopes, was totally lost, and that
though they had an opportunity of fighting with us on equal terms from
walls and turrets, they could perceive that they were not equal to our
men in bravery, they had recourse to the same proposals of surrender as
before.

XVII.--In Further Spain, Marcus Varro, in the beginning of the
disturbances, when he heard of the circumstances which took place in
Italy, being diffident of Pompey's success, used to speak in a very
friendly manner of Caesar. That though, being pre-engaged to Cneius
Pompey in quality of lieutenant, he was bound in honour to him, that,
nevertheless, there existed a very intimate tie between him and Caesar;
that he was not ignorant of what was the duty of a lieutenant, who bore
an office of trust; nor of his own strength, nor of the disposition of
the whole province to Caesar. These sentiments he constantly expressed
in his ordinary conversation, and did not attach himself to either
party. But afterwards, when he found that Caesar was detained before
Massilia, that the forces of Petreius had effected a junction with the
army of Afranius, that considerable reinforcements had come to their
assistance, that there were great hopes and expectations, and heard that
the whole Hither province had entered into a confederacy, and of the
difficulties to which Caesar was reduced afterwards at Ilerda for want
of provisions, and Afranius wrote to him a fuller and more exaggerated
account of these matters, he began to regulate his movements by those of
fortune.

XVIII.--He made levies throughout the province; and, having completed
his two legions, he added to them about thirty auxiliary cohorts: he
collected a large quantity of corn to send partly to the Massilians,
partly to Afranius and Petreius. He commanded the inhabitants of Gades
to build ten ships of war; besides, he took care that several others
should be built in Spain. He removed all the money and ornaments from
the temple of Hercules to the town of Gades, and sent six cohorts
thither from the province to guard them, and gave the command of the
town of Gades to Caius Gallonius, a Roman knight, and friend of
Domitius, who had come thither sent by Domitius to recover an estate for
him; and he deposited all the arms, both public and private, in
Gallonius's house. He himself [Varro] made severe harangues against
Caesar. He often pronounced from his tribunal that Caesar had fought
several unsuccessful battles, and that a great number of his men had
deserted to Afranius. That he had these accounts from undoubted
messengers, and authority on which he could rely. By these means he
terrified the Roman citizens of that province, and obliged them to
promise him for the service of the state one hundred and ninety thousand
sesterces, twenty thousand pounds weight of silver, and a hundred and
twenty thousand bushels of wheat. He laid heavier burdens on those
states which he thought were friendly disposed to Caesar, and billeted
troops on them; he passed judgment against some private persons, and
condemned to confiscation the properties of those who had spoken or made
orations against the republic, and forced the whole province to take an
oath of allegiance to him and Pompey. Being informed of all that
happened in Hither Spain, he prepared for war. This was his plan of
operations. He was to retire with his two legions to Gades, and to lay
up all the shipping and provisions there. For he had been informed that
the whole province was inclined to favour Caesar's party. He thought
that the war might be easily protracted in an island, if he was provided
with corn and shipping. Caesar, although called back to Italy by many
and important matters, yet had determined to leave no dregs of war
behind him in Spain, because he knew that Pompey had many dependants and
clients in the Hither province.

XIX.--Having therefore sent two legions into Further Spain under the
command of Quintus Cassius, tribune of the people; he himself advances
with six hundred horse by forced marches, and issues a proclamation,
appointing a day on which the magistrates and nobility of all the states
should attend him at Corduba. This proclamation being published through
the whole province, there was not a state that did not send a part of
their senate to Corduba, at the appointed time; and not a Roman citizen
of any note but appeared that day. At the same time the senate at
Corduba shut the gates of their own accord against Varro, and posted
guards and sentinels on the wall and in the turrets, and detained two
cohorts (called Colonicae, which had come there accidentally), for the
defence of the town. About the same time the people of Carmona, which is
by far the strongest state in the whole province, of themselves drove
out of the town the cohorts, and shut the gates against them, although
three cohorts had been detached by Varro to garrison the citadel.

XX.--But Varro was in greater haste on this account to reach Gades with
his legion as soon as possible, lest he should be stopped either on his
march or on crossing over to the island. The affection of the province
to Caesar proved so great and so favourable, that he received a letter
from Gades, before he was far advanced on his march: that as soon as the
nobility of Gades heard of Caesar's proclamation, they had combined with
the tribune of the cohorts, which were in garrison there, to drive
Gallonius out of the town, and to secure the city and island for Caesar.
That having agreed on the design they had sent notice to Gallonius, to
quit Gades of his own accord whilst he could do it with safety; if he
did not, they would take measures for themselves; that for fear of this
Gallonius had been induced to quit the town. When this was known, one of
Varro's two legions, which was called Vernacula, carried off the colours
from Varro's camp, he himself standing by and looking on, and retired to
Hispalis, and took post in the market and public places without doing
any injury, and the Roman citizens residing there approved so highly of
this act, that every one most earnestly offered to entertain them in
their houses. When Varro, terrified at these things, having altered his
route, proposed going to Italica, he was informed by his friends that
the gates were shut against him. Then indeed, when intercepted from
every road, he sends word to Caesar that he was ready to deliver up the
legion which he commanded. He sends to him Sextus Caesar, and orders him
to deliver it up to him. Varro, having delivered up the legion, went to
Caesar to Corduba, and having laid before him the public accounts,
handed over to him most faithfully whatever money he had, and told him
what quantity of corn and shipping he had, and where.

XXI.--Caesar made a public oration at Corduba, in which he returned
thanks to all severally: to the Roman citizens, because they had been
zealous to keep the town in their own power; to the Spaniards, for
having driven out the garrison; to the Gaditani, for having defeated the
attempts of his enemies, and asserted their own liberty; to the Tribunes
and Centurions who had gone there as a guard, for having by their valour
confirmed them in their purpose. He remitted the tax which the Roman
citizens had promised to Varro for the public use: he restored their
goods to those who he was informed had incurred that penalty by speaking
too freely, having given public and private rewards to some: he filled
the rest with flattering hopes of his future intentions; and having
stayed two days at Corduba, he set out for Gades: he ordered the money
and ornaments which had been carried away from the temple of Hercules,
and lodged in the houses of private persons, to be replaced in the
temple. He made Quintus Cassius governor of the province, and assigned
him four legions. He himself, with those ships which Marcus Varro had
built, and others which the Gaditani had built by Varro's orders,
arrived in a few days at Tarraco, where ambassadors from the greatest
part of the nearer province waited his arrival. Having in the same
manner conferred marks of honour both publicly and privately on some
states, he left Tarraco, and went thence by land to Narbo, and thence to
Massilia. There he was informed that a law was passed for creating a
dictator, and that he had been nominated dictator by Marcus Lepidus the
praetor.

XXII.--The Massilians, wearied out by misfortunes of every sort, reduced
to the lowest ebb for want of corn, conquered in two engagements at sea,
defeated in their frequent sallies, and struggling moreover with a fatal
pestilence, from their long confinement and change of victuals (for they
all subsisted on old millet and damaged barley, which they had formerly
provided and laid up in the public stores against an emergency of this
kind), their turret being demolished, a great part of their wall having
given way, and despairing of any aid, either from the provinces or their
armies, for these they had heard had fallen into Caesar's power,
resolved to surrender now without dissimulation. But a few days before,
Lucius Domitius, having discovered the intention of the Massilians, and
having procured three ships, two of which he gave up to his friends,
went on board the third himself, having got a brisk wind, put out to
sea. Some ships, which by Brutus's orders were constantly cruising near
the port, having espied him, weighed anchor, and pursued him. But of
these, the ship on board of which he was, persevered itself, and
continuing its flight, and by the aid of the wind got out of sight: the
other two, affrighted by the approach of our galleys, put back again
into the harbour. The Massilians conveyed their arms and engines out of
the town, as they were ordered: brought their ships out of the port and
docks, and delivered up the money in their treasury. When these affairs
were despatched, Caesar, sparing the town more out of regard to their
renown and antiquity than to any claim they could lay to his favour,
left two legions in garrison there, sent the rest to Italy, and set out
himself for Rome.

XXIII.--About the same time Caius Curio, having sailed from Sicily to
Africa, and from the first despising the forces of Publius Attius Varus,
transported only two of the four legions which he had received from
Caesar, and five hundred horse, and having spent two days and three
nights on the voyage, arrived at a place called Aquilaria, which is
about twenty-two miles distant from Clupea, and in the summer season has
a convenient harbour, and is enclosed by two projecting promontories.
Lucius Caesar, the son, who was waiting his arrival near Clupea with ten
ships which had been taken near Utica in a war with the pirates, and
which Publius Attius had had repaired for this war, frightened at the
number of our ships, fled the sea, and running his three-decked covered
galley on the nearest shore, left her there and made his escape by land
to Adrumetum. Caius Considius Longus, with a garrison of one legion,
guarded this town. The rest of Caesar's fleet, after his flight, retired
to Adrumetum. Marcus Rufus, the quaestor, pursued him with twelve ships,
which Curio had brought from Sicily as convoy to the merchantmen, and
seeing a ship left on the shore, he brought her off by a towing rope,
and returned with his fleet to Curio.

XXIV.--Curio detached Marcus before with the fleet to Utica, and marched
thither with his army. Having advanced two days, he came to the river
Bagrada, and there left Caius Caninius Rebilus, the lieutenant, with the
legions; and went forward himself with the horse to view the Cornelian
camp, because that was reckoned a very eligible position for encamping.
It is a straight ridge, projecting into the sea, steep and rough on both
sides, but the ascent is more gentle on that part which lies opposite
Utica. It is not more than a mile distant from Utica in a direct line.
But on this road there is a spring, to which the sea comes up, and
overflows; an extensive morass is thereby formed; and if a person would
avoid it, he must make a circuit of six miles to reach the town.

XXV.--Having examined this place, Curio got a view of Varus's camp,
joining the wall and town, at the gate called Bellica, well fortified by
its natural situation, on one side by the town itself, on the other by a
theatre which is before the town, the approaches to the town being
rendered difficult and narrow by the very extensive out-buildings of
that structure. At the same time he observed the roads very full of
carriages and cattle which they were conveying from the country into the
town on the sudden alarm. He sent his cavalry after them to plunder them
and get the spoil. And at the same time Varus had detached as a guard
for them six hundred Numidian horse, and four hundred foot, which king
Juba had sent to Utica as auxiliaries a few days before. There was a
friendship subsisting between his [Juba's] father and Pompey, and a feud
between him and Curio, because he, when a tribune of the people, had
proposed a law, in which he endeavoured to make public property of the
kingdom of Juba. The horse engaged; but the Numidians were not able to
stand our first charge; but a hundred and twenty being killed, the rest
retreated into their camp near the town. In the meantime, on the arrival
of his men-of-war, Curio ordered proclamation to be made to the merchant
ships, which lay at anchor before Utica, in number about two hundred,
that he would treat as enemies all that did not set sail immediately for
the Cornelian camp. As soon as the proclamation was made, in an instant
they all weighed anchor and left Utica, and repaired to the place
commanded them. This circumstance furnished the army with plenty of
everything.

XXVI.--After these transactions, Curio returned to his camp at Bagrada;
and by a general shout of the whole army was saluted imperator. The next
day he led his army to Utica, and encamped near the town. Before the
works of the camp were finished, the horse upon guard brought him word
that a large supply of horse and foot sent by king Juba were on their
march to Utica, and at the same time a cloud of dust was observed, and
in a moment the front of the line was in sight. Curio, surprised at the
suddenness of the affair, sent on the horse to receive their first
charge, and detain them. He immediately called off his legions from the
work, and put them in battle array. The horse began the battle: and
before the legions could be completely marshalled and take their ground,
the king's entire forces being thrown into disorder and confusion,
because they had marched without any order, and were under no
apprehensions, betake themselves to flight: almost all the enemy's horse
being safe, because they made a speedy retreat into the town along the
shore, Caesar's soldiers slay a great number of their infantry.

XXVII.--The next night two Marsian centurions, with twenty-two men
belonging to the companies, deserted from Curio's camp to Attius Varus.
They, whether they uttered the sentiments which they really entertained,
or wished to gratify Varus (for what we wish we readily give credit to,
and what we think ourselves, we hope is the opinion of other men),
assured him, that the minds of the whole army were disaffected to Curio,
that it was very expedient that the armies should be brought in view of
each other, and an opportunity of a conference be given. Induced by
their opinion, Varus the next day led his troops out of the camp: Curio
did so in like manner, and with only one small valley between them, each
drew up his forces.

XXVIII.--In Varus's army there was one Sextus Quintilius Varus who, as
we have mentioned before, was at Corfinium. When Caesar gave him his
liberty, he went over to Africa; now, Curio had transported to Africa
those legions which Caesar had received under his command a short time
before at Corfinium: so that the officers and companies were still the
same, excepting the change of a few centurions. Quintilius, making this
a pretext for addressing them, began to go round Curio's lines, and to
entreat the soldiers "not to lose all recollection of the oath which
they took first to Domitius and to him their quaestor, nor bear arms
against those who had shared the same fortune, and endured the same
hardships in a siege, nor fight for those by whom they had been
opprobriously called deserters." To this he added a few words by way of
encouragement, what they might expect from his own liberality, if they
should follow him and Attius. On the delivery of this speech, no
intimation of their future conduct is given by Curio's army, and thus
both generals led back their troops to their camp.

XXIX.--However, a great and general fear spread through Curio's camp,
for it is soon increased by the various discourses of men. For every one
formed an opinion of his own; and to what he had heard from others,
added his own apprehensions. When this had spread from a single author
to several persons, and was handed from one another, there appeared to
be many authors for such sentiments as these: ["That it was a civil war;
that they were men; and therefore that it was lawful for them to act
freely, and follow which party they pleased." These were the legions
which a short time before had belonged to the enemy; for the custom of
offering free towns to those who joined the opposite party had changed
Caesar's kindness. For the harshest expressions of the soldiers in
general did not proceed from the Marsi and Peligni, as those which
passed in the tents the night before; and some of their fellow soldiers
heard them with displeasure. Some additions were also made to them by
those who wished to be thought more zealous in their duty.]

XXX.--For these reasons, having called a council, Curio began to
deliberate on the general welfare. There were some opinions, which
advised by all means an attempt to be made, and an attack on Varus's
camp; for when such sentiments prevailed among the soldiers, they
thought idleness was improper. In short, they said, "that it was better
bravely to try the hazard of war in a battle, than to be deserted and
surrounded by their own troops, and forced to submit to the greatest
cruelties." There were some who gave their opinion, that they ought to
withdraw at the third watch to the Cornelian camp; that by a longer
interval of time the soldiers might be brought to a proper way of
thinking; and also, that if any misfortune should befall them, they
might have a safer and readier retreat to Sicily, from the great number
of their ships.

XXXI.--Curio, censuring both measures, said, "that the one was as
deficient in spirit, as the other exceeded in it: that the latter
advised a shameful flight, and the former recommended us to engage at a
great disadvantage. For on what, says he, can we rely that we can storm
a camp, fortified both by nature and art? Or, indeed, what advantage do
we gain if we give over the assault, after having suffered considerable
loss; as if success did not acquire for a general the affection of his
army, and misfortune their hatred? But what does a change of camp imply
but a shameful flight, and universal despair, and the alienation of the
army? For neither ought the obedient to suspect that they are
distrusted, nor the insolent to know that we fear them; because our
fears augment the licentiousness of the latter, and diminish the zeal of
the former. But if, says he, we were convinced of the truth of the
reports of the disaffection of the army (which I indeed am confident are
either altogether groundless, or at least less than they are supposed to
be), how much better to conceal and hide our suspicions of it, than by
our conduct confirm it? Ought not the defects of an army to be as
carefully concealed as the wounds in our bodies, lest we should increase
the enemy's hopes? but they moreover advise us to set out at midnight,
in order, I suppose, that those who attempt to do wrong may have a
fairer opportunity; for conduct of this kind is restrained either by
shame or fear, to the display of which the night is most adverse.
Wherefore, I am neither so rash as to give my opinion that we ought to
attack their camp without hopes of succeeding; nor so influenced by fear
as to despond: and I imagine that every expedient ought first to be
tried; and I am in a great degree confident that I shall form the same
opinion as yourselves on this matter."

XXXII.--Having broken up the council he called the soldiers together,
and reminded them "what advantage Caesar had derived from their zeal at
Corfinium; how by their good offices and influence he had brought over a
great part of Italy to his interest. For, says he, all the municipal
towns afterwards imitated you and your conduct; nor was it without
reason that Caesar judged so favourably, and the enemy so harshly of
you. For Pompey, though beaten in no engagement, yet was obliged to
shift his ground, and leave Italy, from the precedent established by
your conduct. Caesar committed me, whom he considered his dearest
friend, and the provinces of Sicily and Africa, without which he was not
able to protect Rome or Italy, to your protection. There are some here
present who encourage you to revolt from us; for what can they wish for
more, than at once to ruin us, and to involve you in a heinous crime? or
what baser opinions could they in their resentment entertain of you,
than that you would betray those who acknowledged themselves indebted to
you for everything, and put yourselves in the power of those who think
they have been ruined by you? Have you not heard of Caesar's exploits in
Spain? that he routed two armies, conquered two generals, recovered two
provinces, and effected all this within forty days after he came in
sight of the enemy? Can those who were not able to stand against him
whilst they were uninjured resist him when they are ruined? Will you,
who took part with Caesar whilst victory was uncertain, take part with
the conquered enemy when the fortune of the war is decided, and when you
ought to reap the reward of your services? For they say that they have
been deserted and betrayed by you, and remind you of a former oath. But
did you desert Lucius Domitius, or did Lucius Domitius desert you? Did
he not, when you were ready to submit to the greatest difficulties, cast
you off? Did he not, without your privacy, endeavour to effect his own
escape? When you were betrayed by him, were you not preserved by
Caesar's generosity? And how could he think you bound by your oath to
him, when, after having thrown up the ensigns of power, and abdicated
his government, he became a private person, and a captive in another's
power? A new obligation is left upon you, that you should disregard the
oath, by which you are at present bound; and have respect only to that
which was invalidated by the surrender of your general, and his
diminution of rank. But I suppose, although you are pleased with Caesar,
you are offended with me; however I shall not boast of my services to
you, which still are inferior to my own wishes or your expectations.
But, however, soldiers have ever looked for the rewards of labour at the
conclusion of a war; and what the issue of it is likely to be, not even
you can doubt. But why should I omit to mention my own diligence and
good fortune, and to what a happy crisis affairs are now arrived? Are
you sorry that I transported the army safe and entire, without the loss
of a single ship? That on my arrival, in the very first attack, I routed
the enemy's fleet? That twice in two days I defeated the enemy's horse?
That I carried out of the very harbour and bay, two hundred of the
enemy's victuallers, and reduced them to that situation that they can
receive no supplies either by land or sea? Will you divorce yourselves
from this fortune and these generals; and prefer the disgrace of
Corfinium, the defeat of Italy, the surrender of both Spains, and the
prestige of the African war? I, for my part, wished to be called a
soldier of Caesar's; you honoured me with the title of Imperator. If you
repent your bounty, I give it back to you; restore to me my former name
that you may not appear to have conferred the honour on me as a
reproach."

XXXIII.--The soldiers, being affected by this oration, frequently
attempted to interrupt him whilst he was speaking, so that they appeared
to bear with excessive anguish the suspicion of treachery, and when he
was leaving the assembly they unanimously besought him to be of good
spirits, and not hesitate to engage the enemy and put their fidelity and
courage to a trial. As the wishes and opinions of all were changed by
this act, Curio, with the general consent, determined, whenever
opportunity offered, to hazard a battle. The next day he led out his
forces and ranged them in order of battle on the same ground where they
had been posted the preceding day; nor did Attius Varus hesitate to draw
out his men, that, if any occasion should offer, either to tamper with
our men or to engage on equal terms, he might not miss the opportunity.

XXXIV.-There lay between the two armies a valley, as already mentioned,
not very deep, but of a difficult and steep ascent. Each was waiting
till the enemy's forces should attempt to pass it, that they might
engage with the advantage of the ground. At the same time, on the left
wing, the entire cavalry of Publius Attius, and several light-armed
infantry intermixed with them, were perceived descending into the
valley. Against them Curio detached his cavalry and two cohorts of the
Marrucini, whose first charge the enemy's horse were unable to stand,
but, setting spurs to their horses, fled back to their friends: the
light-infantry being deserted by those who had come out along with them,
were surrounded and cut to pieces by our men. Varus's whole army, facing
that way, saw their men flee and cut down. Upon which Rebilus, one of
Caesar's lieutenants, whom Curio had brought with him from Sicily
knowing that he had great experience in military matters, cried out,
"You see the enemy are daunted, Curio! why do you hesitate to take
advantage of the opportunity?" Curio, having merely "expressed this,
that the soldiers should keep in mind the professions which they had
made to him the day before," then ordered them to follow him, and ran
far before them all. The valley was so difficult of ascent that the
foremost men could not struggle up it unless assisted by those behind.
But the minds of Attius's soldiers being prepossessed with fear and the
flight and slaughter of their men, never thought of opposing us; and
they all imagined that they were already surrounded by our horse, and,
therefore, before a dart could be thrown or our men come near them,
Varus's whole army turned their backs and retreated to their camp.

XXXV.-In this flight one Fabius, a Pelignian and common soldier in
Curio's army, pursuing the enemy's rear, with a loud voice shouted to
Varus by his name, and often called him, so that he seemed to be one of
his soldiers, who wished to speak to him and give him advice. When
Varus, after being repeatedly called, stopped and looked at him, and
inquired who he was and what he wanted, he made a blow with his sword at
his naked shoulder and was very near killing Varus, but he escaped the
danger by raising his shield to ward off the blow. Fabius was surrounded
by the soldiers near him and cut to pieces; and by the multitude and
crowds of those that fled, the gates of the camps were thronged and the
passage stopped, and a greater number perished in that place without a
stroke than in the battle and flight. Nor were we far from driving them
from this camp; and some of them ran straightway to the town without
halting. But both the nature of the ground and the strength of the
fortifications prevented our access to the camp; for Curio's soldiers,
marching out to battle, were without those things which were requisite
for storming a camp. Curio, therefore, led his army back to the camp,
with all his troops safe except Fabius. Of the enemy about six hundred
were killed and a thousand wounded, all of whom, after Curio's return,
and several more under pretext of their wounds, but in fact through
fear, withdrew from the camp into the town, which Varus perceiving and
knowing the terror of his army, leaving a trumpeter in his camp and a
few tents for show, at the third watch led back his army quietly into
the town.

XXXVI.--The next day Curio resolved to besiege Utica, and to draw lines
about it. In the town there was a multitude of people, ignorant of war,
owing to the length of the peace; some of them Uticans, very well
inclined to Caesar, for his favours to them; the Roman population was
composed of persons differing widely in their sentiments. The terror
occasioned by former battles was very great; and therefore they openly
talked of surrendering, and argued with Attius that he should not suffer
the fortune of them all to be ruined by his obstinacy. Whilst these
things were in agitation, couriers, who had been sent forward, arrived
from king Juba, with the intelligence that he was on his march, with
considerable forces, and encouraged them to protect and defend their
city, a circumstance which greatly comforted their desponding hearts.

XXXVII.--The same intelligence was brought to Curio; but for some time
he could not give credit to it, because he had so great confidence in
his own good fortune. And at this time Caesar's success in Spain was
announced in Africa by messages and letters. Being elated by all these
things, he imagined that the king would not dare to attempt anything
against him. But when he found out, from undoubted authority, that his
forces were less than twenty miles distant from Utica, abandoning his
works, he retired to the Cornelian camp. Here he began to lay in corn
and wood, and to fortify his camp, and immediately despatched orders to
Sicily, that his two legions and the remainder of his cavalry should be
sent to him. His camp was well adapted for protracting a war, from the
nature and strength of the situation, from its proximity to the sea, and
the abundance of water and salt, of which a great quantity had been
stored up from the neighbouring salt-pits. Timber could not fail him
from the number of trees, nor corn, with which the lands abounded.
Wherefore, with the general consent, Curio determined to wait for the
rest of his forces, and protract the war.

XXXVIII.--This plan being settled, and his conduct approved of, he is
informed by some deserters from the town that Juba had stayed behind in
his own kingdom, being called home by a neighbouring war, and a dispute
with the people of Leptis; and that Sabura, his commander-in-chief, who
had been sent with a small force, was drawing near to Utica. Curio
rashly believing this information, altered his design, and resolved to
hazard a battle. His youth, his spirits, his former good fortune and
confidence of success, contributed much to confirm this resolution.
Induced by these motives, early in the night he sent all his cavalry to
the enemy's camp near the river Bagrada, of which Sabura, of whom we
have already spoken, was the commander. But the king was coming after
them with all his forces, and was posted at a distance of six miles
behind Sabura. The horse that were sent perform their march that night,
and attack the enemy unawares and unexpectedly; for the Numidians, after
the usual barbarous custom, encamped here and there without any
regularity. The cavalry having attacked them, when sunk in sleep and
dispersed, killed a great number of them; many were frightened and ran
away. After which the horse returned to Curio, and brought some
prisoners with them.

XXXIX.--Curio had set out at the fourth watch with all his forces,
except five cohorts which he left to guard the camp. Having advanced six
miles, he met the horse, heard what had happened, and inquired from the
captives who commanded the camp at Bagrada. They replied Sabura. Through
eagerness to perform his journey, he neglected to make further
inquiries, but looking back to the company next him, "Don't you see,
soldiers," says he, "that the answer of the prisoners corresponds with
the account of the deserters, that the king is not with him, and that he
sent only a small force which was not able to withstand a few horse?
Hasten then to spoil, to glory; that we may now begin to think of
rewarding you, and returning you thanks." The achievements of the horse
were great in themselves, especially if their small number be compared
with the vast host of Numidians. However, the account was enlarged by
themselves, as men are naturally inclined to boast of their own merit.
Besides, many spoils were produced; the men and horses that were taken
were brought into their sight, that they might imagine that every moment
of time which intervened was a delay to their conquest. By this means
the hopes of Curio were seconded by the ardour of the soldiers. He
ordered the horse to follow him, and hastened his march, that he might
attack them as soon as possible, while in consternation after their
flight. But the horse, fatigued by the expedition of the preceding
night, were not able to keep up with him, but fell behind in different
places. Even this did not abate Curio's hopes.

XL.--Juba, being informed by Sabura of the battle in the night, sent to
his relief two thousand Spanish and Gallic horse, which he was
accustomed to keep near him to guard his person, and that part of his
infantry on which he had the greatest dependence, and he himself
followed slowly after with the rest of his forces and forty elephants,
suspecting that as Curio had sent his horse before, he himself would
follow them. Sabura drew up his army, both horse and foot, and commanded
them to give way gradually and retreat through the pretence of fear;
that when it was necessary he would give them the signal for battle, and
such orders as he found circumstances required. Curio, as his idea of
their present behaviour was calculated to confirm his former hopes,
imagined that the enemy were running away, and led his army from the
rising grounds down to the plain.

XLI.--And when he had advanced from this place about sixteen miles, his
army being exhausted with the fatigue, he halted. Sabura gave his men
the signal, marshalled his army, and began to go around his ranks and
encourage them. But he made use of the foot only for show; and sent the
horse to the charge: Curio was not deficient in skill, and encouraged
his men to rest all their hopes in their valour. Neither were the
soldiers, though wearied, nor the horse, though few and exhausted with
fatigue, deficient in ardour to engage, and courage: but the latter were
in number but two hundred: the rest had dropped behind on the march.
Wherever they charged they forced the enemy to give ground, but they
were not able to pursue them far when they fled, or to press their
horses too severely. Besides, the enemy's cavalry began to surround us
on both wings and to trample down our rear. When any cohorts ran forward
out of the line, the Numidians, being fresh, by their speed avoided our
charge, and surrounded ours when they attempted to return to their post,
and cut them off from the main body. So that it did not appear safe
either to keep their ground and maintain their ranks, or to issue from
the line, and run the risk. The enemy's troops were frequently
reinforced by assistance sent from Juba; strength began to fail our men
through fatigue; and those who had been wounded could neither quit the
field nor retire to a place of safety, because the whole field was
surrounded by the enemy's cavalry. Therefore, despairing of their own
safety, as men usually do in the last moment of their lives, they either
lamented their unhappy deaths, or recommended their parents to the
survivors, if fortune should save any from the impending danger. All
were full of fear and grief.

XLII.--When Curio perceived that in the general consternation neither
his exhortations nor entreaties were attended to, imagining that the
only hope of escaping in their deplorable situation was to gain the
nearest hills, he ordered the colours to be borne that way. But a party
of horse, that had been sent by Sabura, had already got possession of
them. Now indeed our men were reduced to extreme despair: and some of
them were killed by the cavalry in attempting to escape: some fell to
the ground unhurt. Cneius Domitius, commander of the cavalry, standing
round Curio with a small party of horse, urged Curio to endeavour to
escape by flight, and to hasten to his camp; and assured him that he
would not forsake him. But Curio declared that he would never more
appear in Caesar's sight, after losing the army which had been committed
by Caesar to his charge, and accordingly fought till he was killed. Very
few of the horse escaped from that battle, but those who had stayed
behind to refresh their horses having perceived at a distance the defeat
of the whole army, retired in safety to their camp.

XLIII.--The soldiers were all killed to a man. Marcus Rufus, the
quaestor, who was left behind in the camp by Curio, having got
intelligence of these things, encouraged his men not to be disheartened.
They beg and entreat to be transported to Sicily. He consented, and
ordered the masters of the ships to have all the boats brought close to
the shore early in the evening. But so great was the terror in general
that some said that Juba's forces were marching up, others that Varus
was hastening with his legions, and that they already saw the dust
raised by their coming; of which not one circumstance had happened:
others suspected that the enemy's fleet would immediately be upon them.
Therefore, in the general consternation, every man consulted his own
safety. Those who were on board of the fleet, were in a hurry to set
sail, and their flight hastened the masters of the ships of burden. A
few small fishing boats attended their duty and his orders. But as the
shores were crowded, so great was the struggle to determine who of such
a vast number should first get on board, that some of the vessels sank
with the weight of the multitude, and the fears of the rest delayed them
from coming to the shore.

XLIV.--From which circumstances it happened that a few foot and aged
men, that could prevail either through interest or pity, or who were
able to swim to the ships, were taken on board, and landed safe in
Sicily. The rest of the troops sent their centurions as deputies to
Varus at night, and surrendered themselves to him. But Juba, the next
day having spied their cohorts before the town, claimed them as his
booty, and ordered a great part of them to be put to the sword; a few he
selected and sent home to his own realm. Although Varus complained that
his honour was insulted by Juba, yet he dare not oppose him: Juba rode
on horseback into the town, attended by several senators, amongst whom
were Servius Sulpicius and Licinius Damasippus, and in a few days
arranged and ordered what he would have done in Utica, and in a few days
more returned to his own kingdom, with all his forces.



BOOK III

I.--Julius Caesar, holding the election as dictator, was himself
appointed consul with Publius Servilius; for this was the year in which
it was permitted by the laws that he should be chosen consul. This
business being ended, as credit was beginning to fail in Italy, and the
debts could not be paid, he determined that arbitrators should be
appointed: and that they should make an estimate of the possessions and
properties [of the debtors], how much they were worth before the war,
and that they should be handed over in payment to the creditors. This he
thought the most likely method to remove and abate the apprehension of
an abolition of debt, the usual consequence of civil wars and
dissensions, and to support the credit of the debtors. He likewise
restored to their former condition (the praetors and tribunes first
submitting the question to the people) some persons condemned for
bribery at the elections, by virtue of Pompey's law, at the time when
Pompey kept his legions quartered in the city (these trials were
finished in a single day, one judge hearing the merits, and another
pronouncing the sentences), because they had offered their service to
him in the beginning of the civil war, if he chose to accept them;
setting the same value on them as if he had accepted them, because they
had put themselves in his power. For he had determined that they ought
to be restored, rather by the judgment of the people, than appear
admitted to it by his bounty: that he might neither appear ungrateful in
repaying an obligation, nor arrogant in depriving the people of their
prerogative of exercising this bounty.

II.--In accomplishing these things, and celebrating the Latin festival,
and holding all the elections, he spent eleven days; and having resigned
the dictatorship, set out from the city, and went to Brundisium, where
he had ordered twelve legions and all his cavalry to meet him. But he
scarcely found as many ships as would be sufficient to transport fifteen
thousand legionary soldiers and five hundred horse. This [the scarcity
of shipping] was the only thing that prevented Caesar from putting a
speedy conclusion to the war. And even these troops embarked very short
of their number, because several had fallen in so many wars in Gaul, and
the long march from Spain had lessened their number very much, and a
severe autumn in Apulia and the district about Brundisium, after the
very wholesome countries of Spain and Gaul, had impaired the health of
the whole army.

III.--Pompey having got a year's respite to provide forces, during which
he was not engaged in war, nor employed by an enemy, had collected a
numerous fleet from Asia, and the Cyclades, from Corcyra, Athens,
Pontus, Bithynia, Syria, Cilicia, Phoenicia, and Egypt, and had given
directions that a great number should be built in every other place. He
had exacted a large sum of money from Asia, Syria, and all the kings,
dynasts, tetrarchs, and free states of Achaia; and had obliged the
corporations of those provinces, of which he himself had the government,
to count down to him a large sum.

IV.--He had made up nine legions of Roman citizens; five from Italy,
which he had brought with him; one veteran legion from Sicily, which
being composed of two, he called the Gemella; one from Crete and
Macedonia, of veterans who had been discharged by their former generals,
and had settled in those provinces; two from Asia, which had been levied
by the activity of Lentulus. Besides he had distributed among his
legions a considerable number, by way of recruits, from Thessaly,
Boeotia, Achaia, and Epirus: with his legions he also intermixed the
soldiers taken from Caius Antonius. Besides these, he expected two
legions from Syria, with Scipio; from Crete, Lacedaemon, Pontus, Syria,
and other states, he got about three thousand archers, six cohorts of
slingers, two thousand mercenary soldiers, and seven thousand horse; six
hundred of which, Deiotarus had brought from Gaul; Ariobarzanes, five
hundred from Cappadocia. Cotus had given him about the same number from
Thrace, and had sent his son Sadalis with them. From Macedonia there
were two hundred, of extraordinary valour, commanded by Rascipolis; five
hundred Gauls and Germans; Gabinius's troops from Alexandria, whom Aulus
Gabinius had left with king Ptolemy, to guard his person. Pompey, the
son, had brought in his fleet eight hundred, whom he had raised among
his own and his shepherds' slaves. Tarcundarius, Castor and Donilaus had
given three hundred from Gallograecia: one of these came himself, the
other sent his son. Two hundred were sent from Syria by Comagenus
Antiochus, whom Pompey rewarded amply. The most of them were archers. To
these were added Dardanians, and Bessians, some of them mercenaries;
others procured by power and influence: also, Macedonians, Thessalians,
and troops from other nations and states, which completed the number
which we mentioned before.

V.--He had laid in vast quantities of corn from Thessaly, Asia, Egypt,
Crete, Cyrene, and other countries. He had resolved to fix his winter
quarters at Dyrrachium, Apollonia, and the other sea-ports, to hinder
Caesar from passing the sea: and for this purpose had stationed his
fleet along the sea-coast. The Egyptian fleet was commanded by Pompey,
the son: the Asiatic, by Decimus Laelius, and Caius Triarius: the
Syrian, by Caius Cassius: the Rhodian, by Caius Marcellus, in
conjunction with Caius Coponius; and the Liburnian, and Achaian, by
Scribonius Libo, and Marcus Octavius. But Marcus Bibulus was appointed
commander-in-chief of the whole maritime department, and regulated every
matter. The chief direction rested upon him.

VI.--When Caesar came to Brundisium, he made a speech to the soldiers:
"That since they were now almost arrived at the termination of their
toils and dangers, they should patiently submit to leave their slaves
and baggage in Italy, and to embark without luggage, that a greater
number of men might be put on board: that they might expect everything
from victory and his liberality." They cried out with one voice, "he
might give what orders he pleased, that they would cheerfully fulfil
them." He accordingly set sail the fourth day of January, with seven
legions on board, as already remarked. The next day he reached land,
between the Ceraunian rocks and other dangerous places; meeting with a
safe road for his shipping to ride in, and dreading all other ports
which he imagined were in possession of the enemy, he landed his men at
a place called Pharsalus, without the loss of a single vessel.

VII.--Lucretius Vespillo and Minutius Rufus were at Oricum, with
eighteen Asiatic ships, which were given into their charge by the orders
of Decimus Laelius: Marcus Bibulus at Corcyra, with a hundred and ten
ships. But they had not the confidence to dare to move out of the
harbour; though Caesar had brought only twelve ships as a convoy, only
four of which had decks; nor did Bibulus, his fleet being disordered and
his seamen dispersed, come up in time: for Caesar was seen at the
continent before any account whatsoever of his approach had reached
those regions.

VIII.--Caesar, having landed his soldiers, sent back his ships the same
night to Brundisium, to transport the rest of his legions and cavalry.
The charge of this business was committed to lieutenant Fufius Kalenus,
with orders to be expeditious in transporting the legions. But the ships
having put to sea too late, and not having taken advantage of the night
breeze, fell a sacrifice on their return. For Bibulus, at Corcyra, being
informed of Caesar's approach, hoped to fall in with some part of our
ships, with their cargoes, but found them empty; and having taken about
thirty, vented on them his rage at his own remissness, and set them all
on fire: and, with the same flames, he destroyed the mariners and
masters of the vessels, hoping by the severity of the punishment to
deter the rest. Having accomplished this affair, he filled all the
harbours and shores from Salona to Oricum with his fleets. Having
disposed his guard with great care, he lay on board himself in the depth
of winter, declining no fatigue or duty, and not waiting for
reinforcements, in hopes that he might come within Caesar's reach.

IX.--But after the departure of the Liburnian fleet, Marcus Octavius
sailed from Illyricum with what ships he had to Salona; and having
spirited up the Dalmatians, and other barbarous nations, he drew Issa
off from its connection with Caesar; but not being able to prevail with
the council of Salona, either by promises or menaces, he resolved to
storm the town. But it was well fortified by its natural situation, and
a hill. The Roman citizens built wooden towers, the better to secure it;
but when they were unable to resist, on account of the smallness of
their numbers, being weakened by several wounds, they stooped to the
last resource, and set at liberty all the slaves old enough to bear
arms; and cutting the hair off the women's heads, made ropes for their
engines. Octavius, being informed of their determination, surrounded the
town with five encampments, and began to press them at once with a siege
and storm. They were determined to endure every hardship, and their
greatest distress was the want of corn. They, therefore, sent deputies
to Caesar, and begged a supply from him; all other inconveniences they
bore by their own resources, as well as they could: and after a long
interval, when the length of the siege had made Octavius's troops more
remiss than usual, having got an opportunity at noon, when the enemy
were dispersed, they disposed their wives and children on the walls, to
keep up the appearance of their usual attention; and forming themselves
into one body, with the slaves whom they had lately enfranchised, they
made an attack on Octavius's nearest camp, and having forced that,
attacked the second with the same fury; and then the third and the
fourth, and then the other, and beat them from them all: and having
killed a great number, obliged the rest and Octavius himself to fly for
refuge to their ships. This put an end to the blockade. Winter was now
approaching, and Octavius, despairing of capturing the town, after
sustaining such considerable losses, withdrew to Pompey, to Dyrrachium.

X.--We have mentioned that Vibullius Rufus, an officer of Pompey's, had
fallen twice into Caesar's power; first at Corfinium, and afterwards in
Spain. Caesar thought him a proper person, on account of his favours
conferred on him, to send with proposals to Pompey: and he knew that he
had an influence over Pompey. This was the substance of his proposals:
"That it was the duty of both, to put an end to their obstinacy, and
forbear hostilities, and not tempt fortune any further; that sufficient
loss had been suffered on both sides, to serve as a lesson and
instruction to them, to render them apprehensive of future calamities,
by Pompey, in having been driven out of Italy, and having lost Sicily,
Sardinia, and the two Spains, and one hundred and thirty cohorts of
Roman citizens, in Italy and Spain: by himself, in the death of Curio,
and the loss of so great an army in Africa, and the surrender of his
soldiers in Corcyra. Wherefore, they should have pity on themselves, and
the republic: for, from their own misfortunes, they had sufficient
experience of what fortune can effect in war. That this was the only
time to treat of peace; when each had confidence in his own strength,
and both seemed on an equal footing. Since, if fortune showed ever so
little favour to either, he who thought himself superior, would not
submit to terms of accommodation; nor would he be content with an equal
division, when he might expect to obtain the whole. That, as they could
not agree before, the terms of peace ought to be submitted to the senate
and people in Rome. That in the meantime, it ought to content the
republic and themselves, if they both immediately took oath in a public
assembly, that they would disband their forces within the three
following days. That having divested themselves of the arms and
auxiliaries, on which they placed their present confidence, they must
both of necessity acquiesce in the decision of the people and senate. To
give Pompey the fuller assurance of his intentions, he would dismiss all
his forces on land, even his garrisons.

XI.--Vibullius, having received this commission from Caesar, thought it
no less necessary to give Pompey notice of Caesar's sudden approach,
that he might adopt such plans as the circumstance required, than to
inform him of Caesar's message; and therefore continuing his journey by
night as well as by day, and taking fresh horses for despatch, he posted
away to Pompey, to inform him that Caesar was marching towards him with
all his forces. Pompey was at this time in Candavia, and was on his
march from Macedonia to his winter quarters in Apollonia and Dyrrachium;
but surprised at the unexpected news, he determined to go to Apollonia
by speedy marches, to prevent Caesar from becoming master of all the
maritime states. But as soon as Caesar had landed his troops, he set off
the same day for Oricum: when he arrived there, Lucius Torquatus, who
was governor of the town by Pompey's appointment, and had a garrison of
Parthinians in it, endeavoured to shut the gates and defend the town,
and ordered the Greeks to man the walls, and to take arms. But as they
refused to fight against the power of the Roman people, and as the
citizens made a spontaneous attempt to admit Caesar, despairing of any
assistance, he threw open the gates, and surrendered himself and the
town to Caesar, and was preserved safe from injury by him.

XII.--Having taken Oricum, Caesar marched without making any delay to
Apollonia. Staberius the governor, hearing of his approach, began to
bring water into the citadel, and to fortify it, and to demand hostages
of the town's people. But they refuse to give any, or to shut their
gates against the consul, or to take upon them to judge contrary to what
all Italy and the Roman people had judged. As soon as he knew their
inclinations, he made his escape privately. The inhabitants of Apollonia
sent ambassadors to Caesar, and gave him admission into their town.
Their example was followed by the inhabitants of Bullis, Amantia, and
the other neighbouring states, and all Epirus: and they sent ambassadors
to Caesar, and promised to obey his commands.

XIII.--But Pompey having received information of the transactions at
Oricum and Apollonia, began to be alarmed for Dyrrachium, and
endeavoured to reach it, marching day and night. As soon as it was said
that Caesar was approaching, such a panic fell upon Pompey's army,
because in his haste he had made no distinction between night and day,
and had marched without intermission, that they almost every man
deserted their colours in Epirus and the neighbouring countries; several
threw down their arms, and their march had the appearance of a flight.
But when Pompey had halted near Dyrrachium, and had given orders for
measuring out the ground for his camp, his army even yet continuing in
their fright, Labienus first stepped forward and swore that he would
never desert him, and would share whatever fate fortune should assign to
him. The other lieutenants took the same oath, and the tribunes and
centurions followed their example: and the whole army swore in like
manner. Caesar, finding the road to Dyrrachium already in the possession
of Pompey, was in no great haste, but encamped by the river Apsus, in
the territory of Apollonia, that the states which had deserved his
support might be certain of protection from his out-guards and forts;
and there he resolved to wait the arrival of his other legions from
Italy, and to winter in tents. Pompey did the same; and pitching his
camp on the other side of the river Apsus, collected there all his
troops and auxiliaries.

XIV.--Kalenus, having put the legions and cavalry on board at
Brundisium, as Caesar had directed him, as far as the number of his
ships allowed, weighed anchor: and having sailed a little distance from
port, received a letter from Caesar, in which he was informed, that all
the ports and the whole shore was occupied by the enemy's fleet: on
receiving this information he returned into the harbour, and recalled
all the vessels. One of them, which continued the voyage and did not
obey Kalenus's command, because it carried no troops, but was private
property, bore away for Oricum, and was taken by Bibulus, who spared
neither slaves nor free men, nor even children; but put all to the
sword. Thus the safety of the whole army depended on a very short space
of time and a great casualty.

XV.--Bibulus, as has been observed before, lay with his fleet near
Oricum, and as he debarred Caesar of the liberty of the sea and
harbours, so he was deprived of all intercourse with the country by
land; for the whole shore was occupied by parties disposed in different
places by Caesar. And he was not allowed to get either wood or water, or
even anchor near the land. He was reduced to great difficulties, and
distressed with extreme scarcity of every necessary; insomuch that he
was obliged to bring, in transports from Corcyra, not only provisions,
but even wood and water; and it once happened that, meeting with violent
storms, they were forced to catch the dew by night which fell on the
hides that covered their decks; yet all these difficulties they bore
patiently and without repining, and thought they ought not to leave the
shores and harbours free from blockade. But when they were suffering
under the distress which I have mentioned, and Libo had joined Bibulus,
they both called from on ship-board to Marcus Acilius and Statius
Marcus, the lieutenants, one of whom commanded the town, the other the
guards on the coast, that they wished to speak to Caesar on affairs of
importance, if permission should be granted them. They add something
further to strengthen the impression that they intended to treat about
an accommodation. In the meantime they requested a truce, and obtained
it from them; for what they proposed seemed to be of importance, and it
was well known that Caesar desired it above all things, and it was
imagined that some advantage would be derived from Bibulus's proposals.

XVI.--Caesar having set out with one legion to gain possession of the
more remote states, and to provide corn, of which he had but a small
quantity, was at this time at Buthrotum, opposite to Corcyra. There
receiving Acilius and Marcus's letters, informing him of Libo's and
Bibulus's demands, he left his legion behind him, and returned himself
to Oricum. When he arrived, they were invited to a conference. Libo came
and made an apology for Bibulus, "that he was a man of strong passion,
and had a private quarrel against Caesar, contracted when he was aedile
and praetor; that for this reason he had avoided the conference, lest
affairs of the utmost importance and advantage might be impeded by the
warmth of his temper. That it now was and ever had been Pompey's most
earnest wish, that they should be reconciled, and lay down their arms;
but they were not authorized to treat on that subject, because they
resigned the whole management of the war, and all other matters, to
Pompey, by order of the council. But when they were acquainted with
Caesar's demands, they would transmit them to Pompey, who would conclude
all of himself by their persuasions. In the meantime, let the truce be
continued till the messengers could return from him; and let no injury
be done on either side." To this he added a few words of the cause for
which they fought, and of his own forces and resources.

XVII.--To this, Caesar did not then think proper to make any reply, nor
do we now think it worth recording. But Caesar required "that he should
be allowed to send commissioners to Pompey, who should suffer no
personal injury; and that either they should grant it, or should take
his commissioners in charge, and convey them to Pompey. That as to the
truce, the war in its present state was so divided, that they by their
fleet deprived him of his shipping and auxiliaries; while he prevented
them from the use of the land and fresh water; and if they wished that
this restraint should be removed from them, they should relinquish their
blockade of the seas, but if they retained the one, he in like manner
would retain the other; that nevertheless, the treaty of accommodation
might still be carried on, though these points were not conceded, and
that they need not be an impediment to it." They would neither receive
Caesar's commissioners, nor guarantee their safety, but referred the
whole to Pompey. They urged and struggled eagerly to gain the one point
respecting a truce. But when Caesar perceived that they had proposed the
conference merely to avoid present danger and distress, but that they
offered no hopes or terms of peace, he applied his thoughts to the
prosecution of the war.

XVIII.--Bibulus, being prevented from landing for several days, and
being seized with a violent distemper from the cold and fatigue, as he
could neither be cured on board, nor was willing to desert the charge
which he had taken upon him, was unable to bear up against the violence
of the disease. On his death, the sole command devolved on no single
individual, but each admiral managed his own division separately, and at
his own discretion. Vibullius, as soon as the alarm, which Caesar's
unexpected arrival had raised, was over, began again to deliver Caesar's
message in the presence of Libo, Lucius Lucceius, and Theophanes, to
whom Pompey used to communicate his most confidential secrets. He had
scarcely entered on the subject when Pompey interrupted him, and forbade
him to proceed. "What need," says he, "have I of life or Rome, if the
world shall think I enjoy them by the bounty of Caesar; an opinion which
can never be removed whilst it shall be thought that I have been brought
back by him to Italy, from which I set out." After the conclusion of the
war, Caesar was informed of these expressions by some persons who were
present at the conversation. He attempted, however, by other means to
bring about a negotiation of peace.

XIX.--Between Pompey's and Caesar's camp there was only the river Apsus,
and the soldiers frequently conversed with each other; and by a private
arrangement among themselves, no weapons were thrown during their
conferences. Caesar sent Publius Vatinius, one of his lieutenants, to
the bank of the river, to make such proposals as should appear most
conducive to peace; and to cry out frequently with a loud voice
[asking], "Are citizens permitted to send deputies to citizens to treat
of peace? a concession which had been made even to fugitives on the
Pyrenean mountains, and to robbers, especially when by so doing they
would prevent citizens from fighting against citizens." Having spoken
much in humble language, as became a man pleading for his own and the
general safety, and being listened to with silence by the soldiers of
both armies, he received an answer from the enemy's party that Aulus
Varro proposed coming the next day to a conference, and that deputies
from both sides might come without danger, and explain their wishes, and
accordingly a fixed time was appointed for the interview. When the
deputies met the next day, a great multitude from both sides assembled,
and the expectations of every person concerning this subject were raised
very high, and their minds seemed to be eagerly disposed for peace.
Titus Labienus walked forward from the crowd, and in submissive terms
began to speak of peace, and to argue with Vatinius. But their
conversation was suddenly interrupted by darts thrown from all sides,
from which Vatinius escaped by being protected by the arms of the
soldiers. However, several were wounded; and among them Cornelius
Balbus, Marcus Plotius, and Lucius Tiburtius, centurions, and some
privates; hereupon Labienus exclaimed, "Forbear, then, to speak any more
about an accommodation, for we can have no peace unless we carry
Caesar's head back with us."

XX.--At the same time in Rome, Marcus Caelius Rufus, one of the
praetors, having undertaken the cause of the debtors, on entering into
his office, fixed his tribunal near the bench of Caius Trebonius, the
city praetor, and promised if any person appealed to him in regard to
the valuation and payment of debts made by arbitration, as appointed by
Caesar when in Rome, that he would relieve them. But it happened, from
the justice of Trebonius's decrees and his humanity (for he thought that
in such dangerous times justice should be administered with moderation
and compassion), that not one could be found who would offer himself the
first to lodge an appeal. For to plead poverty, to complain of his own
private calamities, or the general distresses of the times, or to assert
the difficulty of setting the goods to sale, is the behaviour of a man
even of a moderate temper; but to retain their possessions entire, and
at the same time acknowledge themselves in debt, what sort of spirit,
and what impudence would it not have argued! Therefore nobody was found
so unreasonable as to make such demands. But Caelius proved more severe
to those very persons for whose advantage it had been designed; and
starting from this beginning, in order that he might not appear to have
engaged in so dishonourable an affair without effecting something, he
promulgated a law, that all debts should be discharged in six equal
payments, of six months each, without interest.

XXI.--When Servilius, the consul, and the other magistrates opposed him,
and he himself effected less than he expected, in order to raise the
passions of the people, he dropped it, and promulgated two others; one,
by which he remitted the annual rents of the houses to the tenants, the
other, an act of insolvency: upon which the mob made an assault on Caius
Trebonius, and having wounded several persons, drove him from his
tribunal. The consul Servilius informed the senate of his proceedings,
who passed a decree that Caelius should be removed from the management
of the republic. Upon this decree, the consul forbade him the senate;
and when he was attempting to harangue the people, turned him out of the
rostrum. Stung with the ignominy and with resentment, he pretended in
public that he would go to Caesar, but privately sent messengers to
Milo, who had murdered Clodius, and had been condemned for it; and
having invited him into Italy, because he had engaged the remains of the
gladiators to his interest, by making them supple presents, he joined
him, and sent him to Thurinum to tamper with the shepherds. When he
himself was on his road to Casilinum, at the same time that his military
standards and arms were seized at Capua, his slaves seen at Naples, and
the design of betraying the town discovered: his plots being revealed,
and Capua shut against him, being apprehensive of danger, because the
Roman citizens residing there had armed themselves, and thought he ought
to be treated as an enemy to the state, he abandoned his first design,
and changed his route.

XXII.--Milo in the meantime despatched letters to the free towns,
purporting that he acted as he did by the orders and commands of Pompey,
conveyed to him by Bibulus: and he endeavoured to engage in his interest
all persons whom he imagined were under difficulties by reason of their
debts. But not being able to prevail with them, he set at liberty some
slaves from the work-houses, and began to assault Cosa in the district
of Thurinum. There having received a blow of a stone thrown from the
wall of the town which was commanded by Quintus Pedius with one legion,
he died of it; and Caelius having set out, as he pretended for Caesar,
went to Thurii, where he was put to death as he was tampering with some
of the freemen of the town, and was offering money to Caesar's Gallic
and Spanish horse, which he had sent there to strengthen the garrison.
And thus these mighty beginnings, which had embroiled Italy, and kept
the magistrates employed, found a speedy and happy issue.

XXIII.--Libo having sailed from Oricum, with a fleet of fifty ships,
which he commanded, came to Brundisium, and seized an island, which lies
opposite to the harbour; judging it better to guard that place, which
was our only pass to sea, than to keep all the shores and ports blocked
up by a fleet. By his sudden arrival, he fell in with some of our
transports, and set them on fire, and carried off one laden with corn;
he struck great terror into our men, and having in the night landed a
party of soldiers and archers, he beat our guard of horse from their
station, and gained so much by the advantage of situation, that he
despatched letters to Pompey, that if he pleased he might order the rest
of the ships to be hauled upon shore and repaired; for that with his own
fleet he could prevent Caesar from receiving his auxiliaries.

XXIV.--Antonius was at this time at Brundisium, and relying on the
valour of his troops, covered about sixty of the long-boats belonging to
the men-of-war with penthouses and bulwarks of hurdles, and put on board
them select soldiers; and disposed them separately along the shore: and
under the pretext of keeping the seamen in exercise, he ordered two
three-banked galleys, which he had built at Brundisium, to row to the
mouth of the port. When Libo saw them advancing boldly towards him, he
sent five four-banked galleys against them, in hopes of intercepting
them. When these came near our ships, our veteran soldiers retreated
within the harbour. The enemy, urged by their eagerness to capture them,
pursued them unguardedly; for instantly the boats of Antonius, on a
certain signal, rowed with great violence from all parts against the
enemy; and at the first charge took one of the four-banked galleys, with
the seamen and marines, and forced the rest to flee disgracefully. In
addition to this loss, they were prevented from getting water by the
horse which Antonius had disposed along the sea-coast. Libo, vexed at
the distress and disgrace, departed from Brundisium, and abandoned the
blockade.

XXV.--Several months had now elapsed, and winter was almost gone, and
Caesar's legions and shipping were not coming to him from Brundisium,
and he imagined that some opportunities had been neglected, for the
winds had at least been often favourable, and he thought that he must
trust to them at last. And the longer it was deferred, the more eager
were those who commanded Pompey's fleet to guard the coast, and were
more confident of preventing our getting assistance: they receive
frequent reproofs from Pompey by letter, that as they had not prevented
Caesar's arrival at the first, they should at least stop the remainder
of his army: and they were expecting that the season for transporting
troops would become more unfavourable every day, as the winds grew
calmer. Caesar, feeling some trouble on this account, wrote in severe
terms to his officers at Brundisium, [and gave them orders] that as soon
as they found the wind to answer, they should not let the opportunity of
setting sail pass by, if they were even to steer their course to the
shore of Apollonia: because there they might run their ships on ground.
That these parts principally were left unguarded by the enemy's fleet,
because they dare not venture too far from the harbour.

XXVI.--They [his officers], exerting boldness and courage, aided by the
instructions of Marcus Antonius, and Fufius Kalenus, and animated by the
soldiers strongly encouraging them, and declining no danger for Caesar's
safety, having got a southerly wind, weighed anchor, and the next day
were carried past Apollonia and Dyrrachium, and being seen from the
continent, Quintus Coponius, who commanded the Rhodian fleet at
Dyrrachium, put out of the port with his ships; and when they had almost
come up with us, in consequence of the breeze dying away, the south wind
sprang up afresh, and rescued us. However, he did not desist from his
attempt, but hoped by the labour and perseverance of his seamen to be
able to bear up against the violence of the storm; and although we were
carried beyond Dyrrachium, by the violence of the wind, he nevertheless
continued to chase us. Our men, taking advantage of fortune's kindness,
for they were still afraid of being attacked by the enemy's fleet, if
the wind abated, having come near a port, called Nymphaeum, about three
miles beyond Lissus, put into it (this port is protected from a
south-west wind, but is not secure against a south wind); and thought less
danger was to be apprehended from the storm than from the enemy. But as
soon as they were within the port, the south wind, which had blown for
two days, by extraordinary good luck veered round to the south-west.

XXVII.--Here one might observe the sudden turns of fortune. We who, a
moment before, were alarmed for ourselves, were safely lodged in a very
secure harbour: and they who had threatened ruin to our fleet, were
forced to be uneasy on their own account: and thus, by a change of
circumstances, the storm protected our ships, and damaged the Rhodian
fleet to such a degree, that all their decked ships, sixteen in number,
foundered, without exception, and were wrecked: and of the prodigious
number of seamen and soldiers, some lost their lives by being dashed
against the rocks, others were taken by our men: but Caesar sent them
all safe home.

XXVIII.--Two of our ships, that had not kept up with the rest, being
overtaken by the night, and not knowing what port the rest had made to,
came to an anchor opposite Lissus. Otacilius Crassus, who commanded
Pompey's fleet, detached after them several barges and small craft, and
attempted to take them. At the same time, he treated with them about
capitulating, and promised them their lives if they would surrender. One
of them carried two hundred and twenty recruits, the other was manned
with somewhat less than two hundred veterans. Here it might be seen what
security men derive from a resolute spirit. For the recruits, frightened
at the number of vessels, and fatigued with the rolling of the sea; and
with sea-sickness, surrendered to Otacilius, after having first received
his oath, that the enemy would not injure them; but as soon as they were
brought before him, contrary to the obligation of his oath, they were
inhumanly put to death in his presence. But the soldiers of the veteran
legion, who had also struggled, not only with the inclemency of the
weather, but by labouring at the pump, thought it their duty to remit
nothing of their former valour: and having protracted the beginning of
the night in settling the terms, under pretence of surrendering, they
obliged the pilot to run the ship aground: and having got a convenient
place on the shore, they spent the rest of the night there, and at
daybreak, when Otacilius had sent against them a party of the horse, who
guarded that part of the coast, to the number of four hundred, besides
some armed men, who had followed them from the garrison, they made a
brave defence, and having killed some of them, retreated in safety to
our army.

XXIX.--After this action, the Roman citizens, who resided at Lissus, a
town which Caesar had before assigned them, and had carefully fortified,
received Antony into their town, and gave him every assistance.
Otacilius, apprehensive for his own safety, escaped out of the town, and
went to Pompey. All his forces, whose number amounted to three veteran
legions, and one of recruits, and about eight hundred horse, being
landed, Antony sent most of his ships back to Italy, to transport the
remainder of the soldiers and horse. The pontons, which are a sort of
Gallic ships, he left at Lissus with this object, that if Pompey,
imagining Italy defenceless, should transport his army thither (and this
notion was spread among the common people), Caesar might have some means
of pursuing him; and he sent messengers to him with great despatch, to
inform him in what part of the country he had landed his army, and what
number of troops he had brought over with him.

XXX.--Caesar and Pompey received this intelligence almost at the same
time; for they had seen the ships sail past Apollonia and Dyrrachium.
They directed their march after them by land; but at first they were
ignorant to what part they had been carried; but when they were informed
of it, they each adopted a different plan; Caesar, to form a junction
with Antonius as soon as possible, Pompey, to oppose Antonius's forces
on their march to Caesar, and, if possible, to fall upon them
unexpectedly from ambush. And the same day they both led out their
armies from their winter encampment along the river Apsus; Pompey,
privately by night; Caesar, openly by day. But Caesar had to march a
longer circuit up the river to find a ford. Pompey's route being easy,
because he was not obliged to cross the river, he advanced rapidly and
by forced marches against Antonius, and being informed of his approach,
chose a convenient situation, where he posted his forces; and kept his
men close within camp, and forbade fires to be kindled, that his arrival
might be the more secret. An account of this was immediately carried to
Antonius by the Greeks. He despatched messengers to Caesar, and confined
himself in his camp for one day. The next day Caesar came up with him.
On learning his arrival, Pompey, to prevent his being hemmed in between
two armies, quitted his position, and went with all his forces to
Asparagium, in the territory of Dyrrachium, and there encamped in a
convenient situation.

XXXI.--During these times, Scipio, though he had sustained some losses
near mount Amanus, had assumed to himself the title of imperator, after
which he demanded large sums of money from the states and princes. He
had also exacted from the tax-gatherers two years' rents that they owed;
and enjoined them to lend him the amount of the next year, and demanded
a supply of horse from the whole province. When they were collected,
leaving behind him his neighbouring enemies, the Parthians (who shortly
before had killed Marcus Crassus, the imperator, and had kept Marcus
Bibulus besieged), he drew his legions and cavalry out of Syria; and
when he came into the province, which was under great anxiety and fear
of the Parthian war, and heard some declarations of the soldiers, "That
they would march against an enemy, if he would lead them on; but would
never bear arms against a countryman and consul"; he drew off his
legions to winter quarters to Pergamus, and the most wealthy cities, and
made them rich presents: and in order to attach them more firmly to his
interest, permitted them to plunder the cities.

XXXII.--In the meantime, the money which had been demanded from the
province at large, was most rigorously exacted. Besides, many new
imposts of different kinds were devised to gratify his avarice. A tax of
so much a head was laid on every slave and child. Columns, doors, corn,
soldiers, sailors, arms, engines, and carriages, were made subject to a
duty. Wherever a name could be found for anything, it was deemed a
sufficient reason for levying money on it. Officers were appointed to
collect it, not only in the cities, but in almost every village and
fort: and whosoever of them acted with the greatest rigour and
inhumanity, was esteemed the best man, and best citizen. The province
was overrun with bailiffs and officers, and crowded with overseers and
tax-gatherers; who, besides the duties imposed, exacted a gratuity for
themselves; for they asserted, that being expelled from their own homes
and countries, they stood in need of every necessary; endeavouring by a
plausible pretence to colour the most infamous conduct. To this was
added the most exorbitant interest, as usually happens in times of war;
the whole sums being called in, on which occasion they alleged that the
delay of a single day was a donation. Therefore, in those two years, the
debt of the province was doubled: but notwithstanding, taxes were
exacted, not only from the Roman citizens, but from every corporation
and every state. And they said that these were loans, exacted by the
senate's decree. The taxes of the ensuing year were demanded beforehand
as a loan from the collectors, as on their first appointment.

XXXIII.--Moreover, Scipio ordered the money formerly lodged in the
temple of Diana at Ephesus, to be taken out with the statues of that
goddess which remained there. When Scipio came to the temple, letters
were delivered to him from Pompey, in the presence of several senators,
whom he had called upon to attend him; [informing him] that Caesar had
crossed the sea with his legions; that Scipio should hasten to him with
his army, and postpone all other business. As soon as he received the
letter, he dismissed his attendants, and began to prepare for his
journey to Macedonia; and a few days after set out. This circumstance
saved the money at Ephesus.

XXXIV.--Caesar, having effected a junction with Antonius's army, and
having drawn his legion out of Oricum, which he had left there to guard
the coast, thought he ought to sound the inclination of the provinces,
and march farther into the country; and when ambassadors came to him
from Thessaly and Aetolia, to engage that the states in those countries
would obey his orders, if he sent a garrison to protect them, he
despatched Lucius Cassius Longinus, with the twenty-seventh, a legion
composed of young soldiers, and two hundred horse, to Thessaly: and
Caius Calvisius Sabinus, with five cohorts, and a small party of horse,
into Aetolia. He recommended them to be especially careful to provide
corn, because those regions were nearest to him. He ordered Cneius
Domitius Calvinus to march into Macedonia with two legions, the eleventh
and twelfth, and five hundred horse; from which province, Menedemus, the
principal man of those regions, on that side which is called the Free,
having come as ambassador, assured him of the most devoted affection of
all his subjects.

XXXV.--Of these Calvisius, on his first arrival in Aetolia, being very
kindly received, dislodged the enemy's garrisons in Calydon and
Naupactus, and made himself master of the whole country. Cassius went to
Thessaly with his legion. As there were two factions there, he found the
citizens divided in their inclinations. Hegasaretus, a man of
established power, favoured Pompey's interest. Petreius, a young man of
a most noble family, warmly supported Caesar with his own and his
friends' influence.

XXXVI.--At the same time, Domitius arrived in Macedonia: and when
numerous embassies had begun to wait on him from many of the states,
news was brought that Scipio was approaching with his legions, which
occasioned various opinions and reports; for in strange events, rumour
generally goes before. Without making any delay in any part of
Macedonia, he marched with great haste against Domitius; and when he was
come within about twenty miles of him, wheeled on a sudden towards
Cassius Longinus in Thessaly. He effected this with such celerity, that
news of his march and arrival came together; for to render his march
expeditious, he left the baggage of his legions behind him at the river
Haliacmon, which divides Macedonia from Thessaly, under the care of
Marcus Favonius, with a guard of eight cohorts, and ordered him to build
a strong fort there. At the same time, Cotus's cavalry, which used to
infest the neighbourhood of Macedonia, flew to attack Cassius's camp, at
which Cassius being alarmed, and having received information of Scipio's
approach, and seen the horse, which he imagined to be Scipio's, he
betook himself to the mountains that environ Thessaly, and thence began
to make his route towards Ambracia. But when Scipio was hastening to
pursue him, despatches overtook him from Favonius, that Domitius was
marching against him with his legions, and that he could not maintain
the garrison over which he was appointed, without Scipio's assistance.
On receipt of these despatches, Scipio changed his designs and his
route, desisted from his pursuit of Cassius, and hastened to relieve
Favonius. Accordingly, continuing his march day and night, he came to
him so opportunely, that the dust raised by Domitius's army, and
Scipio's advanced guard, were observed at the same instant. Thus, the
vigilance of Domitius saved Cassius, and the expedition of Scipio,
Favonius.

XXXVII--Scipio, having stayed for two days in his camp, along the river
Haliacmon, which ran between him and Domitius's camp, on the third day,
at dawn, led his army across a ford, and having made a regular
encampment the day following, drew up his forces in front of his camp.
Domitius thought he ought not to show any reluctance, but should draw
out his forces and hazard a battle. But as there was a plain six miles
in breadth between the two camps, he posted his army before Scipio's
camp; while the latter persevered in not quitting his entrenchment.
However, Domitius with difficulty restrained his men, and prevented
their beginning a battle; the more so as a rivulet with steep banks,
joining Scipio's camp, retarded the progress of our men. When Scipio
perceived the eagerness and alacrity of our troops to engage, suspecting
that he should be obliged the next day, either to fight, against his
inclination, or to incur great disgrace by keeping within his camp,
though he had come with high expectation, yet by advancing rashly, made
a shameful end; and at night crossed the river, without even giving the
signal for breaking up the camp, and returned to the ground from which
he came, and there encamped near the river, on an elevated situation.
After a few days, he placed a party of horse in ambush in the night,
where our men had usually gone to forage for several days before. And
when Quintus Varus, commander of Domitius's horse, came there as usual,
they suddenly rushed from their ambush. But our men bravely supported
their charge, and returned quickly every man to his own rank, and in
their turn, made a general charge on the enemy: and having killed about
eighty of them, and put the rest to flight, retreated to their camp with
the loss of only two men.

XXXVIII.--After these transactions, Domitius, hoping to allure Scipio to
a battle, pretended to be obliged to change his position through want of
corn, and having given the signal for decamping, advanced about three
miles, and posted his army and cavalry in a convenient place, concealed
from the enemy's view. Scipio being in readiness to pursue him, detached
his cavalry and a considerable number of light infantry to explore
Domitius's route. When they had marched a short way, and their foremost
troops were within reach of our ambush, their suspicions being raised by
the neighing of the horses, they began to retreat: and the rest who
followed them, observing with what speed they retreated, made a halt.
Our men, perceiving that the enemy had discovered their plot, and
thinking it in vain to wait for any more, having got two troops in their
power, intercepted them. Among them was Marcus Opimius, general of the
horse, but he made his escape: they either killed or took prisoners all
the rest of these two troops, and brought them to Domitius.

XXXIX.--Caesar, having drawn his garrisons out of the sea-ports, as
before mentioned, left three cohorts at Oricum to protect the town, and
committed to them the charge of his ships of war, which he had
transported from Italy. Acilius, as lieutenant-general, had the charge
of this duty and the command of the town; he drew the ships into the
inner part of the harbour, behind the town, and fastened them to the
shore, and sank a merchant-ship in the mouth of the harbour to block it
up; and near it he fixed another at anchor, on which he raised a turret,
and faced it to the entrance of the port, and filled it with soldiers,
and ordered them to keep guard against any sudden attack.

XL.--Cneius, Pompey's son, who commanded the Egyptian fleet, having got
intelligence of these things, came to Oricum, and weighed up the ship,
that had been sunk, with a windlass, and by straining at it with several
ropes, and attacked the other which had been placed by Acilius to watch
the port with several ships, on which he had raised very high turrets,
so that fighting as it were from an eminence, and sending fresh men
constantly to relieve the fatigued, and at the same time attempting the
town on all sides by land, with ladders and his fleet, in order to
divide the force of his enemies, he overpowered our men by fatigue, and
the immense number of darts, and took the ship, having beat off the men
who were put on board to defend it, who, however, made their escape in
small boats; and at the same time he seized a natural mole on the
opposite side, which almost formed an island over against the town. He
carried over land, into the inner part of the harbour, four galleys, by
putting rollers under them, and driving them on with levers. Then
attacking on both sides the ships of war which were moored to the shore,
and were not manned, he carried off four of them, and set the rest on
fire. After despatching this business, he left Decimus Laelius, whom he
had taken away from the command of the Asiatic fleet, to hinder
provisions from being brought into the town from Biblis and Amantia, and
went himself to Lissus, where he attacked thirty merchantmen, left
within the port by Antonius, and set them on fire. He attempted to storm
Lissus, but being delayed three days by the vigorous defence of the
Roman citizens who belonged to that district, and of the soldiers which
Caesar had sent to keep garrison there, and having lost a few men in the
assault, he returned without effecting his object.

XLI.--As soon as Caesar heard that Pompey was at Asparagium, he set out
for that place with his army, and having taken the capital of the
Parthinians on his march, where there was a garrison of Pompey's, he
reached Pompey in Macedonia, on the third day, and encamped beside him;
and the day following, having drawn out all his forces before his camp,
he offered Pompey battle. But perceiving that he kept within his
trenches, he led his army back to his camp, and thought of pursuing some
other plan. Accordingly, the day following, he set out with all his
forces by a long circuit, through a difficult and narrow road to
Dyrrachium; hoping, either that Pompey would be compelled to follow him
to Dyrrachium, or that his communication with it might be cut off,
because he had deposited there all his provisions and mat['e]riel of
war. And so it happened; for Pompey, at first not knowing his design,
because he imagined he had taken a route in a different direction from
that country, thought that the scarcity of provisions had obliged him to
shift his quarters; but having afterwards got true intelligence from his
scouts, he decamped the day following, hoping to prevent him by taking a
shorter road; which Caesar suspecting might happen, encouraged his
troops to submit cheerfully to the fatigue, and having halted a very
small part of the night, he arrived early in the morning at Dyrrachium,
when the van of Pompey's army was visible at a distance, and there he
encamped.

XLII.--Pompey, being cut off from Dyrrachium, as he was unable to effect
his purpose, took a new resolution, and entrenched himself strongly on a
rising ground, which is called Petra, where ships of a small size can
come in, and be sheltered from some winds. Here he ordered a part of his
men-of-war to attend him, and corn and provisions to be brought from
Asia, and from all the countries of which he kept possession. Caesar,
imagining that the war would be protracted to too great a length, and
despairing of his convoys from Italy, because all the coasts were
guarded with great diligence by Pompey's adherents; and because his own
fleets, which he had built during the winter, in Sicily, Gaul, and
Italy, were detained; sent Lucius Canuleius into Epirus to procure corn;
and because these countries were too remote, he fixed granaries in
certain places, and regulated the carriage of the corn for the
neighbouring states. He likewise gave directions that search should be
made for whatever corn was in Lissus, the country of the Parthini, and
all the places of strength. The quantity was very small, both from the
nature of the land (for the country is rough and mountainous, and the
people commonly import what grain they use); and because Pompey had
foreseen what would happen, and some days before had plundered the
Parthini, and having ravaged and dug up their houses, carried off all
the corn, which he collected by means of his horse.

XLIII.--Caesar, on being informed of these transactions, pursued
measures suggested by the nature of the country. For round Pompey's
camps there were several high and rough hills. These he first of all
occupied with guards, and raised strong forts on them. Then drawing a
fortification from one fort to another, as the nature of each position
allowed, he began to draw a line of circumvallation round Pompey; with
these views; as he had but a small quantity of corn, and Pompey was
strong in cavalry, that he might furnish his army with corn and other
necessaries from all sides with less danger: secondly, to prevent Pompey
from foraging, and thereby render his horse ineffectual in the
operations of the war; and thirdly, to lessen his reputation, on which
he saw he depended greatly, among foreign nations, when a report should
have spread throughout the world that he was blockaded by Caesar, and
dare not hazard a battle.

XLIV.--Neither was Pompey willing to leave the sea and Dyrrachium,
because he had lodged his mat['e]riel there, his weapons, arms, and
engines; and supplied his army with corn from it by his ships: nor was
he able to put a stop to Caesar's works without hazarding a battle,
which at that time he had determined not to do. Nothing was left but to
adopt the last resource, namely, to possess himself of as many hills as
he could, and cover as great an extent of country as possible with his
troops, and divide Caesar's forces as much as possible; and so it
happened: for having raised twenty-four forts, and taken in a compass of
fifteen miles, he got forage in this space, and within this circuit
there were several fields lately sown, in which the cattle might feed in
the meantime. And as our men, who had completed their works by drawing
lines of communication from one fort to another, were afraid that
Pompey's men would sally out from some part, and attack us in the rear;
so the enemy were making a continued fortification in a circuit within
ours to prevent us from breaking in on any side, or surrounding them on
the rear. But they completed their works first; both because they had a
greater number of men, and because they had a smaller compass to
enclose. When Caesar attempted to gain any place, though Pompey had
resolved not to oppose him with his whole force or to come to a general
engagement; yet he detached to particular places slingers and archers,
with which his army abounded, and several of our men were wounded, and
filled with great dread of the arrows; and almost all the soldiers made
coats or coverings for themselves of hair cloths, tarpaulins, or raw
hides to defend them against the weapons.

XLV.--In seizing the posts, each exerted his utmost power: Caesar, to
confine Pompey within as narrow a compass as possible; Pompey, to occupy
as many hills as he could in as large a circuit as possible, and several
skirmishes were fought in consequence of it. In one of these, when
Caesar's ninth legion had gained a certain post, and had begun to
fortify it; Pompey possessed himself of a hill near to and opposite the
same place, and endeavoured to annoy the men while at work; and as the
approach on one side was almost level, he first surrounded it with
archers and slingers, and afterwards by detaching a strong party of
light infantry, and using his engines, he stopped our works: and it was
no easy matter for our men at once to defend themselves, and to proceed
with their fortifications. When Caesar perceived that his troops were
wounded from all sides, he determined to retreat and give up the post;
his retreat was down a precipice, on which account they pushed on with
more spirit, and would not allow us to retire, because they imagined
that we resigned the place through fear. It is reported that Pompey said
that day in triumph to his friends about him, "That he would consent to
be accounted a general of no experience, if Caesar's legions effected a
retreat without considerable loss from that ground into which they had
rashly advanced."

XLVI.--Caesar, being uneasy about the retreat of his soldiers, ordered
hurdles to be carried to the further side of the hill, and to be placed
opposite to the enemy, and behind them a trench of a moderate breadth to
be sunk by his soldiers under shelter of the hurdles: and the ground to
be made as difficult as possible. He himself disposed slingers in
convenient places to cover our men in their retreat. These things being
completed, he ordered his legions to file off. Pompey's men insultingly
and boldly pursued and chased us, levelling the hurdles that were thrown
up in the front of our works, in order to pass over the trench. Which as
soon as Caesar perceived, being afraid that his men would appear not to
retreat, but to be repulsed, and that greater loss might be sustained,
when his men were almost half way down the hill, he encouraged them by
Antonius, who commanded that legion, ordered the signal of battle to be
sounded, and a charge to be made on the enemy. The soldiers of the ninth
legion suddenly closing their files threw their javelins, and advancing
impetuously from the low ground up the steep, drove Pompey's men
precipitately before them, and obliged them to turn their backs; but
their retreat was greatly impeded by the hurdles that lay in a long line
before them, and the pallisadoes which were in their way, and the
trenches that were sunk. But our men being contented to retreat without
injury, having killed several of the enemy, and lost but five of their
own, very quietly retired, and having seized some other hills somewhat
on this side of that place, completed their fortifications.

XLVII.--This method of conducting a war was new and unusual, as well on
account of the number of forts, the extent and greatness of the works,
and the manner of attack and defence, as on account of other
circumstances. For all who have attempted to besiege any person, have
attacked the enemy when they were frightened or weak, or after a defeat;
or have been kept in fear of some attack, when they themselves have had
a superior force both of foot and horse. Besides, the usual design of a
siege is to cut off the enemy's supplies. On the contrary, Caesar, with
an inferior force, was enclosing troops sound and unhurt, and who had
abundance of all things. For there arrived every day a prodigious number
of ships, which brought them provisions: nor could the wind blow from
any point that would not be favourable to some of them. Whereas, Caesar,
having consumed all the corn far and near, was in very great distress,
but his soldiers bore all with uncommon patience. For they remembered
that they lay under the same difficulties last year in Spain, and yet by
labour and patience had concluded a dangerous war. They recollected too
that they had suffered an alarming scarcity at Alesia, and a much
greater at Avaricum, and yet had returned victorious over mighty
nations. They refused neither barley nor pulse when offered them, and
they held in great esteem cattle, of which they got great quantities
from Epirus.

XLVIII.--There was a sort of root, called chara, discovered by the
troops which served under Valerius. This they mixed up with milk, and it
greatly contributed to relieve their want. They made it into a sort of
bread. They had great plenty of it: loaves made of this, when Pompey's
men upbraided ours with want, they frequently threw among them to damp
their hopes.

XLIX.--The corn was now beginning to ripen, and their hope supported
their want, as they were confident of having abundance in a short time.
And there were frequently heard declarations of the soldiers on guard,
in discourse with each other, that they would rather live on the bark of
the trees, than let Pompey escape from their hands. For they were often
told by deserters, that they could scarcely maintain their horses, and
that their other cattle was dead: that they themselves were not in good
health from their confinement within so narrow a compass, from the
noisome smell, the number of carcasses, and the constant fatigue to
them, being men unaccustomed to work, and labouring under a great want
of water. For Caesar had either turned the course of all the rivers and
streams which ran to the sea, or had dammed them up with strong works.
And as the country was mountainous, and the valleys narrow at the
bottom, he enclosed them with piles sunk in the ground, and heaped up
mould against them to keep in the water. They were therefore obliged to
search for low and marshy grounds, and to sink wells, and they had this
labour in addition to their daily works. And even these springs were at
a considerable distance from some of their posts, and soon dried up with
the heat. But Caesar's army enjoyed perfect health and abundance of
water, and had plenty of all sorts of provisions except corn; and they
had a prospect of better times approaching, and saw greater hopes laid
before them by the ripening of the grain.

L.--In this new kind of war, new methods of managing it were invented by
both generals. Pompey's men, perceiving by our fires at night, at what
part of the works our cohorts were on guard, coming silently upon them
discharged their arrows at random among the whole multitude, and
instantly retired to their camp: as a remedy against which our men were
taught by experience to light their fires in one place, and keep guard
in another.

 * * * * *

LI.--In the meantime, Publius Sylla, whom Caesar at his departure had
left governor of his camp, came up with two legions to assist the
cohort; upon whose arrival Pompey's forces were easily repulsed. Nor did
they stand the sight and charge of our men, and the foremost falling,
the rest turned their backs and quitted the field. But Sylla called our
men in from the pursuit, lest their ardour should carry them too far,
but most people imagine, that if he had consented to a vigorous pursuit,
the war might have been ended that day. His conduct however does not
appear to deserve censure; for the duties of a lieutenant-general and of
a commander-in-chief are very different; the one is bound to act
entirely according to his instructions, the other to regulate his
conduct without control, as occasion requires. Sylla, being deputed by
Caesar to take care of the camp, and having rescued his men, was
satisfied with that, and did not desire to hazard a battle (although
this circumstance might probably have had a successful issue), that he
might not be thought to have assumed the part of the general. One
circumstance laid the Pompeians under great difficulty in making good a
retreat: for they had advanced from disadvantageous ground, and were
posted on the top of a hill. If they attempted to retire down the steep,
they dreaded the pursuit of our men from the rising ground, and there
was but a short time till sunset: for in hopes of completing the
business, they had protracted the battle almost till night. Taking
therefore measures suited to their exigency, and to the shortness of the
time, Pompey possessed himself of an eminence, at such a distance from
our fort, that no weapon discharged from an engine could reach him. Here
he took up a position, and fortified it, and kept all his forces there.

LII.--At the same time, there were engagements in two other places; for
Pompey had attacked several forts at once, in order to divide our
forces; that no relief might be sent from the neighbouring posts. In one
place, Volcatius Tullus sustained the charge of a legion with three
cohorts, and beat them off the field. In another, the Germans, having
sallied over our fortifications, slew several of the enemy, and
retreated safe to our camp.

LIII.--Thus six engagements having happened in one day, three at
Dyrrachium, and three at the fortifications, when a computation was made
of the number of slain, we found that about two thousand fell on
Pompey's side, several of them volunteer veterans and centurions. Among
them was Valerius, the son of Lucius Flaccus, who as praetor had
formerly had the government of Asia, and six military standards were
taken. Of our men, not more than twenty were missing in all the action.
But in the fort, not a single soldier escaped without a wound; and in
one cohort, four centurions lost their eyes. And being desirous to
produce testimony of the fatigue they underwent, and the danger they
sustained, they counted to Caesar about thirty thousand arrows which had
been thrown into the fort; and in the shield of the centurion Scaeva,
which was brought to him, were found two hundred and thirty holes. In
reward for this man's services both to himself and the republic, Caesar
presented to him two hundred thousand pieces of copper money, and
declared him promoted from the eighth to the first centurion. For it
appeared that the fort had been in a great measure saved by his
exertions; and he afterwards very amply rewarded the cohorts with double
pay, corn, clothing, and other military honours.

LIV.--Pompey, having made great additions to his works in the night, the
following days built turrets, and having carried his works fifteen feet
high, faced that part of his camp with mantlets; and after an interval
of five days, taking advantage of a second cloudy night, he barricaded
all the gates of his camp to hinder a pursuit, and about midnight
quietly marched off his army, and retreated to his old fortifications.

LV.--Aetolia, Acarnania, and Amphilochis, being reduced, as we have
related, by Cassius Longinus, and Calvisius Sabinus, Caesar thought he
ought to attempt the conquest of Achaia, and to advance farther into the
country. Accordingly, he detached Fufius thither, and ordered Quintus
Sabinus and Cassius to join him with their cohorts. Upon notice of their
approach, Rutilius Lupus, who commanded in Achaia, under Pompey, began
to fortify the Isthmus, to prevent Fufius from coming into Achaia.
Kalenus recovered Delphi, Thebes, and Orchomenus, by a voluntary
submission of those states. Some he subdued by force, the rest he
endeavoured to win over to Caesar's interest, by sending deputies round
to them. In these things, principally, Fufius was employed.

LVI.--Every day afterwards, Caesar drew up his army on a level ground,
and offered Pompey battle, and led his legions almost close to Pompey's
camp; and his front line was at no greater distance from the rampart
than that no weapons from their engines could reach it. But Pompey, to
save his credit and reputation with the world, drew out his legions, but
so close to his camp that his rear lines might touch the rampart, and
that his whole army, when drawn up, might be protected by the darts
discharged from it.

LVII.--Whilst these things were going forward in Achaia and at
Dyrrachium, and when it was certainly known that Scipio was arrived in
Macedonia, Caesar, never losing sight of his first intention, sends
Clodius to him, an intimate friend to both, whom Caesar, on the
introduction and recommendation of Pompey, had admitted into the number
of his acquaintance. To this man he gave letters and instructions to
Pompey, the substance of which was as follows: "That he had made every
effort towards peace, and imputed the ill success of those efforts to
the fault of those whom he had employed to conduct those negotiations:
because they were afraid to carry his proposals to Pompey at an improper
time. That Scipio had such authority, that he could not only freely
explain what conduct met his approbation, but even in some degree
enforce his advice, and govern him [Pompey] if he persisted in error;
that he commanded an army independent of Pompey, so that besides his
authority, he had strength to compel; and if he did so, all men would be
indebted to him for the quiet of Italy, the peace of the provinces, and
the preservation of the empire." These proposals Clodius made to him,
and for some days at the first appeared to have met with a favourable
reception, but afterwards was not admitted to an audience; for Scipio
being reprimanded by Favonius, as we found afterwards when the war was
ended, and the negotiation having miscarried, Clodius returned to
Caesar.

LVIII.--Caesar, that he might the more easily keep Pompey's horse
enclosed within Dyrrachium, and prevent them from foraging, fortified
the two narrow passes already mentioned with strong works, and erected
forts at them. Pompey perceiving that he derived no advantage from his
cavalry, after a few days had them conveyed back to his camp by sea.
Fodder was so exceedingly scarce that he was obliged to feed his horses
upon leaves stripped off the trees, or the tender roots of reeds
pounded. For the corn which had been sown within the lines was already
consumed, and they would be obliged to supply themselves with fodder
from Corcyra and Acarnania, over a long tract of sea; and as the
quantity of that fell short, to increase it by mixing barley with it,
and by these methods support their cavalry. But when not only the barley
and fodder in these parts were consumed, and the herbs cut away, when
the leaves too were not to be found on the trees, the horses being
almost starved, Pompey thought he ought to make some attempt by a sally.

LIX.--In the number of Caesar's cavalry were two Allobrogians, brothers,
named Roscillus and Aegus, the sons of Abducillus, who for several years
possessed the chief power in his own state; men of singular valour,
whose gallant services Caesar had found very useful in all his wars in
Gaul. To them, for these reasons, he had committed the offices of
greatest honour in their own country, and took care to have them chosen
into the senate at an unusual age, and had bestowed on them lands taken
from the enemy, and large pecuniary rewards, and from being needy had
made them affluent. Their valour had not only procured them Caesar's
esteem, but they were beloved by the whole army. But presuming on
Caesar's friendship, and elated with the arrogance natural to a foolish
and barbarous people, they despised their countrymen, defrauded their
cavalry of their pay, and applied all the plunder to their own use.
Displeased at this conduct, their soldiers went in a body to Caesar, and
openly complained of their ill usage; and to their other charges added,
that false musters were given in to Caesar, and the surcharged pay
applied to their own use.

LX.--Caesar, not thinking it a proper time to call them to account, and
willing to pardon many faults, on account of their valour, deferred the
whole matter, and gave them a private rebuke, for having made a traffic
of their troops, and advised them to expect everything from his
friendship, and by his past favours to measure their future hopes. This,
however, gave them great offence, and made them contemptible in the eyes
of the whole army. Of this they became sensible, as well from the
reproaches of others, as from the judgment of their own minds, and a
consciousness of guilt. Prompted then by shame, and perhaps imagining
that they were not liberated from trial, but reserved to a future day,
they resolved to break off from us, to put their fortune to a new
hazard, and to make trial of new connections. And having conferred with
a few of their clients, to whom they could venture to entrust so base an
action, they first attempted to assassinate Caius Volusenus, general of
the horse (as was discovered at the end of the war), that they might
appear to have fled to Pompey after conferring an important service on
him. But when that appeared too difficult to put in execution, and no
opportunity offered to accomplish it, they borrowed all the money they
could, as if they designed to make satisfaction and restitution for what
they had defrauded: and having purchased a great number of horses, they
deserted to Pompey along with those whom they had engaged in their plot.

LXI.--As they were persons nobly descended and of liberal education, and
had come with a great retinue, and several cattle, and were reckoned men
of courage, and had been in great esteem with Caesar, and as it was a
new and uncommon event, Pompey carried them round all his works, and
made an ostentatious show of them, for till that day, not a soldier,
either horse or foot, had deserted from Caesar to Pompey, though there
were desertions almost every day from Pompey to Caesar: but more
commonly among the soldiers levied in Epirus and Aetolia, and in those
countries which were in Caesar's possession. But the brothers, having
been acquainted with all things, either what was incomplete in our
works, or what appeared to the best judges of military matters to be
deficient, the particular times, the distance of places, and the various
attention of the guards, according to the different temper and character
of the officer who commanded the different posts, gave an exact account
of all to Pompey.

LXII.--Upon receiving this intelligence, Pompey, who had already formed
the design of attempting a sally, as before mentioned, ordered the
soldiers to make ozier coverings for their helmets, and to provide
fascines. These things being prepared, he embarked on board small boats
and row galleys by night, a considerable number of light infantry and
archers, with all their fascines, and immediately after midnight, he
marched sixty cohorts drafted from the greater camp and the outposts, to
that part of our works which extended towards the sea, and were at the
farthest distance from Caesar's greater camp. To the same place he sent
the ships, which he had freighted with the fascines and light-armed
troops; and all the ships of war that lay at Dyrrachium; and to each he
gave particular instructions: at this part of the lines Caesar had
posted Lentulus Marcellinus, the quaestor, with the ninth legion, and as
he was not in a good state of health, Fulvius Costhumus was sent to
assist him in the command.

LXIII.--At this place, fronting the enemy, there was a ditch fifteen
feet wide, and a rampart ten feet high, and the top of the rampart was
ten feet in breadth. At an interval of six hundred feet from that there
was another rampart turned the contrary way, with the works lower. For
some days before, Caesar, apprehending that our men might be surrounded
by sea, had made a double rampart there, that if he should be attacked
on both sides, he might have the means in defending himself. But the
extent of the lines, and the incessant labour for so many days, because
he had enclosed a circuit of seventeen miles with his works, did not
allow time to finish them. Therefore the transverse rampart which should
make a communication between the other two, was not yet completed. This
circumstance was known to Pompey, being told to him by the Allobrogian
deserters, and proved of great disadvantage to us. For when our cohorts
of the ninth legion were on guard by the sea-side, Pompey's army arrived
suddenly by break of day, and their approach was a surprise to our men,
and at the same time, the soldiers that came by sea cast their darts on
the front rampart; and the ditches were filled with fascines: and the
legionary soldiers terrified those that defended the inner rampart, by
applying the scaling ladders, and by engines and weapons of all sorts,
and a vast multitude of archers poured round upon them from every side.
Besides, the coverings of oziers, which they had laid over their
helmets, were a great security to them against the blows of stones which
were the only weapons that our soldiers had. And therefore, when our men
were oppressed in every manner, and were scarcely able to make
resistance, the defect in our works was observed, and Pompey's soldiers,
landing between the two ramparts, where the work was unfinished,
attacked our men in the rear, and having beat them from both sides of
the fortification, obliged them to flee.

LXIV.--Marcellinus, being informed of this disorder, detached some
cohorts to the relief of our men, who seeing them flee from the camp,
were neither able to persuade them to rally at their approach, nor
themselves to sustain the enemy's charge. And in like manner, whatever
additional assistance was sent, was infected by the fears of the
defeated, and increased the terror and danger. For retreat was prevented
by the multitude of the fugitives. In that battle, when the eagle-bearer
was dangerously wounded, and began to grow weak, having got sight of our
horse, he said to them, "This eagle have I defended with the greatest
care for many years, at the hazard of my life, and now in my last
moments restore it to Caesar with the same fidelity. Do not, I conjure
you, suffer a dishonour to be sustained in the field, which never before
happened to Caesar's army, but deliver it safe into his hands." By this
accident the eagle was preserved, but all the centurions of the first
cohorts were killed, except the principal.

LXV.--And now the Pompeians, after great havoc of our troops, were
approaching Marcellinus's camp, and had struck no small terror into the
rest of the cohorts, when Marcus Antonius, who commanded the nearest
fort, being informed of what had happened, was observed descending from
the rising ground with twelve cohorts. His arrival checked the
Pompeians, and encouraged our men to recover from their extreme
affright. And shortly after, Caesar having got notice by the smoke from
all the forts, which was the usual signal on such occasions, drafted off
some cohorts from the outposts, and went to the scene of action. And
having there learnt the loss he had sustained, and perceiving that
Pompey had forced our works, and had encamped along the coast, so that
he was at liberty to forage, and had a communication with his shipping,
he altered his plan for conducting the war, as his design had not
succeeded, and ordered a strong encampment to be made near Pompey.

LXVI.--When this work was finished, Caesar's scouts observed that some
cohorts, which to them appeared like a legion, were retired behind the
wood, and were on their march to the old camp. The situation of the two
camps was as follows: a few days before, when Caesar's ninth legion had
opposed a party of Pompey's troops, and were endeavouring to enclose
them, Caesar's troops formed a camp in that place. This camp joined a
certain wood, and was not above four hundred paces distant from the sea.
Afterwards, changing his design for certain reasons, Caesar removed his
camp to a small distance beyond that place; and after a few days, Pompey
took possession of it, and added more extensive works, leaving the inner
rampart standing, as he intended to keep several legions there. By this
means, the lesser camp included within the greater, answered the purpose
of a fort and citadel. He had also carried an entrenchment from the left
angle of the camp to the river, about four hundred paces, that his
soldiers might have more liberty and less danger in fetching water. But
he too, changing his design for reasons not necessary to be mentioned,
abandoned the place. In this condition the camp remained for several
days, the works being all entire.

LXVII.--Caesar's scouts brought him word that the standard of a legion
was carried to this place. That the same thing was seen he was assured
by those in the higher forts. This place was half a mile distant from
Pompey's new camp. Caesar, hoping to surprise this legion, and anxious
to repair the loss sustained that day, left two cohorts employed in the
works to make an appearance of entrenching himself, and by a different
route, as privately as he could, with his other cohorts amounting to
thirty-three, among which was the ninth legion, which had lost so many
centurions, and whose privates were greatly reduced in number, he
marched in two lines against Pompey's legion and his lesser camp. Nor
did this first opinion deceive him. For he reached the place before
Pompey could have notice of it; and though the works were strong, yet
having made the attack with the left wing, which he commanded in person,
he obliged the Pompeians to quit the rampart in disorder. A barricade
had been raised before the gates, at which a short contest was
maintained, our men endeavouring to force their way in, and the enemy to
defend the camp; Titus Pulcio, by whose means we have related that Caius
Antonius's army was betrayed, defending them with singular courage. But
the valour of our men prevailed, and having cut down the barricade, they
first forced the greater camp, and after that the fort which was
enclosed within it: and as the legion on its repulse had retired to
this, they slew several defending themselves there.

LXVIII.--But Fortune, who exerts a powerful influence as well in other
matters, as especially in war, effects great changes from trifling
causes, as happened at this time. For the cohorts on Caesar's right
wing, through ignorance of the place, followed the direction of that
rampart, which ran along from the camp to the river, whilst they were in
search of a gate, and imagined that it belonged to the camp. But when
they found that it led to the river, and that nobody opposed them, they
immediately climbed over the rampart, and were followed by all our
cavalry.

LXIX.--In the meantime Pompey, by the great delay which this occasioned,
being informed of what had happened, marched with the fifth legion,
which he called away from their work to support his party; and at the
same time his cavalry were advancing up to ours, and an army in order of
battle was seen at a distance by our men who had taken possession of the
camp, and the face of affairs was suddenly changed. For Pompey's legion,
encouraged by the hope of speedy support, attempted to make a stand at
the Decuman gate, and made a bold charge on our men. Caesar's cavalry,
who had mounted the rampart by a narrow breach, being apprehensive of
their retreat, were the first to flee. The right wing, which had been
separated from the left, observing the terror of the cavalry, to prevent
their being overpowered within the lines, were endeavouring to retreat
by the same way as they burst in; and most of them, lest they should be
engaged in the narrow passes, threw themselves down a rampart ten feet
high into the trenches; and the first being trodden to death, the rest
procured their safety and escaped over their bodies. The soldiers of the
left wing, perceiving from the rampart that Pompey was advancing, and
their own friends fleeing, being afraid that they should be enclosed
between the two ramparts, as they had an enemy both within and without,
strove to secure their retreat the same way they came. All was disorder,
consternation, and flight; insomuch that, when Caesar laid hold of the
colours of those who were running away, and desired them to stand, some
left their horses behind, and continued to run in the same manner;
others through fear even threw away their colours, nor did a single man
face about.

LXX.--In this calamity, the following favourable circumstance occurred
to prevent the ruin of our whole army, viz., that Pompey suspecting an
ambuscade (because, as I suppose, the success had far exceeded his
hopes, as he had seen his men a moment before fleeing from the camp),
durst not for some time approach the fortification; and that his horse
were retarded from pursuing, because the passes and gates were in
possession of Caesar's soldiers. Thus a trifling circumstance proved of
great importance to each party; for the rampart drawn from the camp to
the river, interrupted the progress and certainty of Caesar's victory,
after he had forced Pompey's camp. The same thing, by retarding the
rapidity of the enemy's pursuit, preserved our army.

LXXI.--In the two actions of this day, Caesar lost nine hundred and
sixty rank and file, several Roman knights of distinction, Felginas
Tuticanus Gallus, a senator's son; Caius Felginas from Placentia; Aulus
Gravius from Puteoli; Marcus Sacrativir from Capua; and thirty-two
military tribunes and centurions. But the greatest part of all these
perished without a wound, being trodden to death in the trenches, on the
ramparts and banks of the river by reason of the terror and flight of
their own men. Pompey, after this battle, was saluted Imperator; this
title he retained, and allowed himself to be addressed by it afterwards.
But neither in his letters to the senate, nor in the fasces, did he use
the laurel as a mark of honour. But Labienus, having obtained his
consent that the prisoners should be delivered up to him, had them all
brought out, as it appeared, to make a show of them, and that Pompey
might place a greater confidence in him who was a deserter; and calling
them fellow soldiers, and asking them in the most insulting manner
whether it was usual with veterans to flee, ordered them to be put to
death in the sight of the whole army.

LXXII.-Pompey's party were so elated with confidence and spirit at this
success, that they thought no more of the method of conducting the war,
but thought that they were already conquerors. They did not consider
that the smallness of our numbers, and the disadvantage of the place and
the confined nature of the ground occasioned by their having first
possessed themselves of the camp, and the double danger both from within
and without the fortifications, and the separation of the army into two
parts, so that the one could not give relief to the other, were the
cause of our defeat. They did not consider, in addition, that the
contest was not decided by a vigorous attack, nor a regular battle; and
that our men had suffered greater loss from their numbers and want of
room, than they had sustained from the enemy. In fine, they did not
reflect on the common casualties of war; how trifling causes, either
from groundless suspicions, sudden affright, or religious scruples, have
oftentimes been productive of considerable losses; how often an army has
been unsuccessful either by the misconduct of the general, or the
oversight of a tribune; but as if they had proved victorious by their
valour, and as if no change could ever take place, they published the
success of the day throughout the world by reports and letters.

LXXIII.--Caesar, disappointed in his first intentions, resolved to
change the whole plan of his operations. Accordingly, he at once called
in all out-posts, gave over the siege, and collecting his army into one
place, addressed his soldiers and encouraged them "not to be troubled at
what had happened, nor to be dismayed at it, but to weigh their many
successful engagements against one disappointment, and that, too, a
trifling one. That they ought to be grateful to Fortune, through whose
favour they had recovered Italy without the effusion of blood; through
whose favour they had subdued the two Spains, though protected by a most
warlike people under the command of the most skilful and experienced
generals: through whose favour they had reduced to submission the
neighbouring states that abounded with corn: in fine, that they ought to
remember with what success they had been all transported safe through
blockading fleets of the enemy, which possessed not only the ports, but
even the coasts: that if all their attempts were not crowned with
success, the defects of Fortune must be supplied by industry; and
whatever loss had been sustained, ought to be attributed rather to her
caprices than to any faults in him: that he had chosen a safe ground for
the engagement, that he had possessed himself of the enemy's camp; that
he had beaten them out, and overcome them when they offered resistance;
but whether their own terror or some mistake, or whether Fortune herself
had interrupted a victory almost secured and certain, they ought all now
to use their utmost efforts to repair by their valour the loss which had
been incurred; if they did so, their misfortunes would turn to their
advantage, as it happened at Gergovia, and those who feared to face the
enemy would be the first to offer themselves to battle.

LXXIV.--Having concluded his speech, he disgraced some standard-bearers,
and reduced them to the ranks; for the whole army was seized with such
grief at their loss, and with such an ardent desire of repairing their
disgrace, that not a man required the command of his tribune or
centurion, but they imposed each on himself severer labours than usual
as a punishment, and at the same time were so inflamed with eagerness to
meet the enemy, that the officers of the first rank, sensibly affected
at their entreaties, were of opinion that they ought to continue in
their present posts, and commit their fate to the hazard of a battle.
But, on the other hand, Caesar could not place sufficient confidence in
men so lately thrown into consternation, and thought he ought to allow
them time to recover their dejected spirits; and having abandoned his
works, he was apprehensive of being distressed for want of corn.

LXXV.--Accordingly, suffering no time to intervene but what was
necessary for a proper attention to be paid to the sick and wounded, he
sent on all his baggage privately in the beginning of the night from his
camp to Apollonia, and ordered them not to halt till they had performed
their journey; and he detached one legion with them as a convoy. This
affair being concluded, having retained only two legions in his camp; he
marched the rest of his army out at three o'clock in the morning by
several gates, and sent them forward by the same route; and in a short
space after, that the military practice might be preserved, and his
march known as late as possible, he ordered the signal for decamping to
be given; and setting out immediately, and following the rear of his own
army, he was soon out of sight of the camp. Nor did Pompey, as soon as
he had notice of his design, make any delay to pursue him; but with a
view to surprise them whilst encumbered with baggage on their march, and
not yet recovered from their fright, he led his army out of his camp,
and sent his cavalry on to retard our rear; but was not able to come up
with them, because Caesar had got far before him, and marched without
baggage. But when we reached the river Genusus, the banks being steep,
their horse overtook our rear, and detained them by bringing them to
action. To oppose whom, Caesar sent his horse, and intermixed with them
about four hundred of his advanced light troops, who attacked their
horse with such success, that having routed them all, and killed
several, they returned without any loss to the main body.

LXXVI.--Having performed the exact march which he had proposed that day,
and having led his army over the river Genusus, Caesar posted himself in
his old camp opposite Asparagium; and kept his soldiers close within the
entrenchments; and ordered the horse, who had been sent out under
pretence of foraging, to retire immediately into the camp, through the
Decuman gate. Pompey, in like manner, having completed the same day's
march, took post in his old camp at Asparagium; and his soldiers, as
they had no work (the fortifications being entire), made long
excursions, some to collect wood and forage; others, invited by the
nearness of the former camp, laid up their arms in their tents, and
quitted the entrenchments in order to bring what they had left behind
them, because the design of marching being adopted in a hurry, they had
left a considerable part of their waggons and luggage behind. Being thus
incapable of pursuing, as Caesar had foreseen, about noon he gave the
signal for marching, led out his army, and doubling that day's march, he
advanced eight miles beyond Pompey's camp; who could not pursue him,
because his troops were dispersed.

LXXVII.--The next day Caesar sent his baggage forward early in the
night, and marched off himself immediately after the fourth watch: that
if he should be under the necessity of risking an engagement, he might
meet a sudden attack with an army free from incumbrance. He did so for
several days successively, by which means he was enabled to effect his
march over the deepest rivers, and through the most intricate roads
without any loss. For Pompey, after the first day's delay, and the
fatigue which he endured for some days in vain, though he exerted
himself by forced marches, and was anxious to overtake us, who had got
the start of him, on the fourth day desisted from the pursuit, and
determined to follow other measures.

LXXVIII.--Caesar was obliged to go to Apollonia, to lodge his wounded,
pay his army, confirm his friends, and leave garrisons in the towns. But
for these matters, he allowed no more time than was necessary for a
person in haste. And being apprehensive for Domitius, lest he should be
surprised by Pompey's arrival, he hastened with all speed and
earnestness to join him; for he planned the operations of the whole
campaign on these principles: that if Pompey should march after him, he
would be drawn off from the sea, and from those forces which he had
provided in Dyrrachium, and separated from his corn and magazines, and
be obliged to carry on the war on equal terms; but if he crossed over
into Italy, Caesar, having effected a junction with Domitius, would
march through Illyricum to the relief of Italy; but if he endeavoured to
storm Apollonia and Oricum, and exclude him from the whole coast, he
hoped, by besieging Scipio, to oblige him, of necessity, to come to his
assistance. Accordingly, Caesar despatching couriers, writes to
Domitius, and acquaints him with his wishes on the subject: and having
stationed a garrison of four cohorts at Apollonia, one at Lissus, and
three at Oricum, besides those who were sick of their wounds, he set
forward on his march through Epirus and Acarnania. Pompey, also,
guessing at Caesar's design, determined to hasten to Scipio, that if
Caesar should march in that direction, he might be ready to relieve him;
but that if Caesar should be unwilling to quit the sea-coast and
Corcyra, because he expected legions and cavalry from Italy, he himself
might fall on Domitius with all his forces.

LXXIX.--For these reasons, each of them studied despatch, that he might
succour his friends, and not miss an opportunity of surprising his
enemies. But Caesar's engagements at Apolloma had carried him aside from
the direct road. Pompey had taken the short road to Macedonia, through
Candavia. To this was added another unexpected disadvantage, that
Domitius, who for several days had been encamped opposite Scipio, had
quitted that post for the sake of provisions, and had marched to
Heraclea Sentica, a city subject to Candavia; so that fortune herself
seemed to throw him in Pompey's way. Of this, Caesar was ignorant up to
this time. Letters likewise being sent by Pompey through all the
provinces and states, with an account of the action at Dyrrachium, very
much enlarged and exaggerated beyond the real facts, a rumour had been
circulated, that Caesar had been defeated and forced to flee, and had
lost almost all his forces. These reports had made the roads dangerous,
and drawn off some states from his alliance: whence it happened, that
the messengers despatched by Caesar, by several different roads to
Domitius, and by Domitius to Caesar, were not able by any means to
accomplish their journey. But the Allobroges, who were in the retinue of
Aegus and Roscillus, and who had deserted to Pompey, having met on the
road a scouting party of Domitius; either from old acquaintance, because
they had served together in Gaul, or elated with vain glory, gave them
an account of all that had happened, and informed them of Caesar's
departure, and Pompey's arrival. Domitius, who was scarce four hours'
march distant, having got intelligence from these, by the courtesy of
the enemy, avoided the danger, and met Caesar coming to join him at
Aeginium, a town on the confines of and opposite to Thessaly.

LXXX.--The two armies being united, Caesar marched to Gomphi, which is
the first town of Thessaly on the road from Epirus. Now, the
Thessalians, a few months before, had of themselves sent ambassadors to
Caesar, offering him the free use of everything in their power, and
requesting a garrison for their protection. But the report, already
spoken of, of the battle at Dyrrachium, which it had exaggerated in many
particulars, had arrived before him. In consequence of which,
Androsthenes, the praetor of Thessaly, as he preferred to be the
companion of Pompey's victory, rather than Caesar's associate in his
misfortunes, collected all the people, both slaves and freemen, from the
country into the town and shut the gates, and despatched messengers to
Scipio and Pompey "to come to his relief, that he could depend on the
strength of the town, if succour was speedily sent; but that it could
not withstand a long siege." Scipio, as soon as he received advice of
the departure of the armies from Dyrrachium, had marched with his
legions to Larissa: Pompey was not yet arrived near Thessaly. Caesar
having fortified his camp, ordered scaling ladders and pent-houses to be
made for a sudden assault, and hurdles to be provided. As soon as they
were ready, he exhorted his soldiers, and told them of what advantage it
would be to assist them with all sorts of necessaries if they made
themselves masters of a rich and plentiful town: and, at the same time,
to strike terror into other states by the example of this, and to effect
this with speed, before auxiliaries could arrive. Accordingly, taking
advantage of the unusual ardour of the soldiers, he began his assault on
the town at a little after three o'clock on the very day on which he
arrived, and took it, though defended with very high walls, before
sunset, and gave it up to his army to plunder, and immediately decamped
from before it, and marched to Metropolis, with such rapidity as to
outstrip any messenger or rumour of the taking of Gomphi.

LXXXI.--The inhabitants of Metropolis, at first influenced by the same
rumours, followed the same measures, shut the gates and manned their
walls. But when they were made acquainted with the fate of the city of
Gomphi by some prisoners, whom Caesar had ordered to be brought up to
the walls, they threw open their gates. As he preserved them with the
greatest care, there was not a state in Thessaly (except Larissa, which
was awed by a strong army of Scipio's), but on comparing the fate of the
inhabitants of Metropolis with the severe treatment of Gomphi, gave
admission to Caesar, and obeyed his orders. Having chosen a position
convenient for procuring corn, which was now almost ripe on the ground,
he determined there to wait Pompey's arrival, and to make it the centre
of all his warlike operations.

LXXXII.--Pompey arrived in Thessaly a few days after, and having
harangued the combined army, returned thanks to his own men, and
exhorted Scipio's soldiers, that as the victory was now secured, they
should endeavour to merit a part of the rewards and booty. And receiving
all the legions into one camp, he shared his honours with Scipio,
ordered the trumpet to be sounded at his tent, and a pavilion to be
erected for him. The forces of Pompey being thus augmented, and two such
powerful armies united, their former expectations were confirmed, and
their hopes of victory so much increased, that whatever time intervened
was considered as so much delay to their return into Italy: and whenever
Pompey acted with slowness and caution, they used to exclaim, that it
was the business only of a single day, but that he had a passion for
power, and was delighted in having persons of consular and praetorian
rank in the number of his slaves. And they now began to dispute openly
about rewards and priesthoods, and disposed of the consulate for several
years to come. Others put in their claims for the houses and properties
of all who were in Caesar's camp, and in that council there was a warm
debate, whether Lucius Hirrus, who had been sent by Pompey against the
Parthians, should be admitted a candidate for the praetorship in his
absence at the next election; his friends imploring Pompey's honour to
fulfil the engagements which he had made to him at his departure, that
he might not seem deceived through his authority: whilst others,
embarked in equal labour and danger, pleaded that no individual ought to
have a preference before all the rest.

LXXXIII.--Already Domitius, Scipio, and Lentulus Spinthur, in their
daily quarrels about Caesar's priesthood, openly abused each other in
the most scurrilous language. Lentulus urging the respect due to his
age, Domitius boasting his interest in the city and his dignity, and
Scipio presuming on his alliance with Pompey. Attius Rufus charged
Lucius Afranius before Pompey with betraying the army in the action that
happened in Spain, and Lucius Domitius declared in the council that it
was his wish that, when the war should be ended, three billets should be
given to all the senators who had taken part with them in the war, and
that they should pass sentence on every single person who had stayed
behind at Rome, or who had been within Pompey's garrisons and had not
contributed their assistance in the military operations; that by the
first billet they should-have power to acquit, by the second to pass
sentence of death, and by the third to impose a pecuniary fine. In
short, Pompey's whole army talked of nothing but the honours or sums of
money which were to be their rewards, or of vengeance on their enemies;
and never considered how they were to defeat their enemies, but in what
manner they should use their victory.

LXXXIV.--Corn being provided, and his soldiers refreshed, and a
sufficient time having elapsed since the engagement at Dyrrachium, when
Caesar thought he had sufficiently sounded the disposition of his
troops, he thought that he ought to try whether Pompey had any intention
or inclination to come to a battle. Accordingly he led his troops out of
the camp, and ranged them in order of battle, at first on their own
ground, and at a small distance from Pompey's camp: but afterwards for
several days in succession he advanced from his own camp, and led them
up to the hills on which Pompey's troops were posted, which conduct
inspired his army every day with fresh courage. However he adhered to
his former purpose respecting his cavalry, for as he was by many degrees
inferior in number, he selected the youngest and most active of the
advanced guard, and desired them to fight intermixed with the horse, and
they by constant practice acquired experience in this kind of battle. By
these means it was brought to pass that a thousand of his horse would
dare, even on open ground, to stand against seven thousand of Pompey's,
if occasion required, and would not be much terrified by their number.
For even on one of those days he was successful in a cavalry action, and
killed one of the two Allobrogians who had deserted to Pompey, as we
before observed, and several others.

LXXXV.--Pompey, because he was encamped on a hill, drew up his army at
the very foot of it, ever in expectation, as may be conjectured, that
Caesar would expose himself to this disadvantageous situation. Caesar,
seeing no likelihood of being able to bring Pompey to an action, judged
it the most expedient method of conducting the war, to decamp from that
post, and to be always in motion: with this hope, that by shifting his
camp and removing from place to place, he might be more conveniently
supplied with corn, and also, that by being in motion he might get some
opportunity of forcing them to battle, and might by constant marches
harass Pompey's army, which was not accustomed to fatigue. These matters
being settled, when the signal for marching was given, and the tents
struck, it was observed that shortly before, contrary to his daily
practice, Pompey's army had advanced farther than usual from his
entrenchments, so that it appeared possible to come to an action on
equal ground. Then Caesar addressed himself to his soldiers, when they
were at the gates of the camp, ready to march out. "We must defer," says
he, "our march at present, and set our thoughts on battle, which has
been our constant wish; let us then meet the foe with resolute souls. We
shall not hereafter easily find such an opportunity." He immediately
marched out at the head of his troops.

LXXXVI.--Pompey also, as was afterward known, at the unanimous
solicitation of his friends, had determined to try the fate of a battle.
For he had even declared in council a few days before that, before the
battalions came to battle, Caesar's army would be put to the rout. When
most people expressed their surprise at it, "I know," says he, "that I
promise a thing almost incredible; but hear the plan on which I proceed,
that you may march to battle with more confidence and resolution. I have
persuaded our cavalry, and they have engaged to execute it, as soon as
the two armies have met, to attack Caesar's right wing on the flank, and
enclosing their army on the rear, throw them into disorder, and put them
to the rout, before we shall throw a weapon against the enemy. By this
means we shall put an end to the war, without endangering the legions,
and almost without a blow. Nor is this a difficult matter, as we far
outnumber them in cavalry." At the same time he gave them notice to be
ready for battle on the day following, and since the opportunity which
they had so often wished for was now arrived, not to disappoint the
opinion generally entertained of their experience and valour.

LXXXVII.--After him Labienus spoke, as well to express his contempt of
Caesar's forces, as to extol Pompey's scheme with the highest encomiums.
"Think not, Pompey," says he, "that this is the army which conquered
Gaul and Germany; I was present at all those battles and do not speak at
random on a subject to which I am a stranger: a very small part of that
army now remains, great numbers lost their lives, as must necessarily
happen in so many battles, many fell victims to the autumnal pestilence
in Italy, many returned home, and many were left behind on the
continent. Have you not heard that the cohorts at Brundisium are
composed of invalids? The forces which you now behold, have been
recruited by levies lately made in Hither Spain, and the greater part
from the colonies beyond the Po; moreover, the flower of the forces
perished in the two engagements at Dyrrachium." Having so said, he took
an oath, never to return to his camp unless victorious; and he
encouraged the rest to do the like. Pompey applauded his proposal, and
took the same oath; nor did any person present hesitate to take it.
After this had passed in the council they broke up full of hopes and
joy, and in imagination anticipated victory; because they thought that
in a matter of such importance, no groundless assertion could be made by
a general of such experience.

LXXXVIII.--When Caesar had approached near Pompey's camp, he observed
that his army was drawn up in the following manner:--On the left wing
were the two legions delivered over by Caesar at the beginning of the
disputes in compliance with the senate's decree, one of which was called
the first, the other the third. Here Pompey commanded in person. Scipio
with the Syrian legions commanded the centre. The Cilician legion in
conjunction with the Spanish cohorts, which we said were brought over by
Afranius, were disposed on the right wing. These Pompey considered his
steadiest troops. The rest he had interspersed between the centre and
the wing, and he had a hundred and ten complete cohorts; these amounted
to forty-five thousand men. He had besides two cohorts of volunteers,
who having received favours from him in former wars, flocked to his
standard: these were dispersed through his whole army. The seven
remaining cohorts he had disposed to protect his camp, and the
neighbouring forts. His right wing was secured by a river with steep
banks; for which reason he placed all his cavalry, archers, and
slingers, on his left wing.

LXXXIX.--Caesar, observing his former custom, had placed the tenth
legion on the right, the ninth on the left, although it was very much
weakened by the battles at Dyrrachium. He placed the eighth legion so
close to the ninth, as to almost make one of the two, and ordered them
to support one another. He drew up on the field eighty cohorts, making a
total of twenty-two thousand men. He left two cohorts to guard the camp.
He gave the command of the left wing to Antonius, of the right to P.
Sulla, and of the centre to Cn. Domitius: he himself took his post
opposite Pompey. At the same time, fearing, from the disposition of the
enemy which we have previously mentioned, lest his right wing might be
surrounded by their numerous cavalry, he rapidly drafted a single cohort
from each of the legions composing the third line, formed of them a
fourth line, and opposed them to Pompey's cavalry, and, acquainting them
with his wishes, admonished them that the success of that day depended
on their courage. At the same time he ordered the third line, and the
entire army not to charge without his command: that he would give the
signal whenever he wished them to do so.

XC.--When he was exhorting his army to battle, according to the military
custom, and spoke to them of the favours that they had constantly
received from him, he took especial care to remind them "that he could
call his soldiers to witness the earnestness with which he had sought
peace, the efforts that he had made by Vatinius to gain a conference
[with Labienus], and likewise by Claudius to treat with Scipio, in what
manner he had exerted himself at Oricum, to gain permission from Libo to
send ambassadors; that he had been always reluctant to shed the blood of
his soldiers, and did not wish to deprive the republic of one or other
of her armies." After delivering this speech, he gave by a trumpet the
signal to his soldiers, who were eagerly demanding it, and were very
impatient for the onset.

XCI.--There was in Caesar's army a volunteer of the name of Crastinus,
who the year before had been first centurion of the tenth legion, a man
of pre-eminent bravery. He, when the signal was given, says, "Follow me,
my old comrades, and display such exertions in behalf of your general as
you have determined to do: this is our last battle, and when it shall be
won, he will recover his dignity, and we our liberty." At the same time
he looked back to Caesar, and said, "General, I will act in such a
manner to-day, that you will feel grateful to me living or dead." After
uttering these words he charged first on the right wing, and about one
hundred and twenty chosen volunteers of the same century followed.

XCII.--There was so much space left between the two lines, as sufficed
for the onset of the hostile armies: but Pompey had ordered his soldiers
to await Caesar's attack, and not to advance from their position, or
suffer their line to be put into disorder. And he is said to have done
this by the advice of Caius Triarius, that the impetuosity of the charge
of Caesar's soldiers might be checked, and their line broken, and that
Pompey's troops remaining in their ranks, might attack them while in
disorder; and he thought that the javelins would fall with less force if
the soldiers were kept in their ground, than if they met them in their
course; at the same time he trusted that Caesar's soldiers, after
running over double the usual ground, would become weary and exhausted
by the fatigue. But to me Pompey seems to have acted without sufficient
reason: for there is a certain impetuosity of spirit and an alacrity
implanted by nature in the hearts of all men, which is inflamed by a
desire to meet the foe. This a general should endeavour not to repress,
but to increase; nor was it a vain institution of our ancestors, that
the trumpets should sound on all sides, and a general shout be raised;
by which they imagined that the enemy were struck with terror, and their
own army inspired with courage.

XCIII.--But our men, when the signal was given, rushed forward with
their javelins ready to be launched, but perceiving that Pompey's men
did not run to meet their charge, having acquired experience by custom,
and being practised in former battles, they of their own accord
repressed their speed, and halted almost midway, that they might not
come up with the enemy when their strength was exhausted, and after a
short respite they again renewed their course, and threw their javelins,
and instantly drew their swords, as Caesar had ordered them. Nor did
Pompey's men fail in this crisis, for they received our javelins, stood
our charge, and maintained their ranks: and having launched their
javelins, had recourse to their swords. At the same time Pompey's horse,
according to their orders, rushed out at once from his left wing, and
his whole host of archers poured after them. Our cavalry did not
withstand their charge: but gave ground a little, upon which Pompey's
horse pressed them more vigorously, and began to file off in troops, and
flank our army. When Caesar perceived this, he gave the signal to his
fourth line, which he had formed of the six cohorts. They instantly
rushed forward and charged Pompey's horse with such fury, that not a man
of them stood; but all wheeling about, not only quitted their post, but
galloped forward to seek a refuge in the highest mountains. By their
retreat the archers and slingers, being left destitute and defenceless,
were all cut to pieces. The cohorts, pursuing their success, wheeled
about upon Pompey's left wing, whilst his infantry still continued to
make battle, and attacked them in the rear.

XCIV.--At the same time Caesar ordered his third line to advance, which
till then had not been engaged, but had kept their post. Thus, new and
fresh troops having come to the assistance of the fatigued, and others
having made an attack on their rear, Pompey's men were not able to
maintain their ground, but all fled, nor was Caesar deceived in his
opinion that the victory, as he had declared in his speech to his
soldiers, must have its beginning from those six cohorts which he had
placed as a fourth line to oppose the horse. For by them the cavalry
were routed; by them the archers and slingers were cut to pieces; by
them the left wing of Pompey's army was surrounded, and obliged to be
the first to flee. But when Pompey saw his cavalry routed, and that part
of his army on which he reposed his greatest hopes thrown into
confusion, despairing of the rest, he quitted the field, and retreated
straightway on horseback to his camp, and calling to the centurions,
whom he had placed to guard the praetorian gate, with a loud voice, that
the soldiers might hear: "Secure the camp," says he, "defend it with
diligence, if any danger should threaten it; I will visit the other
gates, and encourage the guards of the camp." Having thus said, he
retired into his tent in utter despair, yet anxiously waiting the issue.

XCV.--Caesar having forced the Pompeians to flee into their
entrenchment, and thinking that he ought not to allow them any respite
to recover from their fright, exhorted his soldiers to take advantage of
fortune's kindness, and to attack the camp. Though they were fatigued by
the intense heat, for the battle had continued till mid-day, yet, being
prepared to undergo any labour, they cheerfully obeyed his command. The
camp was bravely defended by the cohorts which had been left to guard
it, but with much more spirit by the Thracians and foreign auxiliaries.
For the soldiers who had fled for refuge to it from the field of battle,
affrighted and exhausted by fatigue, having thrown away their arms and
military standards, had their thoughts more engaged on their further
escape than on the defence of the camp. Nor could the troops who were
posted on the battlements long withstand the immense number of our
darts, but fainting under their wounds, quitted the place, and under the
conduct of their centurions and tribunes, fled, without stopping, to the
high mountains which joined the camp.

XCVI.--In Pompey's camp you might see arbours in which tables were laid,
a large quantity of plate set out, the floors of the tents covered with
fresh sods, the tents of Lucius Lentulus and others shaded with ivy, and
many other things which were proofs of excessive luxury, and a
confidence of victory, so that it might readily be inferred that they
had no apprehensions of the issue of the day, as they indulged
themselves in unnecessary pleasures, and yet upbraided with luxury
Caesar's army, distressed and suffering troops, who had always been in
want of common necessaries. Pompey, as soon as our men had forced the
trenches, mounting his horse, and stripping off his general's habit,
went hastily out of the back gate of the camp, and galloped with all
speed to Larissa. Nor did he stop there, but with the same despatch
collecting a few of his flying troops, and halting neither day nor
night, he arrived at the sea-side, attended by only thirty horse, and
went on board a victualling barque, often complaining, as we have been
told, that he had been so deceived in his expectation, that he was
almost persuaded that he had been betrayed by those from whom he had
expected victory, as they began the flight.

XCVII.--Caesar having possessed himself of Pompey's camp, urged his
soldiers not to be too intent on plunder, and lose the opportunity of
completing their conquest. Having obtained their consent, he began to
draw lines round the mountain. The Pompeians distrusting the position,
as there was no water on the mountain, abandoned it, and all began to
retreat towards Larissa; which Caesar perceiving, divided his troops,
and ordering part of his legions to remain in Pompey's camp, sent back a
part to his own camp, and taking four legions with him, went by a
shorter road to intercept the enemy: and having marched six miles, drew
up his army. But the Pompeians observing this, took post on a mountain
whose foot was washed by a river. Caesar having encouraged his troops,
though they were greatly exhausted by incessant labour the whole day,
and night was now approaching, by throwing up works cut off the
communication between the river and the mountain, that the enemy might
not get water in the night. As soon as the work was finished, they sent
ambassadors to treat about a capitulation. A few senators who had
espoused that party, made their escape by night.

XCVIII.--At break of day, Caesar ordered all those who had taken post on
the mountain, to come down from the higher grounds into the plain, and
pile their arms. When they did this without refusal, and with
outstretched arms, prostrating themselves on the ground, with tears,
implored his mercy: he comforted them and bade them rise, and having
spoken a few words of his own clemency to alleviate their fears, he
pardoned them all, and gave orders to his soldiers that no injury should
be done to them, and nothing taken from them. Having used this
diligence, he ordered the legions in his camp to come and meet him, and
those which were, with him to take their turn of rest, and go back to
the camp; and the same day went to Larissa.

XCIX.--In that battle, no more than two hundred privates were missing,
but Caesar lost about thirty centurions, valiant officers. Crastinus,
also, of whom mention was made before, fighting most courageously, lost
his life by the wound of a sword in the mouth; nor was that false which
he declared when marching to battle: for Caesar entertained the highest
opinion of his behaviour in that battle, and thought him highly
deserving of his approbation. Of Pompey's army, there fell about fifteen
thousand; but upwards of twenty-four thousand were made prisoners: for
even the cohorts which were stationed in the forts, surrendered to
Sylla. Several others took shelter in the neighbouring states. One
hundred and eighty stands of colours, and nine eagles, were brought to
Caesar. Lucius Domitius, fleeing from the camp to the mountains, his
strength being exhausted by fatigue, was killed by the horse.

C.--About this time, Decimus Laelius arrived with his fleet at
Brundisium and in the same manner as Libo had done before, possessed
himself of an island opposite the harbour of Brundisium. In like manner,
Valimus, who was then governor of Brundisium, with a few decked barques,
endeavoured to entice Laelius's fleet, and took one five-benched galley
and two smaller vessels that had ventured farther than the rest into a
narrow part of the harbour: and likewise disposing the horse along the
shore, strove to prevent the enemy from procuring fresh water. But
Laelius having chosen a more convenient season of the year for his
expedition, supplied himself with water brought in transports from
Corcyra and Dyrrachium, and was not deterred from his purpose; and till
he had received advice of the battle in Thessaly, he could not be forced
either by the disgrace of losing his ships, or by the want of
necessaries, to quit the port and islands.

CI.--Much about the same time, Cassius arrived in Sicily with a fleet of
Syrians, Phoenicians, and Cilicians: and as Caesar's fleet was divided
into two parts, Publius Sulpicius the praetor commanding one division at
Vibo near the straits, Pomponius the other at Messana, Cassius got into
Messana with his fleet before Pomponius had notice of his arrival, and
having found him in disorder, without guards or discipline, and the wind
being high and favourable, he filled several transports with fir, pitch,
and tow, and other combustibles, and sent them against Pomponius's
fleet, and set fire to all his ships, thirty-five in number, twenty of
which were armed with beaks: and this action struck such terror, that
though there was a legion in garrison at Messana, the town with
difficulty held out, and had not the news of Caesar's victory been
brought at that instant by the horse stationed along the coast, it was
generally imagined that it would have been lost, but the town was
maintained till the news arrived very opportunely; and Cassius set sail
from thence to attack Sulpicius's fleet at Vibo, and our ships being
moored to the land, to strike the same terror, he acted in the same
manner as before. The wind being favourable, he sent into the port about
forty ships provided with combustibles, and the flame catching on both
sides, five ships were burnt to ashes. And when the fire began to spread
wider by the violence of the wind, the soldiers of the veteran legions,
who had been left to guard the fleet, being considered as invalids,
could not endure the disgrace, but of themselves went on board the ships
and weighed anchor, and having attacked Cassius's fleet, captured two
five-banked galleys, in one of which was Cassius himself; but he made
his escape by taking to a boat. Two three-banked galleys were taken
besides. Intelligence was shortly after received of the action in
Thessaly, so well authenticated, that the Pompeians themselves gave
credit to it; for they had hitherto believed it a fiction of Caesar's
lieutenants and friends. Upon which intelligence Cassius departed with
his fleet from that coast.

CII.--Caesar thought he ought to postpone all business and pursue
Pompey, whithersoever he should retreat; that he might not be able to
provide fresh forces, and renew the war; he therefore marched on every
day, as far as his cavalry were able to advance, and ordered one legion
to follow him by shorter journeys. A proclamation was issued by Pompey
at Amphipolis, that all the young men of that province, Grecians and
Roman citizens, should take the military oath; but whether he issued it
with an intention of preventing suspicion, and to conceal as long as
possible his design of fleeing farther, or to endeavour to keep
possession of Macedonia by new levies, if nobody pursued him, it is
impossible to judge. He lay at anchor one night, and calling together
his friends in Amphipolis, and collecting a sum of money for his
necessary expenses, upon advice of Caesar's approach, set sail from that
place, and arrived in a few days at Mitylene. Here he was detained two
days, and having added a few galleys to his fleet he went to Cilicia,
and thence to Cyprus. There he is informed that, by the consent of all
the inhabitants of Antioch and Roman citizens who traded there, the
castle had been seized to shut him out of the town; and that messengers
had been despatched to all those who were reported to have taken refuge
in the neighbouring states, that they should not come to Antioch; that
if they did that, it would be attended with imminent danger to their
lives. The same thing had happened to Lucius Lentulus, who had been
consul the year before, and to Publius Lentulus a consular senator, and
to several others at Rhodes, who having followed Pompey in his flight,
and arrived at the island, were not admitted into the town or port; and
having received a message to leave that neighbourhood, set sail much
against their will; for the rumour of Caesar's approach had now reached
those states.

CIII.--Pompey, being informed of these proceedings, laid aside his
design of going to Syria, and having taken the public money from the
farmers of the revenue, and borrowed more from some private friends, and
having put on board his ships a large quantity of brass for military
purposes, and two thousand armed men, whom he partly selected from the
slaves of the tax farmers, and partly collected from the merchants, and
such persons as each of his friends thought fit on this occasion, he
sailed for Pelusium. It happened that king Ptolemy, a minor, was there
with a considerable army, engaged in war with his sister Cleopatra, whom
a few months before, by the assistance of his relations and friends, he
had expelled from the kingdom; and her camp lay at a small distance from
his. To him Pompey applied to be permitted to take refuge in Alexandria,
and to be protected in his calamity by his powerful assistance, in
consideration of the friendship and amity which had subsisted between
his father and him. But Pompey's deputies having executed their
commission, began to converse with less restraint with the king's
troops, and to advise them to act with friendship to Pompey, and not to
think meanly of his bad fortune. In Ptolemy's army were several of
Pompey's soldiers, of whom Gabinius had received the command in Syria,
and had brought them over to Alexandria, and at the conclusion of the
war had left with Ptolemy the father of the young king.

CIV.--The king's friends, who were regents of the kingdom during the
minority, being informed of these things, either induced by fear, as
they afterwards declared, lest Pompey should corrupt the king's army,
and seize on Alexandria and Egypt; or despising his bad fortune, as in
adversity friends commonly change to enemies, in public gave a
favourable answer to his deputies, and desired him to come to the king;
but secretly laid a plot against him, and despatched Achillas, captain
of the king's guards, a man of singular boldness, and Lucius Septimius a
military tribune to assassinate him. Being kindly addressed by them, and
deluded by an acquaintance with Septimius, because in the war with the
pirates the latter had commanded a company under him, he embarked in a
small boat with a few attendants, and was there murdered by Achillas and
Septimius. In like manner, Lucius Lentulus was seized by the king's
order, and put to death in prison.

CV.--When Caesar arrived in Asia, he found that Titus Ampius had
attempted to remove the money from the temple of Diana at Ephesus; and
for this purpose had convened all the senators in the province that he
might have them to attest the sum, but was interrupted by Caesar's
arrival, and had made his escape. Thus, on two occasions, Caesar saved
the money of Ephesus. It was also remarked at Elis, in the temple of
Minerva, upon calculating and enumerating the days, that on the very day
on which Caesar had gained his battle, the image of Victory which was
placed before Minerva, and faced her statue, turned about towards the
portal and entrance of the temple; and the same day, at Antioch in
Syria, such a shout of an army and sound of trumpets was twice heard,
that the citizens ran in arms to the walls. The same thing happened at
Ptolemais; a sound of drums too was heard at Pergamus, in the private
and retired parts of the temple, into which none but the priests are
allowed admission, and which the Greeks call Adyta (the inaccessible),
and likewise at Tralles, in the temple of Victory, in which there stood
a statue consecrated to Caesar; a palm-tree at that time was shown that
had sprouted up from the pavement, through the joints of the stones, and
shot up above the roof.

CVI.--After a few days' delay in Asia, Caesar, having heard that Pompey
had been seen in Cyprus, and conjecturing that he had directed his
course into Egypt, on account of his connection with that kingdom, set
out for Alexandria with two legions (one of which he ordered to follow
him from Thessaly, the other he called in from Achaia, from Fufius, the
lieutenant-general) and with eight hundred horse, ten ships of war from
Rhodes, and a few from Asia. These legions amounted but to three
thousand two hundred men; the rest, disabled by wounds received in
various battles, by fatigue and the length of their march, could not
follow him. But Caesar, relying on the fame of his exploits; did not
hesitate to set forward with a feeble force, and thought that he would
be secure in any place. At Alexandria he was informed of the death of
Pompey: and at his landing there, heard a cry among the soldiers whom
the king had left to garrison the town, and saw a crowd gathering
towards him, because the fasces were carried before him; for this the
whole multitude thought an infringement of the king's dignity. Though
this tumult was appeased, frequent disturbances were raised for several
days successively, by crowds of the populace, and a great many of his
soldiers were killed in all parts of the city.

CVIL--Having observed this, he ordered other legions to be brought to
him from Asia, which he had made up out of Pompey's soldiers; for he was
himself detained against his will, by the etesian winds, which are
totally unfavourable to persons on a voyage from Alexandria. In the
meantime, considering that the disputes of the princes belonged to the
jurisdiction of the Roman people, and of him as consul, and that it was
a duty more incumbent on him, as in his former consulate a league had
been made with Ptolemy the late king, under sanction both of a law, and
a decree of the senate, he signified that it was his pleasure, that king
Ptolemy, and his sister Cleopatra, should disband their armies, and
decide their disputes in his presence by justice, rather than by the
sword.

CVIII.--A eunuch named Pothinus, the boy's tutor, was regent of the
kingdom on account of his youthfulness. He at first began to complain
amongst his friends, and to express his indignation, that the king
should be summoned to plead his cause: but afterwards, having prevailed
on some of those whom he had made acquainted with his views to join him,
he secretly called the army away from Pelusium to Alexandria, and
appointed Achillas, already spoken of, commander-in-chief of the forces.
Him he encouraged and animated by promises both in his own and the
king's name, and instructed him both by letters and messages how he
should act. By the will of Ptolemy the father, the elder of his two sons
and the more advanced in years of his two daughters were declared his
heirs, and for the more effectual performance of his intention, in the
same will he conjured the Roman people by all the gods, and by the
league which he had entered into at Rome, to see his will executed. One
of the copies of his will was conveyed to Rome by his ambassadors to be
deposited in the treasury, but the public troubles preventing it, it was
lodged with Pompey: another was left sealed up, and kept at Alexandria.

CIX.--Whilst these things were debated before Caesar, and he was very
anxious to settle the royal disputes as a common friend and arbitrator;
news was brought on a sudden that the king's army and all his cavalry
were on their march to Alexandria. Caesar's forces were by no means so
strong that he could trust to them, if he had occasion to hazard a
battle without the town. His only resource was to keep within the town
in the most convenient places, and get information of Achillas's
designs. However he ordered his soldiers to repair to their arms; and
advised the king to send some of his friends, who had the greatest
influence, as deputies to Achillas and to signify his royal pleasure.
Dioscorides and Serapion, the persons sent by him, who had both been
ambassadors at Rome, and had been in great esteem with Ptolemy the
father, went to Achillas. But as soon as they appeared in his presence,
without hearing them, or learning the occasion of their coming, he
ordered them to be seized and put to death. One of them, after receiving
a wound, was taken up and carried off by his attendants as dead: the
other was killed on the spot. Upon this, Caesar took care to secure the
king's person, both supposing that the king's name would have great
influence with his subjects, and to give the war the appearance of the
scheme of a few desperate men, rather than of having been begun by the
king's consent.

CX.--The forces under Achillas did not seem despicable, either for
number, spirit, or military experience; for he had twenty thousand men
under arms. They consisted partly of Gabinius's soldiers, who were now
become habituated to the licentious mode of living at Alexandria, and
had forgotten the name and discipline of the Roman people, and had
married wives there, by whom the greatest part of them had children. To
these was added a collection of highwaymen and free-booters, from Syria,
and the province of Cilicia, and the adjacent countries. Besides several
convicts and transports had been collected: for at Alexandria all our
runaway slaves were sure of finding protection for their persons on the
condition that they should give in their names, and enlist as soldiers:
and if any of them was apprehended by his master, he was rescued by a
crowd of his fellow soldiers, who being involved in the same guilt,
repelled, at the hazard of their lives, every violence offered to any of
their body. These by a prescriptive privilege of the Alexandrian army,
used to demand the king's favourites to be put to death, pillage the
properties of the rich to increase their pay, invest the king's palace,
banish some from the kingdom, and recall others from exile. Besides
these, there were two thousand horse, who had acquired the skill of
veterans by being in several wars in Alexandria. These had restored
Ptolemy the father to his kingdom, had killed Bibulus's two sons; and
had been engaged in war with the Egyptians; such was their experience in
military affairs.

CXI.--Full of confidence in his troops, and despising the small number
of Caesar's soldiers, Achillas seized Alexandria, except that part of
the town which Caesar occupied with his troops. At first he attempted to
force the palace; but Caesar had disposed his cohorts through the
streets, and repelled his attack. At the same time there was an action
at the port: where the contest was maintained with the greatest
obstinacy. For the forces were divided, and the fight maintained in
several streets at once, and the enemy endeavoured to seize with a
strong party the ships of war; of which fifty had been sent to Pompey's
assistance, but after the battle in Thessaly had returned home. They
were all of either three or five banks of oars, well equipped and
appointed with every necessary for a voyage. Besides these, there were
twenty-two vessels with decks, which were usually kept at Alexandria, to
guard the port. If they made themselves masters of these, Caesar being
deprived of his fleet, they would have the command of the port and whole
sea, and could prevent him from procuring provisions and auxiliaries.
Accordingly that spirit was displayed, which ought to be displayed when
the one party saw that a speedy victory depended on the issue, and the
other their safety. But Caesar gained the day, and set fire to all those
ships, and to others which were in the docks, because he could not guard
so many places with so small a force; and immediately he conveyed some
troops to the Pharos by his ships.

CXIL--The Pharos is a tower on an island, of prodigious height, built
with amazing works, and takes its name from the island. This island
lying over against Alexandria forms a harbour; but on the upper side it
is connected with the town by a narrow way eight hundred paces in
length, made by piles sunk in the sea, and by a bridge. In this island
some of the Egyptians have houses, and a village as large as a town; and
whatever ships from any quarter, either through mistaking the channel,
or by the storm, have been driven from their course upon the coast, they
constantly plunder like pirates. And without the consent of those who
are masters of the Pharos, no vessels can enter the harbour, on account
of its narrowness. Caesar being greatly alarmed on this account, whilst
the enemy were engaged in battle, landed his soldiers, seized the
Pharos, and placed a garrison in it. By this means he gained this point,
that he could be supplied without danger with corn and auxiliaries: for
he sent to all the neighbouring countries, to demand supplies. In other
parts of the town, they fought so obstinately, that they quitted the
field with equal advantage, and neither were beaten (in consequence of
the narrowness of the passes); and a few being killed on both sides,
Caesar secured the most necessary posts, and fortified them in the
night. In this quarter of the town was a wing of the king's palace, in
which Caesar was lodged on his first arrival, and a theatre adjoining
the house which served as for citadel, and commanded an avenue to the
port and other docks. These fortifications he increased during the
succeeding days, that he might have them before him as a rampart, and
not be obliged to fight against his will. In the meantime Ptolemy's
younger daughter, hoping the throne would become vacant, made her escape
from the palace to Achillas, and assisted him in prosecuting the war.
But they soon quarrelled about the command, which circumstance enlarged
the presents to the soldiers, for each endeavoured by great sacrifices
to secure their affection. Whilst the enemy was thus employed, Pothinus,
tutor to the young king, and regent of the kingdom, who was in Caesar's
part of the town, sent messengers to Achillas, and encouraged him not to
desist from his enterprise, nor to despair of success; but his
messengers being discovered and apprehended, he was put to death by
Caesar. Such was the commencement of the Alexandrian war.



       *       *       *       *       *


INDEX

N.B. The numerals refer to the book, the figures to the chapter. G.
stands for the Gallic War, C. for the Civil.

Acarn[=a]n[)i]a, a region of Greece, _Carnia_

Acco, prince of the Sen[)o]nes, his conduct on Caesar's approach, G. vi.
4; condemned in a council of the Gauls, vi. 44

Achaia, sometimes taken for all Greece, but most commonly for a part of
it only; in Peloponnesus, _Romania alta_

Achillas, captain of Ptolemy's guards, sent to kill Pompey, C. iii. 104;
appointed by Pothinus commander of all the Egyptian forces, _ibid_. 108;
heads an army of twenty thousand veteran troops, _ibid_. 110

Acilla, or Achilla, or Acholla. There were two cities in Africa of this
name, one inland, the other on the coast. The modern name of the latter
is _Elalia_

Acilius, Caesar's lieutenant, C. iii. 15

Act[)i]um, a promontory of Epirus, now called the _Cape of Tigalo_,
famous for a naval victory gained near it, by Augustus, over M. Antony

Act[)i]us, a Pelignian, one of Pompey's followers, taken by Caesar, and
dismissed in safety, C. i. 18

Act[)i]us Rufus accuses L. Apanius of treachery, C. iii. 83

Act[)i]us Varus prevents Tubero from landing in Africa, C. i. 31; his
forces, C. ii. 23; his camp, _ibid_. 25; engages Curio, _ibid_. 34; his
danger, defeat, and stratagem, _ibid_. 35

Adcant[)u]annus sallies upon Crassus at the head of a chosen body of
troops, G. iii. 22

Add[)u]a, the _Adda_, a river that rises in the Alps, and, separating
the duchy of Milan from the state of Venice, falls into the Po above
Cremona

Adriatic Sea, the _Gulf of Venice_, at the extremity of which that city
is situated

Adrum[=e]tum, a town in Africa, _Mahometta_; held by Considius Longus
with a garrison of one legion, C. ii. 23

Aduat[)u]uci (in some editions Atuatici), descendants of the Teutones
and Cimbri, G. ii. 29; they furnish twenty-nine thousand men to the
general confederacy of Gaul, _ibid_. 4; Caesar obliges them to submit,
_ibid_. 29

Aed[)u]i, the _Autunois_, a people of Gaul, near _Autun_, in the country
now called _Lower Burgundy_; they complain to Caesar of the ravages
committed in their territories by the Helvetii, G. i. 11; join in a
petition against Ariovistus, _ibid_. 33; at the head of one of the two
leading factions of Gaul, G. vi. 12; Caesar quiets an intestine
commotion among them, C. vii. 33; they revolt from the Romans, G. vii.
54; their law concerning magistrates, _ibid_. 33; their clients, i. 31;
vii. 75

Aeg[=e]an Sea, the _Archipelago_, a part of the Mediterranean which lies
between Greece, Asia Minor, and the Isle of Crete

Aeg[=i]n[)i]um, a town of Thessaly; Domitius joins Caesar near that
place, C. iii. 79

Aegus and Roscillus, their perfidious behaviour towards Caesar, C. iii.
59, 60

Aegyptus, _Egypt,_ an extensive country of Africa, bounded on the west
by part of Marmarica and the deserts of Lybia, on the north by the
Mediterranean, on the east by the Sinus Arabicus, and a line drawn from
Arsino[)e] to Rhinocolura, and on the south by Aethiopia. Egypt,
properly so called, may be described as consisting of the long and
narrow valley which follows the course of the Nile from Syene
(_Assooan_) to _Cairo,_ near the site of the ancient Memphis. The name
by which this country is known to Europeans comes from the Greeks, some
of whose writers inform us that it received this appellation from
Aegyptus, son of Belus, it having been previously called Aeria. In the
Hebrew scriptures it is called Mitsraim, and also Matsor and Harets
Cham; of these names, however, the first is the one most commonly
employed

Aemilia Via, a Roman road in Italy, from Rimini to Aquileia, and from
Pisa to Dertona

Aet[=o]lia, a country of Greece, _Despotato;_ recovered from Pompey by
the partisans of Caesar, C. iii. 35

Afr[=a]nius, Pompey's lieutenant, his exploits in conjunction with
Petreius, C. i. 38; resolves to carry the war into Celtiberia, _ibid_.
61; surrenders to Caesar, _ibid_. 84

Afr[)i]ca, one of the four great continents into which the earth is
divided; the name seems to have been originally applied by the Romans to
the country around Carthage, the first part of the continent with which
they became acquainted, and is said to have been derived from a small
Carthaginian district on the northern coast, called _Frigi._ Hence, even
when the name had become applied to the whole continent, there still
remained in Roman geography the district of Africa Proper, on the
Mediterranean coast, corresponding to the modem kingdom of _Tunis,_ with
part of that of _Tripoli_

Agend[)i]cum, a city of the Senones, _Sens_; Caesar quarters four
legions there, G. vi. 44; Labienus leaves his baggage in it under a
guard of new levies, and sets out for Lutetia, G. vii. 57

Alba, a town of Latium, in Italy, _Albano_; Domitius levies troops in
that neighbourhood, C. i. 15

Alb[=i]ci, a people of Gaul, unknown; some make them the same with the
_Vivarois_; taken into the service of the Marseillians, C. i. 34

Albis, the _Elbe,_ a large and noble river in Germany, which has its
source in the Giant's Mountains in Silesia, on the confines of Bohemia,
and passing through Bohemia, Upper and Lower Saxony, falls into the
North Sea at Ritzbuttel, about sixty miles below Hamburg

Alces, a species of animals somewhat resembling an elk, to be found in
the Hercynian forests, C. vi. 27

Alemanni, or Alamanni, a name assumed by a confederacy of German tribes,
situated between the Neckar and the Upper Rhine, who united to resist
the encroachments of the Roman power. According to Mannert, they derived
their origin from the shattered remains of the army of Ariovistus
retired, after the defeat and death of their leader, to the mountainous
country of the Upper Rhine. After their overthrow by Clovis, king of the
Salian Franks, they ceased to exist as one nation, and were dispersed
over Gaul, Switzerland, and Nether Italy. From them L'Allemagne, the
French name for Germany, is derived

Alemannia, the country inhabited by the Alemanni

Alesia, or Alexia, a town of the Mandubians, _Alise_; Caesar shuts up
Vercingetorix there, C. vii. 68; surrounds it with lines of
circumvallation and contravallation, _ibid_. 69, 72; obliges it to
surrender, _ibid_. 89

Alexandr[=i]a, a city of Egypt, _Scanderia_. It was built by Alexander
the Great, 330 years before Christ; Caesar pursues Pompey thither, C.
iii. 106

Aliso, by some supposed to be the town now called _Iselburg_; or,
according to Junius, _Wesel_, in the duchy of Cleves, but more probably
_Elsen_

Allier (El[=a]ver), Caesar eludes the vigilance of Vercingetorix, and by
an artifice passes that river, G. vii. 35

All[)o]br[)o]ges, an ancient people of Gallia Transalp[=i]na, who
inhabited the country which is now called _Dauphiny, Savoy,_ and
_Piedmont_. The name, Allobroges, means highlanders, and is derived from
Al, "high," and Broga, "land." They are supposed to be disaffected to
the Romans, G. i. 6; complain to Caesar of the ravages of the
Helvetians, _ibid_. 11

Alps, a ridge of high mountains, which separates France and Germany from
Italy. That part of them which separates Dauphiny from Piedmont was
called the Cottian Alps. Their name is derived from their height, Alp
being an old Celtic appellation for "a lofty mountain"; Caesar crosses
them with five legions, G. i. 10; sends Galba to open a free passage
over them to the Roman merchants, G. iii. 1

Alsati[)a], a province of Germany, in the upper circle of the Rhine,
_Alsace_

Amagetobr[)i]a, a city of Gaul, unknown; famous for a defeat of the
Gauls there by Ariovistus, G. i. 31

Amant[)i]a, a town in Macedonia, _Porto Raguseo_; it submits to Caesar,
and sends ambassadors to know his pleasure, C. iii. 12

Am[=a]nus, a mountain of Syria, _Alma Daghy,_ near which Scipio sustains
some losses, C. iii. 31

Am[=a]ni Pylae, or Am[=a]nicae Portae, _Straits of Scanderona_

Ambarri, a people of Gaul, uncertain; they complain to Caesar of the
ravages committed in their territories by the Helvetii, G. i. 11

Ambialites, a people of Gaul, of _Lamballe in Bretagne_. Others take the
word to be only a different name for the Ambiani; they join in a
confederacy with the Veneti against Caesar, G. iii. 9

Ambi[=a]ni, or Ambianenses, the people of _Amiens;_ they furnish ten
thousand men to the general confederacy of the Belgians against Caesar,
G. ii. 4; sue for peace, and submit themselves to Caesar's pleasure, G.
ii. 15

Ambi[=a]num, a city of Belgium, _Amiens_

Amb[)i]b[)a]ri, a people of Gaul, inhabiting _Ambie_, in Normandy
Amb[)i][)o]rix, his artful speech to Sabinus and Cotta, G. v. 27; Caesar
marches against him, G. vi. 249. Ravages and lays waste his territories,
_ibid_. 34; endeavours in vain to get him into his hands, _ibid_. 43

Ambivar[)e]ti, a people of Gaul, the _Vivarais_. They are ordered to
furnish their contingent for raising the siege of Alesia, G. vii. 75

Ambivar[=i]ti, an ancient people of _Brabant_, between the Rhine and the
Maese; the German cavalry sent to forage among them, G. iv. 9

Ambr[)a]c[)i]a, a city of Epirus, _Arta_; Cassius directs his march
thither, C. iii. 36

Ambrones, an ancient people, who lived in the country which is now
called the _Canton of Bern_, in Switzerland

Amph[)i]l[)o]chia, a region of Epirus, _Anfilocha_. Its inhabitants
reduced by Cassius Longinus, C. iii. 55

Amph[)i]p[)o]lis, a city of Macedonia, _Cristopoli_, or _Emboli_. An
edict in Pompey's name published there, C. iii. 102

Anartes, a people of Germany, _Walachians_, _Servians_, or _Bulgarians_,
bordering upon the Hercynian Forest, G. vi. 25

Anas, a river of Spain, the _Guadiana_, or _Rio Roydera_, bounding that
part of Spain under the government of Petreius, C. i. 38

Anc[)a]l[=i]tes, a people of Britain, of the hundred of _Henley_, in
Oxfordshire; they send ambassadors to Caesar with an offer of
submission, G. v. 21

Anch[)i][)a]los, a city of Thrace, near the Euxine Sea, now called
_Kenkis_

Ancibarii, or Ansivarii, an ancient people of Lower Germany, of and
about the town of _Ansestaet_, or _Amslim_

Anc[=o]na, _Ancona_, a city of Italy, on the coast of Pisenum. It is
supposed to derive its name from the Greek word [Greek: agkon], an angle
or elbow, on account of the angular form of the promontory on which it
is built. The foundation of Ancona is ascribed by Strabo to some
Syracusans, who were fleeing from the tyranny of Dionysius. Livy speaks
of it as a naval station of great importance in the wars of Rome with
the Illyrians. We find it occupied by Caesar (C. i. 2) shortly after
crossing the Rubicon; Caesar takes possession of it with a garrison of
one cohort, C. i. 11

Andes, _Angers_, in France, the capital of the duchy of Anjou

Andes, a people of Gaul, the ancient inhabitants of the duchy of Anjou;
Caesar puts his troops into winter quarters among them, G. ii. 35

Andomad[=u]num Ling[)o]num, a large and ancient city of Champagne, at
the source of the river Marne, _Langres_

Anglesey (Mona), an island situated between Britain and Ireland, where
the night, during the winter, is said to be a month long, G. v. 13

Angrivarii, an ancient people of Lower Germany, who dwelt between the
Ems and the Weser, below the Lippe

Ansivarii, see _Ancibarii_

Antioch[=i]a, _Antachia_, an ancient and famous city, once the capital
of Syria, or rather of the East. It is situate on two rivers, the
Orontes and the Phaspar, not far from the Mediterranean; refuses to
admit the fugitives after the battle of Pharsalia, C. iii. 102

Ant[=o]nius (Mark Antony), Caesar's lieutenant, G. vii. i i; quaestor,
G. viii. 2; governor of Brundusium, C. iii. 24; his standing for that
priesthood, G. vii. 50; obliges Libo to raise the siege of Brundusium,
C. iii. 24; and in conjunction with Kalenus transports Caesar's troops
to Greece, _ibid_. 26

Apam[=e]a, _Apami_, a city of Bithynia, built by Nicomedes, the son of
Prusias

Apennine Mountains, a large chain of mountains, branching off from the
Maritime Alps, in the neighbourhood of Genoa, running diagonally from
the Ligurian Gulf to the Adriatic, in the vicinity of Ancona; from which
it continues nearly parallel with the latter gulf, as far as the
promontory of Garg[=a]nus, and again inclines to Mare Inf[)e]rum, till
it finally terminates in the promontory of Leucopetra, near Rhegium. The
etymology of the name given to these mountains must be traced to the
Celtic, and appears to combine two terms of that language nearly
synonymous, Alp, or Ap, "a high mountain," and Penn, "a summit"

Apoll[=o]n[)i]a, a city of Macedonia, _Piergo_. Pompey resolves to
winter there, C. iii. 5; Caesar makes himself master of it, _ibid_. iii.
12

Appia Via, the Appian road which led from Rome to Campania, and from the
sea to Brundusium. It was made, as Livy informs us, by the censor,
Appius Caecus, A.U.C. 442, and was, in the first instance, only laid
down as far as Capua, a distance of about 125 miles. It was subsequently
carried on to Beneventum, and finally to Brundusium. According to
Eustace (_Classical Tour_, vol. iii.), such parts of the Appian Way as
have escaped destruction, as at _Fondi_ and _Mola_, show few traces of
wear and decay after a duration of two thousand years

Apsus, a river of Macedonia, the _Aspro_. Caesar and Pompey encamp over
against each other on the banks of that river, C. iii. 13

Apulia, a region of Italy, _la Puglia_. Pompey quarters there the
legions sent by Caesar, C. i. 14

Aquil[=a]ria, a town of Africa, near Clupea. Pompey quarters there the
legions sent by Caesar, C. i. 14; Curio arrives there with the troops
designed against Africa. C. ii. 23

Aquileia, formerly a famous and considerable city of Italy, not far from
the Adriatic, now little more than a heap of ruins, _Aquilegia_. Caesar
draws together the troops quartered there, G. i. 10

Aquitania, a third part of ancient Gaul, now containing _Guienne_,
_Gascony_, etc.

Aquit[=a]ni, the Aquitanians reduced under the power of the Romans by
Crassus, G. iii. 20-22; very expert in the art of mining, _ibid_. 21

Arar, or Araris, a river of Gaul, the Sa[^o]ne; the Helvetians receive a
considerable check in passing this river, G. i. 12

Arduenna Silva, the forest of _Ardenne_, in France, reaching from the
Rhine to the city of Tournay, in the low countries; Indutiom[)a]rus
conceals in it the infirm and aged, G. v. 3; Caesar crosses it in quest
of Ambiorix, G. vi. 29

Arecomici Volcae, Caesar plants garrisons among them, G. vii. 7

Arel[=a]te, or Arel[=a]tum, or Arelas, a city of Gaul, _Arles_. Caesar
orders twelve galleys to be built there, C. i. 36

Ar[)i]m[)i]num, a city of Italy, _Rimini_; Caesar having sounded the
disposition of his troops, marches thither, C. i. 8

Ar[)i][)o]vistus, king of the Germans, his tyrannical conduct towards
the Gauls, G. i. 31; Caesar sends ambassadors to him demanding an
interview, _ibid_. 34; he is defeated and driven entirely out of Gaul,
_ibid_. 52

Arles, see _Arelate_

Arm[)e]n[)i]a, a country of Asia, divided into the greater or lesser,
and now called _Turcomania_

Armorici, the ancient people of Armorica, a part of Gallia Celtica, now
_Bretagne_; they assemble in great numbers to attack L. Roscius in his
winter quarters, G. v. 53

Arr[=e]t[)i]um, a city of Etruria, in Italy, _Arezzo_; Antony sent
thither with five cohorts, C. i. 10

Arverni, an ancient people of France, on the Loire, whose chief city was
Arvernum, now _Clermont_, the capital of _Auvergne_; suddenly invaded,
and their territories ravaged by Caesar, G. vii. 8

Asculum, a town of Italy, _Ascoli_; Caesar takes possession of it, C. i.
16

Asparagium, a town in Macedonia, unknown; Pompey encamps near it with
all his forces, C. iii. 30

Astigi, or Astingi, a people of Andalusia, in Spain

Athens, one of the most ancient and noble cities of Greece, the capital
of Attica. It produced some of the most distinguished statesmen,
orators, and poets that the world ever saw, and its sculptors and
painters have been rarely rivalled, never surpassed. No city on the
earth has ever exercised an equal influence on the educated men of all
ages. It contributes to fit out a fleet for Pompey, C. iii. 3

Atreb[)a]tes, an ancient people of Gaul, who lived in that part of the
Netherlands which is now called _Artois_; they furnish fifteen thousand
men to the general confederacy of Gaul, G. ii. 4

Attica, a country of Greece, between Achaia and Macedonia, famous on
account of its capital, Athens

Attuarii, a people of ancient Germany, who inhabited between the Maese
and the Rhine, whose country is now a part of the duchy of _Gueldes_

Atuatuca, a strong castle, where Caesar deposited all his baggage, on
setting out in pursuit of Ambiorix, G. vi. 32; the Germans unexpectedly
attack it, _ibid_. 35

Augustod[=u]num, _Autun_, a very ancient city of Burgundy, on the river
Arroux

Aulerci Eburovices, a people of Gaul, in the country of _Evreux_, in
Normandy

Aulerci Brannovices, a people of Gaul, _Morienne_

Aulerci Cenomanni, a people of Gaul, the country of _Maine_

Aulerci Diablintes, a people of Gaul, _le Perche_

Aulerci reduced by P. Crassus, G, ii. 34; massacre their senate, and
join Viridovix, G. iii. 17; Aulerci Brannovices ordered to furnish their
contingent to the relief of Alesia, G. vii. 7; Aulerci Cenomanni furnish
five thousand, _ibid_.; Aulerci Eburovices three thousand, _ibid_.

Ausci, a people of Gaul, those of _Auchs_ or _Aux_, in Gascony; they
submit to Crassus and send hostages, G. iii. 27

Auset[=a]ni, a people of Spain, under the Pyrenean mountains; they send
ambassadors to Caesar, with an offer of submission, C. i. 60

Aux[)i]mum, a town in Italy, _Osimo_, or _Osmo_; Caesar makes himself
master of it, C. i. 15

Av[=a]r[)i]cum, a city of Aquitaine, the capital of the Biturigians,
_Bourges_; besieged by Caesar, G. vii. 13; and at last taken by storm,
_ibid_. 31

Ax[)o]na, the river _Aisne_, Caesar crosses it in his march against the
Belgians, G. ii. 5, 6

Bac[=e]nis, a forest of ancient Germany, which parted the Suevi from the
Cherusci; by some supposed to be the Forests of _Thuringia_, by others
the _Black Forest_; the Suevians encamp at the entrance of that wood,
resolving there to await the approach of the Romans, G vi. 10

Bac[)u]lus, P. Sextius, his remarkable bravery, G. vi. 38

Baet[)i]ca, in the ancient geography, about a third part of Spain,
containing _Andalusia_, and a part of _Granada_

Bagr[)a]das, a river of Africa, near Ut[)i]ca, the _Begrada_; Curio
arrives with his army at that river, C. ii. 38

Bale[=a]res Ins[)u]lae, several islands in the Mediterranean Sea,
formerly so called, of which _Majorca_ and _Minorca_ are the chief; the
inhabitants famous for their dexterity in the use of the sling, G. ii. 7

Bat[)a]vi, the ancient inhabitants of the island of Batavia

Batavia, or Batavorum Insula, _Holland_, a part of which still retains
the name of _Betuwe_; formed by the Meuse and the Wal, G. iv. 10

Belgae, the inhabitants of Gallia Belgica. The original Belgae were
supposed to be of German extraction; but passing the Rhine, settled
themselves in Gaul. The name Belgae belongs to the Cymric language, in
which, under the form _Belgiaid_, the radical of which is _Belg_, it
signifies warlike; they are the most warlike people of Gaul, G. i. 1;
withstand the invasion of the Teutones and Cimbri, G. ii. 4; originally
of German extraction, _ibid_.; Caesar obliges them to decamp and return
to their several habitations, _ibid_. 11

Belgia, Belgium, or Gallia Belgica, the _Low Countries_, or
_Netherlands_

Bellocassi, or Velocasses, a people of Gaul, inhabiting the country of
_Bayeux_, in Normandy; they furnish three thousand men to the relief of
Alesia, G. vii. 75

Bell[)o]v[)a]ci, an ancient renowned people among the Belgae, inhabiting
the country now called _Beauvais_ in France; they furnish a hundred
thousand men to the general confederacy of Belgium, G. ii. 4; join in
the general defection under Vercingetorix, G. vii. 59; again take up
arms against Caesar, viii. 7; but are compelled to submit and sue for
pardon

Bergea, a city of Macedonia, now called _Veria_

Berones, see _Retones_

Bessi, a people of Thrace, _Bessarabia_; they make part of Pompey's
army, C. iii. 4

Bethuria, a region of Hispania Lusitanica, _Estremadura_

Bibracte, a town of Burgundy, now called _Autun_, the capital of the
Aedui; Caesar, distressed for want of corn, marches thither to obtain a
supply, G. i. 23

Bibrax, a town of Rheims, _Braine_, or _Bresne_; attacked with great
fury by the confederate Belgians, G. ii. 6

Bibr[)o]ci, a people of Britain; according to Camden, _the hundred of
Bray_, in Berkshire; they send ambassadors to Caesar to sue for peace,
G. v. 21

Bib[)u]lus burns thirty of Caesar's ships, C. iii. 8; his hatred of
Caesar, _ibid_. 8, 16; his cruelty towards the prisoners that fell into
his hands, _ibid_. 14; his death, _ibid_. 18; death of his two sons,
_ibid_. 110

Bigerriones, a people of Gaul, inhabiting the country now called
_Bigorre,_ in Gascony; they surrender and give hostages to Crassus, G.
iii. 27

Bithynia, a country of Asia Minor, adjoining to Troas, over against
Thrace, _Becsangial_

Bit[:u]r[)i]ges, a people of Guienne, in France, of the country of
_Berry;_ they join with the Arverni in the general defection under
Vercingetorix, G. vii. 5

Boeotia, a country in Greece; separated from Attica by Mount Citheron.
It had formerly several other names and was famous for its capital,
Thebes; it is now called _Stramulipa_

Boii, an ancient people of Germany who, passing the Rhine, settled in
Gaul, the _Bourbonnois;_ they join with the Helvetians in their
expedition against Gaul, G. i. 5; attack the Romans in flank, _ibid_.
25; Caesar allows them to settle among the Aeduans, _ibid_. 28

Bor[=a]ni, an ancient people of Germany, supposed by some to be the same
as the Burii

Bosphor[=a]ni, a people bordering upon the Euxine Sea, _the Tartars_

Bosph[)o]rus, two straits of the sea so called, one Bosphorus Thracius,
now the _Straits of Constantinople;_ the other Bosphorus Climerius, now
the _Straits of Caffa_

Brannov[=i]ces, the people of _Morienne,_ in France

Brannovii furnished their contingent to the relief of Alesia, C. vii. 75

Bratuspant[)i]um, a city of Gaul, belonging to the Bellov[)a]ci,
_Beauvais;_ it submits, and obtains pardon from Caesar, G. ii. 13

Bridge built by Caesar over the Rhine described, G. iv. 7

Br[)i]tannia, Caesar's expedition thither, G. iv. 20; description of the
coast, 23; the Romans land in spite of the vigorous opposition of the
islanders, 26; the Britons send ambassadors to Caesar to desire a peace,
which they obtain on delivery of hostages, 27; they break the peace on
hearing that Caesar's fleet was destroyed by a storm, and set upon the
Roman foragers, 30; their manner of fighting in chariots; they fall upon
the Roman camp, but are repulsed, and petition again for peace, which
Caesar grants them, 33-35; Caesar passes over into their island a second
time, v. 8; drives them from the woods where they had taken refuge, 9;
describes their manners and way of living, 12; defeats them in several
encounters, 15-21; grants them a peace, on their giving hostages, and
agreeing to pay a yearly tribute, 22

Brundusium, a city of Italy, _Brindisi._ By the Greeks it was called
[Greek: Brentesion], which in the Messapian language signified a stag's
head, from the resemblance which its different harbours and creeks bore
to that object; Pompey retires thither with his forces, C. i. 24; Caesar
lays siege to it, 26; Pompey escapes from it by sea, upon which it
immediately surrenders to Caesar, 28; Libo blocks up the port with a
fleet, C. iii. 24; but by the valour of Antony is obliged to retire,
_ibid_.

Brutii, a people of Italy, _the Calabrians._ They were said to be
runaway slaves and shepherds of the Lucanians, who, after concealing
themselves for a time, became at last numerous enough to attack their
masters, and succeeded at length in gaining their independence. Their
very name is said to indicate that they were revolted slaves: [Greek:
Brettious gar kalousi apostatas], says Strabo, speaking of the Lucanians

Br[=u]tus, appointed to command the fleet in the war against the people
of Vannes, G. iii. 11; engages and defeats at sea the Venetians, 14; and
also the people of Marseilles, C. i. 58; engages them a second time with
the same good fortune, ii. 3

Bullis, a town in Macedonia, unknown; it sends ambassadors to Caesar
with an offer of submission, C. iii. 12

Buthr[=o]tum, a city of Epirus, _Butrinto,_ or _Botronto_

Byzantium, an ancient city of Thrace, called at different times Ligos,
Nova Roma, and now _Constantinople_

Cabill[=o]num, a city of ancient Gaul, _Chalons sur Sa[^o]ne_

Cad[=e]tes, a people of Gaul, unknown

Cadurci, a people of Gaul, inhabiting the country of _Quercy_

Caeraesi, a people of Belgic Gaul, inhabiting the country round Namur;
they join in the general confederacy of Belgium against Caesar, G. i. 4

Caesar, hastens towards Gaul, C. i. 7; refuses the Helvetians a passage
through the Roman province, _ibid_.; his answer to their ambassadors,
14; defeats and sends them back into their own country, 25-27; sends
ambassadors to Ariovistus, 34; calls a council of war: his speech, 40;
begins his march, 41; his speech to Ariovistus, 43; totally routs the
Germans, and obliges them to repass the Rhine, 53; his war with the
Belgians, ii. 2; reduces the Suessi[)o]nes and Bellov[)a]ci, 12, 13; his
prodigious slaughter of the Nervians, 20-27; obliges the Atuatici to
submit, 32; prepares for the war against the Venetians, iii. 9; defeats
them in a naval engagement, and totally subdues them, 14, 15; is obliged
to put his army into winter quarters, before he can complete the
reduction of the Menapians and Morini, 29; marches to find out the
Germans; his answer to their ambassadors, iv. 8; attacks them in their
camp and routs them, 14, 15; crosses the Rhine, and returns to Gaul, 17
--19; his expedition into Britain described, 22; refits his navy, 31;
comes to the assistance of his foragers whom the Britons had attacked,
34; returns to Gaul, 36; gives orders for building a navy, v. 1; his
preparations for a second expedition into Britain, 2; marches into the
country of Treves to prevent a rebellion, 3; marches to Port Itius, and
invites all the princes of Gaul to meet him there, 5; sets sail for
Britain, 8; describes the country and customs of the inhabitants, 12;
fords the river Thames, and puts Cassivellaunus, the leader of the
Britons, to flight, 18; imposes a tribute upon the Britons and returns
into Gaul, 23; routs the Nervians, and relieves Cicero, 51; resolves to
winter in Gaul, 53; his second expedition into Germany, vi. 9; his
description of the manners of the Gauls and Germans, 13; his return into
Gaul, and vigorous prosecution of the war against Ambiorix, 27; crosses
the mountains of the Cevennes in the midst of winter, and arrives at
Auvergne, which submits, vii. 8; takes and sacks Genabum, 11; takes
Noviodunum, and marches from thence to Avaricum, 12; his works before
Alesia, 69; withstands all the attacks of the Gauls, and obliges the
place to surrender, 89; marches into the country of the Biturigians, and
compels them to submit, viii. 2; demands Guturvatus, who is delivered up
and put to death, 38; marches to besiege Uxellodunum, 39; cuts off the
hands of the besieged at Uxellodunum, 44; marches to Corfinium, and
besieges it, C. i. 16, which in a short time surrenders, 22; he marches
through Abruzzo, and great part of the kingdom of Naples, 23; his
arrival at Brundusium, and blockade of the haven, 24; commits the siege
of Marseilles to the case of Brutus and Trebonius, 36; his expedition to
Spain, 37; his speech to Afranius, 85; comes to Marseilles, which
surrenders. C. ii. 22; takes Oricum, iii. 8; marches to Dyrrhachium to
cut off Pompey's communication with that place, 41; sends Canuleius into
Epirus for corn, 42; besieges Pompey in his camp, his reasons for it,
43; encloses Pompey's works within his fortifications: a skirmish
between them, 45; his army reduced to great straits for want of
provisions, 47; offers Pompey battle, which he declines, 56; sends
Clodius to Scipio, to treat about a peace, whose endeavours prove
ineffectual, 57; joins Domitius, storms and takes the town of Gomphis in
Thessaly, in four hours' time, 80; gains a complete victory over Pompey
in the battle of Pharsalia, 93; summons Ptolemy and Cleopatra to attend
him, 107; burns the Alexandrian fleet, 111

Caesar[=e]a, the chief city of Cappadocia

Caesia Sylva, the _Caesian_ Forest, supposed to be a part of the
Hercynian Forest, about the duchy of Cleves and Westphalia

Calagurritani, a people of Hispania Tarraconensis, inhabiting the
province of _Calahorra;_ send ambassadors to Caesar with an offer of
submission, C. i. 60

Cal[)e]tes, an ancient people of Belgic Gaul, inhabiting the country
called _Le Pais de Caulx,_ in Normandy, betwixt the Seine and the sea;
they furnish ten thousand men in the general revolt of Belgium, G. ii. 4

Cal[)y]don, a city of Aetolia, _Ayton,_ C. iii. 35

C[)a]m[)e]r[=i]num, a city of Umbria, in Italy, _Camarino_

Camp[=a]n[)i]a, the most pleasant part of Italy, in the kingdom of
Naples, now called _Terra di Lavoro_

Campi Can[=i]ni, a place in the Milanese, in Italy, not far from
Belizona

Campi Catalaunici, supposed to be the large plain which begins about two
miles from Chalons sur Marne

Cam[=u]l[)o]g[=e]nus appointed commander-in-chief by the Parisians, G.
vii. 57; obliges Labienus to decamp from before Paris, _ibid.;_ is
slain, 62

Cadav[)i]a, a country of Macedonia, _Canovia_

Caninefates, an ancient people of the lower part of Germany, near
Batavia, occupying the country in which Gorckum, on the Maese, in South
Holland, now is

Can[=i]nius sets Duracius at liberty, who had been shut up in Limonum by
Dumnacus, G. viii. 26; pursues Drapes, 30; lays siege to Uxellodunum, 33

Cant[)a]bri, the Cantabrians, an ancient warlike people of Spain,
properly of the provinces of _Guipuscoa_ and _Biscay_; they are obliged
by Afranius to furnish a supply of troops, C. i. 38

Cantium, a part of England, _the county of Kent_

C[)a]nus[=i]um, a city of Apulia, in Italy, _Canosa_. The splendid
remains of antiquity discovered among the ruins of Canosa, together with
its coins, establish the Grecian origin of the place

Cappadocia, a large country in Asia Minor, upon the Euxine Sea

Capr[)e]a, _Capri_, an island on the coast of Campania

Cap[)u]a, _Capha_, a city in the kingdom of Naples, in the Provincia di
Lavoro

C[)a]r[)a]les, a city of Sardinia, _Cagliari_

C[)a]r[)a]l[)i]t[=a]ni, the people of _Cagliari_, in Sardinia; they
declare against Pompey, and expel Cotta with his garrison, C. i. 30

Carc[)a]so, a city of Gaul, _Carcassone_

Carm[=o]na, a town of Hispania Baetica, _Carmone_; declares for Caesar,
and expels the enemy's garrison, C. ii. 19

Carni, an ancient people, inhabiting a part of Noricum, whose country is
still called _Carniola_

Carn[=u]tes, an ancient people of France, inhabiting the territory now
called _Chartres_; Caesar quarters some troops among them, G. ii. 35;
they openly assassinate Tasgetins, G. v. 25; send ambassadors to Caesar
and submit, vi. 4; offer to be the first in taking up alms against the
Romans, vii. 2; attack the Biturigians, but are dispersed and put to
flight by Caesar. viii. 5

Carpi, an ancient people near the Danube

Cassandr[)e]a, a city of Macedonia, _Cassandria_

Cassi, a people of ancient Britain, _the hundred of Caishow_, in
_Hertfordshire_; they send ambassadors and submit to Caesar, G. v. 21

Caesil[=i]num, a town in Italy, _Castelluzzo_

Cassivellaunus, chosen commander-in-chief of the confederate Britons, G.
v. 11; endeavours in vain to stop the course of Caesar's conquests, 18;
is obliged to submit, and accept Caesar's terms, 22

Cassius, Pompey's lieutenant, burns Caesar's fleet in Sicily, C. iii.
101

Castellum Menapiorum, _Kessel_, a town in Brabant, on the river Neerse,
not far from the Maese

Cast[)i]cus, the son of Catam['a]ntaledes, solicited by Orgetorix to
invade the liberty of his country, G. i. 3

Castra Posthumiana, a town in Hispania Baetica, _Castro el Rio_

Castra Vetera, an ancient city in Lower Germany, in the duchy of Cleves;
some say where _Santon_, others where _Byrthon_ now is

Castulonensis Saltus, a city of Hispania Tarraconensis, _Castona la
Vieja_

Cativulcus takes up arms against the Romans at the instigation of
Indutiomarus, G. v. 24; poisons himself, vi. 31

Cato of Utica, the source of his hatred to Caesar, C. i. 4; made praetor
of Sicily, prepares for war, and abdicates his province, 30

Catur[)i]ges, an ancient people of Gaul, inhabiting the country of
_Embrun_, or _Ambrun_, or _Chagres_; oppose Caesar's passage over the
Alps, G. i. 10

Cavalry, their institution and manner of fighting among the Germans, G.
i. 48, iv. 2

Cavarillus taken and brought before Caesar, G. vii. 62

Cavarinus, the Senones attempt to assassinate him, G. v. 54; Caesar
orders him to attend him with the cavalry of the Senones, vi. 5

Cebenna Mons, the mountains of the _Cevennes_, in Gaul, separating the
Helvians from Auvergne

Celeja, a city of Noricum Mediterraneum, now _Cilley_

Celtae, a people of Thrace, about the mountains of Rhodope and Haemus

Celtae, an ancient people of Gaul, in that part called Gallia Comata,
between the Garumna (_Garonne_) and Sequana (_Seine_), from whom that
country was likewise called Gallia Celtica. They were the most powerful
of the three great nations that inhabited Gaul, and are supposed to be
the original inhabitants of that extensive country. It is generally
supposed that they called themselves _Gail_, or _Gael_, out of which
name the Greeks formed their [Greek: Keltai], and the Romans Galli.
Some, however, deduce the name from the Gaelic "_Ceilt,_" an inhabitant
of the forest

Celt[)i]b[=e]ri, an ancient people of Spain, descended from the Celtae,
who settled about the River Iberus, or _Ebro_, from whom the country was
called Celtiberia, now _Arragon_; Afranius obliges them to furnish a
supply of troops, C. i. 38

Celtillus, the father of Vercingetorix, assassinated by the Arverni, G.
vii. 4

Cenimagni, or Iceni, an ancient people of Britain, inhabiting the
counties of _Suffolk, Norfolk, Cambridgeshire_, and _Huntingdonshire_

Cenis Mons, that part of the Alps which separates Savoy from Piedmont

Cenni, an ancient people of Celtic extraction

Cenom[=a]ni, a people of Gallia Celtica, in the country now called _Le
Manseau_, adjoining to that of the Insubres

Centr[=o]nes, an ancient people of Flanders, about the city of
_Courtray_, dependent on the Nervians

Centr[=o]nes, an ancient people of Gaul, inhabiting the country of
Tarantaise

Cerauni Montes, Mountains of Epirus, _Monti di Chimera_

Cerc[=i]na, an island on the coast of Africa, _Chercara, Cercare_

Cevennes, mountains of, Caesar passes them in the midst of winter,
though covered with snow six feet deep, G. vii. 8

Chara, a root which served to support Caesar's army in extreme
necessity, C. iii. 48; manner of preparing it, _ibid_.

Chariots, manner of fighting with them among the Britons, G. iv. 33;
dexterity of the British charioteers, _ibid_.

Cherron[=e]sus, a peninsula of Africa, near Alexandria

Cherson[=e]sus Cimbr[=i]ca, a peninsula on the Baltic, now _Jutland_,
part of _Holstein, Ditmarsh_, and _Sleswic_

Cherusci, a great and warlike people of ancient Germany, between the
Elbe and the Weser, about the country now called _Mansfield_, part of
the duchy of _Brunswick_, and the dioceses of _Hildesheim_ and
_Halberstadt_. The Cherusci, under the command of Arminius (Hermann),
lured the unfortunate Varus into the wilds of the Saltus Teutoburgiensis
(Tutinger Wold), where they massacred him and his whole army. They were
afterwards defeated by Germanicus, who, on his march through the forest
so fatal to his countrymen, found the bones of the legions where they
had been left to blanch by their barbarian conqueror.--See Tacitus's
account of the March of the Roman Legions through the German forests,
_Annals,_ b. i. c. 71

Cicero, Quintus, attacked in his winter quarters by Ambi[)o]rix, G. v.
39; informs Caesar of his distress, who marches to relieve him, 46;
attacked unexpectedly by the Sigambri, who are nevertheless obliged to
retire, vi. 36

Cimbri, _the Jutlanders,_ a very ancient northern people, who inhabited
Chersonesus Cimbrica

Cing[)e]t[)o]rix, the leader of one of the factions among the Treviri,
and firmly attached to Caesar, G. v. 3; declared a public enemy, and his
goods confiscated by Indutiom[)a]rus, 56

Cing[)u]lum, a town of Pic[=e]num, in Italy, _Cingoli_

Cleopatra, engaged in a war with her brother Ptolemy, C. iii. 103

Clod[)i]us sent by Caesar to Scipio, to treat about a peace, but without
effect, C. iii. 90

Cocas[=a]tes, a people of Gaul, according to some the _Bazadois_

Caelius Rufus raises a sedition in Rome, C. iii. 20; is expelled that
city, then joins with Milo, 21; he is killed, 22

C[)o]imbra, an ancient city of Portugal, once destroyed, but now
rebuilt, on the river _Mendego_

Colchis, a country in Asia, near Pontus, including the present
_Mingrelia_ and _Georgia_

Com[=a]na Pont[)i]ca, a city of Asia Minor, _Com,_ or, _Tabachzan_

Com[=a]na of Cappadocia, _Arminacha_

Comius sent by Caesar into Britain to dispose the British states to
submit, G. iv. 21; persuades the Bellov[)a]ci to furnish their
contingent to the relief of Alesia, vii. 76; his distrust of the Romans,
occasioned by an attempt to assassinate him, viii. 23; harasses the
Romans greatly, and intercepts their convoys, 47; attacks Volusenus
Quadratus, and runs him through the thigh, 48; submits to Antony, on
condition of not appearing in the presence of any Roman, _ibid_.

Compsa, a city of Italy, _Conza,_ or _Consa_

Concordia, an ancient city of the province of _Triuli,_ in Italy, now in
ruins

Condr[=u]si, or Condr[=u]s[=o]nes, an ancient people of Belgium,
dependent on the Treviri, whose country is now called _Condrotz_,
between Liege and Namur

Conetod[=u]nus heads the Carnutes in their revolt from the Romans, and
the massacre at Genabum, G. vii. 3

Confluens Mosae et Rheni, the confluence of the Meuse and Rhine, or the
point where the Meuse joins the Vahalis, or Waal, which little river
branches out from the Rhine

Convictolit[=a]nis, a division on his account among the Aeduans, C. vii.
32; Caesar confirms his election to the supreme magistracy, 33; he
persuades Litavicus and his brothers to rebel, 37

Corc[=y]ra, an island of Epirus, _Corfu_

Cord[)u]ba, a city of Hispania Baetica, _Cordova;_ Caesar summons the
leading men of the several states of Spain to attend him there, C. ii.
19; transactions of that assembly, 21

Corf[=i]n[)i]um, a town belonging to the Peligni, in Italy, _St.
Pelino,_ al. _Penlina;_ Caesar lays siege to it, C. i. 16; and obliges
it to surrender, 24

Corinth, a famous and rich city of Achaia, in Greece, in the middle of
the Isthmus going into Peloponnesus

Corneli[=a]na Castra, a city of Africa, between Carthage and Utica

Correus, general of the Bellov[)a]ci, with six thousand foot, and a
thousand horse, lies in ambush for the Roman foragers, and attacks the
Roman cavalry with a small party, but is routed and killed, G. viii. 19

Cors[)i]ca, a considerable island in the Mediterranean Sea, near
Sardinia, which still retains its name

Cosanum, a city of Calabria, in Italy, _Cassano_

Cotta, L. Aurunculeius, dissents from Sabinus in relation to the advice
given them by Ambiorix, G. v. 28; his behaviour when attacked by the
Gauls, 33; is slain, with the great part of his men, after a brave
resistance, 37

Cotuatus and Conetodunus massacre all the Roman merchants at Genabum, G.
vii. 3

Cotus, a division on his account among the Aeduans, G. vii. 32; obliged
to desist from his pretensions to the supreme magistracy, 33

Crassus, P., his expedition into Aquitaine, G. iii. 20; reduces the
Sotiates, 22; and other states, obliging them to give hostages, 27

Crast[)i]nus, his character, and courage at the battle of Pharsalia, C.
iii. 91; where he is killed, 99

Cr[)e]m[=o]na, an ancient city of Gallia Cisalpina, which retains its
name to this day, and is the metropolis of the _Cremonese_, in Italy

Crete, one of the noblest islands in the Mediterranean Sea, now called
_Candia_

Critognatus, his extraordinary speech and proposal to the garrison of
Alesia, G. vii. 77

Curio obliges Cato to abandon the defence of Cicily, C. i. 30; sails for
Africa, and successfully attacks Varus, ii. 25; his speech to revive the
courage of his men, 32; defeats Varus, 34; giving too easy credit to a
piece of false intelligence, is cut off with his whole army, 42

Curiosol[=i]tae, a people of Gaul, inhabiting _Cornoualle,_ in Bretagne

Cycl[)a]des, islands in the Aegean Sea, _L'Isole dell' Archipelago_

Cyprus, an island in the Mediterranean Sea, between Syria and Cilicia,
_Cipro_

Cyr[=e]ne, an ancient and once a fine city of Africa, situate over
against Matapan, the most southern cape of Morea, _Cairoan_

Cyz[=i]cus, Atraki, formerly one of the largest cities of Asia Minor, in
an island of the same name, in the Black Sea

Dacia, an ancient country of Scythia, beyond the Danube, containing part
of _Hungary, Transylvania, Walachia,_ and _Moldavia_

Dalm[=a]tia, a part of Illyricum, now called _Sclavonia_, lying between
Croatia, Bosnia, Servia, and the Adriatic Gulf

D[=a]n[)u]b[)i]us, the largest river in Europe, which rises in the Black
Forest, and after flowing through that country, Bavaria, Austria,
Hungary, Servia, Bulgaria, Moldavia, and Bessarabia, receiving in its
course a great number of noted rivers, some say sixty, and 120 minor
streams, falls into the Black or Euxine Sea, in two arms

Dard[=a]nia, the ancient name of a country in Upper Moesia, which became
afterwards a part of Dacia; _Rascia_, and part of _Servia_

Dec[=e]tia, a town in Gaul,_Decise_, on the Loire

Delphi, a city of Achaia, _Delpho_, al. _Salona_

Delta, a very considerable province of Egypt, at the mouth of the Nile,
_Errif_

Diablintes, an ancient people of Gaul, inhabiting the country called _Le
Perche_; al. _Diableres_, in Bretagne; al. _Lintes_ of Brabant; al.
_Lendoul_, over against Britain

Divit[)i][)a]cus, the Aeduan, his attachment to the Romans and Caesar,
G. i. 19; Caesar, for his sake, pardons his brother Dumnorix, _ibid_.;
he complains to Caesar, in behalf of the rest of the Gauls, of the
cruelty of Ariovistus, 31; marches against the Bellov[)a]ci create a
diversion in favour of Caesar, ii. 10; intercedes for the Bellov[)a]ci,
and obtains their pardon from Caesar, 14; goes to Rome to implore aid of
the senate, but without effect, vi. 12

Domitius Ahenobarbus, besieged by Caesar in Corfinium, writes to Pompey
for assistance, C. i. 15; seized by his own troops, who offer to deliver
him up to Caesar, 20; Caesar's generous behaviour towards him, 23; he
enters Marseilles, and is entrusted with the supreme command, 36; is
defeated in a sea fight by Decimus Brutus, 58; escapes with great
difficulty a little before the surrender of Marseilles, ii. 22

Domitius Calvinus, sent by Caesar into Macedonia, comes very opportunely
to the relief of Cassius Longinus, C. iii. 34; gains several advantages
over Scipio, 32

Drapes, in conjunction with Luterius, seizes Uxellodunum, G. viii. 30;
his camp stormed, and himself made prisoner, 29; he starves himself, 44

Druids, priests so called, greatly esteemed in Gaul, and possessed of
many valuable privileges, G. vi. 13

D[=u]bis, a river of Burgundy, _Le Doux_

Dumn[)a]cus besieges Duracius in Limonum, G. viii. 26; is defeated by
Fabius, 27

Dumn[)o]rix, the brother of Divitiacus, his character, G. i. 15;
persuades the noblemen of Gaul not to go with Caesar into Britain, v. 5;
deserts, and is killed for his obstinacy, 6

Duracius besieged in Limonum by Dumnacus, general of the Andes, G. viii.
26

Durocort[=o]rum, a city of Gaul, _Rheims_

D[)y]rrh[)a]ch[)i]um, a city of Macedonia, _Durazzo, Drazzi_; Caesar
endeavours to enclose Pompey within his lines near that place, C. iii.
41

Ebur[=o]nes, an ancient people of Germany, inhabiting part of the
country, now the bishopric of _Liege_, and the county of _Namur_. Caesar
takes severe vengeance on them for their perfidy, G. vi. 34, 35

Eb[=u]r[)o]v[=i]ces, a people of Gaul, inhabiting the country of
_Evreux_, in Normandy; they massacre their senate, and join with
Viridovix, G. iii. 17

Egypt, see _Aegypt_

El[=a]ver, a river of Gaul, the _Allier_

Eleut[=e]ti Cadurci, a branch of the Cadurci, in Aquitania. They are
called in many editions Eleutheri Cadurci, but incorrectly, since
Eleutheri is a term of Greek origin, and besides could hardly be applied
to a Gallic tribe like the Eleuteti, who, in place of being free [Greek:
eleutheroi], seem to have been clients of the Arverni; they furnish
troops to the relief of Alesia, G. vii. 75

Elis, a city of Peloponnesus, _Belvidere_

Elus[=a]tes, an ancient people of Gaul, inhabiting the country of
_Euse_, in Gascony

Eph[)e]sus, an ancient and celebrated city of Asia Minor, _Efeso_; the
temple of Diana there in danger of being stripped, G. iii. 32

Epidaurus, a maritime city of Dalmatia, _Ragusa_

Ep[=i]rus, a country in Greece, between Macedonia, Achaia, and the
Ionian Sea, by some now called _Albania inferior_

Eporedorix, treacherously revolts from Caesar, G. vii. 54

Essui, a people of Gaul; the word seems to be a corruption from Aedui,
C. v. 24

Etesian winds detain Caesar at Alexandria, which involves him in a new
war, C. iii. 107

Eusubii, corrupted from _Unelli_, or _Lexovii_, properly the people of
_Lisieux_, in Normandy

Fabius, C., one of Caesar's lieutenants, sent into Spain, with three
legions, C. i. 37; builds two bridges over the Segre for the convenience
of foraging, 40

Fanum, a city of Umbria in Italy, _Fano_, C. i. 11

Fortune, her wonderful power and influence on matters of war, G. vi. 30

Faesulae, _Fiesoli_, an ancient city of Italy, in the duchy of Florence,
anciently one of the twelve considerable cities of Etruria.

Flavum, anciently reckoned the eastern mouth of the Rhine, now called
the _Ulie_, and is a passage out of the Zuyder Sea into the North Sea

Gab[)a]li, an ancient people of Gaul, inhabiting the country of
_Givaudan_. Their chief city was Anduitum, now _Mende_, G. vii. 64; they
join the general confederacy of Vercingetorix, and give hostages to
Luterius, G. vii. 7

Gadit[=a]ni, the people of Gades, C. ii. 18

Gal[=a]tia, a country in Asia Minor, lying between Cappadocia, Pontus,
and Paphlagonia, now called _Chiangare_

Galba Sergius, sent against the Nantuates, Veragrians, and Seduni, G.
iii. 1; the barbarians attack his camp unexpectedly, but are repulsed
with great loss, iii. 6

Galli, the Gauls, the people of ancient Gaul, now _France_; their
country preferable to that of the Germans, G. i. 31; their manner of
attacking towns, ii.6; of greater stature than the Romans, 30; quick and
hasty in their resolves, iii.8; forward in undertaking wars, but soon
fainting under misfortunes, 19; their manners, chiefs, druids,
discipline, cavalry, religion, origin, marriages, and funerals, vi.13;
their country geographically described, i.1

Gall[=i]a, the ancient and renowned country of Gaul, now _France_. It
was divided by the Romans into--

Gallia Cisalpina, Tonsa, or Togata, now _Lombardy_, between the Alps and
the river Rubicon: and--

Gallia Transalpina, or Com[=a]ta, comprehending _France, Holland, the
Netherlands_: and farther subdivided into--

Gallia Belg[)i]ca, now a part of _Lower Germany_, and the _Netherlands_,
with _Picardy_; divided by Augustus into Belgica and Germania__ and the
latter into Prima and Secunda

Gallia Celt[)i]ca, now _France_ properly so called, divided by Augustus
into Lugdun[=e]nsis, and Rothomagensis

Gallia Aquitan[)i]ca, now _Gascony_; divided by Augustus into Prima,
Secunda, and Tertia: and--

Gallia Narbonensis, or Bracc[=a]ta, now _Languedoc, Dauphiny_, and
_Provence_

Gallograecia, a country of Asia Minor, the same as _Galatia_

Gar[=i]tes, a people of Gaul, inhabiting the country now called _Gavre,
Gavaraan_

Garoceli, or Graioc[)e]li, an ancient people of Gaul, about _Mount
Genis_, or _Mount Genevre_ others place them in the _Val de Gorienne_;
they oppose Caesar's passage over the Alps, G. i. 10

Garumna, the _Garonne_, one of the largest rivers of France, which,
rising in the Pyrenees, flows through Guienne, forms the vast Bay of
Garonne, and falls, by two mouths, into the British Seas. The Garonne is
navigable as far as _Toulouse_, and communicates with the Mediterranean
by means of the great canal, G. i. 1

Garumni, an ancient people of Gaul, in the neighbourhood of the
_Garonne_, G. iii. 27

Geld[=u]ra, a fortress of the Ubii, on the Rhine, not improbably the
present village of _Gelb_, on that river eleven German miles from
N[=e]us

Gen[)a]bum, _Orleans_, an ancient town in Gaul, famous for the massacre
of the Roman citizens committed there by the Carn[=u]tes

Gen[=e]va, a city of Savoy, now a free republic, upon the borders of
Helvetia, where the Rhone issues from the Lake Lemanus, anciently a city
of the Allobr[)o]ges

Gen[=u]sus, a river of Macedonia, uncertain

Gerg[=o]via, the name of two cities in ancient Gaul, the one belonging
to the Boii, the other to the Arverni. The latter was the only Gallic
city which baffled the attacks of Caesar

Gerg[=o]via of the Averni, Vercingetorix expelled thence by Gobanitio,
G. vii. 4; the Romans attacking it eagerly, are repulsed with great
slaughter, 50

Gerg[=o]via of the Boii, besieged in vain by Vercingetorix, G. vii. 9

Germania, _Germany_, one of the largest countries of Europe, and the
mother of those nations which, on the fall of the Roman empire,
conquered all the rest. The name appears to be derived from _wer_, war,
and _man_, a man, and signifies the country of warlike men

Germans, habituated from their infancy to arms, G. i. 36; their manner
of training their cavalry, 48; their superstition 50; defeated by
Caesar, 53; their manners, religion, vi. 23; their huge stature and
strength, G. i. 39

G[=e]tae, an ancient people of Scythia, who inhabited betwixt Moesia and
Dacia, on each side of the Danube. Some think their country the same
with the present _Walachia_, or _Moldavia_

Getulia, a province in the kingdom of Morocco, in Barbary

Gomphi, a town in Thessaly, _Gonfi_, refusing to open its gates to
Caesar, is stormed and taken, C. iii. 80

Gord[=u]ni, a people of Belgium, the ancient inhabitants of _Ghent_,
according to others of _Courtray_; they join with Ambiorix in his attack
of Cicero's camp, G. v. 39

Got[=i]ni, an ancient people of Germany, who were driven out of their
country by Maroboduus  Graecia, _Greece,_ a large part of Europe, called
by the Turks _Rom[=e]lia,_ containing many countries, provinces, and
islands, once the nursery of arts, learning, and sciences

Graioc[)e]li, see _Garoceli_

Grudii, the inhabitants about _Louvaine,_ or, according to some, about
_Bruges;_ they join with Ambiorix in his attack of Cicero's camp, G. v.
39

Gugerni, a people of ancient Germany, who dwelt on the right banks of
the Rhine, between the Ubii and the Batavi

Gutt[=o]nes, or Gyth[=o]nes, an ancient people of Germany, inhabiting
about the Vistula

Haemus, a mountain dividing Moesia and Thrace, _Argentaro_

Haliacmon, a river of Macedonia, uncertain; Scipio leaves Favonius with
orders to build a fort on that river, C. iii. 36

Har[=u]des, or Har[=u]di, a people of Gallia Celtica, supposed to have
been originally Germans: and by some to have inhabited the country about
_Constance_ Helv[=e]tia, _Switzerland,_ now divided into thirteen
cantons

Helv[=e]tii, _the Helvetians, or Switzers,_ ancient inhabitants of the
country of _Switzerland;_ the most warlike people of Gaul, G. i. 1;
their design of abandoning their own country, 2; attacked with
considerable loss near the river Sa[^o]ne, 12; vanquished and obliged to
return home by Caesar, 26

Helvii, an ancient people of Gaul, inhabiting the country now possessed
by the _Vivarois;_ Caesar marches into their territories, G. vii. 7

Heracl[=e]a, a city of Thrace, on the Euxine Sea, _Pantiro_

Heracl[=e]a Sent[)i]ca, a town in Macedonia, _Chesia_

Hercynia Silva, _the Hercinian Forest,_ the largest forest of ancient
Germany, being reckoned by Caesar to have been sixty days' journey in
length, and nine in breadth. Many parts of it have been since cut down,
and many are yet remaining; of which, among others, is that called the
_Black Forest;_ its prodigious extent, G. vi. 4

Hermand[=u]ri, an ancient people of Germany, particularly in the country
now called _Misnia,_ in Upper Saxony; though they possessed a much
larger tract of land, according to some, all _Bohemia_

Hermin[)i]us Mons, a mountain of _Lusitania, Monte Arm[)i]no;_ according
to others, _Monte della Strella_

Her[)u]li, an ancient northern people, who came first out of Scandavia,
but afterwards inhabited the country now called _Mecklenburg_ in Lower
Saxony, towards the Baltic

Hibernia, _Ireland,_ a considerable island to the west of Great Britain,
G. v. 13

Hisp[=a]n[)i]a, Spain, one of the most considerable kingdoms of Europe,
divided by the ancients into Tarraconensis, Baetica, and Lusitania. This
name appears to be derived from the Phoenician _Saphan,_ a rabbit, vast
numbers of these animals being found there by the Phoenician colonists

Ib[=e]rus, a river of Hispania Tarraconensis, the _Ebro,_ C. i. 60

Iccius, or Itius Portus, a seaport town of ancient Gaul; _Boulogne,_ or,
according to others, _Calais_

Ig[)i]l[)i]um, an island in the Tuscan Sea, _il Giglio, l'Isle du Lys_

Ig[)u]v[)i]um, a city of Umbria in Italy, _Gubio;_ it forsakes Pompey,
and submits to Caesar, C. i. 12

Illurgavonenses, a people of Hispania Tarraconensis, near the Iberus;
they submit to Caesar, and supply him with corn, C. i. 60

Illurgis, a town of Hispania Baetica, _Illera_

Induti[)o]m[)a]rus, at the head of a considerable faction among the
Treviri, G. v. 3; endeavouring to make himself master of Labienus's
camp, is repulsed and slain, 53

Is[)a]ra, the _Is[`e]re,_ a river of France, which rises in Savoy, and
falls into the Rhone above Valance

Isauria, a province anciently of Asia Minor, now a part of _Caramania,_
and subject to the Turks

Issa (an island of the Adriatic Sea, _Lissa_), revolts from Caesar at
the instigation of Octavius, C. iii. 9

Ister, that part of the Danube which passed by Illyricum

Istr[)i]a, a country now in Italy, under the Venetians, bordering on
Illyricum, so called from the river Ister

Istr[)o]p[)o]lis, a city of Lower Moesia, near the south entrance of the
Danube, _Prostraviza_

It[)a]l[)i]a, _Italy,_ one of the most famous countries in Europe, once
the seat of the Roman empire, now under several princes, and free
commonwealths

It[)a]l[)i]ca, a city of Hispania Baetica, _Servila la Veja;_ according
to others, _Alcala del Rio;_ shuts its gates against Varro, C. ii. 20

Itius Portus, Caesar embarks there for Britain, G. v. 5

It[=u]raea, a country of Palestine, _Sacar_

Jacet[=a]ni, or Lacet[=a]ni, a people of Spain, near the Pyrenean
Mountains; revolt from Afranius and submit to Caesar, C. i. 60

Jadert[=i]ni, a people so called from their capital Jadera, a city of
Illyricum, _Zara_

Juba, king of Numidia, strongly attached to Pompey, C. ii. 25; advances
with a large army to the relief of Utica, 36; detaches a part of his
troops to sustain Sabura, 40; defeats Cario, ii. 42; his cruelty, ii. 44

J[=u]ra, a mountain in Gallia Belgica, which separated the Sequani from
the Helvetians, most of which is now called _Mount St. Claude._ The name
appears to be derived from the Celtic, _jou-rag,_ which signifies the
"domain of God;" the boundary of the Helvetians towards the Sequani, G.
i. 2

Labi[=e]nus, one of Caesar's lieutenants, is attacked in his camp, G. v.
58, vi. 6; his stratagem, G. vii. 60; battle with the Gauls, G. vii. 59;
is solicited by Caesar's enemies to join their party, G. viii. 52; built
the town of Cingulum, C. i. 15; swears to follow Pompey, C. iii. 13; his
dispute with Valerius about a peace, C. iii. 19; his cruelty towards
Caesar's followers, C. iii. 71; flatters Pompey, C. iii. 87

Lacus B[)e]n[=a]cus, _Lago di Guardo,_ situated in the north of Italy,
between Verona, Brescia, and Trent

Lacus Lem[)a]nus, the lake upon which Geneva stands, formed by the River
Rhone, between _Switzerland_ to the north, and Savoy to the south,
commonly called the _Lake of Geneva_, G. i. 2, 8

Larin[=a]tes, the people of Larinum, a city of Italy, _Larino_; C. i. 23

Larissa, the principal city of Thessaly, a province of Macedonia, on the
river Peneo

L[)a]t[=i]ni, the inhabitants of Latium, an ancient part of Italy,
whence the Latin tongue is so called

Lat[=o]br[)i]gi, a people of Gallia Belgica, between the Allobroges and
Helvetii, in the country called _Lausanne_; abandon their country, G. i.
5; return, G. i. 28; their number, G. i. 29

Lemnos, an island in the Aegean Sea, now called _Stalimane_

Lemov[=i]ces, an ancient people of Gaul, _le Limosin_, G. vii. 4

Lemov[=i]ces Armorici, the people of _St. Paul de Leon_

Lenium, a town in Lusitania, unknown

Lent[)u]lus Marcellinus, the quaestor, one of Caesar's followers, C.
iii. 62

Lentulus and Marcellus, the consuls, Caesar's enemies, G. viii. 50;
leave Rome through fear of Caesar, C. i. 14

Lenunc[)u]li, fishing-boats, C. ii. 43

Lepontii, a people of the Alps, near the valley of _Leventini_, G. iv.
10

Leuci, a people of Gallia Belgica, where now Lorrain is, well skilled in
darting. Their chief city is now called _Toul_, G. i. 40

Lev[)a]ci, a people of Brabant, not far from Louvain, whose chief town
is now called _Leew_; dependants on the Nervii, G. v. 39

Lex, law of the Aedui respecting the election of magistrates, G. vii. 33

Lex, Julian law, C. ii. 14

Lex, the Pompeian law respecting bribery, C. iii. 1

Lex, two Caelian laws, C. iii. 20, 21

Lexovii, an ancient people of Gaul, _Lisieux_ in Normandy, G. iii. 11,
17

Liberty of the Gauls, G. iii. 8; the desire of, G. v. 27; the sweetness
of, G. iii. 10; the incitement to, G. vii. 76; C. i. 47

Libo, praefect of Pompey's fleet, C. iii. 5; converses with Caesar at
Oricum, C. iii. 16; takes possession of the Island at Brundisium, C.
iii. 23; threatens the partisans of Caesar, C. iii. 24; withdraws from
Brundisium, _ibid_.

Liburni, an ancient people of Illyricum, inhabiting part of the present
_Croatia_

Liger, or Ligeris, the _Loire_; one of the greatest and most celebrated
rivers of France, said to receive one hundred and twelve rivers in its
course; it rises in Velay, and falls into the Bay of Aquitain, below
Nantz, G. iii. 5

Lig[)u]ria, a part of ancient Italy, extending from the Apennines to the
Tuscan Sea, containing _Ferrara_, and the territories of _Genoa_

Limo, or Lim[=o]num, a city of ancient Gaul, _Poitiers_

Ling[)o]nes, a people of Gallia Belgica, inhabiting in and about
_Langres_, in Champagne, G. i. 26, 40

Liscus, one of the Aedui, accuses Dumnorix to Caesar, G. i. 16, 17

Lissus, an ancient city of Macedonia, _Alessio_

Litavicus, one of the Aedui, G. vii. 37; his treachery and flight, G.
vii. 38

Lucani, an ancient people of Italy, inhabiting the country now called
_Basilicate_

Luceria, an ancient city of Italy, _Lucera_

Lucretius Vespillo, one of Pompey's followers, C. iii. 7

Lucterius or Laterius, one of the Cadurci, vii. 5, 7

Lusit[=a]nia, _Portugal_, a kingdom on the west of Spain, formerly a
part of it

Lusitanians, light-armed troops, C. i. 48

Lutetia, _Paris_, an ancient and famous city, now the capital of all
France, on the river _Seine_

Lygii, an ancient people of Upper Germany, who inhabited the country now
called _Silesia_, and on the borders of _Poland_

M[)a]c[)e]d[=o]nia, a large country, of great antiquity and fame,
containing several provinces, now under the Turks

Macedonian cavalry among Pompey's troops, C. iii. 4

Mae[=o]tis Palus, a vast lake in the north part of Scythia, now called
_Marbianco_, or _Mare della Tana_. It is about six hundred miles in
compass, and the river Tanais disembogues itself into it

Maget[)o]br[)i]a, or Amagetobria, a city of Gaul, near which Ariovistus
defeated the combined forces of the Gauls. It is supposed to correspond
to the modern _Moigte de Broie_, near the village of _Pontailler_

Mandub[)i]i, an ancient people of Gaul, _l'Anxois_, in Burgundy; their
famine and misery, G. vii. 78

Mandubratius, a Briton, G. v. 20

Marcellus, Caesar's enemy, G. viii 53

Marcius Crispus, is sent for a protection to the inhabitants of Thabena

Marcomanni, a nation of the Suevi, whom Cluverius places between the
Rhine, the Danube and the Neckar; who settled, however, under
Maroboduus, in _Bohemia_ and _Moravia_. The name Marcomanni signifies
border-men. Germans, G. i. 51

Marruc[=i]ni, an ancient people of Italy, inhabiting the country now
called _Abruzzo_, C. i. 23; ii. 34

Mars, G. vi. 17

Marsi, an ancient people of Italy inhabiting the country now called
_Ducato de Marsi_, C. ii. 27

Massilia, _Marseilles_, a large and flourishing city of Provence, in
France, on the Mediterranean, said to be very ancient, and, according to
some, built by the Phoenicians, but as Justin will have it, by the
Phocaeans, in the time of Tarquinius, king of Rome

Massilienses, the inhabitants of Marseilles, C. i. 34-36

Matisco, an ancient city of Gaul, _Mascon_, G. vii. 90

Matr[)o]na, a river in Gaul, the _Marne_, G. i. 1

Mauritania, _Barbary_, an extensive region of Africa, divided into M.
Caesariensis, Tingitana, and Sitofensis

Mediomatr[=i]ces, a people of Lorrain, on the Moselle, about the city of
_Mentz_, G. iv. 10

Mediterranean Sea, the first discovered sea in the world, still very
famous, and much frequented, which breaks in from the Atlantic Ocean,
between Spain and Africa, by the straits of Gibraltar, or Hercules'
Pillar, the _ne plus ultra_ of the ancients

Meldae, according to some the people of _Meaux_; but more probably
corrupted from _Belgae_

Melodunum, an ancient city of Gaul, upon the Seine, above Paris,
_Melun_, G. vii. 58, 60

Menapii, an ancient people of Gallia Belgica, who inhabited on both
sides of the Rhine. Some take them for the inhabitants of _Cleves_, and
others of _Antwerp, Ghent_, etc., G. ii. 4; iii. 9

Menedemus, C. iii. 34

Mercurius, G. v. 17

Mes[)o]p[)o]t[=a]mia, a large country in the middle of Asia, between the
Tigris and the Euphrates, _Diarbeck_

Mess[=a]na, an ancient and celebrated city of Sicily, still known by the
name of _Messina_, C. iii. 101

M[)e]taurus, a river of Umbria, now called _Metoro_, in the duchy of
Urbino

Metios[=e]dum, an ancient city of Gaul, on the Seine, below Paris,
_Corbeil_, G. vii. 61

Metr[)o]p[)o]lis, a city of Thessaly, between Pharsalus and Gomphi, C.
iii. 11

Milo, C. iii. 21

Minerva, G. vi. 12

Minutius Rufus, C. iii. 7

Mitylene, a city of Lesbos, _Metelin_

Moesia, a country of Europe, and a province of the ancient Illyricum,
bordering on Pannonia, divided into the Upper, containing _Bosnia_ and
_Servia_, and the Lower, called _Bulgaria_

Mona, in Caesar, the Isle of _Man_; in Ptolemy, _Anglesey_, G. v. 13

Mor[)i]ni, an ancient people of the Low Countries, who probably
inhabited on the present coast of _Bologne_, on the confines of
_Picardy_ and _Artois_, because Caesar observes that from their country
was the nearest passage to Britain, G. ii. 4

Moritasgus, G. v. 54

Mosa, the _Maess_, or _Meuse_, a large river of Gallia Belgica, which
falls into the German Ocean below the Briel, G. iv. 10

Mosella, the _Moselle_, a river which, running through Lorrain, passes
by Triers and falls unto the Rhine at Coblentz, famous for the vines
growing in the neighbourhood of it

Mysia, a country of Asia Minor, not far from the Hellespont, divided
Into Major and Minor

Nabathaei, an ancient people of Arabia, uncertain

Nann[=e]tes, an ancient people of Gaul, inhabiting the country about
_Nantes_, G. iii. 9

Nantu[=a]tes, an ancient people of the north part of Savoy, whose
country is now called _Le Chablais_, G. iii. 1

Narbo, _Narbonne_, an ancient Roman city in Languedoc, in France, said
to be built a hundred and thirty-eight years before the birth of Christ,
G. iii. 20

Narisci, the ancient people of the country now called _Nortgow_, in
Germany, the capital of which is the famous city of Nuremburg

Nasua, the brother of Cimberius, and commander of the hundred cantons of
the Suevi, who encamped on the banks of the Rhine with the intention of
crossing that river, G. i. 37

Naupactus, an ancient and considerable city of Aetolia, now called
_Lepanto_, C. iii. 35

Nem[=e]tes, a people of ancient Germany, about the city of Spire, on the
Rhine, G. i. 51

Nemetocenna, a town of Belgium, not known for certain; according to
some, _Arras_, G. viii, 47

Neocaesarea, the capital of Ponts, on the river Licus, now called
_Tocat_

Nervii, an ancient people of _Gallia Belgica_, thought to have dwelt in
the now diocese of _Cambray_. They attacked Caesar on his march, and
fought until they were almost annihilated, G. ii. 17

Nessus, or Nestus, a river is Thrace, _Nesto_ Nicaea, a city of
Bithynia, now called _Isnick_, famous for the first general council,
anno 324, against Arianism

Nit[=o]br[)i]ges, an ancient people of Gaul, whose territory lay on
either side of the Garonne, and corresponded to the modern Agennois, in
the department of Lot-et-Garonne. Their capital was Agrimum, now
_Agen_, G. vii. 7, 31, 46, 75

Noreia, a city on the borders of Illyricum, in the province of Styria,
near the modern village of Newmarket, about nine German miles from
Aquileia, G. i. 5

N[=o]r[)i]cae Alpes, that part of the Alps which were in, or bordering
upon, Noricum

N[=o]r[)i]cum, anciently a large country, and now comprehending a great
part of _Austria, Styria, Carinthia_, part of _Tyrol, Bavaria_, etc.,
and divided into Noricum Mediterraneum and Ripense. It was first
conquered by the Romans under Tiberius, in the reign of Augustus, and
was celebrated for its mineral treasures, especially iron

N[)o]v[)i][)o]d[=u]num Belgarum, an ancient city of Belgic Gaul, now
called _Noyon_

N[)o]v[)i][)o]d[=u]num Bitur[)i]gum, _Neuvy_, or _Neufvy_, G. vii. 12

N[)o]v[)i][)o]d[=u]num Aeduorum, _Nevers_, G. vii. 55

N[)o]v[)i][)o]d[=u]num Suessionum, _Soissons, al. Noyon_, G. ii. 12

N[)o]v[)i]om[=a]gum, _Spire_, an ancient city of Germany, in the now
upper circle of the Rhine, and on that river

Numantia, a celebrated city of ancient Spain, famous for a gallant
resistance against the Romans, in a siege of fourteen years; _Almasan_

Numeius, G. i. 7

Num[)i]dae, the inhabitants of, G. ii. 7

Numid[)i]a, an ancient and celebrated kingdom of Africa, bordering on
Mauritania; _Algiers, Tunis, Tripoli_, etc.

N[=y]mphaeum, a promontory of Illyricum, exposed to the south wind, and
distant about three miles from Lissus, _Alessio_, C. iii. 26

Oc[)e]lum, a town situated among the Cottian Alps, Usseau in Piedmont,
G. i. 10

Octavius, C. iii. 9

Octod[=u]rus, a town belonging to the Veragrians, among the Pennine
Alps, now _Martigny_ in the Valois, G. iii. 1  Octog[=e]sa, a city of
Hispania Tarraconensis, _Mequinenza_, C. i. 61

Ollovico, G. vii. 31

Orch[)o]m[)e]nus, a town in Boeotia, _Orcomeno_, C. iii. 5 5

Orcynia, the name given by Greek writers to the Hercynian forest

Orget[=o]rix, G. i. 2, 3

Or[)i]cum, a town in Epirus, _Orco, or Orcha_, C. iii. 11, 12

Osc[=e]nses, the people of Osca, a town in Hispania Tarraconensis, now
_Huescar_, C. i. 60

Os[=i]sm[)i]i, an ancient people of Gaul, one of the Gentes Armoricae.
Their country occupied part of Neodron Brittany; capital Vorganium,
afterwards Osismii, and now _Korbez_. In this territory also stood
Brivatas Portus, now _Brest_, G. i. 34

Otacilii, C. iii. 28

Padua, the _Po_, the largest river in Italy, which rises in Piedmont,
and dividing Lombardy into two parts, falls into the Adriatic Sea, by
many mouths; south of Venice

Paem[=a]ni, an ancient people of Gallia Belgica; according to some,
those of _Luxemburg_; according to others, the people of _Pemont_, near
the Black Forest, in part of the modern _Lugen_, G. ii. 4

P[)a]laeste, a town in Epirus, near Oricurn

Pann[=o]n[)i]a, a very large country in the ancient division of Europe,
divided into the Upper and Lower, and comprehended betwixt Illyricum,
the Danube, and the mountains Cethi

P[)a]ris[)i]i, an ancient people of Gaul, inhabiting the country now
called the _Isle of France_. Their capital was Lutetia, afterwards
Parisii, now _Paris_, G. vi. 3

P[=a]rth[)i]a, a country in Asia, lying between Media, Caramania, and
the Hyreanian Sea

Parthians at war with Rome, C. iii. 31

P[=a]rth[=i]ni, a people of Macedonia; their chief city taken by storm,
C. iii. 41

P[=e]l[=i]gni, a people of Italy in Abruzzo, C. i. 15

P[)e]l[)o]ponn[=e]sus, the _Morea_, a famous, large, and fruitful
peninsula of Greece, now belonging to the Venetians

P[=e]l[=u]s[)i]um, an ancient and celebrated city of Egypt, _Belbais_;
Pompey goes to it, C. iii. 103; taken by Mithridates

P[=e]rg[)a]mus, an ancient and famous city of Mysia, _Pergamo_

Per[)i]nthus, a city of Thrace, about a day's journey west of
Constantinople, now in a decaying condition, and called _Heraclea_

P[=e]rs[)i]a, one of the largest, most ancient and celebrated kingdoms
of Asia

P[=e]tra, an ancient city of Macedonia, uncertain

Petreius, one of Pompey's lieutenants, C. i. 38

P[=e]tr[)o]g[)o]r[)i]i, a country in Gaul, east of the mouth of the
Garumna; their chief city was Vesuna, afterwards Petrocorii, now
_Perigueux_, the capital of Perigord

Pe[=u]c[=i]ni, the inhabitants of the islands of Peuce, in one of the
mouths of the Danube

Ph[=a]rs[=a]l[)i]a, a part of Thessaly, famous for the battle between
Caesar and Pompey, which decided the fate of the Roman commonwealth

Pharus, an isle facing the port of Alexandria in ancient Egypt; _Farion_

Phasis, a large river in Colchis, now called _Fasso_, which flows into
the Euxine Sea

Ph[)i]lippi, a city of Macedonia, on the confines of Thrace, _Filippo_

Ph[)i]l[=i]pp[)o]p[)o]lis, a city of Thrace, near the river Hebrus,
_Filippopoli_

Phr[)y]g[)i]a, two countries in Asia Minor, one called Major, the other
Minor

P[=i]c[=e]num, an ancient district of Italy, lying eastward of Umbria;
_the March of Ancona_; according to others, _Piscara_

P[=i]cti, _Picts_, an ancient barbarous northern people, who by
inter-marriages became, in course of time, one nation with the Scots; but
are originally supposed to have come out of Denmark or Scythia, to the
Isles of Orkney, and from thence into Scotland

P[=i]ct[)o]nes, an ancient people of Gaul, along the southern bank of
the Liger, or Loire. Their capital was Limonum, afterwards Pictones, now
_Paitross_, in the department _de la Vienne_, G. iii. 11

Pir[=u]stae, an ancient people of Dalmatia, Illyricum, on the confines
of Pannonia. They are the same as the Pyraci of Pliny (H. N. iii. 22),
G. v. i

P[)i]saurum, a city of Umbria in Italy, _Pisaro_

Piso, an Aquitanian, slain, G. iv. 12

Placentia, an ancient city of Gallia Cisalpina, near the Po, now the
metropolis of the duchy of _Piacenza_, which name it also bears

Pleum[)o]si, an ancient people of Gallia Belgica, subject to the
Nervians, and inhabiting near _Tournay_

Pompey, at first friendly to Caesar, G. vi. 1; subsequently estranged,
G. viii. 53; could not bear an equal his authority, power, and
influence, C. i. 61; sends ambassadors to Caesar, C. i. 8, 10; always
received great respect from Caesar, C. i. 8; Caesar desires to bring him
to an engagement, C. iii. 66; his unfortunate flight, C. iii. 15, 94,
102; his death, C. iii. 6, 7.

Pomponius, C. iii. 101

Pontus Eux[=i]nus, the _Euxine,_ or _Black Sea_, from the Aegean along
the Hellespont, to the Maeotic Lake, between Europe and Asia

Posth[)u]m[)i][=a]na Castra, an ancient town in Hispania Baetica, now
called _Castro el Rio_

Pothinus, king Ptolemy's tutor, C. iii. 108; his death, C. iii. 112

Praeciani, an ancient people of Gaul, _Precius_; they surrendered to the
Romans, G. iii. 27

Provincia Rom[=a]na, or Romanorum, one of the southern provinces of
France, the first the Romans conquered and brought into the form of a
province, whence it obtained its name; which it still in some degree
retains, being called at this day _Provence_. It extended from the
Pyrenees to the Alps, along the coast. _Provence_ is only part of the
ancient Provincia, which in its full extent included the departments of
Pyr['e]n['e]es-Orientales, l'Arri[`e]ge, Aude[**Note: misprint "Ande" in
the original], Haute Garonne, Tarn, Herault, Gard, Vaucluse, Bouches-du-
Rh[^o]ne, Var, Basses-Alpes, Hautes-Alpes, La Dr[^o]me, l'Is[`e]re,
l'Ain

Prusa, or Prusas, _Bursa_, a city of Bithynia, at the foot of Olympus,
built by Hannibal

Ptolemaeius, Caesar interferes between him and Cleopatra, C. iii. 107;
his father's will, C. iii. 108; Caesar takes the royal youth into his
power, C. iii. 109

Pt[)o]l[)e]m[=a]is, an ancient city of Africa, _St. Jean d'Acre_

Publius Attius Varus, one of Pompey's generals, C. ii. 23  Pyrenaei
Montes, the _Pyrenees_, or _Pyrenean mountains_, one of the largest
chains of mountains in Europe, which divide Spain from France, running
from east to west eighty-five leagues in length. The name is derived
from the _Celtic Pyren_ or _Pyrn_, a high mountain, hence also Brenner,
in the Tyrol

Ravenna, a very ancient city of Italy, near the coast of the Adriatic
Gulf, which still retains its ancient name. In the decline of the Roman
empire, it was sometimes the seat of the emperors of the West; as it was
likewise of the Visi-Gothic kingdom, C. i. 5

Raur[=a]ci, a people of ancient Germany, near the Helvetii, who
inhabited near where _Basle_ in Switzerland now is; they unite with the
Helvetii, and leave home, G. i. 5, 29

Rebilus, one of Caesar's lieutenants, a man of great military
experience, C. ii. 34

Remi, the people of _Rheims_, a very ancient, fine, and populous city of
France, in the province of Champagne, on the river Vesle; surrender to
Caesar, G. ii. 3; their influence and power with Caesar, G. v. 54; vi.
64; they fall into an ambuscade of the Bellovaci, G. viii. 12

Rh[-e][)d]ones, an ancient people of Gaul inhabiting about _Rennes,_ in
Bretagne; they surrender to the Romans, G. ii. 34

Rhaetia, the country of the _Grisons,_ on the Alps, near the Hercynian
Forest

Rhenus, the _Rhine,_ a large and famous river in Germany, which it
formerly divided from Gaul. It springs out of the Rhaetian Alps, in the
western borders of Switzerland, and the northern of the Grisons, from
two springs which unite near Coire, and falls into the Meuse and the
German Ocean, by two mouths, whence Virgil calls it Rhenus bicornis. It
passes through Lacus Brigantinus, or the Lake of Constance, and Lacus
Acronius or the Lake of Zell, and then continues its westerly direction
to Basle (Basiliae). It then bends northward, and separates Germany from
France, and further down Germany from Belgium. At Schenk the Rhine sends
off its left-hand branch, the Vahalis (Waal), by a western course to
join the Mosa or Meuse. The Rhine then flows on a few miles, and again
separates into two branches--the one to the right called the Flevo, or
Felvus, or Flevum--now the Yssel, and the other called the Helium, now
the _Leek_. The latter joins the Mosa above Rotterdam. The Yssel was
first connected with the Rhine by the canal of Drusus. It passed through
the small lake of Flevo before reaching the sea which became expanded
into what is now called the Zuyder Zee by increase of water through the
Yssel from the Rhine. The whole course of the Rhine is nine hundred
miles, of which six hundred and thirty are navigable from Basle to the
sea.--G. iv. 10, 16, 17; vi. 9, etc.; description of it, G. iv. 10

Rh[)o]d[)a]nus, the _Rhone_, one of the most celebrated rivers of
France, which rises from a double spring in Mont de la Fourche, a part
of the Alps, on the borders of Switzerland, near the springs of the
Rhine. It passes through the Lacus Lemanus, Lake of Geneva, and flows
with a swift and rapid current in a southern direction into the Sinus
Gallicus, or Gulf of Lyons. Its whole course is about four hundred miles

Rhod[)o]pe, a famous mountain of Thrace, now called _Valiza_

Rh[)o]dus, Rhodes, a celebrated island in the Mediterranean, upon the
coast of Asia Minor, over against Caria

Rhynd[)a]gus, a river of Mysia in Asia, which falls into the Propontis

R[)o]ma, _Rome_, once the seat of the Roman empire, and the capital of
the then known world, now the immediate capital of Camagna di Roma only,
on the river Tiber, and the papal seat; generally supposed to have been
built by Romulus, in the first year of the seventh Olympiad, B.C. 753

Roscillus and Aegus, brothers belonging to the Allobroges, revolt from
Caesar to Pompey, C. iii. 59

Roxol[-a]ni, a people of Scythia Europaea, bordering upon the Alani;
their country, anciently called Roxolonia, is now _Red Russia_

R[)u]t[-e]ni, an ancient people of Gaul, to the north-west of the Volcae
Arecomici, occupying the district now called Le Rauergne. Their capital
was Segodunum, afterwards Ruteni, now Rhodes, G. i. 45; vii. 7, etc.

S[=a]bis, _the Sambre_, a river of the Low Countries, which rises in
Picardy, and falls into the Meuse at Namur, G. ii. 16, 18; vi. 33

Sabura, general of king Juba, C. ii. 38; his stratagem against Curio, C.
ii. 40; his death, C. ii. 95

Sadales, the son of king Cotys, brings forces to Pompey, C. iii. 4

Salassii, an ancient city of Piedmont, whose chief town was where now
_Aosta_ is situate

Salluvii, _Sallyes_, a people of Gallia Narbonensis, about where _Aix_
now is

Sal[=o]na, an ancient city of Dalmatia, and a Roman colony; the place
where Dioclesian was born, and whither he retreated, after he had
resigned the imperial dignity

S[=a]lsus, a river of Hispania Baetica, _Rio Salado_, or _Guadajos_

S[)a]m[)a]r[:o]br[=i]va, _Amiens_, an ancient city of Gallia Belgica,
enlarged and beautified by the emperor Antoninus Pius, now Amicus, the
chief city of Picardy, on the river Somme; assembly of the, Gauls held
there, G. v. 24

S[=a]nt[)o]nes, the ancient inhabitants of _Guienne_, or _Xantoigne_, G.
i. 10

S[=a]rd[)i]n[)i]a, a large island in the Mediterranean, which in the
time of the Romans had forty-two cities, it now belongs to the Duke of
Savoy, with the title of king

S[=a]rm[=a]t[)i]a, a very large northern country, divided into Sarmatia
Asiatica, containing _Tartary, Petigora, Circassia_, and the country of
the _Morduitae_; and Sarmatia Europaea, containing _Russia_, part of
_Poland, Prussia_, and _Lithuania_

Savus, the _Save_, a large river which rises in Upper Carniola, and
falls into the Danube at Belgrade

Scaeva, one of Caesar's centurions, displays remarkable valour, C. iii.
5 3; his shield is pierced in two hundred and thirty places

Sc[=a]ldis, the _Scheld_, a noted river in the Low Countries, which
rises in Picardy, and washing several of the principal cities of
Flanders and Brabant in its course, falls into the German Ocean by two
mouths, one retaining its own name, and the other called the _Honte_.
Its whole course does not exceed a hundred and twenty miles. G. vi. 33

Scandinav[)i]a, anciently a vast northern peninsula, containing what is
yet called _Schonen_, anciently Scania, belonging to _Denmark_; and part
of _Sweden_, _Norway_, and _Lapland_

Scipio, his opinion of Pompey and Caesar, C. i. 1, 21; his flight, C.
iii. 37

S[)e]d[=u]l[)i]us, general of the Lemovices; his death, G. vii. 38

S[=e]d[=u]ni, a people of Gaul, to the south-east of the Lake of Geneva,
occupying the upper part of the Valais. Their chief town was Civitus
Sedunorum, now _Sion_, G. iii. i

S[=e]d[=u]s[)i]i, an ancient people of Germany, on the borders of
Suabia, G. i. 51

S[=e]gni, an ancient German nation, neighbours of the Condrusi,
_Zulpich_

S[=e]g[=o]nt[)i][=a]ci, a people of ancient Britain, inhabiting about
Holshot, in Hampshire, G. v. 21

Segovia, a city of Hispania Baetica, _Sagovia la Menos_

S[)e]g[=u]s[)i][=a]ni, a people of Gallia Celtica, about where _Lionois
Forest_ is now situate

Sen[)o]nes, an ancient nation of the Celtae, inhabiting the country
about the _Senonois_, in Gaul

Sequ[)a]na, the _Seine_, one of the principal rivers of France, which
rising in the duchy of Burgundy, not far from a town of the same name,
and running through Paris, and by Rouen, forms at Candebec a great arm
of the sea

Sequ[)a]ni, an ancient people of Gallia Belgica, inhabiting the country
now called the _Franche Comt['e]_, or the _Upper Burgundy_; they bring
the Germans into Gaul, G. vi. 12; lose the chief power, _ibid_.

Servilius the consul, C. iii. 21

S[=e]s[=u]v[)i]i, an ancient people of Gaul, inhabiting about _Seez_;
they surrender to the Romans, G. ii. 34

Sextus Bibaculus, sick in the camp, G. vi. 38; fights bravely against
the enemy, _ibid_.

Sextus Caesar, C. ii. 20

Sextus, Quintilius Varus, qaestor, C. i. 23; C. ii. 28

Sib[=u]z[=a]tes, an ancient people of Gaul, inhabiting the country
around the _Adour_; they surrender to the Romans, G. iii. 27

Sicil[)i]a, _Sicily_, a large island in the Tyrrhene Sea, at the
south-west point of Italy, formerly called the storehouse of the Roman
empire, it was the first province the Romans possessed out of Italy,
C. i. 30

S[)i]c[)o]ris, a river in Catalonia, the _Segre_

S[)i]g[)a]mbri, or S[)i]c[)a]mbri, an ancient people of Lower Germany,
between the Maese and the Rhine, where _Cuelderland_ is; though by some
placed on the banks of the Maine, G. iv. 18

Silicensis, a river of Hispania Baetica, _Rio de las Algamidas_. Others
think it a corruption from _Singuli_

Sinuessa, a city of Campania, not far from the Save, an ancient Roman
colony, now in a ruinous condition; _Rocca di Mondragon['e]_

Soldurii, G. iii. 22

S[)o]t[)i][=a]tes, or Sontiates, an ancient people of Gaul, inhabiting
the country about _Aire_; conquered by Caesar Aquillus, G. iii. 20, 21

Sp[=a]rta, a city of Peloponnesus, now called _Mucithra_, said to be as
ancient as the days of the patriarch Jacob

Spolet[)i]um, _Spoleto_, a city of great antiquity, of Umbria, in Italy,
the capital of a duchy of the same name, on the river Tesino, where are
yet some stately ruins of ancient Roman and Gothic edifices

Statius Marcus, one of Caesar's lieutenants, C. iii. i 5

S[)u][=e]ss[)i][=o]nes, an ancient people of Gaul, _les Soissanois_; a
kindred tribe with the Remi, G. ii. 3; surrender to Caesar, G. iii. 13

Su[=e]vi, an ancient, great, and warlike people of Germany, who
possessed the greatest part of it, from the Rhine to the Elbe, but
afterwards removed from the northern parts, and settled about the
Danube; and some marched into Spain, where they established a kingdom,
the greatest nation in Germany, G. i. 37, 51, 54; hold a levy against
the Romans, G. iv. 19; the Germans say that not even the gods are a
match for them, G. iii. 7; the Ubii pay them tribute, G. iv. 4

S[=u]lmo, an ancient city of Italy, _Sulmona_; its inhabitants declare
in favour of Caesar, C. i. 18

Sulpicius, one of Caesar's lieutenants, stationed among the Aedui, C. i.
74

Supplications decreed in favour of Caesar on several occasions, G. ii.
15; _ibid_. 35; iv. 38

Suras, one of the Aeduan nobles, taken prisoner, G. viii. 45

Sylla, though a most merciless tyrant, left to the tribunes the right of
giving protection, C. i. 5, 73

Syrac[=u]sae, _Saragusa_, once one of the noblest cities of Sicily, said
to have been built by Archias, a Corinthian, about seven hundred years
before Christ. The Romans besieged and took it during the second Punic
war, on which occasion the great Archimedes was killed

S[=y]rtes, _the Deserts of Barbary_; also two dangerous sandy gulfs in
the Mediterranean, upon the coast of Barbary, in Africa, called the one
Syrtis Magna, now the _Gulf of Sidra_; the other Syrtis Parva, now the
_Gulf of Capes_

T[)a]m[)e]sis, the _Thames_, a celebrated and well-known river of Great
Britain; Caesar crosses it, G. v. 18

Tan[)a]is, the _Don_, a very large river in Scythia, dividing Asia from
Europe. It rises in the province of Resan, in Russia, and flowing
through Crim-Tartary, runs into the Maeotic Lake, near a city of the
same name, now in ruins

T[=a]rb[=e]lli, a people of ancient Gaul, near the Pyrenees, inhabiting
about _Ays_ and _Bayonne_, in the country of _Labourd_; they surrender
to Crassus, G. iii. 27

Tarcundarius Castor, assists Pompey with three hundred cavalry, C. iii.
4

Tarr[)a]c[=i]na, an ancient city of Italy, which still retains the same
name

T[=a]rr[)a]co, _Tarragona_, a city of Spain, which in ancient time gave
name to that part of it called Hispania Tarraconensis; by some said to
be built by the Scipios, though others say before the Roman conquest,
and that they only enlarged it. It stands on the mouth of the river
Tulcis, now _el Fracoli_, with a small haven on the Mediterranean; its
inhabitants desert to Caesar, C. i. 21, 60

Tar[=u]s[=a]tes, an ancient people of Gaul, uncertain; according to
some, _le Teursan_; they surrender to the Romans, G. iii. 13, 23, 27

Tasg[=e]t[)i]us, chief of the Carnutes, slain by his countrymen, G. v.
25

Taur[=o]is, a fortress of the inhabitants of Massilia

Taurus, an island in the Adriatic Sea, unknown

Taurus Mons, the largest mountain in all Asia, extending from the Indian
to the Aegean Seas, called by different names in different countries,
viz., Imaus, Caucasus, Caspius, Cerausius, and in Scripture, Ar[)a]rat.
Herbert says it is fifty English miles over, and 1500 long

Taximagulus, one of the four kings or princes that reigned over Kent, G.
v. 22

Tect[)o]s[)a]ges, a branch of the Volcae, G. vi. 24

Tegea, a city of Africa, unknown

Tenchth[)e]ri, a people of ancient Germany, bordering on the Rhine, near
_Overyssel_; they and the Usip[)e]tes arrive at the banks of the Rhine,
iv. 4; cross that river by a stratagem, _ibid_.; are defeated with great
slaughter, _ibid_. 15

Tergeste, a Roman colony, its inhabitants in the north of Italy cut off
by an incursion, G. viii. 24

Terni, an ancient Roman colony, on the river Nare, twelve miles from
Spol[=e]tum

Teutomatus, king of the Nitobriges, G. vii. 31

Teut[)o]nes, or Teutoni, an ancient people bordering on the Cimbri, the
common ancient name for all the Germans, whence they yet call themselves
_Teutsche_, and their country _Teutschland_; they are repelled from the
territories of the Belgae, G. ii. 4

Thebae, Thebes, a city of Boeotia, in Greece, said to have been built by
Cadmus, destroyed by Alexander the Great, but rebuilt, and now known by
the name of _Stives_; occupied by Kalenus, C. iii. 55

Therm[)o]pylae, a famous pass on the great mountain Oeta, leading into
Phocis, in Achaia, now called _Bocca di Lupa_

Thessaly, a country of Greece, formerly a great part of Macedonia, now
called _Janna_; in conjunction with Aetolia, sends ambassadors to
Caesar, C. iii. 34; reduced by Caesar, _ibid_. 81

Thessalon[=i]ca, a chief city of Macedonia, now called _Salonichi_

Thracia, a large country of Europe, eastward from Macedonia, commonly
called _Romania_, bounded by the Euxine and Aegean Seas

Th[=u]r[=i]i, or T[=u]r[=i]i, an ancient people of Italy, _Torre
Brodogneto_

Tigur[=i]nus Pagus, one of the four districts into which the Helvetii
were divided according to Caesar, the ancient inhabitants of the canton
of _Zurich_ in Switzerland, cut to pieces by Caesar, G. i. 12

Titus Ampius attempts sacrilege, but is prevented, C. iii. 105

Tol[=o]sa, _Thoulouse_, a city of Aquitaine, of great antiquity, the
capital of Languedoc, on the Garonne

Toxandri, an ancient people of the Low Countries, about _Breda_, and
_Gertruydenburgh_; but according to some, of the diocese of _Liege_

Tralles, an ancient city of Lydia in, Asia Minor, _Chara_, C. iii. 105

Trebonius, one of Caesar's lieutenants, C. i. 36; torn down from the
tribunal, C. iii. 21; shows remarkable industry in repairing the works,
C. ii. 14; and humanity, C. iii. 20

Trev[)i]ri, the people of _Treves_, or _Triers_, a very ancient city of
Lower Germany, on the Moselle, said to have been built by Trebetas, the
brother of Ninus. It was made a Roman colony in the time of Augustus,
and became afterwards the most famous city of Gallia Belgica. It was for
some time the seat of the western empire, but it is now only the seat of
the ecclesiastical elector named from it, G. i. 37; surpass the rest of
the Gauls in cavalry, G. ii. 24; solicit the Germans to assist them
against the Romans, G. v. 2, 55; their bravery, G. viii. 25; their
defeat, G. vi. 8, vii. 63

Tr[)i]b[)o]ci, or Tr[)i]b[)o]ces, a people of ancient Germany,
inhabiting the country of _Alsace_, G. i. 51

Tribunes of the soldiers and centurions desert to Caesar, C. i. 5

Tribunes (of the people) flee to Caesar, C. i. 5

Trin[)o]bantes, a people of ancient Britain, inhabitants of the counties
of _Middlesex_ and _Hertfordshire_, G. v. 20

Troja, _Troy_, a city of Phrygia, in Asia Minor, near Mount _Ida_,
destroyed by the Greeks, after a ten years' siege

Tubero is prevented by Attius Varus from landing on the African coast,
G. i. 31

Tulingi, an ancient people of Germany, who inhabited about where now
_Stulingen_ in Switzerland is; border on the Helvetii, G. i. 5

Tungri, an ancient people inhabiting about where Tongres, in Liege, now
is

Tur[=o]nes, an ancient people of Gaul, inhabiting about _Tours_

Tusc[)i], or Hetrusci, the inhabitants of _Tuscany_, a very large and
considerable region of Italy, anciently called Tyrrh[=e]nia, and Etruria

Ubii, an ancient people of Lower Germany, who inhabited about where
_Cologne_ and the duchy of _Juliers_ now are. They seek protection from
the Romans against the Suevi, G. iv. 3; tributary to the Suevi, _ibid_.;
declare in favour of Caesar, G. iv. 9, 14

Ulcilles Hirrus, one of Pompey's officers, C. i. 15

Ulla, or Ulia, a town in Hispania Baetica, in regard to whose situation
geographers are not agreed; some making it _Monte Major_, others
_Vaena_, others _Vilia_

Umbria, a large country of Italy, on both sides of the Apennines

Unelli, an ancient people of Gaul, uncertain, G. ii. 34

Urbigenus, one of the cantons of the Helvetii, G. i. 27

Usip[)e]tes, an ancient people of Germany, who frequently changed their
habitation

Usita, a town unknown

Uxellod[=u]num, a town in Gaul, whose situation is not known; according
to some, _Ussoldun_ besieged and stormed, G. viii. 32

Vah[)a]lis, the _Waal_, the middle branch of the Rhine, which, passing
by Nim[)e]guen, falls into the Meuse, above Gorcum, G. iv. 10

Valerius Flaccus, one of Caesar's lieutenants, C. i. 30; his death, C.
iii. 5 3

Val[=e]t[)i][)a]cus, the brother of Cotus, G. vii. 32

Vangi[)o]nes, an ancient people of Germany, about the city of _Worms_,
G. i. 51

V[=a]r[=e]nus, a centurion, his bravery, G. v. 44

Varro, one of Pompey's lieutenants, C. i. 38; his feelings towards
Caesar, C. ii. 17; his cohorts driven out by the inhabitants of Carmona,
C. ii. 19; his surrender, C. ii. 20

V[=a]rus, the _Var_, a river of Italy, that flows into the Mediterranean
Sea, C. i. 87

Varus, one of Pompey's lieutenants, is afraid to oppose Juba. C. ii. 44;
his flight, C. ii. 34

Vatinius, one of Caesar's followers, C. iii. 100

V[)e]launi, an ancient people of Gaul, inhabiting about _Velai_

Vellaunod[=u]num, a town in Gaul, about which geographers are much
divided; some making it _Auxerre_, others _Chasteau Landon_, others
_Villeneuve_ in Lorraine, others _Veron_. It surrenders, G. vii. 11

Velocasses, an ancient people of Normandy, about _Rouen_, G. ii. 4

V[)e]n[)e]ti, this name was anciently given as well to the _Venetians_
as to the people of _Vannes_, in Bretagne, in Gaul, for which last it
stands in Caesar. They were powerful by sea, G. iii. 1; their senate is
put to death by Caesar, G. iii. 16; they are completely defeated,
_ibid_. 15; and surrender, _ibid_. 16

Veragri, a people of Gallia Lugdunensls, whose chief town was Aguanum,
now _St. Maurice_, G. iii. 1

Verb[)i]g[)e]nus, or Urb[)i]g[)e]nus Pagus, a nation or canton of the
Helvetians, inhabiting the country in the neighbourhood of _Orbe_

Vercelli Campi, the _Plains of Vercellae_, famous for a victory the
Romans obtained there over the Cimbri. The city of that name is in
Piedmont on the river Sesia, on the borders of the duchy of Milan

Vercingetorix, the son of Celtillus, receives the title of king from his
followers, G. vii. 4; his plans, G. vii. 8; is accused of treachery, G.
vii. 20; his acts, G. vii. 8; surrenders to Caesar, G. vii. 82

Vergasillaunus, the Arvernian, one of the Gallic leaders, G. vii. 76;
taken prisoner, G. vii. 88

Vergobr[)e]tus, the name given to the chief magistrate among the Aedui,
G. i. 16

V[)e]r[)u]doct[)i]us, one of the Helvetian embassy who request
permission from Caesar to pass through the province, G. i. 7

Veromand[)u]i, a people of Gallia Belgica, whose country, now a part of
Picardy, is still called _Vermandois_

Ver[=o]na, a city of Lombardy, the capital of a province of the same
name, on the river Adige, said to have been built by the Gauls two
hundred and eighty-two years before Christ. It has yet several remains
of antiquity

Vertico, one of the Nervii. He was in Cicero's camp when it was attacked
by the Eburones, and prevailed on a slave to carry a letter to Caesar
communicating that information, G. v. 49

Vertiscus, general of the Remi, G. viii. 12

Vesontio, _Besan[,c]on_, the capital of the Sequani, now the chief city
of Burgundy, G. i. 38

Vett[=o]nes, a people of Spain, inhabiting the province of
_Estremadura_, C. i. 38

Vibo, a town in Italy, not far from the Sicilian Straits, _Bibona_

Vibullius Rufus, one of Pompey's followers, C. i. 15

Vienna, a city of Narbonese Gaul, _Vienne in Dauphiny_, G. vii. 9

Vindel[)i]ci, an ancient people of Germany, inhabitants of the country
of Vindelicia, otherwise called Raetia secunda

Viridomarus, a nobleman among the Aedui, G. vii. 38

Viridorix, king of the Unelli, G. iii. 17

Vist[)u]la, the _Weichsel_, a famous river of Poland, which rises in the
Carpathian mountains, in Upper Silesia, and falls into the Baltic, not
far from Dantzic, by three mouths

Visurgis, the _Weser_, a river of Lower Germany, which rises in
Franconia, and, among other places of note, passing by Bremen, falls
into the German Ocean, not far from the mouth of the Elbe, between that
and the Ems

V[)o]c[=a]tes, a people of Gaul, on the confines of the Lapurdenses, G.
iii. 23

Vocis, the king of the Norici, G. i. 58

V[)o]contii, an ancient people of Gaul, inhabiting about _Die_, in
Dauphiny, and _Vaison_ in the county of Venisse

Vog[)e]sus Mons, the mountain of _Vauge_ in Lorrain, or, according to
others, _de Faucilles_, G. iv. 10

Volcae Arecom[)i]ci, and Tectosages, an ancient people of Gaul,
inhabiting the _Upper_ and _Lower Languedoc_

Volcae, a powerful Gallic tribe, divided into two branches, the
Tectosages and Arecomici, G. vii. 7

Volcatius Tullus, one of Caesar's partisans, C. iii. 52







*** END OF THE PROJECT GUTENBERG EBOOK "DE BELLO GALLICO" AND OTHER COMMENTARIES ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/lm_french.txt <==
The Project Gutenberg eBook of Vingt mille Lieues Sous Les Mers — Complete
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: Vingt mille Lieues Sous Les Mers — Complete

Author: Jules Verne


        
Release date: February 1, 2004 [eBook #5097]
                Most recently updated: June 7, 2022

Language: French

Other information and formats: www.gutenberg.org/ebooks/5097

Credits: Norm Wolcott


*** START OF THE PROJECT GUTENBERG EBOOK VINGT MILLE LIEUES SOUS LES MERS — COMPLETE ***




                              JULES VERNE

                          VINGT MILLE LIEUES
                                  SOUS
                                LES MERS

                              ILLUSTRE DE
                      111 DESSINS PAR DE NEUVILLI
                              BIBLIOTHEQUE
                      D'EDUCATION ET DE RECREATION
                     J. HETZEL ET Cie, 18 RUE JACOB
                                  PARIS

------------------------------------------------------------------------
                           TABLE DES MATIÈRES

                             PREMIÈRE PARTIE


              I       Un écueil fuyant

              II      Le pour et le contre

              III     Comme il plaira à monsieur

              IV      Ned Land

              V       À l'aventure !

              VI      À toute vapeur

              VII     Une baleine d'espèce inconnue

              VIII    _Mobilis in mobile_

              IX      Les colères de Ned Land

              X       L'homme des eaux

              XI      Le _Nautilus_

              XII     Tout par l'électricité

              XIII    Quelques chiffres

              XIV     Le Fleuve-Noir

              XV      Une invitation par lettre

              XVI     Promenade en plaine

              XVII    Une forêt sous-marine

              XVIII   Quatre mille lieues sous le Pacifique

              XIX     Vanikoro

              XX      Le détroit de Torrès

              XXI     Quelques jours à terre

              XXII    La foudre du capitaine Nemo

              XXIII   _Ægri somnia_

              XXIV    Le royaume du corail

------------------------------------------------------------------------
                           VINGT MILLE LIEUES
                                  SOUS
                                LES MERS

                        TOUR DU MONDE SOUS MARIN

                            (Première partie)

                                    I

                            UN ÉCUEIL FUYANT

L'année 1866 fut marquée par un événement bizarre, un phénomène
inexpliqué et inexplicable que personne n'a sans doute oublié. Sans
parler des rumeurs qui agitaient les populations des ports et
surexcitaient l'esprit public à l'intérieur des continents les gens de
mer furent particulièrement émus. Les négociants, armateurs, capitaines
de navires, skippers et masters de l'Europe et de l'Amérique, officiers
des marines militaires de tous pays, et, après eux, les gouvernements
des divers États des deux continents, se préoccupèrent de ce fait au
plus haut point.

En effet, depuis quelque temps, plusieurs navires s'étaient rencontrés
sur mer avec « une chose énorme » un objet long, fusiforme, parfois
phosphorescent, infiniment plus vaste et plus rapide qu'une baleine.

Les faits relatifs à cette apparition, consignés aux divers livres de
bord, s'accordaient assez exactement sur la structure de l'objet ou de
l'être en question, la vitesse inouïe de ses mouvements, la puissance
surprenante de sa locomotion, la vie particulière dont il semblait
doué. Si c'était un cétacé, il surpassait en volume tous ceux que la
science avait classés jusqu'alors. Ni Cuvier, ni Lacépède, ni M.
Dumeril, ni M. de Quatrefages n'eussent admis l'existence d'un tel
monstre -- à moins de l'avoir vu, ce qui s'appelle vu de leurs propres
yeux de savants.

A prendre la moyenne des observations faites à diverses reprises -- en
rejetant les évaluations timides qui assignaient à cet objet une
longueur de deux cents pieds et en repoussant les opinions exagérées
qui le disaient large d'un mille et long de trois -- on pouvait
affirmer, cependant, que cet être phénoménal dépassait de beaucoup
toutes les dimensions admises jusqu'à ce jour par les ichtyologistes --
s'il existait toutefois.

Or, il existait, le fait en lui-même n'était plus niable, et, avec ce
penchant qui pousse au merveilleux la cervelle humaine, on comprendra
l'émotion produite dans le monde entier par cette surnaturelle
apparition. Quant à la rejeter au rang des fables, il fallait y
renoncer.

En effet, le 20 juillet 1866, le steamer _Governor-Higginson_, de
Calcutta and Burnach steam navigation Company, avait rencontré cette
masse mouvante à cinq milles dans l'est des côtes de l'Australie. Le
capitaine Baker se crut, tout d'abord, en présence d'un écueil inconnu
; il se disposait même à en déterminer la situation exacte, quand deux
colonnes d'eau, projetées par l'inexplicable objet, s'élancèrent en
sifflant à cent cinquante pieds dans l'air. Donc, à moins que cet
écueil ne fût soumis aux expansions intermittentes d'un geyser, le
_Governor-Higginson_ avait affaire bel et bien à quelque mammifère
aquatique, inconnu jusque-là, qui rejetait par ses évents des colonnes
d'eau, mélangées d'air et de vapeur.

Pareil fait fut également observé le 23 juillet de la même année, dans
les mers du Pacifique, par le _Cristobal-Colon_, de West India and
Pacific steam navigation Company. Donc, ce cétacé extraordinaire
pouvait se transporter d'un endroit à un autre avec une vélocité
surprenante, puisque à trois jours d'intervalle, le
_Governor-Higginson_ et le _Cristobal-Colon_ l'avaient observé en deux
points de la carte séparés par une distance de plus de sept cents
lieues marines. Quinze jours plus tard, à deux mille lieues de là
l'_Helvetia_, de la Compagnie Nationale, et le _Shannon_, du
Royal-Mail, marchant à contrebord dans cette portion de l'Atlantique
comprise entre les États-Unis et l'Europe, se signalèrent
respectivement le monstre par 42°15' de latitude nord, et 60°35' de
longitude à l'ouest du méridien de Greenwich. Dans cette observation
simultanée, on crut pouvoir évaluer la longueur minimum du mammifère à
plus de trois cent cinquante pieds anglais, puisque le _Shannon_ et
l'_Helvetia_ étaient de dimension inférieure à lui, bien qu'ils
mesurassent cent mètres de l'étrave à l'étambot. Or, les plus vastes
baleines, celles qui fréquentent les parages des îles Aléoutiennes, le
Kulammak et l'Umgullick, n'ont jamais dépassé la longueur de
cinquante-six mètres, -- si même elles l'atteignent.

Ces rapports arrivés coup sur coup, de nouvelles observations faites à
bord du transatlantique le _Pereire_, un abordage entre l'_Etna_, de la
ligne Inman, et le monstre, un procès-verbal dressé par les officiers
de la frégate française la _Normandie_, un très sérieux relèvement
obtenu par l'état-major du commodore Fitz-James à bord du _Lord-Clyde_,
émurent profondément l'opinion publique. Dans les pays d'humeur légère,
on plaisanta le phénomène, mais les pays graves et pratiques,
l'Angleterre, l'Amérique, l'Allemagne, s'en préoccupèrent vivement.

Partout dans les grands centres, le monstre devint à la mode ; on le
chanta dans les cafés, on le bafoua dans les journaux, on le joua sur
les théâtres. Les canards eurent là une belle occasion de pondre des
oeufs de toute couleur. On vit réapparaître dans les journaux -- à
court de copie -- tous les êtres imaginaires et gigantesques, depuis la
baleine blanche, le terrible « Moby Dick » des régions hyperboréennes,
jusqu'au Kraken démesuré, dont les tentacules peuvent enlacer un
bâtiment de cinq cents tonneaux et l'entraîner dans les abîmes de
l'Océan. On reproduisit même les procès-verbaux des temps anciens les
opinions d'Aristote et de Pline, qui admettaient l'existence de ces
monstres, puis les récits norvégiens de l'évêque Pontoppidan, les
relations de Paul Heggede, et enfin les rapports de M. Harrington, dont
la bonne foi ne peut être soupçonnée, quand il affirme avoir vu, étant
à bord du _Castillan_, en 1857, cet énorme serpent qui n'avait jamais
fréquenté jusqu'alors que les mers de l'ancien _Constitutionnel_.

Alors éclata l'interminable polémique des crédules et des incrédules
dans les sociétés savantes et les journaux scientifiques. La « question
du monstre » enflamma les esprits. Les journalistes, qui font
profession de science en lutte avec ceux qui font profession d'esprit,
versèrent des flots d'encre pendant cette mémorable campagne ;
quelques-uns même, deux ou trois gouttes de sang, car du serpent de
mer, ils en vinrent aux personnalités les plus offensantes.

Six mois durant, la guerre se poursuivit avec des chances diverses. Aux
articles de fond de l'Institut géographique du Brésil, de l'Académie
royale des sciences de Berlin, de l'Association Britannique, de
l'Institution Smithsonnienne de Washington, aux discussions du _The
Indian Archipelago_, du _Cosmos_ de l'abbé Moigno, des _Mittheilungen_
de Petermann, aux chroniques scientifiques des grands journaux de la
France et de l'étranger, la petite presse ripostait avec une verve
intarissable. Ses spirituels écrivains parodiant un mot de Linné, cité
par les adversaires du monstre, soutinrent en effet que « la nature ne
faisait pas de sots », et ils adjurèrent leurs contemporains de ne
point donner un démenti à la nature, en admettant l'existence des
Krakens, des serpents de mer, des « Moby Dick », et autres
élucubrations de marins en délire. Enfin, dans un article d'un journal
satirique très redouté, le plus aimé de ses rédacteurs, brochant sur le
tout, poussa au monstre, comme Hippolyte, lui porta un dernier coup et
l'acheva au milieu d'un éclat de rire universel. L'esprit avait vaincu
la science.

Pendant les premiers mois de l'année 1867, la question parut être
enterrée, et elle ne semblait pas devoir renaître, quand de nouveaux
faits furent portés à la connaissance du public. Il ne s'agit plus
alors d'un problème scientifique à résoudre, mais bien d'un danger réel
sérieux à éviter. La question prit une tout autre face. Le monstre
redevint îlot, rocher, écueil, mais écueil fuyant, indéterminable,
insaisissable.

Le 5 mars 1867, le _Moravian_, de Montréal Océan Company, se trouvant
pendant la nuit par 27°30' de latitude et 72°15' de longitude, heurta
de sa hanche de tribord un roc qu'aucune carte ne marquait dans ces
parages. Sous l'effort combiné du vent et de ses quatre cents
chevaux-vapeur, il marchait à la vitesse de treize noeuds. Nul doute
que sans la qualité supérieure de sa coque, le _Moravian_, ouvert au
choc, ne se fût englouti avec les deux cent trente-sept passagers qu'il
ramenait du Canada.

L'accident était arrivé vers cinq heures du matin, lorsque le jour
commençait à poindre. Les officiers de quart se précipitèrent à
l'arrière du bâtiment. Ils examinèrent l'Océan avec la plus scrupuleuse
attention. Ils ne virent rien, si ce n'est un fort remous qui brisait à
trois encablures, comme si les nappes liquides eussent été violemment
battues. Le relèvement du lieu fut exactement pris, et le _Moravian_
continua sa route sans avaries apparentes. Avait-il heurté une roche
sous-marine, ou quelque énorme épave d'un naufrage ? On ne put le
savoir ; mais, examen fait de sa carène dans les bassins de radoub, il
fut reconnu qu'une partie de la quille avait été brisée.

Ce fait, extrêmement grave en lui-même, eût peut-être été oublié comme
tant d'autres, si, trois semaines après, il ne se fût reproduit dans
des conditions identiques. Seulement, grâce à la nationalité du navire
victime de ce nouvel abordage, grâce à la réputation de la Compagnie à
laquelle ce navire appartenait, l'événement eut un retentissement
immense.

Personne n'ignore le nom du célèbre armateur anglais Cunard. Cet
intelligent industriel fonda, en 1840, un service postal entre
Liverpool et Halifax, avec trois navires en bois et à roues d'une force
de quatre cents chevaux, et d'une jauge de onze cent soixante-deux
tonneaux. Huit ans après, le matériel de la Compagnie s'accroissait de
quatre navires de six cent cinquante chevaux et de dix-huit cent vingt
tonnes, et, deux ans plus tard, de deux autres bâtiments supérieurs en
puissance et en tonnage. En 1853, la compagnie Cunard, dont le
privilège pour le transport des dépêches venait d'être renouvelé,
ajouta successivement à son matériel l'_Arabia_, le _Persia_, le
_China_, le _Scotia_, le _Java_, le _Russia_, tous navires de première
marche, et les plus vastes qui, après le _Great-Eastern_, eussent
jamais sillonné les mers. Ainsi donc, en 1867, la Compagnie possédait
douze navires, dont huit à roues et quatre à hélices.

Si je donne ces détails très succincts, c'est afin que chacun sache
bien quelle est l'importance de cette compagnie de transports
maritimes, connue du monde entier pour son intelligente gestion. Nulle
entreprise de navigation transocéanienne n'a été conduite avec plus
d'habileté ; nulle affaire n'a été couronnée de plus de succès. Depuis
vingt-six ans, les navires Cunard ont traversé deux mille fois
l'Atlantique, et jamais un voyage n'a été manqué, jamais un retard n'a
eu lieu, jamais ni une lettre, ni un homme, ni un bâtiment n'ont été
perdus. Aussi, les passagers choisissent-ils encore, malgré la
concurrence puissante que lui fait la France, la ligne Cunard de
préférence à toute autre, ainsi qu'il appert d'un relevé fait sur les
documents officiels des dernières années. Ceci dit, personne ne
s'étonnera du retentissement que provoqua l'accident arrivé à l'un de
ses plus beaux steamers.

Le 13 avril 1867, la mer étant belle, la brise maniable, le _Scotia_ se
trouvait par 15°12' de longitude et 45°37' de latitude. Il marchait
avec une vitesse de treize noeuds quarante-trois centièmes sous la
poussée de ses mille chevaux-vapeur. Ses roues battaient la mer avec
une régularité parfaite. Son tirant d'eau était alors de six mètres
soixante-dix centimètres, et son déplacement de six mille six cent
vingt-quatre mètres cubes.

A quatre heures dix-sept minutes du soir, pendant le lunch des
passagers réunis dans le grand salon, un choc, peu sensible, en somme,
se produisit sur la coque du _Scotia_, par sa hanche et un peu en
arrière de la roue de bâbord.

Le _Scotia_ n'avait pas heurté, il avait été heurté, et plutôt par un
instrument tranchant ou perforant que contondant. L'abordage avait
semblé si léger que personne ne s'en fût inquiété à bord, sans le cri
des caliers qui remontèrent sur le pont en s'écriant :

« Nous coulons ! nous coulons ! »

Tout d'abord, les passagers furent très effrayés ; mais le capitaine
Anderson se hâta de les rassurer. En effet, le danger ne pouvait être
imminent. Le _Scotia_, divisé en sept compartiments par des cloisons
étanches, devait braver impunément une voie d'eau.

Le capitaine Anderson se rendit immédiatement dans la cale. Il reconnut
que le cinquième compartiment avait été envahi par la mer, et la
rapidité de l'envahissement prouvait que la voie d'eau était
considérable. Fort heureusement, ce compartiment ne renfermait pas les
chaudières, car les feux se fussent subitement éteints.

Le capitaine Anderson fit stopper immédiatement, et l'un des matelots
plongea pour reconnaître l'avarie. Quelques instants après, on
constatait l'existence d'un trou large de deux mètres dans la carène du
steamer. Une telle voie d'eau ne pouvait être aveuglée, et le _Scotia_,
ses roues à demi noyées, dut continuer ainsi son voyage. Il se trouvait
alors à trois cent mille du cap Clear, et après trois jours d'un retard
qui inquiéta vivement Liverpool, il entra dans les bassins de la
Compagnie.

Les ingénieurs procédèrent alors à la visite du _Scotia_, qui fut mis
en cale sèche. Ils ne purent en croire leurs yeux. A deux mètres et
demi au-dessous de la flottaison s'ouvrait une déchirure régulière, en
forme de triangle isocèle. La cassure de la tôle était d'une netteté
parfaite, et elle n'eût pas été frappée plus sûrement à
l'emporte-pièce. Il fallait donc que l'outil perforant qui l'avait
produite fût d'une trempe peu commune -- et après avoir été lancé avec
une force prodigieuse, ayant ainsi perce une tôle de quatre
centimètres, il avait dû se retirer de lui-même par un mouvement
rétrograde et vraiment inexplicable.

Tel était ce dernier fait, qui eut pour résultat de passionner à
nouveau l'opinion publique. Depuis ce moment, en effet, les sinistres
maritimes qui n'avaient pas de cause déterminée furent mis sur le
compte du monstre. Ce fantastique animal endossa la responsabilité de
tous ces naufrages, dont le nombre est malheureusement considérable ;
car sur trois mille navires dont la perte est annuellement relevée au
Bureau-Veritas, le chiffre des navires à vapeur ou à voiles, supposés
perdus corps et biens par suite d'absence de nouvelles, ne s'élève pas
à moins de deux cents !

Or, ce fut le « monstre » qui, justement ou injustement, fut accusé de
leur disparition, et, grâce à lui, les communications entre les divers
continents devenant de plus en plus dangereuses, le public se déclara
et demanda catégoriquement que les mers fussent enfin débarrassées et à
tout prix de ce formidable cétacé.

                                   II

                          LE POUR ET LE CONTRE

A l'époque où ces événements se produisirent, je revenais d'une
exploration scientifique entreprise dans les mauvaises terres du
Nebraska, aux États-Unis. En ma qualité de professeur-suppléant au
Muséum d'histoire naturelle de Paris, le gouvernement français m'avait
joint à cette expédition. Après six mois passés dans le Nebraska,
chargé de précieuses collections, j'arrivai à New York vers la fin de
mars. Mon départ pour la France était fixé aux premiers jours de mai.
Je m'occupais donc, en attendant, de classer mes richesses
minéralogiques, botaniques et zoologiques, quand arriva l'incident du
_Scotia_.

J'étais parfaitement au courant de la question à l'ordre du jour, et
comment ne l'aurais-je pas été ? J'avais lu et relu tous les journaux
américains et européens sans être plus avancé. Ce mystère m'intriguait.
Dans l'impossibilité de me former une opinion, je flottais d'un extrême
à l'autre. Qu'il y eut quelque chose, cela ne pouvait être douteux, et
les incrédules étaient invités à mettre le doigt sur la plaie du
_Scotia_.

A mon arrivée à New York, la question brûlait. L'hypothèse de l'îlot
flottant, de l'écueil insaisissable, soutenue par quelques esprits peu
compétents, était absolument abandonnée. Et, en effet, à moins que cet
écueil n'eût une machine dans le ventre, comment pouvait-il se déplacer
avec une rapidité si prodigieuse ?

De même fut repoussée l'existence d'une coque flottante, d'une énorme
épave, et toujours à cause de la rapidité du déplacement.

Restaient donc deux solutions possibles de la question, qui créaient
deux clans très distincts de partisans : d'un côté, ceux qui tenaient
pour un monstre d'une force colossale ; de l'autre, ceux qui tenaient
pour un bateau « sous-marin » d'une extrême puissance motrice.

Or, cette dernière hypothèse, admissible après tout, ne put résister
aux enquêtes qui furent poursuivies dans les deux mondes. Qu'un simple
particulier eût à sa disposition un tel engin mécanique, c'était peu
probable. Où et quand l'eut-il fait construire, et comment aurait-il
tenu cette construction secrète ?

Seul, un gouvernement pouvait posséder une pareille machine
destructive, et, en ces temps désastreux où l'homme s'ingénie à
multiplier la puissance des armes de guerre, il était possible qu'un
État essayât à l'insu des autres ce formidable engin. Après les
chassepots, les torpilles, après les torpilles, les béliers
sous-marins, puis la réaction. Du moins, je l'espère.

Mais l'hypothèse d'une machine de guerre tomba encore devant la
déclaration des gouvernements. Comme il s'agissait là d'un intérêt
public, puisque les communications transocéaniennes en souffraient, la
franchise des gouvernements ne pouvait être mise en doute. D'ailleurs,
comment admettre que la construction de ce bateau sous-marin eût
échappé aux yeux du public ? Garder le secret dans ces circonstances
est très difficile pour un particulier, et certainement impossible pour
un Etat dont tous les actes sont obstinément surveillés par les
puissances rivales.

Donc, après enquêtes faites en Angleterre, en France, en Russie, en
Prusse, en Espagne, en Italie, en Amérique, voire même en Turquie,
l'hypothèse d'un Monitor sous-marin fut définitivement rejetée.

A mon arrivée à New York, plusieurs personnes m'avaient fait l'honneur
de me consulter sur le phénomène en question. J'avais publié en France
un ouvrage in-quarto en deux volumes intitulé : _Les Mystères des
grands fonds sous-marins_. Ce livre, particulièrement goûté du monde
savant, faisait de moi un spécialiste dans cette partie assez obscure
de l'histoire naturelle. Mon avis me fut demandé. Tant que je pus nier
du fait, je me renfermai dans une absolue négation. Mais bientôt, collé
au mur, je dus m'expliquer catégoriquement. Et même, « l'honorable
Pierre Aronnax, professeur au Muséum de Paris », fut mis en demeure par
le _New York-Herald_ de formuler une opinion quelconque.

Je m'exécutai. Je parlai faute de pouvoir me taire. Je discutai la
question sous toutes ses faces, politiquement et scientifiquement, et
je donne ici un extrait d'un article très nourri que je publiai dans le
numéro du 30 avril.

« Ainsi donc, disais-je, après avoir examiné une à une les diverses
hypothèses, toute autre supposition étant rejetée, il faut
nécessairement admettre l'existence d'un animal marin d'une puissance
excessive.

« Les grandes profondeurs de l'Océan nous sont totalement inconnues. La
sonde n'a su les atteindre. Que se passe-t-il dans ces abîmes reculés ?
Quels êtres habitent et peuvent habiter à douze ou quinze milles
au-dessous de la surface des eaux ? Quel est l'organisme de ces animaux
? On saurait à peine le conjecturer.

« Cependant, la solution du problème qui m'est soumis peut affecter la
forme du dilemme.

« Ou nous connaissons toutes les variétés d'êtres qui peuplent notre
planète, ou nous ne les connaissons pas.

« Si nous ne les connaissons pas toutes, si la nature a encore des
secrets pour nous en ichtyologie, rien de plus acceptable que
d'admettre l'existence de poissons ou de cétacés, d'espèces ou même de
genres nouveaux, d'une organisation essentiellement « fondrière », qui
habitent les couches inaccessibles à la sonde, et qu'un événement
quelconque, une fantaisie, un caprice, si l'on veut, ramène à de longs
intervalles vers le niveau supérieur de l'Océan.

« Si, au contraire, nous connaissons toutes les espèces vivantes, il
faut nécessairement chercher l'animal en question parmi les êtres
marins déjà catalogués, et dans ce cas, je serai disposé à admettre
l'existence d'un _Narwal géant_.

« Le narwal vulgaire ou licorne de mer atteint souvent une longueur de
soixante pieds. Quintuplez, décuplez même cette dimension, donnez à ce
cétacé une force proportionnelle à sa taille, accroissez ses armes
offensives, et vous obtenez l'animal voulu. Il aura les proportions
déterminées par les Officiers du _Shannon_, l'instrument exigé par la
perforation du _Scotia_, et la puissance nécessaire pour entamer la
coque d'un steamer.

« En effet, le narwal est armé d'une sorte d'épée d'ivoire, d'une
hallebarde, suivant l'expression de certains naturalistes. C'est une
dent principale qui a la dureté de l'acier. On a trouvé quelques-unes
de ces dents implantées dans le corps des baleines que le narwal
attaque toujours avec succès. D'autres ont été arrachées, non sans
peine, de carènes de vaisseaux qu'elles avaient percées d'outre en
outre, comme un foret perce un tonneau. Le musée de la Faculté de
médecine de Paris possède une de ces défenses longue de deux mètres
vingt-cinq centimètres, et large de quarante-huit centimètres à sa base
!

« Eh bien ! supposez l'arme dix fois plus forte, et l'animal dix fois
plus puissant, lancez-le avec une rapidité de vingt milles à l'heure,
multipliez sa masse par sa vitesse, et vous obtenez un choc capable de
produire la catastrophe demandée.

« Donc, jusqu'à plus amples informations, j'opinerais pour une licorne
de mer, de dimensions colossales, armée, non plus d'une hallebarde,
mais d'un véritable éperon comme les frégates cuirassées ou les « rams
» de guerre, dont elle aurait à la fois la masse et la puissance
motrice.

« Ainsi s'expliquerait ce phénomène inexplicable -- à moins qu'il n'y
ait rien, en dépit de ce qu'on a entrevu, vu, senti et ressenti -- ce
qui est encore possible ! »

Ces derniers mots étaient une lâcheté de ma part ; mais je voulais
jusqu'à un certain point couvrir ma dignité de professeur, et ne pas
trop prêter à rire aux Américains, qui rient bien, quand ils rient. Je
me réservais une échappatoire. Au fond, j'admettais l'existence du «
monstre ».

Mon article fut chaudement discuté, ce qui lui valut un grand
retentissement. Il rallia un certain nombre de partisans. La solution
qu'il proposait, d'ailleurs, laissait libre carrière à l'imagination.
L'esprit humain se plaît à ces conceptions grandioses d'êtres
surnaturels. Or la mer est précisément leur meilleur véhicule, le seul
milieu où ces géants près desquels les animaux terrestres, éléphants ou
rhinocéros, ne sont que des nains -- puissent se produire et se
développer. Les masses liquides transportent les plus grandes espèces
connues de mammifères, et peut-être recèlent-elles des mollusques d'une
incomparable taille, des crustacés effrayants à contempler, tels que
seraient des homards de cent mètres ou des crabes pesant deux cents
tonnes ! Pourquoi nous ? Autrefois, les animaux terrestres,
contemporains des époques géologiques, les quadrupèdes, les
quadrumanes, les reptiles, les oiseaux étaient construits sur des
gabarits gigantesques. Le Créateur les avait jetés dans un moule
colossal que le temps a réduit peu à peu. Pourquoi la mer, dans ses
profondeurs ignorées, n'aurait-elle pas gardé ces vastes échantillons
de la vie d'un autre âge, elle qui ne se modifie jamais, alors que le
noyau terrestre change presque incessamment ? Pourquoi ne
cacherait-elle pas dans son sein les dernières variétés de ces espèces
titanesques, dont les années sont des siècles, et les siècles des
millénaires ?

Mais je me laisse entraîner à des rêveries qu'il ne m'appartient plus
d'entretenir ! Trêve à ces chimères que le temps a changées pour moi en
réalités terribles. Je le répète, l'opinion se fit alors sur la nature
du phénomène, et le public admit sans conteste l'existence d'un être
prodigieux qui n'avait rien de commun avec les fabuleux serpents de mer.

Mais si les uns ne virent là qu'un problème purement scientifique à
résoudre, les autres, plus positifs, surtout en Amérique et en
Angleterre, furent d'avis de purger l'Océan de ce redoutable monstre,
afin de rassurer les communications transocéaniennes. Les journaux
industriels et commerciaux traitèrent la question principalement à ce
point de vue. La _Shipping and Mercantile Gazette_, le _Lloyd_, le
_Paquebot_, la _Revue maritime et coloniale_, toutes les feuilles
dévouées aux Compagnies d'assurances qui menaçaient d'élever le taux de
leurs primes, furent unanimes sur ce point.

L'opinion publique s'étant prononcée, les États de l'Union se
déclarèrent les premiers. On fit à New York les préparatifs d'une
expédition destinée à poursuivre le narwal. Une frégate de grande
marche l'_Abraham-Lincoln_, se mit en mesure de prendre la mer au plus
tôt. Les arsenaux furent ouverts au commandant Farragut, qui pressa
activement l'armement de sa frégate.

Précisément, et ainsi que cela arrive toujours, du moment que l'on se
fut décidé à poursuivre le monstre, le monstre ne reparut plus. Pendant
deux mois, personne n'en entendit parler. Aucun navire ne le rencontra.
Il semblait que cette Licorne eût connaissance des complots qui se
tramaient contre elle. On en avait tant causé, et même par le câble
transatlantique ! Aussi les plaisants prétendaient-ils que cette fine
mouche avait arrêté au passage quelque télégramme dont elle faisait
maintenant son profit.

Donc, la frégate armée pour une campagne lointaine et pourvue de
formidables engins de pêche, on ne savait plus où la diriger. Et
l'impatience allait croissant, quand, le 2 juillet, on apprit qu'un
steamer de la ligne de San Francisco de Californie à Shangaï avait revu
l'animal, trois semaines auparavant, dans les mers septentrionales du
Pacifique.

L'émotion causée par cette nouvelle fut extrême. On n'accorda pas
vingt-quatre heures de répit au commandant Farragut. Ses vivres étaient
embarques. Ses soutes regorgeaient de charbon. Pas un homme ne manquait
à son rôle d'équipage. Il n'avait qu'à allumer ses fourneaux, à
chauffer, à démarrer ! On ne lui eût pas pardonné une demi-journée de
retard ! D'ailleurs, le commandant Farragut ne demandait qu'à partir.

Trois heures avant que l'Abraham-Lincoln ne quittât la _pier_ de
Brooklyn, je reçus une lettre libellée en ces termes :

     _Monsieur Aronnax, professeur au Muséum de Paris, Fifth
     Avenue hotel._

     _New York._

     « _Monsieur,_

     _Si vous voulez vous joindre à l'expédition de
     l'_Abraham-Lincoln_, le gouvernement de l'Union verra avec
     plaisir que la France soit représentée par vous dans cette
     entreprise. Le commandant Farragut tient une cabine à votre
     disposition._

     _Très cordialement, votre_
     J.-B. HOBSON,
     _Secrétaire de la marine._ »

                                  III

                       COMME IL PLAIRA À MONSIEUR

Trois secondes avant l'arrivée de la lettre de J.-B. Hobson, je ne
songeais pas plus a poursuivre la Licorne qu'à tenter le passage du
nord-ouest. Trois secondes après avoir lu la lettre de l'honorable
secrétaire de la marine, je comprenais enfin que ma véritable vocation,
l'unique but de ma vie, était de chasser ce monstre inquiétant et d'en
purger le monde.

Cependant, je revenais d'un pénible voyage, fatigué, avide de repos. Je
n'aspirais plus qu'à revoir mon pays, mes amis, mon petit logement du
Jardin des Plantes, mes chères et précieuses collections ! Mais rien ne
put me retenir. J'oubliai tout, fatigues, amis, collections, et
j'acceptai sans plus de réflexions l'offre du gouvernement américain.

« D'ailleurs, pensai-je, tout chemin ramène en Europe, et la Licorne
sera assez aimable pour m'entraîner vers les côtes de France ! Ce digne
animal se laissera prendre dans les mers d'Europe -- pour mon agrément
personnel -- et je ne veux pas rapporter moins d'un demi mètre de sa
hallebarde d'ivoire au Muséum d'histoire naturelle. »

Mais, en attendant, il me fallait chercher ce narwal dans le nord de
l'océan Pacifique ; ce qui, pour revenir en France, était prendre le
chemin des antipodes.

« Conseil ! » criai-je d'une voix impatiente.

Conseil était mon domestique. Un garçon dévoué qui m'accompagnait dans
tous mes voyages ; un brave Flamand que j'aimais et qui me le rendait
bien, un être phlegmatique par nature, régulier par principe, zélé par
habitude, s'étonnant peu des surprises de la vie, très adroit de ses
mains, apte à tout service, et, en dépit de son nom, ne donnant jamais
de conseils -- même quand on ne lui en demandait pas.

A se frotter aux savants de notre petit monde du Jardin des Plantes,
Conseil en était venu à savoir quelque chose. J'avais en lui un
spécialiste, très ferré sur la classification en histoire naturelle,
parcourant avec une agilité d'acrobate toute l'échelle des
embranchements des groupes, des classes, des sous-classes, des ordres,
des familles, des genres, des sous-genres, des espèces et des variétés.
Mais sa science s'arrêtait là. Classer, c'était sa vie, et il n'en
savait pas davantage. Très versé dans la théorie de la classification,
peu dans la pratique, il n'eût pas distingué, je crois, un cachalot
d'une baleine ! Et cependant, quel brave et digne garçon !

Conseil, jusqu'ici et depuis dix ans, m'avait suivi partout où
m'entraînait la science. Jamais une réflexion de lui sur la longueur ou
la fatigue d'un voyage. Nulle objection à boucler sa valise pour un
pays quelconque, Chine ou Congo, si éloigné qu'il fût. Il allait là
comme ici, sans en demander davantage. D'ailleurs d'une belle santé qui
défiait toutes les maladies ; des muscles solides, mais pas de nerfs,
pas l'apparence de nerfs au moral, s'entend.

Ce garçon avait trente ans, et son âge était à celui de son maître
comme quinze est à vingt. Qu'on m'excuse de dire ainsi que j'avais
quarante ans.

Seulement, Conseil avait un défaut. Formaliste enragé il ne me parlait
jamais qu'à la troisième personne -- au point d'en être agaçant.

« Conseil ! » répétai-je, tout en commençant d'une main fébrile mes
préparatifs de départ.

Certainement, j'étais sûr de ce garçon si dévoué. D'ordinaire, je ne
lui demandais jamais s'il lui convenait ou non de me suivre dans mes
voyages, mais cette fois, il s'agissait d'une expédition qui pouvait
indéfiniment se prolonger, d'une entreprise hasardeuse, à la poursuite
d'un animal capable de couler une frégate comme une coque de noix ! Il
y avait là matière à réflexion, même pour l'homme le plus impassible du
monde ! Qu'allait dire Conseil ?

« Conseil ! » criai-je une troisième fois.

Conseil parut.

« Monsieur m'appelle ? dit-il en entrant.

-- Oui, mon garçon. Prépare-moi, prépare-toi. Nous partons dans deux
heures.

-- Comme il plaira à monsieur, répondit tranquillement Conseil.

-- Pas un instant à perdre. Serre dans ma malle tous mes ustensiles de
voyage, des habits, des chemises, des chaussettes, sans compter, mais
le plus que tu pourras, et hâte-toi !

-- Et les collections de monsieur ? fit observer Conseil.

-- On s'en occupera plus tard.

-- Quoi ! les archiotherium, les hyracotherium, les oréodons, les
chéropotamus et autres carcasses de monsieur ?

-- On les gardera à l'hôtel.

-- Et le babiroussa vivant de monsieur ?

-- On le nourrira pendant notre absence. D'ailleurs, je donnerai
l'ordre de nous expédier en France notre ménagerie.

-- Nous ne retournons donc pas à Paris ? demanda Conseil.

-- Si... certainement... répondis-je évasivement, mais en faisant un
crochet.

-- Le crochet qui plaira à monsieur.

-- Oh ! ce sera peu de chose ! Un chemin un peu moins direct, voilà
tout. Nous prenons passage sur l'_Abraham-Lincoln_...

-- Comme il conviendra à monsieur, répondit paisiblement Conseil.

-- Tu sais, mon ami, il s'agit du monstre... du fameux narwal... Nous
allons en purger les mers !... L'auteur d'un ouvrage in-quarto en deux
volumes sur les _Mystères des grands fonds sous-marins_ ne peut se
dispenser de s'embarquer avec le commandant Farragut. Mission
glorieuse, mais... dangereuse aussi ! On ne sait pas où l'on va ! Ces
bêtes-là peuvent être très capricieuses ! Mais nous irons quand même !
Nous avons un commandant qui n'a pas froid aux yeux !...

-- Comme fera monsieur, je ferai, répondit Conseil.

-- Et songes-y bien ! car je ne veux rien te cacher. C'est là un de ces
voyages dont on ne revient pas toujours !

-- Comme il plaira à monsieur. »

Un quart d'heure après, nos malles étaient prêtes. Conseil avait fait
en un tour de main, et j'étais sûr que rien ne manquait, car ce garçon
classait les chemises et les habits aussi bien que les oiseaux ou les
mammifères.

L'ascenseur de l'hôtel nous déposa au grand vestibule de l'entresol. Je
descendis les quelques marches qui conduisaient au rez-de-chaussée. Je
réglai ma note à ce vaste comptoir toujours assiégé par une foule
considérable. Je donnai l'ordre d'expédier pour Paris (France) mes
ballots d'animaux empaillés et de plantes desséchées. Je fis ouvrir un
crédit suffisant au babiroussa, et, Conseil me suivant, je sautai dans
une voiture.

Le véhicule à vingt francs la course descendit Broadway jusqu'à
Union-square, suivit Fourth-avenue jusqu'à sa jonction avec
Bowery-street, prit Katrin-street et s'arrêta à la trente-quatrième
pier. Là, le Katrinferryboat nous transporta, hommes, chevaux et
voiture, à Brooklyn, la grande annexe de New York, située sur la rive
gauche de la rivière de l'Est, et en quelques minutes, nous arrivions
au quai près duquel l'_Abraham-Lincoln_ vomissait par ses deux
cheminées des torrents de fumée noire.

Nos bagages furent immédiatement transbordés sur le pont de la frégate.
Je me précipitai à bord. Je demandai le commandant Farragut. Un des
matelots me conduisit sur la dunette, où je me trouvai en présence d'un
officier de bonne mine qui me tendit la main.

« Monsieur Pierre Aronnax ? me dit-il.

-- Lui-même, répondis-je. Le commandant Farragut ?

-- En personne. Soyez le bienvenu, monsieur le professeur. Votre cabine
vous attend. »

Je saluai, et laissant le commandant aux soins de son appareillage, je
me fis conduire à la cabine qui m'était destinée.

L'_Abraham-Lincoln_ avait été parfaitement choisi et aménagé pour sa
destination nouvelle. C'était une frégate de grande marche, munie
d'appareils surchauffeurs, qui permettaient de porter à sept
atmosphères la tension de sa vapeur. Sous cette pression,
l'_Abraham-Lincoln_ atteignait une vitesse moyenne de dix-huit milles
et trois dixièmes à l'heure, vitesse considérable, mais cependant
insuffisante pour lutter avec le gigantesque cétacé.

Les aménagements intérieurs de la frégate répondaient à ses qualités
nautiques. Je fus très satisfait de ma cabine, située à l'arrière, qui
s'ouvrait sur le carré des officiers.

« Nous serons bien ici, dis-je à Conseil.

-- Aussi bien, n'en déplaise à monsieur, répondit Conseil, qu'un
bernard-l'ermite dans la coquille d'un buccin. »

Je laissai Conseil arrimer convenablement nos malles, et je remontai
sur le pont afin de suivre les préparatifs de l'appareillage.

A ce moment, le commandant Farragut faisait larguer les dernières
amarres qui retenaient l'_Abraham-Lincoln_ à la pier de Brooklyn. Ainsi
donc, un quart d'heure de retard, moins même, et la frégate partait
sans moi, et je manquais cette expédition extraordinaire, surnaturelle,
invraisemblable, dont le récit véridique pourra bien trouver cependant
quelques incrédules.

Mais le commandant Farragut ne voulait perdre ni un jour, ni une heure
pour rallier les mers dans lesquelles l'animal venait d'être signalé.
Il fit venir son ingénieur.

« Sommes-nous en pression ? lui demanda-t-il.

-- Oui, monsieur, répondit l'ingénieur.

-- _Go ahead_ », cria le commandant Farragut.

A cet ordre, qui fut transmis à la machine au moyen d'appareils à air
comprimé, les mécaniciens firent agir la roue de la mise en train. La
vapeur siffla en se précipitant dans les tiroirs entr'ouverts. Les
longs pistons horizontaux gémirent et poussèrent les bielles de
l'arbre. Les branches de l'hélice battirent les flots avec une rapidité
croissante, et l'_Abraham-lincoln_ s'avança majestueusement au milieu
d'une centaine de ferry-boats et de _tenders_ chargés de spectateurs,
qui lui faisaient cortège.

Les quais de Brooklyn et toute la partie de New York qui borde la
rivière de l'Est étaient couverts de curieux. Trois hurrahs, partis de
cinq cent mille poitrines, éclatèrent successivement. Des milliers de
mouchoirs s'agitèrent au-dessus de la masse compacte et saluèrent
l'_Abraham-Lincoln_ jusqu'à son arrivée dans les eaux de l'Hudson, à la
pointe de cette presqu'île allongée qui forme la ville de New York.

Alors, la frégate, suivant du côté de New-Jersey l'admirable rive
droite du fleuve toute chargée de villas, passa entre les forts qui la
saluèrent de leurs plus gros canons. L'_Abraham-Lincoln_ répondit en
amenant et en hissant trois fois le pavillon américain, dont les
trente-neuf étoiles resplendissaient à sa corne d'artimon ; puis,
modifiant sa marche pour prendre le chenal balisé qui s'arrondit dans
la baie intérieure formée par la pointe de Sandy-Hook, il rasa cette
langue sablonneuse où quelques milliers de spectateurs l'acclamèrent
encore une fois.

Le cortège des _boats_ et des _tenders_ suivait toujours la frégate, et
il ne la quitta qu'à la hauteur du _light-boat_ dont les deux feux
marquent l'entrée des passes de New York.

Trois heures sonnaient alors. Le pilote descendit dans son canot, et
rejoignit la petite goélette qui l'attendait sous le vent. Les feux
furent poussés ; l'hélice battit plus rapidement les flots ; la frégate
longea la côte jaune et basse de Long-lsland, et, à huit heures du
soir, après avoir perdu dans le nord-ouest les feux de Fire-lsland,
elle courut à toute vapeur sur les sombres eaux de l'Atlantique.

                                   IV

                                NED LAND

Le commandant Farragut était un bon marin, digne de la frégate qu'il
commandait. Son navire et lui ne faisaient qu'un. Il en était l'âme.
Sur la question du cétacé, aucun doute ne s'élevait dans son esprit, et
il ne permettait pas que l'existence de l'animal fût discutée à son
bord. Il y croyait comme certaines bonnes femmes croient au Léviathan
par foi, non par raison. Le monstre existait, il en délivrerait les
mers, il l'avait juré. C'était une sorte de chevalier de Rhodes, un
Dieudonné de Gozon, marchant à la rencontre du serpent qui désolait son
île. Ou le commandant Farragut tuerait le narwal, ou le narwal tuerait
le commandant Farragut. Pas de milieu.

Les officiers du bord partageaient l'opinion de leur chef. Il fallait
les entendre causer, discuter, disputer, calculer les diverses chances
d'une rencontre, et observer la vaste étendue de l'Océan. Plus d'un
s'imposait un quart volontaire dans les barres de perroquet, qui eût
maudit une telle corvée en toute autre circonstance. Tant que le soleil
décrivait son arc diurne, la mâture était peuplée de matelots auxquels
les planches du pont brûlaient les pieds, et qui n'y pouvaient tenir en
place ! Et cependant. L'_Abraham-Lincoln_ ne tranchait pas encore de
son étrave les eaux suspectes du Pacifique.

Quant à l'équipage, il ne demandait qu'à rencontrer la licorne, à la
harponner, et à la hisser à bord, à la dépecer. Il surveillait la mer
avec une scrupuleuse attention. D'ailleurs, le commandant Farragut
parlait d'une certaine somme de deux mille dollars, réservée à
quiconque, mousse ou matelot, maître ou officier, signalerait l'animal.
Je laisse à penser si les yeux s'exerçaient à bord de
l'_Abraham-Lincoln_.

Pour mon compte, je n'étais pas en reste avec les autres, et je ne
laissais à personne ma part d'observations quotidiennes. La frégate
aurait eu cent fois raison de s'appeler l'_Argus_. Seul entre tous,
Conseil protestait par son indifférence touchant la question qui nous
passionnait, et détonnait sur l'enthousiasme général du bord.

J'ai dit que le commandant Farragut avait soigneusement pourvu son
navire d'appareils propres à pêcher le gigantesque cétacé. Un baleinier
n'eût pas été mieux armé. Nous possédions tous les engins connus,
depuis le harpon qui se lance à la main, jusqu'aux flèches barbelées
des espingoles et aux balles explosibles des canardières. Sur le
gaillard d'avant s'allongeait un canon perfectionné, se chargeant par
la culasse, très épais de parois, très étroit d'âme, et dont le modèle
doit figurer à l'Exposition universelle de 1867. Ce précieux
instrument, d'origine américaine, envoyait sans se gêner, un projectile
conique de quatre kilogrammes à une distance moyenne de seize
kilomètres.

Donc, l'_Abraham-Lincoln_ ne manquait d'aucun moyen de destruction.
Mais il avait mieux encore. Il avait Ned Land, le roi des harponneurs.

Ned Land était un Canadien, d'une habileté de main peu commune, et qui
ne connaissait pas d'égal dans son périlleux métier. Adresse et
sang-froid, audace et ruse, il possédait ces qualités à un degré
supérieur, et il fallait être une baleine bien maligne, ou un cachalot
singulièrement astucieux pour échapper à son coup de harpon.

Ned Land avait environ quarante ans. C'était un homme de grande taille
-- plus de six pieds anglais -- vigoureusement bâti, l'air grave, peu
communicatif, violent parfois, et très rageur quand on le contrariait.
Sa personne provoquait l'attention, et surtout la puissance de son
regard qui accentuait singulièrement sa physionomie.

Je crois que le commandant Farragut avait sagement fait d'engager cet
homme à son bord. Il valait tout l'équipage, à lui seul, pour l'oeil et
le bras. Je ne saurais le mieux comparer qu'à un télescope puissant qui
serait en même temps un canon toujours prêt à partir.

Qui dit Canadien, dit Français, et, si peu communicatif que fût Ned
Land, je dois avouer qu'il se prit d'une certaine affection pour moi.
Ma nationalité l'attirait sans doute. C'était une occasion pour lui de
parler, et pour moi d'entendre cette vieille langue de Rabelais qui est
encore en usage dans quelques provinces canadiennes. La famille du
harponneur était originaire de Québec, et formait déjà un tribu de
hardis pêcheurs à l'époque où cette ville appartenait à la France.

Peu à peu, Ned prit goût à causer, et j'aimais à entendre le récit de
ses aventures dans les mers polaires. Il racontait ses pêches et ses
combats avec une grande poésie naturelle. Son récit prenait une forme
épique, et je croyais écouter quelque Homère canadien, chantant
l'_Iliade_ des régions hyperboréennes.

Je dépeins maintenant ce hardi compagnon, tel que je le connais
actuellement. C'est que nous sommes devenus de vieux amis, unis de
cette inaltérable amitié qui naît et se cimente dans les plus
effrayantes conjonctures ! Ah ! brave Ned ! je ne demande qu'à vivre
cent ans encore, pour me souvenir plus longtemps de toi !

Et maintenant, quelle était l'opinion de Ned Land sur la question du
monstre marin ? Je dois avouer qu'il ne croyait guère à la licorne, et
que, seul à bord, il ne partageait pas la conviction générale. Il
évitait même de traiter ce sujet, sur lequel je crus devoir
l'entreprendre un jour.

Par une magnifique soirée du 30 juillet, c'est-à-dire trois semaines
après notre départ, la frégate se trouvait à la hauteur du cap Blanc, à
trente milles sous le vent des côtes patagonnes. Nous avions dépassé le
tropique du Capricorne, et le détroit de Magellan s'ouvrait à moins de
sept cent milles dans le sud. Avant huit jours, l'_Abraham-Lincoln_
sillonnerait les flots du Pacifique.

Assis sur la dunette, Ned Land et moi, nous causions de choses et
d'autres, regardant cette mystérieuse mer dont les profondeurs sont
restées jusqu'ici inaccessibles aux regards de l'homme. J'amenai tout
naturellement la conversation sur la licorne géante, et j'examinai les
diverses chances de succès ou d'insuccès de notre expédition. Puis,
voyant que Ned me laissait parler sans trop rien dire, je le poussai
plus directement.

« Comment, Ned, lui demandai-je, comment pouvez-vous ne pas être
convaincu de l'existence du cétacé que nous poursuivons ? Avez-vous
donc des raisons particulières de vous montrer si incrédule ? »

Le harponneur me regarda pendant quelques instants avant de répondre,
frappa de sa main son large front par un geste qui lui était habituel,
ferma les yeux comme pour se recueillir, et dit enfin :

« Peut-être bien, monsieur Aronnax.

-- Cependant, Ned, vous, un baleinier de profession, vous qui êtes
familiarisé avec les grands mammifères marins, vous dont l'imagination
doit aisément accepter l'hypothèse de cétacés énormes, vous devriez
être le dernier à douter en de pareilles circonstances !

-- C'est ce qui vous trompe, monsieur le professeur, répondit Ned. Que
le vulgaire croie à des comètes extraordinaires qui traversent
l'espace, ou à l'existence de monstres antédiluviens qui peuplent
l'intérieur du globe, passe encore, mais ni l'astronome, ni le géologue
n'admettent de telles chimères. De même, le baleinier. J'ai poursuivi
beaucoup de cétacés, j'en ai harponné un grand nombre, j'en ai tué
plusieurs, mais si puissants et si bien armés qu'ils fussent, ni leurs
queues, ni leurs défenses n'auraient pu entamer les plaques de tôle
d'un steamer.

-- Cependant, Ned, on cite des bâtiments que la dent du narwal a
traversés de part en part.

-- Des navires en bois, c'est possible, répondit le Canadien, et
encore, je ne les ai jamais vus. Donc, jusqu'à preuve contraire, je nie
que baleines, cachalots ou licornes puissent produire un pareil effet.

-- Écoutez-moi, Ned...

-- Non, monsieur le professeur, non. Tout ce que vous voudrez excepté
cela. Un poulpe gigantesque, peut-être ?...

-- Encore moins, Ned. Le poulpe n'est qu'un mollusque, et ce nom même
indique le peu de consistance de ses chairs. Eût-il cinq cents pieds de
longueur, le poulpe, qui n'appartient point à l'embranchement des
vertébrés, est tout à fait inoffensif pour des navires tels que le
_Scotia_ ou l'_Abraham-Lincoln_. Il faut donc rejeter au rang des
fables les prouesses des Krakens ou autres monstres de cette espèce.

-- Alors, monsieur le naturaliste, reprit Ned Land d'un ton assez
narquois, vous persistez à admettre l'existence d'un énorme cétacé... ?

-- Oui, Ned, je vous le répète avec une conviction qui s'appuie sur la
logique des faits. Je crois à l'existence d'un mammifère, puissamment
organisé, appartenant à l'embranchement des vertébrés, comme les
baleines, les cachalots ou les dauphins, et muni d'une défense cornée
dont la force de pénétration est extrême.

-- Hum ! fit le harponneur, en secouant la tête de l'air d'un homme qui
ne veut pas se laisser convaincre.

-- Remarquez, mon digne Canadien, repris-je, que si un tel animal
existe, s'il habite les profondeurs de l'Océan, s'il fréquente les
couches liquides situées à quelques milles au-dessous de la surface des
eaux, il possède nécessairement un organisme dont la solidité défie
toute comparaison.

-- Et pourquoi cet organisme si puissant ? demanda Ned.

-- Parce qu'il faut une force incalculable pour se maintenir dans les
couches profondes et résister à leur pression.

-- Vraiment ? dit Ned qui me regardait en clignant de l'oeil.

-- Vraiment, et quelques chiffres vous le prouveront sans peine.

-- Oh ! les chiffres ! répliqua Ned. On fait ce qu'on veut avec les
chiffres !

-- En affaires, Ned, mais non en mathématiques. Écoutez-moi. Admettons
que la pression d'une atmosphère soit représentée par la pression d'une
colonne d'eau haute de trente-deux pieds. En réalité, la colonne d'eau
serait d'une moindre hauteur, puisqu'il s'agit de l'eau de mer dont la
densité est supérieure à celle de l'eau douce. Eh bien, quand vous
plongez, Ned, autant de fois trente-deux pieds d'eau au-dessus de vous,
autant de fois votre corps supporte une pression égale à celle de
l'atmosphère, c'est-à-dire de kilogrammes par chaque centimètre carré
de sa surface. Il suit de là qu'à trois cent vingt pieds cette pression
est de dix atmosphères, de cent atmosphères à trois mille deux cents
pieds, et de mille atmosphères à trente-deux mille pieds, soit deux
lieues et demie environ. Ce qui équivaut à dire que si vous pouviez
atteindre cette profondeur dans l'Océan, chaque centimètre carré de la
surface de votre corps subirait une pression de mille kilogrammes. Or,
mon brave Ned, savez-vous ce que vous avez de centimètres carrés en
surface ?

-- Je ne m'en doute pas, monsieur Aronnax.

-- Environ dix-sept mille.

-- Tant que cela ?

-- Et comme en réalité la pression atmosphérique est un peu supérieure
au poids d'un kilogramme par centimètre carré, vos dix-sept mille
centimètres carrés supportent en ce moment une pression de dix-sept
mille cinq cent soixante-huit kilogrammes.

-- Sans que je m'en aperçoive ?

-- Sans que vous vous en aperceviez. Et si vous n'êtes pas écrasé par
une telle pression, c'est que l'air pénètre à l'intérieur de votre
corps avec une pression égale. De là un équilibre parfait entre la
poussée intérieure et la poussée extérieure, qui se neutralisent, ce
qui vous permet de les supporter sans peine. Mais dans l'eau, c'est
autre chose.

-- Oui, je comprends, répondit Ned, devenu plus attentif, parce que
l'eau m'entoure et ne me pénètre pas.

-- Précisément, Ned. Ainsi donc, à trente-deux pieds au-dessous de la
surface de la mer, vous subiriez une pression de dix-sept mille cinq
cent soixante-huit kilogrammes ; à trois cent vingt pieds, dix fois
cette pression, soit cent soixante-quinze mille six cent quatre-vingt
kilogrammes ; à trois mille deux cents pieds, cent fois cette pression,
soit dix-sept cent cinquante-six mille huit cent kilogrammes ; à
trente-deux mille pieds, enfin, mille fois cette pression, soit
dix-sept millions cinq cent soixante-huit mille kilogrammes ;
c'est-à-dire que vous seriez aplati comme si l'on vous retirait des
plateaux d'une machine hydraulique !

-- Diable ! fit Ned.

-- Eh bien, mon digne harponneur, si des vertébrés, longs de plusieurs
centaines de mètres et gros à proportion, se maintiennent à de
pareilles profondeurs, eux dont la surface est représentée par des
millions de centimètres carrés, c'est par milliards de kilogrammes
qu'il faut estimer la poussée qu'ils subissent. Calculez alors quelle
doit être la résistance de leur charpente osseuse et la puissance de
leur organisme pour résister à de telles pressions !

-- Il faut, répondit Ned Land, qu'ils soient fabriqués en plaques de
tôle de huit pouces, comme les frégates cuirassées.

-- Comme vous dites, Ned, et songez alors aux ravages que peut produire
une pareille masse lancée avec la vitesse d'un express contre la coque
d'un navire.

-- Oui... en effet... peut-être, répondit le Canadien, ébranlé par ces
chiffres, mais qui ne voulait pas se rendre.

-- Eh bien, vous ai-je convaincu ?

-- Vous m'avez convaincu d'une chose, monsieur le naturaliste, c'est
que si de tels animaux existent au fond des mers, il faut
nécessairement qu'ils soient aussi forts que vous le dites.

-- Mais s'ils n'existent pas, entêté harponneur, comment expliquez-vous
l'accident arrivé au _Scotia_ ?

-- C'est peut-être..., dit Ned hésitant.

-- Allez donc !

-- Parce que... ça n'est pas vrai ! » répondit le Canadien, en
reproduisant sans le savoir une célèbre réponse d'Arago.

Mais cette réponse prouvait l'obstination du harponneur et pas autre
chose. Ce jour-là, je ne le poussai pas davantage. L'accident du
_Scotia_ n'était pas niable. Le trou existait si bien qu'il avait fallu
le boucher, et je ne pense pas que l'existence du trou puisse se
démontrer plus catégoriquement. Or, ce trou ne s'était pas fait tout
seul, et puisqu'il n'avait pas été produit par des roches sous-marines
ou des engins sous-marins, il était nécessairement dû à l'outil
perforant d'un animal.

Or, suivant moi, et toutes les raisons précédemment déduites, cet
animal appartenait à l'embranchement des vertébrés, à la classe des
mammifères, au groupe des pisciformes, et finalement à l'ordre des
cétacés. Quant à la famille dans laquelle il prenait rang, baleine,
cachalot ou dauphin, quant au genre dont il faisait partie, quant à
l'espèce dans laquelle il convenait de le ranger, c'était une question
à élucider ultérieurement. Pour la résoudre, il fallait disséquer ce
monstre inconnu, pour le disséquer le prendre, pour le prendre le
harponner -- ce qui était l'affaire de Ned Land -- pour le harponner le
voir ce qui était l'affaire de l'équipage -- et pour le voir le
rencontrer -- ce qui était l'affaire du hasard.

                                    V

                             À L'AVENTURE !

Le voyage de l'_Abraham-Lincoln_, pendant quelque temps, ne fut marqué
par aucun incident. Cependant une circonstance se présenta, qui mit en
relief la merveilleuse habileté de Ned Land, et montra quelle confiance
on devait avoir en lui.

Au large des Malouines, le 30 juin, la frégate communiqua avec des
baleiniers américains, et nous apprîmes qu'ils n'avaient eu aucune
connaissance du narwal. Mais l'un d'eux, le capitaine du _Monroe_,
sachant que Ned Land était embarqué à bord de l'_Abraham-Lincoln_,
demanda son aide pour chasser une baleine qui était en vue. Le
commandant Farragut, désireux de voir Ned Land à l'oeuvre, l'autorisa à
se rendre à bord du _Monroe_. Et le hasard servit si bien notre
Canadien, qu'au lieu d'une baleine, il en harponna deux d'un coup
double, frappant l'une droit au coeur, et s'emparant de l'autre après
une poursuite de quelques minutes !

Décidément, si le monstre a jamais affaire au harpon de Ned Land, je ne
parierai pas pour le monstre.

La frégate prolongea la côte sud-est de l'Amérique avec une rapidité
prodigieuse. Le 3 juillet, nous étions à l'ouvert du détroit de
Magellan, à la hauteur du cap des Vierges. Mais le commandant Farragut
ne voulut pas prendre ce sinueux passage, et manoeuvra de manière à
doubler le cap Horn.

L'équipage lui donna raison à l'unanimité. Et en effet, était-il
probable que l'on pût rencontrer le narwal dans ce détroit resserré ?
Bon nombre de matelots affirmaient que le monstre n'y pouvait passer, «
qu'il était trop gros pour cela ! »

Le 6 juillet, vers trois heures du soir, I'Abraham Lincoln, à quinze
milles dans le sud, doubla cet îlot solitaire, ce roc perdu à
l'extrémité du continent américain, auquel des marins hollandais
imposèrent le nom de leur villa natale, le cap Horn. La route fut
donnée vers le nord-ouest, et le lendemain, l'hélice de la frégate
battit enfin les eaux du Pacifique.

« Ouvre l'oeil ! ouvre l'oeil ! » répétaient les matelots de l 'Abraham
Lincoln.

Et ils l'ouvraient démesurément. Les yeux et les lunettes, un peu
éblouis, il est vrai, par la perspective de deux mille dollars, ne
restèrent pas un instant au repos. Jour et nuit, on observait la
surface de l'Océan, et les nyctalopes, dont la faculté de voir dans
l'obscurité accroissait les chances de cinquante pour cent, avaient
beau jeu pour gagner la prime.

Moi, que l'appât de l'argent n'attirait guère, je n'étais pourtant pas
le moins attentif du bord. Ne donnant que quelques minutes au repas,
quelques heures au sommeil, indifférent au soleil ou à la pluie, je ne
quittais plus le pont du navire. Tantôt penché sur les bastingages du
gaillard d'avant, tantôt appuyé à la lisse de l'arrière, je dévorais
d'un oeil avide le cotonneux sillage qui blanchissait la mer jusqu'à
perte de vue ! Et que de fois j'ai partagé l'émotion de l'état-major,
de l'équipage, lorsque quelque capricieuse baleine élevait son dos
noirâtre au-dessus des flots. Le pont de la frégate se peuplait en un
instant. Les capots vomissaient un torrent de matelots et d'officiers.
Chacun, la poitrine haletante, l'oeil trouble, observait la marche du
cétacé. Je regardais, je regardais à en user ma rétine, à en devenir
aveugle, tandis que Conseil, toujours phlegmatique, me répétait d'un
ton calme :

« Si monsieur voulait avoir la bonté de moins écarquiller ses yeux,
monsieur verrait bien davantage ! »

Mais, vaine émotion ! L'_Abraham-Lincoln_ modifiait sa route, courait
sur l'animal signalé, simple baleine ou cachalot vulgaire, qui
disparaissait bientôt au milieu d'un concert d'imprécations !

Cependant, le temps restait favorable. Le voyage s'accomplissait dans
les meilleures conditions. C'était alors la mauvaise saison australe,
car le juillet de cette zone correspond à notre janvier d'Europe ; mais
la mer se maintenait belle, et se laissait facilement observer dans un
vaste périmètre.

Ned Land montrait toujours la plus tenace incrédulité ; il affectait
même de ne point examiner la surface des flots en dehors de son temps
de bordée -- du moins quand aucune baleine n'était en vue. Et pourtant
sa merveilleuse puissance de vision aurait rendu de grands services.
Mais, huit heures sur douze, cet entêté Canadien lisait ou dormait dans
sa cabine. Cent fois, je lui reprochai son indifférence.

« Bah ! répondait-il, il n'y a rien, monsieur Aronnax, et y eût-il
quelque animal, quelle chance avons-nous de l'apercevoir ? Est-ce que
nous ne courons pas à l'aventure ? On a revu, dit-on, cette bête
introuvable dans les hautes mers du Pacifique, je veux bien l'admettre,
mais deux mois déjà se sont écoulés depuis cette rencontre, et à s'en
rapporter au tempérament de votre narwal, il n'aime point à moisir
longtemps dans les mêmes parages ! Il est doué d'une prodigieuse
facilité de déplacement. Or, vous le savez mieux que moi, monsieur le
professeur, la nature ne fait rien à contre sens, et elle ne donnerait
pas à un animal lent de sa nature la faculté de se mouvoir rapidement,
s'il n'avait pas besoin de s'en servir. Donc, si la bête existe, elle
est déjà loin ! »

A cela, je ne savais que répondre. Évidemment, nous marchions en
aveugles. Mais le moyen de procéder autrement ? Aussi, nos chances
étaient-elles fort limitées. Cependant, personne ne doutait encore du
succès, et pas un matelot du bord n'eût parié contre le narwal et
contre sa prochaine apparition.

Le 20 juillet, le tropique du Capricorne fut coupé par 105° de
longitude, et le 27 du même mois, nous franchissions l'équateur sur le
cent dixième méridien. Ce relèvement fait, la frégate prit une
direction plus décidée vers l'ouest, et s'engagea dans les mers
centrales du Pacifique.

Le commandant Farragut pensait, avec raison, qu'il valait mieux
fréquenter les eaux profondes, et s'éloigner des continents ou des îles
dont l'animal avait toujours paru éviter l'approche, « sans doute parce
qu'il n'y avait pas assez d'eau pour lui ! » disait le maître
d'équipage. La frégate passa donc au large des Pomotou, des Marquises,
des Sandwich, coupa le tropique du Cancer par 132° de longitude, et se
dirigea vers les mers de Chine.

Nous étions enfin sur le théâtre des derniers ébats du monstre ! Et,
pour tout dire, on ne vivait plus à bord. Les coeurs palpitaient
effroyablement, et se préparaient pour l'avenir d'incurables
anévrismes. L'équipage entier subissait une surexcitation nerveuse,
dont je ne saurais donner l'idée. On ne mangeait pas, on ne dormait
plus. Vingt fois par jour, une erreur d'appréciation, une illusion
d'optique de quelque matelot perché sur les barres, causaient
d'intolérables douleurs, et ces émotions, vingt fois répétées, nous
maintenaient dans un état d'éréthisme trop violent pour ne pas amener
une réaction prochaine.

Et en effet, la réaction ne tarda pas à se produire. Pendant trois
mois, trois mois dont chaque jour durait un siècle !
l'_Abraham-Lincoln_ sillonna toutes les mers septentrionales du
Pacifique, courant aux baleines signalées, faisant de brusques écarts
de route, virant subitement d'un bord sur l'autre, s'arrêtant soudain,
forçant ou renversant sa vapeur, coup sur coup, au risque de déniveler
sa machine, et il ne laissa pas un point inexploré des rivages du Japon
à la côte américaine. Et rien ! rien que l'immensité des flots déserts
! Rien qui ressemblât à un narwal gigantesque, ni à un îlot sous-marin,
ni à une épave de naufrage, ni à un écueil fuyant, ni à quoi que ce fût
de surnaturel !

La réaction se fit donc. Le découragement s'empara d'abord des esprits,
et ouvrit une brèche à l'incrédulité. Un nouveau sentiment se produisit
à bord, qui se composait de trois dixièmes de honte contre sept
dixièmes de fureur. On était « tout bête » de s'être laissé prendre à
une chimère, mais encore plus furieux ! Les montagnes d'arguments
entassés depuis un an s'écroulèrent à la fois, et chacun ne songea plus
qu'à se rattraper aux heures de repas ou de sommeil du temps qu'il
avait si sottement sacrifié.

Avec la mobilité naturelle à l'esprit humain, d'un excès on se jeta
dans un autre. Les plus chauds partisans de l'entreprise devinrent
fatalement ses plus ardents détracteurs. La réaction monta des fonds du
navire, du poste des soutiers jusqu'au carré de l'état-major, et
certainement, sans un entêtement très particulier du commandant
Farragut, la frégate eût définitivement remis le cap au sud.

Cependant, cette recherche inutile ne pouvait se prolonger plus
longtemps. L'_Abraham-Lincoln_ n'avait rien à se reprocher, ayant tout
fait pour réussir. Jamais équipage d'un bâtiment de la marine
américaine ne montra plus de patience et plus de zèle ; son insuccès ne
saurait lui être imputé ; il ne restait plus qu'à revenir.

Une représentation dans ce sens fut faite au commandant. Le commandant
tint bon. Les matelots ne cachèrent point leur mécontentement, et le
service en souffrit. Je ne veux pas dire qu'il y eut révolte à bord,
mais après une raisonnable période d'obstination, le commandant
Farragut comme autrefois Colomb, demanda trois jours de patience. Si
dans le délai de trois jours, le monstre n'avait pas paru, l'homme de
barre donnerait trois tours de roue, et l'_Abraham-Lincoln_ ferait
route vers les mers européennes.

Cette promesse fut faite le 2 novembre. Elle eut tout d'abord pour
résultat de ranimer les défaillances de l'équipage. L'Océan fut observé
avec une nouvelle attention. Chacun voulait lui jeter ce dernier coup
d'oeil dans lequel se résume tout le souvenir. Les lunettes
fonctionnèrent avec une activité fiévreuse. C'était un suprême défi
porté au narwal géant, et celui-ci ne pouvait raisonnablement se
dispenser de répondre à cette sommation « à comparaître ! »

Deux jours se passèrent. L'_Abraham-Lincoln_ se tenait sous petite
vapeur. On employait mille moyens pour éveiller l'attention ou stimuler
l'apathie de l'animal, au cas où il se fût rencontré dans ces parages.
D'énormes quartiers de lard furent mis à la traîne pour la plus grande
satisfaction des requins, je dois le dire. Les embarcations rayonnèrent
dans toutes les directions autour de l'_Abraham-Lincoln_, pendant qu'il
mettait en panne, et ne laissèrent pas un point de mer inexploré. Mais
le soir du 4 novembre arriva sans que se fût dévoilé ce mystère
sous-marin.

Le lendemain, 5 novembre, à midi, expirait le délai de rigueur. Après
le point, le commandant Farragut, fidèle à sa promesse, devait donner
la route au sud-est, et abandonner définitivement les régions
septentrionales du Pacifique.

La frégate se trouvait alors par 31°15' de latitude nord et par 136°42'
de longitude est. Les terres du Japon nous restaient à moins de deux
cents milles sous le vent. La nuit approchait. On venait de piquer huit
heures. De gros nuages voilaient le disque de la lune, alors dans son
premier quartier. La mer ondulait paisiblement sous l'étrave de la
frégate.

En ce moment, j'étais appuyé à l'avant, sur le bastingage de tribord.
Conseil, posté près de moi, regardait devant lui. L'équipage, juché
dans les haubans, examinait l'horizon qui se rétrécissait et
s'obscurcissait peu à peu. Les officiers, armes de leur lorgnette de
nuit, fouillaient l'obscurité croissante. Parfois le sombre Océan
étincelait sous un rayon que la lune dardait entre la frange de deux
nuages. Puis, toute trace lumineuse s'évanouissait dans les ténèbres.

En observant Conseil, je constatai que ce brave garçon subissait tant
soit peu l'influence générale. Du moins, je le crus ainsi. Peut-être,
et pour la première fois, ses nerfs vibraient-ils sous l'action d'un
sentiment de curiosité.

« Allons, Conseil, lui dis-je, voilà une dernière occasion d'empocher
deux mille dollars.

-- Que monsieur me permette de le lui dire, répondit Conseil, je n'ai
jamais compté sur cette prime, et le gouvernement de l'Union pouvait
promettre cent mille dollars, il n'en aurait pas été plus pauvre.

-- Tu as raison, Conseil. C'est une sotte affaire, après tout, et dans
laquelle nous nous sommes lancés trop légèrement. Que de temps perdu,
que d'émotions inutiles ! Depuis six mois déjà, nous serions rentrés en
France...

-- Dans le petit appartement de monsieur, répliqua Conseil, dans le
Muséum de monsieur ! Et j'aurais déjà classé les fossiles de monsieur !
Et le babiroussa de monsieur serait installé dans sa cage du Jardin des
Plantes, et il attirerait tous les curieux de la capitale !

-- Comme tu dis, Conseil, et sans compter, j'imagine, que l'on se
moquera de nous !

-- Effectivement, répondit tranquillement Conseil, je pense que l'on se
moquera de monsieur. Et, faut-il le dire... ?

-- Il faut le dire, Conseil.

-- Eh bien, monsieur n'aura que ce qu'il mérite !

-- Vraiment !

-- Quand on a l'honneur d'être un savant comme monsieur, on ne s'expose
pas... »

Conseil ne put achever son compliment. Au milieu du silence général,
une voix venait de se faire entendre. C'était la voix de Ned Land, et
Ned Land s'écriait :

« Ohé ! la chose en question, sous le vent, par le travers à nous ! »

                                   VI

                             À TOUTE VAPEUR

A ce cri, l'équipage entier se précipita vers le harponneur,
commandant, officiers, maîtres, matelots, mousses, jusqu'aux ingénieurs
qui quittèrent leur machine, jusqu'aux chauffeurs qui abandonnèrent
leurs fourneaux. L'ordre de stopper avait été donné, et la frégate ne
courait plus que sur son erre.

L'obscurité était profonde alors, et quelques bons que fussent les yeux
du Canadien, je me demandais comment il avait vu et ce qu'il avait pu
voir. Mon coeur battait à se rompre.

Mais Ned Land ne s'était pas trompé, et tous, nous aperçûmes l'objet
qu'il indiquait de la main.

A deux encablures de l'_Abraham-Lincoln_ et de sa hanche de tribord, la
mer semblait être illuminée par dessus. Ce n'était point un simple
phénomène de phosphorescence, et l'on ne pouvait s'y tromper. Le
monstre, immergé à quelques toises de la surface des eaux, projetait
cet éclat très intense, mais inexplicable, que mentionnaient les
rapports de plusieurs capitaines. Cette magnifique irradiation devait
être produite par un agent d'une grande puissance éclairante. La partie
lumineuse décrivait sur la mer un immense ovale très allongé, au centre
duquel se condensait un foyer ardent dont l'insoutenable éclat
s'éteignait par dégradations successives.

« Ce n'est qu'une agglomération de molécules phosphorescentes, s'écria
l'un des officiers.

-- Non, monsieur, répliquai-je avec conviction. Jamais les pholades ou
les salpes ne produisent une si puissante lumière. Cet éclat est de
nature essentiellement électrique... D'ailleurs, voyez, voyez ! il se
déplace ! il se meut en avant, en arrière ! il s'élance sur nous ! »

Un cri général s'éleva de la frégate.

« Silence ! dit le commandant Farragut. La barre au vent, toute !
Machine en arrière ! »

Les matelots se précipitèrent à la barre, les ingénieurs à leur
machine. La vapeur fut immédiatement renversée et l'_Abraham-Lincoln_,
abattant sur bâbord, décrivit un demi-cercle.

« La barre droite ! Machine en avant ! » cria le commandant Farragut.

Ces ordres furent exécutés, et la frégate s'éloigna rapidement du foyer
lumineux.

Je me trompe. Elle voulut s'éloigner, mais le surnaturel animal se
rapprocha avec une vitesse double de la sienne.

Nous étions haletants. La stupéfaction, bien plus que la crainte nous
tenait muets et immobiles. L'animal nous gagnait en se jouant. Il fit
le tour de la frégate qui filait alors quatorze noeuds, et l'enveloppa
de ses nappes électriques comme d'une poussière lumineuse. Puis il
s'éloigna de deux ou trois milles, laissant une traînée phosphorescente
comparable aux tourbillons de vapeur que jette en arrière la locomotive
d'un express. Tout d'un coup, des obscures limites de l'horizon, où il
alla prendre son élan, le monstre fonça subitement vers
l'_Abraham-Lincoln_ avec une effrayante rapidité, s'arrêta brusquement
à vingt pieds de ses précintes, s'éteignit non pas en s'abîmant sous
les eaux, puisque son éclat ne subit aucune dégradation mais
soudainement et comme si la source de ce brillant effluve se fût
subitement tarie ! Puis, il reparut de l'autre côté du navire, soit
qu'il l'eût tourné, soit qu'il eût glissé sous sa coque. A chaque
instant une collision pouvait se produire, qui nous eût été fatale.

Cependant, je m'étonnais des manoeuvres de la frégate. Elle fuyait et
n'attaquait pas. Elle était poursuivie, elle qui devait poursuivre, et
j'en fis l'observation au commandant Farragut. Sa figure, d'ordinaire
si impassible, était empreinte d'un indéfinissable étonnement.

« Monsieur Aronnax, me répondit-il, je ne sais à quel être formidable
j'ai affaire, et je ne veux pas risquer imprudemment ma frégate au
milieu de cette obscurité. D'ailleurs, comment attaquer l'inconnu,
comment s'en défendre ? Attendons le jour et les rôles changeront.

-- Vous n'avez plus de doute, commandant, sur la nature de l'animal ?

-- Non, monsieur, c'est évidemment un narwal gigantesque, mais aussi un
narwal électrique.

-- Peut-être, ajoutai-je, ne peut-on pas plus l'approcher qu'une
gymnote ou une torpille !

-- En effet, répondit le commandant, et s'il possède en lui une
puissance foudroyante, c'est à coup sûr le plus terrible animal qui
soit jamais sorti de la main du Créateur. C'est pourquoi, monsieur, je
me tiendrai sur mes gardes. »

Tout l'équipage resta sur pied pendant la nuit. Personne ne songea à
dormir. L'_Abraham-Lincoln_, ne pouvant lutter de vitesse, avait modéré
sa marche et se tenait sous petite vapeur. De son côté, le narwal,
imitant la frégate, se laissait bercer au gré des lames, et semblait
décidé à ne point abandonner le théâtre de la lutte.

Vers minuit, cependant, il disparut, ou, pour employer une expression
plus juste, il « s'éteignit » comme un gros ver luisant. Avait-il fui ?
Il fallait le craindre, non pas l'espérer. Mais à une heure moins sept
minutes du matin, un sifflement assourdissant se fit entendre,
semblable à celui que produit une colonne d'eau, chassée avec une
extrême violence.

Le commandant Farragut, Ned Land et moi, nous étions alors sur la
dunette, jetant d'avides regards à travers les profondes ténèbres.

« Ned Land, demanda le commandant, vous avez souvent entendu rugir des
baleines ?

-- Souvent, monsieur, mais jamais de pareilles baleines dont la vue
m'ait rapporté deux mille dollars.

-- En effet, vous avez droit à la prime. Mais, dites-moi, ce bruit
n'est-il pas celui que font les cétacés rejetant l'eau par leurs évents
?

-- Le même bruit, monsieur, mais celui-ci est incomparablement plus
fort. Aussi, ne peut-on s'y tromper. C'est bien un cétacé qui se tient
là dans nos eaux. Avec votre permission, monsieur, ajouta le
harponneur, nous lui dirons deux mots demain au lever du jour.

-- S'il est d'humeur à vous entendre, maître Land, répondis-je d'un ton
peu convaincu.

-- Que je l'approche à quatre longueurs de harpon, riposta le Canadien,
et il faudra bien qu'il m'écoute !

-- Mais pour l'approcher, reprit le commandant, je devrai mettre une
baleinière à votre disposition ?

-- Sans doute, monsieur.

-- Ce sera jouer la vie de mes hommes ?

-- Et la mienne ! » répondit simplement le harponneur.

Vers deux heures du matin le foyer lumineux reparut, non moins intense,
à cinq milles au vent de l'_Abraham-Lincoln_. Malgré la distance,
malgré le bruit du vent et de la mer, on entendait distinctement les
formidables battements de queue de l'animal et jusqu'à sa respiration
haletante. Il semblait qu'au moment où l'énorme narwal venait respirer
à la surface de l'océan, l'air s'engouffrait dans ses poumons, comme
fait la vapeur dans les vastes cylindres d'une machine de deux mille
chevaux.

« Hum ! pensai-je, une baleine qui aurait la force d'un régiment de
cavalerie, ce serait une jolie baleine ! »

On resta sur le qui-vive jusqu'au jour, et l'on se prépara au combat.
Les engins de pêche furent disposés le long des bastingages. Le second
fit charger ces espingoles qui lancent un harpon à une distance d'un
mille, et de longues canardières à balles explosives dont la blessure
est mortelle, même aux plus puissants animaux. Ned Land s'était
contenté d'affûter son harpon, arme terrible dans sa main.

A six heures, l'aube commença à poindre, et avec les premières lueurs
de l'aurore disparut l'éclat électrique du narwal. A sept heures, le
jour était suffisamment fait, mais une brume matinale très épaisse
rétrécissait l'horizon, et les meilleures lorgnettes ne pouvaient la
percer. De là, désappointement et colère.

Je me hissai jusqu'aux barres d'artimon. Quelques officiers s'étaient
déjà perchés à la tête des mâts.

A huit heures, la brume roula lourdement sur les flots, et ses grosses
volutes se levèrent peu à peu. L'horizon s'élargissait et se purifiait
à la fois.

Soudain, et comme la veille, la voix de Ned Land se fit entendre.

« La chose en question, par bâbord derrière ! » cria le harponneur.

Tous les regards se dirigèrent vers le point indiqué.

Là, à un mille et demi de la frégate, un long corps noirâtre émergeait
d'un mètre au-dessus des flots. Sa queue, violemment agitée, produisait
un remous considérable. Jamais appareil caudal ne battit la mer avec
une telle puissance. Un immense sillage, d'une blancheur éclatante,
marquait le passage de l'animal et décrivait une courbe allongée.

La frégate s'approcha du cétacé. Je l'examinai en toute liberté
d'esprit. Les rapports du _Shannon_ et de l'_Helvetia_ avaient un peu
exagéré ses dimensions, et j'estimai sa longueur à deux cent cinquante
pieds seulement. Quant à sa grosseur, je ne pouvais que difficilement
l'apprécier ; mais, en somme, l'animal me parut être admirablement
proportionné dans ses trois dimensions.

Pendant que j'observais cet être phénoménal, deux jets de vapeur et
d'eau s'élancèrent de ses évents, et montèrent à une hauteur de
quarante mètres, ce qui me fixa sur son mode de respiration. J'en
conclus définitivement qu'il appartenait à l'embranchement des
vertébrés, classe des mammifères, sous-classe des monodelphiens, groupe
des pisciformes, ordre des cétacés, famille... Ici, je ne pouvais
encore me prononcer. L'ordre des cétacés comprend trois familles : les
baleines, les cachalots et les dauphins, et c'est dans cette dernière
que sont rangés les narwals. Chacune de ces famille se divise en
plusieurs genres, chaque genre en espèces, chaque espèce en variétés.
Variété, espèce, genre et famille me manquaient encore, mais je ne
doutais pas de compléter ma classification avec l'aide du ciel et du
commandant Farragut.

L'équipage attendait impatiemment les ordres de son chef. Celui-ci,
après avoir attentivement observé l'animal, fit appeler l'ingénieur.
L'ingénieur accourut.

« Monsieur, dit le commandant, vous avez de la pression ?

-- Oui, monsieur, répondit l'ingénieur.

-- Bien. Forcez vos feux, et à toute vapeur ! »

Trois hurrahs accueillirent cet ordre. L'heure de la lutte avait sonné.
Quelques instants après, les deux cheminées de la frégate vomissaient
des torrents de fumée noire, et le pont frémissait sous le
tremblotement des chaudières.

L'_Abraham-Lincoln_, chassé en avant par sa puissante hélice, se
dirigea droit sur l'animal. Celui-ci le laissa indifféremment
s'approcher à une demi-encablure ; puis dédaignant de plonger, il prit
une petite allure de fuite, et se contenta de maintenir sa distance.

Cette poursuite se prolongea pendant trois quarts d'heure environ, sans
que la frégate gagnât deux toises sur le cétacé Il était donc évident
qu'à marcher ainsi, on ne l'atteindrait jamais

Le commandant Farragut tordait avec rage l'épaisse touffe de poils qui
foisonnait sous son menton.

« Ned Land ? » cria-t-il.

Le Canadien vint à l'ordre.

« Eh bien, maître Land, demanda le commandant, me conseillez-vous
encore de mettre mes embarcations à la mer ?

-- Non, monsieur, répondit Ned Land, car cette bête-là ne se laissera
prendre que si elle le veut bien.

-- Que faire alors ?

-- Forcer de vapeur si vous le pouvez, monsieur. Pour moi, avec votre
permission, s'entend, je vais m'installer sous les sous-barbes de
beaupré, et si nous arrivons à longueur de harpon, je harponne.

-- Allez, Ned, répondit le commandant Farragut. Ingénieur, cria-t-il,
faites monter la pression. »

Ned Land se rendit à son poste. Les feux furent plus activement poussés
; l'hélice donna quarante-trois tours à la minute, et la vapeur fusa
par les soupapes. Le loch jeté, on constata que l'_Abraham-Lincoln_
marchait à raison de dix-huit milles cinq dixièmes à l'heure.

Mais le maudit animal filait aussi avec une vitesse de dix-huit milles
cinq dixièmes.

Pendant une heure encore, la frégate se maintint sous cette allure,
sans gagner une toise ! C'était humiliant pour l'un des plus rapides
marcheurs de la marine américaine. Une sourde colère courait parmi
l'équipage. Les matelots injuriaient le monstre, qui, d'ailleurs,
dédaignait de leur répondre. Le commandant Farragut ne se contentait
plus de tordre sa barbiche, il la mordait.

L'ingénieur fut encore une fois appelé.

« Vous avez atteint votre maximum de pression ? Lui demanda le
commandant.

-- Oui, monsieur, répondit l'ingénieur.

-- Et vos soupapes sont chargées ?...

-- A six atmosphères et demie.

-- Chargez-les à dix atmosphères. »

Voilà un ordre américain s'il en fut. On n'eût pas mieux fait sur le
Mississippi pour distancer une « concurrence » !

« Conseil, dis-je à mon brave serviteur qui se trouvait près de moi,
sais-tu bien que nous allons probablement sauter ?

-- Comme il plaira à monsieur ! » répondit Conseil.

Eh bien ! je l'avouerai, cette chance, il ne me déplaisait pas de la
risquer.

Les soupapes furent chargées. Le charbon s'engouffra dans les
fourneaux. Les ventilateurs envoyèrent des torrents d'air sur les
brasiers. La rapidité de l'_Abraham Lincoln_ s'accrut. Ses mâts
tremblaient jusque dans leurs emplantures, et les tourbillons de fumée
pouvaient à peine trouver passage par les cheminées trop étroites.

On jeta le loch une seconde fois.

« Eh bien ! timonier ? demanda le commandant Farragut.

-- Dix neuf milles trois dixièmes, monsieur.

-- Forcez les feux. »

L'ingénieur obéit. Le manomètre marqua dix atmosphères. Mais le cétacé
« chauffa » lui aussi, sans doute, car, sans se gêner, il fila ses
dix-neuf milles et trois dixièmes.

Quelle poursuite ! Non, je ne puis décrire l'émotion qui faisait vibrer
tout mon être. Ned Land se tenait à son poste, le harpon à la main.
Plusieurs fois, l'animal se laissa approcher.

« Nous le gagnons ! nous le gagnons ! » s'écria le Canadien.

Puis, au moment où il se disposait à frapper, le cétacé se dérobait
avec une rapidité que je ne puis estimer à moins de trente milles à
l'heure. Et même, pendant notre maximum de vitesse, ne se permit-il pas
de narguer la frégate en en faisant le tour ! Un cri de fureur
s'échappa de toutes les poitrines !

A midi, nous n'étions pas plus avancés qu'à huit heures du matin.

Le commandant Farragut se décida alors à employer des moyens plus
directs.

« Ah ! dit-il, cet animal-là va plus vite que l'_Abraham-Lincoln_ ! Eh
bien : nous allons voir s'il distancera ses boulets coniques. Maître,
des hommes à la pièce de l'avant. »

Le canon de gaillard fut immédiatement chargé et braqué. Le coup
partit, mais le boulet passa à quelques pieds au-dessus du cétacé, qui
se tenait à un demi-mille.

« A un autre plus adroit ! cria le commandant, et cinq cents dollars à
qui percera cette infernale bête ! »

Un vieux canonnier à barbe grise - que je vois encore - , l'oeil calme,
la physionomie froide, s'approcha de sa pièce, la mit en position et
visa longtemps. Une forte détonation éclata, à laquelle se mêlèrent les
hurrahs de l'équipage.

Le boulet atteignit son but, il frappa l'animal, mais non pas
normalement, et glissant sur sa surface arrondie, il alla se perdre à
deux milles en mer.

« Ah ça ! dit le vieux canonnier, rageant, ce gueux-là est donc blindé
avec des plaques de six pouces !

-- Malédiction ! » s'écria le commandant Farragut.

La chasse recommença, et le commandant Farragut se penchant vers moi,
me dit :

« Je poursuivrai l'animal jusqu'à ce que ma frégate éclate !

-- Oui, répondis-je, et vous aurez raison ! »

On pouvait espérer que l'animal s'épuiserait, et qu'il ne serait pas
indifférent à la fatigue comme une machine à vapeur. Mais il n'en fut
rien. Les heures s'écoulèrent, sans qu'il donnât aucun signe
d'épuisement.

Cependant, il faut dire à la louange de l'_Abraham-Lincoln_ qu'il lutta
avec une infatigable ténacité. Je n'estime pas à moins de cinq cents
kilomètres la distance qu'il parcourut pendant cette malencontreuse
journée du 6 novembre ! Mais la nuit vint et enveloppa de ses ombres le
houleux océan.

En ce moment, je crus que notre expédition était terminée, et que nous
ne reverrions plus jamais le fantastique animal. Je me trompais.

A dix heures cinquante minutes du soir, la clarté électrique réapparut,
à trois milles au vent de la frégate, aussi pure, aussi intense que
pendant la nuit dernière.

Le narwal semblait immobile. Peut-être, fatigué de sa journée,
dormait-il, se laissant aller à l'ondulation des lames ? Il y avait là
une chance dont le commandant Farragut résolut de profiter.

Il donna ses ordres. L'_Abraham-Lincoln_ fut tenu sous petite vapeur,
et s'avança prudemment pour ne pas éveiller son adversaire. Il n'est
pas rare de rencontrer en plein océan des baleines profondément
endormies que l'on attaque alors avec succès, et Ned Land en avait
harponné plus d'une pendant son sommeil. Le Canadien alla reprendre son
poste dans les sous-barbes du beaupré.

La frégate s'approcha sans bruit, stoppa à deux encablures de l'animal,
et courut sur son erre. On ne respirait plus à bord. Un silence profond
régnait sur le pont. Nous n'étions pas à cent pieds du foyer ardent,
dont l'éclat grandissait et éblouissait nos yeux.

En ce moment, penché sur la lisse du gaillard d'avant je voyais
au-dessous de moi Ned Land, accroché d'une main à la martingale, de
l'autre brandissant son terrible harpon Vingt pieds à peine le
séparaient de l'animal immobile.

Tout d'un coup, son bras se détendit violemment, et le harpon fut
lancé. J'entendis le choc sonore de l'arme, qui semblait avoir heurté
un corps dur.

La clarté électrique s'éteignit soudain, et deux énormes trombes d'eau
s'abattirent sur le pont de la frégate, courant comme un torrent de
l'avant à l'arrière, renversant les hommes, brisant les saisines des
dromes.

Un choc effroyable se produisit, et, lancé par-dessus la lisse, sans
avoir le temps de me retenir, je fus précipité à la mer.

                                  VII

                      UNE BALEINE D'ESPÈCE INCONNUE

Bien que j'eusse été surpris par cette chute inattendue, je n'en
conservai pas moins une impression très nette de mes sensations.

Je fus d'abord entraîné à une profondeur de vingt pieds environ. Je
suis bon nageur, sans prétendre égaler Byron et Edgar Poe, qui sont des
maîtres, et ce plongeon ne me fit point perdre la tête. Deux vigoureux
coups de talons me ramenèrent à la surface de la mer.

Mon premier soin fut de chercher des yeux la frégate. L'équipage
s'était-il aperçu de ma disparition ? L'_Abraham-Lincoln_ avait-il viré
de bord ? Le commandant Farragut mettait-il une embarcation à la mer ?
Devais-je espérer d'être sauvé ?

Les ténèbres étaient profondes. J'entrevis une masse noire qui
disparaissait vers l'est, et dont les feux de position s'éteignirent
dans l'éloignement. C'était la frégate. Je me sentis perdu.

« A moi ! à moi ! » criai-je, en nageant vers l'_Abraham-Lincoln_ d'un
bras désespéré.

Mes vêtements m'embarrassaient. L'eau les collait à mon corps, ils
paralysaient mes mouvements. Je coulais ! je suffoquais !...

« A moi ! »

Ce fut le dernier cri que je jetai. Ma bouche s'emplit d'eau. Je me
débattis, entraîné dans l'abîme...

Soudain, mes habits furent saisis par une main vigoureuse, je me sentis
violemment ramené à la surface de lamer, et j'entendis, oui, j'entendis
ces paroles prononcées à mon oreille :

« Si monsieur veut avoir l'extrême obligeance de s'appuyer sur mon
épaule, monsieur nagera beaucoup plus à son aise. »

Je saisis d'une main le bras de mon fidèle Conseil.

« Toi ! dis-je, toi !

-- Moi-même, répondit Conseil, et aux ordres de monsieur.

-- Et ce choc t'a précipité en même temps que moi à la mer ?

-- Nullement. Mais étant au service de monsieur, j'ai suivi monsieur ! »

Le digne garçon trouvait cela tout naturel !

« Et la frégate ? demandai-je.

-- La frégate ! répondit Conseil en se retournant sur le dos, je crois
que monsieur fera bien de ne pas trop compter sur elle !

-- Tu dis ?

-- Je dis qu'au moment où je me précipitai à la mer, j'entendis les
hommes de barre s'écrier : « L'hélice et le gouvernail sont brisés... »

-- Brisés ?

-- Oui ! brisés par la dent du monstre. C'est la seule avarie, je
pense, que l'_Abraham-Lincoln_ ait éprouvée. Mais, circonstance
fâcheuse pour nous, il ne gouverne plus.

-- Alors, nous sommes perdus !

-- Peut-être, répondit tranquillement Conseil. Cependant, nous avons
encore quelques heures devant nous, et en quelques heures, on fait bien
des choses ! »

L'imperturbable sang-froid de Conseil me remonta. Je nageai plus
vigoureusement ; mais, gêné par mes vêtements qui me serraient comme un
chape de plomb, j'éprouvais une extrême difficulté à me soutenir.
Conseil s'en aperçut.

« Que monsieur me permette de lui faire une incision », dit-il.

Et glissant un couteau ouvert sous mes habits, il les fendit de haut en
bas d'un coup rapide. Puis, il m'en débarrassa lestement, tandis que je
nageais pour tous deux.

A mon tour, je rendis le même service à Conseil, et nous continuâmes de
« naviguer » l'un près de l'autre.

Cependant, la situation n'en était pas moins terrible. Peut-être notre
disparition n'avait-elle pas été remarquée, et l'eût-elle été, la
frégate ne pouvait revenir sous le vent à nous, étant démontée de son
gouvernail. Il ne fallait donc compter que sur ses embarcations.

Conseil raisonna froidement dans cette hypothèse et fit son plan en
conséquence. Étonnante nature ! Ce phlegmatique garçon était là comme
chez lui !

Il fut donc décidé que notre seule chance de salut étant d'être
recueillis par les embarcations de l'_Abraham-Lincoln_, nous devions
nous organiser de manière a les attendre le plus longtemps possible. Je
résolus alors de diviser nos forces afin de ne pas les épuiser
simultanément, et voici ce qui fut convenu : pendant que l'un de nous,
étendu sur le dos, se tiendrait, immobile, les bras croisés, les jambes
allongées, l'autre nagerait et le pousserait en avant. Ce rôle de
remorqueur ne devait pas durer plus de dix minutes, et nous relayant
ainsi, nous pouvions surnager pendant quelques heures, et peut-être
jusqu'au lever du jour.

Faible chance ! mais l'espoir est si fortement enraciné au coeur de
l'homme ! Puis, nous étions deux. Enfin je l'affirme bien que cela
paraisse improbable - , si je cherchais à détruire en moi toute
illusion, si je voulais « désespérer », je ne le pouvais pas !

La collision de la frégate et du cétacé s'était produite vers onze
heures du soir environ. Je comptais donc sur huit heures de nage
jusqu'au lever du soleil. Opération rigoureusement praticable, en nous
relayant. La mer assez belle, nous fatiguait peu. Parfois, je cherchais
à percer du regard ces épaisses ténèbres que rompait seule la
phosphorescence provoquée par nos mouvements. Je regardais ces ondes
lumineuses qui se brisaient sur ma main et dont la nappe miroitante se
tachait de plaques livides. On eût dit que nous étions plongés dans un
bain de mercure.

Vers une heure du matin, je fus pris d'une extrême fatigue. Mes membres
se raidirent sous l'étreinte de crampes violentes. Conseil dut me
soutenir, et le soin de notre conservation reposa sur lui seul.
J'entendis bientôt haleter le pauvre garçon ; sa respiration devint
courte et pressée. Je compris qu'il ne pouvait résister longtemps.

« Laisse-moi ! laisse-moi ! lui dis-je.

-- Abandonner monsieur ! jamais ! répondit-il. Je compte bien me noyer
avant lui ! »

En ce moment, la lune apparut à travers les franges d'un gros nuage que
le vent entraînait dans l'est. La surface de la mer étincela sous ses
rayons. Cette bienfaisante lumière ranima nos forces. Ma tête se
redressa. Mes regards se portèrent à tous les points de l'horizon.
J'aperçus la frégate. Elle était à cinq mille de nous, et ne formait
plus qu'une masse sombre, à peine appréciable ! Mais d'embarcations,
point !

Je voulus crier. A quoi bon, à pareille distance ! Mes lèvres gonflées
ne laissèrent passer aucun son. Conseil put articuler quelques mots, et
je l'entendis répéter à plusieurs reprises :

« A nous ! à nous ! »

Nos mouvements un instant suspendus, nous écoutâmes. Et, fût-ce un de
ces bourdonnements dont le sang oppressé emplit l'oreille, mais il me
sembla qu'un cri répondait au cri de Conseil.

« As-tu entendu ? murmurai-je.

-- Oui ! oui ! »

Et Conseil jeta dans l'espace un nouvel appel désespéré.

Cette fois, pas d'erreur possible ! Une voix humaine répondait à la
nôtre ! Était-ce la voix de quelque infortuné, abandonné au milieu de
l'Océan, quelque autre victime du choc éprouvé par le navire ? Ou
plutôt une embarcation de la frégate ne nous hélait-elle pas dans
l'ombre ?

Conseil fit un suprême effort, et, s'appuyant sur mon épaule, tandis
que je résistais dans une dernière convulsion, il se dressa à demi hors
de l'eau et retomba épuisé.

« Qu'as-tu vu ?

-- J'ai vu... murmura-t-il, j'ai vu... mais ne parlons pas... gardons
toutes nos forces !... »

Qu'avait-il vu ? Alors, je ne sais pourquoi, la pensée du monstre me
vint pour la première fois à l'esprit !... Mais cette voix cependant
?... Les temps ne sont plus où les Jonas se réfugient dans le ventre
des baleines !

Pourtant, Conseil me remorquait encore. Il relevait parfois la tête,
regardait devant lui, et jetait un cri de reconnaissance auquel
répondait une voix de plus en plus rapprochée. Je l'entendais à peine.
Mes forces étaient à bout ; mes doigts s'écartaient ; ma main ne me
fournissait plus un point d'appui ; ma bouche, convulsivement ouverte,
s'emplissait d'eau salée ; le froid m'envahissait. Je relevai la tête
une dernière fois, puis, je m'abîmai...

En cet instant, un corps dur me heurta. Je m'y cramponnai. Puis, je
sentis qu'on me retirait, qu'on me ramenait à la surface de l'eau, que
ma poitrine se dégonflait, et je m'évanouis...

Il est certain que je revins promptement à moi, grâce à de vigoureuses
frictions qui me sillonnèrent le corps. J'entr'ouvris les yeux...

« Conseil ! murmurai-je.

-- Monsieur m'a sonné ? » répondit Conseil.

En ce moment, aux dernières clartés de la lune qui s'abaissait vers
l'horizon, j'aperçus une figure qui n'était pas celle de Conseil, et
que je reconnus aussitôt.

« Ned ! m'écriai-je

-- En personne, monsieur, et qui court après sa prime ! répondit le
Canadien.

-- Vous avez été précipité à la mer au choc de la frégate ?

-- Oui, monsieur le professeur, mais plus favorisé que vous, j'ai pu
prendre pied presque immédiatement sur un îlot flottant.

-- Un îlot ?

-- Ou, pour mieux dire, sur notre narwal gigantesque.

-- Expliquez-vous, Ned.

-- Seulement, j'ai bientôt compris pourquoi mon harpon n'avait pu
l'entamer et s'était émoussé sur sa peau.

-- Pourquoi, Ned, pourquoi ?

-- C'est que cette bête-là, monsieur le professeur, est faite en tôle
d'acier ! »

Il faut que je reprenne mes esprits, que je revivifie mes souvenirs,
que je contrôle moi-même mes assertions.

Les dernières paroles du Canadien avaient produit un revirement subit
dans mon cerveau. Je me hissai rapidement au sommet de l'être ou de
l'objet à demi immergé qui nous servait de refuge. Je l'éprouvai du
pied. C'était évidemment un corps dur, impénétrable, et non pas cette
substance molle qui forme la masse des grands mammifères marins.

Mais ce corps dur pouvait être une carapace osseuse, semblable à celle
des animaux antédiluviens, et j'en serais quitte pour classer le
monstre parmi les reptiles amphibies, tels que les tortues ou les
alligators.

Eh bien ! non ! Le dos noirâtre qui me supportait était lisse, poli,
non imbriqué. Il rendait au choc une sonorité métallique, et, si
incroyable que cela fût, il semblait que, dis-je, il était fait de
plaques boulonnées.

Le doute n'était pas possible ! L'animal, le monstre, le phénomène
naturel qui avait intrigué le monde savant tout entier, bouleversé et
fourvoyé l'imagination des marins des deux hémisphères, il fallait bien
le reconnaître, c'était un phénomène plus étonnant encore, un phénomène
de main d'homme.

La découverte de l'existence de l'être le plus fabuleux, le plus
mythologique, n'eût pas, au même degré, surpris ma raison. Que ce qui
est prodigieux vienne du Créateur, c'est tout simple. Mais trouver tout
à coup, sous ses yeux, l'impossible mystérieusement et humainement
réalisé, c'était à confondre l'esprit !

Il n'y avait pas à hésiter cependant. Nous étions étendus sur le dos
d'une sorte de bateau sous-marin, qui présentait, autant que j'en
pouvais juger, la forme d'un immense poisson d'acier. L'opinion de Ned
Land était faite sur ce point. Conseil et moi, nous ne pûmes que nous y
ranger.

« Mais alors, dis-je, cet appareil renferme en lui un mécanisme de
locomotion et un équipage pour le manoeuvrer ?

-- Évidemment, répondit le harponneur, et néanmoins, depuis trois
heures que j'habite cette île flottante, elle n'a pas donné signé de
vie.

-- Ce bateau n'a pas marché ?

-- Non, monsieur Aronnax. Il se laisse bercer au gré des lames, mais il
ne bouge pas.

-- Nous savons, à n'en pas douter, cependant, qu'il est doué d'une
grande vitesse. Or, comme il faut une machine pour produire cette
vitesse et un mécanicien pour conduire cette machine, j'en conclus...
que nous sommes sauvés.

-- Hum ! » fit Ned Land d'un ton réservé.

En ce moment, et comme pour donner raison à mon argumentation, un
bouillonnement se fit à l'arrière de cet étrange appareil, dont le
propulseur était évidemment une hélice, et il se mit en mouvement. Nous
n'eûmes que le temps de nous accrocher à sa partie supérieure qui
émergeait de quatre-vingts centimètres environ. Très heureusement sa
vitesse n'était pas excessive.

« Tant qu'il navigue horizontalement, murmura Ned Land, je n'ai rien à
dire. Mais s'il lui prend la fantaisie de plonger, je ne donnerais pas
deux dollars de ma peau ! »

Moins encore, aurait pu dire le Canadien. Il devenait donc urgent de
communiquer avec les êtres quelconques renfermés dans les flancs de
cette machine. Je cherchai à sa surface une ouverture, un panneau, « un
trou d'homme », pour employer l'expression technique ; mais les lignes
de boulons, solidement rabattues sur la jointure des tôles, étaient
nettes et uniformes.

D'ailleurs, la lune disparut alors, et nous laissa dans une obscurité
profonde. Il fallut attendre le jour pour aviser aux moyens de pénétrer
à l'intérieur de ce bateau sous-marin.

Ainsi donc, notre salut dépendait uniquement du caprice des mystérieux
timoniers qui dirigeaient cet appareil, et, s'ils plongeaient, nous
étions perdus ! Ce cas excepté, je ne doutais pas de la possibilité
d'entrer en relations avec eux. Et, en effet, s'ils ne faisaient pas
eux-mêmes leur air, il fallait nécessairement qu'ils revinssent de
temps en temps à la surface de l'Océan pour renouveler leur provision
de molécules respirables. Donc, nécessité d'une ouverture qui mettait
l'intérieur du bateau en communication avec l'atmosphère.

Quant à l'espoir d'être sauvé par le commandant Farragut, il fallait y
renoncer complètement. Nous étions entraînés vers l'ouest, et j'estimai
que notre vitesse, relativement modérée, atteignait douze milles à
l'heure. L'hélice battait les flots avec une régularité mathématique,
émergeant quelquefois et faisant jaillir l'eau phosphorescente à une
grande hauteur.

Vers quatre heures du matin, la rapidité de l'appareil s'accrut. Nous
résistions difficilement à ce vertigineux entraînement, lorsque les
lames nous battaient de plein fouet. Heureusement, Ned rencontra sous
sa main un large organeau fixé à la partie supérieure du dos de tôle,
et nous parvînmes à nous y accrocher solidement.

Enfin cette longue nuit s'écoula. Mon souvenir incomplet ne permet pas
d'en retracer toutes les impressions. Un seul détail me revient à
l'esprit. Pendant certaines accalmies de la mer et du vent, je crus
entendre plusieurs fois des sons vagues, une sorte d'harmonie fugitive
produite par des accords lointains. Quel était donc le mystère de cette
navigation sous-marine dont le monde entier cherchait vainement
l'explication ? Quels êtres vivaient dans cet étrange bateau ? Quel
agent mécanique lui permettait de se déplacer avec une si prodigieuse
vitesse ?

Le jour parut. Les brumes du matin nous enveloppaient, mais elles ne
tardèrent pas à se déchirer. J'allais procéder à un examen attentif de
la coque qui formait à sa partie supérieure une sorte de plate-forme
horizontale, quand je la sentis s'enfoncer peu à peu.

« Eh ! mille diables ! s'écria Ned Land, frappant du pied la tôle
sonore, ouvrez donc, navigateurs peu hospitaliers ! »

Mais il était difficile de se faire entendre au milieu des battements
assourdissants de l'hélice. Heureusement, le mouvement d'immersion
s'arrêta.

Soudain, un bruit de ferrures violemment poussées se produisit à
l'intérieur du bateau. Une plaque se souleva, un homme parut, jeta un
cri bizarre et disparut

aussitôt.

Quelques instants après, huit solides gaillards, le visage voilé,
apparaissaient silencieusement, et nous entraînaient dans leur
formidable machine.

                                  VIII

                          _MOBILIS IN MOBILE_

Cet enlèvement, si brutalement exécuté, s'était accompli avec la
rapidité de l'éclair. Mes compagnons et moi, nous n'avions pas eu le
temps de nous reconnaître. Je ne sais ce qu'ils éprouvèrent en se
sentant introduits dans cette prison flottante ; mais, pour mon compte,
un rapide frisson me glaça l'épiderme. A qui avions-nous affaire ? Sans
doute à quelques pirates d'une nouvelle espèce qui exploitaient la mer
à leur façon.

A peine l'étroit panneau fut-il refermé sur moi, qu'une obscurité
profonde m'enveloppa. Mes yeux, imprégnés de la lumière extérieure, ne
purent rien percevoir. Je sentis mes pieds nus se cramponner aux
échelons d'une échelle de fer. Ned Land et Conseil, vigoureusement
saisis, me suivaient. Au bas de l'échelle, une porte s'ouvrit et se
referma immédiatement sur nous avec un retentissement sonore.

Nous étions seuls. Où ? Je ne pouvais le dire, à peine l'imaginer. Tout
était noir, mais d'un noir si absolu, qu'après quelques minutes, mes
yeux n'avaient encore pu saisir une de ces lueurs indéterminées qui
flottent dans les plus profondes nuits.

Cependant, Ned Land, furieux de ces façons de procéder, donnait un
libre cours à son indignation.

« Mille diables ! s'écriait-il, voilà des gens qui en remonteraient aux
Calédoniens pour l'hospitalité ! Il ne leur manque plus que d'être
anthropophages ! Je n'en serais pas surpris, mais je déclare que l'on
ne me mangera pas sans que je proteste !

-- Calmez-vous, ami Ned, calmez-vous, répondit tranquillement Conseil.
Ne vous emportez pas avant l'heure. Nous ne sommes pas encore dans la
rôtissoire !

-- Dans la rôtissoire, non, riposta le Canadien, mais dans le four, à
coup sûr ! Il y fait assez noir. Heureusement, mon _bowie-kniff_ ne m'a
pas quitté, et j'y vois toujours assez clair pour m'en servir. Le
premier de ces bandits qui met la main sur moi...

-- Ne vous irritez pas, Ned, dis-je alors au harponneur, et ne nous
compromettez point par d'inutiles violences. Qui sait si on ne nous
écoute pas ! Tâchons plutôt de savoir où nous sommes ! »

Je marchai en tâtonnant. Après cinq pas, je rencontrai une muraille de
fer, faite de tôles boulonnées. Puis, me retournant, je heurtai une
table de bois, près de laquelle étaient rangés plusieurs escabeaux. Le
plancher de cette prison se dissimulait sous une épaisse natte de
phormium qui assourdissait le bruit des pas. Les murs nus ne révélaient
aucune trace de porte ni de fenêtre. Conseil, faisant un tour en sens
inverse, me rejoignit, et nous revînmes au milieu de cette cabine, qui
devait avoir vingt pieds de long sur dix pieds de large. Quant à sa
hauteur, Ned Land, malgré sa grande taille, ne put la mesurer.

Une demi-heure s'était déjà écoulée sans que la situation se fût
modifiée, quand, d'une extrême obscurité, nos yeux passèrent subitement
à la plus violente lumière. Notre prison s'éclaira soudain,
c'est-à-dire qu'elle s'emplit d'une matière lumineuse tellement vive
que je ne pus d'abord en supporter l'éclat. A sa blancheur, à son
intensité, je reconnus cet éclairage électrique, qui produisait autour
du bateau sous-marin comme un magnifique phénomène de phosphorescence.
Après avoir involontairement fermé les yeux, je les rouvris, et je vis
que l'agent lumineux s'échappait d'un demi-globe dépoli qui
s'arrondissait à la partie supérieure de la cabine.

« Enfin ! on y voit clair ! s'écria Ned Land, qui, son couteau à la
main, se tenait sur la défensive.

-- Oui, répondis-je, risquant l'antithèse, mais la situation n'en est
pas moins obscure.

-- Que monsieur prenne patience », dit l'impassible Conseil.

Le soudain éclairage de la cabine m'avait permis d'en examiner les
moindres détails. Elle ne contenait que la table et les cinq escabeaux.
La porte invisible devait être hermétiquement fermée. Aucun bruit
n'arrivait à notre oreille. Tout semblait mort à l'intérieur de ce
bateau. Marchait-il, se maintenait-il à la surface de l'Océan,
s'enfonçait-il dans ses profondeurs ? Je ne pouvais le deviner.

Cependant, le globe lumineux ne s'était pas allumé sans raison,
j'espérais donc que les hommes de l'équipage ne tarderaient pas à se
montrer. Quand on veut oublier les gens, on n'éclaire pas les
oubliettes.

Je ne me trompais pas. Un bruit de verrou se fit entendre, la porte
s'ouvrit, deux hommes parurent.

L'un était de petite taille, vigoureusement musclé, large d'épaules,
robuste de membres, la tête forte, la chevelure abondante et noire, la
moustache épaisse, le regard vif et pénétrant, et toute sa personne
empreinte de cette vivacité méridionale qui caractérise en France les
populations provençales. Diderot a très justement prétendu que le geste
de l'homme est métaphorique, et ce petit homme en était certainement la
preuve vivante. On sentait que dans son langage habituel, il devait
prodiguer les prosopopées, les métonymies et les hypallages. Ce que,
d'ailleurs, je ne fus jamais à même de vérifier, car il employa
toujours devant moi un idiome singulier et absolument incompréhensible.

Le second inconnu mérite une description plus détaillée. Un disciple de
Gratiolet ou d'Engel eût lu sur sa physionomie à livre ouvert. Je
reconnus sans hésiter ses qualités dominantes - la confiance en lui,
car sa tête se dégageait noblement sur l'arc formé par la ligne de ses
épaules, et ses yeux noirs regardaient avec une froide assurance : - le
calme, car sa peau, pâle plutôt que colorée, annonçait la tranquillité
du sang ; - l'énergie, que démontrait la rapide contraction de ses
muscles sourciliers ; le courage enfin, car sa vaste respiration
dénotait une grande expansion vitale.

J'ajouterai que cet homme était fier, que son regard ferme et calme
semblait refléter de hautes pensées, et que de tout cet ensemble, de
l'homogénéité des expressions dans les gestes du corps et du visage,
suivant l'observation des physionomistes, résultait une indiscutable
franchise.

Je me sentis « involontairement » rassuré en sa présence, et j'augurai
bien de notre entrevue.

Ce personnage avait-il trente-cinq ou cinquante ans, je n'aurais pu le
préciser. Sa taille était haute, son front large, son nez droit, sa
bouche nettement dessinée, ses dents magnifiques, ses mains fines,
allongées, éminemment « psychiques » pour employer un mot de la
chirognomonie, c'est-à-dire dignes de servir une âme haute et
passionnée. Cet homme formait certainement le plus admirable type que
j'eusse jamais rencontré. Détail particulier, ses yeux, un peu écartés
l'un de l'autre, pouvaient embrasser simultanément près d'un quart de
l'horizon. Cette faculté je l'ai vérifié plus tard se doublait d'une
puissance de vision encore supérieure à celle de Ned Land. Lorsque cet
inconnu fixait un objet, la ligne de ses sourcils se fronçait, ses
larges paupières se rapprochaient de manière à circonscrire la pupille
des yeux et à rétrécir ainsi l'étendue du champ visuel, et il regardait
! Quel regard ! comme il grossissait les objets rapetissés par
l'éloignement ! comme il vous pénétrait jusqu'à l'âme ! comme il
perçait ces nappes liquides, si opaques à nos yeux, et comme il lisait
au plus profond des mers !...

Les deux inconnus, coiffés de bérets faits d'une fourrure de loutre
marine, et chaussés de bottes de mer en peau de phoque, portaient des
vêtements d'un tissu particulier, qui dégageaient la taille et
laissaient une grande liberté de mouvements.

Le plus grand des deux évidemment le chef du bord - nous examina avec
une extrême attention, sans prononcer une parole. Puis, se retournant
vers son compagnon, il s'entretint avec lui dans une langue que je ne
pus reconnaître. C'était un idiome sonore, harmonieux, flexible, dont
les voyelles semblaient soumises à une accentuation très variée.

L'autre répondit par un hochement de tête, et ajouta deux ou trois mots
parfaitement incompréhensibles. Puis du regard il parut m'interroger
directement.

Je répondis, en bon français, que je n'entendais point son langage ;
mais il ne sembla pas me comprendre, et la situation devint assez
embarrassante.

« Que monsieur raconte toujours notre histoire, me dit Conseil. Ces
messieurs en saisiront peut-être quelques mots ! »

Je recommençai le récit de nos aventures, articulant nettement toutes
mes syllabes, et sans omettre un seul détail. Je déclinai nos noms et
qualités ; puis, je présentai dans les formes le professeur Aronnax,
son domestique Conseil, et maître Ned Land, le harponneur.

L'homme aux yeux doux et calmes m'écouta tranquillement, poliment même,
et avec une attention remarquable. Mais rien dans sa physionomie
n'indiqua qu'il eût compris mon histoire. Quand j'eus fini, il ne
prononça pas un seul mot.

Restait encore la ressource de parler anglais. Peut-être se ferait-on
entendre dans cette langue qui est à peu près universelle. Je la
connaissais, ainsi que la langue allemande, d'une manière suffisante
pour la lire couramment, mais non pour la parler correctement. Or, ici,
il fallait surtout se faire comprendre.

« Allons, à votre tour, dis-je au harponneur. A vous, maître Land,
tirez de votre sac le meilleur anglais qu'ait jamais parlé un
Anglo-Saxon, et tâchez d'être plus heureux que moi. »

Ned ne se fit pas prier et recommença mon récit que je compris à peu
près. Le fond fut le même, mais la forme différa. Le Canadien, emporté
par son caractère, y mit beaucoup d'animation. Il se plaignit
violemment d'être emprisonné au mépris du droit des gens, demanda en
vertu de quelle loi on le retenait ainsi, invoqua l'_habeas corpus_,
menaça de poursuivre ceux qui le séquestraient indûment, se démena,
gesticula, cria, et finalement, il fit comprendre par un geste
expressif que nous mourions de faim.

Ce qui était parfaitement vrai, mais nous l'avions à peu près oublié.

A sa grande stupéfaction, le harponneur ne parut pas avoir été plus
intelligible que moi. Nos visiteurs ne sourcillèrent pas. Il était
évident qu'ils ne comprenaient ni la langue d'Arago ni celle de Faraday.

Fort embarrassé, après avoir épuisé vainement nos ressources
philologiques, je ne savais plus quel parti prendre, quand Conseil me
dit :

« Si monsieur m'y autorise, je raconterai la chose en allemand.

-- Comment ! tu sais l'allemand ? m'écriai-je.

-- Comme un Flamand, n'en déplaise à monsieur.

-- Cela me plaît, au contraire. Va, mon garçon. »

Et Conseil, de sa voix tranquille, raconta pour la troisième fois les
diverses péripéties de notre histoire. Mais, malgré les élégantes
tournures et la belle accentuation du narrateur, la langue allemande
n'eut aucun succès.

Enfin, poussé à bout, je rassemblai tout ce qui me restait de mes
premières études, et j'entrepris de narrer nos aventures en latin.
Cicéron se fût bouché les oreilles et m'eût renvoyé à la cuisine, mais
cependant, je parvins à m'en tirer. Même résultat négatif.

Cette dernière tentative définitivement avortée, les deux inconnus
échangèrent quelques mots dans leur incompréhensible langage, et se
retirèrent, sans même nous avoir adresse un de ces gestes rassurants
qui ont cours dans tous les pays du monde. La porte se referma.

« C'est une infamie ! s'écria Ned Land, qui éclata pour la vingtième
fois. Comment ! on leur parle français, anglais, allemand, latin, à ces
coquins-là, et il n'en est pas un qui ait la civilité de répondre !

Calmez-vous, Ned, dis-je au bouillant harponneur, la colère ne mènerait
à rien.

-- Mais savez-vous, monsieur le professeur, reprit notre irascible
compagnon, que l'on mourrait parfaitement de faim dans cette cage de
fer ?

-- Bah ! fit Conseil, avec de la philosophie, on peut encore tenir
longtemps !

-- Mes amis, dis-je, il ne faut pas se désespérer. Nous nous sommes
trouvés dans de plus mauvaises passes. Faites-moi donc le plaisir
d'attendre pour vous former une opinion sur le commandant et l'équipage
de ce bateau.

-- Mon opinion est toute faite, riposta Ned Land. Ce sont des coquins...

-- Bon ! et de quel pays ?

-- Du pays des coquins !

-- Mon brave Ned, ce pays-là n'est pas encore suffisamment indiqué sur
la mappemonde, et j'avoue que la nationalité de ces deux inconnus est
difficile à déterminer ! Ni Anglais, ni Français, ni Allemands, voilà
tout ce que l'on peut affirmer. Cependant, je serais tenté d'admettre
que ce commandant et son second sont nés sous de basses latitudes. Il y
a du méridional en eux. Mais sont-ils espagnols, turcs, arabes ou
indiens, c'est ce que leur type physique ne me permet pas de décider.
Quant à leur langage, il est absolument incompréhensible.

Voilà le désagrément de ne pas savoir toutes les langues, répondit
Conseil, ou le désavantage de ne pas avoir une langue unique !

-- Ce qui ne servirait à rien ! répondit Ned Land. Ne voyez-vous pas
que ces gens-là ont un langage à eux, un langage inventé pour
désespérer les braves gens qui demandent à dîner ! Mais, dans tous les
pays de la terre ouvrir la bouche, remuer les mâchoires, happer des
dents et des lèvres, est-ce que cela ne se comprend pas de reste ?
Est-ce que cela ne veut pas dire à Québec comme aux Pomotou, à Paris
comme aux antipodes : J'ai faim ! donnez-moi à manger !...

-- Oh ! fit Conseil, il y a des natures si inintelligentes !... »

Comme il disait ces mots, la porte s'ouvrit. Un stewart entra. Il nous
apportait des vêtements, vestes et culottes de mer, faites d'une étoffe
dont je ne reconnus pas la nature. Je me hâtai de les revêtir, et mes
compagnons m'imitèrent.

Pendant ce temps, le stewart muet, sourd peut-être avait disposé la
table et placé trois couverts.

« Voilà quelque chose de sérieux, dit Conseil, et cela s'annonce bien.

-- Bah ! répondit le rancunier harponneur, que diable voulez-vous qu'on
mange ici ? du foie de tortue, du filet de requin, du beefsteak de
chien de mer !

-- Nous verrons bien ! » dit Conseil.

Les plats, recouverts de leur cloche d'argent, furent symétriquement
posés sur la nappe, et nous prîmes place à table. Décidément, nous
avions affaire à des gens civilisés, et sans la lumière électrique qui
nous inondait, je me serais cru dans la salle à manger de l'hôtel
Adelphi, à Liverpool, ou du Grand-Hôtel, à Paris. Je dois dire
toutefois que le pain et le vin manquaient totalement. L'eau était
fraîche et limpide, mais c'était de l'eau - ce qui ne fut pas du goût
de Ned Land. Parmi les mets qui nous furent servis, je reconnus divers
poissons délicatement apprêtés ; mais, sur certains plats, excellents
d'ailleurs, je ne pus me prononcer, et je n'aurais même su dire à quel
règne, végétal ou animal, leur contenu appartenait. Quant au service de
table, il était élégant et d'un goût parfait. Chaque ustensile,
cuiller, fourchette, couteau, assiette, portait une lettre entourée
d'une devise en exergue, et dont voici le _fac-similé_ exact :

_Mobile dans l'élément mobile !_ Cette devise s'appliquait justement à
cet appareil sous-marin, à la condition de traduire la préposition _in_
par _dans_ et non par sur. La lettre N formait sans doute l'initiale du
nom de l'énigmatique personnage qui commandait au fond des mers !

Ned et Conseil ne faisaient pas tant de réflexions. Ils dévoraient, et
je ne tardai pas à les imiter. J'étais, d'ailleurs, rassuré sur notre
sort, et il me paraissait évident que nos hôtes ne voulaient pas nous
laisser mourir d'inanition.

Cependant, tout finit ici-bas, tout passe, même la faim de gens qui
n'ont pas mangé depuis quinze heures. Notre appétit satisfait, le
besoin de sommeil se fit impérieusement sentir. Réaction bien
naturelle, après l'interminable nuit pendant laquelle nous avions lutté
contre la mort.

« Ma foi, je dormirais bien, dit Conseil.

-- Et moi, je dors ! » répondit Ned Land.

Mes deux compagnons s'étendirent sur le tapis de la cabine, et furent
bientôt plongés dans un profond sommeil.

Pour mon compte, je cédai moins facilement à ce violent besoin de
dormir. Trop de pensées s'accumulaient dans mon esprit, trop de
questions insolubles s'y pressaient, trop d'images tenaient mes
paupières entr'ouvertes ! Où étions-nous ? Quelle étrange puissance
nous emportait ? Je sentais - ou plutôt je croyais sentir - l'appareil
s'enfoncer vers les couches les plus reculées de la mer. De violents
cauchemars m'obsédaient. J'entrevoyais dans ces mystérieux asiles tout
un monde d'animaux inconnus, dont ce bateau sous-marin semblait être le
congénère, vivant, se mouvant, formidable comme eux !... Puis, mon
cerveau se calma, mon imagination se fondit en une vague somnolence, et
je tombai bientôt dans un morne sommeil.

                                   IX

                        LES COLÈRES DE NED LAND

Quelle fut la durée de ce sommeil, je l'ignore ; mais il dut être long,
car il nous reposa complètement de nos fatigues. Je me réveillai le
premier. Mes compagnons n'avaient pas encore bougé, et demeuraient
étendus dans leur coin comme des masses inertes.

A peine relevé de cette couche passablement dure, je sentis mon cerveau
dégagé, mon esprit net. Je recommençai alors un examen attentif de
notre cellule.

Rien n'était changé à ses dispositions intérieures. La prison était
restée prison, et les prisonniers, prisonniers. Cependant le stewart,
profitant de notre sommeil, avait desservi la table. Rien n'indiquait
donc une modification prochaine dans cette situation, et je me demandai
sérieusement si nous étions destinés à vivre indéfiniment dans cette
cage.

Cette perspective me sembla d'autant plus pénible que, si mon cerveau
était libre de ses obsessions de la veille, je me sentais la poitrine
singulièrement oppressée. Ma respiration se faisait difficilement.
L'air lourd ne suffisait plus au jeu de mes poumons. Bien que la
cellule fût vaste, il était évident que nous avions consommé en grande
partie l'oxygène qu'elle contenait. En effet, chaque homme dépense en
une heure, l'oxygène renfermé dans cent litres d'air et cet air, chargé
alors d'une quantité presque égale d'acide carbonique, devient
irrespirable.

Il était donc urgent de renouveler l'atmosphère de notre prison, et,
sans doute aussi, L'atmosphère du bateau sous-marin.

Là se posait une question à mon esprit. Comment procédait le commandant
de cette demeure flottante ? Obtenait-il de l'air par des moyens
chimiques, en dégageant par la chaleur l'oxygène contenu dans du
chlorate de potasse, et en absorbant l'acide carbonique par la potasse
caustique ? Dans ce cas, il devait avoir conservé quelques relations
avec les continents, afin de se procurer les matières nécessaires à
cette opération. Se bornait-il seulement à emmagasiner l'air sous de
hautes pressions dans des réservoirs, puis à le répandre suivant les
besoins de son équipage ? Peut-être. Ou, procédé plus commode, plus
économique, et par conséquent plus probable, se contentait-il de
revenir respirer à la surface des eaux, comme un cétacé, et de
renouveler pour vingt-quatre heures sa provision d'atmosphère ? Quoi
qu'il en soit, et quelle que fût la méthode, il me paraissait prudent
de l'employer sans retard.

En effet, j'étais déjà réduit à multiplier mes inspirations pour
extraire de cette cellule le peu d'oxygène qu'elle renfermait, quand,
soudain, je fus rafraîchi par un courant d'air pur et tout parfumé
d'émanations salines. C'était bien la brise de mer, vivifiante et
chargée d'iode ! J'ouvris largement la bouche, et mes poumons se
saturèrent de fraîches molécules. En même temps, je sentis un
balancement, un roulis de médiocre amplitude, mais parfaitement
déterminable. Le bateau, le monstre de tôle venait évidemment de
remonter à la surface de l'Océan pour y respirer à la façon des
baleines. Le mode de ventilation du navire était donc parfaitement
reconnu.

Lorsque j'eus absorbé cet air pur à pleine poitrine, je cherchai le
conduit, l'« aérifère », si l'on veut, qui laissait arriver jusqu'à
nous ce bienfaisant effluve, et je ne tardai pas à le trouver.
Au-dessus de la porte s'ouvrait un trou d'aérage laissant passer une
fraîche colonne d'air, qui renouvelait ainsi l'atmosphère appauvrie de
la cellule.

J'en étais là de mes observations, quand Ned et Conseil s'éveillèrent
presque en même temps, sous l'influence de cette aération revivifiante.
Ils se frottèrent les yeux, se détirèrent les bras et furent sur pied
en un instant.

« Monsieur a bien dormi ? me demanda Conseil avec sa politesse
quotidienne.

-- Fort bien, mon brave garçon, répondis-je. Et, vous, maître Ned Land ?

-- Profondément, monsieur le professeur. Mais, je ne sais si je me
trompe, il me semble que je respire comme une brise de mer ? »

Un marin ne pouvait s'y méprendre, et je racontai au Canadien ce qui
s'était passé pendant son sommeil.

« Bon ! dit-il, cela explique parfaitement ces mugissements que nous
entendions, lorsque le prétendu narwal se trouvait en vue de
l'_Abraham-Lincoln_.

-- Parfaitement, maître Land, c'était sa respiration !

-- Seulement, monsieur Aronnax, je n'ai aucune idée de l'heure qu'il
est, à moins que ce ne soit l'heure du dîner ?

-- L'heure du dîner, mon digne harponneur ? Dites, au moins, l'heure du
déjeuner, car nous sommes certainement au lendemain d'hier.

-- Ce qui démontre, répondit Conseil, que nous avons pris vingt-quatre
heures de sommeil.

-- C'est mon avis, répondis-je.

-- Je ne vous contredis point, répliqua Ned Land. Mais dîner ou
déjeuner, le stewart sera le bienvenu, qu'il apporte l'un ou l'autre.

-- L'un et l'autre, dit Conseil

-- Juste, répondit le Canadien, nous avons droit à deux repas, et pour
mon compte, je ferai honneur à tous les deux.

-- Eh bien ! Ned, attendons, répondis-je. Il est évident que ces
inconnus n'ont pas l'intention de nous laisser mourir de faim, car,
dans ce cas, le dîner d'hier soir n'aurait aucun sens.

-- A moins qu'on ne nous engraisse ! riposta Ned.

-- Je proteste, répondis-je. Nous ne sommes point tombés entre les
mains de cannibales !

-- Une fois n'est pas coutume, répondit sérieusement le Canadien. Qui
sait si ces gens-là ne sont pas privés depuis longtemps de chair
fraîche, et dans ce cas, trois particuliers sains et bien constitués
comme monsieur le professeur, son domestique et moi...

-- Chassez ces idées, maître Land, répondis-je au harponneur, et
surtout, ne partez pas de là pour vous emporter contre nos hôtes, ce
qui ne pourrait qu'aggraver la situation.

-- En tout cas, dit le harponneur, j'ai une faim de tous les diables,
et dîner ou déjeuner, le repas n'arrive guère !

-- Maître Land, répliquai-je, il faut se conformer au règlement du
bord, et je suppose que notre estomac avance sur la cloche du
maître-coq.

-- Eh bien ! on le mettra à l'heure, répondit tranquillement Conseil.

-- Je vous reconnais là, ami Conseil, riposta l'impatient Canadien.
Vous usez peu votre bile et vos nerfs ! Toujours calme ! Vous seriez
capable de dire vos grâces avant votre bénédicité, et de mourir de faim
plutôt que de vous plaindre !

-- A quoi cela servirait-il ? demanda Conseil.

-- Mais cela servirait à se plaindre ! C'est déjà quelque chose. Et si
ces pirates -- je dis pirates par respect, et pour ne pas contrarier
monsieur le professeur qui défend de les appeler cannibales -- , si ces
pirates se figurent qu'ils vont me garder dans cette cage où j'étouffe,
sans apprendre de quels jurons j'assaisonne mes emportements, ils se
trompent ! Voyons, monsieur Aronnax, parlez franchement. Croyez-vous
qu'ils nous tiennent longtemps dans cette boîte de fer ?

-- A dire vrai, je n'en sais pas plus long que vous, ami Land.

-- Mais enfin, que supposez-vous ?

-- Je suppose que le hasard nous a rendus maîtres d'un secret
important. Or, l'équipage de ce bateau sous-marin a intérêt à le
garder, et si cet intérêt est plus grave que la vie de trois hommes, je
crois notre existence très compromise. Dans le cas contraire, à la
première occasion, le monstre qui nous a engloutis nous rendra au monde
habité par nos semblables.

-- A moins qu'il ne nous enrôle parmi son équipage, dit Conseil, et
qu'il nous garde ainsi...

-- Jusqu'au moment, répliqua Ned Land, où quelque frégate, plus rapide
ou plus adroite que l'_Abraham-Lincoln_, s'emparera de ce nid de
forbans, et enverra son équipage et nous respirer une dernière fois au
bout de sa grand'vergue.

-- Bien raisonné, maître Land, répliquai-je. Mais on ne nous a pas
encore fait, que je sache, de proposition à cet égard. Inutile donc de
discuter le parti que nous devrons prendre, le cas échéant. Je vous le
répète, attendons, prenons conseil des circonstances, et ne faisons
rien, puisqu'il n'y a rien à faire.

-- Au contraire ! monsieur le professeur, répondit le harponneur, qui
n'en voulait pas démordre, il faut faire quelque chose.

-- Eh ! quoi donc, maître Land ?

-- Nous sauver.

-- Se sauver d'une prison « terrestre » est souvent difficile, mais
d'une prison sous-marine, cela me paraît absolument impraticable.

-- Allons, ami Ned, demanda Conseil, que répondez-vous à l'objection de
monsieur ? Je ne puis croire qu'un Américain soit jamais à bout de
ressources ! »

Le harponneur, visiblement embarrassé, se taisait. Une fuite, dans les
conditions où le hasard nous avait jetés, était absolument impossible.
Mais un Canadien est à demi français, et maître Ned Land le fit bien
voir par sa réponse.

« Ainsi, monsieur Aronnax, reprit-il après quelques instants de
réflexion, vous ne devinez pas ce que doivent faire des gens qui ne
peuvent s'échapper de leur prison ?

-- Non, mon ami.

-- C'est bien simple, il faut qu'ils s'arrangent de manière à y rester.

-- Parbleu ! fit Conseil, vaut encore mieux être dedans que dessus ou
dessous !

-- Mais après avoir jeté dehors geôliers, porte-clefs et gardiens,
ajouta Ned Land.

-- Quoi, Ned ? vous songeriez sérieusement à vous emparer de ce
bâtiment ?

-- Très sérieusement, répondit le Canadien.

-- C'est impossible.

-- Pourquoi donc, monsieur ? Il peut se présenter quelque chance
favorable, et je ne vois pas ce qui pourrait nous empêcher d'en
profiter. S'ils ne sont qu'une vingtaine d'hommes à bord de cette
machine, ils ne feront pas reculer deux Français et un Canadien, je
suppose ! »

Mieux valait admettre la proposition du harponneur que de la discuter.
Aussi, me contentai-je de répondre :

« Laissons venir les circonstances, maître Land, et nous verrons. Mais,
jusque-là, je vous en prie, contenez votre impatience. On ne peut agir
que par ruse, et ce n'est pas en vous emportant que vous ferez naître
des chances favorables. Promettez-moi donc que vous accepterez la
situation sans trop de colère.

-- Je vous le promets, monsieur le professeur, répondit Ned Land d'un
ton peu rassurant. Pas un mot violent ne sortira de ma bouche, pas un
geste brutal ne me trahira, quand bien même le service de la table ne
se ferait pas avec toute la régularité désirable.

-- J'ai votre parole, Ned », répondis-je au Canadien.

Puis, la conversation fut suspendue, et chacun de nous se mit à
réfléchir à part soi. J'avouerai que, pour mon compte, et malgré
l'assurance du harponneur, je ne conservais aucune illusion. Je
n'admettais pas ces chances favorables dont Ned Land avait parlé. Pour
être si sûrement manoeuvré, le bateau sous-marin exigeait un nombreux
équipage, et conséquemment, dans le cas d'une lutte, nous aurions
affaire à trop forte partie. D'ailleurs, il fallait, avant tout, être
libres, et nous ne l'étions pas. Je ne voyais même aucun moyen de fuir
cette cellule de tôle si hermétiquement fermée. Et pour peu que
l'étrange commandant de ce bateau eût un secret à garder -- ce qui
paraissait au moins probable il ne nous laisserait pas agir librement à
son bord. Maintenant, se débarrasserait-il de nous par la violence, ou
nous jetterait-il un jour sur quelque coin de terre ? C'était là
l'inconnu. Toutes ces hypothèses me semblaient extrêmement plausibles,
et il fallait être un harponneur pour espérer de reconquérir sa liberté.

Je compris d'ailleurs que les idées de Ned Land s'aigrissaient avec les
réflexions qui s'emparaient de son cerveau. J'entendais peu à peu les
jugements gronder au fond de son gosier, et je voyais ses gestes
redevenir menaçants. Il se levait, tournait comme une bête fauve en
cage, frappait les murs du pied et du poing. D'ailleurs, le temps
s'écoulait, la faim se faisait cruellement sentir, et, cette fois, le
stewart ne paraissait pas. Et c'était oublier trop longtemps notre
position de naufragés, si l'on avait réellement de bonnes intentions à
notre égard.

Ned Land, tourmenté par les tiraillements de son robuste estomac, se
montait de plus en plus, et, malgré sa parole, je craignais
véritablement une explosion, lorsqu'il se trouverait en présence de
l'un des hommes du bord.

Pendant deux heures encore, la colère de Ned Land s'exalta. Le Canadien
appelait, il criait, mais en vain. Les murailles de tôle étaient
sourdes. Je n'entendais même aucun bruit à l'intérieur de ce bateau,
qui semblait mort. Il ne bougeait pas, car j'aurais évidemment senti
les frémissements de la coque sous l'impulsion de l'hélice. Plongé sans
doute dans l'abîme des eaux, il n'appartenait plus à la terre. Tout ce
morne silence était effrayant.

Quant à notre abandon, notre isolement au fond de cette cellule, je
n'osais estimer ce qu'il pourrait durer. Les espérances que j'avais
conçues après notre entrevue avec le commandant du bord s'effaçaient
peu à peu. La douceur du regard de cet homme, l'expression généreuse de
sa physionomie, la noblesse de son maintien, tout disparaissait de mon
souvenir. Je revoyais cet énigmatique personnage tel qu'il devait être,
nécessairement impitoyable, cruel. Je le sentais en dehors de
l'humanité, inaccessible à tout sentiment de pitié, implacable ennemi
de ses semblables auxquels il avait dû vouer une impérissable haine !

Mais, cet homme, allait-il donc nous laisser périr d'inanition,
enfermés dans cette prison étroite livrés à ces horribles tentations
auxquelles pousse la faim farouche ? Cette affreuse pensée prit dans
mon esprit une intensité terrible, et l'imagination aidant, je me
sentis envahir par une épouvante insensée. Conseil restait calme, Ned
Land rugissait.

En ce moment, un bruit se fit entendre extérieurement.

Des pas résonnèrent sur la dalle de métal. Les serrures furent
fouillées, la porte s'ouvrit, le stewart parut.

Avant que j'eusse fait un mouvement pour l'en empêcher, le Canadien
s'était précipité sur ce malheureux ; il l'avait renversé ; il le
tenait à la gorge. Le stewart étouffait sous sa main puissante.

Conseil cherchait déjà à retirer des mains du harponneur sa victime à
demi suffoquée, et j'allais joindre mes efforts aux siens, quand,
subitement, je fus cloué à ma place par ces mots prononcés en français :

« Calmez-vous, maître Land, et vous, monsieur le professeur, veuillez
m'écouter ! »

                                    X

                            L'HOMME DES EAUX

C'était le commandant du bord qui parlait ainsi.

A ces mots, Ned Land se releva subitement. Le stewart, presque étranglé
sortit en chancelant sur un signe de son maître ; mais tel était
l'empire du commandant à son bord, que pas un geste ne trahit le
ressentiment dont cet homme devait être animé contre le Canadien.
Conseil, intéressé malgré lui, moi stupéfait, nous attendions en
silence le dénouement de cette scène.

Le commandant, appuyé sur l'angle de la table, les bras croisés, nous
observait avec une profonde attention. Hésitait-il à parler ?
Regrettait-il ces mots qu'il venait de prononcer en français ? On
pouvait le croire.

Après quelques instants d'un silence qu'aucun de nous ne songea à
interrompre :

« Messieurs, dit-il d'une voix calme et pénétrante, je parle également
le français, l'anglais, l'allemand et le latin. J'aurais donc pu vous
répondre dès notre première entrevue, mais je voulais vous connaître
d'abord, réfléchir ensuite. Votre quadruple récit, absolument semblable
au fond, m'a affirmé l'identité de vos personnes. Je sais maintenant
que le hasard a mis en ma présence monsieur Pierre Aronnax, professeur
d'histoire naturelle au Muséum de Paris, chargé d'une mission
scientifique à l'étranger, Conseil son domestique, et Ned Land,
d'origine canadienne, harponneur à bord de la frégate
l'_Abraham-Lincoln_, de la marine nationale des États-Unis d'Amérique. »

Je m'inclinai d'un air d'assentiment. Ce n'était pas une question que
me posait le commandant. Donc, pas de réponse à faire. Cet homme
s'exprimait avec une aisance parfaite, sans aucun accent. Sa phrase
était nette, ses mots justes, sa facilité d'élocution remarquable. Et
cependant, je ne « sentais » pas en lui un compatriote.

Il reprit la conversation en ces termes :

« Vous avez trouvé sans doute, monsieur, que j'ai longtemps tardé à
vous rendre cette seconde visite. C'est que, votre identité reconnue,
je voulais peser mûrement le parti à prendre envers vous. J'ai beaucoup
hésité. Les plus fâcheuses circonstances vous ont mis en présence d'un
homme qui a rompu avec l'humanité. Vous êtes venu troubler mon
existence...

-- Involontairement, dis-je.

-- Involontairement ? répondit l'inconnu, en forçant un peu sa voix.
Est-ce involontairement que l'_Abraham-Lincoln_ me chasse sur toutes
les mers ? Est-ce involontairement que vous avez pris passage à bord de
cette frégate ? Est-ce involontairement que vos boulets ont rebondi sur
la coque de mon navire ? Est-ce involontairement que maître Ned Land
m'a frappé de son harpon ? »

Je surpris dans ces paroles une irritation contenue. Mais, à ces
récriminations j'avais une réponse toute naturelle à faire, et je la
fis.

« Monsieur, dis-je, vous ignorez sans doute les discussions qui ont eu
lieu à votre sujet en Amérique et en Europe. Vous ne savez pas que
divers accidents, provoqués par le choc de votre appareil sous-marin,
ont ému l'opinion publique dans les deux continents. Je vous fais grâce
des hypothèses sans nombre par lesquelles on cherchait à expliquer
l'inexplicable phénomène dont seul vous aviez le secret. Mais sachez
qu'en vous poursuivant jusque sur les hautes mers du Pacifique,
l'_Abraham-Lincoln_ croyait chasser quelque puissant monstre marin dont
il fallait à tout prix délivrer l'Océan. »

Un demi-sourire détendit les lèvres du commandant, puis, d'un ton plus
calme :

« Monsieur Aronnax, répondit-il, oseriez-vous affirmer que votre
frégate n'aurait pas poursuivi et canonné un bateau sous-marin aussi
bien qu'un monstre ? »

Cette question m'embarrassa, car certainement le commandant Farragut
n'eût pas hésité. Il eût cru de son devoir de détruire un appareil de
ce genre tout comme un narwal gigantesque.

« Vous comprenez donc, monsieur, reprit l'inconnu, que j'ai le droit de
vous traiter en ennemis. »

Je ne répondis rien, et pour cause. A quoi bon discuter une proposition
semblable, quand la force peut détruire les meilleurs arguments.

« J'ai longtemps hésité, reprit le commandant. Rien ne m'obligeait à
vous donner l'hospitalité. Si je devais me séparer de vous, je n'avais
aucun intérêt à vous revoir. Je vous remettais sur la plate-forme de ce
navire qui vous avait servi de refuge. Je m'enfonçais sous les mers, et
j'oubliais que vous aviez jamais existé. N'était-ce pas mon droit ?

-- C'était peut-être le droit d'un sauvage, répondis-je, ce n'était pas
celui d'un homme civilisé.

-- Monsieur le professeur, répliqua vivement le commandant, je ne suis
pas ce que vous appelez un homme civilisé ! J'ai rompu avec la société
tout entière pour des raisons que moi seul j'ai le droit d'apprécier.
Je n'obéis donc point à ses règles, et je vous engage à ne jamais les
invoquer devant moi ! »

Ceci fut dit nettement. Un éclair de colère et de dédain avait allumé
les yeux de l'inconnu, et dans la vie de cet homme, j'entrevis un passé
formidable. Non seulement il s'était mis en dehors des lois humaines,
mais il s'était fait indépendant, libre dans la plus rigoureuse
acception du mot, hors de toute atteinte ! Qui donc oserait le
poursuivre au fond des mers, puisque, à leur surface, il déjouait les
efforts tentés contre lui ? Quel navire résisterait au choc de son
monitor sous-marin ? Quelle cuirasse, si épaisse qu'elle fût,
supporterait les coups de son éperon ? Nul, entre les hommes, ne
pouvait lui demander compte de ses oeuvres. Dieu, s'il y croyait, sa
conscience, s'il en avait une, étaient les seuls juges dont il put
dépendre.

Ces réflexions traversèrent rapidement mon esprit, pendant que
l'étrange personnage se taisait, absorbé et comme retiré en lui-même.
Je le considérais avec un effroi mélangé d'intérêt, et sans doute,
ainsi qu'Oedipe considérait le Sphinx.

Après un assez long silence, le commandant reprit la parole.

« J'ai donc hésité, dit-il, mais j'ai pensé que mon intérêt pouvait
s'accorder avec cette pitié naturelle à laquelle tout être humain a
droit. Vous resterez à mon bord, puisque la fatalité vous y a jetés.
Vous y serez libres, et, en échange de cette liberté, toute relative
d'ailleurs, je ne vous imposerai qu'une seule condition. Votre parole
de vous y soumettre me suffira.

-- Parlez, monsieur, répondis-je, je pense que cette condition est de
celles qu'un honnête homme peut accepter ?

-- Oui, monsieur, et la voici. Il est possible que certains événements
imprévus m'obligent à vous consigner dans vos cabines pour quelques
heures ou quelques jours, suivant le cas. Désirant ne jamais employer
la violence, j'attends de vous, dans ce cas, plus encore que dans tous
les autres, une obéissance passive. En agissant ainsi, je couvre votre
responsabilité, je vous dégage entièrement, car c'est à moi de vous
mettre dans l'impossibilité de voir ce qui ne doit pas être vu.
Acceptez-vous cette condition ? »

Il se passait donc à bord des choses tout au moins singulières, et que
ne devaient point voir des gens qui ne s'étaient pas mis hors des lois
sociales ! Entre les surprises que l'avenir me ménageait, celle-ci ne
devait pas être la moindre.

« Nous acceptons, répondis-je. Seulement, je vous demanderai, monsieur,
la permission de vous adresser une question, une seule.

-- Parlez, monsieur.

-- Vous avez dit que nous serions libres à votre bord ?

-- Entièrement.

-- Je vous demanderai donc ce que vous entendez par cette liberté.

-- Mais la liberté d'aller, de venir, de voir, d'observer même tout ce
qui se passe ici - sauf en quelques circonstances graves - , la liberté
enfin dont nous jouissons nous-mêmes, mes compagnons et moi. »

Il était évident que nous ne nous entendions point.

« Pardon, monsieur, repris-je, mais cette liberté, ce n'est que celle
que tout prisonnier a de parcourir sa prison ! Elle ne peut nous
suffire.

-- Il faudra, cependant, qu'elle vous suffise !

-- Quoi ! nous devons renoncer à jamais de revoir notre patrie, nos
amis, nos parents !

-- Oui, monsieur. Mais renoncer à reprendre cet insupportable joug de
la terre, que les hommes croient être la liberté, n'est peut-être pas
aussi pénible que vous le pensez !

-- Par exemple, s'écria Ned Land, jamais je ne donnerai ma parole de ne
pas chercher à me sauver !

-- Je ne vous demande pas de parole, maître Land répondit froidement le
commandant.

-- Monsieur, répondis-je, emporté malgré moi, vous abusez de votre
situation envers nous ! C'est de la cruauté !

-- Non, monsieur, c'est de la clémence ! Vous êtes mes prisonniers
après combat ! Je vous garde, quand je pourrais d'un mot vous replonger
dans les abîmes de l'Océan ! Vous m'avez attaqué ! Vous êtes venus
surprendre un secret que nul homme au monde ne doit pénétrer, le secret
de toute mon existence ! Et vous croyez que Je vais vous renvoyer sur
cette terre qui ne doit plus me connaître ! Jamais ! En vous retenant,
ce n'est pas vous que je garde, c'est moi-même ! »

Ces paroles indiquaient de la part du commandant un parti pris contre
lequel ne prévaudrait aucun argument.

« Ainsi, monsieur, repris-je, vous nous donnez tout simplement à
choisir entre la vie ou la mort ?

-- Tout simplement.

-- Mes amis, dis-je, à une question ainsi posée, il n'y a rien à
répondre. Mais aucune parole ne nous lie au maître de ce bord.

-- Aucune, monsieur », répondit l'inconnu.

Puis, d'une voix plus douce, il reprit :

« Maintenant, permettez-moi d'achever ce que j'ai à vous dire. Je vous
connais, monsieur Aronnax. Vous, sinon vos compagnons, vous n'aurez
peut-être pas tant à vous plaindre du hasard qui vous lie à mon sort.
Vous trouverez parmi les livres qui servent à mes études favorites cet
ouvrage que vous avez publié sur les grands fonds de la mer. Je l'ai
souvent lu. Vous avez poussé votre oeuvre aussi loin que vous le
permettait la science terrestre. Mais vous ne savez pas tout, vous
n'avez pas tout vu. Laissez-moi donc vous dire, monsieur le professeur,
que vous ne regretterez pas le temps passé à mon bord. Vous allez
voyager dans le pays des merveilles. L'étonnement, la stupéfaction
seront probablement l'état habituel de votre esprit. Vous ne vous
blaserez pas facilement sur le spectacle incessamment offert à vos
yeux. Je vais revoir dans un nouveau tour du monde sous-marin - qui
sait ? le dernier peut-être - tout ce que j'ai pu étudier au fond de
ces mers tant de fois parcourues, et vous serez mon compagnon d'études.
A partir de ce jour, vous entrez dans un nouvel élément, vous verrez ce
que n'a vu encore aucun homme car moi et les miens nous ne comptons
plus - et notre planète, grâce à moi, va vous livrer ses derniers
secrets. »

Je ne puis le nier ; ces paroles du commandant firent sur moi un grand
effet. J'étais pris là par mon faible, et j'oubliai, pour un instant,
que la contemplation de ces choses sublimes ne pouvait valoir la
liberté perdue. D'ailleurs, je comptais sur l'avenir pour trancher
cette grave question. Ainsi, je me contentai de répondre :

« Messieurs, si vous avez brisé avec l'humanité, je veux croire que
vous n'avez pas renié tout sentiment humain. Nous sommes des naufragés
charitablement recueillis à votre bord, nous ne l'oublierons pas. Quant
à moi, je ne méconnais pas que, si l'intérêt de la science pouvait
absorber jusqu'au besoin de liberté, ce que me promet notre rencontre
m'offrirait de grandes compensations. »

Je pensais que le commandant allait me tendre la main pour sceller
notre traité. Il n'en fit rien. Je le regrettai pour lui.

« Une dernière question, dis-je, au moment où cet être inexplicable
semblait vouloir se retirer.

-- Parlez, monsieur le professeur.

-- De quel nom dois-je vous appeler ?

-- Monsieur, répondit le commandant, je ne suis pour vous que le
capitaine Nemo, et vos compagnons et vous, n'êtes pour moi que les
passagers du _Nautilus_. »

Le capitaine Nemo appela. Un stewart parut. Le capitaine lui donna ses
ordres dans cette langue étrangère que je ne pouvais reconnaître. Puis,
se tournant vers le Canadien et Conseil :

« Un repas vous attend dans votre cabine, leur dit-il. Veuillez suivre
cet homme.

-- Ça n'est pas de refus ! » répondit le harponneur.

Conseil et lui sortirent enfin de cette cellule où ils étaient
renfermés depuis plus de trente heures.

« Et maintenant, monsieur Aronnax, notre déjeuner est prêt.
Permettez-moi de vous précéder.

-- A vos ordres, capitaine. »

Je suivis le capitaine Nemo, et dès que j'eus franchi la porte, je pris
une sorte de couloir électriquement éclairé, semblable aux coursives
d'un navire. Après un parcours d'une dizaine de mètres, une seconde
porte s'ouvrit devant moi.

J'entrai alors dans une salle à manger ornée et meublée avec un goût
sévère. De hauts dressoirs de chêne, incrustés d'ornements d'ébène,
s'élevaient aux deux extrémités de cette salle, et sur leurs rayons à
ligne ondulée étincelaient des faïences, des porcelaines, des verreries
d'un prix inestimable. La vaisselle plate y resplendissait sous les
rayons que versait un plafond lumineux, dont de fines peintures
tamisaient et adoucissaient l'éclat.

Au centre de la salle était une table richement servie. Le capitaine
Nemo m'indiqua la place que je devais occuper.

« Asseyez-vous, me dit-il, et mangez comme un homme qui doit mourir de
faim. »

Le déjeuner se composait d'un certain nombre de plats dont la mer seule
avait fourni le contenu, et de quelques mets dont j'ignorais la nature
et la provenance. J'avouerai que c'était bon, mais avec un goût
particulier auquel je m'habituai facilement. Ces divers aliments me
parurent riches en phosphore, et je pensai qu'ils devaient avoir une
origine marine.

Le capitaine Nemo me regardait. Je ne lui demandai rien, mais il devina
mes pensées, et il répondit de lui-même aux questions que je brûlais de
lui adresser.

« La plupart de ces mets vous sont inconnus, me dit-il. Cependant, vous
pouvez en user sans crainte. Ils sont sains et nourrissants. Depuis
longtemps, j'ai renoncé aux aliments de la terre, et je ne m'en porte
pas plus mal. Mon équipage, qui est vigoureux, ne se nourrit pas
autrement que moi.

-- Ainsi, dis-je, tous ces aliments sont des produits de la mer ?

-- Oui, monsieur le professeur, la mer fournit à tous mes besoins.
Tantôt, je mets mes filets a la traîne, et je les retire, prêts à se
rompre. Tantôt, je vais chasser au milieu de cet élément qui paraît
être inaccessible à l'homme, et je force le gibier qui gîte dans mes
forêts sous-marines. Mes troupeaux, comme ceux du vieux pasteur de
Neptune, paissent sans crainte les immenses prairies de l'Océan. J'ai
là une vaste propriété que j'exploite moi-même et qui est toujours
ensemencée par la main du Créateur de toutes choses. »

Je regardai le capitaine Nemo avec un certain étonnement, et je lui
répondis :

« Je comprends parfaitement, monsieur, que vos filets fournissent
d'excellents poissons à votre table ; je comprends moins que vous
poursuiviez le gibier aquatique dans vos forêts sous-marines ; mais je
ne comprends plus du tout qu'une parcelle de viande, si petite qu'elle
soit, figure dans votre menu.

-- Aussi, monsieur, me répondit le capitaine Nemo, ne fais-je jamais
usage de la chair des animaux terrestres.

-- Ceci, cependant, repris-je, en désignant un plat où restaient encore
quelques tranches de filet.

-- Ce que vous croyez être de la viande, monsieur le professeur, n'est
autre chose que du filet de tortue de mer. Voici également quelques
foies de dauphin que vous prendriez pour un ragoût de porc. Mon
cuisinier est un habile préparateur, qui excelle à conserver ces
produits variés de l'Océan. Goûtez à tous ces mets. Voici une conserve
d'holoturies qu'un Malais déclarerait sans rivale au monde, voilà une
crème dont le lait a été fourni par la mamelle des cétacés, et le sucre
par les grands fucus de la mer du Nord, et enfin, permettez-moi de vous
offrir des confitures d'anémones qui valent celles des fruits les plus
savoureux. »

Et je goûtais, plutôt en curieux qu'en gourmet, tandis que le capitaine
Nemo m'enchantait par ses invraisemblables récits.

« Mais cette mer, monsieur Aronnax, me dit-il, cette nourrice
prodigieuse, inépuisable, elle ne me nourrit pas seulement ; elle me
vêtit encore. Ces étoffes qui vous couvrent sont tissées avec le byssus
de certains coquillages ; elles sont teintes avec la pourpre des
anciens et nuancées de couleurs violettes que j'extrais des aplysis de
la Méditerranée. Les parfums que vous trouverez sur la toilette de
votre cabine sont le produit de la distillation des plantes marines.
Votre lit est fait du plus doux zostère de l'Océan. Votre plume sera un
fanon de baleine, votre encre la liqueur sécrétée par la seiche ou
l'encornet. Tout me vient maintenant de la mer comme tout lui
retournera un jour !

-- Vous aimez la mer, capitaine.

-- Oui ! je l'aime ! La mer est tout ! Elle couvre les sept dixièmes du
globe terrestre. Son souffle est pur et sain. C'est l'immense désert où
l'homme n'est jamais seul, car il sent frémir la vie à ses côtés. La
mer n'est que le véhicule d'une surnaturelle et prodigieuse existence ;
elle n'est que mouvement et amour ; c'est l'infini vivant, comme l'a
dit un de vos poètes. Et en effet, monsieur le professeur, la nature
s'y manifeste par ses trois règnes, minéral, végétal, animal. Ce
dernier y est largement représenté par les quatre groupes des
zoophytes, par trois classes des articulés, par cinq classes des
mollusques, par trois classes des vertébrés, les mammifères, les
reptiles et ces innombrables légions de poissons, ordre infini
d'animaux qui compte plus de treize mille espèces, dont un dixième
seulement appartient à l'eau douce. La mer est le vaste réservoir de la
nature. C'est par la mer que le globe a pour ainsi dire commencé, et
qui sait s'il ne finira pas par elle ! Là est la suprême tranquillité.
La mer n'appartient pas aux despotes. A sa surface, ils peuvent encore
exercer des droits iniques, s'y battre, s'y dévorer, y transporter
toutes les horreurs terrestres. Mais à trente pieds au-dessous de son
niveau, leur pouvoir cesse, leur influence s'éteint, leur puissance
disparaît ! Ah ! monsieur, vivez, vivez au sein des mers ! Là seulement
est l'indépendance ! Là je ne reconnais pas de maîtres ! Là je suis
libre ! »

Le capitaine Nemo se tut subitement au milieu de cet enthousiasme qui
débordait de lui. S'était-il laissé entraîner au-delà de sa réserve
habituelle ? Avait-il trop parlé ? Pendant quelques instants, il se
promena, très agité. Puis, ses nerfs se calmèrent, sa physionomie
reprit sa froideur accoutumée, et, se tournant vers moi :

« Maintenant, monsieur le professeur, dit-il, si vous voulez visiter le
_Nautilus_, je suis a vos ordres. »

                                   XI

                              LE _NAUTILUS_

Le capitaine Nemo se leva. Je le suivis. Une double porte, ménagée à
l'arrière de la salle, s'ouvrit, et j'entrai dans une chambre de
dimension égale à celle que je venais de quitter.

C'était une bibliothèque. De hauts meubles en palissandre noir,
incrustés de cuivres, supportaient sur leurs larges rayons un grand
nombre de livres uniformément reliés. Ils suivaient le contour de la
salle et se terminaient à leur partie inférieure par de vastes divans,
capitonnés de cuir marron, qui offraient les courbes les plus
confortables. De légers pupitres mobiles, en s'écartant ou se
rapprochant à volonté, permettaient d'y poser le livre en lecture. Au
centre se dressait une vaste table, couverte de brochures, entre
lesquelles apparaissaient quelques journaux déjà vieux. La lumière
électrique inondait tout cet harmonieux ensemble, et tombait de quatre
globes dépolis à demi engagés dans les volutes du plafond. Je regardais
avec une admiration réelle cette salle si ingénieusement aménagée, et
je ne pouvais en croire mes yeux.

« Capitaine Nemo, dis-je à mon hôte, qui venait de s'étendre sur un
divan, voilà une bibliothèque qui ferait honneur à plus d'un palais des
continents, et je suis vraiment émerveillé, quand je songe qu'elle peut
vous suivre au plus profond des mers.

-- Où trouverait-on plus de solitude, plus de silence, monsieur le
professeur ? répondit le capitaine Nemo. Votre cabinet du Muséum vous
offre-t-il un repos aussi complet ?

-- Non, monsieur, et je dois ajouter qu'il est bien pauvre auprès du
vôtre. Vous possédez la six ou sept mille volumes...

-- Douze mille, monsieur Aronnax. Ce sont les seuls liens qui me
rattachent à la terre. Mais le monde a fini pour moi le jour où mon
_Nautilus_ s'est plongé pour la première fois sous les eaux. Ce
jour-là, j'ai acheté mes derniers volumes, mes dernières brochures, mes
derniers journaux, et depuis lors, je veux croire que l'humanité n'a
plus ni pensé, ni écrit. Ces livres, monsieur le professeur, sont
d'ailleurs à votre disposition, et vous pourrez en user librement. »

Je remerciai le capitaine Nemo, et je m'approchai des rayons de la
bibliothèque. Livres de science, de morale et de littérature, écrits en
toute langue, y abondaient ; mais je ne vis pas un seul ouvrage
d'économie politique ; ils semblaient être sévèrement proscrits du
bord. Détail curieux, tous ces livres étaient indistinctement classés,
en quelque langue qu'ils fussent écrits, et ce mélange prouvait que le
capitaine du _Nautilus_ devait lire couramment les volumes que sa main
prenait au hasard.

Parmi ces ouvrages, je remarquai les chefs-d'oeuvre des maîtres anciens
et modernes, c'est-à-dire tout ce que l'humanité a produit de plus beau
dans l'histoire, la poésie, le roman et la science, depuis Homère
jusqu'à Victor Hugo, depuis Xénophon jusqu'à Michelet, depuis Rabelais
jusqu'à madame Sand. Mais la science, plus particulièrement, faisait
les frais de cette bibliothèque ; les livres de mécanique, de
balistique, d'hydrographie, de météorologie, de géographie, de
géologie, etc., y tenaient une place non moins importante que les
ouvrages d'histoire naturelle, et je compris qu'ils formaient la
principale étude du capitaine. Je vis là tout le Humboldt, tout
l'Arago, les travaux de Foucault, d'Henry Sainte-Claire Deville, de
Chasles, de Milne-Edwards, de Quatrefages, de Tyndall, de Faraday, de
Berthelot, de l'abbé Secchi, de Petermann, du commandant Maury,
d'Agassis etc. Les mémoires de l'Académie des sciences, les bulletins
des diverses sociétés de géographie, etc., et, en bon rang, les deux
volumes qui m'avaient peut-être valu cet accueil relativement
charitable du capitaine Nemo. Parmi les oeuvres de Joseph Bertrand, son
livre intitulé _les Fondateurs de l'Astronomie_ me donna même une date
certaine ; et comme je savais qu'il avait paru dans le courant de 1865,
je pus en conclure que l'installation du _Nautilus_ ne remontait pas à
une époque postérieure. Ainsi donc, depuis trois ans, au plus, le
capitaine Nemo avait commencé son existence sous-marine. J'espérai,
d'ailleurs, que des ouvrages plus récents encore me permettraient de
fixer exactement cette époque ; mais j'avais le temps de faire cette
recherche, et je ne voulus pas retarder davantage notre promenade à
travers les merveilles du _Nautilus_.

« Monsieur, dis-je au capitaine, je vous remercie d'avoir mis cette
bibliothèque à ma disposition. Il y a là des trésors de science, et
j'en profiterai.

-- Cette salle n'est pas seulement une bibliothèque, dit le capitaine
Nemo, c'est aussi un fumoir.

-- Un fumoir ? m'écriai-je. On fume donc à bord ?

-- Sans doute.

-- Alors, monsieur, je suis forcé de croire que vous avez conservé des
relations avec La Havane.

-- Aucune, répondit le capitaine. Acceptez ce cigare, monsieur Aronnax,
et, bien qu'il ne vienne pas de La Havane, vous en serez content, si
vous êtes connaisseur. »

Je pris le cigare qui m'était offert, et dont la forme rappelait celle
du londrès ; mais il semblait fabriqué avec des feuilles d'or. Je
l'allumai à un petit brasero que supportait un élégant pied de bronze,
et j'aspirai ses premières bouffées avec la volupté d'un amateur qui
n'a pas fumé depuis deux jours.

« C'est excellent, dis-je, mais ce n'est pas du tabac.

-- Non, répondit le capitaine, ce tabac ne vient ni de La Havane ni de
l'Orient. C'est une sorte d'algue, riche en nicotine, que la mer me
fournit, non sans quelque parcimonie. Regrettez-vous les londrès,
monsieur ?

-- Capitaine, je les méprise à partir de ce jour.

-- Fumez donc à votre fantaisie, et sans discuter l'origine de ces
cigares. Aucune régie ne les a contrôlés, mais ils n'en sont pas moins
bons, j'imagine.

-- Au contraire. »

A ce moment le capitaine Nemo ouvrit une porte qui faisait face à celle
par laquelle j'étais entré dans la bibliothèque, et je passai dans un
salon immense et splendidement éclairé.

C'était un vaste quadrilatère, à pans coupés, long de dix mètres, large
de six, haut de cinq. Un plafond lumineux, décoré de légères
arabesques, distribuait un jour clair et doux sur toutes les merveilles
entassées dans ce musée. Car, c'était réellement un musée dans lequel
une main intelligente et prodigue avait réuni tous les trésors de la
nature et de l'art, avec ce pêle-mêle artiste qui distingue un atelier
de peintre.

Une trentaine de tableaux de maîtres, à cadres uniformes, séparés par
d'étincelantes panoplies, ornaient les parois tendues de tapisseries
d'un dessin sévère. Je vis là des toiles de la plus haute valeur, et
que, pour la plupart, j'avais admirées dans les collections
particulières de l'Europe et aux expositions de peinture. Les diverses
écoles des maîtres anciens étaient représentées par une madone de
Raphaël, une vierge de Léonard de Vinci, une nymphe du Corrège, une
femme du Titien, une adoration de Véronèse, une assomption de Murillo,
un portrait d'Holbein, un moine de Vélasquez, un martyr de Ribeira, une
kermesse de Rubens, deux paysages flamands de Téniers, trois petits
tableaux de genre de Gérard Dow, de Metsu, de Paul Potter, deux toiles
de Géricault et de Prudhon, quelques marines de Backuysen et de Vernet.
Parmi les oeuvres de la peinture moderne, apparaissaient des tableaux
signés Delacroix, Ingres, Decamps, Troyon, Meissonnier, Daubigny, etc.,
et quelques admirables réductions de statues de marbre ou de bronze,
d'après les plus beaux modèles de l'antiquité, se dressaient sur leurs
piédestaux dans les angles de ce magnifique musée. Cet état de
stupéfaction que m'avait prédit le commandant du _Nautilus_ commençait
déjà à s'emparer de mon esprit.

« Monsieur le professeur, dit alors cet homme étrange, vous excuserez
le sans-gêne avec lequel je vous reçois, et le désordre qui règne dans
ce salon.

-- Monsieur, répondis-je, sans chercher à savoir qui vous êtes,
m'est-il permis de reconnaître en vous un artiste ?

-- Un amateur, tout au plus, monsieur. J'aimais autrefois à
collectionner ces belles oeuvres créées par la main de l'homme. J'étais
un chercheur avide, un fureteur infatigable, et j'ai pu réunir quelques
objets d'un haut prix. Ce sont mes derniers souvenirs de cette terre
qui est morte pour moi. A mes yeux, vos artistes modernes ne sont déjà
plus que des anciens ; ils ont deux ou trois mille ans d'existence, et
je les confonds dans mon esprit. Les maîtres n'ont pas d'âge.

-- Et ces musiciens ? dis-je, en montrant des partitions de Weber, de
Rossini, de Mozart, de Beethoven, d'Haydn, de Meyerbeer, d'Herold, de
Wagner, d'Auber, de Gounod, et nombre d'autres, éparses sur un
pianoorgue de grand modèle qui occupait un des panneaux du salon.

-- Ces musiciens, me répondit le capitaine Nemo, ce sont des
contemporains d'Orphée, car les différences chronologiques s'effacent
dans la mémoire des morts - et je suis mort, monsieur le professeur,
aussi bien mort que ceux de vos amis qui reposent à six pieds sous
terre ! »

Le capitaine Nemo se tut et sembla perdu dans une rêverie profonde. Je
le considérais avec une vive émotion, analysant en silence les
étrangetés de sa physionomie. Accoudé sur l'angle d'une précieuse table
de mosaïque, il ne me voyait plus, il oubliait ma présence.

Je respectai ce recueillement, et je continuai de passer en revue les
curiosités qui enrichissaient ce salon.

Auprès des oeuvres de l'art, les raretés naturelles tenaient une place
très importante. Elles consistaient principalement en plantes, en
coquilles et autres productions de l'Océan, qui devaient être les
trouvailles personnelles du capitaine Nemo. Au milieu du salon, un jet
d'eau, électriquement éclairé, retombait dans une vasque faite d'un
seul tridacne. Cette coquille, fournie par le plus grand des mollusques
acéphales, mesurait sur ses bords, délicatement festonnés, une
circonférence de six mètres environ ; elle dépassait donc en grandeur
ces beaux tridacnes qui furent donnés à François 1er par la République
de Venise, et dont l'église Saint-Sulpice, à Paris, a fait deux
bénitiers gigantesques.

Autour de cette vasque, sous d'élégantes vitrines fixées par des
armatures de cuivre, étaient classés et étiquetés les plus précieux
produits de la mer qui eussent jamais été livrés aux regards d'un
naturaliste. On conçoit ma joie de professeur.

L'embranchement des zoophytes offrait de très curieux spécimens de ses
deux groupes des polypes et des échinodermes. Dans le premier groupe,
des tubipores, des gorgones disposées en éventail, des éponges douces
de Syrie, des isis des Molluques, des pennatules, une virgulaire
admirable des mers de Norvège, des ombellulaires variées, des
alcyonnaires, toute une série de ces madrépores que mon maître
Milne-Edwards a si sagacement classés en sections, et parmi lesquels je
remarquai d'adorables flabellines, des oculines de l'île Bourbon, le «
char de Neptune » des Antilles, de superbes variétés de coraux, enfin
toutes les espèces de ces curieux polypiers dont l'assemblage forme des
îles entières qui deviendront un jour des continents. Dans les
échinodermes, remarquables par leur enveloppe épineuse, les astéries,
les étoiles de mer, les pantacrines, les comatules, les astérophons,
les oursins, les holoturies, etc., représentaient la collection
complète des individus de ce groupe.

Un conchyliologue un peu nerveux se serait pâmé certainement devant
d'autres vitrines plus nombreuses où étaient classés les échantillons
de l'embranchement des mollusques. Je vis là une collection d'une
valeur inestimable, et que le temps me manquerait à décrire tout
entière. Parmi ces produits, je citerai, pour mémoire seulement, -
l'élégant marteau royal de l'Océan indien dont les régulières taches
blanches ressortaient vivement sur un fond rouge et brun, - un spondyle
impérial, aux vives couleurs, tout hérissé d'épines, rare spécimen dans
les muséums européens, et dont j'estimai la valeur à vingt mille
francs, un marteau commun des mers de la Nouvelle-Hollande, qu'on se
procure difficilement, - des buccardes exotiques du Sénégal, fragiles
coquilles blanches à doubles valves, qu'un souffle eût dissipées comme
une bulle de savon, - plusieurs variétés des arrosoirs de Java, sortes
de tubes calcaires bordés de replis foliacés, et très disputés par les
amateurs, - toute une série de troques, les uns jaune verdâtre, pêchés
dans les mers d'Amérique, les autres d'un brun roux, amis des eaux de
la Nouvelle-Hollande, ceux-ci, venus du golfe du Mexique, et
remarquables par leur coquille imbriquée, ceux-là, des stellaires
trouvés dans les mers australes, et enfin, le plus rare de tous, le
magnifique éperon de la Nouvelle-Zélande ; - puis, d'admirables
tellines sulfurées, de précieuses espèces de cythérées et de Vénus, le
cadran treillissé des côtes de Tranquebar, le sabot marbré à nacre
resplendissante, les perroquets verts des mers de Chine, le cône
presque inconnu du genre Coenodulli, toutes les variétés de porcelaines
qui servent de monnaie dans l'Inde et en Afrique, la « Gloire de la Mer
», la plus précieuse coquille des Indes orientales ; - enfin des
littorines, des dauphinules, des turritelles des janthines, des ovules,
des volutes, des olives, des mitres, des casques, des pourpres, des
buccins, des harpes, des rochers, des tritons, des cérites, des
fuseaux, des strombes, des pterocères, des patelles, des hyales, des
cléodores, coquillages délicats et fragiles, que la science a baptisés
de ses noms les plus charmants.

A part, et dans des compartiments spéciaux, se déroulaient des
chapelets de perles de la plus grande beauté, que la lumière électrique
piquait de pointes de feu, des perles roses, arrachées aux pinnes
marines de la mer Rouge, des perles vertes de l'haliotyde iris, des
perles jaunes, bleues, noires, curieux produits des divers mollusques
de tous les océans et de certaines moules des cours d'eau du Nord,
enfin plusieurs échantillons d'un prix inappréciable qui avaient été
distillés par les pintadines les plus rares. Quelques-unes de ces
perles surpassaient en grosseur un oeuf de pigeon ; elles valaient, et
au-delà, celle que le voyageur Tavernier vendit trois millions au shah
de Perse, et primaient cette autre perle de l'iman de Mascate, que je
croyais sans rivale au monde.

Ainsi donc, chiffrer la valeur de cette collection était, pour ainsi
dire, impossible. Le capitaine Nemo avait dû dépenser des millions pour
acquérir ces échantillons divers, et je me demandais à quelle source il
puisait pour satisfaire ainsi ses fantaisies de collectionneur, quand
je fus interrompu par ces mots :

« Vous examinez mes coquilles, monsieur le professeur. En effet, elles
peuvent intéresser un naturaliste ; mais, pour moi, elles ont un charme
de plus, car je les ai toutes recueillies de ma main, et il n'est pas
une mer du globe qui ait échappé à mes recherches.

-- Je comprends, capitaine, je comprends cette joie de se promener au
milieu de telles richesses. Vous êtes de ceux qui ont fait eux-mêmes
leur trésor. Aucun muséum de l'Europe ne possède une semblable
collection des produits de l'Océan. Mais si j'épuise mon admiration
pour elle, que me restera-t-il pour le navire qui les porte ! Je ne
veux point pénétrer des secrets qui sont les vôtres ! Cependant,
j'avoue que ce _Nautilus_, la force motrice qu'il renferme en lui, les
appareils qui permettent de le manoeuvrer, l'agent si puissant qui
l'anime, tout cela excite au plus haut point ma curiosité. Je vois
suspendus aux murs de ce salon des instruments dont la destination
m'est inconnue. Puis-je savoir ?...

-- Monsieur Aronnax, me répondit le capitaine Nemo, je vous ai dit que
vous seriez libre à mon bord, et par conséquent, aucune partie du
_Nautilus_ ne vous est interdite. Vous pouvez donc le visiter en détail
et je me ferai un plaisir d'être votre cicérone.

-- Je ne sais comment vous remercier, monsieur, mais je n'abuserai pas
de votre complaisance. Je vous demanderai seulement à quel usage sont
destinés ces instruments de physique...

-- Monsieur le professeur, ces mêmes instruments se trouvent dans ma
chambre, et c'est là que j'aurai le plaisir de vous expliquer leur
emploi. Mais auparavant, venez visiter la cabine qui vous est réservée.
Il faut que vous sachiez comment vous serez installé à bord du
_Nautilus_. »

Je suivis le capitaine Nemo, qui, par une des portes percées à chaque
pan coupé du salon, me fit rentrer dans les coursives du navire. Il me
conduisit vers l'avant, et là je trouvai, non pas une cabine, mais une
chambre élégante, avec lit, toilette et divers autres meubles.

Je ne pus que remercier mon hôte.

« Votre chambre est contiguë à la mienne, me dit-il, en ouvrant une
porte, et la mienne donne sur le salon que nous venons de quitter. »

J'entrai dans la chambre du capitaine. Elle avait un aspect sévère,
presque cénobitique. Une couchette de fer, une table de travail,
quelques meubles de toilette. Le tout éclairé par un demi-jour. Rien de
confortable. Le strict nécessaire, seulement.

Le capitaine Nemo me montra un siège.

« Veuillez vous asseoir », me dit-il.

Je m'assis, et il prit la parole en ces termes :

                                  XII

                         TOUT PAR L'ÉLECTRICITÉ

« Monsieur, dit le capitaine Nemo, me montrant les instruments
suspendus aux parois de sa chambre, voici les appareils exigés par la
navigation du _Nautilus_. Ici comme dans le salon, je les ai toujours
sous les yeux, et ils m'indiquent ma situation et ma direction exacte
au milieu de l'Océan. Les uns vous sont connus, tels que le thermomètre
qui donne la température intérieure du _Nautilus_ ; le baromètre, qui
pèse le poids de l'air et prédit les changements de temps ;
l'hygromètre, qui marque le degré de sécheresse de l'atmosphère ; le
_storm-glass_, dont le mélange, en se décomposant, annonce l'arrivée
des tempêtes ; la boussole, qui dirige ma route ; le sextant, qui par
la hauteur du soleil m'apprend ma latitude ; les chronomètres, qui me
permettent de calculer ma longitude ; et enfin des lunettes de jour et
de nuit, qui me servent à scruter tous les points de l'horizon, quand
le _Nautilus_ est remonté à la surface des flots.

-- Ce sont les instruments habituels au navigateur, répondis-je, et
j'en connais l'usage. Mais en voici d'autres qui répondent sans doute
aux exigences particulières du _Nautilus_. Ce cadran que j'aperçois et
que parcourt une aiguille mobile, n'est-ce pas un manomètre ?

-- C'est un manomètre, en effet. Mis en communication avec l'eau dont
il indique la pression extérieure, il me donne par là même la
profondeur à laquelle se maintient mon appareil.

-- Et ces sondes d'une nouvelle espèce ?

-- Ce sont des sondes thermométriques qui rapportent la température des
diverses couches d'eau.

-- Et ces autres instruments dont je ne devine pas l'emploi ?

-- Ici, monsieur le professeur, je dois vous donner quelques
explications, dit le capitaine Nemo. Veuillez donc m'écouter. »

Il garda le silence pendant quelques instants, puis il dit :

« Il est un agent puissant, obéissant, rapide, facile, qui se plie à
tous les usages et qui règne en maître à mon bord. Tout se fait par
lui. Il m'éclaire, il m'échauffe, il est l'âme de mes appareils
mécaniques. Cet agent, c'est l'électricité.

-- L'électricité ! m'écriai-je assez surpris.

-- Oui, monsieur.

-- Cependant, capitaine, vous possédez une extrême rapidité de
mouvements qui s'accorde mal avec le pouvoir de l'électricité.
Jusqu'ici, sa puissance dynamique est restée très restreinte et n'a pu
produire que de petites forces !

-- Monsieur le professeur, répondit le capitaine Nemo, mon électricité
n'est pas celle de tout le monde, et c'est là tout ce que vous me
permettrez de vous en dire.

-- Je n'insisterai pas, monsieur, et je me contenterai d'être très
étonné d'un tel résultat. Une seule question, cependant, à laquelle
vous ne répondrez pas si elle est indiscrète. Les éléments que vous
employez pour produire ce merveilleux agent doivent s'user vite. Le
zinc, par exemple, comment le remplacez-vous, puisque vous n'avez plus
aucune communication avec la terre ?

-- Votre question aura sa réponse, répondit le capitaine Nemo. Je vous
dirai, d'abord, qu'il existe au fond des mers des mines de zinc, de
fer, d'argent, d'or, dont l'exploitation serait très certainement
praticable. Mais je n'ai rien emprunté à ces métaux de la terre, et
j'ai voulu ne demander qu'à la mer elle-même les moyens de produire mon
électricité.

-- A la mer ?

-- Oui, monsieur le professeur, et les moyens ne me manquaient pas.
J'aurais pu, en effet, en établissant un circuit entre des fils plongés
à différentes profondeurs, obtenir l'électricité par la diversité de
températures qu'ils éprouvaient ; mais j'ai préféré employer un système
plus pratique.

-- Et lequel ?

-- Vous connaissez la composition de l'eau de mer. Sur mille grammes on
trouve quatre-vingt-seize centièmes et demi d'eau, et deux centièmes
deux tiers environ de chlorure de sodium ; puis, en petite quantité,
des chlorures de magnésium et de potassium, du bromure de magnésium, du
sulfate de magnésie, du sulfate et du carbonate de chaux. Vous voyez
donc que le chlorure de sodium s'y rencontre dans une proportion
notable. Or, c'est ce sodium que j'extrais de l'eau de mer et dont je
compose mes éléments.

-- Le sodium ?

-- Oui, monsieur. Mélangé avec le mercure, il forme un amalgame qui
tient lieu du zinc dans les éléments Bunzen. Le mercure ne s'use
jamais. Le sodium seul se consomme, et la mer me le fournit elle-même.
Je vous dirai, en outre, que les piles au sodium doivent être
considérées comme les plus énergiques, et que leur force électromotrice
est double de celle des piles au zinc.

-- Je comprends bien, capitaine, l'excellence du sodium dans les
conditions où vous vous trouvez. La mer le contient. Bien. Mais il faut
encore le fabriquer, l'extraire en un mot. Et comment faites-vous ? Vos
piles pourraient évidemment servir à cette extraction ; mais, si je ne
me trompe, la dépense du sodium nécessitée par les appareils
électriques dépasserait la quantité extraite. Il arriverait donc que
vous en consommeriez pour le produire plus que vous n'en produiriez !

-- Aussi, monsieur le professeur, je ne l'extrais pas par la pile, et
j'emploie tout simplement la chaleur du charbon de terre.

-- De terre ? dis-je en insistant.

Disons le charbon de mer, si vous voulez, répondit le capitaine Nemo.

-- Et vous pouvez exploiter des mines sous-marines de houille ?

-- Monsieur Aronnax, vous me verrez à l'oeuvre. Je ne vous demande
qu'un peu de patience, puisque vous avez le temps d'être patient.
Rappelez-vous seulement ceci : je dois tout à l'Océan ; il produit
l'électricité, et l'électricité donne au _Nautilus_ la chaleur, la
lumière, le mouvement, la vie en un mot.

-- Mais non pas l'air que vous respirez ?

-- Oh ! je pourrais fabriquer l'air nécessaire à ma consommation, mais
c'est inutile puisque je remonte à la surface de la mer, quand il me
plaît. Cependant, si l'électricité ne me fournit pas l'air respirable,
elle manoeuvre, du moins, des pompes puissantes qui l'emmagasinent dans
des réservoirs spéciaux, ce qui me permet de prolonger, au besoin, et
aussi longtemps que je le veux, mon séjour dans les couches profondes.

-- Capitaine, répondis-je, je me contente d'admirer. Vous avez
évidemment trouvé ce que les hommes trouveront sans doute un jour, la
véritable puissance dynamique de l'électricité.

-- Je ne sais s'ils la trouveront, répondit froidement le capitaine
Nemo. Quoi qu'il en soit, vous connaissez déjà la première application
que j'ai faite de ce précieux agent. C'est lui qui nous éclaire avec
une égalité, une continuité que n'a pas la lumière du soleil.
Maintenant, regardez cette horloge ; elle est électrique, et marche
avec une régularité qui défie celle des meilleurs chronomètres. Je l'ai
divisée en vingt-quatre heures, comme les horloges italiennes, car pour
moi, il n'existe ni nuit, ni jour, ni soleil, ni lune, mais seulement
cette lumière factice que j'entraîne jusqu'au fond des mers ! Voyez, en
ce moment, il est dix heures du matin.

-- Parfaitement.

-- Autre application de l'électricité. Ce cadran, suspendu devant nos
yeux, sert à indiquer la vitesse du _Nautilus_. Un fil électrique le
met en communication avec l'hélice du loch, et son aiguille m'indique
la marche réelle de l'appareil. Et, tenez, en ce moment, nous filons
avec une vitesse modérée de quinze milles à l'heure.

-- C'est merveilleux, répondis-je, et je vois bien, capitaine, que vous
avez eu raison d'employer cet agent, qui est destiné à remplacer le
vent, l'eau et la vapeur.

-- Nous n'avons pas fini, monsieur Aronnax, dit le capitaine Nemo en se
levant, et si vous voulez me suivre, nous visiterons l'arrière du
_Nautilus_. »

En effet, je connaissais déjà toute la partie antérieure de ce bateau
sous-marin, dont voici la division exacte, en allant du centre à
l'éperon : la salle à manger de cinq mètres, séparée de la bibliothèque
par une cloison étanche, c'est-à-dire ne pouvant être pénétrée par
l'eau, la bibliothèque de cinq mètres, le grand salon de dix mètres,
séparé de la chambre du capitaine par une seconde cloison étanche,
ladite chambre du capitaine de cinq mètres, la mienne de deux mètres
cinquante, et enfin un réservoir d'air de sept mètres cinquante, qui
s'étendait jusqu'à l'étrave. Total, trente-cinq mètres de longueur. Les
cloisons étanches étaient percées de portes qui se fermaient
hermétiquement au moyen d'obturateurs en caoutchouc, et elles
assuraient toute sécurité à bord du _Nautilus_, au cas où une voie
d'eau se fût déclarée.

Je suivis le capitaine Nemo, à travers les coursives situées en abord,
et j'arrivai au centre du navire. Là, se trouvait une sorte de puits
qui s'ouvrait entre deux cloisons étanches. Une échelle de fer,
cramponnée à la paroi, conduisait à son extrémité supérieure. Je
demandai au capitaine à quel usage servait cette échelle.

« Elle aboutit au canot, répondit-il.

-- Quoi ! vous avez un canot ? répliquai-je, assez étonné.

-- Sans doute. Une excellente embarcation, légère et insubmersible, qui
sert à la promenade et à la pêche.

-- Mais alors, quand vous voulez vous embarquer, vous êtes forcé de
revenir à la surface de la mer ?

-- Aucunement. Ce canot adhère à la partie supérieure de la coque du
_Nautilus_, et occupe une cavité disposée pour le recevoir. Il est
entièrement ponté, absolument étanche, et retenu par de solides
boulons. Cette échelle conduit à un trou d'homme percé dans la coque du
_Nautilus_, qui correspond à un trou pareil percé dans le flanc du
canot. C'est par cette double ouverture que je m'introduis dans
l'embarcation. On referme l'une, celle du _Nautilus_ ; je referme
l'autre, celle du canot, au moyen de vis de pression ; je largue les
boulons, et l'embarcation remonte avec une prodigieuse rapidité à la
surface de la mer. J'ouvre alors le panneau du pont, soigneusement clos
jusque-là, je mâte, je hisse ma voile ou je prends mes avirons, et je
me promène.

-- Mais comment revenez-vous à bord ?

-- Je ne reviens pas, monsieur Aronnax, c'est le _Nautilus_ qui revient.

-- A vos ordres !

-- A mes ordres. Un fil électrique me rattache à lui. Je lance un
télégramme, et cela suffit.

-- En effet, dis-je, grisé par ces merveilles, rien n'est plus simple !
»

Après avoir dépassé la cage de l'escalier qui aboutissait à la
plate-forme, je vis une cabine longue de deux mètres, dans laquelle
Conseil et Ned Land, enchantés de leur repas, s'occupaient à le dévorer
à belles dents. Puis, une porte s'ouvrit sur la cuisine longue de trois
mètres, située entre les vastes cambuses du bord.

Là, l'électricité, plus énergique et plus obéissante que le gaz
lui-même, faisait tous les frais de la cuisson. Les fils, arrivant sous
les fourneaux, communiquaient à des éponges de platine une chaleur qui
se distribuait et se maintenait régulièrement. Elle chauffait également
des appareils distillatoires qui, par la vaporisation, fournissaient
une excellente eau potable. Auprès de cette cuisine s'ouvrait une salle
de bains, confortablement disposée, et dont les robinets fournissaient
l'eau froide ou l'eau chaude, à volonté.

A la cuisine succédait le poste de l'équipage, long de cinq mètres.
Mais la porte en était fermée, et je ne pus voir son aménagement, qui
m'eût peut-être fixé sur le nombre d'hommes nécessité par la manoeuvre
du _Nautilus_.

Au fond s'élevait une quatrième cloison étanche qui séparait ce poste
de la chambre des machines. Une porte s'ouvrit, et je me trouvai dans
ce compartiment où le capitaine Nemo - ingénieur de premier ordre, à
coup sûr - avait disposé ses appareils de locomotion.

Cette chambre des machines, nettement éclairée, ne mesurait pas moins
de vingt mètres en longueur. Elle était naturellement divisée en deux
parties ; la première renfermait les éléments qui produisaient
l'électricité, et la seconde, le mécanisme qui transmettait le
mouvement à l'hélice.

Je fus surpris, tout d'abord, de l'odeur sui generis qui emplissait ce
compartiment. Le capitaine Nemo s'aperçut de mon impression.

« Ce sont, me dit-il, quelques dégagements de gaz, produits par
l'emploi du sodium ; mais ce n'est qu'un léger inconvénient. Tous les
matins, d'ailleurs, nous purifions le navire en le ventilant à grand
air. »

Cependant, j'examinais avec un intérêt facile à concevoir la machine du
_Nautilus_.

« Vous le voyez, me dit le capitaine Nemo, j'emploie des éléments
Bunzen, et non des éléments Ruhmkorff. Ceux-ci eussent été impuissants.
Les éléments Bunzen sont peu nombreux, mais forts et grands, ce qui
vaut mieux, expérience faite. L'électricité produite se rend à
l'arrière, où elle agit par des électro-aimants de grande dimension sur
un système particulier de leviers et d'engrenages qui transmettent le
mouvement à l'arbre de l'hélice. Celle-ci, dont le diamètre est de six
mètres et le pas de sept mètres cinquante, peut donner jusqu'à cent
vingt tours par seconde.

-- Et vous obtenez alors ?

-- Une vitesse de cinquante milles à l'heure. »

Il y avait là un mystère, mais je n'insistai pas pour le connaître.
Comment l'électricité pouvait-elle agir avec une telle puissance ? Où
cette force presque illimitée prenait-elle son origine ? Etait-ce dans
sa tension excessive obtenue par des bobines d'une nouvelle sorte ?
Était-ce dans sa transmission qu'un système de leviers inconnus pouvait
accroître à l'infini ? C'est ce que je ne pouvais comprendre.

« Capitaine Nemo, dis-je, je constate les résultats et je ne cherche
pas à les expliquer. J'ai vu le _Nautilus_ manoeuvrer devant
l'_Abraham-Lincoln_, et je sais à quoi m'en tenir sur sa vitesse. Mais
marcher ne suffit pas. Il faut voir où l'on va ! Il faut pouvoir se
diriger à droite, à gauche, en haut, en bas ! Comment atteignez-vous
les grandes profondeurs, où vous trouvez une résistance croissante qui
s'évalue par des centaines d'atmosphères ? Comment remontez-vous à la
surface de l'Océan ? Enfin, comment vous maintenez-vous dans le milieu
qui vous convient ? Suis-je indiscret en vous le demandant ?

-- Aucunement, monsieur le professeur, me répondit le capitaine, après
une légère hésitation, puisque vous ne devez jamais quitter ce bateau
sous-marin. Venez dans le salon. C'est notre véritable cabinet de
travail, et là, vous apprendrez tout ce que vous devez savoir sur le
_Nautilus_ ! »

                                  XIII

                            QUELQUES CHIFFRES

Un instant après, nous étions assis sur un divan du salon, le cigare
aux lèvres. Le capitaine mit sous mes yeux une épure qui donnait les
plan, coupe et élévation du _Nautilus_. Puis il commença sa description
en ces termes :

« Voici, monsieur Aronnax, les diverses dimensions du bateau qui vous
porte. C'est un cylindre très allongé, à bouts coniques. Il affecte
sensiblement la forme d'un cigare, forme déjà adoptée à Londres dans
plusieurs constructions du même genre. La longueur de ce cylindre, de
tête en tête, est exactement de soixante-dix mètres, et son bau, à sa
plus grande largeur, est de huit mètres. Il n'est donc pas construit
tout à fait au dixième comme vos steamers de grande marche, mais ses
lignes sont suffisamment longues et sa coulée assez prolongée, pour que
l'eau déplacée s'échappe aisément et n'oppose aucun obstacle a sa
marche.

« Ces deux dimensions vous permettent d'obtenir par un simple calcul la
surface et le volume du _Nautilus_. Sa surface comprend mille onze
mètres carrés et quarante-cinq centièmes ; son volume, quinze cents
mètres cubes et deux dixièmes - ce qui revient à dire qu'entièrement
immergé, il déplace ou pèse quinze cents mètres cubes ou tonneaux.

« Lorsque j'ai fait les plans de ce navire destiné à une navigation
sous-marine, j'ai voulu, qu'en équilibre dans l'eau il plongeât des
neuf dixièmes, et qu'il émergeât d'un dixième seulement. Par
conséquent, il ne devait déplacer dans ces conditions que les neuf
dixièmes de son volume, soit treize cent cinquante-six mètres cubes et
quarante-huit centièmes, c'est-à-dire ne peser que ce même nombre de
tonneaux. J'ai donc dû ne pas dépasser ce poids en le construisant
suivant les dimensions sus-dites.

« Le _Nautilus_ se compose de deux coques, l'une intérieure, l'autre
extérieure, réunies entre elles par des fers en T qui lui donnent une
rigidité extrême. En effet, grâce à cette disposition cellulaire, il
résiste comme un bloc, comme s'il était plein. Son bordé ne peut céder
; il adhère par lui-même et non par le serrage des rivets, et
l'homogénéité de sa construction, due au parfait assemblage des
matériaux, lui permet de défier les mers les plus violentes.

« Ces deux coques sont fabriquées en tôle d'acier dont la densité par
rapport à l'eau est de sept, huit dixièmes. La première n'a pas moins
de cinq centimètres d'épaisseur, et pèse trois cent
quatre-vingt-quatorze tonneaux quatre-vingt-seize centièmes. La seconde
enveloppe, la quille, haute de cinquante centimètres et large de
vingt-cinq, pesant, à elle seule, soixante-deux tonneaux, la machine,
le lest, les divers accessoires et aménagements, les cloisons et les
étrésillons intérieurs, ont un poids de neuf cent soixante et un
tonneaux soixante-deux centièmes, qui, ajoutés aux trois cent
quatre-vingt-quatorze tonneaux et quatre-vingt-seize centièmes, forment
le total exigé de treize cent cinquante-six tonneaux et quarante-huit
centièmes. Est-ce entendu ?

-- C'est entendu, répondis-je.

-- Donc, reprit le capitaine, lorsque le _Nautilus_ se trouve à flot
dans ces conditions, il émerge d'un dixième. Or, si j'ai disposé des
réservoirs d'une capacité égale à ce dixième, soit d'une contenance de
cent cinquante tonneaux et soixante-douze centièmes, et si je les
remplis d'eau, le bateau déplaçant alors quinze cent sept tonneaux, ou
les pesant, sera complètement immergé. C'est ce qui arrive, monsieur le
professeur. Ces réservoirs existent en abord dans les parties
inférieures du _Nautilus_.

J'ouvre des robinets, ils se remplissent, et le bateau s'enfonçant
vient affleurer la surface de l'eau.

-- Bien, capitaine, mais nous arrivons alors à la véritable difficulté.
Que vous puissiez affleurer la surface de l'Océan, je le comprends.
Mais plus bas, en plongeant au-dessous de cette surface, votre appareil
sous-marin ne va-t-il pas rencontrer une pression et par conséquent
subir une poussée de bas en haut qui doit être évaluée à une atmosphère
par trente pieds d'eau, soit environ un kilogramme par centimètre carré
?

-- Parfaitement, monsieur.

-- Donc, à moins que vous ne remplissiez le _Nautilus_ en entier, je ne
vois pas comment vous pouvez l'entraîner au sein des masses liquides.

-- Monsieur le professeur, répondit le capitaine Nemo, il ne faut pas
confondre la statique avec la dynamique, sans quoi l'on s'expose à de
graves erreurs. Il y a très peu de travail à dépenser pour atteindre
les basses régions de l'Océan, car les corps ont une tendance à devenir
« fondriers ». Suivez mon raisonnement.

-- Je vous écoute, capitaine.

-- Lorsque j'ai voulu déterminer l'accroissement de poids qu'il faut
donner au _Nautilus_ pour l'immerger, je n'ai eu à me préoccuper que de
la réduction du volume que l'eau de mer éprouve à mesure que ses
couches deviennent de plus en plus profondes.

-- C'est évident, répondis-je.

-- Or, si l'eau n'est pas absolument incompressible, elle est, du
moins, très peu compressible. En effet, d'après les calculs les plus
récents, cette réduction n'est que de quatre cent trente-six dix
millionièmes par atmosphère, ou par chaque trente pieds de profondeur.
S'agit-il d'aller à mille mètres, je tiens compte alors de la réduction
du volume sous une pression équivalente à celle d'une colonne d'eau de
mille mètres, c'est-à-dire sous une pression de cent atmosphères. Cette
réduction sera alors de quatre cent trente-six cent millièmes. Je
devrai donc accroître le poids de façon à peser quinze cent treize
tonneaux soixante-dix-sept centièmes, au lieu de quinze cent sept
tonneaux deux dixièmes. L'augmentation ne sera conséquemment que de six
tonneaux cinquante-sept centièmes.

-- Seulement ?

-- Seulement, monsieur Aronnax, et le calcul est facile à vérifier. Or,
j'ai des réservoirs supplémentaires capables d'embarquer cent tonneaux.
Je puis donc descendre à des profondeurs considérables. Lorsque je veux
remonter à la surface et l'affleurer, il me suffit de chasser cette
eau, et de vider entièrement tous les réservoirs, si je désire que le
_Nautilus_ émerge du dixième de sa capacité totale. »

A ces raisonnements appuyés sur des chiffres, je n'avais rien à
objecter.

« J'admets vos calculs, capitaine, répondis-je, et j'aurais mauvaise
grâce à les contester, puisque l'expérience leur donne raison chaque
jour. Mais je pressens actuellement en présence une difficulté réelle.

-- Laquelle, monsieur ?

-- Lorsque vous êtes par mille mètres de profondeur, les parois du
_Nautilus_ supportent une pression de cent atmosphères. Si donc, à ce
moment, vous voulez vider les réservoirs supplémentaires pour alléger
votre bateau et remonter à la surface, il faut que les pompes vainquent
cette pression de cent atmosphères, qui est de cent kilogrammes par
centimètre carré. De là une puissance...

-- Que l'électricité seule pouvait me donner, se hâta de dire le
capitaine Nemo. Je vous répète, monsieur, que le pouvoir dynamique de
mes machines est à peu près infini. Les pompes du _Nautilus_ ont une
force prodigieuse, et vous avez dû le voir, quand leurs colonnes d'eau
se sont précipitées comme un torrent sur l'_Abraham-Lincoln_.
D'ailleurs, je ne me sers des réservoirs supplémentaires que pour
atteindre des profondeurs moyennes de quinze cent à deux mille mètres,
et cela dans le but de ménager mes appareils. Aussi, lorsque la
fantaisie me prend de visiter les profondeurs de l'Océan à deux ou
trois lieues au-dessous de sa surface, j'emploie des manoeuvres plus
longues, mais non moins infaillibles.

-- Lesquelles, capitaine ? demandai-je.

-- Ceci m'amène naturellement à vous dire comment se manoeuvre le
_Nautilus_.

-- Je suis impatient de l'apprendre.

-- Pour gouverner ce bateau sur tribord, sur bâbord, pour évoluer, en
un mot, suivant un plan horizontal, je me sers d'un gouvernail
ordinaire à large safran, fixé sur l'arrière de l'étambot, et qu'une
roue et des palans font agir. Mais je puis aussi mouvoir le _Nautilus_
de bas en haut et de haut en bas, dans un plan vertical, au moyen de
deux plans inclinés, attachés à ses flancs sur son centre de
flottaison, plans mobiles, aptes à prendre toutes les positions, et qui
se manoeuvrent de l'intérieur au moyen de leviers puissants. Ces plans
sont-ils maintenus parallèles au bateau, celui-ci se meut
horizontalement. Sont-ils inclinés, le _Nautilus_, suivant la
disposition de cette inclinaison et sous la poussée de son hélice, ou
s'enfonce suivant une diagonale aussi allongée qu'il me convient, ou
remonte suivant cette diagonale. Et même, si je veux revenir plus
rapidement à la surface, j'embraye l'hélice, et la pression des eaux
fait remonter verticalement le _Nautilus_ comme un ballon qui, gonflé
d'hydrogène, s'élève rapidement dans les airs.

-- Bravo ! capitaine, m'écriais-je. Mais comment le timonier peut-il
suivre la route que vous lui donnez au milieu des eaux ?

-- Le timonier est placé dans une cage vitrée, qui fait saillie à la
partie supérieure de la coque du _Nautilus_, et que garnissent des
verres lenticulaires.

-- Des verres capables de résister à de telles pressions ?

-- Parfaitement. Le cristal, fragile au choc, offre cependant une
résistance considérable. Dans des expériences de pêche à la lumière
électrique faites en 1864, au milieu des mers du Nord, on a vu des
plaques de cette matière, sous une épaisseur de sept millimètres
seulement, résister à une pression de seize atmosphères, tout en
laissant passer de puissants rayons calorifiques qui lui répartissaient
inégalement la chaleur. Or, les verres dont je me sers n'ont pas moins
de vingt et un centimètres à leur centre, c'est-à-dire trente fois
cette épaisseur.

-- Admis, capitaine Nemo ; mais enfin, pour voir, il faut que la
lumière chasse les ténèbres, et je me demande comment au milieu de
l'obscurité des eaux...

-- En arrière de la cage du timonier est placé un puissant réflecteur
électrique, dont les rayons illuminent la mer à un demi-mille de
distance.

-- Ah ! bravo, trois fois bravo ! capitaine. Je m'explique maintenant
cette phosphorescence du prétendu narval, qui a tant intrigué les
savants ! A ce propos, je vous demanderai si l'abordage du _Nautilus_
et du Scotia, qui a eu un si grand retentissement, a été le résultat
d'une rencontre fortuite ?

-- Purement fortuite, monsieur. Je naviguais à deux mètres au-dessous
de la surface des eaux, quand le choc s'est produit. J'ai d'ailleurs vu
qu'il n'avait eu aucun résultat fâcheux.

-- Aucun, monsieur. Mais quant à votre rencontre avec
l'_Abraham-Lincoln_ ?...

-- Monsieur le professeur, j'en suis fâché pour l'un des meilleurs
navires de cette brave marine américaine mais on m'attaquait et j'ai dû
me défendre ! Je me suis contenté, toutefois, de mettre la frégate hors
d'état de me nuire - elle ne sera pas gênée de réparer ses avaries au
port le plus prochain.

-- Ah ! commandant, m'écriai-je avec conviction, c'est vraiment un
merveilleux bateau que votre _Nautilus_ !

-- Oui, monsieur le professeur, répondit avec une véritable émotion le
capitaine Nemo, et je l'aime comme la chair de ma chair ! Si tout est
danger sur un de vos navires soumis aux hasards de l'Océan, si sur
cette mer, la première impression est le sentiment de l'abîme, comme
l'a si bien dit le Hollandais Jansen, au-dessous et à bord du
_Nautilus_, le coeur de l'homme n'a plus rien à redouter. Pas de
déformation à craindre, car la double coque de ce bateau a la rigidité
du fer ; pas de gréement que le roulis ou le tangage fatiguent ; pas de
voiles que le vent emporte ; pas de chaudières que la vapeur déchire ;
pas d'incendie à redouter, puisque cet appareil est fait de tôle et non
de bois ; pas de charbon qui s'épuise, puisque l'électricité est son
agent mécanique ; pas de rencontre à redouter, puisqu'il est seul à
naviguer dans les eaux profondes ; pas de tempête à braver, puisqu'il
trouve à quelques mètres au-dessous des eaux l'absolue tranquillité !
Voilà, monsieur. Voilà le navire par excellence ! Et s'il est vrai que
l'ingénieur ait plus de confiance dans le bâtiment que le constructeur,
et le constructeur plus que le capitaine lui-même, comprenez donc avec
quel abandon je me fie à mon _Nautilus_, puisque j'en suis tout à la
fois le capitaine, le constructeur et l'ingénieur ! »

Le capitaine Nemo parlait avec une éloquence entraînante. Le feu de son
regard, la passion de son geste, le transfiguraient. Oui ! il aimait
son navire comme un père aime son enfant !

Mais une question, indiscrète peut-être, se posait naturellement, et je
ne pus me retenir de la lui faire.

« Vous êtes donc ingénieur, capitaine Nemo ?

-- Oui, monsieur le professeur, me répondit-il, j'ai étudié à Londres,
à Paris, à New York, du temps que j'étais un habitant des continents de
la terre.

-- Mais comment avez-vous pu construire, en secret, cet admirable
_Nautilus_ ?

-- Chacun de ses morceaux, monsieur Aronnax, m'est arrivé d'un point
différent du globe, et sous une destination déguisée. Sa quille a été
forgée au Creusot, son arbre d'hélice chez Pen et C°, de Londres, les
plaques de tôle de sa coque chez Leard, de Liverpool, son hélice chez
Scott, de Glasgow. Ses réservoirs ont été fabriqués par Cail et Co, de
Paris, sa machine par Krupp, en Prusse, son éperon dans les ateliers de
Motala, en Suède, ses instruments de précision chez Hart frères, de New
York, etc., et chacun de ces fournisseurs a reçu mes plans sous des
noms divers.

-- Mais, repris-je, ces morceaux ainsi fabriqués, il a fallu les
monter, les ajuster ?

-- Monsieur le professeur, j'avais établi mes ateliers sur un îlot
désert, en plein Océan. Là, mes ouvriers c'est-à-dire mes braves
compagnons que j'ai instruits et formés, et moi, nous avons achevé
notre _Nautilus_. Puis, l'opération terminée, le feu a détruit toute
trace de notre passage sur cet îlot que j'aurais fait sauter, si je
l'avais pu.

-- Alors il m'est permis de croire que le prix de revient de ce
bâtiment est excessif ?

-- Monsieur Aronnax, un navire en fer coûte onze cent vingt-cinq francs
par tonneau. Or, le _Nautilus_ en jauge quinze cents. Il revient donc à
seize cent quatre-vingt-sept mille francs, soit deux millions y compris
son aménagement, soit quatre ou cinq millions avec les oeuvres d'art et
les collections qu'il renferme.

-- Une dernière question, capitaine Nemo.

-- Faites, monsieur le professeur.

-- Vous êtes donc riche ?

-- Riche à l'infini, monsieur, et je pourrais, sans me gêner, payer les
dix milliards de dettes de la France ! »

Je regardai fixement le bizarre personnage qui me parlait ainsi.
Abusait-il de ma crédulité ? L'avenir devait me l'apprendre.

                                  XIV

                             LE FLEUVE-NOIR

La portion du globe terrestre occupée par les eaux est évaluée à trois
millions huit cent trente-deux milles cinq cent cinquante-huit
myriamètres carrés, soit plus de trente-huit millions d'hectares. Cette
masse liquide comprend deux milliards deux cent cinquante millions de
milles cubes, et formerait une sphère d'un diamètre de soixante lieues
dont le poids serait de trois quintillions de tonneaux. Et, pour
comprendre ce nombre, il faut se dire que le quintillion est au
milliard ce que le milliard est à l'unité, c'est-à-dire qu'il y a
autant de milliards dans un quintillion que d'unités dans un milliard.
Or, cette masse liquide, c'est à peu près la quantité d'eau que
verseraient tous les fleuves de la terre pendant quarante mille ans.

Durant les époques géologiques, à la période du feu succéda la période
de l'eau. L'Océan fut d'abord universel. Puis, peu à peu, dans les
temps siluriens, des sommets de montagnes apparurent, des îles
émergèrent, disparurent sous des déluges partiels, se montrèrent à
nouveau, se soudèrent, formèrent des continents et enfin les terres se
fixèrent géographiquement telles que nous les voyons. Le solide avait
conquis sur le liquide trente-sept millions six cent cinquante-sept
milles carrés, soit douze mille neuf cent seize millions d'hectares.

La configuration des continents permet de diviser les eaux en cinq
grandes parties : l'Océan glacial arctique, l'Océan glacial
antarctique, l'Océan indien, l'Océan atlantique, l'Océan pacifique.

L'Océan pacifique s'étend du nord au sud entre les deux cercles
polaires, et de l'ouest a l'est entre l'Asie et l'Amérique sur une
étendue de cent quarante-cinq degrés en longitude. C'est la plus
tranquille des mers ; ses courants sont larges et lents, ses marées
médiocres, ses pluies abondantes. Tel était l'Océan que ma destinée
m'appelait d'abord à parcourir dans les plus étranges conditions.

« Monsieur le professeur, me dit le capitaine Nemo, nous allons, si
vous le voulez bien, relever exactement notre position, et fixer le
point de départ de ce voyage. Il est midi moins le quart. Je vais
remonter à la surface des eaux. »

Le capitaine pressa trois fois un timbre électrique. Les pompes
commencèrent à chasser l'eau des réservoirs ; l'aiguille du manomètre
marqua par les différentes pressions le mouvement ascensionnel du
_Nautilus_, puis elle s'arrêta.

« Nous sommes arrivés », dit le capitaine.

Je me rendis à l'escalier central qui aboutissait à la plate-forme. Je
gravis les marches de métal, et, par les panneaux ouverts, j'arrivai
sur la partie supérieure du _Nautilus_.

La plate-forme émergeait de quatre-vingts centimètres seulement.
L'avant et l'arrière du _Nautilus_ présentaient cette disposition
fusiforme qui le faisait justement comparer à un long cigare. Je
remarquai que ses plaques de tôles, imbriquées légèrement,
ressemblaient aux écailles qui revêtent le corps des grands reptiles
terrestres. Je m'expliquai donc très naturellement que, malgré les
meilleures lunettes, ce bateau eût toujours été pris pour un animal
marin.

Vers le milieu de la plate-forme, le canot, à demi-engagé dans la coque
du navire, formait une légère extumescence. En avant et en arrière
s'élevaient deux cages de hauteur médiocre, à parois inclinées, et en
partie fermées par d'épais verres lenticulaires : l'une destinée au
timonier qui dirigeait le _Nautilus_, l'autre où brillait le puissant
fanal électrique qui éclairait sa route.

La mer était magnifique, le ciel pur. A peine si le long véhicule
ressentait les larges ondulations de l'Océan. Une légère brise de l'est
ridait la surface des eaux. L'horizon, dégagé de brumes, se prêtait aux
meilleures observations.

Nous n'avions rien en vue. Pas un écueil, pas un îlot. Plus
d'_Abraham-Lincoln_. L'immensité déserte.

Le capitaine Nemo, muni de son sextant, prit la hauteur du soleil, qui
devait lui donner sa latitude. Il attendit pendant quelques minutes que
l'astre vint affleurer le bord de l'horizon. Tandis qu'il observait,
pas un de ses muscles ne tressaillait, et l'instrument n'eût pas été
plus immobile dans une main de marbre.

« Midi, dit-il. Monsieur le professeur, quand vous voudrez ?... »

Je jetai un dernier regard sur cette mer un peu jaunâtre des atterrages
japonais, et je redescendis au grand salon.

Là, le capitaine fit son point et calcula chronométriquement sa
longitude, qu'il contrôla par de précédentes observations d'angle
horaires. Puis il me dit :

« Monsieur Aronnax, nous sommes par cent trente-sept degrés et quinze
minutes de longitude à l'ouest...

-- De quel méridien ? demandai-je vivement, espérant que la réponse du
capitaine m'indiquerait peut-être sa nationalité.

-- Monsieur, me répondit-il, j'ai divers chronomètres réglés sur les
méridiens de Paris, de Greenwich et de Washington. Mais, en votre
honneur je me servirai de celui de Paris. »

Cette réponse ne m'apprenait rien. Je m'inclinai, et le commandant
reprit :

« Trente-sept degrés et quinze minutes de longitude à l'ouest du
méridien de Paris, et par trente degrés et sept minutes de latitude
nord, c'est-à-dire à trois cents milles environ des côtes du Japon.
C'est aujourd'hui 8 novembre, à midi, que commence notre voyage
d'exploration sous les eaux.

-- Dieu nous garde ! répondis-je.

-- Et maintenant, monsieur le professeur, ajouta le capitaine, je vous
laisse à vos études. J'ai donné la route à l'est-nord-est par cinquante
mètres de profondeur. Voici des cartes à grands points, où vous pourrez
la suivre. Le salon est à votre disposition, et je vous demande la
permission de me retirer. »

Le capitaine Nemo me salua. Je restai seul, absorbé dans mes pensées.
Toutes se portaient sur ce commandant du _Nautilus_. Saurais-je jamais
à quelle nation appartenait cet homme étrange qui se vantait de
n'appartenir à aucune ? Cette haine qu'il avait vouée à l'humanité,
cette haine qui cherchait peut-être des vengeances terribles, qui
l'avait provoquée ? Etait-il un de ces savants méconnus, un de ces
génies « auxquels on a fait du chagrin », suivant l'expression de
Conseil, un Galilée moderne, ou bien un de ces hommes de science comme
l'Américain Maury, dont la carrière a été brisée par des révolutions
politiques ? Je ne pouvais encore le dire. Moi que le hasard venait de
jeter à son bord, moi dont il tenait la vie entre les mains, il
m'accueillait froidement, mais hospitalièrement. Seulement, il n'avait
jamais pris la main que je lui tendais. Il ne m'avait jamais tendu la
sienne.

Une heure entière, je demeurai plongé dans ces réflexions, cherchant à
percer ce mystère si intéressant pour moi. Puis mes regards se fixèrent
sur le vaste planisphère étalé sur la table, et je plaçai le doigt sur
le point même où se croisaient la longitude et la latitude observées.

La mer a ses fleuves comme les continents. Ce sont des courants
spéciaux, reconnaissables à leur température, à leur couleur, et dont
le plus remarquable est connu sous le nom de courant du Gulf Stream. La
science a déterminé, sur le globe, la direction de cinq courants
principaux : un dans l'Atlantique nord, un second dans l'Atlantique
sud, un troisième dans le Pacifique nord, un quatrième dans le
Pacifique sud, et un cinquième dans l'Océan indien sud. Il est même
probable qu'un sixième courant existait autrefois dans l'Océan indien
nord, lorsque les mers Caspienne et d'Aral, réunies aux grands lacs de
l'Asie, ne formaient qu'une seule et même étendue d'eau.

Or, au point indiqué sur le planisphère, se déroulait l'un de ces
courants, le Kuro-Scivo des Japonais, le Fleuve-Noir, qui, sorti du
golfe du Bengale où le chauffent les rayons perpendiculaires du soleil
des Tropiques, traverse le détroit de Malacca, prolonge la côte d'Asie,
s'arrondit dans le Pacifique nord jusqu'aux îles Aléoutiennes,
charriant des troncs de camphriers et autres produits indigènes, et
tranchant par le pur indigo de ses eaux chaudes avec les flots de
l'Océan. C'est ce courant que le _Nautilus_ allait parcourir. Je le
suivais du regard, je le voyais se perdre dans l'immensité du
Pacifique, et je me sentais entraîner avec lui, quand Ned Land et
Conseil apparurent à la porte du salon.

Mes deux braves compagnons restèrent pétrifiés à la vue des merveilles
entassées devant leurs yeux.

« Où sommes-nous ? où sommes-nous ? s'écria le Canadien. Au muséum de
Québec ?

-- S'il plaît à monsieur, répliqua Conseil, ce serait plutôt à l'hôtel
du Sommerard !

-- Mes amis, répondis-je en leur faisant signe d'entrer, vous n'êtes ni
au Canada ni en France, mais bien à bord du _Nautilus_, et à cinquante
mètres au-dessous du niveau de la mer.

-- Il faut croire monsieur, puisque monsieur l'affirme, répliqua
Conseil ; mais franchement, ce salon est fait pour étonner même un
Flamand comme moi.

-- Etonne-toi, mon ami, et regarde, car, pour un classificateur de ta
force, il y a de quoi travailler ici. »

Je n'avais pas besoin d'encourager Conseil. Le brave garçon, penché sur
les vitrines, murmurait déjà des mots de la langue des naturalistes :
classe des Gastéropodes, famille des Buccinoïdes, genre des
Porcelaines, espèces des Cyproea Madagascariensis, etc.

Pendant ce temps, Ned Land, assez peu conchyliologue, m'interrogeait
sur mon entrevue avec le capitaine Nemo. Avais-je découvert qui il
était, d'où il venait, où il allait, vers quelles profondeurs il nous
entraînait ? Enfin mille questions auxquelles je n'avais pas le temps
de répondre.

Je lui appris tout ce que je savais, ou plutôt, tout ce que je ne
savais pas, et je lui demandai ce qu'il avait entendu ou vu de son côté.

« Rien vu, rien entendu ! répondit le Canadien. Je n'ai pas même aperçu
l'équipage de ce bateau. Est-ce que, par hasard, il serait électrique
aussi, lui ?

-- Electrique !

-- Par ma foi ! on serait tenté de le croire. Mais vous, monsieur
Aronnax, demanda Ned Land, qui avait toujours son idée, vous ne pouvez
me dire combien d'hommes il y a à bord ? Dix, vingt, cinquante, cent ?

-- Je ne saurais vous répondre, maître Land. D'ailleurs, croyez-moi,
abandonnez, pour le moment, cette idée de vous emparer du _Nautilus_ ou
de le fuir. Ce bateau est un des chefs-d'oeuvre de l'industrie moderne,
et je regretterais de ne pas l'avoir vu ! Bien des gens accepteraient
la situation qui nous est faite, ne fût-ce que pour se promener à
travers ces merveilles. Ainsi, tenez-vous tranquille, et tâchons de
voir ce qui se passe autour de nous.

-- Voir ! s'écria le harponneur, mais on ne voit rien, on ne verra rien
de cette prison de tôle ! Nous marchons, nous naviguons en aveugles... »

-- Ned Land prononçait ces derniers mots, quand l'obscurité se fit
subitement, mais une obscurité absolue. Le plafond lumineux s'éteignit,
et si rapidement, que mes yeux en éprouvèrent une impression
douloureuse, analogue à celle que produit le passage contraire des
profondes ténèbres à la plus éclatante lumière.

Nous étions restés muets, ne remuant pas, ne sachant quelle surprise,
agréable ou désagréable, nous attendait. Mais un glissement se fit
entendre. On eût dit que des panneaux se manoeuvraient sur les flancs
du _Nautilus_.

« C'est la fin de la fin ! dit Ned Land.

-- Ordre des Hydroméduses ! » murmura Conseil.

Soudain, le jour se fit de chaque côté du salon, à travers deux
ouvertures oblongues. Les masses liquides apparurent vivement éclairées
par les effluences électriques. Deux plaques de cristal nous séparaient
de la mer. Je frémis, d'abord, à la pensée que cette fragile paroi
pouvait se briser ; mais de fortes armatures de cuivre la maintenaient
et lui donnaient une résistance presque infinie.

La mer était distinctement visible dans un rayon d'un mille autour du
_Nautilus_. Quel spectacle ! Quelle plume le pourrait décrire ! Qui
saurait peindre les effets de la lumière à travers ces nappes
transparentes, et la douceur de ses dégradations successives jusqu'aux
couchés inférieures et supérieures de l'Océan !

On connaît la diaphanéité de la mer. On sait que sa limpidité l'emporte
sur celle de l'eau de roche. Les substances minérales et organiques,
qu'elle tient en suspension, accroissent même sa transparence. Dans
certaines parties de l'Océan, aux Antilles, cent quarante-cinq mètres
d'eau laissent apercevoir le lit de sable avec une surprenante netteté,
et la force de pénétration des rayons solaires ne paraît s'arrêter qu'à
une profondeur de trois cents mètres. Mais, dans ce milieu fluide que
parcourait le _Nautilus_, l'éclat électrique se produisait au sein même
des ondes. Ce n'était plus de l'eau lumineuse, mais de la lumière
liquide.

Si l'on admet l'hypothèse d'Erhemberg, qui croit à une illumination
phosphorescente des fonds sous-marins, la nature a certainement réservé
pour les habitants de la mer l'un de ses plus prodigieux spectacles, et
j'en pouvais juger ici par les mille jeux de cette lumière. De chaque
côté, j'avais une fenêtre ouverte sur ces abîmes inexplorés.
L'obscurité du salon faisait valoir la clarté extérieure, et nous
regardions comme si ce pur cristal eût été la vitre d'un immense
aquarium.

Le _Nautilus_ ne semblait pas bouger. C'est que les points de repère
manquaient. Parfois, cependant, les lignes d'eau, divisées par son
éperon, filaient devant nos regards avec une vitesse excessive.

Emerveillés, nous étions accoudés devant ces vitrines, et nul de nous
n'avait encore rompu ce silence de stupéfaction, quand Conseil dit :

« Vous vouliez voir, ami Ned, eh bien, vous voyez !

-- Curieux ! curieux ! faisait le Canadien - qui oubliant ses colères
et ses projets d'évasion, subissait une attraction irrésistible - et
l'on viendrait de plus loin pour admirer ce spectacle !

-- Ah ! m'écriai-je, je comprends la vie de cet homme ! Il s'est fait
un monde à part qui lui réserve ses plus étonnantes merveilles !

-- Mais les poissons ? fit observer le Canadien. Je ne vois pas de
poissons !

-- Que vous importe, ami Ned, répondit Conseil, puisque vous ne les
connaissez pas.

-- Moi ! un pêcheur ! s'écria Ned Land.

Et sur ce sujet, une discussion s'éleva entre les deux amis, car ils
connaissaient les poissons, mais chacun d'une façon très différente.

Tout le monde sait que les poissons forment la quatrième et dernière
classe de l'embranchement des vertébrés. On les a très justement
définis : « des vertébrés à circulation double et à sang froid,
respirant par des branchies et destinés à vivre dans l'eau ». Ils
composent deux séries distinctes : la série des poissons osseux,
c'est-à-dire ceux dont l'épine dorsale est faite de vertèbres osseuses,
et les poissons cartilagineux, c'est-à-dire ceux dont l'épine dorsale
est faite de vertèbres cartilagineuses.

Le Canadien connaissait peut-être cette distinction, mais Conseil en
savait bien davantage, et maintenant, lié d'amitié avec Ned, il ne
pouvait admettre qu'il fût moins instruit que lui. Aussi lui dit-il :

« Ami Ned, vous êtes un tueur de poissons, un très habile pêcheur. Vous
avez pris un grand nombre de ces intéressants animaux. Mais je gagerais
que vous ne savez pas comment on les classe.

-- Si, répondit sérieusement le harponneur. On les classe en poissons
qui se mangent et en poissons qui ne se mangent pas !

-- Voilà une distinction de gourmand, répondit Conseil.

Mais dites-moi si vous connaissez la différence qui existe entre les
poissons osseux et les poissons cartilagineux ?

-- Peut-être bien, Conseil.

-- Et la subdivision de ces deux grandes classes ?

-- Je ne m'en doute pas, répondit le Canadien.

-- Eh bien, ami Ned, écoutez et retenez ! Les poissons osseux se
subdivisent en six ordres : Primo. Les acanthoptérygiens, dont la
mâchoire supérieure est complète, mobile, et dont les branchies
affectent la forme d'un peigne. Cet ordre comprend quinze familles,
c'est-à-dire les trois quarts des poissons connus. Type : la perche
commune.

-- Assez bonne à manger, répondit Ned Land.

-- Secundo, reprit Conseil, les abdominaux, qui ont les nageoires
ventrales suspendues sous l'abdomen et en arrière des pectorales, sans
être attachées aux os de l'épaule - ordre qui se divise en cinq
familles, et qui comprend la plus grande partie des poissons d'eau
douce. Type : la carpe, le brochet.

-- Peuh ! fit le Canadien avec un certain mépris, des poissons d'eau
douce !

-- Tertio, dit Conseil, les subrachiens, dont les ventrales sont
attachées sous les pectorales et immédiatement suspendues aux os de
l'épaule. Cet ordre contient quatre familles. Type : plies, limandes,
turbots, barbues, soles, etc.

-- Excellent ! excellent ! s'écriait le harponneur, qui ne voulait
considérer les poissons qu'au point de vue comestible.

-- Quarto, reprit Conseil, sans se démonter, les apodes, au corps
allongé, dépourvus de nageoires ventrales, et revêtus d'une peau
épaisse et souvent gluante, ordre qui ne comprend qu'une famille.
Type : l'anguille, le gymnote.

-- Médiocre ! médiocre ! répondit Ned Land.

-- Quinto, dit Conseil, les lophobranches, qui ont les mâchoires
complètes et libres, mais dont les branchies sont formées de petites
houppes, disposées par paires le long des arcs branchiaux. Cet ordre ne
compte qu'une famille. Type : les hippocampes, les pégases dragons.

-- Mauvais ! mauvais ! répliqua le harponneur.

-- Sexto, enfin, dit Conseil, les plectognathes, dont l'os maxillaire
est attaché fixement sur le côte de l'intermaxillaire qui forme la
mâchoire, et dont l'arcade palatine s'engrène par suture avec le crâne,
ce qui la rend immobile ordre qui manque de vraies ventrales, et qui se
compose de deux familles. Types : les tétrodons, les poissons-lunes.

-- Bons à déshonorer une chaudière ! s'écria le Canadien.

-- Avez-vous compris, ami Ned ? demanda le savant Conseil.

-- Pas le moins du monde, ami Conseil, répondit le harponneur. Mais
allez toujours, car vous êtes très intéressant.

-- Quant aux poissons cartilagineux, reprit imperturbablement Conseil,
ils ne comprennent que trois ordres.

-- Tant mieux, fit Ned.

-- Primo, les cyclostomes, dont les mâchoires sont soudées en un anneau
mobile, et dont les branchies s'ouvrent par des trous nombreux - ordre
ne comprenant qu'une seule famille. Type : la lamproie.

-- Faut l'aimer, répondit Ned Land.

-- Secundo, les sélaciens, avec branchies semblables à celles des
cyclostomes, mais dont la mâchoire inférieure est mobile. Cet ordre,
qui est le plus important de la classe, comprend deux familles. Types :
la raie et les squales.

-- Quoi ! s'écria Ned, des raies et des requins dans le même ordre ! Eh
bien, ami Conseil, dans l'intérêt des raies, je ne vous conseille pas
de les mettre ensemble dans le même bocal !

-- Tertio, répondit Conseil, les sturioniens, dont les branchies sont
ouvertes, comme à l'ordinaire, par une seule fente garnie d'un opercule
ordre qui comprend quatre genres. Type : l'esturgeon.

-- Ah ! ami Conseil, vous avez gardé le meilleur pour la fin à mon
avis, du moins. Et c'est tout ?

-- Oui, mon brave Ned, répondit Conseil, et remarquez que quand on sait
cela, on ne sait rien encore, car les familles se subdivisent en
genres, en sous-genres, en espèces, en variétés...

-- Eh bien, ami Conseil, dit le harponneur, se penchant sur la vitre du
panneau, voici des variétés qui passent !

-- Oui ! des poissons, s'écria Conseil. On se croirait devant un
aquarium !

-- Non, répondis-je, car l'aquarium n'est qu'une cage, et ces
poissons-là sont libres comme l'oiseau dans l'air.

-- Eh bien, ami Conseil, nommez-les donc, nommez-les donc ! disait Ned
Land.

-- Moi, répondit Conseil, je n'en suis pas capable ! Cela regarde mon
maître ! »

Et en effet, le digne garçon, classificateur enragé, n'était point un
naturaliste, et je ne sais pas s'il aurait distingué un thon d'une
bonite. En un mot, le contraire du Canadien, qui nommait tous ces
poissons sans hésiter.

-- Un baliste, avais-je dit.

-- Et un baliste chinois ! répondait Ned Land.

-- Genre des balistes, famille des sclérodermes, ordre des
plectognathes », murmurait Conseil.

Décidément, à eux deux, Ned et Conseil auraient fait un naturaliste
distingué.

Le Canadien ne s'était pas trompé. Une troupe de balistes, à corps
comprimé, à peau grenue, armés d'un aiguillon sur leur dorsale, se
jouaient autour du _Nautilus_, et agitaient les quatre rangées de
piquants qui hérissent chaque côté de leur queue. Rien de plus
admirable que leur enveloppe, grise par-dessus, blanche par-dessous
dont les taches d'or scintillaient dans le sombre remous des lames.
Entre eux ondulaient des raies, comme une nappe abandonnée aux vents,
et parmi elles, j'aperçus, à ma grande joie, cette raie chinoise,
jaunâtre à sa partie supérieure, rose tendre sous le ventre et munie de
trois aiguillons en arrière de son oeil : espèce rare, et même douteuse
au temps de Lacépède, qui ne l'avait jamais vue que dans un recueil de
dessins japonais.

Pendant deux heures toute une armée aquatique fit escorte au
_Nautilus_. Au milieu de leurs jeux, de leurs bonds, tandis qu'ils
rivalisaient de beauté, d'éclat et de vitesse, je distinguai le labre
vert, le mulle barberin, marqué d'une double raie noire. Le gobie
éléotre, à caudale arrondie, blanc de couleur et tacheté de violet sur
le dos, le scombre japonais, admirable maquereau de ces mers, au corps
bleu et à la tête argentée, de brillants azurors dont le nom seul
emporte toute description des spares rayés, aux nageoires variées de
bleu et de jaune, des spares fascés, relevés d'une bande noire sur leur
caudale, des spares zonéphores élégamment corsetés dans leurs six
ceintures, des aulostones, véritables bouches en flûte ou bécasses de
mer, dont quelques échantillons atteignaient une longueur d'un mètre,
des salamandres du Japon, des murènes échidnées, longs serpents de six
pieds, aux yeux vifs et petits, et à la vaste bouche hérissée de dents,
etc.

Notre admiration se maintenait toujours au plus haut point. Nos
interjections ne tarissaient pas. Ned nommait les poissons, Conseil les
classait, moi, je m'extasiais devant la vivacité de leurs allures et la
beauté de leurs formes. Jamais il ne m'avait été donné de surprendre
ces animaux vivants, et libres dans leur élément naturel.

Je ne citerai pas toutes les variétés qui passèrent ainsi devant nos
yeux éblouis, toute cette collection des mers du Japon et de la Chine.
Ces poissons accouraient, plus nombreux que les oiseaux dans l'air,
attirés sans doute par l'éclatant foyer de lumière électrique.

Subitement, le jour se fit dans le salon. Les panneaux de tôle se
refermèrent. L'enchanteresse vision disparut. Mais longtemps, je rêvai
encore, jusqu'au moment où mes regards se fixèrent sur les instruments
suspendus aux parois. La boussole montrait toujours la direction au
nord-nord-est, le manomètre indiquait une pression de cinq atmosphères
correspondant à une profondeur de cinquante mètres, et le loch
électrique donnait une marche de quinze milles à l'heure.

J'attendais le capitaine Nemo. Mais il ne parut pas. L'horloge marquait
cinq heures.

Ned Land et Conseil retournèrent à leur cabine. Moi, je regagnai ma
chambre. Mon dîner s'y trouvait préparé. Il se composait d'une soupe à
la tortue faite des carets les plus délicats, d'un surmulet à chair
blanche, un peu feuilletée, dont le foie préparé à part fit un manger
délicieux, et de filets de cette viande de l'holocante empereur, dont
la saveur me parut supérieure à celle du saumon.

Je passai la soirée à lire, à écrire, à penser. Puis, le sommeil me
gagnant, je m'étendis sur ma couche de zostère, et je m'endormis
profondément, pendant que le _Nautilus_ se glissait à travers le rapide
courant du Fleuve Noir.

                                   XV

                        UNE INVITATION PAR LETTRE

Le lendemain, 9 novembre, je ne me réveillai qu'après un long sommeil
de douze heures. Conseil vint, suivant son habitude, savoir « comment
monsieur avait passé la nuit », et lui offrir ses services. Il avait
laissé son ami le Canadien dormant comme un homme qui n'aurait fait que
cela toute sa vie.

Je laissai le brave garçon babiller à sa fantaisie, sans trop lui
répondre. J'étais préoccupé de l'absence du capitaine Nemo pendant
notre séance de la veille, et j'espérais le revoir aujourd'hui.

Bientôt j'eus revêtu mes vêtements de byssus. Leur nature provoqua plus
d'une fois les réflexions de Conseil. Je lui appris qu'ils étaient
fabriqués avec les filaments lustrés et soyeux qui rattachent aux
rochers les « jambonneaux », sortes de coquilles très abondantes sur
les rivages de la Méditerranée. Autrefois, on en faisait de belles
étoffes, des bas, des gants, car ils étaient à la fois très moelleux et
très chauds. L'équipage du _Nautilus_ pouvait donc se vêtir à bon
compte, sans rien demander ni aux cotonniers, ni aux moutons, ni aux
vers à soie de la terre.

Lorsque je fus habillé, je me rendis au grand salon. Il était désert.

Je me plongeai dans l'étude de ces trésors de conchyliologie, entassés
sous les vitrines. Je fouillai aussi de vastes herbiers, emplis des
plantes marines les plus rares, et qui, quoique desséchées,
conservaient leurs admirables couleurs. Parmi ces précieuses
hydrophytes, je remarquai des cladostèphes verticillées, des
padines-paon, des caulerpes à feuilles de vigne, des callithamnes
granifères, de délicates céramies à teintes écarlates, des agares
disposées en éventails, des acétabules, semblables à des chapeaux de
champignons très déprimés, et qui furent longtemps classées parmi les
zoophytes, enfin toute une série de varechs.

La journée entière se passa, sans que je fusse honoré de la visite du
capitaine Nemo. Les panneaux du salon ne s'ouvrirent pas. Peut-être ne
voulait-on pas nous blaser sur ces belles choses.

La direction du _Nautilus_ se maintint à l'est-nord-est, sa vitesse à
douze milles, sa profondeur entre cinquante et soixante mètres.

Le lendemain, 10 novembre, même abandon, même solitude. Je ne vis
personne de l'équipage. Ned et Conseil passèrent la plus grande partie
de la journée avec moi. Ils s'étonnèrent de l'inexplicable absence du
capitaine. Cet homme singulier était-il malade ? Voulait-il modifier
ses projets à notre égard ?

Après tout, suivant la remarque de Conseil, nous jouissions d'une
entière liberté, nous étions délicatement et abondamment nourris. Notre
hôte se tenait dans les termes de son traité. Nous ne pouvions nous
plaindre, et d'ailleurs, la singularité même de notre destinée nous
réservait de si belles compensations, que nous n'avions pas encore le
droit de l'accuser.

Ce jour-là, je commençai le journal de ces aventures, ce qui m'a permis
de les raconter avec la plus scrupuleuse exactitude, et, détail
curieux, je l'écrivis sur un papier fabriqué avec la zostère marine.

Le 11 novembre, de grand matin, l'air frais répandu à l'intérieur du
_Nautilus_ m'apprit que nous étions revenus à la surface de l'Océan,
afin de renouveler les provisions d'oxygène. Je me dirigeai vers
l'escalier central, et je montai sur la plate-forme.

Il était six heures. Je trouvai le temps couvert, la mer grise, mais
calme. A peine de houle. Le capitaine Nemo, que j'espérais rencontrer
là, viendrait-il ? Je n'aperçus que le timonier, emprisonné dans sa
cage de verre. Assis sur la saillie produite par la coque du canot,
j'aspirai avec délices les émanations salines.

Peu à peu, la brume se dissipa sous l'action des rayons solaires.
L'astre radieux débordait de l'horizon oriental. La mer s'enflamma sous
son regard comme une traînée de poudre. Les nuages, éparpillés dans les
hauteurs, se colorèrent de tons vifs admirablement nuancés, et de
nombreuses « langues de chat » annoncèrent du vent pour toute la
journée.

Mais que faisait le vent à ce _Nautilus_ que les tempêtes ne pouvaient
effrayer !

J'admirai donc ce joyeux lever de soleil, si gai, si vivifiant, lorsque
j'entendis quelqu'un monter vers la plate-forme.

Je me préparais à saluer le capitaine Nemo, mais ce fut son second -
que j'avais déjà vu pendant la première visite du capitaine - qui
apparut. Il s'avança sur la plate-forme, et ne sembla pas s'apercevoir
de ma présence. Sa puissante lunette aux yeux, il scruta tous les
points de l'horizon avec une attention extrême. Puis, cet examen fait,
il s'approcha du panneau, et prononça une phrase dont voici exactement
les termes. Je l'ai retenue, car, chaque matin, elle se reproduisit
dans des conditions identiques. Elle était ainsi conçue :

« Nautron respoc lorni virch. »

Ce qu'elle signifiait, je ne saurais le dire.

Ces mots prononcés, le second redescendit. Je pensai que le _Nautilus_
allait reprendre sa navigation sous-marine. Je regagnai donc le
panneau, et par les coursives je revins à ma chambre.

Cinq jours s'écoulèrent ainsi, sans que la situation se modifiât.
Chaque matin, je montais sur la plate-forme. La même phrase était
prononcée par le même individu. Le capitaine Nemo ne paraissait pas.

J'avais pris mon parti de ne plus le voir, quand, le 16 novembre,
rentré dans ma chambre avec Ned et Conseil, je trouvai sur la table un
billet à mon adresse.

Je l'ouvris d'une main impatiente. Il était écrit d'une écriture
franche et nette, mais un peu gothique et qui rappelait les types
allemands.

Ce billet était libellé en ces termes :

     _Monsieur le professeur Aronnax, à bord du_ Nautilus.

     _16 novembre 1867._

     _Le capitaine Nemo invite monsieur le professeur Aronnax à
     une partie de chasse qui aura lieu demain matin dans ses
     forêts de l'île Crespo. Il espère que rien n'empêchera
     monsieur le professeur d'y assister, et il verra avec plaisir
     que ses compagnons se joignent à lui._

     _Le commandant du_ Nautilus,
     _Capitaine NEMO._ »

« Une chasse ! s'écria Ned.

-- Et dans ses forêts de l'île Crespo ! ajouta Conseil.

-- Mais il va donc à terre, ce particulier-là ? reprit Ned Land.

-- Cela me paraît clairement indiqué, dis-je en relisant la lettre.

-- Eh bien ! il faut accepter, répliqua le Canadien. Une fois sur la
terre ferme, nous aviserons à prendre un parti. D'ailleurs, je ne serai
pas fâché de manger quelques morceaux de venaison fraîche. »

Sans chercher à concilier ce qu'il y avait de contradictoire entre
l'horreur manifeste du capitaine Nemo pour les continents et les îles,
et son invitation de chasser en forêt, je me contentai de répondre :

« Voyons d'abord ce que c'est que l'île Crespo. »

Je consultai le planisphère, et, par 32°40' de latitude nord et 167°50'
de longitude ouest, je trouvai un îlot qui fut reconnu en 1801 par le
capitaine Crespo, et que les anciennes cartes espagnoles nommaient
Rocca de la Plata, c'est-à-dire « Roche d'Argent ». Nous étions donc à
dix-huit cents milles environ de notre point de départ, et la direction
un peu modifiée du _Nautilus_ le ramenait vers le sud-est.

Je montrai à mes compagnons ce petit roc perdu au milieu du Pacifique
nord.

« Si le capitaine Nemo va quelquefois à terre, leur dis-je, il choisit
du moins des îles absolument désertes ! »

Ned Land hocha la tête sans répondre, puis Conseil et lui me
quittèrent. Après un souper qui me fut servi par le stewart muet et
impassible, je m'endormis, non sans quelque préoccupation.

Le lendemain, 17 novembre, à mon réveil, je sentis que le _Nautilus_
était absolument immobile. Je m'habillai lestement, et j'entrai dans le
grand salon.

Le capitaine Nemo était là. Il m'attendait, se leva, salua, et me
demanda s'il me convenait de l'accompagner.

Comme il ne fit aucune allusion à son absence pendant ces huit jours,
je m'abstins de lui en parler, et je répondis simplement que mes
compagnons et moi nous étions prêts à le suivre.

« Seulement, monsieur, ajoutai-je, je me permettrai de vous adresser
une question.

-- Adressez, monsieur Aronnax, et, si je puis y répondre, j'y répondrai.

-- Eh bien, capitaine, comment se fait-il que vous, qui avez rompu
toute relation avec la terre, vous possédiez des forêts dans l'île
Crespo ?

-- Monsieur le professeur, me répondit le capitaine, les forêts que je
possède ne demandent au soleil ni sa lumière ni sa chaleur. Ni les
lions, ni les tigres, ni les panthères, ni aucun quadrupède ne les
fréquentent. Elles ne sont connues que de moi seul. Elles ne poussent
que pour moi seul. Ce ne sont point des forêts terrestres, mais bien
des forêts sous-marines.

-- Des forêts sous-marines ! m'écriai-je.

-- Oui, monsieur le professeur.

-- Et vous m'offrez de m'y conduire ?

-- Précisément.

-- A pied ?

-- Et même à pied sec.

-- En chassant ?

-- En chassant.

-- Le fusil à la main ?

-- Le fusil à la main. »

Je regardai le commandant du _Nautilus_ d'un air qui n'avait rien de
flatteur pour sa personne.

« Décidément, il a le cerveau malade, pensai-je. Il a eu un accès qui a
dure huit jours, et même qui dure encore. C'est dommage ! Je l'aimais
mieux étrange que fou ! »

Cette pensée se lisait clairement sur mon visage, mais le capitaine
Nemo se contenta de m'inviter à le suivre, et je le suivis en homme
résigné à tout.

Nous arrivâmes dans la salle à manger, où le déjeuner se trouvait servi.

« Monsieur Aronnax, me dit le capitaine, je vous prierai de partager
mon déjeuner sans façon. Nous causerons en mangeant. Mais, si je vous
ai promis une promenade en forêt, je ne me suis point engagé à vous y
faire rencontrer un restaurant. Déjeunez donc en homme qui ne dînera
probablement que fort tard. »

Je fis honneur au repas. Il se composait de divers poissons et de
tranches d'holoturies, excellents zoophytes, relevés d'algues très
apéritives, telles que la _Porphyria laciniata_ et la _Laurentia
primafetida_. La boisson se composait d'eau limpide à laquelle, à
l'exemple du capitaine, j'ajoutai quelques gouttes d'une liqueur
fermentée, extraite, suivant la mode kamchatkienne, de l'algue connue
sous le nom de « Rhodoménie palmée ».

Le capitaine Nemo mangea, d'abord, sans prononcer une seule parole.
Puis, il me dit :

« Monsieur le professeur, quand je vous ai proposé de venir chasser
dans mes forêts de Crespo, vous m'avez cru en contradiction avec
moi-même. Quand je vous ai appris qu'il s'agissait de forêts
sous-marines, vous m'avez cru fou. Monsieur le professeur, il ne faut
jamais juger les hommes à la légère.

-- Mais, capitaine, croyez que...

-- Veuillez m'écouter, et vous verrez si vous devez m'accuser de folie
ou de contradiction.

-- Je vous écoute.

-- Monsieur le professeur, vous le savez aussi bien que moi, l'homme
peut vivre sous l'eau à la condition d'emporter avec lui sa provision
d'air respirable. Dans les travaux sous-marins, l'ouvrier, revêtu d'un
vêtement imperméable et la tête emprisonnée dans une capsule de métal,
reçoit l'air de l'extérieur au moyen de pompes foulantes et de
régulateurs d'écoulement.

-- C'est l'appareil des scaphandres, dis-je.

-- En effet, mais dans ces conditions, l'homme n'est pas libre. Il est
rattache à la pompe qui lui envoie l'air par un tuyau de caoutchouc,
véritable chaîne qui le rive à la terre, et si nous devions être ainsi
retenus au _Nautilus_, nous ne pourrions aller loin.

-- Et le moyen d'être libre ? demandai-je.

-- C'est d'employer l'appareil Rouquayrol-Denayrouze, imaginé par deux
de vos compatriotes, mais que j'ai perfectionné pour mon usage, et qui
vous permettra de vous risquer dans ces nouvelles conditions
physiologiques, sans que vos organes en souffrent aucunement. Il se
compose d'un réservoir en tôle épaisse, dans lequel j'emmagasine l'air
sous une pression de cinquante atmosphères. Ce réservoir se fixe sur le
dos au moyen de bretelles, comme un sac de soldat. Sa partie supérieure
forme une boîte d'où l'air, maintenu par un mécanisme à soufflet, ne
peut s'échapper qu'à sa tension normale. Dans l'appareil Rouquayrol,
tel qu'il est employé, deux tuyaux en caoutchouc, partant de cette
boîte, viennent aboutir à une sorte de pavillon qui emprisonne le nez
et la bouche de l'opérateur ; l'un sert à l'introduction de l'air
inspiré, l'autre à l'issue de l'air expiré, et la langue ferme celui-ci
ou celui-là, suivant les besoins de la respiration. Mais, moi qui
affronte des pressions considérables au fond des mers, j'ai dû enfermer
ma tête, comme celle des scaphandres, dans une sphère de cuivre, et
c'est à cette sphère qu'aboutissent les deux tuyaux inspirateurs et
expirateurs.

-- Parfaitement, capitaine Nemo, mais l'air que vous emportez doit
s'user vite, et dès qu'il ne contient plus que quinze pour cent
d'oxygène, il devient irrespirable.

Sans doute, mais je vous l'ai dit, monsieur Aronnax, les pompes du
_Nautilus_ me permettent de l'emmagasiner sous une pression
considérable, et, dans ces conditions, le réservoir de l'appareil peut
fournir de l'air respirable pendant neuf ou dix heures.

-- Je n'ai plus d'objection à faire, répondis-je. Je vous demanderai
seulement, capitaine, comment vous pouvez éclairer votre route au fond
de l'Océan ?

-- Avec l'appareil Ruhmkorff, monsieur Aronnax. Si le premier se porte
sur le dos, le second s'attache à la ceinture. Il se compose d'une pile
de Bunzen que je mets en activité, non avec du bichromate de potasse,
mais avec du sodium. Une bobine d'induction recueille l'électricité
produite, et la dirige vers une lanterne d'une disposition
particulière. Dans cette lanterne se trouve un serpentin de verre qui
contient seulement un résidu de gaz carbonique. Quand l'appareil
fonctionne, ce gaz devient lumineux, en donnant une lumière blanchâtre
et continue. Ainsi pourvu, je respire et je vois.

-- Capitaine Nemo, à toutes mes objections vous faites de si écrasantes
réponses que je n'ose plus douter. Cependant, si je suis bien forcé
d'admettre les appareils Rouquayrol et Ruhmkorff, je demande à faire
des réserves pour le fusil dont vous voulez m'armer.

-- Mais ce n'est point un fusil à poudre, répondit le capitaine.

-- C'est donc un fusil à vent ?

-- Sans doute. Comment voulez-vous que je fabrique de la poudre à mon
bord, n'ayant ni salpêtre, ni soufre ni charbon ?

-- D'ailleurs, dis-je, pour tirer sous l'eau, dans un milieu huit cent
cinquante-cinq fois plus dense que l'air il faudrait vaincre une
résistance considérable.

-- Ce ne serait pas une raison. Il existe certains canons,
perfectionnés après Fulton par les Anglais Philippe Coles et Burley,
par le Français Furcy, par l'Italien Landi, qui sont munis d'un système
particulier de fermeture, et qui peuvent tirer dans ces conditions.
Mais je vous le répète, n'ayant pas de poudre, je l'ai remplacée par de
l'air à haute pression, que les pompes du _Nautilus_ me fournissent
abondamment.

-- Mais cet air doit rapidement s'user.

-- Eh bien, n'ai-je pas mon réservoir Rouquayrol, qui peut, au besoin,
m'en fournir. Il suffit pour cela d'un robinet _ad hoc_. D'ailleurs,
monsieur Aronnax, vous verrez par vous-même que, pendant ces chasses
sous-marines, on ne fait pas grande dépense d'air ni de balles.

-- Cependant, il me semble que dans cette demi-obscurité, et au milieu
de ce liquide très dense par rapport à l'atmosphère, les coups ne
peuvent porter loin et sont difficilement mortels ?

-- Monsieur, avec ce fusil tous les coups sont mortels, au contraire,
et dès qu'un animal est touché, si légèrement que ce soit, il tombe
foudroyé.

-- Pourquoi ?

-- Parce que ce ne sont pas des balles ordinaires que ce fusil lance,
mais de petites capsules de verre - inventées par le chimiste
autrichien Leniebroek - et dont j'ai un approvisionnement considérable.
Ces capsules de verre, recouvertes d'une armature d'acier, et alourdies
par un culot de plomb, sont de véritables petites bouteilles de Leyde,
dans lesquelles l'électricité est forcée à une très haute tension. Au
plus léger choc, elles se déchargent, et l'animal, si puissant qu'il
soit, tombe mort. J'ajouterai que ces capsules ne sont pas plus grosses
que du numéro quatre, et que la charge d'un fusil ordinaire pourrait en
contenir dix.

-- Je ne discute plus, répondis-je en me levant de table, et je n'ai
plus qu'à prendre mon fusil. D'ailleurs, où vous irez, j'irai. »

Le capitaine Nemo me conduisit vers l'arrière du _Nautilus_, et, en
passant devant la cabine de Ned et de Conseil, j'appelai mes deux
compagnons qui nous suivirent aussitôt.

Puis, nous arrivâmes à une cellule située en abord près de la chambre
des machines, et dans laquelle nous devions revêtir nos vêtements de
promenade.

                                  XVI

                          PROMENADE EN PLAINE

Cette cellule était, à proprement parler, l'arsenal et le vestiaire du
_Nautilus_. Une douzaine d'appareils de scaphandres, suspendus à la
paroi, attendaient les promeneurs.

Ned Land, en les voyant, manifesta une répugnance évidente à s'en
revêtir.

« Mais, mon brave Ned, lui dis-je, les forêts de l'île de Crespo ne
sont que des forêts sous-marines !

-- Bon ! fit le harponneur désappointé, qui voyait s'évanouir ses rêves
de viande fraîche. Et vous, monsieur Aronnax, vous allez vous
introduire dans ces habits-là ?

-- Il le faut bien, maître Ned.

-- Libre à vous, monsieur, répondit le harponneur, haussant les
épaules, mais quant à moi, à moins qu'on ne m'y force, je n'entrerai
jamais là-dedans.

-- On ne vous forcera pas, maître Ned, dit le capitaine Nemo.

-- Et Conseil va se risquer ? demanda Ned.

-- Je suis monsieur partout où va monsieur », répondit Conseil.

Sur un appel du capitaine, deux hommes de l'équipage vinrent nous aider
à revêtir ces lourds vêtements imperméables, faits en caoutchouc sans
couture, et préparés de manière à supporter des pressions
considérables. On eût dit une armure à la fois souple et résistante.
Ces vêtements formaient pantalon et veste. Le pantalon se terminait par
d'épaisses chaussures, garnies de lourdes semelles de plomb. Le tissu
de la veste était maintenu par des lamelles de cuivre qui cuirassaient
la poitrine, la défendaient contre la poussée des eaux, et laissaient
les poumons fonctionner librement ; ses manches finissaient en forme de
gants assouplis, qui ne contrariaient aucunement les mouvements de la
main.

Il y avait loin, on le voit, de ces scaphandres perfectionnés aux
vêtements informes, tels que les cuirasses de liège, les soubrevestes,
les habits de mer, les coffres, etc., qui furent inventés et prônés
dans le XVIIIe siècle.

Le capitaine Nemo, un de ses compagnons - sorte d'Hercule, qui devait
être d'une force prodigieuse - , Conseil et moi, nous eûmes bientôt
revêtu ces habits de scaphandres. Il ne s'agissait plus que d'emboîter
notre tête dans sa sphère métallique. Mais, avant de procéder à cette
opération, je demandai au capitaine la permission d'examiner les fusils
qui nous étaient destinés.

L'un des hommes du _Nautilus_ me présenta un fusil simple dont la
crosse, faite en tôle d'acier et creuse à l'intérieur, était d'assez
grande dimension. Elle servait de réservoir à l'air comprimé, qu'une
soupape, manoeuvrée par une gâchette, laissait échapper dans le tube de
métal. Une boîte à projectiles, évidée dans l'épaisseur de la crosse,
renfermait une vingtaine de balles électriques, qui, au moyen d'un
ressort, se plaçaient automatiquement dans le canon du fusil. Dès qu'un
coup était tiré, l'autre était prêt à partir.

« Capitaine Nemo, dis-je, cette arme est parfaite et d'un maniement
facile. Je ne demande plus qu'à l'essayer. Mais comment allons-nous
gagner le fond de la mer ?

-- En ce moment, monsieur le professeur, le _Nautilus_ est échoué par
dix mètres d'eau, et nous n'avons plus qu'à partir.

-- Mais comment sortirons-nous ?

-- Vous l'allez voir. »

Le capitaine Nemo introduisit sa tête dans la calotte sphérique.
Conseil et moi, nous en fîmes autant, non sans avoir entendu le
Canadien nous lancer un « bonne chasse » ironique. Le haut de notre
vêtement était terminé par un collet de cuivre taraudé, sur lequel se
vissait ce casque de métal. Trois trous, protégés par des verres épais,
permettaient de voir suivant toutes les directions, rien qu'en tournant
la tête à l'intérieur de cette sphère. Dès qu'elle fut en place, les
appareils Rouquayrol, placés sur notre dos, commencèrent à fonctionner,
et, pour mon compte, je respirai à l'aise.

La lampe Ruhmkorff suspendue à ma ceinture, le fusil à la main, j'étais
prêt à partir. Mais, pour être franc, emprisonné dans ces lourds
vêtements et cloué au tillac par mes semelles de plomb, il m'eût été
impossible de faire un pas.

Mais ce cas était prévu, car je sentis que l'on me poussait dans une
petite chambre contiguë au vestiaire. Mes compagnons, également
remorqués, me suivaient. J'entendis une porte, munie d'obturateurs, se
refermer sur nous, et une profonde obscurité nous enveloppa.

Après quelques minutes, un vif sifflement parvint à mon oreille. Je
sentis une certaine impression de froid monter de mes pieds à ma
poitrine. Évidemment, de l'intérieur du bateau on avait, par un
robinet, donné entrée à l'eau extérieure qui nous envahissait, et dont
cette chambre fut bientôt remplie. Une seconde porte, percée dans le
flanc du _Nautilus_, s'ouvrit alors. Un demi-jour nous éclaira. Un
instant après, nos pieds foulaient le fond de la mer.

Et maintenant, comment pourrais-je retracer les impressions que m'a
laissées cette promenade sous les eaux ? Les mots sont impuissants à
raconter de telles merveilles ! Quand le pinceau lui-même est inhabile
à rendre les effets particuliers à l'élément liquide, comment la plume
saurait-elle les reproduire ?

Le capitaine Nemo marchait en avant, et son compagnon nous suivait à
quelques pas en arrière. Conseil et moi, nous restions l'un près de
l'autre, comme si un échange de paroles eût été possible à travers nos
carapaces métalliques. Je ne sentais déjà plus la lourdeur de mes
vêtements, de mes chaussures, de mon réservoir d'air, ni le poids de
cette épaisse sphère, au milieu de laquelle ma tête ballottait comme
une amande dans sa coquille. Tous ces objets, plongés dans l'eau,
perdaient une partie de leur poids égale à celui du liquide déplacé, et
je me trouvais très bien de cette loi physique reconnue par Archimède.
Je n'étais plus une masse inerte, et j'avais une liberté de mouvement
relativement grande.

La lumière, qui éclairait le sol jusqu'à trente pieds au-dessous de la
surface de l'Océan, m'étonna par sa puissance. Les rayons solaires
traversaient aisément cette masse aqueuse et en dissipaient la
coloration. Je distinguais nettement les objets à une distance de cent
mètres. Au-delà, les fonds se nuançaient des fines dégradations de
l'outremer, puis ils bleuissaient dans les lointains, et s'effaçaient
au milieu d'une vague obscurité. Véritablement, cette eau qui
m'entourait n'était qu'une sorte d'air, plus dense que l'atmosphère
terrestre, mais presque aussi diaphane. Au-dessus de moi, j'apercevais
la calme surface de la mer.

Nous marchions sur un sable fin, uni, non ridé comme celui des plages
qui conserve l'empreinte de la houle. Ce tapis éblouissant, véritable
réflecteur, repoussait les rayons du soleil avec une surprenante
intensité. De là, cette immense réverbération qui pénétrait toutes les
molécules liquides. Serai-je cru si j'affirme, qu'à cette profondeur de
trente pieds, j'y voyais comme en plein jour ?

Pendant un quart d'heure, je foulai ce sable ardent, semé d'une
impalpable poussière de coquillages. La coque du _Nautilus_, dessinée
comme un long écueil, disparaissait peu à peu, mais son fanal, lorsque
la nuit se serait faite au milieu des eaux, devait faciliter notre
retour à bord, en projetant ses rayons avec une netteté parfaite. Effet
difficile à comprendre pour qui n'a vu que sur terre ces nappes
blanchâtres si vivement accusées. Là, la poussière dont l'air est
saturé leur donne l'apparence d'un brouillard lumineux ; mais sur mer,
comme sous mer, ces traits électriques se transmettent avec une
incomparable pureté.

Cependant, nous allions toujours, et la vaste plaine de sable semblait
être sans bornes. J'écartais de la main les rideaux liquides qui se
refermaient derrière moi, et la trace de mes pas s'effaçait soudain
sous la pression de l'eau.

Bientôt, quelques formes d'objets, à peine estompées dans
l'éloignement, se dessinèrent à mes yeux. Je reconnus de magnifiques
premiers plans de rochers, tapissés de zoophytes du plus bel
échantillon, et je fus tout d'abord frappé d'un effet spécial à ce
milieu.

Il était alors dix heures du matin. Les rayons du soleil frappaient la
surface des flots sous un angle assez oblique, et au contact de leur
lumière décomposée par la réfraction comme à travers un prisme, fleurs,
rochers, plantules, coquillages, polypes, se nuançaient sur leurs bords
des sept couleurs du spectre solaire. C'était une merveille, une fête
des yeux, que cet enchevêtrement de tons colorés, une véritable
kaléidoscopie de vert, de jaune, d'orange, de violet, d'indigo, de
bleu, en un mot, toute la palette d'un coloriste enragé ! Que ne
pouvais-je communiquer à Conseil les vives sensations qui me montaient
au cerveau, et rivaliser avec lui d'interjections admiratives ! Que ne
savais-je, comme le capitaine Nemo et son compagnon, échanger mes
pensées au moyen de signes convenus ! Aussi, faute de mieux, je me
parlais à moi-même, je criais dans la boîte de cuivre qui coiffait ma
tête, dépensant peut-être en vaines paroles plus d'air qu'il ne
convenait.

Devant ce splendide spectacle, Conseil s'était arrête comme moi.
Évidemment, le digne garçon, en présence de ces échantillons de
zoophytes et de mollusques, classait, classait toujours. Polypes et
échinodermes abondaient sur le sol. Les isis variées, les cornulaires
qui vivent isolément, des touffes d'oculines vierges, désignées
autrefois sous le nom de « corail blanc », les fongies hérissées en
forme de champignons, les anémones adhérant par leur disque musculaire,
figuraient un parterre de fleurs, émaillé de porpites parées de leur
collerette de tentacules azurés, d'étoiles de mer qui constellaient le
sable, et d'astérophytons verruqueux, fines dentelles brodées par la
main des naïades, dont les festons se balançaient aux faibles
ondulations provoquées par notre marche. C'était un véritable chagrin
pour moi d'écraser sous mes pas les brillants spécimens de mollusques
qui jonchaient le sol par milliers, les peignes concentriques, les
marteaux, les donaces, véritables coquilles bondissantes, les troques,
les casques rouges, les strombes aile-d'ange, les aphysies, et tant
d'autres produits de cet inépuisable Océan. Mais il fallait marcher, et
nous allions en avant, pendant que voguaient au-dessus de nos têtes des
troupes de physalies, laissant leurs tentacules d'outre-mer flotter à
la traîne, des méduses dont l'ombrelle opaline ou rose tendre,
festonnée d'un liston d'azur, nous abritait des rayons solaires, et des
pélagies panopyres, qui, dans l'obscurité, eussent semé notre chemin de
lueurs phosphorescentes !

Toutes ces merveilles, je les entrevis dans l'espace d'un quart de
mille, m'arrêtant à peine, et suivant le capitaine Nemo, qui me
rappelait d'un geste. Bientôt, la nature du sol se modifia. A la plaine
de sable succéda une couche de vase visqueuse que les Américains
nomment « oaze », uniquement composée de coquilies siliceuses ou
calcaires. Puis, nous parcourûmes une prairie d'algues, plantes
pélagiennes que les eaux n'avaient pas encore arrachées, et dont la
végétation était fougueuse. Ces pelouses à tissu serré, douces au pied,
eussent rivalisé avec les plus moelleux tapis tissés par la main des
hommes. Mais, en même temps que la verdure s'étalait sous nos pas, elle
n'abandonnait pas nos têtes. Un léger berceau de plantes marines,
classées dans cette exubérante famille des algues, dont on connaît plus
de deux mille espèces, se croisait à la surface des eaux. Je voyais
flotter de longs rubans de fucus, les uns globuleux, les autres
tubulés, des laurencies, des cladostèphes, au feuillage si délié, des
rhodymènes palmés, semblables à des éventails de cactus. J'observai que
les plantes vertes se maintenaient plus près de la surface de la mer,
tandis que les rouges occupaient une profondeur moyenne, laissant aux
hydrophytes noires ou brunes le soin de former les jardins et les
parterres des couches reculées de l'Océan.

Ces algues sont véritablement un prodige de la création, une des
merveilles de la flore universelle. Cette famille produit à la fois les
plus petits et les plus grands végétaux du globe. Car de même qu'on a
compté quarante mille de ces imperceptibles plantules dans un espace de
cinq millimètres carrés, de même on a recueilli des fucus dont la
longueur dépassait cinq cents mètres.

Nous avions quitté le _Nautilus_ depuis une heure et demie environ. Il
était près de midi. Je m'en aperçus à la perpendicularité des rayons
solaires qui ne se réfractaient plus. La magie des couleurs disparut
peu à peu, et les nuances de l'émeraude et du saphir s'effacèrent de
notre firmament. Nous marchions d'un pas régulier qui résonnait sur le
sol avec une intensité étonnante. Les moindres bruits se transmettaient
avec une vitesse à laquelle l'oreille n'est pas habituée sur la terre.
En effet, l'eau est pour le son un meilleur véhicule que l'air, et il
s'y propage avec une rapidité quadruple.

En ce moment, le sol s'abaissa par une pente prononcée. La lumière prit
une teinte uniforme. Nous atteignîmes une profondeur de cent mètres,
subissant alors une pression de dix atmosphères. Mais mon vêtement de
scaphandre était établi dans des conditions telles que je ne souffrais
aucunement de cette pression. Je sentais seulement une certaine gêne
aux articulations des doigts, et encore ce malaise ne tarda-t-il pas à
disparaître. Quant à la fatigue que devait amener cette promenade de
deux heures sous un harnachement dont j'avais si peu l'habitude, elle
était nulle. Mes mouvements, aidés par l'eau, se produisaient avec une
surprenante facilité.

Arrivé à cette profondeur de trois cents pieds, je percevais encore les
rayons du soleil, mais faiblement. A leur éclat intense avait succédé
un crépuscule rougeâtre, moyen terme entre le jour et la nuit.
Cependant, nous voyions suffisamment à nous conduire, et il n'était pas
encore nécessaire de mettre les appareils Ruhmkorff en activité.

En ce moment, le capitaine Nemo s'arrêta. Il attendit que je l'eusse
rejoint, et du doigt, il me montra quelques masses obscures qui
s'accusaient dans l'ombre à une petite distance.

« C'est la forêt de l'île Crespo », pensai-je, et je ne me trompais pas.

                                  XVII

                          UNE FORET SOUS-MARINE

Nous étions enfin arrivés à la lisière de cette forêt, sans doute l'une
des plus belles de l'immense domaine du capitaine Nemo. Il la
considérait comme étant sienne, et s'attribuait sur elle les mêmes
droits qu'avaient les premiers hommes aux premiers jours du monde.
D'ailleurs, qui lui eût disputé la possession de cette propriété
sous-marine ? Quel autre pionnier plus hardi serait venu, la hache à la
main, en défricher les sombres taillis ?

Cette forêt se composait de grandes plantes arborescentes, et, dès que
nous eûmes pénétré sous ses vastes arceaux, mes regards furent tout
d'abord frappés d'une singulière disposition de leurs ramures -
disposition que je n'avais pas encore observée jusqu'alors.

Aucune des herbes qui tapissaient le sol, aucune des branches qui
hérissaient les arbrisseaux, ne rampait, ni ne se courbait, ni ne
s'étendait dans un plan horizontal. Toutes montaient vers la surface de
l'Océan. Pas de filaments, pas de rubans, si minces qu'ils fussent, qui
ne se tinssent droit comme des tiges de fer. Les fucus et les lianes se
développaient suivant une ligne rigide et perpendiculaire, commandée
par la densité de l'élément qui les avait produits. Immobiles,
d'ailleurs, lorsque je les écartais de la main, ces plantes reprenaient
aussitôt leur position première. C'était ici le règne de la verticalité.

Bientôt, je m'habituai à cette disposition bizarre, ainsi qu'à
l'obscurité relative qui nous enveloppait. Le sol de la forêt était
semé de blocs aigus, difficiles à éviter. La flore sous-marine m'y
parut être assez complète, plus riche même qu'elle ne l'eût été sous
les zones arctiques ou tropicales, où ses produits sont moins nombreux.
Mais, pendant quelques minutes, je confondis involontairement les
règnes entre eux, prenant des zoophytes pour des hydrophytes, des
animaux pour des plantes. Et qui ne s'y fût pas trompé ? La faune et la
flore se touchent de si près dans ce monde sous-marin !

J'observai que toutes ces productions du règne végétal ne tenaient au
sol que par un empâtement superficiel. Dépourvues de racines,
indifférentes au corps solide, sable, coquillage, test ou galet, qui
les supporte, elles ne lui demandent qu'un point d'appui, non la
vitalité. Ces plantes ne procèdent que d'elles-mêmes, et le principe de
leur existence est dans cette eau qui les soutient, qui les nourrit. La
plupart, au lieu de feuilles, poussaient des lamelles de formes
capricieuses, circonscrites dans une gamme restreinte de couleurs, qui
ne comprenait que le rose, le carmin, le vert, l'olivâtre, le fauve et
le brun. Je revis là, mais non plus desséchées comme les échantillons
du _Nautilus_, des padines-paons, déployées en éventails qui semblaient
solliciter la brise, des céramies écarlates, des laminaires allongeant
leurs jeunes pousses comestibles, des néréocystées filiformes et
fluxueuses, qui s'épanouissaient à une hauteur de quinze mètres, des
bouquets s'acétabules, dont les tiges grandissent par le sommet, et
nombre d'autres plantes pélagiennes, toutes dépourvues de fleurs. «
Curieuse anomalie, bizarre élément, a dit un spirituel naturaliste, où
le règne animal fleurit, et où le règne végétal ne fleurit pas ! »

Entre ces divers arbrisseaux, grands comme les arbres des zones
tempérées, et sous leur ombre humide, se massaient de véritables
buissons à fleurs vivantes, des haies de zoophytes, sur lesquels
s'épanouissaient des méandrines zébrées de sillons tortueux, des
cariophylles jaunâtres à tentacules diaphanes, des touffes gazonnantes
de zoanthaires, et pour compléter l'illusion -, les poissons-mouches
volaient de branches en branches, comme un essaim de colibris, tandis
que de jaunes lépisacanthes, à la mâchoire hérissée, aux écailles
aiguës, des dactyloptères et des monocentres, se levaient sous nos pas,
semblables à une troupe de bécassines.

Vers une heure, le capitaine Nemo donna le signal de la halte. J'en fus
assez satisfait pour mon compte, et nous nous étendîmes sous un berceau
d'alariées, dont les longues lanières amincies se dressaient comme des
flèches.

Cet instant de repos me parut délicieux. Il ne nous manquait que le
charme de la conversation. Mais impossible de parler, impossible de
répondre. J'approchai seulement ma grosse tête de cuivre de la tête de
Conseil. Je vis les yeux de ce brave garçon briller de contentement, et
en signe de satisfaction, il s'agita dans sa carapace de l'air le plus
comique du monde.

Après quatre heures de cette promenade, je fus très étonné de ne pas
ressentir un violent besoin de manger. A quoi tenait cette disposition
de l'estomac, je ne saurais le dire. Mais, en revanche, j'éprouvais une
insurmontable envie de dormir, ainsi qu'il arrive à tous les plongeurs.
Aussi mes yeux se fermèrent-ils bientôt derrière leur épaisse vitre, et
je tombai dans une invincible somnolence, que le mouvement de la marche
avait seul pu combattre jusqu'alors. Le capitaine Nemo et son robuste
compagnon, étendus dans ce limpide cristal, nous donnaient l'exemple du
sommeil.

Combien de temps restai-je ainsi plongé dans cet assoupissement, je ne
pus l'évaluer ; mais lorsque je me réveillai, il me sembla que le
soleil s'abaissait vers l'horizon. Le capitaine Nemo s'était déjà
relevé, et je commençais à me détirer les membres, quand une apparition
inattendue me remit brusquement sur les pieds.

A quelques pas, une monstrueuse araignée de mer, haute d'un mètre, me
regardait de ses yeux louches, prête à s'élancer sur moi. Quoique mon
habit de scaphandre fût assez épais pour me défendre contre les
morsures de cet animal, je ne pus retenir un mouvement d'horreur.
Conseil et le matelot du _Nautilus_ s'éveillèrent en ce moment. Le
capitaine Nemo montra à son compagnon le hideux crustacé, qu'un coup de
crosse abattit aussitôt, et je vis les horribles pattes du monstre se
tordre dans des convulsions terribles.

Cette rencontre me fit penser que d'autres animaux, plus redoutables,
devaient hanter ces fonds obscurs, et que mon scaphandre ne me
protégerait pas contre leurs attaques. Je n'y avais pas songé
jusqu'alors, et je résolus de me tenir sur mes gardes. Je supposais,
d'ailleurs, que cette halte marquait le terme de notre promenade ; mais
je me trompais, et, au lieu de retourner au _Nautilus_, le capitaine
Nemo continua son audacieuse excursion.

Le sol se déprimait toujours, et sa pente, s'accusant davantage, nous
conduisit à de plus grandes profondeurs. Il devait être à peu près
trois heures, quand nous atteignîmes une étroite vallée, creusée entre
de hautes parois à pic, et située par cent cinquante mètres de fond.
Grâce à la perfection de nos appareils, nous dépassions ainsi de
quatre-vingt-dix mètres la limite que la nature semblait avoir imposée
jusqu'ici aux excursions sous-marines de l'homme.

Je dis cent cinquante mètres, bien qu'aucun instrument ne me permît
d'évaluer cette distance. Mais je savais que, même dans les mers les
plus limpides, les rayons solaires ne pouvaient pénétrer plus avant.
Or, précisément, l'obscurité devint profonde. Aucun objet n'était
visible à dix pas. Je marchais donc en tâtonnant, quand je vis briller
subitement une lumière blanche assez vive. Le capitaine Nemo venait de
mettre son appareil électrique en activité. Son compagnon l'imita.
Conseil et moi nous suivîmes leur exemple. J'établis, en tournant une
vis, la communication entre la bobine et le serpentin de verre, et la
mer, éclairée par nos quatre lanternes, s'illumina dans un rayon de
vingt-cinq mètres.

Le capitaine Nemo continua de s'enfoncer dans les obscures profondeurs
de la forêt dont les arbrisseaux se raréfiaient de plus en plus.
J'observai que la vie végétale disparaissait plus vite que la vie
animale. Les plantes pélagiennes abandonnaient déjà le sol devenu
aride, qu'un nombre prodigieux d'animaux, zoophytes, articulés,
mollusques et poissons y pullulaient encore.

Tout en marchant, je pensais que la lumière de nos appareils Ruhmkorff
devait nécessairement attirer quelques habitants de ces sombres
couches. Mais s'ils nous approchèrent, ils se tinrent du moins à une
distance regrettable pour des chasseurs. Plusieurs fois, je vis le
capitaine Nemo s'arrêter et mettre son fusil en joue ; puis, après
quelques instants d'observation, il se relevait et reprenait sa marche.

Enfin, vers quatre heures environ, cette merveilleuse excursion
s'acheva. Un mur de rochers superbes et d'une masse imposante se dressa
devant nous, entassement de blocs gigantesques, énorme falaise de
granit, creusée de grottes obscures, mais qui ne présentait aucune
rampe praticable. C'étaient les accores de l'île Crespo. C'était la
terre.

Le capitaine Nemo s'arrêta soudain. Un geste de lui nous fit faire
halte, et si désireux que je fusse de franchir cette muraille, je dus
m'arrêter. Ici finissaient les domaines du capitaine Nemo. Il ne
voulait pas les dépasser. Au-delà, c'était cette portion du globe qu'il
ne devait plus fouler du pied.

Le retour commença. Le capitaine Nemo avait repris la tête de sa petite
troupe, se dirigeant toujours sans hésiter. Je crus voir que nous ne
suivions pas le même chemin pour revenir au _Nautilus_. Cette nouvelle
route, très raide, et par conséquent très pénible, nous rapprocha
rapidement de la surface de la mer. Cependant, ce retour dans les
couches supérieures ne fut pas tellement subit que la décompression se
fit trop rapidement, ce qui aurait pu amener dans notre organisme des
désordres graves, et déterminer ces lésions internes si fatales aux
plongeurs. Très promptement, la lumière reparut et grandit, et, le
soleil étant déjà bas sur l'horizon, la réfraction borda de nouveau les
divers objets d'un anneau spectral.

A dix mètres de profondeur, nous marchions au milieu d'un essaim de
petits poissons de toute espèce, plus nombreux que les oiseaux dans
l'air, plus agiles aussi, mais aucun gibier aquatique, digne d'un coup
de fusil, ne s'était encore offert à nos regards.

En ce moment, je vis l'arme du capitaine, vivement épaulée, suivre
entre les buissons un objet mobile. Le coup partit, j'entendis un
faible sifflement, et un animal retomba foudroyé à quelques pas.

C'était une magnifique loutre de mer, une enhydre, le seul quadrupède
qui soit exclusivement marin. Cette loutre, longue d'un mètre cinquante
centimètres, devait avoir un très grand prix. Sa peau, d'un brun marron
en dessus, et argentée en dessous, faisait une de ces admirables
fourrures si recherchées sur les marchés russes et chinois ; la finesse
et le lustre de son poil lui assuraient une valeur minimum de deux
mille francs. J'admirai fort ce curieux mammifère à la tête arrondie et
ornée d'oreilles courtes, aux yeux ronds, aux moustaches blanches et
semblables à celles du chat, aux pieds palmés et unguiculés, à la queue
touffue. Ce précieux carnassier, chassé et traqué par les pêcheurs,
devient extrêmement rare, et il s'est principalement réfugié dans les
portions boréales du Pacifique, où vraisemblablement son espèce ne
tardera pas à s'éteindre.

Le compagnon du capitaine Nemo vint prendre la bête, la chargea sur son
épaule, et l'on se remit en route.

Pendant une heure, une plaine de sable se déroula devant nos pas. Elle
remontait souvent à moins de deux mètres de la surface des eaux. Je
voyais alors notre image, nettement reflétée, se dessiner en sens
inverse, et, au-dessus de nous, apparaissait une troupe identique,
reproduisant nos mouvements et nos gestes, de tout point semblable, en
un mot, à cela près qu'elle marchait la tête en bas et les pieds en
l'air.

Autre effet à noter. C'était le passage de nuages épais qui se
formaient et s'évanouissaient rapidement ; mais en réfléchissant, je
compris que ces prétendus nuages n'étaient dus qu'à l'épaisseur
variable des longues lames de fond, et j'apercevais même les « moutons
» écumeux que leur crête brisée multipliait sur les eaux. Il n'était
pas jusqu'à l'ombre des grands oiseaux qui passaient sur nos têtes,
dont je ne surprisse le rapide effleurement à la surface de la mer.

En cette occasion, je fus témoin de l'un des plus beaux coups de fusil
qui ait jamais fait tressaillir les fibres d'un chasseur. Un grand
oiseau, à large envergure, très nettement visible, s'approchait en
planant. Le compagnon du capitaine Nemo le mit en joue et le tira,
lorsqu'il fut à quelques mètres seulement au-dessus des flots. L'animal
tomba foudroyé, et sa chute l'entraîna jusqu'à la portée de l'adroit
chasseur qui s'en empara. C'était un albatros de la plus belle espèce,
admirable spécimen des oiseaux pélagiens.

Notre marche n'avait pas été interrompue par cet incident. Pendant deux
heures, nous suivîmes tantôt des plaines sableuses, tantôt des prairies
de varechs, fort pénibles à traverser. Franchement, je n'en pouvais
plus, quand j'aperçus une vague lueur qui rompait, à un demi mille,
l'obscurité des eaux. C'était le fanal du _Nautilus_. Avant vingt
minutes, nous devions être à bord, et là, je respirerais à l'aise, car
il me semblait que mon réservoir ne fournissait plus qu'un air très
pauvre en oxygène. Mais je comptais sans une rencontre qui retarda
quelque peu notre arrivée.

J'étais resté d'une vingtaine de pas en arrière, lorsque je vis le
capitaine Nemo revenir brusquement vers moi. De sa main vigoureuse, il
me courba à terre, tandis que son compagnon en faisait autant de
Conseil. Tout d'abord, je ne sus trop que penser de cette brusque
attaque, mais je me rassurai en observant que le capitaine se couchait
près de moi et demeurait immobile.

J'étais donc étendu sur le sol, et précisément à l'abri d'un buisson de
varechs, quand, relevant la tête, j'aperçus d'énormes masses passer
bruyamment en jetant des lueurs phosphorescentes.

Mon sang se glaça dans mes veines ! J'avais reconnu les formidables
squales qui nous menaçaient. C'était un couple de tintoréas, requins
terribles, à la queue énorme, au regard terne et vitreux, qui
distillent une matière phosphorescente par des trous percés autour de
leur museau. Monstrueuses mouches à feu, qui broient un homme tout
entier dans leurs mâchoires de fer ! Je ne sais si Conseil s'occupait à
les classer, mais pour mon compte, j'observais leur ventre argenté,
leur gueule formidable, hérissée de dents, à un point de vue peu
scientifique, et plutôt en victime qu'en naturaliste.

Très heureusement, ces voraces animaux y voient mal. Ils passèrent sans
nous apercevoir, nous effleurant de leurs nageoires brunâtres, et nous
échappâmes, comme par miracle, à ce danger plus grand, à coup sûr, que
la rencontre d'un tigre en pleine forêt.

Une demi-heure après, guidés par la traînée électrique, nous
atteignions le _Nautilus_. La porte extérieure était restée ouverte, et
le capitaine Nemo la referma, dès que nous fûmes rentrés dans la
première cellule. Puis, il pressa un bouton. J'entendis manoeuvrer les
pompes au dedans du navire, je sentis l'eau baisser autour de moi et,
en quelques instants, la cellule fut entièrement vidée. La porte
intérieure s'ouvrit alors, et nous passâmes dans le vestiaire.

Là, nos habits de scaphandre furent retirés, non sans peine, et, très
harassé, tombant d'inanition et de sommeil, je regagnai ma chambre,
tout émerveillé de cette surprenante excursion au fond des mers.

                                  XVIII

                  QUATRE MILLE LIEUES SOUS LE PACIFIQUE

Le lendemain matin, 18 novembre, j'étais parfaitement remis de mes
fatigues de la veille, et je montai sur la plate-forme, au moment ou le
second du _Nautilus_ prononçait sa phrase quotidienne. Il me vint alors
à l'esprit qu'elle se rapportait à l'état de la mer, ou plutôt qu'elle
signifiait : « Nous n'avons rien en vue. »

Et en effet, l'Océan était désert. Pas une voile à l'horizon. Les
hauteurs de l'île Crespo avaient disparu pendant la nuit. La mer,
absorbant les couleurs du prisme, à l'exception des rayons bleus,
réfléchissait ceux-ci dans toutes les directions et revêtait une
admirable teinte d'indigo. Une moire, à larges raies, se dessinait
régulièrement sur les flots onduleux.

J'admirais ce magnifique aspect de l'Océan, quand le capitaine Nemo
apparut. Il ne sembla pas s'apercevoir de ma présence, et commença une
série d'observations astronomiques. Puis, son opération terminée, il
alla s'accouder sur la cage du fanal, et ses regards se perdirent à la
surface de l'Océan.

Cependant, une vingtaine de matelots du _Nautilus_, tous gens vigoureux
et bien constitues, étaient montés sur la plate-forme. Ils venaient
retirer les filets qui avaient été mis à la traîne pendant la nuit. Ces
marins appartenaient évidemment à des nations différentes, bien que le
type européen fût indiqué chez tous. Je reconnus, à ne pas me tromper,
des Irlandais, des Français, quelques Slaves, un Grec ou un Candiote.
Du reste, ces hommes étaient sobres de paroles, et n'employaient entre
eux que ce bizarre idiome dont je ne pouvais pas même soupçonner
l'origine. Aussi, je dus renoncer à les interroger.

Les filets furent halés à bord. C'étaient des espèces de chaluts,
semblables à ceux des côtes normandes, vastes poches qu'une vergue
flottante et une chaîne transfilée dans les mailles inférieures
tiennent entr'ouvertes. Ces poches, ainsi traînées sur leurs gantiers
de fer, balayaient le fond de l'Océan et ramassaient tous ses produits
sur leur passage. Ce jour-là, ils ramenèrent de curieux échantillons de
ces parages poissonneux, des lophies, auxquels leurs mouvements
comiques ont valu le qualificatif d'histrions, des commerçons noirs,
munis de leurs antennes, des balistes ondulés, entourés de bandelettes
rouges, des tétrodons-croissants, dont le venin est extrêmement subtil,
quelques lamproies olivâtres, des macrorhinques, couverts d'écailles
argentées, des trichiures, dont la puissance électrique est égale à
celle du gymnote et de la torpille, des notoptères écailleux, à bandes
brunes et transversales, des gades verdâtres, plusieurs variétés de
gobies, etc., enfin, quelques poissons de proportions plus vastes, un
caranx à tête proéminente, long d'un mètre, plusieurs beaux scombres
bonites, chamarrés de couleurs bleues et argentées, et trois
magnifiques thons que la rapidité de leur marche n'avait pu sauver du
chalut.

J'estimai que ce coup de filet rapportait plus de mille livres de
poissons. C'était une belle pêche, mais non surprenante. En effet, ces
filets restent à la traîne pendant plusieurs heures et enserrent dans
leur prison de fil tout un monde aquatique. Nous ne devions donc pas
manquer de vivres d'une excellente qualité, que la rapidité du
_Nautilus_ et l'attraction de sa lumière électrique pouvaient
renouveler sans cesse.

Ces divers produits de la mer furent immédiatement affalés par le
panneau vers les cambuses, destinés, les uns à être mangés frais, les
autres à être conservés.

La pêche finie, la provision d'air renouvelée, je pensais que le
_Nautilus_ allait reprendre son excursion sous-marine, et je me
préparais à regagner ma chambre, quand, se tournant vers moi, le
capitaine Nemo me dit sans autre préambule :

« Voyez cet océan, monsieur le professeur, n'est-il pas doué d'une vie
réelle ? N'a-t-il pas ses colères et ses tendresses ? Hier, il s'est
endormi comme nous, et le voilà qui se réveille après une nuit paisible
! »

Ni bonjour, ni bonsoir ! N'eût-on pas dit que cet étrange personnage
continuait avec moi une conversation déjà commencée ?

« Regardez, reprit-il, il s'éveille sous les caresses du soleil ! Il va
revivre de son existence diurne ! C'est une intéressante étude que de
suivre le jeu de son organisme. Il possède un pouls, des artères, il a
ses spasmes, et je donne raison à ce savant Maury, qui a découvert en
lui une circulation aussi réelle que la circulation sanguine chez les
animaux. »

Il est certain que le capitaine Nemo n'attendait de moi aucune réponse,
et il me parut inutile de lui prodiguer les « Evidemment », les « A
coup sûr », et les « Vous avez raison ». Il se parlait plutôt à
lui-même, prenant de longs temps entre chaque phrase. C'était une
méditation à voix haute.

« Oui, dit-il, l'Océan possède une circulation véritable, et, pour la
provoquer, il a suffi au Créateur de toutes choses de multiplier en lui
le calorique, le sel et les animalcules. Le calorique, en effet, crée
des densités différentes, qui amènent les courants et les
contre-courants. L'évaporation, nulle aux régions hyperboréennes, très
active dans les zones équatoriales, constitue un échange permanent des
eaux tropicales et des eaux polaires. En outre, j'ai surpris ces
courants de haut en bas et de bas en haut, qui forment la vraie
respiration de l'Océan. J'ai vu la molécule d'eau de mer, échauffée à
la surface, redescendre vers les profondeurs, atteindre son maximum de
densité à deux degrés au-dessous de zéro, puis se refroidissant encore,
devenir plus légère et remonter. Vous verrez, aux pôles, les
conséquences de ce phénomène, et vous comprendrez pourquoi, par cette
loi de la prévoyante nature, la congélation ne peut jamais se produire
qu'à la surface des eaux ! »

Pendant que le capitaine Nemo achevait sa phrase, je me disais : « Le
pôle ! Est-ce que cet audacieux personnage prétend nous conduire
jusque-là ! »

Cependant, le capitaine s'était tu, et regardait cet élément si
complètement, si incessamment étudié par lui. Puis reprenant :

« Les sels, dit-il, sont en quantité considérable dans la mer, monsieur
le professeur, et si vous enleviez tous ceux qu'elle contient en
dissolution, vous en feriez une masse de quatre millions et demi de
lieues cubes, qui, étalée sur le globe, formerait une couche de plus de
dix mètres de hauteur. Et ne croyez pas que la présence de ces sels ne
soit due qu'à un caprice de la nature. Non. Ils rendent les eaux
marines moins évaporables, et empêchent les vents de leur enlever une
trop grande quantité de vapeurs, qui, en se résolvant, submergeraient
les zones tempérées. Rôle immense, rôle de pondérateur dans l'économie
générale du globe ! »

Le capitaine Nemo s'arrêta, se leva même, fit quelques pas sur la
plate-forme, et revint vers moi :

« Quant aux infusoires, reprit-il, quant à ces milliards d'animalcules,
qui existent par millions dans une gouttelette, et dont il faut huit
cent mille pour peser un milligramme, leur rôle n'est pas moins
important. Ils absorbent les sels marins, ils s'assimilent les éléments
solides de l'eau, et, véritables faiseurs de continents calcaires, ils
fabriquent des coraux et des madrépores ! Et alors la goutte d'eau,
privée de son aliment minéral, s'allège, remonte à la surface, y
absorbe les sels abandonnés par l'évaporation, s'alourdit, redescend,
et rapporte aux animalcules de nouveaux éléments à absorber. De là, un
double courant ascendant et descendant, et toujours le mouvement,
toujours la vie ! La vie, plus intense que sur les continents, plus
exubérante, plus infinie, s'épanouissant dans toutes les parties de cet
océan, élément de mort pour l'homme, a-t-on dit, élément de vie pour
des myriades d'animaux et pour moi ! »

Quand le capitaine Nemo parlait ainsi, il se transfigurait et
provoquait en moi une extraordinaire émotion.

« Aussi, ajouta-t-il, là est la vraie existence ! Et je concevrais la
fondation de villes nautiques, d'agglomérations de maisons
sous-marines, qui, comme le _Nautilus_ reviendraient respirer chaque
matin à la surface des mers, villes libres, s'il en fut, cités
indépendantes ! Et encore, qui sait si quelque despote... »

Le capitaine Nemo acheva sa phrase par un geste violent. Puis,
s'adressant directement à moi, comme pour chasser une pensée funeste :

« Monsieur Aronnax, me demanda-t-il, savez-vous quelle est la
profondeur de l'Océan ?

-- Je sais, du moins, capitaine, ce que les principaux sondages nous
ont appris.

-- Pourriez-vous me les citer, afin que je les contrôle au besoin ?

-- En voici quelques-uns, répondis-je, qui me reviennent à la mémoire.
Si je ne me trompe, on a trouvé une profondeur moyenne de huit mille
deux cents mètres dans l'Atlantique nord, et de deux mille cinq cents
mètres dans la Méditerranée. Les plus remarquables sondes ont été
faites dans l'Atlantique sud, près du trente-cinquième degré, et elles
ont donné douze mille mètres, quatorze mille quatre-vingt-onze mètres,
et quinze mille cent quarante-neuf mètres. En somme, on estime que si
le fond de la mer était nivelé, sa profondeur moyenne serait de sept
kilomètres environ.

-- Bien, monsieur le professeur, répondit le capitaine Nemo, nous vous
montrerons mieux que cela, je l'espère. Quant à la profondeur moyenne
de cette partie du Pacifique, je vous apprendrai qu'elle est seulement
de quatre mille mètres. »

Ceci dit, le capitaine Nemo se dirigea vers le panneau et disparut par
l'échelle. Je le suivis, et je regagnai le grand salon. L'hélice se mit
aussitôt en mouvement, et le loch accusa une vitesse de vingt milles à
l'heure.

Pendant les jours, pendant les semaines qui s'écoulèrent, le capitaine
Nemo fut très sobre de visites. Je ne le vis qu'à de rares intervalles.
Son second faisait régulièrement le point que je trouvais reporté sur
la carte, de telle sorte que je pouvais relever exactement la route du
_Nautilus_.

Conseil et Land passaient de longues heures avec moi. Conseil avait
raconté à son ami les merveilles de notre promenade, et le Canadien
regrettait de ne nous avoir point accompagnés. Mais j'espérais que
l'occasion se représenterait de visiter les forêts océaniennes.

Presque chaque jour, pendant quelques heures, les panneaux du salon
s'ouvraient, et nos yeux ne se fatiguaient pas de pénétrer les mystères
du monde sous-marin.

La direction générale du _Nautilus_ était sud-est, et il se maintenait
entre cent mètres et cent cinquante mètres de profondeur. Un jour,
cependant, par je ne sais quel caprice, entraîné diagonalement au moyen
de ses plans inclinés, il atteignit les couches d'eau situées par deux
mille mètres. Le thermomètre indiquait une température de 4,25
centigrades, température qui, sous cette profondeur, paraît être
commune à toutes les latitudes.

Le 26 novembre, à trois heures du matin le _Nautilus_ franchit le
tropique du Cancer par 172° de longitude. Le 27, il passa en vue des
Sandwich, où l'illustre Cook trouva la mort, le 14 février 1779. Nous
avions alors fait quatre mille huit cent soixante lieues depuis notre
point de départ. Le matin, lorsque j'arrivai sur la plate-forme,
j'aperçus, à deux milles sous le vent, Haouaï, la plus considérable des
sept îles qui forment cet archipel. Je distinguai nettement sa lisière
cultivée, les diverses chaînes de montagnes qui courent parallèlement à
la côte, et ses volcans que domine le Mouna-Rea, élevé de cinq mille
mètres au-dessus du niveau de la mer. Entre autres échantillons de ces
parages, les filets rapportèrent des flabellaires pavonées, polypes
comprimés de forme gracieuse, et qui sont particuliers à cette partie
de l'Océan.

La direction du _Nautilus_ se maintint au sud-est. Il coupa l'Équateur,
le 1er décembre, par 142° de longitude, et le 4 du même mois, après une
rapide traversée que ne signala aucun incident, nous eûmes connaissance
du groupe des Marquises. J'aperçus à trois milles, par 8°57' de
latitude sud et 139°32' de longitude ouest, la pointe Martin de
Nouka-Hiva, la principale de ce groupe qui appartient à la France. Je
vis seulement les montagnes boisées qui se dessinaient à l'horizon, car
le capitaine Nemo n'aimait pas à rallier les terres. Là, les filets
rapportèrent de beaux spécimens de poissons, des choryphènes aux
nageoires azurées et à la queue d'or, dont la chair est sans rivale au
monde, des hologymnoses à peu près dépourvus d'écailles, mais d'un goût
exquis, des ostorhinques à mâchoire osseuse, des thasards jaunâtres qui
valaient la bonite, tous poissons dignes d'être classés à l'office du
bord.

Après avoir quitté ces îles charmantes protégées par le pavillon
français, du 4 au 11 décembre, le _Nautilus_ parcourut environ deux
mille milles. Cette navigation fut marquée par la rencontre d'une
immense troupe de calmars, curieux mollusques, très voisins de la
seiche. Les pêcheurs français les désignent sous le nom d'encornets, et
ils appartiennent à la classe des céphalopodes et à la famille des
dibranchiaux, qui comprend avec eux les seiches et les argonautes. Ces
animaux furent particulièrement étudiés par les naturalistes de
l'antiquité, et ils fournissaient de nombreuses métaphores aux orateurs
de l'Agora, en même temps qu'un plat excellent à la table des riches
citoyens, s'il faut en croire Athénée, médecin grec, qui vivait avant
Gallien.

Ce fut pendant la nuit du 9 au 10 décembre, que le _Nautilus_ rencontra
cette armée de mollusques qui sont particulièrement nocturnes. On
pouvait les compter par millions. Ils émigraient des zones tempérées
vers les zones plus chaudes, en suivant l'itinéraire des harengs et des
sardines. Nous les regardions à travers les épaisses vitres de cristal,
nageant à reculons avec une extrême rapidité, se mouvant au moyen de
leur tube locomoteur, poursuivant les poissons et les mollusques,
mangeant les petits, mangés des gros, et agitant dans une confusion
indescriptible les dix pieds que la nature leur a implantés sur la
tête, comme une chevelure de serpents pneumatiques. Le Nautilus, malgré
sa vitesse, navigua pendant plusieurs heures au milieu de cette troupe
d'animaux, et ses filets en ramenèrent une innombrable quantité, où je
reconnus les neuf espèces que d'Orbigny a classées pour l'océan
Pacifique.

On le voit, pendant cette traversée, la mer prodiguait incessamment ses
plus merveilleux spectacles. Elle les variait à l'infini. Elle
changeait son décor et sa mise en scène pour le plaisir de nos yeux, et
nous étions appelés non seulement à contempler les oeuvres du Créateur
au milieu de l'élément liquide, mais encore à pénétrer les plus
redoutables mystères de l'Océan.

Pendant la journée du 11 décembre, j'étais occupé à lire dans le grand
salon. Ned Land et Conseil observaient les eaux lumineuses par les
panneaux entr'ouverts. Le _Nautilus_ était immobile. Ses réservoirs
remplis, il se tenait à une profondeur de mille mètres, région peut
habitée des Océans, dans laquelle les gros poissons faisaient seuls de
rares apparitions.

Je lisais en ce moment un livre charmant de Jean Macé, _les Serviteurs
de l'estomac_, et j'en savourais les leçons ingénieuses, lorsque
Conseil interrompit ma lecture.

« Monsieur veut-il venir un instant ? me dit-il d'une voix singulière.

-- Qu'y a-t-il donc, Conseil ?

-- Que monsieur regarde. »

Je me levai, j'allai m'accouder devant la vitre, et je regardai.

En pleine lumière électrique, une énorme masse noirâtre, immobile, se
tenait suspendue au milieu des eaux. Je l'observai attentivement,
cherchant à reconnaître la nature de ce gigantesque cétacé. Mais une
pensée traversa subitement mon esprit.

« Un navire ! m'écriai-je.

-- Oui, répondit le Canadien, un bâtiment désemparé qui a coule a pic !
»

Ned Land ne se trompait pas. Nous étions en présence d'un navire, dont
les haubans coupés pendaient encore a leurs cadènes. Sa coque
paraissait être en bon état, et son naufrage datait au plus de quelques
heures. Trois tronçons de mâts, rasés à deux pieds au-dessus du pont,
indiquaient que ce navire engagé avait dû sacrifier sa mâture. Mais,
couché sur le flanc, il s'était rempli, et il donnait encore la bande à
bâbord. Triste spectacle que celui de cette carcasse perdue sous les
flots, mais plus triste encore la vue de son pont où quelques cadavres,
amarrés par des cordes, gisaient encore ! J'en comptai quatre - quatre
hommes, dont l'un se tenait debout, au gouvernail - puis une femme, à
demi-sortie par la claire-voie de la dunette, et tenant un enfant dans
ses bras. Cette femme était jeune. Je pus reconnaître, vivement
éclairés par les feux du _Nautilus_, ses traits que l'eau n'avait pas
encore décomposés. Dans un suprême effort, elle avait élevé au-dessus
de sa tête son enfant, pauvre petit être dont les bras enlaçaient le
cou de sa mère ! L'attitude des quatre marins me parut effrayante,
tordus qu'ils étaient dans des mouvements convulsifs, et faisant un
dernier effort pour s'arracher des cordes qui les liaient au navire.
Seul, plus calme, la face nette et grave, ses cheveux grisonnants
collés à son front, la main crispée à la roue du gouvernail, le
timonier semblait encore conduire son trois-mâts naufragé à travers les
profondeurs de l'Océan !

Quelle scène ! Nous étions muets, le coeur palpitant, devant ce
naufrage pris sur le fait, et, pour ainsi dire, photographié à sa
dernière minute ! Et je voyais déjà s'avancer, l'oeil en feu, d'énormes
squales, attirés par cet appât de chair humaine !

Cependant le _Nautilus_, évoluant, tourna autour du navire submergé,
et, un instant, je pus lire sur son tableau d'arrière :

_Florida, Sunderland._

                                  XIX

                                VANIKORO

Ce terrible spectacle inaugurait la série des catastrophes maritimes,
que le _Nautilus_ devait renconter sur sa route. Depuis qu'il suivait
des mers plus fréquentées, nous apercevions souvent des coques
naufragées qui achevaient de pourrir entre deux eaux, et, plus
profondément, des canons, des boulets, des ancres, des chaînes, et
mille autres objets de fer, que la rouille dévorait.

Cependant, toujours entraînés par ce _Nautilus_, où nous vivions comme
isolés, le 11 décembre, nous eûmes connaissance de l'archipel des
Pomotou, ancien « groupe dangereux » de Bougainville, qui s'étend sur
un espace de cinq cents lieues de l'est-sud-est à l'ouest-nord-ouest,
entre 13°30' et 23°50' de latitude sud, et 125°30' et 151°30' de
longitude ouest, depuis l'île Ducie jusqu'à l'île Lazareff. Cet
archipel couvre une superficie de trois cent soixante-dix lieues
carrées, et il est formé d'une soixantaine de groupes d'îles, parmi
lesquels on remarque le groupe Gambier, auquel la France a imposé son
protectorat. Ces îles sont coralligènes. Un soulèvement lent, mais
continu, provoqué par le travail des polypes, les reliera un jour entre
elles. Puis, cette nouvelle île se soudera plus tard aux archipels
voisins, et un cinquième continent s'étendra depuis la Nouvelle-Zélande
et la Nouvelle-Calédonie jusqu'aux Marquises.

Le jour où je développai cette théorie devant le capitaine Nemo, il me
répondit froidement :

« Ce ne sont pas de nouveaux continents qu'il faut à la terre, mais de
nouveaux hommes ! »

Les hasards de sa navigation avaient précisément conduit le _Nautilus_
vers l'île Clermont-Tonnerre, l'une des plus curieuses du groupe, qui
fut découvert en 1822, par le capitaine Bell, de _la Minerve_. Je pus
alors étudier ce système madréporique auquel sont dues les îles de cet
Océan.

Les madrépores, qu'il faut se garder de confondre avec les coraux, ont
un tissu revêtu d'un encroûtement calcaire, et les modifications de sa
structure ont amené M. Milne-Edwards, mon illustre maître, à les
classer en cinq sections. Les petits animalcules qui sécrètent ce
polypier vivent par milliards au fond de leurs cellules. Ce sont leurs
dépôts calcaires qui deviennent rochers, récifs, îlots, îles. Ici, ils
forment un anneau circulaire, entourant un lagon ou un petit lac
intérieur, que des brèches mettent en communication avec la mer. Là,
ils figurent des barrières de récifs semblables à celles qui existent
sur les côtes de la Nouvelle-Calédonie et de diverses îles des Pomotou.
En d'autres endroits, comme à la Réunion et à Maurice, ils élèvent des
récifs frangés, hautes murailles droites, près desquelles les
profondeurs de l'Océan sont considérables.

En prolongeant à quelques encablures seulement les accores de l'île
Clermont-Tonnerre, j'admirai l'ouvrage gigantesque, accompli par ces
travailleurs microscopiques. Ces murailles étaient spécialement
l'oeuvre des madréporaires désignés par les noms de millepores, de
porites, d'astrées et de méandrines. Ces polypes se développent
particulièrement dans les couches agitées de la surface de la mer, et
par conséquent, c'est par leur partie supérieure qu'ils commencent ces
substructions, lesquelles s'enfoncent peu à peu avec les débris de
sécrétions qui les supportent. Telle est, du moins, la théorie de M.
Darwin, qui explique ainsi la formation des atolls - théorie
supérieure, selon moi, à celle qui donne pour base aux travaux
madréporiques des sommets de montagnes ou de volcans, immergés à
quelques pieds au-dessous du niveau de la mer.

Je pus observer de très près ces curieuses murailles, car, à leur
aplomb, la sonde accusait plus de trois cents mètres de profondeur, et
nos nappes électriques faisaient étinceler ce brillant calcaire.

Répondant à une question que me posa Conseil, sur la durée
d'accroissement de ces barrières colossales, je l'étonnai beaucoup en
lui disant que les savants portaient cet accroissement à un huitième de
pouce par siècle.

« Donc, pour élever ces murailles, me dit-il, il a fallu ?...

-- Cent quatre-vingt-douze mille ans, mon brave Conseil, ce qui allonge
singulièrement les jours bibliques. D'ailleurs, la formation de la
houille, c'est-à-dire la minéralisation des forêts enlisées par les
déluges, a exigé un temps beaucoup plus considérable. Mais j'ajouterai
que les jours de la Bible ne sont que des époques et non l'intervalle
qui s'écoule entre deux levers de soleil, car, d'après la Bible
elle-même. Le soleil ne date pas du premier jour de la création. »

Lorsque le _Nautilus_ revint à la surface de l'Océan, je pus embrasser
dans tout son développement cette île de Clermont-Tonnerre, basse et
boisée. Ses roches madréporiques furent évidemment fertilisées par les
trombes et les tempêtes. Un jour, quelque graine, enlevée par l'ouragan
aux terres voisines, tomba sur les couches calcaires, mêlées des
détritus décomposés de poissons et de plantes marines qui formèrent
l'humus végétal. Une noix de coco, poussée par les lames, arriva sur
cette côte nouvelle. Le germe prit racine. L'arbre, grandissant, arrêta
la vapeur d'eau. Le ruisseau naquit. La végétation gagna peu à peu.
Quelques animalcules, des vers, des insectes, abordèrent sur des troncs
arrachés aux îles du vent. Les tortues vinrent pondre leurs oeufs. Les
oiseaux nichèrent dans les jeunes arbres. De cette façon, la vie
animale se développa, et, attiré par la verdure et la fertilité,
l'homme apparut. Ainsi se formèrent ces îles, oeuvres immenses
d'animaux microscopiques.

Vers le soir, Clermont-Tonnerre se fondit dans l'éloignement, et la
route du _Nautilus_ se modifia d'une manière sensible. Après avoir
touché le tropique du Capricorne par le cent trente-cinquième degré de
longitude, il se dirigea vers l'ouest-nord-ouest, remontant toute la
zone intertropicale. Quoique le soleil de l'été fût prodigue de ses
rayons, nous ne souffrions aucunement de la chaleur, car à trente ou
quarante mètres au-dessous de l'eau, la température ne s'élevait pas
au-dessus de dix à douze degrés.

Le 15 décembre, nous laissions dans l'est le séduisant archipel de la
Société, et la gracieuse Taiti, la reine du Pacifique. J'aperçus le
matin, quelques milles sous le vent, les sommets élevés de cette île.
Ses eaux fournirent aux tables du bord d'excellents poissons, des
maquereaux, des bonites, des albicores, et des variétés d'un serpent de
mer nommé munérophis.

Le _Nautilus_ avait franchi huit mille cent milles. Neuf mille sept
cent vingt milles étaient relevés au loch, lorsqu'il passa entre
l'archipel de Tonga-Tabou, où périrent les équipages de l'_Argo_, du
_Port-au-Prince_ et du _Duke-of-Portland_, et l'archipel des
Navigateurs, où fut tué le capitaine de Langle, l'ami de La Pérouse.
Puis, il eut connaissance de l'archipel Viti, où les sauvages
massacrèrent les matelots de l'_Union_ et le capitaine Bureau, de
Nantes, commandant l'_Aimable-Josephine_.

Cet archipel qui se prolonge sur une étendue de cent lieues du nord au
sud, et sur quatre-vingt-dix lieues de l'est à l'ouest, est compris
entre 60 et 20 de latitude sud, et 174° et 179° de longitude ouest. Il
se compose d'un certain nombre d'îles, d'îlots et d'écueils, parmi
lesquels on remarque les îles de Viti-Levou, de Vanoua-Levou et de
Kandubon.

Ce fut Tasman qui découvrit ce groupe en 1643, l'année même où
Toricelli inventait le baromètre, et où Louis XIV montait sur le trône.
Je laisse à penser lequel de ces faits fut le plus utile à l'humanité.
Vinrent ensuite Cook en 1714, d'Entrecasteaux en 1793, et enfin
Dumont-d'Urville, en 1827, débrouilla tout le chaos géographique de cet
archipel. Le _Nautilus_ s'approcha de la baie de Wailea, théâtre des
terribles aventures de ce capitaine Dillon, qui, le premier, éclaira le
mystère du naufrage de La Pérouse.

Cette baie, draguée à plusieurs reprises, fournit abondamment des
huîtres excellentes. Nous en mangeâmes immodérément, après les avoir
ouvertes sur notre table même, suivant le précepte de Sénèque. Ces
mollusques appartenaient à l'espèce connue sous le nom d'_ostrea
lamellosa_, qui est très commune en Corse. Ce banc de Wailea devait
être considérable, et certainement, sans des causes multiples de
destruction, ces agglomérations finiraient par combler les baies,
puisque l'on compte jusqu'à deux millions d'oeufs dans un seul individu.

Et si maître Ned Land n'eut pas à se repentir de sa gloutonnerie en
cette circonstance, c'est que l'huître est le seul mets qui ne provoque
jamais d'indigestion. En effet, il ne faut pas moins de seize douzaines
de ces mollusques acéphales pour fournir les trois cent quinze grammes
de substance azotée, nécessaires à la nourriture quotidienne d'un seul
homme.

Le 25 décembre, le _Nautilus_ naviguait au milieu de l'archipel des
Nouvelles-Hébrides, que Quiros découvrit en 1606, que Bougainville
explora en 1768, et auquel Cook donna son nom actuel en 1773. Ce groupe
se compose principalement de neuf grandes îles, et forme une bande de
cent vingt lieues du nord-nord-ouest au sud-sud-est, comprise entre 15°
et 2° de latitude sud, et entre 164° et 168° de longitude. Nous
passâmes assez près de l'île d'Aurou, qui, au moment des observations
de midi, m'apparut comme une masse de bois verts, dominée par un pic
d'une grande hauteur.

Ce jour-là, c'était Noël, et Ned Land me sembla regretter vivement la
célébration du « Christmas », la véritable fête de la famille, dont les
protestants sont fanatiques.

Je n'avais pas aperçu le capitaine Nemo depuis une huitaine de jours,
quand le 27, au matin, il entra dans le grand salon, ayant toujours
l'air d'un homme qui vous a quitté depuis cinq minutes. J'étais occupé
à reconnaître sur le planisphère la route du _Nautilus_. Le capitaine
s'approcha, posa un doigt sur un point de la carte, et prononça ce seul
mot :

« Vanikoro. »

Ce nom fut magique. C'était le nom des îlots sur lesquels vinrent se
perdre les vaisseaux de La Pérouse. Je me relevai subitement.

« Le _Nautilus_ nous porte à Vanikoro ? demandai-je.

-- Oui, monsieur le professeur, répondit le capitaine.

-- Et je pourrai visiter ces îles célèbres où se brisèrent la
_Boussole_ et l'_Astrolabe_ ?

-- Si cela vous plaît, monsieur le professeur.

-- Quand serons-nous à Vanikoro ?

-- Nous y sommes, monsieur le professeur. »

Suivi du capitaine Nemo, je montait sur la plate-forme, et de là, mes
regards parcoururent avidement l'horizon.

Dans le nord-est émergeaient deux îles volcaniques d'inégale grandeur,
entourées d'un récif de coraux qui mesurait quarante milles de circuit.
Nous étions en présence de l'île de Vanikoro proprement dite, à
laquelle Dumont d'Urville imposa le nom d'île de la _Recherche_, et
précisément devant le petit havre de Vanou, situé par 16°4' de latitude
sud, et 164°32' de longitude est. Les terres semblaient recouvertes de
verdure depuis la plage jusqu'aux sommets de l'intérieur, que dominait
le mont Kapogo, haut de quatre cent soixante-seize toises.

Le _Nautilus_, après avoir franchi la ceinture extérieure de roches par
une étroite passe, se trouva en dedans des brisants, où la mer avait
une profondeur de trente à quarante brasses. Sous le verdoyant ombrage
des palétuviers, j'aperçus quelques sauvages qui montrèrent une extrême
surprise à notre approche. Dans ce long corps noirâtre, s'avançant à
fleur d'eau, ne voyaient-ils pas quelque cétacé formidable dont ils
devaient se défier ?

En ce moment, le capitaine Nemo me demanda ce que je savais du naufrage
de La Pérouse.

« Ce que tout le monde en sait, capitaine, lui répondis-je.

-- Et pourriez-vous m'apprendre ce que tout le monde en sait ? me
demanda-t-il d'un ton un peu ironique.

-- Très facilement. »

Je lui racontai ce que les derniers travaux de Dumont d'Urville avaient
fait connaître, travaux dont voici le résumé très succinct.

La Pérouse et son second, le capitaine de Langle, furent envoyés par
Louis XVI, en 1785, pour accomplir un voyage de circumnavigation. Ils
montaient les corvettes la _Boussole_ et l'_Astrolabe_, qui ne
reparurent plus.

En 1791, le gouvernement français, justement inquiet du sort des deux
corvettes, arma deux grandes flûtes, la _Recherche_ et l'_Espérance_,
qui quittèrent Brest, le 28 septembre, sous les ordres de Bruni
d'Entrecasteaux. Deux mois après, on apprenait par la déposition d'un
certain Bowen, commandant l'_Albermale_, que des débris de navires
naufragés avaient été vus sur les côtes de la Nouvelle-Géorgie. Mais
d'Entrecasteaux, ignorant cette communication, - assez incertaine,
d'ailleurs - se dirigea vers les îles de l'Amirauté, désignées dans un
rapport du capitaine Hunter comme étant le lieu du naufrage de La
Pérouse.

Ses recherches furent vaines. L'_Espérance_ et la _Recherche_ passèrent
même devant Vanikoro sans s'y arrêter, et, en somme, ce voyage fut très
malheureux, car il coûta la vie à d'Entrecasteaux, à deux de ses
seconds et à plusieurs marins de son équipage.

Ce fut un vieux routier du Pacifique, le capitaine Dillon, qui, le
premier, retrouva des traces indiscutables des naufragés. Le 15 mai
1824, son navire, le _Saint-Patrick_, passa près de l'île de Tikopia,
l'une des Nouvelles-Hébrides. Là, un lascar, l'ayant accosté dans une
pirogue, lui vendit une poignée d'épée en argent qui portait
l'empreinte de caractères gravés au burin. Ce lascar prétendait, en
outre, que, six ans auparavant, pendant un séjour à Vanikoro, il avait
vu deux Européens qui appartenaient à des navires échoués depuis de
longues années sur les récifs de l'île.

Dillon devina qu'il s'agissait des navires de La Pérouse, dont la
disparition avait ému le monde entier. Il voulut gagner Vanikoro, où,
suivant le lascar, se trouvaient de nombreux débris du naufrage ; mais
les vents et les courants l'en empêchèrent.

Dillon revint à Calcutta. Là, il sut intéresser à sa découverte la
Société Asiatique et la Compagnie des Indes. Un navire, auquel on donna
le nom de la _Recherche_, fut mis à sa disposition, et il partit, le 23
janvier 1827, accompagné d'un agent français.

La _Recherche_, après avoir relâché sur plusieurs points du Pacifique,
mouilla devant Vanikoro, le 7 juillet 1827, dans ce même havre de
Vanou, où le _Nautilus_ flottait en ce moment.

Là, il recueillit de nombreux restes du naufrage, des ustensiles de
fer, des ancres, des estropes de poulies, des pierriers, un boulet de
dix-huit, des débris d'instruments d'astronomie, un morceau de
couronnement, et une cloche en bronze portant cette inscription : «
_Bazin m'a fait_ », marque de la fonderie de l'Arsenal de Brest vers
1785. Le doute n'était donc plus possible.

Dillon, complétant ses renseignements, resta sur le lieu du sinistre
jusqu'au mois d'octobre. Puis, il quitta Vanikoro, se dirigea vers la
Nouvelle-Zélande, mouilla à Calcutta, le 7 avril 1828, et revint en
France, où il fut très sympathiquement accueilli par Charles X.

Mais, à ce moment, Dumont d'Urville, sans avoir eu connaissance des
travaux de Dillon, était déjà parti pour chercher ailleurs le théâtre
du naufrage. Et, en effet, on avait appris par les rapports d'un
baleinier que des médailles et une croix de Saint-Louis se trouvaient
entre les mains des sauvages de la Louisiade et de la
Nouvelle-Calédonie.

Dumont d'Urville, commandant l'_Astrolabe_, avait donc pris la mer, et,
deux mois après que Dillon venait de quitter Vanikoro, il mouillait
devant Hobart-Town. Là, il avait connaissance des résultats obtenus par
Dillon, et, de plus, il apprenait qu'un certain James Hobbs, second de
l'_Union_, de Calcutta, ayant pris terre sur une île située par 8°18'
de latitude sud et 156°30' de longitude est, avait remarqué des barres
de fer et des étoffes rouges dont se servaient les naturels de ces
parages.

Dumont d'Urville, assez perplexe, et ne sachant s'il devait ajouter foi
à ces récits rapportés par des journaux peu dignes de confiance, se
décida cependant à se lancer sur les traces de Dillon.

Le 10 février 1828, I '_Astrolabe_ se présenta devant Tikopia, prit
pour guide et interprète un déserteur fixé sur cette île, fit route
vers Vanikoro, en eut connaissance le 12 février, prolongea ses récifs
jusqu'au 14, et, le 20 seulement, mouilla au-dedans de la barrière,
dans le havre de Vanou.

Le 23, plusieurs des officiers firent le tour de l'île, et rapportèrent
quelques débris peu importants. Les naturels, adoptant un système de
dénégations et de faux-fuyants, refusaient de les mener sur le lieu du
sinistre. Cette conduite, très louche, laissa croire qu'ils avaient
maltraité les naufragés, et, en effet, ils semblaient craindre que
Dumont d'Urville ne fût venu venger La Pérouse et ses infortunés
compagnons.

Cependant, le 26, décidés par des présents, et comprenant qu'ils
n'avaient à craindre aucune représaille, ils conduisirent le second, M.
Jacquinot, sur le théâtre du naufrage.

Là, par trois ou quatre brasses d'eau, entre les récifs Pacou et Vanou,
gisaient des ancres, des canons, des saumons de fer et de plomb,
empâtés dans les concrétions calcaires. La chaloupe et la baleinière de
l'_Astrolabe_ furent dirigées vers cet endroit, et, non sans de longues
fatigues, leurs équipages parvinrent à retirer une ancre pesant
dix-huit cents livres, un canon de huit en fonte, un saumon de plomb et
deux pierriers de cuivre.

Dumont d'Urville, interrogeant les naturels, apprit aussi que La
Pérouse, après avoir perdu ses deux navires sur les récifs de l'île,
avait construit un bâtiment plus petit, pour aller se perdre une
seconde fois... Où ? On ne savait.

Le commandant de l'_Astrolabe_ fit alors élever, sous une touffe de
mangliers, un cénotaphe à la mémoire du célèbre navigateur et de ses
compagnons. Ce fut une simple pyramide quadrangulaire, assise sur une
base de coraux, et dans laquelle n'entra aucune ferrure qui pût tenter
la cupidité des naturels.

Puis, Dumont d'Urville voulut partir ; mais ses équipages étaient minés
par les fièvres de ces côtes malsaines, et, très malade lui-même, il ne
put appareiller que le 17 mars.

Cependant, le gouvernement français, craignant que Dumont d'Urville ne
fût pas au courant des travaux de Dillon, avait envoyé à Vanikoro la
corvette la _Bayonnaise_, commandée par Legoarant de Tromelin, qui
était en station sur la côte ouest de l'Amérique. La _Bayonnaise_
mouilla devant Vanikoro, quelques mois après le départ de
l'_Astrolabe_, ne trouva aucun document nouveau, mais constata que les
sauvages avaient respecté le mausolée de La Pérouse.

Telle est la substance du récit que je fis au capitaine Nemo.

« Ainsi, me dit-il, on ne sait encore où est allé périr ce troisième
navire construit par les naufragés sur l'île de Vanikoro ?

-- On ne sait. »

Le capitaine Nemo ne répondit rien, et me fit signe de le suivre au
grand salon. Le _Nautilus_ s'enfonça de quelques mètres au-dessous des
flots, et les panneaux s'ouvrirent.

Je me précipitai vers la vitre, et sous les empâtements de coraux,
revêtus de fongies, de syphonules, d'alcyons, de cariophyllées, à
travers des myriades de poissons charmants, des girelles, des
glyphisidons, des pomphérides, des diacopes, des holocentres, je
reconnus certains débris que les dragues n'avaient pu arracher, des
étriers de fer, des ancres, des canons, des boulets, une garniture de
cabestan, une étrave, tous objets provenant des navires naufragés et
maintenant tapissés de fleurs vivantes.

Et pendant que je regardais ces épaves désolées, le capitaine Nemo me
dit d'une voix grave :

« Le commandant La Pérouse partit le 7 décembre 1785 avec ses navires
la _Boussole_ et l'_Astrolabe_. Il mouilla d'abord à Botany-Bay, visita
l'archipel des Amis, la Nouvelle-Calédonie, se dirigea vers Santa-Cruz
et relâcha à Namouka, l'une des îles du groupe Hapaï. Puis, ses navires
arrivèrent sur les récifs inconnus de Vanikoro. La _Boussole_, qui
marchait en avant, s'engagea sur la côte méridionale. L'_Astrolabe_
vint à son secours et s'échoua de même. Le premier navire se détruisit
presque immédiatement. Le second, engravé sous le vent, résista
quelques jours. Les naturels firent assez bon accueil aux naufragés.
Ceux-ci s'installèrent dans l'île, et construisirent un bâtiment plus
petit avec les débris des deux grands. Quelques matelots restèrent
volontairement à Vanikoro.

Les autres, affaiblis, malades, partirent avec La Pérouse. Ils se
dirigèrent vers les îles Salomon, et ils périrent, corps et biens, sur
la côte occidentale de l'île principale du groupe, entre les caps
Déception et Satisfaction !

-- Et comment le savez-vous ? m'écriai-je.

-- Voici ce que j'ai trouvé sur le lieu même de ce dernier naufrage ! »

Le capitaine Nemo me montra une boîte de ferblanc, estampillée aux
armes de France, et toute corrodée par les eaux salines. Il l'ouvrit,
et je vis une liasse de papiers jaunis, mais encore lisibles.

C'étaient les instructions même du ministre de la Marine au commandant
La Pérouse, annotées en marge de la main de Louis XVI !

« Ah ! c'est une belle mort pour un marin ! dit alors le capitaine
Nemo. C'est une tranquille tombe que cette tombe de corail, et fasse le
ciel que, mes compagnons et moi, nous n'en ayons jamais d'autre ! »

                                   XX

                          LE DÉTROIT DE TORRÈS

Pendant la nuit du 27 au 28 décembre, le _Nautilus_ abandonna les
parages de Vanikoro avec une vitesse excessive. Sa direction était
sud-ouest, et, en trois jours, il franchit les sept cent cinquante
lieues qui séparent le groupe de La Pérouse de la pointe sud-est de la
Papouasie.

Le ler janvier 1863, de grand matin, Conseil me rejoignit sur la
plate-forme.

« Monsieur, me dit ce brave garçon, monsieur me permettra-t-il de lui
souhaiter une bonne année ?

-- Comment donc, Conseil, mais exactement comme si j'étais à Paris,
dans mon cabinet du Jardin des Plantes. J'accepte tes voeux et je t'en
remercie. Seulement, je te demanderai ce que tu entends par « une bonne
année », dans les circonstances où nous nous trouvons. Est-ce l'année
qui amènera la fin de notre emprisonnement, ou l'année qui verra se
continuer cet étrange voyage ?

-- Ma foi, répondit Conseil, je ne sais trop que dire à monsieur. Il
est certain que nous voyons de curieuses choses, et que, depuis deux
mois, nous n'avons pas eu le temps de nous ennuyer. La dernière
merveille est toujours la plus étonnante, et si cette progression se
maintient, je ne sais pas comment cela finira. M'est avis que nous ne
retrouverons jamais une occasion semblable.

-- Jamais, Conseil.

-- En outre, monsieur Nemo, qui justifie bien son nom latin, n'est pas
plus gênant que s'il n'existait pas.

-- Comme tu le dis, Conseil.

-- Je pense donc, n'en déplaise à monsieur, qu'une bonne année serait
une année qui nous permettrait de tout voir...

-- De tout voir, Conseil ? Ce serait peut-être long. Mais qu'en pense
Ned Land ?

-- Ned Land pense exactement le contraire de moi, répondit Conseil.
C'est un esprit positif et un estomac impérieux. Regarder les poissons
et toujours en manger ne lui suffit pas. Le manque de vin, de pain, de
viande, cela ne convient guère à un digne Saxon auquel les beefsteaks
sont familiers, et que le brandy ou le gin, pris dans une proportion
modérée, n'effrayent guère !

-- Pour mon compte, Conseil, ce n'est point là ce qui me tourmente, et
je m'accommode très bien du régime du bord.

-- Moi de même, répondit Conseil. Aussi je pense autant à rester que
maître Land à prendre la fuite. Donc, si l'année qui commence n'est pas
bonne pour moi, elle le sera pour lui, et réciproquement. De cette
façon, il y aura toujours quelqu'un de satisfait. Enfin, pour conclure,
je souhaite à monsieur ce qui fera plaisir à monsieur.

-- Merci, Conseil. Seulement je te demanderai de remettre à plus tard
la question des étrennes, et de les remplacer provisoirement par une
bonne poignée de main. Je n'ai que cela sur moi.

-- Monsieur n'a jamais été si généreux », répondit Conseil.

Et là-dessus, le brave garçon s'en alla.

Le 2 janvier, nous avions fait onze mille trois cent quarante milles,
soit cinq mille deux cent cinquante lieues, depuis notre point de
départ dans les mers du Japon. Devant l'éperon du _Nautilus_
s'étendaient les dangereux parages de la mer de corail, sur la côte
nord-est de l'Australie. Notre bateau prolongeait à une distance de
quelques milles ce redoutable banc sur lequel les navires de Cook
faillirent se perdre, le 10 juin 1770. Le bâtiment que montait Cook
donna sur un roc, et s'il ne coula pas, ce fut grâce à cette
circonstance que le morceau de corail, détaché au choc, resta engagé
dans la coque entr'ouverte.

J'aurais vivement souhaité de visiter ce récif long de trois cent
soixante lieues, contre lequel la mer, toujours houleuse, se brisait
avec une intensité formidable et comparable aux roulements du tonnerre.
Mais en ce moment, les plans inclinés du _Nautilus_ nous entraînaient à
une grande profondeur, et je ne pus rien voir de ces hautes murailles
coralligènes. Je dus me contenter des divers échantillons de poissons
rapportés par nos filets. Je remarquai, entre autres, des germons,
espèces de scombres grands comme des thons, aux flancs bleuâtres et
rayés de bandes transversales qui disparaissent avec la vie de
l'animal. Ces poissons nous accompagnaient par troupes et fournirent à
notre table une chair excessivement délicate. On prit aussi un grand
nombre de spares vertors, longs d'un demi-décimètre, ayant le goût de
la dorade, et des pyrapèdes volants, véritables hirondelles
sous-marines, qui, par les nuits obscures, rayent alternativement les
airs et les eaux de leurs lueurs phosphorescentes. Parmi les mollusques
et les zoophytes, je trouvai dans les mailles du chalut diverses
espèces d'alcyoniaires, des oursins, des marteaux, des éperons, des
cadrans, des cérites, des hyalles. La flore était représentée par de
belles algues flottantes, des laminaires et des macrocystes, imprégnées
du mucilage qui transsudait à travers leurs pores, et parmi lesquelles
je recueillis une admirable _Nemastoma Geliniaroide_, qui fut classée
parmi les curiosités naturelles du musée.

Deux jours après avoir traversé la mer de Corail, le 4 janvier, nous
eûmes connaissance des côtes de la Papouasie. A cette occasion, le
capitaine Nemo m'apprit que son intention était de gagner l'océan
Indien par le détroit de Torrès. Sa communication se borna là. Ned vit
avec plaisir que cette route le rapprochait des mers européennes.

Ce détroit de Torrès est regardé comme non moins dangereux par les
écueils qui le hérissent que par les sauvages habitants qui fréquentent
ses côtes. Il sépare de la Nouvelle-Hollande la grande île de la
Papouasie, nommée aussi Nouvelle-Guinée.

La Papouasie a quatre cents lieues de long sur cent trente lieues de
large, et une superficie de quarante mille lieues géographiques. Elle
est située, en latitude, entre 0°l9' et 10°2' sud, et en longitude,
entre 128°23' et 146°15'. A midi, pendant que le second prenait la
hauteur du soleil, j'aperçus les sommets des monts Arfalxs, élevés par
plans et terminés par des pitons aigus.

Cette terre, découverte en 1511 par le Portugais Francisco Serrano, fut
visitée successivement par don José de Menesès en 1526, par Grijalva en
1527, par le général espagnol Alvar de Saavedra en 1528, par Juigo
Ortez en 1545, par le Hollandais Shouten en 1616, par Nicolas Sruick en
1753, par Tasman, Dampier, Fumel, Carteret, Edwards, Bougainville,
Cook, Forrest, Mac Cluer, par d'Entrecasteaux en 1792, par Duperrey en
1823, et par Dumont d'Urville en 1827. « C'est le foyer des noirs qui
occupent toute la Malaisie », a dit M. de Rienzi, et je ne me doutais
guère que les hasards de cette navigation allaient me mettre en
présence des redoutables Andamenes.

Le _Nautilus_ se présenta donc à l'entrée du plus dangereux détroit du
globe, de celui que les plus hardis navigateurs osent à peine franchir,
détroit que Louis Paz de Torrès affronta en revenant des mers du Sud
dans la Mélanésie, et dans lequel, en 1840, les corvettes échouées de
Dumont d'Urville furent sur le point de se perdre corps et biens. Le
Nautilus lui-même, supérieur à tous les dangers de la mer, allait,
cependant, faire connaissance avec les récifs coralliens.

Le détroit de Torrès a environ trente-quatre lieues de large, mais il
est obstrué par une innombrable quantité d'îles, d'îlots, de brisants,
de rochers, qui rendent sa navigation presque impraticable. En
conséquence, le capitaine Nemo prit toutes les précautions voulues pour
le traverser. Le _Nautilus_, flottant à fleur d'eau, s'avançait sous
une allure modérée. Son hélice, comme une queue de cétacé, battait les
flots avec lenteur.

Profitant de cette situation, mes deux compagnons et moi, nous avions
pris place sur la plate-forme toujours déserte. Devant nous s'élevait
la cage du timonier, et je me trompe fort, ou le capitaine Nemo devait
être là, dirigeant lui-même son _Nautilus_.

J'avais sous les yeux les excellentes cartes du détroit de Torrès
levées et dressées par l'ingénieur hydrographe Vincendon Dumoulin et
l'enseigne de vaisseau Coupvent-Desbois - maintenant amiral qui
faisaient partie de l'état-major de Dumont d'Urville pendant son
dernier voyage de circumnavigation. Ce sont, avec celles du capitaine
King, les meilleures cartes qui débrouillent l'imbroglio de cet étroit
passage, et je les consultais avec une scrupuleuse attention.

Autour du _Nautilus_ la mer bouillonnait avec furie. Le courant de
flots, qui portait du sud-est au nord-ouest avec une vitesse de deux
milles et demi, se brisait sur les coraux dont la tête émergeait çà et
là.

« Voilà une mauvaise mer ! me dit Ned Land.

-- Détestable, en effet, répondis-je, et qui ne convient guère à un
bâtiment comme le _Nautilus_.

-- Il faut, reprit le Canadien, que ce damné capitaine soit bien
certain de sa route, car je vois là des pâtés de coraux qui mettraient
sa coque en mille pièces, si elle les effleurait seulement ! »

En effet, la situation était périlleuse, mais le _Nautilus_ semblait se
glisser comme par enchantement au milieu de ces furieux écueils. Il ne
suivait pas exactement la route de l'_Astrolabe_ et de la _Zélée_ qui
fut fatale à Dumont d'Urville. Il prit plus au nord, rangea l'île
Murray, et revint au sud-ouest, vers le passage de Cumberland. Je
croyais qu'il allait y donner franchement, quand, remontant dans le
nord-ouest, il se porta, à travers une grande quantité d'îles et
d'îlots peu connus, vers l'île Tound et le canal Mauvais.

Je me demandais déjà si le capitaine Nemo, imprudent jusqu'à la folie,
voulait engager son navire dans cette passe où touchèrent les deux
corvettes de Dumont d'Urville, quand, modifiant une seconde fois sa
direction et coupant droit à l'ouest, il se dirigea vers l'île
Gueboroar.

Il était alors trois heures après-midi. Le flot se cassait, la marée
étant presque pleine. Le _Nautilus_ s'approcha de cette île que je vois
encore avec sa remarquable lisière de pendanus. Nous la rangions à
moins de deux milles.

Soudain, un choc me renversa. Le _Nautilus_ venait de toucher contre un
écueil, et il demeura immobile, donnant une légère gîte sur bâbord.

Quand je me relevai, j'aperçus sur la plate-forme le capitaine Nemo et
son second. Ils examinaient la situation du navire, échangeant quelques
mots dans leur incompréhensible idiome.

Voici quelle était cette situation. A deux milles, par tribord,
apparaissait l'île Gueboroar dont la côte s'arrondissait du nord à
l'ouest, comme un immense bras. Vers le sud et l'est se montraient déjà
quelques têtes de coraux que le jusant laissait à découvert. Nous nous
étions échoués au plein, et dans une de ces mers où les marées sont
médiocres, circonstance fâcheuse pour le renflouage du _Nautilus_.
Cependant. Le navire n'avait aucunement souffert, tant sa coque était
solidement liée. Mais s'il ne pouvait ni couler, ni s'ouvrir, il
risquait fort d'être à jamais attaché sur ces écueils, et alors c'en
était fait de l'appareil sous-marin du capitaine Nemo.

Je réfléchissais ainsi, quand le capitaine, froid et calme, toujours
maître de lui, ne paraissant ni ému ni contrarié, s'approcha :

« Un accident ? lui dis-je.

-- Non, un incident, me répondit-il.

-- Mais un incident, répliquai-je, qui vous obligera peut-être à
redevenir un habitant de ces terres que vous fuyez ! »

Le capitaine Nemo me regarda d'un air singulier, et fit un geste
négatif. C'était me dire assez clairement que rien ne le forcerait
jamais à remettre les pieds sur un continent. Puis il dit :

« D'ailleurs, monsieur Aronnax, le _Nautilus_ n'est pas en perdition.
Il vous transportera encore au milieu des merveilles de l'Océan. Notre
voyage ne fait que commencer, et je ne désire pas me priver si vite de
l'honneur de votre compagnie.

-- Cependant, capitaine Nemo, repris-je sans relever la tournure
ironique de cette phrase, le _Nautilus_ s'est échoué au moment de la
pleine mer. Or, les marées ne sont pas fortes dans le Pacifique, et, si
vous ne pouvez délester le Nautilus - ce qui me paraît impossible je ne
vois pas comment il sera renfloué.

-- Les marées ne sont pas fortes dans le Pacifique, vous avez raison,
monsieur le professeur, répondit le capitaine Nemo, mais, au détroit de
Torrès, on trouve encore une différence d'un mètre et demi entre le
niveau des hautes et basses mers. C'est aujourd'hui le 4 janvier, et
dans cinq jours la pleine lune. Or, je serai bien étonné si ce
complaisant satellite ne soulève pas suffisamment ces masses d'eau, et
ne me rend pas un service que je ne veux devoir qu'à lui seul. »

Ceci dit, le capitaine Nemo, suivi de son second, redescendit à
l'intérieur du _Nautilus_. Quant au bâtiment, il ne bougeait plus et
demeurait immobile, comme si les polypes coralliens l'eussent déjà
maçonné dans leur indestructible ciment.

« Eh bien, monsieur ? me dit Ned Land, qui vint à moi après le départ
du capitaine.

Eh bien, ami Ned, nous attendrons tranquillement la marée du 9, car il
paraît que la lune aura la complaisance de nous remettre à flot.

-- Tout simplement ?

-- Tout simplement.

-- Et ce capitaine ne va pas mouiller ses ancres au large, mettre sa
machine sur ses chaînes, et tout faire pour se déhaler ?

Puisque la marée suffira ! » répondit simplement Conseil.

Le Canadien regarda Conseil, puis il haussa les épaules. C'était le
marin qui parlait en lui.

« Monsieur, répliqua-t-il, vous pouvez me croire quand je vous dis que
ce morceau de fer ne naviguera plus jamais ni sur ni sous les mers. Il
n'est bon qu'à vendre au poids. Je pense donc que le moment est venu de
fausser compagnie au capitaine Nemo.

-- Ami Ned, répondis-je, je ne désespère pas comme vous de ce vaillant
_Nautilus_, et dans quatre jours nous saurons à quoi nous en tenir sur
les marées du Pacifique. D'ailleurs, le conseil de fuir pourrait être
opportun si nous étions en vue des côtes de l'Angleterre ou de la
Provence, mais dans les parages de la Papouasie, c'est autre chose, et
il sera toujours temps d'en venir à cette extrémité, si le Nautilus ne
parvient pas à se relever, ce que je regarderais comme un événement
grave.

-- Mais ne saurait-on tâter, au moins, de ce terrain ? reprit Ned Land.
Voilà une île. Sur cette île, il y a des arbres. Sous ces arbres, des
animaux terrestres, des porteurs de côtelettes et de roastbeefs,
auxquels je donnerais volontiers quelques coups de dents.

-- Ici, l'ami Ned a raison, dit Conseil, et je me range à son avis.
Monsieur ne pourrait-il obtenir de son ami le capitaine Nemo de nous
transporter à terre, ne fût-ce que pour ne pas perdre l'habitude de
fouler du pied les parties solides de notre planète ?

-- Je peux le lui demander, répondis-je, mais il refusera.

-- Que monsieur se risque, dit Conseil, et nous saurons à quoi nous en
tenir sur l'amabilité du capitaine. »

A ma grande surprise, le capitaine Nemo m'accorda la permission que je
lui demandais, et il le fit avec beaucoup de grâce et d'empressement,
sans même avoir exigé de moi la promesse de revenir à bord. Mais une
fuite à travers les terres de la Nouvelle-Guinée eût été très
périlleuse, et je n'aurais pas conseillé à Ned Land de la tenter. Mieux
valait être prisonnier à bord du _Nautilus_, que de tomber entre les
mains des naturels de la Papouasie.

Le canot fut mis à notre disposition pour le lendemain matin. Je ne
cherchai pas à savoir si le capitaine Nemo nous accompagnerait. Je
pensai même qu'aucun homme de l'équipage ne nous serait donné, et que
Ned Land serait seul chargé de diriger l'embarcation. D'ailleurs, la
terre se trouvait à deux milles au plus, et ce n'était qu'un jeu pour
le Canadien de conduire ce léger canot entre les lignes de récifs si
fatales aux grands navires.

Le lendemain, 5 janvier, le canot, déponté, fut arraché de son alvéole
et lancé à la mer du haut de la plate-forme. Deux hommes suffirent à
cette opération. Les avirons étaient dans l'embarcation, et nous
n'avions plus qu'à y prendre place.

A huit heures, armés de fusils et de haches, nous débordions du
_Nautilus_. La mer était assez calme. Une petite brise soufflait de
terre. Conseil et moi, placés aux avirons, nous nagions vigoureusement,
et Ned gouvernait dans les étroites passes que les brisants laissaient
entre eux. Le canot se maniait bien et filait rapidement.

Ned Land ne pouvait contenir sa joie. C'était un prisonnier échappé de
sa prison, et il ne songeait guère qu'il lui faudrait y rentrer.

« De la viande ! répétait-il, nous allons donc manger de la viande, et
quelle viande ! Du véritable gibier ! Pas de pain, par exemple ! Je ne
dis pas que le poisson ne soit une bonne chose, mais il ne faut pas en
abuser, et un morceau de fraîche venaison, grillé sur des charbons
ardents, variera agréablement notre ordinaire.

-- Gourmand ! répondait Conseil, il m'en fait venir l'eau à la bouche.

-- Il reste à savoir, dis-je, si ces forêts sont giboyeuses, et si le
gibier n'y est pas de telle taille qu'il puisse lui-même chasser le
chasseur.

-- Bon ! monsieur Aronnax, répondit le Canadien, dont les dents
semblaient être affûtées comme un tranchant de hache, mais je mangerai
du tigre, de l'aloyau de tigre, s'il n'y a pas d'autre quadrupède dans
cette île.

-- L'ami Ned est inquiétant, répondit Conseil.

-- Quel qu'il soit, reprit Ned Land, tout animal à quatre pattes sans
plumes, ou à deux pattes avec plumes, sera salué de mon premier coup de
fusil.

-- Bon ! répondis-je, voilà les imprudences de maître Land qui vont
recommencer !

-- N'ayez pas peur, monsieur Aronnax, répondit le Canadien, et nagez
ferme ! Je ne demande pas vingt-cinq minutes pour vous offrir un mets
de ma façon. »

A huit heures et demie, le canot du _Nautilus_ venait s'échouer
doucement sur une grève de sable, après avoir heureusement franchi
l'anneau coralligène qui entourait l'île de Gueboroar.

                                  XXI

                         QUELQUES JOURS À TERRE

Je fus assez vivement impressionné en touchant terre. Ned Land essayait
le sol du pied, comme pour en prendre possession. Il n'y avait pourtant
que deux mois que nous étions, suivant l'expression du capitaine Nemo,
les « passagers du _Nautilus_ », c'est-à-dire, en réalité, les
prisonniers de son commandant.

En quelques minutes, nous fûmes à une portée de fusil de la côte. Le
sol était presque entièrement madréporique, mais certains lits de
torrents desséchés, semés de débris granitiques, démontraient que cette
île était due à une formation primordiale. Tout l'horizon se cachait
derrière un rideau de forêts admirables. Des arbres énormes, dont la
taille atteignait parfois deux cents pieds, se reliaient l'un à l'autre
par des guirlandes de lianes, vrais hamacs naturels que berçait une
brise légère. C'étaient des mimosas, des ficus, des casuarinas, des
teks, des hibiscus, des pendanus, des palmiers, mélangés à profusion,
et sous l'abri de leur voûte verdoyante, au pied de leur stype
gigantesque, croissaient des orchidées des légumineuses et des fougères.

Mais, sans remarquer tous ces beaux échantillons de la flore
papouasienne, le Canadien abandonna l'agréable pour l'utile. Il aperçut
un cocotier, abattit quelques-uns de ses fruits, les brisa, et nous
bûmes leur lait, nous mangeâmes leur amande, avec une satisfaction qui
protestait contre l'ordinaire du _Nautilus_.

« Excellent ! disait Ned Land.

-- Exquis ! répondait Conseil.

-- Et je ne pense pas, dit le Canadien, que votre Nemo s'oppose à ce
que nous introduisions une cargaison de cocos à son bord ?

-- Je ne le crois pas, répondis-je, mais il n'y voudra pas goûter !

-- Tant pis pour lui ! dit Conseil.

-- Et tant mieux pour nous ! riposta Ned Land. Il en restera davantage.

-- Un mot seulement, maître Land, dis-je au harponneur qui se disposait
à ravager un autre cocotier, le coco est une bonne chose, mais avant
d'en remplir le canot, il me paraît sage de reconnaître si l'île ne
produit pas quelque substance non moins utile. Des légumes frais
seraient bien reçus à l'office du _Nautilus_.

-- Monsieur a raison, répondit Conseil, et je propose de réserver trois
places dans notre embarcation, l'une pour les fruits, l'autre pour les
légumes, et la troisième pour la venaison, dont je n'ai pas encore
entrevu le plus mince échantillon.

-- Conseil, il ne faut désespérer de rien, répondit le Canadien.

-- Continuons donc notre excursion, repris-je, mais ayons l'oeil aux
aguets. Quoique l'île paraisse inhabitée, elle pourrait renfermer,
cependant, quelques individus qui seraient moins difficiles que nous
sur la nature du gibier !

-- Hé ! hé ! fit Ned Land, avec un mouvement de mâchoire très
significatif.

-- Eh bien ! Ned ! s'écria Conseil.

-- Ma foi, riposta le Canadien, je commence à comprendre les charmes de
l'anthropophagie !

-- Ned ! Ned ! que dites-vous là ! répliqua Conseil. Vous,
anthropophage ! Mais je ne serai plus en sûreté près de vous, moi qui
partage votre cabine ! Devrai-je donc me réveiller un jour à demi
dévoré ?

-- Ami Conseil, je vous aime beaucoup, mais pas assez pour vous manger
sans nécessité.

-- Je ne m'y fie pas, répondit Conseil. En chasse ! Il faut absolument
abattre quelque gibier pour satisfaire ce cannibale, ou bien, l'un de
ces matins, monsieur ne trouvera plus que des morceaux de domestique
pour le servir. »

Tandis que s'échangeaient ces divers propos, nous pénétrions sous les
sombres voûtes de la forêt, et pendant deux heures, nous la parcourûmes
en tous sens.

Le hasard servit à souhait cette recherche de végétaux comestibles, et
l'un des plus utiles produits des zones tropicales nous fournit un
aliment précieux qui manquait à bord.

Je veux parler de l'arbre à pain, très abondant dans l'île Gueboroar,
et j'y remarquai principalement cette variété dépourvue de graines, qui
porte en malais le nom de « Rima ».

Cet arbre se distinguait des autres arbres par un tronc droit et haut
de quarante pieds. Sa cime, gracieusement arrondie et formée de grandes
feuilles multilobées, désignait suffisamment aux yeux d'un naturaliste
cet « artocarpus » qui a été très heureusement naturalisé aux îles
Mascareignes. De sa masse de verdure se détachaient de gros fruits
globuleux, larges d'un décimètre, et pourvus extérieurement de
rugosités qui prenaient une disposition hexagonale. Utile végétal dont
la nature a gratifie les régions auxquelles le blé manque, et qui, sans
exiger aucune culture, donne des fruits pendant huit mois de l'année.

Ned Land les connaissait bien, ces fruits. Il en avait déjà mangé
pendant ses nombreux voyages, et il savait préparer leur substance
comestible. Aussi leur vue excita-t-elle ses désirs, et il n'y put
tenir plus longtemps.

« Monsieur, me dit-il, que je meure si je ne goûte pas un peu de cette
pâte de l'arbre à pain !

-- Goûtez, ami Ned, goûtez à votre aise. Nous sommes ici pour faire des
expériences, faisons-les.

-- Ce ne sera pas long », répondit le Canadien.

Et, armé d'une lentille, il alluma un feu de bois mort qui pétilla
joyeusement. Pendant ce temps, Conseil et moi, nous choisissions les
meilleurs fruits de l'artocarpus. Quelques-uns n'avaient pas encore
atteint un degré suffisant de maturité, et leur peau épaisse recouvrait
une pulpe blanche, mais peu fibreuse. D'autres, en très grand nombre,
jaunâtres et gélatineux, n'attendaient que le moment d'être cueillis.

Ces fruits ne renfermaient aucun noyau. Conseil en apporta une douzaine
à Ned Land, qui les plaça sur un feu de charbons, après les avoir
coupés en tranches épaisses, et ce faisant, il répétait toujours :

« Vous verrez, monsieur, comme ce pain est bon !

-- Surtout quand on en est privé depuis longtemps, dit Conseil.

-- Ce n'est même plus du pain, ajouta le Canadien. C'est une pâtisserie
délicate. Vous n'en avez jamais mange, monsieur ?

-- Non, Ned.

-- Eh bien, préparez-vous à absorber une chose succulente. Si vous n'y
revenez pas, je ne suis plus le roi des harponneurs ! »

Au bout de quelques minutes, la partie des fruits exposée au feu fut
complètement charbonnée. A l'intérieur apparaissait une pâte blanche,
sorte de mie tendre, dont la saveur rappelait celle de l'artichaut.

Il faut l'avouer, ce pain était excellent, et j'en mangeai avec grand
plaisir.

« Malheureusement, dis-je, une telle pâte ne peut se garder fraîche, et
il me paraît inutile d'en faire une provision pour le bord.

-- Par exemple, monsieur ! s'écria Ned Land. Vous parlez là comme un
naturaliste, mais moi, je vais agir comme un boulanger. Conseil, faites
une récolte de ces fruits que nous reprendrons à notre retour.

-- Et comment les préparerez-vous ? demandai-je au Canadien.

-- En fabriquant avec leur pulpe une pâte fermentée qui se gardera
indéfiniment et sans se corrompre. Lorsque je voudrai l'employer, je la
ferai cuire à la cuisine du bord, et malgré sa saveur un peu acide,
vous la trouverez excellente.

-- Alors, maître Ned, je vois qu'il ne manque rien à ce pain...

-- Si, monsieur le professeur, répondit le Canadien, il y manque
quelques fruits ou tout ou moins quelques légumes !

Cherchons les fruits et les légumes. »

Lorsque notre récolte fut terminée, nous nous mîmes en route pour
compléter ce dîner « terrestre ».

Nos recherches ne furent pas vaines, et, vers midi, nous avions fait
une ample provision de bananes. Ces produits délicieux de la zone
torride mûrissent pendant toute l'année, et les Malais, qui leur ont
donné le nom de « pisang », les mangent sans les faire cuire. Avec ces
bananes, nous recueillîmes des jaks énormes dont le goût est très
accusé, des mangues savoureuses, et des ananas d'un grosseur
invraisemblable. Mais cette récolte prit une grande partie de notre
temps, que, d'ailleurs, il n'y avait pas lieu de regretter.

Conseil observait toujours Ned. Le harponneur marchait en avant, et,
pendant sa promenade à travers la forêt, il glanait d'une main sûre
d'excellents fruits qui devaient compléter sa provision.

« Enfin, demanda Conseil, il ne vous manque plus rien, ami Ned ?

-- Hum ! fit le Canadien.

-- Quoi ! vous vous plaignez ?

-- Tous ces végétaux ne peuvent constituer un repas, répondit Ned.
C'est la fin d'un repas, c'est un dessert. Mais le potage ? mais le
rôti ?

-- En effet, dis-je, Ned nous avait promis des côtelettes qui me
semblent fort problématiques.

-- Monsieur, répondit le Canadien, non seulement la chasse n'est pas
finie, mais elle n'est même pas commencée. Patience ! Nous finirons
bien par rencontrer quelque animal de plume ou de poil, et, si ce n'est
pas en cet endroit, ce sera dans un autre...

-- Et si ce n'est pas aujourd'hui, ce sera demain, ajouta Conseil, car
il ne faut pas trop s'éloigner. Je propose même de revenir au canot.

-- Quoi ! déjà ! s'écria Ned.

-- Nous devons être de retour avant la nuit, dis-je.

-- Mais quelle heure est-il donc ? demanda le Canadien.

-- Deux heures, au moins, répondit Conseil.

-- Comme le temps passe sur ce sol ferme ! s'écria maître Ned Land avec
un soupir de regret.

-- En route », répondit Conseil.

Nous revînmes donc à travers la forêt, et nous complétâmes notre
récolte en faisant une razzia de chouxpalmistes qu'il fallut cueillir à
la cime des arbres, de petits haricots que je reconnus pour être les «
abrou » des Malais, et d'ignames d'une qualité supérieure.

Nous étions surchargés quand nous arrivâmes au canot. Cependant, Ned
Land ne trouvait pas encore sa provision suffisante. Mais le sort le
favorisa. Au moment de s'embarquer, il aperçut plusieurs arbres, hauts
de vingt-cinq à trente pieds, qui appartenaient à l'espèce des
palmiers. Ces arbres, aussi précieux que l'artocarpus, sont justement
comptés parmi les plus utiles produits de la Malaisie.

C'étaient des sagoutiers, végétaux qui croissent sans culture, se
reproduisant, comme les mûriers, par leurs rejetons et leurs graines.

Ned Land connaissait la manière de traiter ces arbres. Il prit sa
hache, et la maniant avec une grande vigueur, il eut bientôt couché sur
le sol deux ou trois sagoutiers dont la maturité se reconnaissait à la
poussière blanche qui saupoudrait leurs palmes.

Je le regardai faire plutôt avec les yeux d'un naturaliste qu'avec les
yeux d'un homme affamé. Il commença par enlever à chaque tronc une
bande d'écorce, épaisse d'un pouce, qui recouvrait un réseau de fibres
allongées formant d'inextricables noeuds, que mastiquait une sorte de
farine gommeuse. Cette farine, c'était le sagou, substance comestible
qui sert principalement à l'alimentation des populations mélanésiennes.

Ned Land se contenta, pour le moment, de couper ces troncs par
morceaux, comme il eût fait de bois à brûler, se réservant d'en
extraire plus tard la farine, de la passer dans une étoffe afin de la
séparer de ses ligaments fibreux, d'en faire évaporer l'humidité au
soleil, et de la laisser durcir dans des moules.

Enfin, à cinq heures du soir, chargés de toutes nos richesses, nous
quittions le rivage de l'île, et, une demi-heure après, nous accostions
le _Nautilus_. Personne ne parut à notre arrivée. L'énorme cylindre de
tôle semblait désert. Les provisions embarquées, je descendis à ma
chambre. J'y trouvai mon souper prêt. Je mangeai, puis je m'endormis.

Le lendemain, 6 janvier, rien de nouveau à bord. Pas un bruit à
l'intérieur, pas un signe de vie. Le canot était resté le long du bord,
à la place même où nous l'avions laissé. Nous résolûmes de retourner à
l'île Gueboroar. Ned Land espérait être plus heureux que la veille au
point de vue du chasseur, et désirait visiter une autre partie de la
forêt.

Au lever du soleil, nous étions en route. L'embarcation, enlevée par le
flot qui portait à terre, atteignit l'île en peu d'instants.

Nous débarquâmes, et, pensant qu'il valait mieux s'en rapporter à
l'instinct du Canadien, nous suivîmes Ned Land dont les longues jambes
menaçaient de nous distancer.

Ned Land remonta la côte vers l'ouest, puis, passant à gué quelques
lits de torrents, il gagna la haute plaine que bordaient d'admirables
forêts. Quelques martins-pêcheurs rôdaient le long des cours d'eau,
mais ils ne se laissaient pas approcher. Leur circonspection me prouva
que ces volatiles savaient à quoi s'en tenir sur des bipèdes de notre
espèce, et j'en conclus que, si l'île n'était pas habitée, du moins,
des êtres humains la fréquentaient.

Après avoir traversé une assez grasse prairie, nous arrivâmes à la
lisière d'un petit bois qu'animaient le chant et le vol d'un grand
nombre d'oiseaux.

« Ce ne sont encore que des oiseaux, dit Conseil.

-- Mais il y en a qui se mangent ! répondit le harponneur.

-- Point, ami Ned, répliqua Conseil, car je ne vois là que de simples
perroquets.

-- Ami Conseil, répondit gravement Ned, le perroquet est le faisan de
ceux qui n'ont pas autre chose à manger.

-- Et j'ajouterai, dis-je, que cet oiseau, convenablement préparé, vaut
son coup de fourchette. »

En effet, sous l'épais feuillage de ce bois, tout un monde de
perroquets voltigeait de branche en branche, n'attendant qu'une
éducation plus soignée pour parler la langue humaine. Pour le moment,
ils caquetaient en compagnie de perruches de toutes couleurs, de graves
kakatouas, qui semblaient méditer quelque problème philosophique,
tandis que des loris d'un rouge éclatant passaient comme un morceau
d'étamine emporté par la brise, au milieu de kalaos au vol bruyant, de
papouas peints des plus fines nuances de l'azur, et de toute une
variété de volatiles charmants, mais généralement peu comestibles.

Cependant, un oiseau particulier à ces terres, et qui n'a jamais
dépassé la limite des îles d'Arrou et des îles des Papouas, manquait à
cette collection. Mais le sort me réservait de l'admirer avant peu.

Après avoir traversé un taillis de médiocre épaisseur, nous avions
retrouvé une plaine obstruée de buissons. Je vis alors s'enlever de
magnifiques oiseaux que la disposition de leurs longues plumes
obligeait à se diriger contre le vent. Leur vol ondulé, la grâce de
leurs courbes aériennes, le chatoiement de leurs couleurs, attiraient
et charmaient le regard. Je n'eus pas de peine à les reconnaître.

« Des oiseaux de paradis ! m'écriai-je.

-- Ordre des passereaux, section des clystomores, répondit Conseil.

-- Famille des perdreaux ? demanda Ned Land.

-- Je ne crois pas, maître Land. Néanmoins, je compte sur votre adresse
pour attraper un de ces charmants produits de la nature tropicale !

-- On essayera, monsieur le professeur, quoique je sois plus habitué à
manier le harpon que le fusil. »

Les Malais, qui font un grand commerce de ces oiseaux avec les Chinois,
ont, pour les prendre, divers moyens que nous ne pouvions employer.
Tantôt ils disposent des lacets au sommet des arbres élevés que les
paradisiers habitent de préférence. Tantôt ils s'en emparent avec une
glu tenace qui paralyse leurs mouvements. Ils vont même jusqu'à
empoisonner les fontaines où ces oiseaux ont l'habitude de boire. Quant
à nous, nous étions réduits à les tirer au vol, ce qui nous laissait
peu de chances de les atteindre. Et en effet, nous épuisâmes vainement
une partie de nos munitions.

Vers onze heures du matin, le premier plan des montagnes qui forment le
centre de l'île était franchi, et nous n'avions encore rien tué. La
faim nous aiguillonnait. Les chasseurs s'étaient fiés au produit de
leur chasse, et ils avaient eu tort. Très heureusement, Conseil, à sa
grande surprise, fit un coup double et assura le déjeuner. Il abattit
un pigeon blanc et un ramier, qui, lestement plumés et suspendus à une
brochette, rôtirent devant un feu ardent de bois mort. Pendant que ces
intéressants animaux cuisaient, Ned prépara des fruits de l'artocarpus.
Puis, le pigeon et le ramier furent dévorés jusqu'aux os et déclarés
excellents. La muscade, dont ils ont l'habitude de se gaver, parfume
leur chair et en fait un manger délicieux.

« C'est comme si les poulardes se nourrissaient de truffes, dit Conseil.

-- Et maintenant, Ned, que vous manque-t-il ? demandai-je au Canadien.

-- Un gibier à quatre pattes, monsieur Aronnax, répondit Ned Land. Tous
ces pigeons ne sont que hors-d'oeuvre et amusettes de la bouche. Aussi,
tant que je n'aurai pas tué un animal à côtelettes, je ne serai pas
content !

-- Ni moi, Ned, si je n'attrape pas un paradisier.

-- Continuons donc la chasse, répondit Conseil, mais en revenant vers
la mer. Nous sommes arrivés aux premières pentes des montagnes, et je
pense qu'il vaut mieux regagner la région des forêts. »

C'était un avis sensé, et il fut suivi. Après une heure de marche, nous
avions atteint une véritable forêt de sagoutiers. Quelques serpents
inoffensifs fuyaient sous nos pas. Les oiseaux de paradis se dérobaient
à notre approche, et véritablement, je désespérais de les atteindre,
lorsque Conseil, qui marchait en avant, se baissa soudain, poussa un
cri de triomphe, et revint à moi, rapportant un magnifique paradisier.

« Ah ! bravo ! Conseil, m'écriai-je.

-- Monsieur est bien bon, répondit Conseil.

-- Mais non, mon garçon. Tu as fait là un coup de maître. Prendre un de
ces oiseaux vivants, et le prendre à la main !

-- Si monsieur veut l'examiner de près, il verra que je n'ai pas eu
grand mérite.

-- Et pourquoi, Conseil ?

-- Parce que cet oiseau est ivre comme une caille.

-- Ivre ?

-- Oui, monsieur, ivre des muscades qu'il dévorait sous le muscadier où
je l'ai pris. Voyez, ami Ned, voyez les monstrueux effets de
l'intempérance !

-- Mille diables ! riposta le Canadien, pour ce que j'ai bu de gin
depuis deux mois, ce n'est pas la peine de me le reprocher ! »

Cependant, j'examinais le curieux oiseau. Conseil ne se trompait pas.
Le paradisier, enivré par le suc capiteux, était réduit à
l'impuissance. Il ne pouvait voler. Il marchait à peine. Mais cela
m'inquiéta peu, et je le laissai cuver ses muscades.

Cet oiseau appartenait à la plus belle des huit espèces que l'on compte
en Papouasie et dans les îles voisines. C'était le paradisier «
grand-émeraude », l'un des plus rares. Il mesurait trois décimètres de
longueur. Sa tête était relativement petite, ses yeux placés près de
l'ouverture du bec, et petits aussi. Mais il offrait une admirable
réunion de nuances, étant jaune de bec, brun de pieds et d'ongles,
noisette aux ailes empourprées à leurs extrémités, jaune pâle à la tête
et sur le derrière du cou, couleur d'émeraude à la gorge, brun marron
au ventre et à la poitrine. Deux filets cornés et duveteux s'élevaient
au-dessus de sa queue, que prolongeaient de longues plumes très
légères, d'une finesse admirable, et ils complétaient l'ensemble de ce
merveilleux oiseau que les indigènes ont poétiquement appelé 1'« oiseau
du soleil ».

Je souhaitais vivement de pouvoir ramener à Paris ce superbe spécimen
des paradisiers, afin d'en faire don au Jardin des Plantes, qui n'en
possède pas un seul vivant.

« C'est donc bien rare ? demanda le Canadien, du ton d'un chasseur qui
estime fort peu le gibier au point de vue de l'art.

-- Très rare, mon brave compagnon, et surtout très difficile à prendre
vivant. Et même morts, ces oiseaux sont encore l'objet d'un important
trafic. Aussi, les naturels ont-ils imaginé d'en fabriquer comme on
fabrique des perles ou des diamants.

-- Quoi ! s'écria Conseil, on fait de faux oiseaux de paradis ?

-- Oui, Conseil.

-- Et monsieur connaît-il le procédé des indigènes ?

-- Parfaitement. Les paradisiers, pendant la mousson d'est, perdent ces
magnifiques plumes qui entourent leur queue, et que les naturalistes
ont appelées plumes subalaires. Ce sont ces plumes que recueillent les
faux-monnayeurs en volatiles, et qu'ils adaptent adroitement à quelque
pauvre perruche préalablement mutilée. Puis ils teignent la suture, ils
vernissent l'oiseau, et ils expédient aux muséums et aux amateurs
d'Europe ces produits de leur singulière industrie.

-- Bon ! fit Ned Land, si ce n'est pas l'oiseau, ce sont toujours ses
plumes, et tant que l'objet n'est pas destiné à être mangé, je n'y vois
pas grand mal ! »

Mais si mes désirs étaient satisfaits par la possession de ce
paradisier, ceux du chasseur canadien ne l'étaient pas encore.
Heureusement, vers deux heures, Ned Land abattit un magnifique cochon
des bois, de ceux que les naturels appellent « bari-outang ». L'animal
venait à propos pour nous procurer de la vraie viande de quadrupède, et
il fut bien reçu. Ned Land se montra très glorieux de son coup de
fusil. Le cochon, touché par la balle électrique, était tombé raide
mort.

Le Canadien le dépouilla et le vida proprement, après en avoir retiré
une demi-douzaine de côtelettes destinées à fournir une grillade pour
le repas du soir. Puis, cette chasse fut reprise, qui devait encore
être marquée par les exploits de Ned et de Conseil.

En effet, les deux amis, battant les buissons, firent lever une troupe
de kangaroos, qui s'enfuirent en bondissant sur leurs pattes
élastiques. Mais ces animaux ne s'enfuirent pas si rapidement que la
capsule électrique ne put les arrêter dans leur course.

« Ah ! monsieur le professeur, s'écria Ned Land que la rage du chasseur
prenait à la tête, quel gibier excellent, cuit à l'étuvée surtout !
Quel approvisionnement pour le _Nautilus_ ! Deux ! trois ! cinq à terre
! Et quand je pense que nous dévorerons toute cette chair, et que ces
imbéciles du bord n'en auront pas miette ! »

Je crois que, dans l'excès de sa joie, le Canadien, s'il n'avait pas
tant parlé, aurait massacré toute la bande ! Mais il se contenta d'une
douzaine de ces intéressants marsupiaux, qui forment le premier ordre
des mammifères aplacentaires - nous dit Conseil.

Ces animaux étaient de petite taille. C'était une espèce de ces «
kangaroos-lapins », qui gîtent habituellement dans le creux des arbres,
et dont la vélocité est extrême ; mais s'ils sont de médiocre grosseur,
ils fournissent, du moins, la chair la plus estimée.

Nous étions très satisfaits des résultats de notre chasse. Le joyeux
Ned se proposait de revenir le lendemain à cette île enchantée, qu'il
voulait dépeupler de tous ses quadrupèdes comestibles. Mais il comptait
sans les événements.

A six heures du soir, nous avions regagné la plage. Notre canot était
échoué à sa place habituelle. Le _Nautilus_, semblable à un long
écueil, émergeait des flots à deux milles du rivage.

Ned Land, sans plus tarder, s'occupa de la grande affaire du dîner. Il
s'entendait admirablement à toute cette cuisine. Les côtelettes de «
bari-outang », grillées sur des charbons, répandirent bientôt une
délicieuse odeur qui parfuma l'atmosphère !...

Mais je m'aperçois que je marche sur les traces du Canadien. Me voici
en extase devant une grillade de porc frais ! Que l'on me pardonne,
comme j'ai pardonné à maître Land, et pour les mêmes motifs !

Enfin, le dîner fut excellent. Deux ramiers complétèrent ce menu
extraordinaire. La pâte de sagou, le pain de l'artocarpus, quelques
mangues, une demi-douzaine d'ananas, et la liqueur fermentée de
certaines noix de cocos, nous mirent en joie. Je crois même que les
idées de mes dignes compagnons n'avaient pas toute la netteté désirable.

« Si nous ne retournions pas ce soir au _Nautilus_ ? dit Conseil.

Si nous n'y retournions jamais ? » ajouta Ned Land.

En ce moment une pierre vint tomber à nos pieds, et coupa court à la
proposition du harponneur.

                                  XXII

                      LA FOUDRE DU CAPITAINE NEMO

Nous avions regardé du côté de la forêt, sans nous lever, ma main
s'arrêtant dans son mouvement vers ma bouche, celle de Ned Land
achevant son office.

« Une pierre ne tombe pas du ciel, dit Conseil, ou bien elle mérite le
nom d'aérolithe. »

Une seconde pierre, soigneusement arrondie, qui enleva de la main de
Conseil une savoureuse cuisse de ramier, donna encore plus de poids à
son observation.

Levés tous les trois, le fusil à l'épaule, nous étions prêts à répondre
à toute attaque.

« Sont-ce des singes ? s'écria Ned Land.

-- A peu près, répondit Conseil, ce sont des sauvages.

-- Au canot ! » dis-je en me dirigeant vers la mer.

Il fallait, en effet, battre en retraite, car une vingtaine de
naturels, armés d'arcs et de frondes, apparaissaient sur la lisière
d'un taillis, qui masquait l'horizon de droite, à cent pas à peine.

Notre canot était échoué à dix toises de nous.

Les sauvages s'approchaient, sans courir, mais ils prodiguaient les
démonstrations les plus hostiles. Les pierres et les flèches pleuvaient.

Ned Land n'avait pas voulu abandonner ses provisions, et malgré
l'imminence du danger, son cochon d'un côté, ses kangaroos de l'autre,
il détalait avec une certaine rapidité.

En deux minutes, nous étions sur la grève. Charger le canot des
provisions et des armes, le pousser à la mer, armer les deux avirons,
ce fut l'affaire d'un instant. Nous n'avions pas gagné deux encablures,
que cent sauvages, hurlant et gesticulant, entrèrent dans l'eau jusqu'à
la ceinture. Je regardais si leur apparition attirerait sur la
plate-forme quelques hommes du _Nautilus_. Mais non. L'énorme engin,
couché au large, demeurait absolument désert.

Vingt minutes plus tard, nous montions à bord. Les panneaux étaient
ouverts. Après avoir amarré le canot, nous rentrâmes à l'intérieur du
_Nautilus_.

Je descendis au salon, d'où s'échappaient quelques accords. Le
capitaine Nemo était là, courbé sur son orgue et plongé dans une extase
musicale.

« Capitaine ! » lui dis-je.

Il ne m'entendit pas.

« Capitaine ! » repris-je en le touchant de la main.

Il frissonna, et se retournant :

« Ah ! c'est vous, monsieur le professeur ? me dit-il. Eh bien !
avez-vous fait bonne chasse, avez-vous herborisé avec succès ?

-- Oui, capitaine, répondis-je, mais nous avons malheureusement ramené
une troupe de bipèdes dont le voisinage me paraît inquiétant.

-- Quels bipèdes ?

-- Des sauvages.

-- Des sauvages ! répondit le capitaine Nemo d'un ton ironique. Et vous
vous étonnez, monsieur le professeur, qu'ayant mis le pied sur une des
terres de ce globe, vous y trouviez des sauvages ? Des sauvages, où n'y
en a-t-il pas ? Et d'ailleurs, sont-ils pires que les autres, ceux que
vous appelez des sauvages ?

-- Mais, capitaine...

-- Pour mon compte, monsieur, j'en ai rencontré partout.

-- Eh bien, répondis-je, si vous ne voulez pas en recevoir à bord du
_Nautilus_, vous ferez bien de prendre quelques précautions.

-- Tranquillisez-vous, monsieur le professeur, il n'y a pas là de quoi
se préoccuper.

-- Mais ces naturels sont nombreux.

-- Combien en avez-vous compté ?

-- Une centaine, au moins.

-- Monsieur Aronnax, répondit le capitaine Nemo, dont les doigts
s'étaient replacés sur les touches de l'orgue, quand tous les indigènes
de la Papouasie seraient réunis sur cette plage, le _Nautilus_ n'aurait
rien à craindre de leurs attaques ! »

Les doigts du capitaine couraient alors sur le clavier de l'instrument,
et je remarquai qu'il n'en frappait que les touches noires, ce qui
donnait à ses mélodies une couleur essentiellement écossaise. Bientôt,
il eut oublié ma présence, et fut plongé dans une rêverie que je ne
cherchai plus à dissiper.

Je remontai sur la plate-forme. La nuit était déjà venue, car, sous
cette basse latitude, le soleil se couche rapidement et sans
crépuscule. Je n'aperçus plus que confusément l'Ile Gueboroar. Mais des
feux nombreux, allumés sur la plage, attestaient que les naturels ne
songeaient pas à la quitter.

Je restai seul ainsi pendant plusieurs heures, tantôt songeant ces
indigènes mais sans les redouter autrement, car l'imperturbable
confiance du capitaine me gagnait - tantôt les oubliant, pour admirer
les splendeurs de cette nuit des tropiques. Mon souvenir s'envolait
vers la France, à la suite de ces étoiles zodiacales qui devaient
l'éclairer dans quelques heures. La lune resplendissait au milieu des
constellations du zénith. Je pensai alors que ce fidèle et complaisant
satellite reviendrait après-demain, à cette même place, pour soulever
ces ondes et arracher le _Nautilus_ à son lit de coraux. Vers minuit,
voyant que tout était tranquille sur les flots assombris aussi bien que
sous les arbres du rivage, je regagnai ma cabine, et je m'endormis
paisiblement.

La nuit s'écoula sans mésaventure. Les Papouas s'effrayaient, sans
doute, à la seule vue du monstre échoué dans la baie, car, les
panneaux, restés ouverts, leur eussent offert un accès facile à
l'intérieur du _Nautilus_.

A six heures du matin - 8 janvier je remontai sur la plate-forme. Les
ombres du matin se levaient. L'île montra bientôt, à travers les brumes
dissipées, ses plages d'abord, ses sommets ensuite.

Les indigènes étaient toujours là, plus nombreux que la veille - cinq
ou six cents peut-être. Quelques-uns, profitant de la marée basse,
s'étaient avancés sur les têtes de coraux, à moins de deux encablures
du _Nautilus_. Je les distinguai facilement. C'étaient bien de
véritables Papouas, à taille athlétique, hommes de belle race, au front
large et élevé, au nez gros mais non épaté, aux dents blanches. Leur
chevelure laineuse, teinte en rouge, tranchait sur un corps, noir et
luisant comme celui des Nubiens. Au lobe de leur oreille, coupé et
distendu, pendaient des chapelets en os. Ces sauvages étaient
généralement nus. Parmi eux, je remarquai quelques femmes, habillées,
des hanches au genou, d'une véritable crinoline d'herbes que soutenait
une ceinture végétale. Certains chefs avaient orné leur cou d'un
croissant et de colliers de verroteries rouges et blanches. Presque
tous, armés d'arcs, de flèches et de boucliers, portaient à leur épaule
une sorte de filet contenant ces pierres arrondies que leur fronde
lance avec adresse.

Un de ces chefs, assez rapproché du _Nautilus_, l'examinait avec
attention. Ce devait être un « mado » de haut rang, car il se drapait
dans une natte en feuilles de bananiers, dentelée sur ses bords et
relevée d'éclatantes couleurs.

J'aurais pu facilement abattre cet indigène, qui se trouvait à petite
portée ; mais je crus qu'il valait mieux attendre des démonstrations
véritablement hostiles. Entre Européens et sauvages, il convient que
les Européens ripostent et n'attaquent pas.

Pendant tout le temps de la marée basse, ces indigènes rôdèrent près du
_Nautilus_, mais ils ne se montrèrent pas bruyants. Je les entendais
répéter fréquemment le mot « assai », et à leurs gestes je compris
qu'ils m'invitaient à aller à terre, invitation que je crus devoir
décliner.

Donc, ce jour-là, le canot ne quitta pas le bord, au grand déplaisir de
maître Land qui ne put compléter ses provisions. Cet adroit Canadien
employa son temps à préparer les viandes et farines qu'il avait
rapportées de l'île Gueboroar. Quant aux sauvages, ils regagnèrent la
terre vers onze heures du matin, dès que les têtes de corail
commencèrent à disparaître sous le flot de la marée montante. Mais je
vis leur nombre s'accroître considérablement sur la plage. Il était
probable qu'ils venaient des îles voisines ou de la Papouasie
proprement dite. Cependant, je n'avais pas aperçu une seule pirogue
indigène.

N'ayant rien de mieux à faire, je songeai à draguer ces belles eaux
limpides, qui laissaient voir à profusion des coquilles, des zoophytes
et des plantes pélagiennes. C'était, d'ailleurs, la dernière journée
que le _Nautilus_ allait passer dans ces parages, si, toutefois, il
flottait à la pleine mer du lendemain, suivant la promesse du capitaine
Nemo.

J'appelai donc Conseil qui m'apporta une petite drague le gère, à peu
près semblable à celles qui servent à pêcher les huîtres.

« Et ces sauvages ? me demanda Conseil. N'en déplaise à monsieur, ils
ne me semblent pas très méchants !

-- Ce sont pourtant des anthropophages, mon garçon.

-- On peut être anthropophage et brave homme, répondit Conseil, comme
on peut être gourmand et honnête. L'un n'exclut pas l'autre.

-- Bon ! Conseil, je t'accorde que ce sont d'honnêtes anthropophages,
et qu'ils dévorent honnêtement leurs prisonniers. Cependant, comme je
ne tiens pas à être dévoré, même honnêtement, je me tiendrai sur mes
gardes, car le commandant du _Nautilus_ ne paraît prendre aucune
précaution. Et maintenant à l'ouvrage. »

Pendant deux heures, notre pêche fut activement conduite, mais sans
rapporter aucune rareté. La drague s'emplissait d'oreilles de Midas, de
harpes, de mélanies, et particulièrement des plus beaux marteaux que
j'eusse vu jusqu'à ce jour. Nous prîmes aussi quelques holoturies, des
huîtres perlières, et une douzaine de petites tortues qui furent
réservées pour l'office du bord.

Mais, au moment où je m'y attendais le moins, je mis la main sur une
merveille, je devrais dire sur une difformité naturelle, très rare à
rencontrer. Conseil venait de donner un coup de drague, et son appareil
remontait chargé de diverses coquilles assez ordinaires, quand, tout
d'un coup, il me vit plonger rapidement le bras dans le filet, en
retirer un coquillage, et pousser un cri de conchyliologue,
c'est-à-dire le cri le plus perçant que puisse produire un gosier
humain.

« Eh ! qu'a donc monsieur ? demanda Conseil, très surpris. Monsieur
a-t-il été mordu ?

-- Non, mon garçon, et cependant, j'eusse volontiers payé d'un doigt ma
découverte !

-- Quelle découverte ?

-- Cette coquille, dis-je en montrant l'objet de mon triomphe.

-- Mais c'est tout simplement une olive porphyre, genre olive, ordre
des pectinibranches, classe des gastéropodes, embranchement des
mollusques...

-- Oui, Conseil, mais au lieu d'être enroulée de droite à gauche, cette
olive tourne de gauche à droite !

-- Est-il possible ! s'écria Conseil.

-- Oui, mon garçon, c'est une coquille sénestre !

-- Une coquille sénestre ! répétait Conseil, le coeur palpitant.

-- Regarde sa spire !

-- Ah ! monsieur peut m'en croire, dit Conseil en prenant la précieuse
coquille d'une main tremblante, mais je n'ai jamais éprouvé une émotion
pareille ! »

Et il y avait de quoi être ému ! On sait, en effet, comme l'ont fait
observer les naturalistes, que la dextrosité est une loi de nature. Les
astres et leurs satellites, dans leur mouvement de translation et de
rotation, se meuvent de droite à gauche. L'homme se sert plus souvent
de sa main droite que de sa main gauche, et, conséquemment, ses
instruments et ses appareils, escaliers, serrures, ressorts de montres,
etc., sont combinés de manière a être employés de droite à gauche. Or,
la nature a généralement suivi cette loi pour l'enroulement de ses
coquilles. Elles sont toutes dextres, à de rares exceptions, et quand,
par hasard, leur spire est sénestre, les amateurs les payent au poids
de l'or.

Conseil et moi, nous étions donc plongés dans la contemplation de notre
trésor, et je me promettais bien d'en enrichir le Muséum, quand une
pierre, malencontreusement lancée par un indigène, vint briser le
précieux objet dans la main de Conseil.

Je poussai un cri de désespoir ! Conseil se jeta sur mon fusil, et visa
un sauvage qui balançait sa fronde à dix mètres de lui. Je voulus
l'arrêter, mais son coup partit et brisa le bracelet d'amulettes qui
pendait au bras de l'indigène.

« Conseil, m'écriai-je, Conseil !

-- Eh quoi ! Monsieur ne voit-il pas que ce cannibale a commencé
l'attaque ?

-- Une coquille ne vaut pas la vie d'un homme ! lui dis-je.

-- Ah ! le gueux ! s'écria Conseil, j'aurais mieux aimé qu'il m'eût
cassé l'épaule ! »

Conseil était sincère, mais je ne fus pas de son avis. Cependant, la
situation avait changé depuis quelques instants, et nous ne nous en
étions pas aperçus. Une vingtaine de pirogues entouraient alors le
Naulilus. Ces pirogues, creusées dans des troncs d'arbre, longues,
étroites, bien combinées pour la marche, s'équilibraient au moyen d'un
double balancier en bambous qui flottait à la surface de l'eau. Elles
étaient manoeuvrées par d'adroits pagayeurs à demi nus, et je ne les
vis pas s'avancer sans inquiétude.

C'était évident que ces Papouas avaient eu déjà des relations avec les
Européens, et qu'ils connaissaient leurs navires. Mais ce long cylindre
de fer allongé dans la baie, sans mâts, sans cheminée, que devaient-ils
en penser ? Rien de bon, car ils s'en étaient d'abord tenus à distance
respectueuse. Cependant. Le voyant immobile, ils reprenaient peu à peu
confiance, et cherchaient à se familiariser avec lui. Or, c'était
précisément cette familiarité qu'il fallait empêcher. Nos armes,
auxquelles la détonation manquait, ne pouvaient produire qu'un effet
médiocre sur ces indigènes, qui n'ont de respect que pour les engins
bruyants. La foudre, sans les roulements du tonnerre, effraierait peu
les hommes, bien que le danger soit dans l'éclair, non dans le bruit.

En ce moment, les pirogues s'approchèrent plus près du _Nautilus_, et
une nuée de flèches s'abattit sur lui.

« Diable ! il grêle ! dit Conseil, et peut-être une grêle empoisonnée !

-- Il faut prévenir le capitaine Nemo », dis-je en rentrant par le
panneau.

Je descendis au salon. Je n'y trouvai personne. Je me hasardai à
frapper à la porte qui s'ouvrait sur la chambre du capitaine.

Un « entrez » me répondit. J'entrai, et je trouvai le capitaine Nemo
plongé dans un calcul où les x et autres signes algébriques ne
manquaient pas.

« Je vous dérange ? dis-je par politesse.

-- En effet, monsieur Aronnax, me répondit le capitaine, mais je pense
que vous avez eu des raisons sérieuses de me voir ?

-- Très sérieuses. Les pirogues des naturels nous entourent, et, dans
quelques minutes, nous serons certainement assaillis par plusieurs
centaines de sauvages.

-- Ah ! fit tranquillement le capitaine Nemo, ils sont venus avec leurs
pirogues ?

-- Oui, monsieur.

-- Eh bien, monsieur, il suffit de fermer les panneaux.

-- Précisément, et je venais vous dire...

-- Rien n'est plus facile », dit le capitaine Nemo.

Et, pressant un bouton électrique, il transmit un ordre au poste de
l'équipage.

« Voilà qui est fait, monsieur, me dit-il, après quelques instants. Le
canot est en place, et les panneaux sont fermés. Vous ne craignez pas,
j'imagine, que ces messieurs défoncent des murailles que les boulets de
votre frégate n'ont pu entamer ?

-- Non, capitaine, mais il existe encore un danger.

-- Lequel, monsieur ?

-- C'est que demain, à pareille heure, il faudra rouvrir les panneaux
pour renouveler l'air du _Nautilus_...

-- Sans contredit, monsieur, puisque notre bâtiment respire à la
manière des cétacés.

-- Or, si à ce moment, les Papouas occupent la plate-forme, je ne vois
pas comment vous pourrez les empêcher d'entrer.

-- Alors, monsieur, vous supposez qu'ils monteront à bord ?

-- J'en suis certain.

-- Eh bien, monsieur, qu'ils montent. Je ne vois aucune raison pour les
en empêcher. Au fond, ce sont de pauvres diables, ces Papouas, et je ne
veux pas que ma visite à l'île Gueboroar coûte la vie à un seul de ces
malheureux ! »

Cela dit, j'allais me retirer ; mais le capitaine Nemo me retint et
m'invita à m'asseoir près de lui. Il me questionna avec intérêt sur nos
excursions à terre, sur nos chasses, et n'eut pas l'air de comprendre
ce besoin de viande qui passionnait le Canadien. Puis, la conversation
effleura divers sujets, et, sans être plus communicatif, le capitaine
Nemo se montra plus aimable.

Entre autres choses, nous en vînmes à parler de la situation du
_Nautilus_, précisément échoué dans ce détroit, où Dumont d'Urville fut
sur le point de se perdre. Puis à ce propos :

« Ce fut un de vos grands marins, me dit le capitaine, un de vos plus
intelligents navigateurs que ce d'Urville ! C'est votre capitaine Cook,
à vous autres, Français. Infortuné savant ! Avoir bravé les banquises
du pôle Sud, les coraux de l'Océanie, les cannibales du Pacifique, pour
périr misérablement dans un train de chemin de fer ! Si cet homme
énergique a pu réfléchir pendant les dernières secondes de son
existence, vous figurez-vous quelles ont dû être ses suprêmes pensées !
»

En parlant ainsi, le capitaine Nemo semblait ému, et je porte cette
émotion à son actif.

Puis, la carte à la main, nous revîmes les travaux du navigateur
français, ses voyages de circumnavigation, sa double tentative au pôle
Sud qui amena la découverte des terres Adélie et Louis-Philippe, enfin
ses levés hydrographiques des principales îles de l'Océanie.

« Ce que votre d'Urville a fait à la surface des mers, me dit le
capitaine Nemo, je l'ai fait à l'intérieur de l'Océan, et plus
facilement, plus complètement que lui. L'_Astrolabe_ et la _Zélée_,
incessamment ballottées par les ouragans, ne pouvaient valoir le
_Nautilus_, tranquille cabinet de travail, et véritablement sédentaire
au milieu des eaux !

-- Cependant, capitaine, dis-je, il y a un point de ressemblance entre
les corvettes de Dumont d'Urville et le _Nautilus_.

-- Lequel, monsieur ?

-- C'est que le _Nautilus_ s'est échoué comme elles !

-- Le _Nautilus_ ne s'est pas échoué, monsieur, me répondit froidement
le capitaine Nemo. Le Nautilus est fait pour reposer sur le lit des
mers, et les pénibles travaux, les manoeuvres qu'imposa à d'Urville le
renflouage de ses corvettes, je ne les entreprendrai pas. L'_Astrolabe_
et la _Zélée_ ont failli périr, mais mon Nautilus ne court aucun
danger. Demain, au jour dit, à l'heure dite, la marée le soulèvera
paisiblement, et il reprendra sa navigation à travers les mers.

-- Capitaine, dis-je, je ne doute pas....

-- Demain, ajouta le capitaine Nemo en se levant, demain, à deux heures
quarante minutes du soir, le _Nautilus_ flottera et quittera sans
avarie le détroit de Torrès. »

Ces paroles prononcées d'un ton très bref, le capitaine Nemo s'inclina
légèrement. C'était me donner congé, et je rentrai dans ma chambre.

Là, je trouvai Conseil, qui désirait connaître le résultat de mon
entrevue avec le capitaine.

« Mon garçon, répondis-je, lorsque j'ai eu l'air de croire que son
_Nautilus_ était menace par les naturels de la Papouasie, le capitaine
m'a répondu très ironiquement. Je n'ai donc qu'une chose à dire : Aie
confiance en lui, et va dormir en paix.

-- Monsieur n'a pas besoin de mes services ?

-- Non, mon ami. Que fait Ned Land ?

-- Que monsieur m'excuse, répondit Conseil, mais l'ami Ned confectionne
un pâté de kangaroo qui sera une merveille ! »

Je restai seul, je me couchai, mais je dormis assez mal. J'entendais le
bruit des sauvages qui piétinaient sur la plate-forme en poussant des
cris assourdissants. La nuit se passa ainsi, et sans que l'équipage
sortît de son inertie habituelle. Il ne s'inquiétait pas plus de la
présence de ces cannibales que les soldats d'un fort blindé ne se
préoccupent des fourmis qui courent sur son blindage.

A six heures du matin, je me levai... Les panneaux n'avaient pas été
ouverts. L'air ne fut donc pas renouvelé à l'intérieur, mais les
réservoirs, chargés à toute occurrence, fonctionnèrent à propos et
lancèrent quelques mètres cubes d'oxygène dans l'atmosphère appauvrie
du _Nautilus_.

Je travaillai dans ma chambre jusqu'à midi, sans avoir vu, même un
instant, le capitaine Nemo. On ne paraissait faire à bord aucun
préparatif de départ.

J'attendis quelque temps encore, puis, je me rendis au grand salon. La
pendule marquait deux heures et demie. Dans dix minutes, le flot devait
avoir atteint son maximum de hauteur, et, si le capitaine Nemo n'avait
point fait une promesse téméraire, le _Nautilus_ serait immédiatement
dégagé. Sinon, bien des mois se passeraient avant qu'il pût quitter son
lit de corail.

Cependant, quelques tressaillements avant-coureurs se firent bientôt
sentir dans la coque du bateau. J'entendis grincer sur son bordage les
aspérités calcaires du fond corallien.

A deux heures trente-cinq minutes, le capitaine Nemo parut dans le
salon.

« Nous allons partir, dit-il.

-- Ah ! fis-je.

-- J'ai donné l'ordre d'ouvrir les panneaux.

-- Et les Papouas ?

-- Les Papouas ? répondit le capitaine Nemo, haussant légèrement les
épaules.

-- Ne vont-ils pas pénétrer à l'intérieur du _Nautilus_ ?

-- Et comment ?

-- En franchissant les panneaux que vous aurez fait ouvrir.

-- Monsieur Aronnax, répondit tranquillement le capitaine Nemo, on
n'entre pas ainsi par les panneaux du _Nautilus_, même quand ils sont
ouverts. »

Je regardai le capitaine.

« Vous ne comprenez pas ? me dit-il.

-- Aucunement.

-- Eh bien ! venez et vous verrez. »

Je me dirigeai vers l'escalier central. Là, Ned Land et Conseil, très
intrigués, regardaient quelques hommes de l'équipage qui ouvraient les
panneaux, tandis que des cris de rage et d'épouvantables vociférations
résonnaient au-dehors.

Les mantelets furent rabattus extérieurement. Vingt figures horribles
apparurent. Mais le premier de ces indigènes qui mit la main sur la
rampe de l'escalier, rejeté en arrière par je ne sais quelle force
invisible, s'enfuit, poussant des cris affreux et faisant des gambades
exorbitantes.

Dix de ses compagnons lui succédèrent. Dix eurent le même sort.

Conseil était dans l'extase. Ned Land, emporté par ses instincts
violents, s'élança sur l'escalier. Mais, dès qu'il eut saisi la rampe à
deux mains, il fut renversé à son tour.

« Mille diables ! s'écria-t-il. Je suis foudroyé ! »

Ce mot m'expliqua tout. Ce n'était plus une rampe, mais un câble de
métal, tout chargé de l'électricité du bord, qui aboutissait à la
plate-forme. Quiconque la touchait ressentait une formidable secousse ,
et cette secousse eût été mortelle, si le capitaine Nemo eût lancé dans
ce conducteur tout le courant de ses appareils ! On peut réellement
dire, qu'entre ses assaillants et lui, il avait tendu un réseau
électrique que nul ne pouvait impunément franchir.

Cependant, les Papouas épouvantés avaient battu en retraite, affolés de
terreur. Nous, moitié riants, nous consolions et frictionnions le
malheureux Ned Land qui jurait comme un possédé.

Mais, en ce moment, le _Nautilus_, soulevé par les dernières
ondulations du flot, quitta son lit de corail à cette quarantième
minute exactement fixée par le capitaine. Son hélice battit les eaux
avec une majestueuse lenteur. Sa vitesse s'accrut peu à peu, et,
naviguant à la surface de l'Océan, il abandonna sain et sauf les
dangereuses passes du détroit de Torrès.

                                  XXIII

                              _ÆGRI SOMNIA_

Le jour suivant, 10 janvier, le _Nautilus_ reprit sa marche entre deux
eaux, mais avec une vitesse remarquable que je ne puis estimer à moins
de trente-cinq milles à l'heure. La rapidité de son hélice était telle
que je ne pouvais ni suivre ses tours ni les compter.

Quand je songeais que ce merveilleux agent électrique, après avoir
donné le mouvement, la chaleur, la lumière au _Nautilus_, le protégeait
encore contre les attaques extérieures, et le transformait en une arche
sainte à laquelle nul profanateur ne touchait sans être foudroyé, mon
admiration n'avait plus de bornes, et de l'appareil, elle remontait
aussitôt à l'ingénieur qui l'avait créé.

Nous marchions directement vers l'ouest, et, le 11 janvier, nous
doublâmes ce cap Wessel, situé par 135° de longitude et l0° de latitude
nord, qui forme la pointe est du golfe de Carpentarie. Les récifs
étaient encore nombreux, mais plus clairsemés, et relevés sur la carte
avec une extrême précision. Le _Nautilus_ évita facilement les brisants
de Money à bâbord, et les récifs Victoria à tribord, placés par 1300 de
longitude, et sur ce dixième parallèle que nous suivions rigoureusement.

Le 13 janvier, le capitaine Nemo, arrivé dans la mer de Timor, avait
connaissance de l'île de ce nom par 1220 de longitude. Cette île dont
la superficie est de seize cent vingt-cinq lieues carrées est gouvernée
par des radjahs. Ces princes se disent fils de crocodiles, c'est-à-dire
issus de la plus haute origine à laquelle un être humain puisse
prétendre. Aussi, ces ancêtres écailleux foisonnent dans les rivières
de l'île, et sont l'objet d'une vénération particulière. On les
protège, on les gâte, on les adule, on les nourrit, on leur offre des
jeunes filles en pâture, et malheur à l'étranger qui porte la main sur
ces lézards sacrés.

Mais le _Nautilus_ n'eut rien à démêler avec ces vilains animaux. Timor
ne fut visible qu'un instant, à midi, pendant que le second relevait sa
position. Également, je ne fis qu'entrevoir cette petite île Rotti, qui
fait partie du groupe, et dont les femmes ont une réputation de beauté
très établie sur les marchés malais.

A partir de ce point, la direction du _Nautilus_, en latitude,
s'infléchit vers le sud-ouest. Le cap fut mis sur l'océan Indien. Où la
fantaisie du capitaine Nemo allait-elle nous entraîner ? Remontrait-il
vers les côtes de l'Asie ? Se rapprocherait-il des rivages de l'Europe
? Résolutions peu probables de la part d'un homme qui fuyait les
continents habités ? Descendrait-il donc vers le sud ? Irait-il doubler
le cap de Bonne-Espérance, puis le cap Horn, et pousser au pôle
antarctique ? Reviendrait-il enfin vers ses mers du Pacifique, où son
Nautilus trouvait une navigation facile et indépendante ? L'avenir
devait nous l'apprendre.

Après avoir prolongé les écueils de Cartier, d'Hibernia, de
Seringapatam, de Scott, derniers efforts de l'élément solide contre
l'élément liquide, le 14 janvier, nous étions au-delà de toutes terres.
La vitesse du _Nautilus_ fut singulièrement ralentie, et, très
capricieux dans ses allures, tantôt il nageait au milieu des eaux, et
tantôt il flottait à leur surface.

Pendant cette période du voyage, le capitaine Nemo fit d'intéressantes
expériences sur les diverses températures de la mer à des couches
différentes. Dans les conditions ordinaires, ces relevés s'obtiennent
au moyen d'instruments assez compliqués, dont les rapports sont au
moins douteux, que ce soient des sondes thermométriques, dont les
verres se brisent souvent sous la pression des eaux, ou des appareils
basés sur la variation de résistance de métaux aux courants
électriques. Ces résultats ainsi obtenus ne peuvent être suffisamment
contrôlés. Au contraire, le capitaine Nemo allait lui-même chercher
cette température dans les profondeurs de la mer, et son thermomètre,
mis en communication avec les diverses nappes liquides, lui donnait
immédiatement et sûrement le degré recherché.

C'est ainsi que, soit en surchargeant ses réservoirs, soit en
descendant obliquement au moyen de ses plans inclinés, le _Nautilus_
atteignit successivement des profondeurs de trois, quatre, cinq, sept,
neuf et dix mille mètres, et le résultat définitif de ces expériences
fut que la mer présentait une température permanente de quatre degrés
et demi, à une profondeur de mille mètres, sous toutes les latitudes.

Je suivais ces expériences avec le plus vif intérêt. Le capitaine Nemo
y apportait une véritable passion. Souvent, je me demandai dans quel
but il faisait ces observations. Était-ce au profit de ces semblables ?
Ce n'était pas probable, car, un jour ou l'autre, ses travaux devaient
périr avec lui dans quelque mer ignorée ! A moins qu'il ne me destinât
le résultat de ses expériences. Mais c'était admettre que mon étrange
voyage aurait un terme, et ce terme, je ne l'apercevais pas encore.

Quoi qu'il en soit, le capitaine Nemo me fit également connaître divers
chiffres obtenus par lui et qui établissaient le rapport des densités
de l'eau dans les principales mers du globe. De cette communication, je
tirai un enseignement personnel qui n'avait rien de scientifique.

C'était pendant la matinée du 15 janvier. Le capitaine, avec lequel je
me promenais sur la plate-forme, me demanda si je connaissais les
différentes densités que présentent les eaux de la mer. Je lui répondis
négativement, et j'ajoutai que la science manquait d'observations
rigoureuses à ce sujet.

« Je les ai faites, ces observations, me dit-il, et je puis en affirmer
la certitude.

-- Bien, répondis-je, mais le _Nautilus_ est un monde à part, et les
secrets de ses savants n'arrivent pas jusqu'à la terre.

-- Vous avez raison, monsieur le professeur, me dit-il, après quelques
instants de silence. C'est un monde à part. Il est aussi étranger à la
terre que les planètes qui accompagnent ce globe autour du soleil, et
l'on ne connaîtra jamais les travaux des savants de Saturne ou de
Jupiter. Cependant, puisque le hasard a lié nos deux existences, je
puis vous communiquer le résultat de mes observations.

-- Je vous écoute, capitaine.

-- Vous savez, monsieur le professeur, que l'eau de mer est plus dense
que l'eau douce, mais cette densité n'est pas uniforme. En effet, si je
représente par un la densité de l'eau douce, je trouve un vingt-huit
millième pour les eaux de l'Atlantique, un vingt-six millième pour les
eaux du Pacifique, un trente-millième pour les eaux de la
Méditerranée...

-- Ah ! pensai-je, il s'aventure dans la Méditerranée ?

-- Un dix-huit millième pour les eaux de la mer Ionienne, et un
vingt-neuf millième pour les eaux de l'Adriatique. »

Décidément, le _Nautilus_ ne fuyait pas les mers fréquentées de
l'Europe, et j'en conclus qu'il nous ramènerait - peut-être avant peu
vers des continents plus civilisés. Je pensai que Ned Land apprendrait
cette particularité avec une satisfaction très naturelle.

Pendant plusieurs jours, nos journées se passèrent en expériences de
toutes sortes, qui portèrent sur les degrés de salure des eaux à
différentes profondeurs, sur leur électrisation, sur leur coloration,
sur leur transparence, et dans toutes ces circonstances, le capitaine
Nemo déploya une ingéniosité qui ne fut égalée que par sa bonne grâce
envers moi. Puis, pendant quelques jours, je ne le revis plus, et
demeurai de nouveau comme isolé à son bord.

Le 16 janvier, le _Nautilus_ parut s'endormir à quelques mètres
seulement au-dessous de la surface des flots. Ses appareils électriques
ne fonctionnaient pas, et son hélice immobile le laissait errer au gré
des courants. Je supposai que l'équipage s'occupait de réparations
intérieures, nécessitées par la violence des mouvements mécaniques de
la machine.

Mes compagnons et moi, nous fûmes alors témoins d'un curieux spectacle.
Les panneaux du salon étaient ouverts, et comme le fanal du _Nautilus_
n'était pas en activité, une vague obscurité régnait au milieu des eaux.

Le ciel orageux et couvert d'épais nuages ne donnait aux premières
couches de l'Océan qu'une insuffisante clarté.

J'observais l'état de la mer dans ces conditions, et les plus gros
poissons ne m'apparaissaient plus que comme des ombres à peine
figurées, quand le _Nautilus_ se trouva subitement transporté en pleine
lumière. Je crus d'abord que le fanal avait été rallumé, et qu'il
projetait son éclat électrique dans la masse liquide. Je me trompais,
et après une rapide observation, je reconnus mon erreur.

Le _Nautilus_ flottait au milieu d'une couche phosphorescente, qui dans
cette obscurité devenait éblouissante. Elle était produite par des
myriades d'animalcules lumineux, dont l'étincellement s'accroissait en
glissant sur la coque métallique de l'appareil. Je surprenais alors des
éclairs au milieu de ces nappes lumineuses, comme eussent été des
coulées de plomb fondu dans une fournaise ardente, ou des masses
métalliques portées au rouge blanc ; de telle sorte que par opposition,
certaines portions lumineuses faisaient ombre dans ce milieu igné, dont
toute ombre semblait devoir être bannie. Non ! ce n'était plus
l'irradiation calme de notre éclairage habituel ! Il y avait là une
vigueur et un mouvement insolites ! Cette lumière, on la sentait
vivante !

En effet, c'était une agglomération infinie d'infusoires pélagiens, de
noctiluques miliaires, véritables globules de gelée diaphane, pourvus
d'un tentacule filiforme, et dont on a compté jusqu'à vingt-cinq mille
dans trente centimètres cubes d'eau. Et leur lumière était encore
doublée par ces lueurs particulières aux méduses, aux astéries, aux
aurélies, aux pholadesdattes, et autres zoophytes phosphorescents,
imprégnés du graissin des matières organiques décomposées par la mer,
et peut-être du mucus secrète par les poissons.

Pendant plusieurs heures, le _Nautilus_ flotta dans ces ondes
brillantes, et notre admiration s'accrut à voir les gros animaux marins
s'y jouer comme des salamandres. Je vis là, au milieu de ce feu qui ne
brûle pas, des marsouins élégants et rapides, infatigables clowns des
mers, et des istiophores longs de trois mètres, intelligents
précurseurs des ouragans, dont le formidable glaive heurtait parfois la
vitre du salon. Puis apparurent des poissons plus petits, des balistes
variés, des scomberoïdes-sauteurs, des nasons-loups, et cent autres qui
zébraient dans leur course la lumineuse atmosphère.

Ce fut un enchantement que cet éblouissant spectacle ! Peut-être
quelque condition atmosphérique augmentait-elle l'intensité de ce
phénomène ? Peut-être quelque orage se déchaînait-il à la surface des
flots ? Mais, à cette profondeur de quelques mètres, le _Nautilus_ ne
ressentait pas sa fureur, et il se balançait paisiblement au milieu des
eaux tranquilles.

Ainsi nous marchions, incessamment charmés par quelque merveille
nouvelle. Conseil observait et classait ses zoophytes, ses articulés,
ses mollusques, ses poissons. Les journées s'écoulaient rapidement, et
je ne les comptais plus. Ned, suivant son habitude, cherchait à varier
l'ordinaire du bord. Véritables colimaçons, nous étions faits à notre
coquille, et j'affirme qu'il est facile de devenir un parfait colimaçon.

Donc, cette existence nous paraissait facile, naturelle, et nous
n'imaginions plus qu'il existât une vie différente à la surface du
globe terrestre, quand un événement vint nous rappeler à l'étrangeté de
notre situation.

Le 18 janvier, le _Nautilus_ se trouvait par 105° de longitude et 15°
de latitude méridionale. Le temps était menaçant, la mer dure et
houleuse. Le vent soufflait de l'est en grande brise. Le baromètre, qui
baissait depuis quelques jours, annonçait une prochaine lutte des
éléments.

J'étais monté sur la plate-forme au moment où le second prenait ses
mesures d'angles horaires. J'attendais, suivant la coutume, que la
phrase quotidienne fût prononcée. Mais, ce jour-là, elle fut remplacée
par une autre phrase non moins incompréhensible. Presque aussitôt, je
vis apparaître le capitaine Nemo, dont les yeux, munis d'une lunette,
se dirigèrent vers l'horizon.

Pendant quelques minutes, le capitaine resta immobile, sans quitter le
point enfermé dans le champ de son objectif. Puis, il abaissa sa
lunette, et échangea une dizaine de paroles avec son second. Celui-ci
semblait être en proie à une émotion qu'il voulait vainement contenir.
Le capitaine Nemo, plus maître de lui, demeurait froid.

Il paraissait, d'ailleurs, faire certaines objections auxquelles le
second répondait par des assurances formelles. Du moins, je le compris
ainsi, à la différence de leur ton et de leurs gestes.

Quant à moi, j'avais soigneusement regardé dans la direction observée,
sans rien apercevoir. Le ciel et l'eau se confondaient sur une ligne
d'horizon d'une parfaite netteté.

Cependant, le capitaine Nemo se promenait d'une extrémité à l'autre de
la plate-forme, sans me regarder, peut-être sans me voir. Son pas était
assuré, mais moins régulier que d'habitude. 11 s'arrêtait parfois, et
les bras croisés sur la poitrine, il observait la mer. Que pouvait-il
chercher sur cet immense espace ? Le _Nautilus_ se trouvait alors à
quelques centaines de milles de la côte la plus rapprochée.

Le second avait repris sa lunette et interrogeait obstinément
l'horizon, allant et venant, frappant du pied, contrastant avec son
chef par son agitation nerveuse.

D'ailleurs, ce mystère allait nécessairement s'éclaircir, et avant peu,
car, sur un ordre du capitaine Nemo, la machine, accroissant sa
puissance propulsive, imprima à l'hélice une rotation plus rapide.

En ce moment, le second attira de nouveau l'attention du capitaine.
Celui-ci suspendit sa promenade et dirigea sa lunette vers le point
indiqué. Il l'observa longtemps. De mon côté, très sérieusement
intrigué, je descendis au salon, et j'en rapportai une excellente
longue-vue dont je me servais ordinairement. Puis, l'appuyant sur la
cage du fanal qui formait saillie à l'avant de la plate-forme, je me
disposai à parcourir toute la ligne du ciel et de la mer.

Mais, mon oeil ne s'était pas encore appliqué à l'oculaire, que
l'instrument me fut vivement arraché des mains.

Je me retournai. Le capitaine Nemo était devant moi, mais je ne le
reconnus pas. Sa physionomie était transfigurée. Son oeil, brillant
d'un feu sombre, se dérobait sous son sourcil froncé. Ses dents se
découvraient à demi. Son corps raide, ses poings fermés, sa tête
retirée entre les épaules, témoignaient de la haine violente que
respirait toute sa personne. Il ne bougeait pas. Ma lunette tombée de
sa main, avait roulé à ses pieds.

Venais-je donc, sans le vouloir, de provoquer cette attitude de colère
? S'imaginait-il, cet incompréhensible personnage, que j'avais surpris
quelque secret interdit aux hôtes du _Nautilus_ ?

Non ! cette haine, je n'en étais pas l'objet, car il ne me regardait
pas, et son oeil restait obstinément fixé sur l'impénétrable point de
l'horizon.

Enfin, le capitaine Nemo redevint maître de lui. Sa physionomie, si
profondément altérée, reprit son calme habituel. Il adressa à son
second quelques mots en langue étrangère, puis il se retourna vers moi.

« Monsieur Aronnax, me dit-il d'un ton assez impérieux, je réclame de
vous l'observation de l'un des engagements qui vous lient à moi.

-- De quoi s'agit-il, capitaine ?

-- Il faut vous laisser enfermer, vos compagnons et vous, jusqu'au
moment où je jugerai convenable de vous rendre la liberté.

-- Vous êtes le maître, lui répondis-je, en le regardant fixement. Mais
puis-je vous adresser une question ?

-- Aucune, monsieur. »

Sur ce mot, je n'avais pas à discuter, mais à obéir, puisque toute
résistance eût été impossible.

Je descendis à la cabine qu'occupaient Ned Land et Conseil, et je leur
fis part de la détermination du capitaine. Je laisse à penser comment
cette communication fut reçue par le Canadien. D'ailleurs, le temps
manqua à toute explication. Quatre hommes de l'équipage attendaient à
la porte, et ils nous conduisirent à cette cellule où nous avions passé
notre première nuit à bord du _Nautilus_.

Ned Land voulut réclamer, mais la porte se ferma sur lui pour toute
réponse.

« Monsieur me dira-t-il ce que cela signifie ? » me demanda Conseil.

Je racontai à mes compagnons ce qui s'était passé. Ils furent aussi
étonnés que moi, mais aussi peu avancés.

Cependant, j'étais plongé dans un abîme de réflexions, et l'étrange
appréhension de la physionomie du capitaine Nemo ne quittait pas ma
pensée. J'étais incapable d'accoupler deux idées logiques, et je me
perdais dans les plus absurdes hypothèses, quand je fus tiré de ma
contention d'esprit par ces paroles de Ned Land :

« Tiens ! le déjeuner est servi ! »

En effet, la table était préparée. Il était évident que le capitaine
Nemo avait donné cet ordre en même temps qu'il faisait hâter la marche
du _Nautilus_.

« Monsieur me permettra-t-il de lui faire une recommandation ? me
demanda Conseil.

-- Oui, mon garçon, répondis-je.

-- Eh bien ! que monsieur déjeune. C'est prudent, car nous ne savons ce
qui peut arriver.

-- Tu as raison, Conseil.

-- Malheureusement, dit Ned Land, on ne nous a donné que le menu du
bord.

-- Ami Ned, répliqua Conseil, que diriez-vous donc, si le déjeuner
avait manqué totalement ! »

Cette raison coupa net aux récriminations du harponneur.

Nous nous mîmes à table. Le repas se fit assez silencieusement. Je
mangeai peu. Conseil « se força », toujours par prudence, et Ned Land,
quoi qu'il en eût, ne perdit pas un coup de dent. Puis, le déjeuner
terminé, chacun de nous s'accota dans son coin.

En ce moment, le globe lumineux qui éclairait la cellule s'éteignit et
nous laissa dans une obscurité profonde. Ned Land ne tarda pas à
s'endormir, et, ce qui m'étonna, Conseil se laissa aller aussi à un
lourd assoupissement. Je me demandais ce qui avait pu provoquer chez
lui cet impérieux besoin de sommeil, quand je sentis mon cerveau
s'imprégner d'une épaisse torpeur. Mes yeux, que je voulais tenir
ouverts, se fermèrent malgré moi. J'étais en proie à une hallucination
douloureuse. Évidemment, des substances soporifiques avaient été mêlées
aux aliments que nous venions de prendre ! Ce n'était donc pas assez de
la prison pour nous dérober les projets du capitaine Nemo, il fallait
encore le sommeil !

J'entendis alors les panneaux se refermer. Les ondulations de la mer
qui provoquaient un léger mouvement de roulis, cessèrent. Le _Nautilus_
avait-il donc quitté la surface de l'Océan ? Était-il rentré dans la
couche immobile des eaux ?

Je voulus résister au sommeil. Ce fut impossible. Ma respiration
s'affaiblit. Je sentis un froid mortel glacer mes membres alourdis et
comme paralysés. Mes paupières, véritables calottes de plomb, tombèrent
sur mes yeux. Je ne pus les soulever. Un sommeil morbide, plein
d'hallucinations, s'empara de tout mon être. Puis, les visions
disparurent, et me laissèrent dans un complet anéantissement.

                                  XXIV

                          LE ROYAUME DU CORAIL

Le lendemain, je me réveillai la tête singulièrement dégagée. A ma
grande surprise, j'étais dans ma chambre. Mes compagnons, sans doute,
avaient été réintégrés dans leur cabine, sans qu'ils s'en fussent
aperçus plus que moi. Ce qui s'était passé pendant cette nuit, ils
l'ignoraient comme je l'ignorais moi-même, et pour dévoiler ce mystère,
je ne comptais que sur les hasards de l'avenir.

Je songeai alors à quitter ma chambre. Étais-je encore une fois libre
ou prisonnier ? Libre entièrement. J'ouvris la porte, je pris par les
coursives, je montai l'escalier central. Les panneaux, fermés la
veille, étaient ouverts. J'arrivai sur la plate-forme.

Ned Land et Conseil m'y attendaient. Je les interrogeai. Ils ne
savaient rien. Endormis d'un sommeil pesant qui ne leur laissait aucun
souvenir, ils avaient été très surpris de se retrouver dans leur cabine.

Quant au _Nautilus_, il nous parut tranquille et mystérieux comme
toujours. Il flottait à la surface des flots sous une allure modérée.
Rien ne semblait changé à bord.

Ned Land, de ses yeux pénétrants, observa la mer. Elle était déserte.
Le Canadien ne signala rien de nouveau à l'horizon, ni voile, ni terre.
Une brise d'ouest soufflait bruyamment, et de longues lames, échevelées
par le vent, imprimaient à l'appareil un très sensible roulis.

Le _Nautilus_, après avoir renouvelé son air, se maintint à une
profondeur moyenne de quinze mètres, de manière à pouvoir revenir
promptement à la surface des flots. Opération qui, contre l'habitude,
fut pratiquée plusieurs fois, pendant cette journée du 19 janvier. Le
second montait alors sur la plate-forme, et la phrase accoutumée
retentissait à l'intérieur du navire.

Quant au capitaine Nemo, il ne parut pas. Des gens du bord, je ne vis
que l'impassible stewart, qui me servit avec son exactitude et son
mutisme ordinaires.

Vers deux heures, j'étais au salon, occupé à classer mes notes, lorsque
le capitaine ouvrit la porte et parut. Je le saluai. Il me rendit un
salut presque imperceptible, sans m'adresser la parole. Je me remis à
mon travail, espérant qu'il me donnerait peut-être des explications sur
les événements qui avaient marqué la nuit précédente. Il n'en fit rien.
Je le regardai. Sa figure me parut fatiguée ; ses yeux rougis n'avaient
pas été rafraîchis par le sommeil ; sa physionomie exprimait une
tristesse profonde, un réel chagrin. Il allait et venait, s'asseyait et
se relevait, prenait un livre au hasard, l'abandonnait aussitôt,
consultait ses instruments sans prendre ses notes habituelles, et
semblait ne pouvoir tenir un instant en place.

Enfin, il vint vers moi et me dit :

« Etes-vous médecin, monsieur Aronnax ? »

Je m'attendais si peu à cette demande, que je le regardai quelque temps
sans répondre.

« Etes-vous médecin ? répéta-t-il. Plusieurs de vos collègues ont fait
leurs études de médecine, Gratiolet, Moquin-Tandon et autres.

-- En effet, dis-je, je suis docteur et interne des hôpitaux. J'ai
pratiqué pendant plusieurs années avant d'entrer au Muséum.

-- Bien, monsieur. »

Ma réponse avait évidemment satisfait le capitaine Nemo. Mais ne
sachant où il en voulait venir, j'attendis de nouvelles questions, me
réservant de répondre suivant les circonstances.

« Monsieur Aronnax, me dit le capitaine, consentiriez-vous à donner vos
soins à l'un de mes hommes ?

-- Vous avez un malade ?

-- Oui.

-- Je suis prêt à vous suivre.

-- Venez. »

J'avouerai que mon coeur battait. Je ne sais pourquoi je voyais une
certaine connexité entre cette maladie d'un homme de l'équipage et les
événements de la veille, et ce mystère me préoccupait au moins autant
que le malade.

Le capitaine Nemo me conduisit à l'arrière du _Nautilus_, et me fit
entrer dans une cabine située près du poste des matelots.

Là, sur un lit, reposait un homme d'une quarantaine d'années, à figure
énergique, vrai type de l'Anglo-Saxon.

Je me penchai sur lui. Ce n'était pas seulement un malade, c'était un
blessé. Sa tête, emmaillotée de linges sanglants, reposait sur un
double oreiller. Je détachai ces linges, et le blessé, regardant de ses
grands yeux fixes, me laissa faire, sans proférer une seule plainte.

La blessure était horrible. Le crâne, fracassé par un instrument
contondant, montrait la cervelle à nu, et la substance cérébrale avait
subi une attrition profonde. Des caillots sanguins s'étaient formés
dans la masse diffluente, qui affectait une couleur lie de vin. Il y
avait eu à la fois contusion et commotion du cerveau. La respiration du
malade était lente, et quelques mouvements spasmodiques des muscles
agitaient sa face. La phlegmasie cérébrale était complète et entraînait
la paralysie du sentiment et du mouvement.

Je pris le pouls du blessé. Il était intermittent. Les extrémités du
corps se refroidissaient déjà, et je vis que la mort s'approchait, sans
qu'il me parût possible de l'enrayer. Après avoir pansé ce malheureux,
je rajustai les linges de sa tête, et je me retournai vers le capitaine
Nemo.

« D'où vient cette blessure ? Lui demandai-je.

-- Qu'importe ! répondit évasivement le capitaine. Un choc du
_Nautilus_ a brisé un des leviers de la machine, qui a frappé cet
homme. Mais votre avis sur son état ? »

J'hésitais à me prononcer.

« Vous pouvez parler, me dit le capitaine. Cet homme n'entend pas le
français. »

Je regardai une dernière fois le blessé, puis je répondis :

« Cet homme sera mort dans deux heures.

-- Rien ne peut le sauver ?

-- Rien. »

La main du capitaine Nemo se crispa, et quelques larmes glissèrent de
ses yeux, que je ne croyais pas faits pour pleurer.

Pendant quelques instants, j'observai encore ce mourant dont la vie se
retirait peu à peu. Sa pâleur s'accroissait encore sous l'éclat
électrique qui baignait son lit de mort. Je regardais sa tête
intelligente, sillonnée de rides prématurées, que le malheur, la misère
peut-être, avaient creusées depuis longtemps. Je cherchais à surprendre
le secret de sa vie dans les dernières paroles échappées à ses lèvres !

« Vous pouvez vous retirer, monsieur Aronnax », me dit le capitaine
Nemo.

Je laissai le capitaine dans la cabine du mourant, et je regagnai ma
chambre, très ému de cette scène. Pendant toute la journée, je fus
agité de sinistres pressentiments. La nuit, je dormis mal, et, entre
mes songes fréquemment interrompus, je crus entendre des soupirs
lointains et comme une psalmodie funèbre. Était-ce la prière des morts,
murmurée dans cette langue que je ne savais comprendre ?

Le lendemain matin, je montai sur le pont. Le capitaine Nemo m'y avait
précédé. Dès qu'il m'aperçut, il vint à moi.

« Monsieur le professeur, me dit-il, vous conviendrait-il de faire
aujourd'hui une excursion sous-marine ?

-- Avec mes compagnons ? demandai-je.

-- Si cela leur plaît.

-- Nous sommes à vos ordres, capitaine.

-- Veuillez donc aller revêtir vos scaphandres. »

Du mourant ou du mort il ne fut pas question. Je rejoignis Ned Land et
Conseil. Je leur fis connaître la proposition du capitaine Nemo.
Conseil s'empressa d'accepter, et, cette fois, le Canadien se montra
très disposé à nous suivre.

Il était huit heures du matin. A huit heures et demie, nous étions
vêtus pour cette nouvelle promenade, et munis des deux appareils
d'éclairage et de respiration. La double porte fut ouverte, et,
accompagnés du capitaine Nemo que suivaient une douzaine d'hommes de
l'équipage, nous prenions pied à une profondeur de dix mètres sur le
sol ferme où reposait le _Nautilus_.

Une légère pente aboutissait à un fond accidenté, par quinze brasses de
profondeur environ. Ce fond différait complètement de celui que j'avais
visité pendant ma première excursion sous les eaux de l'Océan
Pacifique. Ici, point de sable fin, point de prairies sous-marines,
nulle forêt pélagienne. Je reconnus immédiatement cette région
merveilleuse dont, ce jour-là, le capitaine Nemo nous faisait les
honneurs. C'était le royaume du corail.

Dans l'embranchement des zoophytes et dans la classe des alcyonnaires,
on remarque l'ordre des gorgonaires qui renferme les trois groupes des
gorgoniens, des isidiens et des coralliens. C'est à ce dernier
qu'appartient le corail, curieuse substance qui fut tour à tour classée
dans les règnes minéral, végétal et animal. Remède chez les anciens,
bijou chez les modernes, ce fut seulement en 1694 que le Marseillais
Peysonnel le rangea définitivement dans le règne animal.

Le corail est un ensemble d'animalcules, réunis sur un polypier de
nature cassante et pierreuse. Ces polypes ont un générateur unique qui
les a produits par bourgeonnement, et ils possèdent une existence
propre, tout en participant à la vie commune. C'est donc une sorte de
socialisme naturel. Je connaissais les derniers travaux faits sur ce
bizarre zoophyte, qui se minéralise tout en s'arborisant, suivant la
très juste observation des naturalistes, et rien ne pouvait être plus
intéressant pour moi que de visiter l'une de ces forêts pétrifiées que
la nature a plantées au fond des mers.

Les appareils Rumhkorff furent mis en activité, et nous suivîmes un
banc de corail en voie de formation, qui, le temps aidant, fermera un
jour cette portion de l'océan indien. La route était bordée
d'inextricables buissons formés par l'enchevêtrement d'arbrisseaux que
couvraient de petites fleurs étoilées à rayons blancs. Seulement, à
l'inverse des plantes de la terre, ces arborisations, fixées aux
rochers du sol, se dirigeaient toutes de haut en bas.

La lumière produisait mille effets charmants en se jouant au milieu de
ces ramures si vivement colorées. Il me semblait voir ces tubes
membraneux et cylindriques trembler sous l'ondulation des eaux. J'étais
tenté de cueillir leurs fraîches corolles ornées de délicats
tentacules, les unes nouvellement épanouies, les autres naissant à
peine, pendant que de légers poissons, aux rapides nageoires, les
effleuraient en passant comme des volées d'oiseaux. Mais, si ma main
s'approchait de ces fleurs vivantes, de ces sensitives animées,
aussitôt l'alerte se mettait dans la colonie. Les corolles blanches
rentraient dans leurs étuis rouges, les fleurs s'évanouissaient sous
mes regards, et le buisson se changeait en un bloc de mamelons pierreux.

Le hasard m'avait mis là en présence des plus précieux échantillons de
ce zoophyte. Ce corail valait celui qui se pêche dans la Méditerranée,
sur les côtes de France, d'Italie et de Barbarie. Il justifiait par ses
tons vifs ces noms poétiques de _fleur de sang_ et d'_écume de sang_
que le commerce donne à ses plus beaux produits. Le corail se vend
jusqu'à cinq cents francs le kilogramme, et en cet endroit, les couches
liquides recouvraient la fortune de tout un monde de corailleurs. Cette
précieuse matière, souvent mélangée avec d'autres polypiers, formait
alors des ensembles compacts et inextricables appelés « macciota », et
sur lesquels je remarquai d'admirables spécimens de corail rose.

Mais bientôt les buissons se resserrèrent, les arborisations
grandirent. De véritables taillis pétrifiés et de longues travées d'une
architecture fantaisiste s'ouvrirent devant nos pas. Le capitaine Nemo
s'engagea sous une obscure galerie dont la pente douce nous conduisit à
une profondeur de cent mètres. La lumière de nos serpentins produisait
parfois des effets magiques, en s'accrochant aux rugueuses aspérités de
ces arceaux naturels et aux pendentifs disposés comme des lustres,
qu'elle piquait de pointes de feu. Entre les arbrisseaux coralliens,
j'observai d'autres polypes non moins curieux, des mélites, des iris
aux ramifications articulées, puis quelques touffes de corallines, les
unes vertes, les autres rouges, véritables algues encroûtées dans leurs
sels calcaires, que les naturalistes, après longues discussions, ont
définitivement rangées dans le règne végétal. Mais, suivant la remarque
d'un penseur, « c'est peut-être là le point réel où la vie obscurément
se soulève du sommeil de pierre, sans se détacher encore de ce rude
point de départ ».

Enfin, après deux heures de marche, nous avions atteint une profondeur
de trois cents mètres environ, c'est-à-dire la limite extrême sur
laquelle le corail commence à se former. Mais là, ce n'était plus le
buisson isolé, ni le modeste taillis de basse futaie. C'était la forêt
immense, les grandes végétations minérales, les énormes arbres
pétrifiés, réunis par des guirlandes d'élégantes plumarias, ces lianes
de la mer, toutes parées de nuances et de reflets. Nous passions
librement sous leur haute ramure perdue dans l'ombre des flots, tandis
qu'à nos pieds, les tubipores, les méandrines, les astrées, les
fongies, les cariophylles, formaient un tapis de fleurs, semé de gemmes
éblouissantes.

Quel indescriptible spectacle ! Ah ! que ne pouvions-nous communiquer
nos sensations ! Pourquoi étions-nous emprisonnés sous ce masque de
métal et de verre ! Pourquoi les paroles nous étaient-elles interdites
de l'un à l'autre ! Que ne vivions-nous, du moins, de la vie de ces
poissons qui peuplent le liquide élément, ou plutôt encore de celle de
ces amphibies qui, pendant de longues heures, peuvent parcourir, au gré
de leur caprice, le double domaine de la terre et des eaux !

Cependant, le capitaine Nemo s'était arrêté. Mes compagnons et mol nous
suspendîmes notre marche, et, me retournant, je vis que ses hommes
formaient un demi-cercle autour de leur chef. En regardant avec plus
d'attention, j'observai que quatre d'entre eux portaient sur leurs
épaules un objet de forme oblongue.

Nous occupions, en cet endroit. Le centre d'une vaste clairière,
entourée par les hautes arborisations de la forêt sous-marine. Nos
lampes projetaient sur cet espace une sorte de clarté crépusculaire qui
allongeait démesurément les ombres sur le sol. A la limite de la
clairière, l'obscurité redevenait profonde, et ne recueillait que de
petites étincelles retenues par les vives arêtes du corail.

Ned Land et Conseil étaient près de moi. Nous regardions, et il me vint
à la pensée que j'allais assister a une scène étrange. En observant le
sol, je vis qu'il était gonflé, en de certains points, par de légères
extumescences encroûtées de dépôts calcaires, et disposées avec une
régularité qui trahissait la main de l'homme.

Au milieu de la clairière, sur un piédestal de rocs grossièrement
entassés, se dressait une croix de corail, qui étendait ses longs bras
qu'on eût dit faits d'un sang pétrifié.

Sur un signe du capitaine Nemo, un de ses hommes s'avança, et à
quelques pieds de la croix, il commença à creuser un trou avec une
pioche qu'il détacha de sa ceinture.

Je compris tout ! Cette clairière c'était un cimetière, ce trou, une
tombe, cet objet oblong, le corps de l'homme mort dans la nuit ! Le
capitaine Nemo et les siens venaient enterrer leur compagnon dans cette
demeure commune, au fond de cet inaccessible Océan !

Non ! jamais mon esprit ne fut surexcité à ce point ! Jamais idées plus
impressionnantes n'envahirent mon cerceau ! Je ne voulais pas voir ce
que voyait mes yeux !

Cependant, la tombe se creusait lentement. Les poissons fuyaient çà et
là leur retraite troublée. J'entendais résonner, sur le sol calcaire,
le fer du pic qui étincelait parfois en heurtant quelque silex perdu au
fond des eaux. Le trou s'allongeait, s'élargissait, et bientôt il fut
assez profond pour recevoir le corps.

Alors, les porteurs s'approchèrent. Le corps, enveloppé dans un tissu
de byssus blanc, descendit dans sa humide tombe. Le capitaine Nemo, les
bras croisés sur la poitrine, et tous les amis de celui qui les avait
aimés s'agenouillèrent dans l'attitude de la prière... Mes deux
compagnons et moi, nous nous étions religieusement inclinés.

La tombe fut alors recouverte des débris arrachés au sol, qui formèrent
un léger renflement.

Quand ce fut fait, le capitaine Nemo et ses hommes se redressèrent ;
puis, se rapprochant de la tombe, tous fléchirent encore le genou, et
tous étendirent leur main en signe de suprême adieu...

Alors, la funèbre troupe reprit le chemin du _Nautilus_, repassant sous
les arceaux de la forêt, au milieu des taillis, le long des buissons de
corail, et toujours montant.

Enfin, les feux du bord apparurent. Leur traînée lumineuse nous guida
jusqu'au _Nautilus_. A une heure, nous étions de retour.

Dès que mes vêtements furent changés, je remontai sur la plate-forme,
et, en proie à une terrible obsession d'idées, j'allai m'asseoir près
du fanal.

Le capitaine Nemo me rejoignit. Je me levai et lui dis :

« Ainsi, suivant mes prévisions, cet homme est mort dans la nuit ?

-- Oui, monsieur Aronnax, répondit le capitaine Nemo.

-- Et il repose maintenant près de ses compagnons, dans ce cimetière de
corail ?

-- Oui, oubliés de tous, mais non de nous ! Nous creusons la tombe, et
les polypes se chargent d'y sceller nos morts pour l'éternité ! »

Et cachant d'un geste brusque son visage dans ses mains crispées, le
capitaine essaya vainement de comprimer un sanglot. Puis il ajouta :

« C'est là notre paisible cimetière, à quelques centaines de pieds
au-dessous de la surface des flots !

-- Vos morts y dorment, du moins, tranquilles, capitaine, hors de
l'atteinte des requins !

-- Oui, monsieur, répondit gravement le capitaine Nemo, des requins et
des hommes ! »

                        FIN DE LA PREMIÈRE PARTIE

                     20000 Lieues sous les mers:Pt2

                              JULES VERNE
                          VINGT MILLE LIEUES
                                  SOUS
                                LES MERS
                              ILLUSTRE DE
                      111 DESSINS PAR DE NEUVILLI
                              BIBLIOTHEQUE
                      D'EDUCATION ET DE RECREATION
                     J. HETZEL ET Cie, 18 RUE JACOB
                                  PARIS

------------------------------------------------------------------------
                           TABLE DES MATIÈRES

                            DEUXIÈME PARTIE


        I       L'océan Indien

        II      Une nouvelle proposition du capitaine Nemo

        III     Une perle de dix millions

        IV      La mer Rouge

        V       Arabian-Tunnel

        VI      L'Archipel grec

        VII     La Méditerranée en quarante-huit heures

        VIII    La baie de Vigo

        IX      Un continent disparu

        X       Les houillères sous-marines

        XI      La mer de Sargasses

        XII     Cachalots et baleines

        XIII    La banquise

        XIV     Le pôle Sud

        XV      Accident ou incident ?

        XVI     Faute d'air

        XVII    Du cap Horn à l'Amazone

        XVIII   Les poulpes

        XIX     Le Gulf-Stream

        XX      Par 47°24' de latitude et de 17°28' de longitude

        XXI     Une hécatombe

        XXII    Les dernières paroles du capitaine Nemo

        XXIII   Conclusion

------------------------------------------------------------------------
                    VINGT MILLE LIEUES SOUS LES MERS

                            DEUXIÈME PARTIE

                                    I

                             L'OCÉAN INDIEN

Ici commence la seconde partie de ce voyage sous les mers. La première
s'est terminée sur cette émouvante scène du cimetière de corail qui a
laissé dans mon esprit une impression profonde. Ainsi donc, au sein de
cette mer immense, la vie du capitaine Nemo se déroulait tout entière,
et il n'était pas jusqu'à sa tombe qu'il n'eût préparée dans le plus
impénétrable de ses abîmes. Là, pas un des monstres de l'Océan ne
viendrait troubler le dernier sommeil de ces hôtes du _Nautilus_, de
ces amis, rivés les uns aux autres, dans la mort aussi bien que dans la
vie ! « Nul homme, non plus ! » avait ajouté le capitaine.

Toujours cette même défiance, farouche, implacable, envers les sociétés
humaines !

Pour moi, je ne me contentais plus des hypothèses qui satisfaisaient
Conseil. Ce digne garçon persistait à ne voir dans le commandant du
_Nautilus_ qu'un de ces savants méconnus qui rendent à l'humanité
mépris pour indifférence. C'était encore pour lui un génie incompris
qui, las des déceptions de la terre, avait dû se réfugier dans cet
inaccessible milieu où ses instincts s'exerçaient librement. Mais, à
mon avis, cette hypothèse n'expliquait qu'un des cotes du capitaine
Nemo.

En effet, le mystère de cette dernière nuit pendant laquelle nous
avions été enchaînés dans la prison et le sommeil, la précaution si
violemment prise par le capitaine d'arracher de mes yeux la lunette
prête à parcourir l'horizon, la blessure mortelle de cet homme due à un
choc inexplicable du _Nautilus_, tout cela me poussait dans une voie
nouvelle. Non ! le capitaine Nemo ne se contentait pas de fuir les
hommes ! Son formidable appareil servait non seulement ses instincts de
liberté, mais peut-être aussi les intérêts de je ne sais quelles
terribles représailles.

En ce moment, rien n'est évident pour moi, je n'entrevois encore dans
ces ténèbres que des lueurs, et je dois me borner à écrire, pour ainsi
dire, sous la dictée des événements.

D'ailleurs rien ne nous lie au capitaine Nemo. Il sait que s'échapper
du _Nautilus_ est impossible. Nous ne sommes pas même prisonniers sur
parole. Aucun engagement d'honneur ne nous enchaîne. Nous ne sommes que
des captifs, que des prisonniers déguisés sous le nom d'hôtes par un
semblant de courtoisie. Toutefois, Ned Land n'a pas renoncé à l'espoir
de recouvrer sa liberté. Il est certain qu'il profitera de la première
occasion que le hasard lui offrira. Je ferai comme lui sans doute. Et
cependant, ce ne sera pas sans une sorte de regret que j'emporterai ce
que la générosité du capitaine nous aura laissé pénétrer des mystères
du Nautilus ! Car enfin, faut-il haïr cet homme ou l'admirer ? Est-ce
une victime ou un bourreau ? Et puis, pour être franc, je voudrais,
avant de l'abandonner à jamais, je voudrais avoir accompli ce tour du
monde sous-marin dont les débuts sont si magnifiques. Je voudrais avoir
observé la complète série des merveilles entassées sous les mers du
globe. Je voudrais avoir vu ce que nul homme n'a vu encore, quand je
devrais payer de ma vie cet insatiable besoin d'apprendre ! Qu'ai-je
découvert jusqu'ici ? Rien, ou presque rien, puisque nous n'avons
encore parcouru que six mille lieues à travers le Pacifique !

Pourtant je sais bien que le _Nautilus_ se rapproche des terres
habitées, et que, si quelque chance de salut s'offre à nous, il serait
cruel de sacrifier mes compagnons à ma passion pour l'inconnu. Il
faudra les suivre, peut-être même les guider. Mais cette occasion se
présentera-t-elle jamais ? L'homme privé par la force de son libre
arbitre la désire, cette occasion, mais le savant, le curieux, la
redoute.

Ce jour-là, 21 janvier 1868, à midi, le second vint prendre la hauteur
du soleil. Je montai sur la plate-forme, j'allumai un cigare, et je
suivis l'opération. Il me parut évident que cet homme ne comprenait pas
le français, car plusieurs fois je fis à voix haute des réflexions qui
auraient dû lui arracher quelque signe involontaire d'attention, s'il
les eût comprises, mais il resta impassible et muet.

Pendant qu'il observait au moyen du sextant, un des matelots du
_Nautilus_ cet homme vigoureux qui nous avait accompagnés lors de notre
première excursion sous-marine à l'île Crespo vint nettoyer les vitres
du fanal. J'examinai alors l'installation de cet appareil dont la
puissance était centuplée par des anneaux lenticulaires disposés comme
ceux des phares, et qui maintenaient sa lumière dans le plan utile. La
lampe électrique était combinée de manière à donner tout son pouvoir
éclairant. Sa lumière, en effet, se produisait dans le vide, ce qui
assurait à la fois sa régularité et son intensité. Ce vide économisait
aussi les pointes de graphite entre lesquelles se développe l'arc
lumineux. Économie importante pour le capitaine Nemo, qui n'aurait pu
les renouveler aisément. Mais, dans ces conditions, leur usure était
presque insensible.

Lorsque le _Nautilus_ se prépara à reprendre sa marche sous-marine, je
redescendis au salon. Les panneaux se refermèrent, et la route fut
donnée directement à l'ouest.

Nous sillonnions alors les flots de l'océan Indien, vaste plaine
liquide d'une contenance de cinq cent cinquante millions d'hectares, et
dont les eaux sont si transparentes qu'elles donnent le vertige à qui
se penche à leur surface. Le _Nautilus_ y flottait généralement entre
cent et deux cents mètres de profondeur. Ce fut ainsi pendant quelques
jours. A tout autre que moi, pris d'un immense amour de la mer, les
heures eussent sans doute paru longues et monotones ; mais ces
promenades quotidiennes sur la plate-forme où je me retrempais dans
l'air vivifiant de l'Océan, le spectacle de ces riches eaux à travers
les vitres du salon, la lecture des livres de la bibliothèque, la
rédaction de mes mémoires, employaient tout mon temps et ne me
laissaient pas un moment de lassitude ou d'ennui.

Notre santé à tous se maintenait dans un état très satisfaisant. Le
régime du bord nous convenait parfaitement, et pour mon compte, je me
serais bien passé des variantes que Ned Land, par esprit de
protestation, s'ingéniait à y apporter. De plus, dans cette température
constante, il n'y avait pas même un rhume à craindre. D'ailleurs, ce
madréporaire Dendrophyllée, connu en Provence sous le nom de « Fenouil
de mer », et dont il existait une certaine réserve à bord, eût fourni
avec la chair fondante de ses polypes une pâte excellente contre la
toux.

Pendant quelques jours, nous vîmes une grande quantité d'oiseaux
aquatiques, palmipèdes, mouettes ou goélands. Quelques-uns furent
adroitement tués, et, préparés d'une certaine façon, ils fournirent un
gibier d'eau très acceptable. Parmi les grands voiliers, emportés à de
longues distances de toutes terres, et qui se reposent sur les flots
des fatigues du vol, j'aperçus de magnifiques albatros au cri
discordant comme un braiement d'âne, oiseaux qui appartiennent à la
famille des longipennes. La famille des totipalmes était représentée
par des frégates rapides qui pêchaient prestement les poissons de la
surface, et par de nombreux phaétons ou paille-en-queue, entre autres,
ce phaéton à brins rouges, gros comme un pigeon, et dont le plumage
blanc est nuancé de tons roses qui font valoir la teinte noire des
ailes.

Les filets du _Nautilus_ rapportèrent plusieurs sortes de tortues
marines, du genre caret, à dos bombé, et dont l'écaille est très
estimée. Ces reptiles, qui plongent facilement, peuvent se maintenir
longtemps sous l'eau en fermant la soupape charnue située à l'orifice
externe de leur canal nasal. Quelques-uns de ces carets, lorsqu'on les
prit, dormaient encore dans leur carapace, à l'abri des animaux marins.
La chair de ces tortues était généralement médiocre, mais leurs oeufs
formaient un régal excellent.

Quant aux poissons, ils provoquaient toujours notre admiration, quand
nous surprenions à travers les panneaux ouverts les secrets de leur vie
aquatique. Je remarquai plusieurs espèces qu'il ne m'avait pas été
donné d'observer jusqu'alors.

Je citerai principalement des ostracions particuliers à la mer Rouge, à
la mer des Indes et à cette partie de l'Océan qui baigne les côtes de
l'Amérique équinoxiale. Ces poissons, comme les tortues, les tatous,
les oursins, les crustacés, sont protégés par une cuirasse qui n'est ni
crétacée, ni pierreuse, mais véritablement osseuse. Tantôt, elle
affecte la forme d'un solide triangulaire, tantôt la forme d'un solide
quadrangulaire. Parmi les triangulaires, j'en notai quelques-uns d'une
longueur d'un demi-décimètre, d'une chair salubre, d'un goût exquis,
bruns à la queue, jaunes aux nageoires, et dont je recommande
l'acclimatation même dans les eaux douces, auxquelles d'ailleurs un
certain nombre de poissons de mer s'accoutument aisément. Je citerai
aussi des ostracions quadrangulaires, surmontés sur le dos de quatre
gros tubercules : des ostracions mouchetés de points blancs sous la
partie inférieure du corps, qui s'apprivoisent comme des oiseaux ; des
trigones, pourvus d'aiguillons formés par la prolongation de leur
croûte osseuse, et auxquels leur singulier grognement a valu le surnom
de « cochons de mer » ; puis des dromadaires à grosses bosses en forme
de cône, dont la chair est dure et coriace.

Je relève encore sur les notes quotidiennes tenues par maître Conseil
certains poissons du genre tétrodons, particuliers à ces mers, des
spenglériens au dos rouge, à la poitrine blanche, qui se distinguent
par trois rangées longitudinales de filaments, et des électriques,
longs de sept pouces, parés des plus vives couleurs. Puis, comme
échantillons d'autres genres, des ovoïdes semblables à un oeuf d'un
brun noir, sillonnés de bandelettes blanches et dépourvus de queue ;
des diodons, véritables porcs-épics de la mer, munis d'aiguillons et
pouvant se gonfler de manière à former une pelote hérissée de dards ;
des hippocampes communs à tous les océans ; des pégases volants, à
museau allongé, auxquels leurs nageoires pectorales, très étendues et
disposées en forme d'ailes, permettent sinon de voler, du moins de
s'élancer dans les airs ; des pigeons spatulés, dont la queue est
couverte de nombreux anneaux écailleux ; des macrognathes à longue
mâchoire, excellents poissons longs de vingt-cinq centimètres et
brillants des plus agréables couleurs ; des calliomores livides, dont
la tête est rugueuse ; des myriades de blennies-sauteurs, rayés de
noir, aux longues nageoires pectorales, glissant à la surface des eaux
avec une prodigieuse vélocité ; de délicieux vélifères, qui peuvent
hisser leurs nageoires comme autant de voiles déployées aux courants
favorables ; des kurtes splendides, auxquels la nature a prodigué le
jaune, le bleu céleste, l'argent et l'or ; des trichoptères, dont les
ailes sont formées de filaments ; des cottes, toujours maculées de
limon, qui produisent un certain bruissement ; des trygles, dont le
foie est considéré comme poison ; des bodians, qui portent sur les yeux
une oeillère mobile ; enfin des soufflets, au museau long et tubuleux,
véritables gobe-mouches de l'Océan, armés d'un fusil que n'ont prévu ni
les Chassepot ni les Remington, et qui tuent les insectes en les
frappant d'une simple goutte d'eau.

Dans le quatre-vingt-neuvième genre des poissons classés par Lacépède,
qui appartient à la seconde sous-classe des osseux, caractérisés par un
opercule et une membrane bronchiale, je remarquai la scorpène, dont la
tête est garnie d'aiguillons et qui ne possède qu'une seule nageoire
dorsale ; ces animaux sont revêtus ou privés de petites écailles,
suivant le sous-genre auquel ils appartiennent. Le second sous-genre
nous donna des échantillons de dydactyles longs de trois à quatre
décimètres, rayés de jaune, mais dont la tête est d'un aspect
fantastique. Quant au premier sous-genre, il fournit plusieurs
spécimens de ce poisson bizarre justement surnommé « crapaud de mer »,
poisson à tête grande, tantôt creusée de sinus profonds, tantôt
boursouflée de protubérances ; hérissé d'aiguillons et parsemé de
tubercules, il porte des cornes irrégulières et hideuses ; son corps et
sa queue sont garnis de callosités ; ses piquants font des blessures
dangereuses ; il est répugnant et horrible.

Du 21 au 23 janvier, le _Nautilus_ marcha à raison de deux cent
cinquante lieues par vingt-quatre heures, soit cinq cent quarante
milles, ou vingt-deux milles à l'heure.

Si nous reconnaissions au passage les diverses variétés de poissons,
c'est que ceux-ci, attirés par l'éclat électrique, cherchaient à nous
accompagner ; la plupart, distancés par cette vitesse, restaient
bientôt en arrière ; quelques-uns cependant parvenaient à se maintenir
pendant un certain temps dans les eaux du _Nautilus_.

Le 24 au matin, par 12°5' de latitude sud et 94°33' de longitude, nous
eûmes connaissance de l'île Keeling, soulèvement madréporique planté de
magnifiques cocos, et qui fut visitée par M. Darwin et le capitaine
Fitz-Roy. Le _Nautilus_ prolongea à peu de distance les accores de
cette île déserte. Ses dragues rapportèrent de nombreux échantillons de
polypes et d'échinodermes, et des tests curieux de l'embranchement des
mollusques. Quelques précieux produits de l'espèce des dauphinules
accrurent les trésors du capitaine Nemo, auquel je joignis une astrée
punctifère, sorte de polypier parasite souvent fixé sur une coquille.

Bientôt l'île Keeling disparut sous l'horizon, et la route fut donnée
au nord-ouest vers la pointe de la péninsule indienne.

« Des terres civilisées, me dit ce jour-là Ned Land. Cela vaudra mieux
que ces îles de la Papouasie, où l'on rencontre plus de sauvages que de
chevreuils ! Sur cette terre indienne, monsieur le professeur, il y a
des routes, des chemins de fer, des villes anglaises, françaises et
indoues. On ne ferait pas cinq milles sans y rencontrer un compatriote.
Hein ! est-ce que le moment n'est pas venu de brûler la politesse au
capitaine Nemo ?

-- Non. Ned, non, répondis-je d'un ton très déterminé. Laissons courir,
comme vous dites, vous autres marins. Le _Nautilus_ se rapproche des
continents habités. Il revient vers l'Europe, qu'il nous y conduise.
Une fois arrivés dans nos mers, nous verrons ce que la prudence nous
conseillera de tenter. D'ailleurs, je ne suppose pas que le capitaine
Nemo nous permette d'aller chasser sur les côtes du Malabar ou de
Coromandel comme dans les forêts de la Nouvelle-Guinée.

-- Eh bien ! monsieur, ne peut-on se passer de sa permission ? »

Je ne répondis pas au Canadien. Je ne voulais pas discuter. Au fond,
j'avais à coeur d'épuiser jusqu'au bout les hasards de la destinée qui
m'avait jeté à bord du _Nautilus_.

A partir de l'île Keeling, notre marche se ralentit généralement. Elle
fut aussi plus capricieuse et nous entraîna souvent à de grandes
profondeurs. On fit plusieurs fois usage des plans inclinés que des
leviers intérieurs pouvaient placer obliquement à la ligne de
flottaison. Nous allâmes ainsi jusqu'à deux et trois kilomètres, mais
sans jamais avoir vérifié les grands fonds de cette mer indienne que
des sondes de treize mille mètres n'ont pas pu atteindre. Quant à la
température des basses couches, le thermomètre indiqua toujours
invariablement quatre degrés au-dessus de zéro. J'observai seulement
que, dans les nappes supérieures, l'eau était toujours plus froide sur
les hauts fonds qu'en pleine mer.

Le 25 janvier, l'Océan étant absolument désert, le _Nautilus_ passa la
journée à sa surface, battant les flots de sa puissante hélice et les
faisant rejaillir à une grande hauteur. Comment, dans ces conditions,
ne l'eût-on pas pris pour un cétacé gigantesque ? Je passai les trois
quarts de cette journée sur la plate-forme. Je regardais la mer. Rien à
l'horizon, si ce n'est, vers quatre heures du soir, un long steamer qui
courait dans l'ouest à contrebord. Sa mâture fut visible un instant,
mais il ne pouvait apercevoir le Nautilus, trop ras sur l'eau. Je
pensai que ce bateau à vapeur appartenait à la ligne péninsulaire et
orientale qui fait le service de l'île de Ceyland à Sydney, en touchant
à la pointe du roi George et à Melbourne.

A cinq heures du soir, avant ce rapide crépuscule qui lie le jour à la
nuit dans les zones tropicales, Conseil et moi nous fûmes émerveillés
par un curieux spectacle.

Il est un charmant animal dont la rencontre, suivant les anciens,
présageait des chances heureuses. Aristote, Athénée, Pline, Oppien,
avaient étudié ses goûts et épuisé à son égard toute la poétique des
savants de la Grèce et de l'Italie. Ils l'appelèrent _Nautilus_ et
_Pompylius_. Mais la science moderne n'a pas ratifié leur appellation,
et ce mollusque est maintenant connu sous le nom d'Argonaute.

Qui eût consulté Conseil eût appris de ce brave garçon que
l'embranchement des mollusques se divise en cinq classes ; que la
première classe, celle des céphalopodes dont les sujets sont tantôt
nus, tantôt testacés, comprend deux familles, celles des dibranchiaux
et des tétrabranchiaux, qui se distinguent par le nombre de leurs
branches : que la famille des dibranchiaux renferme trois genres,
l'argonaute, le calmar et la seiche, et que la famille des
tétrabranchiaux n'en contient qu'un seul, le nautile. Si après cette
nomenclature, un esprit rebelle eût confondu l'argonaute, qui est
_acétabulifère_, c'est-à-dire porteur de ventouses, avec le nautile,
qui est _tentaculifère_, c'est-à-dire porteur de tentacules, il aurait
été sans excuse.

Or, c'était une troupe de ces argonautes qui voyageait alors à la
surface de l'Océan. Nous pouvions en compter plusieurs centaines. Ils
appartenaient à l'espèce des argonautes tuberculés qui est spéciale aux
mers de l'Inde.

Ces gracieux mollusques se mouvaient à reculons au moyen de leur tube
locomoteur en chassant par ce tube l'eau qu'ils avaient aspirée. De
leurs huit tentacules, six, allongés et amincis, flottaient sur l'eau,
tandis que les deux autres, arrondis en palmes, se tendaient au vent
comme une voile légère. Je voyais parfaitement leur coquille
spiraliforme et ondulée que Cuvier compare justement à une élégante
chaloupe. Véritable bateau en effet. Il transporte l'animal qui l'a
sécrété, sans que l'animal y adhère.

« L'argonaute est libre de quitter sa coquille, dis-je à Conseil, mais
il ne la quitte jamais.

-- Ainsi fait le capitaine Nemo, répondit judicieusement Conseil. C'est
pourquoi il eût mieux fait d'appeler son navire l'Argonaute. »

Pendant une heure environ. Le _Nautilus_ flotta au milieu de cette
troupe de mollusques. Puis, je ne sais quel effroi les prit soudain.
Comme à un signal, toutes les voiles furent subitement amenées ; les
bras se replièrent, les corps se contractèrent. Les coquilles se
renversant changèrent leur centre de gravité, et toute la flottille
disparut sous les flots. Ce fut instantané, et jamais navires d'une
escadre ne manoeuvrèrent avec plus d'ensemble.

En ce moment, la nuit tomba subitement, et les lames, à peine soulevées
par la brise, s'allongèrent paisiblement sous les précintes du
_Nautilus_.

Le lendemain, 26 janvier, nous coupions l'Équateur sur le
quatre-vingt-deuxième méridien, et nous rentrions dans l'hémisphère
boréal.

Pendant cette journée, une formidable troupe de squales nous fit
cortège. Terribles animaux qui pullulent dans ces mers et les rendent
fort dangereuses. C'étaient des squales philipps au dos brun et au
ventre blanchâtre armés de onze rangées de dents, des squales oeillés
dont le cou est marqué d'une grande tache noire cerclée de blanc qui
ressemble à un oeil, des squales isabelle à museau arrondi et semé de
points obscurs. Souvent, ces puissants animaux se précipitaient contre
la vitre du salon avec une violence peu rassurante. Ned Land ne se
possédait plus alors. Il voulait remonter à la surface des flots et
harponner ces monstres, surtout certains squales émissoles dont la
gueule est pavée de dents disposées comme une mosaïque, et de grands
squales tigrés, longs de cinq mètres, qui le provoquaient avec une
insistance toute particulière. Mais bientôt le _Nautilus_, accroissant
sa vitesse, laissa facilement en arrière les plus rapides de ces
requins.

Le 27 janvier, à l'ouvert du vaste golfe du Bengale, nous rencontrâmes
à plusieurs reprises, spectacle sinistre ! des cadavres qui flottaient
à la surface des flots. C'étaient les morts des villes indiennes,
charriés par le Gange jusqu'à la haute mer, et que les vautours, les
seuls ensevelisseurs du pays, n'avaient pas achevé de dévorer. Mais les
squales ne manquaient pas pour les aider dans leur funèbre besogne.

Vers sept heures du soir, le _Nautilus_ à demi immergé navigua au
milieu d'une mer de lait. A perte de vue l'Océan semblait être
lactifié. Était-ce l'effet des rayons lunaires ? Non, car la lune,
ayant deux jours à peine, était encore perdue au-dessous de l'horizon
dans les rayons du soleil. Tout le ciel, quoique éclairé par le
rayonnement sidéral, semblait noir par contraste avec la blancheur des
eaux.

Conseil ne pouvait en croire ses yeux, et il m'interrogeait sur les
causes de ce singulier phénomène. Heureusement, j'étais en mesure de
lui répondre.

« C'est ce qu'on appelle une mer de lait, lui dis-je, vaste étendue de
flots blancs qui se voit fréquemment sur les côtes d'Amboine et dans
ces parages.

-- Mais, demanda Conseil, monsieur peut-il m'apprendre quelle cause
produit un pareil effet, car cette eau ne s'est pas changée en lait, je
suppose !

-- Non, mon garçon, et cette blancheur qui te surprend n'est due qu'à
la présence de myriades de bestioles infusoires, sortes de petits vers
lumineux, d'un aspect gélatineux et incolore, de l'épaisseur d'un
cheveu, et dont la longueur ne dépasse pas un cinquième de millimètre.
Quelques-unes de ces bestioles adhèrent entre elles pendant l'espace de
plusieurs lieues.

-- Plusieurs lieues ! s'écria Conseil.

-- Oui, mon garçon, et ne cherche pas à supputer le nombre de ces
infusoires ! Tu n'y parviendrais pas, car, si je ne me trompe, certains
navigateurs ont flotté sur ces mers de lait pendant plus de quarante
milles. »

Je ne sais si Conseil tint compte de ma recommandation, mais il parut
se plonger dans des réflexions profondes, cherchant sans doute à
évaluer combien quarante milles carrés contiennent de cinquièmes de
millimètres. Pour moi, je continuai d'observer le phénomène. Pendant
plusieurs heures, le _Nautilus_ trancha de son éperon ces flots
blanchâtres, et je remarquai qu'il glissait sans bruit sur cette eau
savonneuse, comme s'il eût flotté dans ces remous d'écume que les
courants et les contre-courants des baies laissaient quelquefois entre
eux.

Vers minuit, la mer reprit subitement sa teinte ordinaire, mais
derrière nous, jusqu'aux limites de l'horizon. Le ciel, réfléchissant
la blancheur des flots, sembla longtemps imprégné des vagues lueurs
d'une aurore boréale.

                                   II

               UNE NOUVELLE PROPOSITION DU CAPITAINE NEMO

Le 28 février, lorsque le _Nautilus_ revint à midi à la surface de la
mer, par 9°4' de latitude nord, il se trouvait en vue d'une terre qui
lui restait à huit milles dans l'ouest. J'observai tout d'abord une
agglomération de montagnes, hautes de deux mille pieds environ, dont
les formes se modelaient très capricieusement. Le point terminé, je
rentrai dans le salon, et lorsque le relèvement eut été reporté sur la
carte, je reconnus que nous étions en présence de l'île de Ceylan,
cette perle qui pend au lobe inférieur de la péninsule indienne.

J'allai chercher dans la bibliothèque quelque livre relatif à cette
île, l'une des plus fertiles du globe. Je trouvai précisément un volume
de Sirr H. C., esq., intitulé _Ceylan and the Cingalese_. Rentré au
salon, je notai d'abord les relèvements de Ceyland, à laquelle
l'antiquité avait prodigué tant de noms divers. Sa situation était
entre 5°55' et 9°49' de latitude nord, et entre 79°42' et 82°4' de
longitude à l'est du méridien de Greenwich ; sa longueur, deux cent
soixante-quinze milles ; sa largeur maximum, cent cinquante milles ; sa
circonférence, neuf cents milles ; sa superficie, vingt-quatre mille
quatre cent quarante-huit milles, c'est-à-dire un peu inférieure à
celle de l'Irlande.

Le capitaine Nemo et son second parurent en ce moment.

Le capitaine jeta un coup d'oeil sur la carte. Puis, se retournant vers
moi :

« L'île de Ceylan, dit-il, une terre célèbre par ses pêcheries de
perles. Vous serait-il agréable, monsieur Aronnax, de visiter l'une de
ses pêcheries ?

-- Sans aucun doute, capitaine.

-- Bien. Ce sera chose facile. Seulement, si nous voyons les pêcheries,
nous ne verrons pas les pêcheurs. L'exploitation annuelle n'est pas
encore commencée. N'importe. Je vais donner l'ordre de rallier le golfe
de Manaar, où nous arriverons dans la nuit. »

Le capitaine dit quelques mots à son second qui sortit aussitôt.
Bientôt le _Nautilus_ rentra dans son liquide élément, et le manomètre
indiqua qu'il s'y tenait à une profondeur de trente pieds.

La carte sous les yeux, je cherchai alors ce golfe de Manaar. Je le
trouvai par le neuvième parallèle, sur la côte nord-ouest de Ceylan. Il
était formé par une ligne allongée de la petite île Manaar. Pour
l'atteindre, il fallait remonter tout le rivage occidental de Ceylan.

« Monsieur le professeur, me dit alors le capitaine Nemo, on pêche des
perles dans le golfe du Bengale, dans la mer des Indes, dans les mers
de Chine et du Japon, dans les mers du sud de l'Amérique, au golfe de
Panama, au golfe de Californie ; mais c'est à Ceylan que cette pêche
obtient les plus beaux résultats. Nous arrivons un peu tôt, sans doute.
Les pêcheurs ne se rassemblent que pendant le mois de mars au golfe de
Manaar, et là, pendant trente jours, leurs trois cents bateaux se
livrent à cette lucrative exploitation des trésors de la mer. Chaque
bateau est monté par dix rameurs et par dix pêcheurs. Ceux-ci, divisés
en deux groupes, plongent alternativement et descendent à une
profondeur de douze mètres au moyen d'une lourde pierre qu'ils
saisissent entre leurs pieds et qu'une corde rattache au bateau.

-- Ainsi, dis-je, c'est toujours ce moyen primitif qui est encore en
usage ?

-- Toujours, me répondit le capitaine Nemo, bien que ces pêcheries
appartiennent au peuple le plus industrieux du globe, aux Anglais,
auxquels le traité d'Amiens les a cédées en 1802.

-- Il me semble, cependant, que le scaphandre, tel que vous l'employez,
rendrait de grands services dans une telle opération.

-- Oui, car ces pauvres pêcheurs ne peuvent demeurer longtemps sous
l'eau. L'Anglais Perceval, dans son voyage à Ceylan, parle bien d'un
Cafre qui restait cinq minutes sans remonter à la surface, mais le fait
me paraît peu croyable. Je sais que quelques plongeurs vont jusqu'à
cinquante-sept secondes, et de très habiles jusqu'à quatre-vingt-sept ;
toutefois ils sont rares, et, revenus à bord, ces malheureux rendent
par le nez et les oreilles de l'eau teintée de sang. Je crois que la
moyenne de temps que les pêcheurs peuvent supporter est de trente
secondes, pendant lesquelles ils se hâtent d'entasser dans un petit
filet toutes les huîtres perlières qu'ils arrachent ; mais,
généralement, ces pêcheurs ne vivent pas vieux ; leur vue s'affaiblit ;
des ulcérations se déclarent à leurs yeux ; des plaies se forment sur
leur corps, et souvent même ils sont frappés d'apoplexie au fond de la
mer.

-- Oui, dis-je, c'est un triste métier, et qui ne sert qu'à la
satisfaction de quelques caprices. Mais, dites-moi, capitaine, quelle
quantité d'huîtres peut pêcher un bateau dans sa Journée ?

-- Quarante à cinquante mille environ. On dit même qu'en 1814, le
gouvernement anglais ayant fait pêcher pour son propre compte, ses
plongeurs, dans vingt journées de travail, rapportèrent soixante-seize
millions d'huîtres.

-- Au moins, demandai-je, ces pêcheurs sont-ils suffisamment rétribués ?

-- A peine, monsieur le professeur. A Panama, ils ne gagnent qu'un
dollar par semaine. Le plus souvent, ils ont un sol par huître qui
renferme une perle, et combien en ramènent-ils qui n'en contiennent pas
!

-- Un sol à ces pauvres gens qui enrichissent leurs maîtres ! C'est
odieux.

-- Ainsi, monsieur le professeur, me dit le capitaine Nemo, vos
compagnons et vous, vous visiterez le banc de Manaar, et si par hasard
quelque pêcheur hâtif s'y trouve déjà, eh bien, nous le verrons opérer.

-- C'est convenu, capitaine.

-- A propos, monsieur Aronnax, vous n'avez pas peur des requins ?

-- Des requins ? » m'écriai-je.

Cette question me parut, pour le moins, très oiseuse.

« Eh bien ? reprit le capitaine Nemo.

-- Je vous avouerai, capitaine, que je ne suis pas encore très
familiarisé avec ce genre de poissons.

-- Nous y sommes habitués, nous autres, répliqua le capitaine Nemo, et
avec le temps, vous vous y ferez. D'ailleurs, nous serons armés, et,
chemin faisant, nous pourrons peut-être chasser quelque squale. C'est
une chasse intéressante. Ainsi donc, à demain, monsieur le professeur,
et de grand matin. »

Cela dit d'un ton dégagé, le capitaine Nemo quitta le salon.

On vous inviterait à chasser l'ours dans les montagnes de la Suisse,
que vous diriez : « Très bien ! demain nous irons chasser l'ours. » On
vous inviterait à chasser le lion dans les plaines de l'Atlas, ou le
tigre dans les jungles de l'Inde, que vous diriez : « Ah ! ah ! il
paraît que nous allons chasser le tigre ou le lion ! » Mais on vous
inviterait à chasser le requin dans son élément naturel, que vous
demanderiez peut-être à réfléchir avant d'accepter cette invitation.

Pour moi, je passai ma main sur mon front où perlaient quelques gouttes
de sueur froide.

« Réfléchissons, me dis-je, et prenons notre temps. Chasser des loutres
dans les forêts sous-marines, comme nous l'avons fait dans les forêts
de l'île Crespo, passe encore. Mais courir le fond des mers, quand on
est à peu près certain d'y rencontrer des squales, c'est autre chose !
Je sais bien que dans certains pays, aux îles Andamènes
particulièrement, les nègres n'hésitent pas à attaquer le requin, un
poignard dans une main et un lacet dans l'autre, mais je sais aussi que
beaucoup de ceux qui affrontent ces formidables animaux ne reviennent
pas vivants ! D'ailleurs, je ne suis pas un nègre, et quand je serais
un nègre, je crois que, dans ce cas, une légère hésitation de ma part
ne serait pas déplacée. »

Et me voilà rêvant de requins, songeant à ces vastes mâchoires armées
de multiples rangées de dents, et capables de couper un homme en deux.
Je me sentais déjà une certaine douleur autour des reins. Puis, je ne
pouvais digérer le sans-façon avec lequel le capitaine avait fait cette
déplorable invitation ! N'eût-on pas dit qu'il s'agissait d'aller
traquer sous bois quelque renard inoffensif ?

« Bon ! pensai-je, jamais Conseil ne voudra venir, et cela me
dispensera d'accompagner le capitaine. »

Quant à Ned Land, j'avoue que je ne me sentais pas aussi sûr de sa
sagesse. Un péril, si grand qu'il fût, avait toujours un attrait pour
sa nature batailleuse.

Je repris ma lecture du livre de Sirr, mais je le feuilletai
machinalement. Je voyais, entre les lignes, des mâchoires
formidablement ouvertes.

En ce moment, Conseil et le Canadien entrèrent, l'air tranquille et
même joyeux. Ils ne savaient pas ce qui les attendait.

« Ma foi, monsieur, me dit Ned Land, votre capitaine Nemo que le diable
emporte ! - vient de nous faire une très aimable proposition.

-- Ah ! dis-je, vous savez...

-- N'en déplaise à monsieur, répondit Conseil, le commandant du
_Nautilus_ nous a invités à visiter demain, en compagnie de monsieur,
les magnifiques pêcheries de Ceyland. Il l'a fait en termes excellents
et s'est conduit en véritable gentleman.

-- Il ne vous a rien dit de plus ?

-- Rien, monsieur, répondit le Canadien, si ce n'est qu'il vous avait
parlé de cette petite promenade.

-- En effet, dis-je. Et il ne vous a donné aucun détail sur...

-- Aucun, monsieur le naturaliste. Vous nous accompagnerez, n'est-il
pas vrai ?

-- Moi... sans doute ! Je vois que vous y prenez goût, maître Land.

-- Oui ! c'est curieux, très curieux.

-- Dangereux peut-être ! ajoutai-je d'un ton insinuant.

-- Dangereux, répondit Ned Land, une simple excursion sur un banc
d'huîtres ! »

Décidément le capitaine Nemo avait jugé inutile d'éveiller l'idée de
requins dans l'esprit de mes compagnons. Moi, je les regardais d'un
oeil troublé, et comme s'il leur manquait déjà quelque membre.
Devais-je les prévenir ? Oui, sans doute, mais je ne savais trop
comment m'y prendre.

« Monsieur, me dit Conseil, monsieur voudra-t-il nous donner des
détails sur la pêche des perles ?

-- Sur la pêche elle-même, demandai-je, ou sur les incidents qui...

-- Sur la pêche, répondit le Canadien. Avant de s'engager sur le
terrain, il est bon de le connaître.

-- Eh bien ! asseyez-vous, mes amis, et je vais vous apprendre tout ce
que l'Anglais Sirr vient de m'apprendre à moi-même. »

Ned et Conseil prirent place sur un divan, et tout d'abord le Canadien
me dit :

« Monsieur, qu'est-ce que c'est qu'une perle ?

-- Mon brave Ned, répondis-je, pour le poète, la perle est une larme de
la mer ; pour les Orientaux, c'est une goutte de rosée solidifiée ;
pour les dames, c'est un bijou de forme oblongue, d'un éclat hyalin,
d'une matière nacrée, qu'elles portent au doigt, au cou ou à l'oreille
; pour le chimiste, c'est un mélange de phosphate et de carbonate de
chaux avec un peu de gélatine, et enfin, pour les naturalistes, c'est
une simple sécrétion maladive de l'organe qui produit la nacre chez
certains bivalves.

-- Embranchement des mollusques, dit Conseil, classe des acéphales,
ordre des testacés.

-- Précisément, savant Conseil. Or, parmi ces testacés,
l'oreille-de-mer iris, les turbots, les tridacnes, les pinnesmarines,
en un mot tous ceux qui sécrètent la nacre c'est-à-dire cette substance
bleue, bleuâtre, violette ou blanche, qui tapisse l'intérieur de leurs
valves, sont susceptibles de produire des perles.

-- Les moules aussi ? demanda le Canadien.

-- Oui ! les moules de certains cours d'eau de l'Ecosse, du pays de
Galles, de l'Irlande, de la Saxe, de la Bohème, de la France.

-- Bon ! on y fera attention, désormais, répondit le Canadien.

-- Mais, repris-je, le mollusque par excellence qui distille la perle,
c'est l'huître perlière, la _méléagrina-Margaritifera_ la précieuse
pintadine. La perle n'est qu'une concrétion nacrée qui se dispose sous
une forme globuleuse. Ou elle adhère à la coquille de l'huître, ou elle
s'incruste dans les plis de l'animal. Sur les valves, la perle est
adhérente ; sur les chairs, elle est libre. Mais elle a toujours pour
noyau un petit corps dur, soit un ovule stérile, soit un grain de
sable, autour duquel la matière nacrée se dépose en plusieurs années,
successivement et par couches minces et concentriques.

-- Trouve-t-on plusieurs perles dans une même huître ? demanda Conseil.

-- Oui, mon garçon. Il y a de certaines pintadines qui forment un
véritable écrin. On a même cité une huître, mais je me permets d'en
douter, qui ne contenait pas moins de cent cinquante requins.

-- Cent cinquante requins ! s'écria Ned Land.

-- Ai-je dit requins ? m'écriai-je vivement. Je veux dire cent
cinquante perles. Requins n'aurait aucun sens.

-- En effet, dit Conseil. Mais monsieur nous apprendra-t-il maintenant
par quels moyens on extrait ces perles ?

-- On procède de plusieurs façons, et souvent même, quand les perles
adhèrent aux valves, les pêcheurs les arrachent avec des pinces. Mais,
le plus communément, les pintadines sont étendues sur des nattes de
sparterie qui couvrent le rivage. Elles meurent ainsi à l'air libre,
et, au bout de dix jours, elles se trouvent dans un état satisfaisant
de putréfaction. On les plonge alors dans de vastes réservoirs d'eau de
mer, puis on les ouvre et on les lave. C'est à ce moment que commence
le double travail des rogueurs. D'abord, ils séparent les plaques de
nacre connues dans le commerce sous le nom de _franche argentée_, de
_bâtarde blanche_ et de _batarde noire_, qui sont livrées par caisses
de cent vingt-cinq à cent cinquante kilogrammes. Puis, ils enlèvent le
parenchyme de l'huître, ils le font bouillir, et ils le tamisent afin
d'en extraire jusqu'aux plus petites perles.

-- Le prix de ces perles varie suivant leur grosseur ? demanda Conseil.

-- Non seulement selon leur grosseur, répondis-je, mais aussi selon
leur forme, selon leur _eau_, c'est-à-dire leur couleur, et selon leur
_orient_, c'est-à-dire cet éclat chatoyant et diapré qui les rend si
charmantes a l'oeil. Les plus belles perles sont appelées perles
vierges ou paragons ; elles se forment isolément dans le tissu du
mollusque ; elles sont blanches, souvent opaques, mais quelquefois
d'une transparence opaline, et le plus communément sphériques ou
piriformes. Sphériques, elles forment les bracelets ; piriformes, des
pendeloques, et, étant les plus précieuses, elles se vendent à la
pièce. Les autres perles adhèrent à la coquille de l'huître, et, plus
irrégulières, elles se vendent au poids. Enfin, dans un ordre inférieur
se classent les petites perles, connues sous le nom de semences ; elles
se vendent à la mesure et servent plus particulièrement à exécuter des
broderies sur les ornements d'église.

-- Mais ce travail, qui consiste à séparer les perles selon leur
grosseur, doit être long et difficile, dit le Canadien.

-- Non, mon ami. Ce travail se fait au moyen de onze tamis ou cribles
percés d'un nombre variable de trous. Les perles qui restent dans les
tamis, qui comptent de vingt à quatre-vingts trous, sont de premier
ordre. Celles qui ne s'échappent pas des cribles percés de cent à huit
cents trous sont de second ordre. Enfin, les perles pour lesquelles
l'on emploie les tamis percés de neuf cents à mille trous forment la
semence.

-- C'est ingénieux, dit Conseil, et je vois que la division, le
classement des perles, s'opère mécaniquement. Et monsieur pourra-t-il
nous dire ce que rapporte l'exploitation des bancs d'huîtres perlières ?

-- A s'en tenir au livre de Sirr, répondis-je, les pêcheries de Ceylan
sont affermées annuellement pour la somme de trois millions de squales.

-- De francs ! reprit Conseil.

-- Oui, de francs ! Trois millions de francs, repris-je. Mais je crois
que ces pêcheries ne rapportent plus ce qu'elles rapportaient
autrefois. Il en est de même des pêcheries américaines, qui, sous le
règne de Charles Quint, produisaient quatre millions de francs,
présentement réduits aux deux tiers. En somme, on peut évaluer à neuf
millions de francs le rendement général de l'exploitation des perles.

-- Mais, demanda Conseil, est-ce que l'on ne cite pas quelques perles
célèbres qui ont été cotées à un très haut prix ?

-- Oui, mon garçon. On dit que César offrit à Servillia une perle
estimée cent vingt mille francs de notre monnaie.

-- J'ai même entendu raconter, dit le Canadien, qu'une certaine dame
antique buvait des perles dans son vinaigre.

-- Cléopâtre, riposta Conseil.

-- Ça devait être mauvais, ajouta Ned Land.

-- Détestable, ami Ned, répondit Conseil ; mais un petit verre de
vinaigre qui coûte quinze cents mille francs, c'est d'un joli prix.

-- Je regrette de ne pas avoir épousé cette dame, dit le Canadien en
manoeuvrant son bras d'un air peu rassurant.

-- Ned Land l'époux de Cléopâtre ! s'écria Conseil.

-- Mais j'ai dû me marier, Conseil, répondit sérieusement le Canadien,
et ce n'est pas ma faute si l'affaire n'a pas réussi. J'avais même
acheté un collier de perles à Kat Tender, ma fiancée, qui, d'ailleurs,
en a épousé un autre. Eh bien, ce collier ne m'avait pas coûté plus
d'un dollar et demi, et cependant - monsieur le professeur voudra bien
me croire les perles qui le composaient n'auraient pas passé par le
tamis de vingt trous.

-- Mon brave Ned, répondis-je en riant, c'étaient des perles
artificielles, de simples globules de verre enduits à l'intérieur
d'essence d'Orient.

-- Si peu que rien ! Ce n'est autre chose que la substance argentée de
l'écaille de l'ablette, recueillie dans l'eau et conservée dans
l'ammoniaque. Elle n'a aucune valeur.

-- C'est peut-être pour cela que Kat Tender en a épousé un autre,
répondit philosophiquement maître Land.

-- Mais, dis-je, pour en revenir aux perles de haute valeur, je ne
crois pas que jamais souverain en ait possédé une supérieure à celle du
capitaine Nemo.

-- Celle-ci, dit Conseil, en montrant le magnifique bijou enfermé sous
sa vitrine.

-- Certainement, je ne me trompe pas en lui assignant une valeur de
deux millions de...

-- Francs ! dit vivement Conseil.

-- Oui, dis-je, deux millions de francs, et, sans doute elle n'aura
coûté au capitaine que la peine de la ramasser.

-- Eh ! s'écria Ned Land, qui dit que demain, pendant notre promenade,
nous ne rencontrerons pas sa pareille !

-- Bah ! fit Conseil.

-- Et pourquoi pas ?

-- A quoi des millions nous serviraient-ils à bord du _Nautilus_ ?

-- A bord, non, dit Ned Land, mais... ailleurs.

-- Oh ! ailleurs ! fit Conseil en secouant la tête.

-- Au fait, dis-je, maître Land a raison. Et si nous rapportons jamais
en Europe ou en Amérique une perle de quelques millions, voilà du moins
qui donnera une grande authenticité, et, en même temps, un grand prix
au récit de nos aventures.

-- Je le crois, dit le Canadien.

-- Mais, dit Conseil, qui revenait toujours au côté instructif des
choses, est-ce que cette pêche des perles est dangereuse ?

-- Non, répondis-je vivement, surtout si l'on prend certaines
précautions.

-- Que risque-t-on dans ce métier ? dit Ned Land : d'avaler quelques
gorgées d'eau de mer !

-- Comme vous dites, Ned. A propos, dis-je, en essayant de prendre le
ton dégagé du capitaine Nemo, est-ce que vous avez peur des requins,
brave Ned ?

-- Moi, répondit le Canadien, un harponneur de profession ! C'est mon
métier de me moquer d'eux !

-- Il ne s'agit pas, dis-je, de les pêcher avec un émerillon, de les
hisser sur le pont d'un navire, de leur couper la queue à coups de
hache, de leur ouvrir le ventre, de leur arracher le coeur et de le
jeter à la mer !

-- Alors, il s'agit de... ?

-- Oui, précisément.

-- Dans l'eau ?

-- Dans l'eau.

-- Ma foi, avec un bon harpon ! Vous savez, monsieur, ces requins, ce
sont des bêtes assez mal façonnées. Il faut qu'elles se retournent sur
le ventre pour vous happer, et, pendant ce temps... »

Ned Land avait une manière de prononcer le mot « happer » qui donnait
froid dans le dos.

« Eh bien, et toi, Conseil, que penses-tu de ces squales ?

-- Moi, dit Conseil, je serai franc avec monsieur.

-- A la bonne heure, pensai-je.

-- Si monsieur affronte les requins, dit Conseil, je ne vois pas
pourquoi son fidèle domestique ne les affronterait pas avec lui ! »

                                  III

                        UNE PERLE DE DIX MILLIONS

La nuit arriva. Je me couchai. Je dormis assez mal. Les squales
jouèrent un rôle important dans mes rêves, et je trouvai très juste et
très injuste à la fois cette étymologie qui fait venir le mot requin du
mot « requiem ».

Le lendemain, à quatre heures du matin, je fus réveillé par le stewart
que le capitaine Nemo avait spécialement mis à mon service. Je me levai
rapidement, je m'habillai et je passai dans le salon.

Le capitaine Nemo m'y attendait.

« Monsieur Aronnax, me dit-il, êtes-vous prêt à partir ?

-- Je suis prêt.

-- Veuillez me suivre.

-- Et mes compagnons, capitaine ?

-- Ils sont prévenus et nous attendent.

-- N'allons-nous pas revêtir nos scaphandres ? demandai-je.

-- Pas encore. Je n'ai pas laissé le _Nautilus_ approcher de trop près
cette côte, et nous sommes assez au large du banc de Manaar ; mais j'ai
fait parer le canot qui nous conduira au point précis de débarquement
et nous épargnera un assez long trajet. Il emporte nos appareils de
plongeurs, que nous revêtirons au moment où commencera cette
exploration sous-marine. »

Le capitaine Nemo me conduisit vers l'escalier central, dont les
marches aboutissaient à la plate-forme. Ned et Conseil se trouvaient
là, enchantés de la « partie de plaisir « qui se préparait. Cinq
matelots du _Nautilus_, les avirons armés, nous attendaient dans le
canot qui avait été bossé contre le bord.

La nuit était encore obscure. Des plaques de nuages couvraient le ciel
et ne laissaient apercevoir que de rares étoiles. Je portai mes yeux du
côté de la terre, mais je ne vis qu'une ligne trouble qui fermait les
trois quarts de l'horizon du sud-ouest au nord-ouest. Le _Nautilus_,
ayant remonté pendant la nuit la côte occidentale de Ceylan, se
trouvait à l'ouest de la baie, ou plutôt de ce golfe formé par cette
terre et l'île de Manaar. Là, sous les sombres eaux, s'étendait le banc
de pintadines, inépuisable champ de perles dont la longueur dépasse
vingt milles.

Le capitaine Nemo, Conseil, Ned Land et moi, nous prîmes place à
l'arrière du canot. Le patron de l'embarcation se mit à la barre ; ses
quatre compagnons appuyèrent sur leurs avirons ; la bosse fut larguée
et nous débordâmes.

Le canot se dirigea vers le sud. Ses nageurs ne se pressaient pas.
J'observai que leurs coups d'aviron, vigoureusement engagés sous l'eau,
ne se succédaient que de dix secondes en dix secondes, suivant la
méthode généralement usitée dans les marines de guerre. Tandis que
l'embarcation courait sur son erre, les gouttelettes liquides
frappaient en crépitant le fond noir des flots comme des bavures de
plomb fondu. Une petite houle, venue du large, imprimait au canot un
léger roulis, et quelques crêtes de lames clapotaient à son avant.

Nous étions silencieux. A quoi songeait le capitaine Nemo ? Peut-être à
cette terre dont il s'approchait, et qu'il trouvait trop près de lui,
contrairement a l'opinion du Canadien, auquel elle semblait encore trop
éloignée. Quant à Conseil, il était là en simple curieux.

Vers cinq heures et demie, les premières teintes de l'horizon
accusèrent plus nettement la ligne supérieure de la côte. Assez plate
dans l'est, elle se renflait un peu vers le sud. Cinq milles la
séparaient encore, et son rivage se confondait avec les eaux brumeuses.
Entre elle et nous, la mer était déserte. Pas un bateau, pas un
plongeur. Solitude profonde sur ce lieu de rendez-vous des pêcheurs de
perles. Ainsi que le capitaine Nemo me l'avait fait observer, nous
arrivions un mois trop tôt dans ces parages.

A six heures, le jour se fit subitement, avec cette rapidité
particulière aux régions tropicales, qui ne connaissent ni l'aurore ni
le crépuscule. Les rayons solaires percèrent le rideau de nuages
amoncelés sur l'horizon oriental, et l'astre radieux s'éleva rapidement.

Je vis distinctement la terre, avec quelques arbres épars çà et là.

Le canot s'avança vers l'île de Manaar, qui s'arrondissait dans le sud.
Le capitaine Nemo s'était levé de son banc et observait la mer.

Sur un signe de lui, l'ancre fut mouillée, et la chaîne courut à peine,
car le fond n'était pas à plus d'un mètre, et il formait en cet endroit
l'un des plus hauts points du banc de pintadines. Le canot évita
aussitôt sous la poussée du jusant qui portait au large.

« Nous voici arrivés, monsieur Aronnax, dit alors le capitaine Nemo.
Vous voyez cette baie resserrée. C'est ici même que dans un mois se
réuniront les nombreux bateaux de pêche des exploitants, et ce sont ces
eaux que leurs plongeurs iront audacieusement fouiller. Cette baie est
heureusement disposée pour ce genre de pêche. Elle est abritée des
vents les plus forts, et la mer n'y est jamais très houleuse,
circonstance très favorable au travail des plongeurs. Nous allons
maintenant revêtir nos scaphandres, et nous commencerons notre
promenade. »

Je ne répondis rien, et tout en regardant ces flots suspects, aidé des
matelots de l'embarcation, je commençai à revêtir mon lourd vêtement de
mer. Le capitaine Nemo et mes deux compagnons s'habillaient aussi.
Aucun des hommes du _Nautilus_ ne devait nous accompagner dans cette
nouvelle excursion.

Bientôt nous fûmes emprisonnés jusqu'au cou dans le vêtement de
caoutchouc, et des bretelles fixèrent sur notre dos les appareils à
air. Quant aux appareils Ruhmkorff, il n'en était pas question. Avant
d'introduire ma tête dans sa capsule de cuivre, j'en fis l'observation
au capitaine.

« Ces appareils nous seraient inutiles, me répondit le capitaine. Nous
n'irons pas à de grandes profondeurs, et les rayons solaires suffiront
à éclairer notre marche. D'ailleurs, il n'est pas prudent d'emporter
sous ces eaux une lanterne électrique. Son éclat pourrait attirer
inopinément quelque dangereux habitant de ces parages. »

Pendant que le capitaine Nemo prononçait ces paroles, je me retournai
vers Conseil et Ned Land. Mais ces deux amis avaient déjà emboîté leur
tête dans la calotte métallique, et ils ne pouvaient ni entendre ni
répondre.

Une dernière question me restait à adresser au capitaine Nemo :

« Et nos armes, lui demandai-je, nos fusils ?

-- Des fusils ! à quoi bon ? Vos montagnards n'attaquent-ils pas l'ours
un poignard à la main, et l'acier n'est-il pas plus sûr que le plomb ?
Voici une lame solide. Passez-la à votre ceinture et partons. »

Je regardai mes compagnons. Ils étaient armés comme nous, et, de plus,
Ned Land brandissait un énorme harpon qu'il avait déposé dans le canot
avant de quitter le _Nautilus_.

Puis, suivant l'exemple du capitaine, je me laissai coiffer de la
pesante sphère de cuivre, et nos réservoirs a air furent immédiatement
mis en activité.

Un instant après, les matelots de l'embarcation nous débarquaient les
uns après les autres, et, par un mètre et demi d'eau, nous prenions
pied sur un sable uni. Le capitaine Nemo nous fit un signe de la main.
Nous le suivîmes, et par une pente douce nous disparûmes sous les flots.

Là, les idées qui obsédaient mon cerveau m'abandonnèrent. Je redevins
étonnamment calme. La facilité de mes mouvements accrut ma confiance,
et l'étrangeté du spectacle captiva mon imagination.

Le soleil envoyait déjà sous les eaux une clarté suffisante. Les
moindres objets restaient perceptibles. Après dix minutes de marche,
nous étions par cinq mètres d'eau, et le terrain devenait à peu près
plat.

Sur nos pas, comme des compagnies de bécassines dans un marais, se
levaient des volées de poissons curieux du genre des monoptères, dont
les sujets n'ont d'autre nageoire que celle de la queue. Je reconnus le
javanais, véritable serpent long de huit décimètres, au ventre livide,
que l'on confondrait facilement avec le congre sans les lignes d'or de
ses flancs. Dans le genre des stromatées, dont le corps est très
comprimé et ovale, j'observai des parus aux couleurs éclatantes portant
comme une faux leur nageoire dorsale, poissons comestibles qui, séchés
et marinés, forment un mets excellent connu sous le nom de _karawade_
puis des tranquebars, appartenant au genre des apsiphoroïdes, dont le
corps est recouvert d'une cuirasse écailleuse à huit pans longitudinaux.

Cependant l'élévation progressive du soleil éclairait de plus en plus
la masse des eaux. Le sol changeait peu à peu. Au sable fin succédait
une véritable chaussée de rochers arrondis, revêtus d'un tapis de
mollusques et de zoophytes. Parmi les échantillons de ces deux
embranchements, je remarquai des placènes à valves minces et inégales,
sortes d'ostracées particulières à la mer Rouge et à l'océan Indien,
des lucines orangées à coquille orbiculaire, des tarières subulées,
quelques-unes de ces pourpres persiques qui fournissaient au _Nautilus_
une teinture admirable, des rochers cornus, longs de quinze
centimètres, qui se dressaient sous les flots comme des mains prêtes à
vous saisir, des turbinelles cornigères, toutes hérissées d'épines, des
lingules hyantes, des anatines, coquillages comestibles qui alimentent
les marchés de l'Hindoustan, des pélagies panopyres, légèrement
lumineuses, et enfin d'admirables oculines flabelliformes, magnifiques
éventails qui forment l'une des plus riches arborisations de ces mers.

Au milieu de ces plantes vivantes et sous les berceaux d'hydrophytes
couraient de gauches légions d'articulés, particulièrement des ranines
dentées, dont la carapace représente un triangle un peu arrondi, des
birgues spéciales à ces parages, des parthenopes horribles, dont
l'aspect répugnait aux regards. Un animal non moins hideux que je
rencontrai plusieurs fois, ce fut ce crabe énorme observé par M.
Darwin, auquel la nature a donné l'instinct et la force nécessaires
pour se nourrir de noix de coco ; il grimpe aux arbres du rivage, il
fait tomber la noix qui se fend dans sa chute, et il l'ouvre avec ses
puissantes pinces. Ici, sous ces flots clairs, ce crabe courait avec
une agilité sans pareille, tandis que des chélonées franches, de cette
espèce qui fréquente les côtes du Malabar, se déplaçaient lentement
entre les roches ébranlées.

Vers sept heures, nous arpentions enfin le banc de pintadines, sur
lequel les huîtres perlières se reproduisent par millions. Ces
mollusques précieux adhéraient aux rocs et y étaient fortement attachés
par ce byssus de couleur brune qui ne leur permet pas de se déplacer.
En quoi ces huîtres sont inférieures aux moules elles-mêmes auxquelles
la nature n'a pas refusé toute faculté de locomotion.

La pintadine _meleagrina_, la mère perle, dont les valves sont à peu
près égales, se présente sous la forme d'une coquille arrondie, aux
épaisses parois, très rugueuses à l'extérieur. Quelques-unes de ces
coquilles étaient feuilletées et sillonnées de bandes verdâtres qui
rayonnaient de leur sommet. Elles appartenaient aux jeunes huîtres. Les
autres, à surface rude et noire, vieilles de dix ans et plus,
mesuraient jusqu'à quinze centimètres de largeur.

Le capitaine Nemo me montra de la main cet amoncellement prodigieux de
pintadines, et je compris que cette mine était véritablement
inépuisable, car la force créatrice de la nature l'emporte sur
l'instinct destructif de l'homme. Ned Land, fidèle a cet instinct, se
hâtait d'emplir des plus beaux mollusques un filet qu'il portait à son
côté.

Mais nous ne pouvions nous arrêter. Il fallait suivre le capitaine qui
semblait se diriger par des sentiers connus de lui seul. Le sol
remontait sensiblement, et parfois mon bras, que j'élevais, dépassait
la surface de la mer. Puis le niveau du banc se rabaissait
capricieusement. Souvent nous tournions de hauts rocs effilés en
pyramidions. Dans leurs sombres anfractuosités de gros crustacés,
pointés sur leurs hautes pattes comme des machines de guerre, nous
regardaient de leurs yeux fixes, et sous nos pieds rampaient des
myrianes, des glycères, des aricies et des annélides, qui allongeaient
démesurément leurs antennes et leurs cyrrhes tentaculaires.

En ce moment s'ouvrit devant nos pas une vaste grotte, creusée dans un
pittoresque entassement de rochers tapissés de toutes les hautes-lisses
de la flore sous-marine. D'abord, cette grotte me parut profondément
obscure. Les rayons solaires semblaient s'y éteindre par dégradations
successives. Sa vague transparence n'était plus que de la lumière noyée.

Le capitaine Nemo y entra. Nous après lui. Mes yeux s'accoutumèrent
bientôt à ces ténèbres relatives. Je distinguai les retombées si
capricieusement contournées de la voûte que supportaient des piliers
naturels, largement assis sur leur base granitique, comme les lourdes
colonnes de l'architecture toscane. Pourquoi notre incompréhensible
guide nous entraînait-il au fond de cette crypte sous-marine ? J'allais
le savoir avant peu.

Après avoir descendu une pente assez raide, nos pieds foulèrent le fond
d'une sorte de puits circulaire. Là, le capitaine Nemo s'arrêta, et de
la main il nous indiqua un objet que je n'avais pas encore aperçu.

C'était une huître de dimension extraordinaire, une tridacne
gigantesque, un bénitier qui eût contenu un lac d'eau sainte, une
vasque dont la largeur dépassait deux mètres, et conséquemment plus
grande que celle qui ornait le salon du _Nautilus_.

Je m'approchai de ce mollusque phénoménal. Par son byssus il adhérait à
une table de granit, et là il se développait isolément dans les eaux
calmes de la grotte. J'estimai le poids de cette tridacne à trois cents
kilogrammes. Or, une telle huître contient quinze kilos de chair, et il
faudrait l'estomac d'un Gargantua pour en absorber quelques douzaines.

Le capitaine Nemo connaissait évidemment l'existence de ce bivalve. Ce
n'était pas la première fois qu'il le visitait, et je pensais qu'en
nous conduisant en cet endroit il voulait seulement nous montrer une
curiosité naturelle. Je me trompais. Le capitaine Nemo avait un intérêt
particulier à constater l'état actuel de cette tridacne.

Les deux valves du mollusque étaient entr'ouvertes. Le capitaine
s'approcha et introduisit son poignard entre les coquilles pour les
empêcher de se rabattre ; puis, de la main, il souleva la tunique
membraneuse et frangée sur ses bords qui formait le manteau de l'animal.

Là, entre les plis foliacés, je vis une perle libre dont la grosseur
égalait celle d'une noix de cocotier. Sa forme globuleuse, sa limpidité
parfaite, son orient admirable en faisaient un bijou d'un inestimable
prix. Emporté par la curiosité, j'étendais la main pour la saisir, pour
la peser, pour la palper ! Mais le capitaine m'arrêta, fit un signe
négatif, et, retirant son poignard par un mouvement rapide, il laissa
les deux valves se refermer subitement.

Je compris alors quel était le dessein du capitaine Nemo. En laissant
cette perle enfouie sous le manteau de la tridacne, il lui permettait
de s'accroître insensiblement. Avec chaque année la sécrétion du
mollusque y ajoutait de nouvelles couches concentriques. Seul, le
capitaine connaissait la grotte où « mûrissait » cet admirable fruit de
la nature ; seul il l'élevait, pour ainsi dire, afin de la transporter
un jour dans son précieux musée. Peut-être même, suivant l'exemple des
Chinois et des Indiens, avait-il déterminé la production de cette perle
en introduisant sous les plis du mollusque quelque morceau de verre et
de métal, qui s'était peu à peu recouvert de la matière nacrée. En tout
cas, comparant cette perle à celles que je connaissais déjà, à celles
qui brillaient dans la collection du capitaine, j'estimai sa valeur à
dix millions de francs au moins. Superbe curiosité naturelle et non
bijou de luxe, car je ne sais quelles oreilles féminines auraient pu la
supporter.

La visite à l'opulente tridacne était terminée. Le capitaine Nemo
quitta la grotte, et nous remontâmes sur le banc de pintadines, au
milieu de ces eaux claires que ne troublait pas encore le travail des
plongeurs.

Nous marchions isolément, en véritables flâneurs, chacun s'arrêtant ou
s'éloignant au gré de sa fantaisie. Pour mon compte, je n'avais plus
aucun souci des dangers que mon imagination avait exagérés si
ridiculement. Le haut-fond se rapprochait sensiblement de la surface de
la mer, et bientôt par un mètre d'eau ma tête dépassa le niveau
océanique. Conseil me rejoignit, et collant sa grosse capsule à la
mienne, il me fit des yeux un salut amical. Mais ce plateau élevé ne
mesurait que quelques toises, et bientôt nous fûmes rentrés dans notre
élément. Je crois avoir maintenant le droit de le qualifier ainsi.

Dix minutes après, le capitaine Nemo s'arrêtait soudain. Je crus qu'il
faisait halte pour retourner sur ses pas. Non. D'un geste, il nous
ordonna de nous blottir près de lui au fond d'une large anfractuosité.
Sa main se dirigea vers un point de la masse liquide, et je regardai
attentivement.

A cinq mètres de moi, une ombre apparut et s'abaissa jusqu'au sol.
L'inquiétante idée des requins traversa mon esprit. Mais je me
trompais, et, cette fois encore, nous n'avions pas affaire aux monstres
de l'Océan.

C'était un homme, un homme vivant, un Indien, un noir, un pêcheur, un
pauvre diable, sans doute, qui venait glaner avant la récolte.
J'apercevais les fonds de son canot mouillé à quelques pieds au-dessus
de sa tête. Il plongeait, et remontait successivement. Une pierre
taillée en pain de sucre et qu'il serrait du pied, tandis qu'une corde
la rattachait à son bateau, lui servait à descendre plus rapidement au
fond de la mer. C'était là tout son outillage. Arrivé au sol, par cinq
mètres de profondeur environ, il se précipitait à genoux et remplissait
son sac de pintadines ramassées au hasard. Puis, il remontait, vidait
son sac, ramenait sa pierre, et recommençait son opération qui ne
durait que trente secondes.

Ce plongeur ne nous voyait pas. L'ombre du rocher nous dérobait a ses
regards. Et d'ailleurs, comment ce pauvre Indien aurait-il jamais
supposé que des hommes, des êtres semblables à lui, fussent là, sous
les eaux, épiant ses mouvements, ne perdant aucun détail de sa pêche !

Plusieurs fois, il remonta ainsi et plongea de nouveau. Il ne rapportai
pas plus d'une dizaine de pintadines à chaque plongée, car il fallait
les arracher du banc auquel elles s'accrochaient par leur robuste
byssus. Et combien de ces huîtres étaient privées de ces perles pour
lesquelles il risquait sa vie !

Je l'observais avec une attention profonde. Sa manoeuvre se faisait
régulièrement, et pendant une demi-heure, aucun danger ne parut le
menacer. Je me familiarisais donc avec le spectacle de cette pêche
intéressante, quand, tout d'un coup, à un moment où l'Indien était
agenouillé sur le sol, je lui vis faire un geste d'effroi ? se relever
et prendre son élan pour remonter à la surface des flots.

Je compris son épouvante. Une ombre gigantesque apparaissait au-dessus
du malheureux plongeur. C'était un requin de grande taille qui
s'avançait diagonalement, l'oeil en feu, les mâchoires ouvertes !

J'étais muet d'horreur, incapable de faire un mouvement.

Le vorace animal, d'un vigoureux coup de nageoire, s'élança vers
l'Indien, qui se jeta de côté et évita la morsure du requin, mais non
le battement de sa queue, car cette queue, le frappant à la poitrine, I
étendit sur le sol.

Cette scène avait duré quelques secondes à peine. Le requin revint, et,
se retournant sur le dos, il s'apprêtait à couper l'Indien en deux,
quand je sentis le capitaine Nemo, posté près de moi, se lever
subitement. Puis, son poignard à la main, il marcha droit au monstre,
prêt à lutter corps à corps avec lui.

Le squale, au moment où il allait happer le malheureux pêcheur, aperçut
son nouvel adversaire, et se replaçant sur le ventre, il se dirigea
rapidement vers lui.

Je vois encore la pose du capitaine Nemo. Replié sur lui-même, il
attendait avec un admirable sang-froid le formidable squale, et lorsque
celui-ci se précipita sur lui, le capitaine, se jetant de côté avec une
prestesse prodigieuse, évita le choc et lui enfonça son poignard dans
le ventre. Mais, tout n'était pas dit. Un combat terrible s'engagea.

Le requin avait rugi, pour ainsi dire. Le sang sortait à flots de ses
blessures. La mer se teignit de rouge, et, à travers ce liquide opaque,
je ne vis plus rien.

Plus rien, jusqu'au moment où, dans une éclaircie, j'aperçus
l'audacieux capitaine, cramponné à l'une des nageoires de l'animal,
luttant corps à corps avec le monstre, labourant de coups de poignard
le ventre de son ennemi, sans pouvoir toutefois porter le coup
définitif, c'est-à-dire l'atteindre en plein coeur. Le squale, se
débattant, agitait la masse des eaux avec furie, et leur remous
menaçait de me renverser.

J'aurais voulu courir au secours du capitaine. Mais, cloué par
l'horreur, je ne pouvais remuer.

Je regardais, l'oeil hagard. Je voyais les phases de la lutte se
modifier. Le capitaine tomba sur le sol, renversé par la masse énorme
qui pesait sur lui. Puis, les mâchoires du requin s'ouvrirent
démesurément comme une cisaille d'usine, et c'en était fait du
capitaine si, prompt comme la pensée, son harpon à la main, Ned Land,
se précipitant vers le requin, ne l'eût frappe de sa terrible pointe.

Les flots s'imprégnèrent d'une masse de sang. Ils s'agitèrent sous les
mouvements du squale qui les battait avec une indescriptible fureur.
Ned Land n'avait pas manqué son but. C'était le râle du monstre. Frappé
au coeur, il se débattait dans des spasmes épouvantables, dont le
contrecoup renversa Conseil.

Cependant, Ned Land avait dégagé le capitaine. Celui-ci, relevé sans
blessures, alla droit à l'indien, coupa vivement la corde qui le liait
à sa pierre, le prit dans ses bras et, d'un vigoureux coup de talon, il
remonta à la surface de la mer.

Nous le suivîmes tous trois, et, en quelques instants, miraculeusement
sauvés, nous atteignions l'embarcation du pêcheur.

Le premier soin du capitaine Nemo fut de rappeler ce malheureux à la
vie. Je ne savais s'il réussirait. Je l'espérais, car l'immersion de ce
pauvre diable n'avait pas été longue. Mais le coup de queue du requin
pouvait l'avoir frappé à mort.

Heureusement, sous les vigoureuses frictions de Conseil et du
capitaine, je vis, peu à peu, le noyé revenir au sentiment. Il ouvrit
les yeux. Quelle dut être sa surpris-je son épouvante même, à voir les
quatre grosses têtes de cuivre qui se penchaient sur lui !

Et surtout, que dut-il penser, quand le capitaine Nemo, tirant d'une
poche de son vêtement un sachet de perles, le lui eut mis dans la main
? Cette magnifique aumône de l'homme des eaux au pauvre Indien de
Ceylan fut acceptée par celui-ci d'une main tremblante.

Ses yeux effarés indiquaient du reste qu'il ne savait à quels êtres
surhumains il devait à la fois la fortune et la vie.

Sur un signe du capitaine, nous regagnâmes le banc de pintadines, et,
suivant la route déjà parcourue, après une demi-heure de marche nous
rencontrions l'ancre qui rattachait au sol le canot du _Nautilus_.

Une fois embarqués, chacun de nous, avec l'aide des matelots, se
débarrassa de sa lourde carapace de cuivre.

La première parole du capitaine Nemo fut pour le Canadien.

« Merci, maître Land, lui dit-il.

-- C'est une revanche, capitaine, répondit Ned Land. Je vous devais
cela. »

Un pâle sourire glissa sur les lèvres du capitaine, et ce fut tout.

« Au _Nautilus_ », dit-il.

L'embarcation vola sur les flots. Quelques minutes plus tard, nous
rencontrions le cadavre du requin qui flottait.

A la couleur noire marquant l'extrémité de ses nageoires, je reconnus
le terrible mélanoptère de la mer des Indes, de l'espèce des requins
proprement dits. Sa longueur dépassait vingt-cinq pieds ; sa bouche
énorme occupait le tiers de son corps. C'était un adulte, ce qui se
voyait aux six rangées de dents, disposées en triangles isocèles sur la
mâchoire supérieure.

Conseil le regardait avec un intérêt tout scientifique, et je suis sûr
qu'il le rangeait, non sans raison, dans la classe des cartilagineux,
ordre des chondroptérygiens à branchies fixes, famille des sélaciens,
genre des squales.

Pendant que je considérais cette masse inerte, une douzaine de ces
voraces mélanoptères apparut tout d'un coup autour de l'embarcation ;
mais, sans se préoccuper de nous, ils se jetèrent sur le cadavre et
s'en disputèrent les lambeaux.

A huit heures et demie, nous étions de retour à bord du _Nautilus_.

Là, je me pris à réfléchir sur les incidents de notre excursion au banc
de Manaar. Deux observations s'en dégageaient inévitablement. L'une,
portant sur l'audace sans pareille du capitaine Nemo, l'autre sur son
dévouement pour un être humain, l'un des représentants de cette race
qu'il fuyait sous les mers. Quoi qu'il en dît, cet homme étrange
n'était pas parvenu encore à tuer son coeur tout entier.

Lorsque je lui fis cette observation, il me répondit d'un ton
légèrement ému :

« Cet Indien, monsieur le professeur, c'est un habitant du pays des
opprimés, et je suis encore, et, jusqu'à mon dernier souffle, je serai
de ce pays-là ! »

                                   IV

                              LA MER ROUGE

Pendant la journée du 29 janvier, l'île de Ceylan disparut sous
l'horizon, et le _Nautilus_, avec une vitesse de vingt milles à
l'heure, se glissa dans ce labyrinthe de canaux qui séparent les
Maledives des Laquedives. Il rangea même l'île Kittan, terre d'origine
madréporique, découverte par Vasco de Gama en 1499, et l'une des
dix-neuf principales îles de cet archipel des Laquedives, situé entre
10° et 14°30' de latitude nord, et 69° et 50°72' de longitude est.

Nous avions fait alors seize mille deux cent vingt milles, ou sept
mille cinq cents lieues depuis notre point de départ dans les mers du
Japon.

Le lendemain 30 janvier - lorsque le _Nautilus_ remonta à la surface de
l'Océan, il n'avait plus aucune terre en vue. Il faisait route au
nord-nord-ouest, et se dirigeait vers cette mer d'Oman, creusée entre
l'Arabie et la péninsule indienne, qui sert de débouché au golfe
Persique.

C'était évidemment une impasse, sans issue possible. Où nous conduisait
donc le capitaine Nemo ? Je n'aurais pu le dire. Ce qui ne satisfit pas
le Canadien, qui, ce jour-là, me demanda où nous allions.

« Nous allons, maître Ned, où nous conduit la fantaisie du capitaine.

-- Cette fantaisie, répondit le Canadien, ne peut nous mener loin. Le
golfe Persique n'a pas d'issue, et si nous y entrons, nous ne tarderons
guère à revenir sur nos pas.

-- Eh bien ! nous reviendrons, maître Land, et si après le golfe
Persique, le _Nautilus_ veut visiter la mer Rouge, le détroit de
Babel-Mandeb est toujours là pour lui livrer passage.

-- Je ne vous apprendrai pas, monsieur, répondit Ned Land, que la mer
Rouge est non moins fermée que le golfe, puisque l'isthme de Suez n'est
pas encore percé, et, le fût-il, un bateau mystérieux comme le nôtre ne
se hasarderait pas dans ses canaux coupés d'écluses. Donc, la mer Rouge
n'est pas encore le chemin qui nous ramènera en Europe.

-- Aussi, n'ai-je pas dit que nous reviendrions en Europe.

-- Que supposez-vous donc ?

-- Je suppose qu'après avoir visité ces curieux parages de l'Arabie et
de l'Égypte, le _Nautilus_ redescendra l'Océan indien, peut-être à
travers le canal de Mozambique, peut-être au large des Mascareignes, de
manière à gagner le cap de Bonne-Espérance.

Et une fois au cap de Bonne-Espérance ? demanda le Canadien avec une
insistance toute particulière.

-- Eh bien, nous pénétrerons dans cet Atlantique que nous ne
connaissons pas encore. Ah ça ! ami Ned, vous vous fatiguez donc de ce
voyage sous les mers ? Vous vous blasez donc sur le spectacle
incessamment varié des merveilles sous-marines ? Pour mon compte, je
verrai avec un extrême dépit finir ce voyage qu'il aura été donné à si
peu d'hommes de faire.

-- Mais savez-vous, monsieur Aronnax, répondit le Canadien, que voilà
bientôt trois mois que nous sommes emprisonnés à bord de ce _Nautilus_ ?

-- Non, Ned, je ne le sais pas, je ne veux pas le savoir, et je ne
compte ni les jours, ni les heures.

-- Mais la conclusion ?

-- La conclusion viendra en son temps. D'ailleurs, nous n'y pouvons
rien, et nous discutons inutilement. Si vous veniez me dire, mon brave
Ned : « Une chance d'évasion nous est offerte », je la discuterais avec
vous. Mais tel n'est pas le cas et, à vous parler franchement, je ne
crois pas que le capitaine Nemo s'aventure jamais dans les mers
européennes. »

Par ce court dialogue, on verra que, fanatique du _Nautilus_, j'étais
incarné dans la peau de son commandant.

Quant à Ned Land, il termina la conversation par ces mots, en forme de
monologue : « Tout cela est bel et bon, mais, à mon avis, où il y a de
la gêne, il n'y a plus de plaisir. »

Pendant quatre jours, jusqu'au 3 février, le _Nautilus_ visita la mer
d'Oman, sous diverses vitesses et à diverses profondeurs. Il semblait
marcher au hasard, comme s'il eût hésité sur la route à suivre, mais il
ne dépassa jamais le tropique du Cancer.

En quittant cette mer, nous eûmes un instant connaissance de Mascate,
la plus importante ville du pays d'Oman. J'admirai son aspect étrange,
au milieu des noirs rochers qui l'entourent et sur lesquels se
détachent en blanc ses maisons et ses forts. J'aperçus le dôme arrondi
de ses mosquées, la pointe élégante de ses minarets, ses fraîches et
verdoyantes terrasses. Mais ce ne fut qu'une vision, et le _Nautilus_
s'enfonça bientôt sous les flots sombres de ces parages.

Puis, il prolongea à une distance de six milles les côtes arabiques du
Mahrah et de l'Hadramant, et sa ligne ondulée de montagnes, relevée de
quelques ruines anciennes. Le 5 février, nous donnions enfin dans le
golfe d'Aden, véritable entonnoir introduit dans ce goulot de
Babel-Mandeb, qui entonne les eaux indiennes dans la mer Rouge.

Le 6 février, le _Nautilus_ flottait en vue d'Aden, perché sur un
promontoire qu'un isthme étroit réunit au continent, sorte de Gibraltar
inaccessible, dont les Anglais ont refait les fortifications, après
s'en être emparés en 1839. J'entrevis les minarets octogones de cette
ville qui fut autrefois l'entrepôt le plus riche et le plus commerçant
de la côte, au dire de l'historien Edrisi.

Je croyais bien que le capitaine Nemo, parvenu à ce point, allait
revenir en arrière ; mais je me trompais, et, à ma grande surprise, il
n'en fut rien.

Le lendemain, 7 février, nous embouquions le détroit de Babel-Mandeb,
dont le nom veut dire en langue arabe : « la porte des Larmes ». Sur
vingt milles de large, il ne compte que cinquante-deux kilomètres de
long, et pour le _Nautilus_ lancé à toute vitesse, le franchir fut
l'affaire d'une heure à peine. Mais je ne vis rien, pas même cette île
de Périm, dont le gouvernement britannique a fortifié la position
d'Aden. Trop de steamers anglais ou français des lignes de Suze à
Bombay, à Calcutta, à Melbourne, à Bourbon, à Maurice, sillonnaient cet
étroit passage, pour que le Nautilus tentât de s'y montrer. Aussi se
tint-il prudemment entre deux eaux.

Enfin, à midi, nous sillonnions les flots de la mer Rouge.

La mer Rouge, lac célèbre des traditions bibliques, que les pluies ne
rafraîchissent guère, qu'aucun fleuve important n'arrose, qu'une
excessive évaporation pompe incessamment et qui perd chaque année une
tranche liquide haute d'un mètre et demi ! Singulier golfe, qui, fermé
et dans les conditions d'un lac, serait peut-être entièrement desséché
; inférieur en ceci à ses voisines la Caspienne ou l'Asphaltite, dont
le niveau a seulement baissé jusqu'au point où leur évaporation a
précisément égalé la somme des eaux reçues dans leur sein.

Cette mer Rouge a deux mille six cents kilomètres de longueur sur une
largeur moyenne de deux cent quarante. Au temps des Ptolémées et des
empereurs romains, elle fut la grande artère commerciale du monde, et
le percement de l'isthme lui rendra cette antique importance que les
railways de Suez ont déjà ramenée en partie.

Je ne voulus même pas chercher à comprendre ce caprice du capitaine
Nemo qui pouvait le décider à nous entraîner dans ce golfe. Mais
j'approuvai sans réserve le _Nautilus_ d'y être entré. Il prit une
allure moyenne, tantôt se tenant à la surface, tantôt plongeant pour
éviter quelque navire, et je pus observer ainsi le dedans et le dessus
de cette mer si curieuse.

Le 8 février, dès les premières heures du jour, Moka nous apparut,
ville maintenant ruinée, dont les murailles tombent au seul bruit du
canon, et qu'abritent çà et là quelques dattiers verdoyants. Cité
importante, autrefois, qui renfermait six marchés publics, vingt-six
mosquées, et à laquelle ses murs, défendus par quatorze forts,
faisaient une ceinture de trois kilomètres.

Puis, le _Nautilus_ se rapprocha des rivages africains où la profondeur
de la mer est plus considérable. Là, entre deux eaux d'une limpidité de
cristal, par les panneaux ouverts, il nous permit de contempler
d'admirables buissons de coraux éclatants, et de vastes pans de rochers
revêtus d'une splendide fourrure verte d'algues et de fucus. Quel
indescriptible spectacle, et quelle variété de sites et de paysages à
l'arasement de ces écueils et de ces îlots volcaniques qui confinent à
la côte Iybienne ! Mais où ces arborisations apparurent dans toute leur
beauté, ce fut vers les rives orientales que le Nautilus ne tarda pas à
rallier. Ce fut sur les côtes du Téhama, car alors non seulement ces
étalages de zoophytes fleurissaient au-dessous du niveau de la mer,
mais ils formaient aussi des entrelacements pittoresques qui se
déroulaient à dix brasses au-dessus ; ceux-ci plus capricieux, mais
moins colorés que ceux-là dont l'humide vitalité des eaux entretenait
la fraîcheur.

Que d'heures charmantes je passai ainsi à la vitre du salon ! Que
d'échantillons nouveaux de la flore et de la faune sous-marine
j'admirai sous l'éclat de notre fanal électrique ! Des fongies
agariciformes, des actinies de couleur ardoisée, entre autres le
thalassianthus aster des tubipores disposés comme des flûtes et
n'attendant que le souffle du dieu Pan, des coquilles particulières à
cette mer, qui s'établissent dans les excavations madréporiques et dont
la base est contournée en courte spirale, et enfin mille spécimens d'un
polypier que je n'avais pas observé encore, la vulgaire éponge.

La classe des spongiaires, première du groupe des polypes, a été
précisément créée par ce curieux produit dont l'utilité est
incontestable. L'éponge n'est point un végétal comme l'admettent encore
quelques naturalistes, mais un animal du dernier ordre, un polypier
inférieur à celui du corail. Son animalité n'est pas douteuse, et on ne
peut même adopter l'opinion des anciens qui la regardaient comme un
être intermédiaire entre la plante et l'animal. Je dois dire cependant,
que les naturalistes ne sont pas d'accord sur le mode d'organisation de
l'éponge. Pour les uns, c'est un polypier, et pour d'autres tels que M.
Milne Edwards, c'est un individu isolé et unique.

La classe des spongiaires contient environ trois cents espèces qui se
rencontrent dans un grand nombre de mers, et même dans certains cours
d'eau où elles ont reçu le nom de « fluviatiles ». Mais leurs eaux de
prédilection sont celles de la Méditerranée, de l'archipel grec, de la
côte de Syrie et de la mer Rouge. Là se reproduisent et se développent
ces éponges fines-douces dont la valeur s'élève jusqu'à cent cinquante
francs, l'éponge blonde de Syrie, l'éponge dure de Barbarie, etc. Mais
puisque je ne pouvais espérer d'étudier ces zoophytes dans les échelles
du Levant, dont nous étions séparés par l'infranchissable isthme de
Suez, je me contentai de les observer dans les eaux de la mer Rouge.

J'appelai donc Conseil près de moi, pendant que le _Nautilus_, par une
profondeur moyenne de huit à neuf mètres, rasait lentement tous ces
beaux rochers de la côte orientale.

Là croissaient des éponges de toutes formes, des éponges pédiculées,
foliacées, globuleuses, digitées. Elles justifiaient assez exactement
ces noms de corbeilles, de calices, de quenouilles, de cornes d'élan,
de pied de lion, de queue de paon, de gant de Neptune, que leur ont
attribués les pêcheurs, plus poètes que les savants. De leur tissu
fibreux, enduit d'une substance gélatineuse a demi fluide,
s'échappaient incessamment de petits filets d'eau, qui après avoir
porté la vie dans chaque cellule, en étaient expulsés par un mouvement
contractile. Cette substance disparaît après la mort du polype, et se
putréfie en dégageant de l'ammoniaque. Il ne reste plus alors que ces
fibres cornées ou gélatineuses dont se compose l'éponge domestique, qui
prend une teinte roussâtre, et qui s'emploie à des usages divers, selon
son degré d'élasticité, de perméabilité ou de résistance à la
macération.

Ces polypiers adhéraient aux rochers, aux coquilles des mollusques et
même aux tiges d'hydrophytes. Ils garnissaient les plus petites
anfractuosités, les uns s'étalant, les autres se dressant ou pendant
comme des excroissances coralligènes. J'appris à Conseil que ces
éponges se pêchaient de deux manières, soit à la drague, soit à la
main. Cette dernière méthode qui nécessite l'emploi des plongeurs, est
préférable, car en respectant le tissu du polypier, elle lui laisse une
valeur très supérieure.

Les autres zoophytes qui pullulaient auprès des spongiaires,
consistaient principalement en méduses d'une espèce très élégante ; les
mollusques étaient représentés par des variétés de calmars, qui,
d'après d'Orbigny, sont spéciales à la mer Rouge, et les reptiles par
des tortues _virgata_, appartenant au genre des chélonées, qui
fournirent à notre table un mets sain et délicat.

Quant aux poissons, ils étaient nombreux et souvent remarquables. Voici
ceux que les filets du _Nautilus_ rapportaient plus fréquemment à bord
: des raies, parmi lesquelles les limmes de forme ovale, de couleur
brique, au corps semé d'inégales taches bleues et reconnaissables à
leur double aiguillon dentelé, des arnacks au dos argenté, des
pastenaques à la queue pointillée, et des bockats, vastes manteaux
longs de deux mètres qui ondulaient entre les eaux, des aodons,
absolument dépourvus de dents, sortes de cartilagineux qui se
rapprochent du squale, des ostracions-dromadaires dont la bosse se
termine par un aiguillon recourbé, long d'un pied et demi, des
ophidies, véritables murènes à la queue argentée, au dos bleuâtre, aux
pectorales brunes bordées d'un liséré gris, des fiatoles, espèces de
stromatées, zébrés d'étroites raies d'or et parés des trois couleurs de
la France, des blémies-garamits, longs de quatre décimètres, de
superbes caranx, décorés de sept bandes transversales d'un beau noir,
de nageoires bleues et jaunes, et d'écailles d'or et d'argent, des
centropodes, des mulles auriflammes à tête jaune, des scares, des
labres, des balistes, des gobies, etc., et mille autres poissons
communs aux Océans que nous avions déjà traversés.

Le 9 février, le _Nautilus_ flottait dans cette partie la plus large de
la mer Rouge, qui est comprise entre Souakin sur la côte ouest et
Quonfodah sur la côte est, sur un diamètre de cent quatre-vingt-dix
milles.

Ce jour-là à midi, après le point, le capitaine Nemo monta sur la
plate-forme où je me trouvai. Je me promis de ne point le laisser
redescendre sans l'avoir au moins pressenti sur ses projets ultérieurs.
Il vint à moi dès qu'il m'aperçut, m'offrit gracieusement un cigare et
me dit :

« Eh bien ! monsieur le professeur, cette mer Rouge vous plaît-elle ?
Avez-vous suffisamment observé les merveilles qu'elle recouvre, ses
poissons et ses zoophytes, ses parterres d'éponges et ses forêts de
corail ? Avez-vous entrevu les villes jetées sur ses bords ?

-- Oui, capitaine Nemo, répondis-je, et le _Nautilus_ s'est
merveilleusement prêté à toute cette étude. Ah ! c'est un intelligent
bateau !

-- Oui, monsieur, intelligent, audacieux et invulnérable ! Il ne
redoute ni les terribles tempêtes de la mer Rouge, ni ses courants, ni
ses écueils.

-- En effet, dis-je, cette mer est citée entre les plus mauvaises, et
si je ne me trompe, au temps des Anciens, sa renommée était détestable.

-- Détestable, monsieur Aronnax. Les historiens grecs et latins n'en
parlent pas à son avantage, et Strabon dit qu'elle est particulièrement
dure à l'époque des vents Etésiens et de la saison des pluies. L'Arabe
Edrisi qui la dépeint sous le nom de golfe de Colzoum raconte que les
navires périssaient en grand nombre sur ses bancs de sable, et que
personne ne se hasardait à y naviguer la nuit. C'est, prétend-il, une
mer sujette à d'affreux ouragans, semée d'îles inhospitalières, et «
qui n'offre rien de bon » ni dans ses profondeurs, ni à sa surface. En
effet, telle est l'opinion qui se trouve dans Arrien, Agatharchide et
Artémidore.

-- On voit bien, répliquai-je, que ces historiens n'ont pas navigué à
bord du _Nautilus_.

-- En effet, répondit en souriant le capitaine, et sous ce rapport, les
modernes ne sont pas plus avancés que les anciens. Il a fallu bien des
siècles pour trouver la puissance mécanique de la vapeur ! Qui sait si
dans cent ans, on verra un second _Nautilus_ ! Les progrès sont lents,
monsieur Aronnax.

-- C'est vrai, répondis-je, votre navire avance d'un siècle, de
plusieurs peut-être, sur son époque. Quel malheur qu'un secret pareil
doive mourir avec son inventeur ! »

Le capitaine Nemo ne me répondit pas. Après quelques minutes de silence
:

« Vous me parliez, dit-il, de l'opinion des anciens historiens sur les
dangers qu'offre la navigation de la mer Rouge ?

-- C'est vrai, répondis-je, mais leurs craintes n'étaient-elles pas
exagérées ?

-- Oui et non, monsieur Aronnax, me répondit le capitaine Nemo, qui me
parut posséder à fond « sa mer Rouge ». Ce qui n'est plus dangereux
pour un navire moderne, bien gréé, solidement construit, maître de sa
direction grâce à l'obéissante vapeur, offrait des périls de toutes
sortes aux bâtiments des anciens. Il faut se représenter ces premiers
navigateurs s'aventurant sur des barques faites de planches cousues
avec des cordes de palmier, calfatées de résine pilée et enduites de
graisse de chiens de mer. Ils n'avaient pas même d'instruments pour
relever leur direction, et ils marchaient à l'estime au milieu de
courants qu'ils connaissaient à peine. Dans ces conditions, les
naufrages étaient et devaient être nombreux. Mais de notre temps, les
steamers qui font le service entre Suez et les mers du Sud n'ont plus
rien à redouter des colères de ce golfe, en dépit des moussons
contraires. Leurs capitaines et leurs passagers ne se préparent pas au
départ par des sacrifices propitiatoires, et, au retour, ils ne vont
plus, ornés de guirlandes et de bandelettes dorées, remercier les dieux
dans le temple voisin.

-- J'en conviens, dis-je, et la vapeur me paraît avoir tué la
reconnaissance dans le coeur des marins. Mais capitaine, puisque vous
semblez avoir spécialement étudié cette mer, pouvez-vous m'apprendre
quelle est l'origine de son nom ?

-- Il existe, monsieur Aronnax, de nombreuses explications à ce sujet.
Voulez-vous connaître l'opinion d'un chroniqueur du XIVe siècle ?

-- Volontiers.

-- Ce fantaisiste prétend que son nom lui fut donné après le passage
des Israélites, lorsque le Pharaon eut péri dans les flots qui se
refermèrent à la voix de Moïse :

     En signe de cette merveille,
     Devint la mer rouge et vermeille.
     Non puis ne surent la nommer
     Autrement que la rouge mer.

-- Explication de poète, capitaine Nemo, répondis-je, mais je ne
saurais m'en contenter. Je vous demanderai donc votre opinion
personnelle.

-- La voici. Suivant moi, monsieur Aronnax, il faut voir dans cette
appellation de mer Rouge une traduction du mot hébreu « Edrom », et si
les anciens lui donnèrent ce nom, ce fut à cause de la coloration
particulière de ses eaux.

-- Jusqu'ici cependant je n'ai vu que des flots limpides et sans aucune
teinte particulière.

-- Sans doute, mais en avançant vers le fond du golfe, vous remarquerez
cette singulière apparence. Je me rappelle avoir vu la baie de Tor
entièrement rouge, comme un lac de sang.

-- Et cette couleur, vous l'attribuez à la présence d'une algue
microscopique ?

-- Oui. C'est une matière mucilagineuse pourpre produite par ces
chétives plantules connues sous le nom de _trichodesmies_, et dont il
faut quarante mille pour occuper l'espace d'un millimètre carré.
Peut-être en rencontrerez-vous, quand nous serons à Tor.

-- Ainsi, capitaine Nemo, ce n'est pas la première fois que vous
parcourez la mer Rouge à bord du _Nautilus_ ?

-- Non, monsieur.

-- Alors, puisque vous parliez plus haut du passage des Israélites et
de la catastrophe des Égyptiens, je vous demanderai si vous avez
reconnu sous les eaux des traces de ce grand fait historique ?

-- Non, monsieur le professeur, et cela pour une excellente raison.

-- Laquelle ?

-- C'est que l'endroit même où Moïse a passé avec tout son peuple est
tellement ensablé maintenant que les chameaux y peuvent à peine baigner
leurs jambes. Vous comprenez que mon _Nautilus_ n'aurait pas assez
d'eau pour lui.

-- Et cet endroit ?... demandai-je.

-- Cet endroit est situé un peu au-dessus de Suez, dans ce bras qui
formait autrefois un profond estuaire, alors que la mer Rouge
s'étendait jusqu'aux lacs amers. Maintenant, que ce passage soit
miraculeux ou non, les Israélites n'en ont pas moins passé là pour
gagner la Terre promise, et l'armée de Pharaon a précisément péri en
cet endroit. Je pense donc que des fouilles pratiquées au milieu de ces
sables mettraient à découvert une grande quantité d'armes et
d'instruments d'origine égyptienne.

-- C'est évident, répondis-je, et il faut espérer pour les archéologues
que ces fouilles se feront tôt ou tard, lorsque des villes nouvelles
s'établiront sur cet isthme, après le percement du canal de Suez. Un
canal bien inutile pour un navire tel que le _Nautilus_ !

-- Sans doute, mais utile au monde entier, dit le capitaine Nemo. Les
anciens avaient bien compris cette utilité pour leurs affaires
commerciales d'établir une communication entre la mer Rouge et la
Méditerranée ; mais ils ne songèrent point à creuser un canal direct,
et ils prirent le Nil pour intermédiaire. Très probablement, le canal
qui réunissait le Nil à la mer Rouge fut commencé sous Sésostris, si
l'on en croit la tradition. Ce qui est certain, c'est que, six cent
quinze ans avant Jésus-Christ, Necos entreprit les travaux d'un canal
alimenté par les eaux du Nil, à travers la plaine d'Égypte qui regarde
l'Arabie. Ce canal se remontait en quatre jours, et sa largeur était
telle que deux trirèmes pouvaient y passer de front. Il fut continué
par Darius, fils d'Hytaspe, et probablement achevé par Ptolémée II.
Strabon le vit employé à la navigation ; mais la faiblesse de sa pente
entre son point de départ, près de Bubaste, et la mer Rouge, ne le
rendait navigable que pendant quelques mois de l'année. Ce canal servit
au commerce jusqu'au siècle des Antonins ; abandonné, ensablé, puis
rétabli par les ordres du calife Omar, il fut définitivement comblé en
761 ou 762 par le calife Al-Mansor, qui voulut empêcher les vivres
d'arriver à Mohammed-ben-Abdoallah, révolté contre lui. Pendant
l'expédition d'Égypte, votre général Bonaparte retrouva les traces de
ces travaux dans le désert de Suez, et, surpris par la marée, il
faillit périr quelques heures avant de rejoindre Hadjaroth, là même où
Moïse avait campé trois mille trois cents ans avant

lui.

-- Eh bien, capitaine, ce que les anciens n'avaient osé entreprendre,
cette jonction entre les deux mers qui abrégera de neuf mille
kilomètres la route de Cadix aux Indes, M. de Lesseps l'a fait, et
avant peu, il aura changé l'Afrique en une île immense.

-- Oui, monsieur Aronnax, et vous avez le droit d'être fier de votre
compatriote. C'est un homme qui honore plus une nation que les plus
grands capitaines ! Il a commencé comme tant d'autres par les ennuis et
les rebuts, mais il a triomphé, car il a le génie de la volonté. Et il
est triste de penser que cette oeuvre, qui aurait dû être une oeuvre
internationale, qui aurait suffi à illustrer un règne, n'aura réussi
que par l'énergie d'un seul homme. Donc, honneur à M. de Lesseps !

-- Oui, honneur à ce grand citoyen, répondis-je, tout surpris de
l'accent avec lequel le capitaine Nemo venait de parler.

-- Malheureusement, reprit-il, je ne puis vous conduire à travers ce
canal de Suez, mais vous pourrez apercevoir les longues jetées de
Port-Saïd après-demain, quand nous serons dans la Méditerranée.

-- Dans la Méditerranée ! m'écriai-je.

-- Oui, monsieur le professeur. Cela vous étonne ?

-- Ce qui m'étonne, c'est de penser que nous y serons après-demain.

-- Vraiment ?

-- Oui, capitaine, bien que je dusse être habitué à ne m'étonner de
rien depuis que je suis à votre bord !

-- Mais à quel propos cette surprise ?

-- A propos de l'effroyable vitesse que vous serez forcé d'imprimer au
_Nautilus_ s'il doit se retrouver après-demain en pleine Méditerranée,
ayant fait le tour de l'Afrique et doublé le cap de Bonne-Espérance !

-- Et qui vous dit qu'il fera le tour de l'Afrique, monsieur le
professeur ? Qui vous parle de doubler le cap de Bonne-Espérance !

-- Cependant, à moins que le _Nautilus_ ne navigue en terre ferme et
qu'il ne passe par-dessus l'isthme...

-- Ou par-dessous, monsieur Aronnax.

-- Par-dessous ?

-- Sans doute, répondit tranquillement le capitaine Nemo. Depuis
longtemps la nature a fait sous cette langue de terre ce que les hommes
font aujourd'hui à sa surface.

-- Quoi ! il existerait un passage !

-- Oui, un passage souterrain que j'ai nommé Arabian-Tunnel. Il prend
au-dessous de Suez et aboutit au golfe de Péluse.

-- Mais cet isthme n'est composé que de sables mouvants ?

-- Jusqu'à une certaine profondeur. Mais à cinquante mètres seulement
se rencontre une inébranlable assise de roc.

-- Et c'est par hasard que vous avez découvert ce passage ? demandai-je
de plus en plus surpris.

-- Hasard et raisonnement, monsieur le professeur, et même,
raisonnement plus que hasard.

-- Capitaine, je vous écoute, mais mon oreille résiste à ce qu'elle
entend.

-- Ah monsieur ! _Aures habent et non audient_ est de tous les temps.
Non seulement ce passage existe, mais j'en ai profité plusieurs fois.
Sans cela, je ne me serais pas aventuré aujourd'hui dans cette impasse
de la mer Rouge.

-- Est-il indiscret de vous demander comment vous avez découvert ce
tunnel ?

-- Monsieur, me répondit le capitaine, il n'y peut y avoir rien de
secret entre gens qui ne doivent plus se quitter. »

Je ne relevai pas l'insinuation et j'attendis le récit du capitaine
Nemo.

« Monsieur le professeur, me dit-il, c'est un simple raisonnement de
naturaliste qui m'a conduit a découvrir ce passage que je suis seul à
connaître. J'avais remarqué que dans la mer Rouge et dans la
Méditerranée, il existait un certain nombre de poissons d'espèces
absolument identiques, des ophidies, des fiatoles, des girelles, des
persègues, des joels, des exocets. Certain de ce fait je me demandai
s'il n'existait pas de communication entre les deux mers. Si elle
existait, le courant souterrain devait forcément aller de la mer Rouge
à la Méditerranée par le seul effet de la différence des niveaux. Je
pêchai donc un grand nombre de poissons aux environs de Suez. Je leur
passai à la queue un anneau de cuivre, et je les rejetai à la mer.
Quelques mois plus tard, sur les côtes de Syrie, je reprenais quelques
échantillons de mes poissons ornés de leur anneau indicateur. La
communication entre les deux m'était donc démontrée. Je la cherchai
avec mon _Nautilus_, je la découvris, je m'y aventurai, et avant peu,
monsieur le professeur, vous aussi vous aurez franchi mon tunnel
arabique ! »

                                    V

                             ARABIAN-TUNNEL

Ce jour même, je rapportai à Conseil et à Ned Land la partie de cette
conversation qui les intéressait directement. Lorsque je leur appris
que, dans deux jours, nous serions au milieu des eaux de la
Méditerranée, Conseil battit des mains, mais le Canadien haussa les
épaules.

« Un tunnel sous-marin ! s'écria-t-il, une communication entre les deux
mers ! Qui a jamais entendu parler de cela ?

-- Ami Ned, répondit Conseil, aviez-vous jamais entendu parler du
_Nautilus_ ? Non ! il existe cependant. Donc, ne haussez pas les
épaules si légèrement, et ne repoussez pas les choses sous prétexte que
vous n'en avez Jamais entendu parler.

-- Nous verrons bien ! riposta Ned Land, en secouant la tête. Après
tout, je ne demande pas mieux que de croire à son passage, à ce
capitaine, et fasse le ciel qu'il nous conduise, en effet, dans la
Méditerranée. »

Le soir même, par 21°30' de latitude nord, le _Nautilus_, flottant à la
surface de la mer, se rapprocha de la côte arabe. J'aperçus Djeddah,
important comptoir de l'Égypte, de la Syrie, de la Turquie et des
Indes. Je distinguai assez nettement l'ensemble de ses constructions,
les navires amarrés le long des quais, et ceux que leur tirant d'eau
obligeait à mouiller en rade. Le soleil, assez bas sur l'horizon,
frappait en plein les maisons de la ville et faisait ressortir leur
blancheur. En dehors, quelques cabanes de bois ou de roseaux
indiquaient le quartier habité par les Bédouins.

Bientôt Djeddah s'effaça dans les ombres du soir, et le _Nautilus_
rentra sous les eaux légèrement phosphorescentes.

Le lendemain, 10 février, plusieurs navires apparurent qui couraient à
contre-bord de nous. Le _Nautilus_ reprit sa navigation sous-marine ;
mais à midi, au moment du point, la mer étant déserte, il remonta
jusqu'à sa ligne de flottaison.

Accompagné de Ned et de Conseil, je vins m'asseoir sur la plate-forme.
La côte à l'est se montrait comme une masse à peine estompée dans un
humide brouillard.

Appuyés sur les flancs du canot, nous causions de choses et d'autres,
quand Ned Land tendant sa main vers un point de la mer, me dit :

« Voyez-vous là quelque chose, monsieur le professeur ?

-- Non, Ned, répondis-je, mais je n'ai pas vos yeux, vous le savez.

-- Regardez bien, reprit Ned, là, par tribord devant, à peu près à la
hauteur du fanal ! Vous ne voyez pas une masse qui semble remuer ?

-- En effet, dis-je, après une attentive observation, j'aperçois comme
un long corps noirâtre à la surface des eaux.

-- Un autre _Nautilus_ ? dit Conseil.

-- Non, répondit le Canadien, mais je me trompe fort, ou c'est là
quelque animal marin.

-- Y a-t-il des baleines dans la mer Rouge ? demanda Conseil.

-- Oui, mon garçon, répondis-je, on en rencontre quelquefois.

-- Ce n'est point une baleine, reprit Ned Land, qui ne perdait pas des
yeux l'objet signalé. Les baleines et moi, nous sommes de vieilles
connaissances, et je ne me tromperais pas à leur allure.

-- Attendons, dit Conseil. Le _Nautilus_ se dirige de ce côté, et avant
peu nous saurons à quoi nous en tenir. »

En effet, cet objet noirâtre ne fut bientôt qu'à un mille de nous. Il
ressemblait à un gros écueil échoué en pleine mer. Qu'était-ce ? Je ne
pouvais encore me prononcer.

« Ah ! il marche ! il plonge ! s'écria Ned Land. Mille diables ! Quel
peut être cet animal ? Il n'a pas la queue bifurquée comme les baleines
ou les cachalots, et ses nageoires ressemblent à des membres tronqués.

-- Mais alors...., fis-je.

-- Bon, reprit le Canadien, le voilà sur le dos, et il dresse ses
mamelles en l'air !

-- C'est une sirène, s'écria Conseil, une véritable sirène, n'en
déplaise à monsieur. »

Ce nom de sirène me mit sur la voie, et je compris que cet animal
appartenait à cet ordre d'êtres marins, dont la fable a fait les
sirènes, moitié femmes et moitié poissons.

« Non, dis-je à Conseil, ce n'est point une sirène, mais un être
curieux dont il reste à peine quelques échantillons dans la mer Rouge.
C'est un dugong.

-- Ordre des syréniens, groupe des pisciformes, sous-classe des
monodelphiens, classe des mammifères, embranchement des vertébrés »,
répondit Conseil.

Et lorsque Conseil avait ainsi parlé, il n'y avait plus rien à dire.

Cependant Ned Land regardait toujours. Ses yeux brillaient de
convoitise à la vue de cet animal. Sa main semblait prête à le
harponner. On eût dit qu'il attendait le moment de se jeter à la mer
pour l'attaquer dans son élément.

« Oh ! monsieur, me dit-il d'une voix tremblante d'émotion, je n'ai
jamais tué de « cela ». »

Tout le harponneur était dans ce mot.

En cet instant, le capitaine Nemo parut sur la plateforme. Il aperçut
le dugong. Il comprit l'attitude du Canadien, et s'adressant
directement à lui :

« Si vous teniez un harpon, maître Land, est-ce qu'il ne vous brûlerait
pas la main ?

-- Comme vous dites, monsieur.

-- Et il ne vous déplairait pas de reprendre pour un jour votre métier
de pêcheur, et d'ajouter ce cétacé à la liste de ceux que vous avez
déjà frappés ?

-- Cela ne me déplairait point.

-- Eh bien, vous pouvez essayer.

-- Merci, monsieur, répondit Ned Land dont les yeux s'enflammèrent.

-- Seulement, reprit le capitaine, je vous engage à ne pas manquer cet
animal, et cela dans votre intérêt.

-- Est-ce que ce dugong est dangereux à attaquer ? demandai-je malgré
le haussement d'épaule du Canadien.

-- Oui, quelquefois, répondit le capitaine. Cet animal revient sur ses
assaillants et chavire leur embarcation. Mais pour maître Land, ce
danger n'est pas à craindre. Son coup d'oeil est prompt, son bras est
sûr. Si je lui recommande de ne pas manquer ce dugong, c'est qu'on le
regarde justement comme un fin gibier, et je sais que maître Land ne
déteste pas les bons morceaux.

-- Ah ! fit le Canadien, cette bête-la se donne aussi le luxe d'être
bonne à manger ?

-- Oui, maître Land. Sa chair, une viande véritable, est extrêmement
estimée, et on la réserve dans toute la Malaisie pour la table des
princes. Aussi fait-on à cet excellent animal une chasse tellement
acharnée que, de même que le lamantin, son congénère, il devient de
plus en plus rare.

-- Alors, monsieur le capitaine, dit sérieusement Conseil, si par
hasard celui-ci était le dernier de sa race, ne conviendrait-il pas de
l'épargner dans l'intérêt de la science ?

-- Peut-être, répliqua le Canadien ; mais, dans l'intérêt de la
cuisine, il vaut mieux lui donner la chasse.

-- Faites donc, maître Land », répondit le capitaine Nemo.

En ce moment sept hommes de l'équipage, muets et impassibles comme
toujours, montèrent sur la plate-forme. L'un portait un harpon et une
ligne semblable à celles qu'emploient les pêcheurs de baleines. Le
canot fut déponté, arraché de son alvéole, lancé à la mer. Six rameurs
prirent place sur leurs bancs et le patron se mit à la barre. Ned,
Conseil et moi, nous nous assîmes à l'arrière.

« Vous ne venez pas, capitaine ? demandai-je.

-- Non, monsieur, mais je vous souhaite une bonne chasse. »

Le canot déborda, et, enlevé par ses six avirons, il se dirigea
rapidement vers le dugong, qui flottait alors à deux milles du
_Nautilus_.

Arrivé à quelques encablures du cétacé, il ralentit sa marche, et les
rames plongèrent sans bruit dans les eaux tranquilles. Ned Land, son
harpon à la main, alla se placer debout sur l'avant du canot. Le harpon
qui sert à frapper la baleine est ordinairement attaché à une très
longue corde qui se dévide rapidement lorsque l'animal blessé
l'entraîne avec lui. Mais ici la corde ne mesurait pas plus d'une
dizaine de brasses, et son extrémité était seulement frappée sur un
petit baril qui, en flottant, devait indiquer la marche du dugong sous
les eaux.

Je m'étais levé et j'observais distinctement l'adversaire du Canadien.
Ce dugong, qui porte aussi le nom d'halicore, ressemblait beaucoup au
lamantin. Son corps oblong se terminait par une caudale très allongée
et ses nageoires latérales par de véritables doigts. Sa différence avec
le lamantin consistait en ce que sa mâchoire supérieure était armée de
deux dents longues et pointues, qui formaient de chaque côté des
défenses divergentes.

Ce dugong, que Ned Land se préparait à attaquer, avait des dimensions
colossales, et sa longueur dépassait au moins sept mètres. Il ne
bougeait pas et semblait dormir à la surface des flots, circonstance
qui rendait sa capture plus facile.

Le canot s'approcha prudemment à trois brasses de l'animal. Les avirons
restèrent suspendus sur leurs dames. Je me levai à demi. Ned Land, le
corps un peu rejeté en arrière, brandissait son harpon d'une main
exercée.

Soudain, un sifflement se fit entendre, et le dugong disparut. Le
harpon, lancé avec force, n'avait frappé que l'eau sans doute.

« Mille diables ! s'écria le Canadien furieux, je l'ai manqué !

-- Non, dis-je, l'animal est blessé, voici son sang, mais votre engin
ne lui est pas resté dans le corps.

-- Mon harpon ! mon harpon ! » cria Ned Land.

Les matelots se remirent à nager, et le patron dirigea l'embarcation
vers le baril flottant. Le harpon repêché, le canot se mit à la
poursuite de l'animal.

Celui-ci revenait de temps en temps à la surface de la mer pour
respirer. Sa blessure ne l'avait pas affaibli, car il filait avec une
rapidité extrême. L'embarcation, manoeuvrée par des bras vigoureux,
volait sur ses traces. Plusieurs fois elle l'approcha à quelques
brasses, et le Canadien se tenait prêt à frapper ; mais le dugong se
dérobait par un plongeon subit, et il était impossible de l'atteindre.

On juge de la colère qui surexcitait l'impatient Ned Land. Il lançait
au malheureux animal les plus énergiques jurons de la langue anglaise.
Pour mon compte, je n'en étais encore qu'au dépit de voir le dugong
déjouer toutes nos ruses.

On le poursuivit sans relâche pendant une heure, et je commençais à
croire qu'il serait très difficile de s'en emparer, quand cet animal
fut pris d'une malencontreuse idée de vengeance dont il eut à se
repentir. Il revint sur le canot pour l'assaillir à son tour.

Cette manoeuvre n'échappa point au Canadien.

« Attention ! » dit-il.

Le patron prononça quelques mots de sa langue bizarre, et sans doute il
prévint ses hommes de se tenir sur leurs gardes.

Le dugong, arrivé à vingt pieds du canot, s'arrêta, huma brusquement
l'air avec ses vastes narines percées non à l'extrémité, mais à la
partie supérieure de son museau. Puis, prenant son élan, il se
précipita sur nous.

Le canot ne put éviter son choc ; à demi renversé, il embarqua une ou
deux tonnes d'eau qu'il fallut vider ; mais, grâce à l'habileté du
patron, abordé de biais et non de plein, il ne chavira pas. Ned Land,
cramponné à l'étrave, lardait de coups de harpon le gigantesque animal,
qui, de ses dents incrustées dans le plat-bord, soulevait l'embarcation
hors de l'eau comme un lion fait d'un chevreuil. Nous étions renversés
les uns sur les autres, et je ne sais trop comment aurait fini
l'aventure, si le Canadien, toujours acharné contre la bête, ne l'eût
enfin frappée au coeur.

J'entendis le grincement des dents sur la tôle, et le dugong disparut,
entraînant le harpon avec lui. Mais bientôt le baril revint à la
surface, et peu d'instants après, apparut le corps de l'animal,
retourné sur le dos. Le canot le rejoignit, le prit à la remorque et se
dirigea vers le _Nautilus_.

Il fallut employer des palans d'une grande puissance pour hisser le
dugong sur la plate-forme. Il pesait cinq mille kilogrammes. On le
dépeça sous les yeux du Canadien, qui tenait à suivre tous les détails
de l'opération. Le jour même, le stewart me servit au dîner quelques
tranches de cette chair habilement apprêtée par le cuisinier du bord.
Je la trouvai excellente, et même supérieure à celle du veau, sinon du
boeuf.

Le lendemain 11 février, l'office du _Nautilus_ s'enrichit encore d'un
gibier délicat. Une compagnie d'hirondelles de mer s'abattit sur le
Nautilus. C'était une espèce de sterna nilotica, particulière à
l'Égypte, dont le bec est noir, la tête grise et pointillée, l'oeil
entouré de points blancs, le dos, les ailes et la queue grisâtres, le
ventre et la gorge blancs, les pattes rouges. On prit aussi quelques
douzaines de canards du Nil, oiseaux sauvages d'un haut goût, dont le
cou et le dessus de la tête sont blancs et tachetés de noir.

La vitesse du _Nautilus_ était alors modérée. Il s'avançait en flânant,
pour ainsi dire. J'observai que l'eau de la mer Rouge devenait de moins
en moins salée, a mesure que nous approchions de Suez.

Vers cinq heures du soir, nous relevions au nord le cap de
Ras-Mohammed. C'est ce cap qui forme l'extrémité de l'Arabie Pétrée,
comprise entre le golfe de Suez et le golfe d'Acabah.

Le _Nautilus_ pénétra dans le détroit de Jubal, qui conduit au golfe de
Suez. J'aperçus distinctement une haute montagne, dominant entre les
deux golfes le Ras-Mohammed. C'était le mont Oreb, ce Sinaï, au sommet
duquel Moïse vit Dieu face à face, et que l'esprit se figure
incessamment couronné d'éclairs.

A six heures, le _Nautilus_, tantôt flottant, tantôt immergé, passait
au large de Tor, assise au fond d'une baie dont les eaux paraissaient
teintées de rouge, observation déjà faite par le capitaine Nemo. Puis
la nuit se fit, au milieu d'un lourd silence que rompaient parfois le
cri du pélican et de quelques oiseaux de nuit, le bruit du ressac
irrité par les rocs ou le gémissement lointain d'un steamer battant les
eaux du golfe de ses pales sonores.

De huit à neuf heures, le _Nautilus_ demeura à quelques mètres sous les
eaux. Suivant mon calcul, nous devions être très près de Suez. A
travers les panneaux du salon, j'apercevais des fonds de rochers
vivement éclairés par notre lumière électrique. Il me semblait que le
détroit se rétrécissait de plus en plus.

A neuf heures un quart, le bateau étant revenu à la surface, je montai
sur la plate-forme. Très impatient de franchir le tunnel du capitaine
Nemo, je ne pouvais tenir en place, et je cherchais à respirer l'air
frais de la nuit.

Bientôt, dans l'ombre, j'aperçus un feu pâle, à demi décoloré par la
brume, qui brillait à un mille de nous.

« Un phare flottant », dit-on près de moi.

Je me retournai et je reconnus le capitaine.

« C'est le feu flottant de Suez, reprit-il. Nous ne tarderons pas à
gagner l'orifice du tunnel.

-- L'entrée n'en doit pas être facile ?

-- Non, monsieur. Aussi j'ai pour habitude de me tenir dans la cage du
timonier pour diriger moi-même la manoeuvre. Et maintenant, si vous
voulez descendre, monsieur Aronnax, le _Nautilus_ va s'enfoncer sous
les flots, et il ne reviendra à leur surface qu'après avoir franchi
l'Arabian-Tunnel. »

Je suivis le capitaine Nemo. Le panneau se ferma, les réservoirs d'eau
s'emplirent, et l'appareil s'immergea d'une dizaine de mètres.

Au moment où me disposais à regagner ma chambre, le capitaine m'arrêta.

« Monsieur le professeur, me dit-il, vous plairait-il de m'accompagner
dans la cage du pilote ?

-- Je n'osais vous le demander, répondis-je.

-- Venez donc. Vous verrez ainsi tout ce que l'on peut voir de cette
navigation à la fois sous-terrestre et sous-marine. »

Le capitaine Nemo me conduisit vers l'escalier central. A mi-rampe, il
ouvrit une porte, suivit les coursives supérieures et arriva dans la
cage du pilote, qui, on le sait, s'élevait à l'extrémité de la
plate-forme.

C'était une cabine mesurant six pieds sur chaque face, à peu près
semblable à celles qu'occupent les timoniers des _steamboats_ du
Mississipi ou de l'Hudson. Au milieu se manoeuvrait une roue disposée
verticalement, engrenée sur les drosses du gouvernail qui couraient
jusqu'à l'arrière du _Nautilus_. Quatre hublots de verres
lenticulaires, évidés dans les parois de la cabine, permettaient à
l'homme de barre de regarder dans toutes les directions.

Cette cabine était obscure ; mais bientôt mes yeux s'accoutumèrent à
cette obscurité, et j'aperçus le pilote, un homme vigoureux, dont les
mains s'appuyaient sur les jantes de la roue. Au-dehors, la mer
apparaissait vivement éclairée par le fanal qui rayonnait en arrière de
la cabine, à l'autre extrémité de la plate-forme.

« Maintenant, dit le capitaine Nemo, cherchons notre passage. »

Des fils électriques reliaient la cage du timonier avec la chambre des
machines, et de là, le capitaine pouvait communiquer simultanément à
son _Nautilus_ la direction et le mouvement. Il pressa un bouton de
métal, et aussitôt la vitesse de l'hélice fut très diminuée.

Je regardais en silence la haute muraille très accore que nous longions
en ce moment, inébranlable base du massif sableux de la côte. Nous la
suivîmes ainsi pendant une heure, à quelques mètres de distance
seulement. Le capitaine Nemo ne quittait pas du regard la boussole
suspendue dans la cabine à ses deux cercles concentriques. Sur un
simple geste, le timonier modifiait à chaque instant la direction du
_Nautilus_.

Je m'étais placé au hublot de bâbord, et j'apercevais de magnifiques
substructions de coraux, des zoophytes, des algues et des crustacés
agitant leurs pattes énormes, qui s'allongeaient hors des
anfractuosités du roc.

A dix heures un quart, le capitaine Nemo prit lui-même la barre. Une
large galerie, noire et profonde, s'ouvrait devant nous. Le _Nautilus_
s'y engouffra hardiment. Un bruissement inaccoutumé se fit entendre sur
ses flancs. C'étaient les eaux de la mer Rouge que la pente du tunnel
précipitait vers la Méditerranée. Le Nautilus suivait le torrent,
rapide comme une flèche, malgré les efforts de sa machine qui, pour
résister, battait les flots à contre-hélice.

Sur les murailles étroites du passage, je ne voyais plus que des raies
éclatantes, des lignes droites, des sillons de feu tracés par la
vitesse sous l'éclat de l'électricité. Mon coeur palpitait, et je le
comprimais de la main.

A dix heures trente-cinq minutes, le capitaine Nemo abandonna la roue
du gouvernail, et se retournant vers moi :

« La Méditerranée », me dit-il.

En moins de vingt minutes, le _Nautilus_, entraîné par ce torrent,
venait de franchir l'isthme de Suez.

                                   VI

                            L'ARCHIPEL GREC

Le lendemain, 12 février, au lever du jour, le _Nautilus_ remonta à la
surface des flots. Je me précipitai sur la plate-forme. A trois milles
dans le sud se dessinait la vague silhouette de Péluse. Un torrent nous
avait portés d'une mer à l'autre. Mais ce tunnel, facile à descendre,
devait être impraticable à remonter.

Vers sept heures, Ned et Conseil me rejoignirent. Ces deux inséparables
compagnons avaient tranquillement dormi, sans se préoccuper autrement
des prouesses du _Nautilus_.

« Eh bien, monsieur le naturaliste, demanda le Canadien d'un ton
légèrement goguenard, et cette Méditerranée ?

-- Nous flottons à sa surface, ami Ned.

-- Hein ! fit Conseil, cette nuit même ?...

-- Oui, cette nuit même, en quelques minutes, nous avons franchi cet
isthme infranchissable.

-- Je n'en crois rien, répondit le Canadien.

-- Et vous avez tort, maître Land, repris-je. Cette côte basse qui
s'arrondit vers le sud est la côte égyptienne.

-- A d'autres, monsieur, répliqua l'entêté Canadien.

-- Mais puisque monsieur l'affirme, lui dit Conseil, il faut croire
monsieur.

-- D'ailleurs, Ned, le capitaine Nemo m'a fait les honneurs de son
tunnel, et j'étais près de lui, dans la cage du timonier, pendant qu'il
dirigeait lui-même le _Nautilus_ à travers cet étroit passage.

-- Vous entendez, Ned ? dit Conseil.

-- Et vous qui avez de si bons yeux, ajoutai-je, vous pouvez, Ned,
apercevoir les jetées de Port-Saïd qui s'allongent dans la mer. »

Le Canadien regarda attentivement.

« En effet, dit-il, vous avez raison, monsieur le professeur, et votre
capitaine est un maître homme. Nous sommes dans la Méditerranée. Bon.
Causons donc, s'il vous plaît, de nos petites affaires, mais de façon à
ce que personne ne puisse nous entendre. »

Je vis bien où le Canadien voulait en venir. En tout cas, je pensai
qu'il valait mieux causer, puisqu'il le désirait, et tous les trois
nous allâmes nous asseoir près du fanal, où nous étions moins exposés à
recevoir l'humide embrun des lames.

« Maintenant, Ned, nous vous écoutons, dis-je. Qu'avez-vous à nous
apprendre ?

-- Ce que j'ai à vous apprendre est très simple, répondit le Canadien.
Nous sommes en Europe, et avant que les caprices du capitaine Nemo nous
entraînent jusqu'au fond des mers polaires ou nous ramènent en Océanie,
je demande à quitter le _Nautilus_.  »

J'avouerai que cette discussion avec le Canadien m'embarrassait
toujours. Je ne voulais en aucune façon entraver la liberté de mes
compagnons, et cependant je n'éprouvais nul désir de quitter le
capitaine Nemo. Grâce à lui, grâce à son appareil, je complétais chaque
jour mes études sous-marines, et je refaisais mon livre des fonds
sous-marins au milieu même de son élément. Retrouverais-je jamais une
telle occasion d'observer les merveilles de l'Océan ? Non, certes ! Je
ne pouvais donc me faire à cette idée d'abandonner le _Nautilus_ avant
notre cycle d'investigations accompli.

« Ami Ned, dis-je, répondez-moi franchement. Vous ennuyez-vous à bord ?
Regrettez-vous que la destinée vous ait jeté entre les mains du
capitaine Nemo ? »

Le Canadien resta quelques instants sans répondre. Puis, se croisant
les bras :

« Franchement, dit-il, je ne regrette pas ce voyage sous les mers. Je
serai content de l'avoir fait ; mais pour l'avoir fait, il faut qu'il
se termine. Voilà mon sentiment.

-- Il se terminera, Ned.

-- Où et quand ?

-- Où ? je n'en sais rien. Quand ? je ne peux le dire, ou plutôt je
suppose qu'il s'achèvera, lorsque ces mers n'auront plus rien à nous
apprendre. Tout ce qui a commencé a forcément une fin en ce monde.

-- Je pense comme monsieur, répondit Conseil, et il est fort possible
qu'après avoir parcouru toutes les mers du globe, le capitaine Nemo
nous donne la volée à tous trois.

-- La volée ! s'écria le Canadien. Une volée, voulez-vous dire ?

-- N'exagérons pas, maître Land, repris-je. Nous n'avons rien à
craindre du capitaine, mais je ne partage pas non plus les idées de
Conseil. Nous sommes maîtres des secrets du _Nautilus_, et je n'espère
pas que son commandant, pour nous rendre notre liberté, se résigne à
les voir courir le monde avec nous.

-- Mais alors, qu'espérez-vous donc ? demanda le Canadien.

-- Que des circonstances se rencontreront dont nous pourrons, dont nous
devrons profiter, aussi bien dans six mois que maintenant.

-- Ouais ! fit Ned Land. Et où serons-nous dans six mois, s'il vous
plaît, monsieur le naturaliste ?

-- Peut-être ici, peut-être en Chine. Vous le savez, le _Nautilus_ est
un rapide marcheur. Il traverse les océans comme une hirondelle
traverse les airs, ou un express les continents. Il ne craint point les
mers fréquentées. Qui nous dit qu'il ne va pas rallier les côtes de
France, d'Angleterre ou d'Amérique, sur lesquelles une fuite pourra
être aussi avantageusement tentée qu'ici ?

-- Monsieur Aronnax, répondit le Canadien, vos arguments pèchent par la
base. Vous parlez au futur : « Nous serons là ! Nous serons ici ! » Moi
je parle au présent : « Nous sommes ici, et il faut en profiter. » »

J'étais pressé de près par la logique de Ned Land, et je me sentais
battu sur ce terrain. Je ne savais plus quels arguments faire valoir en
ma faveur.

« Monsieur, reprit Ned, supposons, par impossible, que le capitaine
Nemo vous offre aujourd'hui même la liberté. Accepterez-vous ?

-- Je ne sais, répondis-je.

-- Et s'il ajoute que cette offre qu'il vous fait aujourd'hui, il ne la
renouvellera pas plus tard, accepterez-vous ? »

Je ne répondis pas.

« Et qu'en pense l'ami Conseil ? demanda Ned Land.

-- L'ami Conseil, répondit tranquillement ce digne garçon, l'ami
Conseil n'a rien à dire. Il est absolument désintéressé dans la
question. Ainsi que son maître, ainsi que son camarade Ned, il est
célibataire. Ni femme, ni parents, ni enfants ne l'attendent au pays.
Il est au service de monsieur, il pense comme monsieur, il parle comme
monsieur, et, à son grand regret, on ne doit pas compter sur lui pour
faire une majorité. Deux personnes seulement sont en présence :
monsieur d'un côté, Ned Land de l'autre. Cela dit, l'ami Conseil
écoute, et il est prêt à marquer les points. »

Je ne pus m'empêcher de sourire, à voir Conseil annihiler si
complètement sa personnalité. Au fond, le Canadien devait être enchanté
de ne pas l'avoir contre lui.

« Alors, monsieur, dit Ned Land, puisque Conseil n'existe pas, ne
discutons qu'entre nous deux. J'ai parlé, vous m'avez entendu.
Qu'avez-vous à répondre ? »

Il fallait évidemment conclure, et les faux-fuyants me répugnaient.

« Ami Ned, dis-je, voici ma réponse. Vous avez raison contre moi, et
mes arguments ne peuvent tenir devant les vôtres. Il ne faut pas
compter sur la bonne volonté du capitaine Nemo. La prudence la plus
vulgaire lui défend de nous mettre en liberté. Par contre, la prudence
veut que nous profitions de la première occasion de quitter le
_Nautilus_.

-- Bien, monsieur Aronnax, voilà qui est sagement parlé.

-- Seulement, dis-je, une observation, une seule. Il faut que
l'occasion soit sérieuse. Il faut que notre première tentative de fuite
réussisse ; car si elle avorte, nous ne retrouverons pas l'occasion de
la reprendre, et le capitaine Nemo ne nous pardonnera pas.

-- Tout cela est juste, répondit le Canadien. Mais votre observation
s'applique à toute tentative de fuite, qu'elle ait lieu dans deux ans
ou dans deux jours. Donc, la question est toujours celle-ci : si une
occasion favorable se présente, il faut la saisir.

-- D'accord. Et maintenant, me direz-vous. Ned, ce que vous entendez
par une occasion favorable ?

-- Ce serait celle qui, par une nuit sombre, amènerait le _Nautilus_ à
peu de distance d'une côte européenne.

&euro;&rdquo; Et vous tenteriez de vous sauver à la nage ?

Oui, si nous étions suffisamment rapprochés d'un rivage, et si le
navire flottait à la surface. Non, si nous étions éloignés, et si le
navire naviguait sous les eaux.

-- Et dans ce cas ?

-- Dans ce cas, je chercherais à m'emparer du canot. Je sais comment il
se manoeuvre. Nous nous introduirions à l'intérieur, et les boulons
enlevés, nous remonterions à la surface, sans même que le timonier,
placé à l'avant, s'aperçût de notre fuite.

-- Bien, Ned. Épiez donc cette occasion ; mais n'oubliez pas qu'un
échec nous perdrait.

-- Je ne l'oublierai pas, monsieur.

-- Et maintenant, Ned, voulez-vous connaître toute ma pensée sur votre
projet ?

-- Volontiers, monsieur Aronnax.

-- Eh bien, je pense -- je ne dis pas j'espère -- je pense que cette
occasion favorable ne se présentera pas.

-- Pourquoi cela ?

-- Parce que le capitaine Nemo ne peut se dissimuler que nous n'avons
pas renoncé à l'espoir de recouvrer notre liberté, et qu'il se tiendra
sur ses gardes, surtout dans les mers et en vue des côtes européennes.

-- Je suis de l'avis de monsieur, dit Conseil.

-- Nous verrons bien, répondit Ned Land, qui secouait la tête d'un air
déterminé.

-- Et maintenant, Ned Land, ajoutai-je, restons-en là. Plus un mot sur
tout ceci. Le jour où vous serez prêt, vous nous préviendrez et nous
vous suivrons. Je m'en rapporte complètement à vous. »

Cette conversation, qui devait avoir plus tard de si graves
conséquences, se termina ainsi. Je dois dire maintenant que les faits
semblèrent confirmer mes prévisions au grand désespoir du Canadien. Le
capitaine Nemo se défiait-il de nous dans ces mers fréquentées, ou
voulait-il seulement se dérober à la vue des nombreux navires de toutes
nations qui sillonnent la Méditerranée ? Je l'ignore, mais il se
maintint le plus souvent entre deux eaux et au large des côtes. Ou le
_Nautilus_ émergeait, ne laissant passer que la cage du timonier, ou il
s'en allait à de grandes profondeurs, car entre l'archipel grec et
l'Asie Mineure nous ne trouvions pas le fond par deux mille mètres.

Aussi, je n'eus connaissance de l'île de Carpathos, l'une des Sporades,
que par ce vers de Virgile que le capitaine Nemo me cita, en posant son
doigt sur un point du planisphère :

     Est in Carpathio Neptuni gurgite vates
     Coeruleus Proteus...
    C'était, en effet, l'antique séjour de Protée, le vieux pasteur des
troupeaux de Neptune, maintenant l'île de Scarpanto, située entre
Rhodes et la Crète. Je n'en vis que les soubassements granitiques à
travers la vitre du salon.

Le lendemain, 14 février, je résolus d'employer quelques heures à
étudier les poissons de l'Archipel ; mais par un motif quelconque, les
panneaux demeurèrent hermétiquement fermés. En relevant la direction du
_Nautilus_, je remarquai qu'il marchait vers Candie, l'ancienne île de
Crète. Au moment où je m'étais embarqué sur I'_Abraham-Lincoln_, cette
île venait de s'insurger tout entière contre le despotisme turc. Mais
ce qu'était devenue cette insurrection depuis cette époque, je
l'ignorais absolument, et ce n'était pas le capitaine Nemo, privé de
toute communication avec la terre, qui aurait pu me l'apprendre.

Je ne fis donc aucune allusion à cet événement, lorsque, le soir, je me
trouvai seul avec lui dans le salon. D'ailleurs, il me sembla
taciturne, préoccupé. Puis, contrairement à ses habitudes, il ordonna
d'ouvrir les deux panneaux du salon, et, allant de l'un à l'autre, il
observa attentivement la masse des eaux. Dans quel but ? Je ne pouvais
le deviner, et, de mon côté, j'employai mon temps à étudier les
poissons qui passaient devant mes yeux.

Entre autres, je remarquai ces gobies aphyses, citées par Aristote et
vulgairement connues sous le nom de « loches de mer », que l'on
rencontre particulièrement dans les eaux salées avoisinant le delta du
Nil. Près d'elles se déroulaient des pagres à demi phosphorescents,
sortes de spares que les Égyptiens rangeaient parmi les animaux sacrés,
et dont l'arrivée dans les eaux du Reuve, dont elles annonçaient le
fécond débordement, était fêtée par des cérémonies religieuses. Je
notai également des cheilines longues de trois décimètres, poissons
osseux à écailles transparentes, dont la couleur livide est mélangée de
taches rouges ; ce sont de grands mangeurs de végétaux marins, ce qui
leur donne un goût exquis ; aussi ces cheilines étaient-elles très
recherchées des gourmets de l'ancienne Rome, et leurs entrailles,
accommodées avec des laites de murènes, des cervelles de paons et des
langues de phénicoptères, composaient ce plat divin qui ravissait
Vitellius.

Un autre habitant de ces mers attira mon attention et ramena dans mon
esprit tous les souvenirs de l'antiquité. Ce fut le rémora qui voyage
attaché au ventre des requins ; au dire des anciens, ce petit poisson,
accroché à la carène d'un navire, pouvait l'arrêter dans sa marche, et
l'un d'eux, retenant le vaisseau d'Antoine pendant la bataille
d'Actium, facilita ainsi la victoire d'Auguste. A quoi tiennent les
destinées des nations ! J'observai également d'admirables anthias qui
appartiennent à l'ordre des lutjans, poissons sacrés pour les Grecs qui
leur attribuaient le pouvoir de chasser les monstres marins des eaux
qu'ils fréquentaient ; leur nom signifie, _fleur_, et ils le
justifiaient par leurs couleurs chatoyantes, leurs nuances comprises
dans la gamme du rouge depuis la pâleur du rose jusqu'à l'éclat du
rubis, et les fugitifs reflets qui moiraient leur nageoire dorsale. Mes
yeux ne pouvaient se détacher de ces merveilles de la mer, quand ils
furent frappés soudain par une apparition inattendue.

Au milieu des eaux, un homme apparut, un plongeur portant à sa ceinture
une bourse de cuir. Ce n'était pas un corps abandonné aux flots.
C'était un homme vivant qui nageait d'une main vigoureuse,
disparaissant parfois pour aller respirer à la surface et replongeant
aussitôt.

Je me retournai vers le capitaine Nemo, et d'une voix émue :

« Un homme ! un naufragé ! m'écriai-je. Il faut le sauver à tout prix !
»

Le capitaine ne me répondit pas et vint s'appuyer à la vitre.

L'homme s'était rapproché, et, la face collée au panneau, il nous
regardait.

A ma profonde stupéfaction, le capitaine Nemo lui fit un signe. Le
plongeur lui répondit de la main, remonta immédiatement vers la surface
de la mer, et ne reparut plus.

« Ne vous inquiétez pas, me dit le capitaine. C'est Nicolas, du cap
Matapan, surnommé le Pesce. Il est bien connu dans toutes les Cyclades.
Un hardi plongeur ! L'eau est son élément, et il y vit plus que sur
terre, allant sans cesse d'une île à l'autre et jusqu'à la Crète.

-- Vous le connaissez, capitaine ?

-- Pourquoi pas, monsieur Aronnax ? »

Cela dit, le capitaine Nemo se dirigea vers un meuble placé près du
panneau gauche du salon. Près de ce meuble, je vis un coffre cerclé de
fer, dont le couvercle portait sur une plaque de cuivre le chiffre du
_Nautilus_, avec sa devise _Mobilis in mobile_.

En ce moment, le capitaine, sans se préoccuper de ma présence, ouvrit
le meuble, sorte de coffre-fort qui renfermait un grand nombre de
lingots.

C'étaient des lingots d'or. D'où venait ce précieux métal qui
représentait une somme énorme ? Où le capitaine recueillait-il cet or,
et qu'allait-il faire de celui-ci ?

Je ne prononçai pas un mot. Je regardai. Le capitaine Nemo prit un à un
ces lingots et les rangea méthodiquement dans le coffre qu'il remplit
entièrement. J'estimai qu'il contenait alors plus de mille kilogrammes
d'or, c'est-à-dire près de cinq millions de francs.

Le coffre fut solidement fermé, et le capitaine écrivit sur son
couvercle une adresse en caractères qui devaient appartenir au grec
moderne.

Ceci fait, le capitaine Nemo pressa un bouton dont le fil correspondait
avec le poste de l'équipage. Quatre homme parurent, et non sans peine
ils poussèrent le coffre hors du salon. Puis, j'entendis qu'ils le
hissaient au moyen de palans sur l'escalier de fer.

En ce moment, le capitaine Nemo se tourna vers moi :

« Et vous disiez, monsieur le professeur ? me demanda-t-il.

-- Je ne disais rien, capitaine.

-- Alors, monsieur, vous me permettrez de vous souhaiter le bonsoir. »

Et sur ce, le capitaine Nemo quitta le salon.

Je rentrai dans ma chambre très intrigué, on le conçoit. J'essayai
vainement de dormir. Je cherchais une relation entre l'apparition de ce
plongeur et ce coffre rempli d'or. Bientôt, je sentis à certains
mouvements de roulis et de tangage, que le _Nautilus_ quittant les
couches inférieures revenait à la surface des eaux.

Puis, j'entendis un bruit de pas sur la plate-forme. Je compris que
l'on détachait le canot, qu'on le lançait à la mer. Il heurta un
instant les flancs du _Nautilus_, et tout bruit cessa.

Deux heures après, le même bruit, les mêmes allées et venues se
reproduisaient. L'embarcation, hissée à bord, était rajustée dans son
alvéole, et le _Nautilus_ se replongeait sous les flots.

Ainsi donc, ces millions avaient été transportés à leur adresse. Sur
quel point du continent ? Quel était le correspondant du capitaine Nemo
?

Le lendemain, je racontai à Conseil et au Canadien les événements de
cette nuit, qui surexcitaient ma curiosité au plus haut point. Mes
compagnons ne furent pas moins surpris que moi.

« Mais où prend-il ces millions ? » demanda Ned Land.

A cela, pas de réponse possible. Je me rendis au salon après avoir
déjeuné, et je me mis au travail. Jusqu'à cinq heures du soir, je
rédigeai mes notes. En ce moment -- devais-je l'attribuer à une
disposition personnelle -- je sentis une chaleur extrême, et je dus
enlever mon vêtement de byssus. Effet incompréhensible, car nous
n'étions pas sous de hautes latitudes, et d'ailleurs le _Nautilus_,
immergé, ne devait éprouver aucune élévation de température. Je
regardai le manomètre. Il marquait une profondeur de soixante pieds, à
laquelle la chaleur atmosphérique n'aurait pu atteindre.

Je continuai mon travail, mais la température s'éleva au point de
devenir intolérable.

« Est-ce que le feu serait à bord ? » me demandai-je.

J'allais quitter le salon, quand le capitaine Nemo entra. Il s'approcha
du thermomètre, le consulta, et se retournant vers moi :

« Quarante-deux degrés, dit-il.

-- Je m'en aperçois, capitaine, répondis-je, et pour peu que cette
chaleur augmente, nous ne pourrons la supporter.

-- Oh ! monsieur le professeur, cette chaleur n'augmentera que si nous
le voulons bien.

-- Vous pouvez donc la modérer à votre gré ?

-- Non, mais je puis m'éloigner du foyer qui la produit.

-- Elle est donc extérieure ?

-- Sans doute. Nous flottons dans un courant d'eau bouillante.

-- Est-il possible ? m'écriai-je.

-- Regardez. »

Les panneaux s'ouvrirent, et je vis la mer entièrement blanche autour
du _Nautilus_. Une fumée de vapeurs sulfureuses se déroulait au milieu
des flots qui bouillonnaient comme l'eau d'une chaudière. J'appuyai ma
main sur une des vitres, mais la chaleur était telle que je dus la
retirer.

« Où sommes-nous ? demandai-je.

-- Près de l'île Santorin, monsieur le professeur, me répondit le
capitaine, et précisément dans ce canal qui sépare Néa-Kamenni de
Paléa-Kamenni. J'ai voulu vous donner le curieux spectacle d'une
éruption sous-marine.

Je croyais, dis-je, que la formation de ces îles nouvelles était
terminée.

-- Rien n'est jamais terminé dans les parages volcaniques, répondit le
capitaine Nemo, et le globe y est toujours travaillé par les feux
souterrains. Déjà, en l'an dix-neuf de notre ère, suivant Cassiodore et
Pline, une île nouvelle, Théia la divine, apparut à la place même où se
sont récemment formés ces îlots. Puis, elle s'abîma sous les flots,
pour se remontrer en l'an soixante-neuf et s'abîmer encore une fois.
Depuis cette époque jusqu'à nos jours, le travail plutonien fut
suspendu. Mais, le 3 février 1866, un nouvel îlot, qu'on nomma l'îlot
de George, émergea au milieu des vapeurs sulfureuses, près de
Néa-Kamenni, et s'y souda, le 6 du même mois. Sept jours après, le 13
février, l'îlot Aphroessa parut, laissant entre Néa-Kamenni et lui un
canal de dix mètres. J'étais dans ces mers quand le phénomène se
produisit, et j'ai pu en observer toutes les phases. L'îlot Aphroessa,
de forme arrondie, mesurait trois cents pieds de diamètre sur trente
pieds de hauteur. Il se composait de laves noires et vitreuses, mêlées
de fragments feldspathiques. Enfin, le 10 mars, un îlot plus petit,
appelé Réka, se montra près de Néa-Kamenni, et depuis lors, ces trois
îlots, soudés ensemble, ne forment plus qu'une seule et même île.

-- Et le canal où nous sommes en ce moment ? demandai-je.

-- Le voici, répondit le capitaine Nemo, en me montrant une carte de
l'Archipel. Vous voyez que j'y ai porté les nouveaux îlots.

-- Mais ce canal se comblera un jour ?

-- C'est probable, monsieur Aronnax, car, depuis 1866, huit petits
îlots de lave ont surgi en face du port Saint-Nicolas de Paléa-Kamenni.
Il est donc évident que Néa et Paléa se réuniront dans un temps
rapproché. Si, au milieu du Pacifique, ce sont les infusoires qui
forment les continents, ici, ce sont les phénomènes éruptifs. Voyez,
monsieur, voyez le travail qui s'accomplit sous ces flots. »

Je revins vers la vitre. Le _Nautilus_ ne marchait plus. La chaleur
devenait intolérable. De blanche qu'elle était, la mer se faisait
rouge, coloration due à la présence d'un sel de fer. Malgré
l'hermétique fermeture du salon, une odeur sulfureuse insupportable se
dégageait, et j'apercevais des flammes écarlates dont la vivacité tuait
l'éclat de l'électricité.

J'étais en nage, j'étouffais, j'allais cuire. Oui, en vérité, je me
sentais cuire !

« On ne peut rester plus longtemps dans cette eau bouillante, dis-je au
capitaine.

-- Non, ce ne serait pas prudent », répondit l'impassible Nemo.

Un ordre fut donné. Le _Nautilus_ vira de bord et s'éloigna de cette
fournaise qu'il ne pouvait impunément braver. Un quart d'heure plus
tard, nous respirions à la surface des flots.

La pensée me vint alors que si Ned Land avait choisi ces parages pour
effectuer notre fuite, nous ne serions pas sortis vivants de cette mer
de feu.

Le lendemain, 16 février, nous quittions ce bassin qui, entre Rhodes et
Alexandrie, compte des profondeurs de trois mille mètres, et le
_Nautilus_ passant au large de Cerigo, abandonnait l'archipel grec,
après avoir doublé le cap Matapan.

                                  VII

                LA MÉDITERRANÉE EN QUARANTE-HUIT HEURES

La Méditerranée, la mer bleue par excellence, la « grande mer » des
Hébreux, la « mer » des Grecs, le « mare nostrum » des Romains, bordée
d'orangers, d'aloès, de cactus, de pins maritimes, embaumée du parfum
des myrtes, encadrée de rudes montagnes, saturée d'un air pur et
transparent, mais incessamment travaillée par les feux de la terre, est
un véritable monde. C'est là, sur ses rivages et sur ses eaux, dit
Michelet, que l'homme se retrempe dans l'un des plus puissants climats
du globe.

Mais si beau qu'il soit, je n'ai pu prendre qu'un aperçu rapide de ce
bassin, dont la superficie couvre deux millions de kilomètres carrés.
Les connaissances personnelles du capitaine Nemo me firent même défaut,
car l'énigmatique personnage ne parut pas une seule fois pendant cette
traversée à grande vitesse. J'estime à six cents lieues environ le
chemin que le _Nautilus_ parcourut sous les flots de cette mer, et ce
voyage, il l'accomplit en deux fois vingt-quatre heures. Partis le
matin du 16 février des parages de la Grèce, le 18, au soleil levant,
nous avions franchi le détroit de Gibraltar.

-- Il fut évident pour moi que cette Méditerranée, resserrée au milieu
de ces terres qu'il voulait fuir, déplaisait au capitaine Nemo. Ses
flots et ses brises lui rapportaient trop de souvenirs, sinon trop de
regrets. Il n'avait plus ici cette liberté d'allures, cette
indépendance de manoeuvres que lui laissaient les océans, et son
_Nautilus_ se sentait à l'étroit entre ces rivages rapprochés de
l'Afrique et de l'Europe.

Aussi, notre vitesse fut-elle de vingt-cinq milles à l'heure, soit
douze lieues de quatre kilomètres. Il va sans dire que Ned Land, à son
grand ennui, dut renoncer à ses projets de fuite. Il ne pouvait se
servir du canot entraîné à raison de douze à treize mètres par seconde.
Quitter le _Nautilus_ dans ces conditions, c'eût été sauter d'un train
marchant avec cette rapidité, manoeuvre imprudente s'il en fut.
D'ailleurs, notre appareil ne remontait que la nuit à la surface des
flots, afin de renouveler sa provision d'air, et il se dirigeait
seulement suivant les indications de la boussole et les relèvements du
loch.

Je ne vis donc de l'intérieur de cette Méditerranée que ce que le
voyageur d'un express aperçoit du paysage qui fuit devant ses yeux,
c'est-à-dire les horizons lointains, et non les premiers plans qui
passent comme un éclair. Cependant, Conseil et moi, nous pûmes observer
quelques-uns de ces poissons méditerranéens, que la puissance de leurs
nageoires maintenait quelques instants dans les eaux du _Nautilus_.
Nous restions à l'affût devant les vitres du salon, et nos notes me
permettent de refaire en quelques mots l'ichtyologie de cette mer.

Des divers poissons qui l'habitent, j'ai vu les uns, entrevu les
autres, sans parler de ceux que la vitesse du _Nautilus_ déroba à mes
yeux. Qu'il me soit donc permis de les classer d'après cette
classification fantaisiste. Elle rendra mieux mes rapides observations.

Au milieu de la masse des eaux vivement éclairées par les nappes
électriques, serpentaient quelques-unes de ces lamproies longues d'un
mètre, qui sont communes à presque tous les climats. Des oxyrhinques,
sortes de raies, larges de cinq pieds, au ventre blanc, au dos gris
cendré et tacheté, se développaient comme de vastes châles emportés par
les courants. D'autres raies passaient si vite que je ne pouvais
reconnaître si elles méritaient ce nom d'aigles qui leur fut donné par
les Grecs, ou ces qualifications de rat, de crapaud et de
chauve-souris, dont les pêcheurs modernes les ont affublées. Des
squales-milandres, longs de douze pieds et particulièrement redoutés
des plongeurs, luttaient de rapidité entre eux. Des renards marins,
longs de huit pieds et doués d'une extrême finesse d'odorat,
apparaissaient comme de grandes ombres bleuâtres. Des dorades, du genre
spare, dont quelques-unes mesuraient jusqu'à treize décimètres, se
montraient dans leur vêtement d'argent et d'azur entouré de
bandelettes, qui tranchait sur le ton sombre de leurs nageoires,
poissons consacrés à Vénus, et dont l'oeil est enchâssé dans un sourcil
d'or ; espèce précieuse, amie de toutes les eaux, douces ou salées,
habitant les fleuves, les lacs et les océans, vivant sous tous les
climats, supportant toutes les températures, et dont la race, qui
remonte aux époques géologiques de la terre, a conserve toute sa beauté
des premiers jours. Des esturgeons magnifiques, longs de neuf à dix
mètres, animaux de grande marche, heurtaient d'une queue puissante la
vitre des panneaux, montrant leur dos bleuâtre à petites taches brunes
: ils ressemblent aux squales dont ils n'égalent pas la force, et se
rencontrent dans toutes les mers ; au printemps, ils aiment à remonter
les grands fleuves, à lutter contre les courants du Volga, du Danube,
du Pô, du Rhin, de la Loire, de l'Oder, et se nourrissent de harengs,
de maquereaux, de saumons et de gades ; bien qu'ils appartiennent à la
classe des cartilagineux, ils sont délicats ; on les mange frais,
séchés, marinés ou salés, et, autrefois, on les portait triomphalement
sur la table des Lucullus. Mais de ces divers habitants de la
Méditerranée, ceux que je pus observer le plus utilement, lorsque le
_Nautilus_ se rapprochait de la surface, appartenaient au
soixante-troisième genre des poissons osseux. C'étaient des
scombres-thons, au dos bleu-noir, au ventre cuiras d'argent, et dont
les rayons dorsaux jettent des lueurs d'or. Ils ont la réputation de
suivre la marche des navires dont ils recherchent l'ombre fraîche sous
les feux du ciel tropical, et ils ne la démentirent pas en accompagnant
le Nautilus comme ils accompagnèrent autrefois les vaisseaux de
Lapérouse. Pendant de longues heures, ils luttèrent de vitesse avec
notre appareil. Je ne pouvais me lasser d'admirer ces animaux
véritablement taillés pour la course, leur tête petite, leur corps
lisse et fusiforme qui chez quelques-uns dépassait trois mètres, leurs
pectorales douées d'une remarquable vigueur et leurs caudales
fourchues. Ils nageaient en triangle, comme certaines troupes d'oiseaux
dont ils égalaient la rapidité, ce qui faisait dire aux anciens que la
géométrie et la stratégie leur étaient familières. Et cependant ils
n'échappent point aux poursuites des Provençaux, qui les estiment comme
les estimaient les habitants de la Propontide et de l'Italie, et c'est
en aveugles, en étourdis, que ces précieux animaux vont se jeter et
périr par milliers dans les madragues marseillaises.

Je citerai, pour mémoire seulement, ceux des poissons méditerranéens
que Conseil ou moi nous ne fîmes qu'entrevoir. C'étaient des
gymontes-fierasfers blanchâtres qui passaient comme d'insaisissables
vapeurs, des murènes-congres, serpents de trois à quatre mètres
enjolivés de vert, de bleu et de jaune, des gades-merlus, longs de
trois pieds, dont le foie formait un morceau délicat, des
coepoles-ténias qui flottaient comme de fines algues, des trygles que
les poètes appellent poissons-lyres et les marins poissons-siffleurs,
et dont le museau est orné de deux lames triangulaires et dentelées qui
figurent l'instrument du vieil Homère, des trygles-hirondelles, nageant
avec la rapidité de l'oiseau dont ils ont pris le nom, des
holocentres-mérons, à tête rouge, dont la nageoire dorsale est garnie
de filaments, des aloses agrémentées de taches noires, grises, brunes,
bleues, jaunes, vertes, qui sont sensibles à la voix argentine des
clochettes, et de splendides turbots, ces faisans de la mer, sortes de
losanges à nageoires jaunâtres, pointillés de brun, et dont le coté
supérieur, le côté gauche, est généralement marbré de brun et de jaune,
enfin des troupes d'admirables mulles rougets, véritables paradisiers
de l'Océan, que les Romains payaient jusqu'à dix mille sesterces la
pièce, et qu'ils faisaient mourir sur leur table, pour suivre d'un oeil
cruel leurs changements de couleurs depuis le rouge cinabre de la vie
jusqu'au blanc pâle de la mort.

Et si je ne pus observer ni miralets, ni balistes, ni tétrodons, ni
hippocampes, ni jouans, ni centrisques, ni blennies, ni surmulets, ni
labres, ni éperlans, ni exocets, ni anchois, ni pagels, ni bogues, ni
orphes, ni tous ces principaux représentants de l'ordre des
pleuronectes, les limandes, les flez, les plies, les soles, les
carrelets, communs à l'Atlantique et à la Méditerranée, il faut en
accuser la vertigineuse vitesse qui emportait le _Nautilus_ à travers
ces eaux opulentes.

Quant aux mammifères marins, je crois avoir reconnu en passant à
l'ouvert de l'Adriatique, deux ou trois cachalots, munis d'une nageoire
dorsale du genre des physétères, quelques dauphins du genre des
globicéphales, spéciaux à la Méditerranée et dont la partie antérieure
de la tête est zébrée de petites lignes claires, et aussi une douzaine
de phoques au ventre blanc, au pelage noir, connus sous le nom de
moines et qui ont absolument l'air de Dominicains longs de trois mètres.

Pour sa part, Conseil croit avoir aperçu une tortue large de six pieds,
ornée de trois arêtes saillantes dirigées longitudinalement. Je
regrettai de ne pas avoir vu ce reptile, car, à la description que m'en
fit Conseil, je crus reconnaître le luth qui forme une espèce assez
rare. Je ne remarquai, pour mon compte, que quelques cacouannes a
carapace allongée.

Quant aux zoophytes, je pus admirer, pendant quelques instants, une
admirable galéolaire orangée qui s'accrocha à la vitre du panneau de
bâbord ; c'était un long filament ténu, s'arborisant en branches
infinies et terminées par la plus fine dentelle qu'eussent jamais filée
les rivales d'Arachné. Je ne pus, malheureusement, pêcher cet admirable
échantillon, et aucun autre zoophyte méditerranéen ne se fût sans doute
offert à mes regards, si le _Nautilus_, dans la soirée du 16, n'eût
singulièrement ralenti sa vitesse. Voici dans quelles circonstances.

Nous passions alors entre la Sicile et la côte de Tunis. Dans cet
espace resserré entre le cap Bon et le détroit de Messine, le fond de
la mer remonte presque subitement. Là s'est formée une véritable crête
sur laquelle il ne reste que dix-sept mètres d'eau, tandis que de
chaque côté la profondeur est de cent soixante-dix mètres. Le
_Nautilus_ dut donc manoeuvrer prudemment afin de ne pas se heurter
contre cette barrière sous-marine.

Je montrai à Conseil, sur la carte de la Méditerranée, l'emplacement
qu'occupait ce long récif.

« Mais, n'en déplaise à monsieur, fit observer Conseil, c'est comme un
isthme véritable qui réunit l'Europe à l'Afrique.

-- Oui, mon garçon, répondis-je, il barre en entier le détroit de
Libye, et les sondages de Smith ont prouvé que les continents étaient
autrefois réunis entre le cap Boco et le cap Furina.

-- Je le crois volontiers, dit Conseil.

-- J'ajouterai, repris-je, qu'une barrière semblable existe entre
Gibraltar et Ceuta, qui, aux temps géologiques, fermait complètement la
Méditerranée.

-- Eh ! fit Conseil, si quelque poussée volcanique relevait un jour ces
deux barrières au-dessus des flots !

-- Ce n'est guère probable, Conseil.

-- Enfin, que monsieur me permette d'achever, si ce phénomène se
produisait, ce serait fâcheux pour monsieur de Lesseps, qui se donne
tant de mal pour percer son isthme !

-- J'en conviens, mais, je te le répète, Conseil, ce phénomène ne se
produira pas. La violence des forces souterraines va toujours
diminuant. Les volcans, si nombreux aux premiers jours du monde,
s'éteignent peu à peu, la chaleur interne s'affaiblit, la température
des couches inférieures du globe baisse d'une quantité appréciable par
siècle, et au détriment de notre globe, car cette chaleur, c'est sa vie.

-- Cependant, le soleil...

-- Le soleil est insuffisant, Conseil. Peut-il rendre la chaleur à un
cadavre ?

-- Non, que je sache.

-- Eh bien, mon ami, la terre sera un jour ce cadavre refroidi. Elle
deviendra inhabitable et sera inhabitée comme la lune, qui depuis
longtemps a perdu sa chaleur vitale.

-- Dans combien de siècles ? demanda Conseil.

-- Dans quelques centaines de mille ans, mon garçon.

-- Alors, répondit Conseil, nous avons le temps d'achever notre voyage,
si toutefois Ned Land ne s'en mêle pas ! »

Et Conseil, rassuré, se remit à étudier le haut-fond que le _Nautilus_
rasait de près avec une vitesse modérée.

Là, sous un sol rocheux et volcanique, s'épanouissait toute une flore
vivante, des éponges, des holoturies, des cydippes hyalines ornées de
cyrrhes rougeâtres et qui émettaient une légère phosphorescence, des
beroës, vulgairement connus sous le nom de concombres de mer et baignés
dans les miroitements d'un spectre solaire, des comatules ambulantes,
larges d'un mètre, et dont la pourpre rougissait les eaux, des euryales
arborescentes de la plus grande beauté, des pavonacées à longues tiges,
un grand nombre d'oursins comestibles d'espèces variées, et des
actinies vertes au tronc grisâtre, au disque brun, qui se perdaient
dans leur chevelure olivâtre de tentacules.

Conseil s'était occupé plus particulièrement d'observer les mollusques
et les articulés, et bien que la nomenclature en soit un peu aride, je
ne veux pas faire tort à ce brave garçon en omettant ses observations
personnelles.

Dans l'embranchement des mollusques, il cite de nombreux pétoncles
pectiniformes, des spondyles pieds-d'âne qui s'entassaient les uns sur
les autres, des donaces triangulaires, des hyalles tridentées, à
nageoires jaunes et à coquilles transparentes, des pleurobranches
orangés, des oeufs pointillés ou semés de points verdâtres, des
aplysies connues aussi sous le nom de lièvres de mer, des dolabelles,
des acères charnus, des ombrelles spéciales à la Méditerranée, des
oreilles de mer dont la coquille produit une nacre très recherchée, des
pétoncles flammulés, des anomies que les Languedociens, dit-on,
préfèrent aux huîtres, des clovis si chers aux Marseillais, des praires
doubles, blanches et grasses, quelques-uns de ces clams qui abondent
sur les côtes de l'Amérique du Nord et dont il se fait un débit si
considérable à New York, des peignes operculaires de couleurs variées,
des lithodonces enfoncées dans leurs trous et dont je goûtais fort le
goût poivré, des vénéricardes sillonnées dont la coquille à sommet
bombé présentait des côtes saillantes, des cynthies hérissées de
tubercules écarlates, des carniaires à pointe recourbées et semblables
à de légères gondoles, des féroles couronnées, des atlantes à coquilles
spiraliformes, des thétys grises, tachetées de blanc et recouvertes de
leur mantille frangée, des éolides semblables à de petites limaces, des
cavolines rampant sur le dos, des auricules et entre autres l'auricule
myosotis, à coquille ovale, des scalaires fauves, des littorines, des
janthures, des cinéraires, des pétricoles, des lamellaires, des
cabochons, des pandores, etc.

Quant aux articulés, Conseil les a, sur ses notes, très justement
divisés en six classes, dont trois appartiennent au monde marin. Ce
sont les classes des crustacés, des cirrhopodes et des annélides.

Les crustacés se subdivisent en neuf ordres, et le premier de ces
ordres comprend les décapodes, c'est-à-dire les animaux dont la tête et
le thorax sont le plus généralement soudés entre eux, dont l'appareil
buccal est composé de plusieurs paires de membres, et qui possèdent
quatre, cinq ou six paires de pattes thoraciques ou ambulatoires.
Conseil avait suivi la méthode de notre maître Milne Edwards, qui fait
trois sections des décapodes : les brachyoures, les macroures et les
anomoures. Ces noms sont légèrement barbares, mais ils sont justes et
précis. Parmi les macroures, Conseil cite des amathies dont le front
est armé de deux grandes pointes divergentes, l'inachus scorpion, qui
-- je ne sais pourquoi -- symbolisait la sagesse chez les Grecs, des
lambres-masséna, des lambres-spinimanes, probablement égarés sur ce
haut-fond, car d'ordinaire ils vivent à de grandes profondeurs, des
xhantes, des pilumnes, des rhomboldes, des calappiens granuleux -- très
faciles à digérer, fait observer Conseil -- des corystes édentés, des
ébalies, des cymopolies, des dorripes laineuses, etc. Parmi les
macroures, subdivisés en cinq familles, les cuirassés, les fouisseurs,
les astaciens, les salicoques et les ochyzopodes, il cite des
langoustes communes, dont la chair est si estimée chez les femelles,
des scyllares-ours ou cigales de mer, des gébies riveraines, et toutes
sortes d'espèces comestibles, mais il ne dit rien de la subdivision des
astaciens qui comprend les homards, car les langoustes sont les seuls
homards de la Méditerranée. Enfin, parmi les anomoures, il vit des
drocines communes, abritées derrière cette coquille abandonnée dont
elles s'emparent, des homoles à front épineux, des bernard-l'ermite,
des porcellanes, etc.

Là s'arrêtait le travail de Conseil. Le temps lui avait manqué pour
compléter la classe des crustacés par l'examen des stomapodes, des
amphipodes, des homopodes, des isopodes, des trilobites, des
branchiapodes, des ostracodes et des entomostracées. Et pour terminer
l'étude des articulés marins, il aurait dû citer la classe des
cyrrhopodes qui renferme les cyclopes, les argules, et la classe des
annélides qu'il n'eût pas manqué de diviser en tubicoles et en
dorsibranches. Mais le _Nautilus_, ayant dépassé le haut-fond du
détroit de Libye, reprit dans les eaux plus profondes sa vitesse
accoutumée. Dès lors plus de mollusques, plus d'articulés, plus de
zoophytes. A peine quelques gros poissons qui passaient comme des
ombres.

Pendant la nuit du 16 au 17 février, nous étions entrés dans ce second
bassin méditerranéen, dont les plus grandes profondeurs se trouvent par
trois mille mètres. Le _Nautilus_, sous l'impulsion de son hélice,
glissant sur ses plans inclinés, s'enfonça jusqu'aux dernières couches
de la mer.

Là, à défaut des merveilles naturelles, la masse des eaux offrit à mes
regards bien des scènes émouvantes et terribles. En effet, nous
traversions alors toute cette partie de la Méditerranée si féconde en
sinistres. De la côte algérienne aux rivages de la Provence, que de
navires ont fait naufrage, que de bâtiments ont disparu ! La
Méditerranée n'est qu'un lac, comparée aux vastes plaines liquides du
Pacifique, mais c'est un lac capricieux, aux flots changeants,
aujourd'hui propice et caressant pour la frêle tartane qui semble
flotter entre le double outre-mer des eaux et du ciel, demain, rageur
tourmenté, démonté par les vents, brisant les plus forts navires de ses
lames courtes qui les frappent à coups précipités.

Ainsi, dans cette promenade rapide à travers les couches profondes, que
d'épaves j'aperçus gisant sur le sol, les unes déjà empâtées par les
coraux, les autres revêtues seulement d'une couche de rouille, des
ancres, des canons, des boulets, des garnitures de fer, des branches
d'hélice, des morceaux de machines, des cylindres brisés, des
chaudières défoncées, puis des coques flottant entre deux eaux,
celles-ci droites, celles-là renversées.

De ces navires naufragés, les uns avaient péri par collision, les
autres pour avoir heurté quelque écueil de granit. J'en vis qui avaient
coulé à pic, la mâture droite, le gréement raidi par l'eau. Ils avaient
l'air d'être à l'ancre dans une immense rade foraine et d'attendre le
moment du départ. Lorsque le _Nautilus_ passait entre eux et les
enveloppait de ses nappes électriques, il semblait que ces navires
allaient le saluer de leur pavillon et lui envoyer leur numéro d'ordre
! Mais non, rien que le silence et la mort sur ce champ des
catastrophes !

J'observai que les fonds méditerranéens étaient plus encombrés de ces
sinistres épaves à mesure que le _Nautilus_ se rapprochait du détroit
de Gibraltar. Les côtes d'Afrique et d'Europe se resserrent alors, et
dans cet étroit espace, les rencontres sont fréquentes. Je vis là de
nombreuses carènes de fer, des ruines fantastiques de steamers, les uns
couchés, les autres debout, semblables à des animaux formidables. Un de
ces bateaux aux flancs ouverts, sa cheminée courbée, ses roues dont il
ne restait plus que la monture, son gouvernail séparé de l'étambot et
retenu encore par une chaîne de fer, son tableau d'arrière rongé par
les sels marins, se présentait sous un aspect terrible ! Combien
d'existences brisées dans son naufrage ! Combien de victimes entraînées
sous les flots ! Quelque matelot du bord avait-il survécu pour raconter
ce terrible désastre, ou les flots gardaient-ils encore le secret de ce
sinistre ? Je ne sais pourquoi, il me vint à la pensée que ce bateau
enfoui sous la mer pouvait être l'_Atlas_, disparu corps et biens
depuis une vingtaine d'années, et dont on n'a jamais entendu parler !
Ah ! quelle sinistre histoire serait à faire que celle de ces fonds
méditerranéens, de ce vaste ossuaire, où tant de richesses se sont
perdues, où tant de victimes ont trouvé la mort !

Cependant, le _Nautilus_, indifférent et rapide, courait à toute hélice
au milieu de ces ruines. Le 18 février, vers trois heures du matin, il
se présentait à l'entrée du détroit de Gibraltar.

Là existent deux courants : un courant supérieur, depuis longtemps
reconnu, qui amène les eaux de l'Océan dans le bassin de la
Méditerranée ; puis un contre-courant inférieur, dont le raisonnement a
démontré aujourd'hui l'existence. En effet, la somme des eaux de la
Méditerranée, incessamment accrue par les flots de l'Atlantique et par
les fleuves qui s'y jettent, devrait élever chaque année le niveau de
cette mer, car son évaporation est insuffisante pour rétablir
l'équilibre. Or, il n'en est pas ainsi, et on a dû naturellement
admettre l'existence d'un courant inférieur qui par le détroit de
Gibraltar verse dans le bassin de l'Atlantique le trop-plein de la
Méditerranée.

Fait exact, en effet. C'est de ce contre-courant que profita le
_Nautilus_. Il s'avança rapidement par l'étroite passe. Un instant je
pus entrevoir les admirables ruines du temple d'Hercule enfoui, au dire
de Pline et d'Avienus, avec l'île basse qui le supportait, et quelques
minutes plus tard nous flottions sur les flots de l'Atlantique.

                                  VIII

                            LA BAIE DE VIGO

L'Atlantique ! Vaste étendue d'eau dont la superficie couvre vingt-cinq
millions de milles carrés, longue de neuf mille milles sur une largeur
moyenne de deux mille sept cents. Importante mer presque ignorée des
anciens, sauf peut-être des Carthaginois, ces Hollandais de
l'antiquité, qui dans leurs pérégrinations commerciales suivaient les
côtes ouest de l'Europe et de l'Afrique ! Océan dont les rivages aux
sinuosités parallèles embrassent un périmètre immense, arrosé par les
plus grands fleuves du monde, le Saint-Laurent, le Mississipi,
l'Amazone, la Plata, l'Orénoque, le Niger, le Sénégal, l'Elbe, la
Loire, le Rhin, qui lui apportent les eaux des pays les plus civilisés
et des contrées les plus sauvages ! Magnifique plaine, incessamment
sillonnée par les navires de toutes les nations, abritée sous tous les
pavillons du monde, et que terminent ces deux pointes terribles,
redoutées des navigateurs, le cap Horn et le cap des Tempêtes !

Le _Nautilus_ en brisait les eaux sous le tranchant de son éperon,
après avoir accompli près de dix mille lieues en trois mois et demi,
parcours supérieur à l'un des grands cercles de la terre. Où
allions-nous maintenant, et que nous réservait l'avenir ?

Le _Nautilus_, sorti du détroit de Gibraltar, avait pris le large. Il
revint à la surface des flots, et nos promenades quotidiennes sur la
plate-forme nous furent ainsi rendues.

J'y montai aussitôt accompagné de Ned Land et de Conseil. A une
distance de douze milles apparaissait vaguement le cap Saint-Vincent
qui forme la pointe sud-ouest de la péninsule hispanique. Il ventait un
assez fort coup de vent du sud. La mer était grosse, houleuse. Elle
imprimait de violentes secousses de roulis au _Nautilus_. Il était
presque impossible de se maintenir sur la plate-forme que d'énormes
paquets de mer battaient à chaque instant. Nous redescendîmes donc
après avoir humé quelques bouffées d'air.

Je regagnai ma chambre. Conseil revint à sa cabine mais le Canadien,
l'air assez préoccupé, me suivit. Notre rapide passage à travers la
Méditerranée ne lui avait pas permis de mettre ses projets à exécution,
et il dissimulait peu son désappointement.

Lorsque la porte de ma chambre fut fermée, il s'assit et me regarda
silencieusement.

« Ami Ned, lui dis-je, je vous comprends, mais vous n'avez rien à vous
reprocher. Dans les conditions ou naviguait le _Nautilus_, songer à le
quitter eût été de la folie ! »

Ned Land ne répondit rien. Ses lèvres serrées, ses sourcils froncés,
indiquaient chez lui la violente obsession d'une idée fixe.

« Voyons, repris-je, rien n'est désespéré encore. Nous remontons la
côte du Portugal. Non loin sont la France, l'Angleterre, où nous
trouverions facilement un refuge. Ah ! si le _Nautilus_, sorti du
détroit de Gibraltar, avait mis le cap au sud, s'il nous eût entraînés
vers ces régions à les continents manquent, je partagerais vos
inquiétudes. Mais, nous le savons maintenant, le capitaine Nemo ne fuit
pas les mers civilisées, et dans quelques jours, je crois que vous
pourrez agir avec quelque sécurité. »

Ned Land me regarda plus fixement encore, et desserrant enfin les
lèvres :

« C'est pour ce soir », dit-il.

Je me redressai subitement. J'étais, je l'avoue, peu préparé à cette
communication. J'aurais voulu répondre au Canadien, mais les mots ne me
vinrent pas.

« Nous étions convenus d'attendre une circonstance reprit Ned Land. La
circonstance, je la tiens. Ce soir, nous ne serons qu'à quelques milles
de la côte espagnole. La nuit est sombre. Le vent souffle du large.
J'ai votre parole, monsieur Aronnax, et je compte sur vous. »

Comme je me taisais toujours, le Canadien se leva, et se rapprochant de
moi :

« Ce soir, à neuf heures, dit-il. J'ai prévenu Conseil. A ce moment-là,
le capitaine Nemo sera enfermé dans sa chambre et probablement couché.
Ni les mécaniciens, ni les hommes de l'équipage ne peuvent nous voir.
Conseil et moi, nous gagnerons l'escalier central. Vous, monsieur
Aronnax, vous resterez dans la bibliothèque à deux pas de nous,
attendant mon signal. Les avirons, le mât et la voile sont dans le
canot. Je suis même parvenu à y porter quelques provisions. Je me suis
procuré une clef anglaise pour dévisser les écrous qui attachent le
canot à la coque du _Nautilus_. Ainsi tout est prêt. A ce soir.

-- La mer est mauvaise, dis-je.

-- J'en conviens, répond le Canadien, mais il faut risquer cela. La
liberté vaut qu'on la paye. D'ailleurs, l'embarcation est solide, et
quelques milles avec un vent qui porte ne sont pas une affaire. Qui
sait si demain nous ne serons pas à cent lieues au large ? Que les
circonstances nous favorisent, et entre dix et onze heures, nous serons
débarqués sur quelque point de la terre ferme ou morts. Donc, à la
grâce de Dieu et à ce soir ! »

Sur ce mot, le Canadien se retira, me laissant presque abasourdi.
J'avais imaginé que, le cas échéant, j'aurais eu le temps de réfléchir,
de discuter. Mon opiniâtre compagnon ne me le permettait pas. Que lui
aurais-je dit, après tout ? Ned Land avait cent fois raison. C'était
presque une circonstance, il en profitait. Pouvais-je revenir sur ma
parole et assumer cette responsabilité de compromettre dans un intérêt
tout personnel l'avenir de mes compagnons ? Demain, le capitaine Nemo
ne pouvait-il pas nous entraîner au large de toutes terres ?

En ce moment, un sifflement assez fort m'apprit que les réservoirs se
remplissaient, et le _Nautilus_ s'enfonça sous les flots de
l'Atlantique.

Je demeurai dans ma chambre. Je voulais éviter le capitaine pour cacher
à ses yeux l'émotion qui me dominait. Triste Journée que je passai
ainsi, entre le désir de rentrer en possession de mon libre arbitre et
le regret d'abandonner ce merveilleux _Nautilus_, laissant inachevées
mes études sous-marines ! Quitter ainsi cet océan, « mon Atlantique »,
comme je me plaisais à le nommer, sans en avoir observé les dernières
couches, sans lui avoir dérobé ces secrets que m'avaient révélés les
mers des Indes et du Pacifique ! Mon roman me tombait des mains dès le
premier volume, mon rêve s'interrompait au plus beau moment ! Quelles
heures mauvaises s'écoulèrent ainsi, tantôt me voyant en sûreté, à
terre, avec mes compagnons, tantôt souhaitant, en dépit de ma raison,
que quelque circonstance imprévue empêchât la réalisation des projets
de Ned Land.

Deux fois je vins au salon. Je voulais consulter le compas. Je voulais
voir si la direction du _Nautilus_ nous rapprochait, en effet, ou nous
éloignait de la côte. Mais non. Le _Nautilus_ se tenait toujours dans
les eaux portugaises. Il pointait au nord en prolongeant les rivages de
l'Océan.

Il fallait donc en prendre son parti et se préparer à fuir. Mon bagage
n'était pas lourd. Mes notes, rien de plus.

Quant au capitaine Nemo, je me demandai ce qu'il penserait de notre
évasion, quelles inquiétudes, quels torts peut-être elle lui causerait,
et ce qu'il ferait dans le double cas où elle serait ou révélée ou
manquée ! Sans doute je n'avais pas à me plaindre de lui, au contraire.
Jamais hospitalité ne fut plus franche que la sienne. En le quittant,
je ne pouvais être taxé d'ingratitude. Aucun serment ne nous liait à
lui. C'était sur la force des choses seule qu'il comptait et non sur
notre parole pour nous fixer à jamais auprès de lui. Mais cette
prétention hautement avouée de nous retenir éternellement prisonniers à
son bord justifiait toutes nos tentatives.

Je n'avais pas revu le capitaine depuis notre visite à l'île de
Santorin. Le hasard devait-il me mettre en sa présence avant notre
départ ? Je le désirais et je le craignais tout à la fois. J'écoutai si
je ne l'entendrais pas marcher dans sa chambre contiguë à la mienne.
Aucun bruit ne parvint à mon oreille. Cette chambre devait être déserte.

Alors j'en vins à me demander si cet étrange personnage était à bord.
Depuis cette nuit pendant laquelle le canot avait quitté le _Nautilus_
pour un service mystérieux, mes idées s'étaient, en ce qui le concerne,
légèrement modifiées. Je pensais, bien qu'il eût pu dire, que le
capitaine Nemo devait avoir conservé avec la terre quelques relations
d'une certaine espèce. Ne quittait-il jamais le _Nautilus_ ? Des
semaines entières s'étaient souvent écoulées sans que je l'eusse
rencontré. Que faisait-il pendant ce temps, et alors que je le croyais
en proie à des accès de misanthropie, n'accomplissait-il pas au loin
quelque acte secret dont la nature m'échappait jusqu'ici ?

Toutes ces idées et mille autres m'assaillirent à la fois. Le champ des
conjectures ne peut être qu'infini dans l'étrange situation où nous
sommes. J'éprouvais un malaise insupportable. Cette journée d'attente
me semblait éternelle. Les heures sonnaient trop lentement au gré de
mon impatience.

Mon dîner me fut comme toujours servi dans ma chambre. Je mangeai mal,
étant trop préoccupé. Je quittai la table à sept heures. Cent vingt
minutes -- je les comptais -- me séparaient encore du moment où je
devais rejoindre Ned Land. Mon agitation redoublait. Mon pouls battait
avec violence. Je ne pouvais rester immobile. J'allais et venais,
espérant calmer par le mouvement le trouble de mon esprit. L'idée de
succomber dans notre téméraire entreprise était le moins pénible de mes
soucis ; mais à la pensée de voir notre projet découvert avant d'avoir
quitté le _Nautilus_, à la pensée d'être ramené devant le capitaine
Nemo irrité, ou, ce qui eût été pis, contristé de mon abandon, mon
coeur palpitait.

Je voulus revoir le salon une dernière fois. Je pris par les coursives,
et j'arrivai dans ce musée où j'avais passé tant d'heures agréables et
utiles. Je regardai toutes ces richesses, tous ces trésors, comme un
homme à la veille d'un éternel exil et qui part pour ne plus revenir.
Ces merveilles de la nature, ces chefs-d'oeuvre de l'art, entre
lesquels depuis tant de jours se concentrait ma vie, j'allais les
abandonner pour jamais. J'aurais voulu plonger mes regards par la vitre
du salon à travers les eaux de l'Atlantique ; mais les panneaux étaient
hermétiquement fermés et un manteau de tôle me séparait de cet Océan
que je ne connaissais pas encore.

En parcourant ainsi le salon, j'arrivai près de la porte, ménagée dans
le pan coupé, qui s'ouvrait sur la chambre du capitaine. A mon grand
étonnement, cette porte était entrebâillée. Je reculai
involontairement. Si le capitaine Nemo était dans sa chambre, il
pouvait me voir. Cependant, n'entendant aucun bruit, je m'approchai. La
chambre était déserte. Je poussai la porte. Je fis quelques pas à
l'intérieur. Toujours le même aspect sévère, cénobitique.

En cet instant, quelques eaux-fortes suspendues à la paroi et que je
n'avais pas remarquées pendant ma première visite, frappèrent mes
regards. C'étaient des portraits, des portraits de ces grands hommes
historiques dont l'existence n'a été qu'un perpétuel dévouement à une
grande idée humaine, Kosciusko, le héros tombé au cri de _Finis
Polonioe_, Botzaris, le Léonidas de la Grèce moderne, O'Connell, le
défenseur de l'Irlande, Washington, le fondateur de l'Union américaine,
Manin, le patriote italien, Lincoln, tombé sous la balle d'un
esclavagiste, et enfin, ce martyr de l'affranchissement de la race
noire, John Brown, suspendu à son gibet, tel que l'a si terriblement
dessiné le crayon de Victor Hugo.

Quel lien existait-il entre ces âmes héroïques et l'âme du capitaine
Nemo ? Pouvais-je enfin, de cette réunion de portraits, dégager le
mystère de son existence ? Était-il le champion des peuples opprimés,
le libérateur des races esclaves ? Avait-il figuré dans les dernières
commotions politiques ou sociales de ce siècle. Avait-il été l'un des
héros de la terrible guerre américaine, guerre lamentable et à jamais
glorieuse ?...

Tout à coup l'horloge sonna huit heures. Le battement du premier coup
de marteau sur le timbre m'arracha à mes rêves. Je tressaillis comme si
un oeil invisible eût pu plonger au plus secret de mes pensées, et je
me précipitai hors de la chambre.

Là, mes regards s'arrêtèrent sur la boussole. Notre direction était
toujours au nord. Le loch indiquait une vitesse modérée, le manomètre,
une profondeur de soixante pieds environ. Les circonstances
favorisaient donc les projets du Canadien.

Je regagnai ma chambre. Je me vêtis chaudement, bottes de mer, bonnet
de loutre, casaque de byssus doublée de peau de phoque. J'étais prêt.
J'attendis. Les frémissements de l'hélice troublaient seuls le silence
profond qui régnait à bord. J'écoutais, je tendais l'oreille. Quelque
éclat de voix ne m'apprendrait-il pas, tout à coup, que Ned Land venait
d'être surpris dans ses projets d'évasion ? Une inquiétude mortelle
m'envahit. J'essayai vainement de reprendre mon sang-froid.

A neuf heures moins quelques minutes, je collai mon oreille près de la
porte du capitaine. Nul bruit. Je quittai ma chambre, et je revins au
salon qui était plongé dans une demi-obscurité, mais désert.

J'ouvris la porte communiquant avec la bibliothèque. Même clarté
insuffisante, même solitude. J'allai me poster près de la porte qui
donnait sur la cage de l'escalier central. J'attendis le signal de Ned
Land.

En ce moment, les frémissements de l'hélice diminuèrent sensiblement,
puis ils cessèrent tout à fait. Pourquoi ce changement dans les allures
du _Nautilus_ ? Cette halte favorisait-elle ou gênait-elle les desseins
de Ned Land, je n'aurais pu le dire.

Le silence n'était plus troublé que par les battements de mon coeur.

Soudain, un léger choc se fit sentir. Je compris que le _Nautilus_
venait de s'arrêter sur le fond de l'océan. Mon inquiétude redoubla. Le
signal du Canadien ne m'arrivait pas. J'avais envie de rejoindre Ned
Land pour l'engager à remettre sa tentative. Je sentais que notre
navigation ne se faisait plus dans les conditions ordinaires...

En ce moment, la porte du grand salon s'ouvrit, et le capitaine Nemo
parut. Il m'aperçut, et, sans autre préambule :

« Ah ! Monsieur le professeur, dit-il d'un ton aimable, je vous
cherchais. Savez-vous votre histoire d'Espagne ? »

On saurait à fond l'histoire de son propre pays que, dans les
conditions où je me trouvais, l'esprit troublé, la tête perdue, on ne
pourrait en citer un mot.

« Eh bien ? reprit le capitaine Nemo, vous avez entendu ma question ?
Savez-vous l'histoire d'Espagne ?

-- Très mal, répondis-je.

-- Voilà bien les savants, dit le capitaine ils ne savent pas. Alors,
asseyez-vous, ajouta-t-il, et je vais vous raconter un curieux épisode
de cette histoire. »

Le capitaine s'étendit sur un divan, et, machinalement, je pris place
auprès de lui, dans la pénombre.

« Monsieur le professeur, me dit-il, écoutez-moi bien. Cette histoire
vous intéressera par un certain côté, car elle répondra à une question
que sans doute vous n'avez pu résoudre.

-- Je vous écoute, capitaine, dis-je, ne sachant où mon interlocuteur
voulait en venir, et me demandant si cet incident se rapportait à nos
projets de fuite.

-- Monsieur le professeur, reprit le capitaine Nemo, si vous le voulez
bien, nous remonterons à 1702. Vous n'ignorez pas qu'à cette époque,
votre roi Louis XIV, croyant qu'il suffisait d'un geste de potentat
pour faire rentrer les Pyrénées sous terre, avait imposé le duc
d'Anjou, son petit-fils, aux Espagnols. Ce prince, qui régna plus ou
moins mal sous le nom de Philippe V, eut affaire, au-dehors, à forte
partie.

« En effet, l'année précédente, les maisons royales de Hollande,
d'Autriche et d'Angleterre, avaient conclu à la Haye un traité
d'alliance, dans le but d'arracher la couronne d'Espagne à Philippe V,
pour la placer sur la tête d'un archiduc, auquel elles donnèrent
prématurément le nom de Charles III.

« L'Espagne dut résister à cette coalition. Mais elle était à peu près
dépourvue de soldats et de marins. Cependant, l'argent ne lui manquait
pas, à la condition toutefois que ses galions, chargés de l'or et de
l'argent de l'Amérique, entrassent dans ses ports. Or, vers la fin de
1702, elle attendait un riche convoi que la France faisait escorter par
une flotte de vingt-trois vaisseaux commandés par l'amiral de
Château-Renaud, car les marines coalisées couraient alors l'Atlantique.

« Ce convoi devait se rendre à Cadix, mais l'amiral, ayant appris que
la flotte anglaise croisait dans ces parages, résolut de rallier un
port de France.

« Les commandants espagnols du convoi protestèrent contre cette
décision. Ils voulurent être conduits dans un port espagnol, et, à
défaut de Cadix, dans la baie de Vigo, située sur la côte nord-ouest de
l'Espagne, et qui n'était pas bloquée.

« L'amiral de Château-Renaud eut la faiblesse d'obéir à cette
injonction, et les galions entrèrent dans la baie de Vigo.

« Malheureusement cette baie forme une rade ouverte qui ne peut être
aucunement défendue. Il fallait donc se hâter de décharger les galions
avant l'arrivée des flottes coalisées, et le temps n'eût pas manqué à
ce débarquement, si une misérable question de rivalité n'eût surgi tout
à coup.

« Vous suivez bien l'enchaînement des faits ? me demanda le capitaine
Nemo.

-- Parfaitement, dis-je, ne sachant encore à quel propos m'était faite
cette leçon d'histoire.

-- Je continue. Voici ce qui se passa. Les commerçants de Cadix avaient
un privilège d'après lequel ils devaient recevoir toutes les
marchandises qui venaient des Indes occidentales. Or, débarquer les
lingots des galions au port de Vigo, c'était aller contre leur droit.
Ils se plaignirent donc à Madrid, et ils obtinrent du faible Philippe V
que le convoi, sans procéder à son déchargement, resterait en séquestre
dans la rade de Vigo jusqu'au moment où les flottes ennemies se
seraient éloignées.

« Or, pendant que l'on prenait cette décision, le 22 octobre 1702, les
vaisseaux anglais arrivèrent dans la baie de Vigo. L'amiral de
Château-Renaud, malgré ses forces inférieures, se battit
courageusement. Mais quand il vit que les richesses du convoi allaient
tomber entre les mains des ennemis, il incendia et saborda les galions
qui s'engloutirent avec leurs immenses trésors. »

Le capitaine Nemo s'était arrêté. Je l'avoue, je ne voyais pas encore
en quoi cette histoire pouvait m'intéresser.

« Eh bien ? Lui demandai-je.

-- Eh bien, monsieur Aronnax, me répondit le capitaine Nemo, nous
sommes dans cette baie de Vigo, et il ne tient qu'à vous d'en pénétrer
les mystères. »

Le capitaine se leva et me pria de le suivre. J'avais eu le temps de me
remettre. J'obéis. Le salon était obscur, mais à travers les vitres
transparentes étincelaient les flots de la mer. Je regardai.

Autour du _Nautilus_, dans un rayon d'une demi-mille, les eaux
apparaissaient imprégnées de lumière électrique. Le fond sableux était
net et clair. Des hommes de l'équipage, revêtus de scaphandres,
s'occupaient à déblayer des tonneaux à demi pourris, des caisses
éventrées, au milieu d'épaves encore noircies. De ces caisses, de ces
barils, s'échappaient des lingots d'or et d'argent, des cascades de
piastres et de bijoux. Le sable en était jonché. Puis, chargés de ce
précieux butin, ces hommes revenaient au _Nautilus_, y déposaient leur
fardeau et allaient reprendre cette inépuisable pêche d'argent et d'or.

Je comprenais. C'était ici le théâtre de la bataille du 22 octobre
1702. Ici même avaient coulé les galions chargés pour le compte du
gouvernement espagnol. Ici le capitaine Nemo venait encaisser, suivant
ses besoins, les millions dont il lestait son _Nautilus_. C'était pour
lui, pour lui seul que l'Amérique avait livré ses précieux métaux. Il
était l'héritier direct et sans partage de ces trésors arrachés aux
Incas et aux vaincus de Fernand Cortez !

« Saviez-vous, monsieur le professeur, me demanda-t-il en souriant, que
la mer contînt tant de richesse ?

-- Je savais, répondis-je, que l'on évalue à deux millions de tonnes
l'argent qui est tenu en suspension dans ses eaux.

-- Sans doute, mais pour extraire cet argent, les dépenses
l'emporteraient sur le profit. Ici, au contraire, je n'ai qu'à ramasser
ce que les hommes ont perdu, et non seulement dans cette baie de Vigo,
mais encore sur mille théâtres de naufrages dont ma carte sous-marine a
noté la place. Comprenez-vous maintenant que je sois riche à milliards ?

-- Je le comprends, capitaine. Permettez-moi, pourtant, de vous dire
qu'en exploitant précisément cette baie de Vigo, vous n'avez fait que
devancer les travaux d'une société rivale.

-- Et laquelle ?

-- Une société qui a reçu du gouvernement espagnol le privilège de
rechercher les galions engloutis. Les actionnaires sont alléchés par
l'appât d'un énorme bénéfice, car on évalue à cinq cents millions la
valeur de ces richesses naufragées.

-- Cinq cents millions ! me répondit le capitaine Nemo. Ils y étaient,
mais ils n'y sont plus.

-- En effet, dis-je. Aussi un bon avis à ces actionnaires serait-il
acte de charité. Qui sait pourtant s'il serait bien reçu. Ce que les
joueurs regrettent par-dessus tout, d'ordinaire, c'est moins la perte
de leur argent que celle de leurs folles espérances. Je les plains
moins après tout que ces milliers de malheureux auxquels tant de
richesses bien réparties eussent pu profiter, tandis qu'elles seront à
jamais stériles pour eux ! »

Je n'avais pas plutôt exprimé ce regret que je sentis qu'il avait dû
blesser le capitaine Nemo.

« Stériles ! répondit-il en s'animant. Croyez-vous donc, monsieur, que
ces richesses soient perdues, alors que c'est moi qui les ramasse ?
Est-ce pour moi, selon vous, que je me donne la peine de recueillir ces
trésors ? Qui vous dit que je n'en fais pas un bon usage ? Croyez-vous
que j'ignore qu'il existe des êtres souffrants, des races opprimées sur
cette terre, des misérables à soulager, des victimes à venger ? Ne
comprenez-vous pas ?... »

Le capitaine Nemo s'arrêta sur ces dernières paroles, regrettant
peut-être d'avoir trop parlé. Mais j'avais deviné. Quels que fussent
les motifs qui l'avaient forcé à chercher l'indépendance sous les mers,
avant tout il était resté un homme ! Son coeur palpitait encore aux
souffrances de l'humanité, et son immense charité s'adressait aux races
asservies comme aux individus !

Et je compris alors à qui étaient destinés ces millions expédiés par le
capitaine Nemo, lorsque le _Nautilus_ naviguait dans les eaux de la
Crète insurgée !

                                   IX

                          UN CONTINENT DISPARU

Le lendemain matin, 19 février, je vis entrer le Canadien dans ma
chambre. J'attendais sa visite. Il avait l'air très désappointé.

« Eh bien, monsieur ? me dit-il.

-- Oui ! il a fallu que ce damné capitaine s'arrêtât précisément à
l'heure ou nous allions fuir son bateau.

-- Oui, Ned, il avait affaire chez son banquier.

-- Son banquier !

-- Ou plutôt sa maison de banque. J'entends par là cet Océan où ses
richesses sont plus en sûreté qu'elles ne le seraient dans les caisses
d'un État. »

Je racontai alors au Canadien les incidents de la veille, dans le
secret espoir de le ramener à l'idée de ne point abandonner le
capitaine ; mais mon récit n'eut d'autre résultat que le regret
énergiquement exprimé par Ned de n'avoir pu faire pour son compte une
promenade sur le champ de bataille de Vigo.

« Enfin, dit-il, tout n'est pas fini ! Ce n'est qu'un coup de harpon
perdu ! Une autre fois nous réussirons, et dès ce soir s'il le faut...

-- Quelle est la direction du _Nautilus_ ? demandai-je.

-- Je l'ignore, répondit Ned.

-- Eh bien ! à midi, nous verrons le point. »

Le Canadien retourna près de Conseil. Dès que je fus habillé, je passai
dans le salon. Le compas n'était pas rassurant. La route du _Nautilus_
était sud-sud-ouest. Nous tournions le dos à l'Europe.

J'attendis avec une certaine impatience que le point fut reporté sur la
carte. Vers onze heures et demie, les réservoirs se vidèrent, et notre
appareil remonta à la surface de l'Océan. Je m'élançai vers la
plate-forme. Ned Land m'y avait précédé.

Plus de terres en vue. Rien que la mer immense. Quelques voiles à
l'horizon, de celles sans doute qui vont chercher jusqu'au cap
San-Roque les vents favorables pour doubler le cap de Bonne-Espérance.
Le temps était couvert. Un coup de vent se préparait.

Ned rageant, essayait de percer l'horizon brumeux. Il espérait encore
que, derrière tout ce brouillard, s'étendait cette terre si désirée.

A midi, le soleil se montra un instant. Le second profita de cette
éclaircie pour prendre sa hauteur. Puis, la mer devenant plus houleuse,
nous redescendîmes, et le panneau fut refermé.

Une heure après, lorsque je consultai la carte, je vis que la position
du _Nautilus_ était indiquée par 16°17' de longitude et 33°22' de
latitude, à cent cinquante lieues de la côte la plus rapprochée. Il n'y
avait pas moyen de songer à fuir, et je laisse à penser quelles furent
les colères du Canadien, quand je lui fis connaître notre situation.

Pour mon compte, je ne me désolai pas outre mesure. Je me sentis comme
soulagé du poids qui m'oppressait, et je pus reprendre avec une sorte
de calme relatif mes travaux habituels.

Le soir, vers onze heures, je reçus la visite très inattendue du
capitaine Nemo. Il me demanda fort gracieusement si je me sentais
fatigué d'avoir veillé la nuit précédente. Je répondis négativement.

« Alors, monsieur Aronnax, je vous proposerai une curieuse excursion.

-- Proposez, capitaine.

-- Vous n'avez encore visité les fonds sous-marins que le jour et sous
la clarté du soleil. Vous conviendrait-il de les voir par une nuit
obscure ?

-- Très volontiers.

-- Cette promenade sera fatigante, je vous en préviens. Il faudra
marcher longtemps et gravir une montagne. Les chemins ne sont pas très
bien entretenus.

-- Ce que vous me dites là, capitaine, redouble ma curiosité. Je suis
prêt à vous suivre.

-- Venez donc, monsieur le professeur, nous allons revêtir nos
scaphandres. »

Arrivé au vestiaire, je vis que ni mes compagnons ni aucun homme de
l'équipage ne devait nous suivre pendant cette excursion. Le capitaine
Nemo ne m'avait pas même proposé d'emmener Ned ou Conseil.

En quelques instants, nous eûmes revêtu nos appareils. On plaça sur
notre dos les réservoirs abondamment chargés d'air, mais les lampes
électriques n'étaient pas préparées. Je le fis observer au capitaine.

« Elles nous seraient inutiles », répondit-il.

Je crus avoir mal entendu, mais je ne pus réitérer mon observation, car
la tête du capitaine avait déjà disparu dans son enveloppe métallique.
J'achevai de me harnacher, je sentis qu'on me plaçait dans la main un
bâton ferré, et quelques minutes plus tard, après la manoeuvre
habituelle, nous prenions pied sur le fond de l'Atlantique, à une
profondeur de trois cents mètres.

Minuit approchait. Les eaux étaient profondément obscures, mais le
capitaine Nemo me montra dans le lointain un point rougeâtre, une sorte
de large lueur, qui brillait à deux milles environ du _Nautilus_. Ce
qu'était ce feu, quelles matières l'alimentaient, pourquoi et comment
il se revivifiait dans la masse liquide, je n'aurais pu le dire. En
tout cas, il nous éclairait, vaguement il est vrai, mais je
m'accoutumai bientôt à ces ténèbres particulières, et je compris, dans
cette circonstance, l'inutilité des appareils Ruhmkorff.

Le capitaine Nemo et moi, nous marchions l'un près de l'autre,
directement sur le feu signalé. Le sol plat montait insensiblement.
Nous faisions de larges enjambées, nous aidant du bâton ; mais notre
marche était lente, en somme, car nos pieds s'enfonçaient souvent dans
une sorte de vase pétrie avec des algues et semée de pierres plates.

Tout en avançant, j'entendais une sorte de grésillement au-dessus de ma
tête. Ce bruit redoublait parfois et produisait comme un pétillement
continu. J'en compris bientôt la cause. C'était la pluie qui tombait
violemment en crépitant à la surface des flots. Instinctivement, la
pensée me vint que j'allais être trempé ! Par l'eau, au milieu de l'eau
! Je ne pus m'empêcher de rire à cette idée baroque. Mais pour tout
dire, sous l'épais habit du scaphandre, on ne sent plus le liquide
élément, et l'on se croit au milieu d'une atmosphère un peu plus dense
que l'atmosphère terrestre, voilà tout.

Après une demi-heure de marche, le sol devint rocailleux. Les méduses,
les crustacés microscopiques, les pennatules l'éclairaient légèrement
de lueurs phosphorescentes. J'entrevoyais des monceaux de pierres que
couvraient quelques millions de zoophytes et des fouillis d'algues. Le
pied me glissait souvent sur ces visqueux tapis de varech, et sans mon
bâton ferré, je serais tombé plus d'une fois. En me retournant, je
voyais toujours le fanal blanchâtre du _Nautilus_ qui commençait à
pâlir dans l'éloignement.

Ces amoncellements pierreux dont je viens de parler étaient disposés
sur le fond océanique suivant une certaine régularité que je ne
m'expliquais pas. J'apercevais de gigantesques sillons qui se perdaient
dans l'obscurité lointaine et dont la longueur échappait à toute
évaluation. D'autres particularités se présentaient aussi, que je ne
savais admettre. Il me semblait que mes lourdes semelles de plomb
écrasaient une litière d'ossements qui craquaient avec un bruit sec.
Qu'était donc cette vaste plaine que je parcourais ainsi ? J'aurais
voulu interroger le capitaine, mais son langage par signes, qui lui
permettait de causer avec ses compagnons, lorsqu'ils le suivaient dans
ses excursions sous-marines, était encore incompréhensible pour moi.

Cependant, la clarté rougeâtre qui nous guidait, s'accroissait et
enflammait l'horizon. La présence de ce foyer sous les eaux
m'intriguait au plus haut degré. Était-ce quelque effluence électrique
qui se manifestait ? Allais-je vers un phénomène naturel encore inconnu
des savants de la terre ? Ou même -- car cette pensée traversa mon
cerveau -- la main de l'homme intervenait-elle dans cet embrasement ?
Soufflait-elle cet incendie ? Devais-je rencontrer sous ces couches
profondes, des compagnons, des amis du capitaine Nemo, vivant comme lui
de cette existence étrange, et auxquels il allait rendre visite ?
Trouverais-je là-bas toute une colonie d'exilés, qui, las des misères
de la terre, avaient cherché et trouvé l'indépendance au plus profond
de l'Océan ? Toutes ces idées folles, inadmissibles, me poursuivaient,
et dans cette disposition d'esprit, surexcité sans cesse par la série
de merveilles qui passaient sous mes yeux, je n'aurais pas été surpris
de rencontrer, au fond de cette mer, une de ces villes sous-marines que
rêvait le capitaine Nemo !

Notre route s'éclairait de plus en plus. La lueur blanchissante
rayonnait au sommet d'une montagne haute de huit cents pieds environ.
Mais ce que j'apercevais n'était qu'une simple réverbération développée
par le cristal des couches d'eau. Le foyer, source de cette
inexplicable darté, occupait le versant opposé de la montagne.

Au milieu des dédales pierreux qui sillonnaient le fond de
l'Atlantique, le capitaine Nemo s'avançait sans hésitation. Il
connaissait cette sombre route. Il l'avait souvent parcourue, sans
doute, et ne pouvait s'y perdre. Je le suivais avec une confiance
inébranlable. Il m'apparaissait comme un des génies de la mer, et quand
il marchait devant moi, j'admirais sa haute stature qui se découpait en
noir sur le fond lumineux de l'horizon.

Il était une heure du matin. Nous étions arrivés aux premières rampes
de la montagne. Mais pour les aborder, il fallut s'aventurer par les
sentiers difficiles d'un vaste taillis.

Oui ! un taillis d'arbres morts, sans feuilles, sans sève, arbres
minéralisés sous l'action des eaux, et que dominaient çà et là des pins
gigantesques. C'était comme une houillère encore debout, tenant par ses
racines au sol effondré, et dont la ramure, à la manière des fines
découpures de papier noir, se dessinait nettement sur le plafond des
eaux. Que l'on se figure une forêt du Hartz, accrochée aux flancs d'une
montagne, mais une forêt engloutie. Les sentiers étaient encombrés
d'algues et de fucus, entre lesquels grouillait un monde de crustacés.
J'allais, gravissant les rocs, enjambant les troncs étendus, brisant
les lianes de mer qui se balançaient d'un arbre à l'autre, effarouchant
les poissons qui volaient de branche en branche. Entraîné, je ne
sentais plus la fatigue. Je suivais mon guide qui ne se fatiguait pas.

Quel spectacle ! Comment le rendre ? Comment peindre l'aspect de ces
bois et de ces rochers dans ce milieu liquide, leurs dessous sombres et
farouches, leurs dessus colorés de tons rouges sous cette clarté que
doublait la puissance réverbérante des eaux ? Nous gravissions des rocs
qui s'éboulaient ensuite par pans énormes avec un sourd grondement
d'avalanche. A droite, à gauche, se creusaient de ténébreuses galeries
où se perdait le regard. Ici s'ouvraient de vastes clairières, que la
main de l'homme semblait avoir dégagées, et je me demandais parfois si
quelque habitant de ces régions sous-marines n'allait pas tout à coup
m'apparaître.

Mais le capitaine Nemo montait toujours. Je ne voulais pas rester en
arrière. Je le suivais hardiment. Mon bâton me prêtait un utile
secours. Un faux pas eût été dangereux sur ces étroites passes évidées
aux flancs des gouffres ; mais j'y marchais d'un pied ferme et sans
ressentir l'ivresse du vertige. Tantôt je sautais une crevasse dont la
profondeur m'eût fait reculer au milieu des glaciers de la terre ;
tantôt je m'aventurais sur le tronc vacillant des arbres jetés d'un
abîme à l'autre, sans regarder sous mes pieds, n'ayant des yeux que
pour admirer les sites sauvages de cette région. Là, des rocs
monumentaux, penchant sur leurs bases irrégulièrement découpées,
semblaient défier les lois de l'équilibre. Entre leurs genoux de
pierre, des arbres poussaient comme un jet sous une pression
formidable, et soutenaient ceux qui les soutenaient eux-mêmes. Puis,
des tours naturelles, de larges pans taillés à pic comme des courtines,
s'inclinaient sous un angle que les lois de la gravitation n'eussent
pas autorisé à la surface des régions terrestres.

Et moi-même ne sentais-je pas cette différence due à la puissante
densité de l'eau, quand, malgré mes lourds vêtements, ma tête de
cuivre, mes semelles de métal, je m'élevais sur des pentes d'une
impraticable raideur, les franchissant pour ainsi dire avec la légèreté
d'un isard ou d'un chamois !

Au récit que je fais de cette excursion sous les eaux, je sens bien que
je ne pourrai être vraisemblable ! Je suis l'historien des choses
d'apparence impossible qui sont pourtant réelles, incontestables. Je
n'ai point rêvé. J'ai vu et senti !

Deux heures après avoir quitté le _Nautilus_, nous avions franchi la
ligne des arbres, et à cent pieds au-dessus de nos têtes se dressait le
pic de la montagne dont la projection faisait ombre sur l'éclatante
irradiation du versant opposé. Quelques arbrisseaux pétrifiés couraient
çà et là en zigzags grimaçants. Les poissons se levaient en masse sous
nos pas comme des oiseaux surpris dans les hautes herbes. La masse
rocheuse était creusée d'impénétrables anfractuosités, de grottes
profondes, d'insondables trous, au fond desquels j'entendais remuer des
choses formidables. Le sang me refluait jusqu'au coeur, quand
j'apercevais une antenne énorme qui me barrait la route, ou quelque
pince effrayante se refermant avec bruit dans l'ombre des cavités ! Des
milliers de points lumineux brillaient au milieu des ténèbres.
C'étaient les yeux de crustacés gigantesques, tapis dans leur tanière,
des homards géants se redressant comme des hallebardiers et remuant
leurs pattes avec un cliquetis de ferraille, des crabes titanesques,
braqués comme des canons sur leurs affûts, et des poulpes effroyables
entrelaçant leurs tentacules comme une broussaille vivante de serpents.

Quel était ce monde exorbitant que je ne connaissais pas encore ? A
quel ordre appartenaient ces articulés auxquels le roc formait comme
une seconde carapace ? Où la nature avait-elle trouvé le secret de leur
existence végétative, et depuis combien de siècles vivaient-ils ainsi
dans les dernières couches de l'Océan ?

Mais je ne pouvais m'arrêter. Le capitaine Nemo, familiarisé avec ces
terribles animaux, n'y prenait plus garde. Nous étions arrivés à un
premier plateau, ou d'autres surprises m'attendaient encore. Là se
dessinaient de pittoresques ruines, qui trahissaient la main de
l'homme, et non plus celle du Créateur. C'étaient de vastes
amoncellements de pierres où l'on distinguait de vagues formes de
châteaux, de temples, revêtus d'un monde de zoophytes en fleurs, et
auxquels, au lieu de lierre, les algues et les fucus faisaient un épais
manteau végétal.

Mais qu'était donc cette portion du globe engloutie par les cataclysmes
? Qui avait disposé ces roches et ces pierres comme des dolmens des
temps anté-historiques ? Où étais-je, où m'avait entraîné la fantaisie
du capitaine Nemo ?

J'aurais voulu l'interroger. Ne le pouvant, je l'arrêtai. Je saisis son
bras. Mais lui, secouant la tête, et me montrant le dernier sommet de
la montagne, sembla me dire :

« Viens ! viens encore ! viens toujours ! »

Je le suivis dans un dernier élan, et en quelques minutes, j'eus gravi
le pic qui dominait d'une dizaine de mètres toute cette masse rocheuse.

Je regardai ce côté que nous venions de franchir. La montagne ne
s'élevait que de sept à huit cents pieds au-dessus de la plaine ; mais
de son versant opposé, elle dominait d'une hauteur double le fond en
contre bas de cette portion de l'Atlantique. Mes regards s'étendaient
au loin et embrassaient un vaste espace éclairé par une fulguration
violente. En effet, c'était un volcan que cette montagne. A cinquante
pieds au-dessous du pic, au milieu d'une pluie de pierres et de
scories, un large cratère vomissait des torrents de lave, qui se
dispersaient en cascade de feu au sein de la masse liquide. Ainsi posé,
ce volcan, comme un immense flambeau, éclairait la plaine inférieure
jusqu'aux dernières limites de l'horizon.

J'ai dit que le cratère sous-marin rejetait des laves, mais non des
flammes. Il faut aux flammes l'oxygène de l'air, et elles ne sauraient
se développer sous les eaux ; mais des coulées de lave, qui ont en
elles le principe de leur incandescence, peuvent se porter au rouge
blanc, lutter victorieusement contre l'élément liquide et se vaporiser
à son contact. De rapides courants entraînaient tous ces gaz en
diffusion, et les torrents laviques glissaient jusqu'au bas de la
montagne, comme les déjections du Vésuve sur un autre Torre del Greco.

En effet, là, sous mes yeux, ruinée, abîmée, jetée bas, apparaissait
une ville détruite, ses toits effondrés, ses temples abattus, ses arcs
disloqués, ses colonnes gisant à terre, où l'on sentait encore les
solides proportions d'une sorte d'architecture toscane ; plus loin,
quelques restes d'un gigantesque aqueduc ; ici l'exhaussement empâté
d'une acropole, avec les formes flottantes d'un Parthénon ; là, des
vestiges de quai, comme si quelque antique port eût abrité jadis sur
les bords d'un océan disparu les vaisseaux marchands et les trirèmes de
guerre ; plus loin encore, de longues lignes de murailles écroulées, de
larges rues désertes, toute une Pompéi enfouie sous les eaux, que le
capitaine Nemo ressuscitait à mes regards !

Où étais-je ? Où étais-je ? Je voulais le savoir à tout prix, je
voulais parler, je voulais arracher la sphère de cuivre qui
emprisonnait ma tête.

Mais le capitaine Nemo vint à moi et m'arrêta d'un geste. Puis,
ramassant un morceau de pierre crayeuse, il s'avança vers un roc de
basalte noire et traça ce seul mot :

                                ATLANTIDE
    Quel éclair traversa mon esprit ! L'Atlantide, l'ancienne Méropide
de Théopompe, l'Atlantide de Platon, ce continent nié par Origène,
Porphyre, Jamblique, D'Anville, Malte-Brun, Humboldt, qui mettaient sa
disparition au compte des récits légendaires, admis par Possidonius,
Pline, Ammien-Marcellin, Tertullien, Engel, Sherer, Tournefort, Buffon,
d'Avezac, je l'avais là sous les yeux, portant encore les irrécusables
témoignages de sa catastrophe ! C'était donc cette région engloutie qui
existait en dehors de l'Europe, de l'Asie, de la Libye, au-delà des
colonnes d'Hercule, où vivait ce peuple puissant des Atlantes, contre
lequel se firent les premières guerres de l'ancienne Grèce !

L'historien qui a consigné dans ses écrits les hauts faits de ces temps
héroïques, c'est Platon lui-même. Son dialogue de Timée et de Critias a
été, pour ainsi dire, tracé sous l'inspiration de Solon, poète et
législateur.

Un jour, Solon s'entretenait avec quelques sages vieillards de Saïs,
ville déjà vieille de huit cents ans, ainsi que le témoignaient ses
annales gravées sur le mur sacré de ses temples. L'un de ces vieillards
raconta l'histoire d'une autre ville plus ancienne de mille ans. Cette
première cité athénienne, âgée de neuf cents siècles, avait été envahie
et en partie détruite par les Atlantes. Ces Atlantes, disait-il,
occupaient un continent immense plus grand que l'Afrique et l'Asie
réunies, qui couvrait une surface comprise du douzième degré de
latitude au quarantième degré nord. Leur domination s'étendait même à
l'Égypte. Ils voulurent l'imposer jusqu'en Grèce, mais ils durent se
retirer devant l'indomptable résistance des Hellènes. Des siècles
s'écoulèrent. Un cataclysme se produisit, inondations, tremblements de
terre. Une nuit et un jour suffirent à l'anéantissement de cette
Atlantide dont les plus hauts sommets, Madère, les Açores, les
Canaries, les îles du cap Vert, émergent encore.

Tels étaient ces souvenirs historiques que l'inscription du capitaine
Nemo faisait palpiter dans mon esprit. Ainsi donc, conduit par la plus
étrange destinée, je foulais du pied l'une des montagnes de ce
continent ! Je touchais de la main ces ruines mille fois séculaires et
contemporaines des époques géologiques ! Je marchais là même où avaient
marché les contemporains du premier homme ! J'écrasais sous mes lourdes
semelles ces squelettes d'animaux des temps fabuleux, que ces arbres,
maintenant minéralisés, couvraient autrefois de leur ombre !

Ah ! pourquoi le temps me manquait-il ! J'aurais voulu descendre les
pentes abruptes de cette montagne, parcourir en entier ce continent
immense qui sans doute reliait l'Afrique à l'Amérique, et visiter ces
grandes cités antédiluviennes. Là, peut-être, sous mes regards,
s'étendaient Makhimos, la guerrière, Eusebès, la pieuse, dont les
gigantesques habitants vivaient des siècles entiers, et auxquels la
force ne manquait pas pour entasser ces blocs qui résistaient encore à
l'action des eaux. Un jour peut-être, quelque phénomène éruptif les
ramènera à la surface des flots, ces ruines englouties ! On a signalé
de nombreux volcans sous-marins dans cette portion de l'Océan, et bien
des navires ont senti des secousses extraordinaires en passant sur ces
fonds tourmentés. Les uns ont entendu des bruits sourds qui annonçaient
la lutte profonde des éléments ; les autres ont recueilli des cendres
volcaniques projetées hors de la mer. Tout ce sol jusqu'à l'Équateur
est encore travaillé par les forces plutoniennes. Et qui sait si, dans
une époque éloignée, accrus par les déjections volcaniques et par les
couches successives de laves, des sommets de montagnes ignivomes
n'apparaîtront pas à la surface de l'Atlantique !

Pendant que je rêvais ainsi, tandis que je cherchais à fixer dans mon
souvenir tous les détails de ce paysage grandiose, le capitaine Nemo,
accoudé sur une stèle moussue, demeurait immobile et comme pétrifié
dans une muette extase. Songeait-il à ces générations disparues et leur
demandait-il le secret de la destinée humaine ? Était-ce à cette place
que cet homme étrange venait se retremper dans les souvenirs de
l'histoire, et revivre de cette vie antique, lui qui ne voulait pas de
la vie moderne ? Que n'aurais-je donné pour connaître ses pensées, pour
les partager, pour les comprendre !

Nous restâmes à cette place pendant une heure entière, contemplant la
vaste plaine sous l'éclat des laves qui prenaient parfois une intensité
surprenante. Les bouillonnements intérieurs faisaient courir de rapides
frissonnements sur l'écorce de la montagne. Des bruits profonds,
nettement transmis par ce milieu liquide, se répercutaient avec une
majestueuse ampleur.

En ce moment, la lune apparut un instant à travers la masse des eaux et
jeta quelques pâles rayons sur le continent englouti. Ce ne fut qu'une
lueur, mais d'un indescriptible effet. Le capitaine se leva, jeta un
dernier regard à cette immense plaine ; puis de la main il me fit signe
de le suivre.

Nous descendîmes rapidement la montagne. La forêt minérale une fois
dépassée, j'aperçus le fanal du _Nautilus_ qui brillait comme une
étoile. Le capitaine marcha droit à lui, et nous étions rentrés à bord
au moment où les premières teintes de l'aube blanchissaient la surface
de l'Océan.

                                    X

                      LES HOUILLÈRES SOUS-MARINES

Le lendemain, 20 février, je me réveillais fort tard. Les fatigues de
la nuit avaient prolongé mon sommeil jusqu'à onze heures. Je m'habillai
promptement. J'avais hâte de connaître la direction du _Nautilus_. Les
instruments m'indiquèrent qu'il courait toujours vers le sud avec une
vitesse de vingt milles à l'heure par une profondeur de cent mètres.

Conseil entra. Je lui racontai notre excursion nocturne, et, les
panneaux étant ouverts, il put encore entrevoir une partie de ce
continent submergé.

En effet, le _Nautilus_ rasait à dix mètres du sol seulement la plaine
de l'Atlantide. Il filait comme un ballon emporté par le vent au-dessus
des prairies terrestres ; mais il serait plus vrai de dire que nous
étions dans ce salon comme dans le wagon d'un train express. Les
premiers plans qui passaient devant nos yeux, c'étaient des rocs
découpés fantastiquement, des forêts d'arbres passés du règne végétal
au règne animal, et dont l'immobile silhouette grimaçait sous les
flots. C'étaient aussi des masses pierreuses enfouies sous des tapis
d'axidies et d'anémones, hérissées de longues hydrophytes verticales,
puis des blocs de laves étrangement contournés qui attestaient toute la
fureur des expansions plutoniennes.

Tandis que ces sites bizarres resplendissaient sous nos feux
électriques, je racontais à Conseil l'histoire de ces Atlantes, qui, au
point de vue purement imaginaire, inspirèrent à Bailly tant de pages
charmantes. Je lui disais les guerres de ces peuples héroïques. Je
discutais la question de l'Atlantide en homme qui ne peut plus douter.
Mais Conseil, distrait, m'écoutait peu, et son indifférence à traiter
ce point historique me fut bientôt expliquée.

En effet, de nombreux poissons attiraient ses regards, et quand
passaient des poissons, Conseil, emporté dans les abîmes de la
classification, sortait du monde réel. Dans ce cas, je n'avais plus
qu'à le suivre et à reprendre avec lui nos études ichtyologiques.

Du reste, ces poissons de l'Atlantique ne différaient pas sensiblement
de ceux que nous avions observés jusqu'ici. C'étaient des raies d'une
taille gigantesque, longues de cinq mètres et douées d'une grande force
musculaire qui leur permet de s'élancer au-dessus des flots, des
squales d'espèces diverses, entre autres, un glauque de quinze pieds, à
dents triangulaires et aiguës, que sa transparence rendait presque
invisible au milieu des eaux, des sagres bruns, des humantins en forme
de prismes et cuirassés d'une peau tuberculeuse, des esturgeons
semblables à leurs congénères de la Méditerranée, des
syngnathes-trompettes, longs d'un pied et demi, jaune-brun, pourvus de
petites nageoires grises, sans dents ni langue, et qui défilaient comme
de fins et souples serpents.

Parmi les poissons osseux, Conseil nota des makairas noirâtres, longs
de trois mètres et armés à leur mâchoire supérieure d'une épée
perçante, des vives, aux couleurs animées, connues du temps d'Aristote
sous le nom de dragons marins et que les aiguillons de leur dorsale
rendent très dangereux à saisir, puis, des coryphèmes, au dos brun rayé
de petites raies bleues et encadré dans une bordure d'or, de belles
dorades, des chrysostones-lune, sortes de disques à reflets d'azur,
qui, éclairés en dessus par les rayons solaires, formaient comme des
taches d'argent, enfin des xyphias-espadons, longs de huit mètres,
marchant par troupes, portant des nageoires jaunâtres taillées en faux
et de longs glaives de six pieds, intrépides animaux, plutôt herbivores
que piscivores, qui obéissaient au moindre signe de leurs femelles
comme des maris bien stylés.

Mais tout en observant ces divers échantillons de la faune marine, je
ne laissais pas d'examiner les longues plaines de l'Atlantide. Parfois,
de capricieux accidents du sol obligeaient le _Nautilus_ à ralentir sa
vitesse, et il se glissait alors avec l'adresse d'un cétacé dans
d'étroits étranglements de collines. Si ce labyrinthe devenait
inextricable, l'appareil s'élevait alors comme un aérostat, et
l'obstacle franchi, il reprenait sa course rapide à quelques mètres
au-dessus du fond. Admirable et charmante navigation, qui rappelait les
manoeuvres d'une promenade aérostatique, avec cette différence
toutefois que le _Nautilus_ obéissait passivement à la main de son
timonier.

Vers quatre heures du soir, le terrain, généralement composé d'une vase
épaisse et entremêlée de branches minéralisées, se modifia peu à peu,
il devint plus rocailleux et parut semé de conglomérats, de tufs
basaltiques, avec quelques semis de laves et d'obsidiennes sulfureuses.
Je pensai que la région des montagnes allait bientôt succéder aux
longues plaines, et, en effet, dans certaines évolutions du _Nautilus_,
j'aperçus l'horizon méridional barré par une haute muraille qui
semblait fermer toute issue. Son sommet dépassait évidemment le niveau
de l'Océan. Ce devait être un continent, ou tout au moins une île, soit
une des Canaries, soit une des îles du cap Vert. Le point n'ayant pas
été fait -- à dessein peut-être -- j'ignorais notre position. En tout
cas, une telle muraille me parut marquer la fin de cette Atlantide,
dont nous n'avions parcouru, en somme, qu'une minime portion.

La nuit n'interrompit pas mes observations. J'étais resté seul. Conseil
avait regagné sa cabine. Le _Nautilus_, ralentissant son allure,
voltigeait au-dessus des masses confuses du sol, tantôt les effleurant
comme s'il eût voulu s'y poser, tantôt remontant capricieusement à la
surface des flots. J'entrevoyais alors quelques vives constellations à
travers le cristal des eaux, et précisément cinq ou six de ces étoiles
zodiacales qui traînent à la queue d'Orion.

Longtemps encore, je serais resté à ma vitre, admirant les beautés de
la mer et du ciel, quand les panneaux se refermèrent. A ce moment, le
_Nautilus_ était arrivé à l'aplomb de la haute muraille. Comment
manoeuvrerait-il, je ne pouvais le deviner. Je regagnai ma chambre. Le
_Nautilus_ ne bougeait plus. Je m'endormis avec la ferme intention de
me réveiller après quelques heures de sommeil.

Mais, le lendemain, il était huit heures lorsque je revins au salon. Je
regardai le manomètre. Il m'apprit que le _Nautilus_ flottait à la
surface de l'Océan. J'entendais, d'ailleurs, un bruit de pas sur la
plate-forme. Cependant aucun roulis ne trahissait l'ondulation des
lames supérieures.

Je montai jusqu'au panneau. Il était ouvert. Mais, au lieu du grand
jour que j'attendais, je me vis environné d'une obscurité profonde. Où
étions-nous ? M'étais-je trompé ? Faisait-il encore nuit ? Non ! Pas
une étoile ne brillait, et la nuit n'a pas de ces ténèbres absolues.

Je ne savais que penser, quand une voix me dit :

« C'est vous, monsieur le professeur ?

-- Ah ! capitaine Nemo, répondis-je, où sommes-nous ?

-- Sous terre, monsieur le professeur.

-- Sous terre ! m'écriai-je ! Et le _Nautilus_ flotte encore ?

-- Il flotte toujours.

-- Mais, je ne comprends pas ?

-- Attendez quelques instants. Notre fanal va s'allumer, et, si vous
aimez les situations claires, vous serez satisfait. »

Je mis le pied sur la plate-forme et j'attendis. L'obscurité était si
complète que je n'apercevais même pas le capitaine Nemo. Cependant, en
regardant au zénith, exactement au-dessus de ma tête, je crus saisir
une lueur indécise, une sorte de demi-jour qui emplissait un trou
circulaire. En ce moment, le fanal s'alluma soudain, et son vif éclat
fit évanouir cette vague lumière.

Je regardai, après avoir un instant fermé mes yeux éblouis par le jet
électrique. Le _Nautilus_ était stationnaire. Il flottait auprès d'une
berge disposée comme un quai. Cette mer qui le supportait en ce moment,
c'était un lac emprisonné dans un cirque de murailles qui mesurait deux
milles de diamètre, soit six milles de tour. Son niveau, -- le
manomètre l'indiquait -- ne pouvait être que le niveau extérieur, car
une communication existait nécessairement entre ce lac et la mer. Les
hautes parois, inclinées sur leur base, s'arrondissaient en voûte et
figuraient un immense entonnoir retourné, dont la hauteur comptait cinq
ou six cents mètres. Au sommet s'ouvrait un orifice circulaire par
lequel j'avais surpris cette légère clarté, évidemment due au
rayonnement diurne.

Avant d'examiner plus attentivement les dispositions intérieures de
cette énorme caverne, avant de me demander si c'était là l'ouvrage de
la nature ou de l'homme, j'allai vers le capitaine Nemo.

« Où sommes-nous ? dis-je.

-- Au centre même d'un volcan éteint, me répondit le capitaine, un
volcan dont la mer a envahi l'intérieur à la suite de quelque
convulsion du sol. Pendant que vous dormiez, monsieur le professeur, le
_Nautilus_ a pénétré dans ce lagon par un canal naturel ouvert à dix
mètres au-dessous de la surface de l'Océan. C'est ici son port
d'attache, un port sûr, commode, mystérieux, abrité de tous les rhumbs
du vent ! Trouvez-moi sur les côtes de vos continents ou de vos îles
une rade qui vaille ce refuge assuré contre la fureur des ouragans.

-- En effet, répondis-je, ici vous êtes en sûreté, capitaine Nemo. Qui
pourrait vous atteindre au centre d'un volcan ? Mais, à son sommet,
n'ai-je pas aperçu une ouverture ?

-- Oui, son cratère, un cratère empli jadis de laves, de vapeurs et de
flammes, et qui maintenant donne passage à cet air vivifiant que nous
respirons.

-- Mais quelle est donc cette montagne volcanique ? demandai-je.

-- Elle appartient à un des nombreux îlots dont cette mer est semée.
Simple écueil pour les navires, pour nous caverne immense. Le hasard me
l'a fait découvrir, et, en cela, le hasard m'a bien servi.

-- Mais ne pourrait-on descendre par cet orifice qui forme le cratère
du volcan ?

-- Pas plus que je ne saurais y monter. Jusqu'à une centaine de pieds,
la base intérieure de cette montagne est praticable, mais au-dessus,
les parois surplombent, et leurs rampes ne pourraient être franchies.

-- Je vois, capitaine, que la nature vous sert partout et toujours.
Vous êtes en sûreté sur ce lac, et nul que vous n'en peut visiter les
eaux. Mais, à quoi bon ce refuge ? Le _Nautilus_ n'a pas besoin de port.

-- Non, monsieur le professeur, mais il a besoin d'électricité pour se
mouvoir, d'éléments pour produire son électricité, de sodium pour
alimenter ses éléments, de charbon pour faire son sodium, et de
houillères pour extraire son charbon. Or, précisément ici, la mer
recouvre des forêts entières qui furent enlisées dans les temps
géologiques ; minéralisées maintenant et transformées en houille, elles
sont pour moi une mine inépuisable.

-- Vos hommes, capitaine, font donc ici le métier de mineurs ?

-- Précisément. Ces mines s'étendent sous les flots comme les
houillères de Newcastle. C'est ici que, revêtus du scaphandre, le pic
et la pioche à la main, mes hommes vont extraire cette houille, que je
n'ai pas même demandée aux mines de la terre. Lorsque je brûle ce
combustible pour la fabrication du sodium, la fumée qui s'échappe par
le cratère de cette montagne lui donne encore l'apparence d'un volcan
en activité.

-- Et nous les verrons à l'oeuvre, vos compagnons ?

-- Non, pas cette fois, du moins, car je suis pressé de continuer notre
tour du monde sous-marin. Aussi, me contenterai-je de puiser aux
réserves de sodium que je possède. Le temps de les embarquer,
c'est-à-dire un jour seulement, et nous reprendrons notre voyage. Si
donc vous voulez parcourir cette caverne et faire le tour du lagon,
profitez de cette journée, monsieur Aronnax. »

Je remerciai le capitaine, et j'allai chercher mes deux compagnons qui
n'avaient pas encore quitté leur cabine. Je les invitai à me suivre
sans leur dire où ils se trouvaient.

Ils montèrent sur la plate-forme. Conseil, qui ne s'étonnait de rien,
regarda comme une chose très naturelle de se réveiller sous une
montagne après s'être endormi sous les flots. Mais Ned Land n'eut
d'autre idée que de chercher si la caverne présentait quelque issue.

Après déjeuner, vers dix heures, nous descendions sur la berge.

« Nous voici donc encore une fois à terre, dit Conseil.

-- Je n'appelle pas cela « la terre », répondit le Canadien. Et
d'ailleurs, nous ne sommes pas dessus, mais dessous. »

Entre le pied des parois de la montagne et les eaux du lac se
développait un rivage sablonneux qui, dans sa plus grande largeur,
mesurait cinq cents pieds. Sur cette grève, on pouvait faire aisément
le tour du lac. Mais la base des hautes parois formait un sol
tourmenté, sur lequel gisaient, dans un pittoresque entassement, des
blocs volcaniques et d'énormes pierres ponces. Toutes ces masses
désagrégées, recouvertes d'un émail poli sous l'action des feux
souterrains, resplendissaient au contact des jets électriques du fanal.
La poussière micacée du rivage, que soulevaient nos pas, s'envolait
comme une nuée d'étincelles.

Le sol s'élevait sensiblement en s'éloignant du relais des flots, et
nous Mmes bientôt arrivés à des rampes longues et sinueuses, véritables
raidillons qui permettaient de s'élever peu à peu, mais il fallait
marcher prudemment au milieu de ces -- conglomérats, qu'aucun ciment ne
reliait entre eux, et le pied glissait sur ces trachytes vitreux, faits
de cristaux de feldspath et de quartz.

La nature volcanique de cette énorme excavation s'affirmait de toutes
parts. Je le fis observer à mes compagnons.

« Vous figurez-vous, leur demandai-je, ce que devait être cet
entonnoir, lorsqu'il s'emplissait de laves bouillonnantes, et que le
niveau de ce liquide incandescent s'élevait jusqu'à l'orifice de la
montagne, comme la fonte sur les parois d'un fourneau ?

-- Je me le figure parfaitement, répondit Conseil. Mais monsieur me
dira-t-il pourquoi le grand fondeur a suspendu son opération, et
comment il se fait que la fournaise est remplacée par les eaux
tranquilles d'un lac ?

-- Très probablement, Conseil, parce que quelque convulsion a produit
au-dessous de la surface de l'Océan cette ouverture qui a servi de
passage au _Nautilus_. Alors les eaux de l'Atlantique se sont
précipitées à l'intérieur de la montagne. Il y a eu lutte terrible
entre les deux éléments, lutte qui s'est terminée à l'avantage de
Neptune. Mais bien des siècles se sont écoulés depuis lors, et le
volcan submergé s'est changé en grotte paisible.

-- Très bien, répliqua Ned Land. J'accepte l'explication, mais je
regrette, dans notre intérêt, que cette ouverture dont parle monsieur
le professeur ne soit pas produite au-dessus du niveau de la mer.

-- Mais, ami Ned, répliqua Conseil, si ce passage n'eût pas été
sous-marin, le _Nautilus_ n'aurait pu y pénétrer !

-- Et j'ajouterai, maître Land, que les eaux ne se seraient pas
précipitées sous la montagne et que le volcan serait resté volcan. Donc
vos regrets sont superflus. »

Notre ascension continua. Les rampes se faisaient de plus en plus
raides et étroites. De profondes excavations les coupaient parfois,
qu'il fallait franchir. Des masses surplombantes voulaient être
tournées. On se glissait sur les genoux, on rampait sur le ventre.
Mais, l'adresse de Conseil et la force du Canadien aidant, tous les
obstacles furent surmontés.

A une hauteur de trente mètres environ, la nature du terrain se
modifia, sans qu'il devînt plus praticable. Aux conglomérats et aux
trachytes succédèrent de noirs basaltes ; ceux-ci étendus par nappes
toutes grumelées de soufflures ; ceux-là formant des prismes réguliers,
disposés comme une colonnade qui supportait les retombées de cette
voûte immense, admirable spécimen de l'architecture naturelle. Puis,
entre ces basaltes serpentaient de longues coulées de laves refroidies,
incrustées de raies bitumineuses, et, par places, s'étendaient de
larges tapis de soufre. Un jour plus puissant, entrant par le cratère
supérieur, inondait d'une vague clarté toutes ces déjections
volcaniques, à jamais ensevelies au sein de la montagne éteinte.

Cependant, notre marche ascensionnelle fut bientôt arrêtée, à une
hauteur de deux cent cinquante pieds environ, par d'infranchissables
obstacles. La voussure intérieure revenait en surplomb, et la montée
dut se changer en promenade circulaire. A ce dernier plan, le règne
végétal commençait à lutter avec le règne minéral. Quelques arbustes et
même certains arbres sortaient des anfractuosités de la paroi. Je
reconnus des euphorhes qui laissaient couler leur suc caustique. Des
héliotropes, très inhabiles à justifier leur nom, puisque les rayons
solaires n'arrivaient jamais jusqu'à eux, penchaient tristement leurs
grappes de fleurs aux couleurs et aux parfums à demi passés. Çà et là,
quelques chrysanthèmes poussaient timidement au pied d'aloès à longues
feuilles tristes et maladifs. Mais, entre les coulées de laves,
j'aperçus de petites violettes, encore parfumées d'une légère odeur, et
j'avoue que je les respirai avec délices. Le parfum, c'est l'âme de la
fleur, et les fleurs de la mer, ces splendides hydrophytes, n'ont pas
d'âme !

Nous étions arrivés au pied d'un bouquet de dragonniers robustes, qui
écartaient les roches sous l'effort de leurs musculeuses racines, quand
Ned Land s'écria :

« Ah ! monsieur, une ruche !

-- Une ruche ! répliquai-je, en faisant un geste de parfaite
incrédulité.

-- Oui ! une ruche, répéta le Canadien, et des abeilles qui bourdonnent
autour. »

Je m'approchai et je dus me rendre à l'évidence. Il y avait là, à
l'orifice d'un trou creusé dans le trou d'un dragonnier, quelques
milliers de ces ingénieux insectes, si communs dans toutes les
Canaries, et dont les produits y sont particulièrement estimés.

Tout naturellement, le Canadien voulut faire sa provision de miel, et
j'aurais eu mauvaise grâce à m'y opposer. Une certaine quantité de
feuilles sèches mélangées de soufre s'allumèrent sous l'étincelle de
son briquet, et il commença à enfumer les abeilles. Les bourdonnements
cessèrent peu à peu, et la ruche éventrée livra plusieurs livres d'un
miel parfumé. Ned Land en remplit son havresac.

« Quand j'aurai mélangé ce miel avec la pâte de l'artocarpus, nous
dit-il, je serai en mesure de vous offrir un gâteau succulent.

-- Parbleu ! fit Conseil, ce sera du pain d'épice.

-- Va pour le pain d'épice, dis-je, mais reprenons cette intéressante
promenade. »

A certains détours du sentier que nous suivions alots, le lac
apparaissait dans toute son étendue. Le fanal éclairait en entier sa
surface paisible qui ne connaissait ni les rides ni les ondulations. Le
_Nautilus_ gardait une immobilité parfaite. Sur sa plate-forme et sur
la berge s'agitaient les hommes de son équipage, ombres noires
nettement découpées au milieu de cette lumineuse atmosphère.

En ce moment, nous contournions la crête la plus élevée de ces premiers
plans de roches qui soutenaient la voûte. Je vis alors que les abeilles
n'étaient pas les seuls représentants du règne animal à l'intérieur de
ce volcan. Des oiseaux de proie planaient et tournoyaient çà et là dans
l'ombre, ou s'enfuyaient de leurs nids perchés sur des pointes de roc.
C'étaient des éperviers au ventre blanc, et des crécelles criardes. Sur
les pentes détalaient aussi, de toute la rapidité de leurs échasses, de
belles et grasses outardes. Je laisse à penser si la convoitise du
Canadien fut allumée à la vue de ce gibier savoureux, et s'il regretta
de ne pas avoir un fusil entre ses mains. Il essaya de remplacer le
plomb par les pierres, et après plusieurs essais infructueux, il
parvint à blesser une de ces magnifiques outardes. Dire qu'il risqua
vingt fois sa vie pour s'en emparer, ce n'est que vérité pure, mais il
fit si bien que l'animal alla rejoindre dans son sac les gâteaux de
miel.

Nous dûmes alors redescendre vers le rivage, car la crête devenait
impraticable. Au-dessus de nous, le cratère béant apparaissait comme
une large ouverture de puits. De cette place, le ciel se laissait
distinguer assez nettement, et je voyais courir des nuages échevelés
par le vent d'ouest, qui laissaient traîner jusqu'au sommet de la
montagne leurs brumeux haillons. Preuve certaine que ces nuages se
tenaient à une hauteur médiocre, car le volcan ne s'élevait pas à plus
de huit cents pieds au-dessus du niveau de l'Océan.

Une demi-heure après le dernier exploit du Canadien nous avions regagné
le rivage intérieur. Ici, la flore était représentée par de larges
tapis de cette criste-marine, petite plante ombellifère très bonne à
confire, qui porte aussi les noms de perce-pierre, de passe-pierre et
de fenouil-marin. Conseil en récolta quelques bottes. Quant à la faune,
elle comptait pas milliers des crustacés de toutes sortes, des homards,
des crabes-tourteaux, des palémons, des mysis, des faucheurs, des
galatées et un nombre prodigieux de coquillages, porcelaines, rochers
et patelles.

En cet endroit s'ouvrait une magnifique grotte. Mes compagnons et moi
nous prîmes plaisir à nous étendre sur son sable fin. Le feu avait poli
ses parois émaillées et étincelantes, toutes saupoudrées de la
poussière du mica. Ned Land en tâtait les murailles et cherchait à
sonder leur épaisseur. Je ne pus m'empêcher de sourire. La conversation
se mit alors sur ses éternels projets d'évasion, et je crus pouvoir,
sans trop m'avancer, lui donner cette espérance : c'est que le
capitaine Nemo n'était descendu au sud que pour renouveler sa provision
de sodium. J'espérais donc que, maintenant, il rallierait les côtes de
l'Europe et de l'Amérique ; ce qui permettrait au Canadien de reprendre
avec plus de succès sa tentative avortée.

Nous étions étendus depuis une heure dans cette grotte charmante. La
conversation, animée au début, languissait alors. Une certaine
somnolence s'emparait de nous. Comme je ne voyais aucune raison de
résister au sommeil, je me laissai aller à un assoupissement profond.
Je rêvais -- on ne choisit pas ses rêves -- je rêvais que mon existence
se réduisait à la vie végétative d'un simple mollusque. Il me semblait
que cette grotte formait la double valve de ma coquille...

Tout d'un coup, je fus réveillé par la voix de Conseil.

« Alerte ! Alerte ! criait ce digne garçon.

-- Qu'y a-t-il ? demandai-je, me soulevant à demi.

-- L'eau nous gagne ! »

Je me redressai. La mer se précipitait comme un torrent dans notre
retraite, et, décidément, puisque nous n'étions pas des mollusques, il
fallait se sauver.

En quelques instants, nous fûmes en sûreté sur le sommet de la grotte
même.

« Que se passe-t-il donc ? demanda Conseil. Quelque nouveau phénomène ?

-- Eh non ! mes amis, répondis-je, c'est la marée, ce n'est que la
marée qui a failli nous surprendre comme le héros de Walter Scott !
L'Océan se gonfle au-dehors, et par une loi toute naturelle
d'équilibre, le niveau du lac monte également. Nous en sommes quittes
pour un demi-bain. Allons nous changer au _Nautilus_.  »

Trois quarts d'heure plus tard, nous avions achevé notre promenade
circulaire et nous rentrions à bord. Les hommes de l'équipage
achevaient en ce moment d'embarquer les provisions de sodium, et le
_Nautilus_aurait pu partir à l'instant.

Cependant, le capitaine Nemo ne donna aucun ordre. Voulait-il attendre
la nuit et sortir secrètement par son passage sous-marin ? Peut-être.

Quoi qu'il en soit, le lendemain, le _Nautilus_, ayant quitté son port
d'attache, naviguait au large de toute terre, et à quelques mètres
au-dessous des flots de l'Atlantique.

                                   XI

                          LA MER DE SARGASSES

La direction du _Nautilus_ ne s'était pas modifiée. Tout espoir de
revenir vers les mers européennes devait donc être momentanément
rejeté. Le capitaine Nemo maintenait le cap vers le sud. Où nous
entraînait-il ? Je n'osais l'imaginer.

Ce jour-là, le _Nautilus_ traversa une singulière portion de l'Océan
atlantique. Personne n'ignore l'existence de ce grand courant d'eau
chaude connu sous le nom de Gulf Stream. Après être sorti des canaux de
Floride il se dirige vers le Spitzberg. Mais avant de pénétrer dans le
golfe du Mexique, vers le quarante-quatrième degré de latitude nord, ce
courant se divise en deux bras ; le principal se porte vers les côtes
d'Irlande et de Norvège, tandis que le second fléchit vers le sud à la
hauteur des Acores ; puis frappant les rivages africains et décrivant
un ovale allongé, il revient vers les Antilles.

Or, ce second bras -- c'est plutôt un collier qu'un bras -- entoure de
ses anneaux d'eau chaude cette portion de l'Océan froide, tranquille,
immobile, que l'on appelle la mer de Sargasses. Véritable lac en plein
Atlantique, les eaux du grand courant ne mettent pas moins de trois ans
à en faire le tour.

La mer de Sargasses, à proprement parler, couvre toute la partie
immergée de l'Atlantide. Certains auteurs ont même admis que ces
nombreuses herbes dont elle est semée sont arrachées aux prairies de
cet ancien continent. Il est plus probable, cependant, que ces
herbages, algues et fucus, enlevés au rivage de l'Europe et de
l'Amérique, sont entraînés jusqu'à cette zone par le Gulf Stream. Ce
fut là une des raisons qui amenèrent Colomb à supposer l'existence d'un
nouveau monde. Lorsque les navires de ce hardi chercheur arrivèrent à
la mer de Sargasses, ils naviguèrent non sans peine au milieu de ces
herbes qui arrêtaient leur marche au grand effroi des équipages, et ils
perdirent trois longues semaines à les traverser.

Telle était cette région que le _Nautilus_ visitait en ce moment, une
prairie véritable, un tapis serré d'algues, de fucus natans, de raisins
du tropique, si épais, si compact, que l'étrave d'un bâtiment ne l'eût
pas déchiré sans peine. Aussi, le capitaine Nemo, ne voulant pas
engager son hélice dans cette masse herbeuse, se tint-il à quelques
mètres de profondeur au-dessous de la surface des flots.

Ce nom de Sargasses vient du mot espagnol « sargazzo » qui signifie
varech. Ce varech, le varech-nageur ou porte-baie, forme principalement
ce banc immense. Et voici pourquoi, suivant le savant Maury, l'auteur
de la _Géographie physique du globe_, ces hydrophytes se réunissent
dans ce paisible bassin de l'Atlantique :

« L'explication qu'on en peut donner, dit-il, me semble résulter d'une
expérience connue de tout le monde. Si l'on place dans un vase des
fragments de bouchons ou de corps flottants quelconques, et que l'on
imprime à l'eau de ce vase un mouvement circulaire, on verra les
fragments éparpillés se réunir en groupe au centre de la surface
liquide, c'est-à-dire au point le moins agité. Dans le phénomène qui
nous occupe, le vase, c'est l'Atlantique, le Gulf Stream, c'est le
courant circulaire, et la mer de Sargasses, le point central où
viennent se réunir les corps flottants. »

Je partage l'opinion de Maury, et j'ai pu étudier le phénomène dans ce
milieu spécial où les navires pénètrent rarement. Au-dessus de nous
flottaient des corps de toute provenance, entassés au milieu de ces
herbes brunâtres, des troncs d'arbres arrachés aux Andes ou aux
Montagnes-Rocheuses et flottés par l'Amazone ou le Mississipi, de
nombreuses épaves, des restes de quilles ou de carènes, des bordages
défoncés et tellement alourdis par les coquilles et les anatifes qu'ils
ne pouvaient remonter à la surface de l'Océan. Et le temps justifiera
un jour cette autre opinion de Maury, que ces matières, ainsi
accumulées pendant des siècles, se minéraliseront sous l'action des
eaux et formeront alors d'inépuisables houillères. Réserve précieuse
que prépare la prévoyante nature pour ce moment où les hommes auront
épuisé les mines des continents.

Au milieu de cet inextricable tissu d'herbes et de fucus, je remarquai
de charmants alcyons stellés aux couleurs roses, des actinies qui
laissaient traîner leur longue chevelure de tentacules, des méduses
vertes, rouges, bleues, et particulièrement ces grandes rhizostomes de
Cuvier, dont l'ombrelle bleuâtre est bordée d'un feston violet.

Toute cette journée du 22 février se passa dans la mer de Sargasses, où
les poissons, amateurs de plantes marines et de crustacés, trouvent une
abondante nourriture. Le lendemain, l'Océan avait repris son aspect
accoutume.

Depuis ce moment, pendant dix-neuf jours, du 23 février au 12 mars, le
_Nautilus_, tenant le milieu de l'Atlantique, nous emporta avec une
vitesse constante de cent lieues par vingt-quatre heures. Le capitaine
Nemo voulait évidemment accomplir son programme sous-marin et je ne
doutais pas qu'il ne songeât, après avoir doublé le cap Horn, à revenir
vers les mers australes du Pacifique.

Ned Land avait donc eu raison de craindre. Dans ces larges mers,
privées d'îles, il ne fallait plus tenter de quitter le bord. Nul moyen
non plus de s'opposer aux volontés du capitaine Nemo. Le seul parti
était de se soumettre ; mais ce qu'on ne devait plus attendre de la
force ou de la ruse, j'aimais à penser qu'on pourrait l'obtenir par la
persuasion. Ce voyage terminé, le capitaine Nemo ne consentirait-il pas
à nous rendre la liberté sous serment de ne jamais révéler son
existence ? Serment d'honneur que nous aurions tenu. Mais il fallait
traiter cette délicate question avec le capitaine. Or, serais-je bien
venu à réclamer cette liberté ? Lui-même n'avait-il pas déclaré, dès le
début et d'une façon formelle, que le secret de sa vie exigeait notre
emprisonnement perpétuel à bord du _Nautilus_ ? Mon silence, depuis
quatre mois, ne devait-il pas lui paraître une acceptation tacite de
cette situation ? Revenir sur ce sujet n'aurait-il pas pour résultat de
donner des soupçons qui pourraient nuire à nos projets, si quelque
circonstance favorable se présentait plus tard de les reprendre ?
Toutes ces raisons, je les pesais, je les retournais dans mon esprit,
je les soumettais à Conseil qui n'était pas moins embarrassé que moi.
En somme, bien que je ne fusse pas facile à décourager, je comprenais
que les chances de jamais revoir mes semblables diminuaient de jour en
jour, surtout en ce moment où le capitaine Nemo courait en téméraire
vers le sud de l'Atlantique !

Pendant les dix-neuf jours que j'ai mentionnés plus haut, aucun
incident particulier ne signala notre voyage. Je vis peu le capitaine.
Il travaillait. Dans la bibliothèque je trouvais souvent des livres
qu'il laissait entr'ouverts, et surtout des livres d'histoire
naturelle. Mon ouvrage sur les fonds sous-marins, feuilleté par lui,
était couvert de notes en marge, qui contredisaient parfois mes
théories et mes systèmes. Mais le capitaine se contentait d'épurer
ainsi mon travail, et il était rare qu'il discutât avec moi.
Quelquefois, j'entendais résonner les sons mélancoliques de son orgue,
dont il jouait avec beaucoup d'expression, mais la nuit seulement, au
milieu de la plus secrète obscurité, lorsque le _Nautilus_ s'endormait
dans les déserts de l'Océan.

Pendant cette partie du voyage, nous naviguâmes des journées entières à
la surface des flots. La mer était comme abandonnée. A peine quelques
navires à voiles, en charge pour les Indes, se dirigeant vers le cap de
Bonne-Espérance. Un jour nous fûmes poursuivis par les embarcations
d'un baleinier qui nous prenait sans doute pour quelque énorme baleine
d'un haut prix. Mais le capitaine Nemo ne voulut pas faire perdre à ces
braves gens leur temps et leurs peines, et il termina la chasse en
plongeant sous les eaux. Cet incident avait paru vivement intéresser
Ned Land. Je ne crois pas me tromper en disant que le Canadien avait dû
regretter que notre cétacé de tôle ne pût être frappé à mort par le
harpon de ces pêcheurs.

Les poissons observés par Conseil et par moi, pendant cette période,
différaient peu de ceux que nous avions déjà étudiés sous d'autres
latitudes. Les principaux furent quelques échantillons de ce terrible
genre de cartilagineux, divisé en trois sous-genres qui ne comptent pas
moins de trente-deux espèces : des squales-galonnés, longs de cinq
mètres, à tête déprimée et plus large que le corps, à nageoire caudale
arrondie, et dont le dos porte sept grandes bandes noires parallèles et
longitudinales puis des squales-perlons, gris cendré, percés de sept
ouvertures branchiales et pourvus d'une seule nageoire dorsale placée à
peu près vers le milieu du corps.

Passaient aussi de grands chiens de mer, poissons voraces s'il en fut.
On a le droit de ne point croire aux récits des pêcheurs, mais voici ce
qu'ils racontent. On a trouvé dans le corps de l'un de ces animaux une
tête de buffle et un veau tout entier ; dans un autre, deux thons et un
matelot en uniforme ; dans un autre, un soldat avec son sabre ; dans un
autre enfin, un cheval avec son cavalier. Tout ceci, à vrai dire, n'est
pas article de foi. Toujours est-il qu'aucun de ces animaux ne se
laissa prendre aux filets du _Nautilus_, et que je ne pus vérifier leur
voracité.

Des troupes élégantes et folâtres de dauphins nous accompagnèrent
pendant des jours entiers. Ils allaient par bandes de cinq ou six,
chassant en meute comme les loups dans les campagnes d'ailleurs, non
moins voraces que les chiens de mer, si j'en crois un professeur de
Copenhague, qui retira de l'estomac d'un dauphin treize marsouins et
quinze phoques. C'était, il est vrai un épaulard, appartenant à la plus
grande espèce connue, et dont la longueur dépasse quelquefois
vingt-quatre pieds. Cette famille des delphiniens compte dix genres, et
ceux que j'aperçus tenaient du genre des delphinorinques, remarquables
par un museau excessivement étroit et quatre fois long comme le crâne.
Leur corps, mesurant trois mètres, noir en dessus, était en dessous
d'un blanc rosé semé de petites taches très rares.

Je citerai aussi, dans ces mers, de curieux échantillons de ces
poissons de l'ordre des acanthoptérigiens et de la famille des
sciénoides. Quelques auteurs -- plus poètes que naturalistes --
prétendent que ces poissons chantent mélodieusement, et que leurs voix
réunies forment un concert qu'un choeur de voix humaines ne saurait
égaler. Je ne dis pas non, mais ces scènes ne nous donnèrent aucune
sérénade à notre passage, et je le regrette.

Pour terminer enfin, Conseil classa une grande quantité de poissons
volants. Rien n'était plus curieux que de voir les dauphins leur donner
la chasse avec une précision merveilleuse. Quelle que fût la portée de
son vol, quelque trajectoire qu'il décrivît, même au-dessus du
_Nautilus_, l'infortuné poisson trouvait toujours la bouche du dauphin
ouverte pour le recevoir. C'étaient ou des pirapèdes, ou des
trigles-milans, à bouche lumineuse, qui, pendant la nuit, après avoir
tracé des raies de feu dans l'atmosphère, plongeaient dans les eaux
sombres comme autant d'étoiles filantes.

Jusqu'au 13 mars, notre navigation se continua dans ces conditions. Ce
jour-là, le _Nautilus_ fut employé à des expériences de sondages qui
m'intéressèrent vivement.

Nous avions fait alors près de treize mille lieues depuis notre départ
dans les hautes mers du Pacifique. Le point nous mettait par 450°37' de
latitude sud et 370°53' de longitude ouest. C'étaient ces mêmes parages
où le capitaine Denham de l'_Hérald_ fila quatorze mille mètres de
sonde sans trouver de fond. Là aussi, le lieutenant Parcker de la
frégate américaine _Congress_ n'avait pu atteindre le sol sous-marin
par quinze mille cent quarante mètres.

Le capitaine Nemo résolut d'envoyer son _Nautilus_ à la plus extrême
profondeur à fin de contrôler ces différents sondages. Je me préparai à
noter tous les résultats de l'expérience. Les panneaux du salon furent
ouverts, et les manoeuvres commencèrent pour atteindre ces couches si
prodigieusement reculées.

On pense bien qu'il ne fut pas question de plonger en remplissant les
réservoirs. Peut-être n'eussent-ils pu accroître suffisamment la
pesanteur spécifique du _Nautilus_. D'ailleurs, pour remonter, il
aurait fallu chasser cette surcharge d'eau, et les pompes n'auraient
pas été assez puissantes pour vaincre la pression extérieure.

Le capitaine Nemo résolut d'aller chercher le fond océanique par une
diagonale suffisamment allongée, au moyen de ses plans latéraux qui
furent placés sous un angle de quarante-cinq degrés avec les lignes
d'eau du _Nautilus_. Puis, l'hélice fut portée à son maximum de
vitesse, et sa quadruple branche battit les flots avec une
indescriptible violence.

Sous cette poussée puissante, la coque du _Nautilus_ frémit comme une
corde sonore et s'enfonça régulièrement sous les eaux. Le capitaine et
moi, postés dans le salon, nous suivions l'aiguille du manomètre qui
déviait rapidement. Bientôt fut dépassée cette zone habitable où
résident la plupart des poissons. Si quelques-uns de ces animaux ne
peuvent vivre qu'à la surface des mers ou des fleuves, d'autres, moins
nombreux, se tiennent à des profondeurs assez grandes. Parmi ces
derniers, j'observais l'hexanche, espèce de chien de mer muni de six
fentes respiratoires, le télescope aux yeux énormes, le
malarmat-cuirassé, aux thoracines grises, aux pectorales noires, que
protégeait son plastron de plaques osseuses d'un rouge pâle, puis enfin
le grenadier, qui, vivant par douze cents mètres de profondeur,
supportait alors une pression de cent vingt atmosphères.

Je demandai au capitaine Nemo s'il avait observé des poissons à des
profondeurs plus considérables.

« Des poissons ? me répondit-il, rarement. Mais dans l'état actuel de
la science, que présume-t-on, que sait-on ?

-- Le voici, capitaine. On sait que en allant vers les basses couches
de l'Océan, la vie végétale disparaît plus vite que la vie animale. On
sait que, là où se rencontrent encore des êtres animés, ne végète plus
une seule hydrophyte. On sait que les pèlerines, les huîtres vivent par
deux mille mètres d'eau, et que Mac Clintock, le héros des mers
polaires, a retiré une étoile vivante d'une profondeur de deux mille
cinq cents mètres. On sait que l'équipage du _Bull-Dog_, de la Marine
Royale, a pêché une astérie par deux mille six cent vingt brasses, soit
plus d'une lieue de profondeur. Mais, capitaine Nemo, peut-être me
direz-vous qu'on ne sait rien ?

-- Non, monsieur le professeur, répondit le capitaine, je n'aurai pas
cette impolitesse. Toutefois, je vous demanderai comment vous expliquez
que des êtres puissent vivre à de telles profondeurs ?

-- Je l'explique par deux raisons, répondis-je. D'abord, parce que les
courants verticaux, déterminés par les différences de salure et de
densité des eaux, produisent un mouvement qui suffit à entretenir la
vie rudimentaire des encrines et des astéries.

-- Juste, fit le capitaine.

-- Ensuite, parce que, si l'oxygène est la base de la vie, on sait que
la quantité d'oxygène dissous dans l'eau de mer augmente avec la
profondeur au lieu de diminuer, et que la pression des couches basses
contribue à l'y comprimer.

-- Ah ! on sait cela ? répondit le capitaine Nemo, d'un ton légèrement
surpris. Eh bien, monsieur le professeur, on a raison de le savoir, car
c'est la vérité. J'ajouterai, en effet, que la vessie natatoire des
poissons renferme plus d'azote que d'oxygène, quand ces animaux sont
pêchés à la surface des eaux, et plus d'oxygène que d'azote, au
contraire, quand ils sont tirés des grandes profondeurs. Ce qui donne
raison à votre système. Mais continuons nos observations. »

Mes regards se reportèrent sur le manomètre. L'instrument indiquait une
profondeur de six mille mètres. Notre immersion durait depuis une
heure. Le _Nautilus_, glissant sur ses plans inclinés, s'enfonçait
toujours. Les eaux désertes étaient admirablement transparentes et
d'une diaphanité que rien ne saurait peindre. Une heure plus tard, nous
étions par treize mille mètres -- trois lieues et quart environ -- et
le fond de l'Océan ne se laissait pas pressentir.

Cependant, par quatorze mille mètres, j'aperçus des pics noirâtres qui
surgissaient au milieu des eaux. Mais ces sommets pouvaient appartenir
à des montagnes hautes comme l'Hymalaya ou le Mont-Blanc, plus hautes
même, et la profondeur de ces abîmes demeurait inévaluable.

Le _Nautilus_ descendit plus bas encore, malgré les puissantes
pressions qu'il subissait. Je sentais ses tôles trembler sous la
jointure de leurs boulons ; ses barreaux s'arquaient ; ses cloisons
gémissaient ; les vitres du salon semblaient se gondoler sous la
pression des eaux. Et ce solide appareil eût cédé sans doute, si, ainsi
que l'avait dit son capitaine, il n'eût été capable de résister comme
un bloc plein.

En rasant les pentes de ces roches perdues sous les eaux, j'apercevais
encore quelques coquilles, des serpuls, des spinorbis vivantes, et
certains échantillons d'astéries.

Mais bientôt ces derniers représentants de la vie animale disparurent,
et, au-dessous de trois lieues, le _Nautilus_ dépassa les limites de
l'existence sous-marine, comme fait le ballon qui s'élève dans les airs
au-dessus des zones respirables. Nous avions atteint une profondeur de
seize mille mètres -- quatre lieues -- et les flancs du _Nautilus_
supportaient alors une pression de seize cents atmosphères,
c'est-à-dire seize cents kilogrammes par chaque centimètre carré de sa
surface !

« Quelle situation ! m'écriai-je. Parcourir dans ces régions profondes
où l'homme n'est jamais parvenu ! Voyez, capitaine, voyez ces rocs
magnifiques, ces grottes inhabitées, ces derniers réceptacles du globe,
où la vie n'est plus possible ! Quels sites inconnus et pourquoi
faut-il que nous soyons réduits à n'en conserver que le souvenir ?

-- Vous plairait-il, me demanda le capitaine Nemo, d'en rapporter mieux
que le souvenir ?

-- Que voulez-vous dire par ces paroles ?

-- Je veux dire que rien n'est plus facile que de prendre une vue
photographique de cette régions sous-marine ! »

Je n'avais pas eu le temps d'exprimer la surprise que me causait cette
nouvelle proposition, que sur un appel du capitaine Nemo, un objectif
était apporté dans le salon. Par les panneaux largement ouverts, le
milieu liquide éclairé électriquement, se distribuait avec une clarté
parfaite. Nulle ombre, nulle dégradation de notre lumière factice. Le
soleil n'eût pas été plus favorable à une opération de cette nature. Le
_Nautilus_, sous la poussée de son hélice, maîtrisée par l'inclinaison
de ses plans, demeurait immobile. L'instrument fut braqué sur ces sites
du fond océanique, et en quelques secondes, nous avions obtenu un
négatif d'une extrême pureté.

C'est l'épreuve positive que j'en donne ici. On y voit ces roches
primordiales qui n'ont jamais connu la lumière des cieux, ces granits
inférieurs qui forment la puissante assise du globe, ces grottes
profondes évidées dans la masse pierreuse, ces profils d'une
incomparable netteté et dont le trait terminal se détache en noir,
comme s'il était dû au pinceau de certains artistes flamands. Puis,
au-delà, un horizon de montagnes, une admirable ligne ondulée qui
compose les arrière-plans du paysage. Je ne puis décrire cet ensemble
de roches lisses, noires, polies, sans une mousse, sans une tache, aux
formes étrangement découpées et solidement établies sur ce tapis de
sable qui étincelait sous les jets de la lumière électrique.

Cependant, le capitaine Nemo, après avoir terminé son opération,
m'avait dit :

« Remontons monsieur le professeur. Il ne faut pas abuser de cette
situation ni exposer trop longtemps le _Nautilus_ à de pareilles
pressions.

-- Remontons ! répondis-je.

-- Tenez-vous bien. »

Je n'avais pas encore eu le temps de comprendre pourquoi le capitaine
me faisait cette recommandation, quand je fus précipité sur le tapis.

Son hélice embrayée sur un signal du capitaine, ses plans dressés
verticalement, le _Nautilus_, emporté comme un ballon dans les airs,
s'enlevait avec une rapidité foudroyante. Il coupait la masse des eaux
avec un frémissement sonore. Aucun détail n'était visible. En quatre
minutes, il avait franchi les quatre lieues qui le séparaient de la
surface de l'Océan, et, après avoir émergé comme un poisson volant, il
retombait en faisant jaillir les flots à une prodigieuse hauteur.

                                  XII

                          CACHALOTS ET BALEINES

Pendant la nuit du 13 au 14 mars, le _Nautilus_ reprit sa direction
vers le sud. Je pensais qu'à la hauteur du cap Horn, il mettrait le cap
à l'ouest afin de rallier les mers du Pacifique et d'achever son tour
du monde. Il n'en fit rien et continua de remonter vers les régions
australes. Où voulait-il donc aller ? Au pôle ? C'était insensé. Je
commençai à croire que les témérités du capitaine justifiaient
suffisamment les appréhensions de Ned Land.

Le Canadien, depuis quelque temps, ne me parlait plus de ses projets de
fuite. Il était devenu moins communicatif, presque silencieux. Je
voyais combien cet emprisonnement prolongé lui pesait. Je sentais ce
qui s'amassait de colère en lui. Lorsqu'il rencontrait le capitaine,
ses yeux s'allumaient d'un feu sombre, et je craignais toujours que sa
violence naturelle ne le portât à quelque extrémité.

Ce jour-là, 14 mars, Conseil et lui vinrent me trouver dans ma chambre.
Je leur demandai la raison de leur visite.

« Une simple question à vous poser, monsieur, me répondit le Canadien.

-- Parlez, Ned.

-- Combien d'hommes croyez-vous qu'il y ait à bord du _Nautilus_ ?

-- Je ne saurais le dire, mon ami.

-- Il me semble, reprit Ned Land, que sa manoeuvre ne nécessite pas un
nombreux équipage.

-- En effet, répondis-je, dans les conditions où il se trouve, une
dizaine d'hommes au plus doivent suffire à le manoeuvrer.

-- Eh bien, dit le Canadien, pourquoi y en aurait-il davantage ?

-- Pourquoi ? » répliquai-je.

Je regardai fixement Ned Land, dont les intentions étaient faciles à
deviner.

« Parce que, dis-je, si j'en crois mes pressentiments, si j'ai bien
compris l'existence du capitaine, le _Nautilus_ n'est pas seulement un
navire. Ce doit être un lieu de refuge pour ceux qui, comme son
commandant, ont rompu toute relation avec la terre.

-- Peut-être, dit Conseil, mais enfin le _Nautilus_ ne peut contenir
qu'un certain nombre d'hommes, et monsieur ne pourrait-il évaluer ce
maximum ?

-- Comment cela, Conseil ?

-- Par le calcul. Étant donné la capacité du navire que monsieur
connaît, et, par conséquent, la quantité d'air qu'il renferme ; sachant
d'autre part ce que chaque homme dépense dans l'acte de la respiration,
et comparant ces résultats avec la nécessité où le _Nautilus_ est de
remonter toutes les vingt-quatre heures... »

La phrase de Conseil n'en finissait pas, mais je vis bien où il voulait
en venir.

« Je te comprends, dis-je ; mais ce calcul-là, facile à établir
d'ailleurs, ne peut donner qu'un chiffre très incertain.

-- N'importe, reprit Ned Land, en insistant.

-- Voici le calcul, répondis-je. Chaque homme dépense en une heure
l'oxygène contenu dans cent litres d'air, soit en vingt-quatre heures
l'oxygène contenu dans deux mille quatre cents litres. Il faut donc
chercher combien de fois le _Nautilus_ renferme deux mille quatre cents
litres d'air.

-- Précisément, dit Conseil.

-- Or, repris-je, la capacité du _Nautilus_ étant de quinze cents
tonneaux, et celle du tonneau de mille litres, le _Nautilus_ renferme
quinze cent mille litres d'air, qui, divisés par deux mille quatre
cents... »

Je calculai rapidement au crayon :

« ... donnent au quotient six cent vingt-cinq. Ce qui revient à dire
que l'air contenu dans le _Nautilus_ pourrait rigoureusement suffire à
six cent vingt-cinq hommes pendant vingt-quatre heures.

-- Six cent vingt-cinq ! répéta Ned.

-- Mais tenez pour certain, ajoutai-je, que, tant passagers que marins
ou officiers, nous ne formons pas la dixième partie de ce chiffre.

-- C'est encore trop pour trois hommes ! murmura Conseil.

-- Donc, mon pauvre Ned, je ne puis que vous conseiller la patience.

-- Et même mieux que la patience, répondit Conseil, la résignation. »

Conseil avait employé le mot juste.

« Après tout, reprit-il, le capitaine Nemo ne peut pas aller toujours
au sud ! Il faudra bien qu'il s'arrête, ne fût-ce que devant la
banquise, et qu'il revienne vers des mers plus civilisées ! Alors, il
sera temps de reprendre les projets de Ned Land. »

Le Canadien secoua la tête, passa la main sur son front, ne répondit
pas, et se retira.

« Que monsieur me permette de lui faire une observation, me dit alors
Conseil. Ce pauvre Ned pense à tout ce qu'il ne peut pas avoir. Tout
lui revient de sa vie passée. Tout lui semble regrettable de ce qui
nous est interdit. Ses anciens souvenirs l'oppressent et il a le coeur
gros. Il faut le comprendre. Qu'est-ce qu'il a à faire ici ? Rien. Il
n'est pas un savant comme monsieur, et ne saurait prendre le même goût
que nous aux choses admirables de la mer. Il risquerait tout pour
pouvoir entrer dans une taverne de son pays ! »

Il est certain que la monotonie du bord devait paraître insupportable
au Canadien, habitué à une vie libre et active. Les événements qui
pouvaient le passionner étaient rares. Cependant, ce jour-là, un
incident vint lui rappeler ses beaux jours de harponneur.

Vers onze heures du matin, étant à la surface de l'Océan, le _Nautilus_
tomba au milieu d'une troupe de baleines. Rencontre qui ne me surprit
pas, car je savais que ces animaux, chassés à outrance, se sont
réfugiés dans les bassins des hautes latitudes.

Le rôle joué par la baleine dans le monde marin, et son influence sur
les découvertes géographiques, ont été considérables. C'est elle, qui,
entraînant à sa suite, les Basques d'abord, puis les Asturiens, les
Anglais et les Hollandais, les enhardit contre les dangers de l'Océan
et les conduisit d'une extrémité de la terre à l'autre. Les baleines
aiment à fréquenter les mers australes et boréales. D'anciennes
légendes prétendent même que ces cétacés amenèrent les pêcheurs jusqu'à
sept lieues seulement du pôle nord. Si le fait est faux, il sera vrai
un jour et c'est probablement ainsi, en chassant la baleine dans les
régions arctiques ou antarctiques, que les hommes atteindront ce point
inconnu du globe.

Nous étions assis sur la plate-forme par une mer tranquille. Mais le
mois d'octobre de ces latitudes nous donnait de belles journées
d'automne. Ce fut le Canadien -- il ne pouvait s'y tromper -- qui
signala une baleine à l'horizon dans l'est. En regardant attentivement,
on voyait son dos noirâtre s'élever et s'abaisser alternativement
au-dessus des flots, à cinq milles du _Nautilus_.

« Ah ! s'écria Ned Land, si j'étais à bord d'un baleinier, voilà une
rencontre qui me ferait plaisir ! C'est un animal de grande taille !
Voyez avec quelle puissance ses évents rejettent des colonnes d'air et
de vapeur ! Mille diables ! pourquoi faut-il que je sois enchaîné sur
ce morceau de tôle !

-- Quoi ! Ned, répondis-je, vous n'êtes pas encore revenu de vos
vieilles idées de pêche ?

-- Est-ce qu'un pêcheur de baleines, monsieur, peut oublier son ancien
métier ? Est-ce qu'on se lasse jamais des émotions d'une pareille
chasse ?

-- Vous n'avez jamais pêché dans ces mers, Ned ?

-- Jamais, monsieur. Dans les mers boréales seulement, et autant dans
le détroit de Bering que dans celui de Davis.

-- Alors la baleine australe vous est encore inconnue. C'est la baleine
franche que vous avez chassée jusqu'ici, et elle ne se hasarderait pas
à passer les eaux chaudes de l'Équateur.

-- Ah ! monsieur le professeur, que me dites-vous là ? répliqua le
Canadien d'un ton passablement incrédule.

-- Je dis ce qui est.

-- Par exemple ! Moi qui vous parle, en soixante-cinq, voilà deux ans
et demi, j'ai amariné près du Groenland une baleine qui portait encore
dans son flanc le harpon poinçonné d'un baleinier de Bering. Or, je
vous demande, comment après avoir été frappé à l'ouest de l'Amérique,
l'animal serait venu se faire tuer à l'est, s'il n'avait, après avoir
doublé, soit le cap Horn, soit le cap de Bonne Espérance, franchi
l'Équateur ?

-- Je pense comme l'ami Ned, dit Conseil, et j'attends ce que répondra
monsieur.

-- Monsieur vous répondra, mes amis, que les baleines sont localisées,
suivant leurs espèces, dans certaines mers qu'elles ne quittent pas. Et
si l'un de ces animaux est venu du détroit de Béring dans celui de
Davis, c'est tout simplement parce qu'il existe un passage d'une mer à
l'autre, soit sur les côtes de l'Amérique, soit sur celles de l'Asie.

-- Faut-il vous croire ? demanda le Canadien, en fermant un oeil.

-- Il faut croire monsieur, répondit Conseil.

-- Dès lors, reprit le Canadien, puisque je n'ai jamais pêché dans ces
parages, je ne connais point les baleines qui les fréquentent ?

-- Je vous l'ai dit, Ned.

-- Raison de plus pour faire leur connaissance, répliqua Conseil.

-- Voyez ! voyez ! s'écria le Canadien la voix émue. Elle s'approche !
Elle vient sur nous ! Elle me nargue ! Elle sait que je ne peux rien
contre elle ! »

Ned frappait du pied. Sa main frémissait en brandissant un harpon
imaginaire.

« Ces cétacés, demanda-t-il, sont-ils aussi gros que ceux des mers
boréales ?

-- A peu près, Ned.

-- C'est que j'ai vu de grosses baleines, monsieur, des baleines qui
mesuraient jusqu'à cent pieds de longueur !

Je me suis même laissé dire que le Hullamock et l'Umgallick des îles
Aléoutiennes dépassaient quelquefois cent cinquante pieds.

-- Ceci me paraît exagéré, répondis-je. Ces animaux ne sont que des
baleinoptères, pourvus de nageoires dorsales, et de même que les
cachalots, ils sont généralement plus petits que la baleine franche.

-- Ah ! s'écria le Canadien, dont les regards ne quittaient pas
l'Océan, elle se rapproche, elle vient dans les eaux du _Nautilus_ ! »

Puis, reprenant sa conversation :

« Vous parlez, dit-il, du cachalot comme d'une petite bête ! On cite
cependant des cachalots gigantesques. Ce sont des cétacés intelligents.
Quelques-uns, dit-on, se couvrent d'algues et de fucus. On les prend
pour des îlots. On campe dessus, on s'y installe, on fait du feu...

-- On y bâtit des maisons, dit Conseil.

-- Oui, farceur, répondit Ned Land. Puis, un beau jour l'animal plonge
et entraîne tous ses habitants au fond de l'abîme.

-- Comme dans les voyages de Simbad le marin, répliquai-je en riant.

-- Ah ! maître Land, il paraît que vous aimez les histoires
extraordinaires ! Quels cachalots que les vôtres ! J'espère que vous
n'y croyez pas !

-- Monsieur le naturaliste, répondit sérieusement le Canadien, il faut
tout croire de la part des baleines !

-- Comme elle marche, celle-ci ! Comme elle se dérobe !

-- On prétend que ces animaux-là peuvent faire le tour du monde en
quinze jours.

-- Je ne dis pas non.

-- Mais, ce que vous ne savez sans doute pas, monsieur Aronnax, c'est
que, au commencement du monde, les baleines filaient plus rapidement
encore.

-- Ah ! vraiment, Ned ! Et pourquoi cela ?

-- Parce que alors, elles avaient la queue en travers, comme les
poissons, c'est-à-dire que cette queue, comprimée verticalement,
frappait l'eau de gauche à droite et de droite à gauche. Mais le
Créateur, s'apercevant qu'elles marchaient trop vite, leur tordit la
queue, et depuis ce temps-là, elles battent les flots de haut en bas au
détriment de leur rapidité.

-- Bon, Ned, dis-je, en reprenant une expression du Canadien, faut-il
vous croire ?

-- Pas trop, répondit Ned Land, et pas plus que si je vous disais qu'il
existe des baleines longues de trois cents pieds et pesant cent mille
livres.

-- C'est beaucoup, en effet, dis-je. Cependant, il faut avouer que
certains cétacés acquièrent un développement considérable, puisque,
dit-on, ils fournissent jusqu'à cent vingt tonnes d'huile.

-- Pour ça, je l'ai vu, dit le Canadien.

-- Je le crois volontiers, Ned, comme je crois que certaines baleines
égalent en grosseur cent éléphants. Jugez des effets produits par une
telle masse lancée à toute vitesse !

-- Est-il vrai, demanda Conseil, qu'elles peuvent couler des navires ?

-- Des navires, je ne le crois pas, répondis-je. On raconte, cependant,
qu'en 1820, précisément dans ces mers du sud, une baleine se précipita
sur l'_Essex_ et le fit reculer avec une vitesse de quatre mètres par
seconde. Des lames pénétrèrent par l'arrière, et l'_Essex_ sombra
presque aussitôt. »

Ned me regarda d'un air narquois.

« Pour mon compte, dit-il, j'ai reçu un coup de queue de baleine --
dans mon canot, cela va sans dire. Mes compagnons et moi, nous avons
été lancés à une hauteur de six mètres. Mais auprès de la baleine de
monsieur le professeur, la mienne n'était qu'un baleineau.

-- Est-ce que ces animaux-là vivent longtemps ? demanda Conseil.

-- Mille ans, répondit le Canadien sans hésiter.

-- Et comment le savez-vous, Ned ?

-- Parce qu'on le dit.

-- Et pourquoi le dit-on ?

-- Parce qu'on le sait.

-- Non, Ned, on ne le sait pas, mais on le suppose, et voici le
raisonnement sur lequel on s'appuie. Il y a quatre cents ans, lorsque
les pêcheurs chassèrent pour la première fois les baleines, ces animaux
avaient une taille supérieure à celle qu'ils acquièrent aujourd'hui. On
suppose donc, assez logiquement, que l'infériorité des baleines
actuelles vient de ce qu'elles n'ont pas eu le temps d'atteindre leur
complet développement. C'est ce qui a fait dire à Buffon que ces
cétacés pouvaient et devaient même vivre mille ans. Vous entendez ? »

Ned Land n'entendait pas. Il n'écoutait plus. La baleine s'approchait
toujours. Il la dévorait des yeux.

« Ah ! s'écria-t-il, ce n'est plus une baleine, c'est dix, c'est vingt,
c'est un troupeau tout entier ! Et ne pouvoir rien faire ! Etre là
pieds et poings liés !

-- Mais, ami Ned, dit Conseil, pourquoi ne pas demander au capitaine
Nemo la permission de chasser ?... »

Conseil n'avait pas achevé sa phrase, que Ned Land s'était affalé par
le panneau et courait à la recherche du capitaine. Quelques instants
après, tous deux reparaissaient sur la plate-forme.

Le capitaine Nemo observa le troupeau de cétacés qui se jouait sur les
eaux à un mille du _Nautilus_.

« Ce sont des baleines australes, dit-il. Il y a là la fortune d'une
flotte de baleiniers.

-- Eh ! bien, monsieur, demanda le Canadien, ne pourrais-je leur donner
la chasse, ne fût-ce que pour ne pas oublier mon ancien métier de
harponneur ?

-- A quoi bon, répondit le capitaine Nemo, chasser uniquement pour
détruire ! Nous n'avons que faire d'huile de baleine à bord.

-- Cependant, monsieur, reprit le Canadien, dans la mer Rouge, vous
nous avez autorisés à poursuivre un dugong !

-- Il s'agissait alors de procurer de la viande fraîche à mon équipage.
Ici, ce serait tuer pour tuer. Je sais bien que c'est un privilège
réservé à l'homme, mais je n'admets pas ces passe-temps meurtriers. En
détruisant la baleine australe comme la baleine franche, êtres
inoffensifs et bons, vos pareils, maître Land, commettent une action
blâmable. C'est ainsi qu'ils ont déjà dépeuplé toute la baie de Baffin,
et qu'ils anéantiront une classe d'animaux utiles. Laissez donc
tranquilles ces malheureux cétacés. Ils ont bien assez de leurs ennemis
naturels, les cachalots, les espadons et les scies, sans que vous vous
en mêliez. »

Je laisse à imaginer la figure que faisait le Canadien pendant ce cours
de morale. Donner de semblables raisons à un chasseur, c'était perdre
ses paroles. Ned Land regardait le capitaine Nemo et ne comprenait
évidemment pas ce qu'il voulait lui dire. Cependant, le capitaine avait
raison. L'acharnement barbare et inconsidéré des pêcheurs fera
disparaître un jour la dernière baleine de l'Océan.

Ned Land siffla entre les dents son Yankee doodle, fourra ses mains
dans ses poches et nous tourna le dos.

Cependant le capitaine Nemo observait le troupeau de cétacés, et
s'adressant à moi :

« J'avais raison de prétendre, que sans compter l'homme, les baleines
ont assez d'autres ennemis naturels. Celles-ci vont avoir affaire à
forte partie avant peu. Apercevez-vous, monsieur Aronnax, à huit milles
sous le vent ces points noirâtres qui sont en mouvement ?

-- Oui, capitaine, répondis-je.

-- Ce sont des cachalots, animaux terribles que j'ai quelquefois
rencontrés par troupes de deux ou trois cents ! Quant à ceux-là, bêtes
cruelles et malfaisantes, on a raison de les exterminer. »

Le Canadien se retourna vivement à ces derniers mots.

« Eh bien, capitaine, dis-je, il est temps encore, dans l'intérêt même
des baleines...

-- Inutile de s'exposer, monsieur le professeur. Le _Nautilus_ suffira
à disperser ces cachalots. Il est armé d'un éperon d'acier qui vaut
bien le harpon de maître Land, j'imagine. »

Le Canadien ne se gêna pas pour hausser les épaules. Attaquer des
cétacés à coups d'éperon ! Qui avait jamais entendu parler de cela ?

« Attendez, monsieur Aronnax, dit le capitaine Nemo. Nous vous
montrerons une chasse que vous ne connaissez pas encore. Pas de pitié
pour ces féroces cétacés. Ils ne sont que bouche et dents ! »

Bouche et dents ! On ne pouvait mieux peindre le cachalot macrocéphale,
dont la taille dépasse quelque fois vingt-cinq mètres. La tête énorme
de ce cétacé occupe environ le tiers de son corps. Mieux armé que la
baleine, dont la mâchoire supérieure est seulement garnie de fanons, il
est muni de vingt-cinq grosses dents, hautes de vingt centimètres,
cylindriques et coniques à leur sommet, et qui pèsent deux livres
chacune. C'est à la partie supérieure de cette énorme tête et dans de
grandes cavités séparées par des cartilages, que se trouvent trois à
quatre cents kilogrammes de cette huile précieuse, dite « blanc de
baleine ». Le cachalot est un animal disgracieux, plutôt têtard que
poisson, suivant la remarque de Frédol. Il est mal construit, étant
pour ainsi dire « manqué » dans toute la partie gauche de sa charpente,
et n'y voyant guère que de l'oeil droit.

Cependant, le monstrueux troupeau s'approchait toujours. Il avait
aperçu les baleines et se préparait à les attaquer. On pouvait
préjuger, d'avance, la victoire des cachalots, non seulement parce
qu'ils sont mieux bâtis pour l'attaque que leurs inoffensifs
adversaires, mais aussi parce qu'ils peuvent rester plus longtemps sous
les flots, sans venir respirer à leur surface.

Il n'était que temps d'aller au secours des baleines. Le _Nautilus_ se
mit entre deux eaux. Conseil, Ned et moi, nous prîmes place devant les
vitres du salon. Le capitaine Nemo se rendit près du timonier pour
manoeuvrer son appareil comme un engin de destruction. Bientôt, je
sentis les battements de l'hélice se précipiter et notre vitesse
s'accroître.

Le combat était déjà commencé entre les cachalots et les baleines,
lorsque le _Nautilus_ arriva. Il manoeuvra de manière à couper la
troupe des macrocéphales. Ceux-ci, tout d'abord, se montrèrent peu émus
à la vue du nouveau monstre qui se mêlait à la bataille. Mais bientôt
ils durent se garer de ses coups.

Quelle lutte ! Ned Land lui-même, bientôt enthousiasmé, finit par
battre des mains. Le _Nautilus_ n'était plus qu'un harpon formidable,
brandi par la main de son capitaine. Il se lançait contre ces masses
charnues et les traversait de part en part, laissant après son passage
deux grouillantes moitiés d'animal. Les formidables coups de queue qui
frappaient ses flancs, il ne les sentait pas. Les chocs qu'il
produisait, pas davantage. Un cachalot exterminé, il courait à un
autre, virait sur place pour ne pas manquer sa proie, allant de
l'avant, de l'arrière, docile à son gouvernail, plongeant quand le
cétacé s'enfonçait dans les couches profondes, remontant avec lui
lorsqu'il revenait à la surface, le frappant de plein ou d'écharpe, le
coupant ou le déchirant, et dans toutes les directions et sous toutes
les allures, le perçant de son terrible éperon.

Quel carnage ! Quel bruit à la surface des flots ! Quels sifflements
aigus et quels ronflements particuliers à ces animaux épouvantés ! Au
milieu de ces couches ordinairement si paisibles, leur queue créait de
véritables houles.

Pendant une heure se prolongea cet homérique massacre, auquel les
macrocéphales ne pouvaient se soustraire. Plusieurs fois, dix ou douze
réunis essayèrent d'écraser le _Nautilus_ sous leur masse. On voyait, à
la vitre, leur gueule énorme pavée de dents, leur oeil formidable. Ned
Land, qui ne se possédait plus, les menaçait et les injuriait. On
sentait qu'ils se cramponnaient à notre appareil, comme des chiens qui
coiffent un ragot sous les taillis. Mais le _Nautilus_, forçant son
hélice, les emportait, les entraînait, ou les ramenait vers le niveau
supérieur des eaux, sans se soucier ni de leur poids énorme, ni de
leurs puissantes étreintes.

Enfin la masse des cachalots s'éclaircit. Les flots redevinrent
tranquilles. Je sentis que nous remontions à la surface de l'Océan. Le
panneau fut ouvert, et nous nous précipitâmes sur la plate-forme.

La mer était couverte de cadavres mutilés. Une explosion formidable
n'eût pas divisé, déchiré, déchiqueté avec plus de violence ces masses
charnues. Nous flottions au milieu de corps gigantesques, bleuâtres sur
le dos, blanchâtres sous le ventre, et tout bossués d'énormes
protubérances. Quelques cachalots épouvantés fuyaient à l'horizon. Les
flots étaient teints en rouge sur un espace de plusieurs milles ; et le
_Nautilus_ flottait au milieu d'une mer de sang.

Le capitaine Nemo nous rejoignit.

« Eh bien, maître Land ? dit-il.

-- Eh bien, monsieur, répondit le Canadien, chez lequel l'enthousiasme
s'était calmé, c'est un spectacle terrible, en effet. Mais je ne suis
pas un boucher, je suis un chasseur, et ceci n'est qu'une boucherie.

-- C'est un massacre d'animaux malfaisants, répondit le capitaine, et
le _Nautilus_ n'est pas un couteau de boucher.

-- J'aime mieux mon harpon, répliqua le Canadien.

-- Chacun son arme », répondit le capitaine, en regardant fixement Ned
Land.

Je craignais que celui-ci ne se laissât emporter à quelque violence qui
aurait eu des conséquences déplorables. Mais sa colère fut détournée
par la vue d'une baleine que le _Nautilus_ accostait en ce moment.

L'animal n'avait pu échapper à la dent des cachalots. Je reconnus la
baleine australe, à tête déprimée, qui est entièrement noire.
Anatomiquement, elle se distingue de la baleine blanche et du
Nord-Caper par la soudure des sept vertèbres cervicales, et elle compte
deux côtes de plus que ses congénères. Le malheureux cétacé, couché sur
le flanc, le ventre troué de morsures, était mort. Au bout de sa
nageoire mutilée pendait encore un petit baleineau qu'il n'avait pu
sauver du massacre. Sa bouche ouverte laissait couler l'eau qui
murmurait comme un ressac à travers ses fanons.

Le capitaine Nemo conduisit le _Nautilus_ près du cadavre de l'animal.
Deux de ses hommes montèrent sur le flanc de la baleine, et je vis, non
sans étonnement, qu'ils retiraient de ses mamelles tout le lait
qu'elles contenaient, c'est-à-dire la valeur de deux à trois tonneaux.

Le capitaine m'offrit une tasse de ce lait encore chaud. Je ne pus
m'empêcher de lui marquer ma répugnance pour ce breuvage. Il m'assura
que ce lait était excellent, et qu'il ne se distinguait en aucune façon
du lait de vache.

Je le goûtai et je fus de son avis. C'était donc pour nous une réserve
utile, car, ce lait, sous la forme de beurre salé ou de fromage, devait
apporter une agréable variété à notre ordinaire.

De ce jour-là, je remarquai avec inquiétude que les dispositions de Ned
Land envers le capitaine Nemo devenaient de plus en plus mauvaises, et
je résolus de surveiller de près les faits et gestes du Canadien.

                                  XIII

                              LA BANQUISE

Le _Nautilus_ avait repris son imperturbable direction vers le sud. Il
suivait le cinquantième méridien avec une vitesse considérable.
Voulait-il donc atteindre le pôle ? Je ne le pensais pas, car jusqu'ici
toutes les tentatives pour s'élever jusqu'à ce point du globe avaient
échoué. La saison, d'ailleurs, était déjà fort avancée, puisque le 13
mars des terres antarctiques correspond au 13 septembre des régions
boréales, qui commence la période équinoxiale.

Le 14 mars, j'aperçus des glaces flottantes par 55° de latitude,
simples débris blafards de vingt à vingt-cinq pieds, formant des
écueils sur lesquels la mer déferlait. Le _Nautilus_ se maintenait à la
surface de l'Océan. Ned Land, ayant déjà pêché dans les mers arctiques,
était familiarisé avec ce spectacle des icebergs. Conseil et moi, nous
l'admirions pour la première fois.

Dans l'atmosphère, vers l'horizon du sud, s'étendait une bande blanche
d'un éblouissant aspect. Les baleiniers anglais lui ont donné le nom de
« ice-blinck ». Quelque épais que soient les nuages, ils ne peuvent
l'obscurcir. Elle annonce la présence d'un pack ou banc de glace.

En effet, bientôt apparurent des blocs plus considérables dont l'éclat
se modifiait suivant les caprices de la brume. Quelques-unes de ces
masses montraient des veines vertes, comme si le sulfate de cuivre en
eût tracé les lignes ondulées. D'autres, semblables à d'énormes
améthystes, se laissaient pénétrer par la lumière. Celles-ci
réverbéraient les rayons du jour sur les mille facettes de leurs
cristaux. Celles-là, nuancées des vifs reflets du calcaire, auraient
suffi à la construction de toute une ville de marbre.

Plus nous descendions au sud, plus ces îles flottantes gagnaient en
nombre et en importance. Les oiseaux polaires y nichaient par milliers.
C'étaient des pétrels, des damiers, des puffins, qui nous
assourdissaient de leurs cris. Quelques-uns, prenant le _Nautilus_ pour
le cadavre d'une baleine, venaient s'y reposer et piquaient de coups de
bec sa tôle sonore.

Pendant cette navigation au milieu des glaces, le capitaine Nemo se
tint souvent sur la plate-forme. Il observait avec attention ces
parages abandonnés. Je voyais son calme regard s'animer parfois. Se
disait-il que dans ces mers polaires interdites à l'homme, il était là
chez lui, maître de ces infranchissables espaces ? Peut-être. Mais il
ne parlait pas. Il restait immobile, ne revenant à lui que lorsque ses
instincts de manoeuvrier reprenaient le dessus. Dirigeant alors son
_Nautilus_ avec une adresse consommée, il évitait habilement le choc de
ces masses dont quelques-unes mesuraient une longueur de plusieurs
milles sur une hauteur qui variait de soixante-dix à quatre-vingts
mètres. Souvent l'horizon paraissait entièrement fermé. A la hauteur du
soixantième degré de latitude, toute passe avait disparu. Mais le
capitaine Nemo, cherchant avec soin, trouvait bientôt quelque étroite
ouverture par laquelle il se glissait audacieusement, sachant bien,
cependant, qu'elle se refermerait derrière lui.

Ce fut ainsi que le _Nautilus_, guidé par cette main habile, dépassa
toutes ces glaces, classées, suivant leur forme ou leur grandeur, avec
une précision qui enchantait Conseil: icebergs ou montagnes, ice-fields
ou champs unis et sans limites, drift-ice ou glaces flottantes, packs
ou champs brisés, nommés palchs quand ils sont circulaires, et streams
lorsqu'ils sont faits de morceaux allongés.

La température était assez basse. Le thermomètre, exposé à l'air
extérieur, marquait deux à trois degrés au-dessous de zéro. Mais nous
étions chaudement habillés de fourrures, dont les phoques ou les ours
marins avaient fait les frais. L'intérieur du _Nautilus_, régulièrement
chauffé par ses appareils électriques, défiait les froids les plus
intenses. D'ailleurs, il lui eût suffi de s'enfoncer à quelques mètres
au-dessous des flots pour y trouver une température supportable.

Deux mois plus tôt, nous aurions joui sous cette latitude d'un jour
perpétuel; mais déjà la nuit se faisait pendant trois ou quatre heures,
et plus tard, elle devait jeter six mois d'ombre sur ces régions
circumpolaires.

Le 15 mars, la latitude des îles New-Shetland et des Orkney du Sud fut
dépassée. Le capitaine m'apprit qu'autrefois de nombreuses tribus de
phoques habitaient ces terres; mais les baleiniers anglais et
américains, dans leur rage de destruction, massacrant les adultes et
les femelles pleines, là où existait l'animation de la vie, avaient
laissé après eux le silence de la mort.

Le 16 mars, vers huit heures du matin, le _Nautilus_, suivant le
cinquante-cinquième méridien, coupa le cercle polaire antarctique. Les
glaces nous entouraient de toutes parts et fermaient l'horizon.
Cependant, le capitaine Nemo marchait de passe en passe et s'élevait
toujours.

« Mais où va-t-il ? demandai-je.

-- Devant lui, répondait Conseil. Après tout, lorsqu'il ne pourra pas
aller plus loin, il s'arrêtera.

-- Je n'en jurerais pas ! » répondis-je.

Et, pour être franc, j'avouerai que cette excursion aventureuse ne me
déplaisait point. A quel degré m'émerveillaient les beautés de ces
régions nouvelles, je ne saurais l'exprimer. Les glaces prenaient des
attitudes superbes. Ici, leur ensemble formait une ville orientale,
avec ses minarets et ses mosquées innombrables. Là, une cité écroulée
et comme jetée à terre par une convulsion du sol. Aspects incessamment
variés par les obliques rayons du soleil, ou perdus dans les brumes
grises au milieu des ouragans de neige. Puis, de toutes parts des
détonations, des éboulements, de grandes culbutes d'icebergs, qui
changeaient le décor comme le paysage d'un diorama.

Lorsque le _Nautilus_ était immergé au moment où se rompaient ces
équilibres, le bruit se propageait sous les eaux avec une effrayante
intensité, et la chute de ces masses créait de redoutables remous
jusque dans les couches profondes de l'Océan. Le _Nautilus_ roulait et
tanguait alors comme un navire abandonne à la furie des éléments.

Souvent, ne voyant plus aucune issue, je pensais que nous étions
définitivement prisonniers; mais, l'instinct le guidant, sur le plus
léger indice le capitaine Nemo découvrait des passes nouvelles. Il ne
se trompait jamais en observant les minces filets d'eau bleuâtre qui
sillonnaient les ice-fields. Aussi ne mettais-je pas en doute qu'il
n'eût aventuré déjà le _Nautilus_ au milieu des mers antarctiques.

Cependant, dans la journée du 16 mars, les champs de glace nous
barrèrent absolument la route. Ce n'était pas encore la banquise, mais
de vastes ice-fields cimentés par le froid. Cet obstacle ne pouvait
arrêter le capitaine Nemo, et il se lança contre l'ice-field avec une
effroyable violence. Le _Nautilus_ entrait comme un coin dans cette
masse friable, et la divisait avec des craquements terribles. C'était
l'antique bélier poussé par une puissance infinie. Les débris de glace,
haut projetés, retombaient en grêle autour de nous. Par sa seule force
d'impulsion, notre appareil se creusait un chenal. Quelquefois, emporté
par son élan, il montait sur le champ de glace et l'écrasait de son
poids, ou par instants, enfourné sous l'ice-field, il le divisait par
un simple mouvement de tangage qui produisait de larges déchirures.

Pendant ces journées, de violents grains nous assaillirent. Par
certaines brumes épaisses, on ne se fût pas vu d'une extrémité de la
plate-forme à l'autre. Le vent sautait brusquement à tous les points du
compas. La neige s'accumulait en couches si dures qu'il fallait la
briser à coups de pic. Rien qu'à la température de cinq degrés
au-dessous de zéro, toutes les parties extérieures du _Nautilus_ se
recouvraient de glaces. Un gréement n'aurait pu se manoeuvrer, car tous
les garants eussent été engagés dans la gorge des poulies. Un bâtiment
sans voiles et mû par un moteur électrique qui se passait de charbon,
pouvait seul affronter d'aussi hautes latitudes.

Dans ces conditions, le baromètre se tint généralement très bas. Il
tomba même à 73°5'. Les indications de la boussole n'offraient plus
aucune garantie. Ses aiguilles affolées marquaient des directions
contradictoires, en s'approchant du pôle magnétique méridional qui ne
se confond pas avec le sud du monde. En effet, suivant Hansten, ce pôle
est situé à peu près par 70° de latitude et 130° de longitude, et
d'après les observations de Duperrey, par 135° de longitude et 70°30'
de latitude. Il fallait faire alors des observations nombreuses sur les
compas transportés à différentes parties du navire et prendre une
moyenne. Mais souvent, on s'en rapportait à l'estime pour relever la
route parcourue, méthode peu satisfaisante au milieu de ces passes
sinueuses dont les points de repère changent incessamment.

Enfin, le 18 mars, après vingt assauts inutiles, le _Nautilus_ se vit
définitivement enrayé. Ce n'étaient plus ni les streams, ni les palks,
ni les ice-fields, mais une interminable et immobile barrière formée de
montagnes soudées entre elles.

« La banquise ! » me dit le Canadien.

Je compris que pour Ned Land comme pour tous les navigateurs qui nous
avaient précédé, c'était l'infranchissable obstacle. Le soleil ayant un
instant paru vers midi, le capitaine Nemo obtint une observation assez
exacte qui donnait notre situation par 51°30' de longitude et 67°39' de
latitude méridionale. C'était déjà un point avancé des régions
antarctiques.

De mer, de surface liquide, il n'y avait plus apparence devant nos
yeux. Sous l'éperon du _Nautilus_ s'étendait une vaste plaine
tourmentée, enchevêtrée de blocs confus, avec tout ce pêle-mêle
capricieux qui caractérise la surface d'un fleuve quelque temps avant
la débâcle des glaces, mais sur des proportions gigantesques. Çà et là,
des pics aigus, des aiguilles déliées s'élevant à une hauteur de deux
cents pieds; plus loin, une suite de falaises taillées à pic et
revêtues de teintes grisâtres, vastes miroirs qui reflétaient quelques
rayons de soleil à demi noyés dans les brumes. Puis, sur cette nature
désolée, un silence farouche, à peine rompu par le battement d'ailes
des pétrels ou des puffins. Tout était gelé alors, même le bruit.

Le _Nautilus_ dut donc s'arrêter dans son aventureuse course au milieu
des champs de glace.

« Monsieur, me dit ce jour-là Ned Land, si votre capitaine va plus loin
!

-- Eh bien ?

-- Ce sera un maître homme.

-- Pourquoi, Ned ?

-- Parce que personne ne peut franchir la banquise. Il est puissant,
votre capitaine; mais, mille diables ! il n'est pas plus puissant que
la nature, et là où elle a mis des bornes, il faut que l'on s'arrête
bon gré mal gré.

-- En effet, Ned Land, et cependant j'aurais voulu savoir ce qu'il y a
derrière cette banquise ! Un mur, voilà ce qui m'irrite le plus !

-- Monsieur a raison, dit Conseil. Les murs n'ont été inventés que pour
agacer les savants. Il ne devrait y avoir de murs nulle part.

-- Bon ! fit le Canadien. Derrière cette banquise, on sait bien ce qui
se trouve.

-- Quoi donc ? demandai-je.

-- De la glace, et toujours de la glace !

-- Vous êtes certain de ce fait, Ned, répliquai-je, mais moi je ne le
suis pas. Voilà pourquoi je voudrais aller voir.

-- Eh bien, monsieur le professeur, répondit le Canadien, renoncez à
cette idée. Vous êtes arrivé à la banquise, ce qui est déjà suffisant,
et vous n'irez pas plus loin, ni votre capitaine Nemo, ni son
_Nautilus_. Et qu'il le veuille ou non, nous reviendrons vers le nord,
c'est-à-dire au pays des honnêtes gens. »

Je dois convenir que Ned Land avait raison, et tant que les navires ne
seront pas faits pour naviguer sur les champs de glace, ils devront
s'arrêter devant la banquise.

En effet, malgré ses efforts, malgré les moyens puissants employés pour
disjoindre les glaces, le _Nautilus_ fut réduit à l'immobilité.
Ordinairement, qui ne peut aller plus loin en est quitte pour revenir
sur ses pas. Mais ici, revenir était aussi impossible qu'avancer, car
les passes s'étaient refermées derrière nous, et pour peu que notre
appareil demeurât stationnaire, il ne tarderait pas à être bloqué. Ce
fut même ce qui arriva vers deux heures du soir, et la jeune glace se
forma sur ses flancs avec une étonnante rapidité. Je dus avouer que la
conduite du capitaine Nemo était plus qu'imprudente.

J'étais en ce moment sur la plate-forme. Le capitaine qui observait la
situation depuis quelques instants, me dit :

« Eh bien, monsieur le professeur, qu'en pensez-vous ?

-- Je pense que nous sommes pris, capitaine.

-- Pris ! Et comment l'entendez-vous ?

-- J'entends que nous ne pouvons aller ni en avant ni en arrière, ni
d'aucun côté. C'est, je crois, ce qui s'appelle « pris », du moins sur
les continents habités.

-- Ainsi, monsieur Aronnax, vous pensez que le _Nautilus_ ne pourra pas
se dégager ?

-- Difficilement, capitaine, car la saison est déjà trop avancée pour
que vous comptiez sur une débâcle des glaces.

-- Ah ! monsieur le professeur, répondit le capitaine Nemo d'un ton
ironique, vous serez toujours le même ! Vous ne voyez qu'empêchements
et obstacles ! Moi, je vous affirme que non seulement le _Nautilus_ se
dégagera, mais qu'il ira plus loin encore !

-- Plus loin au sud ? demandai-je en regardant le capitaine.

-- Oui, monsieur, il ira au pôle.

-- Au pôle ! m'écriai-je, ne pouvant retenir un mouvement d'incrédulité.

-- Oui, répondit froidement le capitaine, au pôle antarctique, à ce
point inconnu où se croisent tous les méridiens du globe. Vous savez si
je fais du _Nautilus_ ce que je veux. »

Oui ! je le savais. Je savais cet homme audacieux jusqu'à la témérité !
Mais vaincre ces obstacles qui hérissent le pôle sud, plus inaccessible
que ce pôle nord non encore atteint par les plus hardis navigateurs,
n'était-ce pas une entreprise absolument insensée, et que, seul,
l'esprit d'un fou pouvait concevoir !

Il me vint alors à l'idée de demander au capitaine Nemo s'il avait déjà
découvert ce pôle que n'avait jamais foulé le pied d'une créature
humaine.

« Non, monsieur, me répondit-il, et nous le découvrirons ensemble. Là
où d'autres ont échoué, je n'échouerai pas. Jamais je n'ai promené mon
_Nautilus_ aussi loin sur les mers australes; mais, je vous le répète,
il ira plus loin encore.

-- Je veux vous croire, capitaine, repris-je d'un ton un peu ironique.
Je vous crois ! Allons en avant ! Il n'y a pas d'obstacles pour nous !
Brisons cette banquise ! Faisons-la sauter, et si elle résiste, donnons
des ailes au _Nautilus_, afin qu'il puisse passer par-dessus !

-- Par-dessus ? monsieur le professeur, répondit tranquillement le
capitaine Nemo. Non point par-dessus, mais par-dessous.

-- Par-dessous ! » m'écriai-je.

Une subite révélation des projets du capitaine venait d'illuminer mon
esprit. J'avais compris. Les merveilleuses qualités du _Nautilus_
allaient le servir encore dans cette surhumaine entreprise !

« Je vois que nous commençons à nous entendre, monsieur le professeur,
me dit le capitaine, souriant à demi. Vous entrevoyez déjà la
possibilité -- moi, je dirai le succès -- de cette tentative. Ce qui
est impraticable avec un navire ordinaire devient facile au _Nautilus_.
Si un continent émerge au pôle, il s'arrêtera devant ce continent. Mais
si au contraire c'est la mer libre qui le baigne, il ira au pôle même !

-- En effet, dis-je, entraîné par le raisonnement du capitaine, si la
surface de la mer est solidifiée par les glaces, ses couches
inférieures sont libres, par cette raison providentielle qui a placé à
un degré supérieur à celui de la congélation le maximum de densité de
l'eau de mer. Et, si je ne me trompe, la partie immergée de cette
banquise est à la partie émergeante comme quatre est à un ?

-- A peu près, monsieur le professeur. Pour un pied que les icebergs
ont au-dessus de la mer, ils en ont trois au-dessous. Or, puisque ces
montagnes de glaces ne dépassent pas une hauteur de cent mètres, elles
ne s'enfoncent que de trois cents. Or, qu'est-ce que trois cents mètres
pour le _Nautilus_?

-- Rien, monsieur.

-- Il pourra même aller chercher à une profondeur plus grande cette
température uniforme des eaux marines, et là nous braverons impunément
les trente ou quarante degrés de froid de la surface.

-- Juste, monsieur, très juste, répondis-je en m'animant.

-- La seule difficulté, reprit le capitaine Nemo, sera de rester
plusieurs jours immergés sans renouveler notre provision d'air.

-- N'est-ce que cela ? répliquai-je. Le _Nautilus_ a de vastes
réservoirs, nous les remplirons, et ils nous fourniront tout l'oxygène
dont nous aurons besoin.

-- Bien imaginé, monsieur Aronnax, répondit en souriant le capitaine.
Mais ne voulant pas que vous puissiez m'accuser de témérité, je vous
soumets d'avance toutes mes objections.

-- En avez-vous encore à faire ?

-- Une seule. Il est possible, si la mer existe au pôle sud, que cette
mer soit entièrement prise, et, par conséquent, que nous ne puissions
revenir à sa surface !

-- Bon, monsieur, oubliez-vous que le _Nautilus_ est armé d'un
redoutable éperon, et ne pourrons-nous le lancer diagonalement contre
ces champs de glace qui s'ouvriront au choc ?

-- Eh ! monsieur le professeur, vous avez des idées aujourd'hui !

-- D'ailleurs, capitaine, ajoutai-je en m'enthousiasmant de plus belle,
pourquoi ne rencontrerait-on pas la mer libre au pôle sud comme au pôle
nord ? Les pôles du froid et les pôles de la terre ne se confondent ni
dans l'hémisphère austral ni dans l'hémisphère boréal, et jusqu'à
preuve contraire, on doit supposer ou un continent ou un océan dégagé
de glaces à ces deux points du globe.

-- Je le crois aussi, monsieur Aronnax, répondit le capitaine Nemo. Je
vous ferai seulement observer qu'après avoir émis tant d'objections
contre mon projet, maintenant vous m'écrasez d'arguments en sa faveur. »

Le capitaine Nemo disait vrai. J'en étais arrivé à le vaincre en audace
! C'était moi qui l'entraînais au pôle ! Je le devançais, je le
distançais... Mais non ! pauvre fou. Le capitaine Nemo savait mieux que
toi le pour et le contre de la question, et il s'amusait à te voir
emporté dans les rêveries de l'impossible !

Cependant, il n'avait pas perdu un instant. A un signal le second
parut. Ces deux hommes s'entretinrent rapidement dans leur
incompréhensible langage, et soit que le second eût été antérieurement
prévenu, soit qu'il trouvât le projet praticable, il ne laissa voir
aucune surprise.

Mais si impassible qu'il fût il ne montra pas une plus complète
impassibilité que Conseil, lorsque j'annonçai à ce digne garçon notre
intention de pousser jusqu'au pôle sud. Un « comme il plaira à monsieur
» accueillit ma communication, et je dus m'en contenter. Quant à Ned
Land, si jamais épaules se levèrent haut, ce furent celles du Canadien.

« Voyez-vous, monsieur, me dit-il, vous et votre capitaine Nemo, vous
me faites pitié !

-- Mais nous irons au pôle, maître Ned.

-- Possible, mais vous n'en reviendrez pas ! »

Et Ned Land rentra dans sa cabine, « pour ne pas faire un malheur »,
dit-il en me quittant.

Cependant, les préparatifs de cette audacieuse tentative venaient de
commencer. Les puissantes pompes du _Nautilus_ refoulaient l'air dans
les réservoirs et l'emmagasinaient à une haute pression. Vers quatre
heures, le capitaine Nemo m'annonça que les panneaux de la plate-forme
allaient être fermés. Je jetai un dernier regard sur l'épaisse banquise
que nous allions franchir. Le temps était clair, l'atmosphère assez
pure, le froid très vif, douze degrés au-dessous de zéro; mais le vent
s'étant calmé, cette température ne semblait pas trop insupportable.

Une dizaine d'hommes montèrent sur les flancs du _Nautilus_ et, armés
de pics, ils cassèrent la glace autour de la carène qui fut bientôt
dégagée. Opération rapidement pratiquée, car la jeune glace était mince
encore. Tous nous rentrâmes à l'intérieur. Les réservoirs habituels se
remplirent de cette eau tenue libre à la flottaison. Le _Nautilus_ ne
tarda pas à descendre.

J'avais pris place au salon avec Conseil. Par la vitre ouverte, nous
regardions les couches inférieures de l'Océan austral. Le thermomètre
remontait. L'aiguille du manomètre déviait sur le cadran.

A trois cents mètres environ, ainsi que l'avait prévu le capitaine
Nemo, nous flottions sous la surface ondulée de la banquise. Mais le
_Nautilus_s'immergea plus bas encore. Il atteignit une profondeur de
huit cents mètres. La température de l'eau, qui donnait douze degrés à
la surface, n'en accusait plus que onze. Deux degrés étaient déjà
gagnes. Il va sans dire que la température du _Nautilus_, élevée par
ses appareils de chauffage, se maintenait à un degré très supérieur.
Toutes les manoeuvres s'accomplissaient avec une extraordinaire
précision.

« On passera, n'en déplaise à monsieur, me dit Conseil.

-- J'y compte bien ! » répondis-je avec le ton d'une profonde
conviction.

Sous cette mer libre, le _Nautilus_ avait pris directement le chemin de
pôle, sans s'écarter du cinquante-deuxième méridien. De 67°30' à 90°
vingt-deux degrés et demi en latitude restaient à parcourir,
c'est-à-dire un peu plus de cinq cents lieues. Le _Nautilus_ prit une
vitesse moyenne de vingt-six milles à l'heure, la vitesse d'un train
express. S'il la conservait, quarante heures lui suffisaient pour
atteindre le pôle.

Pendant une partie de la nuit, la nouveauté de la situation nous
retint, Conseil et moi, à la vitre du salon. La mer s'illuminait sous
l'irradiation électrique du fanal. Mais elle était déserte. Les
poissons ne séjournaient pas dans ces eaux prisonnières. Ils ne
trouvaient là qu'un passage pour aller de l'Océan antarctique à la mer
libre du pôle. Notre marche était rapide. On la sentait telle aux
tressaillements de la longue coque d'acier.

Vers deux heures du matin, j'allai prendre quelques heures de repos.
Conseil m'imita. En traversant les coursives, je ne rencontrai point le
capitaine Nemo. Je supposai qu'il se tenait dans la cage du timonier.

Le lendemain 19 mars, à cinq heures du matin, je repris mon poste dans
le salon. Le loch électrique m'indiqua que la vitesse du _Nautilus_
avait été modérée. Il remontait alors vers la surface, mais prudemment,
en vidant lentement ses réservoirs.

Mon coeur battait. Allions-nous émerger et retrouver l'atmosphère libre
du pôle ?

Non. Un choc m'apprit que le _Nautilus_ avait heurté la surface
inférieure de la banquise, très épaisse encore, à en juger par la
matité du bruit. En effet, nous avions « touché » pour employer
l'expression marine, mais en sens inverse et par mille pieds de
profondeur. Ce qui donnait deux mille pieds de glaces au-dessus de
nous, dont mille émergeaient. La banquise présentait alors une hauteur
supérieure à celle que nous avions relevée sur ses bords. Circonstance
peu rassurante.

Pendant cette journée, le _Nautilus_ recommença plusieurs fois cette
même expérience, et toujours il vint se heurter contre la muraille qui
plafonnait au-dessus de lui. A de certains instants, il la rencontra
par neuf cents mètres, ce qui accusait douze cents mètres d'épaisseur
dont deux cents mètres s'élevaient au-dessus de la surface de l'Océan.
C'était le double de sa hauteur au moment où le _Nautilus_ s'était
enfoncé sous les flots.

Je notai soigneusement ces diverses profondeurs, et j'obtins ainsi le
profil sous-marin de cette chaîne qui se développait sous les eaux.

Le soir, aucun changement n'était survenu dans notre situation.
Toujours la glace entre quatre cents et cinq cents mètres de
profondeur. Diminution évidente, mais quelle épaisseur encore entre
nous et la surface de l'Océan !

Il était huit heures alors. Depuis quatre heures déjà, l'air aurait dû
être renouvelé à l'intérieur du _Nautilus_, suivant l'habitude
quotidienne du bord. Cependant, je ne souffrais pas trop, bien que le
capitaine Nemo n'eût pas encore demandé à ses réservoirs un supplément
d'oxygène.

Mon sommeil fut pénible pendant cette nuit. Espoir et crainte
m'assiégeaient tour à tour. Je me relevai plusieurs fois. Les
tâtonnements du _Nautilus_ continuaient. Vers trois heures du matin,
j'observai que la surface inférieure de la banquise se rencontrait
seulement par cinquante mètres de profondeur. Cent cinquante pieds nous
séparaient alors de la surface des eaux. La banquise redevenait peu à
peu ice-field. La montagne se refaisait la plaine.

Mes yeux ne quittaient plus le manomètre. Nous remontions toujours en
suivant, par une diagonale, la surface resplendissante qui étincelait
sous les rayons électriques. La banquise s'abaissait en dessus et en
dessous par des rampes allongées. Elle s'amincissait de mille en mille.

Enfin, à six heures du matin, ce jour mémorable du 19 mars, la porte du
salon s'ouvrit. Le capitaine Nemo parut.

« La mer libre ! » me dit-il.

                                  XIV

                              LE PÔLE SUD

Je me précipitai vers la plate-forme. Oui ! La mer libre. A peine
quelques glaçons épars, des icebergs mobiles ; au loin une mer étendue
; un monde d'oiseaux dans les airs, et des myriades de poissons sous
ces eaux qui, suivant les fonds, variaient du bleu intense au vert
olive. Le thermomètre marquait trois degrés centigrades au-dessus de
zéro. C'était comme un printemps relatif enfermé derrière cette
banquise, dont les masses éloignées se profilaient sur l'horizon du
nord.

« Sommes-nous au pôle ? demandai-je au capitaine, le coeur palpitant.

-- Je l'ignore, me répondit-il. A midi nous ferons le point.

-- Mais le soleil se montrera-t-il à travers ces brumes ? dis-je en
regardant le ciel grisâtre.

-- Si peu qu'il paraisse, il me suffira, répondit le capitaine. »

A dix milles du _Nautilus_, vers le sud, un îlot solitaire s'élevait à
une hauteur de deux cents mètres. Nous marchions vers lui, prudemment,
car cette mer pouvait être semée d'écueils.

Une heure après, nous avions atteint l'îlot. Deux heures plus tard,
nous achevions d'en faire le tour. Il mesurait quatre à cinq milles de
circonférence. Un étroit canal le séparait d'une terre considérable, un
continent peut-être, dont nous ne pouvions apercevoir les limites.

L'existence de cette terre semblait donner raison aux hypothèses de
Maury. L'ingénieur américain a remarqué, en effet, qu'entre le pôle sud
et le soixantième parallèle, la mer est couverte de glaces flottantes,
de dimensions énormes, qui ne se rencontrent jamais dans l'Atlantique
nord. De ce fait, il a tiré cette conclusion que le cercle antarctique
renferme des terres considérables, puisque les icebergs ne peuvent se
former en pleine mer, mais seulement sur des côtes. Suivant ses
calculs, la masse des glaces qui enveloppent le pôle austral forme une
vaste calotte dont la largeur doit atteindre quatre mille kilomètres.

Cependant, le _Nautilus_, par crainte d'échouer, s'était arrêté à trois
encablures d'une grève que dominait un superbe amoncellement de roches.
Le canot fut lancé à la mer. Le capitaine, deux de ses hommes portant
les instruments, Conseil et moi, nous nous y embarquâmes. Il était dix
heures du matin. Je n'avais pas vu Ned Land. Le Canadien, sans doute,
ne voulait pas se désavouer en présence du pôle sud.

Quelques coups d'aviron amenèrent le canot sur le sable, où il
s'échoua. Au moment où Conseil allait sauter à terre, je le retins.

« Monsieur, dis-je au capitaine Nemo, à vous l'honneur de mettre pied
le premier sur cette terre.

-- Oui, monsieur, répondit le capitaine, et si je n'hésite pas à fouler
ce sol du pôle, c'est que, jusqu'ici, aucun être humain n'y a laissé la
trace de ses pas. »

Cela dit, il sauta légèrement sur le sable. Une vive émotion lui
faisait battre le coeur. Il gravit un roc qui terminait en surplomb un
petit promontoire, et là, les bras croisés, le regard ardent, immobile,
muet, il sembla prendre possession de ces régions australes. Après cinq
minutes passées dans cette extase, il se retourna vers nous.

« Quand vous voudrez, monsieur », me cria-t-il.

Je débarquai, suivi de Conseil, laissant les deux hommes dans le canot.

Le sol sur un long espace présentait un tuf de couleur rougeâtre, comme
s'il eût été de brique pilée. Des scories, des coulées de lave, des
pierres ponces le recouvraient. On ne pouvait méconnaître son origine
volcanique. En de certains endroits, quelques légères fumerolles,
dégageant une odeur sulfureuse, attestaient que les feux intérieurs
conservaient encore leur puissance expansive. Cependant, ayant gravi un
haut escarpement, je ne vis aucun volcan dans un rayon de plusieurs
milles. On sait que dans ces contrées antarctiques, James Ross a trouvé
les cratères de l'Érébus et du Terror en pleine activité sur le cent
soixante-septième méridien et par 77°32' de latitude.

La végétation de ce continent désolé me parut extrêmement restreinte.
Quelques lichens de l'espèce _Unsnea melanoxantha_ s'étalaient sur les
roches noires. Certaines plantules microscopiques, des diatomées
rudimentaires, sortes de cellules disposées entre deux coquilles
quartzeuses, de longs fucus pourpres et cramoisis, supportés sur de
petites vessies natatoires et que le ressac jetait à la côte,
composaient toute la maigre flore de cette région.

Le rivage était parsemé de mollusques, de petites moules, de patelles,
de buccardes lisses, en forme de coeurs, et particulièrement de clios
au corps oblong et membraneux, dont la tête est formée de deux lobes
arrondis. Je vis aussi des myriades de ces clios boréales, longues de
trois centimètres, dont la baleine avale un monde à chaque bouchée. Ces
charmants ptéropodes, véritables papillons de la mer, animaient les
eaux libres sur la lisière du rivage.

Entre autres zoophytes apparaissaient dans les hauts-fonds quelques
arborescences coralligènes, de celles qui suivant James Ross, vivent
dans les mers antarctiques jusqu'à mille mètres de profondeur ; puis,
de petits alcyons appartenant à l'espèce _procellaria pelagica_, ainsi
qu'un grand nombre d'astéries particulières à ces climats, et d'étoiles
de mer qui constellaient le sol.

Mais où la vie surabondait, c'était dans les airs. Là volaient et
voletaient par milliers des oiseaux d'espèces variées, qui nous
assourdissaient de leurs cris. D'autres encombraient les roches, nous
regardant passer sans crainte et se pressant familièrement sous nos
pas. C'étaient des pingouins aussi agiles et souples dans l'eau, où on
les a confondus parfois avec de rapides bonites, qu'ils sont gauches et
lourds sur terre. Ils poussaient des cris baroques et formaient des
assemblées nombreuses, sobres de gestes, mais prodigues de clameurs.

Parmi les oiseaux, je remarquai des chionis, de la famille des
échassiers, gros comme des pigeons, blancs de couleur, le bec court et
conique, l'oeil encadré d'un cercle rouge. Conseil en fit provision,
car ces volatiles, convenablement préparés, forment un mets agréable.
Dans les airs passaient des albatros fuligineux d'une envergure de
quatre mètres, justement appelés les vautours de l'Océan, des pétrels
gigantesques, entre autres des _quebrante-huesos_, aux ailes arquées,
qui sont grands mangeurs de phoques, des damiers, sortes de petits
canards dont le dessus du corps est noir et blanc, enfin toute une
série de pétrels, les uns blanchâtres, aux ailes bordées de brun, les
autres bleus et spéciaux aux mers antarctiques, ceux-là « si huileux,
dis-je à Conseil, que les habitants des îles Féroé se contentent d'y
adapter une mèche avant de les allumer ».

« Un peu plus, répondit Conseil, ce seraient des lampes parfaites !
Après ça, on ne peut exiger que la nature les ait préalablement munis
d'une mèche ! »

Après un demi-mille, le sol se montra tout criblé de nids de manchots,
sortes de terriers disposés pour la ponte, et dont s'échappaient de
nombreux oiseaux. Le capitaine Nemo en fit chasser plus tard quelques
centaines, car leur chair noire est très mangeable. Ils poussaient des
braiements d'âne. Ces animaux, de la taille d'une oie, ardoisés sur le
corps, blancs en dessous et cravatés d'un liséré citron, se laissaient
tuer à coups de pierre sans chercher à s'enfuir.

Cependant, la brume ne se levait pas, et, à onze heures, le soleil
n'avait point encore paru. Son absence ne laissait pas de m'inquiéter.
Sans lui, pas d'observations possibles. Comment déterminer alors si
nous avions atteint le pôle ?

Lorsque je rejoignis le capitaine Nemo, je le trouvai silencieusement
accoudé sur un morceau de roc et regardant le ciel. Il paraissait
impatient, contrarié. Mais qu'y faire ? Cet homme audacieux et puissant
ne commandait pas au soleil comme à la mer.

Midi arriva sans que l'astre du jour se fût montré un seul instant. On
ne pouvait même reconnaître la place qu'il occupait derrière le rideau
de brume. Bientôt cette brume vint à se résoudre en neige.

« A demain », me dit simplement le capitaine, et nous regagnâmes le
_Nautilus_ au milieu des tourbillons de l'atmosphère.

Pendant notre absence, les filets avaient été tendus, et j'observai
avec intérêt les poissons que l'on venait de haler à bord. Les mers
antarctiques servent de refuge à un très grand nombre de migrateurs,
qui fuient les tempêtes des zones moins élevées pour tomber, il est
vrai, sous la dent des marsouins et des phoques. Je notai quelques
cottes australes, longs d'un décimètre, espèce de cartilagineux
blanchâtres traversés de bandes livides et armés d'aiguillons, puis des
chimères antarctiques, longues de trois pieds, le corps très allongé,
la peau blanche, argentée et lisse, la tête arrondie, le dos muni de
trois nageoires, le museau terminé par une trompe qui se recourbe vers
la bouche. Je goûtai leur chair, mais je la trouvai insipide, malgré
l'opinion de Conseil qui s'en accommoda fort.

La tempête de neige dura jusqu'au lendemain. Il était impossible de se
tenir sur la plate-forme. Du salon où je notais les incidents de cette
excursion au continent polaire, j'entendais les cris des pétrels et des
albatros qui se jouaient au milieu de la tourmente. Le _Nautilus_ ne
resta pas immobile, et, prolongeant la côte, il s'avança encore d'une
dizaine de milles au sud, au milieu de cette demi-clarté que laissait
le soleil en rasant les bords de l'horizon.

Le lendemain 20 mars, la neige avait cessé. Le froid était un peu plus
vif. Le thermomètre marquait deux degrés au-dessous de zéro. Les
brouillards se levèrent, et j'espérai que, ce jour-là, notre
observation pourrait s'effectuer.

Le capitaine Nemo n'ayant pas encore paru, le canot nous prit, Conseil
et moi, et nous mit à terre. La nature du sol était la même,
volcanique. Partout des traces de laves, de scories, de basaltes, sans
que j'aperçusse le cratère qui les avait vomis. Ici comme là-bas, des
myriades d'oiseaux animaient cette partie du continent polaire. Mais
cet empire, ils le partageaient alors avec de vastes troupeaux de
mammifères marins qui nous regardaient de leurs doux yeux. C'étaient
des phoques d'espèces diverses, les uns étendus sur le sol, les autres
couchés sur des glaçons en dérive, plusieurs sortant de la mer ou y
rentrant. Ils ne se sauvaient pas à notre approche, n'ayant jamais eu
affaire à l'homme, et j'en comptais là de quoi approvisionner quelques
centaines de navires.

« Ma foi, dit Conseil, il est heureux que Ned Land ne nous ait pas
accompagnés !

-- Pourquoi cela, Conseil ?

-- Parce que l'enragé chasseur aurait tout tué.

-- Tout, c'est beaucoup dire, mais je crois, en effet, que nous
n'aurions pu empêcher notre ami le Canadien de harponner quelques-uns
de ces magnifiques cétacés. Ce qui eût désobligé le capitaine Nemo, car
il ne verse pas inutilement le sang des bêtes inoffensives.

-- Il a raison.

-- Certainement, Conseil. Mais, dis-moi, n'as-tu pas déjà classé ces
superbes échantillons de la faune marine ?

-- Monsieur sait bien, répondit Conseil, que je ne suis pas très ferré
sur la pratique. Quand monsieur m'aura appris le nom de ces animaux...

-- Ce sont des phoques et des morses.

-- Deux genres, qui appartiennent à la famille des pinnipèdes, se hâta
de dire mon savant Conseil, ordre des carnassiers, groupe des
unguiculés, sous-classe des monodelphiens, classe des mammifères,
embranchement des vertébrés.

-- Bien, Conseil, répondis-je, mais ces deux genres, phoques et morses,
se divisent en espèces, et si je ne me trompe, nous aurons ici
l'occasion de les observer. Marchons. »

Il était huit heures du matin. Quatre heures nous restaient à employer
jusqu'au moment où le soleil pourrait être utilement observé. Je
dirigeai nos pas vers une vaste baie qui s'échancrait dans la falaise
granitique du rivage.

Là, je puis dire qu'à perte de vue autour de nous, les terres et les
glaçons étaient encombrés de mammifères marins, et je cherchais
involontairement du regard le vieux Protée, le mythologique pasteur qui
gardait ces immenses troupeaux de Neptune. C'étaient particulièrement
des phoques. Ils formaient des groupes distincts, mâles et femelles, le
père veillant sur sa famille, la mère allaitant ses petits, quelques
jeunes, déjà forts, s'émancipant à quelques pas. Lorsque ces mammifères
voulaient se déplacer, ils allaient par petits sauts dus à la
contraction de leur corps, et ils s'aidaient assez gauchement de leur
imparfaite nageoire, qui, chez le lamantin, leur congénère, forme un
véritable avant-bras. Je dois dire que, dans l'eau, leur élément par
excellence, ces animaux à l'épine dorsale mobile, au bassin étroit, au
poil ras et serré, aux pieds palmés, nagent admirablement. Au repos et
sur terre, ils prenaient des attitudes extrêmement gracieuses. Aussi,
les anciens, observant leur physionomie douce, leur regard expressif
que ne saurait surpasser le plus beau regard de femme, leurs yeux
veloutés et limpides, leurs poses charmantes, et les poétisant à leur
manière, métamorphosèrent-ils les mâles en tritons, et les femelles en
sirènes.

Je fis remarquer à Conseil le développement considérable des lobes
cérébraux chez ces intelligents cétacés. Aucun mammifère, l'homme
excepté, n'a la matière cérébrale plus riche. Aussi, les phoques
sont-ils susceptibles de recevoir une certaine éducation ; ils se
domestiquent aisément, et je pense, avec certains naturalistes, que,
convenablement dressés, ils pourraient rendre de grands services comme
chiens de pêche.

La plupart de ces phoques dormaient sur les rochers ou sur le sable.
Parmi ces phoques proprement dits qui n'ont point d'oreilles externes
-- différant en cela des otaries dont l'oreille est saillante --
j'observai plusieurs variétés de sténorhynques, longs de trois mètres,
blancs de poils, à têtes de bull-dogs, armés de dix dents à chaque
mâchoire, quatre incisives en haut et en bas et deux grandes canines
découpées en forme de fleur de lis. Entre eux se glissaient des
éléphants marins, sortes de phoques à trompe courte et mobile, les
géants de l'espèce, qui sur une circonférence de vingt pieds mesuraient
une longueur de dix mètres. Ils ne faisaient aucun mouvement à notre
approche.

« Ce ne sont pas des animaux dangereux ? me demanda Conseil.

-- Non, répondis-je, à moins qu'on ne les attaque. Lorsqu'un phoque
défend son petit, sa fureur est terrible, et il n'est pas rare qu'il
mette en pièces l'embarcation des pêcheurs.

-- Il est dans son droit, répliqua Conseil.

-- Je ne dis pas non. »

Deux milles plus loin, nous étions arrêtés par le promontoire qui
couvrait la baie contre les vents du sud. Il tombait d'aplomb à la mer
et écumait sous le ressac. Au-delà éclataient de formidables
rugissements, tels qu'un troupeau de ruminants en eût pu produire.

« Bon, fit Conseil, un concert de taureaux ?

-- Non, dis-je, un concert de morses. Ils se battent ?

-- Ils se battent ou ils jouent.

-- N'en déplaise à monsieur, il faut voir cela.

-- Il faut le voir, Conseil. »

Et nous voilà franchissant les roches noirâtres, au milieu
d'éboulements imprévus, et sur des pierres que la glace rendait fort
glissantes. Plus d'une fois, je roulai au détriment de mes reins.
Conseil, plus prudent ou plus solide, ne bronchait guère, et me
relevait, disant :

« Si monsieur voulait avoir la bonté d'écarter les jambes, monsieur
conserverait mieux son équilibre. »

Arrivé à l'arête supérieure du promontoire, j'aperçus une vaste plaine
blanche, couverte de morses. Ces animaux jouaient entre eux. C'étaient
des hurlements de joie, non de colère.

Les morses ressemblent aux phoques par la forme de leurs corps et par
la disposition de leurs membres. Mais les canines et les incisives
manquent à leur mâchoire inférieure, et quant aux canines supérieures,
ce sont deux défenses longues de quatre-vingts centimètres qui en
mesurent trente-trois à la circonférence de leur alvéole. Ces dents,
faites d'un ivoire compact et sans stries, plus dur que celui des
éléphants, et moins prompt à jaunir, sont très recherchées. Aussi les
morses sont-ils en butte à une chasse inconsidérée qui les détruira
bientôt jusqu'au dernier, puisque les chasseurs, massacrant
indistinctement les femelles pleines et les jeunes, en détruisent
chaque année plus de quatre mille.

En passant auprès de ces curieux animaux, je pus les examiner à loisir,
car ils ne se dérangeaient pas. Leur peau était épaisse et rugueuse,
d'un ton fauve tirant sur le roux, leur pelage court et peu fourni.
Quelques-uns avaient une longueur de quatre mètres. Plus tranquilles et
moins craintifs que leurs congénères du nord, ils ne confiaient point à
des sentinelles choisies le soin de surveiller les abords de leur
campement.

Après avoir examiné cette cité des morses, je songeai à revenir sur mes
pas. Il était onze heures, et si le capitaine Nemo se trouvait dans des
conditions favorables pour observer, je voulais être présent à son
opération. Cependant, je n'espérais pas que le soleil se montrât ce
jour-là. Des nuages écrasés sur l'horizon le dérobaient à nos yeux. Il
semblait que cet astre jaloux ne voulût pas révéler à des êtres humains
ce point inabordable du globe.

Cependant, je songeai à revenir vers le _Nautilus_. Nous suivîmes un
étroit raidillon qui courait sur le sommet de la falaise. A onze heures
et demie, nous étions arrivés au point du débarquement. Le canot échoué
avait déposé le capitaine à terre. Je l'aperçus debout sur un bloc ce
basalte. Ses instruments étaient près de lui. Son regard se fixait sur
l'horizon du nord, près duquel le soleil décrivait alors sa courbe
allongée.

Je pris place auprès de lui et j'attendis sans parler. Midi arriva, et,
ainsi que la veille, le soleil ne se montra pas.

C'était une fatalité. L'observation manquait encore. Si demain elle ne
s'accomplissait pas, il faudrait renoncer définitivement à relever
notre situation.

En effet, nous étions précisément au 20 mars. Demain, 21, jour de
l'équinoxe, réfraction non comptée, le soleil disparaîtrait sous
l'horizon pour six mois, et avec sa disparition commencerait la longue
nuit polaire. Depuis l'équinoxe de septembre, il avait émergé de
l'horizon septentrional, s'élevant par des spirales allongées jusqu'au
21 décembre. A cette époque, solstice d'été de ces contrées boréales,
il avait commencé à redescendre, et le lendemain, il devait leur lancer
ses derniers rayons.

Je communiquai mes observations et mes craintes au capitaine Nemo.

« Vous aviez raison, monsieur Aronnax, me dit-il, si demain, je
n'obtiens la hauteur du soleil, je ne pourrai avant six mois reprendre
cette opération. Mais aussi, précisément parce que les hasards de ma
navigation m'ont amené, le 21 mars, dans ces mers, mon point sera
facile à relever, si, à midi, le soleil se montre à nos yeux.

-- Pourquoi, capitaine ?

-- Parce que, lorsque l'astre du jour décrit des spirales si allongées,
il est difficile de mesurer exactement sa hauteur au-dessus de
l'horizon, et les instruments sont exposés à commettre de graves
erreurs.

-- Comment procéderez-vous donc ?

-- Je n'emploierai que mon chronomètre, me répondit le capitaine Nemo.
Si demain, 21 mars, à midi, le disque du soleil, en tenant compte de la
réfraction, est coupé exactement par l'horizon du nord, c'est que je
suis au pôle sud.

-- En effet, dis-je. Pourtant, cette affirmation n'est pas
mathématiquement rigoureuse, parce que l'équinoxe ne tombe pas
nécessairement à midi.

-- Sans doute, monsieur, mais l'erreur ne sera pas de cent mètres, et
il ne nous en faut pas davantage. A demain donc. »

Le capitaine Nemo retourna à bord. Conseil et moi, nous restâmes
jusqu'à cinq heures à arpenter la plage, observant et étudiant. Je ne
récoltai aucun objet curieux, si ce n'est un oeuf de pingouin,
remarquable par sa grosseur, et qu'un amateur eût payé plus de mille
francs. Sa couleur isabelle, les raies et les caractères qui l'ornaient
comme autant d'hiéroglyphes, en faisaient un bibelot rare. Je le remis
entre les mains de Conseil, et le prudent garçon, au pied sûr, le
tenant comme une précieuse porcelaine de Chine, le rapporta intact au
_Nautilus_.

Là je déposai cet oeuf rare sous une des vitrines du musée. Je soupai
avec appétit d'un excellent morceau de foie de phoque dont le goût
rappelait celui de la viande de porc. Puis je me couchai, non sans
avoir invoqué, comme un Indou, les faveurs de l'astre radieux.

Le lendemain, 21 mars, dès cinq heures du matin, je montai sur la
plate-forme. J'y trouvai le capitaine Nemo.

« Le temps se dégage un peu, me dit-il. J'ai bon espoir. Après
déjeuner, nous nous rendrons à terre pour choisir un poste
d'observation. »

Ce point convenu, j'allai trouver Ned Land. J'aurais voulu l'emmener
avec moi. L'obstiné Canadien refusa, et je vis bien que sa taciturnité
comme sa fâcheuse humeur s'accroissaient de jour en jour. Après tout,
je ne regrettai pas son entêtement dans cette circonstance.
Véritablement, il y avait trop de phoques à terre, et il ne fallait pas
soumettre ce pêcheur irréfléchi à cette tentation.

Le déjeuner terminé, je me rendis à terre. Le _Nautilus_ s'était encore
élevé de quelques milles pendant la nuit. Il était au large, à une
grande lieue d'une côte, que dominait un pic aigu de quatre a cinq
cents mètres. Le canot portait avec moi le capitaine Nemo, deux hommes
de l'équipage, et les instruments, c'est-à-dire un chronomètre, une
lunette et un baromètre.

Pendant notre traversée, je vis de nombreuses baleines qui
appartenaient aux trois espèces particulières aux mers australes, la
baleine franche ou « right-whale » des Anglais, qui n'a pas de nageoire
dorsale, le hump-back, baleinoptère à ventre plissé, aux vastes
nageoires blanchâtres, qui malgré son nom, ne forment pourtant pas des
ailes, et le fin-back, brun-jaunâtre, le plus vif des cétacés. Ce
puissant animal se fait entendre de loin, lorsqu'il projette à une
grande hauteur ses colonnes d'air et de vapeur, qui ressemblent à des
tourbillons de fumée. Ces différents mammifères s'ébattaient par
troupes dans les eaux tranquilles, et je vis bien que ce bassin du pôle
antarctique servait maintenant de refuge aux cétacés trop vivement
traqués par les chasseurs.

Je remarquai également de longs cordons blanchâtres de salpes, sortes
de mollusques agrégés, et des méduses de grande taille qui se
balançaient entre le remous des lames.

A neuf heures, nous accostions la terre. Le ciel s'éclaircissait. Les
nuages fuyaient dans le sud. Les brumes abandonnaient la surface froide
des eaux. Le capitaine Nemo se dirigea vers le pic dont il voulait sans
doute faire son observatoire. Ce fut une ascension pénible sur des
laves aiguës et des pierres ponces, au milieu d'une atmosphère souvent
saturée par les émanations sulfureuses des fumerolles. Le capitaine,
pour un homme déshabitué de fouler la terre, gravissait les pentes les
plus raides avec une souplesse, une agilité que je ne pouvais égaler,
et qu'eût enviée un chasseur d'isards.

Il nous fallut deux heures pour atteindre le sommet de ce pic moitié
porphyre, moitié basalte. De là, nos regards embrassaient une vaste mer
qui, vers le nord traçait nettement sa ligne terminale sur le fond du
ciel. A nos pieds, des champs éblouissants de blancheur. Sur notre
tête, un pâle azur, dégagé de brumes. Au nord, le disque du soleil
comme une boule de feu déjà écornée par le tranchant de l'horizon. Du
sein des eaux s'élevaient en gerbes magnifiques des jets liquides par
centaines. Au loin, le _Nautilus_, comme un cétacé endormi. Derrière
nous, vers le sud et l'est, une terre immense, un amoncellement
chaotique de rochers et de glaces dont on n'apercevait pas la limite.

Le capitaine Nemo, en arrivant au sommet du pic, releva soigneusement
sa hauteur au moyen du baromètre, car il devait en tenir compte dans
son observation.

A midi moins le quart, le soleil, vu alors par réfraction seulement, se
montra comme un disque d'or et dispersa ses derniers rayons sur ce
continent abandonné, à ces mers que l'homme n'a jamais sillonnées
encore.

Le capitaine Nemo, muni d'une lunette à réticules, qui, au moyen d'un
miroir, corrigeait la réfraction, observa l'astre qui s'enfonçait peu à
peu au-dessous de l'horizon en suivant une diagonale très allongée. Je
tenais le chronomètre. Mon coeur battait fort. Si la disparition du
demi-disque du soleil coïncidait avec le midi du chronomètre, nous
étions au pôle même.

« Midi ! m'écriai-je.

-- Le pôle sud ! » répondit le capitaine Nemo d'une voix grave, en me
donnant la lunette qui montrait l'astre du jour précisément coupé en
deux portions égales par l'horizon.

Je regardai les derniers rayons couronner le pic et les ombres monter
peu à peu sur ses rampes.

En ce moment, le capitaine Nemo, appuyant sa main sur mon épaule, me
dit :

« Monsieur, en 1600, le Hollandais Ghéritk, entraîné par les courants
et les tempêtes, atteignit 64° de latitude sud et découvrit les
New-Shetland. En 1773, le 17 janvier, l'illustre Cook, suivant le
trente-huitième méridien, arriva par 67°30' de latitude, et en 1774, le
30 janvier, sur le cent-neuvième méridien, il atteignit 71°15' de
latitude. En 1819, le Russe Bellinghausen se trouva sur le
soixante-neuvième parallèle, et en 1821, sur le soixante-sixième par
111° de longitude ouest. En 1820, l'Anglais Brunsfield fut arrêté sur
le soixante-cinquième degré. La même année, l'Américain Morrel, dont
les récits sont douteux, remontant sur le quarante-deuxième méridien,
découvrait la mer libre par 70°14' de latitude. En 1825, l'Anglais
Powell ne pouvait dépasser le soixante-deuxième degré. La même année,
un simple pêcheur de phoques, l'Anglais Weddel s'élevait jusqu'à 72°14'
de latitude sur le trente-cinquième méridien, et jusqu'à 74°15' sur le
trente-sixième. En 1829, l'Anglais Forster, commandant le
_Chanticleer_, prenait possession du continent antarctique par 63°26'
de latitude et 66°26' de longitude. En 1831, l'Anglais Biscoë, le ler
février, découvrait la terre d'Enderby par 68°50' de latitude, en 1832,
le 5 février, la terre d'Adélaïde par 67° de latitude, et le 21
février, la terre de Graham par 64°45' de latitude. En 1838, le
Français Dumont d'Urville, arrêté devant la banquise par 62°57' de
latitude, relevait la terre Louis-Philippe ; deux ans plus tard, dans
une nouvelle pointe au sud, il nommait par 66°30', le 21 janvier, la
terre Adélie, et huit jours après, par 64°40', la côte Clarie. En 1838,
l'Anglais Wilkes s'avançait jusqu'au soixante-neuvième parallèle sur le
centième méridien. En 1839, l'Anglais Balleny découvrait la terre
Sabrina, sur la limite du cercle polaire. Enfin, en 1842, l'Anglais
James Ross, montant l'_Érébus_ et le _Terror_, le 12 janvier, par
76°56' de latitude et 171°7' de longitude est, trouvait la terre
Victoria ; le 23 du même mois, il relevait le soixante-quatorzième
parallèle, le plus haut point atteint jusqu'alors ; le 27, il était par
76°8', le 28, par 77°32', le 2 février, par 78°4', et en 1842, il
revenait au soixante-onzième degré qu'il ne put dépasser. Eh bien, moi,
capitaine Nemo, ce 21 mars 1868, j'ai atteint le pôle sud sur le
quatre-vingt-dixième degré, et je prends possession de cette partie du
globe égale au sixième des continents reconnus.

-- Au nom de qui, capitaine ?

-- Au mien, monsieur ! »

Et ce disant, le capitaine Nemo déploya un pavillon noir, portant un N
d'or écartelé sur son étamine. Puis, se retournant vers l'astre du jour
dont les derniers rayons léchaient l'horizon de la mer :

« Adieu, soleil ! s'écria-t-il. Disparais, astre radieux ! Couche-toi
sous cette mer libre, et laisse une nuit de six mois étendre ses ombres
sur mon nouveau domaine ! »

                                   XV

                         ACCIDENT OU INCIDENT ?

Le lendemain, 22 mars, à six heures du matin, les préparatifs de départ
furent commencés. Les dernières lueurs du crépuscule se fondaient dans
la nuit. Le froid était vif. Les constellations resplendissaient avec
une surprenante intensité. Au zénith brillait cette admirable Croix du
Sud, l'étoile polaire des régions antarctiques.

Le thermomètre marquait douze degrés au-dessous de zéro, et quand le
vent fraîchissait, il causait de piquantes morsures. Les glaçons se
multipliaient sur l'eau libre. La mer tendait à se prendre partout. De
nombreuses plaques noirâtres, étalées à sa surface, annonçaient la
prochaine formation de la jeune glace. Évidemment, le bassin austral,
gelé pendant les six mois de l'hiver, était absolument inaccessible.
Que devenaient les baleines pendant cette période ? Sans doute, elles
allaient par-dessous la banquise chercher des mers plus praticables.
Pour les phoques et les morses, habitués à vivre sous les plus durs
climats, ils restaient sur ces parages glacés. Ces animaux ont
l'instinct de creuser des trous dans les ice-fields et de les maintenir
toujours ouverts. C'est à ces trous qu'ils viennent respirer ; quand
les oiseaux, chassés par le froid, ont émigré vers le nord, ces
mammifères marins demeurent les seuls maîtres du continent polaire.

Cependant, les réservoirs d'eau s'étaient remplis, et le _Nautilus_
descendait lentement. A une profondeur de mille pieds, il s'arrêta. Son
hélice battit les flots, et il s'avança droit au nord avec une vitesse
de quinze milles à l'heure. Vers le soir, il flottait déjà sous
l'immense carapace glacée de la banquise.

Les panneaux du salon avaient été fermés par prudence, car la coque du
_Nautilus_ pouvait se heurter à quelque bloc immergé. Aussi, je passai
cette journée à mettre mes notes au net. Mon esprit était tout entier à
ses souvenirs du pôle. Nous avions atteint ce point inaccessible sans
fatigues, sans danger, comme si notre wagon flottant eût glissé sur les
rails d'un chemin de fer. Et maintenant, le retour commençait
véritablement. Me réserverait-il encore de pareilles surprises ? Je le
pensais, tant la série des merveilles sous-marines est inépuisable !
Cependant, depuis cinq mois et demi que le hasard nous avait jetés à ce
bord, nous avions franchi quatorze mille lieues, et sur ce parcours
plus étendu que l'Équateur terrestre, combien d'incidents ou curieux ou
terribles avaient charmé notre voyage : la chasse dans les forêts de
Crespo, l'échouement du détroit de Torrès, le cimetière de corail, les
pêcheries de Ceylan, le tunnel arabique, les feux de Santorin, les
millions de la baie du Vigo, l'Atlantide, le pôle sud ! Pendant la
nuit, tous ces souvenirs, passant de rêve en rêve, ne laissèrent pas
mon cerveau sommeiller un instant.

A trois heures du matin, je fus réveillé par un choc violent. Je
m'étais redressé sur mon lit et j'écoutais au milieu de l'obscurité,
quand je fus précipité brusquement au milieu de la chambre. Évidemment,
le _Nautilus_ donnait une bande considérable après avoir touché.

Je m'accotai aux parois et je me traînai par les coursives jusqu'au
salon qu'éclairait le plafond lumineux. Les meubles étaient renversés.
Heureusement, les vitrines, solidement saisies par le pied, avaient
tenu bon. Les tableaux de tribord, sous le déplacement de la verticale
se collaient aux tapisseries, tandis que ceux de bâbord s'en écartaient
d'un pied par leur bordure inférieure. Le _Nautilus_ était donc couché
sur tribord, et, de plus, complètement immobile,

A l'intérieur j'entendais un bruit de pas, des voix confuses. Mais le
capitaine Nemo ne parut pas. Au moment où j'allais quitter le salon,
Ned Land et Conseil entrèrent.

« Qu'y a-t-il ? leur dis-je aussitôt.

-- Je venais le demander à monsieur, répondit Conseil.

-- Mille diables ! s'écria le Canadien, je le sais bien moi ! Le
_Nautilus_a touché, et à en juger par la gîte qu'il donne, je ne crois
pas qu'il s'en tire comme la première fois dans le détroit de Torrès.

-- Mais au moins, demandai-je, est-il revenu à la surface de la mer ?

-- Nous l'ignorons, répondit Conseil.

-- Il est facile de s'en assurer », répondis-je.

Je consultai le manomètre. A ma grande surprise, il indiquait une
profondeur de trois cent soixante mètres.

« Qu'est-ce que cela veut dire ? m'écriai-je.

-- Il faut interroger le capitaine Nemo, dit Conseil.

-- Mais où le trouver ? demanda Ned Land.

-- Suivez-moi », dis-je à mes deux compagnons.

Nous quittâmes le salon. Dans la bibliothèque, personne. A l'escalier
central, au poste de l'équipage, personne. Je supposai que le capitaine
Nemo devait être posté dans la cage du timonier. Le mieux était
d'attendre. Nous revînmes tous trois au salon.

Je passerai sous silence les récriminations du Canadien. Il avait beau
jeu pour s'emporter. Je le laissai exhaler sa mauvaise humeur tout à
son aise, sans lui répondre.

Nous étions ainsi depuis vingt minutes, cherchant à surprendre les
moindres bruits qui se produisaient à l'intérieur du _Nautilus_, quand
le capitaine Nemo entra. Il ne sembla pas nous voir. Sa physionomie,
habituellement si impassible, révélait une certaine inquiétude. Il
observa silencieusement la boussole, le manomètre, et vint poser son
doigt sur un point du planisphère, dans cette partie qui représentait
les mers australes.

Je ne voulus pas l'interrompre. Seulement, quelques instants plus tard,
lorsqu'il se tourna vers moi, je lui dis en retournant contre lui une
expression dont il s'était servi au détroit de Torrès :

« Un incident, capitaine ?

-- Non, monsieur, répondit-il, un accident cette fois.

-- Grave ?

-- Peut-être.

-- Le danger est-il immédiat ?

-- Non.

-- Le _Nautilus_ s'est échoué ?

-- Oui.

-- Et cet échouement est venu ?...

-- D'un caprice de la nature, non de l'impéritie des hommes. Pas une
faute n'a été commise dans nos manoeuvres. Toutefois, on ne saurait
empêcher l'équilibre de produire ses effets. On peut braver les lois
humaines, mais non résister aux lois naturelles. »

Singulier moment que choisissait le capitaine Nemo pour se livrer à
cette réflexion philosophique. En somme, sa réponse ne m'apprenait rien.

« Puis-je savoir, monsieur, lui demandai-je, quelle est la cause de cet
accident ?

-- Un énorme bloc de glace, une montagne entière s'est retournée, me
répondit-il. Lorsque les icebergs sont minés à leur base par des eaux
plus chaudes ou par des chocs réitérés, leur centre de gravité remonte.
Alors ils se retournent en grand, ils culbutent. C'est ce qui est
arrivé. L'un de ces blocs, en se renversant, a heurté le _Nautilus_ qui
flottait sous les eaux. Puis, glissant sous sa coque et le relevant
avec une irrésistible force, il l'a ramené dans des couches moins
denses, où il se trouve couché sur le flanc.

Mais ne peut-on dégager le _Nautilus_ en vidant ses réservoirs, de
manière à le remettre en équilibre ?

-- C'est ce qui se fait en ce moment, monsieur. Vous pouvez entendre
les pompes fonctionner. Voyez l'aiguille du manomètre. Elle indique que
le _Nautilus_ remonte, mais le bloc de glace remonte avec lui, et
jusqu'à ce qu'un obstacle arrête son mouvement ascensionnel, notre
position ne sera pas changée. »

En effet, le _Nautilus_ donnait toujours la même bande sur tribord.
Sans doute, il se redresserait, lorsque le bloc s'arrêterait lui-même.
Mais à ce moment, qui sait si nous n'aurions pas heurté la partie
supérieure de la banquise, si nous ne serions pas effroyablement
pressés entre les deux surfaces glacées ?

Je réfléchissais à toutes les conséquences de cette situation. Le
capitaine Nemo ne cessait d'observer le manomètre. Le _Nautilus_,
depuis la chute de l'iceberg, avait remonté de cent cinquante pieds
environ, mais il faisait toujours le même angle avec la perpendiculaire.

Soudain un léger mouvement se fit sentir dans la coque. Évidemment, le
_Nautilus_ se redressait un peu. Les objets suspendus dans le salon
reprenaient sensiblement leur position normale. Les parois se
rapprochaient de la verticalité. Personne de nous ne parlait. Le coeur
ému, nous observions, nous sentions le redressement. Le plancher
redevenait horizontal sous nos pieds. Dix minutes s'écoulèrent.

« Enfin, nous sommes droit ! m'écria-je.

-- Oui, dit le capitaine Nemo, se dirigeant vers la porte du salon.

-- Mais flotterons-nous ? lui demandai-je.

-- Certainement, répondit-il, puisque les réservoirs ne sont pas encore
vidés, et que vidés, le _Nautilus_ devra remonter à la surface de la
mer. »

Le capitaine sortit, et je vis bientôt que, par ses ordres, on avait
arrêté la marche ascensionnelle du _Nautilus_. En effet, il aurait
bientôt heurté la partie inférieure de la banquise, et mieux valait le
maintenir entre deux eaux.

« Nous l'avons échappé belle ! dit alors Conseil.

-- Oui. Nous pouvions être écrasés entre ces blocs de glace, ou tout au
moins emprisonnés. Et alors, faute de pouvoir renouveler l'air... Oui !
nous l'avons échappé belle !

-- Si c'est fini ! » murmura Ned Land.

Je ne voulus pas entamer avec le Canadien une discussion sans utilité,
et je ne répondis pas. D'ailleurs, les panneaux s'ouvrirent en ce
moment, et la lumière extérieure fit irruption à travers la vitre
dégagée.

Nous étions en pleine eau, ainsi que je l'ai dit ; mais, à une distance
de dix mètres, sur chaque côté du _Nautilus_, s'élevait une
éblouissante muraille de glace. Au-dessus et au-dessous, même muraille.
Au-dessus, parce que la surface inférieure de la banquise se
développait comme un plafond immense. Au-dessous, parce que le bloc
culbuté, ayant glissé peu à peu, avait trouvé sur les murailles
latérales deux points d'appui qui le maintenaient dans cette position.
Le _Nautilus_ était emprisonné dans un véritable tunnel de glace, d'une
largeur de vingt mètres environ, rempli d'une eau tranquille. Il lui
était donc facile d'en sortir en marchant soit en avant soit en
arrière, et de reprendre ensuite, à quelques centaines de mètres plus
bas, un libre passage sous la banquise.

Le plafond lumineux avait été éteint, et cependant, le salon
resplendissait d'une lumière intense. C'est que la puissante
réverbération des parois de glace y renvoyait violemment les nappes du
fanal. Je ne saurais peindre l'effet des rayons voltaïques sur ces
grands blocs capricieusement découpés, dont chaque angle, chaque arête,
chaque facette, jetait une lueur différente, suivant la nature des
veines qui couraient dans la glace. Mine éblouissante de gemmes, et
particulièrement de saphirs qui croisaient leurs jets bleus avec le jet
vert des émeraudes. Çà et là des nuances opalines d'une douceur infinie
couraient au milieu de points ardents comme autant de diamants de feu
dont l'oeil ne pouvait soutenir l'éclat. La puissance du fanal était
centuplée, comme celle d'une lampe à travers les lames lenticulaires
d'un phare de premier ordre.

« Que c'est beau ! Que c'est beau ! s'écria Conseil.

-- Oui ! dis-je, c'est un admirable spectacle. N'est-ce pas, Ned ?

-- Eh ! mille diables ! oui, riposta Ned Land. C'est superbe ! Je rage
d'être forcé d'en convenir. On n'a jamais rien vu de pareil. Mais ce
spectacle-là pourra nous coûter cher. Et, s'il faut tout dire, je pense
que nous voyons ici des choses que Dieu a voulu interdire aux regards
de l'homme ! »

Ned avait raison. C'était trop beau. Tout à coup, un cri de Conseil me
fit retourner.

« Qu'y a-t-il ? demandai-je.

-- Que monsieur ferme les yeux ! que monsieur ne regarde pas ! »

Conseil, ce disant, appliquait vivement ses mains sur ses paupières.

« Mais qu'as-tu, mon garçon ?

-- Je suis ébloui, aveuglé ! »

Mes regards se portèrent involontairement vers la vitre, mais je ne pus
supporter le feu qui la dévorait.

Je compris ce qui s'était passé. Le _Nautilus_ venait de se mettre en
marche à grande vitesse. Tous les éclats tranquilles des murailles de
glace s'étaient alors changés en raies fulgurantes. Les feux de ces
myriades de diamants se confondaient. Le _Nautilus_, emporté par son
hélice, voyageait dans un fourreau d'éclairs.

Les panneaux du salon se refermèrent alors. Nous tenions nos mains sur
nos yeux tout imprégnés de ces lueurs concentriques qui flottent devant
la rétine, lorsque les rayons solaires l'ont trop violemment frappée.
Il fallut un certain temps pour calmer le trouble de nos regards.

Enfin, nos mains s'abaissèrent.

« Ma foi, je ne l'aurais jamais cru, dit Conseil.

-- Et moi, je ne le crois pas encore ! riposta le Canadien.

-- Quand nous reviendrons sur terre, ajouta Conseil, blasés sur tant de
merveilles de la nature, que penserons-nous de ces misérables
continents et des petits ouvrages sortis de la main des hommes ! Non !
le monde habité n'est plus digne de nous ! »

De telles paroles dans la bouche d'un impassible Flamand montrent à
quel degré d'ébullition était monté notre enthousiasme. Mais le
Canadien ne manqua pas d'y jeter sa goutte d'eau froide.

« Le monde habité ! dit-il en secouant la tête. Soyez tranquille, ami
Conseil, nous n'y reviendrons pas ! »

Il était alors cinq heures du matin. En ce moment, un choc se produisit
à l'avant du _Nautilus_. Je compris que son éperon venait de heurter un
bloc de glace. Ce devait être une fausse manoeuvre, car ce tunnel
sous-marin, obstrué de blocs, n'offrait pas une navigation facile. Je
pensai donc que le capitaine Nemo, modifiant sa route, tournerait ces
obstacles ou suivrait les sinuosités du tunnel. En tout cas, la marche
en avant ne pouvait être absolument enrayée. Toutefois, contre mon
attente, le _Nautilus_ prit un mouvement rétrograde très prononcé.

« Nous revenons en arrière ? dit Conseil.

-- Oui, répondis-je. Il faut que, de ce côté, le tunnel soit sans issue.

-- Et alors ?...

-- Alors, dis-je, la manoeuvre est bien simple. Nous retournerons sur
nos pas, et nous sortirons par l'orifice sud. Voilà tout. »

En parlant ainsi, je voulais paraître plus rassuré que je ne l'étais
réellement. Cependant le mouvement rétrograde du _Nautilus_
s'accélérait, et marchant à contre hélice, il nous entraînait avec une
grande rapidité.

« Ce sera un retard, dit Ned.

-- Qu'importe, quelques heures de plus ou de moins, pourvu qu'on sorte.

-- Oui, répéta Ned Land, pourvu qu'on sorte ! »

Je me promenai pendant quelques instants du salon à la bibliothèque.
Mes compagnons assis, se taisaient. Je me jetai bientôt sur un divan,
et je pris un livre que mes yeux parcoururent machinalement.

Un quart d'heure après, Conseil, s'étant approché de moi, me dit :

« Est-ce bien intéressant ce que lit monsieur ?

-- Très intéressant, répondis-je.

-- Je le crois. C'est le livre de monsieur que lit monsieur !

-- Mon livre ? »

En effet, je tenais à la main l'ouvrage des _Grands Fonds sous-marins_.
Je ne m'en doutais même pas. Je fermai le livre et repris ma promenade.
Ned et Conseil se levèrent pour se retirer.

« Restez, mes amis, dis-je en les retenant. Restons ensemble jusqu'au
moment où nous serons sortis de cette impasse.

-- Comme il plaira à monsieur », répondit Conseil.

Quelques heures s'écoulèrent. J'observais souvent les instruments
suspendus à la paroi du salon. Le manomètre indiquait que le _Nautilus_
se maintenait à une profondeur constante de trois cents mètres, la
boussole, qu'il se dirigeait toujours au sud, le loch, qu'il marchait à
une vitesse de vingt milles à l'heure, vitesse excessive dans un espace
aussi resserré. Mais le capitaine Nemo savait qu'il ne pouvait trop se
hâter, et qu'alors, les minutes valaient des siècles.

A huit heures vingt-cinq, un second choc eut lieu. A l'arrière, cette
fois. Je pâlis. Mes compagnons s'étaient rapprochés de moi. J'avais
saisi la main de Conseil. Nous nous interrogions du regard, et plus
directement que si les mots eussent interprété notre pensée.

En ce moment, le capitaine entra dans le salon. J'allai à lui.

« La route est barrée au sud ? lui demandai-je.

-- Oui, monsieur. L'iceberg en se retournant a fermé toute issue.

-- Nous sommes bloqués ?

-- Oui. »

                                  XVI

                              FAUTE D'AIR

Ainsi, autour du _Nautilus_, au-dessus, au-dessous, un impénétrable mur
de glace. Nous étions prisonniers de la banquise ! Le Canadien avait
frappé une table de son formidable poing. Conseil se taisait. Je
regardai le capitaine. Sa figure avait repris son impassibilité
habituelle. Il s'était croisé les bras. Il réfléchissait. Le _Nautilus_
ne bougeait plus.

Le capitaine prit alors la parole :

« Messieurs, dit-il d'une voix calme, il y a deux manières de mourir
dans les conditions où nous sommes. »

Cet inexplicable personnage avait l'air d'un professeur de
mathématiques qui fait une démonstration à ses élèves.

« La première, reprit-il, c'est de mourir écrasés. La seconde, c'est de
mourir asphyxiés. Je ne parle pas de la possibilité de mourir de faim,
car les approvisionnements du _Nautilus_ dureront certainement plus que
nous. Préoccupons-nous donc des chances d'écrasement ou d'asphyxie.

-- Quant à l'asphyxie, capitaine, répondis-je, elle n'est pas à
craindre, car nos réservoirs sont pleins.

-- Juste, reprit le capitaine Nemo, mais ils ne donneront que deux
jours d'air. Or, voilà trente-six heures que nous sommes enfouis sous
les eaux, et déjà l'atmosphère alourdie du _Nautilus_ demande à être
renouvelée. Dans quarante-huit heures, notre réserve sera épuisée.

-- Eh bien, capitaine, soyons délivrés avant quarante-huit heures !

-- Nous le tenterons, du moins, en perçant la muraille qui nous entoure.

-- De quel côté ? demandai-je.

-- C'est ce que la sonde nous apprendra. Je vais échouer le _Nautilus_
sur le banc inférieur, et mes hommes, revêtus de scaphandres,
attaqueront l'iceberg par sa paroi la moins épaisse.

-- Peut-on ouvrir les panneaux du salon ?

-- Sans inconvénient. Nous ne marchons plus. »

Le capitaine Nemo sortit. Bientôt des sifflements m'apprirent que l'eau
s'introduisait dans les réservoirs. Le _Nautilus_ s'abaissa lentement
et reposa sur le fond de glace par une profondeur de trois cent
cinquante mètres, profondeur à laquelle était immergé le banc de glace
inférieur.

« Mes amis, dis-je, la situation est grave, mais je compte sur votre
courage et sur votre énergie.

-- Monsieur, me répondit le Canadien, ce n'est pas dans ce moment que
je vous ennuierai de mes récriminations. Je suis prêt à tout faire pour
le salut commun.

-- Bien, Ned, dis-je en tendant la main au Canadien.

-- J'ajouterai, reprit-il, qu'habile à manier le pic comme le harpon,
si je puis être utile au capitaine, il peut disposer de moi.

-- Il ne refusera pas votre aide. Venez, Ned. »

Je conduisis le Canadien à la chambre ou les hommes du _Nautilus_
revêtaient leurs scaphandres. Je fis part au capitaine de la
proposition de Ned, qui fut acceptée. Le Canadien endossa son costume
de mer et fut aussitôt prêt que ses compagnons de travail. Chacun d'eux
portait sur son dos l'appareil Rouquayrol auquel les réservoirs avaient
fourni un large continent d'air pur. Emprunt considérable, mais
nécessaire, fait à la réserve du _Nautilus_. Quant aux lampes
Ruhmkorff, elles devenaient inutiles au milieu de ces eaux lumineuses
et saturées de rayons électriques.

Lorsque Ned fut habillé, je rentrai dans le salon dont les vitres
étaient découvertes, et, posté près de Conseil, j'examinai les couches
ambiantes qui supportaient le _Nautilus_.

Quelques instants après, nous voyions une douzaine d'hommes de
l'équipage prendre pied sur le banc de glace, et parmi eux Ned Land,
reconnaissable à sa haute taille. Le capitaine Nemo était avec eux.

Avant de procéder au creusement des murailles, il fit pratiquer des
sondages qui devaient assurer la bonne direction des travaux. De
longues sondes furent enfoncées dans les parois latérales ; mais après
quinze mètres, elles étaient encore arrêtées par l'épaisse muraille. Il
était inutile de s'attaquer à la surface plafonnante, puisque c'était
la banquise elle-même qui mesurait plus de quatre cents mètres de
hauteur. Le capitaine Nemo fit alors sonder la surface inférieure. Là
dix mètres de parois nous séparaient de l'eau. Telle était l'épaisseur
de cet ice-field. Dès lors, il s'agissait d'en découper un morceau égal
en superficie à la ligne de flottaison du _Nautilus_. C'était environ
six mille cinq cents mètres cubes à détacher, afin de creuser un trou
par lequel nous descendrions au-dessous du champ de glace.

Le travail fut immédiatement commencé et conduit avec une infatigable
opiniâtreté. Au lieu de creuser autour du _Nautilus_, ce qui eût
entraîné de plus grandes difficultés, le capitaine Nemo fit dessiner
l'immense fosse à huit mètres de sa hanche de bâbord. Puis ses hommes
la taraudèrent simultanément sur plusieurs points de sa circonférence.
Bientôt. Le pic attaqua vigoureusement cette matière compacte, et de
gros blocs furent détachés de la masse. Par un curieux effet de
pesanteur spécifique, ces blocs, moins lourds que l'eau, s'envolaient
pour ainsi dire à la voûte du tunnel, qui s'épaississait par le haut de
ce dont il diminuait vers le bas. Mais peu importait, du moment que la
paroi inférieure s'amincissait d'autant.

Après deux heures d'un travail énergique, Ned Land rentra épuisé. Ses
compagnons et lui furent remplacés par de nouveaux travailleurs
auxquels nous nous joignîmes, Conseil et moi. Le second du _Nautilus_
nous dirigeait.

L'eau me parut singulièrement froide, mais je me réchauffai promptement
en maniant le pic. Mes mouvements étaient très libres, bien qu'ils se
produisissent sous une pression de trente atmosphères.

Quand je rentrai, après deux heures de travail, pour prendre quelque
nourriture et quelque repos, je trouvai une notable différence entre le
fluide pur que me fournissait l'appareil Rouquayrol et l'atmosphère du
_Nautilus_, déjà chargé d'acide carbonique. L'air n'avait pas été
renouvelé depuis quarante-huit heures, et ses qualités vivifiantes
étaient considérablement affaiblies. Cependant, en un laps de douze
heures, nous n'avions enlevé qu'une tranche de glace épaisse d'un mètre
sur la superficie dessinée, soit environ six cents mètres cubes. En
admettant que le même travail fût accompli par douze heures, il fallait
encore cinq nuits et quatre jours pour mener à bonne fin cette
entreprise.

« Cinq nuits et quatre jours ! dis-je à mes compagnons, et nous n'avons
que pour deux jours d'air dans les réservoirs.

-- Sans compter, répliqua Ned, qu'une fois sortis de cette damnée
prison, nous serons encore emprisonnés sous la banquise et sans
communication possible avec l'atmosphère ! »

Réflexion juste. Qui pouvait alors prévoir le minimum de temps
nécessaire à notre délivrance ? L'asphyxie ne nous aurait-elle pas
étouffés avant que le _Nautilus_ eût pu revenir à la surface des flots
? Était-il destiné à périr dans ce tombeau de glace avec tous ceux
qu'il renfermait ? La situation paraissait terrible. Mais chacun
l'avait envisagée en face, et tous étaient décidés à faire leur devoir
jusqu'au bout.

Suivant mes prévisions, pendant la nuit, une nouvelle tranche d'un
mètre fut enlevée à l'immense alvéole. Mais, le matin, quand, revêtu de
mon scaphandre, je parcourus la masse liquide par une température de
six à sept degrés au-dessous de zéro, je remarquai que les murailles
latérales se rapprochaient peu à peu. Les couches d'eau éloignées de la
fosse, que n'échauffaient pas le travail des hommes et le jeu des
outils, marquaient une tendance à se solidifier. En présence de ce
nouveau et imminent danger, que devenaient nos chances de salut, et
comment empêcher la solidification de ce milieu liquide, qui eût fait
éclater comme du verre les parois du _Nautilus_ ?

Je ne fis point connaître ce nouveau danger à mes deux compagnons. A
quoi bon risquer d'abattre cette énergie qu'ils employaient au pénible
travail du sauvetage ? Mais, lorsque je fus revenu à bord ? je fis
observer au capitaine Nemo cette grave complication.

« Je le sais, me dit-il de ce ton calme que ne pouvaient modifier les
plus terribles conjonctures. C'est un danger de plus, mais je ne vois
aucun moyen d'y parer. La seule chance de salut, c'est d'aller plus
vite que la solidification. Il s'agit d'arriver premiers. Voilà tout. »

Arriver premiers ! Enfin, j'aurais dû être habitué à ces façons de
parler !

Cette journée, pendant plusieurs heures, je maniai le pic avec
opiniâtreté. Ce travail me soutenait. D'ailleurs, travailler, c'était
quitter le _Nautilus_, c'était respirer directement cet air pur
emprunté aux réservoirs et fourni par les appareils, c'était abandonner
une atmosphère appauvrie et viciée.

Vers le soir, la fosse s'était encore creusée d'un mètre. Quand je
rentrai à bord, je faillis être asphyxié par l'acide carbonique dont
l'air était saturé. Ah ! que n'avions-nous les moyens chimiques qui
eussent permis de chasser ce gaz délétère ! L'oxygène ne nous manquait
pas. Toute cette eau en contenait une quantité considérable et en la
décomposant par nos puissantes piles, elle nous eût restitué le fluide
vivifiant. J'y avais bien songé, mais à quoi bon, puisque l'acide
carbonique, produit de notre respiration, avait envahi toutes les
parties du navire. Pour l'absorber, il eût fallu remplir des récipients
de potasse caustique et les agiter incessamment. Or, cette matière
manquait à bord, et rien ne la pouvait remplacer

Ce soir-là, le capitaine Nemo dut ouvrir les robinets de ses
réservoirs, et lancer quelques colonnes d'air pur à l'intérieur du
_Nautilus_. Sans cette précaution, nous ne nous serions pas réveillés.

Le lendemain, 26 mars, je repris mon travail de mineur en entamant le
cinquième mètre. Les parois latérales et la surface inférieure de la
banquise s'épaississaient visiblement. Il était évident qu'elles se
rejoindraient avant que le _Nautilus_ fût parvenu à se dégager. Le
désespoir me prit un instant. Mon pic fut près de s'échapper de mes
mains. A quoi bon creuser, si je devais périr étouffé, écrasé par cette
eau qui se faisait pierre, un supplice que la férocité des sauvages
n'eût pas même inventé. Il me semblait que j'étais entre les
formidables mâchoires d'un monstre qui se rapprochaient
irrésistiblement.

En ce moment, le capitaine Nemo, dirigeant le travail, travaillant
lui-même, passa près de moi. Je le touchai de la main et lui montrai
les parois de notre prison. La muraille de tribord s'était avancée à
moins de quatre mètres de la coque du _Nautilus_.

Le capitaine me comprit et me fit signe de le suivre. Nous rentrâmes à
bord. Mon scaphandre ôté, je l'accompagnai dans le salon.

« Monsieur Aronnax, me dit-il, il faut tenter quelque héroïque moyen,
ou nous allons être scellés dans cette eau solidifiée comme dans du
ciment.

-- Oui ! dis-je, mais que faire ?

-- Ah ! s'écria-t-il, si mon _Nautilus_ était assez fort pour supporter
cette pression sans en être écrasé ?

-- Eh bien ? demandai-je, ne saisissant pas l'idée du capitaine.

-- Ne comprenez-vous pas, reprit-il, que cette congélation de l'eau
nous viendrait en aide ! Ne voyez-vous pas que par sa solidification,
elle ferait éclater ces champs de glace qui nous emprisonnent, comme
elle fait, en se gelant, éclater les pierres les plus dures ! Ne
sentez-vous pas qu'elle serait un agent de salut au lieu d'être un
agent de destruction !

-- Oui, capitaine, peut-être. Mais quelque résistance à l'écrasement
que possède le _Nautilus_, il ne pourrait supporter cette épouvantable
pression et s'aplatirait comme une feuille de tôle.

-- Je le sais, monsieur. Il ne faut donc pas compter sur les secours de
la nature, mais sur nous-mêmes. Il faut s'opposer à cette
solidification. Il faut l'enrayer. Non seulement, les parois latérales
se resserrent, mais il ne reste pas dix pieds d'eau à l'avant ou à
l'arrière du _Nautilus_. La congélation nous gagne de tous les côtés.

-- Combien de temps, demandai-je, l'air des réservoirs nous
permettra-t-il de respirer à bord ? »

Le capitaine me regarda en face.

« Après-demain, dit-il, les réservoirs seront vides ! »

Une sueur froide m'envahit. Et cependant, devais-je m'étonner de cette
réponse ? Le 22 mars, le _Nautilus_ s'était plongé sous les eaux libres
du pôle. Nous étions au 26. Depuis cinq jours, nous vivions sur les
réserves du bord ! Et ce qui restait d'air respirable, il fallait le
conserver aux travailleurs. Au moment où j'écris ces choses, mon
impression est tellement vive encore, qu'une terreur involontaire
s'empare de tout mon être, et que l'air semble manquer à mes poumons !

Cependant, le capitaine Nemo réfléchissait, silencieux, immobile.
Visiblement, une idée lui traversait l'esprit. Mais il paraissait la
repousser. Il se répondait négativement à lui-même. Enfin, ces mots
s'échappèrent de ses lèvres !

« L'eau bouillante ! murmura-t-il.

-- L'eau bouillante ? m'écriai-je.

-- Oui, monsieur. Nous sommes renfermés dans un espace relativement
restreint. Est-ce que des jets d'eau bouillante, constamment injectée
par les pompes du _Nautilus_, n'élèveraient pas la température de ce
milieu et ne retarderaient pas sa congélation ?

-- Il faut l'essayer, dis-je résolument.

-- Essayons, monsieur le professeur. »

Le thermomètre marquait alors moins sept degrés à l'extérieur. Le
capitaine Nemo me conduisit aux cuisines où fonctionnaient de vastes
appareils distillatoires qui fournissaient l'eau potable par
évaporation. Ils se chargèrent d'eau, et toute la chaleur électrique
des piles fut lancée à travers les serpentins baignés par le liquide.
En quelques minutes, cette eau avait atteint cent degrés. Elle fut
dirigée vers les pompes pendant qu'une eau nouvelle la remplaçait au
fur et à mesure. La chaleur développée par les piles était telle que
l'eau froide, puisée à la mer, après avoir seulement traversé les
appareils, arrivait bouillante aux corps de pompe.

L'injection commença, et trois heures après, le thermomètre marquait
extérieurement six degrés au-dessous de zéro. C'était un degré de
gagné. Deux heures plus tard, le thermomètre n'en marquait que quatre.

« Nous réussirons, dis-je au capitaine, après avoir suivi et contrôlé
par de nombreuses remarques les progrès de l'opération.

-- Je le pense, me répondit-il. Nous ne serons pas écrasés. Nous
n'avons plus que l'asphyxie à craindre. »

Pendant la nuit, la température de l'eau remonta a un degré au-dessous
de zéro. Les injections ne purent la porter à un point plus élevé. Mais
comme la congélation de l'eau de mer ne se produit qu'à moins deux
degrés, je fus enfin rassuré contre les dangers de la solidification.

Le lendemain, 27 mars, six mètres de glace avaient été arrachés de
l'alvéole. Quatre mètres seulement restaient à enlever. C'étaient
encore quarante-huit heures de travail. L'air ne pouvait plus être
renouvelé à l'intérieur du _Nautilus_. Aussi, cette journée alla-t-elle
toujours en empirant.

Une lourdeur intolérable m'accabla. Vers trois heures du soir, ce
sentiment d'angoisse fut porté en moi à un degré violent. Des
bâillements me disloquaient les mâchoires. Mes poumons haletaient en
cherchant ce fluide comburant, indispensable à la respiration, et qui
se raréfiait de plus en plus. Une torpeur morale s'empara de moi.
J'étais étendu sans force, presque sans connaissance. Mon brave
Conseil, pris des mêmes symptômes, souffrant des mêmes souffrances, ne
me quittait plus. Il me prenait la main, il m'encourageait, et je
l'entendais encore murmurer :

« Ah ! si je pouvais ne pas respirer pour laisser plus d'air à monsieur
! »

Les larmes me venaient aux yeux de l'entendre parler ainsi.

Si notre situation, à tous, était intolérable à l'intérieur, avec
quelle hâte, avec quel bonheur, nous revêtions nos scaphandres pour
travailler à notre tour ! Les pics résonnaient sur la couche glacée.
Les bras se fatiguaient, les mains s'écorchaient, mais qu'étaient ces
fatigues, qu'importaient ces blessures ! L'air vital arrivait aux
poumons ! On respirait ! On respirait !

Et cependant, personne ne prolongeait au-delà du temps voulu son
travail sous les eaux. Sa tâche accomplie, chacun remettait à ses
compagnons haletants le réservoir qui devait lui verser la vie. Le
capitaine Nemo donnait l'exemple et se soumettait le premier à cette
sévère discipline. L'heure arrivait, il cédait son appareil à un autre
et rentrait dans l'atmosphère viciée du bord, toujours calme, sans une
défaillance, sans un murmure.

Ce jour-là, le travail habituel fut accompli avec plus de vigueur
encore. Deux mètres seulement restaient à enlever sur toute la
superficie. Deux mètres seulement nous séparaient de la mer libre. Mais
les réservoirs étaient presque vides d'air. Le peu qui restait devait
être conservé aux travailleurs. Pas un atome pour le _Nautilus_ !

Lorsque je rentrai à bord, je fus à demi suffoqué. Quelle nuit ! Je ne
saurais la peindre. De telles souffrances ne peuvent être décrites. Le
lendemain, ma respiration était oppressée. Aux douleurs de tête se
mêlaient d'étourdissants vertiges qui faisaient de moi un homme ivre.
Mes compagnons éprouvaient les mêmes symptômes. Quelques hommes de
l'équipage râlaient.

Ce jour-là, le sixième de notre emprisonnement, le capitaine Nemo,
trouvant trop lents la pioche et le pic, résolut d'écraser la couche de
glaces qui nous séparait encore de la nappe liquide. Cet homme avait
conservé son sang-froid et son énergie. Il domptait par sa force morale
les douleurs physiques. Il pensait, il combinait, il agissait.

D'après son ordre, le bâtiment fut soulagé, c'est-à-dire soulevé de la
couche glacée par un changement de pesanteur spécifique. Lorsqu'il
flotta on le hala de manière à l'amener au-dessus de l'immense fosse
dessinée suivant sa ligne de flottaison. Puis, ses réservoirs d'eau
s'emplissant, il descendit et s'embotta dans l'alvéole.

En ce moment, tout l'équipage rentra à bord, et la double porte de
communication fut fermée. Le _Nautilus_ reposait alors sur la couche de
glace qui n'avait pas un mètre d'épaisseur et que les sondes avaient
trouée en mille endroits.

Les robinets des réservoirs furent alors ouverts en grand et cent
mètres cubes d'eau s'y précipitèrent, accroissant de cent mille
kilogrammes le poids du _Nautilus_.

Nous attendions, nous écoutions, oubliant nos souffrances, espérant
encore. Nous jouions notre salut sur un dernier coup.

Malgré les bourdonnements qui emplissaient ma tête, j'entendis bientôt
des frémissements sous la coque du _Nautilus_. Un dénivellement se
produisit. La glace craqua avec un fracas singulier, pareil à celui du
papier qui se déchire, et le _Nautilus_ s'abaissa.

« Nous passons ! » murmura Conseil a mon oreille.

Je ne pus lui répondre. Je saisis sa main. Je la pressai dans une
convulsion involontaire.

Tout à coup, emporté par son effroyable surcharge, le _Nautilus_
s'enfonça comme un boulet sous les eaux, c'est-à-dire qu'il tomba comme
il eût fait dans le vide !

Avec toute la force électrique fut mise sur les pompes qui aussitôt
commencèrent à chasser l'eau des réservoirs. Après quelques minutes,
notre chute fut enrayée. Bientôt même, le manomètre indiqua un
mouvement ascensionnel. L'hélice, marchant à toute vitesse, fit
tressaillir la coque de tôle jusque dans ses boulons, et nous entraîna
vers le nord.

Mais que devait durer cette navigation sous la banquise jusqu'à la mer
libre ? Un jour encore ? Je serais mort avant !

A demi étendu sur un divan de la bibliothèque, je suffoquais. Ma face
était violette, mes lèvres bleues, mes facultés suspendues. Je ne
voyais plus, je n'entendais plus. La notion du temps avait disparu de
mon esprit. Mes muscles ne pouvaient se contracter.

Les heures qui s'écoulèrent ainsi, je ne saurais les évaluer. Mais
j'eus la conscience de mon agonie qui commençait. Je compris que
j'allais mourir...

Soudain je revins à moi. Quelques bouffées d'air pénétraient dans mes
poumons. Étions-nous remontés à la surface des flots ? Avions-nous
franchi la banquise ?

Non ! C'étaient Ned et Conseil, mes deux braves amis, qui se
sacrifiaient pour me sauver. Quelques atomes d'air restaient encore au
fond d'un appareil. Au lieu de le respirer, ils l'avaient consacré pour
moi, et, tandis qu'ils suffoquaient, ils me versaient la vie goutte à
goutte ! Je voulus repousser l'appareil. Ils me tinrent les mains, et
pendant quelques instants, je respirai avec volupté.

Mes regards se portèrent vers l'horloge. Il était onze heures du matin.
Nous devions être au 28 mars. Le _Nautilus_ marchait avec une vitesse
effrayante de quarante milles à l'heure. Il se tordait dans les eaux.

Où était le capitaine Nemo ? Avait-il succombé ? Ses compagnons
étaient-ils morts avec lui ?

En ce moment, le manomètre indiqua que nous n'étions plus qu'à vingt
pieds de la surface. Un simple champ de glace nous séparait de
l'atmosphère. Ne pouvait-on le briser ?

Peut-être ! En tout cas, le _Nautilus_ allait le tenter. Je sentis, en
effet, qu'il prenait une position oblique, abaissant son arrière et
relevant son éperon. Une introduction d'eau avait suffi pour rompre son
équilibre. Puis, poussé par sa puissante hélice, il attaqua l'ice-field
par en dessous comme un formidable bélier. Il le crevait peu à peu, se
retirait, donnait à toute vitesse contre le champ qui se déchirait, et
enfin, emporté par un élan suprême, il s'élança sur la surface glacée
qu'il écrasa de son poids.

Le panneau fut ouvert, on pourrait dire arraché, et l'air pur
s'introduisit à flots dans toutes les parties du _Nautilus_.

                                  XVII

                        DU CAP HORN À L'AMAZONE

Comment étais-je sur la plate-forme, je ne saurais le dire. Peut-être
le Canadien m'y avait-il transporté. Mais je respirais, je humais l'air
vivifiant de la mer. Mes deux compagnons s'enivraient près de moi de
ces fraîches molécules. Les malheureux, trop longtemps privés de
nourriture, ne peuvent se jeter inconsidérément sur les premiers
aliments qu'on leur présente. Nous, au contraire, nous n'avions pas à
nous modérer, nous pouvions aspirer à pleins poumons les atomes de
cette atmosphère, et c'était la brise, la brise elle-même qui nous
versait cette voluptueuse ivresse !

« Ah ! faisait Conseil, que c'est bon, l'oxygène ! Que monsieur ne
craigne pas de respirer. Il y en a pour tout le monde. »

Quant à Ned Land, il ne parlait pas, mais il ouvrait des mâchoires à
effrayer un requin. Et quelles puissantes aspirations ! Le Canadien «
tirait » comme un poêle en pleine combustion.

Les forces nous revinrent promptement, et, lorsque je regardai autour
de moi, je vis que nous étions seuls sur la plate-forme. Aucun homme de
l'équipage. Pas même le capitaine Nemo. Les étranges marins du
_Nautilus_ se contentaient de l'air qui circulait à l'intérieur. Aucun
n'était venu se délecter en pleine atmosphère.

Les premières paroles que je prononçai furent des paroles de
remerciements et de gratitude pour mes deux compagnons. Ned et Conseil
avaient prolongé mon existence pendant les dernières heures de cette
longue agonie. Toute ma reconnaissance ne pouvait payer trop un tel
dévouement.

« Bon ! monsieur le professeur, me répondit Ned Land, cela ne vaut pas
la peine d'en parler ! Quel mérite avons-nous eu à cela ? Aucun. Ce
n'était qu'une question d'arithmétique. Votre existence valait plus que
la nôtre. Donc il fallait la conserver.

-- Non, Ned, repondis-je, elle ne valait pas plus. Personne n'est
supérieur à un homme généreux et bon, et vous l'êtes !

-- C'est bien ! c'est bien ! répétait le Canadien embarrassé

-- Et toi, mon brave Conseil, tu as bien souffert.

-- Mais pas trop, pour tout dire à monsieur. Il me manquait bien
quelques gorgées d'air, mais je crois que je m'y serais fait.
D'ailleurs, je regardais monsieur qui se pâmait et cela ne me donnait
pas la moindre envie de respirer. Cela me coupait, comme on dit, le
respir... »

Conseil, confus de s'être jeté dans la banalité, n'acheva pas.

« Mes amis, répondis-je vivement ému, nous sommes liés les uns aux
autres pour jamais, et vous avez sur moi des droits...

-- Dont j'abuserai, riposta le Canadien.

-- Hein ? fit Conseil.

-- Oui, reprit Ned Land, le droit de vous entraîner avec moi, quand je
quitterai cet infernal _Nautilus_.

-- Au fait, dit Conseil, allons-nous du bon côté ?

-- Oui, répondis-je, puisque nous allons du côté du soleil, et ici le
soleil, c'est le nord.

-- Sans doute, reprit Ned Land, mais il reste à savoir si nous rallions
le Pacifique ou l'Atlantique, c'est-à-dire les mers fréquentées ou
désertes. »

A cela je ne pouvais répondre, et je craignais que le capitaine Nemo ne
nous ramenât plutôt vers ce vaste Océan qui baigne à la fois les côtes
de l'Asie et de l'Amérique. Il compléterait ainsi son tour du monde
sous-marin, et reviendrait vers ces mers où le _Nautilus_ trouvait la
plus entière indépendance. Mais si nous retournions au Pacifique, loin
de toute terre habitée, que devenaient les projets de Ned Land ?

Nous devions, avant peu, être fixés sur ce point important. Le
_Nautilus_ marchait rapidement. Le cercle polaire fut bientôt franchi,
et le cap mis sur le promontoire de Horn. Nous étions par le travers de
la pointe américaine, le 31 mars, à sept heures du soir.

Alors toutes nos souffrances passées étaient oubliées. Le souvenir de
cet emprisonnement dans les glaces s'effaçait de notre esprit. Nous ne
songions qu'à l'avenir. Le capitaine Nemo ne paraissait plus, ni dans
le salon, ni sur la plate-forme. Le point reporté chaque jour sur le
planisphère et fait par le second me permettait de relever la direction
exacte du _Nautilus_. Or, ce soir-là, il devint évident, à ma grande
satisfaction, que nous revenions au nord par la route de l'Atlantique.

J'appris au Canadien et à Conseil le résultat de mes observations.

« Bonne nouvelle, répondit le Canadien, mais où va le _Nautilus_ ?

-- Je ne saurais le dire, Ned.

-- Son capitaine voudrait-il, après le pôle sud, affronter le pôle
nord, et revenir au Pacifique par le fameux passage du nord-ouest ?

Il ne faudrait pas l'en défier, répondit Conseil.

-- Eh bien, dit le Canadien, nous lui fausserons compagnie auparavant.

-- En tout cas, ajouta Conseil, c'est un maître homme que ce capitaine
Nemo, et nous ne regretterons pas de l'avoir connu.

-- Surtout quand nous l'aurons quitté ! » riposta Ned Land.

Le lendemain, premier avril, lorsque le _Nautilus_ remonta à la surface
des flots, quelques minutes avant midi, nous eûmes connaissance d'une
côte à l'ouest. C'était la Terre du Feu, à laquelle les premiers
navigateurs donnèrent ce nom en voyant les fumées nombreuses qui
s'élevaient des huttes indigènes. Cette Terre du Feu forme une vaste
agglomération d'îles qui s'étend sur trente lieues de long et
quatre-vingts lieues de large, entre 53° et 56° de latitude australe,
et 67°50' et 77°15' de longitude ouest. La côte me parut basse, mais au
loin se dressaient de hautes montagnes. Je crus même entrevoir le mont
Sarmiento, élevé de deux mille soixante-dix mètres au-dessus du niveau
de la mer, bloc pyramidal de schiste, à sommet très aigu, qui, suivant
qu'il est voilé ou dégagé de vapeurs, « annonce le beau ou le mauvais
temps », me dit Ned Land.

« Un fameux baromètre, mon ami.

-- Oui, monsieur, un baromètre naturel, qui ne m'a jamais trompé quand
je naviguais dans les passes du détroit de Magellan. »

En ce moment, ce pic nous parut nettement découpé sur le fond du ciel.
C'était un présage de beau temps Il se réalisa.

Le _Nautilus_, rentré sous les eaux, se rapprocha de la côte qu'il
prolongea à quelques milles seulement. Par les vitres du salon, je vis
de longues lianes, et des fucus gigantesques, ces varechs porte-poires,
dont la mer libre du pôle renfermait quelques échantillons, avec leurs
filaments visqueux et polis, ils mesuraient jusqu'à trois cents mètres
de longueur ; véritables câbles, plus gros que le pouce, très
résistants, ils servent souvent d'amarres aux navires. Une autre herbe,
connue sous le nom de velp, à feuilles longues de quatre pieds,
empâtées dans les concrétions coralligènes, tapissait les fonds. Elle
servait de nid et de nourriture à des myriades de crustacés et de
mollusques, des crabes, des seiches. Là, les phoques et les loutres se
livraient à de splendides repas, mélangeant la chair du poisson et les
légumes de la mer, suivant la méthode anglaise.

Sur ces fonds gras et luxuriants, le _Nautilus_ passait avec une
extrême rapidité. Vers le soir, il se rapprocha de l'archipel des
Malouines, dont je pus, le lendemain, reconnaître les âpres sommets. La
profondeur de la mer était médiocre. Je pensai donc, non sans raison,
que ces deux îles, entourées d'un grand nombre d'îlots, faisaient
autrefois partie des terres magellaniques. Les Malouines furent
probablement découvertes par le célèbre John Davis, qui leur imposa le
nom de Davis-Southern Islands. Plus tard, Richard Hawkins les appela
Maiden-Islands, îles de la Vierge. Elles furent ensuite nommées
Malouines, au commencement du dix-huitième siècle, par des pêcheurs de
Saint-Malo, et enfin Falkland par les Anglais auxquels elles
appartiennent aujourd'hui.

Sur ces parages, nos filets rapportèrent de beaux spécimens d'algues,
et particulièrement un certain fucus dont les racines étaient chargées
de moules qui sont les meilleures du monde. Des oies et des canards
s'abattirent par douzaines sur la plate-forme et prirent place bientôt
dans les offices du bord. En fait de poissons, j'observai spécialement
des osseux appartenant au genre gobie, et surtout des boulerots, longs
de deux décimètres, tout parsemés de taches blanchâtres et jaunes.

J'admirai également de nombreuses méduses, et les plus belles du genre,
les chrysaores particulières aux mers des Malouines. Tantôt elles
figuraient une ombrelle demi-sphérique très lisse, rayée de lignes d'un
rouge brun et terminée par douze festons réguliers ; tantôt c'était une
corbeille renversée d'où s'échappaient gracieusement de larges feuilles
et de longues ramilles rouges. Elles nageaient en agitant leurs quatre
bras foliacés et laissaient pendre à la dérive leur opulente chevelure
de tentacules. J'aurais voulu conserver quelques échantillons de ces
délicats zoophytes ; mais ce ne sont que des nuages, des ombres, des
apparences, qui fondent et s'évaporent hors de leur élément natal.

Lorsque les dernières hauteurs des Malouines eurent disparu sous
l'horizon, le _Nautilus_ s'immergea entre vingt et vingt-cinq mètres et
suivit la côte américaine. Le capitaine Nemo ne se montrait pas.

Jusqu'au 3 avril, nous ne quittâmes pas les parages de la Patagonie,
tantôt sous l'Océan, tantôt à sa surface. Le _Nautilus_ dépassa le
large estuaire formé par l'embouchure de la Plata, et se trouva, le 4
avril, par le travers de l'Uruguay, mais à cinquante milles au large.
Sa direction se maintenait au nord, et il suivait les longues
sinuosités de l'Amérique méridionale. Nous avions fait alors seize
mille lieues depuis notre embarquement dans les mers du Japon.

Vers onze heures du matin, le tropique du Capricorne fut coupé sur le
trente-septième méridien, et nous passâmes au large du cap Frio. Le
capitaine Nemo, au grand déplaisir de Ned Land, n'aimait pas le
voisinage de ces côtes habitées du Brésil, car il marchait avec une
vitesse vertigineuse. Pas un poisson, pas un oiseau, des plus rapides
qui soient, ne pouvaient nous suivre, et les curiosités naturelles de
ces mers échappèrent à toute observation.

Cette rapidité se soutint pendant plusieurs jours, et le 9 avril, au
soir, nous avions connaissance de la pointe la plus orientale de
l'Amérique du Sud qui forme le cap San Roque. Mais alors le _Nautilus_
s'écarta de nouveau, et il alla chercher à de plus grandes profondeurs
une vallée sous-marine qui se creuse entre ce cap et Sierra Leone sur
la côte africaine. Cette vallée se bifurque à la hauteur des Antilles
et se termine au nord par une énorme dépression de neuf mille mètres.
En cet endroit. La coupe géologique de l'Océan figure jusqu'aux petites
Antilles une falaise de six kilomètres, taillée à pic, et, à la hauteur
des îles du cap Vert, une autre muraille non moins considérable, qui
enferment ainsi tout le continent immergé de l'Atlantide. Le fond de
cette immense vallée est accidenté de quelques montagnes qui ménagent
de pittoresques aspects à ces fonds sous-marins. J'en parle surtout
d'après les cartes manuscrites que contenait la bibliothèque du
_Nautilus_, cartes évidemment dues à la main du capitaine Nemo et
levées sur ses observations personnelles.

Pendant deux jours, ces eaux désertes et profondes furent visitées au
moyen des plans inclinés. Le _Nautilus_ fournissait de longues bordées
diagonales qui le portaient à toutes les hauteurs. Mais le 11 avril, il
se releva subitement, et la terre nous réapparut à l'ouvert du fleuve
des Amazones, vaste estuaire dont le débit est si considérable qu'il
dessale la mer sur un espace de plusieurs lieues.

L'Équateur était coupé. A vingt milles dans l'ouest restaient les
Guyanes, une terre française sur laquelle nous eussions trouvé un
facile refuge. Mais le vent soufflait en grande brise, et les lames
furieuses n'auraient pas permis à un simple canot de les affronter. Ned
Land le comprit sans doute, car il ne me parla de rien. De mon côté, je
ne fis aucune allusion à ses projets de fuite, car je ne voulais pas le
pousser à quelque tentative qui eût infailliblement avorté.

Je me dédommageai facilement de ce retard par d'intéressantes études.
Pendant ces deux journées des 11 et 12 avril, le _Nautilus_ ne quitta
pas la surface de la mer, et son chalut lui ramena toute une pêche
miraculeuse en zoophytes, en poissons et en reptiles.

Quelques zoophytes avaient été dragues par la chaîne des chaluts.
C'étaient, pour la plupart, de belles phyctallines, appartenant à la
famille des actinidiens, et entre autres espèces, le _phyctalis
protexta_, originaire de cette partie de l'Océan, petit tronc
cylindrique, agrémenté de lignes verticales et tacheté de points rouges
que couronne un merveilleux épanouissement de tentacules. Quant aux
mollusques, ils consistaient en produits que j'avais déjà observés, des
turritelles, des olives-porphyres, à lignes régulièrement entrecroisées
dont les taches rousses se relevaient vivement sur un fond de chair,
des ptérocères fantaisistes, semblables à des scorpions pétrifiés, des
hyales translucides, des argonautes, des seiches excellentes à manger,
et certaines espèces de calmars, que les naturalistes de l'antiquité
classaient parmi les poissons-volants, et qui servent principalement
d'appât pour la pêche de la morue.

Des poissons de ces parages que je n'avais pas encore eu l'occasion
d'étudier, je notai diverses espèces. Parmi les cartilagineux : des
pétromizons-pricka, sortes d'anguilles, longues de quinze pouces, tête
verdâtre, nageoires violettes, dos gris bleuâtre, ventre brun argenté
semé de taches vives, iris des yeux cerclé d'or, curieux animaux que le
courant de l'Amazone avait dû entraîner jusqu'en mer, car ils habitent
les eaux douces ; des raies tuberculées, à museau pointu, à queue
longue et déliée, armées d'un long aiguillon dentelé ; de petits
squales d'un mètre, gris et blanchâtres de peau, dont les dents,
disposées sur plusieurs rangs, se recourbent en arrière, et qui sont
vulgairement connus sous le nom de pantouffliers ; des
lophies-vespertillions, sortes de triangles isocèles rougeâtres, d'un
demi-mètre, auxquels les pectorales tiennent par des prolongations
charnues qui leur donnent l'aspect de chauves-souris, mais que leur
appendice corné, situé près des narines, a fait surnommer licornes de
mer ; enfin quelques espèces de batistes, le curassavien dont les
flancs pointillés brillent d'une éclatante couleur d'or, et le
caprisque violet clair, à nuances chatoyantes comme la gorge d'un
pigeon.

Je termine là cette nomenclature un peu sèche, mais très exacte, par la
série des poissons osseux que j'observai : passans, appartenant au
genre des apléronotes, dont le museau est très obtus et blanc de neige,
le corps peint d'un beau noir, et qui sont munis d'une lanière charnue
très longue et très déliée ; odontagnathes aiguillonnés, longues
sardines de trois décimètres, resplendissant d'un vif éclat argenté ;
scombres-guares, pourvus de deux nageoires anales ; centronotes-nègres,
à teintes noires, que l'on pêche avec des brandons, longs poissons de
deux mètres, à chair grasse, blanche, ferme, qui, frais, ont le goût de
l'anguille, et secs, le goût du saumon fumé ; labres demi-rouges,
revêtus d'écailles seulement à la base des nageoires dorsales et anales
; chrysoptères, sur lesquels l'or et l'argent mêlent leur éclat à ceux
du rubis et de la topaze ; spares-queues-d'or, dont la chair est
extrêmement délicate, et que leurs propriétés phosphorescentes
trahissent au milieu des eaux ; spares-pobs, à langue fine, à teintes
orange ; sciènes-coro à caudales d'or, acanthures-noirauds, anableps de
Surinam, etc.

Cet « et coetera » ne saurait empêcher de citer encore un poisson dont
Conseil se souviendra longtemps et pour cause.

Un de nos filets avait rapporté une sorte de raie très aplatie qui, la
queue coupée, eût formé un disque parfait et qui pesait une vingtaine
de kilogrammes. Elle était blanche en dessous, rougeâtre en dessus,
avec de grandes taches rondes d'un bleu foncé et cerclées de noir, très
lisse de peau, et terminée par une nageoire bilobée. Étendue sur la
plate-forme, elle se débattait, essayait de se retourner par des
mouvements convulsifs, et faisait tant d'efforts qu'un dernier
soubresaut allait la précipiter à la mer. Mais Conseil, qui tenait à
son poisson, se précipita sur lui, et, avant que je ne pusse l'en
empêcher, il le saisit à deux mains.

Aussitôt, le voilà renversé, les jambes en l'air, paralysé d'une moitié
du corps, et criant :

« Ah ! mon maître, mon maître ! Venez à moi. »

C'était la première fois que le pauvre garçon ne me parlait pas « à la
troisième personne ».

Le Canadien et moi, nous l'avions relevé, nous le frictionnions à bras
raccourcis, et quand il reprit ses sens, cet éternel classificateur
murmura d'une voix entrecoupée :

« Classe des cartilagineux, ordre des chondroptérygiens, à branchies
fixes, sous-ordre des sélaciens, famille des raies, genre des torpilles
! »

-- Oui, mon ami, répondis-je, c'est une torpille qui t'a mis dans ce
déplorable état.

-- Ah ! monsieur peut m'en croire, riposta Conseil, mais je me vengerai
de cet animal.

Et comment ?

-- En le mangeant. »

Ce qu'il fit le soir même, mais par pure représaille, car franchement
c'était coriace.

L'infortuné Conseil s'était attaqué à une torpille de la plus
dangereuse espèce, la cumana. Ce bizarre animal, dans un milieu
conducteur tel que l'eau, foudroie les poissons à plusieurs mètres de
distance, tant est grande la puissance de son organe électrique dont
les deux surfaces principales ne mesurent pas moins de vingt-sept pieds
carrés.

Le lendemain, 12 avril, pendant la journée, le _Nautilus_ s'approcha de
la côte hollandaise, vers l'embouchure du Maroni. Là vivaient en
famille plusieurs groupes de lamantins. C'étaient des manates qui,
comme le dugong et le stellère, appartiennent à l'ordre des syréniens.
Ces beaux animaux, paisibles et inoffensifs, longs de six à sept
mètres, devaient peser au moins quatre mille kilogrammes. J'appris à
Ned Land et à Conseil que la prévoyante nature avait assigné à ces
mammifères un tôle important. Ce sont eux, en effet, qui, comme les
phoques, doivent paître les prairies sous-marines et détruire ainsi les
agglomérations d'herbes qui obstruent l'embouchure des fleuves
tropicaux.

« Et savez-vous, ajoutai-je, ce qui s'est produit, depuis que les
hommes ont presque entièrement anéanti, ces races utiles ? C'est que
les herbes putréfiées ont empoisonné l'air, et l'air empoisonné, c'est
la fièvre jaune qui désole ces admirables contrées. Les végétations
vénéneuses se sont multipliées sous ces mers torrides, et le mal s'est
irrésistiblement développé depuis l'embouchure du Rio de la Plata
jusqu'aux Florides ! »

Et s'il faut en croire Toussenel, ce fléau n'est rien encore auprès de
celui qui frappera nos descendants, lorsque les mers seront dépeuplées
de baleines et de phoques. Alors, encombrées de poulpes, de méduses, de
calmars, elles deviendront de vastes foyers d'infection, puisque leurs
flots ne posséderont plus « ces vastes estomacs, que Dieu avait chargés
d'écumer la surface des mers ».

Cependant, sans dédaigner ces théories, l'équipage du _Nautilus_
s'empara d'une demi-douzaine de manates. Il s'agissait, en effet,
d'approvisionner les cambuses d'une chair excellente, supérieure à
celle du boeuf et du veau. Cette chasse ne fut pas intéressante. Les
manates se laissaient frapper sans se défendre. Plusieurs milliers de
kilos de viande, destinée à être séchée, furent emmagasinés à bord.

Ce jour-là, une pêche, singulièrement pratiquée, vint encore accroître
les réserves du _Nautilus_, tant ces mers se montraient giboyeuses. Le
chalut avait rapporté dans ses mailles un certain nombre de poissons
dont la tête se terminait par une plaque ovale à rebords charnus.
C'étaient des échénéïdes, de la troisième famille des malacoptérygiens
subbrachiens. Leur disque aplati se compose de lames cartilagineuses
transversales mobiles, entre lesquelles l'animal peut opérer le vide,
ce qui lui permet d'adhérer aux objets à la façon d'une ventouse.

Le rémora, que j'avais observé dans la Méditerranée, appartient à cette
espèce. Mais celui dont il s'agit ici, c'était l'échénélde ostéochère,
particulier à cette mer. Nos marins, a mesure qu'ils les prenaient, les
déposaient dans des bailles pleines d'eau.

La pêche terminée, le _Nautilus_ se rapprocha de la côte. En cet
endroit, un certain nombre de tortues marines dormaient à la surface
des flots. Il eût été difficile de s'emparer de ces précieux reptiles,
car le moindre bruit les éveille, et leur solide carapace est à
l'épreuve du harpon. Mais l'échénéïde devait opérer cette capture avec
une sûreté et une précision extraordinaires. Cet animal, en effet, est
un hameçon vivant, qui ferait le bonheur et la fortune du naïf pêcheur
a la ligne.

Les hommes du Naulilus attachèrent à la queue de ces poissons un anneau
assez large pour ne pas gêner leurs mouvements, et à cet anneau, une
longue corde amarrée à bord par l'autre bout.

Les échénéïdes, jetés à la mer, commencèrent aussitôt leur rôle et
allèrent se fixer au plastron des tortues. Leur ténacité était telle
qu'ils se fussent déchirés plutôt que de lâcher prise. On les halait à
bord, et avec eux les tortues auxquelles ils adhéraient.

On prit ainsi plusieurs cacouannes, larges d'un mètre, qui pesaient
deux cents kilos. Leur carapace, couverte de plaques cornées grandes,
minces, transparentes, brunes, avec mouchetures blanches et jaunes, les
rendaient très précieuses. En outre, elles étaient excellentes au point
de vue comestible, ainsi que les tortues franches qui sont d'un goût
exquis.

Cette pêche termina notre séjour sur les parages de l'Amazone, et, la
nuit venue, le _Nautilus_ regagna la haute mer.

                                  XVIII

                              LES POULPES

Pendant quelques jours, le _Nautilus_ s'écarta constamment de la côte
américaine. Il ne voulait pas, évidemment, fréquenter les flots du
golfe du Mexique ou de la mer des Antilles. Cependant, l'eau n'eût pas
manqué sous sa quille, puisque la profondeur moyenne de ces mers est de
dix-huit cents mètres ; mais, probablement ces parages, semés d'îles et
sillonnés de steamers, ne convenaient pas au capitaine Nemo.

Le 16 avril, nous eûmes connaissance de la Martinique et de la
Guadeloupe, à une distance de trente milles environ. J'aperçus un
instant leurs pitons élevés.

Le Canadien, qui comptait mettre ses projets à exécution dans le golfe,
soit en gagnant une terre, soit en accostant un des nombreux bateaux
qui font le cabotage d'une île à l'autre, fut très décontenancé. La
fuite eût été très praticable si Ned Land fût parvenu a s'emparer du
canot à l'insu du capitaine. Mais en plein Océan, il ne fallait plus y
songer.

La Canadien, Conseil et moi, nous eûmes une assez longue conversation à
ce sujet. Depuis six mois nous étions prisonniers à bord du _Nautilus_.
Nous avions fait dix-sept mille lieues, et, comme le disait Ned Land,
il n'y avait pas de raison pour que cela finît. Il me fit donc une
proposition à laquelle je ne m'attendais pas. Ce fut de poser
catégoriquement cette question au capitaine Nemo : Le capitaine
comptait-il nous garder indéfiniment à son bord ?

Une semblable démarche me répugnait. Suivant moi, elle ne pouvait
aboutir. Il ne fallait rien espérer du commandant du _Nautilus_, mais
tout de nous seuls. D'ailleurs, depuis quelque temps, cet homme
devenait plus sombre, plus retiré, moins sociable. Il paraissait
m'éviter. Je ne le rencontrais qu'à de rares intervalles. Autrefois, il
se plaisait à m'expliquer les merveilles sous-marines ; maintenant il
m'abandonnait à mes études et ne venait plus au salon.

Quel changement s'était opéré en lui ? Pour quelle cause ? Je n'avais
rien à me reprocher. Peut-être notre présence à bord lui pesait-elle ?
Cependant, je ne devais pas espérer qu'il fût homme à nous rendre la
liberté.

Je priai donc Ned de me laisser réfléchir avant d'agir. Si cette
démarche n'obtenait aucun résultat, elle pouvait raviver ses soupçons,
rendre notre situation pénible et nuire aux projets du Canadien.
J'ajouterai que je ne pouvais en aucune façon arguer de notre santé. Si
l'on excepte la rude épreuve de la banquise du pôle sud, nous ne nous
étions jamais mieux portés, ni Ned, ni Conseil, ni moi. Cette
nourriture saine, cette atmosphère salubre, cette régularité
d'existence, cette uniformité de température, ne donnaient pas prise
aux maladies, et pour un homme auquel les souvenirs de la terre ne
laissaient aucun regret, pour un capitaine Nemo, qui est chez lui, qui
va où il veut, qui par des voies mystérieuses pour les autres, non pour
lui-même, marche à son but, je comprenais une telle existence. Mais
nous, nous n'avions pas rompu avec l'humanité. Pour mon compte, je ne
voulais pas ensevelir avec moi mes études si curieuses et si nouvelles.
J'avais maintenant le droit d'écrire le vrai livre de la mer, et ce
livre, je voulais que, plus tôt que plus tard, il pût voir le jour.

Là encore, dans ces eaux des Antilles, à dix mètres au-dessous de la
surface des flots, par les panneaux ouverts, que de produits
intéressants j'eus à signaler sur mes notes quotidiennes ! C'étaient,
entre autres zoophytes, des galères connues sous le nom de physalie
spélagiques, sortes de grosses vessies oblongues, à reflets nacrés,
tendant leur membrane au vent et laissant flotter leurs tentacules
bleues comme des fils de soie ; charmantes méduses à l'oeil, véritables
orties au toucher qui distillent un liquide corrosif. C'étaient, parmi
les articulés, des annélides longs d'un mètre et demi, armés d'une
trompe rose et pourvus de dix-sept cents organes locomoteurs, qui
serpentaient sous les eaux et jetaient en passant toutes les lueurs du
spectre solaire. C'étaient, dans l'embranchement des poissons, des
raies-molubars, énormes cartilagineux longs de dix pieds et pesant six
cents livres, la nageoire pectorale triangulaire, le milieu du dos un
peu bombé, les yeux fixés aux extrémités de la face antérieure de la
tête, et qui, flottant comme une épave de navire, s'appliquaient
parfois comme un opaque volet sur notre vitre. C'étaient des balistes
américains pour lesquels la nature n'a broyé que du blanc et du noir,
des bobies plumiers, allongés et charnus, aux nageoires jaunes, à la
mâchoire proéminente, des scombres de seize décimètres, à dents courtes
et aiguës, couverts de petites écailles, appartenant à l'espèce des
albicores. Puis, par nuées, apparaissent des surmulets, corsetés de
raies d'or de la tête à la queue, agitant leurs resplendissantes
nageoires ; véritables chefs-d'oeuvre de bijouterie consacrés autrefois
à Diane, particulièrement recherchés des riches Romains, et dont le
proverbe disait : « Ne les mange pas qui les prend ! » Enfin, des
pomacanthes-dorés, ornés de bandelettes émeraude, habillés de velours
et de soie, passaient devant nos yeux comme des seigneurs de Véronèse ;
des spareséperonnés se dérobaient sous leur rapide nageoire thoracine ;
des clupanodons de quinze pouces s'enveloppaient de leurs lueurs
phosphorescentes ; des muges battaient la mer de leur grosse queue
charnue ; des corégones rouges semblaient faucher les flots avec leur
pectorale tranchante, et des sélènes argentées, dignes de leur nom, se
levaient sur l'horizon des eaux comme autant de lunes aux reflets
blanchâtres.

Que d'autres échantillons merveilleux et nouveaux j'eusse encore
observés, si le _Nautilus_ ne se fût peu à peu abaissé vers les couches
profondes ! Ses plans inclinés l'entraînèrent jusqu'à des fonds de deux
mille et trois mille cinq cents mètres. Alors la vie animale n'était
plus représentée que par des encrines, des étoiles de mer, de
charmantes pentacrines tête de méduse, dont la tige droite supportait
un petit calice, des troques, des quenottes sanglantes et des
fissurelles, mollusques littoraux de grande espèce.

Le 20 avril, nous étions remontés à une hauteur moyenne de quinze cents
mètres. La terre la plus rapprochée était alors cet archipel des îles
Lucayes, disséminées comme un tas de pavés a la surface des eaux. Là
s'élevaient de hautes falaises sous-marines, murailles droites faites
de blocs frustes disposés par larges assises, entre lesquels se
creusaient des trous noirs que nos rayons électriques n'éclairaient pas
jusqu'au fond.

Ces roches étaient tapissés de grandes herbes, de laminaires géants, de
fucus gigantesques, un véritable espalier d'hydrophytes digne d'un
monde de Titans.

De ces plantes colossales dont nous parlions, Conseil, Ned et moi, nous
fûmes naturellement amenés à citer les animaux gigantesques de la mer.
Les unes sont évidemment destinées à la nourriture des autres.
Cependant, par les vitres du _Nautilus_ presque immobile, je
n'apercevais encore sur ces longs filaments que les principaux
articulés de la division des brachioures, des l'ambres à longues
pattes, des crabes violacés, des clios particuliers aux mers des
Antilles.

Il était environ onze heures, quand Ned Land attira mon attention sur
un formidable fourmillement qui se produisait à travers les grandes
algues.

« Eh bien, dis-je, ce sont là de véritables cavernes à poulpes, et je
ne serais pas étonné d'y voir quelques-uns de ces monstres.

-- Quoi ! fit Conseil, des calmars, de simples calmars, de la classe
des céphalopodes ?

-- Non, dis-je, des poulpes de grande dimension. Mais l'ami Land s'est
trompé, sans doute, car je n'aperçois rien.

-- Je le regrette répliqua Conseil. Je voudrais contempler face à face
l'un de ces poulpes dont j'ai tant entendu parler et qui peuvent
entraîner des navires dans le fond des abîmes. Ces bêtes-là, ça se
nomme des krak...

-- Craque suffit, répondit ironiquement le Canadien.

-- Krakens, riposta Conseil, achevant son mot sans se soucier de la
plaisanterie de son compagnon.

-- Jamais on ne me fera croire, dit Ned Land, que de tels animaux
existent.

-- Pourquoi pas ? répondit Conseil. Nous avons bien cru au narval de
monsieur.

-- Nous avons eu tort, Conseil.

-- Sans doute ! mais d'autres y croient sans doute encore.

-- C'est probable, Conseil, mais pour mon compte, je suis bien décidé à
n'admettre l'existence de ces monstres que lorsque je les aurai
disséqués de ma propre main.

-- Ainsi, me demanda Conseil, monsieur ne croit pas aux poulpes
gigantesques ?

-- Eh ! qui diable y a jamais cru ? s'écria le Canadien.

-- Beaucoup de gens, ami Ned.

-- Pas des pêcheurs. Des savants, peut-être !

-- Pardon, Ned. Des pêcheurs et des savants !

-- Mais moi qui vous parle, dit Conseil de l'air le plus sérieux du
monde, je me rappelle parfaitement avoir vu une grande embarcation
entraînée sous les flots par les bras d'un céphalopode.

-- Vous avez vu cela ? demanda le Canadien.

-- Oui, Ned.

-- De vos propres yeux ?

-- De mes propres yeux.

-- Où, s'il vous plaît ?

-- A Saint-Malo ? repartit imperturbablement Conseil.

-- Dans le port ? dit Ned Land ironiquement.

-- Non, dans une église, répondit Conseil.

-- Dans une église ! s'écria le Canadien.

-- Oui, ami Ned. C'était un tableau qui représentait le poulpe en
question !

-- Bon ! fit Ned Land, éclatant de rire. Monsieur Conseil qui me fait
poser !

-- Au fait, il a raison, dis-je. J'ai entendu parler de ce tableau ;
mais le sujet qu'il représente est tiré d'une légende, et vous savez ce
qu'il faut penser des légendes en matière d'histoire naturelle !
D'ailleurs, quand il s'agit de monstres, l'imagination ne demande qu'à
s'égarer.

Non seulement on a prétendu que ces poulpes pouvaient entraîner des
navires, mais un certain Olaus Magnus parle d'un céphalopode, long d'un
mille, qui ressemblait plutôt à une île qu'à un animal. On raconte
aussi que l'évêque de Nidros dressa un jour un autel sur un rocher
immense. Sa messe finie, le rocher se mit en marche et retourna à la
mer. Le rocher était un poulpe.

-- Et c'est tout ? demanda le Canadien.

-- Non, répondis-je. Un autre évêque, Pontoppidan de Berghem, parle
également d'un poulpe sur lequel pouvait manoeuvrer un régiment de
cavalerie !

-- Ils allaient bien, les évêques d'autrefois ! dit Ned Land.

-- Enfin, les naturalistes de l'antiquité citent des monstres dont la
gueule ressemblait à un golfe, et qui étaient trop gros pour passer par
le détroit de Gibraltar.

-- A la bonne heure ! fit le Canadien.

-- Mais dans tous ces récits, qu'y a-t-il de vrai ? demanda Conseil.

-- Rien, mes amis, rien du moins de ce qui passe la limite de la
vraisemblance pour monter jusqu'à la fable ou à la légende. Toutefois,
à l'imagination des conteurs, il faut sinon une cause, du moins un
prétexte. On ne peut nier qu'il existe des poulpes et des calmars de
très grande espèce, mais inférieurs cependant aux cétacés. Aristote a
constaté les dimensions d'un calmar de cinq coudées, soit trois mètres
dix. Nos pêcheurs en voient fréquemment dont la longueur dépasse un
mètre quatre-vingts. Les musées de Trieste et de Montpellier conservent
des squelettes de poulpes qui mesurent deux mètres. D'ailleurs, suivant
le calcul des naturalistes, un de ces animaux, long de six pieds
seulement, aurait des tentacules longs de vingt-sept. Ce qui suffit
pour en faire un monstre formidable.

-- En pêche-t-on de nos jours ? demanda le Canadien.

-- S'ils n'en pêchent pas, les marins en voient du moins. Un de mes
amis, le capitaine Paul Bos, du Havre, m'a souvent affirmé qu'il avait
rencontré un de ces monstres de taille colossale dans les mers de
l'Inde. Mais le fait le plus étonnant et qui ne permet plus de nier
l'existence de ces animaux gigantesques, s'est passé il y a quelques
années, en 1861.

-- Quel est ce fait ? demanda Ned Land.

-- Le voici. En 1861, dans le nord-est de Ténériffe, à peu près par la
latitude où nous sommes en ce moment, l'équipage de l'aviso l'_Alecton_
aperçut un monstrueux calmar qui nageait dans ses eaux. Le commandant
Bouguer s'approcha de l'animal, et il l'attaqua à coups de harpon et à
coups de fusil, sans grand succès, car balles et harpons traversaient
ces chairs molles comme une gelée sans consistance. Après plusieurs
tentatives infructueuses, l'équipage parvint à passer un noeud coulant
autour du corps du mollusque. Ce noeud glissa jusqu'aux nageoires
caudales et s'y arrêta. On essaya alors de haler le monstre à bord,
mais son poids était si considérable qu'il se sépara de sa queue sous
la traction de la corde, et, privé de cet ornement, il disparut sous
les eaux.

-- Enfin, voilà un fait, dit Ned Land.

-- Un fait indiscutable, mon brave Ned. Aussi a-t-on proposé de nommer
ce poulpe « calmar de Bouguer ».

-- Et quelle était sa longueur ? demanda le Canadien.

-- Ne mesurait-il pas six mètres environ ? dit Conseil, qui posté à la
vitre, examinait de nouveau les anfractuosités de la falaise.

-- Précisément, répondis-je.

-- Sa tête, reprit Conseil, n'était-elle pas couronnée de huit
tentacules, qui s'agitaient sur l'eau comme une nichée de serpents ?

-- Précisément.

-- Ses yeux, placés à fleur de tête, n'avaient-ils pas un développement
considérable ?

-- Oui, Conseil.

-- Et sa bouche, n'était-ce pas un véritable bec de perroquet, mais un
bec formidable ?

-- En effet, Conseil.

-- Eh bien ! n'en déplaise à monsieur, répondit tranquillement Conseil,
si ce n'est pas le calmar de Bouguer, voici, du moins, un de ses
frères. »

Je regardai Conseil. Ned Land se précipita vers la vitre.

« L'épouvantable bête », s'écria-t-il.

Je regardai à mon tour, et je ne pus réprimer un mouvement de
répulsion. Devant mes yeux s'agitait un monstre horrible, digne de
figurer dans les légendes tératologiques.

C'était un calmar de dimensions colossales, ayant huit mètres de
longueur. Il marchait à reculons avec une extrême vélocité dans la
direction du _Nautilus_. Il regardait de ses énormes yeux fixes à
teintes glauques. Ses huit bras, ou plutôt ses huit pieds, implantés
sur sa tête, qui ont valu à ces animaux le nom de céphalopodes, avaient
un développement double de son corps et se tordaient comme la chevelure
des furies. On voyait distinctement les deux cent cinquante ventouses
disposées sur la face interne des tentacules sous forme de capsules
semisphériques. Parfois ces ventouses s'appliquaient sur la vitre du
salon en y faisant le vide. La bouche de ce monstre -- un bec de corne
fait comme le bec d'un perroquet -- s'ouvrait et se refermait
verticalement. Sa langue, substance cornée, armée elle-même de
plusieurs rangées de dents aiguës, sortait en frémissant de cette
véritable cisaille. Quelle fantaisie de la nature ! Un bec d'oiseau à
un mollusque ! Son corps, fusiforme et renflé dans sa partie moyenne,
formait une masse charnue qui devait peser vingt à vingt-cinq mille
kilogrammes. Sa couleur inconstante, changeant avec une extrême
rapidité suivant l'irritation de l'animal, passait successivement du
gris livide au brun rougeâtre.

De quoi s'irritait ce mollusque ? Sans doute de la présence de ce
_Nautilus_, plus formidable que lui, et sur lequel ses bras suceurs ou
ses mandibules n'avaient aucune prise. Et cependant, quels monstres que
ces poulpes, quelle vitalité le créateur leur a départie, quelle
vigueur dans leurs mouvements, puisqu'ils possèdent trois coeurs !

Le hasard nous avait mis en présence de ce calmar, et je ne voulus pas
laisser perdre l'occasion d'étudier soigneusement cet échantillon des
céphalopodes. Je surmontai l'horreur que m'inspirait cet aspect, et,
prenant un crayon, Je commençai à le dessiner.

« C'est peut-être le même que celui de l'_Alecton_, dit Conseil.

-- Non, répondit le Canadien, puisque celui-ci est entier et que
l'autre a perdu sa queue !

-- Ce n'est pas une raison, répondis-je. Les bras et la queue de ces
animaux se reforment par rédintégration, et depuis sept ans, la queue
du calmar de Bouguer a sans doute eu le temps de repousser.

-- D'ailleurs, riposta Ned, si ce n'est pas celui-ci, c'est peut-être
un de ceux-là ! »

En effet, d'autres poulpes apparaissaient a la vitre de tribord. J'en
comptai sept. Ils faisaient cortège au _Nautilus_, et j'entendis les
grincements de leur bec sur la coque de tôle. Nous étions servis à
souhait.

Je continuai mon travail. Ces monstres se maintenaient dans nos eaux
avec une telle précision qu'ils semblaient immobiles, et j'aurais pu
les décalquer en raccourci sur la vitre. D'ailleurs, nous marchions
sous une allure modérée.

Tout à coup le _Nautilus_ s'arrêta. Un choc le fit tressaillir dans
toute sa membrure.

« Est-ce que nous avons touché ? demandai-je.

-- En tout cas, répondit le Canadien, nous serions déjà dégagés, car
nous flottons. »

Le _Nautilus_ flottait sans doute, mais il ne marchait plus. Les
branches de son hélice ne battaient pas les flots. Une minute se passa.
Le capitaine Nemo, suivi de son second, entra dans le salon.

Je ne l'avais pas vu depuis quelque temps. Il me parut sombre. Sans
nous parler, sans nous voir peut-être, il alla au panneau, regarda les
poulpes et dit quelques mots à son second.

Celui-ci sortit. Bientôt les panneaux se refermèrent. Le plafond
s'illumina.

J'allai vers le capitaine.

« Une curieuse collection de poulpes, lui dis-je, du ton dégagé que
prendrait un amateur devant le cristal d'un aquarium.

-- En effet, monsieur le naturaliste, me répondit-il, et nous allons
les combattre corps à corps. »

Je regardai le capitaine. Je croyais n'avoir pas bien entendu.

« Corps à corps ? répétai-je.

-- Oui, monsieur. L'hélice est arrêtée. Je pense que les mandibules
cornées de l'un de ces calmars se sont engagées dans ses branches. Ce
qui nous empêche de marcher.

-- Et qu'allez-vous faire ?

-- Remonter à la surface et massacrer toute cette vermine.

-- Entreprise difficile.

-- En effet. Les balles électriques sont impuissantes contre ces chairs
molles où elles ne trouvent pas assez de résistance pour éclater. Mais
nous les attaquerons à la hache.

-- Et au harpon, monsieur, dit le Canadien, si vous ne refusez pas mon
aide.

-- Je l'accepte, maître Land.

-- Nous vous accompagnerons », dis-je, et, suivant le capitaine Nemo,
nous nous dirigeâmes vers l'escalier central.

Là, une dizaine d'hommes, armés de haches d'abordage, se tenaient prêts
à l'attaque. Conseil et moi, nous prîmes deux haches. Ned Land saisit
un harpon.

Le _Nautilus_ était alors revenu à la surface des flots. Un des marins,
placé sur les derniers échelons, dévissait les boulons du panneau. Mais
les écrous étaient à peine dégagés, que le panneau se releva avec une
violence extrême, évidemment tiré par la ventouse d'un bras de poulpe.

Aussitôt un de ces longs bras se glissa comme un serpent par
l'ouverture, et vingt autres s'agitèrent au-dessus. D'un coup de hache,
le capitaine Nemo coupa ce formidable tentacule, qui glissa sur les
échelons en se tordant.

Au moment où nous nous pressions les uns sur les autres pour atteindre
la plate-forme, deux autres bras, cinglant l'air, s'abattirent sur le
marin placé devant le capitaine Nemo et l'enlevèrent avec une violence
irrésistible.

Le capitaine Nemo poussa un cri et s'élança au-dehors. Nous nous étions
précipités à sa suite.

Quelle scène ! Le malheureux, saisi par le tentacule et collé à ses
ventouses, était balancé dans l'air au caprice de cette énorme trompe.
Il râlait, il étouffait, il criait : A moi ! à moi ! Ces mots,
_prononcés en français_, me causèrent une profonde stupeur ! J'avais
donc un compatriote à bord, plusieurs, peut-être ! Cet appel déchirant,
je l'entendrai toute ma vie !

L'infortuné était perdu. Qui pouvait l'arracher à cette puissante
étreinte ? Cependant le capitaine Nemo s'était précipité sur le poulpe,
et, d'un coup de hache, il lui avait encore abattu un bras. Son second
luttait avec rage contre d'autres monstres qui rampaient sur les flancs
du _Nautilus_. L'équipage se battait à coups de hache. Le Canadien,
Conseil et moi, nous enfoncions nos armes dans ces masses charnues. Une
violente odeur de musc pénétrait l'atmosphère. C'était horrible.

Un instant, je crus que le malheureux, enlacé par le poulpe, serait
arraché à sa puissante succion. Sept bras sur huit avaient été coupés.
Un seul, brandissant la victime comme une plume, se tordait dans l'air.
Mais au moment où le capitaine Nemo et son second se précipitaient sur
lui, l'animal lança une colonne d'un liquide noirâtre, sécrété par une
bourse située dans son abdomen. Nous en fûmes aveuglés. Quand ce nuage
se fut dissipé, le calmar avait disparu, et avec lui mon infortuné
compatriote !

Quelle rage nous poussa alors contre ces monstres ! On ne se possédait
plus. Dix ou douze poulpes avaient envahi la plate-forme et les flancs
du _Nautilus_. Nous roulions pêle-mêle au milieu de ces tronçons de
serpents qui tressautaient sur la plate-forme dans des flots de sang et
d'encre noire. Il semblait que ces visqueux tentacules renaissaient
comme les têtes de l'hydre. Le harpon de Ned Land, à chaque coup, se
plongeait dans les yeux glauques des calmars et les crevait. Mais mon
audacieux compagnon fut soudain renversé par les tentacules d'un
monstre qu'il n'avait pu éviter.

Ah ! comment mon coeur ne s'est-il pas brisé d'émotion et d'horreur !
Le formidable bec du calmar s'était ouvert sur Ned Land. Ce malheureux
allait être coupé en deux. Je me précipitai à son secours. Mais le
capitaine Nemo m'avait devancé. Sa hache disparut entre les deux
énormes mandibules, et miraculeusement sauvé, le Canadien, se relevant,
plongea son harpon tout entier jusqu'au triple coeur du poulpe.

« Je me devais cette revanche ! » dit le capitaine Nemo au Canadien.

Ned s'inclina sans lui répondre.

Ce combat avait duré un quart d'heure. Les monstres vaincus, mutilés,
frappés à mort, nous laissèrent enfin la place et disparurent sous les
flots.

Le capitaine Nemo, rouge de sang, immobile près du fanal, regardait la
mer qui avait englouti l'un de ses compagnons, et de grosses larmes
coulaient de ses yeux.

                                  XIX

                             LE GULF-STREAM

Cette terrible scène du 20 avril, aucun de nous ne pourra jamais
l'oublier. Je l'ai écrite sous l'impression d'une émotion violente.
Depuis, j'en ai revu le récit. Je l'ai lu à Conseil et au Canadien. Ils
l'ont trouvé exact comme fait, mais insuffisant comme effet. Pour
peindre de pareils tableaux, il faudrait la plume du plus illustre de
nos poètes, l'auteur des _Travailleurs de la Mer_.

J'ai dit que le capitaine Nemo pleurait en regardant les flots. Sa
douleur fut immense. C'était le second compagnon qu'il perdait depuis
notre arrivée à bord. Et quelle mort ! Cet ami, écrasé, étouffé, brisé
par le formidable bras d'un poulpe, broyé sous ses mandibules de fer,
ne devait pas reposer avec ses compagnons dans les paisibles eaux du
cimetière de corail !

Pour moi, au milieu de cette lutte, c'était ce cri de désespoir poussé
par l'infortuné qui m'avait déchiré le coeur. Ce pauvre Français,
oubliant son langage de convention, s'était repris à parler la langue
de son pays et de sa mère, pour jeter un suprême appel ! Parmi cet
équipage du _Nautilus_, associé de corps et d'âme au capitaine Nemo,
fuyant comme lui le contact des hommes, j'avais donc un compatriote !
Était-il seul à représenter la France dans cette mystérieuse
association, évidemment composée d'individus de nationalités diverses ?
C'était encore un de ces insolubles problèmes qui se dressaient sans
cesse devant mon esprit !

Le capitaine Nemo rentra dans sa chambre, et je ne le vis plus pendant
quelque temps. Mais qu'il devait être triste, désespéré, irrésolu, si
j'en jugeais par ce navire dont il était l'âme et qui recevait toutes
ses impressions ! Le _Nautilus_ ne gardait plus de direction
déterminée. Il allait, venait, flottait comme un cadavre au gré des
lames. Son hélice avait été dégagée, et cependant, il s'en servait à
peine. Il naviguait au hasard. Il ne pouvait s'arracher du théâtre de
sa dernière lutte, de cette mer qui avait dévoré l'un des siens !

Dix jours se passèrent ainsi. Ce fut le 1er mai seulement que le
_Nautilus_ reprit franchement sa route au nord, après avoir eu
connaissance des Lucayes à l'ouvert du canal de Bahama. Nous suivions
alors le courant du plus grand fleuve de la mer, qui a ses rives, ses
poissons et sa température propres. J'ai nommé le Gulf-Stream.

C'est un fleuve, en effet, qui coule librement au milieu de
l'Atlantique, et dont les eaux ne se mélangent pas aux eaux
océaniennes. C'est un fleuve salé, plus salé que la mer ambiante. Sa
profondeur moyenne est de trois mille pieds, sa largeur moyenne de
soixante milles. En de certains endroits, son courant marche avec une
vitesse de quatre kilomètres à l'heure. L'invariable volume de ses eaux
est plus considérable que celui de tous les fleuves du globe.

La véritable source du Gulf-Stream, reconnue par le commandant Maury,
son point de départ, si l'on veut, est situé dans le golfe de Gascogne.
Là, ses eaux, encore faibles de température et de couleur, commencent à
se former. Il descend au sud, longe l'Afrique équatoriale, échauffe ses
flots aux rayons de la zone torride, traverse l'Atlantique, atteint le
cap San-Roque sur la côte brésilienne, et se bifurque en deux branches
dont l'une va se saturer encore des chaudes molécules de la mer des
Antilles. Alors, le Gulf-Stream, chargé de rétablir l'équilibre entre
les températures et de mêler les eaux des tropiques aux eaux boréales,
commence son rôle de pondérateur. Chauffé à blanc dans le golfe du
Mexique, il s'élève au nord sur les côtes américaines, s'avance jusqu'à
Terre-Neuve, dévie sous la poussée du courant froid du détroit de
Davis, reprend la route de l'Océan en suivant sur un des grands cercles
du globe la ligne loxodromique, se divise en deux bras vers le
quarante-troisième degré, dont l'un, aidé par l'alizé du nord-est,
revient au Golfe de Gascogne et aux Açores, et dont l'autre, après
avoir attiédi les rivages de l'Irlande et de la Norvège, va
jusqu'au-delà du Spitzberg, où sa température tombe à quatre degrés,
former la mer libre du pôle.

C'est sur ce fleuve de l'Océan que le _Nautilus_ naviguait alors. A sa
sortie du canal de Bahama, sur quatorze lieues de large, et sur trois
cent cinquante mètres de profondeur, le Gulf-Stream marche à raison de
huit kilomètres à l'heure. Cette rapidité décroît régulièrement à
mesure qu'il s'avance vers le nord, et il faut souhaiter que cette
régularité persiste, car, si, comme on a cru le remarquer, sa vitesse
et sa direction viennent à se modifier, les climats européens seront
soumis à des perturbations dont on ne saurait calculer les conséquences.

Vers midi, j'étais sur la plate-forme avec Conseil. Je lui faisais
connaître les particularités relatives au Gulf-Stream. Quand mon
explication fut terminée, je l'invitai a plonger ses mains dans le
courant.

Conseil obéit, et fut très étonné de n'éprouver aucune sensation de
chaud ni de froid.

« Cela vient, lui dis-je, de ce que la température des eaux du
Gulf-Stream, en sortant du golfe du Mexique, est peu différente de
celle du sang. Ce Gulf-Stream est un vaste calorifère qui permet aux
côtes d'Europe de se parer d'une éternelle verdure. Et, s'il faut en
croire Maury, la chaleur de ce courant, totalement utilisée, fournirait
assez de calorique pour tenir en fusion un fleuve de fer fondu aussi
grand que l'Amazone ou le Missouri. »

En ce moment, la vitesse du Gulf-Stream était de deux mètres vingt-cinq
par seconde. Son courant est tellement distinct de la mer ambiante, que
ses eaux comprimées font saillie sur l'Océan et qu'un dénivellement
s'opère entre elles et les eaux froides. Sombres d'ailleurs et très
riches en matières salines, elles tranchent par leur pur indigo sur les
flots verts qui les environnent. Telle est même la netteté de leur
ligne de démarcation, que le _Nautilus_, à la hauteur des Carolines,
trancha de son éperon les flots du Gulf-Stream, tandis que son hélice
battait encore ceux de l'Océan.

Ce courant entraînait avec lui tout un monde d'êtres vivants. Les
argonautes, si communs dans la Méditerranée, y voyageaient par troupes
nombreuses. Parmi les cartilagineux, les plus remarquables étaient des
raies dont la queue très déliée formait à peu près le tiers du corps,
et qui figuraient de vastes losanges longs de vingt-cinq pieds ; puis,
de petits squales d'un mètre, à tête grande, à museau court et arrondi,
à dents pointues disposées sur plusieurs rangs, et dont le corps
paraissait couvert d'écailles.

Parmi les poissons osseux, je notai des labres-grisons particuliers à
ces mers, des spares-synagres dont l'iris brillait comme un feu, des
sciènes longues d'un mètre, à large gueule hérissée de petites dents,
qui faisaient entendre un léger cri des centronotes-nègres dont j'ai
déjà parlé, des coriphènes bleus, relevés d'or et d'argent, des
perroquets, vrais arcs-en-ciel de l'Océan, qui peuvent rivaliser de
couleur avec les plus beaux oiseaux des tropiques des blémies-bosquiens
à tête triangulaire, des rhombes bleuâtres dépourvus d'écailles, des
batrachoïdes recouverts d'une bande jaune et transversale qui figure un
t grec, des fourmillements de petits gohies-hoc pointillés de taches
brunes, des diptérodons à tête argentée et à queue jaune, divers
échantillons de salmones, des mugilomores, sveltes de taille, brillant
d'un éclat doux, que Lacépède a consacrés à l'aimable compagne de sa
vie, enfin un beau poisson, le chevalier-américain, qui, décoré de tous
les ordres et chamarré de tous les rubans, fréquente les rivages de
cette grande nation où les rubans et les ordres sont si médiocrement
estimés.

J'ajouterai que, pendant la nuit, les eaux phosphorescentes du
Gulf-Stream rivalisaient avec l'éclat électrique de notre fanal,
surtout par ces temps orageux qui nous menaçaient fréquemment.

Le 8 mai, nous étions encore en travers du cap Hatteras, à la hauteur
de la Caroline du Nord. La largeur du Gulf-Stream est là de
soixante-quinze milles, et sa profondeur de deux cent dix mètres. Le
_Nautilus_ continuait d'errer à l'aventure. Toute surveillance semblait
bannie du bord. Je conviendrai que dans ces conditions, une évasion
pouvait réussir. En effet, les rivages habités offraient partout de
faciles refuges. La mer était incessamment sillonnée de nombreux
steamers qui font le service entre New York ou Boston et le golfe du
Mexique, et nuit et jour parcourue par ces petites goëlettes chargées
du cabotage sur les divers points de la côte américaine. On pouvait
espérer d'être recueilli. C'était donc une occasion favorable, malgré
les trente milles qui séparaient le _Nautilus_ des côtes de l'Union.

Mais une circonstance fâcheuse contrariait absolument les projets du
Canadien. Le temps était fort mauvais. Nous approchions de ces parages
où les tempêtes sont fréquentes, de cette patrie des trombes et des
cyclones, précisément engendrés par le courant du Gulf-Stream.
Affronter une mer souvent démontée sur un frêle canot, c'était courir à
une perte certaine. Ned Land en convenait lui-même. Aussi rongeait-il
son frein, pris d'une furieuse nostalgie que la fuite seule eût pu
guérir.

« Monsieur, me dit-il ce jour-là, il faut que cela finisse. Je veux en
avoir le coeur net. Votre Nemo s'écarte des terres et remonte vers le
nord. Mais je vous le déclare j'ai assez du pôle Sud, et je ne le
suivrai pas au pôle Nord.

-- Que faire, Ned, puisqu'une évasion est impraticable en ce moment ?

-- J'en reviens à mon idée. Il faut parler au capitaine. Vous n'avez
rien dit, quand nous étions dans les mers de votre pays. Je veux
parler, maintenant que nous sommes dans les mers du mien. Quand je
songe qu'avant quelques jours, le _Nautilus_ va se trouver à la hauteur
de la Nouvelle-Ecosse, et que là, vers Terre-Neuve, s'ouvre une large
baie, que dans cette baie se jette le Saint-Laurent et que le
Saint-Laurent, c'est mon fleuve à moi le fleuve de Québec, ma ville
natale ; quand je songe à cela, la fureur me monte au visage, mes
cheveux se hérissent. Tenez, monsieur, je me jetterai plutôt à la mer !
Je ne resterai pas ici ! J'y étouffe ! »

Le Canadien était évidemment à bout de patience. Sa vigoureuse nature
ne pouvait s'accommoder de cet emprisonnement prolongé. Sa physionomie
s'altérait de jour en jour. Son caractère devenait de plus en plus
sombre. Près de sept mois s'étaient écoulés sans que nous eussions eu
aucune nouvelle de la terre. De plus, l'isolement du capitaine Nemo,
son humeur modifiée, surtout depuis le combat des poulpes, sa
taciturnité, tout me faisait apparaître les choses sous un aspect
différent. Je ne sentais plus l'enthousiasme des premiers jours. Il
fallait être un Flamand comme Conseil pour accepter cette situation,
dans ce milieu réservé aux cétacés et autres habitants de la mer.
Véritablement, si ce brave garçon, au lieu de poumons avait eu des
branchies, je crois qu'il aurait fait un poisson distingué !

« Eh bien, monsieur ? reprit Ned Land, voyant que je ne répondais pas.

-- Eh bien, Ned, vous voulez que je demande au capitaine Nemo quelles
sont ses intentions à notre égard ?

-- Oui, monsieur.

-- Et cela, quoiqu'il les ait déjà fait connaître ?

-- Oui. Je désire être fixé une dernière fois. Parlez pour moi seul, en
mon seul nom, si vous voulez.

-- Mais je le rencontre rarement. Il m'évite même.

-- C'est une raison de plus pour l'aller voir.

-- Je l'interrogerai, Ned.

-- Quand ? demanda le Canadien en insistant.

-- Quand je le rencontrerai.

-- Monsieur Aronnax, voulez-vous que j'aille le trouver, moi ?

-- Non, laissez-moi faire. Demain...

-- Aujourd'hui, dit Ned Land.

-- Soit. Aujourd'hui, je le verrai », répondis-je au Canadien, qui, en
agissant lui-même, eût certainement tout compromis.

Je restai seul. La demande décidée, je résolus d'en finir
immédiatement. J'aime mieux chose faite que chose à faire.

Je rentrai dans ma chambre. De là, j'entendis marcher dans celle du
capitaine Nemo. Il ne fallait pas laisser échapper cette occasion de le
rencontrer. Je frappai à sa porte. Je n'obtins pas de réponse. Je
frappai de nouveau, puis je tournai le bouton. La porte s'ouvrit.

J'entrai. Le capitaine était là. Courbé sur sa table de travail, il ne
m'avait pas entendu. Résolu à ne pas sortir sans l'avoir interrogé, je
m'approchai de lui. Il releva la tête brusquement, fronça les sourcils,
et me dit d'un ton assez rude :

« Vous ici ! Que me voulez-vous ?

-- Vous parler, capitaine.

-- Mais je suis occupé, monsieur, je travaille. Cette liberté que je
vous laisse de vous isoler, ne puis-je l'avoir pour moi ? »

La réception était peu encourageante. Mais j'étais décidé à tout
entendre pour tout répondre.

« Monsieur, dis-je froidement, j'ai à vous parler d'une affaire qu'il
ne m'est pas permis de retarder.

-- Laquelle, monsieur ? répondit-il ironiquement. Avez-vous fait
quelque découverte qui m'ait échappé ? La mer vous a-t-elle livré de
nouveaux secrets ? »

Nous étions loin de compte. Mais avant que j'eusse répondu, me montrant
un manuscrit ouvert sur sa table, il me dit d'un ton plus grave :

« Voici, monsieur Aronnax, un manuscrit écrit en plusieurs langues. Il
contient le résumé de mes études sur la mer, et, s'il plaît à Dieu, il
ne périra pas avec moi. Ce manuscrit, signé de mon nom, complété par
l'histoire de ma vie, sera renfermé dans un petit appareil
insubmersible. Le dernier survivant de nous tous à bord du _Nautilus_
jettera cet appareil à la mer, et il ira où les flots le porteront. »

Le nom de cet homme ! Son histoire écrite par lui-même ! Son mystère
serait donc un jour dévoilé ? Mais, en ce moment, je ne vis dans cette
communication qu'une entrée en matière.

« Capitaine, répondis-je, je ne puis qu'approuver la pensée qui vous
fait agir. Il ne faut pas que le fruit de vos études soit perdu. Mais
le moyen que vous employez me paraît primitif. Qui sait où les vents
pousseront cet appareil, en quelles mains il tombera ? Ne sauriez-vous
trouver mieux ? Vous, ou l'un des vôtres ne peut-il... ?

-- Jamais, monsieur, dit vivement le capitaine en m'interrompant.

-- Mais moi, mes compagnons, nous sommes prêts à garder ce manuscrit en
réserve, et si vous nous rendez la liberté...

-- La liberté ! fit le capitaine Nemo se levant.

-- Oui, monsieur, et c'est à ce sujet que je voulais vous interroger.
Depuis sept mois nous sommes à votre bord, et je vous demande
aujourd'hui, au nom de mes compagnons comme au mien, si votre intention
est de nous y garder toujours.

-- Monsieur Aronnax, dit le capitaine Nemo, je vous répondrai
aujourd'hui ce que je vous ai répondu il y a sept mois : Qui entre dans
le _Nautilus_ ne doit plus le quitter.

C'est l'esclavage même que vous nous imposez.

-- Donnez-lui le nom qu'il vous plaira.

-- Mais partout l'esclave garde le droit de recouvrer sa liberté !
Quels que soient les moyens qui s'offrent à lui, il peut les croire
bons !

-- Ce droit, répondit le capitaine Nemo, qui vous le dénie ? Ai-je
jamais pensé à vous enchaîner par un serment ? »

Le capitaine me regardait en se croisant les bras.

« Monsieur, lui dis-je, revenir une seconde fois sur ce sujet ne serait
ni de votre goût ni du mien. Mais puisque nous l'avons entamé,
épuisons-le. Je vous le répète, ce n'est pas seulement de ma personne
qu'il s'agit. Pour moi l'étude est un secours, une diversion puissante,
un entraînement, une passion qui peut me faire tout oublier. Comme
vous, je suis homme à vivre ignoré, obscur, dans le fragile espoir de
léguer un jour à l'avenir le résultat de mes travaux, au moyen d'un
appareil hypothétique confié au hasard des flots et des vents. En un
mot, je puis vous admirer, vous suivre sans déplaisir dans un rôle que
je comprends sur certains points : mais il est encore d'autres aspects
de votre vie qui me la font entrevoir entourée de complications et de
mystères auxquels seuls ici, mes compagnons et moi, nous n'avons aucune
part. Et même, quand notre coeur a pu battre pour vous, ému par
quelques-unes de vos douleurs ou remué par vos actes de génie ou de
courage, nous avons dû refouler en nous jusqu'au plus petit témoignage
de cette sympathie que fait naître la vue de ce qui est beau et bon,
que cela vienne de l'ami ou de l'ennemi. Eh bien, c'est ce sentiment
que nous sommes étrangers à tout ce qui vous touche, qui fait de notre
position quelque chose d'inacceptable, d'impossible, même pour moi mais
d'impossible pour Ned Land surtout. Tout homme, par cela seul qu'il est
homme, vaut qu'on songe à lui. Vous êtes-vous demandé ce que l'amour de
la liberté, la haine de l'esclavage, pouvaient faire naître de projets
de vengeance dans une nature comme celle du Canadien, ce qu'il pouvait
penser, tenter, essayer ?... »

Je m'étais tu. Le capitaine Nemo se leva.

« Que Ned Land pense, tente, essaye tout ce qu'il voudra, que m'importe
? Ce n'est pas moi qui l'ai été chercher ! Ce n'est pas pour mon
plaisir que je le garde à mon bord ! Quant à vous, monsieur Aronnax,
vous êtes de ceux qui peuvent tout comprendre, même le silence. Je n'ai
rien de plus à vous répondre. Que cette première fois où vous venez de
traiter ce sujet soit aussi la dernière, car une seconde fois, je ne
pourrais même pas vous écouter. »

Je me retirai. A compter de ce jour, notre situation fut très tendue.
Je rapportai ma conversation à mes deux compagnons.

« Nous savons maintenant, dit Ned, qu'il n'y a rien à attendre de cet
homme. Le _Nautilus_ se rapproche de Long-Island. Nous fuirons, quel
que soit le temps. »

Mais le ciel devenait de plus en plus menaçant. Des symptômes d'ouragan
se manifestaient. L'atmosphère se faisait blanchâtre et laiteuse. Aux
cyrrhus à gerbes déliées succédaient à l'horizon des couches de
nimbocumulus. D'autres nuages bas fuyaient rapidement. La mer
grossissait et se gonflait en longues houles. Les oiseaux
disparaissaient, à l'exception des satanicles, amis des tempêtes. Le
baromètre baissait notablement et indiquait dans l'air une extrême
tension des vapeurs. Le mélange du storm-glass se décomposait sous
l'influence de l'électricité qui saturait l'atmosphère. La lutte des
éléments était prochaine.

La tempête éclata dans la journée du 18 mai, précisément lorsque le
_Nautilus_ flottait à la hauteur de Long-Island, à quelques milles des
passes de New York. Je puis décrire cette lutte des éléments, car au
lieu de la fuir dans les profondeurs de la mer, le capitaine Nemo, par
un inexplicable caprice, voulut la braver à sa surface.

Le vent soufflait du sud-ouest, d'abord en grand frais, c'est-à-dire
avec une vitesse de quinze mètres à la seconde, qui fut portée à
vingt-cinq mètres vers trois heures du soir. C'est le chiffre des
tempêtes.

Le capitaine Nemo, inébranlable sous les rafales, avait pris place sur
la plate-forme. Il s'était amarré à mi-corps pour résister aux vagues
monstrueuses qui déferlaient. Je m'y étais hissé et attaché aussi,
partageant mon admiration entre cette tempête et cet homme incomparable
qui lui tenait tête.

La mer démontée était balayée par de grandes loques de nuages qui
trempaient dans ses flots. Je ne voyais plus aucune de ces petites
lames intermédiaires qui se forment au fond des grands creux. Rien que
de longues ondulations fuligineuses, dont la crête ne déferle pas, tant
elles sont compactes. Leur hauteur s'accroissait. Elles s'excitaient
entre elles. Le _Nautilus_, tantôt couché sur le côté, tantôt dressé
comme un mât, roulait et tanguait épouvantablement.

Vers cinq heures, une pluie torrentielle tomba, qui n'abattit ni le
vent ni la mer. L'ouragan se déchaîna avec une vitesse de quarante-cinq
mètres à la seconde, soit près de quarante lieues à l'heure. C'est dans
ces conditions qu'il renverse des maisons, qu'il enfonce des tuiles de
toits dans des portes, qu'il rompt des grilles de fer, qu'il déplace
des canons de vingt-quatre. Et pourtant le _Nautilus_, au milieu de la
tourmente, justifiait cette parole d'un savant ingénieur : « Il n'y a
pas de coque bien construite qui ne puisse défier à la mer ! » Ce
n'était pas un roc résistant, que ces lames eussent démoli, c'était un
fuseau d'acier, obéissant et mobile, sans gréement, sans mâture, qui
bravait impunément leur fureur.

Cependant j'examinais attentivement ces vagues déchaînées. Elles
mesuraient jusqu'à quinze mètres de hauteur sur une longueur de cent
cinquante a cent soixante-quinze mètres, et leur vitesse de
propagation, moitié de celle du vent, était de quinze mètres à la
seconde. Leur volume et leur puissance s'accroissaient avec la
profondeur des eaux. Je compris alors le rôle de ces lames qui
emprisonnent l'air dans leurs flancs et le refoulent au fond des mers
où elles portent la vie avec l'oxygène. Leur extrême force de pression
-- on l'a calculée peut s'élever jusqu'à trois mille kilogrammes par
pied carré de la surface qu'elles contrebattent. Ce sont de telles
lames qui, aux Hébrides, ont déplacé un bloc pesant quatre-vingt-quatre
mille livres. Ce sont elles qui, dans la tempête du 23 décembre 1864,
après avoir renversé une partie de la ville de Yéddo, au Japon, faisant
sept cents kilomètres à l'heure, allèrent se briser le même jour sur
les rivages de l'Amérique.

L'intensité de la tempête s'accrut avec la nuit. Le baromètre, comme en
1860, à la Réunion, pendant un cyclone, tomba à 710 millimètres. A la
chute du jour, je vis passer à l'horizon un grand navire qui luttait
péniblement. Il capeyait sous petite vapeur pour se maintenir debout à
la lame. Ce devait être un des steamers des lignes de New York à
Liverpool ou au Havre. Il disparut bientôt dans l'ombre.

A dix heures du soir, le ciel était en feu. L'atmosphère fut zébrée
d'éclairs violents. Je ne pouvais en supporter l'éclat, tandis que le
capitaine Nemo, les regardant en face, semblait aspirer en lui l'âme de
la tempête. Un bruit terrible emplissait les airs, bruit complexe, fait
des hurlements des vagues écrasées, des mugissements du vent, des
éclats du tonnerre. Le vent sautait à tous les points de l'horizon, et
le cyclone, partant de l'est, y revenait en passant par le nord,
l'ouest et le sud, en sens inverse des tempêtes tournantes de
l'hémisphère austral.

Ah ! ce Gulf-Stream ! Il justifiait bien son nom de roi des tempêtes !
C'est lui qui crée ces formidables cyclones par la différence de
température des couches d'air superposées a ses courants.

A la pluie avait succédé une averse de feu. Les gouttelettes d'eau se
changeaient en aigrettes fulminantes. On eût dit que le capitaine Nemo,
voulant une mort digne de lui, cherchait à se faire foudroyer. Dans un
effroyable mouvement de tangage, le _Nautilus_ dressa en l'air son
éperon d'acier, comme la tige d'un paratonnerre, et j'en vis jaillir de
longues étincelles.

Brisé, à bout de forces, je me coulai à plat ventre vers le panneau. Je
l'ouvris et je redescendis au salon. L'orage atteignait alors son
maximum d'intensité. Il était impossible de se tenir debout à
l'intérieur du _Nautilus_.

Le capitaine Nemo rentra vers minuit. J'entendis les réservoirs se
remplir peu à peu, et le _Nautilus_ s'enfonça doucement au-dessous de
la surface des flots.

Par les vitres ouvertes du salon, je vis de grands poissons effarés qui
passaient comme des fantômes dans les eaux en feu. Quelques-uns furent
foudroyés sous mes yeux !

Le _Nautilus_ descendait toujours. Je pensais qu'il retrouverait le
calme à une profondeur de quinze mètres. Non. Les couches supérieures
étaient trop violemment agitées. Il fallut aller chercher le repos
jusqu'à cinquante mètres dans les entrailles de la mer.

Mais là, quelle tranquillité, quel silence, quel milieu paisible ! Qui
eût dit qu'un ouragan terrible se déchaînait alors à la surface de cet
Océan ?

                                   XX

            PAR 47°24' DE LATITUDE ET DE 17°28' DE LONGITUDE

A la suite de cette tempête, nous avions été rejetés dans l'est. Tout
espoir de s'évader sur les atterrages de New York ou du Saint-Laurent
s'évanouissait. Le pauvre Ned, désespéré, s'isola comme le capitaine
Nemo. Conseil et moi, nous ne nous quittions plus.

J'ai dit que le _Nautilus_ s'était écarté dans l'est. J'aurais dû dire,
plus exactement, dans le nord-est. Pendant quelques jours, il erra
tantôt à la surface des flots, tantôt au-dessous, au milieu de ces
brumes si redoutables aux navigateurs. Elles sont principalement dues à
la fonte des glaces, qui entretient une extrême humidité dans
l'atmosphère. Que de navires perdus dans ces parages, lorsqu'ils
allaient reconnaître les feux incertains de la côte ! Que de sinistres
dus à ces brouillards opaques ! Que de chocs sur ces écueils dont le
ressac est éteint par le bruit du vent ! Que de collisions entre les
bâtiments, malgré leurs feux de position, malgré les avertissements de
leurs sifflets et de leurs cloches d'alarme !

Aussi, le fond de ces mers offrait-il l'aspect d'un champ de bataille,
où gisaient encore tous ces vaincus de l'Océan ; les uns vieux et
empâtés déjà ; les autres jeunes et réfléchissant l'éclat de notre
fanal sur leurs ferrures et leurs carènes de cuivre. Parmi eux, que de
bâtiments perdus corps et biens, avec leurs équipages, leur monde
d'émigrants, sur ces points dangereux signalés dans les statistiques,
le cap Race, l'île Saint-Paul, le détroit de Belle-Ile, l'estuaire du
Saint-Laurent ! Et depuis quelques années seulement que de victimes
fournies à ces funèbres annales par les lignes du Royal-Mail, d'Inmann,
de Montréal, le _Solway_, I'_Isis_, le _Paramatta_, I'_Hungarian_, le
_Canadian_, l'_Anglo-Saxon_, le _Humboldt_, l'_United-States_, tous
échoués, l'_Artic_, le _Lyonnais_, coulés par abordage, le _Président_,
le _Pacific_, le _City-of-Glasgow_, disparus pour des causes ignorées,
sombres débris au milieu desquels naviguait le _Nautilus_, comme s'il
eût passé une revue des morts !

Le 15 mai, nous étions sur l'extrémité méridionale du banc de
Terre-Neuve. Ce banc est un produit des alluvions marines, un amas
considérable de ces détritus organiques, amenés soit de l'Équateur par
le courant du Gulf-Stream, soit du pôle boréal, par ce contre-courant
d'eau froide qui longe la côte américaine. Là aussi s'amoncellent les
blocs erratiques charriés par la débâcle des glaces. Là s'est formé un
vaste ossuaire de poissons de mollusques ou de zoophytes qui y
périssent par milliards.

La profondeur de la mer n'est pas considérable au banc de Terre-Neuve.
Quelques centaines de brasses au plus. Mais vers le sud se creuse
subitement une dépression profonde, un trou de trois mille mètres. Là
s'élargit le Gulf-Stream. C'est un épanouissement de ses eaux. Il perd
de sa vitesse et de sa température, mais il devient une mer.

Parmi les poissons que le _Nautilus_ effaroucha à son passage, je
citerai le cycloptère d'un mètre, à dos noirâtre, à ventre orange, qui
donne à ses congénères un exemple peu suivi de fidélité conjugale, un
unernack de grande taille, sorte de murène émeraude, d'un goût
excellent, des karraks à gros yeux, dont la tête a quelque ressemblance
avec celle du chien, des blennies, ovovivipares comme les serpents, des
gobies-boulerots ou goujons noirs de deux décimètres, des macroures à
longue queue, brillant d'un éclat argenté, poissons rapides, aventurés
loin des mers hyperboréennes.

Les filets ramassèrent aussi un poisson hardi, audacieux, vigoureux,
bien musclé, armé de piquants à la tête et d'aiguillons aux nageoires,
véritable scorpion de deux à trois mètres, ennemi acharné des blennies,
des gades et des saumons, c'était le cotte des mers septentrionales, au
corps tuberculeux, brun de couleur, rouge aux nageoires. Les pêcheurs
du _Nautilus_ eurent quelque peine à s'emparer de cet animal, qui,
grâce à la conformation de ses opercules, préserve ses organes
respiratoires du contact desséchant de l'atmosphère et peut vivre
quelque temps hors de l'eau.

Je cite maintenant -- pour mémoire -- des bosquiens, petits poissons
qui accompagnent longtemps les navires dans les mers boréales, des
ables-oxyrhinques, spéciaux à l'Atlantique septentrional, des
rascasses, et j'arrive aux gades, principalement à l'espèce morue, que
je surpris dans ses eaux de prédilection, sur cet inépuisable banc de
Terre-Neuve.

On peut dire que ces morues sont des poissons de montagnes, car
Terre-Neuve n'est qu'une montagne sous-marine. Lorsque le _Nautilus_
s'ouvrit un chemin à travers leurs phalanges pressées, Conseil ne put
retenir cette observation :

« Ça ! des morues ! dit-il ; mais je croyais que les morues étaient
plates comme des limandes ou des soles ?

-- Naïf ! m'écriai-je. Les morues ne sont plates que chez l'épicier, où
on les montre ouvertes et étalées. Mais dans l'eau, ce sont des
poissons fusiformes comme les mulets, et parfaitement conformés pour la
marche.

-- Je veux croire monsieur, répondit Conseil. Quelle nuée, quelle
fourmilière !

-- Eh ! mon ami, il y en aurait bien davantage, sans leurs ennemis, les
rascasses et les hommes ! Sais-tu combien on a compté d'oeufs dans une
seule femelle ?

-- Faisons bien les choses, répondit Conseil. Cinq cent mille.

-- Onze millions, mon ami.

-- Onze millions. Voila ce que je n'admettrai jamais, à moins de les
compter moi-même.

-- Compte-les, Conseil. Mais tu auras plus vite fait de me croire.
D'ailleurs, c'est par milliers que les Français, les Anglais, les
Américains, les Danois, les Norvégiens, pêchent les morues. On les
consomme en quantités prodigieuses, et sans l'étonnante fécondité de
ces poissons, les mers en seraient bientôt dépeuplées. Ainsi en
Angleterre et en Amérique seulement, cinq mille navires montés par
soixante-quinze mille marins, sont employés à la pêche de la morue.
Chaque navire en rapporte quarante mille en moyenne, ce qui fait
vingt-cinq millions. Sur les côtes de la Norvège, même résultat.

-- Bien, répondit Conseil, je m'en rapporte à monsieur. Je ne les
compterai pas.

-- Quoi donc ?

-- Les onze millions d'oeufs. Mais je ferai une remarque.

-- Laquelle ?

-- C'est que si tous les oeufs éclosaient, il suffirait de quatre
morues pour alimenter l'Angleterre, l'Amérique et la Norvège. »

Pendant que nous effleurions les fonds du banc de Terre-Neuve, je vis
parfaitement ces longues lignes, armées de deux cents hameçons, que
chaque bateau tend par douzaines. Chaque ligne entraînée par un bout au
moyen d'un petit grappin, était retenue a la surface par un orin fixé
sur une bouée de liège. Le _Nautilus_ dut manoeuvrer adroitement au
milieu de ce réseau sous-marin.

D'ailleurs il ne demeura pas longtemps dans ces parages fréquentés. Il
s'éleva jusque vers le quarante-deuxième degré de latitude. C'était à
la hauteur de Saint-Jean de Terre-Neuve et de Heart's Content, où
aboutit l'extrémité du câble transatlantique.

Le _Nautilus_, au lieu de continuer à marcher au nord prit direction
vers l'est, comme s'il voulait suivre ce plateau télégraphique sur
lequel repose le câble, et dont des sondages multipliés ont donné le
relief avec une extrême exactitude.

Ce fut le 17 mai, à cinq cents milles environ de Heart's Content, par
deux mille huit cents mètres de profondeur, que j'aperçus le câble
gisant sur le sol. Conseil, que je n'avais pas prévenu, le prit d'abord
pour un gigantesque serpent de mer et s'apprêtait à le classer suivant
sa méthode ordinaire. Mais je désabusai le digne garçon et pour le
consoler de son déboire, je lui appris diverses particularités de la
pose de ce câble.

Le premier câble fut établi pendant les années 1857 et 1 858 ; mais,
après avoir transmis quatre cents télégrammes environ, il cessa de
fonctionner. En 1863, les ingénieurs construisirent un nouveau câble,
mesurant trois mille quatre cents kilomètres et pesant quatre mille
cinq cents tonnes, qui fut embarqué sur le _Great-Eastern_. Cette
tentative échoua encore.

Or, le 25 mai, le _Nautilus_, immergé par trois mille huit cent
trente-six mètres de profondeur, se trouvait précisément en cet endroit
où se produisit la rupture qui ruina l'entreprise. C'était à six cent
trente-huit milles de la côte d'Irlande. On s'aperçut, à deux heures
après-midi, que les communications avec l'Europe venaient de
s'interrompre. Les électriciens du bord résolurent de couper le câble
avant de le repêcher, et à onze heures du soir, ils avaient ramené la
partie avariée. On refit un joint et une épissure ; puis le câble fut
immergé de nouveau. Mais, quelques jours plus tard, il se rompit et ne
put être ressaisi dans les profondeurs de l'Océan.

Les Américains ne se découragèrent pas. L'audacieux Cyrus Field, le
promoteur de l'entreprise, qui y risquait toute sa fortune, provoqua
une nouvelle souscription. Elle fut immédiatement couverte. Un autre
câble fut établi dans de meilleures conditions. Le faisceau de fils
conducteurs isolés dans une enveloppe de gutta-percha, était protégé
par un matelas de matières textiles contenu dans une armature
métallique. Le _Great-Eastern_ reprit la mer le 13 juillet 1866.

L'opération marcha bien. Cependant un incident arriva. Plusieurs fois,
en déroulant le câble, les électriciens observèrent que des clous y
avaient été récemment enfoncés dans le but d'en détériorer l'âme. Le
capitaine Anderson, ses officiers, ses ingénieurs, se réunirent,
délibérèrent, et firent afficher que si le coupable était surpris à
bord, il serait jeté à la mer sans autre jugement. Depuis lors, la
criminelle tentative ne se reproduisit plus.

Le 23 juillet, le _Great-Eastern_ n'était plus qu'à huit cents
kilomètres de Terre-Neuve, lorsqu'on lui télégraphia d'Irlande la
nouvelle de l'armistice conclu entre la Prusse et l'Autriche après
Sadowa. Le 27, il relevait au milieu des brumes le port de Heart's
Content. L'entreprise était heureusement terminée, et par sa première
dépêche, la jeune Amérique adressait à la vieille Europe ces sages
paroles si rarement comprises : « Gloire à Dieu dans le ciel, et paix
aux hommes de bonne volonté sur la terre. »

Je ne m'attendais pas à trouver le câble électrique dans son état
primitif, tel qu'il était en sortant des ateliers de fabrication. Le
long serpent, recouvert de débris de coquille, hérissé de
foraminifères, était encroûté dans un empâtement pierreux qui le
protégeait contre les mollusques perforants. Il reposait
tranquillement, à l'abri des mouvements de la mer, et sous une pression
favorable à la transmission de l'étincelle électrique qui passe de
l'Amérique à l'Europe en trente-deux centièmes de seconde. La durée de
ce câble sera infinie sans doute, car on a observé que l'enveloppe de
gutta-percha s'améliore par son séjour dans l'eau de mer.

D'ailleurs, sur ce plateau si heureusement choisi, le câble n'est
jamais immergé à des profondeurs telles qu'il puisse se rompre. Le
_Nautilus_ le suivit jusqu'à son fond le plus bas, situé par quatre
mille quatre cent trente et un mètres, et là, il reposait encore sans
aucun effort de traction. Puis, nous nous rapprochâmes de l'endroit où
avait eu lieu l'accident de 1863.

Le fond océanique formait alors une vallée large de cent vingt
kilomètres, sur laquelle on eût pu poser le Mont-Blanc sans que son
sommet émergeât de la surface des flots. Cette vallée est fermée à
l'est par une muraille à pic de deux mille mètres. Nous y arrivions le
28 mai, et le _Nautilus_ n'était plus qu'à cent cinquante kilomètres de
l'Irlande.

Le capitaine Nemo allait-il remonter pour atterrir sur les îles
Britanniques ? Non. A ma grande surprise, il redescendit au sud et
revint vers les mers européennes. En contournant l'île d'Émeraude,
j'aperçus un instant le cap Clear et le feu de Fastenet, qui éclaire
les milliers de navires sortis de Glasgow ou de Liverpool.

Une importante question se posait alors à mon esprit.

Le _Nautilus_ oserait-il s'engager dans la Manche ? Ned Land qui avait
reparu depuis que nous rallions la terre ne cessait de m'interroger.
Comment lui répondre ? Le capitaine Nemo demeurait invisible. Après
avoir laissé entrevoir au Canadien les rivages d'Amérique, allait-il
donc me montrer les côtes de France ?

Cependant le _Nautilus_ s'abaissait toujours vers le sud. Le 30 mai, il
passait en vue du Land's End, entre la pointe extrême de l'Angleterre
et les Sorlingues, qu'il laissa sur tribord.

S'il voulait entrer en Manche, il lui fallait prendre franchement à
l'est. Il ne le fit pas.

Pendant toute la journée du 31 mai, le _Nautilus_ décrivit sur la mer
une série de cercles qui m'intriguèrent vivement. Il semblait chercher
un endroit qu'il avait quelque peine à trouver. A midi, le capitaine
Nemo vint faire son point lui-même. Il ne m'adressa pas la parole. Il
me parut plus sombre que jamais. Qui pouvait l'attrister ainsi ?
Était-ce sa proximité des rivages européens ? Sentait-il quelque
ressouvenir de son pays abandonné ? Qu'éprouvait-il alors ? des remords
ou des regrets ? Longtemps cette pensée occupa mon esprit, et j'eus
comme un pressentiment que le hasard trahirait avant peu les secrets du
capitaine.

Le lendemain, 31 juin, le _Nautilus_ conserva les mêmes allures. Il
était évident qu'il cherchait à reconnaître un point précis de l'Océan.
Le capitaine Nemo vint prendre la hauteur du soleil, ainsi qu'il avait
fait la veille. La mer était belle, le ciel pur. A huit milles dans
l'est, un grand navire à vapeur se dessinait sur la ligne de l'horizon.
Aucun pavillon ne battait à sa corne, et je ne pus reconnaître sa
nationalité.

Le capitaine Nemo, quelques minutes avant que le soleil passât au
méridien, prit son sextant et observa avec une précision extrême. Le
calme absolu des flots facilitait son opération. Le _Nautilus_ immobile
ne ressentait ni roulis ni tangage.

J'étais en ce moment sur la plate-forme. Lorsque son relèvement fut
terminé, le capitaine prononça ces seuls mots.

« C'est ici ! »

Il redescendit par le panneau. Avait-il vu le bâtiment qui modifiait sa
marche et semblait se rapprocher de nous ? Je ne saurais le dire.

Je revins au salon. Le panneau se ferma, et j'entendis les sifflements
de l'eau dans les réservoirs. Le _Nautilus_ commença de s'enfoncer,
suivant une ligne verticale, car son hélice entravée ne lui
communiquait plus aucun mouvement.

Quelques minutes plus tard, il s'arrêtait à une profondeur de huit cent
trente-trois mètres et reposait sur le sol.

Le plafond lumineux du salon s'éteignit alors, les panneaux
s'ouvrirent, et à travers les vitres, j'aperçus la mer vivement
illuminée par les rayons du fanal dans un ravo d'un demi-mille.

Je regardait à bâbord et je ne vis rien que l'immensité des eaux
tranquilles.

Par tribord, sur le fond, apparaissait une forte extumescence qui
attira mon attention. On eût dit des ruines ensevelies sous un
empâtement de coquilles blanchâtres comme sous un manteau de neige. En
examinant attentivement cette masse, je crus reconnaître les formes
épaissies d'un navire, rasé de ses mâts, qui devait avoir coulé par
l'avant. Ce sinistre datait certainement d'une époque reculée. Cette
épave, pour être ainsi encroûtée dans le calcaire des eaux, comptait
déjà bien des années passées sur ce fond de l'Océan.

Quel était ce navire ? Pourquoi le _Nautilus_ venait-il visiter sa
tombe ? N'était-ce donc pas un naufrage qui avait entraîné ce bâtiment
sous les eaux ?

Je ne savais que penser, quand, près de moi, j'entendis le capitaine
Nemo dire d'une voix lente :

« Autrefois ce navire se nommait le _Marseillais_. Il portait
soixante-quatorze canons et fut lancé en 1762. En 1778, le 13 août,
commandé par La Poype-Vertrieux, il se battait audacieusement contre le
_Preston_. En 1779, le 4 juillet, il assistait avec l'escadre de
l'amiral d'Estaing à la prise de Grenade. En 1781, le 5 septembre, il
prenait part au combat du comte de Grasse dans la baie de la Chesapeak.
En 1794, la république française lui changeait son nom. Le 16 avril de
la même année, il rejoignait à Brest l'escadre de Villaret-Joyeuse ?
chargé d'escorter un convoi de blé qui venait d'Amérique sous le
commandement de l'amiral Van Stabel. Le 11 et le 12 prairial, an II,
cette escadre se rencontrait avec les vaisseaux anglais. Monsieur,
c'est aujourd'hui le 13 prairial, le ler juin 1868. Il y a
soixante-quatorze ans, jour pour jour, à cette place même, par 47°24'
de latitude et 17°28' de longitude, ce navire, après un combat
héroïque, démâté de ses trois mâts, l'eau dans ses soutes, le tiers de
son équipage hors de combat, aima mieux s'engloutir avec ses trois cent
cinquante-six marins que de se rendre, et clouant son pavillon à sa
poupe, il disparut sous les flots au cri de : Vive la République !

-- Le _Vengeur_ ! m'écriai-je.

-- Oui ! monsieur. Le _Vengeur_ ! Un beau nom ! » murmura le capitaine
Nemo en se croisant les bras.

                                  XXI

                              UNE HÉCATOMBE

Cette façon de dire, l'imprévu de cette scène, cet historique du navire
patriote froidement raconté d'abord, puis l'émotion avec laquelle
l'étrange personnage avait prononcé ses dernières paroles, ce nom de
_Vengeur_, dont la signification ne pouvait m'échapper, tout se
réunissait pour frapper profondément mon esprit. Mes regards ne
quittaient plus le capitaine. Lui, les mains tendues vers la mer,
considérait d'un oeil ardent la glorieuse épave. Peut-être ne devais-je
jamais savoir qui il était, d'où il venait, où il allait, mais je
voyais de plus en plus l'homme se dégager du savant. Ce n'était pas une
misanthropie commune qui avait enfermé dans les flancs du _Nautilus_ le
capitaine Nemo et ses compagnons, mais une haine monstrueuse ou sublime
que le temps ne pouvait affaiblir.

Cette haine cherchait-elle encore des vengeances ? L'avenir devait
bientôt me l'apprendre.

Cependant, le _Nautilus_ remontait lentement vers la surface de la mer,
et je vis disparaître peu à peu les formes confuses du _Vengeur_.
Bientôt un léger roulis m'indiqua que nous flottions à l'air libre.

En ce moment, une sourde détonation se fit entendre. Je regardai le
capitaine. Le capitaine ne bougea pas.

«  Capitaine ? » dis-je.

Il ne répondit pas.

Je le quittai et montai sur la plate-forme. Conseil et le Canadien m'y
avaient précédé.

«  D'où vient cette détonation ? demandai-je.

-- Un coup de canon », répondit Ned Land.

Je regardai dans la direction du navire que j'avais aperçu. Il s'était
rapproché du _Nautilus_ et l'on voyait qu'il forçait de vapeur. Six
milles le séparaient de nous.

«  Quel est ce bâtiment, Ned ?

-- A son gréement, à la hauteur de ses bas mâts, répondit le Canadien,
je parierais pour un navire de guerre. Puisse-t-il venir sur nous et
couler, s'il le faut, ce damné _Nautilus_ !

-- Ami Ned, répondit Conseil, quel mal peut-il faire au _Nautilus_ ?
Ira-t-il l'attaquer sous les flots ? Ira-t-il le canonner au fond des
mers ?

-- Dites-moi, Ned, demandai-je, pouvez-vous reconnaître la nationalité
de ce bâtiment ? »

Le Canadien, fronçant ses sourcils, abaissant ses paupières, plissant
ses yeux aux angles, fixa pendant quelques instants le navire de toute
la puissance de son regard.

«  Non, monsieur, répondit-il. Je ne saurais reconnaître à quelle
nation il appartient. Son pavillon n'est pas hisse. Mais je puis
affirmer que c'est un navire de guerre, car une longue flamme se
déroule à l'extrémité de son grand mât. »

Pendant un quart d'heure, nous continuâmes d'observer le bâtiment qui
se dirigeait vers nous. Je ne pouvais admettre, cependant, qu'il eût
reconnu le _Nautilus_ à cette distance, encore moins qu'il sût ce
qu'était cet engin sous-marin.

Bientôt le Canadien m'annonça que ce bâtiment était un grand vaisseau
de guerre, à éperon, un deux-ponts cuirassé. Une épaisse fumée noire
s'échappait de ses deux cheminées. Ses voiles serrées se confondaient
avec la ligne des vergues. Sa corne ne portait aucun pavillon. La
distance empêchait encore de distinguer les couleurs de sa flamme, qui
flottait comme un mince ruban.

Il s'avançait rapidement. Si le capitaine Nemo le laissait approcher,
une chance de salut s'offrait à nous.

«  Monsieur, me dit Ned Land, que ce bâtiment nous passe à un mille je
me jette à la mer, et je vous engage faire comme moi. »

Je ne répondis pas à la proposition du Canadien, et je continuai de
regarder le navire qui grandissait à vue d'oeil. Qu'il fût anglais,
français, américain ou russe, il était certain qu'il nous
accueillerait, si nous pouvions gagner son bord.

«  Monsieur voudra bien se rappeler, dit alors Conseil, que nous avons
quelque expérience de la natation. Il peut se reposer sur moi du soin
de le remorquer vers ce navire, s'il lui convient de suivre l'ami Ned. »

J'allais répondre, lorsqu'une vapeur blanche jaillit à l'avant du
vaisseau de guerre. Puis, quelques secondes plus tard, les eaux
troublées par la chute d'un corps pesant, éclaboussèrent l'arrière du
_Nautilus_. Peu après, une détonation frappait mon oreille.

«  Comment ? ils tirent sur nous ! m'écriai-je.

-- Braves gens ! murmura le Canadien.

-- Ils ne nous prennent donc pas pour des naufragés accrochés à une
épave !

-- N'en déplaise à monsieur.... Bon, fit Conseil en secouant l'eau
qu'un nouveau boulet avait fait jaillir jusqu'à lui.- N'en déplaise à
monsieur, ils ont reconnu le narwal, et ils canonnent le narwal.

-- Mais ils doivent bien voir, m'écriai-je qu'ils ont affaire à des
hommes.

-- C'est peut-être pour cela ! » répondit Ned Land en me regardant.

Toute une révélation se fit dans mon esprit. Sans doute, on savait à
quoi s'en tenir maintenant sur l'existence du prétendu monstre. Sans
doute, dans son abordage avec l'Abraham-Lincoln, lorsque le Canadien le
frappa de son harpon, le commandant Farragut avait reconnu que le
narwal était un bateau sous-marin, plus dangereux qu'un cétacé
surnaturel ?

Oui, cela devait être ainsi, et sur toutes les mers, sans doute, on
poursuivait maintenant ce terrible engin de destruction !

Terrible en effet, si comme on pouvait le supposer, le capitaine Nemo
employait le _Nautilus_ à une oeuvre de vengeance ! Pendant cette nuit,
lorsqu'il nous emprisonna dans la cellule, au milieu de l'Océan Indien,
ne s'était-il pas attaqué à quelque navire ? Cet homme enterré
maintenant dans le cimetière de corail, n'avait-il pas été victime du
choc provoqué par le _Nautilus_ ? Oui, je le répète. Il en devait être
ainsi. Une partie de la mystérieuse existence du capitaine Nemo se
dévoilait. Et si son identité n'était pas reconnue, du moins, les
nations coalisées contre lui, chassaient maintenant, non plus un être
chimérique, mais un homme qui leur avait voué une haine implacable !

Tout ce passé formidable apparut à mes yeux. Au lieu de rencontrer des
amis sur ce navire qui s'approchait, nous n'y pouvions trouver que des
ennemis sans pitié.

Cependant les boulets se multipliaient autour de nous. Quelques-uns,
rencontrant la surface liquide, s'en allaient par ricochet se perdre à
des distances considérables. Mais aucun n'atteignit le _Nautilus_.

Le navire cuirassé n'était plus alors qu'à trois milles. Malgré sa
violente canonnade, le capitaine Nemo ne paraissait pas sur la
plate-forme. Et cependant, l'un de ces boulets coniques, frappant
normalement la coque du _Nautilus_, lui eût été fatal.

Le Canadien me dit alors :

«  Monsieur, nous devons tout tenter pour nous tirer de ce mauvais pas.
Faisons des signaux ! Mille diables ! On comprendra peut-être que nous
sommes d'honnêtes gens ! »

Ned Land prit son mouchoir pour l'agiter dans l'air. Mais il l'avait à
peine déployé, que terrassé par une main de fer, malgré sa force
prodigieuse, il tombait sur le pont.

«  Misérable, s'écria le capitaine, veux-tu donc que je te cloue sur
l'éperon du _Nautilus_ avant qu'il ne se précipite contre ce navire ! »

Le capitaine Nemo, terrible à entendre, était plus terrible encore à
voir. Sa face avait pâli sous les spasmes de son coeur, qui avait dû
cesser de battre un instant. Ses pupilles s'étaient contractées
effroyablement. Sa voix ne parlait plus, elle rugissait. Le corps
penché en avant, il tordait sous sa main les épaules du Canadien.

Puis, l'abandonnant et se retournant vers le vaisseau de guerre dont
les boulets pleuvaient autour de lui :

«  Ah ! tu sais qui je suis, navire d'une nation maudite ! s'écria-t-il
de sa voix puissante. Moi, je n'ai pas eu besoin de tes couleurs pour
te reconnaître ! Regarde ! Je vais te montrer les miennes ! »

Et le capitaine Nemo déploya à l'avant de la plate-forme un pavillon
noir, semblable à celui qu'il avait déjà planté au pôle sud.

A ce moment, un boulet frappant obliquement la coque du _Nautilus_,
sans l'entamer, et passant par ricochet près du capitaine, alla se
perdre en mer.

Le capitaine Nemo haussa les épaules. Puis, s'adressant à moi :

«  Descendez, me dit-il d'un ton bref, descendez, vous et vos
compagnons.

-- Monsieur, m'ecriai-je, allez-vous donc attaquer ce navire,

-- Monsieur, je vais le couler. Vous ne ferez pas cela !

-- Je le ferai, répondit froidement le capitaine Nemo. Ne vous avisez
pas de me juger, monsieur. La fatalité vous montre ce que vous ne
deviez pas voir. L'attaque est venue. La riposte sera terrible. Rentrez.

-- Ce navire, quel est-il ?

-- Vous ne le savez pas ? Eh bien ! tant mieux ! Sa nationalité, du
moins, restera un secret pour vous. Descendez. »

Le Canadien, Conseil et moi, nous ne pouvions qu'obéir. Une quinzaine
de marins du _Nautilus_ entouraient le capitaine et regardaient avec un
implacable sentiment de haine ce navire qui s'avançait vers eux. On
sentait que le même souffle de vengeance animait toutes ces âmes.

Je descendis au moment où un nouveau projectile éraillait encore la
coque du _Nautilus_, et j'entendis le capitaine s'écrier :

«  Frappe, navire insensé ! Prodigue tes inutiles boulets ! Tu
n'échapperas pas à l'éperon du _Nautilus_. Mais ce n'est pas à cette
place que tu dois périr ! Je ne veux pas que tes ruines aillent se
confondre avec les ruines du _Vengeur_ ! »

Je regagnai ma chambre. Le capitaine et son second étaient restés sur
la plate-forme. L'hélice fut mise en mouvement, le _Nautilus_,
s'éloignant avec vitesse se mit hors de la portée des boulets du
vaisseau. Mais la poursuite continua, et le capitaine Nemo se contenta
de maintenir sa distance.

Vers quatre heures du soir, ne pouvant contenir l'impatience et
l'inquiétude qui me dévoraient, je revins vers l'escalier central. Le
panneau était ouvert. Je me hasardai sur la plate-forme. Le capitaine
s'y promenait encore d'un pas agité. Il regardait le navire qui lui
restait sous le vent à cinq ou six milles. Il tournait autour de lui
comme une bête fauve, et l'attirant vers l'est, il se laissait
poursuivre. Cependant, il n'attaquait pas. Peut-être hésitait-il encore
?

Je voulus intervenir une dernière fois. Mais j'avais a peine interpellé
le capitaine Nemo, que celui-ci m'imposait silence :

«  Je suis le droit, je suis la justice ! me dit-il. Je suis l'opprimé,
et voilà l'oppresseur ! C'est par lui que tout ce que J'ai aime, chéri,
vénéré, patrie, femme, enfants, mon père, ma mère, j'ai vu tout périr !
Tout ce que je hais est là ! Taisez-vous ! »

Je portai un dernier regard vers le vaisseau de guerre qui forçait de
vapeur. Puis, je rejoignis Ned et Conseil.

«  Nous fuirons ! m'écriai-je.

-- Bien, fit Ned. Quel est ce navire ?

-- Je l'ignore. Mais quel qu'il soit, il sera coulé avant la nuit. En
tout cas, mieux vaut périr avec lui que de se faire les complices de
représailles dont on ne peut pas mesurer l'équité.

-- C'est mon avis, répondit froidement Ned Land. Attendons la nuit. »

La nuit arriva. Un profond silence régnait à bord. La boussole
indiquait que le _Nautilus_ n'avait pas modifié sa direction.
J'entendais le battement de son hélice qui frappait les flots avec une
rapide régularité. Il se tenait à la surface des eaux, et un léger
roulis le portait tantôt sur un bord, tantôt sur un autre.

Mes compagnons et moi, nous avions résolu de fuir au moment où le
vaisseau serait assez rapproché, soit pour nous faire entendre, soit
pour nous faire voir, car la lune, qui devait être pleine trois jours
plus tard, resplendissait. Une fois à bord de ce navire, si nous ne
pouvions prévenir le coup qui le menaçait, du moins nous ferions tout
ce que les circonstances nous permettaient de tenter. Plusieurs fois,
je crus que le _Nautilus_ se disposait pour l'attaque. Mais il se
contentait de laisser se rapprocher son adversaire, et, peu de temps
après, il reprenait son allure de fuite.

Une partie de la nuit se passa sans incident. Nous guettions l'occasion
d'agir. Nous parlions peu, étant trop émus. Ned Land aurait voulu se
précipiter à la mer. Je le forçai d'attendre. Suivant moi, le
_Nautilus_devait attaquer le deux-ponts à la surface des flots, et
alors il serait non seulement possible, mais facile de s'enfuir.

A trois heures du matin, inquiet, je montai sur la plate-forme. Le
capitaine Nemo ne l'avait pas quittée. Il était debout, à l'avant, près
de son pavillon, qu'une légère brise déployait au-dessus de sa tête. Il
ne quittait pas le vaisseau des yeux. Son regard, d'une extraordinaire
intensité, semblait l'attirer, le fasciner, l'entraîner plus sûrement
que s'il lui eût donné la remorque !

La lune passait alors au méridien. Jupiter se levait dans l'est. Au
milieu de cette paisible nature, le ciel et l'Océan rivalisaient de
tranquillité, et la mer offrait a l'astre des nuits le plus beau miroir
qui eût jamais reflété son image.

Et quand je pensais à ce calme profond des éléments, comparé à toutes
ces colères qui couvaient dans les flancs de l'imperceptible
_Nautilus_, je sentais frissonner tout mon être.

Le vaisseau se tenait a deux mille de nous. Il s'était rapproché,
marchant toujours vers cet éclat phosphorescent qui signalait la
présence du _Nautilus_ Je vis ses feux de position, vert et rouge, et
son fanal blanc suspendu au grand étai de misaine. Une vague
réverbération éclairait son gréement et indiquait que les feux étaient
poussés à outrance. Des gerbes d'étincelles, des scories de charbons
enflammés, s'échappant de ses cheminées, étoilaient l'atmosphère.

Je demeurai ainsi jusqu'à six heures du matin, sans que le capitaine
Nemo eût paru m'apercevoir. Le vaisseau nous restait à un mille et
demi, et avec les première, lueurs du jour, sa canonnade recommença. Le
moment ne pouvait être éloigné où, le _Nautilus_ attaquant son
adversaire, mes compagnons et moi, nous quitterions pour jamais cet
homme que je n'osais juger.

Je me disposais à descendre afin de les prévenir, lorsque le second
monta sur la plate-forme. Plusieurs marins l'accompagnaient. Le
capitaine Nemo ne les vit pas ou ne voulut pas les voir. Certaines
dispositions furent prises qu'on aurait pu appeler le «  branle-bas de
combat » du _Nautilus_. Elles étaient très simples. La filière qui
formait balustrade autour de la plate-forme, fut abaissée. De même, les
cages du fanal et du timonier rentrèrent dans la coque de manière à
l'affleurer seulement. La surface du long cigare de tôle n'offrait plus
une seule saillie qui pût gêner sa manoeuvre.

Je revins au salon. Le _Nautilus_ émergeait toujours. Quelques lueurs
matinales s'infiltraient dans la couche liquide. Sous certaines
ondulations des lames, les vitres s'animaient des rougeurs du soleil
levant. Ce terrible jour du 2 juin se levait.

A cinq heures, le loch m'apprit que la vitesse du _Nautilus_ se
modérait. Je compris qu'il se laissait approcher. D'ailleurs les
détonations se faisaient plus violemment entendre. Les boulets
labouraient l'eau ambiante et s'y vissaient avec un sifflement
singulier.

«  Mes amis, dis-je, le moment est venu. Une poignée de main, et que
Dieu nous garde ! »

Ned Land était résolu, Conseil calme, moi nerveux, me contenant à peine.

Nous passâmes dans la bibliothèque. Au moment où je poussais la porte
qui s'ouvrait sur la cage de l'escalier central, j'entendis le panneau
supérieur se fermer brusquement.

Le Canadien s'élança sur les marches, mais je l'arrêtai. Un sifflement
bien connu m'apprenait que l'eau pénétrait dans les réservoirs du bord.
En effet, en peu d'instants, le _Nautilus_ s'immergea à quelques mètres
au-dessous de la surface des flots.

Je compris sa manoeuvre. Il était trop tard pour agir.

Le _Nautilus_ ne songeait pas a frapper le deux-ponts dans son
impénétrable cuirasse, mais au-dessous de sa ligne de flottaison, là ou
la carapace métallique ne protège plus le bordé.

Nous étions emprisonnés de nouveau, témoins obligés du sinistre drame
qui se préparait. D'ailleurs, nous eûmes à peine le temps de réfléchir.
Réfugiés dans ma chambre, nous nous regardions sans prononcer une
parole. Une stupeur profonde s'était emparée de mon esprit. Le
mouvement de la pensée s'arrêtait en moi.. Je me trouvais dans cet état
pénible qui précède l'attente d'une détonation épouvantable.
J'attendais, j'écoutais, je ne vivais que par le sens de l'ouïe !

Cependant, la vitesse du _Nautilus_ s'accrut sensiblement. C'était son
élan qu'il prenait ainsi. Toute sa coque frémissait.

Soudain, je poussai un cri. Un choc eut lieu, mais relativement léger.
Je sentis la force pénétrante de l'éperon d'acier. J'entendis des
éraillements, des raclements. Mais le _Nautilus_, emporté par sa
puissance de propulsion, passait au travers de la masse du vaisseau
comme l'aiguille du voilier à travers la toile !

Je ne pus y tenir. Fou, éperdu, je m'élançai hors de ma chambre et me
précipitai dans le salon.

Le capitaine Nemo était là. Muet, sombre, implacable, il regardait par
le panneau de bâbord.

Une masse énorme sombrait sous les eaux, et pour ne rien perdre de son
agonie, le _Nautilus_ descendait dans l'abîme avec elle. A dix mètres
de moi, je vis cette coque entr'ouverte, où l'eau s'enfonçait avec un
bruit de tonnerre, puis la double ligne des canons et les bastingages.
Le pont était couvert d'ombres noires qui s'agitaient.

L'eau montait. Les malheureux s'élançaient dans les haubans,
s'accrochaient aux mâts, se tordaient sous lés eaux. C'était une
fourmilière humaine surprise par l'envahissement d'une mer !

Paralysé, raidi par l'angoisse, les cheveux hérissés, l'oeil
démesurément ouvert, la respiration incomplète, sans souffle, sans
voix, je regardais, moi aussi ! Une irrésistible attraction me collait
à la vitre !

L'énorme vaisseau s'enfonçait lentement. Le _Nautilus_ le suivant,
épiait tous ses mouvements. Tout à coup, une explosion se produisit.
L'air comprimé fit voler les ponts du bâtiment comme si le feu eût pris
aux soutes. La poussée des eaux fut telle que le _Nautilus_ dévia.

Alors le malheureux navire s'enfonça plus rapidement. Ses hunes,
chargées de victimes, apparurent, ensuite des barres, pliant sous des
grappes d'hommes, enfin le sommet de son grand mât. Puis, la masse
sombre disparut, et avec elle cet équipage de cadavres entraînés par un
formidable remous...

Je me retournai vers le capitaine Nemo. Ce terrible justicier,
véritable archange de la haine, regardait toujours. Quand tout fut
fini, le capitaine Nemo, se dirigeant vers la porte de sa chambre,
l'ouvrit et entra. Je le suivis des yeux.

Sur le panneau du fond, au-dessous des portraits de ses héros, je vis
le portrait d'une femme jeune encore et de deux petits enfants. Le
capitaine Nemo les regarda pendant quelques instants, leur tendit les
bras, et, s'agenouillant, il fondit en sanglots.

                                  XXII

                LES DERNIÈRES PAROLES DU CAPITAINE NEMO

Les panneaux s'étaient refermés sur cette vision effrayante, mais la
lumière n'avait pas été rendue au salon. A l'intérieur du _Nautilus_,
ce n'étaient que ténèbres et silence. Il quittait ce lieu de
désolation, à cent pieds sous les eaux, avec une rapidité prodigieuse.
Où allait-il ? Au nord ou au sud ? Où fuyait cet homme après cette
horrible représaille ?

J'étais rentré dans ma chambre où Ned et Conseil se tenaient
silencieusement. J'éprouvais une insurmontable horreur pour le
capitaine Nemo. Quoi qu'il eût souffert de la part des hommes, il
n'avait pas le droit de punir ainsi. Il m'avait fait, sinon le
complice, du moins le témoin de ses vengeances ! C'était déjà trop.

A onze heures, la clarté électrique réapparut. Je passai dans le salon.
Il était désert. Je consultai les divers instruments. Le _Nautilus_
fuyait dans le nord avec une rapidité de vingt-cinq milles à l'heure,
tantôt à la surface de la mer, tantôt à trente pieds au-dessous.

Relèvement fait sur la carte, je vis que nous passions à l'ouvert de la
Manche, et que notre direction nous portait vers les mers boréales avec
une incomparable vitesse.

A peine pouvais-je saisir à leur rapide passage des squales au long
nez, des squales-marteaux, des roussettes qui fréquentent ces eaux, de
grands aigles de mer, des nuées d'hippocampes, semblables aux cavaliers
du jeu d'échecs, des anguilles s'agitant comme les serpenteaux d'un feu
d'artifice, des armées de crabes qui fuyaient obliquement en croisant
leurs pinces sur leur carapace, enfin des troupes de marsouins qui
luttaient de rapidité avec le _Nautilus_. Mais d'observer, d'étudier,
de classer, il n'était plus question alors.

Le soir, nous avions franchi deux cents lieues de l'Atlantique. L'ombre
se fit, et la mer fut envahie par les ténèbres jusqu'au lever de la
lune.

Je regagnai ma chambre. Je ne pus dormir. J'étais assailli de
cauchemars. L'horrible scène de destruction se répétait dans mon esprit.

Depuis ce jour, qui pourra dire jusqu'où nous entraîna le
_Nautilus_dans ce bassin de l'Atlantique nord ? Toujours avec une
vitesse inappréciable ! Toujours au milieu des brumes hyperboréennes !
Toucha-t-il aux pointes du Spitzberg, aux accores de la Nouvelle-Zemble
? Parcourut-il ces mers ignorées, la mer Blanche, la mer de Kara, le
golfe de l'Obi, l'archipel de Liarrov, et ces rivages inconnus de la
côte asiatique ? Je ne saurais le dire. Le temps qui s'écoulait je ne
pouvais plus l'évaluer. L'heure avait été suspendue aux horloges du
bord. Il semblait que la nuit et le jour, comme dans les contrées
polaires, ne suivaient plus leur cours régulier. Je me sentais entraîné
dans ce domaine de l'étrange où se mouvait à l'aise l'imagination
surmenée d'Edgard Poë. A chaque instant, je m'attendais à voir, comme
le fabuleux Gordon Pym, « cette figure humaine voilée, de proportion
beaucoup plus vaste que celle d'aucun habitant de la terre, jetée en
travers de cette cataracte qui défend les abords du pôle » !

J'estime -- mais je me trompe peut-être , j'estime que cette course
aventureuse du _Nautilus_ se prolongea pendant quinze ou vingt jours,
et je ne sais ce qu'elle aurait duré, sans la catastrophe qui termina
ce voyage. Du capitaine Nemo, il n'était plus question. De son second,
pas davantage. Pas un homme de l'équipage ne fut visible un seul
instant. Presque incessamment, le _Nautilus_ flottait sous les eaux.
Quand ii remontait à leur surface afin de renouveler son air, les
panneaux s'ouvraient ou se refermaient automatiquement. Plus de point
reporté sur le planisphère. Je ne savais où nous étions.

Je dirai aussi que le Canadien, à bout de forces et de patience, ne
paraissait plus. Conseil ne pouvait en tirer un seul mot, et craignait
que, dans un accès de délire et sous l'empire d'une nostalgie
effrayante, il ne se tuât. Il le surveillait donc avec un dévouement de
tous les instants.

On comprend que, dans ces conditions, la situation n'était plus tenable.

Un matin -- à quelle date, je ne saurais le dire -- je m'étais assoupi
vers les premières heures du jour, assoupissement pénible et maladif.
Quand je m'éveillai, je vis Ned Land se pencher sur moi, et je
l'entendis me dire à voix basse :

« Nous allons fuir ! »

Je me redressai.

« Quand fuyons-nous ? demandai-je.

-- La nuit prochaine. Toute surveillance semble avoir disparu du
_Nautilus_. On dirait que la stupeur règne à bord. Vous serez prêt,
monsieur ?

-- Oui. Où sommes-nous ?

-- En vue de terres que je viens de relever ce matin au milieu des
brumes, à vingt milles dans l'est.

-- Quelles sont ces terres ?

-- Je l'ignore, mais quelles qu'elles soient, nous nous y réfugierons.

-- Oui ! Ned. Oui, nous fuirons cette nuit, dût la mer nous engloutir !

-- La mer est mauvaise, le vent violent, mais vingt milles à faire dans
cette légère embarcation du _Nautilus_ ne m'effraient pas. J'ai pu y
transporter quelques vivres et quelques bouteilles d'eau à l'insu de
l'équipage.

-- Je vous suivrai.

-- D'ailleurs, ajouta le Canadien, si je suis surpris, je me défends,
je me fais tuer.

-- Nous mourrons ensemble, ami Ned. »

J'étais décidé à tout. Le Canadien me quitta. Je gagnai la plate-forme,
sur laquelle je pouvais à peine me maintenir contre le choc des lames.
Le ciel était menaçant, mais puisque la terre était là dans ces brumes
épaisses, il fallait fuir. Nous ne devions perdre ni un jour ni une
heure.

Je revins au salon, craignant et désirant tout à la fois de rencontrer
le capitaine Nemo, voulant et ne voulant plus le voir. Que lui
aurais-je dit ? Pouvais-je lui cacher l'involontaire horreur qu'il
m'inspirait ! Non ! Mieux valait ne pas me trouver face à face avec lui
! Mieux valait l'oublier ! Et pourtant !

Combien fut longue cette journée, la dernière que je dusse passer à
bord du _Nautilus_ ! Je restais seul. Ned Land et Conseil évitaient de
me parler par crainte de se trahir.

A six heures, je dînai, mais je n'avais pas faim. Je me forçai à
manger, malgré mes répugnances, ne voulant pas m'affaiblir.

A six heures et demi, Ned Land entra dans ma chambre. Il me dit :

« Nous ne nous reverrons pas avant notre départ. A dix heures, la lune
ne sera pas encore levée. Nous profiterons de l'obscurité. Venez au
canot. Conseil et moi, nous vous y attendrons. »

Puis le Canadien sortit, sans m'avoir donné le temps de lui répondre.

Je voulus vérifier la direction du _Nautilus_. Je me rendis au salon.
Nous courions nord-nord-est avec une vitesse effrayante, par cinquante
mètres de profondeur.

Je jetai un dernier regard sur ces merveilles de la nature, sur ces
richesses de l'art entassées dans ce musée, sur cette collection sans
rivale destinée à périr un jour au fond des mers avec celui qui l'avait
formée. Je voulus fixer dans mon esprit une impression suprême. Je
restai une heure ainsi, baigné dans les effluves du plafond lumineux,
et passant en revue ces trésors resplendissant sous leurs vitrines.
Puis, je revins à ma chambre.

Là, je revêtis de solides vêtements de mer. Je rassemblai mes notes et
les serrai précieusement sur moi. Mon coeur battait avec force. Je ne
pouvais en comprimer les pulsations. Certainement, mon trouble, mon
agitation m'eussent trahi aux yeux du capitaine Nemo.

Que faisait-il en ce moment ? J'écoutai à la porte de sa chambre.
J'entendis un bruit de pas. Le capitaine Nemo était là. Il ne s'était
pas couché. A chaque mouvement, il me semblait qu'il allait
m'apparaître et me demander pourquoi je voulais fuir ! J'éprouvais des
alertes incessantes. Mon imagination les grossissait. Cette impression
devint si poignante que je me demandai s'il ne valait pas mieux entrer
dans la chambre du capitaine, le voir face à face, le braver du geste
et du regard !

C'était une inspiration de fou. Je me retins heureusement, et je
m'étendis sur mon lit pour apaiser en moi les agitations du corps. Mes
nerfs se calmèrent un peu, mais, le cerveau surexcité, je revis dans un
rapide souvenir toute mon existence à bord du _Nautilus_, tous les
incidents heureux ou malheureux qui l'avaient traversée depuis ma
disparition de l'_Abraham-Lincoln_, les chasses sous-marines, le
détroit de Torrès, les sauvages de la Papouasie, l'échouement, le
cimetière de corail, le passage de Suez, l'île de Santorin, le plongeur
crétois, la baie de Vigo, l'Atlantide, la banquise, le pôle sud,
l'emprisonnement dans les glaces, le combat des poulpes, la tempête du
Gulf-Stream, le _Vengeur_, et cette horrible scène du vaisseau coulé
avec son équipage !... Tous ces événements passèrent devant mes yeux,
comme ces toiles de fond qui se déroulent à l'arrière-plan d'un
théâtre. Alors le capitaine Nemo grandissait démesurément dans ce
milieu étrange. Son type s'accentuait et prenait des proportions
surhumaines. Ce n'était plus mon semblable, c'était l'homme des eaux,
le génie des mers.

Il était alors neuf heures et demie. Je tenais ma tête à deux mains
pour l'empêcher d'éclater. Je fermais les yeux. Je ne voulais plus
penser. Une demi-heure d'attente encore ! Une demi-heure d'un cauchemar
qui pouvait me rendre fou !

En ce moment, j'entendis les vagues accords de l'orgue, une harmonie
triste sous un chant indéfinissable, véritables plaintes d'une âme qui
veut briser ses liens terrestres. J'écoutai par tous mes sens à la
fois, respirant à peine, plongé comme le capitaine Nemo dans ces
extases musicales qui l'entraînaient hors des limites de ce monde.

Puis, une pensée soudaine me terrifia. Le capitaine Nemo avait quitté
sa chambre. Il était dans ce salon que je devais traverser pour fuir.
Là, je le rencontrerais une dernière fois. Il me verrait, il me
parlerait peut-être ! Un geste de lui pouvait m'anéantir, un seul mot,
m'enchaîner à son bord !

Cependant, dix heures allaient sonner. Le moment était venu de quitter
ma chambre et de rejoindre mes compagnons.

Il n'y avait pas à hésiter, dût le capitaine Nemo se dresser devant
moi. J'ouvris ma porte avec précaution, et cependant, il me sembla
qu'en tournant sur ses gonds, elle faisait un bruit effrayant.
Peut-être ce bruit n'existait-il que dans mon imagination !

Je m'avançai en rampant à travers les coursives obscures du _Nautilus_,
m'arrêtant à chaque pas pour comprimer les battements de mon coeur.

J'arrivai à la porte angulaire du salon. Je l'ouvris doucement. Le
salon était plongé dans une obscurité profonde. Les accords de l'orgue
raisonnaient faiblement. Le capitaine Nemo était là. Il ne me voyait
pas. Je crois même qu'en pleine lumière, il ne m'eût pas aperçu, tant
son extase l'absorbait tout entier.

Je me traînai sur le tapis, évitant le moindre heurt dont le bruit eût
pu trahir ma présence. Il me fallut cinq minutes pour gagner la porte
du fond qui donnait sur la bibliothèque.

J'allais l'ouvrir, quand un soupir du capitaine Nemo me cloua sur
place. Je compris qu'il se levait. Je l'entrevis même, car quelques
rayons de la bibliothèque éclairée filtraient jusqu'au salon. Il vint
vers moi, les bras croisés, silencieux, glissant plutôt que marchant,
comme un spectre. Sa poitrine oppressée se gonflait de sanglots. Et je
l'entendis murmurer ces paroles -- les dernières qui aient frappé mon
oreille :

« Dieu tout puissant ! assez ! assez ! »

Était-ce l'aveu du remords qui s'échappait ainsi de la conscience de
cet homme ?...

Éperdu, je me précipitai dans la bibliothèque. Je montai l'escalier
central, et, suivant la coursive supérieure, j'arrivai au canot. J'y
pénétrai par l'ouverture qui avait déjà livré passage à mes deux
compagnons.

« Partons ! Partons ! m'écriai-je.

-- A l'instant ! » répondit le Canadien.

L'orifice évidé dans la tôle du _Nautilus_ fut préalablement fermé et
boulonné au moyen d'une clef anglaise dont Ned Land s'était muni.
L'ouverture du canot se ferma également, et le Canadien commença à
dévisser les écrous qui nous retenaient encore au bateau sous-marin.

Soudain un bruit intérieur se fit entendre. Des voix se répondaient
avec vivacité. Qu'y avait-il ? S'était-on aperçu de notre fuite ? Je
sentis que Ned Land me glissait un poignard dans la main.

« Oui ! murmurai-je, nous saurons mourir ! »

Le Canadien s'était arrêté dans son travail. Mais un mot, vingt fois
répété, un mot terrible, me révéla la cause de cette agitation qui se
propageait à bord du _Nautilus_. Ce n'était pas à nous que son équipage
en voulait !

« Maelstrom ! Maelstrom ! » s'écriait-il.

Le Maelstrom ! Un nom plus effrayant dans une situation plus effrayante
pouvait-il retentir à notre oreille ? Nous trouvions-nous donc sur ces
dangereux parages de la côte norvégienne ? Le _Nautilus_ était-il
entraîné dans ce gouffre, au moment où notre canot allait se détacher
de ses flancs ?

On sait qu'au moment du flux, les eaux resserrées entre les îles Feroë
et Loffoden sont précipitées avec une irrésistible violence. Elles
forment un tourbillon dont aucun navire n'a jamais pu sortir. De tous
les points de l'horizon accourent des lames monstrueuses. Elles forment
ce gouffre justement appelé le « Nombril de l'Océan », dont la
puissance d'attraction s'étend jusqu'à une distance de quinze
kilomètres. Là sont aspirés non seulement les navires, mais les
baleines, mais aussi les ours blancs des régions boréales.

C'est là que le _Nautilus_ involontairement ou volontairement peut-être
-- avait été engagé par son capitaine. Il décrivait une spirale dont le
rayon diminuait de plus en plus. Ainsi que lui, le canot, encore
accroché à son flanc, était emporté avec une vitesse vertigineuse. Je
le sentais. J'éprouvais ce tournoiement maladif qui succède à un
mouvement de giration trop prolongé. Nous étions dans l'épouvante, dans
l'horreur portée à son comble, la circulation suspendue, l'influence
nerveuse annihilée, traversés de sueurs froides comme les sueurs de
l'agonie ! Et quel bruit autour de notre frêle canot ! Quels
mugissements que l'écho répétait à une distance de plusieurs milles !
Quel fracas que celui de ces eaux brisées sur les roches aiguës du
fond, là où les corps les plus durs se brisent, là où les troncs
d'arbres s'usent et se font « une fourrure de poils », selon
l'expression norvégienne !

Quelle situation ! Nous étions ballottés affreusement. Le _Nautilus_ se
défendait comme un être humain. Ses muscles d'acier craquaient. Parfois
il se dressait, et nous avec lui !

« Il faut tenir bon, dit Ned, et revisser les écrous ! En restant
attachés au _Nautilus_, nous pouvons nous sauver encore... ! »

Il n'avait pas achevé de parler, qu'un craquement se produisait. Les
écrous manquaient, et le canot, arraché de son alvéole, était lancé
comme la pierre d'une fronde au milieu du tourbillon.

Ma tête porta sur une membrure de fer, et, sous ce choc violent, je
perdis connaissance.

                                  XXIII

                               CONCLUSION

Voici la conclusion de ce voyage sous les mers. Ce qui se passa pendant
cette nuit, comment le canot échappa au formidable remous du Maelstrom,
comment Ned Land, Conseil et moi, nous sortîmes du gouffre, je ne
saurai le dire. Mais quand je revins à moi, j'étais couché dans la
cabane d'un pêcheur des îles Loffoden. Mes deux compagnons, sains et
saufs étaient près de moi et me pressaient les mains. Nous nous
embrassâmes avec effusion.

En ce moment, nous ne pouvons songer à regagner la France. Les moyens
de communications entre la Norvège septentrionale et le sud sont rares.
Je suis donc forcé d'attendre le passage du bateau à vapeur qui fait le
service bimensuel du Cap Nord.

C'est donc là, au milieu de ces braves gens qui nous ont recueillis,
que je revois le récit de ces aventures. Il est exact. Pas un fait n'a
été omis, pas un détail n'a été exagéré. C'est la narration fidèle de
cette invraisemblable expédition sous un élément inaccessible à
l'homme, et dont le progrès rendra les routes libres un jour.

Me croira-t-on ? Je ne sais. Peu importe, après tout. Ce que je puis
affirmer maintenant, c'est mon droit de parler de ces mers sous
lesquelles, en moins de dix mois j'ai franchi vingt mille lieues, de ce
tour du monde sous-marin qui m'a révélé tant de merveilles à travers le
Pacifique, l'Océan Indien, la mer Rouge, la Méditerranée, l'Atlantique,
les mers australes et boréales !

Mais qu'est devenu le _Nautilus_ ? A-t-il résisté aux étreintes du
Maelstrom ? Le capitaine Nemo vit-il encore ? Poursuit-il sous l'Océan
ses effrayantes représailles, ou s'est-il arrêté devant cette dernière
hécatombe ? Les flots apporteront-ils un jour ce manuscrit qui renferme
toute l'histoire de sa vie ? Saurai-je enfin le nom de cet homme ? Le
vaisseau disparu nous dira-t-il, par sa nationalité, la nationalité du
capitaine Nemo ?

Je l'espère. J'espère également que son puissant appareil a vaincu la
mer dans son gouffre le plus terrible, et que le _Nautilus_ a survécu
là où tant de navires ont péri ! S'il en est ainsi, si le capitaine
Nemo habite toujours cet Océan, sa patrie d'adoption, puisse la haine
s'apaiser dans ce coeur farouche ! Que la contemplation de tant de
merveilles éteigne en lui l'esprit de vengeance ! Que le justicier
s'efface, que le savant continue la paisible exploration des mers ! Si
sa destinée est étrange, elle est sublime aussi. Ne l'ai-je pas compris
par moi-même ? N'ai-je pas vécu dix mois de cette existence
extranaturelle ? Aussi, à cette demande posée, il y a six mille ans,
par l'Éccclésiaste : « Qui a jamais pu sonder les profondeurs de
l'abîme ? » deux hommes entre tous les hommes ont le droit de répondre
maintenant. Le capitaine Nemo et moi.

                        FIN DE LA SECONDE PARTIE






*** END OF THE PROJECT GUTENBERG EBOOK VINGT MILLE LIEUES SOUS LES MERS — COMPLETE ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/lm_german.txt <==
The Project Gutenberg eBook of Der abenteuerliche Simplicissimus
    
This eBook is for the use of anyone anywhere in the United States and
most other parts of the world at no cost and with almost no restrictions
whatsoever. You may copy it, give it away or re-use it under the terms
of the Project Gutenberg License included with this eBook or online
at www.gutenberg.org. If you are not located in the United States,
you will have to check the laws of the country where you are located
before using this eBook.

Title: Der abenteuerliche Simplicissimus

Author: Hans Jakob Christoph von Grimmelshausen

Editor: E. G. Kolbenheyer


        
Release date: July 22, 2017 [eBook #55171]
                Most recently updated: October 23, 2024

Language: German

Other information and formats: www.gutenberg.org/ebooks/55171

Credits: Produced by Peter Becker and the Online Distributed
        Proofreading Team at http://www.pgdp.net


*** START OF THE PROJECT GUTENBERG EBOOK DER ABENTEUERLICHE SIMPLICISSIMUS ***

  +------------------------------------------------------------------+
  | Anmerkungen zur Transkription                                    |
  |                                                                  |
  | Gesperrter Text ist als _gesperrt_ dargestellt, Antiqua-Schrift  |
  | als ~Antiqua~.                                                   |
  | Eine Liste der Änderungen befindet sich am Ende des Buchs.       |
  +------------------------------------------------------------------+


                      Hans Jakob Christoffel von
                            Grimmelshausen

                            [Illustration]




                                  Der
                            abenteuerliche
                            Simplicissimus

                    Das ist Beschreibung des Lebens
                       eines seltsamen Vaganten

                            [Illustration]

                       In unwesentlicher Kürzung
                           herausgegeben von

                           E. G. Kolbenheyer

                            [Illustration]

                    Volksverband der Bücherfreunde
                  Wegweiser-Verlag G. m. b. H. Berlin
                                 1920


  Der abenteuerliche Simplicissimus erschien 1669 in zweiter Auflage,
  die erste ging verloren. Der Volksverband der Bücherfreunde bringt
  durch seine Neuausgabe, die 1919 veranstaltet wurde, in Erinnerung,
  daß sich das Erscheinen des für die deutsche Literatur- und
  Sittengeschichte so bedeutungsvollen Kulturromans zum 250. Male
  jährt.


    Steig auf aus deinem Grab, du blanker Sittenrichter,
    Und siehe, wie das Rad sich abermals gewandt.
    Du, deutscher Sterbensnot und Mühsal herber Dichter,
    Durchstreife kundgen Augs dein wundes Vaterland.

    Und findest du nicht Dorf und Stadt in Trümmern rauchen,
    Weil endlich die Gewalt sich selber ausgebrannt,
    So wird dein Blick doch in des Volkes Herzen tauchen,
    Und, ach, du findest viel im alten, irren Stand.

    Wirst du nicht neu dein bittres Klagelied erheben,
    Dem Trümmerhauf entfliehn im härnen Bußgewand?
    O schnöde, arge Welt! O, du vergeudet Leben!
    Du hoffartstrunknes Herz, wie liegst du tief im Sand! --

    Ein Vierteltausend-Jahr spannt seinen bunten Bogen
    Von dir zu uns, und alles Einzelglück und -leid
    Verschwebt, weil unsres Volkes welterschütternd Wogen
    Erschwoll und sank zu Tal im Taumel der Gezeit.

    Des Gottes schwere Hand lag auch auf deinen Tagen:
    Deutschland zutiefst in Not, verblutet und vertan!
    Aus eigner Kraft ermannt und himmelhoch getragen,
    Rang es empor und fiel in doppeltharter Bahn.

    Uns fruchtet kein Gewinn auf glatten Maklerwegen,
    Jung stürmt das herbe Blut und muß im Schmerz erblühn.
    So aber wächst und reift in uns ein Weltensegen
    Und wird in reinerm Licht erglühen, wird erglühn!

    Nun schüttle ab, Simplicius, die Schweigenshülle,
    Zeig' deiner fernen Zeiten nahverwandte Fülle!




Das erste Buch




Das erste Kapitel


Diese unsere Zeit, von der man meint, sie sei der Welt Ende, hat all-
und jedermann mit einer sonderbaren Sucht geschlagen. Wer nur soviel
zusammengeraspelt und erschachert hat, daß ihm etliche Heller im Beutel
kützeln, muß sich im Narrenkleid auf die neue Mode tragen, und wen ein
Glücksfall als mannhaft und ehrlich erwiesen, der glaubt rittermäßig,
gleich einer Adelsperson aufziehen zu müssen.

Solchem Narrenvolk mag ich mich nicht gleichstellen, obzwar meine
Abkunft und Auferziehung sich mit der eines Fürsten wohl vergleichen
läßt. Etliche Unterschiede sollen billig vor gering angeschlagen sein.

Mein Knän (dann also nennet man die Väter im Spessart) hatte seinen
Palast sowohl als ein anderer, ja, kein König vermöchte ihn mit
eigenen Händen besser zu bauen. Der war mit Lehm gemalet und anstatt
des unfruchtbaren Schiefers, kalten Bleies und roten Kupfers mit
Stroh bedeckt, darauf das edel Getreid wächst. Des Schlosses Mauern
ließ mein Knän nicht mit gemeinem Feldstein und liederlich gebackenen
Ziegeln aufbauen, sondern aus festem, hundertjährigem Eichenholz, auf
dem -- so man der Eichelmast gedenkt -- Bratwürst und fette Schunken
wachsen. Wo ist ein Monarch, der ihm dergleichen nachtut! Zimmer, Säl
und Gemächer hatte er vom Rauch ganz erschwarzen lassen, nur weil das
die beständigste Farbe der Welt ist und solche Tünche auch mehr Zeit
braucht, als ein Maler zu seinen trefflichsten Kunststücken erheischet.
Die Tapezereien bestunden in dem zärtesten Gewebe, das auf dem
Erdboden gesponnen wird, unzählig kleine Weberinnen hatten sie mit
ihren zierlichen Beinen gewirkt. Dem Sankt Nit-Glas waren die Fenster
geweiht, und edler als das beste und durchsichtigste Glas von Murano
verhüllete sie Leinwand, an der des Baurn und der Weiber redliche
Mühsal hängt. Seinem Adel nach beliebet es meinem Knän zu glauben,
daß alles was durch viel Müh zuweg gebracht würde, auch schätzbar
und desto köstlicher sei, was aber köstlich, das wäre dem Adel am
anständigsten. Pagen, Lakaien und Stallknecht stellten Schaf, Böck und
Säu und jedes ging fein ordentlich in seiner natürlichen Livrei. Sie
warteten mir täglich auf, bis ich sie von der Weid heimtrieb. Rüst-
und Harnischkammer war mit Pflügen, Kärsten, Äxten, Hauen, Schaufeln,
Mist- und Heugabeln genugsam versehen und mein Vater übte sich
täglich in den Waffen. Ochsenanspannen war sein hauptmannschaftliches
Kommando, Mistausführen sein Fortifikationswesen, Ackern sein Feldzug,
Stallausmisten seine adelige Kurzweil und sein Turnierspiel. Damit
rannte er die ganze Weltkugel, soweit er immer reichen konnte, an und
jagte ihr zu allen Erntezeiten eine gute Beute ab. Dieses alles setze
ich hintan und überhebe mich dessen gar nicht, damit niemand Ursache
habe, mich mit den andern neuen Nobilisten auszulachen. Um geliebter
Kürze willen aber dozier ich vor diesmal nichts Ausführliches von
meines Vaters Geschlecht, Stamm und Namen. Meines Knäns Schloß stand an
einem sehr lustigen Ort im Spessart erbaut, allwo die Wölfe einander
gute Nacht geben.

Und rittermäßig wie das ganze Hauswesen war meine Auferziehung. Mit
zehn Lebensjahren hatte ich die Prinzipien in obgemeldeten adeligen
Übungen vollauf begriffen. Mein Knän war vielleicht eines viel zu
hohen Geistes und folgte dahero dem gewöhnlichen Brauch, darnach, wer
vornehm ist, sich billig um Schulpossen nicht viel bekümmert, weil er
seine Leute hat, die derlei Plackschmeißerei abwarten. Ich konnte nicht
über fünf zählen, solches aber gar wohl. Sonst war ich ein trefflicher
Musikus auf der Sackpfeifen. Und was Gottesgelahrtheit anlangt, glich
keiner mir in der ganzen Christenwelt: ich kannte weder Gott noch
Menschen, weder Himmel noch Hölle, nicht Engel noch Teufel, wußte
nichts von Gutem und Bösem, wie unsere ersten Eltern im Paradies, die
in ihrer Unschuld nichts von Krankheit, Tod und Sterben, desto weniger
von der Auferstehung gewußt haben. Also auch ich. Und gleichermaßen
war ich wohlbewandert in Medizin, Juristerei und sonst den Künsten und
Wissenschaften allen. Ich war vollkommen, dann mir war unmüglich zu
wissen, daß ich so gar nichts wußte. O wahrhaft edeles Leben!




Das ander Kapitel


Sonach begabete mich mein Knän mit der herrlichsten Würde nicht
allein seiner Hofhaltung, sondern der ganzen Welt: mit dem Hirtenamt.
Ich mußte die Säu, Ziegen und seine ganze Schafherde hüten, weiden
und vermittels meiner Sackpfeifen vor dem Wolf beschützen. Damals
glich ich wohl dem David, nur hatte ich an seiner Harfen Statt den
Dudelsack. Kein schlimmer Anfang und ein gutes Omen! Von der Welt
Anbeginn seind jeweils hohe Personen Hirten gewesen, wie wir von Abel,
Abraham, Isaak, Jakob und seinen Söhnen und Moise selbst in der hl.
Schrift lesen, da er zuvor seines Schwähers Schafe hüten mußte, eh er
Heerführer und Gesetzgeber von ganz Israel ward. Ja, möchte mir jemand
vorwerfen, das waren Heilige und keine spessarter Baurenbuben, die von
Gott nichts wußten. Dawider muß ich gestehen: Was hat meine damalige
Unschuld dessen zu entgelten? Also aber redet ~Philo~ der Jud in seiner
Lebensbeschreibung Moisis vortrefflich: Das Hirtenamt ist Vorbereitung
und Anfang zum Regiment, gleichwie Kriegskünst und Waffenhandwerk
auf der Jagd geübt und angeführt werden. -- Solches alles muß mein
Knän wohl verstanden haben und hat mir also keine geringe Hoffnung zu
künftiger Herrlichkeit gemacht.

Allein ich kannte den Wolf ebensowenig als meine eigene Unwissenheit,
derowegen war mein Vater in seiner Instruktion desto fleißiger:

»Bub, bis flissig! Los die Schof nit ze wit umanander laffen! Un spill
wacker uff der Sackpfiffa, daß der Wolf nit komm und Schada dau! Dann
he is a solcher veirboinigter Schelm und Dieb, der Menscha und Vieha
frißt. Un wann dau awer fahrlässi bist, so will eich dir da Buckel
arauma!«

Ich antwortete mit gleicher Holdseligkeit: »Knäno, sag mir aa, wei der
Wolf seihet? Eich huun noch kan Wolf gesien.«

»Ah, dau grober Eselkopp,« repliziert er hinwider, »dau bleiwest
dein Lewelang a Narr! Gait meich Wunner, was aus dir wera wird. Bist
schun su a grusser Dölpel und weist noch neit, was der Wolf für a
veirfeussiger Schelm is!«

Er gab mir noch mehr Unterweisungen und ward zuletzt unwillig, maßen er
mit einem Gebrümmel fortging, weil er sich bedünken ließ, mein grober
Verstand könnte seine subtilen Unterweisungen nicht fassen.

Da fing ich an mit der Sackpfeife so gut Geschirr zu machen, daß man
den Kroten im Krautgarten mit meinen Schalmeien hätte vergeben mögen.
Daneben sang ich, daß die Mutter oft gesagt, sie besorge, die Hühner
werden dermaleins von dem Gesang sterben. Demnach ich mich vor dem Wolf
sicher genug zu sein bedünkte.




Das dritte Kapitel


Sang also auf ein Zeit ein Lied, das ich von meiner Mutter selbst
gelernet hatte:

    Du sehr verachter Baurenstand
    Bist doch der beste in dem Land,
    Kein Mann dich gnugsam preisen kann,
    Wann er dich nur recht siehet an.

    Es ist fast alles unter dir,
    Ja was die Erde bringt herfür,
    Wovon ernähret wird das Land,
    Geht dir anfänglich durch die Hand.

    Der Kaiser, den uns Gott gegeben,
    Uns zu beschützen, muß doch leben
    Von deiner Hand, auch der Soldat,
    Der dir doch zufügt manchen Schad.

    Die Erde wär ganz wild durchaus,
    Wann du auf ihr nicht hieltest Haus.
    Ganz traurig auf der Welt es stünd,
    Wann man kein Bauersmann mehr fünd.

    Vom bitterbößen Podagram
    Hört man nicht, daß an Bauren kam,
    Das doch den Adel bringt in Not
    Und manchen Reichen gar in Tod.

    Der Hoffart bist du sehr gefeit,
    Absonderlich zu dieser Zeit.
    Und daß sie auch nicht sei dein Herr,
    So gibt dir Gott des Kreuzes mehr.

    Ja der Soldaten böser Brauch
    Dient gleichwohl dir zum Besten auch,
    Daß Hochmut dich nicht nehme ein
    Sagt er: dein Hab und Gut ist mein.

Bis hieher und nicht weiter kam ich mit meinem Gesang, dann ich ward
im Augenblick samt meiner Schafherde von einem Trupp Reuter umgeben,
die im Walde verirrt gewesen und durch meine Musik und Geschrei waren
zurecht gebracht worden.

Hoho, dachte ich, dies seind die rechten Kauz! Die vierbeinig Schelmen
und Diebe, davon mein Knän sagte! Dann ich sahe Roß und Mann vor eine
einzige Kreatur an und vermeinete nicht anders, als es müßten Wölfe
sein. Da erdappte mich einer beim Flügel, schleuderte mich so ungestüm
auf ein leer Baurenpferd, daß ich auf der andern Seite wieder herab
und auf meine liebe Sackpfeife fiel, die so jämmerlich aufschrie, als
wollet sie aller Welt Erbarmen bewegen. Half nichts, ich mußte wieder
zu Pferd. Am meisten verdroß mich, daß die Reuter vorgaben, ich hätte
dem Dudelsack im Fallen weh getan, darum er so ketzerlich geschrieen
hätte. Meine Mähre trabet stetig dahin und mir kams seltsam für, daß
ich nicht also auch in einen eisernen Kerl verwandlet wurde.

Sintemalen keiner von denen Reutern ein Schaf hinwegfraß, gedachte ich,
sie seien da, mir die Schafe helfen heimzutreiben, dann geradewegs
eileten sie auf meines Knäns Hof zu. Derowegen sahe ich mich fleißig
um, ob er und meine Mutter uns nicht bald entgegengehen und uns
willkommenheißen wollten. Aber vergebens, mein Knän und die Mutter samt
unserm Ursele hatten die Hintertür getroffen und wollten dieser Gäste
nicht erwarten.

Kurz zuvor wußte ich nichts andres, als daß mein Knän, die Mutter, ich
und das übrige Hausgesind allein auf der Erden seien. Nun aber lernte
ich meinen Herrgott im Himmel kennen. Ich erfuhr gar bald darnach die
Herkunft der Menschen in diese Welt und daß sie wieder heraus müssen.

Ja, ich war nur in Gestalt Mensch, mit Namen ein Christenkind, im
übrigen eine Bestia. Gott, der allmächtige, sahe meine Unschuld mit
barmherzigen Augen an und wählet aus seinen tausenderlei Wegen diesen,
mich zu beidem: zu seiner und meiner Erkanntnus zu bringen.

Vorerst stelleten die Reuter ihre Pferde ein, hernach hatte jeglicher
seine sonderliche Verrichtung, und jede war lauter Untergang und
Verderben. Dann obzwar etliche anfingen zu metzgen, zu sieden und
zu braten, als sollte ein lustig Bankett gehalten werden, so waren
hingegen andere, die durchstürmten das Haus unten und oben, ja das
heimlich Gemach war nicht sicher, gleichsam ob wäre das gölden Fließ
darin verborgen. Andere packten Tuch, Kleidung und Hausrat zusammen,
als wollten sie einen Krempelmarkt anrichten. Was sie aber nicht
mitzunehmen gedachten, ward zerschlagen. Etliche durchstachen Heu
und Stroh mit ihren Degen, andere schütteten die Federn aus den
Bettzüchen und füllten hingegen Speck, Fleisch und sonstiges Gerät
hinein, als seie alsdann besser darauf zu schlafen. Sie schlugen Öfen
und Fensterläden ein, gleich als hätten sie einen ewigen Sommer zu
verkünden. Kupfer- und Zinngeschirr stampften sie zusammen und packten
die gebogenen und verderbten Stücke. Bettladen, Tische, Stühle und
Bänke verbrannten sie, da doch viel Klafter dürr Holz im Hof lag.
Häfen und Schüsseln mußten entzwei. Unsere Magd ward im Stall dermaßen
traktiert, daß sie nicht mehr daraus gehen konnte. Den Knecht legten
sie gebunden auf die Erde, steckten ein Sperrholz in sein Maul und
schütteten ihm einen Melkkübel voll Jauche in Leib. Das nannten sie
den schwedischen Trunk. Zwangen ihn so, etliche von denen Reutern
anderwärts zu führen, allda sie Menschen und Viehe hinwegnahmen und
in unsern Hof brachten. Auch mein Knän, meine Mutter und unser Ursele
waren darunter.

Da schraubten sie die Stein von den Pistolenhähnen ab und anstatt
deren die Baurendaumen auf, folterten die armen Schelme, als wollten
sie Hexen brennen, maßen sie auch einen von den gefangenen Bauren in
Backofen steckten und mit Feuer hinter ihm her waren, unangesehen er
noch nichts bekannt hatte. Einem andern schlangen sie ein Seil um den
Schädel und drehten es mit einem Holzbengel zusammen, daß ihm Blut zu
Mund und Ohren heraussprang. ~In summa~, es hatte jeder seine eigene
Erfindung die Bauren zu peinigen.

Mein Knän war meinem damaligen Bedünken nach der Glücklichste, ohn
Zweifel darum, weil er der Hausvater war. Sie satzten ihn zu einem
Feuer, banden ihn, daß er weder Hände noch Füße regen konnte, rieben
seine Sohlen mit feuchtem Salz, das ihm unser alte Geiß wieder ablecken
und dadurch also kützlen mußte, daß er vor Lachen hätte zerbersten
mögen. (Ich hab Gesellschaft halber vom Herzen mitgelacht.) In solchem
Gelächter bekannte er seine Schuldigkeit und öffnete seinen verborgenen
Schatz, der von Geld, Perlen und Kleinodien reicher war, als man hinter
dem Bauren hätte suchen mögen.

Von den gefangenen Weibern, Mägden und Töchtern vermag ich sonderlich
nichts zu sagen, doch weiß ich wohl, daß man hin und wieder in den
Winkeln erbärmlich schreien hörte. Schätze, es sei der Mutter und dem
Ursele nicht besser gegangen als den andern.

Unter all dem Elend wandte ich den Braten am Spieß und half die Pferde
tränken, dadurch ich zu unserer Magd in den Stall kam. Die sahe
wunderwerklich zerstrobelt aus, ich kannte sie kaum und sie sprach zu
mir mit kränklicher Stimme:

»O Bub, lauf weg, sonst nehmen dich die Reuter mit! Guck, daß du
davonkommst! Du siehest wohl, wie es so übel ...«

Mehres konnte sie nicht sagen.




Das vierte Kapitel


Wohin aber? Dazu war mein Verstand viel zu gering, einen Vorschlag zu
tun; doch ist es mir so weit gelungen, daß ich gegen Abend in Wald
bin entlaufen. Wo nun aber weiter hinaus? -- Die stockfinstre Nacht
bedeuchte meinem finstern Verstand nicht schwarz genug, dahero verbarg
ich mich in ein dickes Gesträuch. Da konnte ich das Geschrei der
getrillten Bauren vernehmen. Allein ich hörete auch der Nachtigallen
lieblichen Gesang, unbekümmert um alle Menschennot. Darum so legte ich
mich auch ohn alle Sorg auf ein Ohr und entschlief.

Als der Morgenstern im Osten herfürflackerte, sahe ich meines Knäns
Haus in voller Flamme stehen, und ich schlich näher, jemand vom Hof
anzutreffen. Gleich ward ich von fünf Reutern erblickt und angeschrieen:

»Jung, kom heröfer oder skall mi de Tüfel halen, ich schiete dik, dat
di de Dampf tom Hals utgat!«

Ich hielt stockstill, das Maul offen. Sie konnten wegen eines Morastes
nicht zu mir gelangen, was sie ohn Zweifel rechtschaffen vexierte.
Lösete einer den Karabiner auf mich, von welchem urplötzlichem Feuer
und unversehenlichem Krach, den mir ein Echo durch vielfältige
Verdoppelung grausamer machte, ich dermaßen erschröckt ward, daß ich
alsobald zur Erde niederfiel. Ich regete vor Angst keine Ader mehr. Die
Reuter ritten ihres Wegs und ließen mich ohn Zweifel vor tot liegen. So
hatte ich jedoch den ganzen Tag das Herz nicht, mich aufzurichten.

Als mich aber die Nacht wieder ergriff, stund ich auf und wanderte,
bis ich im Walde von ferne einen faulen Baum schimmern sahe, kehrete
in neuer Forcht derowegen spornstreichs um und lief so lang, bis ich
wieder einen gleichen Baum erblickte, davon ich gleichfalls floh. Also
trieben mich die gefäuleten Bäum einer zum andern, bis mir zuletzt der
liebe Tag zu Hilfe kam. Aber mein Herz stak voll Angst und Jammer,
die Schenkel voll Müdigkeit, der Magen knurrte, das Maul lechzete,
närrische Einbildungen erfüllten mein Hirn und schwerer Schlaf meine
Augen. Ich ging dannoch fürder, wußte aber nicht wohin: je weiter, je
tiefer von den Menschen hinweg in die Wildnus. Ein unvernünftig Tier
hätt besser aus und ein gewußt. Doch war ich noch so witzig, als mich
abermal die Nacht ereilte, daß ich in einen hohlen Baum kroch, darin zu
schlafen. --

Kaum war ich aber dargesunken, hörte ich eine Stimme:

»O große Liebe, du mein einziger Trost! Meine Hoffnung, du mein
Reichtum, o mein Gott!«

Ganz unverständlich wallte die Stimme weiter, vor deren Seltsamkeit
ich mich entsatzte. Allein es klang herfür, daß Hunger und Durst
gestillet werden sollten, also riet mir mein ohnerträglich Verlangen,
mich auch zu Gast zu laden; fasset ein Herz und kroch hinzu. Da wurde
ich eines großen Mannes gewahr, in langen, schwarzgrauen Haaren, die
ganz verworren auf den Achseln lagen. Er hatte einen wilden Bart, sein
Angesicht war zwar bleich, gelb und mager, aber ziemlich lieblich.
Der lange Rock starrte von tausend aufeinander gesetzten Flicken. Um
Hals und Leib trug er eine schwere eiserne Kette gebunden wie ~St.
Wilhelmus~. Ich fing an zu zittern wie ein nasser Hund. Was meine Angst
noch mehrete, war ein Krucifix an sechs Schuhe lang, so er an seine
Brust druckte. Ich konnte mich nicht anders entsinnen: ohn Zweifel, das
war der Wolf!

In solcher Angst wischte ich mit meiner Sackpfeifen herfür, ich bließ
zu, stimmte an, ließ mich gewaltig hören, diesen greulichen Wolf zu
vertreiben. Über solch gählinger und ungewöhnlicher Musik an einem so
wilden Ort der Einsiedel anfänglich nicht wenig stutzte, ohn Zweifel
vermeinend, der Teufel wollte ihn wie ~St. Antonio~ tribulieren und
seine Andacht stören. Ich retirieret in den Baum, er aber ging mich an,
den Feind des Menschengeschlechts genugsam auszuhöhnen:

»Ha, du bist ein Gesell darzu, die Heiligen ohn göttliche Verhängnus...«

Ich hab mehrers nit verstanden. Vor Grausen und Schröcken sank ich in
Ohnmacht nieder.




Das fünfte Kapitel


Was gestalten mir wieder zu mir selbst verholfen worden, weiß ich
nicht. Als ich mich erholet lag mein Kopf in des Alten Schoß und vorn
war meine Juppe geöffnet. Da ich den Einsiedel so nahe bei mir sahe,
fing ich ein solch grausam Geschrei an, als ob er mir das Herz hätte
aus dem Leibe reißen wollen. Er aber sagte:

»Mein Sohn, schweig, ich tue dir nichts.«

Je mehr er mich aber tröstete und mir liebkoste, je mehr ich schrie:

»Du frißt mich! Du frißt mich! Du bist der Wolf und willst mich
fressen!«

»Eija wohl nein, mein Sohn. Sei zufrieden, ich friß dich nicht!«

Dies Gefecht währete lang. Endlich ließ ich mich soweit weisen, mit ihm
in die Hütte zu gehen. Da war Armut Hofmeisterin, Hunger Koch, Mangel
Küchenmeister. Mein Magen aber ward mit Gemüs und einem Trunk Wasser
gelabet und mein verwirrt Gemüt durch tröstliche Freundlichkeit wieder
aufgerichtet. Der Schlaf befing mich zusehends und der Einsiedel ließ
mir sein Lager, obgleich nur einer darin liegen konnte.

Um Mitternacht erwachte ich und hörte den Alten singen:

    Komm, Trost der Nacht, o Nachtigall,
    Laß deine Stimm mit Freudenschall
    Aufs lieblichste erklingen.
    Komm, komm, und lob den Schöpfer dein,
    Weil andre Vöglein schlafen sein
    Und nicht mehr mögen singen.
      Laß dein Stimmlein
      Laut erschallen, dann vor allen
      Kannst du loben
    Gott im Himmel hoch dort oben!

    Obschon ist hin der Sonnenschein,
    Und wir im Finstern müssen sein,
    So können wir doch singen
    Von Gottes Güt und seiner Macht,
    Weil uns kann hindern keine Nacht,
    Sein Lob zu vollenbringen.
      Drum dein Stimmlein
      Laß erschallen, dann vor allen
      Kannst du loben
    Gott im Himmel hoch dort oben.

    Echo, der wilde Widerhall,
    Will sein bei diesem Freudenschall
    Und lässet sich auch hören,
    Verweist uns alle Müdigkeit,
    Der wir ergeben allezeit,
    Lehrt uns den Schlaf betören.
      Drum dein Stimmlein
      Laß erschallen, dann vor allen
      Kannst du loben
    Gott im Himmel hoch dort oben.

    Die Sterne, so am Himmel stehn,
    Sich lassen zum Lob Gottes sehn
    Und Ehre ihm beweisen.
    Die Eul auch, die nicht singen kann,
    Zeigt doch mit ihrem Heulen an,
    Daß sie Gott auch tu preisen.
      Drum dein Stimmlein
      Laß erschallen, dann vor allen
      Kannst du loben
    Gott im Himmel hoch dort oben.

    Nur her, mein liebes Vögelein,
    Wir wollen nicht die Fäulsten sein
    Und schlafend liegen bleiben.
    Vielmehr bis daß die Morgenröt
    Erfreuet diese Wälder öd,
    In Gottes Lob vertreiben.
      Laß dein Stimmlein
      Laut erschallen, dann vor allen
      Kannst du loben
    Gott im Himmel hoch dort oben.

Unter währendem diesem Gesang bedünkte mich wahrhaftig, daß Nachtigall
sowohl als Eule und Echo eingestimmet hätten. Als wann ich je der
Melodei des Morgensterns auf meiner Sackpfeifen gefolget wär, also
trieb es mich, den Alten zu begleiten, da mir diese Harmonie so
lieblich schiene -- doch ich entschlief.

Bei hohem Tag stund der Einsiedel vor mir und sagte:

»Auf, Kleiner und iß! Ich will dir alsdann den Weg weisen, daß du noch
vor Nacht in das nächste Dorf und wieder zu den Leuten kommest.«

Ich fragte ihn: »Was für Dinger? Dorf und Leut?«

»Behüte Gott, weißt du nicht was Dorf und Leute seind? Bist du närrisch
oder gescheit?«

»Nein,« sagte ich, »ich bin meines Knäns Bub.«

Darauf fielen unsere Reden und Gegenreden:

»Wie heißt du?« -- »Bub.« -- »Wie hat dich Vater und Mutter gerufen?«
-- »Ich weiß von kein Vater und Mutter nicht.« -- »Wer hat dir das
Hemd geben?« -- »Ei, mein Meuder.« -- »Wie hieße dich dann dein
Meuder?« -- »Bub, Schelm, ungeschickter Dölpel, Galgenvogel.« -- »Wer
ist deiner Meuder Mann?« -- »Niemand.« -- »Bei wem hat sie des Nachts
geschlafen?« -- »Bei meinem Knän.« -- »Wie heißt der?« -- »Knän.«
-- »Wie hat ihn deine Meuder gerufen?« -- »Knän, auch Meister.« --
»Niemalen anders?« -- »Ja.« -- »Wie dann?« -- »Rülp, grober Bengel,
volle Sau.« -- »Du bist wohl ein unwissender Tropf!« -- »Ei, kennst du
einen andern Namen?« -- »Und was weißt du von unserm Herrgott?« -- »Den
kenn ich wohl.« -- »Also, wie kennst du ihn?« -- »Ja, der ist daheim an
unserer Stubentür gestanden auf dem Gesims. Mein Meuder hat ihn von der
Kirchweih heimgebracht und hingekleibt.« -- »Ach, daß Gott walte! Weißt
du anders nicht? Bist du nie in die Kirche gangen?« -- »Ei ja wohl!
Ich kann wacker klettern und hab als einen ganzen Wams voll Kirschen
gebrockt.«

»Ach gütiger Gott, nun erkenne ich erst, was vor eine große Gnade und
Wohltat es ist, wem du deine Erkanntnus mitteilest, und wie gar nichts
ein Mensch sei, dem du solche nicht gibest. Wüßte ich nur, wo deine
Eltern wohneten, so wollte ich dich gern hinbringen und sie lehren, wie
sie Kinder erziehen sollten.«

»Unser Haus ist verbrannt. Mein Meuder und der Knän, also auch unser
Ursele seind hinweggeloffen und wiederkommen und unser Magd ist krank
im Stall gelegen.«

»Wie ist das geschehen?«

»Ha, es sind so eiserne Männer kommen, die auf Ochsen ohn Hörn gesessen
seind, haben Schaf, Küh' und Säu gestochen. Da bin ich auch weggeloffen
und darnach hat das Haus gebrannt.«

»Wo war dann dein Knän?«

»Sie haben ihn angebunden und unser alte Geiß hat ihm die Füß geleckt,
da hat mein Knän lachen müssen und hat denselben eisernen Männern viel
Weißpfennig geben, groß und klein, hübsche gelbe und sonst glitzerechte
Dinger und Schnüre voll weißer Küglein. Darauf hat unser Ann gesagt,
ich soll auch weglaufen, sonst nehmen mich die Krieger mit.«

»Wo hinaus willst du?«

»Ich weiß Weger nit und will bei dir bleiben.«

»So geh und iß,« sagte der Einsiedel.

Das war unser ~discurs~, unter welchem mich der Alte oft mit
allertiefstem Seufzen anschauete. Weiß nicht, ob es aus Mitleiden
geschahe oder aus Ursach, die ich erst etliche Jahr hernach erfuhr.




Das sechste Kapitel


Ich futterte nach Notdurft, sonach mich der Einsiedel fortgehen hieß.
Da suchte ich meine allerzartesten Worte herfür, daß er mich bei sich
behielte, bis er beschloß meine verdrüßliche Gegenwart zu leiden, darum
daß er mich unterrichtete.

Ich hielt mich wohl, und er fand Gefallen an mir, da ich begierig seine
Unterweisungen hörete und die wachsweiche, und zwar noch glatte Tafel
meines Herzens seine Worte zu fassen sich geschickt erwies.

Er lernete mir vom Fall Luzifers und wie unsere ersten Eltern aus dem
Paradies verstoßen wurden, unterwies mich im Gesetz Moisis und den zehn
Geboten, kam also auf das Leben, Sterben und die Auferstehung unseres
Heilands, zuletzt beschloß er mit dem jüngsten Tag. Sein Leben und sein
Reden waren mir eine immerwährende Predigt und ich gewann solche Liebe
zu seinem Unterricht, daß ich des Nachts nicht davor schlafen konnte.
So lernte ich auch beten. Da ich aber in purer Einfalt verblieben, hat
mich der Einsiedel, weil weder er noch ich meinen rechten Namen gewußt,
~SIMPLICIUS~ benannt.

Wir baueten vor mich eine Hütte gleich der seinen von Holz, Reisern
und Erde, fast formiert wie der Musketierer im Feld ihre Zelten, oder
besser zu sagen, wie die Bauren ihre Rubenlöcher decken, kaum daß ich
aufrecht darin sitzen konnte, so nieder. Mein Bett war von dürrem Laub
und Gras, ebensogroß als die Hütte selbst.

Als ich das erste Mal den Einsiedel in der Bibel lesen sahe, konnte ich
mir nicht einbilden, mit wem er doch ein solch heimlich und, meinem
Bedünken nach, sehr ernstlich Gespräch haben müßte; ich sahe wohl die
Bewegung seiner Lippen, hingegen aber niemand, der mit ihm redete,
und merkte doch an seinen Augen, daß ers mit etwas in selbigem Buch
zu tun hatte. Ich gab Achtung auf das Buch, und nachdem er solches
beigelegt, machte ich mich darhinter, schlugs auf und bekam im ersten
Griff das erste Kapitel des Hiobs und die davor stehende Figur, so
ein feiner Holzschnitt und schön illuminieret war, in die Augen. Ich
fragte dieselbigen Bilder seltsame Sachen, weil mir aber keine Antwort
widerfahren wollte, ward ich ungeduldig und sagte eben, als der
Einsiedel hinter mich schlich:

»Ihr kleine Hudler, habet ihr dann keine Mäuler mehr? Habet ihr nicht
allererst mit meinem Vater lang genug schwätzen können? Ich sehe wohl,
daß ihr auch dem armen Knän da seine Schafe heim treibet und das Haus
angezündet habet. Halt! Halt! Ich will das Feuer noch wohl löschen!«

Damit stund ich auf, Wasser zu holen.

»Wohin, ~Simplici~?«

»Ei Vater, da sind auch Krieger, die haben Schafe und wollen sie
wegtreiben. Sie habens dem armen Mann da genommen, mit dem du erst
geredet hast. So brennet sein Haus auch schon lichterlohe und wird
verbrennen, wann ich nicht bald lösche.«

Und ich zeigte mit dem Finger, was ich sahe.

»Bleib nur, es ist noch keine Gefahr.«

»Bist du dann blind? Wehre du, daß sie die Schafe nicht forttreiben, so
will ich Wasser holen!«

»Ei, diese Bilder leben nicht, sie seind nur gemacht, uns vorlängst
geschehene Dinge vor Augen zu stellen.«

»Du hast ja erst mit ihnen geredet, warum sollten sie dann nicht
leben?«

Der Einsiedel mußte wider Willen und Gewohnheit lachen.

»Liebes Kind, die Bilder können nicht reden, was aber ihr Tun und Wesen
sei, kann ich aus diesen schwarzen Zeichen sehen. Das nennt man Lesen.«

Ich antwortete: »Wäre ich ein Mensch wie du, so müßte ich auch aus
denen schwarzen Zeilen sehen können, was du kannst. Wie soll ich mich
in dein Gespräch mit ihnen richten?«

»Wohlan, mein Sohn, ich will dich lehren.«

Demnach schrieb er mir ein Alphabet auf einer birkenen Rinden nach dem
Druck formiert, und ich lernte buchstabieren, folgends lesen, endlich
besser schreiben, als der Einsiedel selber konnte, weil ich alles dem
Druck nachmalete. --

Unsere Speise war allerhand Gewächs, Ruben, Kraut, Bohnen, Erbsen, und
wir verschmäheten auch nicht Buchecker, wilde Äpfel, Birn und Kirschen,
ja, die Eicheln machte uns der Hunger oft angenehm. Brotfladen buken
wir in heißer Aschen aus gestoßenem Welschkorn. Im Winter fingen wir
Vögel an Sprinkeln und Stricken, im Frühling bescherete uns Gott Junge
aus den Nestern. Wir behalfen uns mit Schnecken und Fröschen, so war
uns auch mit Reusen und Anglen das Fischen und Krebsen nicht zu wider,
welches alles unser grob Gemüs hinunterconvoieren mußte. Wir hatten
auf ein Zeit ein junges wildes Schweinlein gefangen, welches wir, in
einen Pferch versperret, mit Eicheln und Eckern auferzogen, gemästet
und endlich verzehret, weil mein Einsiedel wußte, daß solches keine
Sünde sein konnte, wann man genießet, was Gott dem ganzen menschlichen
Geschlecht zu diesem End erschaffen. Von Gewürz brauchten wir nichts,
dann wir dörften die Lust zum Trunk nicht erwecken. Die Notdurft an
Salz gab uns ein Pfarrer, der ungefähr drei Meilwegs von uns wohnete.

Des Hausrates war genug vorhanden: Schaufel, Haue, Axt, Beil und ein
eiserner Kochhafen. Das wir von obgemeldtem Pfarrer entlehnet hatten.
Jeder besaß ein stumpfes Messer zu eigen. Wir bedorften weder Schüssel
noch Teller, Löffel, Gabel, Kessel, Pfannen, Rost und Bratspieß. Unser
Hafen war Schüssel zugleich, unsere Hände Gabeln und Löffel. Wollten
wir trinken, so hingen wir das Maul hinein, wie Gideons Kriegsleute.
Von allerhand Gewand, Wolle, Seiden, Baumwolle und Leinen, alles zu
Betten, Tischen und Tapezereien, hatten wir nichts, als wir auf dem
Leibe trugen, weil wir genug zu haben schätzten, wann wir uns vor
Regen und Frost beschützen könnten. Wir hielten keine gewisse Regul
oder Ordnung, außerhalb an Sonn- und Feiertägen, an welchen wir schon
um Mitternacht hinzugehen anfingen, damit wir noch frühe genug, ohn
männliches Vermerken, in des obgemeldten Pfarrherrn Kirche kommen und
dem Gottesdienst abwarten konnten.

Ich lernete in solchem hartem Leben Hunger, Durst, Hitze, Kälte und
große Arbeit überstehen und zuvorderst Gott erkennen und wie man ihm
rechtschaffen dienen sollte, welches das vornehmste war. Zwar wollte
mich mein getreuer Einsiedel ein Mehrers nicht wissen lassen, dann er
hielte davor, es sei einem Christen genug, zu seinem Ziel und Zweck
zu gelangen. Dahero es gekommen, obzwar ich mein Christentum wohl
verstand und die deutsche Sprache so schön redete, als wann sie die
~Orthographia~ selbst ausspräche, daß ich dannoch der Einfältigste
verblieb, gestalten ich, wie ich den Wald verlassen, ein solch elender
Tropf in der Welt war, daß man keinen Hund mit mir aus dem Ofen hätte
locken können.




Das siebente Kapitel


Zwei Jahre ungefähr hatte ich zugebracht und das harte eremitische
Leben kaum gewohnet, als mein bester Freund auf Erden seine Haue nahm,
mir aber die Schaufel gab und mich an der Hand in unsern Garten führete.

»Nun, ~Simplici~, liebes Kind, dieweil gottlob die Zeit vorhanden,
daß ich aus der Welt scheiden, die Schuld der Natur bezahlen und
dich in dieser Welt hinter mir verlassen soll, so habe ich dich auf
dem angetretenen Weg der Tugend stärken und dir einzige Lehren zum
Unterricht geben wollen, wie du dein irdisch Leben anstellen solltest,
damit du gewürdigt werdest das Angesicht Gottes in jenem Leben ewiglich
zu schauen, zumalen ich deines Lebens künftige Begegnüsse beiläufig
sehe und wohl weiß, daß du in dieser Einöde nicht lange verharren
wirst.«

Diese Worte setzten meine Augen ins Wasser, wie hiebevor des Feindes
Erfindung die Stadt Villingen, und sie waren mir so unerträglich, daß
ich sie nicht ertragen konnte.

»Herzliebster Vater, willst du mich allein in diesem wilden Wald
verlassen?«

Mehrers vermochte ich nicht heraus zu bringen, dann meines Herzens
Qual ward aus überfließender Liebe, die ich zu meinem Vater trug,
also heftig, daß ich gleichsam wie tot zu seinen Füßen niedersank.
Er hingegen richtete mich auf, tröstete mich, so gut es Zeit und
Gelegenheit zuließ, und verwiese mich gleichsam fragend:

»Willst du der Ordnung des Allerhöchsten widerstreben? Was unterstehst
du dich, meinem schwachen Leib, der nach Ruhe lechzet, aufzubürden?
Ach nein, mein Sohn, laß mich fahren!«

Und er riete mir getreulich: »Anstatt deines unnützen Geschreies folge
meinen letzten Worten, welche seind, daß du dich je länger je mehr
selbst erkennen sollst. Dann daß die meisten Menschen verdammt werden,
ist Ursache, daß sie nicht gewußt haben, was sie gewesen und was sie
werden müssen. Und hüt dich jederzeit vor böser Gesellschaft, dann
derselben Schädlichkeit ist unaussprechlich. Bleib standhaft vor allen
Dingen. Wer verharret bis ans Ende, der wird selig. So du aber aus
menschlicher Schwachheit fällst, dann stehe durch rechtschaffene Buße
geschwind wieder auf.«

Nachdem mir der sorgfältige, fromme Mann solches vorgehalten, hat er
mit seiner Haue angefangen, sein eigenes Grab zu machen. Ich half, so
gut ich konnte, wie er mir befahl.

»Mein lieber und wahrer, einziger Sohn, wann meine Seele an ihren Ort
gegangen ist, so leiste meinem Leib deine Schuldigkeit und die letzte
Ehre. Scharre mich mit dieser Erde wieder zu, die wir anjetzo aus der
Grube graben.«

Darauf nahm er mich in seine Arme und druckte mich küssend viel härter
an seine Brust, als einem Mann, wie er zu sein schiene, hätte müglich
sein können.

»Liebes Kind, ich befehle dich in Gottes Schutz.«

Ich hingegen konnte nichts anders als klagen und heulen, ich hing mich
an seine Büßerketten und vermeinte ihn damit zu halten.

Er aber sagte: »Laß mich, daß ich sehe, ob mir das Grab lang genug sei.«

Legte demnach die Kette ab samt dem Oberrock und begab sich in das
Grab wie einer, der sich sonst schlafen legen will.

»Ach großer Gott, nun nimm wieder hin die Seele, die du mir gegeben!«

Hierauf beschloß er seine Lippen und Augen sänftiglich. Ich aber
stund da wie ein Stockfisch etlich Stunden, dieweil ich ihn öfters
in dergleichen Verzuckungen gesehen. Da sich aber mein allerliebster
Einsiedel nicht mehr aufrichten wollte, stieg ich zu ihm ins Grab und
fing an ihn zu schütteln, zu küssen und zu liebeln. Aber da war kein
Leben mehr.

Nachdem ich lang mit jämmerlichem Geschrei hin und her geloffen, begann
ich ihn zuzuscharren. Und wann ich kaum sein Angesicht bedeckt hatte,
stieg ich wieder hinunter, entblößte es wieder, damit ichs noch einmal
sehen und küssen konnte.




Das achte Kapitel


Über etliche Tage verfügte ich mich zu obgemeldtem Pfarrer und begehrte
Rat von ihm. Unangesehen er mir nun stark widerraten, länger im Walde
zu verbleiben, bin ich doch tapfer in meines Vorgängers Fußstapfen
getreten, maßen ich den ganzen Sommer tät, was ein frommer Einsiedel
tun soll. Aber gleichwie die Zeit alles ändert, so verringerte sich
auch nach und nach mein Leid, und die scharfe Winterkälte löschte die
innerliche Hitze meines steifen Vorsatzes zugleich aus. Jemehr ich
anfing zu wanken, je träger ward ich in meinem Gebet und ich ließ
mich die Begierde überherrschen, die Welt auch zu beschauen. Demnach
gedachte ich wieder zu dem Pfarrer zu gehen und machte mich seinem Dorf
zu, fand es aber in voller Flamme stehen, dann es eben eine Partei
Reuter ausgeplündert und angezündet hatte. Die Bauren waren teils
niedergemacht, viel verjaget und etliche gefangen, darunter auch der
Pfarrer war. Die Reuter ruckten eben wegfertig aus und führten den
Pfarrer an einem Strick daher. Unterschiedliche schrieen: Schieß den
Schelmen nieder! Andre wollten Geld von ihm. Er hub die Hände auf und
bat um des jüngsten Gerichtes willen um Verschonung und Barmherzigkeit.
Aber einer ritte ihn übern Haufen und versetzte ihm gleich eins an
Kopf, davon er alle vier von sich streckte.

Indem kam ein solcher Schwarm bewehrter Bauren aus dem Wald, als ob
man in ein Wespennest gestochen hätte. Die fingen an so gräulich zu
schreien, so grimmig drein zu setzen und drauf zu schießen, daß mir
alle Haar zu Berg stunden, weil ich noch niemals bei dergleichen
Kirchweih gewesen, dann die spessarter Bauren lassen sich fürwahr so
wenig als andre auf ihrem Mist foppen. Davon rissen die Reuter aus und
schlugen ihre ganze Beute in den Wind.

Diese Kurzweil benahm mir beinahe die Lust, die Welt zu beschauen,
dann meine Wildnus mir anmutiger erschiene. Der Pfarrer lag ganz matt,
schwach und kraftlos, doch hielt er mir vor, daß er nun selbst auf
den Bettel geraten wäre, so hätte ich mich seiner Hilfleistung nichts
zu getrösten. Zog demnach ganz traurig gegen den Wald, gedachte die
Wildnus nimmer zu verlassen und ob es nicht möglich wäre, daß ich ohn
Salz leben und also aller Menschen entbehren könnte. Mich zu bestärken
zog ich meines Einsiedels hinterlassen hären Hemd an und hing seine
Ketten über.

Den andern Tag als ich bei meiner Hütte saß und zugleich neben dem
Gebet gelbe Ruben zu meines Leibes Unterhaltung briet, umringten
mich an fünfzig Musketierer. Zwar sie ob meiner Person Seltsamkeit
erstauneten, so durchstürmten sie doch meine Hütte, suchten, was
da nicht zu finden war, und warfen die Bücher durcheinander, weil
sie ihnen nichts taugten. Endlich sahen sie, als sie mich besser
betrachteten, an meinen Federn, was vor einen schlechten Vogel sie
gefangen hatten, und konnten leicht ihre Rechnung machen; doch
verwunderten sie sich über mein hartes Leben. Ja, der Offizierer ehrte
mich und begehrte gleichsam bittend, ich wolle ihm den Weg aus dem Wald
weisen. Ich widerte mich nicht und führte sie am nächsten Weg dem Dorf
zu.

Ehe wir aber vor den Wald kamen, sahen wir ungefähr zehn Bauren, deren
ein Teil mit Feuerrohren bewehrt, die übrigen aber beschäftigt waren,
etwas einzugraben. Die Musketierer schrieen: Halt! Halt! Jene aber
antworteten mit den Rohren. Wie sie jedoch sahen, daß sie übermannet
waren, gingen sie schnell durch. Die müden Soldaten konnten keinen
ereilen, huben aber an auszugraben. Sie hatten wenig Streich getan, da
hörten sie eine Stimme von unten herauf:

»O, ihr Erzbösewichter, vermeinet ihr wohl, daß der Himmel euer
unchristliche Grausamkeit und Bubenstücke ungestraft hingehen lassen
werde? Nein, eure Unmenschlichkeit soll vergolten werden.«

Hierüber sahen die Soldaten einander an, weil sie nicht wußten, was sie
tun sollten. Etliche vermeinten, sie hätten ein Gespenst. Ich gedachte,
es träume mir. Ihr Offizier hieß sie tapfer zu graben.

Sie kamen auf ein Faß, schlugens auf und fanden einen Kerl darin, der
weder Nasen noch Ohren mehr hatte, gleichwohl noch lebte. Sobald er
sich ein wenig ermunterte, erzählte er: Ihrer sechs seines Regiments,
so auf Fourage gewesen, seien von den Bauren ergriffen worden. Sie
hätten hintereinander stehen müssen, davon die ersten Fünf von einer
Kugel tot geschossen worden seien, ihn aber, den letzten, habe
die Kugel nicht mehr erlanget. Da hätten sie ihm Nase und Ohren
abgeschnitten, zuvor aber ihn gezwungen, daß er ihrer fünfen (~salva
venia~) den Hintern lecken müssen. Da er sich so gar geschmähet
gesehen, hätte er ihnen die allerunnützesten Worte gegeben, der
Hoffnung, es würde ihm etwan einer aus Ungeduld eine Kugel schenken,
aber vergebens. Nachdem er sie so erbittert, hätten sie ihn in
gegenwärtig Faß gesteckt und also lebendig begraben, sprechend: Weil er
des Todes so eifrig begehre, wollten sie ihm zum Possen hierin nicht
willfahren.

Indem kam eine andre Partei Soldaten den Wald herauf, sie hatten
obgedachte Bauren angetroffen, fünf davon gefangen, die andern
erschossen. Unter den gefangenen waren vier, denen der übel
zugerichtete Reuter zuvor so schandlich hatte zu Willen sein müssen.
Als nun beide Parteien erkannten einerlei Kriegsvolk zu sein, traten
sie zusammen.

Da sollte man sein blaues Wunder gesehen haben, wie die Bauren getrillt
wurden. Etliche wollten sie zwar in der ersten Furi totschießen,
andere aber sagten: »Nein, man muß die leichtfertigen Vögel zuvor
rechtschaffen quälen und ihnen eintränken, was sie diesem Reuter zu
tun geheißen.« Dahingegen sagte ein anderer: »Dieser Kerl ist nichts
wert, dann wäre er kein Bernheuter gewesen, so hätte er allen redlichen
Soldaten zu Spott solch schändliche Arbeit nicht verrichtet, sondern
wäre tausendmal lieber gestorben.« Endlich ward beschlossen, daß ein
jeder von den sauber gemachten Bauren an zehn Soldaten wett mache,
was er von dem Reuter empfangen, und darzu sagen sollte: ‚Hiermit
lösche ich wieder aus und wische ab die Schande, die sich die Soldaten
einbilden empfangen zu haben, als uns ein Bernheuter tat, wie ich ihnen
tue.’

Darauf schritten sie zur Sache, aber die Bauren waren so halsstarrig,
daß sie weder durch Verheißung des Lebens noch durch Marter dazu
gezwungen werden konnten.

Einer führete den fünften Bauren, an dem der Reuter nicht schandbar
geworden war, etwas beiseits und sagte zu ihm: »Wann du Gott und seine
Heiligen verläugnen wilt, werde ich dich dahin laufen lassen, wohin
du begehrest.« Der Bauer antwortete, er hätte sein Lebtag nichts auf
Heilige gehalten und auch geringe Kundschaft mit Gott selbst gehabt.
Schwur darauf ~solenniter~, daß er Gott nicht kenne. Hierauf jagte ihm
der Soldat eine Kugel an die Stirn, welche aber so viel effektuiert,
als wann die an einen stählernen Berg gangen wäre. Also zuckte er seine
Plempe und rief:

»Holla, bist du solch ein Schelm! Ich habe versprochen, dich laufen
zu lassen, wohin du begehrest, so schicke ich dich nun ins höllische
Reich, weil du nicht in den Himmel wilt!«

Und spaltete ihm damit den Kopf bis an die Zähne.

Indessen banden die andern Soldaten die vier übrigen Bauren mit
Händen und Füßen an einen umgefallenen Baum so artlich, daß sie ihre
Posteriora gerad in die Höhe kehrten. Nachdem sie den Bauren die Hosen
abgezogen, nahmen sie etliche Klafter Lunten, machten Knöpfe daran und
fidelten die armen Schelme also bis Haut und Fleisch ganz von dem Bein
hinweg war. Mich aber ließen sie nach meiner Hütte gehen.

Da ich wieder heim kam, befand ich, daß mein Feuerzeug und ganzer
Hausrat samt allem Vorrat an armseligen Speisen, die ich im Garten
erzogen und auf den künftigen Winter vor mein Maul gesparet hatte, mir
einander fort war. -- Wo nun hinaus?

Überdas lagen mir die Sachen, so ich denselben Tag gehöret und gesehen,
ohn Unterlaß im Sinn. Ich dachte nicht sowohl meiner Erhaltung nach als
der ~Antipathia~, die sich zwischen Soldaten und Bauren enthält. Ich
meinte, es müßten ohnfehlbar zweierlei Menschen in der Welt sein, wilde
und zahme, weil sie einander so grausam verfolgten.




Das neunte Kapitel


In solchen Gedanken entschlief ich vor Unmut und Kälte mit einem
hungrigen Magen.

Da dünkte mich, als wenn sich alle Bäume gähling veränderten. Auf
jedem Gipfel saß ein Kavalier und anstatt der Blätter trugen die Äste
allerhand Kerle. Von solchen hatten etliche lange Spieße, andere
Musketen, kurz Gewehr, Partisanen, Fähnlein, auch Trommeln und Pfeifen,
lustig anzusehen und fein gradweis auseinandergeteilet. Die Wurzel aber
war von ungültigen Leuten, als Handwerkern, Taglöhnern, mehrenteils
Bauren und dergleichen bestanden, welche nichts desto weniger dem Baum
seine Kraft verliehen und erneureten; ja, sie ersetzten den Mangel
der abgefallenen Blätter aus den Ihrigen zum eigenen noch größeren
Verderben. Benebens seufzten sie über diejenigen, so auf dem Baume
saßen, dann die ganze Last des Baums lag auf ihnen und drückte sie
dermaßen, daß ihnen das Geld aus dem Beutel herfürging. So es aber
nicht herfürwollte, striegelten sie die ~Commissarii~ mit Besen, die
man militarische ~Execution~ nennet, daß ihnen die Seufzer aus dem
Herzen, die Tränen aus den Augen, das Blut aus den Nägeln und das Mark
aus den Beinen herausging.

Also mußten sich die Wurzeln dieser Bäume in lauter Mühseligkeit,
diejenigen aber auf den untersten Ästen in größerer Arbeit und Ungemach
gedulden und durchbringen. Doch waren diese jeweils lustiger, aber auch
trotzig, mehrenteils gottlos und jederzeit eine schwere, unerträgliche
Last der Wurzel.

    Hunger und Durst, auch Hitz und Kält,
    Arbeit und Armut, wie es fällt,
    Gewalttat, Ungerechtigkeit
    Treiben die Landsknecht allezeit.

Schlemmen und dämmen, Hunger und Durst, huren und buben, raßlen und
spielen, morden und gemordet werden, tribulieren und wieder getrillet
werden, jagen und gejagt werden, plündern und geplündert werden,
förchten und wieder geförchtet werden, Jammer anstellen und wieder
jämmerlich leiden, ~in summa~ nur verderben, beschädigen und verderbt,
beschädigt werden, das war ihr ganzes Tun und Wesen. Und nicht Winter
und Sommer, nicht Regen noch Wind, Berg noch Tal, weder Morast, Gruben,
Meer, Mauer, Feuer noch Wälle, weder Vater noch Mutter, weder Gefahr
ihrer Leiber, Seelen und Gewissen, ja, nicht Verlust des Lebens noch
des Himmels verhinderte sie daran. Sie weberten in ihren Werken emsig
fort, bis sie endlich in Schlachten, Belägerungen, Stürmen, Feldzügen
und den Quartieren selbsten umkamen, verdarben und krepierten. Etliche
wenige, die in ihrem Alter, wann sie nicht wacker geschunden und
gestohlen hatten, Bettler und Landstürzer abgaben.

Zunächst darüber saßen alte Hühnerfänger, die sich etliche Jahre mit
höchster Gefahr auf den untersten Ästen gehalten hatten, sie sahen
etwas reputierlicher aus. Darüber befanden sich noch höhere, die
Wammesklopfer, weil sie die untersten zu kommandieren hatten. Sie
fegten den Pikenieren mit Prügeln und Höllenpotzmarter Rücken und Kopf
und gaben den Musketierern Baumöl.

Darüber hatte des Baumes Stamm einen Absatz, ein glatt Stück ohne Äste
mit seltsamen Seifen der Mißgunst geschmieret. Kein Kerl, er sei dann
vom Adel, konnte da hinaufsteigen, dann der Stamm war glätter poliert
als ein stählerner Spiegel.

Und darüber saßen die mit den Fähnlein, Junge, denen ihre Vettern
hinaufgeholfen, Alte, so auf der silbernen Leiter, die man Schmiralia
nennet, oder mangels anderer hinaufgestiegen waren. Je höher, desto
besser saßen sie.

Wann ein ~Commissarius~ daherkam und eine Wanne voll Geld über den Baum
abschüttete, solchen zu erquicken, ließen sie den Untersten soviel
wie nichts zukommen. Dahero pflegten von den Untersten mehr Hungers
zu sterben, als ihrer vom Feind umkamen. So war ein unaufhörliches
Gekrappel und Aufklettern an diesem Baum. Die Untersten hofften der
Oberen Fall, geriet es einem unter zehentausend, so stund er im
verdrüßlichen Alter, daß er besser hinter den Ofen taugte, Äpfel zu
braten, als im Feld vor dem Feind zu liegen. Man nahm dahero anstatt
der alten Soldaten viel lieber Plackschmeißer, Kammerdiener, arme
Edelleute, irgends Vettern und Schmarotzer und Hungerleider, die denen,
so etwas meritiert, das Brot vorm Maul abschnitten und Fähnrich wurden.

Dieses verdroß einen Feldwaibel so sehr, daß er trefflich anfing zu
schmälen. Aber Adelhold sagte:

»Graue Bärte schlagen den Feind nicht, man könnte sonst eine Herde
Böcke zu solchem Geschäft dingen. Sage mir, du alter Krachwadel, ob
nicht edelgeborene Offizierer von der Soldateska besser respektieret
werden, dann die, so zuvor gemeine Knechte gewesen? Ist einem
Baurenbuben, der seinem Vater vom Pfluge entlaufen, besser zu trauen?
Ein rechtschaffener Edelmann, eh er seinem Geschlecht durch Untreue,
Feldflucht oder sonst dergleichen einen Schandfleck anhinge, eh
würde er ehrlich sterben. Und wann schon einer von euch ein guter
Soldat ist, der Pulver riechen und in allen Begebenheiten treffliche
Anschläge geben kann, so ist er darum nicht gleich tüchtig andere zu
kommandieren. Wenn man den Baur über den Edelmann setzte und also
strack zu Herren machte, es stünde nach dem gemeinen Sprichwort nicht
fein:

    Es ist kein Schwert, das schärfer schiert,
    Als wann der Baur zum Herren wird.

Hingegen aber ist ein junger Hund zum jagen viel freudiger als ein
alter Löw.«

Der Feldwaibel antwortete: »Welcher Narr wollte dann dienen, wann
er nicht hoffen darf, um seine Treue belohnt zu werden? Der Teufel
hole solchen Krieg! Dann gilt es gleich, ob sich einer wohl hält oder
nicht. Ich habe von unserm alten Obristen vielmals gehöret, daß er
keinen Soldaten begehre, der sich nicht festiglich einbilde, durch
Wohlverhalten ein General zu werden.

    Die Lampe leucht' dir fein, doch mußt du sie auch laben
    Mit fett Olivensaft, die Flamm sonst bald verlischt.
    Getreuer Dienst durch Lohn gemehrt wird und erfrischt.
    Soldatentapferkeit will Unterhaltung haben.

Ich sehe wohl, die Türen zu Würde und Amt werden uns durch den Adel
verschlossen gehalten. Man setzet den Adel, wann er aus der Schalen
gekrochen, gleich an solche Örter, da wir uns nimmermehr keine Gedanken
hin machen dörfen, wanngleich wir mehr getan haben, als mancher
~Nobilist~, den man jetzo für einen Obristen vorstellet. Also veraltet
manch wackerer Soldat unter seiner Muskete, der billiger ein Regiment
meritierte.«

Ich wollte dem alten Esel nicht mehr zuhören, der oft die armen
Soldaten prügelte wie die Hunde.

Ich wandte mich wieder gegen die Bäume. Das ganze Land stund deren voll
und ich sahe, wie sie sich bewegten und zusammenstießen. Da prasselten
die Kerl haufenweise herunter, augenblicklich frisch und tot. Und
mich bedauchte alle Bäume wären nur einer, auf dessen Gipfel saße der
Kriegsgott ~Mars~ und bedeckte mit des Baumes Ästen ganz Europam.

Da hob sich ein scharfer Nordwind. Unter gewaltigem Gerassel und
Zertrümmerung des Baums höret ich eine Stimme:

    Die Steineich, durch den Wind getrieben und verletzet,
    Ihr eigen Äst abbricht, sich ins Verderben setzet:
    Durch innerlichen Krieg und brüderlichen Streit
    Wird alles umgekehrt und folget lauter Leid.

Und ich ward aus dem Schlaf erweckt und sahe mich nur allein in meiner
Hütte.

Dahero fing ich wieder an zu bedenken, was ich immermehr beginnen
sollte. Nichts war mir übrig als noch etliche Bücher, welche hin- und
hergestreut und durch einander geworfen lagen. Als ich solche mit
weinenden Augen auflase, fand ich ungefähr ein Brieflein, das mein
Einsiedel bei seinem Leben noch geschrieben hatte.

‚Lieber ~Simplici~, wenn du dies Brieflein findest, so gehe alsbald
aus dem Wald und errette dich und den Pfarrer aus gegenwärtigen Nöten.
Bedenke und tue ohn Unterlaß nach meinen letzten Reden, so wirst du
bestehen mögen. ~Vale~!’

Ich küßte das Brieflein und das Grab des Einsiedels zu viel tausend
Malen und machte mich auf den Weg, Menschen zu suchen. Den dritten Tag
kam ich nach Gelnhausen auf ein Feld, das lag überall voller Garben,
welche die Bauren, weil sie nach der namhaften Schlacht vor Nördlingen
verjagt worden, nicht hatten einführen können. Da genosse ich gleichsam
eines hochzeitlichen Mahles und sättigte mich mit ausgeriebenem Weizen.




Das zehent Kapitel


Da es tagete, begab ich mich zum nächsten nach Gelnhausen und fand
das Tor offen, zum Teil verbrannt, halber noch mit Mist verschanzt.
Ich konnte keines lebendigen Menschen gewahr werden. Die Gassen hin
und her lagen mit Toten überstreut, deren etliche ganz, etliche aber
bis aufs Hemd ausgezogen waren. Dieser jämmerliche Anblick war mir
ein erschröcklich ~Spectacul~. Kaum zween Steinwürfe weit kam ich in
die Stadt, als ich mich derselben schon sattgesehen hatte. Derowegen
kehrete ich wieder um, ging durch die Aue nebenhin und kam vor die
herrliche Festung Hanau. Aber mich erdappten von deren erster Wacht
gleich zween Musketierer, die mich in ihre ~Corps de Garde~ führten.

Meine Kleidung und Gebärden waren genugsam verwunderlich, widerwärtig
und durchaus seltsam: Meine Haare waren in dritthalb Jahren weder
auf griechisch, deutsch, noch französisch abgeschnitten, gekampelt,
noch gekräuselt oder gebüfft worden, sondern sie stunden in ihrer
natürlichen Verwirrung noch mit mehr als jährigem Staub anstatt des
Puders durchstreut. Ich sahe darunter mit meinem bleichen Angesicht
herfür, wie eine Schleiereule, die auf eine Maus spannet. Und weil
meine Haare von Natur kraus waren, hatte es das Ansehen, als wann
ich einen Turban aufgehabt hätte. Der übrige Habit stimmte mit der
Hauptzier überein. Ich trug meines Einsiedels tausendfältig geflickten
Rock und darüber das hären Hemd wie ein Schulterkleid, weil ich
die Ärmel an Strumpfs Statt brauchte und dieselben zu solchem End
herabgetrennt hatte. Der ganze Leib war mit eisernen Ketten hinten
und vorn, fein kreuzweis, wie man ~St. Wilhelmum~ zu malen pfleget,
umgürtet, so daß ich fast denen glich, so von den Türken gefangen und
vor ihre Freunde zu betteln im Land umziehen. Meine Füße schlurften
in Holzschuhen und waren krebsrot, als wann ich ein Paar Strümpfe auf
spanisch Leibfarb angehabt oder die Haut mit Fernambuc gefärbt hätte.
Ein Gaukler oder Marktschreier vermochte mich wohl als einen Samojeden
oder Grünländer dargeben, so daß er manchen Narren angetroffen hätte,
der einen Kreuzer an mir versehen konnte. Obzwar ich nach meinem
magern und ausgehungerten Anblick keinem Frauenzimmer oder irgendeines
großen Herrn Hofhaltung entlaufen sein mochte, so ward ich jedoch
unter der Wacht streng examiniert. Und gleichwie sich die Soldaten
an mir vergafften, also betrachtet ich hingegen ihres Offizierers
tollen Aufzug, dem ich Red und Antwort geben mußte. Ich wußte nicht,
ob er Sie oder Er wäre, dann er trug Haare und Bart auf französisch:
zu beiden Seiten hatte er lange Zöpfe wie Pferdeschwänze und sein
Bart war so elend zugerichtet und verstümpelt, daß zwischen Maul und
Nase nur noch etliche wenige Haare kurz davongekommen. Nicht weniger
satzten mich seine weiten Hosen des Geschlechtes halber in nicht
geringe Zweifel, als welche mir vielmehr einen Weiberrock dann ein Paar
Mannshosen vorstelleten. Gewißlich ist es ein Weib, gedachte ich, dann
eine ehrlicher Mann wird seinen Bart wohl nimmermehr so jämmerlich
verketzern lassen. Endlich hielt ich ihn für einen Mann und Weib
zugleich.

Dieser weibische Mann ließ mich überall besuchen, fand aber nichts bei
mir als ein Büchlein von Birkenrinden, darin ich meine täglichen Gebete
geschrieben und auch meines frommen Einsiedels Zettlein, so er mir zum
~Valete~ hinterlassen, liegen hatte. Solches nahm er mir. Ich fiel vor
ihm nieder, fasste ihn um beide Knie und sagte:

»Mein lieber Hermaphrodit, laß mir doch mein Gebetbüchlein!«

»Du Narr,« antwortete er, »wer Teufel hat dir gesagt, daß ich Hermann
heiß!«

Befahl darauf zweien Soldaten mich mitsamt dem Büchlein, dann der Geck
konnte nicht lesen, zum Gubernator zu bringen. Und jedermann lief zu,
als wenn ein Meerwunder zur Schau geführet würde.

Der Gubernator fragte mich, wo ich herkäme. Ich antwortete: »Ich
weiß es nicht.« Er fragte weiter: »Wo willst du dann hin?« Meine
Antwort war: »Ich weiß es nicht.« -- »Was Teufel weißt du dann? Was
ist deine Hantierung?« Ich kunnt nur sagen: »Ich weiß es nicht.« --
»Wo bist du zuhaus?« Als ich nun wiederum antwortete, ich wüßte es
nicht, veränderte er seine Mienen, weiß nicht, ob es aus Zorn oder
Verwunderung geschahe. Dieweil aber jedermann das Böse zu argwöhnen
pfleget, zumal auch der Feind nahe war, der in voriger Nacht Gelnhausen
eingenommen und ein Regiment Dragoner darin zu Schanden gemacht hatte,
hielt mich der Gubernator für einen Kundschafter. Die Wachtsoldaten
gaben Bericht, daß anders nichts bei mir wäre gefunden worden, als
gegenwärtiges Büchlein, darin er alsbald ein paar Zeilen las und
fragte, wer mir das Büchlein gegeben hätte. Ich antwortete, es wäre von
Anfang mein Eigen und von mir selbst gemacht und überschrieben.

»Warum eben auf birkenen Rinden?«

»Weil sich die Rinden von andern Bäumen nicht darzu schicken.«

»Du Flegel, ich frage, warum du nicht auf Papier geschrieben hast.«

»Wir haben keins mehr im Wald gehabt.«

»Wo, in welchem Wald?«

Ich antwortete wieder auf meinem alten Schrot, ich wüßte es nicht.
Da wandte sich der Gubernator zu etlichen Offizierern, die ihm eben
aufwarteten: »Entweder ist dieser ein Erzschelm oder gar ein Narr.« Und
indem er redete, blätterte er in meinem Büchlein so stark herum, daß
des Einsiedel Briefchen herausfallen mußte. Solches ließ er aufheben,
ich aber entfärbte mich darüber, weil ichs vor meinen höchsten Schatz
und Heiligtum hielt, daher der Gubernator noch größeren Argwohn
schöpfte. Er las den Brief und sagte: »Ich kenne einmal diese Hand und
weiß, daß sie von einem wohlbekannten Kriegsoffizier ist geschrieben
worden, ich kann mich aber nicht entsinnen von welchem.«

So kam ihm auch der Inhalt seltsam und unverständlich vor.

»Dies ist ohn Zweifel,« erkläret er, »eine abgeredte Sprache, die sonst
niemand verstehet. Wie heißt du?«

»~Simplicius~.«

»Ja, ja, du bist eben der rechte Kauz. Fort, daß man ihn alsobald an
Hand und Fuß in Eisen schließe!«

Also wanderten die beiden Soldaten mit mir nach meiner neuen Herberge,
dem Stockhaus, und überantworteten mich dem Gewaltiger, der mich mit
Ketten an Händen und Füßen zierete, gleichsam als hätte ich nicht genug
an mir getragen.

Dieser Willkomm war der Welt noch zu lieblich, dann es kamen Henker und
Steckenknechte mit erschröcklichen Folterungsinstrumenten, die meinen
elenden Zustand allererst grausam machten.

»Ach Gott,« sagte ich zu mir, »wie geschiehet dir so recht! O, du
unglückseliger ~Simplici~! Dahin bringet dich deine Undankbarkeit:
Siehe Gott hatte dich kaum zu seiner Erkanntnus und in seine Dienste
gebracht, so laufst du hingegen aus seinen Diensten. O blinder Ploch,
du hast dieselben verlassen, deinen schändlichen Begierden genug zu
tun und die Welt zu sehen! Jetzt fahre hin und empfahe den Lohn deiner
gehabten eitelen Gedanken und vermessenen Torheit!«

Indessen näherten wir uns dem Diebsturm, und als die Not am größten, da
war die Hilfe Gottes am nähesten: dann als ich mit den Schergen samt
einer großen Menge vorm Gefängnus stund, zu warten bis es aufgemachet,
wollte mein Pfarrer (dann er lag zunächst dabei auch im Arrest) sehen,
was da vorhanden wäre. Er sahe mich und rief überlaut: »O ~Simplici~,
bist du es!«

Da hub ich beide Hände auf und schrie: »O Vater! O Vater!«

Er fragte mich, was ich getan hätte. Ich antwortete, ich wüßte es
nicht. Als er aber den Umstand vernahm, bat er, man wollte mit mir
inhalten, bis er meine Beschaffenheit dem Herrn Gubernator berichtet
hätte, dann solches würde verhüten, daß er sich an uns beiden
vergreife.




Das elfte Kapitel


Es wurde erlaubt, und über eine halbe Stunde ward ich auch geholt
und in die Gesindestube gesetzet, allwo sich schon zween Schneider,
ein Schuster mit Schuhen, ein Kaufmann mit Hüten und Strümpfen und
ein anderer mit allerhand Gewand eingestellt hatten, damit ich ehist
gekleidet würde. Folgends erschien ein Feldscherer mit scharfer Lauge
und wohlriechender Seife und eben als dieser seine Kunst an mir üben
wollte, kam ein anderer Befehl, welcher mich greulich erschreckte: Ich
sollte meinen Habit wieder anziehen. War aber nicht böß gemeint, dann
es kam ein Maler mit seinen Werkzeugen daher, nämlich mit Minien und
Zinober zu meinen Augenlidern, mit Lack, Endig und Lasur zu meinen
Korallenlippen, mit Auripigmentum, Rausch-schütt und Bleigelb zu meinen
weißen Zähnen, die ich vor Hunger bleckte, mit Kienruß, Kohlschwärz
und Umbra zu meinen blonden Haaren, mit Bleiweiß zu meinen gräßlichen
Augen und mit sonst vielerlei Farben zu meinem wetterfarbigen Rock,
auch hatte er eine ganze Hand voll Pensel. Dieser fing an, mich zu
beschauen, abzureißen, zu untermalen, seinen Kopf über die Seite zu
hängen, um seine Arbeit gegen meine Gestalt genau zu betrachten, und
änderte so lange, bis er endlich ein natürliches Muster entworfen
hatte, wie ~Simplicius~ eins war. Alsdann dorfte allererst der
Feldscherer über mich herwischen, derselbe zwackte mir den Kopf und
richtete wohl anderthalb Stund an meinen Haaren, folgends schnitt er
sie ab auf die damalige Mode, dann ich hatte Haar übrig. Nachgehends
satzte er mich in ein Badstüblein und säuberte meinen ausgehungerten
Leib von mehr als drei- und vierjähriger Unlust. Kaum war er fertig,
da brachte man mir ein weißes Hemd, Schuhe und Strümpfe samt einem
Überschlag und Kragen, auch Hut und Feder. Die Hosen waren gar schön
ausgemacht und überall mit Galaunen verbrämt. Die Schneider arbeiteten
noch auf die Eil am Wams. Der Koch stellte sich mit einem kräftigen
Süpplein ein und die Kellerin mit einem Trunk. Da saß mein Herr
~Simplicius~ wie ein junger Graf zum besten ~accommodiert~. Ich glaube
schwerlich, daß ich mein Lebtag ein einzig Mal eine größere Wollust
empfunden als eben damals. Mein Waldkleid samt Ketten und allem Zugehör
ward in die Kunstkammer zu andern raren Sachen und Antiquitäten getan,
daneben mein Bildnus.

Nach dem Nachtessen ward ich in ein Bette geleget, dergleichen ich nie
gekannt. Aber mein Bauch knurrte und murrte die ganze Nacht hindurch,
daß ich nicht schlafen konnte, weil er entweder nicht wußte, was gut
war, oder weil er sich über die anmütigen, neuen Speisen verwunderte.
Ich blieb aber liegen, bis die liebe Sonne wieder leuchtete.

Denselben Morgen gab mir der Gubernator einen Leibschützen, der mich zu
meinem Pfarrer brachte. In dessen ~Museo~ satzten wir uns und er ließ
mich vernehmen:

»Lieber ~Simplici~, der Einsiedel, den du im Walde angetroffen und
bis zu seinem Tode Gesellschaft geleistet hast, ist nicht allein
des hießigen Gouverneurs Schwager, sondern auch im Krieg sein
Beförderer und wertester Freund gewesen, wie dem Gubernator mir zu
erzählen beliebet. Ihm ist von Jugend auf weder an Tapferkeit noch an
Gottseligkeit niemals nichts abgegangen, welche beiden Tugenden man
zwar selten bei einander zu finden pflegt. Sein geistlicher Sinn und
widerwärtige Begegnüsse hemmten endlich den Lauf seiner weltlichen
Glückseligkeit, daß er Adel und ansehnliche Güter verschmähete und
hintan setzte und sein Dichten und Trachten fortan nur nach einem
erbärmlichen, eremitischen Leben gerichtet war. -- Ich will dir aber
auch nicht verhalten, wie er in den Spessart zu solchem Einsiedlerleben
gekommen sei.

Die zweite Nacht hernach, als die blutige Schlacht von Höchst verloren
worden, kam er einzig und allein vor meinen Pfarrhof, als ich eben mit
meinem Weib und Kindern gegen den Morgen entschlafen war, weil wir
wegen des Lärmens im Land, beides: der Flüchtigen und Nachjagenden, die
vorige und auch selbige halbe Nacht durch und durch gewachet hatten.
Er klopfte erst sittig an, folgends ungestüm genug, bis er mich und
mein schlaftrunkenes Gesind erweckte. Nach wenig Wortwechseln, welches
beiderseits gar bescheiden fiel, ward ihm die Tür geöffnet, und ich
sahe den Kavalier vom Pferde steigen. Sein kostbarlich Kleid war
ebenso sehr mit seiner Feinde Blut besprengt als mit Gold und Silber
verbrämt. Er besänftigte Forcht und Schrecken, indem er seinen bloßen
Degen einsteckte, und ich sprach ihn seiner schönen Person und des
herrlichen Ansehens halber vor den Mansfelder selbst an. Er aber sagte,
er sei denselben vor diesmal nur in der Unglückseligkeit nicht allein
zu vergleichen, sondern auch vorzuziehen. Drei Dinge beklagte er: Seine
verlorene, hochschwangere Gemahlin, die verlorene Schlacht und, daß er
nicht vor das Evangelium sein Leben zu lassen das Glück gehabt hätte.
Ich wollte ihn trösten, sahe aber bald, daß seine Großmütigkeit keines
Trostes bedurfte. Er begehrte ein Soldatenbett von frischem Stroh.

Das erste am folgenden Morgen war, daß er mir sein Pferd schenkte
und sein Gold samt etlichen köstlichen Ringen unter meine Frau,
Kinder und Gesinde austeilete. Ich trug Bedenken, so große Verehrung
anzunehmen. Er aber sagte, er wollte mich vor Gefahr des Argwohns mit
seiner eigenen Handschrift versichern, ja er begehrte sogar sein Hemd,
geschweige seine Kleider aus meinem Pfarrhof nicht zu tragen. Ich
wehrete mit Händen und Füßen, was ich konnte, weil solches Vorhaben
zumal nach dem Papsttum schmäcke (dann er eröffnete unumwunden, ein
Eremit zu werden) mit Erinnerung, daß er dem Evangelio mehr mit
seinem Degen würde dienen können. Aber vergeblich. Ich mußte ihn mit
denjenigen Büchern und Hausrat montieren, die du bei ihm gefunden,
und er ließ sich einen Rock aus der wollenen Decke machen, darunter
er dieselbe Nacht auf dem Stroh geschlafen. So mußte ich auch meine
Wagenketten mit ihm um eine göldene, daran er seiner Liebsten
Conterfait trug vertauschen.

Nachdem nun neulich die Schlacht vor Nördlingen verloren, habe ich mich
hierher in Sicherheit geflehnet, weil ich ohn das schon meine besten
Sachen hier hatte. Als mir die baren Geldmittel aufgehen wollten, nahm
ich drei Ringe und obgemeldte göldene Kette mit samt dem anhangenden
Conterfait und trugs zum Juden, solches zu versilbern. Der hat es aber
der Köstlichkeit und schönen Arbeit wegen dem Gubernator käuflich
angetragen, welcher das Wappen, maßen ein Petschierring darunter
war, und das Conterfait erkannt, nach mir geschickt und mich befragt
hat. Ich wiese des Einsiedlers Handschrift oder Übergabsbrief auf
und erzählte, wie er gelebet und gestorben. Er wollte solches nicht
glauben, sondern kündete mir den Arrest an, bis er die Wahrheit am Orte
ergründet und dich hierher gebracht hätte. Da ist mir nun durch dich,
indem du mich erkannt, insonderheit aber durch das Brieflein, so in
deinem Gebetbuch gefunden ward, ein trefflichs Zeugnis gegeben worden.
Als will er dir und mir wegen seines Schwagers selig Gutes tun, du
darfst dich jetzt nur resolviern, was du wilt, daß er dir tun soll.«

Ich antwortete, es gälte mir gleich.

Der Pfarrer zögerte mich auf seinem Losament bis zehn Uhr, eh er mit
mir zum Gubernator ging, damit er bei demselben zu mittags Gast sein
könne. Dann es war damals Hanau blockiert und eine solche klemme
Zeit bei dem gemeinen Mann, bevor aber den Flüchtlingen in selbiger
Festung, daß auch etliche, die sich etwas einbildeten, die angefrorenen
Rubschälen auf den Gassen, so die Reichen etwa hinwarfen, aufzuheben
nicht verschmäheten. Es glückte dem Pfarrer auch sowohl, daß er
neben dem Gubernator selbst über der Tafel zu sitzen kam. Ich aber
wartete auf mit einem Teller in der Hand, wie mich der Hofmeister
anwiese, in welches ich mich zu schicken wußte wie ein Esel ins
Schachspiel. Aber der Pfarrer ersatzte allein mit seiner Zunge, was die
Ungeschicklichkeit meines Leibes nicht vermochte. Er erzählte meine
Auferziehung in der Wildnus und wie ich dahero wohl vor entschuldigt zu
halten, meine Treue, die ich dem Einsiedel erwiesen und unser hartes
Leben, weiters daß der Einsiedel all seine Freude an mir gehabt, weil
ich seiner Liebsten von Angesicht so ähnlich sei. Er rühmte meine
Beständigkeit und unveränderlichen Willen. ~In summa~ er konnte nicht
genugsam aussprechen, wie der Einsiedel mich ihm mit ernstlicher
Inbrünstigkeit kurz vor seinem Tod ~rekommendieret~.

Dies kützelte mich dermaßen in Ohren, daß mich bedünkte, ich hätte
schon Ergötzlichkeit genug vor alles empfangen, das ich je bei dem
Einsiedel ausgestanden. Der Gubernator fragte, ob sein seliger Schwager
nicht gewußt hätte, daß er derzeit in Hanau kommandiere. »Freilich,«
antwortete der Pfarrer, »ich habe es ihm selbst gesagt. Er hat es aber
zwar mit einem fröhlichen Gesicht und kleinem Lächlen, jedannoch so
kaltsinnig angehört, daß ich mich über des Mannes Beständigkeit und
festen Vorsatz verwundern muß.«

Dem Gubernator, der sonst kein weichherzig Weibergemüt hatte, stunden
die Augen voll Wasser, da er sagte:

»Hätte ich gewußt, daß er noch im Leben, so wollte ich ihn auch wider
Willen haben holen lassen, damit ich ihm seine Guttaten hätte erwidern
können. Als will ich anstatt seiner seinen ~Simplicium~ versorgen.
Ach, der redliche Kavalier hat wohl Ursache gehabt, seine schwangere
Gemahlin zu beklagen, dann sie ist von einer Partei kaiserlicher Reuter
im Spessart gefangen worden. Ich habe einen Trompeter zum Gegenteil
geschickt, meine Schwester zu ranzionieren, habe aber nichts erfahren,
als daß meine Schwester denen Reutern im Spessart verloren gegangen
sei, da sie von etlichen Bauren zertrennt worden.«

Ich ward also des Gubernators Page und ein solcher Kerl, den die Leute,
sonderlich die Bauren, bereits Herr Jung nannten.




Das zwölfte Kapitel


Damals war bei mir nichts schätzbarliches als ein rein Gewissen. Ich
kannte von den Lastern nichts anderes, als daß ich sie etwan nennen
gehört oder davon gelesen hatte, und wann ich deren eines wirklich
begehen sahe, wars mir eine erschröckliche und seltene Sache. Herr
Gott, wie wunderte ich mich anfänglich, wann ich das Gesetz und
Evangelium samt den getreuen Warnungen Christi betrachtete und hingegen
derjenigen Werke ansahe, die sich vor seine Jünger und Nachfolger
ausgaben! Ich fand eitel Heuchelei und unzählbare Torheiten bei allen
Weltmenschen, daß ich verzweifelte, ob ich Christen vor mir hätte oder
nicht. Also hatte ich wohl tausenderlei Grillen und seltsame Gedanken
in meinem Gemüt und geriet in schwere Anfechtung wegen des Befehles
Christi: Richtet nicht, so werdet ihr auch nicht gerichtet.

Nächst der Hoffart und dem Geiz samt deren ehrbaren Anhängen waren
Fressen und Saufen, Huren und Buben bei den Vermüglichen eine tägliche
Übung. Aus ihrer Gottlosigkeit und dem heiligen Willen Gottes machten
sie nur einen Scherz. Zum Exempel hörete ich einsmals einen Ehebrecher,
der seiner Tat noch gerühmet sein wollte: »Es tuts dem geduldigen
Hanrei genug, daß er meinetwegen ein Paar Hörner trägt. Ich habs mehr
dem Mann zu Leid als der Frau zu Lieb getan, damit ich mich an ihm
rächen möchte.«

»O, kahle Rache,« antwortete ein ehrbar Gemüt, »dadurch man sein
eigen Gewissen beflecket und den schändlichen Namen eines Ehebrechers
überkommt!«

»Was Ehebrecher,« antwortete der mit Gelächter, »ich bin darum kein
Ehebrecher, wannschon ich diese Ehe ein wenig gebogen habe. Dies
seind Ehebrecher, wovon das sechst Gebot saget, daß keiner einem
andern in Garten steigen und die Kirschen eher brechen solle als der
Eigentumsherr.«

Und er nannte nach seinem Teufelskatechismo den gütigen Gott einen
Ehebrecher, weil er Mann und Weib durch den Tod von einander trennet.

Ich sagte, wiewohl er ein Offizierer war, aus übrigem Eifer und Verdruß
zu ihm: »Meinst du nicht, daß du dich mit diesen gottlosen Worten mehr
versündigest, als mit dem Ehebruch selbst?«

Er aber antwortete: »Du Mauskopf, soll ich dir ein paar Ohrfeigen
geben?«

Und ich vermerkte bald, daß jeder Weltmensch einen besonderen Nebengott
hatte, ja, etliche hatten wohl mehr als die alten und neuen Heiden
selbsten. Einige hatten den ihren in den Geldkisten, andere in der
Reputation, noch andere in ihrem Kopf, so ihnen Gott ein gesund Gehirn
verliehen, also daß sie einzige Künste und Wissenschaften zu fassen
geschickt waren. Auch gab es viel, deren Gott ihr eigener Bauch war,
welchem sie täglich zu allen Mahlzeiten opferten, und wann solcher
sich unwillig erzeigte, so machten die elenden Menschen einen Gott aus
dem ~Medico~ und suchten ihres Leibes Aufenthalt in der Apotheke, aus
welcher sie zwar öfters zum Tod befördert wurden. Manche Narren machten
Göttinnen aus glatten Metzen, sie nannten sie mit andern Namen und
beteten sie Tag und Nacht an mit tausend Seufzen und Liedern. Hingegen
waren Weibsbilder, die hatten ihre eigene Schönheit vor ihren Gott
aufgeworfen. Sie brachten ihr Opfer mit Schminke, Salben, Wassern,
Pulvern und sonst Schmiersel genug. Ich sahe Leute, die wohlgelegene
Häuser vor Götter hielten, und ich kannte einen Kerl, der konnte in
etlichen Jahren vor dem Tabackhandel nicht recht schlafen, weil er
demselben sein Herz, Sinne und Gedanken geschenkt hatte. Aber der
Phantast starb und fuhr dahin wie der Tabakrauch selbst. Ein anderer
Gesell, als bei einer Gesellschaft erzählet ward, wie jeder sich in dem
greulichen Hunger und teueren Zeiten ernährt und durchgebracht, sagte
mit deutschen Worten: Die Schnecken und Frösche seien sein Herrgott
gewesen.

Ich kam einsmals mit einem vornehmen Herrn in eine Kunstkammer, darin
schöne Raritäten waren. Unter den Gemälden gefiel mir nichts besser als
ein ~Ecce-Homo~ wegen seiner erbärmlichen Darstellung, mit welcher es
die Anschauenden gleichsam zum Mitleiden verzuckte. Darneben hing eine
papierene Karte, in China gemalt, darauf stunden der Chineser Götter
in ihrer Majestät sitzend, deren teils wie die Teufel gestaltet waren.
Der Herr im Haus fragte mich, welches Stück in seiner Kunstkammer
mir am besten gefiele. Ich deutete auf besagtes ~Ecce-Homo~. Er aber
sagte ich irre mich, der Chineser Gemält wäre rarer und dahero auch
köstlicher, er wolle es nicht um zehen solcher ~Ecce-Homo~ manglen.
Ich antwortete: »Herr ist Euer Herz wie Euer Mund?« Er sagte: »Ich
versehe michs.« Darauf ich: »So ist auch Eures Herzens Gott derjenige,
dessen Conterfait Ihr mit dem Mund bekennet, das Köstlichste zu sein.«
»Phantast,« rief er, »ich ~aestimiere~ die Rarität!«

So sehr wurden nun diese Abgötter nicht geehret, als hingegen die wahre
Göttliche Majestät verachtet. Christus spricht: ‚Liebet eure Feinde,
segnet die euch fluchen, tut wohl denen, die euch hassen, bittet für
die, so euch beleidigen und verfolgen, aufdaß ihr Kinder seid eures
Vaters im Himmel. Dann so ihr liebet, die euch lieben, was werdet ihr
für einen Lohn haben? Tun solches nicht auch die Zöllner? Und so ihr
euch nur zu eueren Brüdern freundlich zeiget, was tut ihr Sonderlichs?
Tun nicht die Zöllner also auch?’

Aber ich fand nicht allein niemand, der diesem Befehl Christi
nachzukommen begehrte, sondern jeder tät gerade das Widerspiel.

Es hieß: viel Schwäger, viel Knebelspieße. Und nirgends fand ich mehr
Neid, Haß, Mißgunst, Hader und Zank als zwischen Brüdern und Schwestern
und andern angeborenen Freunden, sonderlich wann ihnen ein Erbe zu
teilen zugefallen. Wo die größte Liebe und Treue sein sollte, fand ich
höchste Untreue und den gewaltigsten Haß. Herren schunden ihre getreuen
Diener, und solche wurden an ihren frommen Herren zu Schelmen. Den
continuierlichen Zank vermerkte ich zwischen vielen Eheleuten. Mancher
Tyrann hielt sein ehrlich Weib ärger als einen Hund, und manch lose
Vettel ihren frommen Mann vor einen Narren und Esel. Die Handelsleute
und Handwerker rannten mit dem Judenspieß gleichsam um die Wette und
sogen durch allerhand Fünde und Vorteil dem Baursmann seinen sauren
Schweiß ab. Hingegen waren teils Bauren so gottlos, andere Leute, wann
die nicht rechtschaffen genug mit Boßheit durchtrieben waren, oder wohl
gar ihren Herren selbst, unter Schein der Einfalt zu begaunern.

Ich sahe einsmals einen Soldaten einem andern eine dichte Maulschelle
geben und bildete mir ein, der Geschlagene würde den andern Backen
auch darbieten. Aber ich irrte, dann der Beleidigte zog vom Leder und
versatzte dem Täter eins vor den Kopf.

Ich sagte: »Ach Freund, was machst du!«

Er antwortete: »Da wäre einer ein Bernheuter! Ich will mich, schlag
mich der Donner und hol mich der Teufel, selbst rächen oder das Leben
nicht haben! Hei, müßte doch einer ein Schelm sein, der sich so
coujonieren ließe!«

Das Lärmen zwischen den zweien Duellanten vergrößerte sich, weilen
beiderseits Beiständer auch in die Haare kamen. Da bliebs bei geringen
Kinderschwüren nicht. Die heiligen Sakramente mußten nicht nur
siebenfach, sondern auch mit hunderttausenden soviel Tonnen, Galeeren
und Stadtgräben voll heraus, also daß mir alle Haare zu Berg stunden.

Zum allerschröcklichsten kam es mir vor, wann ich etliche Großsprecher
sich ihrer Boßheit, Sünden, Schande und Laster rühmen hörte. Da vernahm
ich zu unterschiedlichen Zeiten:

»Potz Blut, wie haben wir gestern gesoffen! Ich habe mich in einem Tag
wohl dreimal vollgesoffen und eben soviel Mal gekotzt!«

»Potz Stern, wie haben wir die Bauren, die Schelmen, tribuliert!«

»Potz Strahl, wie haben wir Beuten gemacht!«

»Potz hundert Gift, wie haben wir einen Spaß mit den Weibern und Mägden
gehabt!«

»Ich habe ihn darniedergehauen, als wenn ihn der Hagel hätte darnieder
geschlagen.«

»Ich habe ihn geschossen, daß er das Weiße über sich kehrte.«

»Ich habe ihn so artlich über den Tölpel geworfen, daß ihn der Teufel
hätte holen mögen. -- Ich habe ihm den Stein gestoßen, daß er den Hals
hätte brechen mögen.«

In Gottes Namen sündigten sie, was wohl zu erbarmen ist: »Wir wollen in
Gottesnamen auf Partei, plündern, niedermachen, in Brand stecken.«

Wann ich so etwas hörete und sahe und, wie meine Gewohnheit war, mit
der Hl. Schrift hervorwischte, so hielten mich die Leute vor einen
Narren und ich ward ausgelachet, daß ich endlich auch unwillig wurde
und mir vorsatzte, gar zu schweigen.

Als ich demnach vermeinete, ich hätte Ursach zu zweifeln, ob ich unter
Christen wäre oder nicht, ging ich zu dem Pfarrer mit der Bitte, er
wolle mir doch aus dem Traum helfen. Der Pfarrer antwortete: »Freilich
sind sie Christen und wollte ich dir nicht raten, daß du sie anderst
nennen solltest. Dessen verwundere dich nicht. Wann die Apostel selbst
anjetzo auferstehen und in die Welt kommen sollten, sie würden jeder
männiglich vor Narren gehalten sein. Was du siehest und hörest ist eine
allgemeine Sache und nur Kinderspiel dagegen, was sonsten so heimlich,
als offentlich und mit Gewalt wider Gott und den Menschen vorgeht.
Laß dich das nicht ärgern. Du wirst wenig Christen finden, wie dein
Einsiedel einer gewesen ist.«

Indem führet man etliche Gefangene über den Platz und wir beschaueten
sie auch. Da vernahm ich eine neue Mode einander zu grüßen und zu
bewillkommnen, dann einer unserer Guarnison kannte einen Gefangenen. Zu
dem ging er, gab ihm die Hand und druckete sie vor lauter Freude und
Treuherzigkeit, dabei er sagte: »Daß dich der Hagel erschlage, lebst du
noch, Bruder? Potz Fickerment, wie führt uns der Teufel hier zusammen!
Ich habe, schlag mich der Donner vorlängst gemeinet, du wärest gehängt
worden!«

Darauf antwortete der andere: »Potz Blitz Bruder, bist dus oder bist
dus nicht? Daß dich der Teufel hole, wie bist du hierher gekommen? Ich
hätte mein Lebtag nicht vermeinet, daß ich dich wieder antreffen würde,
sondern habe gedacht, der Teufel hätte dich vorlängst hingeführet!«

Und als sie von einander gingen, sagte einer zum andern:

»Strick zu, Strick zu, morgen kommen wir vielleicht zusammen, dann
wollen wir brav mit einander saufen!«

Ich verwunderte mich und ging, dem Gubernator aufzuwarten, dann ich
hatte gewisse Zeiten Erlaubnus, die Stadt zu beschauen, weil mein Herr
von meiner Einfalt Wind hatte und gedachte, solche würde sich legen,
wann ich herumterminierte und von andern gehobelt und gerülpt würde.




Das dreizehnte Kapitel


Meines Herren Gunst mehrete sich täglich, weil ich nicht allein seiner
Schwester je länger, je gleicher sahe, sondern auch ihm selbsten,
indem die guten Speisen und faulen Täge mich glatthärig machten. Wer
etwas mit dem Gubernator zu tun hatte, erzeigte sich mir günstig,
und sonderlich mochte mich der ~Secretarius~ wohl leiden, indem mir
derselbe rechnen lernen mußte.

Er war erst von den Studien gekommen und stak noch voller Schulpossen,
die ihm zu Zeiten ein Ansehen gaben, als wann er einen Sparren zu viel
oder zu wenig gehabt hätte. Er überredete mich oft, schwarz sei weiß
und weiß sei schwarz, dahero kam es, daß ich ihm in der Erste alles und
aufs letzte gar nichts mehr glaubte.

Einsmals tadelte ich sein schmierig Tintenfaß, er aber antwortete
solches sei sein bestes Stück in der ganzen Kanzlei, dann daraus lange
er hervor, was er begehre, die schönsten Dukaten, Kleider und ~in
summa~, was er vermöchte, hätte er nach und nach herausgefischt. Ich
wollte das von einem so kleinen, verächtlichen Ding nicht glauben.
Hingegen sagte er, solches Vermöge der ~spiritus papyri~ (also nannte
er die Tinte) und das Tintenfaß würde darum Faß genannt, weil es große
Dinge fasse.

»Wie soll mans herausbringen, sintemal man kaum zween Finger
hineinstecken kann?«

Er antwortete, er hätte einen Arm im Kopf, der solche Arbeit verrichten
müsse und verhoffe sich bald auch eine schöne, reiche Jungfrau
herauszulangen. Wann er Glück hätte, so getraue er auch ein eigen Land
und Leute heraus zu bringen.

Ich mußte mich über diese künstlichen Griffe verwundern und fragte, ob
noch mehr Leute solche Kunst könnten.

»Freilich, alle Kanzler, Doktoren, ~Secretarii~, Prokuratoren oder
Advokaten, ~Commissarii~, ~Notarii~, Kauf- und Handelsherren, so, wann
sie nur fleißig fischen, zu reichen Herren daraus werden.«

Ich meinte so seien die Bauren und andere arbeitsame Leute nicht
witzig, daß sie im Schweiß ihres Angesichtes ihr Brot essen und diese
Kunst nicht auch lernen. Er aber sagte: »Etliche wissen der Kunst
Nutzen nicht, dahero begehren sie solche auch nicht zu lernen; etliche
wolltens gern, mangeln aber des Arms im Kopfe oder anderer Mittel;
etliche lernen die Kunst und haben Arms genug, wissen aber die Griffe
nicht, so die Kunst erfordert, wenn man dadurch will reich werden;
andere wissen und können alles, was dazu gehöret, sie wohnen aber in
der Fehlhalde und haben keine Gelegenheit wie ich, die Kunst zu üben.«

Als wir dergestalt vom Tintenfaß diskurierten, kam mir das Titularbuch
ungefähr in die Hände, darin fand ich mehr Torheiten, als mir bisher
noch nie vor Augen gekommen.

Ich rief: »Alles sind ja Adamskinder und eines Gemächts miteinander,
Staub und Aschen, woher kommt ein so großer Unterschied? Allerheiligst,
Unüberwindlichst, Durchleuchtigst! Sind das nicht göttliche
Eigenschaften? _Der_ ist gnädig, der ander gestreng und was tut das
Geboren dabei? _Die_ heißen Hoch-, Wohl-, Vor-Großgeachte! Was ist das
vor ein närrisch Wort: Vorsichtig! Wem stehen dann die Augen hinten
im Kopf? Es ist viel rühmlicher, wann einer freundlich tituliert
wird. ~Item~ wann das Wort Edel an sich selbsten hochschätzbare
Tugenden bedeutet, warum es bei Fürsten und Grafen zwischen hoch und
geboren setzen? Und Wohlgeboren ist eine Lüge, solches möchte eines
jeden Barons Mutter bezeugen, wann man sie fragte, wie es ihr bei der
Entbindung ergangen sei.«

Der ~Secretarius~ und ich lacheten gar sehr. Indem entrann mir ein
so grausamer Leibsdunst, daß beide ich und der ~Secretarius~ darüber
erschraken.

»Trolle dich, du Sau,« sagte er, »zu den andern Säuen im Stall, mit
denen, du Rülp, besser zustimmen, als mit ehrlichen Leuten konversieren
kannst!«

Und also hatte ich den guten Handel in der Schreibstube, dem gemeinen
Sprüchwort nach, auf einmal verkerbt.

Ich kam unschuldig in das Unglück, dann die ungewöhnlichen Speisen und
Arzneien, die mein eingeschnurrtes Gedärm zurecht bringen sollten,
erregten viel garstige Wetter und Stürm in mir, maßen weder mein
Einsiedel noch mein Knän mich unterrichtet, daß es übel getan sei, wann
man dies Orts der Natur willfahre.

Mein Herr hatte nun einen ausgestochenen Essig zum Pagen neben mir,
dem schenkte ich mein Herz. Aber er eiferte mit mir, wegen der
großen Gunst, die mein Herr zu mir trug. Er besorgte, ich möchte ihm
vielleicht die Schuhe gar austreten und sahe mich heimlich mit Mißgunst
an. Er sann auf Mittel, wie er mir den Stein stoßen möge und mich zu
Fall brächte. Ich aber vertraute ihm alle meine Heimlichkeiten, so alle
auf kindischer Einfalt und Frömmigkeit bestunden.

Einsmals schwätzten wir im Bett vom Wahrsagen, und er versprach mir
solches umsonst zu lernen. Hieße mich darauf den Kopf unter die Decke
tun. Ich gehorchte fleißig und gab auf die Ankunft des Wahrsagegeistes
genaue Achtung. Potz Glück! Desselben Einzug in meine Nase war so
stark, daß ich eilends unter der Decke herfürwischte.

»Was hast du,« fragte der Lehrmeister. Ich antwortete ihm. Da meinte
er: »Du kannst also die Kunst des Wahrsagens am besten.«

Ich nahms vor keinen Schimpf, dann ich hatte damals noch keine Galle
und begehrte allein zu wissen, wie ihm dies so stillschweigend gelungen
sei. Er antwortete: »Du darfst nur das linke Bein lupfen und darneben
heimlich sagen: ~je pete, je pete, je pete~ und mithin so stark
gedruckt, als du kannst.«

»Es ist gut,« sagte ich, »man meinet sodann, die Hunde haben die Luft
verfälscht. Ach, hätte ich doch diese Kunst heute in der Schreibstube
gewußt!«




Das vierzehnte Kapitel


Des andern Tags hatte mein Herr seinen Offizierern und andern guten
Freunden eine fürstliche Gasterei angestellt, weil die Unsrigen das
feste Haus Braunfels ohn Verlust eines einzigen Mannes genommen. Da
mußte ich helfen Speisen auftragen, einschenken und mit einem Teller
aufwarten.

Den ersten Tag ward mir ein großer, fetter Kalbskopf (von welchen man
saget, daß sie kein Armer fressen dörfe) aufzutragen eingehändigt.
Weil nun derselbig ziemlich mürb gesotten war, ließ er das eine Aug
weit herauslappen, welches mir ein anmutiger und verführerischer
Anblick war. Und da mich der frische Geruch von der Speckbrühe und
aufgestreutem Ingwer zugleich anreizete, empfand ich einen solchen
Appetit, daß mir das Maul ganz voll Wasser ward: ~in summa~ das Aug
lachte meine Augen, meine Nase und meine Zunge zugleich an und bat
gleichsam, ich wollte es doch meinem heißhungrigen Magen einverleiben.
Ich ließ mir nicht lang den Rock zerreißen, sondern folgte den
Begierden. Im Gang hub ich das Aug mit einem Löffel so meisterlich
heraus und schickte es ohn Anstoß so geschwind an seinen Ort, daß
es auch niemand inne ward, bis das Essen auf den Tisch kam und mich
verriet. So mangelte eins von den allerbesten Gliedmaßen dem Kalbskopf.
Mein Herr wollte fürwahr den Spott nicht haben, daß man ihm einen
einäugigen Kalbskopf aufzustellen wagte. Der Koch mußte vor die Tafel
und zuletzt kam das ~facit~ über den armen ~Simplicium~ heraus. Mein
Herr fragte mit einer schröcklichen Miene, wohin ich mit dem Kalbsaug
gekommen wäre. Geschwind zuckte ich mit meinem Löffel aus dem Sack,
gab dem Kalbskopf den andern Fang und wiese kurz und gut, was man
wissen wollte, maßen ich das ander Aug in einem Hui verschlang.

»~Par dieu~,« sagte mein Herr, »dieser Akt schmäckt mir besser als zehn
Kälber!«

Etliche Possenreißer, Fuchsschwänzer und Tischräte lobten meine
kluge Erfindung, da ich beide Kalbsaugen zusammenlogiert, als eine
Vorbedeutung künftiger Tapferkeit und unerschrockener Resolution. Also
ich vor diesmal meiner verdieneten Strafe entging. Mein Herr aber
sagte, ich sollte ihm nicht wieder so kommen.

Bei dieser Mahlzeit trat man ganz christlich zur Tafel und sprach das
Tischgebet sehr still und andächtig. Solche Andacht kontinuierte,
solang als man mit den ersten Speisen zu tun hatte, als wann man
in einem Kapuziner-~Convent~ gesessen hätte. Aber kaum hatte jeder
drei- oder viermal »gesegnet Gott« gesagt, ward schon alles lauter.
Je länger, je höher erhub sich nach und nach eines jeden Stimme
ohnbeschreiblich.

Man brachte Gerichte, deswegen »Voressen« genannt, weil sie gewürzt
und vor dem Trunk zu genießen verordnet waren, ~item~ Beiessen, weil
sie bei dem Trunk nicht übel schmeckten, allerhand französischer
~Potagen~ und spanischer ~Ollapotriden~ zu geschweigen, welche durch
tausendfältige Zubereitung und unzählbare Zusätze dermaßen verpfeffert,
verdümmelt, vermummet, mixiert und zum Trunk gerüstet waren, daß sie
nach ihrer natürlichen Substanz unerkenntlich blieben. Wer weiß, ob die
Zauberin ~Circe~ andere Mittel gebraucht hat, des Ulisses Gefährten in
Schweine zu verwandeln? Dann die Gäste fraßen die Gerichte wie Säue,
darauf soffen sie wie Kühe, stellten sich dabei wie Esel und spien wie
die Gerberhunde.

Den edlen Hochheimer, Bacheracher und Klingenberger gossen sie in
kübelmäßigen Gläsern hinunter und brachten einander Trünke zu, die je
länger, je größer wurden, als ob sie um die Wette miteinander stritten.

Bis dahin hatte jeder mit gutem Appetit das Geschirr geleert, nachdem
aber Mägen und Köpfe voll und toll wurden, mußten bei einem Courage,
beim andern Treuherzigkeit, seinem Freunde eins zuzubringen, beim
dritten die deutsche Redlichkeit, ritterlich Bescheid zu tun, den Trunk
fördern. Maßen aber solches der Länge nach auch nicht bestehen konnte,
beschwur je einer den andern bei großer Herren, lieber Freunde oder bei
der Liebsten Gesundheit den Wein maßweis in sich zu schütten, worüber
manchem die Augen übergingen und der Angstschweiß ausbrach, doch mußte
es gesoffen sein. Ja, man machte zuletzt mit Trommeln, Pfeifen und
Saitenspiel ein Lärmen und schoß mit Stücken darzu, ohn Zweifel darum,
dieweil der Wein die Mägen mit Gewalt einnehmen mußte.

Mein Pfarrer war auch bei dieser Gasterei. Ich trat zu ihm und sagte:
»Warum tun die Leute so seltsam? Woher kommt es doch, daß sie so hin
und her dorkeln? Mich dünkt schier, sie sein nicht recht witzig, sie
haben sich alle sattgegessen und getrunken, daß sie schwören bei
Teufelholen, wann sie mehr saufen könnten, und dannoch hören sie nicht
auf sich auszuschoppen! Müssen sie es tun?«

Der Pfarrer flüsterte mir zu: »Liebes Kind, Wein ein, Witz aus. Das ist
noch nichts demgegenüber, was noch kommen soll.«

»Zerbersten dann ihre Bäuche nicht, wann sie immer so unmäßig
einschieben? Können dann ihre Seelen, die Gottes Ebenbild sein, in
solchen Mastschweinkörpern verharren?«

»Halts Maul,« antwortete der Pfarrer, »du dörftest sonst greulich
Pumpes kriegen. Hier ist keine Zeit zu predigen, ich wollt's sonst
besser als du verrichten.«

Ich sahe ferner stillschweigend zu, wie man Speise und Trank mutwillig
verderbte, unangesehen des armen Lazarus, den man damit hätte laben
können in Gestalt vieler vertriebener Flüchtlinge, denen der Hunger aus
den Augen heraus guckte und die vor unsern Türen verschmachteten.




Das fünfzehnte Kapitel


Als ich dergestalt mit einem Teller vor der Tafel aufwartete, und mein
Gemüt von merklichen Gedanken geplagt ward, ließ mich auch mein Bauch
nicht zufrieden. Er knurrte und murrte ohn Unterlaß. Ich gedachte dem
ungeheuern Gerümpel abzuhelfen und mich dabei meiner neuerlernten Kunst
zu bedienen. Lupfete also das Bein, druckte von allen Kräften, was ich
konnte, und wollte heimlich meinen Spruch: ~je pete~ -- sagen, aber
das ungeheuere Gespann entwischte wider mein Verhoffen mit greulichem
Bellen. Mir wars einsmals so bang, als wenn ich auf der Leiter am
Galgen gestanden wäre und mir der Henker bereits den Strick hätte
anlegen wollen. In solcher gählingen Angst verwirrt, wurde mein Maul
in diesem urplötzlichen Lärmen rebellisch, und wo es heimlich brummeln
sollte, entfuhr ihm desto grausamer mit erschröcklicher Stimme sein:
~je pete~.

Hiedurch bekam ich Linderung, dagegen einen ungnädigen Herrn an meinem
Gouverneur. Seine Gäste wurden über diesem unversehenen Knall fast
wieder alle nüchtern, ich aber über die Futtertruhe gespannt und also
gepeitscht, daß ich noch bis auf diese Stund daran gedenke. Solches
waren die ersten Pastonaden, die ich kriegte.

Da brachte man Rauchtäfelein und Kerzen, und die Gäste suchten ihre
Bisemknöpfe und Balsambüchslein, auch sogar ihren Schnupftabak hervor,
aber die besten ~Aromata~ wollten schier nichts erklecken.

Wie dies nun überstanden, mußte ich wieder aufwarten wie zuvor. Mein
Pfarrer war auch noch vorhanden und ward zum Trunk genötiget. Er aber
wollte nicht recht daran und sagte, er möchte so viehisch nicht saufen.
Hingegen erwiese ihm ein guter Zechbruder, daß er wie ein Viehe, sie
aber, die andern, wie Menschen söffen.

»Dann eine Vieh säuft nur so viel, als ihm wohl schmäcket und den
Durst löschet, weil es nicht weiß, was gut ist. Uns Menschen aber
beliebt, daß wir uns den Trunk zu Nutz machen und den edlen Rebensaft
einschleichen lassen.«

»Sehr wohl,« sagte der Pfarrer, »es gebühret mir aber das rechte Maß zu
halten.«

»Wohl,« antwortete jener, »ein ehrlicher Mann hält Wort,« und ließ
einen mäßigen Becher einschenken, denselben den Pfarrer zuzuzotteln.
Der hingegen ging durch und ließ den Säufer mit seinem Eimer stehen.

Als der Pfarrer abgeschafft war, ging es drunter und drüber. Es ließe
sich an, als wenn die Gasterei einzig Gelegenheit sein sollte, sich
gegen einander mit Vollsaufen zu rächen, einander in Schande zu bringen
oder sonst einen Possen zu reißen. Wann dergestalt einer expediert
ward, daß er weder sitzen, gehen oder stehen mehr konnte, so hieß es:
»Nun ist es wett! Du hast mirs hiebevor auch so gekocht. Jetzt ist
dirs eingetränkt!« Welcher aber ausdauren und am besten saufen konnte,
wußte sich dessen groß zu machen und dünkte sich kein geringer Kerl
zu sein. Zuletzt dürmelten sie alle herum, als wann sie Bilsensamen
genossen hätten. Einer sang, der ander weinete, einer lachte, der
ander traurete, einer fluchte, der ander betete. Der schrie überlaut:
Courage! -- jener saß stille und friedlich. Einer wollte den Teufel
mit Raufhändeln bannen, ein anderer schlief, der dritte plauderte, daß
keiner ihm zuvorkommen konnte. Da erzählte einer von seiner lieblichen
Buhlerei, der ander von seinen erschröcklichen Kriegstaten. Etliche
redeten von der Kirchen und geistlichen Sachen, andere von Politik
und Reichshändeln. Teils liefen hin und wieder und konnten nirgends
bleiben, teils lagen und vermochten nicht den kleinsten Finger zu
regen. Etliche fraßen wie die Trescher, als hätten sie acht Tage Hunger
gelitten, andere wußten sich dessen zu entledigen, was sie den Tag
eingeschlungen hatten. ~In summa~ meine Kunst, darum ich so greulich
zerschlagen worden, nur ein Scherz dargegen zu rechnen war.

Endlich satzte es unten an der Tafel ernstliche Streithändel. Da warf
man einander Gläser, Becher, Schüsseln und Teller an die Köpfe und
schlug mit Fäusten, Stühlen, Stuhlbeinen und Degen, daß endlich der
rote Saft über die Ohren lief. Aber mein Herr stillet den Handel.

Da nun wieder Friede worden, nahmen die Meistersäufer die Spielleute
samt den Frauenzimmern und wanderten in ein ander Haus, dessen Saal
auch einer andern Torheit gewidmet war. Mein Herr ging ihnen nach und
ich folget ihm.

Ich sahe in dem Saal Männer, Weiber und ledige Personen so schnell
untereinander herumhaspeln, daß es schier wimmelte. Sie hatten ein
solch Getrappel und Gejöhl, daß ich vermeinte, sie wären all rasend
worden, dann ich konnte nicht ersinnen, was sie doch mit diesem Wüten
und Toben vorhaben möchten. Ihr Anblick kam mir grausam, förchterlich
und schröcklich vor, daß ich mich entsatzte. Mein Gott, dachte ich,
es hat sie gewißlich eine Unsinnigkeit befallen. Vielleicht möchten
es auch höllische Geister sein, welche dem ganzen menschlichen
Geschlecht durch solch Geläuf und Affenspiel spotteten. Als mein Herr
in den Hausflur kam und zum Saal eingehen wollte, hörete die Wut
eben auf, nur daß sie noch ein Buckens und Duckens mit den Köpfen und
ein Kratzens und Schuhschleifens auf dem Boden machten, als wollten
sie ihre Fußtapfen wieder austilgen. Am Schweiß, der ihnen über die
Gesichter floß, und an ihrem Geschnäuf konnte ich abnehmen, daß sie
sich stark zerarbeitet hatten.

Ich fragte dahero meinen Kameraden, der mir erst kürzlich wahrsagen
gelernet, was solche Wut bedeute. Der berichtete mir, daß die
Anwesenden vereinbart hätten, dem Saal den Boden mit Gewalt
einzutreten. »Warum vermeinst du wohl, daß sie sich sonst so tapfer
tummeln sollten,« sagte er zu mir. »Hast du nicht gesehen, wie sie die
Fenster vor Kurzweile schon ausgeschlagen?«

»Herr Gott, so müssen wir mit zugrunde gehen und samt ihnen Hals und
Bein brechen!«

»Ja,« sagte der Kamerad, »darauf ist's angesehen. Du wirst merken,
wann sie sich in Todesgefahr begeben, daß jeder eine hübsche Frau und
Jungfer erwischt, dann es pfleget denen Paaren, so also zusammenhaltend
fallen, nicht bald wehe zu geschehen.«

Mich überfiel eine solche Todesangst, daß ich nicht wußte, wo ich
bleiben sollte. Als aber die Musikanten sich noch darzu hören ließen
und jeder eine bei der Hand erdappte, ward mirs nicht anderst, als wenn
ich allbereits den Boden eingehen und mir und den andern die Hälse
brechen sähe. Sie fingen an zu gumpen, daß der ganze Bau zitterte, weil
man eben einen drollichten Gassenhauer aufmachte; ich vermeinte im
Todesschröcken das Haus fiele urplötzlich ein. Derowegen erwischte ich
in der allerhöchsten Not eine Dame von hohem Adel und vortrefflichen
Tugenden, mit welcher mein Herr eben konversierte, unversehens beim
Arm wie ein Bär und hielte sie wie eine Klette. Da sie aber zuckte,
spielte ich den ~Desperat~ und fing aus Verzweiflung an zu schreien.
Die Musikanten wurden gähling still, die Tänzer und Tänzerinnen hörten
auf und die ehrliche Dame, der ich am Arm hing, befand sich offendiert.

Darauf befahl mein Herr mich zu prügeln und hernach irgendhin
einzusperren, weil ich denselben Tag schon mehr Possen gerissen hatte.
Die Fourierschützen, so dies exequieren sollten, hatten Mitleiden mit
mir, entübrigten mich derohalben der Stöße und sperrten mich unter eine
Stiege in den Gänsstall.




Das andere Buch




Das erste Kapitel


Drei ganzer Stunden, bis das ~praeludium veneris~ oder der ehrlich
Tanz geendet hatte, mußte ich im Gansstall sitzen bleiben, eh einer
herzuschlich und an dem Riegel anfing zu rappeln. Ich lausterte
scharf, der Kerl aber machte die Tür nicht allein auf, sondern wischte
auch ebenso geschwind hinein, als ich gern heraußen gewesen wäre,
und schleppte noch darzu ein Weibsbild an der Hand mit sich daher
gleichwie beim Tanz. Weil ich aber vielen seltsamen Abenteuern an
diesem Tag begegnet und mich darein ergeben hatte, fürderhin alles mit
Geduld und Stillschweigen zu ertragen, als schmiegte ich mich zu der
Tür mit Forcht und Zittern, das End erwartend. Gleich darauf erhub
sich zwischen diesen beiden ein Gelispel, woraus ich entnahm, daß
sich der eine Teil über den üblen Geruch des Ortes beklagte, hingegen
der ander Teil hinwiederum tröstete: »Gewißlich, schöne Dame, mir
ist, versichert, vom Herzen leid, daß uns, die Früchte der Liebe zu
genießen, vom mißgünstigen Glück kein ehrlicher Ort gegönnet wird. Aber
ich kann darneben beteuern, daß mir Ihre holdselige Gegenwart diesen
verächtlichen Winkel anmutiger machet, als das lieblichste Paradeis
selbsten.«

Hierauf hörete ich küssen und vermerkte seltsame Posturen, wußte aber
nicht, was es bedeuten sollte, schwieg derowegen noch fürders so still
wie eine Maus. Wie sich aber auch sonst ein possierlich Geräusch erhob
und der Gansstall zu krachen anfing, da wußte ich, das sein zwei von
denen wütenden Leuten, die den Boden helfen eintreten. In der Angst
ums Leben und dem Tode zu entfliehen, wischte ich aus der Tür mit
Mordiogeschrei, warf den Riegel zu und suchte das Haustor.

In meines Herren Quartier war alles still und schlafend, dahero dorfte
ich mich der Schildwache, die vorm Haus stund, nicht nähern, und es war
schon weit nach Mitternacht. So fiel mir ein, ich sollte meine Zuflucht
zu dem Pfarrer nehmen.

Dort kam ich so ungelegen, daß mich die Magd nur mit Unwillen einließ,
ihr Herr aber, der nunmehr fast ausgeschlafen hatte, an dem Gekeife
unser gewahr wurde. Er rief uns beide vor sich ans Bett und hieß mich
niederlegen, da er sahe, daß ich vor Nachtfrost und Müdigkeit ganz
erstarrt war. Ich erwarmet aber kaum, dann da es anfing zu tagen, so
stund der Pfarrer schon vorm Bette, zu vernehmen, wie meine Händel
beschaffen wären. Ich erzählte ihm alles und machte den Anfang bei
der Kunst, die mich mein Kamerad gelehret, und wie sie übel geraten.
Folgendes meldete ich, daß die Gäste, nachdem er hinweg gewesen, ganz
unsinnig wären worden, maßen mein Kamerad mir berichtet, sie wollten
dem Haus den Boden eintreten, ~item~ in was vor schröckliche Angst ich
darüber geraten und auf was Weise ich mich vorm Untergang erretten
gewollt, darüber aber in Gänsstall gesperret worden seie. Auch was
ich in denselben von den zweien, so mich wieder erlöst, vernommen und
welcher Gestalt ich sie wieder eingesperret hätte, berichtet ich dem
Pfarrer.

»~Simplici~,« meinte er, »deine Sachen stehen lausig. Du hattest einen
guten Handel, aber ich besorge, es sei verscherzt. Packe dich nur
geschwind aus dem Bette und trolle dich aus dem Haus, damit ich nicht
samt dir in deines Herren Ungnade komme, wann man dich bei mir findet.«

Also mußte ich zum ersten Mal erfahren, wie wohl einer bei männiglich
daran ist, wann er seines Herren Gunst hat, und wie scheel einer
angesehen wird, wann solche hinket.

In meines Herrn Quartier schlief alles noch steinhart bis auf den
Koch und ein paar Mägde; diese putzten das Zimmer, darin man gestern
gezecht, jener aber rüstete aus den Abschrötlein wieder ein Frühstück
oder vielmehr einen Imbiß zu. Das Zimmer lag hin und wieder voller
zerbrochener so Trink- als Fenstergläser, voll Unflat und großen Lachen
von verschüttetem Wein und Bier, also daß der Boden einer Landkarten
gleich sahe, darin man hat unterschiedliche Meere, Insuln und fußfeste
Länder vor Augen stellen wollen. Es stank viel übler als in meinem
Gänsstall. Derowegen machte ich mich in die Küchen, mit Forcht und
Zittern erwartend, was das Glück, wann mein Herr ausgeschlafen hätte,
ferners in mir würken wollte. Darneben betrachtete ich der Welt Torheit
und Unsinnigkeit, so daß ich damals meines Einsiedlers dörftig und
elend Leben vor glückselig schätzte und ihn und mich wieder in den
früheren Stand wünschte.




Das ander Kapitel


Indessen mußten die Diener hin und wider laufen, die gestrigen Gäste
zum Frühstück einzuholen, unter welchen der Pfarrer zeitlicher als
alle andern erscheinen mußte, weil mein Herr fürderst meinetwegen mit
ihm reden wollte, maßen man ihm berichtet, ich sei aus dem Gänsstall
ausgebrochen, indem ich ein Loch hinter dem Riegel mit dem Messer
geschnitten.

Er fragte ihn ernstlich, ob er mich vor witzig oder vor närrisch
hielte, ob ich so einfältig oder so boßhaftig sei, und erzählete ihm,
wie unehrbarlich ich mich gehalten, was teils von seinen Gästen übel
empfunden und aufgenommen werde, als wäre es ihnen zum Despekt mit
Fleiß so angestellet worden, ~item~, daß ich nun in der Küchen umgehe
wie ein Junker, der nicht mehr aufwarten dörfe. Sein Lebtag sei ihm
kein solcher Possen widerfahren, als ich ihm in Gegenwart so vieler
ehrlicher Leute gerissen. Er wüßte nichts anders mit mir anzufangen,
als daß er mich lasse abprügeln und wieder vor den Teufel hinjagen.

Derweilen sammelten sich die Gäste. Der Pfarrer aber antwortete, wann
ihm der Gouverneur zuzuhören beliebte, so wolle er vom ~Simplicio~ eins
und anders erzählen, daraus dessen Unschuld zu ersehen sei und alle
ungleichen Gedanken benommen würden.

Inzwischen akkordierte der tolle Fähnrich aus dem Gänsstall mit mir in
der Küchen, und brachte mich durch Drohworte und einen Taler dahin, daß
ich versprach, reinen Mund zu halten.

Die Tafeln wurden gedeckt und mit Speisen und Leuten besetzt. Wermut-,
Salbei-, Alant-, Quitten- und Zitronenwein mußte neben dem Hippokras
den Säufern ihre Köpfe und Mägen wieder begütigen, dann sie waren
schier alle des Teufels Märtyrer. Ihr erst Gespräch war von ihnen
selbsten: wie sie gestern einander so brav vollgesoffen ... mit
nichten! sie hätten allein gute »Räusche« gehabt, dann keiner säuft
sich mehr voll, sintemal die »Räusche« aufgekommen sind. Als sie aber
von ihren eigenen Torheiten zu reden und zu hören müde waren, mußte
der arme ~Simplicius~ herhalten. Der Gouverneur selbst erinnerte den
Pfarrer, die lustigen Sachen zu eröffnen.

Dieser bat zuvörderst, man wolle ihm nicht vor ungut halten, dafern er
Wörter reden müßte, die seiner geistlichen Person übel vermerkt werden
könnten. Fing darauf an zu erzählen, aus was natürlichen Ursachen ich
dem ~Secretario~ merkliche Unlust in seiner Kanzlei angerichtet, wie
ich sonach das Wahrsagen gelernet und solches schlimm erprobt, wie
seltsam mir das Tanzen vorgekommen sei und wie ich darüber in den
Gänsstall gelangt wäre. Solches brachte er in einer wohlanständigen Art
vor, daß sich die Gäste trefflich zerlachen mußten. Aber von dem, was
mir im Gänsstall begegnet, wollte er nichts sagen.

Hingegen fragte mich mein Herr, was ich vor so saubere Künste und
Lehren meinem Kameraden gegeben hätte. Ich antwortete: »Nichts«. »So
will ich dein Lehrgelt zahlen,« versprach mein Herr und ließ ihn darauf
über eine Futtertruhe spannen und allerdings karbaitschen.

Er wollte mich ferner meiner Einfalt wegen stimmen, ihn und seinen
Gästen mehr Lust zu machen, dann ich galt mit meinen närrischen
Einfällen selbigen Tags über allen Musikanten. Und er fragte, warum
ich die Stalltür erbrochen. Ich sagte: »Das mag jemand anders getan
haben.« -- »Wer?« -- »Das darf ich niemand sagen.« Mein Herr war aber
ein geschwinder Kopf und sahe wohl, wie man mich Lausen müßte. »Wer hat
dir solches verboten?« -- »Der tolle Fähnrich da.«

Ich merket an jedermanns Gelächter, daß ich mich gewaltig verhauen
haben mußte, und der tolle Fähnrich ward so rot wie eine glühende
Kohlen.

Darauf gebot mein Herr zu reden und fragte: »Was hat der tolle Fähnrich
bei dir im Gänsstall zu tun gehabt?« Ich antwortete: »Er brachte eine
Jungfer mit hinein.«

Darüber erhub sich bei allen Anwesenden ein solch Gelächter, daß mich
mein Herr nicht mehr hören, geschweige etwas weiters fragen konnte.

So brachten etliche mehr Possen auf die Bahn, sunderlich meine
einfältigen Straf- und Mahnreden, daß man schier denselben Imbiß von
nichts, als nur von mir zu reden und zu lachen hatte.

Und das verursachte einen allgemeinen Entschluß zu meinem Untergang:
man sollte mich nur tapfer agieren, so würde ich mit der Zeit einen
raren Narren abgeben, den man auch den größten Potentaten der Welt
verehren und mit dem man die Sterbenden zum Lachen bringen könnte. --

Wie man nun also schlampampte und wieder gut Geschirr machen wollte,
meldete die Wacht einen ~Commissarium~ an, der vor dem Tor sei. Das
eingehändiget Schreiben besagte, er wäre von den schwedischen Kronräten
abgeordnet, die Guarnison zu mustern und die Festung zu visitieren.
Solches versalzte allen Spaß und das Freudengelag verlummerte wie ein
Dudelsackzipfel, dem der Blast entgangen. Die Musikanten und Gäste
zerstoben wie Tabakrauch, der nur den Geruch hinter sich läßt. Mein
Herr trollete selbst mit dem Adjutanten, der den Schlüssel trug, samt
einem Ausschuß von der Tagwacht und vielen Windlichtern dem Tor zu, den
Plackschmeißer, wie er ihn nannte, selbst einzulassen. Er wünschte, daß
ihm der Teufel den Hals in tausend Stücke bräche, ehe er in die Festung
käme.

Sobald er ihn aber eingelassen und auf der inneren Fallbrücke
bewillkommnete, fehlte wenig oder gar nichts, daß er ihm nicht
selbst den Steigbügel hielte, seine ~Devotion~ zu bezeugen, ja
die Ehrerbietung war augenblicklich zwischen beiden so groß, daß
der ~Commissarius~ abstieg und zu Fuß mit meinem Herrn gegen sein
Losament schritt. Da wollte ein jeder zur linken Hand gehen und mehr
dergleichen. Ach, gedachte ich, was vor ein Geist regiert die Menschen,
indem er je einen durch den andern zum Narren machet!

Wir näherten also der Hauptwache und die Schildwacht rufte ihr Wer-da,
wiewohl sie sahe, daß es mein Herr war. Dieser wollte nicht antworten,
sondern dem andern die Ehre lassen, daher stellet sich die Schildwacht
mit Wiederholung ihres Geschreis desto heftiger. Endlich antwortete der
~Commissarius~: »Der Mann, ders Geld gibt.«

Wie wir bei der Schildwacht vorbeipassierten, und ich so hinten
nachzog, hörete ich den Posten brummen: »Ein Mann ders Geld gibt!
Verlogener Kund! Ein Schindhund, ders Geld nimmt, das bist! Daß dich
der Hagel erschlüge, eh du wieder aus der Stadt kommst!«

Also meinete ich, der fremde Herr mit der sammeten Mutzen müßte ein
Heiliger sein, weil nicht allein keine Flüche an ihm hafteten, sondern
dieweil ihm auch seine Hasser alle Ehre, alles Liebe und alles Gute
erwiesen. Er ward noch diese Nacht fürstlich traktieret, blind
vollgesoffen und in ein herrlich Bette gelegt.

Folgenden Tags ging es bei der Musterung bunt über Eck her. Ich
einfältiger Tropf war selbst geschickt genug, den klugen ~Commissarium~
zu betrügen. Daß ich ihm zu klein vor die Musketen erschiene,
staffieret man mich mit einem entlehnten Kleid und einer Trummel aus.
Mein Herr ließ in die Rolle meinen Namen einschreiben und nannte mich
~Simplicius Simplicissimus~.




Das dritte Kapitel


Als der ~Commissarius~ wieder weg war, ließ mich der Pfarrer heimlich
zu sich in sein Losament kommen und sagte:

»O ~Simplici~, deine Jugend dauert mich und deine Unglückseligkeit
bewegt mich zum Mitleiden. Höre, mein Kind, dein Herr ist entschlossen,
dich aller Vernunft zu berauben und dich zum Narren zu machen, maßen
er bereits ein Kleid vor dich anfertigen läßt. Morgen mußt du in
die Schule, darin du deine Vernunft verlernen sollst. Man wird dich
ohn Zweifel so greulich trillen, daß du ein Phantast werden mußt,
wenn anderst Gott und natürliche Mittel solches nicht verhindern. Um
deines Einsiedlers Frömmigkeit und deiner eigenen Unschuld willen sei
dir mit Rat und notwendigen guten Arzneien beigesprungen. Folge nun
meiner Lehre: Nimm dieses Pulver ein, welches dir Hirn und Gedächtnus
dermaßen stärken wird, daß du, unverletzt deines Verstandes, alles
leicht überwinden magst. Auch schmiere dir mit diesem Balsam Schläfen,
Wirbel und Genick samt den Naslöchern. Beides brauch auf den Abend,
sintemal du keiner Stunde sicher sein wirst. Wann man dich in dieser
verfluchten Kur haben wird, so achte und glaube nicht alles, stelle
dich jedoch, als wenn du alles glaubtest. Wenn du aber das Narrenkleid
anhaben wirst, so komme wieder zu mir, damit ich deiner mit fernerem
Rat pflegen möge. Indessen will ich Gott bitten, daß er deinen Verstand
und Gesundheit erhalten wolle.«

Wie der Pfarrer gesagt, also ging es: Im ersten Schlaf kamen vier Kerl
in schröcklichen Teufelslarven, die sprungen herum wie Gaukler. Einer
hatte einen glühenden Hacken, der andere eine Fackel. Zween aber
wischten über mich her, zogen mich aus dem Bette, tanzten mit mir hin
und her, zwangen mir meine Kleider an Leib. Ich aber verführete ein
jämmerliches Zetergeschrei und ließ die allerforchtsamsten Gebärden
erscheinen. Hierauf verbanden sie mir den Kopf mit einem Handtuch und
führeten mich unterschiedliche Umwege, viel Stiegen auf und ab und
endlich in einen Keller, darin ein großes Feuer brannte. Sie banden
das Handtuch ab und fingen an, mir mit spanischem Wein und Malvasier
zuzutrinken. Ich stellet mich mit allem Fleiß, als wäre ich nun
gestorben und im Abgrund der Hölle.

»Sauf zu! Willtu nicht ein guter Gesell sein, so mußt du in
gegenwärtiges Feuer!«

Die armen Teufeln wollten ihre Sprache und Stimme verquanten, damit
ich sie nicht kennen sollte, ich merkte aber gleich, daß es meines
Herrn Fourierschützen waren. So trank ich mein Teil, sie aber soffen,
weil derlei himmlischer ~Nectar~ selten an solche Gesellen kommt.
Da michs aber Zeit zu sein bedünkte, stellete ich mich mit Hin- und
Hertorkeln, wie ichs gesehen hatte, und wollte endlich gar nicht mehr
saufen, sondern schlafen. Sie hingegen jagten und stießen mich mit
ihren Hacken, die sie allezeit im Feuer liegen hatten, in allen Ecken
des Kellers herum. Und wann ich in solcher Hatz niederfiel, so packten
sie mich auf, als wann sie mich ins Feuer werfen wollten. Also ging
mirs wie einem Falken, den man wacht. Ich hätte zwar Trunkenheit und
Schlafes halber ausgedauert, aber sie lösten einander ab. Drei Täge und
zwei Nächte habe ich in diesem raucherichten Keller zugebracht. Der
Kopf fing mir an zu brausen und zu wüten, als ob er zerreißen wollte.
Ich warf mich hin und stellet mich tot. Da legten sie mich in ein
Leinlach und zerplotzten mich so unbarmherzig, daß mir alles Eingeweide
samt der Seele hätte herausfahren mögen. Wovon ich meiner Sinne beraubt
ward und nicht weiß, was sie ferners mit mir gemacht haben.

Als ich zu mir selber kam befand ich mich in einem schönen Saal unter
den Händen dreier alter Weiber, die vor eine treffliche Arznei wider
die unsinnige Liebe hätten dienen mögen, so garstig waren sie. Ich
erkannte wohl, daß die eine unsere Schüsselwäscherin, die andern zwo
aber zweier Fourierschützen Weiber waren. Da stellete ich mich, als
wann ich mich nicht zu regen vermöchte, wie mich dann in Wahrheit auch
nicht tanzerte, als die ehrlichen Alten mich auszogen und mich wie ein
klein Kindlein säuberten. Doch tät mir solches trefflich sanft. Sie
bezeugten unter währender Arbeit große Geduld und Mitleiden, also daß
ich ihnen beinahe offenbaret hätte, wie gut mein Handel noch stünde.
Zum Glück gedachte ich: Nein, ~Simplici~, vertraue keinem alten Weibe!
-- Da sie nun mit mir fertig waren, legten sie mich in ein köstlich
Bette, darin ich ungewiegt entschlummerte. Meines Davorhaltens schliefe
ich in einem Satz länger als vierundzwenzig Stunden. Da ich erwachte
stunden zween schöne, geflügelte Knaben vorm Bette, welche mit weißen
Hemden, taffeten Binden, Perlen, Kleinodien, göldenen Ketten und
andern scheinbarlichen Sachen köstlich gezieret waren. Einer hatte
ein vergöldtes Lavor voller Hippen, Zuckerbrot, Marzipan und anderm
Konfekt, der ander aber einen göldnen Becher in Händen. Diese Engel
wollten mich bereden, daß ich nunmehr im Himmel sei, weil ich das
Fegfeuer so glücklich überstanden. Derohalben sollte ich nur begehren,
was mein Herz wünsche. Mich quälte der Durst, mich verlangete nur nach
einem Trunk, der mir auch mehr als gutwillig gereichet wurde. Es war
aber kein Wein, sondern ein lieblicher Schlaftrunk.

Den andern Tag erwachte ich wiederum (dann sonst schliefe ich noch
heute), befand mich aber nicht mehr im Bette noch im vorigen Saal,
sondern in meinem Gänskerker und überdas trug ich ein Kleid von
Kalbsfellen, daran das rauhe Teil nach auswendig gekehrt war. Die Hosen
waren auf polnisch oder schwäbisch, der Wams auf närrisch gemacht.
Oben am Hals stund eine Kappe wie eine Mönchsgugel, die war mir über
den Kopf gestreift und mit einem Paar großer Eselsohren gezieret. Ich
mußte meines Unsterns selbst lachen, weil ich an Nest und Federn sahe,
was ich vor ein Vogel sein sollte. Ich bedachte mich aufs beste und
satzte mir vor, mich so närrisch zu stellen, als mir immer müglich sei,
darneben mit Geduld zu verharren.




Das vierte Kapitel


Weil ich ein Narr sein sollte, der nicht so witzig ist, von sich selbst
herauszugehen, achtet ich des Loches, das der tolle Fähnrich in die
Tür geschnitten hatte, nicht, sondern blieb und stellte mich als ein
hungrig Kalb, das sich nach der Mutter sehnet. Mein Geplärr ward auch
bald von zween Soldaten gehöret, die darzu bestellt waren. Sie fragten
mich, wer da sei. Ich antwortete: »Ihr Narren, höret ihr dann nicht,
daß ein Kalb da ist?« Sie nahmen mich heraus und verwunderten sich
wie neugeworbene Komödianten, die nicht wohl agieren können, daß ein
Kalb rede. Sie beratschlagten, mich dem Gubernator zu verehren, der
ihnen mehr schenken würde, als der Metzger vor mich bezahlt hätte. Sie
fragten mich, wie demnach mein Handel stünde.

»Liederlich genug,« antwortete ich.

»Warum?«

»Darum, dieweil hier Brauch ist, redliche Kälber in Gänsstall zu
sperren.«

Sie führten mich gegen des Gouverneurs Quartier zu und uns folgte eine
große Schar Buben nach, die ebensowohl als ich, wie Kälber schrien.

Also ward ich dem Gouverneur präsentiert, als ob ich von denen Soldaten
erst auf Partei erbeutet worden wäre. Er versprach mir die beste Sach.
Ich sagte: »Wohl Herr, man muß mich aber in keinen Gänsstall sperren,
dann wir Kälber können solches nicht erdulden, wann wir anders wachsen
und zu einem Stück Hauptviehe werden sollen.«

Er vertröstete mich eines besseren und dünkte sich gar gescheit zu
sein, daß er einen solchen visierlichen Narren aus mir gemachet hätte.
Hingegen gedachte ich: Harre mein, lieber Herr, ich habe die Probe des
Feuers überstanden.

Indem trieb ein geflüchteter Baur sein Viehe zur Tränke. Ich sahe
es und eilete mit einem Kälbergeplärr den Kühen zu, so sich vor mir
ärger entsatzten als vor einem Wolf, ja, sie wurden so schellig und
zerstoben von einander, daß sie der Bauer am selbigen Ort nicht mehr
zusammenbringen konnte. Im Hui war ein Haufen Volk darbei, das der
Gaukelfuhre zusahe. Mein Herr lachte, daß er hätte zerbersten mögen,
und meinte endlich: »Ein Narr macht ihrer hundert!« Ich aber gedachte,
eben du bist derjenige, dem du jetzt wahrsagest.

Gleichwie mich nun jedermann von selbiger Zeit an das Kalb nannte,
also nannte ich hingegen auch einen jeden mit einem besonderen Namen.
~In summa~ mich schätzte männiglich vor einen ohnweisen Toren und ich
hielte jeglichen vor einen gescheiten Narren. Dieser Brauch ist meines
Erachtens in der Welt noch üblich, maßen ein jeder mit seinem Witz
zufrieden und sich einbildet, er sei der Gescheiteste unter allen.

Bei der Mittagsmahlzeit wartete ich auf wie zuvor, brachte aber
daneben seltsame Sachen auf die Bahn, und, als ich essen sollte,
konnte niemand menschliche Speise oder Trank in mich bringen. Ich
wollte kurzum nur Gras haben, was zur selbigen winterlichen Zeit zu
bekommen unmüglich war. So ließ mein Herr zweien kleinen Knaben frische
Kalbfell überstreifen, diese satzte er zu mir und traktierte uns mit
Wintersalat. Ich aber sahe so starr drein, als wann ich mich darüber
verwunderte.

»Jawohl,« sagten sie, weil sie mich so kaltsinnig sahen, »es ist nichts
Neues, daß Kälber Fleisch, Fisch, Käse, Butter und anders fressen. Sie
saufen auch zu Zeiten einen guten Rausch.«

Ich ließ mich desto ehender überreden, als ich hiebevor schon selbst
gesehen, wie teils Menschen säuischer als Schweine, geiler als Böcke,
neidiger als Hunde, unbändiger als Pferde, gröber als Esel, versoffener
als Rinder, gefräßiger als Wölfe, närrischer als Affen und giftiger als
Schlangen und Kroten waren, so dannoch allesamt menschlicher Nahrung
genossen und nur durch die Gestalt von den Tieren unterschieden waren.

Gleichwie meine beiden Schmarotzer mit mir zehreten, also mußten sie
auch mit mir zu Bette, wann mein Herr anders nicht zugeben wollte, daß
ich im Kühestall schliefe. Der grundgütige Gott gab mir so viel Witz
vor meinen Stand, als er einem jeden Menschen zu seiner Selbsterhaltung
verleihet, dannenhero ich erkannte: Doktor hin, Doktor her, was bildet
ihr euch ein, allein witzig zu sein und Hans in allen Gassen. Hinter
den Bergen, da wohnen auch noch Leute.

Gegen Mittag so mußte ich auch in die Stube, weil adelig Frauenzimmer
bei meinem Herren war, den neuen Narren zu hören und zu sehen. Ich
erschiene und stund da wie ein Stummer. Dahero diejenige, so ich
hiebevor beim Tanze erdappet hatte, Ursach nahm zu sagen, sie hätte
gehört, daß dieses Kalb könne reden, nunmehr verspüre sie aber, daß es
nicht wahr sei.

Ich antwortete: »So habe ich vermeint, die Affen können nicht reden,
höre aber wohl, das dem auch nicht so sei.«

»Wie,« sagte mein Herr, »vermeinst du dann, diese Damen seien Affen?«

»Sein sie es nicht,« gab ich entgegen, »so werden sie es bald werden.
Wer weiß wie es fällt, ich habe mich auch nicht versehen, ein Kalb zu
werden, und bins doch.«

Da fragte mein Herr, woran ich sehe, daß diese Damen Affen werden
sollten.

Ich antwortete: »Der Affe trägt seinen Hintern bloß, diese Jungfer
allbereits ihre Brüstlein, dann andre Mägde pflegen sonst solche zu
bedecken.«

»Schlimmer Vogel,« sagte mein Herr, »so redest du? Diese lassen billig
sehen, was sehenswert ist, der Affe aber gehet aus Armut nackend.
Geschwind bringe ein, was du gesündiget hast, oder man wird dich mit
Hunden in den Gänsstall hetzen!«

Hierauf betrachtete ich die Dame so steif und lieblich, als hätte
ich sie heuraten wollen. Endlich sagte ich: »Herr, ich sehe wohl der
Diebsschneider ist an allem schuldig, er hat das Gewand, das oben um
den Hals gehört, unten am Rock stehen lassen, darum schleift es so weit
hinten nach. Man soll dem Hudler die Hand abhauen. Jungfer, schafft
ihn ab, wann er Euch nicht so verschänden soll und sehet, daß ihr
meiner Meuder, des Ursele und der Ann Schneider bekommt, die haben Röck
gehabt, so nicht im Dreck geschlappt wie Eurer.«

Mein Herr fragte, ob dann meines Knäns Ann und Ursele schöner gewesen
als diese Jungfer.

»Ach wohl nein,« sagte ich, »diese Jungfer hat ja Haare so gelb,
als kleine Kindlein die Windlen zeichnen, und sie sein so hübsch
zusammengerollt, als hätte sie auf jeder Seite ein paar Pfund Lichter
oder ein Dutzend Bratwürst hangen. Wie hat sie so eine schöne glatte
Stirn, weißer als ein Totenkopf, der viel Jahr lang im Wetter gehangen.
Jammerschad ist, daß ihre zarte Haut durch den Puder bemackelt wird,
als habe die Jungfer den Erbgrind, der solche Schuppen von sich werfe.
Wie zwitzern doch ihre funkelnden Augen, vor Schwärze klärer als meines
Knäns Ofenloch. Und die zwei Reihen Zähne, so in ihrem Maul stehen,
schimmern so schön, als wann sie aus einem Stück von einer weißen Rübe
geschnitzelt wären worden. O Wunderbild, ich glaube nicht, daß es einem
wehe tut, so du einen damit beißest! Wie ist ihr Hals schier so weiß,
als eine gestandene Sauermilch und ihre Brüstlein sein von gleicher
Farbe und ohn Zweifel so hart, als eine Geißmämm, die von übriger Milch
strotzet. Ach Herr, sehet ihre Hände und Finger so subtil, so lang, so
gelenk, so geschmeidig und so geschickt, damit sie einem in den Sack
greifen können, wann sie fischen wollen. Aber was soll dieses gegen
ihren ganzen Leib, den ich zwar nicht sehen kann. Ist er nicht so zart,
so schmal und anmutig, als wann sie acht ganzer Wochen die schnelle
Katharina gehabt hätte?«

Hierüber erhub sich eine solch Gelächter, daß man mich nicht mehr
hören, noch ich mehr reden konnte. Ging hiemit durch wie ein Holländer
und ließ mich, solang mirs gefiel, von andern vexieren.




Das fünfte Kapitel


Bei allen Mahlzeiten ließ ich mich tapfer gebrauchen, dann ich hatte
mir vorgesatzt, alle Torheiten zu bereden und alle Eitelkeiten zu
bestrafen. Ich rupfte ihre Laster, und wer sichs nicht gefallen ließe,
ward noch darzu ausgelacht.

Der erste, der mir mit Vernunft begegnen wollte, war der ~Secretarius~,
dann ich denselben einen Titulschmied nannte und ihn fragte, wie man
der Menschen ersten Vater titulieret hätte.

»Du redest wie ein Kalb, maßen nach unseren ersten Eltern Leute gelebt,
die durch seltene Tugenden und gute Künste sich und ihr Geschlecht
dergestalt geadelt haben, daß sie übers Gestirn zu den Göttern erhoben
worden. Wärest du ein Mensch, so hättest du die Historien gelesen und
verstündest auch den Unterscheid, sintemalen du aber ein Kalb und
keiner menschlichen Ehre würdig noch fähig, so redest du wie ein dummes
Kalb und gönnest ihnen den Ehrentitul nicht.«

»Ich bin«, antwortete ich, »sowohl ein Mensch gewesen als du und habe
bei meinem Einsiedel auch ziemlich viel gelesen. Sage mir, was sein
vor herrliche Taten begangen und Künst erfunden, die genugsam seien,
ein ganzes Geschlecht von etlich hundert Jahr nach Absterben des
Helden und Künstlers zu adlen? Ist nicht beides: des Helden Stärke
und des Künstlers Weisheit mit hinweggestorben? So aber der Eltern
Qualitäten auf die Kinder überkommen, halt ich davor, daß dein Vater
ein Stockfisch und deine Mutter eine Schneegans gewesen.«

»Ha,« rief der ~Secretarius~, »wann es damit wohl ausgericht sein
wird, wann wir einander schänden, so könnte ich dir vorwerfen, daß dein
Knän ein grober spessarter Bauer gewesen, und daß du dich noch mehr
verringert habest, indem du zum unvernünftigen Kalb geworden bist.«

»Da recht! Das ist, was ich behaupten will, daß der Eltern Tugenden
nicht allerweg auf die Kinder vererbt werden, und dahero die Kinder
ihrer Eltern Tugendtitul auch nicht allerweg würdig sein. Mir zwar ist
es keine Schande, daß ich ein Kalb bin worden, dieweil ich in solchem
Falle dem großmächtigen König Nabuchodonosor nachzufolgen die Ehre
habe.«

»Nun gesetzt, aber nicht zugestanden, du habest recht, so mußt du doch
gestehen, daß diejenigen alles Lobs wert sein, die sich selbst durch
Tugend edel machen. Wann aber -- so folget, daß man die Kinder der
Eltern wegen billig ehre, dann der Apfel fällt nicht weit vom Stamm.
Wer wollte in ~Alexandri Magni~ Nachkömmlingen, wann anders noch
einzige vorhanden wären, ihres alten Ur-Ahnherren herzhafte Tapferkeit
nicht rühmen? Hat er nicht vor dem dreißigsten Jahr die Welt bezwungen,
hat er nicht in einer Schlacht mit den Indiern, da er von den Seinigen
verlassen war, aus Zorn Blut geschwitzet? War er nicht von lauter
Feuerflammen umgeben, daß die Barbaren vor ihm flohen? Bezeugt nicht
~Quintus Curtius~, daß sein Atem wie Balsam, der Schweiß wie Bisem,
sein toter Leib aber nach köstlicher Spezerei roch? -- Da könnte ich
auch den ~Julium Cäsarem~ und ~Pompeium~ anführen, deren der eine
fünfzigmal in offener Feldschlacht gestritten und 1152000 Mann erlegt
und totgeschlagen hat, der ander aber hat neben 940 den Meerräubern
abgenommenen Schiffen vom Alpengebürg an bis in das äußerste Hispanien
876 Städte und Flecken eingenommen und überwunden. Ist nicht von dem
~Lucio Siccio Dentato~, welcher Zunftmeister in Rom war, zu sagen, daß
er in 110 Feldschlachten gestanden und achtmal diejenigen überwunden
hat, die ihn herausgefordert, und daß er 45 Wundmäler an seinem Leib
zeigen konnte. Mit neun Obrist Feldherren ist er in ihren Triumphen
in Rom eingezogen. Wo bleibet der starke Herkules, Theseus und andre,
deren unsterbliches Lob zu beschreiben unmüglich.

Ich will aber die Waffen fahren lassen und mich zu den Künsten wenden.
Was findet sich für Geschicklichkeit am ~Zeuxis~, welcher mit seinen
Schildereien die Vögel in der Luft betrog, ~item~ am ~Apelles~, der
eine ~Venus~ so natürlich, so ausbündig und mit allen Lineamenten
so subtil und zart dahermalete, daß sich die Junggesellen darein
verliebten. ~Plutarchus~ schreibet, daß ~Archimedes~ ein großes Schiff
mit Kaufmannswaren über den Markt von Syrakus nur mit einer Hand, an
einem einzigen Seil vermöge seiner Schrauben daher gezogen, welches
200 deinesgleichen Kälber nicht hätten zu tun vermocht. Sollten diese
Meister nicht mit einem besonderen Ehrentitul begabt sein? Und welcher
die edle und der ganzen Welt höchst nutzbare Kunst der Buchdruckerei
erfunden, wer wollte den nicht preisen? Zwar ist wenig daran gelegen,
ob du grobes Kalb solches in deinem unvernünftigen Ochsengehirn fassest
oder nicht! Es geht dir eben wie jenem Hund, der auf einem Haufen Heu
lag und solches dem Ochsen auch nicht gönnte, weil er es selbst nicht
genießen konnte.«

Da ich mich so gehetzt sahe, satzte ich dagegen: »Die herrlichen
Heldentaten wären höchlich zu rühmen, wann sie nicht mit anderer
Menschen Untergang und Schaden vollbracht wären worden. Was ist
das aber vor ein Lob, welches mit so vielem unschuldig vergossenem
Menschenblut besudelt, und was vor ein Adel, der mit so vieler tausend
anderer Menschen Verderben erobert und zuwegen gebracht worden? Und die
Künste, was seinds anders als lauter Vanitäten und Torheiten, dienen
zum Geiz, zur Wollust, zur Üppigkeit. So könnte man der Druckerei
und Schriften auch wohl entbehren, dann der Heilige saget: Die ganze
Welt ist Buchs genug, die Wunder des Schöpfers zu betrachten und die
göttliche Allmacht zu erkennen.«

Mein Herr wollte auch mit mir scherzen und sagte: »Ich merke wohl, weil
du nicht edel zu werden getrauest, verachtest du des Adels Ehrentitul.«
Ich antwortete: »Wann schon ich in dieser Stund an deine Ehrenstell
treten sollte, ich wollte sie doch nicht annehmen.« Mein Herr lachte.
»Das glaub ich, dann dem Ochsen gehöret Haberstroh. Ich meinesteils
acht es für kein Geringes, wann mich das Glück über andere erhebet.«
Ich seufzte und sagte: »Ach, armselige Glückseligkeit! Herr, du bist
der allerelendeste Mensch in ganz Hanau.«

»Wieso, wieso, du Kalb!«

»Wann du nicht weißt oder empfindest, mit wieviel Sorgen und Unruhe du
als Gubernator beladen bist, so verblendet dich allzu große Begierde
der Ehre. Zwar hast du zu befehlen und wer dir unter Augen kommt, muß
dir gehorsamen, aber bist du nicht ihrer aller Knecht? Schaue, du
bist jetzt rund umher mit Feinden umgeben und die Konservation dieser
Festung liegt dir auf dem Hals. Bedörfte es nicht öfters, daß du
selber wie ein gemeiner Knecht Schildwacht stündest? Du mußt um Geld,
Munition, Proviant und, daß dein Volk im Posten erscheine, bedacht
sein und das ganze Land durch stetiges Exequieren und Tribulieren
in Kontribution erhalten. Schickest du die Deinigen zu solchem End
hinaus, so ist Rauben, Plündern, Stehlen, Brennen und Morden ihre beste
Arbeit. Sie haben erst neulich Orb geplündert, Braunfels eingenommen
und Staden in Asche gelegt. Davon haben sie sich zwar Beuten, du dir
aber eine schwere Verantwortung vor Gott gemacht. Und wirst du nicht
Ehr und Reichtum in der Welt lassen und nichts mit dir nehmen als die
Sünde, dadurch du selbige erworben hast? Du verschwendest der Armen
Schweiß und Blut, die jetzt gar verderben und Hungers sterben. Und
dafern anders etwas versäumet wird, das zur Erhaltung deiner Völker
und der Festung hätte observiert werden sollen, so kostet es deinen
Kopf. Sterbe ich jung, so bin ich der Mühseligkeit eines Zugochsens
überhoben, dir aber stellet man auf tausendfältige Weise nach und dein
ganzes Leben ist Sorge und Schlafbrechen, dann du mußt Freunde und
Feinde förchten umb deiner Reputation und deines Kommandos willen. Ich
geschweige, daß dich täglich deine brennenden Begierden quälen, wie du
dir einen noch größeren Namen und Ruhm zu machen, höher in Kriegsämtern
zu steigen, größeren Reichtum zu sammeln, dem Feind eine Tücke zu
beweisen, einen oder den andern Ort zu überrumpeln, ~in summa~ fast
alles tun solltest, was andere Leute schädigt, deine Seele verderbt
und der göttlichen Majestät mißfällt. Du aber lässest dich von deinen
Fuchsschwänzern verwöhnen, daß du dich selbst nicht mehr erkennst
und den gefährlichen Weg nicht siehest. Sie hetzen und jagen dich zu
anderer Leute Schaden, ihrem Beutel zu nutz.«

»Du Bernheuter, wer lernet dich so predigen?«

»Sage ich nicht wahr, daß du von deinen Ohrenbläsern und Daumendrehern
dergestalt verderbt seiest, daß dir bereits nicht mehr zu helfen ist?
Aber auch du entgehst dem Tadel nicht. Hast du nicht Exempel genug an
hohen Personen, so vor der Zeit gelebet? Die Lacedämonier schalten an
ihrem ~Lycurgo~, daß er allezeit gesenkten Hauptes daherging, die Römer
verargeten dem ~Scipioni~ das Schnarchen und es dünkte sie häßlich zu
sein, daß sich ~Pompeius~ nur mit einem Finger kratzte. Des ~Julii
Cäsaris~ spotteten sie, weil er den Gürtel nicht artig und lustig
antrug. Die Uticenser verleumdeten ihren ~Catonem~, weil es zu gierig
auf beiden Backen aß. Die Karthager redeten dem ~Hannibali~ übel nach,
weil er immerzu mit der Brust aufgedeckt und bloß daherging. Herr, ich
tausche mit keinem, der vielleicht neben zwölf Fuchsschwänzern und
Schmarotzern tausend so heimliche als öffentliche Feinde hat. Ich sehe
wohl, wie sauer du dirs mußt werden lassen und wieviel Beschwerden du
trägst. Und was wird endlich dein Lohn sein? Sage mir, lieber Herr, was
hast du davon? Wann dus nicht weißt, so laß dirs von dem griechischen
~Demosthenes~ sagen, den die Athener des Landes verwiesen und ins Elend
gejagt haben. Dem ~Sokrati~ ist mit Gift vergeben worden. ~Hannibal~
hat elendiglich, in der Welt landflüchtig herumschweifen müssen.
~Lykurg~ ward gesteiniget. ~Solo~ wurde verbrannt, nachdem ihm ein Aug
ausgestochen ward. Darum behalte du dein Kommando samt seinem Lohn.
Dann wann alles wohl mit dir abgehet, so bringst du aufs wenigste ein
böses Gewissen davon.«




Das sechste Kapitel


Und währendem meinem Diskurs sahe mich jedermann verwundert an. Mein
Herr aber sagte:

»Ich weiß nicht, was ich an dir habe. Du bedünkest mich vor ein Kalb
viel zu verständig zu sein. Ich vermeine schier, du seiest unter deiner
Kalbshaut mit einer Schalkshaut überzogen.«

Ich stellete mich zornig und rief: »Vermeinet ihr Menschen dann wohl,
wir Tiere seien gar Narren? Das dörft ihr euch wohl nicht einbilden.
Ältere Tiere möchten euch anderst aufschneiden, so sie reden könnten
als ich. Saget mir doch, wer die wilden Waldtauben, Häher, Amseln und
Rebhühner gelehret hat sich mit Lorbeerblättern zu purgieren und die
Turteltäublein und Hühner mit St. Peterskraut? Wer lehret Hunde und
Katzen das betaute Gras fressen, wann sie ihren vollen Bauch reinigen
wollen? Wer den angeschossenen Hirsch seine Zuflucht zur wilden Poley
nehmen? Wer hat das Wieselin unterrichtet, daß es Raute gebrauchen
solle, wann es mit der Feldmaus oder irgendeiner Schlange kämpfen will?
Wer gibt den wilden Schweinen Efeu und den Bären Alraun vor Arznei zu
erkennen? Wer unterweiset die Schwalbe, daß sie ihrer Jungen blöde
Augen mit dem Chelidonio arzneien soll? Wer instruieret die Schlange,
daß sie Fenchel esse, wann sie ihre Haut abstreifen will? Schier dorfte
ich sagen, daß ihr eure Künste und Wissenschaften von uns Tieren
erlernet habt. Aber ihr freßt und sauft euch krank und tot, das tun wir
Tiere nicht. Ein Löw oder Wolf, wann er zu fett werden will, so fastet
er, bis er frisch und gesund wird. Wer aber sagt den Sommervögeln,
wann sie im Frühjahr zu uns kommen, Junge hecken und im Herbste wieder
von dannen in warme Länder ziehen sollen? Leihet ihr Menschen ihnen
vielleicht eueren Kalender oder Seekompaß? Beschauet die mühsame
Spinne, deren Geweb beinahe ein Wunderwerk ist. Sehet ob ihr auch einen
einzigen Knopf in aller ihrer Arbeit finden möget. Welcher Jäger hat
sie gelehrt, das Wildpret zu belaustern? Die alten Philosophi haben
solches ernstlich erwogen und sich nicht geschämet zu fragen und zu
disputieren, ob die Tiere nicht auch Verstand hätten. Gehet hin zu den
Immen und sehet, wie sie Wachs und Honig machen, und alsdann saget mir
euer Meinung wieder.«

Hierauf fielen unterschiedliche Urteile über mich. Der ~Secretarius~
hielt davor, ich sei närrisch, weil ich mich selbsten vor ein
unvernünftig Tier schätze, maßen diejenigen, so einen Sparen zu viel
oder zu wenig hätten und sich jedoch weise zu sein dünkten, die aller
artlichsten und visierlichsten Narren wären. Andere sagten, wann man
mir die Imagination benehme, daß ich ein Kalb sei, so würde ich vor
vernünftig und witzig gelten müssen.

Mein Herr sagte: »Er ist ein Narr, weil er jedem ungescheut die
Wahrheit sagt, hingegen stehen seine klugen Diskursen keinem Narren zu.«

Solches redeten sie auf latein, damit ich's nicht verstehen sollte.

Der tolle Fähnrich aber schloß: »Wat wolts met deesem Kerl sin, hei
hett den Tüfel in Liff, hei ist beseeten. De Tüfel, de kühret ut jehme!«

Dahero nahm mein Herr Ursache, mich zu fragen, sintemal ich dann
nunmehr zu einem Kalb worden wäre, ob ich noch wie vor diesem, gleich
andern Menschen zu beten pflege und in Himmel zu kommen getraue.

»Freilich,« antwortete ich, »ich habe ja meine unsterbliche menschliche
Seele noch, die wird ja, wie du leicht gedenken kannst, nicht in die
Hölle begehren, vornehmlich weil mir's schon einmal so übel darin
ergangen. Ich bin verändert wie vordem Nabuchodonosor und dörfte ich
noch wohl zu einer Zeit wieder zu einem Menschen werden.«

»Das wünsche ich dir,« sagte mein Herr mit einem ziemlichen Seufzen.
Daraus ich leichtlich schließen konnte, daß ihm eine Reue ankommen.
»Aber laß hören, wie pflegst du zu beten?«

Darauf kniete ich nieder, hub Augen und Hände auf gut einsiedlerisch
zum Himmel, und weilen mich meines Herren Reue mit Trost berührte,
konnte ich mich der Tränen nicht enthalten. Betete also mit größter
Andacht das Vaterunser und bat weiters vor meine Freunde und Feinde
und, daß mich Gott in dieser Zeitlichkeit also leben lasse, daß ich der
ewigen Seligkeit würdig werde. Mein Einsiedel hatte mich ein solches
Gebet mit andächtig concipierten Worten gelehret. Hievon etliche
weichherzige Zuseher auch beinahe zu weinen anfingen, ja meinem Herren
selbst stunden die Augen voll Wasser.

Alsbald schickte mein Herr zum Pfarrer, dem erzählte er alles, daß er
besorge, es gehe nicht recht mit mir zu, und daß vielleicht der Teufel
mit unter der Decke läge. Der Pfarrer aber, dem meine Beschaffenheit am
besten bekannt war, meinte, man sollte solches bedacht haben, eh man
mich zum Narren zu machen unterstanden hätte, Menschen seien Ebenbilder
Gottes, mit welchen nicht wie mit Bestien zu scherzen sei. Doch glaube
er nicht an ein Spiel des Bösen, dieweil ich jederzeit inbrünstig zu
Gott bete. Sollte aber solches wider Verhoffen zugelassen werden, so
hätte man es bei Gott schwer zu verantworten, maßen es keine schwerere
Sünde gibt, als einen Menschen der Vernunft zu berauben. Er wisse
aber, daß ich auch hiebevor Witz genug gehabt, mich aber in diese
Welt nicht habe schicken können. Hätte man sich ein wenig geduldet,
so würde ich mich mit der Zeit besser angelassen haben. »Wann man ihm
nur die Einbildung nehmen kann, daß er nicht mehr glaubet, er sei ein
Kalb! Ich habe selbsten einen kranken Baur in meiner Pfarr gehabt,
der klagte mir, daß er auf vier Ohm Wasser im Leib hätte, ich sollet
ihn aufschneiden oder ihn in Rauch hängen lassen, damit dasselbe
herauströckne. Darauf sprach ich ihm zu und überredete ihn, es könne
das Wasser auf eine andere Weise von ihm gebracht werden. Nahm demnach
einen Weinhahn, daran ich einen Darm steckte, das ander End des Darms
band ich an das Spuntloch eines Wasserzubers. Darauf stellet ich mich,
als wann ich ihm den Hahn in den Bauch steckte, welchen er überall mit
Lumpen umwickelt hatte, damit er nicht zerspringen sollte. Ich ließ das
Wasser durch den Hahn hinweglaufen, darüber sich der Tropf herzlich
erfreuete. Er tät nach solcher Verrichtung die Lumpen von sich und
kam in wenigen Tagen wieder allerdings zurecht. Also kann dem guten
~Simplicio~ auch wieder geholfen werden.«

»Dieses alles glaube ich wohl,« sagte mein Herr, »allein es liegt mir
an, daß er zuvor so unwissend gewesen, nun aber ein jeder sein Reden
vor ein Orakul oder Warnung Gottes halten muß.«

»Herr,« sagte der Pfarrer, »dieses kann natürlicher Weise wohl sein,
doch weiß ich, daß er belesen ist, maßen er sowohl als sein Einsiedel
alle meine Bücher durchgangen hat. Obgleich er nun seiner eigenen
Person vergißt, kann er dannoch hervorbringen, was er hiebevor ins
Gehirn gefaßt hat.«

Also satzte der Pfarrer den Gubernator zwischen Forcht und Hoffnung,
das brachte mir gute Tage und ihm einen Zutritt bei meinem Herrn, so
daß er ihn endlich bei der Guarnison zum Kaplan machte.

Von dieser Zeit besaß ich meines Herrn Gnade, Gunst und Liebe
vollkömmlich, nichts manglete mir zu meinem besseren Glück, als daß
ich an einem Kalbskleid zu viel und an Jahren noch zu wenig hatte. So
wollte mich der Pfarrer auch noch nicht witzig haben, weil ihm solches
noch nicht Zeit und seinem Nutzen verträglich zu sein bedünkte.

Demnach aber mein Herr sahe, daß ich Lust zur Musik hatte, ließ er
mich solche lernen und verdingte mich zugleich einem vortrefflichen
Lautenisten, dessen Kunst ich in Bälde ziemlich begriff und ihn um
soviel übertraf, weil ich besser singen konnte. Also dienet ich meinem
Herrn zur Lust, Kurzweile, Ergetzung und Verwunderung. Alle Offizierer
erzeugten mir ihren geneigten Willen, die reichsten Bürger verehreten
mich, Hausgesind und Soldaten wollten mir wohl. Einer schenkte mir
hier, der andere dort, daß ich sie nicht verfuchsschwänzen sollte. Ich
brachte ziemlich Geld zu Wege, welches ich mehrenteils dem Pfarrer
zusteckte. Ich wuchs auf wie ein Narr in Zwiebelland und meine
Leibskräfte nahmen handgreiflich zu. Man sahe mir in Bälde an, daß
ich nicht mehr im Wald mit Wasser, Eicheln, Bucheckern, Wurzeln und
Kräutern mortifizierte, sondern daß mir bei guten Bissen der rheinische
Wein und das hanauische Doppelbier wohl zuschlug. Mein Herr gedachte
mich nach beendeter Belagerung dem Kardinal Richelieu oder Herzog
Bernhard von Weimar zu schenken, dann ohn daß er hoffte, einen großen
Dank mit mir zu verdienen, gab er auch vor, daß mein Anblick ihm schier
unmöglich länger zu ertragen, weil ich seiner Schwester je länger, je
ähnlicher wurde und dies im Narrenhabit.

Der Pfarrer widerriet, dann er hielt davor, die Zeit wäre gekommen,
in welcher er ein Mirakul tun und mich vernünftig machen wollte.
Es sollten andere Knaben in gleichen Kalbsfellen und mit denselben
Zeremonien von einer Person in Gestalt eines Arztes, Propheten oder
Landfahrers aus Tieren zu Menschen gemacht werden. Der Gouverneur ließ
sich solchen Vorschlag belieben, mir aber communicierte der Pfarrer,
was er mit meinem Herrn abgeredet hätte.

Aber das neidische Glück wollte mich so leichtlich nicht meines
Narrenkleides erledigen. Indem die Komödia noch in Händen der Schneider
und Gerber lag, terminierte ich mit etlichen andern Knaben vor der
Festung auf dem Eise herum, da überfiel uns eine Partei Kroaten; die
satzten uns auf gestohlene Baurenpferd und führeten uns davon.




Das siebente Kapitel


Obzwar nun die Hanauer gleich Lärm schlugen, sich zu Pferd heraus
ließen, so mochten sie doch denen Kroaten nichts abgewinnen. Diese
leichte Ware ging sehr vorteilhaftig durch und nahm ihren Weg auf
Büdingen zu, allwo sie fütterten und den Bürgern daselbst die
gefangenen hanauischen reichen Söhnlein wieder zu lösen gaben, auch
ihre gestohlenen Pferde und andere Beute verkauften. Von dannen brachen
sie wieder auf und gingen schnell durch den Büdinger Wald auf Stift
Fulda zu. Sie nahmen unterwegs mit, was sie fortbringen konnten, das
Rauben und Plündern hinderte sie an ihrem schleunigen Fortzug im
geringsten nichts, dann sie konntens machen wie der Teufel, maßen
wir noch denselben Abend im Stift Hirschfeld, allwo sie ihr Quartier
hatten, mit einer großen Beute ankamen. Das ward alles partiert, ich
aber fiel dem Obristen Corpes zu.

Bei diesem Herrn kam mir alles widerwärtig und fast spanisch vor. Die
hanauischen Schleckerbissen hatten sich in schwarzes Brot und mager
Rindfleisch verändert, Wein und Bier war mir zu Wasser geworden, so
schlief ich bei den Pferden. Anstatt Lautenschlagen mußte ich zu Zeiten
gleich andern Jungen untern Tisch kriechen, wie ein Hund heulen und
mich von Sporen stechen lassen. Vor das hanauische Herumterminieren
mußte ich Pferde striegeln. Mein Herr hatte kein Weib, keinen
Pagen, keinen Kammerdiener, keinen Koch, hingegen aber einen Haufen
Reutknechte und Jungen. Er schämete sich nicht, sein Roß zu satteln und
ihm Futter fürzuschütten. Er schlief auf der bloßen Erde und bedeckte
sich mit seinem Pelzrock, daher sahe man oft die Müllerflöhe auf seinen
Kleidern herumwandern, deren er sich im geringsten nicht schämete,
sondern noch darzu lachte, wann ihm jemand einen herablas. Er trug
kurze Haupthaar und einen Schweizerbart, welcher ihm wohl zustatten
kam, weil er zuweilen selbst auf Kundschaft ging. Von den Seinen und
andern, die ihn kannten, ward er geliebt, geehrt und geförchtet.

Dies Leben schmäckte mir ganz nicht, dann wir waren niemals ruhig.
Mit den Burschen konnte ich nicht reden, mußte mich stoßen, plagen,
schlagen und jagen lassen. Die größte Kurzweil, die mein Obrister mit
mir hatte, war, daß ich ihm auf deutsch singen und eins vorblasen
mußte. Ich kriegte alsdann so dichte Ohrfeigen, daß der rote Saft
hernach ging. Zuletzt lernte ich das Kochen und meines Herrn Gewehr
sauber halten, darauf er viel hielt. Das schlug mir so vortrefflich zu,
daß ich endlich seine Gunst erwarb, maßen er mir ein neues Narrenkleid
aus Kalbsfellen mit viel größeren Eselsohren machen ließ. Ich trachtete
Tag und Nacht, wie ich mit guter Manier wieder ausreißen möchte,
vornehmlich weil ich den Frühling wieder erlanget hatte.

Derhalben nahm ich mich an, die Schaf- und Kühkutteln, deren es voll um
unser Quartier lag, fern hinweg zu schleifen, damit sie keinen so üblen
Geruch machten. Solches ließ sich der Obrist gefallen. Zuletzt aber
blieb ich gar aus und entwischte in den nächsten Wald.




Das achte Kapitel


Allein ich war wenig Stunden von den Kroaten hinweg, so erhascheten
mich etliche Schnapphahnen, die mein närrisch Kleid in der finstern
Nacht nicht sahen und mich durch zween von ihnen an einen gewissen Ort
im Walde führen ließen. Als wir dort waren, wollte der eine Kerl kurzum
Geld von mir und legte Handschuh und Feuerrohr nieder, um mich zu
visitieren. Sobald er aber mein haarigs Kleid und die langen Eselsohren
an meiner Kappe begriff, davon helle Funken stoben, fuhr er vor Schröck
ineinander. Solches merkte ich gleich, derowegen striegelte ich mein
Kleid, daß es schimmerte, als wann ich inwendig voller brennenden
Schwefels gestocken wäre. Ich schrie ihn mit schröcklicher Stimme
an: »Ich bin der Teufel und will dir und deinem Gesellen die Hälse
abdrähen!«

Da rannten alle beide durch Stöcke und Stauden, als wann sie
das höllische Feuer gejaget hätte. Ich aber lachte unterdessen
förchterlich, daß es im ganzen Wald erschallete.

Als ich mich abwegs machen wollte, strauchelte ich über das Feuerrohr
und da ich weiterschritte, stieß ich auch an einen Knappsack, daran
unten eine Patronentasche, mit Pulver, Blei und Zugehör wohlversehen,
hing. Das nahm ich alles an mich, weil ich mit dem Geschoß umzugehen
bei den Kroaten wohl gelernet hatte, und verbarg mich unweit davon in
einem dicken Busch.

Sobald der Tag anbrach kam die ganze Partei auf vorbenannten Platz
und suchte das verloren Feuerrohr samt Knappsack. Ich aber hielt mich
stiller als eine Maus.

»Pfui, ihr feige Tropfen,« sagte einer, »daß ihr euch von einem einigen
Kerl erschröcken, verjagen und das Gewehr abnehmen lasset!«

Jedoch der eine schwur, der Teufel solle ihn holen, wann es nicht der
Teufel selbst gewesen sei, er hätte die Hörner und seine rauhe Haut
wohl begriffen. Der Anführer antwortete: »Was meinest du wohl, daß der
Teufel mit deinem Ranzen und Feuerrohr machen wollte. Ich dörfte meinen
Hals verwetten, wo nicht der Kerl beide Stücke mit sich genommen!«

Diesem hielt ein andrer Widerpart und sagte: es könne wohl auch sein,
daß seither etlich Bauren dagewesen wären.

Zuletzt glaubten sie den grausamen Flüchen der beiden, so meine
funkelnde Haut gesehen hatten, daß es der Teufel gewesen sei, und
nahmen ihren Weg weiters.

Ich aber machte den Ranzen auf zu frühstücken und langte mit dem ersten
Griff einen Säckel heraus, in welchen dreihundert und etliche sechzig
Dukaten waren. Viel mehr erfreuete mich aber, daß ich den Sack mit
Proviant wohl gefüllet befand. Also zehrete ich bei einem lustigen
Brünnlein fröhlich zu morgen.

Solang mein Proviant währete, blieb ich im Wald, als aber mein Ranzen
leer worden, jagte mich der Hunger in die Baurenhäuser. Da kroch ich
bei Nacht in Keller und Küchen, nahm, was ich fand, und schleppte es
mit mir dahin, wo es am allerwildesten war. Noch stund der Sommer im
Anfang und ich konnte mit meinem Rohr Feuer machen.

Unter währendem diesem Herumschweifen haben mich unterschiedliche
Baursleute angetroffen, die seind aber allezeit vor mir geflohen. Also
ward ruchbar, der böse Feind wandere wahrhaftig in selbiger Gegend
umher. Derowegen mußte ich sorgen, der Proviant möchte mir ausgehen.
Ich wollte wieder Wurzeln und Kreuter essen, deren war ich aber nicht
mehr gewohnt.

Einsmals hörete ich zween Holzheuer. Ich ging dem Schlag nach, und als
ich sie sahe, nahm ich eine Handvoll Dukaten, schlich nahe zu ihnen,
zeigte ihnen das anziehende Geld und sagte: »Ihr Herren, wann ihr
meiner wartet, so will ich euch die Handvoll Gold schenken.«

Aber sobald sie mich und das Gold sahen, gaben sie Fersengeld und
ließen Schlegel und Keil samt ihrem Käs- und Brotsack liegen. Den nahm
ich, verschlug mich in den Wald und verzweifelte schier, wieder einmal
unter Menschen zu kommen.

Nach langem Hin- und Hersinnen gedachte ich meinen Schatz zu sichern,
derowegen machte ich mir aus meinen Eselsohren zwei Armbinden,
gesellete darein meine hanauischen zu den schnapphahnischen Dukaten und
arrestieret die Armbänder oberhalb den Ellbogen um meine Arme. Sodann
fuhr ich den Bauren wieder ein und holte von ihrem Vorrat, was ich
bedurfte und erschnappen konnte, jedoch so, daß ich niemals wieder an
denselbigen Ort kam.

Als ich zu Ende Mai wieder in einen Baurenhof geschlichen war, kam ich
in die Küche, merkte aber bald, daß noch Leute auf waren. Blieb demnach
mausstill sitzen und wartete. Unterdessen nahm ich einen Spalt gewahr,
den das Küchenschälterlein hatte. Ich schlich hinzu und sahe anstatt
des Lichts eine schweflichte, blaue Flamme auf der Bank stehen, bei
welcher sie Stecken, Besen, Gabeln, Stühl und Bänke schmierten und nach
einander damit zum Fenster hinaus flogen. Ich wunderte mich schröcklich
und empfand großes Grauen, weil ich aber größerer Schröcklichkeiten
gewohnt war, verfügte ich mich, nachdem sie alle abgefahren, in die
Stube und bedachte, wo ich etwas finden sollte. Satzte mich in solchen
Gedanken auf eine Bank rittlings nieder. Ich war aber kaum aufgesessen,
da fuhr ich samt der Bank gleichsam augenblicklich zum Fenster hinaus
und ließ meinen Ranzen und Feuerrohr vor den Schmierlohn und die
künstliche Salben dahinter.

Ich kam in einem Nu zu einer großen Schar Volkes, diese tanzten einen
wunderlichen Tanz, dergleichen ich mein Lebtag nie gesehen. Sie hatten
sich bei den Händen gefaßt und viel Ring ineinander gemacht mit
zusammengekehrten Rücken, also, daß sie die Angesichter hinauswarts
kehrten. Ein Ring tanzte um den andern links, der ander rechts herum
und würblete dermaßen, daß ich nicht sehen konnte, was sie in der Mitte
stehen hatten. Gleich seltsam war die Musik, welche eine wunderliche
~Harmoniam~ abgab. Meine Bank hatte mich bei den Spielleuten
niedergelassen. Die hatten anstatt Flöten, Zwerchpfeifen und Schalmeien
nichts anderes als Nattern, Vipern und Blindschleichen, darauf sie
lustig daherpfiffen. Etliche geigten auf Roßköpfen, andere schlugen
Harfe auf einem Kühgerippe, wie solche auf dem Wasen liegen. Einer
hatte eine Hündin am Arm, deren leierte er am Schwanz und fingerte an
den Dütten. Darunter trompeteten die Teufel durch die Nase, daß es im
ganzen Wald erschallete. Wie der Tanz bald aus war, fing die ganze
höllische Gesellschaft an zu rasen, zu rufen, zu rauschen, zu brausen,
zu wüten und zu toben, als ob sie alle toll wären.

In diesem Lärmen kam ein Kerl auf mich dar und hatte eine ungeheuere
Krote unterm Arm, der waren die Därme ausgezogen und wieder zum Maul
hineingeschoppt.

»Sieh hin, ~Simplici~, ich weiß du bist ein guter Lautenist, laß doch
ein Stückgen hören!«

Ich erschrak, daß ich schier umfiel, weil mich der Kerl mit meinem
Namen nannte. Ich sahe ihn mit seiner Krot steif an und er zog seinen
Nase aus und ein. Endlich stieß er mir vor die Brust, daß ich bald
davon erstickte, derowegen rief ich überlaut zu Gott. Im Hui war es
stockfinster und mir so förchterlich ums Herz, daß ich zu Boden fiel
und wohl hundert Kreuz vor mich machte.




Das neunte Kapitel


Demnach es etliche, und zwar vornehme, gelehrte Leute gibt, die nicht
glauben, daß Hexen und Unholden sein, als zweifele ich nicht, es werden
sich etliche finden, die sagen, ~Simplicius~ schneide hier mit dem
großen Messer auf. Mit denen begehre ich nicht zu fechten, dann weil
Aufschneiden jetziger Zeit fast das gemeinste Handwerk ist, als kann
ich nicht leugnen, daß ichs nicht auch könnte.

Welche aber der Hexen Ausfahren leugnen, die sollen sich erinnern,
daß Simon, der Zauberer, welcher vom bösen Geist in die Luft erhoben
ward, auf ~St. Petri~ Gebet wieder heruntergefallen. Weiters ~Nicolaus
Remigius~, ein gelehrter und verständiger Mann, so im Herzogtum
Lothringen nicht nur ein halbes Dutzend Hexen hat verbrennen lassen,
erzählet von Johann von Hembach, daß ihn seine Mutter, die Hexe war,
im sechzehnten Jahr seines Alters mit auf ihre Versammlung genommen.
~Majolus~ setzet zwei Exempel: von einem Knecht, so sich an seine
Frau gehängt, und von einem Ehebrecher, so der Ehebrecherin Büchsen
genommen, sich mit deren Salbe geschmiert und also beide zu der
Zauberer Zusammenkunft kommen sein. So ist auch mehr als genugsam
bekannt, was Gestalt teils Weiber und ledige Dirnen in Böhmen ihre
Beischläfer des Nachts einen weiten Weg auf Böcken zu sich holen
lassen. Was ~Torquemadus~ in seinem ~Hexamerone~ erzählet, mag bei ihm
gelesen werden. Wie Doktor Faust neben noch andern mehr, die gleichwohl
keine Zauberer waren, durch die Luft gefahren, ist aus seiner Histori
genugsam bekannt.

Mag einer nun meine Geschicht glauben oder nicht, es gilt mir gleich,
doch wer's nicht glauben will, der mag einen andern Weg erfinden, auf
welchen ich aus dem Stift Hirschfeld oder Fulda in so kurzer Zeit ins
Erzstift Magdeburg marschiert sei.

Ich fange meine Histori wieder an und versichere den Leser, daß ich
auf dem Bauch liegen blieb, bis es allerdings heller Tag war, weil ich
nicht das Herz hatte, mich aufzurichten. Etliche Fouragierer weckten
mich auf und nahmen mich in das Läger vor Magdeburg, allda ich einem
Obristen zu Fuß zu teil ward. Dem erzählte ich alles haarklein und wie
ich von denen Kroaten entloffen wäre; von meinen Dukaten schwieg ich
still. Indessen sammlete sich ein Haufen Volks um mich, dann ein Narr
macht tausend Narren. Unter denselben war einer, so das vorige Jahr zu
Hanau gefangen gewesen. »Hoho,« rief er, »dies ist des Kommandanten
Kalb zu Hanau!« Der Obrist fragte ihn, der Kerl aber wußte nichts,
als daß ich wohl auf der Laute schlagen könnte, ~item~ daß mich die
Kroaten von des Obrist Corpes Regiment hinweggenommen hätten. Hierauf
schickte die Obristin zu einer andern Obristin, die auf der Lauten
spielen konnte, und ließ um ihre Lauten bitten. Solche ward mir
präsentiert mit Befehl, ich solle mich hören lassen. Ich aber meinte,
daß mein leerer Bauch nicht wohl mit dem dicken, wie die Laute einen
hatte, zusammenstimmen würde. Also bekam ich ziemlich zu kröpfen und
zugleich einen guten Trunk Zerbster Bier. Sodann ließ ich beides, die
Lauten und meine Stimme hören. Darunter redete ich allerlei, so daß ich
mit geringer Mühe die Leute dahin brachte, daß sie glaubten, ich wäre
von derjenigen Qualität, die meine Kleidung vorstellete. Der Obrist
fragte mich, wo ich weiters hinwollte, und da ich antwortete, daß es
mir gleich sei, so machte er mich zu seinem Hofjunker. Er wollte auch
wissen, wo meine Eselsohren wären.

»Ja, wann du wüßtest, wo sie wären,« sagte ich, »so würden sie dir
nicht übel anstehen.«

Ich ward in kurzer Zeit bei den meisten hohen Offizierern sowohl im
kur-sächsischen als im kaiserlichen Läger bekannt, sonderlich bei den
Frauenzimmern, welche meine Kappe, Ärmel und gestutzten Ohren überall
mit seidenen Banden zierten. Was mir aber an Geld geschenkt ward, das
verspendierte ich in Hamburger und Zerbster Bier an gute Gesellen.
Überall, wo ich nur hinkam, hatte ich genug zu schmarotzen.

Als meinem Obristen aber eine eigene Laute vor mich überkam, dann er
gedachte ewig an mir zu haben, da dorft ich nicht mehr in den beiden
Lägern so hin und wieder schwärmen, sondern er stellete mir einen
Hofmeister dar, der mich beobachten und dem ich hingegen gehorsamen
sollte. Dieser war ein Mann nach meinem Herzen, still, verständig,
wohlgelehrt, von guter Konversation und was das gröbste gewesen,
überaus gottesförchtig. Er war vordem eines vornehmen Fürsten Rat
und Beamter, aber von den Schwedischen bis in Grund ruiniert worden.
Er ließ sich bei diesem Obristen vor einen Stallmeister gebrauchen,
indem sein einziger Sohn unter der kur-sächsischen Armee vor einen
Musterschreiber dienete.

In der ersten Woche schon kam er mir hinter die Briefe und erkannte,
daß ich kein solcher Narr war, wie ich mich stellete, wie er dann vom
ersten Tag an aus meinem Angesicht ein anders geurteilet hatte, weil er
sich wohl auf ~Physiognomiam~ verstund.

Ich erwachte einsmals um Mitternacht und machte über mein Leben und
seltsame Begegnüssen allerlei Gedanken, knieet neben den Bette nieder
und erzählete danksagungsweise alle Guttaten, die mir mein lieber
Gott erwiesen, und alle Gefahren, daraus er mich errettet. Weil mein
Hofmeister mehr alt als jung war und die ganze Nacht nicht durchgehend
schlafen konnte, hörete er alles, tät aber, als wenn er schliefe und
redete nicht mit mir im Zelt hievon, weil es zu dünne Wände hatte;
wollte auch meiner Unschuld versichert sein.

Bei einer Gelegenheit fand er mich einsmals nach Wunsch an einem
einsamen Ort und sagte:

»Lieber, guter Freund, ich weiß, daß du kein Narr bist, wie du
dich stellest, zumalen auch in diesem elenden Stand nicht zu leben
begehrest. Ich will womüglich mit Rat und Tat bedacht sein, wie dir
etwan zu helfen sein möchte, so du zu mir, als einem ehrlichen Mann,
dein Vertrauen setzen willst.«

Hierauf fiel ich ihm um den Hals und erzeugete mich vor übriger Freude
nicht anders, als wann er ein Prophet gewesen wäre, mich von meiner
Narrenkappe zu erlösen. Nachdem wir auf die Erde gesessen, erzählete
ich ihm mein ganzes Leben. Er beschauete meine Hände und verwunderte
sich über beides: die verwichenen und künftigen seltsamen Zufälle,
so er aus meinen Händen las. Widerriet mir durchaus, daß ich mein
Narrenkleid ablegen sollte, dann er vermittelst ~Chiromantia~ sehe, daß
mir mein Fatum ein Gefängnis androhe unter Leibes- und Lebensgefahr. Er
wollte mein treuer Freund und Vater bleiben.

Demnach stunden wir auf und kamen auf den Spielplatz, da man mit
Würfeln turnieret und alle Schwüre mit hundert und tausend Galeeren,
Rennschifflein, Tonnen und Städtgräben voll herausfluchte. Der Platz
war ungefähr so groß als der Alte Markt zu Köln, überall mit Mänteln
überstreut und mit Tischen bestellt, die alle von Spielern umgeben
waren. Jede Gesellschaft hatte drei viereckichte Schelmenbeiner, denen
sie ihr Glück vertraueten. So hatte auch jeder Mantel oder Tisch einen
Schunderer, dessen Amt war zu sehen, daß kein Unrecht geschähe. Die
liehen auch Mäntel, Tische und Würfel her und erschnappten gewöhnlich
das meiste Geld, doch blieb es ihnen nicht, dann sie verspieltens
gemeiniglich wieder oder bekams der Feldscherer, weil ihnen die Köpfe
oft gewaltig geflickt wurden.

Alle vermeineten zu gewinnen, als hätten sie aus einer fremden Tasche
gesetzt, weil aber etlich trafen, etlich fehlten, so donnerten und
flucheten auch etlich und betrogen und wurden gesäbelt; war ein
Gelächter und Zähneaufeinanderbeißen. Etliche begehrten redliche
Würfel, andere führten unvermerkt falsche ein, die wieder andere
hinwegwurfen, mit den Zähnen zerbissen und darüber aus Zorn den
Schunderern die Mäntel zerrissen. Unter den falschen Würfeln befanden
sich Niederländer, die man schleifend rollen mußte, sie hatten spitze
Rücken, drauf sie Fünfer und Sechser trugen. Andere waren oberländisch,
denen mußte man die bayrische Höhe geben, wenn man sie werfen wollte.
Etliche waren aus Hirschhorn, oben leicht und unten schwer, andre
mit Quecksilber oder Blei, aber andere mit zerschnittenen Haaren,
Schwämmen, Spreu und Kohlen gefüttert. Etliche hatten spitze Ecken,
andern waren solche glatt hinweggeschliffen. Teils waren lange Kolben,
teils sahen sie aus wie Schildkrotten. Mit solchen Schelmbeinern
zwackten, laureten, stahlen sie einander ihr Geld ab.

Mein Hofmeister sagte: »Dieses ist der allerärgste und abscheulichste
Ort im ganzen Läger. Wann einer nur den Fuß hierher setzet, so hat
er das zehende Gebot übertreten: du sollst deines nächsten Gut nicht
begehren. So du aber spielest und gewinnst, sonderlich durch Betrug
und falsche Würfel, so übertrittst du das siebend und achte Gebot. Ja,
es kann kommen, daß du auch zum Mörder wirst aus äußerster Not und
Desperation. Ein jeder auf diesem Platze ist in Gefahr, sein Geld und
auch sein Leib, Leben und gar seiner Seelen Seligkeit zu verlieren.«

Ich fragte: »Liebster Herr, warum lassens dann die Vorgesetzten zu?«

Er antwortete: »Ich will nicht sagen darum, dieweil teils Offizierer
selbst mitmachen, sondern es geschiehet, weils die Soldaten nicht
mehr lassen wollen, ja, auch nicht lassen können. Dann wer sich dem
Spielen einmal ergeben, der wird nach und nach, er gewinne oder
verspiele, so verpicht darauf, daß er's weniger lassen kann als den
natürlichen Schlaf. Man siehet etliche die ganze Nacht durch und durch
raßlen und vor das beste Essen und Trinken hineinspielen und sollten
sie auch ohn Hemd davongehen. Es ist zu unterschiedlichen Malen bei
Leib- und Lebensstrafe verboten und auf Befehl der Generalität durch
Rumormeister, Profosen, Henker und Steckenknechte mit gewaffneter Hand
offentlich und mit Gewalt verwehret worden, aber das half alles nichts.
Also daß man, der Heimlichkeit zu wehren, das Spielen wieder offentlich
erlauben und gar diesen eigenen Platz darzu widmen mußte, damit die
Hauptwacht bei der Hand wäre. Ich versichere dich, ~Simplici~, daß ich
willens bin, von dieser Materi ein ganz Buch zu schreiben, sobald ich
wieder bei den Meinigen zur Ruhe komme. Da will ich den Verlust der
edlen Zeit beschreiben, die man mit Spielen unnütz verbringet, nicht
weniger will ich die grausamen Flüche, mit welchen man Gott lästert,
und die Scheltworte erzählen, mit denen einer den andern antastet,
viel schröckliche Exempel und Historien einbringen, die sich bei,
mit und in dem Spielen zutragen. Und will nicht vergessen der Duell
und Totschläge, des Geizes, Zorns, Neides, Eifers, der Falschheit,
des Betrugs und Diebstahls und beides: der Würfel- und Kartenspieler
unsinnige Torheiten mit ihren lebendigen Farben abmalen und vor
Augen stellen, daß jeder Leser ein solch Abscheuen vor dem Spielen
gewinnen soll, als wann er Säumilch gesoffen hätte, welche man den
Spielsüchtigen wider solche ihre Krankheit unwissend eingibt.«




Das zehent Kapitel


Mein Hofmeister ward mir je länger, je holder und ich hingegen wieder
ihm, doch hielten wir unsere Verträulichkeit sehr geheim. Ich agierte
zwar den Narren, brachte aber keine grobe Zotten und Büffelpossen vor,
so daß meine Gaben zwar vielfältig genug, aber jedoch mehr sinnreich
als närrisch fielen.

So gab mir auch meines Herren Schreiber, ein arger Gast und
durchtriebener Schalk, viel Materi an die Hand, dadurch ich auf dem
Wege, den die Narren zu wandeln pflegen, unterhalten ward, indem mich
der Speivogel zu Torheiten überredete, die ich dann nicht allein vor
mich selbsten glaubte, sondern auch anderen mitteilte.

Als ich ihn einsmals fragte, was unseres Regiments Kaplan vor einer
sei, sagte er:

»Er ist der Herr ~Dicis-et-non-facis~, das ist auf deutsch soviel als
ein Kerl, der andern Leuten Weiber gibet und selbst keine nimmt. Er
ist den Dieben spinnefeind, weil sie nicht sagen, was sie tun, er aber
hingegen saget, was er nicht tut. Hingegen sein die Diebe ihm auch
nicht gar so hold, weil sie gemeiniglich gehenkt werden, wann sie mit
ihm in Umgang kommen.«

Da ich nachgehends den guten ehrlichen Pater so nannte, ward er
ausgelacht, ich aber selber gebaumölt.

Ferner überredete er mich, es kämen von den Soldaten keine tapferen
Helden in den Himmel, sondern bloß einfältige Tropfen, Bernheuter
und dergleichen, die sich an ihrem Sold genügen ließen; auch keine
politischen Alamode-Kavaliers und galante Dames, sondern nur geduldige
Job, Siemänner, langweilige Mönche, melancholische Pfaffen,
Betschwestern und allerhand Auswürflinge, die der Welt weder zu sieden
noch zu braten taugen. Er überredete mich auch, daß man zu Zeiten mit
göldenen Kugeln schieße und je kostbarer solche wären, je größeren
Schaden pflegten sie zu tun. Ja, man führet wohl eh ganze Kriegsheere
mitsamt der Artollerei, Munition und Bagage in göldenen Ketten gefangen
daher. Weiters beschwatzete er mich von den Weibern, daß mehr als der
halbe Teil Hosen trügen, obschon man sie nicht sähe, und daß vielen
ihrer Männer Hörner auf den Köpfen gaukelten, als solche ehmals Aktäon
getragen, obschon die Weiber keine Dianen wären. Welches ich ihm alles
glaubte, so ein dummer Narr war ich.

Hingegen brachte mich mein Hofmeister in Kundschaft seines Sohns,
der, wie hiebevor gemeldet, bei der kur-sächsischen Armee ein
Musterschreiber war. Den mochte mein Obrister gern leiden und
war bedacht, ihn von seinem Kapitän loszuhandeln und zu seinem
Regimentssekretär zu machen. Mit ihm, welcher wie sein Vater Ulrich
Herzbruder hieß, machte ich Freundschaft, so daß wir ewige Brüderschaft
zusammen schwuren, kraft deren wir einander in Glück und Unglück, in
Liebe und Leid nimmermehr verlassen wollten. Nichts lag uns härter
an, als wie wir meines Narrenkleides mit Ehren loswerden und einander
rechtschaffen dienen könnten. Allein der alte Herzbruder verwarnte
uns: Wann ich in kurzer Zeit meinen Stand ändere, daß mir solches
ein schweres Gefängnis und Leib- und Lebensgefahr gebären würde. Und
gleicherweise prognostizierte er sich selbst und seinem Sohn einen
großen bevorstehenden Spott.

Kurz nachher merkte ich, daß meines Obristen Schreiber meinen neuen
Bruder schröcklich neidete, weil er vor ihm zu der Sekretariatsstelle
erhoben werden wollte. Ich sahe, wie er zu Zeiten griesgramete, wie ihn
die Mißgunst bedrängte und er in schweren Gedanken allezeit seufzete,
wann der den alten oder den jungen Herzbruder ansahe. Ich kommunizierte
meinem Bruder beides aus getreuer Affektion und tragender Schuldigkeit,
damit er sich vor dem Judas vorsehe. --

Weil es nun Gebrauch im Krieg ist, daß man alte versuchte Soldaten
zu Profosen machet, so hatten wir bei uns einen abgefeumten Erzvogel
und Kernbösewicht, der mehr als vonnöten erfahren war. Ein rechter
Schwarzkünstler, Siebdreher und Teufelsbanner, war er und von sich
selbsten nicht allein so fest als Stahl, sondern ein solcher Geselle,
der andere fest machen und noch darzu ganze Esquadronen Reuter ins Feld
stellen konnte. So gab es Leute, die gern mit diesem Wendenschimpf
umgingen, sonderlich Olivier unser Schreiber, um so mehr, als sich
dessen Neid gegen den jungen Herzbruder vermehrete.

Eben damals ward meine Obristin mit einem jungen Sohn erfreuet und
die Taufsuppe fast fürstlich dargereicht. Der junge Herzbruder
war aufzuwarten ersuchet worden und weil er sich aus Höflichkeit
einstellte, schiene solches dem Olivier die erwünschte Gelegenheit.
Dann, als nun alles vorüber war, manglete meines Obristen großer
vergöldter Becher, welcher noch vorhanden gewesen, da alle fremden
Gäste schon hinweg waren. Hierauf ward der Profos geholt, in der Sache
Rat zu schaffen und das Werk so einzurichten, daß nur dem Obristen
kund wurde, wer der Dieb war, weil noch Offizierer von seinem Regiment
vorhanden, die er nicht gern zu Schanden machen wollte, wann sich
vielleicht einer davon versehen hätte.

Weil sich nun jeder unschuldig wußte, so kamen wir alle lustig in des
Obristen Zelt. Als der Zauberer aber etliche Worte gemurmelt hatte,
sprangen dem einen von uns hier, dem andern dort ein, zwei, drei, auch
mehr Hündlein aus den Hosensäcken, Ärmeln, Stiefeln, Hosenschlitzen,
diese wusselten behend im Zelt hin und wieder herum, daß es ein recht
lustig Spektakul war. Mir aber wurden meine kroatischen Kälberhosen, so
voller junge Hunde gegaukelt, daß ich solche ausziehen, und weil mein
Hemd vorlängst im Walde am Leib verfaulet war, nackend dastehen mußte.
Zuletzt sprang den jungen Herzbruder ein Hündlein mit göldenem Halsband
aus dem Hosenschlitz und das verschlang alle andern Hündlein, ward aber
selbsten je länger, je kleiner, das Halsband nur desto größer, bis es
sich endlich gar in des Obristen Tischbecher verwandelte.

Da sagte der Obrist zu meinem Herzbruder:

»Siehe, du undankbarer Gast, ich habe dich zu meinem ~Secretario~ des
morgenden Tages machen wollen. Nun aber hast du mit diesen Diebsstücken
verdient, daß ich dich noch heut aufhängen ließe. Das auch unfehlbar
geschehen sollte, wann ich deinen ehrlichen, alten Vater nicht
verschonete. Geschwind, pack dich aus meinem Läger!«

Mein junger Herzbruder ward nicht gehört. Indem er fortging, ward dem
guten alten Herzbruder ganz ohnmächtig, daß man genug an ihm zu laben
und der Obrist selbst an ihm zu trösten hatte.

Sobald des jungen Herzbruders Kapitän diese Geschichte erfuhr, nahm er
ihm die Musterschreiberstelle und lud ihm eine Picke auf, von welcher
Zeit an er bei männiglich so verachtet ward, daß er sich oft den Tod
wünschete. Sein Vater aber bekümmerte sich dergestalt, daß er in eine
schwere Krankheit fiel und sich auf das Sterben gefaßt machte. Demnach
er sich ohndas prognostizieret, daß er den 26. ~Julii~ Leib- und
Lebensgefahr ausstehen müsse, verlangte er von dem Obristen, daß sein
Sohn noch einmal zu ihm kommen dörfte. Ich ward der dritte Mitgesell
ihres Leides. Da sahe ich, daß der Sohn keiner Entschuldigung bedörftig
gegen seinen Vater, der als weiser, tiefsinniger Mann unschwer ermaß,
daß Olivier seinem Sohn hatte das Bad durch den Profosen zurichten
lassen. Aber was vermochte er gegen den Zauberer! Überdies versahe
er sich des Todes und wußte doch nicht geruhiglich zu sterben, weil
er seinen Sohn in solcher Schande hinter sich lassen sollte. Es war,
versichert, dieser beiden Jammer so erbärmlich anzuschauen, daß ich
vom Herzen weinen mußte. Zuletzt beschlossen sie, Gott ihre Sache in
Geduld heimzustellen und auf Mittel zu gedenken, wie sich der junge
Herzbruder von seiner Kompagnia loswürken und anderwärts sein Glück
suchen könnte. Da mangelte es aber am Gelde und ich gedachte meiner
gespickten Eselsohren, fragte derowegen, wieviel sie zu ihrer Notdurft
haben mußten. Der junge Herzbruder meinte, mit hundert Talern aus
seinen Nöten zu kommen. Ich rief: »Hab' ein gut Herz, Bruder, ich will
dir hundert Dukaten geben!« -- »Bist du ein rechter Narr und scherzest
in unserer äußersten Trübseligkeit?«

Ich streifete mein Wams ab und melkete aus dem einen Eselsohr hundert
Dukaten, das Übrige behielt ich und sagte: »Hiemit will ich deinem
kranken Vater aufwarten.«

Da fielen sie mir um den Hals, küßten mich und wußten vor Freuden
nicht, was sie taten, wollten mir auch eine Handschrift zustellen, daß
sie mich um diese ~Summam~ samt dem Interesse hinwiederum mit großem
Dank befriedigen wollten, so ich aber nicht annahm, sondern mich in
ihre beständige Freundschaft befahl.

Hierauf wollte der junge Herzbruder verschwören, sich an dem Olivier zu
rächen oder darum zu sterben. Aber sein Vater verbot ihm solches und
versicherte ihn, daß derjenige, der den Olivier totschlüge, wiederum
vom ~Simplicio~ den Rest kriegen werde. »Doch,« sagte er, »ich bin
dessen wohl vergewissert, daß ihr beide einander nicht umbringen
werdet, weil keiner von euch durch Waffen umkommen soll.«

Der junge Herzbruder entledigte sich mit dreißig Talern, daß ihm sein
Kapitän einen ehrlichen Abschied gab, verfügte sich mit dem übrigen
Geld und guter Gelegenheit nach Hamburg, montierte sich allda mit zwei
Pferden und ließ sich unter der schwedischen Armee vor einen Freireuter
gebrauchen.




Das elfte Kapitel


Keiner schickte sich besser, dem alten Herzbruder abzuwarten, als ich,
so ward mir auch solches Amt von dem Obristen aufgetragen. Es besserte
sich von Tag zu Tag mit ihm, also daß er noch vor dem 26. ~Julii~ fast
wieder überall zu völliger Gesundheit gelangte. Doch wollte er sich
noch inhalten und krank stellen, bis vermeldter Tag, vor welchem er
sich merklich entsatzte, vorbei wäre.

Indessen besuchten ihn allerhand Offizierer von beiden Armeen, die
ihr künftig Glück von ihm wissen wollten, dann weil er ein guter
~Mathematicus~ und Nativitätensteller, benebens auch ein vortrefflicher
~Physiognomist~ und ~Chiromanticus~ war, ging seine Aussag selten
fehl. Er nannte sogar den Tag, an welchem die Schlacht vor Wittstock
nachgehends geschahe, sintemal ihm viel zukamen, denen um dieselbige
Zeit, einen gewalttätigen Tod zu erleiden, angedroht war.

Dem falschen Olivier, der sich gar däppisch bei ihm zu machen wußte,
sagte er ausdrücklich, daß er eines gewalttätigen Todes sterben müsse,
und daß ich seinen Tod rächen werde, weswegen mich Olivier folgender
Zeit hochhielt. Auch mein zukünftiges Leben erzählete er mir, welches
ich aber wenig achtete.

Als nun der 26. ~Julii~ eingetreten war, vermahnete er mich und einen
Fourierschützen, den mir der Obrist auf sein Begehren denselben Tag
zugegeben hatte, ganz treulich, wir sollten niemand zu ihm ins Zelt
lassen. Er lag allein darin und betete. Da es aber Nachmittag ward,
kam ein Leutenant aus dem Reuterläger dahergeritten, welcher nach des
Obristen Stallmeister fragte. Er ward zu uns und gleich darauf wieder
von uns abgewiesen. Er wollte sich aber nicht abweisen lassen, sondern
bat den Fourierschützen mit untergemischten Verheißungen, ihn vor den
Stallmeister zu lassen, als mit welchem er noch diesen Abend notwendig
reden müßte. Weil aber solches auch nicht helfen wollte, fing er an
zu fluchen, mit Donner und Hagel dreinzukollern und zu sagen, er sei
schon so vielmal dem Stallmeister zu Gefallen geritten und hätte ihn
noch niemals daheim angetroffen, so er nun jetzt einmal vorhanden sei,
so sollte er abermal die Ehre nicht haben, nur ein einzig Wort mit
ihm zu reden? Stieg darauf ab, ließ sich nicht verwehren, das Zelt
selbst aufzuknüpfen, worüber ich ihm in die Hand biß und eine dichte
Maulschelle davor bekam.

Sobald er meinen Alten sahe, sagte er:

»Der Herr sei gebeten, mir zu verzeihen, daß ich die Frechheit
gebrauche, ein Wort mit ihm zu reden.«

»Wohl,« antwortete der Stallmeister, »was beliebt dann dem Herrn?«

»Nichts anders,« sagte der Leutenant, »als daß ich den Herrn bitten
wollte, ob er sich ließe belieben, mir meine Nativität zu stellen.«

Der Stallmeister entgegnete: »Ich will verhoffen, mein hochgeehrter
Herr werde mir vergeben, daß ich demselben vor diesmal meiner Krankheit
halber nicht willfahren kann. Weil diese Arbeit viel Rechnens brauchet,
wirds mein blöder Kopf jetzo nicht verrichten können. Wann er sich aber
bis morgen zu gedulden beliebet, will ich ihm verhoffentlich genugsame
~Satisfaction~ tun.«

»Herr,« sagte hierauf der Leutenant, »Er sage mir nur etwas dieweil aus
der Hand.«

»Mein Herr,« antwortete der alte Herzbruder, »dieselbe Kunst ist gar
mißlich und betrüglich, derowegen bitte ich, der Herr wolle mich damit
soweit verschonen, ich will morgen hergegen alles gern tun, was der
Herr von mir begehret.«

Der Leutenant wollte sich doch nicht abweisen lassen, sondern trat
meinem Vater vors Bette, streckte ihm die Hand dar und sagte:

»Herr, ich bitte nur um ein paar Worte, meines Lebens Ende betreffend
mit Versicherung, wann solches etwas Böses sein sollte, daß ich des
Herren Rede als eine Warnung von Gott annehmen will, um mich desto
besser vorzusehen. Darum bitte ich um Gottes willen, der Herr wolle mir
die Wahrheit nicht verschweigen!«

Der redliche Alte antwortete ihm hierauf kurz und sagte: »Nun wohlan,
so sehe sich der Herr dann wohl vor, damit er nicht in dieser Stunde
noch aufgehängt werde.«

»Was, du alter Schelm,« schrie der Leutenant, »solltest du einen
Kavalier solche Worte vorhalten dörfen!« Zog damit vom Leder und stach
meinen lieben alten Herzbruder im Bette zu Tode.

Ich und der Fourierschütz riefen alsbald Lärmen und Mordio, also daß
alles dem Gewehr zulief. Der Leutenant aber machte sich unverweilet auf
seinen Schnellfuß und wäre auch ohn Zweifel entritten, wann nicht eben
persönlich der Kurfürst von Sachsen mit vielen Pferden vorbei gekommen
wäre und ihn hätte einholen lassen. Als derselbe den Handel vernahm,
wandte er sich zu dem von Hatzfeld, als unserm General, und sagte
nichts andres als dieses:

»Das wäre eine schlechte ~Disciplin~ in einem kaiserlichen Läger, wann
auch ein Kranker im Bette vor den Mördern seines Lebens nicht sicher
sein sollte!«

Das war ein scharfer Sentenz und genugsam, den Leutenant um das Leben
zu bringen, gestalt ihn unser General alsbald an seinem allerbesten
Hals aufhängen ließ.

Aus dieser wahrhaftigen Histori ist zu sehen, daß nicht sogleich alle
Wahrsagungen zu verwerfen sein, wie etliche Gecken tun, die gar nichts
glauben können. Allein ich habe oft gewünscht und wünsche es noch, daß
mein lieber alter Herzbruder zu mir geschwiegen hätte. Dann der Mensch
kann sein vorausgesetztes Ziel schwerlich überschreiten, also auch ich
die unglücklichen Fälle, so er mir angezeiget, habe niemals umgehen
können. Was half mir, daß der alte Herzbruder hoch und teuer schwur,
ich wäre von edlen Eltern geboren und erzogen worden, da ich doch von
niemand anders wußte, als von meinen Knän und meiner Meuder! ~Item~ was
halfs dem Wallenstein, Herzog von Friedland, daß ihm profezeit ward,
er werde gleichsam mit Saitenspiel zum König gekrönt werden. Weiß man
nicht, wie er zu Eger ist eingewieget worden?




Das zwölfte Kapitel


Meine beiden Herzbrüder hatte ich verloren, das ganze Läger vor
Magdeburg war mir verleidet, ich ward meines Standes so müd und satt,
als wann ich's mit lauter eisernen Kochkesseln gefressen hätte.

Olivier, der ~Secretarius~, welcher nach des alten Herzbruders Tod mein
Hofmeister geworden war, erlaubte mir oft mit den Knechten auf Fourage
zu reuten. Als wir nun einsmals in ein großes Dorf kamen, darin etliche
den Reutern zuständige Bagage logierte, und jeder hin und wider in die
Häuser ging, zu suchen, was etwan mitzunehmen wäre, stahl ich mich auch
hinweg und suchte, ob ich nicht ein altes Baurenkleid finden möchte.
Aber ich mußte mit einem Weiberkleid vorlieb nehmen, zog es an und warf
den Narrenhabit in ein ~Secret~. In diesem Aufzuge ging ich über die
Gasse etlichen Offiziersweibern entgegen und machte enge Schrittlein.
Ich war aber kaum außer Dach, da mich etliche Fouragierer sahen und
besser springen lehrten. Sie schrieen: Halt! Halt! -- ich lief zu den
obgemeldten Offiziererinnen, vor denselben fiel ich auf die Knie und
bat, meine Jungfernschaft vor diesen geilen Buben zu schützen. Da ward
ich von einer Rittmeisterin vor eine Magd angenommen, bei welcher ich
mich auch beholfen, bis Magdeburg von den unseren eingenommen ward.

Die Rittmeisterin war kein Kind mehr, wiewohl sie noch jung war,
und vernarrete sich dermaßen in meinen glatten Spiegel und geraden
Leib, daß sie mir endlich nach lang gehabter Mühe und vergeblicher,
umschweifender Weitläufigkeit nur allzu deutsch zu verstehen gab,
wo sie der Schuh am meisten drucke. Ich aber, damals noch viel zu
gewissenhaft, tät, als wann ichs nicht merkte und ließ keine anderen
Anreizungen erscheinen, als solche daraus man eine fromme Jungfer
urteilen mochte. Der Rittmeister und sein Knecht lagen an derselben
Kränke wie die Rittmeisterin, dahero befahl er seinem Weibe, sie sollte
mich besser kleiden, damit sie sich meines garstigen Baurenkittels
nicht schämen dörfte. Sie tät mehr, als ihr befohlen war, und putzte
mich heraus wie eine franzsche Poppe, welches das Feuer bei allen
dreien noch mehr schürete. Ja, es ward endlich bei ihnen so groß, daß
Herr und Knecht eifrigst von mir begehreten, was ich ihnen nit leisten
konnte und der Frau selbst mit einer schönen Manier verweigerte. Und
weil die Rittmeisterin mich noch endlich zu überwinden verhoffte,
verlegte sie dem Manne alle Pässe und liefe ihm alle Ränke ab, also
daß er vermeinete, er müsse toll und töricht darüber werden. Einsmals
stund der Knecht vor dem Wagen, darin ich alle Nacht schlafen mußte,
klagte mir seine Liebe mit heißen Tränen und bat andächtig um Gnade und
Barmherzigkeit. Ich aber erzeigte mich härter als Stein und gab ihm zu
verstehen, daß ich meine Keuschheit bis in Ehstand bewahren wollte. Da
er mir die Ehe wohl tausendmal anbot, und ich ihm stets versicherte,
daß es unmöglich sei, verzweifelte er endlich gar, dann er zog den
Degen aus, satzte die Spitze an die Brust, den Knopf an den Wagen und
tät nicht anders, als wann er sich jetzt erstechen wollte. Ich sprach
ihm zu und gab ihm Vertröstung auf morgen frühe. So ward er ~content~
und ging schlafen, ich aber wachte desto länger. Und ich befand,
daß meine Sache mit der Zeit nicht gut tun würde. Die Rittmeisterin
ward je länger, je ~importuner~ mit ihren Reizungen, der Rittmeister
verwegener mit seinen Zumutungen, der Knecht verzweifelter in seiner
Liebe. Ich mußte oft meiner Frau bei hellem Tage Flöhe fangen, nur
darum, daß ich ihre Alabasterbrüstlein sehen und ihren zarten Leib
genug betasten sollte, welches mir, weil ich auch Fleisch und Blut
hatte, zu ertragen stets schwerer fallen wollte. Ließ mich die Frau
zufrieden, so quälete mich der Rittmeister, und wann ich von diesen
beiden Ruhe haben sollte, so peinigte mich der Knecht. Also kam mich
das Weiberkleid zu tragen viel sauerer an, als meine Narrenkappe. Ich
steckte würklich in derjenigen Gefängnus, auch Leib- und Lebensgefahr,
als mein alter Herzbruder wahrgesaget hatte. Was sollte ich tun? Ich
beschloß endlich, mich dem Knecht zu offenbaren, sobald es Tag würde,
dann ich dachte, seine Liebesregungen werden sich alsdann legen.

Mein Hans ließ es gleich nach Mitternacht tagen, sein Jawort zu holen,
und fing an am Wagen zu rappeln, als ich eben am allerstärksten
schlief. Er rief etwas zu laut: »Sabina, Sabina, ah, mein Schatz,
stehet auf und haltet mir Euer Versprechen!« Also weckte er den
Rittmeister eher als mich, weil der sein Zelt am Wagen stehen hatte.
Ihm ward vor Eifersucht grün und gelb vor den Augen, doch kam er nicht
heraus, sondern stund nur auf zu sehen, wie der Handel liefe. Zuletzt
weckte mich der Knecht. Ich schalt ihn, er aber nötigte mich mit seiner
Importunität, aus dem Wagen zu kommen, oder ihn einzulassen. Wie ich
nun mit meinen aufgestreiften Ärmeln herabstieg, ward mein Hans durch
meine weißen Arme so heftig ~inflammieret~, daß er mich mit Küssen
anfiel. Solches vermochte der Rittmeister nicht zu erdulden, sondern
sprang mit bloßem Degen aus dem Zelt, meinem armen Liebhaber den Fang
zu geben, aber der ging durch und vergaß das Wiederkommen.

»Du Bluthur, ich will dich lernen ...« mehrers konnte der Rittmeister
vor Zorn nicht sagen, sondern schlug auf mich zu, als wann er unsinnig
wäre. Ich fing an zu schreien, darum mußte er aufhören, damit er keinen
Alarm erregte, dann beide Armeen, die sächsische und die kaiserliche,
lagen damals gegeneinander, weil sich die schwedische unter dem Panier
näherte.

Als es nun Tag worden, gab mich mein Herr den Reuterjungen preis, eben
als beide Armeen aufbrachen. Das war nun ein Schwarm von Lumpengesind,
und dahero die Hatz desto größer und erschröcklicher. Sie eileten
mit mir einem Busch zu, ihre viehischen Begierden zu sättigen, wie
dann diese Teufelskinder im Brauch haben, wann ihnen ein Weibsbild
dergestalt übergeben wird. So folgten ihnen auch sonst viel Bursche
nach, die dem elenden Spaß zusahen, unter welchen auch mein Hans war.
Der ließ mich nicht aus den Augen. Er wollte mich mit Gewalt erretten,
und sollte es seinen Kopf kosten. Er bekam Beiständer, weil er sagte,
ich sei seine versprochene Braut. Solches war den Reuterjungen, die ein
besser Recht auf mich zu haben vermeineten, allerdings ungelegen. Da
fing man an Stöße auszuteilen, der Zulauf ward je länger, je größer,
ihr Geschrei lockte den Rumormeister herzu, welcher eben ankam, als
sie mir die Kleider vom Leibe gerissen und gesehen hatten, daß ich
kein Weibsbild war. Seine Gegenwart machte alles stockstill, weil er
mehr geförchtet ward als der Teufel selbst. Er informierte sich der
Sache kurz und nahm mich gefangen, weil es ein ungewöhnlich und fast
argwöhnisch Ding war, daß sich ein Mannsbild in Weiberkleidern sollte
finden lassen.

Ich ward zum General-Auditor geführt, der fing an mich zu examinieren.
Da erzählete ich meine Händel, wie sie waren, es ward mir aber nicht
geglaubt. Auch konnte der General-Auditor nicht wissen, ob er einen
Narren oder einen ausgestochenen Bösewicht vor sich hatte. Frage und
Antwort fiel so artlich und der Handel an sich selbst war seltsam.

Er hieß mich, eine Feder nehmen und schreiben, ob etwa meine
Handschrift bekannt oder doch so beschaffen wäre, daß man etwas daraus
abnehmen möchte. Ich ergriff Papier und Feder geschicklich und fragte,
was ich schreiben sollte. Der General-Auditor, der vielleicht unwillig
war, weil das Examen sich verzog, antwortete.

»Hei, schreib: deine Mutter, die Hur!«

Ich satzte ihm diese Worte hin, und sie machten meinen Handel nur desto
schlimmer, dann der General-Auditor glaubte jetzt erst, daß ich ein
rechter Vogel sei. Er fragte den Profosen, ob man mich visitiert, der
Profos antwortete: nein, dann mich der Rumormeister gleichsam nackend
eingebracht hätte. Aber ach, das half nichts, der Profos mußte mich
besuchen und fand meine beiden Eselsohren mit den Dukaten.

Da hieß es: was bedörfen wir ferner Zeugnus; dieser Verräter hat ohn
Zweifel ein groß Schelmstück zu verrichten. Warum sollte sich sonst
ein Gescheiter in ein Narrenkleid oder ein Mannsbild in Weiberkittel
verstellen, zu was End wäre er sonst mit einem so ansehnlichen Stück
Geld versehen? Saget er nicht selbst, er habe bei dem Gubernator zu
Hanau, dem allerverschlagensten Soldaten in der Welt, lernen auf der
Lauten schlagen? Was mag er sonst bei denselben Spitzköpfen vor listige
Praktiken gesehen haben! Der nächste Weg ist, daß man ihn auf die
Folter bringe!

Wie mir damals zu Mut gewesen, kann sich ein jeder leicht einbilden.

Aber eh man diesen strengen Prozeß mit mir ins Werk satzte, gerieten
die Schweden den Unsrigen in die Haare. Gleich anfänglich kämpften die
Armeen um den Vortel und gleich darauf um das schwere Geschütz, dessen
die Unsrigen stracks verlustig wurden.

Unser Profos hielt zwar ziemlich weit mit seinen Leuten und den
Gefangenen hinter der Battaglia, gleichwohl waren wir unserer Brigade
so nahe, daß wir jeden von hinterwärts an den Kleidern erkennen
konnten. Und als eine schwedische Eskadron auf die unsrige traf, waren
wir sowohl als die Fechtenden selbst in Todesgefahr, dann in einem
Augenblick flog die Luft so häufig voller singender Kugeln über uns
her, daß es das Ansehen hatte, als ob die Salve uns zu Gefallen wäre
gegeben worden. Davon duckten sich die Forchtsamen, als ob sie sich in
sich selbst hätten verbergen wollen, diejenigen aber, so Courage hatten
und mehr bei dergleichen Scherz gewesen, ließen solche unverblichen
über sich hinstreichen. Im Treffen selbst suchte jeder seinem Tode
mit Niedermachung des Nächsten, der ihm aufstieß, vor zu kommen. Das
gräuliche Schießen, das Gekläpper der Harnische, das Krachen der
Piken, das Geschrei beider: der Verwundeten und Angreifenden machten
neben den Trompeten, Trommeln und Pfeifen eine erschröckliche Musik.
Da sahe man nichts als einen dicken Rauch und Staub, welcher schien,
als wolle er die Abscheulichkeit der Verwundeten und Toten bedecken.
In demselben hörete man ein jämmerliches Wehklagen der Sterbenden und
ein lustiges Geschrei derjenigen, die noch voller Mut staken. Die
Pferde selbst hatten das Ansehen, als wenn sie zur Verteidigung ihrer
Herren je länger, je frischer würden, so hitzig zeigten sie sich in
dieser Schuldigkeit. Deren sahe man etliche unter ihren Herren tot
darniederfallen, voller Wunden, die sie unverschuldet in getreuem
Dienste empfangen hatten, andere fielen auf ihre Reuter und wurden
so von ihnen getragen, die sie bei Lebzeiten hatten tragen müssen,
wiederum andere, nachdem sie ihrer herzhaften Last, die sie kommandiert
hatte, entladen worden, ließen die Menschen in ihrer Wut und Raserei,
rissen aus und suchten im weiten Feld ihre einstige Freiheit.

Die Erde, die sonst alle Toten deckt, war damals selbst mit Toten
überstreut. Köpfe und Leiber lagen getrennt, etlichen hing in grausamer
und jämmerlicher Weise das Ingeweid heraus, andern war der Kopf
zerschmettert und das Hirn zerspritzt. Da sahe man die entseelten
Leiber ihres eigenen Geblüts beraubet und hingegen Lebendige mit
fremdem Blute begossen. Da lagen abgeschossene Arme, an welchen sich
die Finger noch regten, gleichsam als ob sie wieder in das Gedräng
wollten, hingegen rissen Kerle aus, die noch keinen Tropfen Blut
vergossen hatten. Dort lagen abgelöste Schenkel, die, obwohl der Bürde
ihres Körpers entladen, dennoch viel schwerer geworden waren. Da sahe
man verstümmelte Soldaten um Beförderung ihres Todes, hingegen andere
um Quartier und Verschonung ihres Lebens bitten. ~Summa summarum~ da
war nichts anderes als ein elender, jämmerlicher Anblick.

Die schwedischen Sieger trieben die Unsrigen, um sie mit ihrer
schnellen Verfolgung vollends zu zerstreuen. Mein Herr Profos ergriff
die Flucht und nötigte uns, samt ihm durchzugehen. Da jagte der junge
Herzbruder daher mit noch fünf Pferden und grüßte ihn mit einer
Pistole:

»Siehe da, du alter Hund, ist es noch Zeit junge Hündlein zu machen?
Ich will dir deine Mühe bezahlen!«

Aber der Schuß beschädigte den Profosen so wenig wie einen stählernen
Ambos.

»Oho, bist du der Haare,« rief mein Herzbruder, »ich will nicht
vergeblich dir zu Gefallen herkommen sein. Du mußt sterben und wäre dir
deine Seele angewachsen!«

Er befahl darauf einen Musketierer von des Profosen eigener Wacht, ihn
mit der Axt niederzuschlagen.

Ich aber ward erkannt, meiner Ketten und Bande entlediget und auf ein
Pferd gesatzt, das mein Herzbruder durch einen Knecht in Sicherheit
führen ließ.




Das dreizehnte Kapitel


Demnach die sieghaften Überwinder ihre Beuten teilten und ihre Toten
begruben, ermanglete mein Herzbruder, der durch Begierde der Ehre und
Beute sich hatte so weit verhauen, daß er gefangen ward. So erbte mich
sein Rittmeister, bei welchem ich mich vor einen Reuterjungen mußte
gebrauchen lassen.

Gleich hernach ward er zum Obrist-Leutenant befördert, ich aber schlug
ihm in den Quartieren die Lauten, im Marschieren mußte ich ihm den
Küraß nachtragen, welches mir eine beschwerliche Sache war. Dann
obzwar diese Waffen vor feindlichen Püffen schützen, so befand ich
an ihnen ein Widerspiel, indem unter ihrem Schutz auf meinem Leibe
eine Armada oder Heerhauf ausgebrütet ward, die ihren freien Paß und
Tummelplatz behaupteten, sintemal ich mit meinen Händen nicht unter
den Harnisch konnte, einen kleinen Streif unter sie zu tun. Ich hatte
weder Zeit noch Gelegenheit, sie durch Feuer, Wasser oder Gift (maßen
ich wohl wußte was Backöfen und Quecksilber vermöchten) auszurotten
und mußte mich mit ihnen schleppen, meinen Leib und Blut zum besten
geben. Endlich erfand ich eine Kunst, daß ich einen Pelzfleck um den
Ladestecken der Pistole wickelte, wenn ich dann mit dieser Lausangel
unter den Harnisch fuhr, fischte ich sie dutzendweis aus ihrem Vorteil,
es mochte aber wenig erklecken.

Einsmals ward mein Obrist-Leutenant kommandiert eine Cavalcada mit
einer starken Partei in Westfalen zu tun, und wäre er so stark an
Reutern gewesen, als ich an Läusen, so hätte er die ganze Welt
erschröckt, so aber mußte er behutsam gehen. Ich war damals mit meiner
Einquartierung auf höchste kommen und ich getraute meine Pein nicht
länger zu gedulden. Als teils die Reuter fütterten, teils schliefen und
teils Schildwacht hielten, ging ich abseits unter einen Baum, meinen
Feinden eine Schlacht zu liefern. Zu solchem End zog ich den Harnisch
aus, unangesehen andre einen anziehen, wann sie fechten wollen, und
fing ein solches Würgen und Morden an, daß mir gleich beide Schwerter
an den Daumen vom Blut troffen. So oft mir dieses ~Rencontre~ zu
Gedächtnus kommt, beißt mich die Haut noch allenthalben. Ich dachte
zwar, ich sollte nicht so wider mein Geblüt wüten, vornehmlich wider so
getreue Diener, die sich mit einem hängen und radbrechen ließen, aber
ich fuhr mit meiner Tyrannei unbarmherzig fort, daß ich nicht gewahrte,
wie die Kaiserlichen meinen Obrist-Leutenant ~chargierten~, bis sie
endlich auch an mich kamen, meine Läus entsatzten und mich selbst
gefangen nahmen. Sie scheueten meine Mannheit gar nicht, mit der ich
kurz zuvor viel Tausend erlegt und den Titul des Schneiders »Sieben auf
einen Streich« überstiegen hatte. Mich kriegte ein Dragoner, und ich
mit ihm meinen sechsten Herrn, weil ich sein Jung sein mußte.

Unsere Wirtin wollte nicht, daß ich sie und ihr ganzes Haus mit meinen
Völkern besetzte, so machte sie ihnen den Prozeß kurz und gut, steckte
meine Lumpen in Backofen und brannte sie so sauber aus wie eine alte
Tabakpfeife.

Hingegen bekam ich ein neues Kreuz auf den Hals, weil mein Herr einer
von denjenigen war, die in Himmel zu kommen sich getrauen. Er ließ
sich glatt am Sold genügen und betrübte im übrigen kein Kind. Seine
ganze Prosperität bestund in dem, was er mit Wachen verdienete und von
seiner wochentlichen Löhnung erkargete. Ich und sein Pferd mußten ihm
sparen helfen. Davon kams, daß ich den trockenen Pumpernickel gewaltig
beißen und mich, wanns wohl ging, mit Dünnbier behelfen mußte. Wollte
ich aber besser futtern, so mußte ich stehlen, aber mit ausdrücklicher
Bescheidenheit, daß er nichts davon innewurde. Seinethalben hätte man
weder Galgen, Esel, Henker, Steckenknechte noch Feldscherer bedörft,
auch keinen Marketender noch Trommelschlager, die den Zapfenstreich tun
müssen. Sein ganzes Tun war fern von Fressen, Saufen, Spielen und allen
Duellen, ward er aber auf ~Convoi~, Partei oder sonst einen Anschlag
kommandiert, so schlenderte er mit dahin, wie ein alt Weib am Stecken.

Ich hatte mich keines Kleides bei ihm zu getrösten, weil er selbst
zerflickt daherging. Sein Pferd war vor Hunger so hinfällig, daß sich
weder Schwede noch Hesse vor seinem dauerhaften Nachjagen zu förchten
hatten. Dieses alles bewegte seinen Hauptmann, ihn ins sogenannte
Paradeis, einem Frauenkloster, auf ~Salvaguardi~ zu legen. Dort sollte
er sich begrasen und wieder montieren. Auch hatten die Nonnen um einen
frommen und stillen Kerl gebeten.

»Potz Glück, Simprecht,« sagte er, dann er konnte meinen Namen nicht
behalten, »kommen wir gar in das Paradeis! Wie wollen wir fressen!«
Und wir fanden, was wir begehrten, daß ich in Kürze wieder einen
glatten Balg bekam. Dann da satzte es das fetteste Bier, die besten
westfälischen Schunken und Knackwürste, wohlgeschmack und sehr delikat
Rindfleisch, das man aus dem Salzwasser kochte und kalt zu essen
pflegte. Da lernte ich das schwarze Brot fingersdick mit gesalzener
Butter schmieren und mit Käs belegen, damit es desto besser rutschte,
und wann ich so über einen Hammelskolben kam, der mit Knoblauch
gespickt war, und eine gute Kanne Bier darneben stehen hatte, so
erquickte ich Leib und Seele und vergaß meines ausgestandenen Leides.

Das Glück wollte es wieder wettspielen, da mich ehebevor das Unglück
haufenweis überfallen hatte: dann als mich mein Herr nach Soest
schickte, seine Bagage vollends zu holen, fand ich unterwegs einen Pack
mit etlichen Ellen Scharlach, samt einem Sammetfutter. Das vertauschte
ich zu Soest bei einem Tuchhändler um gemein, grünwullen Tuch zu einem
Kleid samt Ausstaffierung mit dem Geding, mir das Kleid machen zu
lassen. Ich gab ihm auch die silbernen Knöpf und Galaunen vor ein Hemd
und ein Paar neuer Schuhe. Also kehrete ich nagelneu herausgeputzt
wieder ins Paradeis zu meinem Herrn zurück, der gewaltig kollerte, daß
ich ihm den Fund nicht zugebracht, und der Filz schamet sich wohl auch,
daß sein Junge besser gekleidet war als er selbst. Derowegen ritt er
nach Soest, borgte Geld auf seinen wochentlichen ~Salvaguardi~-Sold und
montierte sich damit aufs beste.

Von dieser Zeit an hatten wir das allerfäulste Leben. Das Kloster
war auch von den Hessen, unserm Gegenteil, mit einem Musketier
salvaguadiert, derselb war seines Handwerks ein Kürschner und dahero
nicht allein ein Meistersänger, sondern auch ein trefflicher Fechter.
Damit er seine Kunst nicht vergäße, übte er sich täglich mit mir in
allen Gewehren, wovon ich so fix ward, daß ich mich nicht scheuete ihm
Bescheid zu tun, wann er wollte.

Das Stift vermochte eine eigene Wildbahn und hielt einen eigenen
Jäger. Weil ich nun grün gekleidet war, gesellete ich mich zu ihm
und lernete ihm denselben Herbst und Winter seine Künste ab. Solcher
Ursachen halber nannte mich jedermann »dat Jäjerken«. Mir wurden alle
Wege und Stege bekannt, was ich mir hernach trefflich zu nutz machte.
Bei üblem Wetter las ich allerhand Bücher, die mir der Klosterverwalter
liehe, und da die Klosterfrauen gewahr wurden, daß ich neben meiner
guten Stimme auch auf der Laute und etwas wenigs auf dem Instrument
schlagen konnte, weil ich zudem eine ziemliche Leibsproportion und
schönes Gesicht hatte, hielten sie alle meine Sitten, Wesen, Tun und
Lassen vor adelig und ich mußte unversehens ein sehr beliebter Junker
sein.

Da ward mein Herr abgelöst, was ihn auf das gute Leben so übel bekam,
daß er darüber erkrankte, und weil starkes Fieber darzu schlug, zumalen
noch die alten Mucken, die er sein Lebtag im Kriege aufgefangen,
hinzukamen, machte ers kurz und ward in drei Wochen hernach begraben.
Ich machte ihm die Grabschrift:

    Der Schmalhans lieget hier, ein tapferer Soldat,
    Der all sein Lebetag kein Blut vergossen hat.

Ich war damals ein frischer, aufgeschossener Jüngling, der seinen
Mann stellen konnte, also ward mir von meinem Hauptmann das Erbe
des Dragoners angeboten, wann ich mich an meines toten Herren Statt
anwerben lassen wollte. Das nahm ich desto lieber an, weil mir bekannt,
daß meines Herren alte Hosen mit ziemlichen Dukaten gespickt waren.

Allein dem Kommandanten zu Soest mangelte ein Kerl, wie ich ihm einer
zu sein dünkte, so unterstund er sich, mich noch zu bekommen, maßen
er meine Jugend vorwandte, und mich vor keinen Mann passieren lassen
wollte. Er schickte nach mir und sagte:

»Hör, Jägerken, du sollt mein Diener sein und meine Pferde warten.«

»Herr, wir sind nicht vor einander. Ich hätte lieber einen Herrn, in
dessen Diensten die Pferde auf mich warten. Ich will Soldat bleiben.«

»Dein Bart ist noch viel zu klein.«

»O nein, ich getraue einen Mann zu bestehen, der achtzig Jahre alt ist.
Der Bart schlägt keinen Mann, sonst würden die Böcke hoch ~aestimieret~
werden.«

»Wann die ~Courage~ so gut ist, als das Maulleder, so will ich dich
passieren lassen.«

»Das kann in der nächsten ~Occasion~ probiert werden,« gab ich zu
verstehen. Und er ließ mich bleiben.

Hierauf anatomierte ich meines Dragoners Hosen, schaffte mir aus deren
Eingeweid noch ein gut Pferd und das beste Gewehr und ließ mich von
neuem grün kleiden, weil mir der Name Jäger beliebte. Also ritt ich
mit meinem Jungen selbander daher wie ein Edelmann und dünkte mich
fürwahr keine Sau zu sein. Ich war so kühn, meinen Hut mit einem tollen
Federbusch zu zieren wie ein Offizier, daher bekam ich bald Neider und
Mißgönner, und es satzte empfindliche Worte, endlich gar Ohrfeigen. Ich
hatte aber kaum einem oder dreien gewiesen, was ich im Paradies von dem
Kürschner gelernt hatte, da ließ mich nicht allein jedermann zufrieden,
sondern suchte auch meine Freundschaft.

Auf Partei warf ich mich wohl herfür, daß ich in kurzer Zeit bei Freund
und Feind bekannt und so berühmt ward, daß beide Teile viel von mir
hielten. Allermaßen mir die gefährlichsten Anschläge zu verrichten
und ganze Parteien zu kommandieren anvertraut wurden, griff ich bald
zu wie ein Böhme und, wann ich etwas namhaftes erschnappte, gab ich
meinen Offizierern so reich Part davon, daß ich selbig Handwerk auch an
verbotenen Orten treiben dorfte, weil mir überall durchgeholfen ward.

Der General Graf von Götz hatte in Westfalen drei feindliche
Guarnisonen übriggelassen zu Dorsten, Lippstadt und Coesfeld, denen war
ich gewaltig molest, dann ich lag ihnen bald hier, bald dort schier
täglich vor den Toren, und weil ich überall glücklich durchkam, hielten
die Leute von mir, ich könnte mich unsichtbar machen und wäre so fest
wie Stahl. Davon ward ich geförchtet wie die Pestilenz.

Zuletzt kam es dahin: wo nur ein Ort in Kontribution zu setzen war,
mußte ich solches verrichten, wodurch mein Beutel so groß ward als
mein Name. Meine Offizierer und Kameraden liebten ihren Jäger, die
vornehmsten Parteigänger vom Gegenteil entsatzten sich und den Landmann
hielt ich durch Forcht und Liebe auf meiner Seiten, dann ich wußte
meine Widerwärtigen zu strafen und die, so mir nur den geringsten
Dienst täten, reichlich zu belohnen, allermaßen ich beinahe die Hälfte
meiner Beuten verspendierte oder auf Kundschaft auslegte. Derhalben
entging mir keine Partei, kein ~Convoi~, noch eine Reis' aus des
Gegenteils Posten, alsdann ich ihr Vorhaben durchkreuzte und allen
Anschlägen mit Glück begegnete. Darneben erzeigte ich mich gegen meine
Gefangenen überaus diskret, sodaß sie mich oft mehr kosteten als die
Beute wert war, sonderlich unterließ ichs nicht, denen Offizierern,
obschon ich sie nicht kannte, ohn Verletzung meiner Pflicht und
Herrendienste eine ~Courtoisie~ zu tun.

Durch solch ein Verhalten wäre ich zeitlich zum Offizier befördert
worden, wann meine Jugend es nicht verhindert hätte. Wer in solchem
Alter ein Fähnlein wollte, mußte ein Guter von Adel sein, zudem mein
Hauptmann an mir mehr als eine melkende Kuhe verloren hätte. Also
brachte ichs allein zum Gefreiten. Ich spekulierte Tag und Nacht, wie
ich etwas anstellen möchte, mich noch größer zu machen und konnte vor
solchem närrischen Nachsinnen oft nicht schlafen.




Das vierzehnte Kapitel


Ich muß ein Stücklein noch erzählen, das mir begegnet, eh ich wieder
von meinen Dragonern kam.

Mein Hauptmann ward mit etlichen fünfzig Mann zu Fuß nach
Recklinghausen kommandiert, einen Anschlag auf eine reiche Karawane
zu machen. Wir mußten uns in den Büschen heimlich halten, so nahm ein
jeder auf acht Tag Proviant zu sich. Demnach aber die Kaufleut, denen
wir aufpaßten, die bestimmte Zeit nicht ankamen, ging uns das Brot aus,
dahero uns der Hunger gewaltig preßte, dann wir dorften nichts rauben,
wir hätten uns damit selbst verraten.

Mein Kamerad, ein lateinischer Handwerksgesell, der erst kürzlich der
Schule entloffen, seufzete vergeblich nach den Gerstensuppen, die
ihm hiebevor seine Eltern zum besten verordnet, er aber verschmähet
und verlassen hatte. Und als er solcher Speisen gedachte, erinnerte
er sich auch seines Schulsacks: »Ach Bruder,« sagte er, »wärs nicht
eine Schande, wann ich nicht so viel Künste erstudiert haben sollte,
mich jetzund zu füttern? Wann ich nur zum Pfaffen in jenes Dorf gehen
dürfte, es sollte ein treffliches ~Convivium~ bei ihm setzen!«

Ich überlief die Worte ein wenig, ermaß unsern Zustand und machte einen
Anschlag auf unsern Studenten hin. Der Hauptmann willigte ein.

So wechselte ich meine Kleider mit einem andern und zottelte mit
meinem Studenten in weitem Umschweif, wiewohl das Dorf eine halbe
Stunde vor uns lag, auf die Kirche zu. Das nächste Haus bei ihr
erkannten wir vor des Pfarrers Wohnung, es stund an einer Mauer, die
um den ganzen Pfarrhof ging. Mein Kamerad hatte seine abgeschabten
Studentenkleidlein noch an, ich gab mich vor einen Malergesellen
aus, dann ich dachte diese Kunst im Dorf nicht üben zu müssen. Der
geistliche Herr war höflich, als ihm mein Gesell eine tiefe lateinische
Reverenz gemacht und einen Haufen dahergelogen hatte, was Gestalt ihn
die Soldaten auf der Reise ausgeplündert. Er bot dem Studenten ein
Stück Brot und Butter nebst einem Trunk Bier an, ich aber stellete
mich, als ob ich im Wirtshaus essen wollte und ihn alsdann anrufen,
damit wir noch ein Stück Weges hinter sich legen konnten. Also ging
ich, mich im Dorf umzusehen und hatte auch Glück, daß ich einen Baur
antraf, der seinen Backofen zukleibte, darin er große Pumpernickel
hatte, die vier und zwanzig Stunden sitzen und ausbacken sollten.
Demnach wußte ich genug und machte es beim Wirte kurz.

Da ich auf den Pfarrhof kam, hatte mein Kamerad schon gekröpft und dem
Pfarrer gesagt, daß ich Maler sei, willens meine Kunst in Holland zu
perfectionieren. Der Pfarrer hieße mich sehr willkommen und bat mich,
mit ihm in die Kirche zu gehen, da er mir etliche schadhafte Stück
weisen wolle. Ich mußte folgen, er führte mich durch die Küche, und
während er das Nachtschloß an der starken Eichentür aufmachte, die
auf den Kirchhof ging -- ~ominorum~! -- da sahe ich, daß der schwarze
Himmel seiner Kuchelesse voller Lauten, Flöten und Geigen hing in
Gestalt von Schinken, Knackwürsten und Speckseiten. Trostmütig blicket
ich sie an, weil mich bedünkte, als lachten sie mir und ich erwog, wie
ich sie dem obgemeldten Ofen voll Brot zugesellen möchte. Allein der
Pfarrhof war ummauret, alle Fenster mit Eisengittern genugsam verwahrt
und so lagen auch zween ungeheure Hunde im Hof, welche bei Nacht
gewißlich nicht schlafen würden, wenn man dasjenige stehlen wollte,
daran auch ihnen zu nagen gebühret.

Wie wir nun in die Kirche kamen, von den Gemälden allerhand
diskurierten und mir der Pfarrer etliches auszubessern verdingen
wollte, ich aber Ausflüchte suchte, meinte der Meßner: »Du Kerl, ich
sehe dich eher vor einen verloffenen Soldatenjungen an, als vor einen
Malergesellen!« Ich antwortete: »O du Kerl, gib mir geschwind Pensel
und Farben, so will ich dir im Hui einen Narren gemalet haben, als du
einer bist.«

Der Pfarrer machte ein Gelächter daraus und meinete, es gezieme sich
nicht an einem so heiligen Ort, einander wahr zu sagen. Er ließ uns
beiden noch einen Trunk langen und also dahin ziehen. Ich aber vergaß
mein Herz bei den Knackwürsten.

Um Mitternacht kamen wir wieder ins Dorf und ich hatte sechs gute Kerle
ausgelesen, darunter meinen munteren Knecht Spring-ins-Feld. In aller
Stille huben wir das Brot aus dem Ofen, weil wir einen mithatten,
der Hunde bannen konnte. Da wir nun bei dem Pfarrhof vorüberwollten,
konnte ichs nicht übers Herz bringen, ohne Speck weiter zu passieren.
Ich wußte aber keinen andern Eingang als den Kamin, der sollte vor
diesmal meine Tür sein. Wir brachten Leiter und Seil aus einer Scheuer
zuwege, ich stieg selbander mit Spring-ins-Feld aufs Dach, welches von
Hohlziegeln doppelt belegt und zu meinem Vorhaben sehr bequem gebauet
war. Meine langen Haar wicklete ich zu einem Büschel über dem Kopf
zusammen und ließ mich mit einem End des Seils hinunter zu meinem
geliebten Speck. Band also einen Schinken nach dem andern und eine
Speckseite nach der andern an das Seil, was alles der andere fein
ordentlich zum Dach hinaus fischete und weitergab.

Aber, potz Unstern, da ich allerdings Feierabend gemachet hatte, brach
eine Stange, sodaß ~Simplicius~ hart hinunterfiele und das Seil riß,
ehe mich meine Kameraden vom Boden brachten. Ich dachte, Jäger, nun
mußt du eine Hatze ausstehen, in welcher dir selbst das Fell gewaltig
zerrissen wird werden, dann der Pfarrer war erwacht und befahl seiner
Köchin alsbald ein Licht anzuzünden. Sie kam im Hemd zu mir in die
Kuchen, hatte den Rock über der Achsel hangen und stund so nahe neben
mir, daß sie mich damit rührete. Sie griff nach einem Brand und hielt
das Licht daran und fing an zu blasen. Ich aber blies viel stärker zu,
davon das gute Mensch erschrak, daß sie Feuer und Licht fallen ließ und
sich zu ihrem Herrn retirierte.

Ich bedachte mich und wehrete meine Kameraden, die mir zu verstehen
gaben, daß sie das Haus aufstoßen wollten. Allein Spring-ins-Feld
sollte oben bleiben, die andern an das Gewehr. Inzwischen schlug der
Geistliche sich selber ein Licht an, seine Köchin aber erzählete
ihm, daß ein gräulich Gespenst mit zween Köpfen, davor sie meinen
Haarbüschel angesehen, in der Kuchen wäre. Das hörete ich, rieb mir
derowegen mein Angesicht mit Asche, Ruß und Kohlen, daß ich ohn
Zweifel keinem Engel mehr -- wie hiebevor die Klosterfrauen sagten --
gleich sahe und der Meßner mich wohl vor einen geschwinden Maler hätte
passieren lassen. Ich fing an in der Kuchen schröcklich zu poltern und
das Geschirr untereinander zu werfen. Den Kesselring hing ich an den
Hals, den Feuerhaken behielt ich auf den Notfall.

Solches ließ sich der fromme Pfaffe nicht irren, dann er kam mit
seiner Köchin prozessionsweis daher, welche zwei Wachslichter in den
Händen und einen Weihwasserkessel am Arm trug, er selbsten war mit
dem Chorrock bewaffnet samt den Stollen und hatte den Sprengel in der
einen und ein Buch in der andern Hand. Aus demselben fing er an, mich
zu exorcisieren, fragende: »Wer bist du und was willst du?« -- »Ich bin
der Teufel und will dir und deiner Köchin die Hälse umdrähen!«

Da fuhr er eifrig in seinem ~Exorcismo~ weiter fort und hielt mir vor,
daß ich weder mit ihm noch mit seiner Köchin nichts zu schaffen hätte,
hieß mich auch mit der allerhöchsten Beschwörung wieder hinfahren, wo
ich herkommen wäre. Ich aber antwortete mit ganz förchterlicher Stimme,
daß solches unmöglich sei, wannschon ich gern wollte. Indessen hatte
Spring-ins-Feld, der ein abgefäumter Erzvogel war und kein Latein
verstund, seine seltsamen Tausendhändel auf dem Dach, dann er hörete,
daß ich mich vor den Teufel ausgab, und mich auch der Geistliche also
hielt. Er wixte wie eine Eule, bellte wie ein Hund, wieherte wie ein
Pferd, blökte wie ein Geißbock, schrie wie ein Esel und ließ sich bald
durch den Kamin hinunter hören wie ein Haufen Katzen, die im Hornung
rammeln, bald wie eine Henne, die legen wollte, dann dieser Kerl konnte
aller Tiere Stimmen nachmachen. Solches ängstigte den Pfarrer und die
Köchin auf das Höchste, ich aber machte mir ein Gewissen, daß ich mich
vor den Teufel beschwören ließe.

Mitten in solchen Ängsten, die uns beiderseits umgaben, ward ich
gewahr, daß das Nachtschloß an der Tür, die auf den Kirchhof ging,
nicht eingeschlagen, sonder der Riegel nur vorgeschoben war. Ich schob
ihn geschwind zurück und wischte hinaus.

Wir liefen in den Busch, weil wir im Dorf nichts mehr zu verrichten
hatten. Dort erquickte sich die ganze Partei an dem, was von uns
gestohlen worden, und bekam kein einziger den Klucksen darvon, so
gesegnete Leute waren wir.

Also lagen wir noch zween Tage an selbigem Ort und erwarteten
diejenigen, denen wir schon so lange aufgepaßt hatten. Wir verloren
keinen einzigen Mann und bekamen dreißig Gefangene. Ich erhielt doppelt
Part, das waren drei schöne Frießländer Hengst mit Kaufmannswaren
beladen, was sie in Eil forttragen mochten. Wir retirierten uns mehrer
Sicherheit halber auf Rehnen.

Daselbst gedachte ich wieder an den Pfaffen, dem ich den Speck
gestohlen hatte, nahm einen Saphir, in einen göldenen Ring gefaßt, aus
meiner Beute und schickte ihn von Rehnen aus durch einen gewissen Boten
mit einem Brieflein an den Geistlichen.

»Wohlehrwürdiger usw. Wann ich dieser Tagen im Wald noch etwas zu
leben gehabt hätte, so wäre kein Ursache gewesen Euer Wohlehrwürden
ihren Speck zu stehlen, wobei Sie vermutlich sehr erschröckt worden.
Ich bezeuge beim Höchsten, daß Sie solche Angst wider meinen Willen
eingenommen, hoffe derowegen um Vergebung. Was den Speck anbelangt,
schicke ich derohalben gegenwärtigen Ring mit Bitte, Euer Wohlehrwürden
belieben damit Vorlieb zu nehmen. Versichere darneben, daß Dieselbe
im übrigen auf alle Begebenheit einen dienstfertigen und getreuen
Diener hat an dem, den dero Meßner vor keinen Maler hält, welcher sonst
genannt wird

                                        der
                                            Jäger.«

Dem Bauren aber schickte die Partei aus gemeiner Beute sechzehen
Reichstaler.

Von Rehnen gingen wir auf Münster und von dar auf Ham und heim nach
Soest in unser Quartier, allwo ich nach einigen Tagen eine Antwort von
dem Pfarrer empfing.

»Edler Jäger usw. Wann derjenige, dem Ihr den Speck gestohlen, hätte
gewußt, daß Ihr ihm in teuflischer Gestalt erscheinen würdet, hätte er
sich nicht so oft gewünscht, den landberufenen Jäger auch zu sehen.
Gleichwie aber das geborgte Fleisch und Brot viel zu teuer bezahlt
worden, also ist auch der eingenommene Schröcken desto leichter zu
verschmerzen, weil er von einer so berühmten Person ist wider ihren
Willen verursachet worden, deren hiemit allerdings verziehen wird, mit
Bitte, dieselbe wolle ein andermal ohne Scheu zusprechen bei dem, der
sich nicht scheut, den Teufel zu beschwören.

                                                  ~Vale~!«

Also machte ichs allerorten und überkam dadurch einen großen Ruf.




Das dritte Buch




Das erste Kapitel


In Soest suchte ich Ruhm und Gunst in Handlungen, die sonst strafwürdig
gewesen wären. Ich war ehrgeizig geworden, und meine Torheit ließ
mich Leib- und Lebensgefahr vor gering anschlagen. Wann andere
schliefen, hielten mich meine wunderlichen Grillen wach, und ich sann
auf neue Fündgen und Listen. So erfand ich eine Gattung Schuhe, die
man den Absatz zuvorderst anziehen konnte, deren ließe ich dreißig
unterschiedliche Paar machen. Wann ich solche unter meine Burschen
austeilete, war es unmöglich, uns aufzuspüren, dann wir trugen bald
diese, bald unsere rechten Schuhe an den Füßen, und es sahe am Ziele
aus, als wann zwo Parteien allda zusammengekommen wären und mit
einander verschwunden seien. Ohndas verwirrete ich unsere Spur, so
daß mich niemand hätte auskünden können. Ich lag oft allernächst bei
denen vom Gegenteil, die mich in der Ferne suchten, und noch öfter
etliche Meilwegs von dem Busch, den sie umstellten und durchstreiften.
Also ließ ich auch an Scheid- und Kreuzwegen unversehens absteigen und
den Pferden die Eisen das hinterst zu vörderst aufschlagen. Ganz zu
geschweigen der gemeinen Vorteil, die man brauchet, wann man schwach
auf Partei ist und doch vor stark aus der Spur judiziert werden will.

Wann ich nicht auf Partei dorfte, so ging ich sonst aus zu stehlen,
und dann war kein Stall vor mir sicher. Rindviehe und Pferden wußte
ich Stiefel und Schuhe anzulegen, bis ich sie auf eine gänge Straße
brachte. Die großen fetten Schweinspersonen, die Faulheit halber nicht
reisen mögen, wußte ich meisterlich fort zu bringen, wann sie schon
grunzten und nicht daran wollten. Ich machte ihnen mit Mehl und Wasser
einen wohlgesalzenen Brei, ließ solchen einen Badeschwamm in sich
saufen, an welchen ich einen starken Bindfaden gebunden hatte. Ließ
nachgehends diejenigen, um welche ich buhlete, den Schwamm voll Mus
fressen und behielt die Schnur in der Hand, worauf sie ohne Wortwechsel
geduldig mitgingen und mir die Zeche mit Schinken und Würsten
bezahleten.

Was ich brachte, teilete ich sowohl den Offizierern als meinen
Kameraden getreulich mit. Im übrigen dünkte ich mich viel zu gut darzu
zu sein, daß ich die Armen bestehlen, Hühner fangen oder andere geringe
Sachen hätte mausen sollen.

Dahero fing ich an nach und nach mit Fressen und Saufen ein epikuräisch
Leben zu führen, weil ich meines Einsiedels Lehren vergessen und
niemand hatte, der meine Jugend regierte. Meine Offizierer schmarotzten
bei mir und reizten mich viel mehr zu allen Lastern, wo sie mich hätten
strafen und abmahnen sollen. So ward ich endlich gottlos und verrucht,
daß mir kein Schelmstück zu groß schien, und zuletzt auch heimlich
beneidet, beides: von Kameraden und Offizieren, da ich mir einen
größeren Namen und Ansehen machte, als sie selbst hatten.

Während ich im Begriffe stund, mir einige Teufelslarven und
darzugehörige Kleidungen mit Roß- und Ochsenfüßen machen zu lassen,
vermittels deren ich Freund und Feind in Schröcken setzen könnte,
bekam ich Zeitung, daß ein Kerl sich in Werle aufhielte, welcher ein
trefflicher Parteigänger sei, sich grün kleiden lasse und hin und her
auf dem Land, sonderlich bei unsern Kontribuenten, unter meinem Namen
mit Weiberschänden und Plünderungen allerhand Exorbitantien verübe,
maßen dahero gräuliche Klagen auf mich einkamen. Solches gedachte ich
ihm nicht zu schenken, weit weniger zu leiden, daß er sich länger
meines Namens bediene. Ich ließ ihn mit Wissen des Kommandanten in
Soest auf Degen und Pistolen ins freie Feld zu Gast laden, nachdem er
aber das Herz nicht hatte zu erscheinen, ließ ich mich vernehmen, daß
ich mich an ihm revangieren wollte, so ich ihn auf Partei ertappte,
werde er von mir als Feind traktiert werden. Darauf verbrannte ich
in Soest vor meinem Quartier offentlich meine ganze grüne Kleidung,
unangesehen, daß sie über hundert Dukaten wert war, und fluchte in
solcher Wut noch darüber hin, daß der nächste, der mich mehr »Jäger«
nenne, entweder mich ermorden oder von meinen Händen sterben müsse, und
sollte es auch meinen Hals kosten. Ich wollte auch keine Partei mehr
führen, ich hätte mich zuvor an meinem Widerpart zu Werle gerochen.

Dies erscholl gar bald in der Nachbarschaft, davon wurden die Parteien
vom Gegenteil so kühn und sicher, daß sie schier täglich vor unsern
Schlagbäumen lagen. Was mir aber gar zu unleidlich viel war, daß der
Jäger von Werle noch immer fortfuhr sich vor mich auszugeben.

Indessen jedermann meinete, ich läge auf der Bernhaut, kündigte ich
meines Gegenteils von Werle Tun und Lassen aus und machte meinen
Anschlag darauf. Meine beiden Knechte, sonderlich Spring-ins-Feld,
hatte ich nach und nach abgerichtet wie die Wachtelhunde. Davon
schickte ich den einen nach Werle zu meinem Gegenteil. Der wandte
vor, daß ich nunmehr anfinge zu leben, wie ein anderer Kujon und
verschworen hätte nimmer auf Partei zu gehen, so hätte er nicht mehr
bei mir bleiben mögen. Er wisse alle Wege und Stege im Lande und könne
manchen Anschlag geben, gute Beute zu machen. Der einfältige Narr von
Werle glaubte meinem Knecht und nahm ihn an. So bekam ich Wind, daß sie
in einer bestimmten Nacht auf eine Schäferei zuhielten, etliche fette
Hämmel zu holen. Ich bestach den Schäfer, daß er seine Hunde anbinden
und die Ankömmlinge unverhindert in die Scheuer minieren lassen sollte,
so wollte ich ihnen das Hammelfleisch schon gesegnen. Indessen paßte
ich und Spring-ins-Feld mit einem andern Knecht auf, die ich hiebevor
beide mit meinen Teufelslarven und Kleidern wohl ausstaffieret.

Da nun der Jäger von Werle und sein Knecht ein Loch durch die Wand
gegraben hatten, wollte der Jäger haben, daß der Knecht zum erstenmal
hineinschliefe. Der aber sagte: »Ich sehe wohl, daß Ihr nicht mausen
könnt, man muß zuvor visieren, ob Bläsi zu Hause sei oder nicht.«

Er zog hierauf seinen Degen und hing den Hut an die Spitze, stieß
etliche Male durchs Loch. Als solches geschehen, kroch der Jäger als
erster hinein, aber Spring-ins-Feld erwischte ihn gleich bei der
Degenhand. Da hörete ich, daß sein anderer Gesell durchgehen wollte,
und weil ich nicht wußte, welches der Jäger sei, eilete ich nach und
ertappte ihn.

»Was Volks?« -- »Kaiserisch.« -- »Was Regiments, ich bin auch
kaiserisch, ein Schelm, der seinen Herrn verleugnet!« -- »Wir seind von
den Dragonern von Soest,« sagte er, »Bruder, ich hoffe, Ihr werdet uns
passieren lassen.« -- »Wer seid Ihr dann aus Soest.« -- »Mein Kamerad,
den Ihr im Stall ertappet, ist der Jäger.« -- »Schelmen seid ihr! Warum
plündert ihr dann euer eigen Quartier, der Jäger von Soest ist so kein
Narr, daß er sich in einem Schafstall fangen läßt!« -- »Ach, von Wörle
wollt ich sagen,« antwortete er mir.

Indem ich so disputierte, kam mein Knecht und Spring-ins-Feld mit
meinem Gegenteil auch daher.

»Siehe da, du ehrlicher Vogel, kommen wir hier zusammen? Wann ich
kaiserliche Waffen nicht respektierte, so wollte ich dir gleich eine
Kugel durch den Kopf jagen. Ich bin der Jäger von Soest und du bist
ein Schelm, bis du einen von gegenwärtigen Degen zu dir nimmst und den
andern auf Soldatenmanier mit mir missest.«

Indem legte Spring-ins-Feld uns zwei gleiche Degen vor die Füße. Der
arme Jäger erschrak so gewaltig, daß er seine Hosen verderbte, davon
schier niemand bei ihm bleiben konnte. Er und sein Kamerad zitterten
wie nasse Hunde, sie fielen auf die Knie und baten um Gnade. Aber
Spring-ins-Feld kollerte wie aus einem hohlen Hafen heraus: »Du
mußt einmal raufen, oder ich will dir den Hals brechen!« -- »Ach,
hochgeehrter Herr Teufel, ich bin nicht des Raufens halber herkommen!
Der Herr Teufel überhebe mich dessen, so will ich hingegen tun, was du
willst.«

Mein Knecht zwang ihm den Degen in die Hand, er zitterte aber so, daß
er ihn nicht halten konnte. Der Schäfer kam herbei und stellte sich,
als ob er von den beiden Teufeln nichts sähe, er fragte mich, was ich
mit diesen beiden Kerlen lang in seiner Schäferei zu zanken hätte, ich
sollte es an einem andern Ort ausmachen, dann unsere Händel gingen ihm
nichts an. Er gäbe monatlich seine Konterbission und wolle in Frieden
leben. Zu den beiden sagte er, warum sie sich von mir einzigem Kerl
geheien ließen und mich nicht niederschlügen.

»Du Flegel,« rief ich, »sie haben dir deine Schafe stehlen wollen!«

Da sagte der Bauer: »So wollte ich, daß sie meinen Schafen müßten den
Hintern lecken.« Damit ging er weg.

Ich drang auf das Fechten, mein armer Jäger aber konnte vor Forcht
schier nicht mehr auf den Füßen stehen, also daß er mich daurete. Er
und sein Kamerad brachten so bewegliche Worte vor, daß ich ihm endlich
alles verziehe und vergab.

Aber Spring-ins-Feld war damit nicht zufrieden, er zwang den Jäger an
dreien Schafen zu tun, was der Baur gewünscht hatte, und zerkratzte
ihn mit seinen Teufelskrallen noch darzu so abscheulich im Gesicht,
daß er aussahe, als ob er mit den Katzen gefressen hätte, mit welcher
schlichten Rache ich mich zufrieden gab.

Der Jäger von Werle verschwand bald aus der Gegend, weil er sich zu
sehr schämte, dann sein Kamerad sprengte aller Orten aus und beteuret
es mit heftigen Flüchen, daß ich wahrhaftig zween leibhaftiger Teufel
hätte, die mir auf den Dienst warteten. Darum ward ich noch mehr
geförchtet, hingegen aber desto weniger geliebet.




Das ander Kapitel


Solches wurde ich bald gewahr, daher stellete ich mein vorig gottlos
Leben allerdings ab. Ich ging zwar auf Partei, zeigete mich aber gegen
Freund und Feind so leutselig und diskret, daß alle, die mir unter die
Hände kamen, ein anderes glaubten, als sie von mir gehöret hatten.
Ich sammlete mir viel schöne Dukaten und Kleinodien, welche ich hin
und wieder auf dem Lande in hohle Bäume verbarg, dann ich hatte mehr
Feinde in der Stadt Soest und im Regiment, die mir und meinem Gelde
nachstellten, als außerhalb und bei den feindlichen Guarnisonen.

Ich saß einsmals mit fünfundzwanzig Feuerröhren nicht weit von Dorsten
und paßte einer Bedeckung mit etlichen Fuhrleuten auf, die nach Dorsten
kommen sollte. Ich hielt selbst Schildwacht, weil wir dem Feinde nahe
waren. Da sah ich einen Mann daherkommen, fein ehrbar gekleidet, der
redete mit sich selbst und focht dabei seltsam mit den Händen.

»Ich will einmal die Welt strafen, es sei dann, mir wolle es das große
~Numen~ nicht zugeben!«

Woraus ich mutmaßete, er möcht etwan ein mächtiger Fürst sein, der so
verkleideter Weise herumginge, seiner Untertanen Leben und Sitten zu
erkunden. Ich dachte, ist dieser Mann vom Feind, so setzt es ein gutes
Lösegeld, wo nicht, so willst du ihn aufs höflichste traktieren. Sprang
derohalben hervor und präsentierte mein Gewehr mit aufgezogenem Hahnen.

»Der Herr wird belieben, vor mir hin in den Busch zu gehen.«

Er antwortete sehr ernsthaftig: »Solcher ~Tractation~ ist
meinesgleichen nicht gewohnt.«

Ich tummlete ihn höflich fort. »Der Herr wird sich vor diesmal in die
Zeit schicken.«

Als die Schildwachen wieder besetzt waren, fragte ich ihn, wer er
sei. Er antwortete großmütig, es würde mir wenig daran gelegen sein,
wannschon ich es wüßte: Er sei auch ein großer Gott!

Ich gedachte, er mochte mich vielleicht kennen und etwan ein Edelmann
von Soest sein und so sagen, um mich zu hetzen, weil man die Soester
mit dem großen Gott und dem göldenen Fürtuch zu vexieren pfleget, ward
aber bald in, daß ich anstatt eines Fürsten einen Phantasten gefangen
hätte, der sich überstudieret und in der Poeterei gewaltig verstiegen,
dann er gab sich vor den Gott Jupiter aus. Ich wünschte zwar, daß ich
den Fang nicht getan, mußte den Narren aber wohl behalten. Mir ward ohn
das die Zeit lang, so gedachte ich diesen Kerl zu stimmen.

»Nun dann, mein lieber Jove, wie kommt es doch, daß deine hohe Gottheit
ihren himmlischen Thron verlässet und zu uns auf Erden steiget? Vergib
mir, o Jupiter, meine Frage, die du vor fürwitzig halten möchtest, dann
wir seind den himmlischen Göttern auch verwandt und eitel ~Sylvani~,
von den ~Faunis~ und ~Nymphis~ geboren, denen diese Heimlichkeit billig
unverborgen bleiben sollte.«

»Ich schwöre beim ~Styx~,« antwortete er, »daß du nichts erfahren
solltest, wann du meinem Mundschenken ~Ganymed~ nicht so ähnlich
sähest! Zu mir ist ein groß Geschrei über der Welt Laster durch die
Wolken gedrungen, darüber ward in aller Götter Rat beschlossen,
den Erdboden wieder mit Wasser auszutilgen. Weil ich aber dem
Menschengeschlecht mit sonderbarer Gunst gewogen bin, vagiere ich jetzt
herum, der Menschen Tun und Lassen selbst zu erkündigen. Obwohl ich
alles ärger finde, als es vor mich gekommen, so will ich doch nicht
alle Menschen zugleich und ohn Unterscheid ausrotten, sondern allein
die Schuldigen.«

Ich verbiß das Lachen, so gut ich konnte.

»Ach Jupiter, deine Mühe und Arbeit wird besorglich allerdings umsonst
sein. Schickest du zur Straf einen Krieg, so laufen alle verwegenen
Buben mit, welche die friedliebenden, frommen Menschen nur quälen
werden; schickest du eine Teuerung, so ists eine erwünschte Sache vor
die Wucherer, weil alsdann denselben ihr Korn viel gilt; schickest du
aber eine Sterben, so haben die Geizhälse und alle übrigen Menschen ein
gewonnenes Spiel, indem sie hernach viel erben. Wirst derhalben die
ganze Welt mit Butzen und Stiel ausrotten müssen.«

»Du redest von der Sache wie ein natürlicher Mensch,« antwortete
Jupiter, »als ob du nicht wüßtest, daß es einem Gott möglich ist, die
Bösen zu strafen, die Guten zu erhalten! Ich will einen deutschen
Helden erwecken, der soll alles mit der Schärfe seines Schwertes
vollenden.«

Ich meinte: »So muß ja ein solcher Held auch Soldaten haben, und wo
man Soldaten braucht, da ist auch Krieg, und wo Krieg ist, da muß der
Unschuldige sowohl als der Schuldige herhalten.«

»Ich will einen solchen Helden schicken, der keiner Soldaten bedarf und
doch die ganze Welt reformieren soll. In seiner Geburtsstunde will ich
ihm verleihen einen wohlgestalten und stärkeren Leib, als ~Herkules~
einen hatte, mit Fürsichtigkeit, Weisheit und Verstand überflüssig
gezieret. ~Mercurius~ soll ihn mit unvergleichlich sinnreicher Vernunft
begaben, ~Vulcan~ soll ihm ein Schwert schmieden, mit welchem er die
ganze Welt bezwingen und alle Gottlosen niedermachen wird, ohne fernere
Hilfe eines einzigen Menschen. Eine jede große Stadt soll vor seiner
Gegenwart erzittern, und eine jede Festung, die sonst unüberwindlich
ist, wird er in der ersten Viertelstunde in seinem Gehorsam haben.
Zuletzt wird er den größten Potentaten der Welt befehlen und die
Regierung über Meer und Erden so löblich anstellen, daß beides: Götter
und Menschen ein Wohlgefallen darob haben sollen.«

Ich sagte: »Wie kann die Niedermachung aller Gottlosen ohn
Blutvergießen und das Kommando über die ganze weite Welt ohn sonderbare
große Gewalt und starken Arm geschehen? O Jupiter, ich bekenne dir
unverhohlen, daß ich diese Dinge weniger als ein sterblicher Mensch
begreifen kann.«

»Weil du nicht weißt, was meines Helden Schwert vor eine seltene
Kraft an sich haben wird. Wann er solche entblößet und nur einen
Streich in die Luft tut, so kann er einer ganzen Armada, wenngleich
sie hinter einem Berg stünde, auf einmal die Köpfe herunterhauen,
sodaß die armen Teufel ohne Kopf daliegen müssen, eh sie einmal
wissen wie ihnen geschehen. Er wird von einer Stadt zur andern
ziehen und das halsstarrig und ungehorsam Volk, Mörder, Wucherer,
Diebe, Schelme, Ehebrecher, Hurer und Buben ausrotten. Er wird jeder
Stadt ihren Teil Landes, um sie her gelegen, im Frieden zu regieren
übergeben. Von jeder Stadt durch ganz Deutschland wird er zween von
den klügsten und gelehrtesten Männern zu sich nehmen, aus denselben
ein Parlament machen, die Städte mit einander auf ewig vereinigen,
die Leibeigenschaften samt allen Zöllen, Accisen, Zinsen, Gülten und
Umgelten durch ganz Deutschland aufheben und solche Anstalten machen,
daß man von keinem Frohnen, Wachen, Contribuieren, Geldgeben, Kriegen,
noch einziger Beschwerung beim Volk mehr wissen wird. Alsdann werde ich
mit dem ganzen Götterchor oftmals herunter zu den Deutschen steigen und
die Musen von neuem darauf pflanzen. Ich will dann nur deutsch reden
und mit einem Wort mich so gut deutsch erzeigen, daß ich ihnen auch
endlich, wie vordem den Römern, die Beherrschung über die ganze Welt
werde zukommen lasse.«

Ich sagte: »Höchster Jupiter, was werden aber Fürsten und Herren dazu
sagen?«

Er antwortete: »Hierum wird sich mein Held wenig bekümmern. Er wird die
Großen in drei Teile unterscheiden und diejenigen, so unexemplarisch
und verrucht leben, gleich den Gemeinen strafen, denen andern aber
wird er die Macht geben, im Land zu bleiben oder nicht. Wer bleibet
und sein Vaterland liebet, der wird leben müssen wie andere gemeine
Leute, die dritten aber, die ja Herren bleiben und immerzu herrschen
wollen, wird er durch Ungarn und Italien in die Moldau, Wallachei, in
Macedoniam, Thraciam, Griechenland, ja, über den Hellespontum in Asiam
hineinführen, ihnen dieselbigen Länder gewinnen, alle Kriegsgurgeln in
ganz Deutschland mitgeben und sie alldort zu lauter Königen machen.
Alsdann wird er Konstantinopel in einem Tag einnehmen und allen Türken,
die sich nicht bekehren, die Köpfe vor den Hintern legen. Daselbst
wird er das römische Kaisertum wieder aufrichten und sich wieder
nach Deutschland begeben und mit seinem Parlament eine Stadt mitten
in Deutschland bauen, welche viel größer sein wird und goldreicher
als Jerusalem zu Salomonis Zeiten, deren Wälle sich dem tirolischen
Gebirg und ihre Wassergräben der Breite des Meeres zwischen Hispania
und Afrika vergleichen sollen. Er wird einen Tempel darin bauen und
eine Kunstkammer aufrichten, darin sich alle Raritäten der ganzen Welt
versammeln.«

Ich fragte den Narren, was dann die christlichen Könige bei der Sache
tun würden, und er antwortete:

»Die in England, Schweden und Dänemark werden, weil sie deutschen
Geblütes und Herkommens, die in Hispania, Frankreich und Portugal,
weil die alten Deutschen selbige Länder hiebevor regieret haben, ihre
Kronen, Königreiche und inkorporierten Länder von der deutschen Nation
aus freien Stücken zu Lehen empfangen. Alsdann wird, wie zu Augusti
Zeiten, ein ewiger beständiger Friede zwischen allen Völkern in der
ganzen Welt sein.«




Das dritte Kapitel


Spring-ins-Feld hätte den Handel beinahe verderbet, weil er sagte: »Und
alsdann wirds in Deutschland hergehen wie im Schlauraffenland, da es
lauter Muskateller regnet und die Kreuzerpastetlein über Nacht wie die
Pfifferlinge wachsen! Da werd ich mit beiden Backen fressen müssen wie
ein Drescher, und Malvasier saufen, daß mir die Augen übergehen!«

Da sagte Jupiter zu mir: »Ich habe vermeint, ich sei bei lauter
Waldgöttern, so sehe ich aber, daß ich den neidigen, dürren Tadler
~Momus~ und ~Zoilus~ angetroffen habe. Ja, man soll edle Perlen nicht
vor die Säue werfen!«

Ich verbiß mein Lachen, so gut ich konnte, und sagte zu ihm:
»Allergütigster Jove, du wirst ja eines groben Waldgottes
Unbescheidenheit halber deinem andern Ganymede nicht verhalten, wie es
weiter in Deutschland hergehen wird.«

»O nein, aber befiehl diesem säuischen ~Commentatori~ fürderhin seine
Zunge im Zaum zu halten. -- Höre, lieber Ganymed, es wird alsdann
in Deutschland das Goldmachen so gewiß und so gemein werden als das
Hafnerhandwerk, daß schier ein jeder Roßbub den Stein der Weisen wird
umschleppen.«

»Wie aber wird Deutschland bei so unterschiedlichen Religionen einen
langwierigen Frieden haben können? Werden die Pfaffen nicht die Ihrigen
hetzen und des Glaubens wegen wiederum einen Krieg anspinnen?«

»Nein,« sagte Jupiter, »mein Held wird weislich zuvorkommen und alle
Glauben vereinigen.«

»O Wunder! Das wäre ein groß Werk! Wie müßte das geschehen?«

»Das will ich dir herzlich gern offenbaren: Nachdem mein Held den
Universal-Frieden der ganzen Welt verschafft, wird er geistliche und
weltliche Vorsteher der unterschiedlichen Völker und Kirchen mit
einem sehr beweglichen Sermon anreden und sie durch hochvernünftige
Gründe und unwiderlegliche Argumenta dahin bringen, daß sie sich
selbst eine allgemeine Vereinigung wünschen. Alsdann wird er die
allergeistreichsten, gelehrtesten und frömmsten von allen Orten und
Enden her aus allen Religionen zusammenbringen und ihnen auferlegen,
daß sie sobald immer möglich die Streitigkeiten ernstlich beilegen und
nachgehends mit rechter Einhelligkeit die wahre, heilige, christliche
Religion gemäß der heiligen Schrift, der uralten Tradition und der
probierten heiligen Väter Meinung schriftlich verfassen sollen. Wenn er
aber merken sollte, daß sich einer oder der andere von Teufel einnehmen
läßt, so wird er die ganze Versammlung wie in einem ~Conclave~ mit
Hunger quälen, und wann sie nicht daran wollen, ein so hohes Werk zu
befördern, so wird er ihnen allen vom Hängen predigen, daß sie eilands
zur Sache schreiten und mit ihren halsstarrigen, falschen Meinungen,
die Welt nicht mehr wie vor Alters foppen.

Nach erlangter Einigkeit wird er ein großes Jubelfest anstellen und
der ganzen Welt diese geläuterte Religion publizieren. Welcher alsdann
darwider glaubet, den wird er mit Schwefel und Pech martyrisieren oder
einen solchen Ketzer mit Buxbaum bestecken und dem Teufel zum neuen
Jahr schenken.

Jetzt weißt du, lieber Ganymed, alles was du zu wissen begehrt hast.«

Ich dachte bei mir selbst, der Kerl dörfte vielleicht kein Narr sein,
wie er sich stellet, sondern mirs kochen, wie ichs zu Hanau gemachet,
um desto besser von uns zu kommen. Derowegen gedachte ich ihn zornig
zu machen, weil man einen Narren am besten im Zorn erkennt, und wollte
ihm vorhalten, wie alle Götter in der weiten Welt vor so verrucht,
leichtfertig und stinkend als Diebe, Kuppler, Ehebrecher, Hanreien,
Wüteriche, Mörder und unverschämte Hurenjäger verschrieen seien, daß
man sie sonst nirgendshin als in des Augias Stall logieren wolle --
da wurde mein Jupiter von einer seltsamen Unruhe ergriffen: Er zog in
Gegenwart meiner und der ganzen Partei ohn einzige Scham seine Hosen
herunter und stöberte die Flöhe daraus, welche ihn, wie man an seiner
sprenklichten Haut wohl sahe, schröcklich tribulieret hatten.

»Schert euch fort, ihr kleinen Schinder,« sagte er, »ich schwöre euch
beim ~Styx~, das ihr in Ewigkeit nicht erhalten sollt, was ihr so
sorgfältig sollicitiert!«

Ich fragte ihn, was er meine. Er antwortete, daß das Geschlecht der
Flöhe, als sie vernommen, er sei auf Erden, ihre Gesandten zu ihm
geschickt hätten, ihn zu komplimentieren. Sie hätten ihm darneben
vorgebracht, daß sie aus ihrem ~Territorio~, da man ihnen die
Hundshäute zu bewohnen zugesichert, durch die Weiber vertrieben worden
seien, gestalt manche ihr Schoßhündchen mit Bürsten, Kämmen, Seifen,
Laugen und anderen mörderischen Dingen durchstreift hätten, so daß sie
ihr Vaterland quittieren und andere Wohnungen hätten aufsuchen müssen.
So sie aber den Weibern in die Pelze gerieten, würden solche verirrte,
arme Tropfen übel tractieret, gefangen und nicht allein ermordet,
sondern auch zuvor zwischen den Fingern elendiglich gemartert und
zerrieben, daß es einen Stein erbarmen möchte.

»Ja,« sagte Jupiter ferner, »sie brachten mir die Sache so beweglich
vor, daß ich Mitleiden mit ihnen haben mußte und also ihnen Hilfe
zusagte, jedoch mit dem Vorbehalt, daß ich die Weiber zuvor auch
hören möchte. Sie aber wandten vor, wann den Weibern erlaubet würde,
Widerpart zu halten, so wüßten sie wohl, daß sie mit ihren giftigen
Hundszungen entweder meine Frömmigkeit und Güte betäuben und die Flöhe
überschreien oder aber durch ihre lieblichen Worte und Schönheit mich
betören und zu einem falschen Urteil verleiten würden, mit fernerer
Bitte, ich wolle sie ihrer untertänigsten Treue genießen lassen,
welche sie auch allezeit erzeiget, indem sie doch jeweils am nächsten
dabei gewesen und am besten gewußt hätten, was zwischen mir und der
Io, Callisto, Europa, Semele und andern mehr vorgangen, hätten aber
niemals nichts aus der Schule geschwätzt, noch meiner Ehefrau ein
einzigs Wort gesaget, maßen sie sich einer solchen Verschwiegenheit
beflissen, wie dann kein Mensch bis dato von ihnen etwas dergleichen
erfahren hätte. Wann ich aber je zulassen wollte, daß die Weiber sie
in ihrem Bann jagen, fangen und nach Weidmannsrecht metzeln dörften,
so wäre ihre Bitte, zu gebieten, daß sie hinfort mit einem heroischen
Tod hingerichtet und entweder mit einer Axt wie Ochsen niedergeschlagen
oder wie ein Wildpret gefället würden, aber nicht mehr so schimpflich
zwischen den Fingern zerquetscht und geradbrecht werden sollten, was
allen ehrlichen Mannsbildern eine Schande wäre. Sonach erlaubte ich
ihnen, bei mir einzukehren, damit ich ein Urteil darnach fassen könne,
ob sie die Weiber allzuhützig tribulierten. Da fing das Lumpengesind
an mich zu geheien, daß ich sie habe, wie ihr sehet, wieder abschaffen
müssen.«

Wir dorften nicht rechtschaffen lachen, weil wir stillhalten mußten
und weils der Phantast nicht gern hatte, wovon Spring-ins-Feld hätte
zerbersten mögen. Da zeigte unsere Hochwacht an, daß er in der Ferne
etwas kommen sähe. Ich stieg hinauf und gewahrte die Fuhrleute, denen
wir aufpaßten. Sie hatten dreißig Reuter zur ~Convoi~ bei sich, dahero
ich mir die Rechnung leicht machen konnte, daß sie nicht durch den
Wald, sondern übers freie Feld kommen würden, wiewohl es daselbst einen
bösen Weg hatte.

Von unsrer Lägerstatt ging feldwärts eine Wasserrunze in einer Klämme
hinunter. Deren Ausgang besatzte ich mit zwenzig Mann, nahm auch selbst
meinen Stand bei ihnen, ließ aber Spring-ins-Feld zurück. Ich befahl
meinen Burschen, wann der ~Convoi~ hinkomme, daß jeder seinen Mann
gewiß nehmen sollte, und sagte auch jedem, wer Feuer geben und wer
seinen Schuß im Rohr zum Vorrat zu behalten habe. Etliche verwunderten
sich, ob ich wohl vermeine, daß die Reuter an einen Ort kommen
werden, wo sie nichts zu tun hätten und dahin wohl hundert Jahr kein
Baur gekommen sei. Aber ich brauchte keine Teufelskunst, sondern nur
Spring-ins-Feld, dann als der ~Convoi~, welcher ziemlich Ordnung hielt,
~recte~ gegen uns über vorbeipassieren wollte, fing Spring-ins-Feld so
schröcklich an zu brüllen wie ein Ochs und zu wiehern wie ein Pferd,
daß der ganze Wald widerhallte. Der ~Convoi~ hörets, gedachte Beute zu
machen und etwas zu erschnappen, sie ritten sämtlich so geschwind und
unordentlich in unsern Halt, als wann ein jeder der erste hätte sein
wollen, die beste Schlappe zu holen. Gleich im ersten Willkommen wurden
dreizehn Sättel geleeret und sonst noch etliche aus ihnen gequetscht.
Hierauf schrie Spring-ins-Feld: »Jäger hierher!« -- davon die Kerl
noch mehr erschröckt und irre wurden. Ich bekam sie alle siebzehn und
spannte vierundzwenzig Pferde aus. Doch hatten sich die Fuhrleute zu
Pferd aus dem Staub gemacht. Wir packten auf, dorften uns aber nicht
viel Zeit nehmen, die Wägen recht zu durchsuchen.

Mein Jupiter lief aus dem Wald und schrie uns nach, bis ich ihn hinten
aufsetzen ließ, dann er nicht besser reuten konnte als eine Nuß.

Also brachte ich meine Beute und Gefangenen den andern Morgen glücklich
nach Soest und bekam mehr Ehre und Ruhm von dieser Partei, als zuvor
nimmer. Jeder sagete: »Dies gibt wieder einen Johann de Werdt!« welches
mich trefflich kützelte.




Das vierte Kapitel


Meines Jupiter konnte ich nicht los werden, dann der Kommandant
begehrete ihn nicht, weil nichts an ihm zu rupfen war, sondern sagte,
er wollte ihn mir schenken. Also bekam ich einen eigenen Narren und
dorfte mir keinen kaufen. Kurz zuvor tribuliereten mich die Läuse, und
jetzt hatte ich den Gott der Flöhe in meiner Gewalt. Es war noch kein
Jahr vergangen, da mir die Buben nachliefen, und jetzt vernarreten
sich die Mägdlein aus Liebe gegen mich. Vor einem halben Jahr dienete
ich einem schlechten Dragoner, jetzt nannten mich zween Knechte ihren
Herrn. O wunderliche Welt, darinnen nichts Beständigeres ist als die
Unbeständigkeit!

Damals zog der Graf von der Wahl als Obrister-Gubernator des
westfälischen Kreises aus allen Guarnisonen einige Völker zusammen,
eine Cavalcade durchs Stift Münster zu tun, vornehmlich aber zwo
Kompagnien hessischer Reuter im Stift Paderborn auszuheben, die
den Unsrigen daselbsten viel Dampfs antäten. Ich ward unter unsern
Dragonern mitkommandiert. Und als sie einzige Truppen zum Ham
gesammlet, gingen wir schnell vor und berannten gemeldter Reuter
Quartier, ein schlecht verwahrtes Städtlein, ehe die Unsrigen kamen.
Sie unterstunden durchzugehen, wir aber jagten sie wieder zurück in ihr
Nest. Es ward ihnen angeboten, ohne Pferd und Gewehr, jedoch mit dem
was der Gürtel beschließe zu passieren, sie aber wollten sich nicht
darzu verstehen, sondern sich mit ihren Karabinern wie Musketierer
wehren. Also kam es, daß ich noch dieselbe Nacht probieren mußte,
was ich vor Glück im Stürmen hätte. Wir leerten die Gassen bald,
weil niedergemacht ward, was sich im Gewehr befand, und weil sich die
Bürger nicht hatten wehren wollen. Also ging es mit uns in die Häuser.
Spring-ins-Feld sagte: »Wir müssen ein Haus vornehmen, vor welchem ein
großer Haufen Mist liegt, dann darin sitzen reiche Kauzen.«

Darauf griffen wir ein solches an, Spring-ins-Feld visitierte den
Stall, ich aber das Haus mit Abrede, daß jeder mit dem andern parten
sollte. Also zündete jeder seinen Wachsstock an. Ich rief nach dem
Hausvater, kriegte aber keine Antwort, geriet indessen in eine Kammer
und fand dort nichts, als ein leer Bett und eine beschlossene Truhe.
Die hämmerte ich auf in der Hoffnung, etwas Kostbares zu finden. Aber
da ich den Deckel auftät, richtete sich ein kohlschwarzes Ding gegen
mich auf, welches ich vor den Lucifer selbst ansahe.

Ich kann schwören, daß ich mein Lebtag nie so erschrocken bin, als eben
damals, da ich diesen schwarzen Teufel so unversehens erblickte. »Daß
dich der Donner schlag,« rief ich gleichwohl in solchem Schröcken und
zuckte mein Äxtlein, hatte doch das Herz nicht, ihms in den Kopf zu
hauen.

»Min leve Heer, ick bidde ju doer Gott, schinkt mi min Levend!«

Da hörete ich erst, daß es kein Teufel war, befahl ihm aus der Truhe
zu steigen und er stand vor mir in seiner Schwärze, nackend wie ihn
Gott geschaffen hatte, ein Mohr. Ich schnitt ein Stück von meinem
Wachsstock, gabs ihm zu leuchten und er führete mich in ein Stüblein,
da ich den Hausvater fand, der samt seinem Gesind dies lustige
Spektakul ansahe und mit Zittern um Gnade bat. Er händigte mir eines
Rittmeisters Bagage, darunter ein ziemlich wohlgespickt, verschlossen
Felleisen war, ein, mit Bericht, daß der Rittmeister und seine Leute
bis auf gegenwärtigen Mohren sich zu wehren auf ihre Posten gegangen
wären. Inzwischen hatte Spring-ins-Feld sechs schöne gesattelte Pferde
im Stall erwischt.

Als hernach die Tore geöffnet, die Posten besetzt und unser
General-Feldzeugmeister Herr Graf von der Wahl eingelassen ward, nahm
er sein Logiment in ebendemselben Hause, darum mußten wir bei finsterer
Nacht ein ander Quartier suchen. Wir fanden eines und brachten den
Rest der Nacht mit Fressen und Saufen zu. Ich bekam vor mein Teil
den Mohren, die zwei besten Pferde, darunter ein spanisches war, auf
welchen ein Soldat sich gegen sein Gegenteil dorfte sehen lassen, mit
den ich nachgehends nicht wenig prangte. Aus dem Felleisen aber kriegte
ich unterschiedliche köstliche Ringe und in einer göldenen Kapsel
mit Rubinen besetzt des Prinzen von Uranien Conterfait, kam also mit
Pferden und allem über zwei hundert Dukaten. Vor den Mohren, der mich
am aller saursten ankommen war, ward mir von General-Feldzeugmeister,
als welchem ich ihn präsentierte, nicht mehr als zwei Dutzend Taler
verehret.

Als wir demnach Recklinghausen zu kamen, nahm ich Erlaubnis, mit
Spring-ins-Feld meinem Pfaffen zuzusprechen, mit dem ich mich lustig
macht, da ich ihm erzählete, daß mir der Mohr den Schröcken, den er und
seine Köchin neulich empfunden, wieder eingetränkt hätte. Ich verehrete
ihm auch eine schöne schlagende Halsuhr zum freundlichen ~Valete~.

Meine Hoffart vermehrete sich mit meinem Glück, daraus endlich nichts
andres als mein Fall erfolgen konnte.

Ungefähr eine halbe Stunde von Rehnen kampierten wir und erhielten
Erlaubnus, in demselben Städtlein etwas an unserm Gewehr flicken zu
lassen. Unser Meinung war, sich einmal rechtschaffen miteinander
lustig zu machen. Also kehreten wir im besten Wirtshaus ein und ließen
Spielleute kommen, die uns Wein und Bier hinuntergeigen mußten. Da ging
es ~in floribus~ her und blieb nichts unterwegen, was nur dem Geld wehe
tun möchte. Ich stellete mich nicht anders als wie ein junger Prinz,
der Land und Leute vermag und alle Jahre ein groß Geld zu verzehren
hat. Dahero ward uns besser als einer Gesellschaft Reuter aufgewartet,
die gleichfalls dort zehrete. Das verdroß sie und fingen an mit uns zu
kipplen.

»Woher kommts, daß diese Stieglhupfer ihre Heller so weisen?« Dann sie
hielten uns vor Musketierer, maßen kein Tier in der Welt ist, das einem
Musketierer ähnlicher siehet, als ein Dragoner, und wann ein Dragoner
vom Pferd fällt, so stehet ein Musketierer wieder auf.

Ein anderer Reuter meinete: »Jener Jüngling ist gewiß ein Strohjunker,
dem seine Mutter etliche Milchpfennige geschicket, die er jetzo
spendiert, damit ihm künftig irgendswo seine Kameraden aus dem Dreck
oder etwan durch den Graben tragen sollen.«

Solches ward mir durch die Kellerin hinterbracht. Weil ichs aber nicht
selbst gehört, konnte ich anders nichts darzu tun, als daß ich ein
groß Bierglas mit Wein einschenken und solches auf Gesundheit aller
rechtschaffenen Musketierer herumgehen, auch jedesmal solchen Alarm
darzu machen ließ, daß keiner sein eigen Wort hören konnte. Das verdroß
sie noch mehr, derowegen sagten sie offentlich:

»Was Teufels haben doch die Stiegelhüpfer vor ein Leben!«

Spring-ins-Feld antwortete: »Was gehts die Stiefelschmierer an?« -- Das
ging ihm hin, dann er sahe so gräßlich drein und machte so grausame und
bedrohliche Mienen, daß sich keiner an ihm reiben dorfte.

Doch stieß es ihnen wieder auf, und zwar einem ansehnlichen Kerl, der
sagte: »Wann sich die Maurenhofierer auf ihrem Mist (er vermeinte, wir
lägen in Guarnison stille) nicht so breit machen dörften, wo wollten
sie sich sonst sehen lassen? Man weiß ja wohl, daß jeder in offener
Feldschlacht unser Raub sein muß.«

Ich antwortete: »Wir nehmen Städt und Festungen ein und verwahren sie,
dahingegen ihr Reuter auch vor dem geringsten Rattennest keinen Hund
aus dem Ofen locken könnet. Warum sollten wir uns dann in den Städten
nicht dörfen lustig machen?«

Der Reuter gab dawider: »Wer Meister im Felde ist, dem folgen die
Festungen. Daß wir aber die Feldschlachten gewinnen müssen, folget aus
dem, daß ich so drei Kinder, wie du eins bist, mitsamt ihren Musketen
nicht allein nicht förchte, sondern ein Paar davon auf dem Hut stecken
und den dritten erst fragen wollte, wo seiner noch mehr wären. Und säße
ich bei dir, so wollte ich dem Junker zur Bestätigung ein paar Tachteln
geben.«

Ich antwortete: »Ich vermein ein Paar so guter Pistolen zu haben als
du, wiewohl ich kein Reuter, sondern nur ein Zwitter zwischen ihnen
und den Musketierern bin. Schau, so hab ich Kind ein Herz, mit meiner
Musketen allein einen solchen Prahler zu Pferd, wie du einer bist,
gegen all sein Gewehr im freien Feld zu Fuß zu begegnen.«

»Ach, du Kujon,« rief der andere, »ich halte dich vor einen Schelmen,
wann du nicht wie ein redlicher von Adel alsbald deinen Worten eine
Kraft gibst.«

Hierauf warf ich ihm einen Handschuh zu.

Wir zahleten den Wirt und der Reuter machte Karabiner und Pistolen,
ich aber meine Muskete fertig, und da er mit seinen Kameraden vor uns
an den bestimmten Ort ritt, sagte er zu Spring-ins-Feld, er solle
mir allgemach das Grab bestellen. Ich lachte hingegen, weil ich mich
vorlängst besonnen hatte, wie ich einem wohlmontierten Reuter begegnen
müßte, wann ich einmal zu Fuß mit meiner Musketen allein im weiten
Felde stünde.

Da wir nun an den Ort kamen, wo der Betteltanz angehen sollte, hatte
ich meine Musketen bereits mit zweien Kugeln geladen, frisch Zündkraut
aufgerührt und den Deckel auf der Zündpfanne mit Unschlitt verschmiert,
wie vorsichtige Musketierer zu tun pflegen, wann sie Zündloch und
Pulver auf der Pfanne vor Regenwetter verwahren wollen.

Eh wir nun aufeinander gingen, bedingten beiderseits die Kameraden, daß
wir uns im freien Felde angreifen und zu solchem End der eine von Ost,
der andre von West in ein umzäuntes Feld eintreten sollten, dann möge
jeder sein Bestes gegen den andern tun. Keiner von den Parteien sollte
sich unterstehen, seinem Kameraden zu helfen, noch dessen Tod oder
Beschädigung zu rächen.

So gaben ich und mein Gegner einander die Hände und verziehen je einer
dem andern seinen Tod, unter welcher allerunsinnigsten Torheit, die je
ein vernünftiger Mensch begehen kann, ein jeder hoffte seiner Gattung
Soldaten das ~Prae~ zu erhalten, gleichsam als ob des einen oder
andern Teil Ehre und Reputation an dem Ausgang unseres trefflichen
Beginnens gelegen gewesen wäre.

Ich trat mit doppelt brennender Lunte in angeregtes Feld, stellte mich,
als ob ich das alte Zündkraut im Gang abschütte, ich täts aber nicht,
sondern rührete nur Zündpulver auf den Deckel meiner Pfannen, bließ ab
und paßte mit zween Fingern auf der Pfanne auf, wie bräuchlich ist. Eh
ich noch meinem Gegenteil, der mich wohl im Gesicht hielt, das Weiße
in Augen sehen konnte, schlug ich auf ihn an und brannte mein falsch
Zündkraut auf dem Deckel vergeblich hinweg. Mein Gegner vermeinte,
die Muskete hätte mir versagt, und das Zündloch wäre mir verstopft,
sprengte dahero mit einer Pistole in der Hand gar zu gierig ~recte~
auf mich dar. Aber eh er sichs versah, hatte ich die Pfanne offen und
wieder angeschlagen, hieß ihn auch dergestalt willkommen, daß Knall und
Fall eins war.

Ich retirierte mich hierauf zu meinen Kameraden, die mich gleichsam
küssend empfingen. Die seinigen entledigten ihn aus den Steigbügeln und
täten gegen ihn und uns wie redliche Kerle, maßen sie mir auch meinen
Handschuh mit großem Lob wiederschickten.

Aber da ich meine Ehre am größten zu sein schätzte, kamen
fünfundzwenzig Musketierer aus Rehnen, welche mich und meine Kameraden
gefangen nahmen. Ich zwar ward alsbald in Ketten und Banden geschlossen
und der Generalität überschickt, weil alle Duell bei Leib- und
Lebensstrafe verboten waren.




Das fünfte Kapitel


Demnach unser General-Feldzeugmeister strenge Kriegsdisziplin zu halten
pflegte, besorgte ich, meinen Kopf zu verlieren. Meine Hoffnung stund
auf dem großen Ruf und Namen meiner Tapferkeit, so ich in blühender
Jugend durch Wohlverhalten erworben, doch war ich ungewiß, weil
dergleichen tägliche Händel erforderten ein ~Exemplum~ zu statuieren.

Die Unsrigen hatten damals ein festes Rattennest berannt, waren aber
abgeschlagen, da der Feind wußte, daß wir kein grob Geschütz führten.
Derowegen ruckte unser Graf von der Wahl mit dem ganzen ~Corpo~ vor
besagten Ort, begehrete durch einen Trompeter abermal die Übergabe,
drohete zu stürmen. Es erfolgte aber nichts als ein Schreiben:

»Hochwohlgeborener Graf etc. wissen dero hohen Vernunft nach, wie
übelanständig, ja unverantwortlich es einem Soldaten fallen würde, wenn
er einen so festen Ort dem Gegenteil ohn sonderbare Not einhändigte.
Weswegen Eure Hochgräfliche Exzellenz mir dann hoffentlich nicht
verdenken werden, wann ich mich befleißige zu verharren, bis die Waffen
Eurer Exzellenz dem Orte zugesprochen. Kann aber meine Wenigkeit dero
außerhalb Herrendiensten in ichtwas zu gehorsamen die Gelegenheit
haben, so werde ich sein Eurer Exzellenz allerdienstwilligster Diener

                                                            N. N.«

Den Ort liegen zu lassen war nicht ratsam, zu stürmen ohn eine Presse
hätte viel Blut gekostet und wäre doch noch mißlich gestanden, ob
mans übermeistert hätte. Die Stücke und alles Zugehör von Münster
und Ham herzuholen, da wäre viel Mühe, Zeit und Unkosten darauf
geloffen. Indem man bei Groß und Klein ratschlagte, fiel mir ein, ich
sollte mir diese Occasion zu Nutz machen, um mich zu erledigen. Ich
ließ meinen Obrist-Leutenant wissen, daß ich Anschläge hätte, durch
welche der Ort ohne Mühe und Unkosten zu bekommen wäre, wann ich nur
Pardon erlangen und wieder auf freien Fuß gestellt werden könnte. Da
lachten etliche: wer hangt, der langt! Andere, die mich kannten, auch
der Obrist-Leutenant selbst glaubten mir, weswegen er sich in eigener
Person an den General-Feldzeugmeister wandte. Der hatte hiebevor auch
vom Jäger gehöret, ließ mich holen und solange meiner Bande entledigen.
Als er mich fragte, was mein Anbringen wäre, antwortete ich:

»Gnädiger Herr etc., obzwar mein Verbrechen und Eurer Exzellenz
rechtmäßig Gebot und Verbot mir beide das Leben absprechen, so
heißet mich doch meine alleruntertänigste Treue, die ich dero
römischen kaiserlichen Majestät meinem allergnädigsten Herrn bis in
den Tod zu leisten schuldig bin, dem Feind einen Abbruch zu tun und
erstallerhöchst gedachter römischer kaiserlicher Majestät Nutzen und
Kriegswaffen zu befördern ...«

Der Graf fiel mir in meine allerschönste Rede: »Hast du mir nicht
neulich den Mohren gebracht?«

»Ja, gnädiger Herr.«

»Wohl, dein Fleiß und Treue möchten vielleicht meritieren, dir das
Leben zu schenken. Was hast du aber vor einen Anschlag?«

»Weil der Ort vor grobem Geschütz nicht bestehen kann, so hält meine
Wenigkeit davor, der Feind werde bald accordieren, wann er nur
eigentlich glaubte, daß wir Stücke bei uns haben.«

»Das hätte mir wohl ein Narr gesagt,« fiel der Graf ein. »Wer wird sie
aber überreden, solches zu gläuben?«

»Ihre eigenen Augen. Ich habe ihre hohe Wacht mit meinem Perspektiv
gesehen. Die kann man betrügen, wann man nur etliche Holzblöcke, den
Brunnenrohren gleich, auf Wägen ladet, dieselben mit großem Gespann in
das Feld führet und hiebevor ein Stückfundament aufwerfen lässet.«

»Mein liebes Bürschchen, es seind keine Kinder darin. Die werden die
Stück auch hören wollen, und wann der Posse dann nicht angeht, so
werden wir von aller Welt verspottet.«

»Gnädiger Herr, ich will schon Stücke in ihre Ohren lassen klingen,
wann ich nur ein paar Doppelhacken und ein ziemlich groß Faß haben
kann. Sollte man aber wider Verhoffen nur Spott daraus erlangen, so
werde ich, der Erfinder, denselben mit meinem Leben aufheben.«

Obzwar nun der Graf nicht dran wollte, so persuadierte ihn jedoch mein
Obrist-Leutenant dahin, daß er sagte, ich sei in dergleichen Sachen
glückselig. Der Graf willigte endlich ein und meinte im Scherz zu ihm,
die Ehre so er damit erwürbe, sollte ihm allein zustehen.

Also wurden drei Blöcke zuwegen gebracht und vor jeden vierundzwenzig
Pferde gespannt, die führeten wir gegen Abend dem Feind ins Gesicht,
dreien Doppelhacken gab ich zweifache Ladung, die ließ ich durch
ein Stückfaß losgehen, gleich ob es drei Losungsschüsse hätten sein
sollen. Das donnerte dermaßen, daß jedermann Stein und Bein geschworen
hätte, es wären Quartierschlangen oder halbe Kartaunen. Unser
General-Feldzeugmeister mußte der Gugelfuhre lachen und ließ dem Feind
abermals einen Accord anbieten mit Anhang, wann sie sich nicht noch
diesen Abend bequemen würden, daß es ihnen morgen nicht mehr so gut
werden sollte.

Darauf wurden alsbald beiderseits Geißeln geschickt, der Accord
geschlossen und uns noch dieselbige Nacht ein Tor der Stadt eingegeben.
-- Das kam mir trefflich gut, dann der Graf schenkte mir nicht allein
das Leben und ließ mich noch selbige Nacht auf freien Fuß stellen,
sondern er befahl dem Obrist-Leutenant in meiner Gegenwart, daß er
mir das erste Fähnlein, so ledig würde, geben sollte. Das kam dem
Obrist-Leutenant ungelegen, dann er hatte der Vettern und Schwäger so
viel.

Ich fing an mich etwas reputierlicher zu halten als zuvor, weil ich
so stattliche Hoffnungen hatte, und gesellete mich allgemach zu den
Offizierern und jungen Edelleuten, die eben auf dasjenige spanneten,
was ich in Bälde zu kriegen mir einbildete. Sie waren deswegen meine
ärgsten Feinde und stelleten sich doch als meine besten Freunde gegen
mich. So war mir der Obrist-Leutenant nicht gar grün, weil er mich
vor seinen Verwandten hätte befördern sollen. Mein Hauptmann war mir
abhold, dann ich mich an Pferden, Kleidern und Gewehr viel prächtiger
hielt als er. Also hassete mich auch mein Leutenant wegen eines
einzigen Wortes halber, das ich neulich unbedachtsam hatte laufen
lassen. Wir waren miteinander in der letzten Cavalcada kommandiert,
eine gleichsam verlorene Wacht zu halten. Als nun die Schildwacht an
mir war, kroch der Leutenant auch auf dem Bauch zu mir und sagete:
»Schildwacht, merkst du was?« Ich antwortete: »Ja, Herr Leutenant.« --
»Was da! Was da!« sagte er. -- »Ich merke, daß sich der Herr förchtet.«
Von dieser Zeit an hatte ich keine Gunst mehr bei ihm, und wo es am
ungeheuersten war, ward ich zum ersten hinkommandiert. Nicht weniger
feindeten mich die Feldwaibel an, weil ich ihnen allen vorgezogen ward.
Was aber gemeine Knechte waren, die fingen auch an in ihrer Liebe und
Freundschaft zu wanken, weil es das Ansehen hatte, als ob ich sie
verachte, indem ich mich nicht sonderlich mehr zu ihnen, sondern zu den
großen Hansen gesellete. Ich lebte eben dahin wie ein Blinder in aller
Sicherheit und ward je länger, je hoffärtiger.

Ich scheuete mich nicht einen Koller von sechzig Reichstalern, rote
scharlachene Hosen und weiße atlassene Ärmel, überall mit Gold
und Silber verbrämt, zu tragen, welche Tracht damals den höchsten
Offizierern anstund. Ich war ein schröcklich junger Narr, daß ich den
Hasen so laufen ließ, dann hätte ich mich anders gehalten und das
Geld, das ich so unnützlich an den Leib hing, an gehörige Ort und Ende
verschmieret, so hätte ich nicht allein das Fähnlein bald bekommen,
sondern mir auch nicht so viel zu Feinden gemacht.

Nichts vexierte mich mehr, als daß ich mich nicht als Edelmann wußte,
damit ich meinen Knecht und Jungen auch in meine Livrei hätte kleiden
können. Und ich gedachte, alle Dinge hätten ihren Anfang -- wann du ein
Wappen hast, so hast du schon ein eigne Livrei, und wann du Fähnrich
wirst, so mußt du ja ein Petschier haben, wannschon du kein Junker
bist. Ich ließ mir also durch einen ~Comitem Palatinum~ ein Wappen
geben. Das waren drei rote Larven in einem weißen Feld und auf dem
Helm das Brustbild eines jungen Narren in kälbernem Habit mit ein Paar
Eselsohren, vorn mit Schellen gezieret. Und dünket mich wahrlich schon
jetzt keine Sau zu sein. So mich jemand damit hätte foppen wollen, so
wären ihm ohn Zweifel Degen und ein Paar Pistolen präsentieret worden.

Wiewohl ich damals noch nichts nach dem Weibervolk fragte, so ging
ich doch gleichwohl mit denen von Adel, wann sie irgends Jungfern
besuchten, mich sehen zu lassen und mit meinen schönen Haaren,
Kleidern und Federbüschen zu prangen. Ich muß gestehen, daß ich andern
vorgezogen wurde, aber auch, daß verwöhnte Schleppsäcke mich einem
wohlgeschnitzten hölzernen Bild verglichen, an welchem außer der
Schönheit sonst weder Kraft noch Saft wäre. Ich sagte, so man mich der
holzböckischen Art und Ungeschicklichkeit halber anstach, daß mirs
genug sei, wann ich noch zur Zeit meine Freude an einem blanken Degen
und einer guten Muskete hätte. Die Frauenzimmer billigten auch solche
Reden, da keiner war, der das Herz hatte, mich heraus zu fordern oder
Ursach zu ein Paar Ohrfeigen oder sonst ziemlich empfindlichen Worten
zu geben, zu denen ich mich bereit zeigte.




Das sechste Kapitel


Wann ich so durch die Gassen daherprangete und mein Pferd unter mir
tanzte, da sagte das alberne Volk wohl: »Sehet, das ist der Jäger! Min
God, wat vor en prave Kerl is nu dat!« Ich spitzte die Ohren gewaltig
und ließ mirs gar sanft tun. Aber ich Narr hörete meine Mißgönner
nicht, die mir ohn Zweifel wünschten, daß ich Hals und Bein bräche.
Verständige Leute hielten mich gewißlich vor einen jungen Lappen,
dessen Hoffart notwendig nicht lang dauern würde.

Meine Gewohnheit war, herum zu terminieren und alle Wege und Stege,
alle Gräben, Moräste, Büsche und Wasser zu bereiten, um vor eine
künftige Occasion des Orts Gelegenheit so offensive als defensive
zu Nutz machen zu können. Einst ritt ich unweit der Stadt bei einem
alten Gemäuer vorüber, darauf vor Zeiten ein Haus gestanden. Ich drang
mit meinem Pferd in den Hof ein, zu sehen, ob man sich auch auf den
Notfall zu Pferd darin salvieren könne. Als ich nun bei dem Keller,
dessen Gemäuer noch rund umher aufrecht stund, vorüberreiten wollte,
war mein Pferd, das sonst im geringsten nichts scheute, weder mit Liebe
noch Leid dahin zu bringen. Ich stieg ab und führete es an der Hand
die verfallene Kellersteigen hinunter, wovor es doch scheuete, damit
ich mich ein andermal darnach richten könnte. Mit guten Worten und
Streichen brachte ich es endlich so weit, indem ward ich gewahr, daß
es vor Angst schwitzte und die Augen stets nach der Ecke des Kellers
richtete, dahin es am allerwenigsten wollte, ob ich auch gleich nichts
gewahrete. Ich stund mit Verwunderung, und wie mein Pferd je länger,
desto ärger zitterte, da kam mich ein solches Grausen an, als ob man
mich bei den Haaren aufzöge und einen Kübel voll kalt Wasser über mich
abgösse. Mein Pferd stellete sich immer seltsamer, doch konnte ich
nichts sehen, also daß ich mir nichts anders einbilden konnte, als ich
müßte vielleicht mitsamt dem Pferd verzaubert sein. Derowegen wollte
ich wieder zurück, aber mein Pferd folgte mir nicht. Dahero ward ich
noch ängstlicher und so verwirrt, daß ich schier nicht wußte, was ich
tät. Zuletzt nahm ich meine Pistole auf den Arm und band mein Pferd an
eine Holderstockwurzel, der Meinung, aus dem Keller zu gehen und Leute
zu suchen, die meinem Pferde heraushülfen. Indem fällt mir ein, ob
nicht in dem Gemäuer vielleicht ein Schatz läge, dahero es so ungeheuer
sein möchte. Ich sehe mich um, sonderlich nach der Ecke, dahin mein
Pferd nicht wollte, und ward eines Stückes im Gemäuer gewahr, so groß
als ein gemeiner Kammerladen, welches in Farbe und Arbeit dem andern
Gemäuer nicht allerdings glich. Ich wollte hinzugehen, da sträubten
sich alle meine Haare gen Berg und das bestärket mich in der Meinung,
daß ein Schatz verborgen sein müsse.

Hundertmal lieber hätte ich Kugel gewechselt, als mich in solcher Angst
befunden. Ich ward gequält und wußte doch nicht recht von wem, dann ich
sahe oder hörte nichts. Ich wollte durchbrennen, vermochte aber die
Stiegen nicht hinauf zu kommen, weil mich eine starke Luft aufhielt. Da
lief mir die Katze wohl den Buckel hinauf! Zuletzt fiel mir ein, ich
sollte meine Pistole lösen, damit mir die Bauren im Feld zuliefen. Ich
war so erzörnt oder viel mehr desperat, da ich sonst kein Mittel noch
Hoffnung sahe, aus diesen ungeheuern Wunderort zu kommen, daß ich mich
gegen den Ort kehrete, wo ich die Ursache meiner seltsamen Begegnus
vermeinete, und traf obgemeldtes Gemäuerstück mit zweien Kugeln so
hart, daß es ein Loch gab, zwo Fäuste groß.

Als der Schuß geschehen, wieherte mein Pferd und spitzte die Ohren,
was mich herzlich erquickte. Ich faßte einen frischen Mut und ging ohn
Forcht zu dem Loch, da brach die Maur vollends ein. Ich fand einen
reichen Schatz an Silber, Gold und Edelsteinen. Es waren aber sechs
Dutzend altfränkische silberne Tischbecher, ein großer göldner Pokal,
etliche Duplet, eine altfränkische göldene Kette, unterschiedliche
Diamanten, Rubine, Saphire und Smaragde, alles in Ringe und Kleinodien
gefasset, ~item~ ein ganz Lädlein voll großer Perlen, aber alle
verdorben und abgestanden, dann ein verschimmelter lederener Sack mit
achtzig von den ältesten Joachimsthalern aus feinem Silber, sodann 893
Goldstücke mit dem französischen Wappen und einem Adler. Dieses Geld,
die Ringe und Kleinodien steckte ich in meine Hosensäcke, Stiefeln,
Hosen und Pistolenhalftern und, weil ich keinen Sack bei mir hatte,
schnitt ich meine Schabracke vom Sattel und füllete sie zwischen Zeug
und Futter mit Silber- und Goldbechern, hing die gölden Kette um den
Hals, saß fröhlich zu Pferd und wandte mich meinem Quartier zu. Wie
ich aber aus dem Hof kam, rissen zween Bauren vor mir eilends aus, ich
ereilete sie leichtlich, weil ich sechs Füße und ein eben Feld hatte
und rief sie an. Da erzählten sie mir, daß sie vermeinet hätten, ich
wäre das Gespenst, das in gegenwärtigem, ödem Edelhof wohne und Leute,
die zu nahe kämen, elendiglich zu traktieren pflege. Aus Furcht vor
dem Ungeheuer käme oft in vielen Jahren kein Mensch an diesen Ort.
Die gemeine Sage ginge im Land, es wäre ein eiserner Trog voller
Geldes darin, den ein schwarzer Hund hüte zusamt einer verfluchten
Jungfer. Sollte aber ein fremder Edelmann, der weder seinen Vater noch
seine Mutter kenne, ins Land kommen, so werde er die Jungfer erlösen,
den eisernen Trog mit einem feurigen Schlüssel aufschließen und das
verborgene Geld davonbringen. Derlei alberne Fabeln erzählten sie
mir noch viel. Ich fragte, was sie dann beide da gewollt hätten. Sie
sagten, sie hätten einen Schuß samt einem lauten Schrei gehöret, da
seien sie zugeloffen. Sie wollten viel Dings von mir wissen, und ich
hätte ihnen sattsam Bären aufbinden können, aber ich konnte schweigen
und ritt meines Wegs in mein Quartier. --

Diejenigen, die wissen, was Geld ist, und dahero solches vor ihren
Gott halten, haben dessen nicht geringe Ursach, dann ist jemand in der
Welt, der des Geldes Kräfte und beinahe göttliche Tugenden erfahren
hat, so bin es ich: Ich weiß wie einem zu Mut ist, der einen ziemlichen
Vorrat hat, und wie der gesinnet sei, der keinen einzigen Heller
vermag. Kräftiger als alles Edelgestein ist Geld, dann es vertreibet
die Melancholei wie der Diamant, es machet Lust und Beliebung zu den
~Studiis~ wie der Smaragd, darum werden gemeiniglich mehr reicher als
armer Leute Kinder Studenten; es nimmt hinweg Forchtsamkeit, machet den
Menschen fröhlich und glückselig wie der Rubin; oft ist es dem Schlafe
hinderlich, wie die Granate; hingegen hat es auch eine große Kraft,
die Ruhe und den Schlaf zu befördern, wie der Hyazinth; es stärket das
Herz und machet den Menschen freudig, sittsam, frisch und mild wie
der Saphir und Amethyst; es vertreibet böse Träume, machet fröhlich,
schärfet den Verstand und so man mit jemand zanket, machet es, daß man
sieget wie der Sardonyx, vornehmlich wann man den Richter brav damit
schmieret; es löschet die geile Begierden, weil man schöne Weiber um
Geld kriegen kann. In Kürze, es ist nicht auszusprechen, was das liebe
Geld vermag, wann man es nur richtig brauchen und anzulegen weiß.

Das meinige war seltsamer Natur, es machte mich hoffärtiger, es
hinderte mir den Schlaf, es machte mich zu einem bekümmerten
Rechenmeister, es machte mich geizig.

Einmal kam mirs in Sinn, ich sollte den Krieg quittieren, mich irgends
hinsetzen und mit einem schmutzigen Maul zum Fenster aussehen, dann
gereuete mich aber wieder mein freies Soldatenleben und die Hoffnung,
ein großer Hans zu werden. Oder verwünschete ich wiederum mein
unvollkommen Alter und ich sagte zu mir selber, dann so nähmest du eine
schöne, junge, reiche Frau und kauftest du irgendeinen adeligen Sitz
und führtest ein geruhiges Leben. Allein ich war noch viel zu jung.

Damals hatte ich meinen Jupiter noch bei mir, der redete zu Zeiten sehr
subtil und war etliche Wochen gar klug, hatte mich auch über alle Maßen
lieb. Er warnete mich: »Liebster Sohn, schenkt euer Schindgeld, Gold
und Silber hinweg!«

»Warum, mein lieber Jove?«

»Darum, damit Ihr Euch Freunde dadurch machet und Eurer unnützen Sorgen
los werdet. Lasset die Schabhälse geizig sein. Haltet Euch, wie es
einem jungen, wackeren Kerl zustehet!«

Ich dachte der Sache nach. Zuletzt verehrete ich dem Kommandanten
ein paar silberner und vergöldter Duplet, meinem Hauptmann ein paar
silberner Salzfässer, aber es wurde ihnen das Maul nach dem Übrigen
nur wässeriger, weil es rare Antiquitäten waren. Meinem getreuen
Spring-ins-Feld schenkte ich zwölf Reichstaler. Auch er riet mir, ich
solle meinen Reichtum von mir tun, dann die Offizierer sähen nicht
gern, daß der gemeine Mann mehr Geld hätte als sie. Auch wären etlich
um Geldes halber heimlich ermordet worden. Es ginge um im ganzen Läger,
und jeder mache den gefundenen Schatz größer, als er an sich selbst
sei, er müsse oft hören, was unter den Burschen vor ein Gemürmel gehe.
Er ließe Krieg Krieg sein, und setzte sich irgendwo in Sicherheit.

Ich sagte zu ihm: »Höre, Bruder, wie kann ich die Hoffnung auf mein
Fähnlein so leicht in den Wind schlagen!«

»Hol mich dieser und jener, wann du ein Fähnlein bekommst. So die
andern sehen, daß ein Fähnlein ledig, möchten sie tausendmal eh dir den
Hals brechen helfen. Lerne mich nur keine Karpfen kennen, mein Vater
war ein Fischer!«

Ich erwog diese und meines Jupiters Reden und bedachte, daß ich keinen
einzigen angeborenen Freund hätte, der sich meiner in Nöten annehmen,
oder meinen Tod rächen würde. -- Indem sich nun eben eine Gelegenheit
präsentierte, daß ich mit hundert Dragonern, etlichen Kaufleuten und
Güterwägen von Münster nach Köln convoieren mußte, packte ich meinen
Schatz zusammen und übergab ihn einen von den vornehmsten Kaufleuten zu
Köln gegen spezifizierte Handschrift aufzuheben. Meinen Jupiter brachte
ich auch dahin, weil er in Köln ansehnliche Verwandte hatte, gegen die
er meine Guttaten rühmete, daß sie mir viel Ehre erwiesen.




Das siebente Kapitel


Auf dem Zurückweg machte ich mir allerhand Gedanken, wie ich mich
ins Künftige halten wollte, damit ich doch jedermanns Gunst erlangen
möchte, dann Spring-ins-Feld hatte mir einen Floh ins Ohr gesetzt
und mich zu glauben persuadieret, als ob mich jedermann neide. Ich
verwunderte mich, daß alle Welt so falsch sei, mir lauter gute
Wort gebe und mich doch nicht liebe. Derowegen gedachte ich mich
anzustellen wie die andern und zu reden, was jedem gefiele, auch jedem
mit Ehrerbietung zu begegnen, obschon es mir nicht ums Herz wäre.
Vornehmlich aber merkte ich klar, daß meine eigene Hoffart mich mit
den meisten Feinden beladen hatte, deswegen wollte ich mich fürder
demütig stellen, obschon ichs nicht sei, mit den gemeinen Kerlen wieder
unten und oben liegen, vor den Höheren aber den Hut in Händen tragen,
mich der Kleiderpracht enthalten, bis ich etwan meinen Stand änderte.
Ich hatte mir von meinem Kaufmann in Köln hundert Taler geben lassen,
dieselben gedachte ich unterwegs dem ~Convoi~ halb zu verspendieren.
Solcher Gestalt war ich entschlossen, mich zu ändern und auf diesem Weg
schon den Anfang zu machen. Ich machte aber die Zeche ohn dem Wirt.

Da wir durch das bergische Land passieren wollten, lauerten uns an
einem sehr vortelhaften Ort 80 Feuerröhrer und 50 Reuter auf, eben als
ich selbfünft mit einem Korporal geschickt ward voran zu reuten. Der
Feind hielt sich still, als wir in seinen Halt kamen, ließ uns auch
passieren, damit der ~Convoi~ nicht gewarnet würde, bis er auch in
die Enge käme. Da wir den Hinterhalt merkten und umkehrten, gingen
sie beiderseits los und fragten, ob wir Quartier wollten. Ich hatte
mein bestes Roß unter mir, schwang mich herum auf eine kleine Ebene,
zu sehen, ob da Ehre einzulegen sei, indessen hörete ich stracks an
der Salve, welche die Unsrigen empfingen, was die Glocke geschlagen,
trachtete derowegen nach der Flucht, aber ein Kornet hatte uns den Paß
abgeschnitten. Indem ich mich durchhauen wollte, bot er mir, weil er
mich vor einen Offizier ansahe, nochmals Quartier an, und ich besann
mich, das Leben davon zu bringen.

Also präsentierte ich ihm den Degen. Er fragte mich, was ich vor einer
sei, er sehe mich vor einen Edelmann und Offizier an. Da ich ihm
antwortete, ich werde der Jäger von Soest genannt, sagte er: »Da hat Er
gut Glück, daß Er uns nicht vor vier Wochen in die Hände geraten, dann
zur selben Zeit hätte ich Ihm kein Quartier halten können, dieweil man
Ihn bei uns vor einen offentlichen Zauberer gehalten hat.«

Dieser Kornet war ein tapferer, junger Kavalier, es freuete ihn
trefflich, daß er die Ehre hatte, den berühmten Jäger gefangen zu
haben, deswegen hielt er mir das versprochene Quartier sehr ehrlich
und auf holländisch, deren Brauch ist, den gefangenen Feinden von dem,
was der Gürtel beschleußt, nichts zu nehmen. Da es an ein Parten ging,
sagete ich ihm heimlich, er sollte sehen, daß ihm mein Pferd, Sattel
und Zeug zuteil würde, dann im Sattel dreißig Dukaten seien und das
Pferd ohndas seinesgleichen schwerlich hätte. Davon ward mir der Kornet
so hold, als ob ich sein leiblicher Bruder wäre, er saß auch gleich auf
mein Pferd und ließ mich auf dem seinigen reuten.

Schweden und Hessen gingen noch am selbigen Abend in ihre
unterschiedlichen Guarnisonen mit ihrer Beute und den Gefangenen.
Mich und den Korporal samt noch dreien Dragonern behielt der Kornet
und führet uns in eine Festung, die nicht gar zwei Meilen von unserer
Guarnison lag. Und weil ich hiebevor demselben Ort viel Dampfs angetan,
war mein Name daselbst wohl bekannt, ich selber aber mehr geförcht als
geliebt. Der Kornet schickte einen Reuter voran, dem Kommandanten zu
verkünden, wie es abgeloffen und wen er gefangen brächte. Davon gab
es ein Geläuf in der Stadt, das nit auszusagen, weil jeder den Jäger
gern sehen wollte, und war nicht anders anzusehen, als ob ein großer
Potentat seinen Einzug gehalten hätte.

Wir wurden zum Gewaltiger geführt, doch ward es dem Kornet erlaubt, uns
zu gastieren, weil ich hiebevor meinen Gefangenen, darunter sich des
Kornets Bruder befunden, auch solcher Gestalt diskret begegnet war.
Da nun der Abend kam, fanden sich unterschiedlich Offizierer, sowohl
Soldaten von Fortun, als geborenen Kavaliers ein, und ich ward, die
Wahrheit zu bekennen, von ihnen überaus höflich traktiert. Ich machte
mich so lustig, als ob ich nichts verloren gehabt, und ließ mich so
vertreulich und offenherzig vernehmen, als ob ich nicht in Feindeshand,
sondern bei meinen besten Freunden wäre. Dabei beflisse ich mich
der Bescheidenheit, dann ich konnte mir leicht einbilden, daß dem
Kommandanten mein Verhalten notifiziert würde.

Den andern Tag wurden wir Gefangenen von dem Regimentsschulzen
examiniert. Sobald ich in den Saal trat, verwunderte er sich über meine
Jugend und sagte: »Mein Kind, was hat dir der Schwede getan, daß du
wider ihn kriegest?«

Das verdroß mich, antwortete derhalben: »Die schwedischen Krieger
haben mir meine Schnellküglein und mein Steckenpferd genommen, die
wollte ich gern wieder haben.«

Da ich ihn so bezahlete, schämten sich seine beisitzenden Offizierer,
maßen einer auf Latein sagte, er solle von ernstlichen Sachen mit
mir reden, er hätte kein Kind vor sich, und ich merkte dabei, daß
er Eusebius hieße. Darauf fragte er mich nach meinem Namen, und als
ich ihn genannt, sagte er: »Es ist kein Teufel in der Hölle, der
~Simplicissimus~ heißet.«

Ich antwortete, so sei auch vermutlich keiner in der Höllen, der
Eusebius hieße, was aber von den Offizierern nicht am besten
aufgenommen ward, dann sie erinnerten mich, daß ich ihr Gefangener sei
und nicht scherzenshalber wäre hergeholet worden.

Ich ward dieses Verweises wegen darum nicht rot, bat auch nicht um
Verzeihung, sondern gab zurück, weil sie mich vor einen Soldaten
gefangen hielten und nicht vor ein Kind wieder laufen lassen würden, so
hätte ich mich nicht versehen, als ein Kind gefoppt zu werden. Wie man
mich gefraget, so hätte ich geantwortet.

Darauf ward ich um mein Vaterland, Herkommen, Geburt examiniert,
vornehmlich aber ob ich auf schwedischer Seite gedienet hätte, ~item~
wie es in Soest beschaffen. Ich antwortete auf alles behend, wegen
Soest und selbiger Guarnison aber soviel, als ich zu verantworten
getrauet.

Indessen erfuhr man zu Soest, wie es mit dem ~Convoi~ abgeloffen,
derhalben kam gleich am andern Tag ein Trommelschläger, uns abzuholen.
Dem wurden der Korporal und die andern drei ausgefolgt und ein
Schreiben mitgegeben, das mir der Kommandant zu lesen überschickte.

»Monsieur etc. Auf Ihr Schreiben schicke ich gegen empfangene Ranzion
den Korporal samt den übrigen drei Gefangenen. Was aber ~Simplicium~,
den Jäger, anbelanget, kann selbiger, weil er hiebevor auf dieser
Seite gedienet, nicht hinübergelassen werden. -- Kann ich aber dem
Herren im übrigen außerhalb Herrenpflichten in etwas bedienet sein, so
hat derselbe in mir einen willigen Diener, als der ich soweit bin und
verbleibe dem Herren dienstwilliger

                                                  ~N. de S. A.~«

Dieses Schreiben gefiel mir nicht halb und ich mußte mich doch für die
Mitteilung bedanken. Ich begehrete mit dem Kommandanten zu reden, bekam
aber zur Antwort, daß er schon selbst nach mir schicken würde.

Das geschahe und mir widerfuhr das erste Mal die Ehre, an seiner
Tafel zu sitzen. Solang man aß, ließ er mir mit dem Trunk zusprechen,
gedachte aber weder klein noch groß von demjenigen, was er mit mir
vorhatte. Demnach man abgegessen und nur ein ziemlicher Dummel
aufgehängt war, sagte er: »Lieber Jäger, Ihr habet aus meinem Schreiben
verstanden, unter was vor ein ~Prätext~ ich Euch hier behalte. Ich
habe nichts vor, das wider ~Raison~ oder Kriegsbrauch wäre. Ihr
habet selbst gestanden, daß Ihr hiebevor auf unserer Seite bei der
Hauptarmee gedienet, werdet Euch derhalben resolvieren müssen, unter
meinem Regiment Dienst zu nehmen. So will ich Euch mit der Zeit
dergestalt accommodieren, dergleichen Ihr bei der kaiserlichen Armee
nimmer hättet hoffen dörfen. Widrigen Falls ich Euch wieder demjenigen
Obrist-Leutenant überschicke, welchen Euch die kaiserlichen Dragoner
abgefangen haben.«

Ich antwortete: »Hochgeehrter Herr Obrister (dann damals war noch
nicht Brauch, daß man Soldaten von Fortun »Ihr Gnaden« titulierte) ich
hoffe, weil ich weder der Krone Schweden noch deren Konföderierten,
viel weniger dem Obrist-Leutenant niemalen mit Eid verpflichtet,
sondern nur ein Pferdejung gewesen, daß dannenhero ich nicht verbunden
sei, schwedische Dienste anzunehmen und dadurch den Eid zu brechen, den
ich dem römischen Kaiser geschworen, derowegen ich hochgeboren Herrn
Obristen allergehorsamst bitte, er beliebe mich dieser Zumutung zu
überheben.«

»Was, verachtet Ihr dann schwedische Dienste? Eh' ich Euch wieder nach
Soest lasse, dem Gegenteil zu dienen, eh' will ich Euch einen andern
Proceß weisen oder im Gefängnus verderben lassen.«

Ich erschrak zwar über diese Worte, gab mich aber doch nicht, sondern
antwortete: Gott wolle mich vor solcher Verachtung sowohl als vor dem
Meineid behüten. Im übrigen stünde ich in untertäniger Hoffnung, der
Herr Obrist würde mich seiner weitgerühmten ~Discretion~ nach, wie
einen Soldaten traktieren.

»Ja,« sagte er, »ich wüßte wohl, wie ich Euch traktieren könnte. Aber
bedenkt Euch besser.«

Darauf ward ich wieder ins Stockhaus geführet und jedermann kann
unschwer erachten, daß ich dieselbige Nacht nicht viel geschlafen.

Den Morgen aber kamen etliche Offizierer mit dem Kornet unter Schein,
mir die Zeit zu kürzen, in Wahrheit aber mir weis zu machen, als ob
der Obrist gesinnet wäre, mir als einem Zauberer den Proceß machen
zu lassen, sofern ich mich nicht anders bequemen würde. Wollten mich
also erschröcken und sehen, was hinter mir stecke, weil ich mich aber
meines guten Gewissens getröstete, nahm ich alles gar kaltsinnig an
und redete nicht viel. Ich merkte wohl, daß es dem Obristen um nichts
andres zu tun war, als daß er mich ungern in Soest sahe. Er konnte sich
leicht einbilden, daß ich den Ort wohl nicht verlassen würde, weil ich
meine Beförderung dort erhoffte, zwei schöne Pferde und sonst köstliche
Sachen allda hatte.

Den folgenden Tag ließ er mich wieder zu sich kommen, und fragte, ob
ich mich auf ein und anders resolviert hätte.

Ich antwortete: »Dies Herr Obrister, ist mein Entschluß, daß ich eh'
sterben, als meineidig werden will. Wann aber mein hochgeboren Herr
Obrister mich auf freien Fuß zu stellen und mit keinen Kriegsdiensten
zu belegen belieben wird, so will ich dem Herrn Obristen mit Herz, Mund
und Hand versprechen, in sechs Monaten keine Waffen wider Schwed- und
Hessische zu tragen.«

Solches ließ er sich stracks gefallen, bot mir die Hand und schenkte
mir zugleich die Ranzion, befahl auch dem ~Secretär~, daß er einen
Revers ~in duplo~ aufsetze, den wir beide unterschrieben. Ich
reversierte neben obigem Punkte, nichts Nachteiliges wider die
Guarnison und ihren Kommandanten praktizieren noch etwas zu Nachteil
und Schaden zu unternehmen, sondern deren Nutzen und Frommen zu fördern
und dieselbe defendieren zu helfen.

Hierauf behielt er mich wieder bei dem Mittagsimbiß und tät mir mehr
Ehre an, als ich von den Kaiserlichen mein Lebtag hätte hoffen dörfen.




Das achte Kapitel


Ich hatte in Soest einen Knecht, der war mir über alle Maßen getreu,
weil ich ihm viel Gutes tät. Dahero sattelte er meine Pferde und ritt
dem Trommelschlager, der mich abholen sollte, ein gut Stück Weges
von Soest entgegen. Er begegnete ihm mit den Gefangenen und hatte
mein bestes Kleid aufgepackt, dann er vermeinete, ich wäre ausgezogen
worden. Da er mich aber nicht sahe, sondern vernahm, daß ich bei dem
Gegenteil Dienste anzunehmen aufgehalten werde, gab er den Pferden die
Sporen und sagte: »Adieu Tampour und Ihr, Korporal, wo mein Herr ist,
da will ich auch sein.«

Ging also durch und kam zu mir, eben als mich der Kommandant ledig
gesprochen hatte und mir große Ehre antät. Der priese mich glücklich,
wegen meines Knechtes Treue, verwunderte sich auch, daß ein so junger
Kerl wie ich, so schöne Pferde vermögen und so wohl montiert sein
sollte. Lobte auch das eine Pferd so trefflich, daß ich gleich merkte,
er hätte mirs gerne abgekauft. Weil er es mir aber aus ~Discretion~
nicht feil machte, sagte ich, wann ich die Ehre begehren dörfte, daß
ers von meinetwegen behalten wollte, so stünde es zu seinen Diensten.
Er schlugs aber rund ab, dieweil ich einen ziemlichen Rausch hatte, und
er die Nachrede scheute, daß er einem Trunkenen etwas abgeschwätzt, so
dem vielleicht nüchtern reuen möchte, also daß er des edlen Pferdes
gern gemangelt.

Des Morgens frühe anatomierte ich meinen Sattel und ließ mein bestes
Pferd vor des Obristen Quartier bringen. Ich sagte ihm, er wolle
belieben gegenwärtigen Soldatenklepper einen Platz unter den seinigen
zu gönnen, indem mir mein Pferd allhier nichts nütz, und solches von
mir als Zeichen dankbarer Erkanntnus vor empfangene Gnaden unschwer
annehmen. Der Obrister bedankte sich mit großer Höflichkeit und
sehr courtoisen Offerten, schickte mir auch denselbigen Nachmittag
seinen Hofmeister mit einem gemästeten lebendigen Ochsen, zwei fetten
Schweinen, einer Tonne Wein, vier Tonnen Bier, zwölf Fuder Brennholz,
welches er mir vor mein neu Losament, das mir mein Knecht erkundet und
ich auf ein Halbjahr bestellet hatte, bringen und sagen ließ, weil er
sich leicht einbilden könnte, es sei im Anfang vor mich mit Viktualien
schlecht bestellet, so schicke er mir zur Haussteuer eben einen Trunk,
ein Stück Fleisch mitsamt dem Kochholz. Ich bedankte mich so höflich
als ich konnte, verehrete dem Hofmeister zwo Dukaten und bat ihn, mich
seinem Herrn bestens zu rekommendieren.

Ich gedachte mir aber auch durch meinen Knecht bei dem gemeinen Mann
ein gutes Lob zu machen, damit man mich vor keinen kahlen Bernheuter
hielte. Ließ derowegen in Gegenwart meines Hauswirtes meinen Knecht vor
mich kommen, zu demselben sagte ich:

»Lieber Niklas, du hast mir mehr Treue erwiesen, als ein Herr seinem
Knecht zumuten darf, nun aber, da ich selbst keinen Herren habe, daß
ich etwas erobern könnte, dich zu belohnen, so gedenke ich keinen
Knecht mehr zu halten. Ich gebe dir hiemit vor deinen Lohn das andere
Pferd, samt Sattel-Zeug und Pistolen, mit Bitte, du wollest damit
vorlieb nehmen und dir vor diesmal einen andern Herren suchen. Kann ich
dir ins Künftige in etwas bedienet sein, so magst du jederzeit mich
darum ersuchen.«

Hierauf küßte er mir die Hände und konnte vor Weinen schier nicht
reden, wollte auch durchaus das Pferd nicht haben bis ich ihm
versprochen, ihn wieder in Dienst zu nehmen, sobald ich jemand brauche.

Über diesem Abschied ward mein Hausvater so mitleidig, daß ihm auch die
Augen übergingen. Und gleichwie mich mein Knecht bei der Soldateska, so
erhub mich der Hausvater bei der Bürgerschaft mit großem Lob über alle
schwangere Bauren. Der Kommandant aber hielt mich vor einen resoluten
Kerl, daß er auch getraute Schlösser auf meine Parole zu bauen.

Ich glaube es ist kein Mensch in der Welt, der nicht einen Hasen im
Busen habe, dann wir sind ja alle einerlei Gemächts und ich kann bei
meinen Birnen wohl merken, wann andere zeitig sein. »Hui, Geck,« möcht
mir da einer antworten, »wann du ein Narr bist, meinest du darum
andre seien es auch?« -- »Nein, das sage ich nicht, dann es wäre
zuviel geredt, aber dies halte ich davor, daß einer den Narren besser
verbirgt als der ander.« Es ist einer darum kein Narr, wann schon er
närrische Einfälle hat, dann wir haben in der Jugend gemeiniglich alle
dergleichen. Welcher aber seinen Narren hinausläßt, wird vor einen
gehalten, weil teils etliche ihn gar nicht andere aber nur halb sehen
lassen. Welche den ihren gar unterdrücken sein rechte Saurtöpfe. Ich
halte vor die besten und verständigsten Leute, die den Ihren nach Zeit
und Gelegenheit bisweilen ein wenig mit den Ohren fürragen und Atem
schöpfen lassen, damit er nicht gar bei ihnen ersticke. Den Meinen ließ
ich mir zu weit heraus, da ich mich in einem so freien Stand sahe,
maßen ich einen Jungen annahm, den ich als Edelpagen kleidete, und zwar
in die Farben Veigelbraun und Gelb. Derselbe mußte mir aufwarten, als
wann ich ein Freiherr wäre.

Dies war die erste Torheit, die ich in der Stadt beging, sie ward aber
von niemand getadelt. Die Welt ist der Narreteien so voll, daß sie
keiner mehr achtet, noch selbige verlacht oder sich darüber verwundert;
sie ist deren gewohnt.

Ich dingte mich und meinen Jungen bei meinem Hausvater in die Kost und
gab ihm an Bezahlung auf Abschlag, was mir der Kommandant verehret
hatte. Zum Getränk aber mußte mein Jung den Schlüssel haben, weil ich
denen, die mich besuchten, gern davon mitteilete. Sintemalen ich weder
Bürger noch Soldat war, hielt ich mich zu beiden Teilen und bekam
dahero Kameraden genug, die ich ungetränkt nicht bei mir ließ.

Der Stadtorganist, zu dem ich Kundschaft erhielt, lehrete mich, wie
ich komponieren sollte, ~item~ auf dem Instrument besser schlagen, als
auch auf der Harfe; ohn das war ich auf der Lauten ein Meister. Wann
ich dann satt hatte am Musicieren, ließ ich meinen Kürschner kommen,
der mich im Paradeis in allen Gewehren unterwiesen, mit dem exerzierte
ich mich, um noch perfecter zu werden. So erlangete ich auch beim
Kommandanten, daß er mich von einem Constablen die Büchsenmeisterkunst
und etwas mit dem Feuerwerk umzugehen lernte. Im übrigen hielt ich
mich sehr still, also daß sich die Leute verwunderten, weil ich auch
viel über den Büchern saß wie ein Student, da ich doch Raubens und
Blutvergießens gewohnt gewesen.

Mein Hausvater war des Kommandanten Spürhund und mein Hüter, maßen
ich merkte, daß er all mein Tun und Lassen demselben hinterbrachte.
Doch ich gedachte des Kriegswesens kein einziges Mal, und wann man
davon redete, tät ich, als ob ich niemals kein Soldat gewesen. Zwar
wünschte ich, daß meine sechs Monate bald herum wären, es konnte aber
niemand abnehmen, welchem Teil ich alsdann dienen wollte. Sooft ich dem
Obristen aufwartete, behielt er mich bei seiner Tafel, da setzte es
zuweilen solche Diskurse, dadurch mein Vorsatz ausgeholt werden sollte,
ich antwortete aber jederzeit vorsichtig.

»Wie stehet es, Jäger, wollet Ihr noch nicht schwedisch werden? Gestern
ist ein Fähnrich gestorben.«

»Herr Obrister, stehet doch einem Weib wohl an, wann sie nach ihres
Mannes Tod nicht gleich wieder heuratet, warum sollte ich mich dann
nicht sechs Monate gedulden?«

Kriegte gleichwohl des Obristen Gunst je länger, je mehr, so daß er
mich in und außerhalb der Festung herumspatzieren, ja, endlich den
Hasen, Feldhühnern und Vögeln nachstellen ließ. Darum leget ich mir
ein schlicht Jägerkleid bei, in demselben strich ich des Nachts in das
Soestische und holet meine verborgenen Schätze hin und wieder zusammen,
schleppte solche in die Festung und ließ mich an, als ob ich ewig bei
den Schweden wohnen wollte.

Da stieß einmal die Wahrsagerin von Soest zu mir, die mich erkannte.
»Ich versichre dich, es war dein Glück,« sagte sie, »daß du gefangen
worden. Einige Kerle, welche dir den Tod geschworen, weil du ihnen bist
beim Frauenzimmer vorgezogen worden, hätten dich auf der Jagd erwürgt.«

Ich antwortete: »Wie kann jemand mit mir eifern, da ich doch dem
Frauenzimmer nichts nachfrage?«

»Du wirst des Sinnes nicht bleiben, sonst wird dich das Frauenzimmer
mit Spott und Schande zum Lande hinausjagen. Ich schwöre dir, daß sie
dich nur gar zu lieb haben und daß dir solche übermachte Liebe zum
Schaden gereichen wird, wann du dich nicht accommodierst.«

Ich fragte sie, wann sie ja so viel wüßte, so sollte sie mir davon
sagen, wie es mit meinen Eltern stünde und ob ich sie mein Lebtag
wieder zu sehen bekommen würde, sie sollte aber fein deutsch mit der
Sprache heraus.

Darauf sagte sie, ich sollte alsdann nach den Eltern fragen, wann
mir mein Pflegvater unversehens begegnen würde und führete meiner
Säugeammen Tochter am Strick daher. -- Lachte darauf überlaut und
machte sich geschwind von mir.

Ich hatte damals ein schön Stück Geld und viel köstliche Ringe und
Kleinodien beieinander. Solches schriee mich immerzu an, es wollte gar
gern wieder unter die Leute. Ich folgte auch, dann weil ich ziemlich
hoffärtig war, prangte ich mit meinem Gut und ließ solches meinen Wirt
sehen, der bei den Leuten mehr daraus machte, als es war.

Mein Vorsatz, die Büchsenmeisterei und Fechtkunst in diesen sechs
Monaten zu lernen, war gut und ich begriffs auch. Aber es war nicht
genug, mich vor Müßiggang allerdings zu behüten, vornehmlich weil
niemand war, der mir zu gebieten hatte. Ich saß zwar auch emsig über
allerhand Büchern, aus denen ich viel Gutes lernete, es kamen mir aber
auch teils unter die Hände, die mir wie dem Hund das Gras gesegnet
wurden. Die unvergleichliche ~Arcadia~, daraus ich die Wohlredenheit
lernen wollte, war das erste Stück, das mich von den rechten Historien
zu den Liebe-Büchern und von den wahrhaften Geschichten zu den
Heldengedichten zog. Solcherlei Gattung brachte ich zuwege, wo ich
konnte, und wann mir eins zuteil ward, hörete ich nicht auf, bis ichs
durchgelesen und sollte Tag und Nacht darüber gesessen sein. Diese
lerneten mich statt wohlreden mit der Leimstange laufen, doch war
dieser Mangel damals vor mich keine Ursach zu klagen, dann wo meine
Liebe hinfiel, erhielt ich ohn sonderbare Mühe, was ich begehrete,
und ich brauchet nicht wie andere Buhler und Leimstängler voller
phantastischer Gedanken, Begierden, heimlich Leiden, Zorn, Eifer,
Rachgier, Weinen, Protzen und dergleichen tausendfältigen Torheiten
stecken und mir vor Ungeduld den Tod zu wünschen.

Ich hatte Geld und ließ mich dasselbe nicht dauren, überdas eine
gute Stimme, übete mich stetig auf allerhand Instrumenten, wiese die
Geradheit meines Leibes, wann ich mit meinem Kürschner focht. So hatte
ich auch einen trefflich glatten Spiegel und gewöhnte mich zu einer
freundlichen Lieblichkeit, also daß mir das Frauenzimmer von selbst
nachlief.

Um dieselbige Zeit fiel Martini ein, da fängt bei uns Deutschen das
Fressen und Saufen an und währet teils bis in die Fastnacht. Da ward
ich an unterschiedliche Örter, sowohl bei Offizierern als Bürgern, die
Martinsgans verzehren zu helfen, eingeladen. Bei solchen Gelegenheiten
kam ich mit den Frauenzimmern in Kundschaft. Meine Laute und Gesang,
die zwangen eine jede mich anzuschauen, und wann sie mich also
betrachteten, wußte ich zu meinen neuen Buhlenliedern, die ich selber
machte, so anmutige Blicke und Gebärden hervorzubringen, daß sich
manches hübsche Mägdlein darüber vernarrete und mir unversehens hold
ward.

Und damit ich nicht vor einen Hungerleider gehalten wurde, stellete ich
auch zwo Gastereien, die eine zwar vor die Offizierer und die andere
vor die vornehmsten Bürger, an, dadurch ich mir bei beiden Teilen
Gunst und einen Zutritt vermittelte, weil ich kostbar auftragen ließ.
Es war mir aber alles nur um die lieben Jungfern zu tun. Und obgleich
ich bei einer oder der andern nicht fand, was ich suchte, so ging ich
gleichwohl allerweg zu ihnen als zu andern, daß alle glauben sollten,
daß ich mich bei den andern auch nur Diskurs halber aufhielte. Ich
hatte gerade sechs und sie hinwiederum mich, doch hatte keine mein Herz
gar und mich allein.

Mein Jung, der ein Erzschelm war, hatte genug zu tun mit Kupplen und
Buhlenbrieflein hin und wider tragen und wußte reinen Mund zu halten.
Davon bekam er von den Schleppsäcken einen Haufen ~Favor~, so mich aber
am meisten kostete. Was mit Trommeln gewonnen wird, gehet mit Pfeifen
dahin.

Ich hielt meine Sachen so geheim, daß mich kaum einer vor einen Buhler
halten konnte, ausgenommen der Pfarrer, bei dem ich nicht mehr so viel
geistliche Bücher entlehnte.




Das neunte Kapitel


Ich ging oft zum ältesten Pfarrer und brachte ich ihm ein Buch zurück,
so diskutierete er von allerhand Sachen mit mir. Wir accomodierten
uns so miteinander, daß einer den andern gern leiden mochte. Als nun
nicht nur die Martinsgans hin und wider und alle Metzelsuppen sondern
auch die heiligen Weihnachtsfeiertäge vorbei waren, verehrete ich ihm
eine Flaschen voll Straßburger Branntewein zum Neuen Jahr, welchen er
dem westfälischen Gebrauch nach mit Kandelzucker gern einläpperte.
Darauf besuchete ich ihn und er machte mich zu ihm sitzen, lobte
den Branntewein und kam nach einigem Hin und Wider auf obgemeldten
Umstand, nämlich daß ich in geistlichen Dingen merklich nachlasse. Ich
entschuldiget mich mit der edlen Musik und der Büchsenmeistereikunst.
Er aber antwortete: »Ja, ja, das glaube ich gern. Aber Er versichere
sich, daß ich mehr von Ihm weiß, als Er sich einbildet.«

Ich erschrak, da ich diese Worte hörete, und dachte, hat dir's St.
Velten gesagt. Und weil er sahe, daß ich meine Farbe änderte, fuhr er
ferner fort: »Der Herr ist frisch und jung, Er ist müßig und schön, Er
lebet ohn Sorge und wie ich vernehme, in allem Überfluß, darum bitte
und vermahne ich Ihn im Herrn, daß Er bedenken wolle, in was vor einem
gefährlichen Stand Er sich befindet. Er hüte sich vor dem Tier, das
Zöpfe hat, will Er anders Sein Glück und Heil beobachten. Der Herr
möchte zwar bedenken, was geht's dem Pfaffen an -- (ich gedachte,
du hast es erraten) -- oder was hat er mir zu befehlen! Herr, seid
versichert, daß mir Euere, als meines Guttäters, zeitliche Wohlfahrt
aus christlicher Liebe hoch angelegen ist. Ihr habet Talente, leget
doch Euere Jugend und Euere Mittel, die Ihr hier unnütz verschwendet,
zu ernsten Studien an, damit Ihr heut oder morgen beides: Gott und den
Menschen und Euch selbst bedient sein könnet. Lasset das Kriegswesen,
eh Ihr eine Schlappe davontraget, dann: Junge Soldaten, alte Bettler.«

Ich hörete die Sentenz mit großer Ungeduld, jedoch stellete ich mich
viel anders, als mir ums Herz war, damit ich mein Lob, daß ich ein
feiner Mensch wäre, nicht verliere, bedankte mich zumal auch sehr vor
seine erwiesene Treuherzigkeit und versprach, mich auf sein Einraten
zu bedenken. Allein ich war des Zaumes und der Sporen der Tugenden
entwohnet und wollte nunmehr gekostete Liebe-Wollüste nicht mehr
entbehren.

Jedoch so gar ersoffen in den Leidenschaften und so dumm war ich
nicht, daß ich nicht gedacht hätte, jedermanns Freundschaft zu
behalten, solange ich in der Festung zu bleiben willens war. Ich
erkannte auch wohl, was es einem vor Unrat bringen konnte, wann er der
Geistlichen Haß hätte, als welche Leute einen großen Kredit haben.
Derowegen nahm ich meinen Kopf zwischen die Ohren und trat gleich den
andern Tag wieder auf frischem Fuß zu obgedachten Pfarrer und log
ihm mit gelehrten Worten einen solchen Haufen daher, was gestalten
ich mich resolvieret hätte, ihm zu folgen, daß er sich sichtbarlich
darüber freuete. Mir hätte seithero auch schon in Soest ein solcher
englischer Ratgeber gemangelt, wann nur der Winter bald vorüber, daß
ich fortreisen könnte. Bat ihn darneben, er wollte mir doch ferner mit
gutem Rat beförderlich sein, auf welche Universität ich mich begeben
sollte. Er antwortete, was ihn anbelange, so hätte er in Leyden
studieret, mir aber wollte er nach Genf geraten haben, weil ich ein
Hochdeutscher wäre.

»Jesus Maria,« rief ich, »Genf ist weiter von meiner Heimat als Leyden!«

»Was vernehme ich,« sagte er hierauf mit großer Bestürzung, »ich
höre wohl, der Herr ist ein Papist! O mein Gott, wie finde ich mich
betrogen!«

»Wieso, wieso, Herr Pfarrer? Weil ich nicht nach Genf will?«

»O nein, weil Er Mariam anrufet!«

»Sollte es einem Christen nicht gebühren, die Mutter seines Erlösers zu
nennen?«

»Das wohl, aber ich vermahne und bitte Ihn so hoch als ich kann,
Er wolle Gott die Ehre geben und mir gestehen, welcher Religion Er
beigetan sei, dann ich zweifle sehr, daß Er dem Evangelio glaube.«

»Der Herr Pfarrer höret ja wohl, daß ich ein Christ bin. Im übrigen
gestehe ich, daß ich weder petrisch noch paulisch, sondern allein
~simpliciter~ glaube, was die zwölf Artikul des allgemeinen, heiligen,
christlichen Glaubens in sich halten. Ich werde mich auch zu keinem
Teil vollkommen verpflichten, bis mich einer durch genugsame Erweisung
persuadieret zu glauben, daß er vor den andern die rechte, wahre und
allein seligmachende Religion habe.«

»Jetzt glaube ich erst recht, daß Er ein kühnes Soldatenherz habe, sein
Leben dran zu wagen, weil Er gleichsam ohn Religion und Gottesdienst
auf den alten Kaiser hinein dahinleben und frevelhaftig seine Seligkeit
in die Schanze schlagen darf. Mein Gott, wie kann ein sterblicher
Mensch immermehr so keck sein!«

»Herr Pfarrer, es sagen alle von ihrer Religion, daß sie die rechte
sei und deren Fundamente sowohl in Natur als in der heiligen Schrift
sonnenklar am Tage liegen. Welchem soll ich aber glauben? Vermeinet
der Herr, es sei so ein Gerings, wann ich einem Teil, den die andern
alle lästern und einer falschen Lehre bezüchtigen, meiner Seelen
Seligkeit anvertraue? Er sehe doch mit unparteiischen Augen, was
Konrad Vetter und Johannes Nas wider Lutherum, und hingegen Luther
und die Seinigen wider den Papst, sonderlich aber Spangenberg wider
~Franciscum~, der etliche hundert Jahr vor einen heiligen und
gottseligen Mann gegolten, in offenem Druck ausgehen lassen. Zu welchem
Teil soll ich mich dann tun, wann je eins das ander ausschreiet, als
sei kein gut Haar an ihm? Sollte mir wohl jemand raten, hineinzuplumpen
wie eine Fliege in den heißen Brei? O nein, das wird der Herr Pfarrer
verhoffentlicht mit gutem Gewissen nicht tun können! Ich will lieber
gar von der Straßen bleiben, als nur irr laufen. Zudem sein noch mehr
Religionen, dann die in Europa, als die Armenier, Abessinier, Griechen,
Gregorianer und dergleichen. Was ich vor eine davon annehme, so muß ich
mit meinen Religionsgenossen den andern allen widersprechen.«

Darauf sagte er: »Der Herr steckt in großem Irrtum, aber ich hoffe zu
Gott, er werde Ihm aus dem Schlamm helfen, zu welchem Ende ich Ihm dann
unsere Confession ins Künftige dergestalt aus der heiligen Schrift
bewähren will, daß sie auch wider die Pforten der Hölle bestehen
sollte.«

Ich antwortete, dessen würde ich mit großem Verlangen gewärtig sein,
gedachte aber bei mir selber, wann du mir nur nichts mehr von meinen
Liebgen vorhältst, so bin ich mit deinem Glauben wohl zufrieden, und
bis du mit deinen Beweistümern fertig bist, so bin ich vielleicht, wo
der Pfeffer wächst.




Das zehent Kapitel


Gegen meinem Quartier über wohnete ein reformierter Obrist-Leutenant,
der hatte eine überaus schöne Tochter, die sich ganz adelig trug. Ich
hätte längst gern Kundschaft mit ihr gemachet, unangesehen, daß ich
sie anfänglich allein zu lieben und auf ewig zu haben begehrete. Ich
schenkte ihr manchen Gang und noch viel mehr liebreicher Blicke. Sie
ward mir aber so fleißig verhütet, daß ich kein einzig Mal mit ihr
reden konnte. So unverschämt dorfte ich auch nicht hineinplatzen, weil
ich mit ihren Eltern keine Kundschaft hatte und mir der Ort vor einen
Kerl von so geringem Herkommen, als mir das meinige bewußt war, viel
zu hoch vorkam. Am allernächsten gelangte ich zu ihr, wann wir etwan
in oder aus der Kirche gingen. Da nahm ich dann die Zeit so fleißig in
Acht, mich ihr zu nähern, daß ich oft ein paar Seufzer anbrachte, was
ich meisterlich konnte, obzwar sie alle aus falschem Herzen gingen.
Hingegen nahm sie solche so kaltsinnig an, daß ich mir einbilden mußte,
sie werde sich nicht so leicht wie eine Bürgerstochter verführen
lassen. Indem wurden meine Begierden nach ihr nur desto heftiger.

Der Stern, den die Schüler zu Hl. Dreikönig umtragen, ist es gewesen,
der mir in ihre Wohnung geleuchtet, da ihr Vater selbst nach mir
schickte.

»Monsieur,« sagte er zu mir, »seine Neutralität zwischen Bürgern und
Soldaten ist eine Ursache, daß ich Ihn habe zu mir bitten lassen. Ich
will zwischen beiden Teilen eine Sache ins Werk richten, die eines
unparteiischen Zeugen bedarf.«

Ich vermeinete, er hätte was Wundergroßes im Sinn, weil Schreibzeug und
Papier auf dem Tisch lag, bot ihm derowegen mit sondern Komplimenten
meine bereitwilligsten Dienste an, daß ich mirs nämlich vor eine große
Ehre halten würde, wann ich so glücklich sei, ihm beliebige Dienste zu
leisten. Es war aber nichts andres als ein Dreikönigsfest zu machen.
Dabei sollte ich zusehen, daß es recht zuginge, wie die Ämter ohn
Ansehung der Personen durch das Los ausgeteilet würden. Zu diesem
Geschäft, bei welchem des Obristen ~Secretarius~ auch war, ließ der
Obrist-Leutenant Wein und Konfekt bringen, weil er ein trefflicher
Zechbruder und es ohn das nach dem Nachtessen war. Der ~Secretarius~
schrieb, ich las die Namen und die Jungfer zog die Zettel, ihre Eltern
aber sahen zu. Sie beklagten sich über die langen Winternächte und
gaben mir zu verstehen, daß ich, solche desto leichter zu passieren,
wohl zu ihnen zu Licht kommen dörfte.

So fing ich wieder auf ein Neues an mit der Leimstangen zu laufen und
am Narrenseil zu ziehen, also, daß sich beide: die Jungfrau und ihre
Eltern einbilden mußten, ich hätte den Angel geschluckt, wiewohl mirs
nicht halber Ernst war. Ich stellete Buhlenbrieflein an meine Liebste,
eben als ob ich hundert Meilwegs von ihr gewohnet hätte oder in viel
Jahren erst zu ihr könne. Zuletzt machte ich mich gar zutätig, weil
mir meine Löffelei nicht sonderlich von den Eltern gewehret, sondern
zugemutet ward, ich sollte ihre Tochter auf der Laute lernen schlagen.
Da hatte ich nun meinen freien Zutritt bei Tag sowohl als wie hiebevor
des Abends, also daß ich meinen gewöhnlichen Reimen:

    Ich und meine Fledermaus
    Fliegen nur bei Nachtzeit aus

änderte und ein frommes Liedlein machte, darin ich mein Glück lobte,
weil es mir auf so manchen guten Abend auch so freudereiche Tage
verliehe, in denen ich in meiner Liebsten Gegenwart meine Augen weiden
und mein Herz um etwas erquicken könnte, hingegen beklagte ich meine
Nächte. Ich sang es meiner Liebsten mit andächtigem Seufzen und einer
lustreizenden Melodei, dabei die Laute das Ihre trefflich tät und
gleichsam die Jungfer mit mir bat, sie wollte doch cooperieren, daß
mir die Nächte so glücklich als die Täge bekommen möchten. Aber ich
bekam ziemlich abschlägige Antwort, dann sie war trefflich klug und
konnte mich auf meine Erfindungen gar höflich beschlagen. Ich nahm
mich gleichwohl in Acht, von der Verehelichung zu schweigen, und wenn
schon discursweis davon geredet ward, stellete ich alle meine Worte auf
Schrauben. Welches meiner Jungfrau verheiratete Schwester bald merkte
und dahero mir und meinem Mägdlein alle Pässe verlegte, dann sie sahe
wohl, daß mich ihre Schwester von Herzen liebete und daß die Sache in
die Länge kein Guttun würde.

Es ist unnötig alle Torheiten meiner Löffelei umständlich zu erzählen.
Genug, zuletzt kam es dahin, daß ich erstlich mein liebes Dingelgen zu
küssen und endlich auch andre Narrenpossen zu tun mich erkühnen dorfte.
Und solchen erwünschten Fortgang verfolgte ich mit allerhand Reizungen,
bis ich bei Nacht von meiner Liebsten eingelassen ward und mich so
hübsch zu ihr ins Bette fügte, als wann ich zu ihr gehöret hätte.

Weil jedermann weiß, wie es bei derlei Kirchweih pfleget gemeiniglich
herzugehen, so dörfte sich wohl der Leser einbilden, ich hätte etwas
Ungebührliches begangen. Jawohl nein! Dann alle meine Gedanken waren
umsonst. Ich fand einen solchen Widerstand, dergleichen ich nimmermehr
bei keinem Weibsbild anzutreffen gewähnet hätte, weil ihr Absehen
einzig und allein auf Ehre und Ehestand gerichtet war. Wenngleich ich
ihr solchen mit den allergrausamsten Flüchen versprach, so wollte sie
doch vor der Copulation kurzum nichts geschehen lassen. Doch gönnete
sie mir auf ihrem Bette neben ihr liegen zu bleiben, auf welchem ich
auch ganz ermüdet vor Unmut sanft einschlummerte.

Ich ward aber gar ungestüm aufgeweckt. Dann morgens um vier Uhr stund
der Obrist-Leutenant vorm Bette mit einer Pistole in der einen und
einer Fackel in der andern Hand.

»Krabat,« schrie er überlaut seinem Diener zu, der auch mit einem
bloßen Säbel bei ihm stund, »geschwind, Krabat, hole den Pfaffen!«

Wovon ich dann erwachte.

O weh, gedachte ich, du sollst gewiß zuvor beichten, eh er dir den
Rest gibet! Es ward mir ganz grün und gelb vor den Augen und ich wußte
nicht, ob ich sie recht auftun sollte oder nicht.

»Du leichtfertiger Geselle,« schrie er mich an, »soll ich dich finden,
daß du mein Haus schändest! Tät ich dir unrecht, wenn ich dir und
dieser Vettel den Hals bräche? Ach, du Bestia, wie kann ich mich doch
nur enthalten, daß ich dir nicht das Herz aus dem Leib herausreiße und
den Hunden vorwerfe!«

Dabei biß er die Zähne zusammen und verkehrte die Augen als wie ein
unsinnig Tier.

Ich wußte nicht, was ich sollte, und meine liebe Beischläferin konnte
nichts als weinen. Endlich, da ich mich ein wenig erholete, wollte ich
etwas von unserer Unschuld vorbringen, er aber hieß mich das Maul
halten. Indessen war seine Frau auch darzu gekommen, die fing eine
nagelneue Predigt an, also daß ich wünschte, ich läge irgends in einer
Dornhecke. Sie hätte auch in zweien Stunden nicht aufgehört, wann der
Krabat mit dem Pfarrer nicht gekommen wäre.

Wohl hatte ich, eh dieser ankam, etlichmal aufzustehen unterstanden,
aber der Obrist-Leutenant machte mich unter bedrohlichen Mienen liegen
bleiben, also daß ich erfahren mußte, wie gar keine Courage ein
Kerl hat, der auf einer bösen Tat ertappt wird, und wie einem Dieb
ums Herz wird, den man erwischt, wann er eingebrochen, obgleich er
noch nichts gestohlen hat. Ich gedenke der lieben Zeit, wann mir der
Obrist-Leutenant samt zwei solchen Kroaten aufgestoßen wäre, daß ich
sie alle drei zu jagen unterstanden. Aber jetzt lag ich da wie ein
Bernheuter und hatte nicht das Herz nur das Maul, geschweige die Fäuste
recht auf zu tun.

»Sehet, Herr Pfarrer das schöne Spektakul, zu welchen ich Euch zum
Zeugen meiner Schande berufen muß.«

Und kaum hatte er diese Worte vorgebracht, so fing er wieder an zu
wüten und das Tausendste ins Hundertste zu werfen, daß ich nichts
anderes als vom Halsbrechen und Hände in meinem Blut waschen verstehen
konnte. Er schaumete ums Maul wie ein Eber und stellete sich also, daß
ich alle Augenblicke gedachte, jetzt jagt er dir eine Kugel durch den
Kopf.

Der Pfarrer aber wehrete mit Händen und Füßen, daß kein Totschlag
geschehe, so ihn hernach reuen möchte.

»Was? Herr Obrist-Leutenant, brauchet Euere hohe Vernunft und bedenkt
das Sprüchwort, daß man zu geschehenen Dingen das beste reden soll.
Dies schöne junge Paar, das seinesgleichen schwerlich im Lande hat, ist
nicht das erste und nicht das letzte, so sich von den unüberwindlichen
Kräften der Liebe hat meistern lassen. Dieser Fehler, da es anders ein
Fehler zu nennen, den sie beide begangen, kann auch durch sie wieder
leichtlich gebessert werden. Zwar lobe ichs nicht, sich auf diese Art
zu verehelichen, aber gleichwohl hat dieses junge Paar hiedurch weder
Galgen noch Rad verdient. Es ist auch keine Schande zu erwarten, wann
der Herr Obrist-Leutenant seinen Consens zu beider Verehelichung geben
und diese Ehe durch den gewöhnlichen Kirchgang öffentlich bestätigen
lassen wird.«

»Was! Ich wollte sie ehe morgenden Tags beide zusammen binden und in
der Lippe ertränken lassen! In diesem Augenblick müssen sie copuliert
sein! Deswegen habe ich Euch holen lassen!«

Ich dachte, was willtu tun -- es heißt: Vogel friß oder stirb. Zudem
ist sie eine solche Jungfrau, deren du dich nicht schämen darfst. Doch
schwur ich und bezeugte hoch und teuer, daß wir nichts Unehrliches
miteinander zu schaffen gehabt hätten.

Hierauf wurden wir von gemeldtem Pfarrer im Bette sitzend
zusammengegeben und, nachdem dies geschehen, aufzustehen und
miteinander aus dem Haus zu gehen gemüßiget.

Unter der Tür sagte der Obrist-Leutenant zu mir und seiner Tochter,
wir sollten uns in Ewigkeit vor seinen Augen nicht mehr sehen lassen.
Ich aber, da ich den Degen an meiner Seite hatte, antwortete gleichsam
im Scherz: »Ich weiß nicht, Herr Schwehrvater, warum Er alles so
Widersinns anstellet! Wann andre neue Eheleute copuliert werden, so
führen sie die nächsten Verwandten schlafen. Er aber jaget mich nach
der Copulation nicht allein aus dem Bette, sondern auch aus dem Haus.
Und anstatt des Glücks, das Er mir in Ehestand wünschen sollte, will Er
mich nicht so glückselig wissen, meines Schwehers Angesicht zu sehen
und Ihm zu dienen. Wahrlich, wann dieser Brauch aufkommen sollte,
so würden die Verehelichungen wenig Freundschaft mehr in der Welt
stiften!« --

Die Leute in meinem Losament verwunderten sich alle, da ich diese
Jungfrau mit mir heimbrachte, und noch viel mehr da sie sahen, daß ich
so ungescheut mit ihr schlafen ging. Dann obzwar mir dieser Posse, so
mir widerfahren, grandige Grillen in Kopf brachte, so war ich doch
so närrisch nicht, meine Braut zu verschmähen. So hatte ich zwar die
Liebste im Arm, hingegen aber tausenderlei Gedanken, wie ich meine
Sache heben und legen wollte. Zuweilen vermeinete ich, es wäre mir der
allergrößte Schimpf widerfahren, welchen ich ohn billige Rache mit
Ehren nicht verschmerzen könnte, wann ich aber besann, daß solche Rache
wider meinen Schwehrvater und also auch wider meine unschuldige, fromme
Liebste laufen müßte, fielen alle meine Anschläge dahin. Ich schämete
mich so sehr.

Endlich war mein Schluß, vor allen Dingen meines Schwehrvaters
Freundschaft wieder zu gewinnen und mich im übrigen gegen jedermann an
zu lassen, als ob mir nichts Übles widerfahren sei.

In solchen Gedanken ließ ich mir früh tagen und schickte am allerersten
nach meinem Schwager, hielt ihm kurz vor, wie nahe ich ihm verwandt
worden, und ersuchte ihn, er wolle seine Liebste kommen lassen, um
etwas ausrichten zu helfen, damit ich den Leuten auch bei meiner
Hochzeit zu essen geben könnte, er aber wolle belieben unsere Schwehr
und Schwieger meinetwegen zu begütigen.

Ich verfügte mich zum Kommandanten, dem erzählte ich mit einer
kurzweiligen und artlichen Manier, was ich und mein Schwehrvater vor
eine neue Mode angefangen hätten, Hochzeit zu machen, welche Gattung
so geschwind zugehe, daß ich in einer Stunde die Heiratsabrede,
den Kirchgang und die Hochzeit auf einmal vollzogen. Weil nun mein
Schwehrvater die Morgensuppe gesparet hätte, wäre ich bedacht, anstatt
deren, ehrlichen Leuten von der Specksuppen mit zu teilen, zu der ich
untertänig einlade. Der Kommandant wollte sich meines lustigen Vortrags
schier zu Stücken lachen. Er fragte mich, wie es mit der Heurats-Notul
beschaffen wäre, und wie viel mir mein Schwehrvater Füchse, deren der
alte Schabhals viel hätte, zum Heiratgut gebe. Ich antwortete, daß
unsere Heiratsabrede nur in einem Punkt bestünde, der laute, daß ich
und seine Tochter sich in Ewigkeit vor seinen Augen nicht mehr sollten
sehen lassen, dieweil aber weder Zeugen noch Notarien dabeigewesen,
hoffte ich, es solle wieder revociert werden.

Mit solchen Schwänken, deren man an mir diesorts nicht gewohnt war,
erhielt ich, daß der Kommandant samt meinem Schwehrvater, welchen er
hiezu wohl persuadieren wollte, bei meiner Specksuppe zu erscheinen
versprach. Er schickte auch gleich ein Faß Wein und einen Hirsch in
meine Küchen. Ich aber ließ dergestalt zurichten, als ob ich Fürsten
hätte tractieren wollen, brachte auch eine ansehnliche Gesellschaft
zuwege, die sich nicht allein miteinander recht lustig machten,
sondern auch vor allen Dingen meinen Schwehrvater und die Schwieger
mit mir und meinem Weibe versöhneten, daß sie uns mehr Glückes
wünschten, als sie uns die vorige Nacht fluchten. In der ganzen Stadt
aber ward ausgesprengt, daß unsere Copulation mit Fleiß auf so fremde
Art wäre angestellt worden, damit uns beiden kein Posse von bößen
Leuten widerfahre. Mir war diese Hochzeit trefflich gesund, dann wann
ich gemeinem Brauch nach über der Kanzel hätte abgeworfen werden
sollen, so hätten sich besorglich Schleppsäcke gefunden, die mir ein
verhinderliches Gewirr drein zu machen unterstanden.

Den andern Tag traktierte mein Schwehrvater meine Hochzeitsgäste, aber
bei weitem nicht so wohl als ich. Da ward erst mit mir geredet, was
ich vor eine Hantierung treiben und wie ich die Haushaltung anstellen
wollte, und ich merkte, daß ich meine edle Freiheit verloren hatte.

Ich ließ mich dabei gar gehorsamlich an und begehrte zuvor meines
lieben Schwehrvaters, als eines verständigen Kavaliers, Rat. Das lobte
der Kommandant und sagte: »Dieweil Er ein junger, frischer Soldat ist,
so wäre es eine große Torheit mitten in jetzigen Kriegsläuften ein
anderes, als das Soldatenhandwerk zu treiben. Was mich anbelanget, so
will ich Ihm ein Fähnlein geben, wann Er will.«

Mein Schweher und ich bedankten uns und ich schlugs nicht mehr aus.
Wiese aber doch dem Kommandanten des Kaufmanns Handschrift, der meinen
Schatz zu Köln in Verwahrung hatte. »Dieses«, sagte ich, »muß ich
zuvor holen, ehe ich schwedische Dienste nehme, dann sollte man gewahr
werden, daß ich dem Gegenteil diene, so werden sie mir zu Köln die
Feige weisen und das Meinige behalten.«

Sie gaben mir beide recht, ward also zwischen uns dreien abgeredet,
zugesaget und beschlossen, daß ich in wenig Tagen mich nach Köln
begeben und nachgehends ein Fähnlein annehmen sollte.

Der Kommandant versahe sich auf den künftigen Frühling einer Belägerung
und bewarb sich dahero um gute Soldaten, sintemal der Graf von Götz
damalen mit vielen kaiserlichen Soldaten in Westfalen lag.




Das elfte Kapitel


Es schicket sich ein Ding auf mancherlei Weise. Des einen Unstern kommt
staffelweis und allgemach und einen andern überfällt der seinige mit
Haufen. Mein Unstern aber hatte einen so süßen und angenehmen Anfang,
daß ich mirs wohl vor das höchste Glück rechnete.

Kaum über acht Tage hatte ich mit meinem lieben Weib im Ehstand
zugebracht, da ich in meinem Jägerkleid, mit einem Feuerrohr auf der
Achsel, von ihr und ihren Freunden Abschied nahm. Ich schlich mich
glücklich durch, weil mir alle Wege bekannt waren, also daß mir keine
Gefahr unterwegs aufstieß, ja ich ward von keinem Menschen gesehen, bis
ich nachher bei Dütz, so gegen Köln über, diesseits des Rheins lieget,
vor den Schlagbaum kam.

In Köln kehrete ich bei meinem Jupiter ein, so damals ganz klug war. Er
sagte mir aber gleich, daß ich besorglich leer Stroh dreschen würde,
weil der Kaufmann, dem ich das Meinige aufzuheben gegeben, Bankerott
gespielet und ausgerissen wäre. Zwar seien meine Sachen obrigkeitlich
verpetschiert und der Kaufmann citiert worden, aber man zweifle sehr an
seiner Wiederkunft. Bis nun die Sache erörtert würde, könne viel Wasser
den Rhein hinunterlaufen.

Wie angenehm mir diese Botschaft kam, kann jeder leicht ermessen. Ich
fluchte ärger als ein Fuhrmann, aber was halfs! Auch hatte ich über
zehn Taler Zehrgeld nicht zu mir genommen, daß ich also auch nicht
so lang aushalten konnte, als die Zeit erforderte. So mußte ich auch
besorgen, daß ich verkundschaft' würde, weil ich einer feindlichen
Guarnison zugetan wäre. Unverrichteter Sache wollte ich aber nicht
wieder zurück und das Meinige mutwillig dahinten lassen. So ward ich
mit mir selber ein: Ich wollte mich in Köln aufhalten, bis die Sache
erörtert würde, und die Ursache meines Ausbleibens meiner Liebsten
berichten. Verfügte mich demnach zu einem ~Procurator~, der ein
~Notarius~ war, und erzählete ihm mein Tun, bat ihn, mir um die Gebühr
mit Rat und Tat beizuspringen. Ich wollte ihm neben dem Tax, wann er
meine Sache beschleunigte, mit einer guten Verehrung begegnen. Er
nahm mich gutwillig an, dann er an mir zu fischen hoffte, und dingte
mich auch in die Kost. Darauf ging er des andern Tags mit mir zu
denjenigen Herrn, welche die Bankerott-Sachen zu erörtern haben, gab
die vidimierte Copie von des Kaufmanns Handschrift ein und legte das
Original vor, worauf wir die Antwort bekamen, daß wir uns bis zur
gänzlichen Erörterung gedulden müßten, weil nicht alle Sachen, davon
die Handschrift sage, vorhanden wären.

Also versahe ich mich des Müßiggangs wieder auf eine Zeitlang. Mein
Kostherr war, wie gehört, ein ~Notarius~ und ~Procurator~, darneben
hatte er ein halb Dutzend Kostgänger und hielt stets acht Pferde auf
der Streu, welche er den Reisenden um Geld hinzuleihen pflegte, darbei
hatte er einen deutschen und einen wällischen Knecht, die sich beides:
zu Führen und zu Reiten gebrauchen ließen. Und weil keine Juden nach
Köln kommen dörfen, konnte er mir allerlei Sachen desto besser wuchern.

Mein ~Notarius~ zehrete von seinen Kostgängern, doch seine Kostgänger
nicht von ihm, er hätte sich und sein Hausgesind reichlich ernähren
können, wanns der Schindhund nur darzu hätte angewendet. Aber er
mästete uns auf schwedisch und hielt gewaltig zurück. Ich aß anfangs
nicht mit seinen Kostgängern, sondern mit seinen Kindern und Gesind,
weil ich nicht viel Geld bei mir hatte. Da satzte es schmale Bißlein,
so meinen Magen, der nunmehr zu den westfälischen Tractamenten gewöhnet
war, ganz spanisch vorkamen. Kein gut Stück Fleisch kriegten wir auf
den Tisch, sondern nur dasjenige, so acht Tage zuvor von der Studenten
Tafel getragen, von denselben überall wohl benagt und nunmehr vor Alter
so grau als Methusalem geworden war. Darüber machte dann die Kostfrau
eine schwarze, sauere Brühe und überteufelts mit Pfeffer. Da wurden
dann die Beiner so sauber geschleckt, daß man alsbald Schachsteine
daraus hätte drehen können. Und doch waren sie dann noch nicht recht
ausgenutzt, sondern sie kamen in einen hiezu verordneten Behalter,
und wann unser Geizhals deren eine Quantität beisammen hatte, mußten
sie erst kleingehackt und das übrige Fett bis auf das alleräußerste
herausgesotten werden. Nicht weiß ich, wurden die Suppen daraus
geschmälzt oder die Schuhe damit geschmieret. An den Fasttägen, deren
mehr als genug einfielen und alle ~solenniter~ gehalten wurden, weil
der Hausvater diesfalls gar gewissenhaft war, mußten wir uns mit
stinkenden Bücklingen, versalzenen Polchen, faulen Stock- und andern
abgestandenen Fischen herumbeißen, dann er kaufte alles der Wohlfeile
nach und ließ sich die Mühe nicht dauren, zu solchem Ende selbst auf
den Fischmarkt zu gehen und anzupacken, was die Fischer auszuschmeißen
im Sinne hatten. Unser Brot war gemeiniglich schwarz und alt, der Trank
aber ein dünn, saur Bier, das mir die Därme hätte zerschneiden mögen,
und mußt doch gut abgelegen Märzbier heißen.

Von dem deutschen Knecht vernahm ich, daß es Sommerszeit noch schlimmer
hergehe, dann da sei das Brot schimmlich, das Fleisch voller Würmer
und ihre beste Speise wäre irgends zu Mittags ein paar Rettiche und
auf den Abend eine Handvoll Salat. Ich fragte, warum er dann bei dem
Filz bleibe, da antwortete er mir, daß er die meiste Zeit auf der Reise
sei, und derhalben mehr auf der Reisenden Trinkgelder als auf seinen
Schimmel-Juden bedacht sein müßte. Er getraue seinem Weib und Kindern
nicht im Keller, wie er sich selbsten den Tropfen Wein nicht gönne.

Einsmals brachte er sechs Pfund Sülzen oder Rinderkutteln heim, das
setzte er in seinen Speiskeller. Weil zu seiner Kinder großem Glück das
Tagfenster offen stund, banden sie eine Eßgabel an einen Stecken und
angelten damit die Kuttelflecke heraus, welche sie also bald in großer
Eile verschlangen, dann sie waren gekocht. Darnach gaben sie vor, die
Katze hätte es getan, aber der Erbsenzähler wollte es nicht glauben,
fing derhalben die Katze, wog sie und befand, daß sie mit Haut und Haar
nicht so schwer war, als seine Kutteln gewesen.

Weil er dann so gar unverschämt handelte, begehrte ich an gemeldter
Studenten Tafel zu essen, es koste was es wolle. Dort ging es zwar
etwas herrlicher her, ward mir aber wenig damit geholfen, dann alle
Speisen waren nur halb gar, was meinem Kostherrn zwiefach zu baß kam,
erstlich am Holz, so er gesparet, und daß wir viel zurück ließen. Über
das so dünkte mich, er zählete uns alle Mundvoll in Hals hinein und
kratzte sich hintern Ohren, wann wir einmal recht futterten. Sein Wein
war gewässert, der Käs, den man am Ende jeder Mahlzeit aufstellete,
steinhart, die holländische Butter aber dermaßen versalzen, daß keiner
über ein Lot davon auf einen Imbiß genießen konnte. Das Obst mußte man
wohl so lang auf- und abtragen, bis es mürbe und zum essen tauglich
war. Wann dann etwan ein oder der andere darauf stichelte, so fing
er einen erbärmlichen Hader mit seinem Weibe an, daß wirs höreten,
heimlich aber befahl er ihr, sie solle nur bei der alten Geigen bleiben.

Einsmals brachte ihm einer seiner Klienten einen Hasen zur Verehrung,
den sahe ich in der Speiskammer hangen und gedachte, wir würden einmal
Wildpret essen. Aber der deutsche Knecht sagte, daß der Has uns nicht
an den Zähnen brennen würde, ich sollte Nachmittags auf den Alten Markt
gehen und sehen, ob er nicht dort zum Verkauf hinge. Darauf schnitt ich
dem Hasen ein Stücklein vom Ohr. Als wir über dem Mittagsimbiß saßen,
und unser Kostherr nicht bei uns war, erzählete ich, daß unser Geizhals
einen Hasen zu verkaufen hätte, um den ich ihn zu betrügen gedächte,
wann mir einer von ihnen folgen wollte. Jeder sagte ja, dann sie hätten
unserm Wirt gern vorlängst einen Schabernack angetan.

Also verfügten wir uns den Nachmittag auf den Alten Markt, da unser
Kostherr stund, um aufzupassen, was der Verkäufer lösete. Wir sahen ihn
bei vornehmen Leuten, mit denen er discurierte.

Ich hatte nun einen Kerl angestellt, der ging zu dem Höcker, wo der
Hase hing:

»Landsmann, der Has ist mein. Ich nehme ihn als mein gestohlen Gut auf
Recht hinweg. Er ist mir heut Nacht von meinem Fenster hinweggefischet
worden. Läßt du ihn nicht gutwillig folgen, so gehe ich auf deine
Gefahr und Unrechts Kosten mit dir hin, wo du wilt.«

Der Unterhändler antwortete, er sollte sehen, was er zu tun hätte. Dort
stünde ein vornehmer Herr, der ihm den Hasen zu verkaufen gegeben und
ohn Zweifel nicht gestohlen habe.

Als nun die Zween so wortwechselten, bekamen sie gleich einen Umstand,
so unser Geizhals stracks in Acht nahm und hörete, wieviel die Glocke
schlug. Winkte derohalben dem Unterkäufer, daß er den Hasen folgen
lassen sollte. Mein Kerl aber wußte den Umstehenden das Stück Ohr zu
weisen und an dem Schnitte zu messen, daß ihm jedermann recht gab.

Indessen näherte ich mich auch von ungefähr mit meiner Gesellschaft,
stund an dem Kerl, der den Hasen hatte und fing an mit ihm zu marken,
und nachdem wir des Kaufs eins wurden, stellete ich den Hasen meinem
Kostherrn zu mit Bitte, solchen mit sich heimzunehmen und auf unsern
Tisch zurichten zu lassen, dem Kerl aber gab ich statt der Bezahlung
ein Trinkgeld zu zwo Kannen Bier. Also mußte uns der Geizhals den Hasen
wider Willen zukommen lassen und dorfte noch darzu nichts sagen. Dessen
wir genug zu lachen hatten.




Das vierte Buch




Das erste Kapitel


Allzuscharf machet schartig und wenn man den Bogen überspannet, so
muß er endlich zerbrechen. Der Posse, den ich meinem Kostherren mit
dem Hasen riß, war mir nicht genug. Ich lehrete seine Kostgänger, wie
sie die versalzene Butter wässern und dadurch das überflüssige Salz
herausziehen, den harten Käs aber wie Parmesaner schaben und mit Wein
anfeuchten sollten, was dem Geizhals lauter Stiche ins Herz waren. Ich
zog durch meine Kunststücke über Tisch das Wasser aus dem Wein, und
machte ein Lied, darin ich den Geizigen einer Sau vergliche, von der
nichts Gutes zu hoffen sei, bis sie der Metzger tot auf dem Schragen
hätte. Dafür bezahlete er mich mit folgender Untreue.

Die zween Jungen von Adel bekamen einen Wechsel und Befehl von ihren
Eltern, sich nach Frankreich zu begeben und die Sprache zu lernen.
Unseres Kostherren deutscher Knecht war anderwärts auf Reise und dem
wälschen wollte er die Pferde nicht vertrauen. Er bat mich derowegen,
ob ich ihm nicht den großen Dienst tun und beide Edelleute mit den
Pferden nach Paris führen wollte, weil ohn das meine Sache in vier
Wochen noch nicht erörtert werden könnte, indessen wollte er hingegen
meine Geschäfte, wann ich ihm vollkommene Gewalt geben würde, so
getreulich befördern, als ob ich selbst gegenwärtig wäre. Die von Adel
ersuchten mich deswegen auch, und mein Fürwitz, Frankreich zu besehen,
riet mir solches gleichfalls, weil ichs jetzt ohn sondere Unkosten tun
konnte.

Also macht ich mich mit diesen Edelleuten anstatt eines Postillions auf
den Weg, auf welchem mir nichts Merkwürdiges zuhanden stieß.

Da wir nach Paris kamen und bei unseres Kostherren Korrespondenten, von
dem die Edelleute auch ihre Wechsel empfingen, einkehrten, ward ich den
andern Tag nicht allein mit den Pferden arrestiert, sondern derjenige,
so vorgab, mein Kostherr wäre ihm eine Summe Geldes schuldig, griffe
mit Bewilligung des Viertels-~Commissarii~ zu und versilberte die
Pferde. Also saß ich da wie Matz von Dresden und wußte mir selber nicht
zu helfen viel weniger zu raten, wie ich einen so weiten Weg wieder
zurückkommen sollte.

Die von Adel bezeugeten ein groß Mitleiden mit mir und verehreten mich
desto ehrlicher mit einem guten Trinkgeld, wollten mich auch nicht
ehender von sich lassen, bis ich entweder einen guten Herrn oder eine
Gelegenheit hätte wieder nach Deutschland zu kommen. Ich hielt mich
etliche Tage in ihrem Losament, weil ich den einen, so etwas unpäßlich
war, auswartete. Demnach ich mich so fein anließ, schenkte er mir sein
Kleid, dann er sich auf die neue Mode kleiden ließ.

Als ich nun in Zweifel stund, was ich tun sollte, hörete mich einsmals
der ~Medicus~, so meinen kranken Junker kurieret, auf der Laute
schlagen und ein deutsch Liedlein darein singen. Das gefiele ihm so
wohl, daß er mir eine gute Bestallung anbot samt seinem Tisch, da ich
mich zu ihm begeben und seine zween Söhne unterrichten wollte, dann
er wußte schon besser, wie mein Handel stund, als ich selbst und, daß
ich einen guten Herrn nicht ausschlagen würde. Ich verdingte mich aber
nicht länger als von einem Vierteljahr zum andern.

Dieser Doktor redete so gut deutsch als ich und italienisch wie seine
Muttersprache. Als ich nun die Letze mit meinen Edelleuten zehrte, war
er auch dabei. Mir gingen üble Grillen im Kopf herum, dann da lag mir
mein frischgenommen Weib, mein versprochen Fähnlein und mein Schatz
in Köln im Sinn, von welchem allem ich mich so leichtfertig hinweg zu
begeben hatte bereden lassen. Ich sagte auch über den Tisch: »Wer weiß,
ob vielleicht unser Kostherr mich nicht mit Fleiß hierher praktizieret,
damit er das Meinige zu Köln erheben und behalten möge.«

Der Doktor meinte, das könne wohl sein, vornehmlich wann ich ein Kerl
von geringem Herkommen sei.

»Nein,« antwortete der eine Edelmann, »wann er zu solchem Ende hierher
geschickt worden ist, daß er hier bleiben solle, so ists darum
geschehen, weil er ihm seines Geizes wegen soviel Drangsal antäte.«

Der Doktor sagte: »Es sei geschehen, aus was vor einer Ursache es
wolle, so lasse ich wohl gelten, daß die Sache so angestellt worden,
daß Er hier bleiben muß. Er lasse sich aber das nicht irren. Ich will
Ihm schon wieder mit guter Gelegenheit nach Deutschland verhelfen.
Er schreibe dem ~Notarius~ nur, daß er den Schatz wohl beachte,
sonst werde er scharfe Rechenschaft geben müssen. Es gibet mir einen
Argwohn, daß es ein angestellter Handel sei, weil derjenige, so sich
vor den ~Creditor~ dargegeben, Eures Kostherren und seines hiesigen
Korrespondenten sehr guter Freund ist.«

~Monsigneur Canard~, so hieß mein neuer Herr, erbot sich mir mit
Rat und Tat beholfen zu sein, damit ich des Meinigen zu Köln nicht
verlustig würde, dann er sahe wohl, daß ich traurig war. In seiner
Wohnung begehrete er, ich sollte ihm erzählen, wie meine Sachen
beschaffen wären. Ich gab mich vor einen armen deutschen Edelmann
aus, der weder Vater noch Mutter, sondern nur etliche Verwandte in
einer Festung hätte, darin schwedische Guarnison läge, welches ich vor
meinem Kostherrn und denen von Adel verborgen hätte, damit sie das
Meinige als ein Gut, so dem Feinde zuständig, nicht an sich zögen.
Meine Meinung wäre, ich wollte dem Kommandanten der Festung schreiben,
als unter dessen Regiment ich die Stelle eines Fähnrichs hätte, und
ihm berichten, was gestalten ich hierher praktiziert worden, ihn
auch bitten, sich des Meinigen habhaft zu machen und indessen meinen
Freunden zuzustellen.

~Canard~ befand mein Vorhaben ratsam und versprach mir die Schreiben an
ihren Ort zu bestellen, und sollten sie gleich nach Mexiko oder China
lauten.

Demnach schrieb ich an meine Liebste, an meinen Schwehervater und
den Obristen ~de S. A.~, Kommandanten in L., an welchen ich auch das
~Copert~ richtete und ihm die übrigen beiden beischloß: Ich wollte mich
mit ehisten wieder einstellen, dann ich nur die Mittel in die Hand
kriegte, eine so weite Reise zu vollenden. Er und mein Schweher möchten
vermittels der ~Militiae~ das Meinige zu bekommen unterstehen, eh Gras
darüber wüchse. Darneben berichtete ich, wieviel es an Gold, Silber und
Kleinodien sei. -- Solche Briefe verfertigte ich ~in duplo~, ein Teil
bestellete ~Mons. Canard~, den andern gab ich auf die Post, damit eins
desto gewisser einliefe.

Also ward ich wieder fröhlich und ich instruierte meines Herrn zween
Söhne desto leichter. Die wurden wie die Prinzen erzogen, dann weil
~Mons. Canard~ sehr reich als auch überaus hoffärtig war, wollte er
sich sehen lassen. Welche Krankheit er von großen Herren an sich
genommen, weil er täglich mit Fürsten umging und ihnen alles nachäffte.

Sein Haus war wie eines Grafen Hofhaltung, in welcher kein anderer
Mangel erschien, als daß man ihn nicht auch einen gnädigen Herrn
nannte. Einen ~Marquis~, da ihn etwan einer besuchen kam, traktierte er
nicht höher als seinesgleichen. So teilete er zwar auch geringen Leuten
von seinen Arzeneien mit, nahm aber kein geringstes Geld von ihnen,
sondern schenkte ihnen eher ihre Schuldigkeit, damit er einen großen
Namen haben möchte.

Weil ich ziemlich ~curiös~ war und wußte, daß er mit meiner Person
prangte, als weil ich auch stets in seinem Laboratorio ihm arzeneien
half, davon ich einigermaßen vertraut mit ihm ward, fragte ich ihn
einsmals, warum er sich nicht von seinem adeligen Sitz her schreibe,
den er neulich nahend Paris um 20000 Kronen gekauft, ~item~ warum
er lauter Doktores aus seinen Söhnen zu machen gedenke und sie so
streng studieren lasse, ob nicht besser wäre, daß er ihnen, wie andern
Kavaliers, irgend Ämter kaufe und sie also vollkommen in den adeligen
Stand treten lasse, den sie durch den Landsitz schon namensweis
erworben hätten.

»Nein,« sagte er, »wann ich zu einem Fürsten komme, so heißt es: Herr
Doktor, setze Er sich nieder. Zum Edelmann aber wird gesagt: Wart auf!«

Ich sagte: »Weiß aber der Herr Doktor nicht, daß ein Arzt dreierlei
Angesichter hat: Das erste eines Engels, wann ihn der Kranke ansichtig
wird, das ander eines Gottes, wann er hilft, das dritte eines Teufels,
wann man gesund ist und ihn wieder abschafft. Also währet solche Ehrung
nicht länger, als solang dem Kranken der Wind im Leib herumgeht, höret
das Rumpeln auf, so hat die Ehre ein Ende und heißt alsdann auch:
Doktor, vor der Tür ist's dein! Der Edelmann kommt aber niemals von des
Prinzen Seite. Auch hat der Herr Doktor neulich etwas von einem Fürsten
in den Mund genommen und demselben seinen Geschmack abgewinnen müssen,
da wollte ich lieber zehn Jahre stehen und aufwarten, als ich eines
andern Kot versuchete und wanngleich man mich auf Rosen setzte.«

Er antwortete: »Das muß ich nicht tun, sondern tus gern. Wann der Fürst
sieht, wie sauer michs ankommt, seinen Zustand recht zu erkunden, wird
meine Verehrung desto größer. Und warum sollte ich dessen Kot nicht
versuchen, der mir etlich hundert Dukaten dafür zum Lohn gibet? Ihr
redet von der Sache wie ein Deutscher. Wann Ihr aber einer andern
Nation wäret, so wollet ich sagen, Ihr hättet geredet wie ein Narr.«

Mit dieser Sentenz nahm ich vorlieb.




Das ander Kapitel


~Mons. Canard~ hatte täglich viel Schmarotzer und hielt gleichsam eine
freie Tafel. Einsmals besuchte ihn des Königs Zeremonienmeister und
andere vornehme Personen vom Hof, denen er eine fürstliche Collation
darreichte. Damit er nun denselben seinen allergeneigtesten Willen
erzeugte und ihnen alle Lust machte, begehrete er, ich wolle ihm
zu Ehren und der ansehnlichen Gesellschaft zu Gefallen ein deutsch
Liedlein in meine Laute hören lassen. Ich folgte gern, weil ich eben in
Laune war und befliß mich derhalben, das beste Geschirr zu machen.

Daran fanden die Anwesenden ein solch Ergötzen, daß der
Zeremonienmeister sagte, es wäre immer schade, daß ich nicht die
franzsche Sprache könnte, er wollte mich trefflich wohl beim König und
der Königin anbringen.

Mein Herr besorgte, ich möchte ihm aus seinen Diensten entzuckt werden
und antwortete, ich sei einer von Adel, der nicht lange in Frankreich
zu verbleiben gedächte, würde mich demnach schwerlich vor einen
Musikanten gebrauchen lassen.

Darauf sagte der Zeremonienmeister, daß er seine Tage nicht eine so
seltene Schönheit, eine so klare Stimme und einen so künstlichen
Lautenisten in einer Person gefunden. Es sollte ehist vorm König
in ~Louvre~ eine ~Comoedia~ gespielet werden, wann er mich darzu
gebrauchen könnte, so verhoffe er große Ehre mit mir einzulegen. Das
hielt mir ~Mons. Canard~ vor, und ich antwortete, wann man mir sagete,
was vor eine Person ich darstellen und was vor ein Lied ich in meine
Laute singen sollte, so könnte ich ja beides: Melodeien und Lieder
auswendig lernen, wannschon sie in franzscher Sprache wären. Als mich
der Zeremonienmeister so willig sahe, mußte ich ihm versprechen den
andern Tag in ~Louvre~ zu kommen, um zu probieren. Also stellete ich
mich ein. Die Melodeien schlug ich gleich perfekt auf dem Instrument,
weil ich das Tabulaturbuch vor mir hatte. Die franzschen Lieder, welche
mir zugleich verdeutscht wurden, kamen mich gar nicht schwer an, also
daß ichs eher konnte, als sichs jemand versahe.

Ich habe die Zeit meines Lebens keinen so angenehmen Tag gehabt, als
mir derjenige war, an welchem die ~Comoedia~ gespielet ward. ~Mons.
Canard~ gab mir etwas ein, meine Stimme desto klärer zu machen; da er
aber meine Schönheit mit ~oleo talci~ erhöhen und meine halbkrausen
Haare, die vor Schwärze glitzerten, verpudern wollte, fand er, daß er
mich dadurch nur entstellet hätte.

Ich ward mit einem Lorbeerkranz gekrönt und in ein antiquisch meergrün
Kleid angetan, in welchem man mir den ganzen Hals, den Oberteil der
Brust, die Arme bis hinter die Ellenbogen und die Knie von den halben
Schenkeln an bis auf die halben Waden nackend und bloß sehen konnte. Um
solches schlug ich einen leibfarbenen taffeten Mantel, der sich mehr
einem Feldzeichen vergliche. In solchem Kleid löffelte ich um meine
~Eurydice~, rufte die ~Venus~ mit einem schönen Liedlein um Beistand
an und brachte endlich meine Liebste davon. In welchem Akt ich mich
trefflich zu stellen und meine Liebste mit Seufzen und spielenden Augen
anzublicken wußte.

Nachdem ich aber meine ~Eurydice~ verloren, zog ich ein ganz schwarz
Habit an, auf die vorige Mode gemacht, aus welchem meine weiße Haut
hervorschien wie Schnee. In solchem beklagte ich meine verlorene
Liebste und bildete mir die Sache so erbärmlich ein, daß mir mitten
in meinen traurigen Liedern und Melodeien die Tränen herausruckten.
Bis ich vor ~Plutonem~ und ~Proserpinam~ in die Hölle kam, stellete
ich denselben in einem sehr beweglichen Liede die Liebe vor, so wir
beide zusammen trügen, bat mit den allerandächtigsten Gebärden, und
zwar alles in die Harfe singend, sie sollten mir die ~Eurydice~ wieder
zukommen lassen, und bedankte, nachdem ich das Jawort erhalten, mit
einem Liede, wußte dabei das Angesicht, samt Gebärden und Stimme so
fröhlich zu verkehren, daß sich alle Anwesenden darüber verwunderten.
Da ich aber meine ~Eurydice~ wieder unversehens verlor, fing ich an,
auf einem Felsen sitzend, den Verlust mit erbärmlichsten Worten und
einer traurigen Melodei zu beklagen und alle Kreaturen um Mitleiden
anzurufen. Darauf stellten sich allerhand zahme und wilde Tiere,
Berge, Bäume und dergleichen bei mir ein, also daß es in Wahrheit ein
Ansehen hatte, als ob alles mit Zauberei übernatürlicher Weise wäre
zugerichtet worden. Da ich aber zuletzt allen Weibern abgesagt und von
den Bacchantinnen erwürget und ins Wasser geworfen ward, daß man nur
meinen Kopf sahe, sollte mich ein erschröcklicher Drache benagen. Der
Kerl aber so im Drachen stak, denselben zu regieren, konnte meinen Kopf
nicht sehen und ließ das Drachenmaul neben dem meinigen grasen. Solches
kam mir lächerlich vor, daß ich mir nicht abbrechen konnte, darüber zu
schmollen, welches die Damen, so mich gar wohl betrachteten, in Acht
nahmen.

Von dieser ~Comoedia~ bekam ich neben dem Lob nicht allein eine
treffliche Verehrung, sondern auch einen andern Namen, indem mich
forthin die Franzosen nicht anders als ~Beau Alman~ nannten. Es wurden
noch mehr dergleichen Spiele und Ballett gehalten, in welchen ich
mich gebrauchen ließ. Ich befand aber zuletzt, daß ich von den andern
geneidet ward, weil ich die Augen der Zuseher, sonderlich der Weiber,
gewaltig auf mich zog. Tät mich derowegen ab, maßen ich einsmals
ziemlich Stöße kriegte, da ich als ein ~Herkules~, gleichsam nackend in
einer Löwenhaut, mit dem Flußgott ~Achelous~ um die ~Deianira~ kämpfte,
da er mir's gröber machte, als in einem Spiel Gebrauch ist. --

Einsmals kam ein Lakai, der sprach meinen ~Mons. Canard~ an und
brachte ihm ein Brieflein, eben als ich in seinem Laboratorio über
alchimistischer Arbeit saß, dann ich hatte aus Lust bei meinem Doktor
manchen chimischen Prozeß gefördert mit Resolvieren, Sublimieren,
Kalcinieren, Digerieren und unzählig vielen andern Praktiken.

»~Monsieur Beau Alman~,« rief der Doktor, »das Schreiben betrifft Euch.
Es schicket ein vornehmer Herr, Ihr wollet gleich zu ihm kommen, daß
er Euch ansprechen könnte, ob Euch nicht beliebe, seinen Sohn auf der
Laute zu informieren. Er bittet mit sehr courtoisen Versprechen, daß
ich Euch zurede, Ihr wollet ihm diesen Gang nicht abschlagen.«

Ich antwortete: »Wann ich Euretwegen jemand dienen könnte, so will ich
am Fleiße nicht sparen.«

Darauf sagte er, ich solle mich anders anziehen, indessen wolle er mir
etwas zu essen machen, dann ich hätte einen ziemlich weiten Weg zu
gehen.

Also putzte ich mich und verschluckte in Eil etwas von den Gerichten,
sonderlich aber ein paar kleiner delikater Würstlein, welche mir zwar,
als mich deuchte, ziemlich stark apothekerten. Ging demnach mit
gedachtem Lakai durch seltsame Umwege eine Stunde lang, bis wir gegen
Abend an eine Gartentür kamen, die nur zugelehnt war. Der Lakai stieß
sie vollends auf und schlug sie hinter uns zu, führete mich nachgehends
in ein Lusthaus, so in einer Ecke des Gartens stund. Nachdem wir
einen ziemlich langen Gang passierten, klopfte er vor einer Tür, so
von einer alten adeligen Dame stracks aufgemachet ward. Diese hieß
mich in deutscher Sprache sehr höflich willkommen und zu ihr vollends
hineintreten. Der Lakai aber, so kein Deutsch konnte, nahm mit tiefer
Reverenz Abschied.

Die Alte führte mich bei der Hand vollends in das Zimmer, das rundumher
mit köstlichen Tapeten behängt und sonsten auch schön gezieret war. Sie
hieß mich niedersitzen, damit ich verschnaufen und zugleich vernehmen
könnte, aus was Ursachen ich an diesen Ort geholet worden.

Ich folgte gern und satzte mich auf einen Sessel, den sie mir zum Feuer
stellete, sie aber ließ sich neben mir auf einen andern nieder und
sagte:

»~Monsieur~, wann Er etwas von den Kräften der Liebe weiß, daß nämlich
solche die allertapfersten, stärksten und klügsten Männer überwältige
und zu beherrschen pflege, so wird Er sich umso viel mehr desto weniger
verwundern, wann dieselbe auch ein schwaches Weibsbild meistert. Er
ist nicht der Laute halber, wie man Ihn und ~Mon. Canard~ überredet
hat, von einem Herrn, aber wohl seiner übertrefflichen Schönheit halber
von der allervortrefflichsten Dame in Paris hierher berufen worden.
Sie versiehet sich allbereits des Todes, so sie nicht bald des Herren
überirdische Gestalt zu beschauen und sich daran zu erquicken das Glück
haben sollte. Derowegen hat sie mir befohlen, dem Herrn, als meinem
Landsmann, solches anzuzeigen und ihn höher zu bitten als ~Venus~
ihren ~Adonis~, daß er diesen Abend sich bei ihr einfinden und seine
Schönheit genugsam von ihr betrachten lasse, welches er ihr hoffentlich
als einer vornehmen Dame nicht abschlagen wird.«

Ich antwortete: »~Madame~, ich weiß nicht, was ich denken, viel weniger
hierauf sagen soll. Ich erkenne mich nicht darnach beschaffen zu sein,
daß eine Dame von so hoher Qualität nach meiner Wenigkeit verlangen
sollte. Wann die Dame, so mich zu sehen begehret, so vortrefflich und
vornehm sei, als mir meine hochgeehrte Frau Landsmännin vorbringt, so
hätte sie wohl bei früher Tageszeit nach mir schicken dörfen und mich
nicht erst hierher an diesen einsamen Ort bei so spätem Abend berufen.
Was habe ich in diesem Garten zu tun? Meine Landsmännin vergebe, wann
ich als verlassener Fremder in die Forcht gerate, man wolle mich auch
sonst hintergehen. Sollte ich aber merken, daß man mir so verräterisch
mit bösen Tücken an den Leib wollte, würde ich vor meinem Tode den
Degen zu gebrauchen wissen.«

»Sachte, sachte, mein hochgeehrter Herr Landsmann, Er lasse diese
unmutigen Gedanken aus dem Sinn. Die Weibsbilder sind seltsam und
vorsichtig in ihren Anschlägen, daß man sich nicht gleich anfangs so
leicht darein schicken kann. Wann diejenige, die Ihn über alles liebet,
gern hätte, daß Er Wissenschaft von ihrer Person haben sollte, so hätte
sie Ihn freilich nicht erst hierher, sondern den geraden Weg zu sich
kommen lassen. Dort liegt eine Kappe, die muß der Herr ohndas erst
aufsetzen, wann Er zu ihr geführt wird, weil sie auch sogar nicht will,
daß Er den Ort, geschweige, bei wem er gesteckt, wissen sollte. Bitte
und ermahne demnach den Herrn so hoch als ich immer kann, Er zeige
sich gegen diese Dame so, wie es ihre Hoheit als auch ihre gegen Ihn
tragende unaussprechliche Liebe meritiert. Anders wolle Er gewärtig
sein, daß sie mächtig genug sei, seinen Hochmut und Verachtung auch in
diesem Augenblick zu strafen.«

Es ward allgemach finster und ich hatte allerhand Sorgen und forchtsame
Gedanken, also daß ich wie ein geschnitzt Bild dasaß. Konnte mir wohl
auch einbilden, daß ich diesem Ort so leicht nicht wieder entrinnen
könnte. So willigte ich denn in alles, so man mir zumutete, und sagte
der Alten: »Wenn ihm dann so ist, wie Sie vorgebracht, so vertraue ich
meine Person Ihrer angeborenen deutschen Redlichkeit, der Hoffnung, sie
werde nicht zulassen, daß einem unschuldigen Deutschen eine Untreue
widerführe. Sie vollbringe also, was Ihr befohlen.«

»Ei, behüte Gott, Er wird mehr Ergötzen finden, als Er sich hat sein
Tag niemals einbilden dörfen!«

Sie rief: ~Jean~, ~Pierre~! -- alsobald traten diese in vollem,
blanken Küraß, vom Scheitel bis auf die Fußsohle gewaffnet, mit einer
Hellebarden und Pistolen in Händen, hinter einer Tapezerei herfür.
Davon ich dergestalt erschrak, daß ich mich entfärbte. Die Alte ward
solches lächelnd gewahr.

»Man muß sich nicht förchten, wenn man zum Frauenzimmer gehet.«

Sie befahl den beiden ihren Harnisch abzulegen, die Laterne zu nehmen
und nur mit ihren Pistolen zu folgen. Demnach streifte sie mir die
schwarze Sammetkappe über den Kopf und führete mich an der Hand durch
seltsame Wege.

Ich spürte wohl, daß ich durch viel Türen und auch über einen
gepflasterten Weg passierte. Endlich mußte ich etwan eine halbe
Viertelstunde eine kleine steinerne Stiege steigen, da tät sich ein
Türlein auf, von dannen kam ich über einen belegten Gang und mußte eine
Wendelstiege hinauf, folgends etliche Staffeln wieder hinab, allda sich
etwa sechs Schritte weiters eine Tür öffnete.

Als ich endlich durch solche kam, zog mir die Alte die Kappe wieder
herunter. Da befand ich mich in einem Saal, der überaus zierlich
aufgeputzt war. Die Wände waren mit schönen Gemälden, der Tresor mit
Silbergeschirr und das Bette, so darin stund, mit Umhängen von göldenen
Stücken gezieret. In der Mitten stund der Tisch, prächtig gedeckt, und
bei dem Feuer befand sich eine Badewanne, die wohl hübsch war, aber
meinem Bedünken nach schändete sie den ganzen Saal.

Die Alte sagte zu mir: »Nun willkommen, Herr Landsmann, kann Er noch
sagen, daß man Ihn mit Verräterei hintergehe? Er lege nur allen Unmut
ab und erzeige sich wie neulich auf dem Theatro, da er seine ~Eurydice~
wieder erhielt. Er wird hier, ich versichere, eine schönere antreffen,
als Er dort eine verloren.«




Das dritte Kapitel


Ich merkte schon an diesen Worten, daß ich mich nicht nur an diesem
Ort beschauen lassen, sondern noch gar was anderes tun sollte. Sagte
derowegen zu der Alten:

»Es ist einem Durstigen wenig damit geholfen, wann er bei einem
verbotenen Brunnen sitzt.«

Sie antwortete, man sei in Frankreich und also nicht so mißgünstig, daß
man einem das Wasser verbiete, sonderlich, wo dessen ein Überfluß sei.

»Ja,« sagte ich, »Sie saget mir wohl davon, wann ich nicht schon
verheiratet wäre.«

»Das sind Possen,« meinte das gottlose Weib, »man wird Euch solches
nicht glauben, dann die verehelichten Kavaliers ziehen selten nach
Frankreich. Und wenngleich dem so wäre, kann ich nicht glauben, daß
der Herr so albern sei, eher Durst zu sterben, als aus einem fremden
Brunnen zu trinken.«

Dies war unser Diskurs, dieweil mir eine adelige Jungfer, so das Feuer
pflegte, Schuhe und Strümpfe auszog, die ich überall im Finstern
besudelt hatte, wie dann Paris ohn das eine sehr kotige Stadt ist.

Gleich darauf kam Befehl, daß man mich noch vor dem Essen baden sollte,
dann bemeldtes Jungfräulein ging ab und zu und brachte Badezeug, so
alles nach Bisem und wohlriechender Seife duftete. Das leinen Gerät war
von reinstem Kammertuch und mit teueren holländischen Spitzen besetzt.

Ich wollte mich schämen und vor der Alten nicht nackend sehen lassen,
aber es half nichts, ich mußte dran und mich von ihr ausreiben lassen,
das Jungfergen mußte eine Weile abtreten.

Nach dem Bad ward mir ein zartes Hemd gegeben und ein köstlicher
Schlafpelz von veielblauem Taffet angelegt, samt ein Paar Strümpfen von
gleicher Farbe. So war meine Schlafhaube samt den Pantoffeln mit Gold
und Perlen gestickt, also daß ich nach dem Bad dort saß zu protzen wie
der Herzkönig.

Indessen mir nun meine Alte das Haar trücknete und kämpelte trug
mehrgemeldtes Jungfergen die Speisen auf, und nachdem der Tisch
überstellet war, traten drei heroische Damen in den Saal, welche
ihre Alabasterbrüstlein zwar ziemlich weit entblößt trugen, vor den
Angesichtern aber ganz vermaskiert waren.

Sie dünkten mich alle drei vortrefflich schön zu sein, aber doch war
eine viel schöner als die andern. Ich machte ihnen ganz stillschweigend
einen Bückling und sie bedankten sich mit der gleichen Zeremonie,
welches natürlich aussahe, als ob etliche Stumme beieinander seien. Sie
satzten sich alle drei zugleich, daß ich nicht erraten konnte, welche
die Vornehmste gewesen.

Der ersten Rede war, ob ich nicht französisch könnte. Meine Landsmännin
sagte nein. Hierauf befahl ihr die andre, sie solle mir sagen, ich
wollte belieben niederzusitzen. Dann bedeutete die Dritte der Alten,
sie solle sich auch setzen. Woraus ich abermal nicht abnehmen konnte,
welche die Vornehmste unter ihnen war.

Ich saß neben dem alten Gerippe und sie blickten mich alle drei sehr
anmütig, lieb- und huldreich an, und ich dörfte schwören, daß sie viel
hundert Seufzer gehen ließen.

Meine Alte fragte mich, welche ich unter den dreien vor die Schönste
hielte. Ich antwortete, daß einem die Wahl wehe tue. Hierüber fing sie
an zu lachen, daß man alle vier Zähne sahe, die sie noch im Maul hatte,
und sagte: »Warum das?«

»Soviel ich sehe, sein alle drei nit häßlich.«

Dieses ward die Alte gefragt und sie log darzu, ich hätte gesagt, einer
jeden Mund wäre hunderttausend Mal Küssens wert, dann ich konnte ihre
Mäuler unter den Masken wohl sehen. Ich stellete mich unter all diesem
Diskurs über Tisch, als ob ich kein Wort französisch verstünde.

Weil es nun so still herging, machten wir desto früher Feierabend. Die
Damen wünschten eine gute Nacht und gingen ihres Wegs, ich durfte aber
das Geleite nicht weiter als bis an die Tür geben, so die Alte gleich
nach ihnen zuriegelte.

Ich fragte, wo ich dann schlafen müßte. Sie sagte, ich müßte bei ihr in
gegenwärtigem Bette vorlieb nehmen. Ich meinte das Bette wäre immerhin
gut genug.

Indem wir so plauderten, zog eine schöne Dame den Bettvorhang etwas
zurück und sagte der Alten, sie solle aufhören zu schwätzen und
schlafen gehen. Stracks nahm ich ihr das Licht und wollte sehen, wer im
Bette läge. Sie aber löschte solches aus.

»Herr, wann Ihm sein Kopf lieb ist, so unterstehe er sich dessen
nicht, was Er im Sinne hat. Er sei versichert, da Er im Ernst sich
bemühen wird, diese Dame wider ihren Willen zu sehen, daß Er nimmermehr
lebendig von hinnen kommt.«

Damit ging sie durch und beschloß die Tür. Die Jungfer aber, so dem
Feur gewartet, löschte es vollends aus und ging hinter einer Tapezerei
durch eine verborgene Tür hinweg.

»~Allez, monsieur Beau Aleman~, geh slaff mein 'erz, gomm, rick su mir!«

Soviel hatte ihr die Alte Deutsch gelernet. Ich begab mich zum Bette,
zu sehen, wie dann dem Ding zu helfen sein möchte, sobald ich aber
hinzu kam, fiel sie mir um den Hals und bisse mir vor Hitze schier die
unter Lefzen herab, ja, sie fing an das Hemd gleichsam zu zerreißen,
zog mich also zu sich und stellete sich vor unsinniger Liebe also an,
daß nicht auszusagen.

Sie konnte nichts anders Deutsch als: Rick su mir, mein 'erz! -- das
übrige gab sie sonst zu verstehen.

Ich dachte zwar heim an meine Liebste, aber was half es. Ich war leider
ein Mensch und fand eine so wohlproportionierte Kreatur, daß ich ein
Holzblock hätte sein müssen. --

Dergestalt brachte ich acht Täge an diesem Orte zu. Nach geendigter
Zeit satzte man mich im Hof mit verbundenen Augen in eine zugemachte
Kutsche zu meiner Alten, die mir unterwegs die Augen wieder aufband.
Man führete mich in meines Herren Hof, und die Kutsche fuhr wieder
schnell hinweg. Meine Verehrung waren zweihundert Dukaten, und da ich
die Alte fragte, ob ich niemand kein Trinkgeld davon geben könnte,
sagte sie, bei Leibe nicht!

Nachgehends bekam ich noch mehr dergleichen Kunden, welche es mir
endlich so grob machten, daß ich der Narrenposse ganz überdrüssig ward.

Auch fing ich an und ging in mich selber, nicht zwar aus Gottseligkeit
oder Trieb meines Gewissens, sondern aus Sorge, daß ich einmal auf
solch einer Kirchweih erdappt und nach Verdienst bezahlt würde. An
Geld und andern Sachen hatte ich so viel Verehrungen zusammen, daß mir
Angst dabei ward und ich mich nicht mehr verwunderte, daß sich die
Weibsbilder aus dieser viehischen Unfläterei ein Handwerk machen.

Derhalben trachtete ich wieder nach Deutschland zu kommen und das
umso viel mehr, weil der Kommandant zu L. mir geschrieben hatte, daß
er etliche kölnische Kaufleute bei den Köpfen gekriegt, die er nit
aus den Händen lassen wollte, es seien ihm dann meine Sachen zuvor
eingehändiget, ~item~ daß er mir das versprochene Fähnlein aufhalte und
meiner noch im Frühling gewärtig sei, dann sonst müßte er die Stelle
mit einem andern besetzen.

So schickte mir mein Weib auch ein Brieflein darbei, das voll
liebreicher Bezeugung ihres großen Verlangens war. Hätte sie aber
gewußt, wie ich so ehrbar gelebet, so sollte sie mir wohl einen andern
Gruß hineingesetzt haben.

Ich konnte mir wohl einbilden, daß ich mit ~Monsignore Canards~
Einwilligung schwer hinweg käme, gedachte derhalben heimlich durch zu
gehen. Und als ich einsmals etliche Offizierer von der weimarischen
Armee antraf, gab ich mich ihnen als Fähnrich von des Obristen ~de
S. A.~ Regiment zu erkennen mit Bitte, sie wollten mich in ihrer
Gesellschaft als Reisegefährten mitnehmen, da ich meiner Geschäfte
in Paris ledig sei. Also eröffneten sie mir den Tag ihres Aufbruches
und nahmen mich willig mit. An ~Mons. Canard~ schrieb ich aber zurück
und datierte zu Mastrich, damit er meinen sollte, ich wäre auf Köln
gegangen, und nahm meinen Abschied mit Vermelden, daß mir unmöglich
gewesen länger zu bleiben, weil ich seine aromatischen Würstlein nicht
mehr hätte verdauen können.

Im zweiten Nachtläger von Paris aus ward mir wie einem, der den Rotlauf
bekommt. Mein Kopf tät mir so grausam weh, daß mir unmöglich war
aufzustehen. Ich lag in einem gar schlechten Dorf, darin ich keinen
~Medicum~ haben konnte, und was das ärgste war, so hatte ich auch
niemand, der meiner wartete, dann die Offizierer reisten des Morgens
früh ihres Weges fort gegen den Elsaß zu. Sie ließen mich als einen,
der sie nichts anginge, gleichsam todkrank daliegen. Doch hinterließen
sie bei dem Schulzen, daß er mich als einen Kriegsoffizier, der dem
König diene, beobachten sollte.

Also lag ich ein paar Tage dort, daß ich nichts von mir selber
wußte, sondern wie ein Hirnschelliger fabelte. Man brachte den
Pfaffen, derselbe konnte aber nichts Verständiges von mir vernehmen.
Doch gedachte er auf Mittel, mir nach Vermögen zu Hilfe zu kommen,
allermaßen er mir eine Ader öffnen, einen Schweißtrank eingeben und
mich in ein warmes Bette legen ließ, zu schwitzen. Das bekam mir so
wohl, daß ich mich in derselben Nacht wieder besann, wo ich war.

Am folgenden Tag fand mich der Pfaffe ganz desperat, dieweil mir nicht
allein all mein Geld, es waren fünf hundert Dublonen, entführt war,
sondern auch ich nicht anders vermeinte, als hätte ich ~salva venia~
die lieben Franzosenblatteren, weil sie mir billiger als die Dublonen
gebühreten. Ich war auch über den ganzen Leib so voller Flecken als wie
ein Tieger, konnte weder gehen, stehen, sitzen, liegen und war auch
keine Geduld bei mir. Ja, ich stellete mich nicht anders, als ob ich
ganz hätte verzweifeln wollen, daß also der gute Pfarrer genug an mir
zu trösten hatte, weil mich der Schuh an zweien Orten so heftig druckte.

»Nach dem Geld fragte ich nichts, wann ich nur diese abscheuliche,
verfluchte Krankheit nicht am Hals hätte oder wäre an Ort und Enden,
da ich wieder kuriert werden könnte!«

»Ihr müßt Euch gedulden. Wie müßten erst die armen, kleinen Kinder tun,
deren im hießigen Dorf über fünfzig daran krank liegen.«

Wie ich hörete, daß auch Kinder damit behaftet, war ich alsbald
herzhafter, dann ich konnte ja leicht gedenken, daß selbige jene
garstige Seuch nit kriegen würden, nahm derowegen mein Felleisen zur
Hand und suchte, was es etwan noch vermöchte. Da war ohn das weiße Zeug
nicht Schätzbares drin, als eine Kapsel mit einer Damen Conterfait,
rund herum mit Rubinen besetzt, so mir eine zu Paris verehret hatte.
Ich nahm das Conterfait heraus und stellete das übrige dem Pfarrer
zu mit Bitte, solches in der nächsten Stadt zu versilbern. Auch mein
Klepper mußte dran glauben. Damit reichte ich kärglich aus, bis die
Blattern anfingen zu dörren und mir besser ward.




Das vierte Kapitel


Womit einer sündiget, damit pflegt er auch gestraft zu werden. Die
Kindsblattern richteten mich dergestalt zu, daß ich hinfüro vor den
Weibsbildern gute Ruhe hatte. Ich kriegte Gruben im Gesicht, daß ich
aussahe wie eine Scheurtenne, darauf man Erbsen gedroschen. Ja, ich
ward so häßlich, daß sich mein schönes, krauses Haar, in welchem sich
so manch Weibsbild verstrickt, meiner schämte und seine Heimat verließ,
daß ich also notwendig eine Perücke tragen mußte. Meine liebliche
Stimme ging als auch dahin, dann ich den Hals voller Blattern gehabt.
Meine Augen, die man hiebevor niemalen ohne Liebesfeuer finden konnte,
eine jede zu entzünden, sahen jetzt rot und triefend aus wie die eines
achtzigjährigen Weibes. Über das alles war ich in fremden Landen,
kannte weder Hund noch Menschen, verstund die Sprache kaum und hatte
allbereits kein Geld.

Da fing ich erst an hinter sich zu denken und die herrliche Gelegenheit
zu bejammern, die mir hiebevor zur Beförderung meiner Wohlfahrt
angestanden, ich aber so liederlich hatte verstreichen lassen. Ich
merkte, daß mein außergewöhnlich Kriegsglück und mein gefundener Schatz
nur Ursache und Vorbereitung zu meinem Unglück gewesen. Da war kein
Einsiedel mehr, der es treulich mit mir meinete, kein Pfarrer, der
mir das Beste riete. Da mein Geld hin war, hieß es, ich sollte auch
fort und meine Gelegenheit anderswo suchen. O schnelle, unglückselige
Veränderung! Vor vier Wochen war ich ein Kerl, der die Fürsten zur
Verwunderung bewegte, das Frauenzimmer entzuckte, dem Volk als ein
Meisterstück der Natur, ja, ein Engel vorkam, jetzt aber so unwert, daß
mich die Hunde anpißten.

Der Wirt stieß mich aus dem Haus, da ich nicht bezahlen konnte, kein
Werber wollte mich vor einen Soldaten annehmen, weil ich wie ein
grintiger Kuckuck aussahe, arbeiten konnte ich nit, dann ich war noch
zu matt und keiner Arbeit gewohnt. Mich tröstete allein, daß es gegen
den Sommer ging und ich mich zur Not hinter einer Hecken behelfen
konnte, weil mich niemand mehr im Hause litt. Mein stattlich Kleid und
Leinenzeug wollte mir niemand abkaufen, weil jeder sorgte, ich möchte
ihm auch eine Krankheit damit an den Hals hängen.

Ich nahms also auf den Buckel, den Degen in die Hand und den Weg unter
die Füße, der mich in ein klein Städtlein trug, so gleich wohl über
eine eigene Apotheke vermochte. In dieselbe ging ich und ließ mir eine
Salbe zurichten, die mir die Blatternnarben im Gesicht vertreiben
sollte. Ich gab ein schön, zart Hemd davor.

Es war ein Markt daselbst, und auf demselben befand sich ein
Zahnbrecher, der trefflich Geld lösete, da er doch liederlich Ding den
Leuten dafür anhing.

»Narr,« sagte ich zu mir selber, »was machst du, daß du nicht auch so
einen Kram aufrichtest! Bist du so lang bei ~Mons. Canard~ gewesen und
hast nicht so viel gelernt, einen einfältigen Baur zu betrügen und dein
Maulfutter davon zu gewinnen? Da mußt du wohl ein elender Tropf sein.«

Ich mochte damals fressen wie ein Drescher, dann mein Magen war nicht
zu ersättigen. Ich hatte aber nur noch einen einzigen göldenen Ring mit
einem Diamant, der etwa zwenzig Kronen wert war. Den versilberte ich um
zwölfe und resolvierte mich, ein Arzt zu werden. Kaufte die Materialia
zu einem Theriak und richtete ihn zu für kleine Städt und Flecken. Vor
die Bauren aber nahm ich ein Teil Wacholderlatwerge, vermischte solches
mit Eichenlaub, Weidenblättern und dergleichen herben Ingredienzien,
alsdann machte ich auch aus Kräutern, Wurzeln, Blättern und etlichen
Olitäten eine grüne Salbe zu allerhand Wunden, damit man wohl ein
gedruckt Pferd hätte heilen können, ~item~ aus Galmei, Kieselsteinen,
Krebsaugen, Schmirgel und Trippel ein Pulver, weiße Zähne damit
zu machen, ferner ein blau Wasser aus Lauge, Kupfer, Ammoniak und
Kampfer vor Mundfäule, Zähn- und Augenweh. Ich bekam auch einen Haufen
blecherner und hölzerner Büchslein, Papier und Gläslein, meine Ware
darein zu schmieren. Damit es auch ein Ansehen haben möchte, ließ ich
mir einen französischen Zettel koncipieren und drucken, darin man sehen
konnte, wozu ein und das ander gut war. Ich hatte kaum drei Kronen in
die Apotheke und vor Geschirr angewendet und war in drei Tagen fertig.
Also packte ich auf und nahm mir vor, von einem Dorf zum andern bis in
das Elsaß hinein zu streichen und endlich zu meinem Weib zu finden.

Da ich das erste Mal mit meiner Quacksalberei vor eine Kirche kam
und feil hatte, war die Losung gar schlecht, weil ich noch viel zu
blöd war. Sahe demnach gleich, daß ichs anders angreifen müßte. Im
Wirtshaus vernahm ich über Tisch vom Wirt, daß den Nachmittag allerhand
Leute unter der Linden vor seinem Haus zusammenkommen würden, da
dörfte ich wohl so etwas verkaufen, wann man nur an einer Probe vor
Augen sähe, daß mein Theriak ausbündig gut wäre. Als ich dergestalt
vernommen, woran es mangele, bekam ich ein halbes Trinkgläslein voll
gutem Straßburger Branntewein und fing eine Art Kroten, so in den
unsauberen Pfützen sitzen und singen, sind fast rotgelb unten am Bauch
schwarz gescheckigt, gar unlustig anzusehen. Ein solche satzte ich
in ein Schoppenglas mit Wasser und stellets neben meine Ware auf den
Tisch unter der Linde. Wie sich nun die Leute versammleten und um mich
herumstunden, vermeineten etliche, ich würde mit der Zange, so ich von
dem Wirte aus der Kuchen entlehnet, die Zähn ausbrechen, ich aber fing
an:

»Ihr Herren und gueti Freund, bin ich kein Brech-dir-die-Zahn-aus,
allein hab ich gut Wasser vor die Aug, es mag all die Flüß aus die rote
Aug ...«

»Ja,« antwortete einer, »man siehets an Euren Augen wohl, die sehen ja
aus wie zween Irrwische!«

»Das ist wahr, wann ich aber der Wasser vor mich nicht hab, so wär
ich wohl gar blind werd. Ich verkauf sonst das Wasser nit. Der
Theriak und das Pulver vor die weiße Zähn und das Wundsalb will ich
verkauf und der Wasser noch darzu schenk! Ich bin kein Schreier und
Bescheiß-dir-die-Leut. Hab ich mein Theriak feil, wann ich sie hab
probiert, und sie dir nit gefallt, so darfst du sie nit kauf ab.«

Indem ließ ich einen von meinem Umstand aus den Theriakbüchslein
wählen, daraus tät ich etwan eine Erbse groß in meinen Branntewein, den
die Leute vor Wasser ansahen, zerrieb den Theriak darin und kriegte mit
der Zange die Krot zu fassen.

»Secht ihr, gueti Freund, wann dies giftig Wurm kann mein Theriak trink
und sterbe nit, do ist der Ding nit nutz, dann kauf ihr nur nit ab.«

Hiemit steckte ich die arme Krote, welche im Wasser geboren und
erzogen, in meinen Branntewein und hielt ihn mit einem Papier zu, daß
die Krot nicht herausspringen konnte. Da fing sie dergestalt an darin
zu wüten und zu zablen, ja viel ärger zu tun, als ob ichs auf glühend
Kohlen geworfen hätte, und streckte endlich alle vier von sich.

Die Bauren sperrten Maul und Beutel auf, da war in ihrem Sinn kein
besserer Theriak als der meinige, und ich hatte genug zu tun, den
Plunder in die Zettel zu wickeln und Geld davor einzunehmen. Es kauften
etliche drei-, vier-, fünf- und sechsfach, damit sie auf den Notfall
mit so köstlicher Giftlatwerge versehen wären, ja, sie kauften auch vor
ihre Freunde und Verwandten.

Ich machte mich noch dieselbe Nacht in ein anderes Dorf, weil ich
besorgte, es möchte etwan auch ein Baur so kurios sein und eine Kroten
in ein Wasser setzen, meinen Theriak zu probieren, und mir der Buckel
geraumet werden.

Damit ich aber gleichwohl die Vortrefflichkeit meiner Giftlatwerge auf
eine andere Manier erweisen könnte, machte ich mir aus Mehl, Safran
und Gallus einen gelben ~Arsenicum~ und aus Mehl und Vitriol einen
~Mercurium Sublimatum~. Wann ich die Probe tun wollte, hatte ich zwei
gleiche Gläser mit frischem Wasser auf dem Tisch, davon das eine
ziemlich stark mit ~Aqua Fort~ oder ~Spiritus Victril~ vermischt war.
In dasselbe zerrührte ich ein wenig von meinem Theriak und schabte
alsdann von meinen beiden Giften so viel, als genug war, hinein. Davon
ward das eine Wasser, so keinen Theriak und also auch kein ~Aqua Fort~
hatte, so schwarz als Tinte, das andre blieb wegen des Scheidewassers
wie es war.

»Ha,« sagten dann die Leute, »das ist fürwahr ein köstlicher Theriak um
so ein gering Geld!«

Wann ich aber beide untereinander goß, so ward wieder alles klar.
Davon zogen die guten Bauren ihre Beutel und ich kam glücklich an die
deutsche Grenze.




Das fünfte Kapitel


Da ich durch Lothringen passierte ging mir meine Ware aus und
also auch meine Gläslein. Demnach ich aber von einer Glashütte im
fleckensteinischen Gebiet hörete, begab ich mich darauf zu, mich wieder
zu montieren. Und indem ich Abwege suchte, weilen ich die Guarnisonen
scheuete, ward ich ungefähr von einer Partei aus Philippsburg, die sich
auf dem Schloß Wagelnburg aufhielt, gefangen. Der Baur, so mir den Weg
zu weisen mitgegangen war, hatte den Kerln gesagt, ich sei ein Doctor,
ward also wider des Teufels Dank vor einen Doctor nach Philippsburg
geführet.

Ich scheuete mich gar nicht zu sagen, wer ich wäre, aber ich sollte ein
Doctor sein. Ich schwor, daß ich unter die kaiserlichen Dragoner nach
Soest gehörig, aber es hieß, der Kaiser brauche sowohl in Philippsburg
als in Soest Soldaten, man würde mir bei ihnen Aufenthalt geben, wann
mir dieser Vorschlag nicht schmecke, so möchte ich mit dem Stockhaus
vorlieb nehmen.

Also kam ich vom Pferd auf den Esel und mußte wider Willen Musketierer
sein. Das kam mir blutsauer an, weil der Schmalhans dort herrschte und
das Kommißbrot schröcklich klein war. Und die Wahrheit zu bekennen,
so ist es wohl eine elende Kreatur um einen Musketierer in einer
Guarnison. Dann da ist keiner anders als ein Gefangener, der mit
Wasser und Brot der Trübsal sein armseliges Leben verzögert. Ja, ein
Gefangener hat es noch besser, dann er darf weder wachen, Runden gehen,
noch Schildwacht stehen, sondern bleibt in seiner Ruhe liegen.

Etliche nahmen, und sollten es auch verloffene Huren gewesen sein,
in solchem Elend keiner andern Ursache halber Weiber, als daß sie
von solchen entweder durch Arbeiten als nähen, wäschen, spinnen oder
krämpeln und schachern und gar stehlen ernähret würden. Da war eine
Fähnrichin unter den Weibern, die hatte eine Gage wie ein Gefreiter.
Eine andre war Hebamme und brachte dadurch sich selbsten und ihrem
Mann manchen Schmauß zuwege. Eine andre konnte stärken und wäschen,
andre verkauften Tobak und versahen die Kerle mit Pfeifen, andere
handelten mit Branntewein und eine war eine Näherin. Es gab ihrer, die
sich blöslich vom Felde ernähreten: im Winter gruben sie Schnecken, im
Frühling ernteten sie Salat, im Sommer nahmen sie Vogelnester aus, im
Herbste wußten sie sonst tausenderlei Schnabelweide zu kriegen. Solcher
Gestalt nun meine Nahrung zu haben, war nicht vor mich, dann ich
hatte schon ein Weib. Zur Arbeit auf der Schanze war ich zu faul, ein
Handwerk hatte ich Tropf nie gelernet und einen Musikanten hatte man
in dem Hungerland nicht vonnöten. Auf Partei zu gehen ward mir nicht
vertraut. Etliche konnten besser mausen als Katzen, ich aber haßte
solche Hantierung wie die Pest. ~In summa~ wo ich mich nur hinkehrete,
da konnte ich nichts ergreifen, das meinen Magen hätte stillen mögen.
»Du sollst ein Doctor sein,« sagten sie mir, »und kannst anders keine
Kunst als Hunger leiden.«

Zuletzt war anderer Unglück mein Glück, dann nachdem ich etliche
Gelbsüchtige und ein paar Fiebernde kurierte, die einen besonderen
Glauben an mich gehabt haben müssen, ward mir erlaubt, vor die Festung
zu gehen, meinem Vorwande nach Wurzeln und Kräuter zu meinen Arzneien
zu sammeln. Da richtete ich hingegen den Hasen mit Stricken und fing
die erste Nacht zween. Dieselben brachte ich dem Obristen und erhielt
dadurch nicht allein einen Taler zur Verehrung, sondern auch Erlaubnus,
daß ich hinausdörfte, wann ich die Wacht nicht hätte. Als kam das
Wasser wieder auf meine Mühle, maßen es das Ansehen hatte, als ob ich
Hasen in meine Stricke bannen könnte, so viel fing ich in dem erödeten
Land.

Ich ward unter meiner Muskete ein recht wilder Mensch. Keine Boßheit
war mir zuviel, alle Gnaden und Wohltaten, die ich von Gott jemals
empfangen, waren allerdings vergessen. Ich lebte auf den alten Kaiser
hinein wie ein Viehe. Selten kam ich in die Kirche und gar nicht zur
Beichte. Wo ich nur jemand berücken konnte, unterließ ichs nicht, so
daß schier keiner ungeschimpft von mir kam. Davon kriegte ich oft
dichte Stöße und noch öfter den Esel zu reuten, ja man bedrohete mich
mit Galgen und Wippe, aber es half alles nichts. Ich trieb meine
gottlose Weise fort, daß es das Ansehen hatte, als ob ich desperat
spiele und mit Fleiß der Höllen zurenne. Und obgleich ich keine Übeltat
beging, dadurch ich das Leben verwürkt hätte so war ich jedoch so
ruchlos, daß man hat kaum einen wüsteren Menschen antreffen mögen.

Dies nahm unser Regimentskaplan in Acht, und weil er ein rechter
frommer Seeleneiferer war, schickte er auf die österliche Zeit nach
mir, zu vernehmen, warum ich mich nicht bei der Beichte und Communion
eingestellet hätte. Ich traktierte ihn wie hiebevor den Pfarrer zu L.,
also daß der gute Herr nichts mit mir ausrichten konnte. Er verdonnerte
mich zum Beschluß:

»Ach, du elender Mensch, ich habe vermeinet du irrest aus Unwissenheit,
aber nun merke ich, daß du aus lauter Boßheit und gleichsam
vorsätzlicher Weis zu sündigen fortfährest! Welcher Heiliger vermeinst
du wohl, der ein Mitleiden mit deiner armen Seel und ihrer Verdammnus
haben werde? Ich protestiere vor Gott und Welt, daß ich an deiner
Verdammnus keine Schuld habe, weil ich getan habe und noch ferner
unverdrossen tun wollte, was zur Beförderung deiner Seligkeit vonnöten
wäre. Es wird aber besorglich künftig mehrers zu tun nicht obliegen,
dann daß ich deinen Leib, wann ihn deine arme Seel in solchem
verdammten Stand verläßt, an keinen geweihten Ort zu andern frommen
abgestorbenen Christen begraben, sondern auf den Schindwasen zu den
Kadavern des verreckten Viehes hinschleppen lasse, oder an denjenigen
Ort, da man andere Gottvergessene und Verzweifelte hintut.«

Diese ernstliche Bedrohung fruchtete nichts. Ich schämete mich vorm
Beichten.

O ich großer Narr! Oft erzählte ich meine Bubenstücke bei ganzen
Gesellschaften und log noch darzu, aber jetzt, da ich einem einzigen
Menschen anstatt Gottes meine Sünden demütig bekennen sollte, Vergebung
zu empfangen, war ich ein verstockter Stummer.

Ich antwortete: »Ich dien vor einen Soldaten. Wann ich nun sterbe
als ein Soldat, so wirds kein Wunder sein, wann ich als irgendein
Gefallener auf freiem Feld, mich auch außerhalb des Kirchhofs behelfen
werde.«

Also schied ich von dem seeleneifrigen Geistlichen, den ich wohl
einsmals einen Hasen abgeschlagen hatte mit Vorwand, weil der Has an
einem Strick gehangen und sich selbst ums Leben gebracht, daß sich
dannenhero nicht gebühre, den Verzweifelten in ein geweiht Erdreich zu
begraben.

Ich mußte wider meines Herzens Willen bleiben und Hunger leiden bis
in den Sommer hinein. Da ward ich unverhofft von der Muskete befreit.
Je mehr sich der Graf von Götz mit seiner Armee näherte, je mehrers
näherte ich auch meine Erlösung.

Dann als selbiger zu Brucksal das Haupt-Quartier hatte, ward mein
Herzbruder, dem ich im Läger zu Magdeburg getreulich geholfen, von der
Generalität mit etlichen Verrichtungen in die Festung geschickt, allwo
man ihm die größte Ehre antät. Ich stund eben vor des Obristen Quartier
Schildwacht und erkannte ihn gleich im ersten Augenblick, obwohl er
einen schwarzen sammtenen Rock antrug. Ich hatte aber nicht das Herz,
ihn sogleich anzusprechen, dann ich mußte sorgen, er würde dem Weltlauf
nach sich meiner schämen oder mich sonst nicht kennen wollen; ich war
ein lausiger Musketierer.

Nachdem ich aber abgelöst ward, erkundigte ich mich bei dessen Dienern
nach seinem Stand und Namen, damit ich versichert sei, hatte gleichwohl
das Herz nicht, ihn anzureden, sondern schrieb ein Brieflein:

‚~Monsieur etc.~ Wann meinem hochgeborenen Herrn beliebte, denjenigen,
den er hiebevor durch seine Tapferkeit aus Eisen und Banden errettet,
auch anjetzo durch sein vortrefflich Ansehen aus dem allerarmseligsten
Stand von der Welt zu erlösen, wohin er als ein Ball des unbeständigen
Glückes geraten -- so würde Ihm solches nicht allein nicht schwer
fallen, sondern Er würde auch vor einen ewigen Diener obligieren seinen
ohn das getreu verbundenen, anjetzo aber allerelendesten und verlassenen

                                        ~S. Simplicissimum.~’

Sobald er solches gelesen ließ er mich hineinkommen.

»Landsmann, wo ist der Kerl, der Euch das Schreiben gegeben hat?«

»Herr, er lieget in dieser Festung gefangen.«

»So gehet zu ihm und saget, ich wolle ihm davon helfen, und sollte er
schon den Strick an den Hals kriegen.«

»Herr, es wird solcher Mühe nicht bedörfen, ich bin der ~Simplicius~
selber ...«

Er ließ mich nicht ausreden, sondern umfing mich brüderlich. Und eh er
mich fragte, wie ich in die Festung und solche Dienstbarkeit geraten,
schickte er seinen Diener zum Juden, Pferd und Kleider vor mich zu
kaufen. Indessen erzählete ich ihm, wie mirs ergangen, sint sein Vater
vor Magdeburg gestorben. Und als er vernahm, daß ich der Jäger von
Soest gewesen, beklagte er, daß er solches nicht eher gewußt hätte,
dann er mir damals gar wohl zu einer Kompagnie hätte verhelfen können.

Als nun der Jud mit einer ganzen Taglöhnerlast von Kleidern daherkam,
las er mir das Beste heraus und ließ michs anziehen und nahm mich mit
sich zum Obristen.

»Herr, ich habe in Seiner Guarnison gegenwärtigen Kerl angetroffen,
dem ich so hoch verobligiert bin, daß ich ihn in so niedrigem Stand,
wannschon seine Qualitäten keinen besseren meritieren, nicht lassen
kann. Bitte dahero den Herrn Obristen, Er wolle mir den Gefallen
erweisen und zulassen, daß ich ihn mit mir nehme, um ihm bei der Armee
fort zu helfen.«

Der Obrist verkreuzigte sich vor Verwunderung, daß er mich einmal
loben hörte, und sagte: »Mein hochgeehrter Herr vergebe mir, wann ich
glaube, ihm beliebe nur zu probieren, ob ich ihm auch so dienstwillig
sei, als Er dessen wohl wert ist. Was diesen Kerl anlanget, ist solcher
eigentlich nicht mir, sondern seinem Vorgeben nach unter ein Regiment
Dragoner gehörig, darneben ein so schlimmer Gast, der meinem Profosen,
sint er hier ist, mehr Arbeit geben als sonst eine ganze Kompanei.«

Endete damit die Rede und wünschte mir Glück ins Feld.

Dies war meinem Herzbruder noch nicht genug, sondern er bat den
Obristen, mich an seine Tafel zu nehmen. Er täts aber zu dem End, daß
er den Obristen in meiner Gegenwart erzählte, was er in Westfalen nur
gesprächsweis von dem Grafen von der Wahl und dem Kommandanten von
Soest über mich gehöret hatte. Das strich er nun dergestalt heraus, daß
alle Zuhörer mich vor einen guten Soldaten halten mußten. Dabei hielt
ich mich so bescheiden, daß der Obrist und seine Leute nicht anders
glauben konnten, als ich wäre mit andern Kleidern auch ein ganz anderer
Mensch geworden.

Darauf erzählte er Obrist viel Bubenstücklein, die ich begangen: Wie
ich Erbsen gesotten und obenauf mit Schmalz übergossen, sie vor eitel
Schmalz zu verkaufen, ~item~ ganze Säck voll Sand vor Salz, indem
ich die Säcke unten mit Sand und oben mit Salz gefüllet, wie ich dem
einen hier, dem andern dort einen Bären aufgebunden und die Leute mit
Pasquillen vexieret.

Ich gestund auch unverholen, daß ich willens gewesen, den Obristen mir
allerhand Boßheiten dergestalt zu perturbieren und abzumatten, daß er
mich endlich aus der Guarnison hätte schaffen müssen.

Nach beendetem Imbiß hatte der Jud kein Pferd, so meinem Herzbruder vor
mich gefallen hätte. Endlich verehrete ihm der Obrist eins mit Sattel
und Zeug aus seinem Stall, auf welches sich Herr ~Simplicius~ satzte
und mit seinem Herzbruder zur Festung hinausritte.




Das sechste Kapitel


Also ward ich in Eil wieder ein Kerl, der einem braven Soldaten gleich
sahe. Mein Herzbruder verschaffte mir noch ein Pferd samt einem Knecht
und tat mich als Freireuter zum Neun-Eckischen Regiment. Ich tät aber
denselben Sommer wenig Taten, als daß ich am Schwarzwald hin und wider
etliche Kühe stehlen half und mir das Brißgäu und Elsaß ziemlich
bekannt machte. Im übrigen hatte ich abermal wenig Stern. Mein Knecht
samt dem Pferd ward von den Weimarischen gefangen, also mußte ich das
ander desto härter strapazieren und endlich gar niederreuten.

So kam ich in den Orden der Merode-Brüder, dann mein Herzbruder
gedachte mich zappeln zu lassen, bis ich mich besser vorzusehen
lernete. So begehrte ich solches auch nicht, dann ich fand an meinen
Consorten eine so angenehme Gesellschaft, daß ich mir bis in das
Winterquartier keinen besseren Handel wünschte.

Ich muß nun ein wenig erzählen, was die Merode-Brüder vor Leute sind,
dann ich habe bisher noch keinen Scribenten getroffen, der etwas von
ihren Gebräuchen, Gewohnheiten, Rechten und Privilegien in seine
Schriften einverleibt hätte, unangesehen es wohl wert ist, daß nicht
allein die jetzigen Feldherren, sondern auch der Bauersmann wisse, was
es vor eine Zunft sei.

Als der berühmte General Johann Graf von Merode einsmals ein
neugeworben Regiment zur Armee brachte, waren die Kerl so schwacher
baufälliger Natur, daß sie also das Marschieren und ander Ungemach, das
ein Soldat im Felde ausstehen muß, nicht erleiden konnten, derowegen
dann ihre Brigade zeitlich so schwach ward, daß sie kaum die Fähnlein
mehr bedecken konnte. Wo man einen oder mehr Kranke und Lahme auf dem
Markt, in Häusern und hinter Zäunen und Hecken antraf und fragte:
Wes Regiments? -- so war gemeiniglich die Antwort: von Merode. Davon
entsprang, daß man endlich alle diejenigen, sie wären gleich krank
oder gesund, verwundt oder nit, wann sie nur außerhalb der Zugordnung
daherzottelten oder sonst nicht bei ihren Regimentern das Quartier im
Feld nahmen, Merode-Brüder nannte, welche Bursche man zuvor Säusenger
und Immenschneider genannt hatte, dann sie sind die Brummser in den
Immenstöcken, die, wann sie ihren Stachel verloren haben, nicht mehr
arbeiten noch Honig machen, sondern nur fressen können. Wann ein Reuter
sein Pferd und ein Musketier seine Gesundheit verleurt oder ihm Weib
und Kind erkrankt und er zurück bleiben will, so ists schon anderthalb
Paar Merode-Brüder, ein Gesindlein, so sich mit nichts besser als mit
den Zigeunern vergleichet, weil es denselben beides: an Sitten und
Gewohnheiten ähnlich ist. Da siehet man sie haufenweis beieinander,
wie Feldhühner im Winter, hinter den Hecken, im Schatten oder an der
Sonne um irgend ein Feuer herumliegen, Tabak saufen und faulenzen,
wann unterdessen anderwärts ein rechtschaffener Soldat beim Fähnlein
Hitze, Durst, Hunger, Frost und allerhand Elend überstehet. Da gehet
eine Merodeschar auf die Mauserei, wann indessen manch armer Soldat
unter seinen Waffen versinken möchte. Sie spolieren vor, neben und
hinter der Armee, alles was sie antreffen und nicht genießen können,
verderben sie, also daß die Regimenter, wann sie in die Quartier oder
Läger kommen, oft nicht einen guten Trunk Wasser finden. Wann sie allen
Ernstes angehalten werden, bei der Bagage zu bleiben, so wird man oft
sie stärker finden, als die Armee selbst. Wann sie aber gesellenweis
marschieren, quartieren, kampieren und hausieren, so haben sie keinen
Wachtmeister, der sie kommandiert, keinen Feldweibel oder Schergianten,
der ihren Wams ausklopfet, keinen Korporal, der sie wachen heißt,
keinen Tampour, der sie des Zapfenstreichs, der Schar- und Tagwacht
erinnert und ~in summa~ niemand, der sie anstatt des Adjutanten
in Schlachtordnung stellet oder anstatt des Fouriers einlogiert,
sondern leben vielmehr wie die Freiherren. Wann aber etwas an Kommiß
der Soldateska zukommt, so sind sie die ersten, die ihr Teil holen,
obgleich sie es nicht verdient. Hingegen sind die Rumormeister und
Generalgewaltiger ihre allergrößte Pest, als welche ihnen zu Zeiten,
wann sie es zu bunt machen, eisernes Silbergeschirr an Händ und Füß
legen oder sie mit den Kragen zieren und sie an ihre allerbesten Hälse
anhängen lassen.

Sie wachen nicht, sie schanzen nicht, sie stürmen nicht und kommen auch
in keine Schlachtordnung und sie ernähren sich doch. Der heilloseste
Reuterjung, der nichts tut als fouragieren, ist dem Feldherren nützer,
als tausend Merode-Brüder, die ein Handwerk daraus machen und ohn
Not auf der Bernhaut liegen. Sie werden vom Gegenteil hinweggefangen
und von den Bauren auf die Finger geklopft. Dadurch wird die Armee
gemindert und der Feind gestärkt. Man sollte sie zusammenkuppeln wie
die Windhunde und sie in den Guarnisonen kriegen lernen oder gar auf
Galeeren schmieden, wann sie nicht auch zu Fuß im Feld das Ihrige tun
wollten, bis sie gleichwohl wieder ein Pferd kriegen.

Ein solcher ehrbarer Bruder war ich damals auch und verbliebs
bis zu dem Tag vor der Wittenweyrer Schlacht, zu welcher Zeit das
Hauptquartier in Schuttern lag. Als ich damals mit meinen Kameraden in
das Geroldseckische ging, Kühe und Ochsen zu stehlen, ward ich von den
Weimarischen gefangen, die uns viel besser zu traktieren wußten, dann
sie luden uns Musketen auf und stießen uns hin und wieder unter die
Regimenter.

Weil ich nunmehr Weimarisch war, mußte ich Breisach belägern helfen,
da wachte ich dann wie andere Musketierer Tag und Nacht und lernte
trefflich schanzen. Im übrigen aber war es lausig bei mir bestellt,
weil der Beutel leer, Wein, Bier und Fleisch eine Rarität, Äpfel und
hart, schimmelig Brot (jedoch kümmerlich genug) mein bestes Wildpret.

Solches war mir sauer zu ertragen, Ursache: wann ich zurück an die
egyptischen Fleischtöpfe, das ist an westfälische Schinken und
Knackwürste zu L. gedachte. Ich sehnete mich niemalen mehr nach meinem
Weib, als wann ich im Zelte lag und vor Frost halb erstarrt war. Da
sagte ich dann oft zu mir selber: Hui, ~Simplici~, meinest du auch
wohl, es geschehe dir unrecht, wann dir einer wieder wett spielte, was
du zu Paris begangen? -- Und mit solchen Gedanken quälte ich mich wie
ein anderer eifersüchtiger Hanrei, da ich doch meinem Weib nichts als
Ehre und Tugend zutrauen konnte.

Zuletzt ward ich so ungeduldig, daß ich mich meinem Kapitain eröffnete.
Schrieb auch auf der Post nach L. und erhielt durch den Obristen ~de
S. A.~ und meinem Schwehrvater, daß sie durch ihre Schreiben bei dem
Fürsten von Weimar einen Paß von meinem Kapitain zuwege brachten.

Ungefähr eine Woche oder vier vor Weihnachten marschierte ich mit einem
guten Feuerrohr vom Läger ab und das Brißgäu hinunter der Meinung, auf
selbiger Weihnachtsmesse zu Straßburg von meinem Schwehr ein Geldstück
zu empfangen und mit Kaufleuten den Rhein hinunter zu fahren.

Als ich aber bei Endingen vorbeipassiert und zu einem Haus kam, geschah
ein Schuß nach mir, so daß mir die Kugel den Rand am Hut verletzte.
Gleich darauf sprang ein starker, vierschrötiger Kerl aus dem Haus
auf mich los und schrie, ich sollte das Gewehr ablegen. »Bei Gott,
Landsmann, dir zu Gefallen nicht!« Und zog den Hahn über.

Er aber wischte mit einem Ding vom Leder, das mehr einem Henkersschwert
als einem Degen glich.

Wie ich nun seinen Ernst spürte, schlug ich an und traf ihn dergestalt
an die Stirn, daß er herumtaumelte und endlich zu Boden fiel. Das
machte ich mir zu Nutz, rang ihm geschwind sein Schwert aus der Faust
und wollts ihm in den Leib stoßen, da es aber nicht durchgehen wollte,
sprang er unversehens auf, erwischte mich beim Haar und ich ihm auch,
sein Schwert hatte ich schon weggeworfen.

Darauf fingen wir ein solch ernstlich Spiel miteinander an, so eines
jeden verbitterte Stärk genugsam zu erkennen gab, und konnte doch
keiner des andern Meister werden. Bald lag ich, bald er oben und im
Hui kamen wir wieder auf die Füße, so aber nicht lang dauerte, weil ja
einer des andern Tod suchte.

Das Blut, so mir häufig zu Hals und Mund herauslief, spie ich meinem
Feind ins Gesicht, weil ers so hitzig begehrte. Das war mir gut, dann
es hinderte ihn am sehen. Also zogen wir einander bei anderthalb Stund
im Schnee herum, davon wurden wir so matt, daß allem Ansehen nach die
Unkraft des einen der Müdigkeit des andern nicht Herr werden konnte.
Meine Ringkunst kam mir damals wohl zustatten, dann mein Feind war viel
stärker als ich und überdas eisenfest.

Endlich sagte er: »Bruder, höre auf, ich gebe mich dir zu eigen!«

Ich antwortete: »Hättest du mich passieren lassen.«

»Was hast du mehr, wanngleich ich sterbe?«

»Und du, wann du mich hättest niedergeschossen, sintemal ich keinen
Heller bei mir habe.«

Darauf bat er um Verzeihung und ich ließ mich erweichen. Wir stunden
auf und gaben einander die Hände, daß alles, was geschehen, vergessen
sein sollte. Verwunderte sich einer über den andern, daß er seinen
Meister gefunden, dann jener meinte, ich sei auch mit einer solchen
Schelmenhaut überzogen wie er.

Ich ließ ihm dabei bleiben, damit er sich mit seinem Gewehr nicht noch
einmal an mir reibe. Er hatte von meinem Schuß eine große Beule an der
Stirn und ich hatte mich sehr verblutet.

Weil es gegen Abend war, ließ ich mich überreden und ging mit ihm, da
er dann unterwegs oft mit Seufzen bezeugte, wie leid ihm sei, daß er
mich beleidigt habe.




Das siebente Kapitel


Ein resoluter Soldat, der sich darein ergeben, sein Leben zu wagen,
ist wohl ein dummes Vieh! Man hätte nicht einen von tausend Kerlen
gefunden, der mit seinem Mörder an einen unbestimmten Ort zu Gast
gegangen wäre. -- Ich fragte ihn auf dem Weg, wes Volks er sei. Er
sagte, daß er für sich selbst kriege. So wollte er auch meinen Namen
wissen. Ich sagte: »~Simplicius.~« Da kehrte er sich um, dann ich ließ
ihn vor mir gehen, und sahe mir steif ins Gesicht.

»Heißt du auch ~Simplicissimus~?«

»Ja, es ist ein Schelm, der seinen Namen verleugnet. Wie heißest aber
du?«

»Ach, Bruder, ich bin Olivier, den du vor Magdeburg hast gekannt.«

Warf damit sein Rohr von sich und fiel auf die Knie nieder, mich um
Verzeihung zu bitten, sagend, daß er keinen besseren Freund in der
Welt hätte als mich, weil ich seinen Tod nach des alten Herzbruder
Profezeihung tapfer rächen sollte.

Da konnte ich mich wohl verwundern.

»Ich bin aus einem ~Secretario~ ein Waldfischer, du aber aus einem
Narren ein tapferer Soldat geworden, und das ist wohl seltsam. Sei
versichert, Bruder, unserer zehntausend hätten morgenden Tags Breisach
entsetzt und zu Herren der ganzen Welt gemacht.«

Obzwar mir solche Prahlerei nicht gefiel, gab ich ihm doch recht,
vornehmlich weil mir sein schelmisch Gemüt bekannt war.

Wir kamen in ein klein, abgelegen Taglöhnerhäuslein, in welchem ein
Baur eben die Stube einhitzte. Zu dem sagte er: »Hast du etwas
gekocht?« »Nein, ich hab den gebratenen Kalbsschlegel noch.« »Nun dann,
so geh und lang her, was du hast und bring das Fäßlein Wein.«

»Bruder, du hast einen willigen Wirt,« meinte ich.

»Das dank dem Schelmen der Teufel! Ich ernähre ihn mit Weib und
Kindern. Ich lasse ihm darzu alle Kleider, die ich erobere.«

Sodann berichtete Olivier, daß er diese Freibeuterei schon lang
getrieben und sie ihm besser als Herrendienst zuschlage, er gedächte
auch nicht früher aufzuhören, bis er seinen Beutel rechtschaffen
gespickt hätte.

»Bruder, du lebest in einen gefährlichen Stand, wann du ergriffen
wirst, wie meinest du wohl, daß man mit dir umginge?«

»Ha, ich höre, daß du noch der alte ~Simplicius~ bist! Ich weiß wohl,
daß derjenige, so kegeln will, aufsetzen muß, aber die Herren von
Nürnberg lassen keinen hängen, sie haben ihn dann.«

»Dannoch ist ein solch Leben, wie du es führest, das allerschändlichste
der Welt, daß ich also nicht glaube, du begehrest darin zu sterben.«

»Was? Das schändlichste? Mein tapferer ~Simplici~, ich versichere
dich, daß die Räuberei das alleradeligste ~Exercitium~ ist, das man
dieser Zeit auf der Welt haben kann! Sage mir, wieviel Königreiche
und Fürstentümer sind nicht mit Gewalt geraubt und zuwege gebracht
worden? Oder wo wird einem König oder Fürsten auf dem ganzen Erdboden
vor übel genommen, wann er seiner Länder Gefälle geneußt, die doch
gemeiniglich durch seiner Vorfahren verübte Gewalt erworben worden?
Was könnte doch adeliger genannt werden, als eben das Handwerk, dessen
ich mich jetzt bediene? Willst du mir vorhalten, daß ihrer viel wegen
Mordens, Raubens und Stehlens sein gerädert, gehängt und geköpft
worden? Du wirst keine andern als arme und geringe Diebe haben hängen
sehen, was auch billig ist, weil sie sich dieser vortrefflichen Übung
haben unterfangen, die doch allein herzhaften Gemütern gebührt und
vorbehalten ist. Wo hast du jemals eine vornehmere Standesperson durch
die ~Justitia~ strafen sehen? Ja, was noch mehr ist, wird doch kein
Wucherer gestraft, der diese Kunst heimlich treibet, und zwar unter dem
Deckmantel der christlichen Liebe! Warum sollte ich strafbar sein, der
ich solche offentlich auf gut alt-deutsch ohn einzige Bemäntelung und
Gleißnerei übe? Mein lieber ~Simplici~, du hast den ~Machiavellum~ noch
nicht gelesen! Ich bin eines recht aufrichtigen Gemüts. Ich fecht und
wage mein Leben darüber, wie die alten Helden. Weil ich mein Leben in
Gefahr setze, so folgt unwidersprechlich, daß mirs billig und erlaubt
sei, diese Kunst zu üben.«

Ich antwortete: »Gesetzt, Rauben und Stehlen sei dir erlaubt oder
nicht, es ist dannoch wider die Natur, die nicht will, daß einer einem
andern tun solle, was er nicht will, daß es ihm geschehe. Gott lässet
kein Sünde ungestraft.«

Da sagte Olivier: »Es ist so, du bist noch ~Simplicius~, der den
~Machiavellum~ nicht studiert hat. Könnte ich aber auf solche Art eine
~Monarchiam~ aufrichten, so wollte ich sehen, wer mir alsdann viel
dawider predigte.«

Wir hätten noch mehr miteinander disputiert, weil aber der Baur mit dem
Essen und Trinken kam, saßen wir zusammen und stilleten unsere Mägen,
dessen ich dann trefflich hoch vonnöten hatte.

Unser Essen war weiß Brot und ein gebratener kalter Kalbsschlegel,
dabei hatten wir einen guten Trunk Wein und eine warme Stube.

»Gelt, ~Simplici~, hier ist es besser als vor Breisach in den
Laufgräben!«

»Das wohl, wann man solch ein Leben mit gewisser Sicherheit und
besserer Ehre zu genießen hätte.«

Darüber lachte er überlaut.

»Mein lieber ~Simplici~, ich sehe zwar, daß du deine Narrenkappe
abgeleget, hingegen aber deinen närrischen Kopf noch behalten hast, der
nit begreifen kann, was gut und bös ist.«

Ich gedachte, du mußt andere Worte hervorsuchen als bisher.

»Wo ist sein Tag je erhört,« sagte ich, »daß der Lehrjung das Handwerk
besser versteht als der Lehrmeister. Bruder, hast du ein so edel,
glückselig Leben, wie du vorgibst, so mache mich seiner teilhaftig,
sintemal ich eines guten Glückes hoch vonnöten.«

»Sei versichert, Bruder,« antwortete Olivier, »daß ich dich so sehr
liebe als mich selbsten, und daß mir die Beleidigung, die ich dir heut
zugefügt, viel weher tut, als die Kugel, damit du mich an meine Stirn
getroffen. Warum sollte ich dir dann etwas versagen können? Wann dirs
beliebet, so bleib bei mir, ich will vor dich sorgen als wie vor mich.
Damit du aber glaubest, so will ich dir die Ursache meiner Liebe sagen.
-- Der alte Herzbruder hat mir vor Magdeburg diese Worte geweissaget:
‚Olivier, siehe unsern Narren an wie du wilt, so wird er dannoch durch
seine Tapferkeit dich erschröcken und dir den größten Possen erweisen,
der dir dein Lebtag je geschehen wird, weil du ihm darzu verursachet.
Doch wird er dir dein Leben schenken, so in seinen Händen gestanden,
und wird an den Ort kommen, da du erschlagen wirst, daselbst wird er
glückselig deinen Tod rächen.’ -- Dieser Weissagung halber, lieber
~Simplici~, bin ich bereit, dir mein Herz im Leib zu teilen, dann
etlichs von den Worten des alten Herzbruder ist mit heutigem Tag
erfüllet. Also zweifle ich nicht, daß das übrige von meinem Tod auch
im wenigsten fehlschlagen werde. Aus solcher Rache nun, mein lieber
Bruder, muß ich schließen, daß du mein getreuer Freund seiest. Da hast
du nun die ~Concepta~ meines Herzens.«

Ich gedachte: traue dir der Teufel, ich nicht. Nehme ich Geld von dir
auf den Weg, so möchtest du mich erst niedermachen, bleibe ich bei dir,
so muß ich sorgen, mit dir gevierteilt zu werden. Satzte mir demnach
vor, ich wollte ihm eine Nase drehen und bei ihm bleiben, bis ich mit
Gelegenheit von ihm kommen könnte. Ich sagte ihm derhalben, so er mich
leiden möchte, so wollte ich mich ein Tag oder acht bei ihm aufhalten,
ob ich auf solche Art zu leben gewöhnen könnte. So sollte er beides:
einen guten Soldaten und einen getreuen Freund an mir haben.

Hierauf satzte er mir mit dem Trunk zu, ich getraute aber auch nicht
und stellete mich voll eh ichs war.

Am Morgen gegen Tag sagte Olivier: »Auf, ~Simplici~, wir wollen in
Gottes Namen hinaus und sehen, was etwan zu bekommen sein möchte.«

Ach Gott, dachte ich, soll ich dann nun in deinem hochheiligen Namen
auf die Rauberei gehen und bin hiebevor nit so kühn gewesen, ohn
Erstaunen zuzuhören, wann einer sagte: Komm Bruder, wir wollen in
Gottes Namen ein Maß Wein miteinander saufen. O himmlischer Vater, wie
habe ich mich verändert, ach, hemme meinen Lauf!

Mit dergleichen Gedanken folgete ich Olivier in ein Dorf, darin keine
lebendige Kreatur war. Da stiegen wir des fernen Aussehens halber auf
den Kirchturm. Dort hatte er zwei Laib Brot, etliche Stücke gesotten
Dörrfleisch und ein Fäßlein voll Wein im Vorrat. Er sagte mir, daß er
noch etliche solcher Örter hätte, die mit Speis und Trank versehen
wären, damit, wann Bläsi an dem einen Ort nicht zu Haus wäre, er ihn am
andern finden könnte. Ich mußte zwar seine Klugheit loben, gab ihm aber
zu verstehen, daß es doch nicht schön stünde, einen so heiligen Ort zu
beflecken.

»Was beflecken? Die Kirchen, so sie reden könnten, würden gestehen, daß
sie meine Laster entgegen denen, so hiebevor in ihnen begangen worden,
noch vor ganz gering aufnehmen müßten. Wie mancher und wie manche seit
Erbauung dieser Kirchen sein hereingetreten unter dem Schein, Gott zu
dienen, da sie doch nur hergekommen, ihre neuen Kleider, ihre schöne
Gestalt, ihre Würden und sonst so etwas sehen zu lassen. Da kommt
einer zur Kirche wie ein Pfau und stellet sich vor den Altar, als
ob er den Heiligen die Füße abbeten wollte, dort steht einer in der
Ecke, zu seufzen wie der Zöllner im Tempel, welche Seufzer aber nur zu
seiner Liebsten gehen, in deren Angesicht er seine Augen weidet, um
derentwillen er sich auch eingestellet. Ein anderer kommt vor oder,
wanns wohlgerät, in die Kirche mit einem Gebund Briefe, wie einer,
der eine Brandsteuer sammlet, seine Zinsleute zu mahmen. Hätte er
aber nicht gewußt, daß seine Schuldner zur Kirche kommen müßten, so
wäre er fein daheim über seinen Registern sitzen geblieben. Meinest
du nicht, es werden auch von denenjenigen in die Kirche begraben, die
Schwert, Galgen, Feuer und Rad verdienet hätten? Mancher könnte seine
Buhlerei nicht zu Ende bringen, da ihm die Kirche nicht beförderlich
wäre. Ist etwas zu verkaufen oder zu verleihen, so wird es an die
Kirchtür geschlagen. Wann mancher Wucherer die ganze Woche keine Zeit
nimmt, seiner Schinderei nachzusinnen, so sitzt er unter währendem
Gottesdienst in der Kirche und dichtet, wie der Judenspieß zu führen
sei. Da sitzen sie wohl hier und dort unter der Messe und Predigt,
miteinander zu diskurieren und dann werden oft Sachen beratschlagt,
deren man an Privatörtern nicht gedenken dörfte. Teils sitzen dort
und schlafen, als ob sie es verdingt hätten. Etliche richten die Leut
aus: Ach wie hat der Pfarrer diesen und jenen so artlich in seiner
Predigt getroffen! Andere geben fleißig Achtung auf ihren Seelsorger,
damit sie ihn, wann er nur im geringsten anstößt, durchziehen und
tadeln möchten. Nicht allein in ihrem Leben beschmutzen die Menschen
mit Lastern die Kirchen, sondern auch nach ihrem Tod mit Eitelkeit
und Torheit. Du wirst an den Grabsteinen sehen, wie diejenigen noch
prangen, die doch die Würmer schon längst gefressen. Siehest du dann
in die Höhe der Kirche, so kommen dir mehr Schilde, Helme, Waffen,
Degen, Fahnen, Stiefel, Sporen und dergleichen Ding ins Gesicht als
in mancher Rüstkammer, dahero kein Wunder, daß sich die Bauren diesen
Krieg über an etlichen Orten aus den Kirchen, wie aus Festungen um das
Ihre gewehrt. -- Ist es billig, daß mancher Reiche um ein Stück Geld in
die Kirche begraben wird, hingegen der Arme außerhalb in einem Winkel
verscharrt werden muß? Warum endlich sollte mir verboten sein, meine
Nahrung vermittels eines Kirchtums zu suchen, da sich doch sonst so
viel Menschen von der Kirche ernähren?«

Ich hätte Olivier gerne geantwortet, doch getrauete ich mich nicht nach
meinem Herzen zu reden.

Er fragte mich, wie mirs ergangen, sint wir vor Magdeburg voneinder
gekommen, weil ich aber wegen der Halsschmerzen gar zu unlustig,
entschuldigte ich mich mit Bitte, er wollte mir doch zuvor seines
Lebens Lauf erzählen.




Das achte Kapitel


»Mein Vater«, sagte Olivier, »ist unweit der Stadt Aach von geringen
Leuten geboren worden. Er mußte bei einem reichen Kaufmann, der
mit Kupfer schacherte, dienen und hielt sich so fein, daß der ihm
Schreiben, Lesen und Rechnen lernen ließ und endlich über seinen ganzen
Handel satzte. Dies schlug beiden Teilen wohl zu. Der Kaufmann ward je
länger je reicher, mein Vater aber je länger je stolzer, daß er sich
auch seiner Eltern schämete und sie verachtete. Der Kaufmann starb und
verließ seine alte Witwe samt deren einziger Tochter, die kürzlich
in eine Pfanne getreten und sich von einem Gademhengst ein Junges
hatte zweigen lassen, das aber seinem Großvater bald nachfolgte. Da
nun mein Vater sahe, daß die Tochter zwar vater- und kinderlos aber
nicht geldlos worden, achtete er nicht, daß sie keinen Kranz mehr
tragen dorfte, sondern erwug ihren Reichtum und machte sich bei ihr
zutäppisch, so ihre Mutter gern zuließ, dann mein Vater hatte um den
ganzen Kindeshandel Wissenschaft und konnte sonst mit dem Judenspieß
trefflich fechten. Also ward mein Vater unversehens ein reicher
Kaufmann, ich aber, sein Erbe, ward in Kleidung gehalten wie ein
Edelmann, in Essen wie ein Freiherr und in der übrigen Wartung wie ein
Graf.

Kein Schelmstück war mir zu viel, dann was zur Nessel werden soll,
brennt bei Zeiten. Ich terminierte mit bößen Buben durch dick und dünn
auf der Gasse. Kriegte ich Stöße, so sagten meine Eltern: soll so ein
großer Flegel sich mit einem Kinde schlagen! Überwand ich, maßen ich
kratzte, biß und warf, so sagten sie: unser Oliviergen wird ein braver
Kerl. Ich ward immer ärger, bis man mich zur Schule schickte. Was die
bösen Buben ersannen und nicht praktizieren dorften, das satzte ich ins
Werk. Meinen Schulmeister tät ich großen Dampf an, dann er dorfte mich
nicht hart halten, weil er ziemliche Verehrung von meinen Eltern bekam.

Ich stäubte Nießwurz an den Ort, da man die Knaben zu kastigieren
pflegte; wann sich dann etwa ein halsstarriger wehrte, so stob mein
Pulver herum und machte mir eine angenehme Kurzweile, dann alles nießen
mußte. Ich stahl oft dem einen etwas und steckte es dem andern in den
Sack, dem ich gern Stöße angerichtet. Mit solchen Griffen konnte ich so
behutsam umgehen, daß ich fast niemals darüber erdappt ward.

Weilen sich meines Vaters Reichtum täglich mehrete, als bekam er
auch desto mehr Schmarotzer und Fuchsschwänzer, die meinen guten
Kopf trefflich lobten und meine Untugenden zu entschuldigen wußten.
Derowegen hatten meine Eltern eine Freude an ihrem Sohn, als die
Grasmücke, die einen Guckuck aufzeucht. Sie dingten mir einen eigenen
~Praeceptor~ und schickten mich nach Lüttich, mehr daß ich dort Welsch
lernen, als studieren sollte, weil sie keinen Theologum, sondern
einen Handelsmann aus mir erziehen wollten. Dieser hatte Befehl, mich
beileib nicht streng zu halten, daß ich kein forchtsam knechtisch Gemüt
überkäme und nicht leutscheu, sondern ein Weltmann würde.

Ermeldter ~Praeceptor~ war dieser Weisung unbedürftig und von sich
selbsten auf alle Büberei geneigt, aufs Buhlen und Saufen aber am
meisten, ich aber von Natur aus aufs Balgen und Schlagen. Daher ging
ich schon bei Nacht mit ihm und seines gleichen ~gassatim~ und lernte
ihm in Kürze mehr Untugenden ab als Latein. Beim Studieren verließ
ich mich auf mein gut Gedächtnis und scharfen Verstand. Mein Gewissen
war bereits so weit, daß ein großer Heuwagen hindurch hätte fahren
mögen. Ich fragte nichts darnach, wann ich in der Kirche unter der
Predigt schlüpfrige Bücher lase, und hörte nichts Liebers vom ganzen
Gottesdienst, als wann man sagte: ~Ite, missa est.~ Darneben dünkte ich
mich keine Sau zu sein, sondern hielt mich recht stutzerisch, alle Tage
wars mir Martins-Abend oder Faßnacht. Da mir mein Vater zur Notdurft
reichlich schickte und auch meiner Mutter fette Milchpfennige tapfer
durchgehen ließe, lockte uns auch das Frauenzimmer an sich. Bei diesen
Schleppsäcken lernte ich Löffeln, Buhlen und Spielen; Hadern, Balgen
und Schlagen konnte ich zuvor.

Mein Vater erfuhr dieses herrliche Leben durch seinen Faktor in
Lüttich. Der bekam Befehl, den ~Praeceptor~ abzuschaffen und den Zügel
fürderhin nicht so lang zu lassen, mich ferner genauer im Gelde zu
halten. Solches verdroß uns beide. Demnach wir aber nicht mehr wie
hiebevor spendieren konnten, gesellten wir uns zu einer Bursch, die den
Leuten des Nachts auf der Gasse die Mäntel abzwackte oder sie gar in
der Maas ersäufte. Was wir solchergestalt eroberten, verschlemmten wir
mit unseren Huren und ließen das Studieren beinahe ganz unterwegen.

Als wir nun einsmals bei Nacht herum schlingelten, den Studenten ihre
Mäntel hinweg zu vulpinieren, wurden wir überwunden, mein ~Praeceptor~
erstochen und ich neben andern fünfen, die rechte Spitzbuben
waren, erdappt und eingezogen. Auf Bürgschaft des Faktors, der ein
ansehnlicher Mann war, ward ich losgelassen, doch daß ich bis auf
weiteren Bescheid in seinem Hause im Arrest bleiben sollte. Jene fünf
wurden als Spitzbuben, Räuber und Mörder gestraft. Mein Vater kam
eiligst selbst auf Lüttich, richtete meine Sache mit Geld aus, hielt
mir eine scharfe Predigt und verwiese mir, was ich ihm vor Kreuz und
Unglück und meiner Mutter vor Verzweiflung machte -- auch, daß er mich
enterben und vorn Teufel hinwegjagen wollte. Ich versprach Besserung
und ritte mit ihm nach Haus; also hat mein Studieren ein Ende genommen.

Ich war kein ehrbarer ~Domine~ geworden, sondern ein Disputierer und
Schnarcher, der sich einbildete, er verstehe trefflich viel. Und mein
Vater befand, daß ich im Grund verderbt wäre.

»Höre, Olivier,« sagte er, »ich sehe deine Eselsohren je länger je
mehr hervorragen, du bist eine unnütze Last auf Erden. Ein Handwerk zu
lernen bist du zu groß, einem Herren zu dienen bist du zu flegelhaftig,
meine Hantierung zu begreifen und zu treiben bist du nichts nutz. Ich
habe gehofft dich zum Manne zu machen, so habe ich dich hingegen jetzt
aus des Henkers Händen erkaufen müssen: Pfui, der Schande!«

Dergleichen Lectionen mußte ich täglich hören, bis ich zuletzt auch
ungeduldig ward und sagte, ich wäre an allem nicht schuldig, sondern er
und mein ~Praeceptor~, der mich verführt hätte. Daß er keine Freude an
mir erlebe, wäre billig, sintemal seine Eltern sich auch seiner nicht
erfreuen, als er sie gleichsam im Bettel verhungern lasse. Da erdappte
er einen Prügel und wollte mir meine Wahrsagung lohnen, hoch und teuer
sich verschwörend, er wolle mich nach Amsterdam ins Zuchthaus tun. Ich
ging durch und ritte seinen besten Hengst auf Köln zu.

Den versilberte ich, kam abermals in eine Gesellschaft der Spitzbuben
und Diebe und half bei Nacht einfahren. Maßen aber einer kurz hernach
ergriffen ward, als er einer vornehmen Frau auf dem Alten Markt ihren
schweren Beutel doll machen wollte und ich ihn einen halben Tag mit
dem eisernen Halskragen am Pranger stehen sah, dergleichen wie sie ihm
ein Ohr abschnitten und ihn mit Ruten aushieben, ward mir das Handwerk
verleidet. Unser Obrister, bei dem wir vor Magdeburg gewesen, nahm
eben damals Knechte an; ich ließ mich derowegen vor einen Soldaten
unterhalten.

Nachgehends ging sein Schreiber mit Tod ab, so nahm mich der Obrist an
dessen Statt zu sich, dann er hatte vernommen, daß ich eines reichen
Kaufmanns Sohn wäre. Ich lernte von unserm ~Secretario~, wie ich mich
halten sollte, und mein Vorsatz, groß zu werden, verursachte, daß ich
mich ehrbar und reputierlich einstellte und nit mehr mit Lumpenpossen
schleppte.«

Sonach erzählte mir Olivier das Schelmenstück, das er meinem jungen
Herzbruder mit dem übergöldten Becher angetan, damit er den alten
Herzbruder auf den Tod gekränket, und mir ward grün und gelb vor Augen,
als ich es aus seinem eigenen Maul hören mußte. Gleichwohl dorfte ich
keine Rache nehmen.

»Im Treffen vor Wittstock«, sagte Olivier, »hielt ich mich nicht wie
ein Federspitzer, der nur auf das Tintenfaß bestellt ist. Ich war wohl
beritten und so fest als Eisen, ließ derhalben meinen ~Valor~ sahen,
als einer der durch den Degen hoch zu kommen oder zu sterben gedenket.
Wie eine Windsbraut vagierte ich um unsere Brigade herum, mich zu
exerzieren und zu erweisen, daß ich besser zu den Waffen als zur Feder
tauge. Aber das Glück der Schweden überwand, ich wurde gefangen.

In einem Regiment, welches nach Pommern gelegt ward, sich wieder zu
erholen, ließ ich treffliche Courage verspüren und ward zum Korporal
gemacht. Aber ich gedachte wieder unter die Kaiserlichen zu kommen.
-- Einsmals hatte ich mit sieben Musketierern achthundert Gulden
ausständige Kontribution in unseren abgelegenen Quartieren erpreßt.
Da ich nun das Geld beisammen trug, zeigte ich es meinen Burschen und
machte ihre Augen nach demselben lüsternd, also daß wir des Handels
einig wurden zu teilen und durchzugehen. Sonach persuadierte ich drei,
daß sie mir halfen die andern vier tot zu schießen, und wir teileten
das Geld. Unterwegs überredete ich noch einen, daß er auch die zween
übrigen nieder schießen half. Den letzten erwürgte ich auch. So kam ich
nach Werle, allwo ich mich anwerben ließ und mit dem Gelde ziemlich
lustig machte.

Ich hörte daselbst viel Rühmens von einem jungen Soldaten in Soest, der
sich treffliche Beuten und einen großen Namen machte. Man nannte ihn
wegen seiner grünen Kleidung den Jäger. Mein Geld ging auf die Neige,
derhalben ich mir einen grünen Wams und Hosen machen ließ und auf
seinem Namen mit Verübung allerhand Exorbitantien in allen Quartieren
stahl, soviel ich konnte. Der Jäger ließ mich herausfordern, aber der
Teufel hätte mit ihm fechten mögen, den er auch in den Haaren sitzen
hatte. Der würde mir meine Festigkeit schön aufgetan haben. Doch
konnte ich seiner List nicht entgehen. Er praktizierte mich mich Hülfe
zweier leibhaftiger Teufel in eine Schäferei und zwang mich zu der
spöttlichsten Sache von der Welt, davon ich mich dergestalt schämte,
daß ich hinweg nach Lippstadt lief.

Ich nahm fürders holländische Dienste, allwo ich zwar richtigere
Bezahlung aber vor meinen Humor einen langweiligen Krieg fand, dann da
wurden wir eingehalten wie die Mönche und sollten züchtiger leben als
die Nonnen.

Also gedachte ich mich zu den Spanischen zu schlagen und entwich,
maßen mir der holländer Boden heiß geworden war. Allein mir ward der
Kompaß verruckt, daß ich unversehens an die Bayrischen geriet. Mit
denselben marschierte ich unter den Merode-Brüdern aus Westfalen bis
ins Brißgäu und nährte mich mit Spielen und Stehlen, bis das Treffen
vor Wittenweyer vorüberging, in welchem ich gefangen, abermals unter
ein Regiment zu Fuß gestoßen und also zu einem Weimarischen Soldaten
gemacht ward. Es wollte mir aber im Läger vor Breisach nicht gefallen,
darum quittierte ichs bei Zeiten und ging davon, vor mich selbst zu
kriegen, wie du siehest.«




Das neunte Kapitel


Als Olivier seinen Diskurs dergestalt vollführte, konnte ich mich
nicht genugsam über die göttliche Vorsehung verwundern. Dann sollte
diese Bestia gewußt haben, daß ich der Jäger von Soest gewesen wäre,
so hätte er mir gewißlich wieder eingetränkt, was ich ihm hiebevor
auf der Schäferei getan. Ich sahe erst, was ich dem Olivier vor einen
Possen erwiesen und wie weislich und obscur der alte Herzbruder seine
Weissagungen gegeben, und wie es dannoch schwer fallen würde und
seltsam hergehen müßte, da ich eines solchen Tod, der Galgen und Rad
verdienet hätte, rächen sollte. Indem ich nun solche Gedanken machte,
ward ich in Oliviers Gesicht etlicher Ritze gewahr, die ich vor
Wahrzeichen des Spring-ins-Feld und seiner Teufelskrallen hielte. Ich
fragte, woher ihm solche Zeichen kämen.

»Ach Bruder,« antwortete er, »wann ich dir alle meine Bubenstücke und
Schelmerei erzählen sollte, so würde beides: mir und dir die Zeit zu
lang werden. Ich will dir hievon auch die Wahrheit sagen, obschon es
scheinet, als gereiche sie mir zum Spott.

Ich glaube gänzlich, daß ich vom Mutterleib an zu einem gezeichneten
Angesicht vorbestimmt gewesen sei. In meiner Jugend ward ich von
meinesgleichen Schuljungen zerkratzt, so hielt mich auch einer von
denen Teufeln, die dem Jäger von Soest aufwarteten, überaus hart, maßen
man seine Klauen wohl sechs Wochen in seinem Gesicht spürete. Diese
Striemen aber, die du jetzt siehest, haben einen anderen Ursprung:
Als ich unter den Schweden im Pommer lag und eine schöne Matresse
hatte, mußte mein Wirt aus seinem Bette weichen und uns hineinlegen
lassen. Seine Katze, die in demselben Bette zu schlafen gewohnt war,
kam alle Nacht und machte uns große Ungelegenheit, dann meine Matresse
konnte keine Katze leiden und verschwur sich hoch, sie wollte mir in
keinem Fall mehr Liebes erweisen, bis ich ihr zuvor die Katze hätte
abgeschafft. So gedachte ich mich an der Katze zu rächen, daß ich auch
eine Lust daran haben möchte. Steckte sie derhalben in einen Sack, nahm
meines Wirts beide starke Baurenhunde mit mir auf eine breite, lustige
Wiese und gedachte da meinen Spaß zu haben, dann ich vermeinte, weil
kein Baum in der Nähe war, auf den sich die Katze retirieren konnte,
würden sie die Hunde eine Weile hin und her jagen, wie einen Hasen
raumen und mir eine treffliche Kurzweile anrichten. Aber Potz Stern! es
ging mir nicht allein hundeübel, wie man zu sagen pfleget, sondern auch
katzenübel, maßen die Katze, sobald ich den Sack auftat, nur ein weites
Feld, ihre zwei starken Feinde und nichts Hohes vor sich sahe, dahin
sie ihre Zuflucht hätte nehmen mögen. Derowegen sprang sie auf meinen
Kopf. -- Je mehr ich sie nun herunter zu zerren trachtete, je fester
schlug sie ihre Krallen ein. Solch unserem Gefecht konnten die beiden
Hunde nicht lang zusehen, sondern mengten sich mit ins Spiel, sie
sprangen mit offenem Rachen hinten, vorne, zur Seite nach der Katze,
die sich mit ihren Klauen einkrallete, so gut sie konnte. Tät sie aber
mit ihrem Dornhandschuh einen Fehlstreich nach den Hunden, so traf
mich derselbe gewiß. Weil sie aber auch die Hunde auf die Nase schlug,
beflissen sich dieselbigen, sie mit ihren Talpen herunter zu bringen
und gaben mir damit manchen Griff ins Gesicht. Wann ich aber selbst mit
beiden Händen nach der Katze tastete, sie herunter zu reißen, biß und
kratzte sie nach ihrem besten Vermögen. Also ward ich beides: von den
Hunden und von der Katze dergestalt schröcklich zugerichtet, daß ich
schwerlich einem Menschen gleichsahe. Mein Kragen und Koller war blutig
wie eines Schmiedes Notstall am St. Stefanstag, wann man die Pferde
zur Ader läßt, und ich wußte ganz kein Mittel, mich aus diesen Ängsten
zu erretten. Zuletzt so mußte ich von freien Stücken auf die Erde
niederfallen, damit beide Hunde die Katze erwischen konnten, wollte
ich anderst nicht, daß mein Kapitolium noch länger ihr Fechtplatz sein
sollte. Die Hunde erwürgten zwar die Katze, ich hatte aber bei weitem
keinen so herrlichen Spaß davon. Dessentwegen ward ich so ergrimmt,
daß ich nachgehends beide Hunde totschoß und meine Matreß dergestalt
abprügelte, daß sie hätte Öl geben mögen und darüber von mir weglief,
weil sie ohn Zweifel keine solche abscheuliche Larve länger lieben
konnte.«

Ich hätte gerne gelacht und mußte mich doch mitleidentlich erzeigen.
Und als ich eben auch anfing, meines Lebens Lauf zu erzählen, sahen
wir eine Kutsche samt zwei Reutern das Land herauf kommen. Wir satzten
uns in ein Haus, das an der Straße lag und sehr bequem war, Reisende
anzugreifen. Olivier legte mit einem Schuß gleich den einen Reuter und
das Pferd, eh sie unserer inne wurden, deswegen dann der andere gleich
durchging. Indem ich mit übergezogenem Hahn den Kutscher halten und
absteigen gemachet, sprang Olivier auf ihn dar und spaltete ihm mit
seinem breiten Schwert den Kopf bis auf die Zähne, wollte auch gleich
die Frauenzimmer und Kinder metzgen, so vor Schröcken mehr den toten
Leichen als den Lebenden gleich sahen. Ich aber wollte es rund nicht
gestatten und sagte, er müßte mich zuvor erwürgen.

»Ach, du närrischer ~Simplici~, daß du so ein heilloser Kerl bist und
dich dergestalt anläßt!«

»Bruder, wes willst du die unschuldigen Kinder zeihen? Wann es Kerl
wären, die sich stellen könnten!«

»Was! Eier in die Pfannen, so werden keine Junge draus! Ich kenne
diese jungen Blutsauger wohl! Ihr Vater, der Major, ist ein rechter
Schindhund und der erste Wamsklopfer von der Welt.«

Mit solchen Worten wollte er immer fortwürgen, doch enthielt ich ihn so
lang, bis er sich endlich erweichen ließe. Es waren aber einer Majors
Weib, ihre Magd und drei Kinder, die mich von Herzen daureten. Wir
sperrten sie in einen Keller, auf daß sie uns nicht so bald verraten
sollten, darin sie sonst nichts als Obst und weiße Rüben zu beißen
hatten, bis sie gleichwohl von jemand erlöst würden. Demnach plünderten
wir die Kutschen und zogen mit schönen Pferden in Wald, wo er zum
dicksten war.

Da sahe ich unweit von uns einen Kerl stockstill an einem Baum stehen,
solchen wiese ich dem Olivier aus Vorsicht.

»Ha, Narr,« antwortete er, »es ist ein Jud, den hab ich hingebunden.
Der Schelm ist aber vorlängst erfroren und verreckt.« Indem ging er zu
ihm, klopfte ihm mit der Hand unten ans Kinn und sagte: »Du Hund, hast
mir viel schöne Dukaten gebracht!«

Da rollten dem Juden etliche Dublonen zum Maul heraus, welche der arme
Schelm noch bis in seinen Tod davon bracht hatte. Olivier griff ihn
darauf ins Maul und brachte zwölf Dublonen und einen köstlichen Rubin
zusammen.

»Diese Beute habe ich dir zu danken, ~Simplici~.«

Schenkte mir darauf den Rubin, stieß das Geld zu sich und ging
seinen Baurn zu holen mir Befehl, ich sollte indessen bei den Pferden
verbleiben, aber wohl zusehen, daß mich der tote Jud nicht beiße.

Derweilen schlug mir das Gewissen merklich, darum daß ich die Kutsche
aufgehalten, daß der Kutscher so erbärmlich ums Leben kommen und beide
Weibsbilder mit denen unschuldigen Kindern in den Keller versperrt
worden, worin sie vielleicht wie dieser Jude verderben mußten. Allein
ich fand nicht Mittel noch Ausweg, dann ich gedachte, würdest du von
den Weimarischen mit diesen Pferden erwischt, so wirst du als ein
überzeugter Mörder aufs Rad gelegt, und ob deine Füße auch schnell
genug wären, du wolltest desto weniger den Bauren auf dem Schwarzwald,
so damals den Soldaten auf die Hauben klopften, entrinnen. Indem ich
mich nun selbst so marterte und quälete und doch nichts entschließen
konnte, kam Olivier mit dem Baur daher. Der führte uns mit den Pferden
auf einen Hof, da wir fütterten. Wir ritten nach Mitternacht weiters
und kamen gegen Mittag an die äußerste Grenzen der Schweizer, allwo
Olivier wohl bekannt war und uns stattlich auftragen ließ. Der Wirt
schickte nach zweien Juden, die uns die Pferde abhandelten. Es war
alles so nett und just bestellt, daß es wenig Wortwechselns brauchte.
Der Juden große Frage war, ob die Pferde kaiserisch oder schwedisch
gewesen. Da sie vernahmen, daß sie von den Weimarischen herkämen,
sagten sie, so müsse man solche nicht nach Basel sondern in das
Schwabenland zu den Bayrischen reuten. Über welche große Kundschaft und
Verträulichkeit ich mich verwundern mußte.

Wir bankettierten edelmännisch und ich ließ mir die guten Waldforellen
und köstlichen Krebs wohl schmäcken. Wie es Abend ward, so machten wir
uns wieder auf den Weg, hatten unsern Baur mit Gebratens und andern
Viktualien wie einen Esel beladen. Damit kamen wir den andern Tag auf
einen einzelnen Baurenhof, allwo wir freundlich aufgenommen wurden und
uns wegen ungestümen Wetters ein paar Tage aufhielten. Folgends kamen
wir auf Wald und Abwegen wieder in das Häuslein, dahin mich Olivier
anfänglich geführet.




Das zehent Kapitel


Wie wir nun so dasaßen auszuruhen, schickte Olivier den Baur aus,
Essensspeise samt Zündkraut und Lot einzukaufen. Und als selbiger
hinweg war, zog er seinen Rock aus und sagte:

»Bruder, ich mag das Teufelsgeld nicht mehr allein herumschleppen!« --
Band demnach ein paar Würste oder Wülste, die er auf bloßem Leib trug,
herunter und warf sie auf den Tisch. »Das Donnergeld hat mir Beulen
gedruckt.«

Ich ergriff die Wülste und befand sie trefflich gewichtig, weil es
lauter Goldsorten waren. Ich sagte, es sei alles unbequem gepackt, ich
wollts einnähen, daß einem das Tragen nicht halb so sauer ankäme. Es
gefiel ihm und ich machte mir und ihm ein Scapulier oder Schulterkleid
aus einem Paar Hosen und versteppte manchen schönen, roten Batzen
darein, daß wir unter dem Hemde hinten und vorn mit Gold gewappnet
waren. So verriete er mir auch, daß er mehr als tausend Taler in einem
Baume liegen hätte, aus welchem er den Baur hausen ließe, weil er
solchen Schafmist nicht hoch halte.

Wir bäheten uns beim Ofen und gedachten an kein Ungemach, da kamen,
als wir uns dessen am wenigsten versahen, sechs Musketierer samt einem
Korporal mit fertigem Gewehr und aufgepaßten Lunten ins Häuslein,
stießen die Stubentür auf und schrieen, wir sollten uns gefangen geben.
Aber Olivier, der sowohl als ich seine gespannte Musketen neben sich
liegen hatte, antwortete ihnen mit einem Paar Kugeln, durch welche
er gleich zween zu Boden fällete, ich aber erlegte den dritten und
beschädigte den vierten durch einen gleichmäßigen Schuß. Darauf
wischte Olivier mit seinem notfesten Schwert, welches Haare schur, vom
Leder und hieb den fünften von der Achsel bis auf den Bauch hinunter,
daß ihme das Eingeweide heraus und er neben demselben nieder fiel,
indessen schlug ich dem sechsten mit umgekehrtem Feuerrohr auf den
Kopf, daß er alle vier von sich streckte. Einen solchen Streich kriegte
Olivier von dem siebenten, und zwar mit solcher Gewalt, daß ihm das
Hirn herausspritzte, ich aber traf diesen wiederum dermaßen, daß er
seinen Kameraden beim Totenreigen Gesellschaft leisten mußte. Der
Beschädigte aber fing an zu laufen, als ob ihn der Teufel selbst gejagt
hätte. Und dies Gefecht währte kürzer als eines Vaterunsers Länge.

Sonach ich nun dergestalt allein Meister auf dem Platze blieb,
beschauete ich den Olivier, ob er vielleicht noch einen lebendigen Atem
in sich hätte. Da ich ihn aber ganz entseelt befand, dünkte es mich
ungereimt zu sein, einem toten Körper so viel Goldes zu lassen, zog ihm
derowegen das golden Fell ab und hing es mir an den Hals zu dem andern.
Ich nahm auch Oliviers Muskete und Schwert zu mir, maßen mein Rohr
zerschlagen war, und machte mich aus dem Staub auf einen Weg, da ich
wußte, daß der Baur herkommen müsse.

Und kaum eine halbe Stunde ging ich in meinen Gedanken, so kam unser
Baur daher und schnaubte wie ein Bär, dann er lief von allen Kräften.

»Warum so schnell? Was Neues?«

»Geschwind, machet Euch abwegs! Es kommt ein Korporal mit sechs
Musketierern, die haben mich gefangen, daß ich sie zu euch führen
sollte, ich bin ihnen aber entronnen.«

O Schelm, dachte ich, du hast uns um des Olivier Silbergeld verraten,
ließe mich aber doch nichts merken, sondern sagte, daß Olivier und
die andern tot wären. Das wollte er nicht glauben, bis ich ihn in das
Häuslein führte, daß er das Elend an den sieben Körpern sehen könnte.

Der Baur erstaunte vor Schröcken und fragte, was Rats.

»Rat ist schon beschlossen. Unter dreien Dingen geb ich dir Wahl:
Entweder führe mich alsbald durch sichere Abwege über den Wald hinaus
nach Villingen oder zeige mir Oliviers Geld im Baum oder stirb hier.
Führst du mich, so bleibt das Geld dein, wirst du mirs weisen, so teil
ichs mit dir, tust du aber keines, so schieß ich dich tot.« -- Der Baur
wäre gern entloffen, aber er forchte die Muskete; fiele derhalben auf
die Knie und erbot sich, mich über Wald zu führen.

Also wanderten wir denselben Tag und folgende Nacht ohn Essen und
Trinken, bis wir gegen Tag die Stadt Villingen vor uns liegen sahen.
Den Baur trieb Todesfurcht, mich aber die Begierde, mich selbst und
mein Gold davon zu bringen, und muß fast glauben, daß einem Menschen
das Gold große Kräfte mitteilet, dann obzwar ich schwer genug daran
trug, so empfand ich jedoch keine sonderbare Müdigkeit.

Ich hielt es vor ein glücklich Omen, daß man die Pforte eben öffnete,
als ich vor Villingen kam. Der Offizier von der Wacht examinierte mich,
und da ich mich vor einen Freibeuter ausgab von jenem Regiment, wohin
mich Herzbruder getan, wie auch, daß ich aus dem Läger vor Breisach
von den Weimarischen herkäme und nunmehr zu meinem Regiment unter die
Bayrischen begehrte, gab er mir einen Musketierer zu, der mich zum
Kommandanten führte. Dem bekannte ich alles, daß ich mich ein Tag oder
vierzehn bei einem Kerl aufgehalten und mit demselben eine Kutschen
angegriffen, der Meinung, von den Weimarischen Beute zu holen und
rechtschaffen montiert wieder zu unserem Regiment zu kommen. Wir seien
aber von einem Korporal mit sechs andern Kerlen überfallen worden,
dadurch mein Kamerad und sechs vom Gegenteil auf dem Platze geblieben.
Der Kommandant wollte es fast nicht glauben, daß wir zween sollten
sechs Mann niedergemacht haben und ich nahm Gelegenheit von Oliviers
Schwert zu reden. Das gefiel ihm so wohl, daß ichs ihm, wollte ich
anders mit guter Manier von ihm kommen und Paß erlangen, gegen einen
andern Degen lassen mußte. Im Wahrheit aber so war dasselbe trefflich
schön und gut. Es war ein ganzer, ewigwährender Kalender darauf geätzt.

Ich ging den nächsten Weg ins Wirtshaus und wußte nicht, ob ich am
ersten schlafen oder essen sollte. Doch wollte ich zuvor meinen Magen
stillen und machte mir unterdessen Gedanken, wie ich meine Sachen
anstellen, daß ich mit meinem Gold sicher nach L. zu meinem Weibe
kommen möchte.

Indem ich nun so spekulierte, hinkte ein Kerl mit einem Stecken in der
Hand in die Stube, der hatte einen verbundenen Kopf, einen Arm in der
Schlinge und so elend verlauste Kleider an, daß ich ihm keinen Heller
darum gegeben hätte. Der Hausknecht wollte ihn austreiben, weil er übel
stank. Er aber bat, ihn um Gottes Willen zu lassen, sich nur ein wenig
zu erwärmen, so aber nichts half. Demnach ich mich seiner erbarmete und
vor ihn bat, ward er kümmerlich zum Ofen gelassen. Er sahe mir, wie
mich bedünkte, mit begierigem Appetit und großer Andacht zu, wie ich
darauf hieb und ließ etliche Seufzer laufen. Und als der Hausknecht
ging, mir ein Stück Gebratenes zu holen, ging er gegen mich zum Tisch
zu und reichte ein irden Pfennighäfelein in der Hand dar, daß ich mir
wohl einbilden konnte, warum er käme; nahm derhalben die Kanne und goß
ihm seinen Hafen voll, eh er heischte.

»Ach Freund,« sagte er, »um Herzbruders willen gebet mir auch zu essen!«

Solches ging mir durchs Herz und ich befand, daß es Herzbruder selbsten
war. Ich wäre beinahe in Ohnmacht gesunken, doch erhielt ich mich, fiel
ihm um den Hals, satzte ihn zu mir, da uns beiden die Augen übergingen.




Das elfte Kapitel


Wir konnten fast weder essen noch trinken, nur fragte einer den andern,
wie's ihm ergangen. Der Wirt wunderte sich, daß ich einen so lausigen
Kerl bei mir litte, ich aber sagte, solches sei unter Kriegskameraden
Brauch. Da ich auch verstund, daß sich Herzbruder bisher im Spital
aufgehalten, vom Almosen sich ernähret, und seine Wunden liederlich
verbunden worden, dingte ich dem Wirt ein sonderlich Stüblein ab, legte
Herzbruder in ein Bette, ließ ihm den besten Wundarzt kommen, wie auch
einen Schneider und eine Näherin, ihn zu kleiden und den Läusen aus den
Zähnen zu ziehen. Ich hatte eben diejenigen Dublonen, so Olivier dem
toten Juden aus dem Maul bekommen, bei mir in einem Säckel. Dieselben
schlug ich auf den Tisch und sagte dem Wirt zu Gehör:

»Schau Herzbruder, das ist mein Geld, das will ich an dich wenden und
mit dir verzehren.«

Darnach der Wirt uns wohl aufwartete. Dem Barbier aber wies ich den
Rubin, der ungefähr zwanzig Taler wert war und sagte, weil ich mein
wenig Geld vor uns zu Zehrung und Kleidung aufwenden müßte, so wollte
ich ihm denselben Ring geben, wenn er meinen Kameraden in Bälde von
Grund aus kurieren wollte, dessen er dann wohl zufrieden war, daß er
seinen besten Fleiß aufwandte.

Also pflegte ich Herzbrudern wie meinem andern Ich. Der Kommandant, dem
ich alles anzeigete, gönnte mir zu bleiben, bis mein Kamerad mir würde
folgen können und versprach uns beide alsdann mit gemeinsamen Paß zu
versehen.

Demnach ich nun wieder zu Herzbrudern kam, bat ich ihn, er wollte mir
unbeschwert erzählen, wie er in einen so armseligen Stand geraten
wäre, dann ich bildete mir ein, er möchte vielleicht eines Versehens
halber von seiner vorigen Dignität verstoßen, unredlich gemachet und in
gegenwärtiges Elend versetzt worden sei.

Er aber sagte: »Du weißt, Bruder, daß ich des Grafen von Götz
~Factotum~ und geheimster Freund gewesen, daß aber der verwichene
Feldzug unter seiner Generalität eine unglückliche Endschaft erreichet,
indem wir die Schlacht bei Wittenweyer verloren. Weil nun deswegen
hin und wieder von aller Welt sehr ungleich geredet ward, zumalen
wohlgemeldter Graf sich zu verantworten nach Wien ist citieret, so
lebe ich beides: vor Scham und Forcht freiwillig in dieser Niedere und
wünsche mir oft entweder in diesem Elend zu sterben oder doch wenigst
mich so lang verborgen zu halten, bis der Graf seine Unschuld an Tag
gebracht. -- Vor Breisach armierte ich mich selbst, da ich sahe, daß
es unserseits so schläfrig herging, den andern zum Exempel. Ich kam
unter den ersten Angängern an den Feind auf die Brücke, da es dann
scharf herging. So empfing ich zugleich einen Schuß in meinen rechten
Arm und den andern Schenkel, daß ich weder ausreißen, noch meinen Degen
gebrauchen konnte. Und als die Enge des Ortes und der große Ernst nicht
zuließ, viel von Quartiernehmen und -geben zu parlamentieren, kriegte
ich einen Hieb in Kopf, davon ich zu Boden fiel. Und weil ich fein
gekleidet war, wurde ich in der Furi von etlichen ausgezogen und vor
tot in Rhein geworfen. In solchen Nöten schrie ich zu Gott, indem ich
unterschiedliche Gelübde tät, spürete auch seine Hilfe. Der Rhein warf
mich ans Land, allwo ich meine Wunden mit Moos verstopfte und beinahe
erfror. Jedoch ich kroch davon und stieß unter etliche Merode-Brüder
und Soldatenweiber, die sich meiner erbarmeten. Ich mußte aber sehen,
daß sich die Unsrigen zu einem spöttlichen Abzug rüsteten, resolvierte
derhalben bei mir selbsten, mich niemand zu offenbaren, und nahm meinen
Elendsweg, von dem du mich hast aufgehoben.«

Ich tröstete Herzbrudern so gut ich konnte und vertraute ihm, daß ich
noch mehr Geld hätte als jene Dublonen. Und ich erzählte ihm Oliviers
Untergang und was Gestalt ich seinen Tod habe rächen müssen. Welches
sein Gemüt dermaßen erquickte, also daß es ihm auch an seinen Leib
zustatten kam, maßen es sich an allen Wunden täglich mit ihm besserte.




Das fünfte Buch




Das erste Kapitel


Nachdem Herzbruder wieder allerdings erstärkt, vertrauete er mir, daß
er in den höchsten Nöten eine Wallfahrt nach Einsiedeln zu tun gelobt.
Weil er dann jetzt ohn das so nahe am Schweizerland wäre, so wollte
er solche verrichten und sollte er auch dahin betteln. Ich bot ihm
Geld und meine Gesellschaft an, ja, ich wollte gleich zween Klepper
kaufen. Nicht zwar der Ursache, daß mich die Andacht darzu getrieben,
sondern um die Eidgenoßschaft zu besehen, als das einzige Land, darin
der liebe Friede noch grünete. So freute mich auch nicht wenig, daß
ich Gelegenheit hatte, Herzbrudern auf solcher Reise zu dienen, maßen
ich ihn fast höher als mich selbst liebte. Er aber schlug beides:
meine Hilfe und meine Gesellschaft ab mit Vorwand, seine Wallfahrt
müsse zu Fuß und darzu auf Erbsen geschehen, meine Gesellschaft würde
ihn nicht allein an der Andacht verhindern, sondern mir selbst große
Ungelegenheit aufladen. Das redete er aber, mich von sich zu schieben,
weil er sich ein Gewissen machte auf einer so heiligen Reise von dem
Gelde zu zehren, das mit Morden und Rauben erobert worden. Er sagte
unverholen, daß ich bereits mehr an ihm getan, weder ich schuldig
gewesen, noch er zu erwidern getraue. Hierüber gerieten wir in ein
freundlich Gezänke, das war so lieblich, als ich dergleichen niemals
habe hören hadern. Bis ich endlich merkte, daß er beides: an Oliviers
Geld und meinem gottlosen Leben einen Ekel hatte. Derhalben behalf ich
mich mit Lügen und überredete ihn, daß mich mein Bekehrungsvorsatz
nach Einsiedeln triebe, sollte er mich nun von einem so guten Werk
abhalten und ich darüber sterben, so würde ers schwer verantworten
können. Hierdurch persuadierte ich ihn, daß er es zuließ, sonderlich
weil ich eine große Reue bezeugte, als ich ihn dann auch überredete,
daß ich sowohl als er auf Erbsen nach Einsiedeln gehen wollte.

Er willigte endlich drein, wiewohl mit Widerstreben, daß ich einen Paß
bekam nach meinem Regiment (und nicht nach Einsiedeln) zu gehen. Mit
demselben wanderten wir bei Beschließung des Tores samt einem getreuen
Wegweiser aus der Stadt, als wollten wir nach Rottweil, wandten uns
aber kurz durch Nebenwege und kamen noch dieselbige Nacht über die
schweizerische Grenze und folgenden Morgen in ein Dorf, allda wir uns
mit schwarzen langen Röcken, Pilgerstäben und Rosenkränzen montierten
und den Boten wieder zurückschickten.

Das Land kam mir so fremd vor gegen andern deutschen Ländern, als wann
ich in Brasilia oder in China gewesen wäre. Da sahe ich die Leute
im Frieden handeln und wandeln. Die Ställe stunden voll Viehe. Die
Baurenhöfe liefen voll Hühner, Gäns und Enten. Die Straßen wurden
sicher von den Reisenden gebrauchet. Die Wirtshäuser saßen voll Leute,
die sich lustig machten. Da war ganz keine Forcht vor dem Feind,
keine Sorge vor der Plünderung und keine Angst, sein Gut, Leib noch
Leben zu verlieren. Ein jeder lebte sicher unter seinem Weinstock und
Feigenbaum, und zwar, gegen andere deutsche Länder zu rechnen, in
lauter Wollust und Freude, also daß ich dieses Land vor ein irdisch
Paradies hielt, wiewohln es von Art rauh genug zu sein schiene.

Das machte, daß ich auf dem ganzen Weg nur hin und her gaffte, wann
hingegen Herzbruder an seinem Rosenkranz betete. Deswegen ich manchen
Filz bekam, dann er wollte, daß ich wie er bete, welches ich aber nicht
gewöhnen konnte.

Zu Zürich kam er mir recht hinter die Briefe und dahero sagte er mir
die Wahrheit auch am tröckensten heraus. Dann als wir zu Schaffhausen,
allwo mir die Füße von den Erbsen sehr wehe täten, die vorige Nacht
geherberget und ich mich den künftigen Tag wieder auf Erbsen zu gehen
förchtete, ließ ich sie kochen und tät sie wieder in die Schuhe.

»Bruder, du hast große Gnade vor Gott,« meinte Herzbruder zu Zürich,
»daß du unangesehen der Erbsen, dannoch so wohl fortkommen kannst.«

»Ja,« sagte ich, »liebster Herzbruder, ich habe sie gekocht, sonst
hätte ich soweit nicht darauf gehen können.«

»Ach, daß Gott erbarme, was hast du getan! Du hättest sie lieber gar
aus den Schuhen gelassen, wann du nur dein Gespötte damit treiben
willst. Gott wird dich und mich zugleich strafen. Ich besorge, es stehe
deine Seligkeit in höchster Gefahr. Ich liebe keinen Menschen mehr als
dich, leugne aber auch nit, daß ich mir ein Gewissen machen muß, solche
Liebe zu kontinuieren.«

Ich verstummte vor Schröcken, daß ich mich schier nicht wieder erholen
konnte. Zuletzt bekannte ich frei, daß ich die Erbsen nicht aus
Andacht, sondern allein ihm zu Gefallen in die Schuhe getan, damit er
mich mitgenommen hätte.

»Ach Bruder, ich sehe, daß du weit vom Weg der Seligkeit bist. Gott
verleihe dir Besserung, dann ohne die kann unsere Freundschaft nicht
bestehen.«

Von dieser Zeit folgte ich ihm traurig nach, als einer, den man zu
Galgen führet. Mein Gewissen fing an mich zu drucken, alle meine
Bubenstücke stelleten sich mir vor Augen, da beklagte ich erst
die verlorene Unschuld. Und was meinen Jammer vermehrete war, daß
Herzbruder nicht viel mehr mit mir redete und mich nur mit Seufzen
anschauete, als hätte er meine Verdammnis an mir bejammert.

Solchergestalt langten wir zu Einsiedeln an und kamen eben in die
Kirche, als ein Priester einen Besessenen exorcisieret. Das war mir neu
und seltsam, derowegen ließ ich Herzbrudern knien und beten, so lange
er wollte, und ging hin, diesem Spektakul aus Fürwitz zuzusehen.

Aber ich hatte mich kaum ein wenig genähert, da schrie mich der böse
Geist aus dem armen Menschen an: »Oho, du Kerl, schlägt dich der
Hagel auch her? Ich habe vermeint, dich zu meiner Heimkunft bei dem
Olivier in unserer höllischen Wohnung anzutreffen! Du ehebrecherischer,
mörderischer Jäger, darfst du dir wohl einbilden, uns zu entrinnen?
O ihr Pfaffen, nehmt ihn nur nicht an, er ist ein Gleißner und ärger
Lügner als ich, er foppt euch nur und spottet beides: Gott und
Religion!«

Der ~Exorcist~ befahl dem Geist zu schweigen, weil man ihm als einem
Erzlügner ohn das nicht glaube.

»Ja, ja, fraget des ausgesprungenen Mönches Reisegesellen, der wird
euch wohl erzählen, daß dieser ~Atheist~ die Erbsen gekocht, auf
welchen er hierher zu gehen versprochen!«

Ich wußte nit, ob ich auf dem Kopfe oder Füßen stund, da ich dieses
alles hörete und mich jedermann ansahe. Der Priester strafte den Geist,
konnte ihn aber denselben Tag nicht austreiben.

Indessen kam Herzbruder auch herzu, als ich eben vor Angst mehr einem
Toten als Lebendigen gleich sahe und zwischen Furcht und Hoffnung
nicht wußte, was ich tun sollte. Er tröstete mich und versicherte die
~Patres~, daß ich mein Tag kein Mönch gewesen, aber wohl ein Soldat,
der vielleicht mehr Böses als Gutes getan haben möchte. Ich aber war
in meinem Gemüt dermaßen verwirrt, als ob ich allbereits die höllische
Pein selbst empfände, als daß die Geistlichen genug an mir zu beruhigen
hatten. Sie vermahneten mich zur Beichte und Kommunion, aber der Geist
schrie abermals aus dem Besessenen:

»Ja, ja, er wird fein beichten! Er weiß nicht einmal, was beichten ist!
Seine Eltern sein mehr wiedertäuferisch als calvinisch gewesen!«

Der ~Exorcist~ befahl dem Geist abermals zu schweigen und sagte:

»So wird dichs desto mehr verdrießen, wenn dir das verloren Schäflein
wieder aus dem Rachen gezogen und der Herde Christi einverleibet wird.«

Darauf fing der Geist so grausam an zu brüllen, daß es schröcklich
zu hören war. Aus welchem greulichen Gesang ich meinen größten Trost
schöpfte, dann ich dachte, wann ich keine Gnade vor Gott mehr erlangen
könnte, so würde sich der Teufel nicht so übel anstellen.

Ich empfand eine solche Reue und Begierde zur Buße und mein Leben zu
bessern, daß ich alsobald einen Beichtvater begehrte, worüber sich
Herzbruder höchlich erfreuete, weil er wahrgenommen und wohl gewußt,
daß ich bisher noch keiner Religion beigetan gewesen. Demnach bekannte
ich mich offentlich zur katholischen Kirche, ging zur Beichte und
kommunizierte nach empfangener ~Absolution~. Worauf mir dann so leicht
und wohl ums Herz ward, daß ichs nicht aussprechen kann. Der Geist in
dem Besessenen ließ mich fürderhin zufrieden.

Wir verblieben vierzehn ganzer Tage an diesem gnadenreichen Ort, wo
ich die Wunder, so allda geschehen, betrachtete, welches alles mich
zu ziemlicher Andacht und Gottseligkeit reizete, doch währte solches
auch nur so lang, als es mochte. Dann wie meine Bekehrung aus Angst und
Forcht entsprungen, also ward ich auch nach und nach wieder lau und
träg, weil ich allmählich des Schreckens vergaß.

Wir begaben uns nach Baden, alldorten vollends auszuwintern.




Das ander Kapitel


Ich dingete daselbst eine lustige Stube und Kammer vor uns, deren
sonst zur Sommerszeit die Badegäste zu gebrauchen pflegen, welches
gemeiniglich reiche Schweizer sein, die mehr hinziehen sich zu
erlustieren und zu prangen, als einiger Gebrechen halber zu baden.

Als Herzbruder sahe, daß ich so herrlich angriff, ermahnete er mich
zur Gesparsamkeit. Viel Geld sei bald vertan, es stäube hinaus wie
der Rauch und verspreche, nimmermehr wieder zu kommen. Auf solche
treuherzige Erinnerung konnte ich Herzbrudern nicht länger verbergen,
wie reich mein Säckel wäre. Es sei zudem billig, daß Herzbruder aus
Oliviers Säckel vergnügt würde, um die Schmach, die er hiebevor von ihm
vor Magdeburg empfangen, sintemal die Erwerbung dieses Goldes ohn das
alles Segens unwürdig wäre, so daß ich keinen Meierhof daraus zu kaufen
gedächte. Ich zog meine beiden Scapulier ab, trennte die Dukaten und
Pistoletten heraus und sagte zu Herzbruder, er möge nun mit dem Gelde
nach Belieben verfahren, maßen ich mich in aller Sicherheit zu sein
wüßte.

Er sagte: »Bruder, du tust nichts, so lange ich dich kenne, als deine
gegen mich habende Liebe bezeugen. Womit meinst du, daß ichs wieder
um dich werde beschulden können? Es ist nicht nur um das Geld zu tun,
sondern um deine Liebe und Treue, vornehmlich aber um dein zu mir
habendes hohes Vertrauen, so nicht zu schätzen ist. Bruder, mit einem
Wort, dein tugendhaft Gemüt machet mich zu deinem Sklaven, und was du
gegen mich tust, ist mehr zu verwundern als zu wiedergelten möglich.
Versichert, Bruder, dieses Beweistum deiner wahren Freundschaft
verbindet mich mehr gegen dich als ein reicher Herr, der mir viel
tausend verehrte. Allein bitte ich, mein Bruder, bleibe selber
Verwahrer und Austeiler über dein Geld. Mir ist genug, daß du mein
Freund bist.«

Ich antwortete: »Was wunderliche Reden sein das, hochgeehrter
Herzbruder? Er gibt mündlich zu vernehmen, daß Er mir verbunden sei
und will doch nicht davor sein, daß ich dieses Geld nicht unnütz
verschwende?«

Also redeten wir beiderseits gegeneinander läppisch genug, weil ja
einer des andern Liebe trunken war. Und ward Herzbruder zu gleich mein
Hofmeister, Säckelmeister, Diener und Herr. Und in solcher müßiger Zeit
erzählete er mir seines Lebens Lauf und ich ihm den meinen. Da er nun
hörete, daß ich ein junges Weib zu L. hatte, verwiese er mir, daß ich
mich nicht ehender zu derselbigen, als mit ihm in das Schweizerland
begeben, dann solches wäre anständiger und auch meine Schuldigkeit
gewesen. Demnach ich mich entschuldiget, daß ich ihn als meinen
allerliebsten Freund in seinem Elend zu verlassen nicht übers Herz
bringen können, beredete er mich, daß ich meinem Weibe schrieb und ihr
meine Gelegenheit zu wissen machte mit Versprechen, mich mit ehistem
wieder zu ihr zu begeben. Tät meines langen Ausbleibens widriger
Begegnüssen halber Entschuldigung.

Dieweil dann Herzbruder aus den gemeinen Zeitungen erfuhr, daß es
um den Grafen von Götz wohl stünde und er gar wiederum das Kommando
über eine Armee kriegen würde, berichtete er demselben seinen Zustand
nach Wien und schrieb auch nach der kur-bayrischen Armee wegen seiner
Bagage.

Herzbruder erhielt von hochgemeldten Grafen eine Wiederantwort und
treffliche Promessen von Wien, ich aber bekam von L. keinen einzigen
Buchstaben, unangesehen ich unterschiedliche Posttäge ~in duplo~
hinschriebe. Das machte mich unwillig und verursachete, daß ich
denselbigen Frühling meinen Weg nicht nach Westfalen antrat, sondern
von Herzbrudern erhielt, daß er mich mit ihm nach Wien nahm, mich
seines verhofften Glückes genießen zu lassen. Also montierten wir uns
aus meinem Geld wie zwei Kavaliers beides: mit Kleidungen, Pferden,
Dienern und Gewehren. Gingen durch Konstanz auf Ulm, allda wir uns auf
die Donau satzten und von dort aus in acht Tagen zu Wien glücklich
anlangten. Auf demselben Weg beobachtete ich sonst nichts, als daß die
Weibsbilder, so an dem Strand wohnen, den Vorüberfahrenden, so ihnen
zuschreien, nicht mündlich sondern schlicht mit dem Beweistum selbst
antworten, davon ein Kerl manch feines Einsehen haben kann.

Es geht wohl seltsam in der veränderlichen Welt her! Wer alles wüßte,
der würde bald reich. Ich sage: Wer sich allweg in die Zeit schicken
könnte der würde auch bald groß und mächtig. Wer aber weiß, sich
groß und mächtig zu machen, dem folget der Reichtum auf dem Fuß. Das
Glück, so Macht und Reichtum zu haben pfleget, blickte mich trefflich
holdselig an.

Der Graf von der Wahl, unter dessen Kommando ich mich hiebevor in
Westfalen bekannt gemacht, war eben auch zu Wien. Herzbruder ward zu
einem Bankett geladen, da sich verschiedene kaiserliche Kriegsräte
neben dem Grafen von Götz und andern mehr befanden. Als man von
allerhand seltsamen Köpfen und berühmten Parteigängern redete, erzählte
der Graf von der Wahl auch etliche Stücklein des Jägers von Soest,
daß man sich teils über einen so jungen Kerl verwunderte, teils
bedauerte, daß der listige hessische Obrist ~de S. A.~ ihm einen
Weh-Bengel angehängt, damit er entweder den Degen beiseite legen oder
schwedische Waffen tragen sollte. Herzbruder, der eben dort stund, bate
um Verzeihung und Erlaubnis zu reden und sagte, daß er den Jäger von
Soest besser kenne als sonst einen Menschen, er sei nicht allein ein
guter Soldat, sondern auch ein ziemlicher Reuter, perfekter Fechter,
trefflicher Büchsenmeister und Feuerwerker, über dies alles einer, der
einem Ingenieur im Fortifikationswesen nichts nachgeben würde. Er hätte
nicht nur sein Weib, weil er mit ihr schimpflich hintergangen worden,
sondern auch alles was er gehabt zu L. hinterlassen und wiederum
kaiserliche Dienste gesucht, maßen er mit ihm selbsten nach Wien
gekommen des Willens, sich abermals wider der römischen kaiserlichen
Majestät Feinde gebrauchen zu lassen, doch soferne er solche Kondition
haben könnte, die ihm anständig seien.

Damals war diese ansehnliche Kompanei mit dem lieben Trunk schon
dergestalt begeistert, daß sie ihre Kuriosität, den Jäger zu sehen
befriedigt wissen wollte, maßen Herzbruder geschickt ward, mich in
einer Kutsche zu holen. Er instruierte mich unterwegs, derhalben
antwortete ich, als ich hinkam, auf alles sehr kurz und redete nichts,
es müßte dann einen klugen Nachdruck haben. Ich erschien dergestalt,
daß ich jedem angenehm war. Mithin kriegte ich auch einen Rausch und
glaube wohl, daß ich dann habe scheinen lassen, wie wenig ich bei Hof
gewesen. Endlich versprach mir ein Obrister zu Fuß eine Kompagnie unter
seinem Regiment.

Also ward ich derselbigen vor einen Hauptmann vorgestellt. Obzwar
meine Kompagnie samt mir ganz komplett war, hatte sie nicht mehr als
sieben Schillerhälse, zudem waren meine Unter-Offizierer mehrenteils
alte Krachwadel, darüber ich mich hinter Ohren kratzte. Dahero ward ich
mit ihnen bei der nächsten scharfen Occasion desto leichter gemarscht.
Dabei verlor der Graf von Götz das Leben, Herzbruder und ich bekamen
einen Schuß. Wir begaben uns auf Wien, um uns kurieren zu lassen, wo
sich bei Herzbruder ein anderer gefährlicher Zustand zeigte, dann
er ward lahm an allen vieren, wie ein ~Cholericus~, den die Galle
verderbt, und war doch am wenigsten selbiger Komplexion noch dem
Zorn beigetan. Nichts desto weniger ward ihm eine Sauerbrunnkur, der
Gießbacher an dem Schwarzwald, vorgeschlagen.

Also veränderte sich das Glück unversehens. Herzbruder machte sein
Testament und satzte mich zum einzigen Erben, und ich schlug mein Glück
in den Wind und quittierte meine Kompagnie, damit ich ihn begleiten und
ihm in Sauerbrunn aufwarten könnte.




Das dritte Kapitel


Ein erfahrener Medicus, den ich von Straßburg eingeholet, befand, daß
dem Herzbruder mit Gift vergeben worden, das Gift sei aber nicht stark
genug gewesen, ihn gleich hinzurichten. Es müsse durch Gegenmittel
und Schweißbäder ausgetrieben werden, und würde sich solche Kur auf
ungefähr eine Woche oder acht belaufen. Mein Herzbruder resolvierte
sich, in Sauerbrunn die Kur zu vollenden, weil er nicht allein eine
gesunde Luft, sondern auch allerhand anmutige Gesellschaft unter den
Badegästen hatte.

Solche Zeit mochte ich nicht vergeblich hinbringen, weil ich Begierde
hatte, dermalen eins mein Weib auch wiederum zu sehen. Herzbruder
hatte meiner nicht vonnöten und lobte solches Fürnehmen. Gab mir auch
etliche kostbare Kleinodien, die ich ihr seinetwegen verehren und sie
um Verzeihung bitten sollte, daß er eine Ursache gewesen sei, daß ich
sie nicht ehender besuchet.

Also ritt ich auf Straßburg, allwo mein Geld auf Wechsel lag, machte
mich nicht allein mit Geld gefaßt, sondern erkundigte auch, wie ich
meine Reise anstellen möchte, um zwischen so vielen Guarnisonen der
beiderseits kriegenden Teile am sichersten fort zu kommen. Erhielt
derowegen einen Paß vor einen Straßburger Botenläufer und machte
etliche Schreiben an mein Weib, ihre Schwester und deren Eltern, als
ob ich einen Boten nach L. schicken wollte. Ich verkleidete mich aber
selbsten in ein weiß und rote Livrei und fuhr also botenweis bis nach
Köln, welche Stadt damals zwischen den kriegenden Parteien neutral war.

Ich ging zuforderst hin, meinen ~Jovem~ zu besuchen, den ich hiebevor
bei Soest gefangen hatte, um zu erkundigen, welche Bewandnus es mit
meinen hinterlegten Sachen hätte. Mein ~Jupiter~ war aber damals wieder
ganz hirnschellig und unwillig über das menschliche Geschlecht.

»O ~Mercuri~,« sagte er zu mir, »was bringst du neues von Münster?
Vermeinen die Menschen wohl ohn meinem Willen Frieden zu machen?
Nimmermehr! Sie hatten ihn. Warum haben sie ihn nicht behalten? Gingen
nicht alle Laster im Schwang, als sie mich bewegten den Krieg zu
senden? Womit haben sie seithero verdient, daß ich ihnen den Frieden
wiedergeben sollte? Haben sie sich dann selbiger Zeit her bekehrt?
Seind sie nicht ärger worden und selbst mit in Krieg geloffen wie
zu einer Kirmeß? Oder haben sie sich vielleicht wegen der Teuerung
bekehret, die ich ihnen zugesandt, darin so viel tausend Seelen Hungers
gestorben? Oder hat sie vielleicht das grausame Sterben erschröcket
(das so viel Millionen hingerafft) daß sie sich gebessert? Nein, nein,
~Mercuri~, die übrig Verbliebenen, die den elenden Jammer mit ihren
Augen angesehen, haben sich nicht allein nicht gebessert, sondern seind
viel ärger worden als sie zuvor jemals gewesen. Haben sie sich nun
wegen so vieler scharfen Heimsuchungen nicht bekehret, sondern unter
dem schweren Kreuz und Trübsal gottlos zu leben nicht aufgehöret,
was werden sie dann erst tun, wann ich ihnen den wohl-lustbarlichen,
göldenen Frieden wieder zusendete? Aber ich will ihrem Mutwillen wohl
bei Zeiten steuern und sie im Elend hocken lassen.«

Weil ich nun wußte, wie man diesen Gott lausen mußte, wann man ihn
recht stimmen wollte, sagte ich: »Ach, großer Gott, es seufzet aber
alle Welt nach dem Frieden und verspricht eine große Besserung.«

»Ja,« antwortete ~Jupiter~, »sie seufzen wohl, aber nicht meinet-
sondern um ihrentwillen. Nicht daß jeder unter seinem Weinstock und
Feigenbaum Gott loben, sondern daß sie deren edle Früchte mit guter
Ruhe und in aller Wollust genießen möchten. -- Ich fragte neulich
einen Schneider, ob ich den Frieden geben sollte. Er antwortete es
sei ihm gleich, er müsse sowohl zu Kriegs- als Friedenszeiten mit der
stählernen Stange fechten. Eine solche Antwort kriegte ich auch von
einem Rotgießer, der sagte, wann er im Frieden keine Glocken zu gießen
hätte, so wäre im Kriege genug an Stücken und Feuermörsern zu tun. Also
antwortete mir auch ein Schmied: er habe keine Pflüge und Baurenwägen
zu beschlagen, so kämen ihm im Krieg genug Reuterpferde und Heerwägen
unter die Hände, also daß er des Friedens wohl entbehren könne.
Siehe nun, lieber ~Mercuri~, warum soll ich ihnen dann den Frieden
verleihen? Alle so ihn wünschen, begehren seiner um ihres Bauchs und
der Wollust willen, hingegen sind andere die den Krieg wollen, weil
er ihnen einträget. Und gleichwie die Mäuerer und Zimmerleute den
Frieden wünschen, damit sie in Auferbauung der eingeäscherten Häuser
Geld verdienen, also verlangen andere die Fortsetzung des Krieges, im
selbigen zu stehlen.«

Weil nun mein ~Jupiter~ mit solchen Sachen umging, konnte ich mir
leicht einbilden, daß er mir in seinem verwirrten Stand von dem
Meinigen wenig Nachricht würde geben können. Nahm also den Kopf
zwischen die Ohren und ging durch Abwege nach L.

Daselbst erfuhr ich, vor einen fremden Boten gehalten, daß mein
Schweher samt der Schwieger bereits vor einem halben Jahr diese Welt
gesegnet, und dann, daß meine Liebste, nachdem sie mit einem Sohn
niedergekommen, den ihre Schwester bei sich hätte, gleichfalls stracks
nach ihrem Kindbette, diese Zeitlichkeit verlassen.

Darauf lieferte ich meinem Schwager die Schreiben, die ich selbst
an meine Liebste und ihre Schwester gerichtet hatte, aus. Derselbe
wollte mich nun beherbergen, damit er erfahren könnte, wes Standes
~Simplicius~ sei und wie er sich verhielte. Zu dem Ende diskutierte
meine Schwägerin lang mit mir von mir selbsten, und ich redete auch
von mir, was ich nur Löbliches wußte, dann die Pocken hatten mich
dergestalt verderbt und verändert, daß mich kein Mensch erkannte.

Als ich ihr nun nach der Länge erzählte, daß Herr ~Simplicius~ viel
schöner Pferde und Diener hätte und in einer schwarzen sammeten Mütze
aufzöge, die überall mit Gold verbrämt wäre, sagte sie:

»Ich habe mir jederzeit eingebildet, daß er keines so schlichten
Herkommens sei, als er sich davor ausgeben. Der hießige Kommandant
hat meine Eltern selig mit großen Verheißungen persuadiert, daß sie
ihm meine Schwester selig, die wohl eine fromme Jungfrau gewesen,
ganz vorteilhaftiger Weise aufgesattelt. Er hat einen Vorrat in Köln
gehabt und ihn hierher holen wollen, ist aber darüber ganz schelmischer
Weise nach Frankreich prakticiert worden. -- Meine Schwester hat ihn
kaum vier Wochen gehabt. Weil dann nunmehr mein Vater und Mutter tot,
ich und mein Mann aber keine Kinder miteinander erhoffen, haben wir
meiner Schwester Kind zum Erben angenommen und mit Hülfe des hießigen
Kommandanten seines Vaters Habe zu Köln erhoben, welche sich auf
dreitausend Gulden belaufen möchte. Wann also dieser junge Knab einmal
zu seinen Jahren kommt, wird er nicht Ursach haben sich unter die
Armen zu rechnen. Ich und mein Mann lieben das Kind auch so sehr, daß
wirs nicht mehr seinem Vater ließen, wannschon er selbst käme. Ich
weiß, wann mein Schwager wüßte, was er vor einen schönen Sohn hier
hätte, daß ihn nichts halten könnte hierher zu kommen.«

Indem lief mein Kind in seinen ersten Hosen um uns und ich erfreuete
mich vom Herzen. Ich suchte die Kleinodien herfür, so ich hätte meiner
Liebsten bringen sollen, und gab sie meinem Schwager vor das Kind, was
er mit Freuden empfing.

Mithin drang ich auf meine Abfertigung, und als ich dieselbe bekam,
begehrete ich im Namen des ~Simplicii~ den kleinen ~Simplicium~ zu
küssen, damit ich solches seinem Vater als Wahrzeichen erzählen könnte.
Als dies nun auf Vergünstigung meiner Schwägerin geschah, fing beiden,
mir und dem Kinde, die Nase an zu bluten, darüber mir das Herz hätte
brechen mögen, doch ich verbarg meine ~Affecten~. Damit man nicht Zeit
haben möchte, der Ursache dieser Sympathie nachzudenken, machte ich
mich stracks aus dem Staube.




Das vierte Kapitel


Nach meiner Rückkunft in Sauerbrunn ward ich gewahr, daß es sich mit
Herzbrudern eher gebösert als gebessert hatte, wiewohl ihn die Doktores
und Apotheker strenger als eine fette Gans gerupft. Er kam mir auch
ganz kindisch vor und konnte nur kümmerlich gehen. Sein Trost war, daß
ich bei ihm sein sollte, wann er die Augen würde zutun.

Hingegen machte ich mich lustig und suchte meine Freude; doch solcher
Gestalt, daß an seiner Pflege nichts manglete. Und weil ich mich ein
Witwer zu sein wußte, reizten mich die guten Täge und meine Jugend
wiederum zur Buhlerei, dann ich den zu Einsiedeln eingenommenen
Schröcken allerdings wieder vergessen hatte. Ich machte mit den
Lustigsten Kundschaft, die dahin kamen, und fing an courtoise Reden
und Komplimenten zu lernen, deren ich meine Tage sonst niemals viel
geachtet hatte. Man hielt mich vor einen vom Adel, weil mich meine
Leute Herr Hauptmann nannten. Dannhero machten die reichen Stutzer mit
mir Brüderschaft und war alle Kurzweile, Spielen, Saufen, Fressen meine
allergrößte Arbeit und Sorge.

Unterdessen ward es mit Herzbrudern je länger je ärger, also daß er
endlich die Schuld der Natur bezahlen mußte. Ich ließ ihn ganz herrlich
begraben und seine Diener mit Trauerkleidern und einem Stück Geld ihres
Wegs laufen.

Sein Abschied tät mir schmerzlich weh, vornehmlich weil ihm mit Gift
vergeben worden. Obzwar ich solches nicht ändern konnte, so änderte
es doch mich, dann ich flohe alle Gesellschaft und suchte nur die
Einsamkeit, meinen betrübten Gedanken Audienz zu geben. Ich verbarg
mich etwan irgends in einem Busch und betrachtete nicht allein, was ich
vor einen Freund verloren, sondern ich machte auch allerhand Anschläge
von Anstellung meines künftigen Lebens. Bald wollte ich wieder in
Krieg und unversehens gedachte ich, es hättens die geringsten Bauren
in dieser Gegend besser, maßen noch alle Baurenhöfe gleich als zu
Friedenszeiten in trefflichem Bau und alle Ställe voll Vieh waren.

Als ich mich nun mit Anhörung des lieblichsten Vogelgesangs ergötzte
und mir einbildete, daß die Nachtigall durch ihre Lieblichkeit andere
Vögel banne, still zu schweigen und ihr zuzuhören, da näherte sich
jenseits dem Bache eine Schönheit an Gestalt, die mich mehr bewegte,
weil sie nur den Habit einer Bauerdirne antrug, als eine stattliche
~Demoiselle~ sonst mir nicht hätte tun mögen. Sie hub einen Korb vom
Kopf, darin sie einen Ballen frische Butter trug, solchen im Sauerbrunn
zu verkaufen. Denselben erfrischte sie im Wasser. Unterdessen satzte
sie sich nieder ins Gras, warf ihr Kopftuch und den Baurenhut von
sich und wischte den Schweiß vom Angesicht, also daß ich sie genug
betrachten und meine vorwitzigen Augen an ihr weiden konnte. Da dünkte
mich, ich hätte die Tage meines Lebens kein schöner Mensch gesehen. Die
Proportion des Leibes schien vollkommen und ohn Tadel, Arme und Hände
schneeweiß, das Angesicht frisch und lieblich, die schwarzen Augen aber
voller Feuer und liebreizender Blicke.

Als sie nun ihre Butter wieder einpackte, schrie ich hinüber:

»Ach Jungfer, Ihr habt zwar mit Euren schönen Händen Euere Butter im
Wasser abgekühlt, hingegen aber mein Herz durch Euere klaren Augen ins
Feuer gesetzt.«

Sobald sie mich sahe und hörete, lief sie davon, als ob man sie gejagt
hätte. Sie hinterließ mich mit all denjenigen Torheiten beladen, damit
die verliebten Phantasten gepeinigt zu werden pflegen.

Meine Begierden, von dieser Sonne mehr beschienen zu werden, ließen
mich nicht in meiner Einsamkeit, sondern machten, daß ich den Gesang
der Nachtigallen nicht höher achtete als ein Geheul der Wölfe.
Derhalben tollete ich auch dem Sauerbrunn zu und schickte meinen Jungen
voran, die Butterverkäuferin anzupacken und mit ihr zu marken, bis ich
hernach käme. Er tät das Seinige und ich nach meiner Ankunft auch das
Meinige, aber ich fand ein steinern Herz und solche Kaltsinnigkeit,
dergleichen ich hinter einem Baurenmensch nimmermehr zu finden getrauet
hätte, welches mich aber viel verliebter machte.

Damals hätte ich entweder einen strengen Feind oder einen guten Freund
haben sollen. Einen Feind, damit ich meine Gedanken gegen denselben
hätte richten und der närrischen Liebe hätte vergessen müssen, oder
einen Freund, der mir ein anderes geraten und mich von meiner Torheit
hätte abmahnen mögen. Ach leider, ich hatte nichts als mein Geld, das
mich verblendete, meine blinden Begierden, die mich verführeten, weil
ich ihnen den Zaum schießen ließ, und meine grobe Unbesonnenheit, die
mich verderbete und in alles Unglück stürzete. Mit einem Wort, ich war
mit dem Narrenseil rechtschaffen verstrickt und derhalben ganz blind
und ohn Verstand. Und weil ich meine viehischen Begierden nicht anders
zu sättigen getrauete, entschloß ich mich, das Mensch zu heiraten. Was,
gedachte ich, du bist deines Herkommens doch nur ein Baurensohn und
wirst deiner Tage kein Schloß besitzen; du hast Geld genug, auch den
besten Baurenhof in dieser Gegend zu bezahlen. Du wirst dies ehrliche
Baurngretlein heiraten und dir einen geruhigen Herrenhandel inmitten
der Bauren schaffen. -- Ich erhielt, wiewohl nicht ohne Mühe, das
Jawort.

Zur Hochzeit ließ ich trefflich rüsten, dann der Himmel hing mir voller
Geigen. Das Baurengut, darauf meine Braut geboren worden, lösete ich
nicht allein ganz an mich, sondern fing noch darzu einen schönen, neuen
Bau an, gleich als ob ich daselbst mehr hof- als haushalten hätte
wollen. Eh die Hochzeit vollzogen, hatte ich daselbst über dreißig
Stück Viehe stehen, weil man soviel auf dem Gut erhalten konnte. Ich
bestellte alles aufs Beste und sogar mit köstlichem Hausrat, wie es mir
nur meine Torheit eingab.

Aber die Pfeife fiel mir bald in Dreck. Dann als ich nunmehr vermeinete
mit gutem Wind in Engelland zu schiffen, kam ich wider alle Zuversicht
nach Holland. Viel zu spat ward ich erst gewahr, was Ursache mich meine
Braut hatte so ungern nehmen wollen. Und ich konnte mein spöttlich
Anliegen keinem Menschen klagen. So zahlete ich nach Maß und Billigkeit
meine Schulden, was Erkanntnus mich darum doch nichts desto geduldiger,
viel weniger frömmer machte. Ich fand mich betrogen und gedachte meine
Betrügerin wieder zu prellen, maßen ich anfing grasen zu gehen, wo
ich zukommen konnte. Überdas stack ich mehr bei guter Gesellschaft in
Sauerbrunn als zu Haus.

Meine Frau war ebenso liederlich. Sie hatte einen Ochsen, den ich ins
Haus hatte schlagen lassen, in etliche Körbe eingesalzen; als sie eine
Spänsau zurichten sollte, unterstund sie sich solche wie einen Vogel zu
rupfen; sie wollte die Krebse am Rost und die Forellen am Spieß braten.
Nichts desto weniger trank sie auch das liebe Weingen gern und teilete
andern guten Leuten auch mit. --

Einsmals spazierete ich mit etlichen Stutzern das Tal hinunter, eine
Gesellschaft im untern Bad zu besuchen. Da begegnete uns ein alter
Baur mit einer Geiß am Strick, die er verkaufen wollte. Und weil mich
dünkte, ich hätte ihn mehr gesehen, fragte ich ihn, wo er mit der Geiß
herkomme.

Er zog sein Hütlein und sagte: »Gnädiger Hearr, eich darffs ouch werli
neit sän.«

»Du wirst sie ja nicht gestohlen haben.«

»Nein, ich bring sie aus dem Städtgen im Tal, welches ich eben gegen
den Hearrn nit darf nennen, dieweil wir vor einer Geiß reden.«

Solches bewegte die Gesellschaft zum Lachen, und weil ich mich
entfärbte, gedachten sie, ich hätte Verdruß, maßen mir der Baur so
artig eingeschenkt. Aber ich hatte andere Gedanken, dann an der großen
Warze, die der Baur mitten auf der Stirn stehen hatte, ward ich
eigentlich versichert, daß es mein Knän aus dem Spessart war. -- Wollte
derhalben zuvor einen Wahrsager agieren, eh ich mich ihm offenbarte.

»Mein lieber alter Vater, seid Ihr nicht im Spessart zu Haus?«

»Ja, Hearr.«

»Haben Euch nicht vor ungefähr achtzehen Jahren die Reuter Euer Haus
und Hof geplündert und verbrannt?«

»Ja, Gott erbarms, es ist aber noch nit so lang.«

»Habet Ihr nicht zwei Kinder, nämlich eine erwachsene Tochter und einen
jungen Knaben gehabt?«

»Hearr, die Tochter war mein Kind, der Bub nit. Ich hab ihn aber an
Kindesstatt aufziehen wollen.«

Hieraus verstund ich wohl, daß ich dieses Knollfinken Sohn nicht sei,
welches mich eines Teils erfreuete, hingegen aber auch betrübete, weil
mir einfiel, ich müßte sonst ein Bankert oder ein Findling sein. Fragte
derowegen den Knän, wo er den Buben aufgetrieben.

»Ach, der Krieg hat mir ihn gegeben und der Krieg hat nur ihn wieder
genommen.«

Weil ich dann besorgte, es dörfte wohl ein ~Facit~ herauskommen, das
mir wegen meiner Geburt nachteilig sein möchte, fragte ich, ob er die
Geiß der Wirtin in die Küche verkauft hätte.

»Ach nein, Hearr, ich bring sie der Gräfin, die im Sauerbrunn badet.
Der Doktor Hans in allen Gassen hat etliche Kräuter geordnet, so die
Geiß essen muß. Was sie dann vor Milch gibt, die nimmt der Doktor und
machet der Gräfin noch so ein Arznei drüber, dann muß sie die Milch
trinken. Man seit, es mangle der Gräfin am Gehäng.«

Unter währender solcher Relation besann ich, auf was Weise ich noch mit
dem Baurn reden möchte, bot ihm derhalben einen Taler mehr um die Geiß
als die Gräfin. Solches ging er gleich ein, doch mit dem Beding, er
sollte der Gräfin zuvor angeben, daß ihm ein Taler mehr darauf geboten,
er wollte mir den Handel auf den Abend anzeigen.

Also ging mein Knän seines Wegs und auch ich drehete mich bald von der
Kompanie ab und ging hin, wo ich meinen Knän wiederfand; der hatte
seine Geiß noch. Ich führete ihn auf meinen neuen Hof, bezahlte die
Geiß und hängte ihm einen halben Rausch an. Sodann fragte ich ihn nach
seinem Knaben.

»Ach Herr, der Mansfelder Krieg hat mir ihn beschert, und die
Nördlinger Schlacht hat mir ihn wieder genommen.« Nach verlorener
Schlacht bei Höchst habe des Mansfelder flüchtig Volk sich weit und
breit zerstreuet. Viel seien in den Spessart gekommen, weil sie die
Büsche suchten, sich zu verbergen, aber indem sie dem Tod in der Ebene
entgingen, hätten sie einen in den Bergen gefunden, dann damalen
ginge selten ein Baur in die Büsche ohn sein Feuerrohr, da man zu
Haus bei Hauen und Pflügen nicht bleiben konnte. In demselben Tumult
habe er nicht weit von seinem Hof in dem wilden ungeheuren Wald eine
schöne, junge Edelfrau samt einem stattlichen Pferd getroffen, so er
anfänglich vor einen Kerl gehalten, weil sie so mannlich daherritte.
Indem sie beides: Händ und Augen zum Himmel aufgehoben und auf wälsch
mit einer erbärmlichen Stimme zu Gott gerufen, habe er sein Rohr sinken
lassen und den Hahn wieder zurückgezogen, dann er gesehen, daß sie ein
betrübtes Weibsbild wäre. Indem er näher getreten riefe sie ihn an:
»Ach, wann Ihr ein ehrlicher Christenmensch seid, so bitte ich Euch um
Gottes und seiner Barmherzigkeit, ja um des jüngsten Gerichtes willen,
Ihr wollet mich zu ehrlichen Weibern führen, die mich durch göttliche
Hilfe von meines Leibes Bürde entledigen helfen!« Diese Worte hätten
ihn samt der holdseligen Aussprache zu solcher Erbärmde gezwungen, daß
er ihr Pferd beim Zügel nahm und sie durch Hecken und Stauden an den
allerdicksten Ort des Gesträuchs führete, da er selbst Weib, Kind,
Gesind und Viehe hingeflüchtet gehabt. Daselbst seie sie ehender als in
einer halben Stund des jungen Knaben genesen.

Ich sprach ihm gütlich zu. Da er aber sein Glas ausgeleert hatte,
fragte ich wie es darnach weiter mit der Frau gegangen.

Er antwortete, sie habe ihn zum Gevatter gebeten und ihm auch ihres
Mannes und ihren Namen genennt, damit sie möchten ins Taufbuch
geschrieben werden. Indem habe sie ihr Felleisen aufgetan, darin sie
wohl köstliche Sachen hatte, und ihm, seinem Weib und Kind, der Magd
und sonst allen geschenkt. Aber indem sie so damit umging und von
ihrem Mann erzählete, sei sie unter den Händen der Weiber gestorben.
Pfarrer und Schultz hätten ihm darnach befohlen, das Kind aufzuziehen
und vor Mühe und Kosten der Fraue ganze Hinterlassenschaft zu behalten,
ausgenommen etliche Paternoster, Edelsteine und sonst Geschmeiß. Also
sei das Kind von der Bäurin mit Geißmilch auferzogen worden.

»Ihr habet mir,« sagte ich, »eine artliche Geschichte erzählt und doch
das Beste vergessen, dann Ihr habet nicht gesagt, weder wie die Frau
noch ihr Mann oder das Kind geheißen.«

Er antwortete: die Edelfrau habe Susanna Ramst, ihr Mann Kapitain
Sternfels von Fuchsheim geheißen, und weil er Melchior hieße, so habe
er den Buben bei der Taufe auch Melchior Sternfels von Fuchsheim nennen
und ins Taufbuch schreiben lassen.

Hieraus vernahm ich umständlich, daß ich meines Einsiedels und der
Schwester des Gubernators Ramsey leiblicher Sohn gewesen. Aber ach,
leider viel zu spat! Dann meine Eltern waren schon beide tot.

Ich deckte meinen Paten vollends mit Wein zu und ließ den andern
Tag auch sein Weib holen. Da ich mich ihnen nun offenbarte, wollten
sie's nicht glauben, bis ich ihnen einen schwarzen haarigen Fleck
aufgewiesen, den ich auf der Brust habe.




Das fünfte Kapitel


Ohnlängst hernach nahm ich meinen Pflegvater zu mir und tät mit ihm
einen Ritt hinunter in Spessart, glaubwürdigen Schein und Urkund
meines Herkommens und ehelicher Geburt zu Wege zu bringen, welches ich
unschwer erhielt. Ich kehrete auch bei dem Pfarrer ein, der sich zu
Hanau aufgehalten, und ließ über meine ganze Histori aus der Zeugen
Mund durch einen ~Notarium~ ein ~Instrument~ aufrichten, dann ich
dachte, wer weiß, wo du es noch einmal brauchst. Solche Reise kostete
mich über vierhundert Taler, dann auf dem Rückweg ward ich von einer
Partei erhascht, abgesetzt und geplündert, also daß ich und mein Knän
nackend und kaum mit dem Leben davonkam.

Indessen ging es daheim noch schlimmer zu. Dann nachdem mein Weib
vernommen, daß ihr Mann ein Junker sei, spielte sie nicht allein die
große Frau, sondern verliederlichte auch alles in der Haushaltung,
was ich, weil sie großen Leibes war, stillschweigend ertrug. Überdas
ward mir das meiste und beste Viehe von einer Seuche dahingerafft.
Dieses alles wäre noch zu verschmerzen gewesen. Aber, ~o mirum~, kein
Unglück allein! In der Stunde, darin mein Weib genase, ward die Magd
auch Kindbetterin. Das Kind zwar, so sie brachte, sahe mir allerdings
ähnlich, das Kind meines Weibes hingegen sahe dem Knecht so gleich,
als wanns ihm aus dem Gesicht wäre geschnitten worden. Jedoch es gehet
nicht anders her, wann man in einem so gottlosen und verruchten Leben
seinen viehischen Begierden folget.

Nun was halfs, ich mußte taufen. Andernteils nahm es mein Weibgen nur
auf die leichte Achsel. Doch die Magd mußte aus dem Haus, dann mein
Weib argwöhnete, was ich ihretwegen vom Knecht gedachte. Indessen ich
ward von dieser Anfechtung heftig gepeinigt, daß ich meinem Knecht ein
Kind aufziehen, das Meinige aber von der Magd nicht mein Erbe sein
sollte, und daß ich dabei froh sein mußte, weil sonst niemand nichts
wußte.

Mit solchen Gedanken marterte ich mich täglich, mein Weib aber
delektierte sich stündlich mit Wein, dann sie hatte sich das Kumpen
sint unserer Hochzeit dergestalt angewöhnt, das es ihr selten vom Maul
kam und sie selbsten gleichsam keine Nacht ohne einen ziemlichen Rausch
schlafen ging. Davon soff sie ihrem Kind zeitlich das Leben ab und
entzündete sich das Gehäng dergestalt, daß es ihr bald hernach entfiel
und mich wieder zum Witwer machte. Das ging mir so zu Herzen, daß ich
mich fast krank darüber gelachet hätte.

Ich befand mich solchergestalt wieder in meiner ersten Freiheit. Mein
Beutel war ziemlich geleeret, ich hingegen mit großer Haushaltung
vielem Viehe und Gesind beladen. Also nahm ich meinen Paten Melchior
vor einen Vater und dessen Frau vor eine Mutter, den Magdsohn aber vor
meinen Erben an und übergab den beiden Alten Haus und Hof samt meinem
ganzen Vermögen, bis auf gar wenig gelbe Batzen und Kleinodien. Ich
hatte einen Ekel ob aller Weiber Beiwohnung und Gemeinschaft, ich nahm
mir vor, mich nicht mehr zu verheiraten.

Diese beiden Alten gossen meine Haushaltung gleich in einen andern
Model. Sie schafften vom Gesind und Viehe ab, was nichts nütze und
bekamen hingegen auf den Hof, was etwas eintrug. Sie vertrösteten
mich alles Guten und versprachen, wann ich sie nur hausen ließe,
so wollten sie mir allweg ein gut Pferd auf der Streu halten und so
viel verschaffen, daß ich je zu Zeiten mit einem ehrlichen Biedermann
eine Maß Wein trinken könnte. Ich spürete es auch gleich. Mein Pate
bestellte mit dem Gesind den Feldbau, schacherte mit Viehe und mit dem
Holz- und Harzhandel ärger als ein Jud und meine Götfrau legte sich auf
die Viehzucht und wußte Milchpfennige besser zu gewinnen und zusammen
zu halten, als zehen solcher Weiber, wie ich eins gehabt hatte. Auf
solche Weise ward mein Baurenhof in kurzer Zeit vor den besten in der
ganzen Gegend geschätzet. --

Einsmals spazierte ich in Sauerbrunn, jedoch nicht um mich mit Stutzern
bekannt zu machen, dann ich fing an meiner Alten Kargheit nachzuahmen,
gleichwohl geriet ich zu einer Gesellschaft mittelmäßigen Standes, weil
sie von einer seltenen Sache, nämlich vom Mummelsee diskutierten. Der
war in der Nachbarschaft auf einem von den höchsten Bergen gelegen,
unergründlich, und wunderbarliche Fabeln verlauteten von ihm.

Einer sagte, wann man ungrad, es seien gleich Erbsen, Steinlein oder
etwas andres in ein Nastüchlein binde und hinein hänge, so veränderte
es sich in grad, also auch grad in ungrad. Die meisten aber gaben vor
und befestigten es auch mit Exempel, wann man ein oder mehrere Steine
hineinwürfe, so erhebe sich gleich, Gott gebe wie schön auch der Himmel
zuvor gewesen, ein grausam Ungewitter mir schröcklichem Regen, Schloßen
und Sturmwinde. Einer erzählte, daß auf ein Zeit, da etliche Hirten ihr
Viehe bei dem See gehütet, ein brauner Stier herausgestiegen, welcher
sich zu dem andern Rindviehe gesellet, dem aber gleich ein kleines
Männlein nachgefolget, ihn wieder zurück zu treiben. Auch seie einsmals
ein Baur mit seinem Ochsen und etlichen Holzplöchern über den gefrornen
See gefahren, ohn einzigen Schaden, als ihm aber sein Hund nachkommen,
sei das Eis mit ihm gebrochen und der arme Hund allein hinunter
gefallen und nicht mehr gesehen worden. Noch einer behauptete bei
großer Wahrheit, es sei ein Schütze auf der Spur des Wildes bei dem See
vorübergegangen, der hätte auf dem Wasser ein Männlein sitzen sehen,
das einen ganzen Schoß voll gemünzter Goldsorten gehabt und gleichsam
damit gespielet hätte. Und als er nach demselben Feuer geben wollen,
hätte sich das Männlein geduckt und gerufen: »Wann du mich gebeten
deiner Armut zu Hilf zu kommen, so wollte ich dich reich genug gemacht
haben.«

Solche und andere Historien verlachte ich. Aber es fanden sich
Baursleute, und zwar alte, glaubwürdige Männer, die erzählten, wie
dann ein regierender Herzog von Württemberg ein Floß machen ließ, die
Tiefe zu ergründen. Nachdem die Messenden aber bereits neun Zwirnnetz
mit einem Senkel hinunter gelassen und gleichwohl noch keinen Boden
gefunden, hätte das Floß wider die Natur des Holzes angefangen zu
sinken, also daß sie von ihrem Vornehmen abstehen und sich hätten
ans Land salvieren müssen, maßen man noch heutzutag die Stücke des
Flosses am Ufer und zum Gedächtnus dieser Geschicht das fürstlich
württembergsche Wappen in Stein gehauen vor Augen sehe.

Die Begierde, den Mummelsee zu beschauen, vermehrte sich bei mir, als
ich von dem Knän verstund, daß er auch dort gewesen und den Weg wisse.
Da er aber hörete, daß ich überein auch darzu wollte, sagte er: »Der
Herr Sohn wird nichts andres sehen, als das Ebenbild eines Weihers,
der mitten in einem großen Walde liegt, und wann er seine jetzige Lust
mit beschwerlicher Unlust gebüßet, so wird er nichts andres als Reue,
müde Füße und den Hergang vor den Hingang davon haben.«

Da er aber meinen Ernst sahe, meinete er, dieweil die und auf dem Hof
weder zu hauen noch zu ernten, wolle er selbst mit mir gehen; dann
er hatte mich so lieb und prangte mit mir, weil die Leute im Land
glaubten, daß ich sein leiblicher Sohn sei.

Also wanderten wir miteinander über Berg und Tal und kamen zum
Mummelsee, eh wir sechs Stunden gegangen waren, dann mein Pate war noch
so käfermäßig und sowohl zu Fuß als ein Junger. Nachdem wir uns an
Speis und Trank erquickt, beschauete ich den See und fand die etlichen
gezimmerten Hölzer des Württembergischen Flosses darin liegen. Die Luft
war ganz windstill und wohl temperiert, so wollte ich auch probieren,
was Wahrheit an der Sagenmär wäre, sintemal ich allbereit die Sage, daß
der See keine Forellen leide, am mineralischen Geschmack des Wassers
als natürlich zu sein befunden.

Ich ging gegen der linken Hand an dem See hin, da das Wasser wegen der
abscheulichen Tiefe des Sees gleichsam kohlschwarz zu sein scheinet und
deswegen so förchterlich aussiehet. Daselbst fing ich an große Steine
hinein zu werfen, als ich sie nur immer erheben und ertragen konnte.
Mein Knän warnete mich und bat, ich aber continuierete meine Arbeit
emsig fort, bis ich über dreißig Steine in den See brachte.

Da fing die Luft an, den Himmel mit schwarzen Wolken zu bedecken, in
welchen ein grausamer Donner gehöret ward, also daß mein Knän, der
jenseits des Sees bei dem Auslauf stund, über meine Arbeit lamentierte
und mir zuschrie, ich sollte mich doch salvieren, damit uns Regen und
das schröckliche Wetter nicht ergreife. Ich aber antwortete: »Vater,
ich will bleiben und des Endes erwarten, sollte es auch Hellebarten
regnen.«

Er schmälete noch weiterhin zu mir herüber, ich verwandte aber die
Augen nicht von der Tiefe und sahe weit untern gegen den Abgrund
etliche Kreaturen im Wasser herumfladern, die mich der Gestalt nach
an Frösche ermahneten und gleichsam wie Schwärmerlein aus einer
aufsteigenden Rakete in der Luft herumvagierten. Je näher sie kamen,
desto größer und an Gestalt den Menschen ähnlicher schienen sie meinen
Augen, weswegen mich dann erstlich eine große Verwunderung und endlich
ein Grausen und Entsetzen ankam.

»Ach,« rief ich vor Schröcken so laut, daß es mein Knän wohl hören
konnte, »wie seind die Wunderwerke des Schöpfers auch sogar im Bauch
der Erden und in der Tiefe des Wassers so groß!«

Da war schon eins von den Sylphen oben auf dem Wasser und antwortete:
»Das bekennst du, ehe du etwas davon gesehen hast, was würdest du wohl
sagen, wann du erst selbsten im ~Centro~ der Erden wärest und unsere
Wohnung, die dein Fürwitz beunruhiget, beschautest!«

Unterdessen kamen noch mehr dergleichen Wassermännlein, gleichsam wie
Tauchentlein hervor. Sie brachten die Steine wieder herauf, worüber ich
ganz erstaunete. Der Erste und Vornehmste unter ihnen, dessen Kleidung
wie lauter Gold und Silber glänzete, warf mir einen leuchtenden Stein
zu, so groß wie ein Taubenei und so grün und durchsichtig, wie ein
Smaragd.

»Nimm das Kleinod, damit du etwas von uns und diesem See zu sagen
wissest.«

Ich hatte ihn aber kaum aufgehoben und zu mir gesteckt, da ward mir
nicht anderst, als ob mich die Luft hätte ersticken und ersäufen
wollen, derhalben ich mich dann nicht länger aufrecht behalten konnte,
sondern herumtaumelte wie eine Garnwinde und endlich gar in den See
hinunter fiel. Sobald ich aber ins Wasser kam, erholete ich mich wieder
und atmete aus Kraft des Steins das Wasser anstatt der Luft. Ich konnte
auch gleich sowohl als die Wassermännlein in dem See herumwebern, maßen
ich mich mit ihnen in den Abgrund hinunter tät, als wann sich eine
Schar Vögel mit Umschweifen gegen die Erde nieder lässet.

Da mein Knän dies Wunder, samt meiner gählingen Verzückung gesehen,
trollete er sich von dem See hinweg und heim zu, als ob ihm der Kopf
brennte. Daselbst erzählete er den Verlauf. Etliche glaubten ihm, die
meisten aber hielten es vor eine Fabel.




Das sechste Kapitel


Der Fürst über den Mummelsee, so mich begleitete, sagte mir, daß wir
durch die halbe Erde just neunhundert deutscher Meilen hätten, und wer
zum ~Centro~ der Erde wolle, der müßte durch einen dergleichen Seen
seinen Weg nehmen, deren hin und wieder so viel, als Tag im Jahr seien,
in der Welt wären und alle bei ihres Königs Wohnung zusammen stießen.
In solchem sanften Abfahren konnte ich mit dem Mummelseeprinzen
allerhand diskurieren, dann ich bemerkte seine Freundlichkeit. So
fragte ich, zu was Ende sie mich einen so weiten, gefährlichen Weg mit
sich nähmen. Er antwortete mir gar bescheiden, der Weg sei nicht weit
und in einer Stunde spaziert, er sei nicht gefährlich, dieweil ich
in seiner Gesellschaft mit dem überreichten Stein hinabführe, daß er
mir aber ungewöhnlich vorkomme, sei nicht zu verwundern. Darauf bat
ich ihn ferner, mir zu berichten, weshalb der gütige Schöpfer so viel
wunderbarliche Seen erschaffen.

»Du fragst billig um dasjenige, was du nicht verstehst, diese Seen
sind um dreierlei Ursachen willen geschaffen. Erstlich werden durch
sie alle Meere gleichsam wie mit Nägeln an die Erde geheftet, zweitens
werden von uns durch diese Seen die Wasser aus den Tiefen des Ozeans
in alle Quellen der Erde getrieben, wovon Flüsse und Ströme entstehen,
der Erdboden befeuchtiget, die Gewächse erquicket und beides: Mensch
und Vieh getränket werden, drittens, daß wir als vernünftige Kreaturen
Gottes darin leben und Gott loben. Wann wir aber aus einer andern
Ursache unsere Geschäfte unterlassen müssen, so wird die Welt durchs
Feuer untergehen, dann zu dieser Zeit, so alle Wasser verschwinden,
wird die Erde von sich selbst durch die Sonnenhitze entzündet.«

Da ich ihn also gleichsam die heilige Schrift anziehen hörete, fragte
ich, ob sie sterbliche Kreaturen wären, oder ob sie Geister seien.
Darauf antwortete er, sie seien keine Geister sondern sterbliche
Leutlein und gab mir folgends eine ~Genealogia~ oder Stammtafel aller
Kreatur, indem er mir fürderst von der Erschaffung der Engel erzählete
und den Sturz derer, so aus Hoffart gefallen, folgends wie Gott die
Welt mit allen Kreaturen aus seinem göttlichen Willen hervorgehen
ließe und also auch den irdischen Menschen zu solchem End geschaffen,
daß er Gott loben und sich vermehren sollte, bis sein Geschlecht so
groß sei, die Zahl der gefallenen Engel zu ersetzen. Dann die heilige,
entleibte Seele eines zwar irdischen, doch himmlisch gesinnten Menschen
hat alle guten Eigenschaften des Engels an sich, der entseelte
Leib eines irdischen Menschen aber ist gleich dem andern Aas eines
unvernünftigen Tieres. Kam demnach zum Beschluß auf das Geschlecht der
Sylphen und sagte: »Uns selbsten setzten wir vor das Mittel zwischen
euch und allen lebendigen Kreaturen der Welt. Sintemal obgleich wir
wie ihr vernünftige Seelen haben, so sterben jedoch dieselbige mit
unseren Leibern hinweg, gleichsam als wie die lebhaften Geister der
unvernünftigen Tiere in ihrem Tod verschwinden. Zwar ist uns kundbar,
daß ihr durch den ewigen Sohn Gottes aufs höchste geadelt seid und euch
die ewige Seligkeit wiederum erworben ist, aber ich rede und verstehe
nichts von der Seligkeit, weil wir deren zu genießen nicht fähig
sein. Uns hat der allgütige Schöpfer genugsam in dieser Zeitlichkeit
beseeligt, als mit einer guten, gesunden Vernunft, mit Erkanntnus
seines heiligen Willens, mit gesunden Leibern, langem Leben und einer
edlen Freiheit, mit genugsam Wissenschaft und Kunst und, was das
allermeiste ist, wir sind keiner Sünde, dannenhero auch keiner Strafe,
ja nicht einmal der geringsten Krankheit unterworfen.«

Ich antwortete, da sie keiner Missetat und auch keiner Strafe
unterworfen, wozu sie dann eines Königs bedörftig, ~item~ wie sie
sich der Freiheit rühmen könnten, wann sie einem König untertan.
Darauf sagte er, sie hätten ihren König nicht, daß er Justiz übe, noch
daß sie ihm dienen sollten, sondern er dirigiere wie der Weisel im
Immenstock ihre Geschäfte. Sie würden ohne Wollust gezeugt und ohne
Schmerzen geboren und also stürben sie auch nicht mit Schmerzen sondern
gleichsam, wie ein Licht verlösche, wann es seine Zeit geleuchtet habe,
also verschwinden auch ihre Leiber samt den Seelen. Gegen ihre Freiheit
aber sei die Freiheit des allergrößten Monarchen unter uns irdischen
Menschen gar nichts, dann sie könnten weder getötet noch zu etwas
Unbeliebigem genötigt werden. Kein Gefängnus könne sie halten, weil sie
Feuer, Wasser, Luft und Erde ohne einzige Mühe und Müdigkeit durchgehen
könnten.

Darauf sagte ich: »So ist euer Geschlecht von dem Schöpfer weit höher
geadelt und beseeligt als das unsrige.«

»Ach nein,« antwortete der Fürst, »Ihr sündigt, wann Ihr dies glaubt,
dann Ihr vergesset der ewigen Seligkeit.«

Ich sagte: »Was haben darum die Verdammten davon?«

Da fragte er: »Was kann die Güte Gottes davor, wann euer einer sein
Selbst vergisset und sich der Welt schändlichen Wollüsten ergibet,
seinen viehischen Begierden die Zügel schießen lässet und sich dem
unvernünftigen Vieh, ja den höllischen Geistern gleich machet?«

Ich sagte zu dem Fürstlein, weil ich auf dem Erdboden ohn das mehr
Gelegenheit hätte von dieser ~Materia~ zu hören, als ich mir zu nutz
machte, so wollte ich ihn gebeten haben, mir die Ursache zu erzählen,
warum ein so groß Ungewitter entstehe, wann man Steine in solche Seen
werfe.

»Weil alle Steine, so hineingeworfen werden, notwendig und natürlicher
Weise in unsere Wohnung fallen und liegen bleiben müßten, so schaffen
wir sie mit einer Ungestüme wieder hinaus, damit der Mutwille der
Menschen abgeschreckt und in Zaum gehalten werden möge. An dieser
einzigen Verrichtung kannst du die Notwendigkeit unseres Geschlechtes
abnehmen, sintemal wann die Steine von uns nicht wieder ausgetragen
würden, so müßten endlich die Gebäude, damit das Meer an die Erde
geheftet und befestiget ist, zerstört und die Gänge, durch die die
Quellen aus dem Abgrund des Meeres auf die Erde geleitet werden,
verstopft bleiben, das dann eine schädliche Konfusion und der ganzen
Welt Untergang mit sich bringen könnte.«

Ich bedankte mich dieser Kommunikation und fragte, ob es auch möglich
sein könnte, daß er mich wieder durch einen andern als den Mummelsee
nach einem andern Ort der Erde auf die Welt bringen könnte.

»Freilich, warum das nicht? Wann es nur Gottes Wille ist. Dann auf
solche Weise haben unsere Voreltern vor alten Zeiten etliche Kanaaneer,
die dem Schwert Josuas entronnen und sich aus Desperation in einen
solchen See gesprenget, in Amerikam geführet, maßen deren Nachkömmlinge
noch auf den heutigen Tag den See zu weisen wissen, aus welchem ihre
Ureltern anfänglich entsprungen.«

Als ich nun sahe, daß er über meine Verwunderung erstaunete, gleichsam
als ob seine Erzählung nicht Verwunderns würdig wäre, fragte ich ihn,
ob er dann nicht auch Seltsames und Wunderliches von uns Menschen
gesehen.

Hierauf sagte er: »Wir wundern uns an euch nichts mehrers, als daß ich
euch, da ihr doch zum ewigen, seligen Leben erschaffen, durch zeitliche
und irdische Wollüste, die doch so wenig ohn Unlust und Schmerzen als
Rosen ohne Dörner sind, dergestalt betören lasset. Ach, möcht unser
Geschlecht an euerer Stelle sein, wir möchten euerer nichtigen und
flüchtigen Zeitlichkeit Probe besser halten als ihr. Dann das Leben, so
ihr habet, ist nicht euer Leben, sondern euer Leben oder Tod wird euch
erst gegeben, wann ihr die Zeitlichkeit verlasset. Dannenhero halten
wir die Welt vor einen Probierstein Gottes, auf welchem der Allmächtige
das Gold des Menschen probieret.«

Das war das Ende unseres Gesprächs, weil wir uns dem Sitz des Königs
näherten, vor welchen ich ohn Zeremonien oder Verlust einiger Zeit
hingebracht ward. Da hatte ich nun wohl Ursache mich über seine
Majestät zu verwundern, da ich doch weder eine wohlbestellte Hofhaltung
noch einziges Gepränge, ja aufs Wenigste keinen Kanzler oder geheime
Räte, noch einzigen Dolmetschen oder Trabanten und Leibguarde, sogar
keinen Schalksnarren, noch Koch, Keller, Page oder einzigen Favoriten
oder Tellerlecker sahe, sondern rings um ihn her schwebten die Fürsten
über alle Seen, die sich in der ganzen Welt befinden, jedweder in
derjenigen Landestracht aufziehend, in welches sich sein See vom
~Centro~ der Erde aus erstreckte. Dannenhero sahe ich zugleich die
Ebenbilder der Chineser und Afrikaner, Troglodyten und Novazembler,
Tataren und Mexikaner, Samojeden und Moluccenser, ja auch von denen
so unter den ~Polis arctico~ und ~antarctico~ wohnen, das wohl ein
seltsames Spektakul war; derjenige, so ober den Pilatussee die
Obersicht trug, zog mit einem breiten, ehrbaren Bart und ein paar
Ploderhosen auf, wie ein reputierlicher Schweizer, und derjenige, so
ober den See Camarina die Aufsicht hatte, sahe beides: mit Kleidern und
Geberden einem Sizilianer so ähnlich, daß einer tausend Eide geschworen
hätte, er wäre niemalen aus Sicilia weggekommen.

Ich bedorfte nicht viel Komplimenten zu machen, dann der König fing
selbst an, gut deutsch mit mir zu reden.

»Aus was Ursache hast du dich unterfangen, uns gleichsam ganz
mutwilliger Weise so einen Haufen Steine zuzuschicken?«

»Weil bei uns einem jeden erlaubt ist an einer verschlossenen Tür
anzuklopfen.«

»Wie wann du aber den Lohn deiner fürwitzigen ~Importunität~
empfingest?«

»Ich kann mit keiner größeren Strafe beleget werden, als daß ich
sterbe. Sintemal ich aber seithero so viel Wunder erfahren und gesehen,
wie unter Millionen Menschen keiner das Glück nicht hat, würde mir mein
Tod vor gar keine Strafe zu rechnen sein.«

»Ach, elende Blindheit! Ihr Menschen könnet nur einmal sterben und ihr
Christen sollet den Tod nicht eher getrost zu überstehen wissen, ihr
wäret dann gegen Gott durch eine unzweifelhafte Hoffnung versichert.
Aber ich habe vor, diesmal weit anderes mit dir zu reden. Es ist mit
bekannt worden, daß ihr Christen euch des jüngsten Tages ehistens
versehet, weilen alles, was auf der Erden lebet, den Lastern so
schröcklich ergeben seie, also daß der allmächtige Gott nicht lange
verziehen werde. Darob entsetzten wir uns nicht wenig, wegen der
Nähe solcher erschröcklichen Zeit. Haben dich derowegen zu uns holen
lassen, um zu vernehmen, was etwan nach etlichen Wahrzeichen, die euer
Heiland für seine Ankunft hiebevor selbsten hinterlassen, vor Sorge
oder Hoffnung sein möchte. Ersuchen dich derowegen ganz holdselig, du
wollest uns bekennen, ob derjenige Glaube noch auf Erden sei, welchen
der Richter bei seiner Ankunft schwerlich mehr finden wird.«

Ich sagte, das zu beantworten seie mir viel zu hoch. Die Ankunft des
Herrn sei Gott allein bekannt.

»Nun wohlan, so sage mir, wie sich die Stände der Welt in ihrem Beruf
halten, damit ich daraus der Welt Untergang absehe. Hingegen will ich
dich, wann du mir die Wahrheit bekennst, mit einer solchen Verehrung
abfertigen, deren du dich dem Lebtag wirst zu erfreuen haben.«

Als ich nun hierauf schwieg und mich bedachte, fuhr der König fort:
»Dran! Dran! Fang am höchsten an und beschließ am niedersten. Es muß
doch sein, wann du anders wieder auf den Erdboden willst.«

Ich antwortete: »Wann ich am höchsten anfahen soll, so mach ichs billig
bei den Geistlichen, diese seind gemeiniglich alle, sie seien auch
gleich, was vor Religion sie immer wollen, rechtschaffene Verächter
der Ruhe, Vermeider der Wollüste, in ihrem Beruf begierig zur Arbeit,
geduldig gegen Verachtung, demütig bei ihren Verdiensten, hochmütig
gegen die Laster. Und gleichwie sie sich allein befleißen, Gott zu
dienen und andere Menschen mehr durch ihre Exempel als durch Worte
zum Reiche Gottes zu bringen, also haben die weltlichen hohen Häupter
allein ihr Absehen auf die liebe ~Justitia~, welche sie dann ohn
Ansehen der Person einem jedweden, Armen oder Reichen, durch die Bank
hinaus schnurgerad erteilen und widerfahren lassen. Die Kaufleute
handeln nie aus Geiz oder um Gewinns willen, sondern damit sie ihren
Nebenmenschen mit ihrer Ware, die sie zu solchem Ende aus fernen Landen
herbringen, bedient sein können. Die Wirte treiben nicht deswegen
ihre Wirtschaften, reich zu werden, sondern damit sich der Hungrige,
Durstende und Reisende bei ihnen erquicken, und sie die Bewirtung
als ein Werk der Barmherzigkeit an den müden und kraftlosen Menschen
üben können. Also suchet der ~Medicus~ nicht seinen Nutz, sondern die
Gesundheit seines Patienten, wohin dann auch die Apotheker zielen.
Die Handwerker wissen von keinen Vorteln, Lügen und Betrug, sondern
befleißen sich, ihre Kunden mit dauerhafter und rechtschaffener Arbeit
am besten zu versehen. Den Schneidern tut nichts Gestohlenes im Auge
wehe, und die Weber bleiben aus Redlichkeit arm, daß sich auch keine
Mäus bei ihnen ernähren können, denen sie ein Knäul Garn nachwerfen
müßten. Man weiß von keinem Wucher, sondern der Wohlhäbige hilft dem
Dürftigen aus christlicher Liebe ganz ungebeten. Und wann ein Armer
nicht zu bezahlen hat, ohn merklichen Schaden und Abgang seiner
Nahrung, so schenkt ihm der Reiche die Schuld aus freien Stücken. Man
spüret keine Hoffart, dann jeder weiß und bedenkt, daß er sterblich
ist. Man merket keinen Neid, dann es weiß und erkennet je einer den
andern vor ein Ebenbild Gottes, das von seinem Schöpfer geliebt wird.
Keiner erzörnt sich über den andern, weil sie wissen, daß Christus
vor alle gelitten und gestorben. Man höret von keiner Unkeuschheit
oder unordentlichen fleischlichen Begierden, sondern was so vorgehet,
das geschieht aus Begierde und Liebe zur Kinderzucht. Da findet man
keine Trunkenbolde oder Vollsäufer, sondern wann einer den andern mit
einem Trunk ehrt, so lassen sich beide nur mit einem christlichen
Räuschlein begnügen. Da ist keine Trägheit im Gottesdienst, dann
ein jeder erzeiget einen emsigen Fleiß und Eifer, wie er vor allem
andern Gott rechtschaffen dienen möge; und eben deswegen sind jetzund
so schwere Kriege auf Erden, weil je ein Teil vermeinet, der andere
diene Gott nicht recht. Es gibt keine Geizigen mehr, sondern Sparsame,
keine Verschwender, sondern Freigebige, keine Kriegsgurgeln, die Leute
berauben und verderben, sondern Soldaten die das Vaterland beschirmen,
keine mutwilligen, faulen Bettler, sondern Verächter der Reichtümer und
Liebhaber der freiwilligen Armut, keine Korn- und Weinjuden, sondern
vorsichtige Leute, die den überflüssigen Vorrat auf den besorglichen
künftigen Notfall vor das Volk aufheben und zusammenhalten.«




Das siebente Kapitel


Ich pausierte ein wenig und bedachte mich, aber der König sagte, er
hätte bereits so viel gehöret, daß er nicht mehr zu wissen begehrete,
wann ich wollte, so sollten sie mich gleich wieder an den Ort bringen,
von wo sie mich genommen. Wollte ich aber eins oder das andere
beschauen, so sollte ich in seinem Reiche sicher begleitet sein und
alsdann werde ich mit einer Verehrung abgefertigt werden, daß ich
zufrieden sein könnte. Da ich mich aber zu nichts entschließen konnte,
wandte er sich zu etlichen, die eben in den Abgrund des ~Mare del Zur~
sich begaben. »Nehmt ihn mit und bringet ihn bald wieder, damit er noch
heut auf den Erdboden gestellet werde!« Zu mir sagte er, ich möchte
mich auf einen Wunsch besinnen.

Durch ein Loch, das etliche hundert Meilen lang war, kamen wir auf den
Grund des friedsamen Meeres ~del Zur~, darauf standen Korallenzinken
so groß wie Eichbäume, von denen sie zur Speise mit sich nahmen, was
noch nicht erhärtet und gefärbet war, dann sie pflegten sie zu essen,
wie wir die jungen Hirschgeweihe. Da sahe ich Schneckenhäuser so groß
als ein Rondell und breit als ein Scheuertor. ~Item~ Perlen so dick
als Fäuste, welche sie anstatt der Eier aßen. Der Boden lag überall
mit Smaragden, Türkis, Rubinen, Diamanten und andern Edelsteinen
überstreut, gemeiniglich so groß wie Bachkiesel. Da sahe man hier und
dort gewaltige Schröffen viel Meilwegs in die Höhe ragen, die vor das
Wasser hinausgingen und lustige Insuln trugen. Sie waren rund herum mit
allerhand wunderbarlichen Meergewächsen gezieret und von mancherlei
seltsamen Kreaturen bewohnet. Die Fische aber, groß und klein, von
unzählbarer Art vagierten über uns im Wasser herum und gemahneten mich
allerdings an so vielerlei Vögel, die sich in Frühlingszeit und im
Herbst bei uns in der Luft erlustieren.

Als der, in dessen Obhut ich befohlen war, sahe, wie mir alles so
wunderbarlich vorkam und ich darüber erstaunete, daß sie als Peruaner,
Brasilianer, Mexikaner und Insulaner ~de los latrones~ dannoch so gut
deutsch redeten, da sagte er, daß sie nicht mehr als eine Sprache
könnten, die aber alle Völker auf den ganzen Umkreis der Erden in ihrer
Sprache verstünden und sie hingegen wiederum, welches daher komme,
daß ihr Geschlecht mit der Torheit des babylonischen Turmes nichts zu
schaffen hätte.

Weil sich nun meine Begleitung genugsam verproviantiert hatte, kehrten
wir in das ~Centrum~ der Erde zurück. Auf dem Wege sagte ich, die
Wunder, die ich bisher gesehen, hätten mich so gar aus mir selbst
gebracht, daß ich mich auf nichts bedenken könnte, sie wollten mir
raten, was ich von dem König begehren sollte. Meine Meinung wäre, von
ihm einen Gesundbrunnen auf meinen Hof zu erbitten, wie derjenige wäre,
der neulich von sich selbst in Deutschland entsprungen sei. Mein Führer
antwortete mir, solches würde in seines Königs Macht nicht stehen.
Darauf fragte ich nach Ursach dessen und er antwortete: »Es befinden
sich hin und wieder in der Erde leere Stätten, die sich nach und nach
mit allerhand Metallen ausfüllen, schläget sich zu Zeiten durch die
Spälte aus dem ~Centro~, davon alle Quellen getrieben werden, Wasser
darzu, welches dann um und zwischen den Metallen viel hundert Jahr
sich enthält und der Metallen edle Art und heilsame Eigenschaften an
sich nimmt, und suchet es endlich durch seinen starken Trieb einen
Auslauf, so wird das Heilwasser nach so und soviel hundert Jahren zum
allerersten ausgestoßen und tät alsdann in denen menschlichen Körpern
die wunderbarliche Wirkung, die man an solchen neuen Heilbrunnen
siehet. So es aber in schnellem Lauf durch die Metalle passieret,
vermöchte es keine Tugenden oder Kräfte von den Metallen an sich
nehmen.« Wann ich die Gesundheit, sagte er, so sehr affectiere, so
sollte ich den König ersuchen, daß er mich dem König der Salamander,
mit welchem er in Korrespondenz stünde, in eine Kur empfehle. Derselbe
könne die menschlichen Körper durch einen Edelstein begaben, daß sie
in keinem Feuer verbrennen mögen. Wenn man solche Menschen wie eine
schleimige, alte, stinkende Tabakspfeife mitten in das Feuer setze, da
verzehrten sich dann alle bösen Humores und schädlichen Feuchtigkeiten,
und komme ein Patient wieder so jung, frisch, gesund und neugeschaffen
hervor, als wann er ~Elixir Theophrasti~ eingenommen hätte.

Ich wußte nicht, ob mich der Kerl foppte oder ob es ihm ernst war, doch
bedankte ich mich der vertraulichen ~Communication~ und sagte, ich
besorge diese Kur sei mir als einem ~Cholerico~ zu hitzig. Mir würde
nichts Lieberes sein, als wann ich meinen Mitmenschen eine heilsame,
rare Quelle mit mir auf den Erdboden bringen könnte, welches ihnen zu
Nutz, dem Könige im ~Centro~ der Erden zur Ehre, mir aber zu einem
unsterblichen Namen und ewigem Gedächtnus gereichen würde. Darauf mußte
ich hören, daß der König im ~Centro~ der Erden der Ehre oder Schande,
so ihm unter den Menschen zugelegt werde, gleichviel achte.

Mithin kamen wir wiederum vor das Angesicht des Königs, da bemerkte
ich, wie die Sonne einen See nach dem andern beschiene und ihre
Strahlen bis in diese schröckliche Tiefe herunter warf, also daß den
Sylphis niemalen kein Licht mangelte. Man brauchte zum Imbiß weder Wein
noch stark Getränke, aber anstatt dessen tranken sie Perlen, als welche
noch nicht erhärtet waren, aus; die gaben ihnen treffliche Stärke.

Indessen hatte sich die Zeit genähert, daß ich wieder heim sollte,
derhalben befahl der König, ich sollte meinen Wunsch tun. Da antwortete
ich, es könnte mir keine größere Gnade widerfahren, als wann er mir
einen rechtschaffenen medicinalischen Sauerbrunn auf meinen Hof würde
zukommen lassen.

»Ist es nur das? Ich hätte vermeint, du würdest etliche große Smaragde
mit dir nehmen. Jetzt sehe ich, daß kein Geiz bei euch Christen ist.«

Mithin reichte er mir einen Stein von seltsam wechselnden Farben und
sagte: »Diesen stecke zu dir. Wo du ihn auf den Erdboden legen wirst,
daselbst wird er anfahen, das ~Centrum~ wieder zu suchen und die
bequemsten Mineralia durchgehen, bis er wieder zu uns kommt und dir
unsretwegen eine herrliche Sauerbrunnquelle zuschicket, die dir so wohl
bekommen und zuschlagen soll, als du mit Eröffnung der Wahrheit um uns
verdienet hast.«

Darauf nahm mich der Fürst vom Mummelsee wieder in sein Geleit. Diese
Heimfahrt dünkte mich viel weiter als die Hinfahrt, also daß ich
auf dritthalbtausend wohlgemessener deutscher Meilen rechnete. Auch
redete ich mit meinen Begleitern nichts. Im übrigen war ich in meiner
Phantasie mit meinem Sauerbrunn so reich, daß alle meine Gedanken und
Witz genug zu tun hatten zu beratschlagen, wo ich ihn hinsetzen und
wie ich mir ihn zu Nutz machen wollte. Da hatte ich allbereits meine
Anschläge wegen der ansehnlichen Gebäude, die ich dazusetzen mußte,
damit die Badegäste auch rechtschaffen accomodiert seien und ich ein
großes Losamentgeld aufheben möchte. Ich ersann schon, durch was vor
Schmiralia ich die ~Medicos~ dahinbringen wollte, daß sie meinen neuen
Wundersauerbrunn allen andern, ja gar den Schwalbacher vorziehen und
mir einen Haufen neuer Badegäste zuschaffen sollten. Ich machte schon
ganze Berge eben, damit sich die Ab- und Zufahrenden über keinen
mühsamen Weg beschwereten. Ich dingete schon verschmitzte Hausknechte,
geizige Köchinnen, vorsichtige Bettmägde, wachsame Stallknechte,
saubere Bad- und Brunnenverwalter und sann auch allbereits einen
Platz aus, auf welchem ich mitten im wilden Gebürge, bei meinem Hof
einen schönen, ebenen Lustgarten pflanzen und allerlei rare Gewächse
darin ziehen wollte, damit die fremden Herren Badegäste mit ihren
Frauen darin spazieren, sich die Kranken erfrischen, die Gesunden mit
allerhand kurzweiligen Spielen ergötzen und errammlen können. Da mußten
mir die ~Medici~, doch um die Gebühr, einen herrliche Tractat von
meinem Brunn und dessen köstliche Qualität zu Papier bringen, welchen
ich alsdann neben einem schönen Kupferstich, darin mein Baurenhof im
Grundriß entworfen, wohl drucken lassen konnte, aus welchem ein jeder
abwesende Kranke sich gleichsam halb gesund lesen und hoffen möchte.
Ich ließ bereits meinen Sohn von L. holen, doch dorfte er mir kein
Bader werden, dann ich hatte mir vorgenommen, meinen Gästen obzwar
nicht den Rücken, so doch aber ihren Beutel tapfer zu schröpfen.

Mit solchen reichen Gedanken und überseligem Phantasiehandel erreichte
ich wiederum die Luft, maßen mich mein Prinz allerdings mit trockenen
Kleidern aus seinem Mummelsee ans Land satzte. Doch mußte ich das
Kleinod, so er mir anfänglich gegeben, stacks von mir tun, dann ich
hätte sonst in der Luft ersaufen oder Atem zu holen den Kopf wieder in
das Wasser stecken müssen. Da er den Stein wieder zu sich genommen,
beschirmten wir einander als Leute, die einander nimmer wieder zu sehen
würden bekommen. Er duckte sich und fuhr wieder mit den seinigen in den
Abgrund. Ich aber ging mit meinem Quellenstein voll Freuden davon.

Aber ach, meine Freude währete nicht lang! Indem ich noch immerfort
Kalender machte, wie ich den köstlichen Wunderbrunn auf meinen Hof
setzen und mir darbei einen geruhigen Herrenhandel schaffen möchte,
stund ich, eh ich meiner Verirrung gewahr ward, mitten in einer Wildnus
wie Matz von Dresden beides: ohne Speis und Gewehr, dessen ich gegen
die bevorstehende Nacht wohl bedörftig gewesen wäre. Geduld, Geduld,
dein Stein wird dich aller überstandenen Not wiederum ergetzen! Gut
Ding will Weile haben! Vortreffliche Sachen werden ohne große Mühe
und Arbeit nicht erworben, sonst würde jeder Narr ohn Schnaufens und
Bartwischens einen solchen edlen Sauerbrunn zuwege bringen.

Ich trat tapferer auf die Sohlen. Der Vollmond leuchtete mir zwar fein,
aber die hohen Tannen ließen mir sein Licht nicht so wohl gedeihen,
doch kam ich soweit fort, bis ich um Mitternacht von weitem ein Feuer
gewahr ward. Etliche Waldbauren saßen darbei, die mit Harz zu tun
hatten.

Wiewohl nun solchen Gesellen nicht allezeit zu trauen, so zwang mich
doch die Not zu ihnen. Ich hinterschlich sie unversehens und sagte:
»Guten Abend, ihr Herrn!«

Da stunden und saßen sie alle sechse vor Schröcken zitternd. Dann weil
ich einer von den Längsten bin, noch schwarze Trauerkleider anhatte,
zumalen einen schröcklichen Prügel in den Händen trug, auf welchem ich
mich wie ein wilder Mann steurete, kam ihnen meine Gestalt entsetzlich
vor. Endlich erholete sich einer.

»Wer ischt dann der Hair?«

Da hörete ich, daß er schwäbischer Nation sein müßte, die man zwar
(aber vergeblich) vor einfältig schätzet, sagte derowegen, ich sei ein
fahrender Schüler, der jetzo erst aus dem Venusberg komme.

»Oho,« antwortete einer, »jetzt glaube ich, Gottlob, daß ich den
Frieden wieder erleben werde, weil die fahrenden Schüler wieder
anfangen zu reisen.«




Das achte Kapitel


Also kamen wir ins Gespräch und ich genoß so vieler Höflichkeit von
ihnen, daß sie mich hießen zu Feuer niedersitzen und mir ein Stück
schwarz Brot und magern Kühkäs anboten, welches ich gern annahm.
Endlich wurden sie so verträulich, daß sie mir zumuteten, ich sollte
ihnen als fahrender Schüler gute Wahrheit sagen. Da fing ich an einem
nach dem andern auf seine Hand hin aufzuschneiden, was ich meinete,
daß es ihnen wohl gelegen sei. Sie begehreten weiterhin allerhand
fürwitzige Künste von mir zu lernen, ich aber vertröstete sie auf den
künftigen Tag, und begehrete, daß sie mich ein wenig ruhen wollten
lassen. Legte mich also beiseits, mehr zu horchen als zu schlafen. Je
mehr ich nun schnarchte, je wachsamer sie sich erzeigeten. Sie stießen
die Köpfe zusammen und fingen an zu beraten, wer ich sein möchte. Vor
keinen Soldaten wollten sie mich halten, weil ich ein schwarz Kleid
antrug, und vor keinen Bürgerskerl konnten sie mich schätzen, weil ich
zu einer solchen ungewöhnlichen Zeit so fern von den Leuten in das
Mückenloch (so heißet der Wald) angestochen käme. Zuletzt beschlossen
sie, ich müßte dannoch ein lateinischer Handwerksgeselle sein, der
verirrt wäre, oder ein fahrender Schüler, weil ich so trefflich
wahrsagen konnte.

»Ja,« fing einer an, »er hat darum doch nicht alles gewußt. Etwan ist
er ein loser Krieger und hat sich so verkleidet, unser Viehe und die
Schliche im Wald auszukunden. Ach, daß wir es wüßten, wir wollten ihn
schlafen legen, daß er das Aufstehen vergessen sollte!«

Indessen lag ich dort und spitzte die Ohren. Ich gedachte: werden mich
diese Knollfinken angreifen, so muß mir zuvor einer oder drei ins Gras
beißen.

Demnach nun diese ratschlagten und ich mich mit Sorgen ängstigte,
ward mir gähling, als ob ein Bettnässer bei mir läge, dann ich lag
unversehens ganz naß. ~O mirum!~ Da war Troja verloren! Alle meine
trefflichen Anschläge waren dahin, dann ich merkte am Geruch, daß es
mein Sauerbrunn war. Da geriet ich vor Zorn und Unwillen in eine solche
Raserei, daß ich mich beinahe mit den sechs Bauren eingelassen und
herumgeschlagen hätte.

»Ihr gottlosen Flegel! An diesem Sauerbrunn, der auf meiner Lagerstätte
hervorquillet, könnet ihr merken, wer ich sei! Es wäre kein Wunder, ich
strafe Euch alle, daß euch der Teufel holen möchte, weil ihr so böse
Gedanken traget.«

Machte darauf so bedrohliche und erschröckliche Mienen, daß sie sich
alle vor mir entsatzten. Doch kam ich wieder zu mir selber und dachte,
besser den Sauerbrunn als das Leben verloren, gab ihnen derhalben gute
Worte und sagte: »Stehet auf und versuchet den herrlichen Sauerbrunn,
den ihr und alle Harz- und Holzmacher hinfort in dieser Wildnus
meinetwegen zu genießen haben werdet.«

Sie sahen einander an wie lebendige Stockfische, bis sie merkten, daß
ich fein nüchtern aus meinem Hut den ersten Trunk tät. Da stunden sie
nacheinander vom Feuer auf, besahen das Wunder, versuchten das Wasser
und begannen zu lästern: Sie wollten, daß ich mit meinem Sauerbrunn an
einen andern Ort geraten wäre, dann sollte ihre Herrschaft dessen inne
werden, so müßte das ganze Amt Dornstädt fröhnen und Wege darzu machen.

»Dahingegen«, sagte ich, »habet ihr dessen alle zu genießen. Eure
Hühner, Eier, Butter, Viehe und alles könnet ihr besser ans Geld
bringen.«

»Nein, nein,« riefen sie, »nein! Die Herrschaft setzt einen Wirt hin,
der wird allein reich und wir müssen seine Narren sein, ihm Wege und
Stege erhalten und werden keinen Dank darzu haben!«

Zuletzt entzweiten sie sich, zween wollten den Sauerbrunn behalten,
vier muteten mir zu, ich sollte ihn wieder abschaffen. Weil aber
nunmehr Tag vorhanden war und ich nichts mehr da zu tun hatte, sagte
ich, wann sie nicht wollten, daß alle Kühe im ganzen bayersbrunner Tal
rote Milch geben sollten, solang der Brunn liefe, so sollten sie mir
alsobald den Weg in Seebach weisen. Sie gaben mir zwei mit, maßen sich
einer allein bei mir forchtete.

Also schied ich von dannen und obzwar dieselbe ganze Gegend unfruchtbar
war und nichts als Tannzapfen trug, so hätte ich sie doch noch elender
verfluchen mögen, weil ich alle meine Hoffnung daselbst verloren. --
Nach vieler Mühe und Arbeit kam ich gegen Abend wieder heim auf meinen
Baurenhof und sahe, daß mein Knän mir wahrgesagt hatte: nichts als müde
Beine und den Hergang vor den Hingang würde ich von dieser Wallfahrt
haben.

Nach meiner Heimkunft hielt ich mich gar eingezogen, meine größte
Freude und Ergötzung war, hinter den Büchern zu sitzen, deren ich mir
dann viel beischaffte, so von allerhand Sachen handelten, sonderlich
die eines großen Nachsinnens bedörfen. Aber ~Grammaticam~ und
~Arithmeticam~, ~Mathematicam~ und ~Geometriam~ auch ~Astronomiam~
warf ich bald von mir, teils sie mir gar bald erleidet und ich ihrer
überdrüssig ward, teils sie mich zwar trefflich erlustigten aber mir
endlich auch falsch und ungewiß vorkamen, also, daß ich mich auch nicht
länger mit ihnen schleppen mochte. Bei der Lullischen Kunst befand ich
viel Geschrei und wenig Wolle. Ich machte mich hinter die ~Kabbala~ der
Hebräer und ~Hieroglyphicas~ der Egypter, fand aber als Allerletztes
von allen meinen Künsten und Wissenschaften, daß keine bessere sei als
~Theologia~.

Nach derselben Richtschnure erfand ich vor die Menschen eine Art
zu leben, die mehr englisch als menschlich sein könnte. Es sollte
sich meines Davorhaltens eine Gesellschaft zusammen tun beides:
von verehelichten als ledigen so Manns- als Weibspersonen, die
auf Manier der Wiedertäufer allein sich beflissen, unter einem
verständigen Vorsteher durch ihrer Hände Arbeit ihren Unterhalt zu
gewinnen und sich die übrige Zeit mit dem Lob und Dienst Gottes und
um ihrer Seelen Seligkeit zu bemühen. Ich hatte hiebevor in Ungarn
auf den wiedertäuferischen Höfen ein solches Leben gesehen und vor
das seligste in der ganzen Welt geschätzet, dann sie kamen mir in
ihrem Tun und Leben allerdings für wie die jüdischen Essäer. Sie
hatten erstlich große Schätze und überflüssige Nahrung, die sie aber
keineswegs verschwendeten. Kein Fluch, Murmelung, noch Ungeduld ward
bei ihnen gespüret, ja, man hörete kein unnützes Wort. Da sahe ich
Handwerker in ihren Werkstätten arbeiten, als wann sie es verdingt
hätten. Ihr Schulmeister unterrichtete die Jugend, als wann sie alle
seine leiblichen Kinder gewesen wären. Nirgends sahe ich Manns- und
Weibsbilder untereinander vermischt, sondern an jedem bestimmten Ort
auch jedes Geschlecht absonderlich seine obliegend Arbeit verrichten.
Ich fand Zimmer, in welchen nur Kindbetterinnen waren, die ohne
Obsorge ihrer Männer durch ihre Mitschwestern mit aller notwendigen
Pflege samt ihren Kindern reichlich versehen wurden. Andere sonderbare
Säle standen voll Wiegen mit Säuglingen, die von andern Weibern, das
waren Witwen, beobachtet wurden, daß sich deren Mütter ferners nicht
um sie bekümmern durften, als wann sie täglich zu dreien gewissen
Zeiten kamen, ihnen ihre mildreichen Brüste zu bieten. Anderswo sahe
ich das weibliche Geschlecht sonst nichts tun als spinnen, also daß man
über die hundert Kunkeln oder Spinnrocken in einem Zimmer beieinander
antraf. Da war eine die Wäscherin, die andere die Bettmacherin, die
dritte Viehmagd, die vierte Schüsselwäscherin, die fünfte Kellerin, die
sechste hatte das weiße Zeug zu verwalten und also auch die übrigen
alle wußten eine jede, was sie tun sollten. Und gleichwie die Ämter
unter dem weiblichen Geschlecht ordentlich ausgeteilet waren, also
wußte auch unter den Männern und Jünglingen ein jeder sein Geschäft.
Die Kranken hatten Wärter und Wärterin und stund ihnen ein allgemeiner
~Medicus~ und Apotheker bei, wiewohl sie wegen löblicher Diät und
guter Ordnung selten erkrankten. Sie hatten ihre gewissen Stunden
zum Essen und Schlafen, aber keine einzige Minute zum Spielen noch
Spazieren, außerhalb die Jugend, welche mit ihrem Präceptor jedesmal
nach dem Essen der Gesundheit halber eine Stunde spazierte. Da war kein
Zorn, kein Eifer, keine Rachgier, kein Neid, keine Feindschaft, keine
Sorge um Zeitliches, keine Hoffart, keine Reue. Kein Mann sahe sein
Weib, als wann er auf die bestimmte Zeit sich mit derselben in seiner
Schlafkammer befand, in welcher er sein zugerichtetes Bette und sonst
nichts darbei als einen Wasserkrug und weißen Handzwilch fand, damit
sie mit gewaschenen Händen schlafen gehen und des Morgens an die Arbeit
aufstehen möchten. Und alle hießen einander Schwester und Bruder, und
war doch solche ehrbare Verträulichkeit keine Ursache unkeusch zu sein.
Ein solches seliges Leben, wie diese Wiedertäuferischen Ketzer führten,
hätte ich gern auch aufgebracht. Und hätte als ein anderer ~Dominicus~
oder ~Franciscus~ einer solchen vereinigten Christengesellschaft
meinen Hof und ganzes Vermögen zum besten gegeben, unter denselben ein
Mitglied zu sein. Aber mein Knän profezeite mir stracks, daß ich wohl
nimmermehr solche Bursche zusammenbringen würde.




Das neunte Kapitel


Denselbigen Herbst näherten sich französische, schwedische und
hessische Völker, sich bei uns zu erfrischen, deswegen dann jedermann
sich selbst samt seinem Viehe und besten Sachen in die hohen Wälder
flüchtete. Ich machte es wie meine Nachbarn und ließ das Haus ziemlich
leer stehen, in welches ein reformierter schwedischer Obrister logieret
ward. Derselbige fand in meinem Kabinett noch etliche Bücher, dann
ich in der Eil nicht alles hinwegbringen konnte, und unter andern
einzige mathematische und geometrische Abrisse, auch etwas vom
Fortifikationswesen. Er schloß deshalben, daß sein Quartier keinem
gemeinen Bauren zuständig sein müßte, fing derowegen an, sich um meine
Person zu erkundigen und ihr nach zu trachten, maßen er selbsten durch
courtoise Zuentbietungen und untermischte Drohworte mich dahin brachte,
daß ich mich zu ihm auf meinem Hof begab. Mit großer Freundlichkeit
brachte er zu Wege, daß ich ihm mein Geschlecht und Herkommen und alle
meine Beschaffenheit vertraute. Er verwunderte sich, daß ich mitten im
Kriege meine Gaben, die mir Gott verliehen, hinter dem Ofen und beim
Pflug verschimmeln lasse. Wenn ich schwedische Dienste annehmen würde,
so wüßte er, daß mich meine Qualitäten und Kriegswissenschaften bald
hoch bringen würden. Ich ließ mich hiezu kaltsinnig an. Aber er drang
weiter in mich, maßen ihm von Torstensohn ein Regiment versprochen
sei, wann er ein solches erhalten würde, woran er dann gar nicht
zweifle, so wolle er mich alsbald zu seinem Obrist-Leutnant machen. Mit
dergleichen Worten machte er mir das Maul ganz wässerig und weilen
noch schlechte Hoffnung auf den Frieden war und ich deswegen sowohl
fernerer Einquartierung als gänzlichen Ruins unterworfen, resolvierete
ich mich wieder um mitzumachen, sofern er mir seine Parola halten und
die Obrist-Leutnantstelle geben wollte.

Also ward die Glocke gegossen, ich ließ meinen Knän holen, derselbe
war noch mit meinem Viehe zu Bayrischbrunn, verschrieb ihm meinen Hof
vor Eigentum, doch daß ihn nach seinem Tod der Magdsohn erben sollte,
weil kein ehelicher Erbe vorhanden. Folgends holete ich mein Pferd und
was ich noch an Geld und Kleinodien hatte. Da ward die Einquartierung
plötzlich aufgehoben und wir mußten, ehe wir uns dessen versahen zur
Hauptarmee marschieren.

Die torstensohnischen Promessen, mit denen sich der Obrist auf meinem
Hof breit gemachet, waren bei weitem nicht so groß, als er vorgeben, er
ward vielmehr nur über die Achsel angesehen. Und demnach er argwöhnete,
daß ich mich bei ihm in die Länge nicht gedulden würde, dichtete er
Briefe, als wenn er in Livland, allwo er zu Haus war, ein frisch
Regiment zu werben hätte, und überredete mich, daß ich gleich ihm zu
Wismar aufsaß und mit nach Livland fuhr. Allein er hatte kein Regiment
zu werben und war auch sonsten ein blutarmer Edelmann.

Obzwar nun ich mich hatte zweimal betrügen und so weit hinweg
führen lassen, so ging ich doch auch das dritte Mal an, dann er
wiese mir Schreiben vor, die er aus Moskau bekommen, in welchen ihm
hohe Kriegschargen angetragen wurden. Und weil er gleich mit Weib
und Kindern aufbrach, dachte ich, er wird ja um der Gänse willen
nicht hinziehen. -- An der reußischen Grenze begegneten uns aber
unterschiedliche abgedankte deutsche Soldaten, vornehmlich Offizierer,
also daß mir anfing zu graueln.

»Was Teufels machen wir! Wo Krieg ist ziehen wir hinweg, und wo es
Friede und die Soldaten abgedankt werden, da kommen wir hin?«

Er gab mir immer gute Worte, ich sollte ihn nur sorgen lassen, er wüßte
besser, was zu tun sei.

Nachdem wir nun sicher in der Stadt Moskau angekommen, konferierte mein
Obrist täglich mit den Magnaten und vielmehr noch mit dem Metropoliten.
Endlich gab er mir bekannt, daß es nichts mehr mit dem Krieg wäre, und
daß ihn sein Gewissen treibe, die griechische Religion anzunehmen. Sein
treuherziger Rat wäre, weil er mir ohndas nunmehr nicht helfen könnte,
wie er versprochen, ich sollte ihm nachfolgen. Des Zaren Majestät hätte
bereits gute Nachricht von meiner Person und vortrefflichen Qualitäten,
die würden gnädigst belieben, sofern ich mich fügen wollte, mich als
einen Kavalier mit einem stattlichen Gut und vielen Untertanen zu
begnadigen.

Ich ward hierüber ganz bestürzt, deswegen ich dann, eh ich mich auf
eine Antwort resolvieren konnte, lange stillschwieg. Endlich brachte
ich vor, ich wäre gekommen ihrer zarischen Majestät als ein Soldat zu
dienen, seien nun dieselbe meiner Kriegsdienste nicht bedörftig, so
könnte ich nichts ändern, daß aber dieselbe mir eine so hohe zarische
Gnade allergnädigst widerfahren zu lassen geruhten, wäre mir mehr
Pflicht zu rühmen, als solche alleruntertänigst zu acceptieren, weil
ich mich meine Religion zu ändern noch zurzeit nicht entschließen
könnte, wünschete vielmehr, daß ich wiederum im Schwarzwald auf meinem
Baurenhof säße.

Hierauf antwortete er: »Der Herr tue nach seinem Belieben, allein
ich hätte vermeinet, wann Ihn Gott und das Glück grüßeten, so sollte
Er beiden billig danken. Wann Er sich ja nicht helfen lassen und Er
gleichsam wie ein Prinz leben will, so verhoffe ich gleichwohl, Er
werde davor halten, ich habe an Ihm das Meinige nach äußersten Vermögen
zu tun keinen Fleiß gesparet.«

Daraufhin machte er einen tiefen Bückling, ging seines Wegs und ließ
mich dort sitzen, ohn daß er zulassen wollte, ihm nur bis zur Tür das
Geleite zu geben.

Als ich nun ganz perplex dasaß und meinen damaligen Zustand
betrachtete, hörete ich zween reußische Wägen vor unserm Losament.
Sahe darauf zum Fenster hinaus und wie mein guter Herr Obrister mit
seinen Söhnen in dem einen und die Frau Obristin mit ihren Töchtern in
den andern einstieg. Es waren großfürstliche Fuhren und Livrei zumalen
etliche Geistliche dabei, so diesem Ehevolk gleichsam aufwarteten und
allen guten, geneigten Willen erzeugeten.




Das zehent Kapitel


Von dieser Zeit an ward ich zwar nicht offentlich, sondern heimlich
durch etliche Strelitzen verwachet und mein Obrister oder die Seinigen
kamen mir nicht ein Mal mehr zu Gesicht. Damals satzte es seltsame
Grillen und viele graue Haare auf meinem Kopf. Ich machte Kundschaft
mit den Deutschen, die sich von Kauf- und Handwerksleuten in Moskau
~ordinari~ aufhalten, und klagte ihnen mein Anliegen. Sie gaben
mir Trost und Anleitung, wie ich wieder mit guter Gelegenheit nach
Deutschland kommen könne. Sobald sie aber Wind bekamen, daß der Zar
mich im Land zu behalten entschlossen sei und mich dazu drängen wollte,
wurden sie alle zu Stummen an mir, ja sie entäußerten sich meiner und
es ward mir schwer, auch nur vor meinen Leib Herberge zu bekommen;
Pferd und Sattelzeug war bereits verzehret. Als ich dann alle Dukaten
aus meinen Kleidern getrennt, fing ich an, meine Ringe und Kleinodien
zu versilbern. Indessen lief ein Vierteljahr herum, nach welchem
oftgemeldter Obrister samt seinem Hausgesind umgetauft und mit einem
ansehnlichen Gut und vielen Untertanen versehen ward.

Damals ging ein Mandat aus, daß man wie unter den Einheimischen so
auch unter den Fremden keine Müßiggänger bei hoher unausbleiblicher
Strafe leiden sollte, als die den Arbeitenden nur das Brot vor dem
Maul wegfressen. Was von Fremdem nicht arbeiten wollte, das sollte in
einem Monat das Land verlassen. Also schlugen sich unserer bei fünfzig
zusammen, der Meinung den Weg nach Deutschland miteinander zu machen.
Wir wurden aber nicht zwei Stunden weit von der Stadt von reußischen
Reutern eingeholet mit Vorwand, daß ihre zarische Majestät ein groß
Mißfallen hätte, daß wir uns frevelhafter Weise unterstanden, in so
starker Anzahl zusammen zu rotten und ohn Paß dero Land durchzögen. Auf
unserm Rückwege erfuhr ich, wie mein Handel beschaffen war, dann der
Führer sagte mir ausdrücklich, daß die zarische Majestät mich nicht aus
dem Land lassen würden, sein treuherziger Rat wäre, ich sollte mich in
dero allergnädigsten Willen fügen, zu ihrer Religion übertreten, sonst
ich wider Willen als ein Knecht dienen müßte. Einen so wohlerfahrenen
Mann wolle ihre zarische Majestät nicht aus dem Lande lassen.

Ich verringerte mich bescheidentlich ob meiner Tugend und
Wissenschaften mit Versicherung, daß ich an meinem äußersten Vermögen
nichts verwinden lassen würde, sofern ich in einzigerlei Wege ihrer
zarischen Majestät ohn Beschwerung meines Gewissens und ohne meine
Religion zu ändern, dienen könnte.

Ich ward von den andern abgesondert und zu einem Kaufherrn logiert,
allwo ich nunmehr offentlich verwachet, hingegen aber täglich mit
herrlichen Speisen und köstlichem Getränk vom Hof aus versehen wurde.
Hatte auch täglich Leute, die mir zusprachen und mich hin und wieder
zu Gast luden, sonderlich einer. Dieser diskurierte mehrenteils mit
mir von allerhand mechanischen Künsten, ~item~ Kriegs- und anderen
Maschinen, vom Fortifikationswesen und der Artollerei mit freundlichen
Gesprächen, dann ich konnte schon ziemlich reußisch reden. Als er
unterschiedliche Mal auf den Busch geklopft und keine Hoffnung fassen
konnte, daß ich mich im geringsten ändern würde, so bat er mich, ich
sollte doch dem großen Zar zu Ehren ihrer Nation etwas von meinen
Wissenschaften mitteilen, ihr Zar würde meine Willfährigkeit mit hohen
kaiserlichen Gnaden erkennen. Darauf antwortete ich, meine ~Affection~
wäre jederzeit dahin gestanden.

Als er nun solche Offerten verstund, sagte er, daß ihre zarische
Majestät allergnädigst bedacht wären, in dero Landen selber Salpeter
zu graben und Pulver zurichten zu lassen, weil aber niemand unter
ihnen wäre, der damit umgehen könnte, würde ich der zarischen Majestät
einen angenehmen Dienst erweisen, wann ich mich des Werks unterfinge,
sie würden mir hierzu Leute und Mittel genug an die Hand schaffen.
Er vor seine Person wolle mich aufs aufrichtigste gebeten haben, ich
sollte solches allergnädigstes Ansinnen nicht abschlagen, dieweilen
sie bereits genugsam Nachricht hätten, daß ich mich auf diese Sachen
trefflich wohl verstünde. Darauf sagte ich mit courtoisen Worten zu,
soferne ihre zarische Majestät gnädigst geruhten, mich in meiner
Religion passieren zu lassen. So ward dieser Reuße trefflich lustig,
also daß er mir mit dem Trunk mehr zusprach als ein Deutscher.

Am andern Tag kamen vom Zar zween Knesen und ein Dolmetsch, die
ein endlichs mit mir beschlossen und von wegen des Zaren mir ein
köstlich reußisch Kleid verehreten. Also fing ich gleich etliche
Tage hernach an, Salpetererde zu suchen und meinen Leuten zu lernen,
wie sie dieselbe von der Erde separieren und läutern sollten. Mithin
verfertigte ich die Abrisse zu einer Pulvermühle und lehrete andere
die Kohlen brennen, daß wir also in ganz kurzer Zeit sowohl des
besten Pirsch- als des groben Stückpulvers eine ziemliche Quantität
verfertigten, dann ich hatte Leute genug und darneben auch meine
sonderbaren Diener, die mir aufwarteten, oder besser zu sagen, die
mich hüten und verwahren sollten.

Ich war einsmals geschäftig auf den Pulvermühlen, die ich hatte
außerhalb Moskaus an den Fluß bauen lassen, da ward unversehens Alarm,
weilen sich die Tataren bereits vier Meilen weit auf hunderttausend
Pferde stark befanden, das Land plünderten und also immerhin
fortavancierten. Wir mußten uns an Hof begeben, allwo wir aus des
Zars Rüstkammer und Marstall montiert wurden. Ich zwar ward anstatt
des Kürasses mit einem gesteppten seidenen Panzer angetan, welcher
jeden Pfeil aufhielt, aber vor keiner Kugel schußfrei sein konnte;
Stiefeln, Sporen, und eine fürstliche Hauptzier mit einem Reiherbusch,
samt einem Säbel, der Haar schur, mit lauter Gold beschlagen und
Edelsteinen versetzt, wurden mir dargegeben. Von des Zaren Pferden ward
mir ein solches unterzogen, dergleichen ich zuvor mein Lebtag keines
gesehen, geschweige geritten. Ich und das Pferdzeug glänzten von Gold,
Silber, Edelsteinen und Perlen. Ich hatte eine stählerne Streitkolbe
angehangen. Mir folgte eine weiße Fahne mit einem doppelten Adler,
welcher von allen Orten und Winkeln gleichsam Volk zuschneiete, also
daß wir eh zwei Stunden verzogen bei vierzig und nach vier Stunden bei
sechzigtausend Pferde stark waren.

Es ist meiner Histori an diesem Treffen nicht viel gelegen, ich will
allein dies sagen, daß wir die Tataren, so mit müden Pferden und vielen
Beuten beladen anzogen, urplötzlich in einem ziemlich tiefen Gelände
antrafen, als sie sich dessen am allerwenigsten versahen. Im ersten
Angriff sagte ich zu meinen Nachfolgern in reußischer Sprache: »Nun
wohlan, es tue jeder wie ich!«

Solches schrieen sie einander zu. Dem ersten, welcher ein ~Mirsa~ war,
schlug ich den Kopf entzwei. Die Reußen folgten meinem heroischen
Exempel, so daß die Tataren sich in allgemeine Flucht wandten. Ich tät
wie ein Rasender oder wie einer, der aus Desperation den Tod sucht und
nicht finden kann. Was mir vorkam, schlug ich nieder, es wäre gleich
Tatar oder Reuße gewesen. Und die, so vom Zar auf mich bestellet waren,
drangen mir so fleißig nach, daß ich allezeit einen sichern Rücken
behielt. Die Luft flog voller Pfeile, als wann Immen geschwärmt hätten,
wovon mir dann einer in Arm zu teil wird. Eh ich den Pfeil auffing,
lachte mein Herz in meinem Leib an solcher Blutvergießung, da ich aber
meine eigen Blut fließen sahe, verkehrete sich das Lachen in unsinnige
Wut. Demnach sich aber diese grimmigen Feinde in eine hauptsächliche
Flucht wandten, ward mir von etlichen Knesen im Namen des Zaren
befohlen, ihrem Kaiser die Botschaft zu bringen, ich hatte hundert
Pferde zur Nachfolge. Da ritt ich durch die Stadt der zarischen Wohnung
zu und ward von allen Menschen mit Frohlocken und Glückwünschung
empfangen. Sobald ich aber von dem Treffen Bericht erstattet, mußte ich
meine festlichen Kleider wieder ablegen, welche wiederum in des Zaren
Kleiderbehaltnus aufgehoben wurden, wiewohl sie samt dem Pferdgezeug
über und über mit Blut besprengt und besudelt waren und also fast gar
zunicht gemachet waren. Sie sollten mir zum wenigsten samt dem Pferd
als Ehrengabe überlassen worden sein.

Solang meine Wunde zu heilen hatte, ward ich allerdings fürstlich
traktieret. Ich ging in einem Schlafpelz von göldenem Stück mit Zobel
gefüttert, wiewohl der Schade weder tötlich noch gefährlich war, und
ich habe die Tage meines Lebens niemals keiner solchen fetten Küchen
genossen als eben damals. Solches aber war alle meine Beute, die ich
von meiner Arbeit hatte, ohn das Lob, so mir der Zar verliehe.

Als ich gänzlich heil war, ward ich mit einem Schiff die Wolga hinunter
nach Astrachan geschickt, daselbsten wie in Moskau eine Pulvermacherei
anzuordnen, weil dem Zar unmöglich war, diese Grenzfestungen allezeit
von Moskau aus mit frischem und gerechtem Pulver zu versehen. Ich ließ
mich gern gebrauchen, weil ich Promessen hatte, der Zar würde mich nach
Verrichtung solchen Geschäftes wiederum in Holland fertigen und mir,
meinen Verdiensten gemäß, ein namhaftes Stück Geld mitgeben.

Als ich aber im besten Tun war und mich außerhalb der Festung über
Nacht in einer Pulvermühle befand, ward ich von einer Schar Tataren
diebischenweise gestohlen und aufgehoben, weit ins Land hinein
verschleppt und endlich um etliche chinesisch Kaufmannswaren den
niuchischen Tataren vertauscht, welche mich nachher dem König von
Korea als ein sonderbares Präsent verehreten. Daselbst ward ich wert
gehalten, und weil ich dem König lehrete, wie er mit dem Rohr, auf
der Achsel liegend und mit dem Rücken gegen die Scheibe gekehrt,
dannoch ins Schwarze treffen könnte, schenkte er mir die Freiheit und
fertigte mich durch ~Japonia~ nach ~Makao~ zu den Portugesen. Etlich
Kaufleute nahmen mich mit ihren Waren nach Alexandria in Egypten, und
von dort kam ich nach Konstantinopel. Weil aber der türkische Kaiser
eben damalen etliche Galeeren wider die Venediger ausrüstete, mußten
viel türkische Kaufleute ihre christlichen Sklaven um bare Bezahlung
hergeben, worunter ich mich dann als ein junger, starker Kerl auch
befand. Also mußte ich lernen rudern. Aber solche schwere Dienstbarkeit
währete nicht über zween Monat, dann unsere Galeere ward in ~Levante~
von denen Venetianern ritterlich übermannet und ich aus der türkischen
Gewalt erlediget.

Ich bekam leichtlich einen Paß, weil ich nach Rom und Loretto
pilgerweis wollte, um Gott vor meine Erledigung zu danken.

Von dannen kam ich über den Gotthart durchs Schweizerland wieder auf
den Schwarzwald zu meinem Knän, welcher meinen Hof treu bewahret. Ich
brachte nichts besonders heim als einen Bart, der mir in der Fremde
gewachsen war.

Indessen war der deutsche Friede geschlossen worden, also daß ich bei
meinem Knän in sicherer Ruh leben konnte. Ich ließ ihn sorgen und
hausen und satzte mich hinter die Bücher, welches dann beides: meine
Arbeit und Ergetzung war.




Das elfte Kapitel


Ich lase einsmals, was das Orakel den römischen Abgesandten, als sie es
fragten, was sie tun müßten, damit ihre Untertanen friedlich regiert
würden, zur Antwort gabe: »~Nosce te ipsum~«, das ist: Es soll sich
jeder selbst erkennen. Solches machte, daß ich mich hintersann und
Rechnung über mein geführtes Leben begehrete. Da sagte ich alsdann zu
mir selbst:

Dein Leben ist kein Leben gewesen sondern ein Tod, deine Tage ein
schwerer Schatten, deine Jahre ein schwerer Traum, deine Wollüste
schwere Sünden, deine Jugend eine Phantasei, deine Wohlfahrt ein
Alchimistenschatz, der zum Schornstein hinausfähret und dich verläßt,
eh du dich dessen versiehst. Du hast im Krieg viel Glück und Unglück
eingenommen, bist bald hoch, bald nieder, bald groß, bald klein, bald
reich, bald arm, bald fröhlich, bald betrübt, beliebt und verhaßt,
geehrt und veracht gewesen -- aber nun du, meine arme Seele, was hast
du von dieser ganzen Reise zuwege gebracht?

Arm bin ich an Gut, mein Herz ist beschwert mit Sorgen, zu allem
Guten bin ich faul, träg und verderbt. Mein Gewissen ist ängstlich
und beladen, ich bin mit Sünden überhäuft und abscheulich besudelt.
Der Leib ist müde, der Verstand verwirrt, die Unschuld ist hin, meine
beste Jugend verschlissen, die edle Zeit verloren. Nichts ist, das mich
erfreuet, ich bin mir selber feind.

Mit solchen Gedanken quälte ich mich täglich und eben damals kamen mir
etliche Schriften des Antonio de Guevara unter die Hände, davon ich
etwas zum Beschluß hierher setze, weil sie kräftig waren, mir die Welt
vollends zu verleiten.

Diese lauten also:

~Adieu~ Welt, dann auf dich ist nicht zu trauen. In deinem Haus ist
das Vergangene schon verschwunden, das Gegenwärtige verschwindet uns
unter den Händen, das Zukünftige hat nie angefangen, also daß du ein
Toter bist unter den Toten und in hundert Jahren läßt du uns nicht eine
Stunde leben.

~Adieu~ Welt, dann du nimmst uns gefangen und läßt uns nicht wieder
ledig, du bindest uns und lösest uns nicht wieder auf, du tötest ohne
Urteil, begräbst ohne Sterben. Bei dir ist keine Freude ohne Kummer,
kein Fried ohn Uneinigkeit, keine Ruhe ohne Forcht, keine Fülle ohne
Mängel, keine Ehre ohne Makel, kein Gut ohne bös Gewissen, keine
Freundschaft ohne Falschheit.

~Adieu~ Welt, dann in deinem Palast dienet man ohn Entgelt, man
liebkoset, um zu töten, man erhöhet, um zu stürzen, man hilft, um zu
fällen, man ehrt, um zu schänden, man straft ohn Verzeihen.

Behüt dich Gott, Welt, dann in deinem Haus werden die großen Herren
und Favoriten gestürzet, die Unwürdigen herfürgezogen, Verräter mit
Gnaden angesehen, Getreue in Winkel gestellet, Unschuldige verurteilet,
den Weisen und Qualifizierten gibt man Urlaub, den Ungeschickten große
Besoldung, den Hinterlistigen wird geglaubet, und Aufrichtige und
Redliche haben keinen Kredit. Ein jeder tut, was er will, und keiner,
was er soll.

~Adieu~ Welt, dann in dir wird niemand mit seinem rechten Namen
genennet, den Vermessenen nennt man kühn, den Verzagten fürsichtig,
den Ungestümen emsig, den Nachlässigen friedsam, ein Verschwender wird
herrlich genannt, ein Karger eingezogen. Einen hinterlistigen Schwätzer
und Plauderer nennet man beredt, den Stillen einen Narren oder
Phantasten, einen Ehebrecher und Jungfrauenschänder nennt man einen
Buhler, einen Unflat nennt man Hofmann, einen Rachgierigen eifrig,
einen Sanftmütigen einen Phantasten.

~Adieu~ Welt, dann du verführest jedermann: den Ehrgeizigen verheißest
du Ehre, dem Unruhigen Veränderung, dem Hochtragenden Fürstengnade, dem
Nachlässigen Ämter, Fressern und Unkeuschen Freude und Wollust, Feinden
Rache, Dieben Heimlichkeit.

~Adieu~ Welt, dann in deinem Palast findet weder Wahrheit noch Treue
Herberge! Wer mit dir redet, wird verschamt, wer dir trauet, betrogen,
wer dir folget, verführt. Du betreugst, stürzest, schändest, besudelst,
drohest, vergissest jedermann; dannenhero weinet, seufzet, jammert,
klaget und verderbt jedermann und jedermann nimmt ein Ende. Bei dir
siehet und lernet man nichts, als einander hassen bis zum Würgen, reden
bis zum Lügen, lieben bis zum Verzweifeln, handeln bis zum Stehlen,
bitten bis zum Betrügen, sündigen bis zum Sterben.

Behüt dich Gott, Welt, dann dieweil man dir nachgehet verzehret man
die Zeit in Vergessenheit, die Jugend mit Rennen, Laufen, Spielen,
die Mannheit mit Pflanzen und Bauen, Sorgen und Klagen, Kaufen und
Verkaufen, Zanken, Hadern, Kriegen, Lügen und Betrügen, das Alter in
Jammer und Elend, ~in summa~ nichts als Mühe und Arbeit bis in den Tod.

~Adieu~ Welt, dann niemand ist mit dir content oder zufrieden. Ist er
arm, so will er haben, ist er reich, so will er gelten, ist er veracht,
so will er hoch steigen, ist er beleidigt, so will er sich rächen, ist
er in Gnaden, so will er viel gebieten, ist er lasterhaftig, so will er
nur bei gutem Mut sein.

~Adieu~ Welt, dann bei dir ist nichts beständig. Die hohen Türme werden
vom Blitz erschlagen, die Mühlen vom Wasser hinweggeführet, das Holz
wird von Würmern, das Korn von Mäusen, die Frucht von Raupen, die
Kleider von Schaben gefressen. Das Viehe verdirbt vor Alter, der Mensch
vor Krankheit.

O Welt, behüt dich Gott, dann in deinem Haus führet man weder ein
heilig Leben noch einen gleichmäßigen Tod, der eine stirbt in der
Wiege, der ander in der Jugend auf dem Bette, der dritt am Strick, der
viert am Schwert, der fünft am Rad, der sechst auf dem Scheiterhaufen,
der siebend im Weinglas, der acht in Freßhafen, der neunt verworgt am
Gift, der zehnt durch Zauberei, der elft stirbt in der Schlacht, der
zwölft ertränkt seine arme Seel im Tintenfaß.

Behüt dich Gott, Welt, dann mich verdreußt deine ~Conversation~!
Das Leben, das du uns gibst, ist eine elende Pilgerfahrt, ein
unbeständiges, ungewisses, hartes, rauhes, hinflüchtiges und unreines
Leben voll Armseligkeit und Irrtum. Du lässest dich der Bitterkeit
des Todes, mit deren du umgeben und durchsalzen bist, nicht genügen,
sondern betreugst noch darzu die meisten mit deinem Schmeicheln. Du
gibst aus dem goldenen Kelch Lüge und Falschheit zu trinken und machest
blind, taub, toll, voll und sinnlos. Du machst aus uns einen finsteren
Abgrund, ein elendes Erdreich, ein Kind des Zorns, ein stinkend Aas,
ein unreines Geschirr in der Mistgrube voller Gestank und Greuel.
Darum, o Welt, behüt dich Gott!

~Adieu~, o Welt, o schnöde, arge Welt! Anstatt deiner Freuden und
Wollüste werden die bösen Geister an die unbußfertigen, verdammten
Seelen Hand anlegen und sie in einem Augenblick in den Abgrund der
Hölle reißen. Alsdann ist alle Hoffnung der Gnade und Milderung aus!
Und je mehr einer sich bei dir, o arge, schnöde Welt, hat herrlich
gemachet, je mehr schenket man ihm Qual und Leiden ein, dann so
erforderts die göttliche Gerechtigkeit! Alsdann wird die arme Seele
ächzen: Verflucht seist du, Welt, weil ich durch dein Anstiften Gottes
und meiner selbst vergessen! Verflucht sei die Stunde, in deren Schoß
mich Gott erschuf! Verflucht der Tag, darin ich geboren bin! O ihr
Berge, Hügel und Felsen, fallet auf mich und verberget mich vor dem
grimmigen Zorn des Lamms, vor dem Angesicht dessen, der auf dem Stuhl
sitzet! Ach Wehe und aber Wehe in Ewigkeit!

O Welt, du unreine Welt, derhalben beschwöre ich dich, ich bitte, ich
versuche, ich ermahne dich und protestiere wider dich, du wollest
keinen Teil mehr an mir haben!

Ich habe das Ende gesetzt der Sorge. Lebet wohl, Hoffnung und Glück!

       *       *       *       *       *

Diese Worte erwog ich mit Fleiß und stetigem Nachdenken. Endlich
verließ ich die Welt und wurde wieder Einsiedel. Ich hätte gern bei
meinem Sauerbrunn im Muckenloch gewohnet, aber die Bauren in der
Nachbarschaft wollten es nicht leiden. Sie besorgten, ich würde den
Brunn verraten.

Ich begab mich deshalb in eine andere Wildnus und fing mein spessarter
Leben wieder an.

Gott verleihe uns allen seine Gnade, das wir allesamt das von ihm
erlangen, woran uns am meisten gelegen: nämlich ein seliges

                            _Ende_!




  Dieses Buch wurde als zweiter Band der Jahresreihe 1919/1920 für
  den Volksverband der Bücherfreunde hergestellt. Herausgegeben
  von E. G. Kolbenheyer. Gedruckt wurde der Band von der Druckerei
  Poeschel & Trepte, Leipzig, in der altschwabacher Drucktype. Der
  Entwurf zum Einband, der vom Kunstmaler Willy Belling stammt,
  wurde in der Spamer'schen Buchdruckerei, Leipzig, in Offsetdruck
  hergestellt.

  Ausschließlich für die Mitglieder des Volksverbands der
  Bücherfreunde.


  +--------------------------------------------------------------+
  | Anmerkungen zur Transkription                                |
  |                                                              |
  | Inkonsistenzen wurden beibehalten, wenn beide Schreibweisen  |
  | gebräuchlich waren, wie:                                     |
  |                                                              |
  | abgefäumt -- abgefeumt                                       |
  | accomodiert -- accommodiert                                  |
  | accordieren -- akkordieren                                   |
  | Affection -- Affektion                                       |
  | Bauersmann -- Baursmann                                      |
  | Belägerung -- Belagerung                                     |
  | blies -- bließ                                               |
  | Böck -- Böcke                                                |
  | bößen -- bösen                                               |
  | Cavalcada -- Cavalcade                                       |
  | dabei -- darbei                                              |
  | dagegen -- dargegen                                          |
  | darauf -- drauf                                              |
  | discurierte -- diskurierte -- diskutierte                    |
  | Doctor -- Doktor                                             |
  | dorfte -- dörfte                                             |
  | Ehestand -- Ehstand                                          |
  | eigene -- eigne                                              |
  | Erlaubnis -- Erlaubnus                                       |
  | Eskadron -- Esquadronen                                      |
  | Faßnacht -- Fastnacht                                        |
  | Feldwaibel -- Feldweibel                                     |
  | Fußstapfen -- Fußtapfen                                      |
  | Gansstall -- Gänsstall                                       |
  | Gebärden -- Geberden                                         |
  | Gedächtnis -- Gedächtnus                                     |
  | Gefängnis -- Gefängnus                                       |
  | gräulich -- greulich                                         |
  | Hellebarden -- Hellebarten                                   |
  | hie- -- hier-                                                |
  | hiesigen -- hießigen                                         |
  | irgendswo -- irgendwo                                        |
  | ist's -- ists                                                |
  | Kapitain -- Kapitän                                          |
  | Lucifer -- Luzifer                                           |
  | Mauer -- Maur                                                |
  | Obrist-Leutenant -- Obrist-Leutnant                          |
  | öffentliche -- offentliche                                   |
  | Paradeis -- Paradies                                         |
  | perfecter -- perfekter                                       |
  | Phantasei -- Phantasie                                       |
  | Präceptor -- Praeceptor                                      |
  | prakticiert -- praktiziert                                   |
  | Rauberei -- Räuberei                                         |
  | Ruben -- Rüben                                               |
  | Sattel-Zeug -- Sattelzeug                                    |
  | schrieen -- schrien                                          |
  | Schultz -- Schulz                                            |
  | Schwäher -- Schweher -- Schwehr                              |
  | seind -- sind                                                |
  | stack -- stak                                                |
  | Stiegelhüpfer -- Stieglhupfer                                |
  | Taback -- Tabak -- Tobak                                     |
  | ungeheuere -- ungeheure                                      |
  | unmöglich -- unmüglich                                       |
  | unseren -- unsern                                            |
  | unverholen -- unverhohlen                                    |
  | verträulich -- vertraulich -- vertreulich                    |
  | Vorteil -- Vortel                                            |
  | Wammesklopfer -- Wamsklopfer                                 |
  | zehen -- zehn                                                |
  | zuforderst -- zuvorderst                                     |
  | zwanzig -- zwenzig                                           |
  |                                                              |
  | Interpunktion wurde ohne Erwähnung korrigiert.               |
  | Im Text wurden folgende Änderungen vorgenommen:              |
  |                                                              |
  | S. 4 »Erdboten« in »Erdboden« geändert.                      |
  | S. 11 »Geis« in »Geiß« geändert.                             |
  | S. 14 »vohin« in »wohin« geändert.                           |
  | S. 18 »bedunkte« in »bedünkte« geändert.                     |
  | S. 24 »Parrherrn« in »Pfarrherrn« geändert.                  |
  | S. 29 »Officierer« in »Offizierer« geändert.                 |
  | S. 31 »müßen« in »müssen« geändert.                          |
  | S. 39 »Corps de Guarde« in »Corps de Garde« geändert.        |
  | S. 45 »abgegeangen« in »abgegangen« geändert.                |
  | S. 46 »Mannsfelder« in »Mansfelder« geändert.                |
  | S. 47 »wollinen« in »wollenen« geändert.                     |
  | S. 59 »Einsiedl« in »Einsiedel« geändert.                    |
  | S. 59 »solichs« in »solches« geändert.                       |
  | S. 63 »sattgessen« in »sattgegessen« geändert.               |
  | S. 67 »Bulerei« in »Buhlerei« geändert.                      |
  | S. 76 »mollte« in »wollte« geändert.                         |
  | S. 77 »Unsachen« in »Ursachen« geändert.                     |
  | S. 79 »erschüge« in »erschlüge« geändert.                    |
  | S. 97 »Immagination« in »Imagination« geändert.              |
  | S. 98 »Nabochodonosor« in »Nabuchodonosor« geändert.         |
  | S. 103 »Orfeigen« in »Ohrfeigen« geändert.                   |
  | S. 108 »forchterlich« in »förchterlich« geändert.            |
  | S. 111 »hamburger und zerbster Bier« in                      |
  |        »Hamburger und Zerbster Bier« geändert.               |
  | S. 114 »aus Befehl« in »auf Befehl« geändert.                |
  | S. 123 »war beliebt« in »was beliebt« geändert.              |
  | S. 131 »Kurasche« in »Courage« geändert.                     |
  | S. 137 »allerfeulste« in »allerfäulste« geändert.            |
  | S. 137 »salvaguadiert« in »salvaguardiert« geändert.         |
  | S. 140 »Goesfeld« in »Coesfeld« geändert.                    |
  | S. 142 »Reckinghusen« in »Recklinghausen« geändert.          |
  | S. 146 »Geisbock« in »Geißbock« geändert.                    |
  | S. 147 »Wohlerwürden« in »Wohlehrwürden« geändert.           |
  | S. 155 »was du wilt« in »was du willst« geändert.            |
  | S. 171 »Reckinghausen« in »Recklinghausen« geändert.         |
  | S. 173 »dahingenen« in »dahingegen« geändert.                |
  | S. 175 »wider« in »wieder« geändert.                         |
  | S. 181 »gnug« in »genug« geändert.                           |
  | S. 197 »Narre« in »Narren« geändert.                         |
  | S. 204 »selbt« in »selbst« geändert.                         |
  | S. 204 »gemanglet« in »gemangelt« geändert.                  |
  | S. 211 »Krobaten« in »Kroaten« geändert.                     |
  | S. 215 »Schaz« in »Schatz« geändert.                         |
  | S. 218 »Copei« in »Copie« geändert.                          |
  | S. 218 »Halb« in »halb« geändert.                            |
  | S. 228 »instruieret« in »instruierte« geändert.              |
  | S. 237 »Latern« in »Laterne« geändert.                       |
  | S. 243 »verstrochene« in »versprochene« geändert.            |
  | S. 247 »machtst« in »machst« geändert.                       |
  | S. 253 »krigte« in »kriegte« geändert.                       |
  | S. 254 »Welicher« in »Welcher« geändert.                     |
  | S. 258 »muße« in »mußte« geändert.                           |
  | S. 285 »gesannte« in »gespannte« geändert.                   |
  | S. 286 »wachet« in »machet« geändert.                        |
  | S. 292 »Tot« in »Tod« geändert.                              |
  | S. 298 »Spectakul« in »Spektakul« geändert.                  |
  | S. 299 »wiederteuferisch« in »wiedertäuferisch« geändert.    |
  | S. 302 »Begegnussen« in »Begegnüssen« geändert.              |
  | S. 305 »verdrebt« in »verderbt« geändert.                    |
  | S. 313 »stürtzete« in »stürzete« geändert.                   |
  | S. 316 »bezahte« in »bezahlte« geändert.                     |
  | S. 328 »Weißel« in »Weisel« geändert.                        |
  | S. 331 »Samogeten« in »Samojeden« geändert.                  |
  | S. 336 »kommen« in »komme« geändert.                         |
  | S. 341 »jetz« in »jetzt« geändert.                           |
  | S. 345 »uns« in »und« geändert.                              |
  | S. 351 »ihn« in »ihm« geändert.                              |
  | S. 352 »Stelitzen« in »Strelitzen« geändert.                 |
  | S. 354 »Wisseuschaften« in »Wissenschaften« geändert.        |
  |                                                              |
  +--------------------------------------------------------------+







*** END OF THE PROJECT GUTENBERG EBOOK DER ABENTEUERLICHE SIMPLICISSIMUS ***


    

Updated editions will replace the previous one—the old editions will
be renamed.

Creating the works from print editions not protected by U.S. copyright
law means that no one owns a United States copyright in these works,
so the Foundation (and you!) can copy and distribute it in the United
States without permission and without paying copyright
royalties. Special rules, set forth in the General Terms of Use part
of this license, apply to copying and distributing Project
Gutenberg™ electronic works to protect the PROJECT GUTENBERG™
concept and trademark. Project Gutenberg is a registered trademark,
and may not be used if you charge for an eBook, except by following
the terms of the trademark license, including paying royalties for use
of the Project Gutenberg trademark. If you do not charge anything for
copies of this eBook, complying with the trademark license is very
easy. You may use this eBook for nearly any purpose such as creation
of derivative works, reports, performances and research. Project
Gutenberg eBooks may be modified and printed and given away—you may
do practically ANYTHING in the United States with eBooks not protected
by U.S. copyright law. Redistribution is subject to the trademark
license, especially commercial redistribution.


START: FULL LICENSE

THE FULL PROJECT GUTENBERG™ LICENSE

PLEASE READ THIS BEFORE YOU DISTRIBUTE OR USE THIS WORK

To protect the Project Gutenberg™ mission of promoting the free
distribution of electronic works, by using or distributing this work
(or any other work associated in any way with the phrase “Project
Gutenberg”), you agree to comply with all the terms of the Full
Project Gutenberg License available with this file or online at
www.gutenberg.org/license.

Section 1. General Terms of Use and Redistributing Project Gutenberg
electronic works

1.A. By reading or using any part of this Project Gutenberg
electronic work, you indicate that you have read, understand, agree to
and accept all the terms of this license and intellectual property
(trademark/copyright) agreement. If you do not agree to abide by all
the terms of this agreement, you must cease using and return or
destroy all copies of Project Gutenberg electronic works in your
possession. If you paid a fee for obtaining a copy of or access to a
Project Gutenberg electronic work and you do not agree to be bound
by the terms of this agreement, you may obtain a refund from the person
or entity to whom you paid the fee as set forth in paragraph 1.E.8.

1.B. “Project Gutenberg” is a registered trademark. It may only be
used on or associated in any way with an electronic work by people who
agree to be bound by the terms of this agreement. There are a few
things that you can do with most Project Gutenberg electronic works
even without complying with the full terms of this agreement. See
paragraph 1.C below. There are a lot of things you can do with Project
Gutenberg electronic works if you follow the terms of this
agreement and help preserve free future access to Project Gutenberg
electronic works. See paragraph 1.E below.

1.C. The Project Gutenberg Literary Archive Foundation (“the
Foundation” or PGLAF), owns a compilation copyright in the collection
of Project Gutenberg electronic works. Nearly all the individual
works in the collection are in the public domain in the United
States. If an individual work is unprotected by copyright law in the
United States and you are located in the United States, we do not
claim a right to prevent you from copying, distributing, performing,
displaying or creating derivative works based on the work as long as
all references to Project Gutenberg are removed. Of course, we hope
that you will support the Project Gutenberg mission of promoting
free access to electronic works by freely sharing Project Gutenberg
works in compliance with the terms of this agreement for keeping the
Project Gutenberg name associated with the work. You can easily
comply with the terms of this agreement by keeping this work in the
same format with its attached full Project Gutenberg License when
you share it without charge with others.

1.D. The copyright laws of the place where you are located also govern
what you can do with this work. Copyright laws in most countries are
in a constant state of change. If you are outside the United States,
check the laws of your country in addition to the terms of this
agreement before downloading, copying, displaying, performing,
distributing or creating derivative works based on this work or any
other Project Gutenberg work. The Foundation makes no
representations concerning the copyright status of any work in any
country other than the United States.

1.E. Unless you have removed all references to Project Gutenberg:

1.E.1. The following sentence, with active links to, or other
immediate access to, the full Project Gutenberg License must appear
prominently whenever any copy of a Project Gutenberg work (any work
on which the phrase “Project Gutenberg” appears, or with which the
phrase “Project Gutenberg” is associated) is accessed, displayed,
performed, viewed, copied or distributed:

    This eBook is for the use of anyone anywhere in the United States and most
    other parts of the world at no cost and with almost no restrictions
    whatsoever. You may copy it, give it away or re-use it under the terms
    of the Project Gutenberg™ License included with this eBook or online
    at www.gutenberg.org. If you
    are not located in the United States, you will have to check the laws
    of the country where you are located before using this eBook.
  
1.E.2. If an individual Project Gutenberg electronic work is
derived from texts not protected by U.S. copyright law (does not
contain a notice indicating that it is posted with permission of the
copyright holder), the work can be copied and distributed to anyone in
the United States without paying any fees or charges. If you are
redistributing or providing access to a work with the phrase “Project
Gutenberg” associated with or appearing on the work, you must comply
either with the requirements of paragraphs 1.E.1 through 1.E.7 or
obtain permission for the use of the work and the Project Gutenberg
trademark as set forth in paragraphs 1.E.8 or 1.E.9.

1.E.3. If an individual Project Gutenberg electronic work is posted
with the permission of the copyright holder, your use and distribution
must comply with both paragraphs 1.E.1 through 1.E.7 and any
additional terms imposed by the copyright holder. Additional terms
will be linked to the Project Gutenberg License for all works
posted with the permission of the copyright holder found at the
beginning of this work.

1.E.4. Do not unlink or detach or remove the full Project Gutenberg
License terms from this work, or any files containing a part of this
work or any other work associated with Project Gutenberg.

1.E.5. Do not copy, display, perform, distribute or redistribute this
electronic work, or any part of this electronic work, without
prominently displaying the sentence set forth in paragraph 1.E.1 with
active links or immediate access to the full terms of the Project
Gutenberg License.

1.E.6. You may convert to and distribute this work in any binary,
compressed, marked up, nonproprietary or proprietary form, including
any word processing or hypertext form. However, if you provide access
to or distribute copies of a Project Gutenberg work in a format
other than “Plain Vanilla ASCII” or other format used in the official
version posted on the official Project Gutenberg website
(www.gutenberg.org), you must, at no additional cost, fee or expense
to the user, provide a copy, a means of exporting a copy, or a means
of obtaining a copy upon request, of the work in its original “Plain
Vanilla ASCII” or other form. Any alternate format must include the
full Project Gutenberg License as specified in paragraph 1.E.1.

1.E.7. Do not charge a fee for access to, viewing, displaying,
performing, copying or distributing any Project Gutenberg works
unless you comply with paragraph 1.E.8 or 1.E.9.

1.E.8. You may charge a reasonable fee for copies of or providing
access to or distributing Project Gutenberg electronic works
provided that:

    • You pay a royalty fee of 20% of the gross profits you derive from
        the use of Project Gutenberg works calculated using the method
        you already use to calculate your applicable taxes. The fee is owed
        to the owner of the Project Gutenberg trademark, but he has
        agreed to donate royalties under this paragraph to the Project
        Gutenberg Literary Archive Foundation. Royalty payments must be paid
        within 60 days following each date on which you prepare (or are
        legally required to prepare) your periodic tax returns. Royalty
        payments should be clearly marked as such and sent to the Project
        Gutenberg Literary Archive Foundation at the address specified in
        Section 4, “Information about donations to the Project Gutenberg
        Literary Archive Foundation.”
    
    • You provide a full refund of any money paid by a user who notifies
        you in writing (or by e-mail) within 30 days of receipt that s/he
        does not agree to the terms of the full Project Gutenberg™
        License. You must require such a user to return or destroy all
        copies of the works possessed in a physical medium and discontinue
        all use of and all access to other copies of Project Gutenberg™
        works.
    
    • You provide, in accordance with paragraph 1.F.3, a full refund of
        any money paid for a work or a replacement copy, if a defect in the
        electronic work is discovered and reported to you within 90 days of
        receipt of the work.
    
    • You comply with all other terms of this agreement for free
        distribution of Project Gutenberg™ works.
    

1.E.9. If you wish to charge a fee or distribute a Project
Gutenberg™ electronic work or group of works on different terms than
are set forth in this agreement, you must obtain permission in writing
from the Project Gutenberg Literary Archive Foundation, the manager of
the Project Gutenberg™ trademark. Contact the Foundation as set
forth in Section 3 below.

1.F.

1.F.1. Project Gutenberg volunteers and employees expend considerable
effort to identify, do copyright research on, transcribe and proofread
works not protected by U.S. copyright law in creating the Project
Gutenberg™ collection. Despite these efforts, Project Gutenberg™
electronic works, and the medium on which they may be stored, may
contain “Defects,” such as, but not limited to, incomplete, inaccurate
or corrupt data, transcription errors, a copyright or other
intellectual property infringement, a defective or damaged disk or
other medium, a computer virus, or computer codes that damage or
cannot be read by your equipment.

1.F.2. LIMITED WARRANTY, DISCLAIMER OF DAMAGES - Except for the “Right
of Replacement or Refund” described in paragraph 1.F.3, the Project
Gutenberg Literary Archive Foundation, the owner of the Project
Gutenberg™ trademark, and any other party distributing a Project
Gutenberg™ electronic work under this agreement, disclaim all
liability to you for damages, costs and expenses, including legal
fees. YOU AGREE THAT YOU HAVE NO REMEDIES FOR NEGLIGENCE, STRICT
LIABILITY, BREACH OF WARRANTY OR BREACH OF CONTRACT EXCEPT THOSE
PROVIDED IN PARAGRAPH 1.F.3. YOU AGREE THAT THE FOUNDATION, THE
TRADEMARK OWNER, AND ANY DISTRIBUTOR UNDER THIS AGREEMENT WILL NOT BE
LIABLE TO YOU FOR ACTUAL, DIRECT, INDIRECT, CONSEQUENTIAL, PUNITIVE OR
INCIDENTAL DAMAGES EVEN IF YOU GIVE NOTICE OF THE POSSIBILITY OF SUCH
DAMAGE.

1.F.3. LIMITED RIGHT OF REPLACEMENT OR REFUND - If you discover a
defect in this electronic work within 90 days of receiving it, you can
receive a refund of the money (if any) you paid for it by sending a
written explanation to the person you received the work from. If you
received the work on a physical medium, you must return the medium
with your written explanation. The person or entity that provided you
with the defective work may elect to provide a replacement copy in
lieu of a refund. If you received the work electronically, the person
or entity providing it to you may choose to give you a second
opportunity to receive the work electronically in lieu of a refund. If
the second copy is also defective, you may demand a refund in writing
without further opportunities to fix the problem.

1.F.4. Except for the limited right of replacement or refund set forth
in paragraph 1.F.3, this work is provided to you ‘AS-IS’, WITH NO
OTHER WARRANTIES OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY PURPOSE.

1.F.5. Some states do not allow disclaimers of certain implied
warranties or the exclusion or limitation of certain types of
damages. If any disclaimer or limitation set forth in this agreement
violates the law of the state applicable to this agreement, the
agreement shall be interpreted to make the maximum disclaimer or
limitation permitted by the applicable state law. The invalidity or
unenforceability of any provision of this agreement shall not void the
remaining provisions.

1.F.6. INDEMNITY - You agree to indemnify and hold the Foundation, the
trademark owner, any agent or employee of the Foundation, anyone
providing copies of Project Gutenberg™ electronic works in
accordance with this agreement, and any volunteers associated with the
production, promotion and distribution of Project Gutenberg™
electronic works, harmless from all liability, costs and expenses,
including legal fees, that arise directly or indirectly from any of
the following which you do or cause to occur: (a) distribution of this
or any Project Gutenberg work, (b) alteration, modification, or
additions or deletions to any Project Gutenberg work, and (c) any
Defect you cause.

Section 2. Information about the Mission of Project Gutenberg

Project Gutenberg is synonymous with the free distribution of
electronic works in formats readable by the widest variety of
computers including obsolete, old, middle-aged and new computers. It
exists because of the efforts of hundreds of volunteers and donations
from people in all walks of life.

Volunteers and financial support to provide volunteers with the
assistance they need are critical to reaching Project Gutenberg’s
goals and ensuring that the Project Gutenberg collection will
remain freely available for generations to come. In 2001, the Project
Gutenberg Literary Archive Foundation was created to provide a secure
and permanent future for Project Gutenberg and future
generations. To learn more about the Project Gutenberg Literary
Archive Foundation and how your efforts and donations can help, see
Sections 3 and 4 and the Foundation information page at www.gutenberg.org.

Section 3. Information about the Project Gutenberg Literary Archive Foundation

The Project Gutenberg Literary Archive Foundation is a non-profit
501(c)(3) educational corporation organized under the laws of the
state of Mississippi and granted tax exempt status by the Internal
Revenue Service. The Foundation’s EIN or federal tax identification
number is 64-6221541. Contributions to the Project Gutenberg Literary
Archive Foundation are tax deductible to the full extent permitted by
U.S. federal laws and your state’s laws.

The Foundation’s business office is located at 41 Watchung Plaza #516,
Montclair NJ 07042, USA, +1 (862) 621-9288. Email contact links and up
to date contact information can be found at the Foundation’s website
and official page at www.gutenberg.org/contact

Section 4. Information about Donations to the Project Gutenberg
Literary Archive Foundation

Project Gutenberg™ depends upon and cannot survive without widespread
public support and donations to carry out its mission of
increasing the number of public domain and licensed works that can be
freely distributed in machine-readable form accessible by the widest
array of equipment including outdated equipment. Many small donations
($1 to $5,000) are particularly important to maintaining tax exempt
status with the IRS.

The Foundation is committed to complying with the laws regulating
charities and charitable donations in all 50 states of the United
States. Compliance requirements are not uniform and it takes a
considerable effort, much paperwork and many fees to meet and keep up
with these requirements. We do not solicit donations in locations
where we have not received written confirmation of compliance. To SEND
DONATIONS or determine the status of compliance for any particular state
visit www.gutenberg.org/donate.

While we cannot and do not solicit contributions from states where we
have not met the solicitation requirements, we know of no prohibition
against accepting unsolicited donations from donors in such states who
approach us with offers to donate.

International donations are gratefully accepted, but we cannot make
any statements concerning tax treatment of donations received from
outside the United States. U.S. laws alone swamp our small staff.

Please check the Project Gutenberg web pages for current donation
methods and addresses. Donations are accepted in a number of other
ways including checks, online payments and credit card donations. To
donate, please visit: www.gutenberg.org/donate.

Section 5. General Information About Project Gutenberg electronic works

Professor Michael S. Hart was the originator of the Project
Gutenberg concept of a library of electronic works that could be
freely shared with anyone. For forty years, he produced and
distributed Project Gutenberg eBooks with only a loose network of
volunteer support.

Project Gutenberg eBooks are often created from several printed
editions, all of which are confirmed as not protected by copyright in
the U.S. unless a copyright notice is included. Thus, we do not
necessarily keep eBooks in compliance with any particular paper
edition.

Most people start at our website which has the main PG search
facility: www.gutenberg.org.

This website includes information about Project Gutenberg,
including how to make donations to the Project Gutenberg Literary
Archive Foundation, how to help produce our new eBooks, and how to
subscribe to our email newsletter to hear about new eBooks.




==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/lm_corpora/lm_hebrew.txt <==
בראשיתבראאלהיםאתהשמיםואתהארץ והארץהיתהתהוובהווחשךעלפניתהוםורוחאלהיםמרחפתעלפניהמים ויאמראלהיםיהיאורויהיאור ויראאלהיםאתהאורכיטובויבדלאלהיםביןהאורוביןהחשך ויקראאלהיםלאוריוםולחשךקראלילהויהיערבויהיבקריוםאחדפ ויאמראלהיםיהירקיעבתוךהמיםויהימבדילביןמיםלמים ויעשאלהיםאתהרקיעויבדלביןהמיםאשרמתחתלרקיעוביןהמיםאשרמעללרקיעויהיכן ויקראאלהיםלרקיעשמיםויהיערבויהיבקריוםשניפ ויאמראלהיםיקווהמיםמתחתהשמיםאלמקוםאחדותראההיבשהויהיכן ויקראאלהיםליבשהארץולמקוההמיםקראימיםויראאלהיםכיטוב ויאמראלהיםתדשאהארץדשאעשבמזריעזרעעץפריעשהפרילמינואשרזרעובועלהארץויהיכן ותוצאהארץדשאעשבמזריעזרעלמינהוועץעשהפריאשרזרעובולמינהוויראאלהיםכיטוב ויהיערבויהיבקריוםשלישיפ ויאמראלהיםיהימארתברקיעהשמיםלהבדילביןהיוםוביןהלילהוהיולאתתולמועדיםולימיםושנים והיולמאורתברקיעהשמיםלהאירעלהארץויהיכן ויעשאלהיםאתשניהמארתהגדליםאתהמאורהגדללממשלתהיוםואתהמאורהקטןלממשלתהלילהואתהכוכבים ויתןאתםאלהיםברקיעהשמיםלהאירעלהארץ ולמשלביוםובלילהולהבדילביןהאורוביןהחשךויראאלהיםכיטוב ויהיערבויהיבקריוםרביעיפ ויאמראלהיםישרצוהמיםשרץנפשחיהועוףיעופףעלהארץעלפנירקיעהשמים ויבראאלהיםאתהתנינםהגדליםואתכלנפשהחיההרמשתאשרשרצוהמיםלמינהםואתכלעוףכנףלמינהוויראאלהיםכיטוב ויברךאתםאלהיםלאמרפרוורבוומלאואתהמיםבימיםוהעוףירבבארץ ויהיערבויהיבקריוםחמישיפ ויאמראלהיםתוצאהארץנפשחיהלמינהבהמהורמשוחיתוארץלמינהויהיכן ויעשאלהיםאתחיתהארץלמינהואתהבהמהלמינהואתכלרמשהאדמהלמינהוויראאלהיםכיטוב ויאמראלהיםנעשהאדםבצלמנוכדמותנווירדובדגתהיםובעוףהשמיםובבהמהובכלהארץובכלהרמשהרמשעלהארץ ויבראאלהיםאתהאדםבצלמובצלםאלהיםבראאתוזכרונקבהבראאתם ויברךאתםאלהיםויאמרלהםאלהיםפרוורבוומלאואתהארץוכבשהורדובדגתהיםובעוףהשמיםובכלחיההרמשתעלהארץ ויאמראלהיםהנהנתתילכםאתכלעשבזרעזרעאשרעלפניכלהארץואתכלהעץאשרבופריעץזרעזרעלכםיהיהלאכלה ולכלחיתהארץולכלעוףהשמיםולכלרומשעלהארץאשרבונפשחיהאתכלירקעשבלאכלהויהיכן ויראאלהיםאתכלאשרעשהוהנהטובמאדויהיערבויהיבקריוםהששיפ ויכלוהשמיםוהארץוכלצבאם ויכלאלהיםביוםהשביעימלאכתואשרעשהוישבתביוםהשביעימכלמלאכתואשרעשה ויברךאלהיםאתיוםהשביעיויקדשאתוכיבושבתמכלמלאכתואשרבראאלהיםלעשותפ אלהתולדותהשמיםוהארץבהבראםביוםעשותיהוהאלהיםארץושמים וכלשיחהשדהטרםיהיהבארץוכלעשבהשדהטרםיצמחכילאהמטיריהוהאלהיםעלהארץואדםאיןלעבדאתהאדמה ואדיעלהמןהארץוהשקהאתכלפניהאדמה וייצריהוהאלהיםאתהאדםעפרמןהאדמהויפחבאפיונשמתחייםויהיהאדםלנפשחיה ויטעיהוהאלהיםגןבעדןמקדםוישםשםאתהאדםאשריצר ויצמחיהוהאלהיםמןהאדמהכלעץנחמדלמראהוטובלמאכלועץהחייםבתוךהגןועץהדעתטובורע ונהריצאמעדןלהשקותאתהגןומשםיפרדוהיהלארבעהראשים שםהאחדפישוןהואהסבבאתכלארץהחוילהאשרשםהזהב וזהבהארץההואטובשםהבדלחואבןהשהם ושםהנהרהשניגיחוןהואהסובבאתכלארץכוש ושםהנהרהשלישיחדקלהואההלךקדמתאשורוהנהרהרביעיהואפרת ויקחיהוהאלהיםאתהאדםוינחהובגןעדןלעבדהולשמרה ויצויהוהאלהיםעלהאדםלאמרמכלעץהגןאכלתאכל ומעץהדעתטובורעלאתאכלממנוכיביוםאכלךממנומותתמות ויאמריהוהאלהיםלאטובהיותהאדםלבדואעשהלועזרכנגדו ויצריהוהאלהיםמןהאדמהכלחיתהשדהואתכלעוףהשמיםויבאאלהאדםלראותמהיקראלווכלאשריקראלוהאדםנפשחיההואשמו ויקראהאדםשמותלכלהבהמהולעוףהשמיםולכלחיתהשדהולאדםלאמצאעזרכנגדו ויפליהוהאלהיםתרדמהעלהאדםויישןויקחאחתמצלעתיוויסגרבשרתחתנה ויבןיהוהאלהיםאתהצלעאשרלקחמןהאדםלאשהויבאהאלהאדם ויאמרהאדםזאתהפעםעצםמעצמיובשרמבשרילזאתיקראאשהכימאישלקחהזאת עלכןיעזבאישאתאביוואתאמוודבקבאשתווהיולבשראחד ויהיושניהםערומיםהאדםואשתוולאיתבששו והנחשהיהערוםמכלחיתהשדהאשרעשהיהוהאלהיםויאמראלהאשהאףכיאמראלהיםלאתאכלומכלעץהגן ותאמרהאשהאלהנחשמפריעץהגןנאכל ומפריהעץאשרבתוךהגןאמראלהיםלאתאכלוממנוולאתגעובופןתמתון ויאמרהנחשאלהאשהלאמותתמתון כיידעאלהיםכיביוםאכלכםממנוונפקחועיניכםוהייתםכאלהיםידעיטובורע ותראהאשהכיטובהעץלמאכלוכיתאוההואלעיניםונחמדהעץלהשכילותקחמפריוותאכלותתןגםלאישהעמהויאכל ותפקחנהעינישניהםוידעוכיעירמםהםויתפרועלהתאנהויעשולהםחגרת וישמעואתקוליהוהאלהיםמתהלךבגןלרוחהיוםויתחבאהאדםואשתומפנייהוהאלהיםבתוךעץהגן ויקראיהוהאלהיםאלהאדםויאמרלואיכה ויאמראתקלךשמעתיבגןואיראכיעירםאנכיואחבא ויאמרמיהגידלךכיעירםאתההמןהעץאשרצויתיךלבלתיאכלממנואכלת ויאמרהאדםהאשהאשרנתתהעמדיהואנתנהלימןהעץואכל ויאמריהוהאלהיםלאשהמהזאתעשיתותאמרהאשההנחשהשיאניואכל ויאמריהוהאלהיםאלהנחשכיעשיתזאתארוראתהמכלהבהמהומכלחיתהשדהעלגחנךתלךועפרתאכלכלימיחייך ואיבהאשיתבינךוביןהאשהוביןזרעךוביןזרעההואישופךראשואתהתשופנועקבס אלהאשהאמרהרבהארבהעצבונךוהרנךבעצבתלדיבניםואלאישךתשוקתךוהואימשלבךס ולאדםאמרכישמעתלקולאשתךותאכלמןהעץאשרצויתיךלאמרלאתאכלממנוארורההאדמהבעבורךבעצבוןתאכלנהכלימיחייך וקוץודרדרתצמיחלךואכלתאתעשבהשדה בזעתאפיךתאכללחםעדשובךאלהאדמהכיממנהלקחתכיעפראתהואלעפרתשוב ויקראהאדםשםאשתוחוהכיהואהיתהאםכלחי ויעשיהוהאלהיםלאדםולאשתוכתנותעורוילבשםפ ויאמריהוהאלהיםהןהאדםהיהכאחדממנולדעתטובורעועתהפןישלחידוולקחגםמעץהחייםואכלוחילעלם וישלחהויהוהאלהיםמגןעדןלעבדאתהאדמהאשרלקחמשם ויגרשאתהאדםוישכןמקדםלגןעדןאתהכרביםואתלהטהחרבהמתהפכתלשמראתדרךעץהחייםס והאדםידעאתחוהאשתוותהרותלדאתקיןותאמרקניתיאישאתיהוה ותסףללדתאתאחיואתהבלויהיהבלרעהצאןוקיןהיהעבדאדמה ויהימקץימיםויבאקיןמפריהאדמהמנחהליהוה והבלהביאגםהואמבכרותצאנוומחלבהןוישעיהוהאלהבלואלמנחתו ואלקיןואלמנחתולאשעהויחרלקיןמאדויפלופניו ויאמריהוהאלקיןלמהחרהלךולמהנפלופניך הלואאםתיטיבשאתואםלאתיטיבלפתחחטאתרבץואליךתשוקתוואתהתמשלבו ויאמרקיןאלהבלאחיוויהיבהיותםבשדהויקםקיןאלהבלאחיוויהרגהו ויאמריהוהאלקיןאיהבלאחיךויאמרלאידעתיהשמראחיאנכי ויאמרמהעשיתקולדמיאחיךצעקיםאלימןהאדמה ועתהארוראתהמןהאדמהאשרפצתהאתפיהלקחתאתדמיאחיךמידך כיתעבדאתהאדמהלאתסףתתכחהלךנעונדתהיהבארץ ויאמרקיןאליהוהגדולעונימנשאבספריספרדואשכנזמנשוא הןגרשתאתיהיוםמעלפניהאדמהומפניךאסתרוהייתינעונדבארץוהיהכלמצאייהרגני ויאמרלויהוהלכןכלהרגקיןשבעתיםיקםוישםיהוהלקיןאותלבלתיהכותאתוכלמצאו ויצאקיןמלפנייהוהוישבבארץנודקדמתעדן וידעקיןאתאשתוותהרותלדאתחנוךויהיבנהעירויקראשםהעירכשםבנוחנוך ויולדלחנוךאתעירדועירדילדאתמחויאלומחייאלילדאתמתושאלומתושאלילדאתלמך ויקחלולמךשתינשיםשםהאחתעדהושםהשניתצלה ותלדעדהאתיבלהואהיהאביישבאהלומקנה ושםאחיויובלהואהיהאביכלתפשכנורועוגב וצלהגםהואילדהאתתובלקיןלטשכלחרשנחשתוברזלואחותתובלקיןנעמה ויאמרלמךלנשיועדהוצלהשמעןקולינשילמךהאזנהאמרתיכיאישהרגתילפצעיוילדלחברתי כישבעתיםיקםקיןולמךשבעיםושבעה וידעאדםעודאתאשתוותלדבןותקראאתשמושתכישתליאלהיםזרעאחרתחתהבלכיהרגוקין ולשתגםהואילדבןויקראאתשמואנושאזהוחללקראבשםיהוהס זהספרבספריתימןספרבסמךגדולהתולדתאדםביוםבראאלהיםאדםבדמותאלהיםעשהאתו זכרונקבהבראםויברךאתםויקראאתשמםאדםביוםהבראם ויחיאדםשלשיםומאתשנהויולדבדמותוכצלמוויקראאתשמושת ויהיוימיאדםאחריהולידואתשתשמנהמאתשנהויולדבניםובנות ויהיוכלימיאדםאשרחיתשעמאותשנהושלשיםשנהוימתס ויחישתחמששניםומאתשנהויולדאתאנוש ויחישתאחריהולידואתאנוששבעשניםושמנהמאותשנהויולדבניםובנות ויהיוכלימישתשתיםעשרהשנהותשעמאותשנהוימתס ויחיאנושתשעיםשנהויולדאתקינן ויחיאנושאחריהולידואתקינןחמשעשרהשנהושמנהמאותשנהויולדבניםובנות ויהיוכלימיאנושחמששניםותשעמאותשנהוימתס ויחיקינןשבעיםשנהויולדאתמהללאל ויחיקינןאחריהולידואתמהללאלארבעיםשנהושמנהמאותשנהויולדבניםובנות ויהיוכלימיקינןעשרשניםותשעמאותשנהוימתס ויחימהללאלחמששניםוששיםשנהויולדאתירד ויחימהללאלאחריהולידואתירדשלשיםשנהושמנהמאותשנהויולדבניםובנות ויהיוכלימימהללאלחמשותשעיםשנהושמנהמאותשנהוימתס ויחיירדשתיםוששיםשנהומאתשנהויולדאתחנוך ויחיירדאחריהולידואתחנוךשמנהמאותשנהויולדבניםובנות ויהיוכלימיירדשתיםוששיםשנהותשעמאותשנהוימתס ויחיחנוךחמשוששיםשנהויולדאתמתושלח ויתהלךחנוךאתהאלהיםאחריהולידואתמתושלחשלשמאותשנהויולדבניםובנות ויהיכלימיחנוךחמשוששיםשנהושלשמאותשנה ויתהלךחנוךאתהאלהיםואיננוכילקחאתואלהיםס ויחימתושלחשבעושמניםשנהומאתשנהויולדאתלמך ויחימתושלחאחריהולידואתלמךשתיםושמוניםשנהושבעמאותשנהויולדבניםובנות ויהיוכלימימתושלחתשעוששיםשנהותשעמאותשנהוימתס ויחילמךשתיםושמניםשנהומאתשנהויולדבן ויקראאתשמונחלאמרזהינחמנוממעשנוומעצבוןידינומןהאדמהאשראררהיהוה ויחילמךאחריהולידואתנחחמשותשעיםשנהוחמשמאתשנהויולדבניםובנות ויהיכלימילמךשבעושבעיםשנהושבעמאותשנהוימתס ויהינחבןחמשמאותשנהויולדנחאתשםאתחםואתיפת ויהיכיהחלהאדםלרבעלפניהאדמהובנותילדולהם ויראובניהאלהיםאתבנותהאדםכיטבתהנהויקחולהםנשיםמכלאשרבחרו ויאמריהוהלאידוןרוחיבאדםלעלםבשגםהואבשרוהיוימיומאהועשריםשנה הנפליםהיובארץבימיםההםוגםאחריכןאשריבאובניהאלהיםאלבנותהאדםוילדולהםהמההגבריםאשרמעולםאנשיהשםפ ויראיהוהכירבהרעתהאדםבארץוכליצרמחשבתלבורקרעכלהיום וינחםיהוהכיעשהאתהאדםבארץויתעצבאללבו ויאמריהוהאמחהאתהאדםאשרבראתימעלפניהאדמהמאדםעדבהמהעדרמשועדעוףהשמיםכינחמתיכיעשיתם ונחמצאחןבעינייהוהפ אלהתולדתנחנחאישצדיקתמיםהיהבדרתיואתהאלהיםהתהלךנח ויולדנחשלשהבניםאתשםאתחםואתיפת ותשחתהארץלפניהאלהיםותמלאהארץחמס ויראאלהיםאתהארץוהנהנשחתהכיהשחיתכלבשראתדרכועלהארץס ויאמראלהיםלנחקץכלבשרבאלפניכימלאההארץחמסמפניהםוהננימשחיתםאתהארץ עשהלךתבתעציגפרקניםתעשהאתהתבהוכפרתאתהמביתומחוץבכפר וזהאשרתעשהאתהשלשמאותאמהארךהתבהחמשיםאמהרחבהושלשיםאמהקומתה צהרתעשהלתבהואלאמהתכלנהמלמעלהופתחהתבהבצדהתשיםתחתיםשניםושלשיםתעשה ואניהננימביאאתהמבולמיםעלהארץלשחתכלבשראשרבורוחחייםמתחתהשמיםכלאשרבארץיגוע והקמתיאתבריתיאתךובאתאלהתבהאתהובניךואשתךונשיבניךאתך ומכלהחימכלבשרשניםמכלתביאאלהתבהלהחיתאתךזכרונקבהיהיו מהעוףלמינהוומןהבהמהלמינהמכלרמשהאדמהלמינהושניםמכליבאואליךלהחיות ואתהקחלךמכלמאכלאשריאכלואספתאליךוהיהלךולהםלאכלה ויעשנחככלאשרצוהאתואלהיםכןעשה ויאמריהוהלנחבאאתהוכלביתךאלהתבהכיאתךראיתיצדיקלפניבדורהזה מכלהבהמההטהורהתקחלךשבעהשבעהאישואשתוומןהבהמהאשרלאטהרההואשניםאישואשתו גםמעוףהשמיםשבעהשבעהזכרונקבהלחיותזרעעלפניכלהארץ כילימיםעודשבעהאנכיממטירעלהארץארבעיםיוםוארבעיםלילהומחיתיאתכלהיקוםאשרעשיתימעלפניהאדמה ויעשנחככלאשרצוהויהוה ונחבןששמאותשנהוהמבולהיהמיםעלהארץ ויבאנחובניוואשתוונשיבניואתואלהתבהמפנימיהמבול מןהבהמההטהורהומןהבהמהאשראיננהטהרהומןהעוףוכלאשררמשעלהאדמה שניםשניםבאואלנחאלהתבהזכרונקבהכאשרצוהאלהיםאתנח ויהילשבעתהימיםומיהמבולהיועלהארץ בשנתששמאותשנהלחיינחבחדשהשניבשבעהעשריוםלחדשביוםהזהנבקעוכלמעינתבספריספרדואשכנזמעינותתהוםרבהוארבתהשמיםנפתחו ויהיהגשםעלהארץארבעיםיוםוארבעיםלילה בעצםהיוםהזהבאנחושםוחםויפתבנינחואשתנחושלשתנשיבניואתםאלהתבה המהוכלהחיהלמינהוכלהבהמהלמינהוכלהרמשהרמשעלהארץלמינהווכלהעוףלמינהוכלצפורכלכנף ויבאואלנחאלהתבהשניםשניםמכלהבשראשרבורוחחיים והבאיםזכרונקבהמכלבשרבאוכאשרצוהאתואלהיםויסגריהוהבעדו ויהיהמבולארבעיםיוםעלהארץוירבוהמיםוישאואתהתבהותרםמעלהארץ ויגברוהמיםוירבומאדעלהארץותלךהתבהעלפניהמים והמיםגברומאדמאדעלהארץויכסוכלההריםהגבהיםאשרתחתכלהשמים חמשעשרהאמהמלמעלהגברוהמיםויכסוההרים ויגועכלבשרהרמשעלהארץבעוףובבהמהובחיהובכלהשרץהשרץעלהארץוכלהאדם כלאשרנשמתרוחחייםבאפיומכלאשרבחרבהמתו וימחאתכלהיקוםאשרעלפניהאדמהמאדםעדבהמהעדרמשועדעוףהשמיםוימחומןהארץוישאראךנחואשראתובתבה ויגברוהמיםעלהארץחמשיםומאתיום ויזכראלהיםאתנחואתכלהחיהואתכלהבהמהאשראתובתבהויעבראלהיםרוחעלהארץוישכוהמים ויסכרומעינתתהוםוארבתהשמיםויכלאהגשםמןהשמים וישבוהמיםמעלהארץהלוךושובויחסרוהמיםמקצהחמשיםומאתיום ותנחהתבהבחדשהשביעיבשבעהעשריוםלחדשעלהריאררט והמיםהיוהלוךוחסורעדהחדשהעשיריבעשיריבאחדלחדשנראוראשיההרים ויהימקץארבעיםיוםויפתחנחאתחלוןהתבהאשרעשה וישלחאתהערבויצאיצואושובעדיבשתהמיםמעלהארץ וישלחאתהיונהמאתולראותהקלוהמיםמעלפניהאדמה ולאמצאההיונהמנוחלכףרגלהותשבאליואלהתבהכימיםעלפניכלהארץוישלחידוויקחהויבאאתהאליואלהתבה ויחלעודשבעתימיםאחריםויסףשלחאתהיונהמןהתבה ותבאאליוהיונהלעתערבוהנהעלהזיתטרףבפיהוידענחכיקלוהמיםמעלהארץ וייחלעודשבעתימיםאחריםוישלחאתהיונהולאיספהשובאליועוד ויהיבאחתוששמאותשנהבראשוןבאחדלחדשחרבוהמיםמעלהארץויסרנחאתמכסההתבהויראוהנהחרבופניהאדמה ובחדשהשניבשבעהועשריםיוםלחדשיבשההארץס וידבראלהיםאלנחלאמר צאמןהתבהאתהואשתךובניךונשיבניךאתך כלהחיהאשראתךמכלבשרבעוףובבהמהובכלהרמשהרמשעלהארץהוצאהיצאאתךושרצובארץופרוורבועלהארץ ויצאנחובניוואשתוונשיבניואתו כלהחיהכלהרמשוכלהעוףכלרומשעלהארץלמשפחתיהםיצאומןהתבה ויבןנחמזבחליהוהויקחמכלהבהמההטהרהומכלהעוףהטהורויעלעלתבמזבח וירחיהוהאתריחהניחחויאמריהוהאללבולאאסףלקללעודאתהאדמהבעבורהאדםכייצרלבהאדםרעמנעריוולאאסףעודלהכותאתכלחיכאשרעשיתי עדכלימיהארץזרעוקצירוקרוחםוקיץוחרףויוםולילהלאישבתו ויברךאלהיםאתנחואתבניוויאמרלהםפרוורבוומלאואתהארץ ומוראכםוחתכםיהיהעלכלחיתהארץועלכלעוףהשמיםבכלאשרתרמשהאדמהובכלדגיהיםבידכםנתנו כלרמשאשרהואחילכםיהיהלאכלהכירקעשבנתתילכםאתכל אךבשרבנפשודמולאתאכלו ואךאתדמכםלנפשתיכםאדרשמידכלחיהאדרשנוומידהאדםמידאישאחיואדרשאתנפשהאדם שפךדםהאדםבאדםדמוישפךכיבצלםאלהיםעשהאתהאדם ואתםפרוורבושרצובארץורבובהס ויאמראלהיםאלנחואלבניואתולאמר ואניהננימקיםאתבריתיאתכםואתזרעכםאחריכם ואתכלנפשהחיהאשראתכםבעוףבבהמהובכלחיתהארץאתכםמכליצאיהתבהלכלחיתהארץ והקמתיאתבריתיאתכםולאיכרתכלבשרעודממיהמבולולאיהיהעודמבוללשחתהארץ ויאמראלהיםזאתאותהבריתאשראנינתןביניוביניכםוביןכלנפשחיהאשראתכםלדרתעולם אתקשתינתתיבענןוהיתהלאותבריתביניוביןהארץ והיהבענניענןעלהארץונראתההקשתבענן וזכרתיאתבריתיאשרביניוביניכםוביןכלנפשחיהבכלבשרולאיהיהעודהמיםלמבוללשחתכלבשר והיתההקשתבענןוראיתיהלזכרבריתעולםביןאלהיםוביןכלנפשחיהבכלבשראשרעלהארץ ויאמראלהיםאלנחזאתאותהבריתאשרהקמתיביניוביןכלבשראשרעלהארץפ ויהיובנינחהיצאיםמןהתבהשםוחםויפתוחםהואאביכנען שלשהאלהבנינחומאלהנפצהכלהארץ ויחלנחאישהאדמהויטעכרם וישתמןהייןוישכרויתגלבתוךאהלה ויראחםאביכנעןאתערותאביוויגדלשניאחיובחוץ ויקחשםויפתאתהשמלהוישימועלשכםשניהםוילכואחרניתויכסואתערותאביהםופניהםאחרניתוערותאביהםלאראו וייקץנחמיינווידעאתאשרעשהלובנוהקטן ויאמרארורכנעןעבדעבדיםיהיהלאחיו ויאמרברוךיהוהאלהישםויהיכנעןעבדלמו יפתאלהיםליפתוישכןבאהלישםויהיכנעןעבדלמו ויחינחאחרהמבולשלשמאותשנהוחמשיםשנה ויהיובספריספרדואשכנזויהיכלימינחתשעמאותשנהוחמשיםשנהוימתפ ואלהתולדתבנינחשםחםויפתויולדולהםבניםאחרהמבול בנייפתגמרומגוגומדיויוןותבלומשךותירס ובניגמראשכנזוריפתותגרמה ובנייוןאלישהותרשישכתיםודדנים מאלהנפרדואייהגויםבארצתםאישללשנולמשפחתםבגויהם ובניחםכושומצריםופוטוכנען ובניכושסבאוחוילהוסבתהורעמהוסבתכאובנירעמהשבאודדן וכושילדאתנמרדהואהחללהיותגברבארץ הואהיהגברצידלפנייהוהעלכןיאמרכנמרדגבורצידלפנייהוה ותהיראשיתממלכתובבלוארךואכדוכלנהבארץשנער מןהארץההואיצאאשורויבןאתנינוהואתרחבתעירואתכלח ואתרסןביןנינוהוביןכלחהואהעירהגדלה ומצריםילדאתלודיםואתענמיםואתלהביםואתנפתחים ואתפתרסיםואתכסלחיםאשריצאומשםפלשתיםואתכפתריםס וכנעןילדאתצידןבכרוואתחת ואתהיבוסיואתהאמריואתהגרגשי ואתהחויואתהערקיואתהסיני ואתהארודיואתהצמריואתהחמתיואחרנפצומשפחותהכנעני ויהיגבולהכנענימצידןבאכהגררהעדעזהבאכהסדמהועמרהואדמהוצביםעדלשע אלהבניחםלמשפחתםללשנתםבארצתםבגויהםס ולשםילדגםהואאביכלבניעבראחייפתהגדול בנישםעילםואשורוארפכשדולודוארם ובניארםעוץוחולוגתרומש וארפכשדילדאתשלחושלחילדאתעבר ולעברילדשניבניםשםהאחדפלגכיבימיונפלגההארץושםאחיויקטן ויקטןילדאתאלמודדואתשלףואתחצרמותואתירח ואתהדורםואתאוזלואתדקלה ואתעובלואתאבימאלואתשבא ואתאופרואתחוילהואתיובבכלאלהבנייקטן ויהימושבםממשאבאכהספרההרהקדם אלהבנישםלמשפחתםללשנתםבארצתםלגויהם אלהמשפחתבנינחלתולדתםבגויהםומאלהנפרדוהגויםבארץאחרהמבולפ ויהיכלהארץשפהאחתודבריםאחדים ויהיבנסעםמקדםוימצאובקעהבארץשנערוישבושם ויאמרואישאלרעהוהבהנלבנהלבניםונשרפהלשרפהותהילהםהלבנהלאבןוהחמרהיהלהםלחמר ויאמרוהבהנבנהלנועירומגדלוראשובשמיםונעשהלנושםפןנפוץעלפניכלהארץ וירדיהוהלראתאתהעירואתהמגדלאשרבנובניהאדם ויאמריהוההןעםאחדושפהאחתלכלםוזההחלםלעשותועתהלאיבצרמהםכלאשריזמולעשות הבהנרדהונבלהשםשפתםאשרלאישמעואיששפתרעהו ויפץיהוהאתםמשםעלפניכלהארץויחדלולבנתהעיר עלכןקראשמהבבלכישםבלליהוהשפתכלהארץומשםהפיצםיהוהעלפניכלהארץפ אלהתולדתשםשםבןמאתשנהויולדאתארפכשדשנתיםאחרהמבול ויחישםאחריהולידואתארפכשדחמשמאותשנהויולדבניםובנותס וארפכשדחיחמשושלשיםשנהויולדאתשלח ויחיארפכשדאחריהולידואתשלחשלששניםוארבעמאותשנהויולדבניםובנותס ושלחחישלשיםשנהויולדאתעבר ויחישלחאחריהולידואתעברשלששניםוארבעמאותשנהויולדבניםובנותס ויחיעברארבעושלשיםשנהויולדאתפלג ויחיעבראחריהולידואתפלגשלשיםשנהוארבעמאותשנהויולדבניםובנותס ויחיפלגשלשיםשנהויולדאתרעו ויחיפלגאחריהולידואתרעותשעשניםומאתיםשנהויולדבניםובנותס ויחירעושתיםושלשיםשנהויולדאתשרוג ויחירעואחריהולידואתשרוגשבעשניםומאתיםשנהויולדבניםובנותס ויחישרוגשלשיםשנהויולדאתנחור ויחישרוגאחריהולידואתנחורמאתיםשנהויולדבניםובנותס ויחינחורתשעועשריםשנהויולדאתתרח ויחינחוראחריהולידואתתרחתשעעשרהשנהומאתשנהויולדבניםובנותס ויחיתרחשבעיםשנהויולדאתאברםאתנחורואתהרן ואלהתולדתתרחתרחהולידאתאברםאתנחורואתהרןוהרןהולידאתלוט וימתהרןעלפניתרחאביובארץמולדתובאורכשדים ויקחאברםונחורלהםנשיםשםאשתאברםשריושםאשתנחורמלכהבתהרןאבימלכהואבייסכה ותהישריעקרהאיןלהולד ויקחתרחאתאברםבנוואתלוטבןהרןבןבנוואתשריכלתואשתאברםבנוויצאואתםמאורכשדיםללכתארצהכנעןויבאועדחרןוישבושם ויהיוימיתרחחמששניםומאתיםשנהוימתתרחבחרןפ ויאמריהוהאלאברםלךלךמארצךוממולדתךומביתאביךאלהארץאשראראך ואעשךלגויגדולואברכךואגדלהשמךוהיהברכה ואברכהמברכיךומקללךאארונברכובךכלמשפחתהאדמה וילךאברםכאשרדבראליויהוהוילךאתולוטואברםבןחמששניםושבעיםשנהבצאתומחרן ויקחאברםאתשריאשתוואתלוטבןאחיוואתכלרכושםאשררכשוואתהנפשאשרעשובחרןויצאוללכתארצהכנעןויבאוארצהכנען ויעבראברםבארץעדמקוםשכםעדאלוןמורהוהכנעניאזבארץ ויראיהוהאלאברםויאמרלזרעךאתןאתהארץהזאתויבןשםמזבחליהוההנראהאליו ויעתקמשםההרהמקדםלביתאלויטאהלהביתאלמיםוהעימקדםויבןשםמזבחליהוהויקראבשםיהוה ויסעאברםהלוךונסועהנגבהפ ויהירעבבארץוירדאברםמצרימהלגורשםכיכבדהרעבבארץ ויהיכאשרהקריבלבואמצרימהויאמראלשריאשתוהנהנאידעתיכיאשהיפתמראהאת והיהכייראואתךהמצריםואמרואשתוזאתוהרגואתיואתךיחיו אמרינאאחתיאתלמעןייטבליבעבורךוחיתהנפשיבגללך ויהיכבואאברםמצרימהויראוהמצריםאתהאשהכייפההואמאד ויראואתהשריפרעהויהללואתהאלפרעהותקחהאשהביתפרעה ולאברםהיטיבבעבורהויהילוצאןובקרוחמריםועבדיםושפחתואתנתוגמלים וינגעיהוהאתפרעהנגעיםגדליםואתביתועלדברשריאשתאברם ויקראפרעהלאברםויאמרמהזאתעשיתלילמהלאהגדתליכיאשתךהוא למהאמרתאחתיהואואקחאתהלילאשהועתההנהאשתךקחולך ויצועליופרעהאנשיםוישלחואתוואתאשתוואתכלאשרלו ויעלאברםממצריםהואואשתווכלאשרלוולוטעמוהנגבה ואברםכבדמאדבמקנהבכסףובזהב וילךלמסעיומנגבועדביתאלעדהמקוםאשרהיהשםאהלהבתחלהביןביתאלוביןהעי אלמקוםהמזבחאשרעשהשםבראשנהויקראשםאברםבשםיהוה וגםללוטההלךאתאברםהיהצאןובקרואהלים ולאנשאאתםהארץלשבתיחדוכיהיהרכושםרבולאיכלולשבתיחדו ויהיריבביןרעימקנהאברםוביןרעימקנהלוטוהכנעניוהפרזיאזישבבארץ ויאמראברםאללוטאלנאתהימריבהביניובינךוביןרעיוביןרעיךכיאנשיםאחיםאנחנו הלאכלהארץלפניךהפרדנאמעליאםהשמאלואימנהואםהימיןואשמאילה וישאלוטאתעיניוויראאתכלככרהירדןכיכלהמשקהלפנישחתיהוהאתסדםואתעמרהכגןיהוהכארץמצריםבאכהצער ויבחרלולוטאתכלככרהירדןויסעלוטמקדםויפרדואישמעלאחיו אברםישבבארץכנעןולוטישבבעריהככרויאהלעדסדם ואנשיסדםרעיםוחטאיםליהוהמאד ויהוהאמראלאברםאחריהפרדלוטמעמושאנאעיניךוראהמןהמקוםאשראתהשםצפנהונגבהוקדמהוימה כיאתכלהארץאשראתהראהלךאתננהולזרעךעדעולם ושמתיאתזרעךכעפרהארץאשראםיוכלאישלמנותאתעפרהארץגםזרעךימנה קוםהתהלךבארץלארכהולרחבהכילךאתננה ויאהלאברםויבאוישבבאלניממראאשרבחברוןויבןשםמזבחליהוהפ ויהיבימיאמרפלמלךשנעראריוךמלךאלסרכדרלעמרמלךעילםותדעלמלךגוים עשומלחמהאתברעמלךסדםואתברשעמלךעמרהשנאבמלךאדמהושמאברמלךצבייםצבויםומלךבלעהיאצער כלאלהחברואלעמקהשדיםהואיםהמלח שתיםעשרהשנהעבדואתכדרלעמרושלשעשרהשנהמרדו ובארבעעשרהשנהבאכדרלעמרוהמלכיםאשראתוויכואתרפאיםבעשתרתקרניםואתהזוזיםבהםואתהאימיםבשוהקריתים ואתהחריבהררםשעירעדאילפארןאשרעלהמדבר וישבוויבאואלעיןמשפטהואקדשויכואתכלשדההעמלקיוגםאתהאמריהישבבחצצןתמר ויצאמלךסדםומלךעמרהומלךאדמהומלךצבייםצבויםומלךבלעהואצערויערכואתםמלחמהבעמקהשדים אתכדרלעמרמלךעילםותדעלמלךגויםואמרפלמלךשנערואריוךמלךאלסרארבעהמלכיםאתהחמשה ועמקהשדיםבארתבארתחמרוינסומלךסדםועמרהויפלושמהוהנשאריםהרהנסו ויקחואתכלרכשסדםועמרהואתכלאכלםוילכו ויקחואתלוטואתרכשובןאחיאברםוילכווהואישבבסדם ויבאהפליטויגדלאברםהעבריוהואשכןבאלניממראהאמריאחיאשכלואחיענרוהםבעליבריתאברם וישמעאברםכינשבהאחיווירקאתחניכיוילידיביתושמנהעשרושלשמאותוירדףעדדן ויחלקעליהםלילההואועבדיוויכםוירדפםעדחובהאשרמשמאללדמשק וישבאתכלהרכשוגםאתלוטאחיוורכשוהשיבוגםאתהנשיםואתהעם ויצאמלךסדםלקראתואחרישובומהכותאתכדרלעמרואתהמלכיםאשראתואלעמקשוההואעמקהמלך ומלכיצדקמלךשלםהוציאלחםוייןוהואכהןלאלעליון ויברכהוויאמרברוךאברםלאלעליוןקנהשמיםוארץ וברוךאלעליוןאשרמגןצריךבידךויתןלומעשרמכל ויאמרמלךסדםאלאברםתןליהנפשוהרכשקחלך ויאמראברםאלמלךסדםהרמתיידיאליהוהאלעליוןקנהשמיםוארץ אםמחוטועדשרוךנעלואםאקחמכלאשרלךולאתאמראניהעשרתיאתאברם בלעדירקאשראכלוהנעריםוחלקהאנשיםאשרהלכואתיענראשכלוממראהםיקחוחלקםס אחרהדבריםהאלההיהדבריהוהאלאברםבמחזהלאמראלתיראאברםאנכימגןלךשכרךהרבהמאד ויאמראברםאדנייהוהמהתתןליואנכיהולךעריריובןמשקביתיהואדמשקאליעזר ויאמראברםהןלילאנתתהזרעוהנהבןביתייורשאתי והנהדבריהוהאליולאמרלאיירשךזהכיאםאשריצאממעיךהואיירשך ויוצאאתוהחוצהויאמרהבטנאהשמימהוספרהכוכביםאםתוכללספראתםויאמרלוכהיהיהזרעך והאמןביהוהויחשבהלוצדקה ויאמראליואנייהוהאשרהוצאתיךמאורכשדיםלתתלךאתהארץהזאתלרשתה ויאמראדנייהוהבמהאדעכיאירשנה ויאמראליוקחהליעגלהמשלשתועזמשלשתואילמשלשותרוגוזל ויקחלואתכלאלהויבתראתםבתוךויתןאישבתרולקראתרעהוואתהצפרלאבתר וירדהעיטעלהפגריםוישבאתםאברם ויהיהשמשלבואותרדמהנפלהעלאברםוהנהאימהחשכהגדלהנפלתעליו ויאמרלאברםידעתדעכיגריהיהזרעךבארץלאלהםועבדוםוענואתםארבעמאותשנה וגםאתהגויאשריעבדודןאנכיואחריכןיצאוברכשגדול ואתהתבואאלאבתיךבשלוםתקברבשיבהטובה ודוררביעיישובוהנהכילאשלםעוןהאמריעדהנה ויהיהשמשבאהועלטההיהוהנהתנורעשןולפידאשאשרעברביןהגזריםהאלה ביוםההואכרתיהוהאתאברםבריתלאמרלזרעךנתתיאתהארץהזאתמנהרמצריםעדהנהרהגדלנהרפרת אתהקיניואתהקנזיואתהקדמני ואתהחתיואתהפרזיואתהרפאים ואתהאמריואתהכנעניואתהגרגשיואתהיבוסיס ושריאשתאברםלאילדהלוולהשפחהמצריתושמההגר ותאמרשריאלאברםהנהנאעצרנייהוהמלדתבאנאאלשפחתיאוליאבנהממנהוישמעאברםלקולשרי ותקחשריאשתאברםאתהגרהמצריתשפחתהמקץעשרשניםלשבתאברםבארץכנעןותתןאתהלאברםאישהלולאשה ויבאאלהגרותהרותראכיהרתהותקלגברתהבעיניה ותאמרשריאלאברםחמסיעליךאנכינתתישפחתיבחיקךותראכיהרתהואקלבעיניהישפטיהוהביניוביניך ויאמראברםאלשריהנהשפחתךבידךעשילההטובבעיניךותענהשריותברחמפניה וימצאהמלאךיהוהעלעיןהמיםבמדברעלהעיןבדרךשור ויאמרהגרשפחתשריאימזהבאתואנהתלכיותאמרמפנישריגברתיאנכיברחת ויאמרלהמלאךיהוהשוביאלגברתךוהתעניתחתידיה ויאמרלהמלאךיהוההרבהארבהאתזרעךולאיספרמרב ויאמרלהמלאךיהוההנךהרהוילדתבןוקראתשמוישמעאלכישמעיהוהאלעניך והואיהיהפראאדםידובכלוידכלבוועלפניכלאחיוישכן ותקראשםיהוההדבראליהאתהאלראיכיאמרההגםהלםראיתיאחריראי עלכןקראלבארבארלחיראיהנהביןקדשוביןברד ותלדהגרלאברםבןויקראאברםשםבנואשרילדההגרישמעאל ואברםבןשמניםשנהושששניםבלדתהגראתישמעאללאברםס ויהיאברםבןתשעיםשנהותשעשניםויראיהוהאלאברםויאמראליואניאלשדיהתהלךלפניוהיהתמים ואתנהבריתיביניובינךוארבהאותךבמאדמאד ויפלאברםעלפניווידבראתואלהיםלאמר אניהנהבריתיאתךוהייתלאבהמוןגוים ולאיקראעודאתשמךאברםוהיהשמךאברהםכיאבהמוןגויםנתתיך והפרתיאתךבמאדמאדונתתיךלגויםומלכיםממךיצאו והקמתיאתבריתיביניובינךוביןזרעךאחריךלדרתםלבריתעולםלהיותלךלאלהיםולזרעךאחריך ונתתילךולזרעךאחריךאתארץמגריךאתכלארץכנעןלאחזתעולםוהייתילהםלאלהים ויאמראלהיםאלאברהםואתהאתבריתיתשמראתהוזרעךאחריךלדרתם זאתבריתיאשרתשמרוביניוביניכםוביןזרעךאחריךהמוללכםכלזכר ונמלתםאתבשרערלתכםוהיהלאותבריתביניוביניכם ובןשמנתימיםימוללכםכלזכרלדרתיכםילידביתומקנתכסףמכלבןנכראשרלאמזרעךהוא המולימולילידביתךומקנתכספךוהיתהבריתיבבשרכםלבריתעולם וערלזכראשרלאימולאתבשרערלתוונכרתההנפשההואמעמיהאתבריתיהפרס ויאמראלהיםאלאברהםשריאשתךלאתקראאתשמהשריכישרהשמה וברכתיאתהוגםנתתיממנהלךבןוברכתיהוהיתהלגויםמלכיעמיםממנהיהיו ויפלאברהםעלפניוויצחקויאמרבלבוהלבןמאהשנהיולדואםשרההבתתשעיםשנהתלד ויאמראברהםאלהאלהיםלוישמעאליחיהלפניך ויאמראלהיםאבלשרהאשתךילדתלךבןוקראתאתשמויצחקוהקמתיאתבריתיאתולבריתעולםלזרעואחריו ולישמעאלשמעתיךהנהברכתיאתווהפריתיאתווהרביתיאתובמאדמאדשניםעשרנשיאםיולידונתתיולגויגדול ואתבריתיאקיםאתיצחקאשרתלדלךשרהלמועדהזהבשנההאחרת ויכללדבראתוויעלאלהיםמעלאברהם ויקחאברהםאתישמעאלבנוואתכלילידיביתוואתכלמקנתכספוכלזכרבאנשיביתאברהםוימלאתבשרערלתםבעצםהיוםהזהכאשרדבראתואלהים ואברהםבןתשעיםותשעשנהבהמלובשרערלתו וישמעאלבנובןשלשעשרהשנהבהמלואתבשרערלתו בעצםהיוםהזהנמולאברהםוישמעאלבנו וכלאנשיביתוילידביתומקנתכסףמאתבןנכרנמלואתופ ויראאליויהוהבאלניממראוהואישבפתחהאהלכחםהיום וישאעיניוויראוהנהשלשהאנשיםנצביםעליוויראוירץלקראתםמפתחהאהלוישתחוארצה ויאמראדניאםנאמצאתיחןבעיניךאלנאתעברמעלעבדך יקחנאמעטמיםורחצורגליכםוהשענותחתהעץ ואקחהפתלחםוסעדולבכםאחרתעברוכיעלכןעברתםעלעבדכםויאמרוכןתעשהכאשרדברת וימהראברהםהאהלהאלשרהויאמרמהרישלשסאיםקמחסלתלושיועשיעגות ואלהבקררץאברהםויקחבןבקררךוטובויתןאלהנערוימהרלעשותאתו ויקחחמאהוחלבובןהבקראשרעשהויתןלפניהםוהואעמדעליהםתחתהעץויאכלו ויאמרואליואיהשרהאשתךויאמרהנהבאהל ויאמרשובאשובאליךכעתחיהוהנהבןלשרהאשתךושרהשמעתפתחהאהלוהואאחריו ואברהםושרהזקניםבאיםבימיםחדללהיותלשרהארחכנשים ותצחקשרהבקרבהלאמראחריבלתיהיתהליעדנהואדניזקן ויאמריהוהאלאברהםלמהזהצחקהשרהלאמרהאףאמנםאלדואניזקנתי היפלאמיהוהדברלמועדאשובאליךכעתחיהולשרהבן ותכחששרהלאמרלאצחקתיכייראהויאמרלאכיצחקת ויקמומשםהאנשיםוישקפועלפניסדםואברהםהלךעמםלשלחם ויהוהאמרהמכסהאנימאברהםאשראניעשה ואברהםהיויהיהלגויגדולועצוםונברכובוכלגוייהארץ כיידעתיולמעןאשריצוהאתבניוואתביתואחריוושמרודרךיהוהלעשותצדקהומשפטלמעןהביאיהוהעלאברהםאתאשרדברעליו ויאמריהוהזעקתסדםועמרהכירבהוחטאתםכיכבדהמאד ארדהנאואראההכצעקתההבאהאליעשוכלהואםלאאדעה ויפנומשםהאנשיםוילכוסדמהואברהםעודנועמדלפנייהוה ויגשאברהםויאמרהאףתספהצדיקעםרשע אוליישחמשיםצדיקםבתוךהעירהאףתספהולאתשאלמקוםלמעןחמשיםהצדיקםאשרבקרבה חללהלךמעשתכדברהזהלהמיתצדיקעםרשעוהיהכצדיקכרשעחללהלךהשפטכלהארץלאיעשהמשפט ויאמריהוהאםאמצאבסדםחמשיםצדיקםבתוךהעירונשאתילכלהמקוםבעבורם ויעןאברהםויאמרהנהנאהואלתילדבראלאדניואנכיעפרואפר אולייחסרוןחמשיםהצדיקםחמשההתשחיתבחמשהאתכלהעירויאמרלאאשחיתאםאמצאשםארבעיםוחמשה ויסףעודלדבראליוויאמראוליימצאוןשםארבעיםויאמרלאאעשהבעבורהארבעים ויאמראלנאיחרלאדניואדברהאוליימצאוןשםשלשיםויאמרלאאעשהאםאמצאשםשלשים ויאמרהנהנאהואלתילדבראלאדניאוליימצאוןשםעשריםויאמרלאאשחיתבעבורהעשרים ויאמראלנאיחרלאדניואדברהאךהפעםאוליימצאוןשםעשרהויאמרלאאשחיתבעבורהעשרה וילךיהוהכאשרכלהלדבראלאברהםואברהםשבלמקמו ויבאושניהמלאכיםסדמהבערבולוטישבבשערסדםויראלוטויקםלקראתםוישתחואפיםארצה ויאמרהנהנאאדניסורונאאלביתעבדכםולינוורחצורגליכםוהשכמתםוהלכתםלדרככםויאמרולאכיברחובנלין ויפצרבםמאדויסרואליוויבאואלביתוויעשלהםמשתהומצותאפהויאכלו טרםישכבוואנשיהעיראנשיסדםנסבועלהביתמנערועדזקןכלהעםמקצה ויקראואללוטויאמרולואיההאנשיםאשרבאואליךהלילההוציאםאלינוונדעהאתם ויצאאלהםלוטהפתחהוהדלתסגראחריו ויאמראלנאאחיתרעו הנהנאלישתיבנותאשרלאידעואישאוציאהנאאתהןאליכםועשולהןכטובבעיניכםרקלאנשיםהאלאלתעשודברכיעלכןבאובצלקרתי ויאמרוגשהלאהויאמרוהאחדבאלגורוישפטשפוטעתהנרעלךמהםויפצרובאישבלוטמאדויגשולשברהדלת וישלחוהאנשיםאתידםויביאואתלוטאליהםהביתהואתהדלתסגרו ואתהאנשיםאשרפתחהביתהכובסנוריםמקטןועדגדולוילאולמצאהפתח ויאמרוהאנשיםאללוטעדמילךפהחתןובניךובנתיךוכלאשרלךבעירהוצאמןהמקום כימשחתיםאנחנואתהמקוםהזהכיגדלהצעקתםאתפנייהוהוישלחנויהוהלשחתה ויצאלוטוידבראלחתניולקחיבנתיוויאמרקומוצאומןהמקוםהזהכימשחיתיהוהאתהעירויהיכמצחקבעיניחתניו וכמוהשחרעלהויאיצוהמלאכיםבלוטלאמרקוםקחאתאשתךואתשתיבנתיךהנמצאתפןתספהבעוןהעיר ויתמהמהויחזיקוהאנשיםבידוובידאשתוובידשתיבנתיובחמלתיהוהעליוויצאהווינחהומחוץלעיר ויהיכהוציאםאתםהחוצהויאמרהמלטעלנפשךאלתביטאחריךואלתעמדבכלהככרההרההמלטפןתספה ויאמרלוטאלהםאלנאאדני הנהנאמצאעבדךחןבעיניךותגדלחסדךאשרעשיתעמדילהחיותאתנפשיואנכילאאוכללהמלטההרהפןתדבקניהרעהומתי הנהנאהעירהזאתקרבהלנוסשמהוהואמצעראמלטהנאשמההלאמצערהואותחינפשי ויאמראליוהנהנשאתיפניךגםלדברהזהלבלתיהפכיאתהעיראשרדברת מהרהמלטשמהכילאאוכללעשותדברעדבאךשמהעלכןקראשםהעירצוער השמשיצאעלהארץולוטבאצערה ויהוההמטירעלסדםועלעמרהגפריתואשמאתיהוהמןהשמים ויהפךאתהעריםהאלואתכלהככרואתכלישביהעריםוצמחהאדמה ותבטאשתומאחריוותהינציבמלח וישכםאברהםבבקראלהמקוםאשרעמדשםאתפנייהוה וישקףעלפניסדםועמרהועלכלפניארץהככרויראוהנהעלהקיטרהארץכקיטרהכבשן ויהיבשחתאלהיםאתעריהככרויזכראלהיםאתאברהםוישלחאתלוטמתוךההפכהבהפךאתהעריםאשרישבבהןלוט ויעללוטמצוערוישבבהרושתיבנתיועמוכייראלשבתבצוערוישבבמערההואושתיבנתיו ותאמרהבכירהאלהצעירהאבינוזקןואישאיןבארץלבואעלינוכדרךכלהארץ לכהנשקהאתאבינוייןונשכבהעמוונחיהמאבינוזרע ותשקיןאתאביהןייןבלילההואותבאהבכירהותשכבאתאביהולאידעבשכבהובקומה ויהיממחרתותאמרהבכירהאלהצעירההןשכבתיאמשאתאבינשקנוייןגםהלילהובאישכביעמוונחיהמאבינוזרע ותשקיןגםבלילהההואאתאביהןייןותקםהצעירהותשכבעמוולאידעבשכבהובקמה ותהריןשתיבנותלוטמאביהן ותלדהבכירהבןותקראשמומואבהואאבימואבעדהיום והצעירהגםהואילדהבןותקראשמובןעמיהואאביבניעמוןעדהיוםס ויסעמשםאברהםארצההנגבוישבביןקדשוביןשורויגרבגרר ויאמראברהםאלשרהאשתואחתיהואוישלחאבימלךמלךגררויקחאתשרה ויבאאלהיםאלאבימלךבחלוםהלילהויאמרלוהנךמתעלהאשהאשרלקחתוהואבעלתבעל ואבימלךלאקרבאליהויאמראדניהגויגםצדיקתהרג הלאהואאמרליאחתיהואוהיאגםהואאמרהאחיהואבתםלבביובנקיןכפיעשיתיזאת ויאמראליוהאלהיםבחלםגםאנכיידעתיכיבתםלבבךעשיתזאתואחשךגםאנכיאותךמחטוליעלכןלאנתתיךלנגעאליה ועתההשבאשתהאישכינביאהואויתפללבעדךוחיהואםאינךמשיבדעכימותתמותאתהוכלאשרלך וישכםאבימלךבבקרויקראלכלעבדיווידבראתכלהדבריםהאלהבאזניהםוייראוהאנשיםמאד ויקראאבימלךלאברהםויאמרלומהעשיתלנוומהחטאתילךכיהבאתעליועלממלכתיחטאהגדלהמעשיםאשרלאיעשועשיתעמדי ויאמראבימלךאלאברהםמהראיתכיעשיתאתהדברהזה ויאמראברהםכיאמרתירקאיןיראתאלהיםבמקוםהזהוהרגוניעלדבראשתי וגםאמנהאחתיבתאביהואאךלאבתאמיותהילילאשה ויהיכאשרהתעואתיאלהיםמביתאביואמרלהזהחסדךאשרתעשיעמדיאלכלהמקוםאשרנבואשמהאמריליאחיהוא ויקחאבימלךצאןובקרועבדיםושפחתויתןלאברהםוישבלואתשרהאשתו ויאמראבימלךהנהארצילפניךבטובבעיניךשב ולשרהאמרהנהנתתיאלףכסףלאחיךהנההואלךכסותעיניםלכלאשראתךואתכלונכחת ויתפללאברהםאלהאלהיםוירפאאלהיםאתאבימלךואתאשתוואמהתיווילדו כיעצרעצריהוהבעדכלרחםלביתאבימלךעלדברשרהאשתאברהםס ויהוהפקדאתשרהכאשראמרויעשיהוהלשרהכאשרדבר ותהרותלדשרהלאברהםבןלזקניולמועדאשרדבראתואלהים ויקראאברהםאתשםבנוהנולדלואשרילדהלושרהיצחק וימלאברהםאתיצחקבנובןשמנתימיםכאשרצוהאתואלהים ואברהםבןמאתשנהבהולדלואתיצחקבנו ותאמרשרהצחקעשהליאלהיםכלהשמעיצחקלי ותאמרמימלללאברהםהיניקהבניםשרהכיילדתיבןלזקניו ויגדלהילדויגמלויעשאברהםמשתהגדולביוםהגמלאתיצחק ותראשרהאתבןהגרהמצריתאשרילדהלאברהםמצחק ותאמרלאברהםגרשהאמההזאתואתבנהכילאיירשבןהאמההזאתעםבניעםיצחק וירעהדברמאדבעיניאברהםעלאודתבנו ויאמראלהיםאלאברהםאלירעבעיניךעלהנערועלאמתךכלאשרתאמראליךשרהשמעבקלהכיביצחקיקראלךזרע וגםאתבןהאמהלגויאשימנוכיזרעךהוא וישכםאברהםבבקרויקחלחםוחמתמיםויתןאלהגרשםעלשכמהואתהילדוישלחהותלךותתעבמדברבארשבע ויכלוהמיםמןהחמתותשלךאתהילדתחתאחדהשיחם ותלךותשבלהמנגדהרחקכמטחויקשתכיאמרהאלאראהבמותהילדותשבמנגדותשאאתקלהותבך וישמעאלהיםאתקולהנערויקראמלאךאלהיםאלהגרמןהשמיםויאמרלהמהלךהגראלתיראיכישמעאלהיםאלקולהנערבאשרהואשם קומישאיאתהנערוהחזיקיאתידךבוכילגויגדולאשימנו ויפקחאלהיםאתעיניהותראבארמיםותלךותמלאאתהחמתמיםותשקאתהנער ויהיאלהיםאתהנערויגדלוישבבמדברויהירבהקשת וישבבמדברפארןותקחלואמואשהמארץמצריםפ ויהיבעתההואויאמראבימלךופיכלשרצבאואלאברהםלאמראלהיםעמךבכלאשראתהעשה ועתההשבעהליבאלהיםהנהאםתשקרליולניניולנכדיכחסדאשרעשיתיעמךתעשהעמדיועםהארץאשרגרתהבה ויאמראברהםאנכיאשבע והוכחאברהםאתאבימלךעלאדותבארהמיםאשרגזלועבדיאבימלך ויאמראבימלךלאידעתימיעשהאתהדברהזהוגםאתהלאהגדתליוגםאנכילאשמעתיבלתיהיום ויקחאברהםצאןובקרויתןלאבימלךויכרתושניהםברית ויצבאברהםאתשבעכבשתהצאןלבדהן ויאמראבימלךאלאברהםמההנהשבעכבשתהאלהאשרהצבתלבדנה ויאמרכיאתשבעכבשתתקחמידיבעבורתהיהלילעדהכיחפרתיאתהבארהזאת עלכןקראלמקוםההואבארשבעכישםנשבעושניהם ויכרתובריתבבארשבעויקםאבימלךופיכלשרצבאווישבואלארץפלשתים ויטעאשלבבארשבעויקראשםבשםיהוהאלעולם ויגראברהםבארץפלשתיםימיםרביםפ ויהיאחרהדבריםהאלהוהאלהיםנסהאתאברהםויאמראליואברהםויאמרהנני ויאמרקחנאאתבנךאתיחידךאשראהבתאתיצחקולךלךאלארץהמריהוהעלהושםלעלהעלאחדההריםאשראמראליך וישכםאברהםבבקרויחבשאתחמרוויקחאתשנינעריואתוואתיצחקבנוויבקעעציעלהויקםוילךאלהמקוםאשראמרלוהאלהים ביוםהשלישיוישאאברהםאתעיניוויראאתהמקוםמרחק ויאמראברהםאלנעריושבולכםפהעםהחמורואניוהנערנלכהעדכהונשתחוהונשובהאליכם ויקחאברהםאתעציהעלהוישםעליצחקבנוויקחבידואתהאשואתהמאכלתוילכושניהםיחדו ויאמריצחקאלאברהםאביוויאמראביויאמרהנניבניויאמרהנההאשוהעציםואיההשהלעלה ויאמראברהםאלהיםיראהלוהשהלעלהבניוילכושניהםיחדו ויבאואלהמקוםאשראמרלוהאלהיםויבןשםאברהםאתהמזבחויערךאתהעציםויעקדאתיצחקבנווישםאתועלהמזבחממעללעצים וישלחאברהםאתידוויקחאתהמאכלתלשחטאתבנו ויקראאליומלאךיהוהמןהשמיםויאמראברהםאברהםויאמרהנני ויאמראלתשלחידךאלהנערואלתעשלומאומהכיעתהידעתיכייראאלהיםאתהולאחשכתאתבנךאתיחידךממני וישאאברהםאתעיניוויראוהנהאילאחרנאחזבסבךבקרניווילךאברהםויקחאתהאילויעלהולעלהתחתבנו ויקראאברהםשםהמקוםההואיהוהיראהאשריאמרהיוםבהריהוהיראה ויקראמלאךיהוהאלאברהםשניתמןהשמים ויאמרבינשבעתינאםיהוהכייעןאשרעשיתאתהדברהזהולאחשכתאתבנךאתיחידך כיברךאברכךוהרבהארבהאתזרעךככוכביהשמיםוכחולאשרעלשפתהיםוירשזרעךאתשעראיביו והתברכובזרעךכלגוייהארץעקבאשרשמעתבקלי וישבאברהםאלנעריוויקמווילכויחדואלבארשבעוישבאברהםבבארשבעפ ויהיאחריהדבריםהאלהויגדלאברהםלאמרהנהילדהמלכהגםהואבניםלנחוראחיך אתעוץבכרוואתבוזאחיוואתקמואלאביארם ואתכשדואתחזוואתפלדשואתידלףואתבתואל ובתואלילדאתרבקהשמנהאלהילדהמלכהלנחוראחיאברהם ופילגשוושמהראומהותלדגםהואאתטבחואתגחםואתתחשואתמעכהפ ויהיוחיישרהמאהשנהועשריםשנהושבעשניםשניחיישרה ותמתשרהבקריתארבעהואחברוןבארץכנעןויבאאברהםלספדלשרהולבכתה ויקםאברהםמעלפנימתווידבראלבניחתלאמר גרותושבאנכיעמכםתנוליאחזתקברעמכםואקברהמתימלפני ויענובניחתאתאברהםלאמרלו שמענואדנינשיאאלהיםאתהבתוכנובמבחרקברינוקבראתמתךאישממנואתקברולאיכלהממךמקברמתך ויקםאברהםוישתחולעםהארץלבניחת וידבראתםלאמראםישאתנפשכםלקבראתמתימלפנישמעוניופגעוליבעפרוןבןצחר ויתןליאתמערתהמכפלהאשרלואשרבקצהשדהובכסףמלאיתננהליבתוככםלאחזתקבר ועפרוןישבבתוךבניחתויעןעפרוןהחתיאתאברהםבאזניבניחתלכלבאישערעירולאמר לאאדנישמעניהשדהנתתילךוהמערהאשרבולךנתתיהלעיניבניעמינתתיהלךקברמתך וישתחואברהםלפניעםהארץ וידבראלעפרוןבאזניעםהארץלאמראךאםאתהלושמענינתתיכסףהשדהקחממניואקברהאתמתישמה ויעןעפרוןאתאברהםלאמרלו אדנישמעניארץארבעמאתשקלכסףביניובינךמההואואתמתךקבר וישמעאברהםאלעפרוןוישקלאברהםלעפרןאתהכסףאשרדברבאזניבניחתארבעמאותשקלכסףעברלסחר ויקםשדהעפרוןאשרבמכפלהאשרלפניממראהשדהוהמערהאשרבווכלהעץאשרבשדהאשרבכלגבלוסביב לאברהםלמקנהלעיניבניחתבכלבאישערעירו ואחריכןקבראברהםאתשרהאשתואלמערתשדההמכפלהעלפניממראהואחברוןבארץכנען ויקםהשדהוהמערהאשרבולאברהםלאחזתקברמאתבניחתס ואברהםזקןבאבימיםויהוהברךאתאברהםבכל ויאמראברהםאלעבדוזקןביתוהמשלבכלאשרלושיםנאידךתחתירכי ואשביעךביהוהאלהיהשמיםואלהיהארץאשרלאתקחאשהלבנימבנותהכנעניאשראנכייושבבקרבו כיאלארציואלמולדתיתלךולקחתאשהלבניליצחק ויאמראליוהעבדאולילאתאבההאשהללכתאחריאלהארץהזאתההשבאשיבאתבנךאלהארץאשריצאתמשם ויאמראליואברהםהשמרלךפןתשיבאתבנישמה יהוהאלהיהשמיםאשרלקחנימביתאביומארץמולדתיואשרדברליואשרנשבעלילאמרלזרעךאתןאתהארץהזאתהואישלחמלאכולפניךולקחתאשהלבנימשם ואםלאתאבההאשהללכתאחריךונקיתמשבעתיזאתרקאתבנילאתשבשמה וישםהעבדאתידותחתירךאברהםאדניווישבעלועלהדברהזה ויקחהעבדעשרהגמליםמגמליאדניווילךוכלטובאדניובידוויקםוילךאלארםנהריםאלעירנחור ויברךהגמליםמחוץלעיראלבארהמיםלעתערבלעתצאתהשאבת ויאמריהוהאלהיאדניאברהםהקרהנאלפניהיוםועשהחסדעםאדניאברהם הנהאנכינצבעלעיןהמיםובנותאנשיהעיריצאתלשאבמים והיההנעראשראמראליההטינאכדךואשתהואמרהשתהוגםגמליךאשקהאתההכחתלעבדךליצחקובהאדעכיעשיתחסדעםאדני ויהיהואטרםכלהלדברוהנהרבקהיצאתאשרילדהלבתואלבןמלכהאשתנחוראחיאברהםוכדהעלשכמה והנערטבתמראהמאדבתולהואישלאידעהותרדהעינהותמלאכדהותעל וירץהעבדלקראתהויאמרהגמיאינינאמעטמיםמכדך ותאמרשתהאדניותמהרותרדכדהעלידהותשקהו ותכללהשקתוותאמרגםלגמליךאשאבעדאםכלולשתת ותמהרותערכדהאלהשקתותרץעודאלהבארלשאבותשאבלכלגמליו והאישמשתאהלהמחרישלדעתההצליחיהוהדרכואםלא ויהיכאשרכלוהגמליםלשתותויקחהאישנזםזהבבקעמשקלוושניצמידיםעלידיהעשרהזהבמשקלם ויאמרבתמיאתהגידינאליהישביתאביךמקוםלנוללין ותאמראליובתבתואלאנכיבןמלכהאשרילדהלנחור ותאמראליוגםתבןגםמספוארבעמנוגםמקוםללון ויקדהאישוישתחוליהוה ויאמרברוךיהוהאלהיאדניאברהםאשרלאעזבחסדוואמתומעםאדניאנכיבדרךנחנייהוהביתאחיאדני ותרץהנערותגדלביתאמהכדבריםהאלה ולרבקהאחושמולבןוירץלבןאלהאישהחוצהאלהעין ויהיכראתאתהנזםואתהצמדיםעלידיאחתווכשמעואתדברירבקהאחתולאמרכהדבראליהאישויבאאלהאישוהנהעמדעלהגמליםעלהעין ויאמרבואברוךיהוהלמהתעמדבחוץואנכיפניתיהביתומקוםלגמלים ויבאהאישהביתהויפתחהגמליםויתןתבןומספואלגמליםומיםלרחץרגליוורגליהאנשיםאשראתו ויישםויושםלפניולאכלויאמרלאאכלעדאםדברתידבריויאמרדבר ויאמרעבדאברהםאנכי ויהוהברךאתאדנימאדויגדלויתןלוצאןובקרוכסףוזהבועבדםושפחתוגמליםוחמרים ותלדשרהאשתאדניבןלאדניאחריזקנתהויתןלואתכלאשרלו וישבעניאדנילאמרלאתקחאשהלבנימבנותהכנעניאשראנכיישבבארצו אםלאאלביתאביתלךואלמשפחתיולקחתאשהלבני ואמראלאדניאלילאתלךהאשהאחרי ויאמראלייהוהאשרהתהלכתילפניוישלחמלאכואתךוהצליחדרכךולקחתאשהלבניממשפחתיומביתאבי אזתנקהמאלתיכיתבואאלמשפחתיואםלאיתנולךוהייתנקימאלתי ואבאהיוםאלהעיןואמריהוהאלהיאדניאברהםאםישךנאמצליחדרכיאשראנכיהלךעליה הנהאנכינצבעלעיןהמיםוהיההעלמההיצאתלשאבואמרתיאליההשקינינאמעטמיםמכדך ואמרהאליגםאתהשתהוגםלגמליךאשאבהואהאשהאשרהכיחיהוהלבןאדני אניטרםאכלהלדבראללביוהנהרבקהיצאתוכדהעלשכמהותרדהעינהותשאבואמראליההשקינינא ותמהרותורדכדהמעליהותאמרשתהוגםגמליךאשקהואשתוגםהגמליםהשקתה ואשאלאתהואמרבתמיאתותאמרבתבתואלבןנחוראשרילדהלומלכהואשםהנזםעלאפהוהצמידיםעלידיה ואקדואשתחוהליהוהואברךאתיהוהאלהיאדניאברהםאשרהנחניבדרךאמתלקחתאתבתאחיאדנילבנו ועתהאםישכםעשיםחסדואמתאתאדניהגידוליואםלאהגידוליואפנהעלימיןאועלשמאל ויעןלבןובתואלויאמרומיהוהיצאהדברלאנוכלדבראליךרעאוטוב הנהרבקהלפניךקחולךותהיאשהלבןאדניךכאשרדבריהוה ויהיכאשרשמעעבדאברהםאתדבריהםוישתחוארצהליהוה ויוצאהעבדכליכסףוכליזהבובגדיםויתןלרבקהומגדנתנתןלאחיהולאמה ויאכלווישתוהואוהאנשיםאשרעמווילינוויקומובבקרויאמרשלחנילאדני ויאמראחיהואמהתשבהנעראתנוימיםאועשוראחרתלך ויאמראלהםאלתאחרואתיויהוההצליחדרכישלחוניואלכהלאדני ויאמרונקראלנערונשאלהאתפיה ויקראולרבקהויאמרואליההתלכיעםהאישהזהותאמראלך וישלחואתרבקהאחתםואתמנקתהואתעבדאברהםואתאנשיו ויברכואתרבקהויאמרולהאחתנואתהיילאלפירבבהויירשזרעךאתשערשנאיו ותקםרבקהונערתיהותרכבנהעלהגמליםותלכנהאחריהאישויקחהעבדאתרבקהוילך ויצחקבאמבואבארלחיראיוהואיושבבארץהנגב ויצאיצחקלשוחבשדהלפנותערבוישאעיניוויראוהנהגמליםבאים ותשארבקהאתעיניהותראאתיצחקותפלמעלהגמל ותאמראלהעבדמיהאישהלזהההלךבשדהלקראתנוויאמרהעבדהואאדניותקחהצעיףותתכס ויספרהעבדליצחקאתכלהדבריםאשרעשה ויבאהיצחקהאהלהשרהאמוויקחאתרבקהותהילולאשהויאהבהוינחםיצחקאחריאמופ ויסףאברהםויקחאשהושמהקטורה ותלדלואתזמרןואתיקשןואתמדןואתמדיןואתישבקואתשוח ויקשןילדאתשבאואתדדןובנידדןהיואשורםולטושםולאמים ובנימדיןעיפהועפרוחנךואבידעואלדעהכלאלהבניקטורה ויתןאברהםאתכלאשרלוליצחק ולבניהפילגשיםאשרלאברהםנתןאברהםמתנתוישלחםמעליצחקבנובעודנוחיקדמהאלארץקדם ואלהימישניחייאברהםאשרחימאתשנהושבעיםשנהוחמששנים ויגועוימתאברהםבשיבהטובהזקןושבעויאסףאלעמיו ויקברואתויצחקוישמעאלבניואלמערתהמכפלהאלשדהעפרןבןצחרהחתיאשרעלפניממרא השדהאשרקנהאברהםמאתבניחתשמהקבראברהםושרהאשתו ויהיאחרימותאברהםויברךאלהיםאתיצחקבנווישביצחקעםבארלחיראיפ ואלהתלדתישמעאלבןאברהםאשרילדההגרהמצריתשפחתשרהלאברהם ואלהשמותבניישמעאלבשמתםלתולדתםבכרישמעאלנביתוקדרואדבאלומבשם ומשמעודומהומשא חדדותימאיטורנפישוקדמה אלההםבניישמעאלואלהשמתםבחצריהםובטירתםשניםעשרנשיאםלאמתם ואלהשניחייישמעאלמאתשנהושלשיםשנהושבעשניםויגועוימתויאסףאלעמיו וישכנומחוילהעדשוראשרעלפנימצריםבאכהאשורהעלפניכלאחיונפלפ ואלהתולדתיצחקבןאברהםאברהםהולידאתיצחק ויהייצחקבןארבעיםשנהבקחתואתרבקהבתבתואלהארמימפדןארםאחותלבןהארמילולאשה ויעתריצחקליהוהלנכחאשתוכיעקרההואויעתרלויהוהותהררבקהאשתו ויתרצצוהבניםבקרבהותאמראםכןלמהזהאנכיותלךלדרשאתיהוה ויאמריהוהלהשניגייםגויםבבטנךושנילאמיםממעיךיפרדוולאםמלאםיאמץורביעבדצעיר וימלאוימיהללדתוהנהתומםבבטנה ויצאהראשוןאדמוניכלוכאדרתשערויקראושמועשו ואחריכןיצאאחיווידואחזתבעקבעשוויקראשמויעקבויצחקבןששיםשנהבלדתאתם ויגדלוהנעריםויהיעשואישידעצידאיששדהויעקבאישתםישבאהלים ויאהביצחקאתעשוכיצידבפיוורבקהאהבתאתיעקב ויזדיעקבנזידויבאעשומןהשדהוהואעיף ויאמרעשואליעקבהלעיטנינאמןהאדםהאדםהזהכיעיףאנכיעלכןקראשמואדום ויאמריעקבמכרהכיוםאתבכרתךלי ויאמרעשוהנהאנכיהולךלמותולמהזהליבכרה ויאמריעקבהשבעהליכיוםוישבעלווימכראתבכרתוליעקב ויעקבנתןלעשולחםונזידעדשיםויאכלוישתויקםוילךויבזעשואתהבכרהפ ויהירעבבארץמלבדהרעבהראשוןאשרהיהבימיאברהםוילךיצחקאלאבימלךמלךפלשתיםגררה ויראאליויהוהויאמראלתרדמצרימהשכןבארץאשראמראליך גורבארץהזאתואהיהעמךואברכךכילךולזרעךאתןאתכלהארצתהאלוהקמתיאתהשבעהאשרנשבעתילאברהםאביך והרביתיאתזרעךככוכביהשמיםונתתילזרעךאתכלהארצתהאלוהתברכובזרעךכלגוייהארץ עקבאשרשמעאברהםבקליוישמרמשמרתימצותיחקותיותורתי וישביצחקבגרר וישאלואנשיהמקוםלאשתוויאמראחתיהואכייראלאמראשתיפןיהרגניאנשיהמקוםעלרבקהכיטובתמראההוא ויהיכיארכולושםהימיםוישקףאבימלךמלךפלשתיםבעדהחלוןויראוהנהיצחקמצחקאתרבקהאשתו ויקראאבימלךליצחקויאמראךהנהאשתךהואואיךאמרתאחתיהואויאמראליויצחקכיאמרתיפןאמותעליה ויאמראבימלךמהזאתעשיתלנוכמעטשכבאחדהעםאתאשתךוהבאתעלינואשם ויצואבימלךאתכלהעםלאמרהנגעבאישהזהובאשתומותיומת ויזרעיצחקבארץההואוימצאבשנהההואמאהשעריםויברכהויהוה ויגדלהאישוילךהלוךוגדלעדכיגדלמאד ויהילומקנהצאןומקנהבקרועבדהרבהויקנאואתופלשתים וכלהבארתאשרחפרועבדיאביובימיאברהםאביוסתמוםפלשתיםוימלאוםעפר ויאמראבימלךאליצחקלךמעמנוכיעצמתממנומאד וילךמשםיצחקויחןבנחלגררוישבשם וישביצחקויחפראתבארתהמיםאשרחפרובימיאברהםאביוויסתמוםפלשתיםאחרימותאברהםויקראלהןשמותכשמתאשרקראלהןאביו ויחפרועבדייצחקבנחלוימצאושםבארמיםחיים ויריבורעיגררעםרעייצחקלאמרלנוהמיםויקראשםהבארעשקכיהתעשקועמו ויחפרובאראחרתויריבוגםעליהויקראשמהשטנה ויעתקמשםויחפרבאראחרתולארבועליהויקראשמהרחבותויאמרכיעתההרחיביהוהלנוופרינובארץ ויעלמשםבארשבע ויראאליויהוהבלילהההואויאמראנכיאלהיאברהםאביךאלתיראכיאתךאנכיוברכתיךוהרביתיאתזרעךבעבוראברהםעבדי ויבןשםמזבחויקראבשםיהוהויטשםאהלוויכרושםעבדייצחקבאר ואבימלךהלךאליומגררואחזתמרעהוופיכלשרצבאו ויאמראלהםיצחקמדועבאתםאליואתםשנאתםאתיותשלחונימאתכם ויאמרוראוראינוכיהיהיהוהעמךונאמרתהינאאלהבינותינובינינוובינךונכרתהבריתעמך אםתעשהעמנורעהכאשרלאנגענוךוכאשרעשינועמךרקטובונשלחךבשלוםאתהעתהברוךיהוה ויעשלהםמשתהויאכלווישתו וישכימובבקרוישבעואישלאחיווישלחםיצחקוילכומאתובשלום ויהיביוםההואויבאועבדייצחקויגדולועלאדותהבאראשרחפרוויאמרולומצאנומים ויקראאתהשבעהעלכןשםהעירבארשבעעדהיוםהזהס ויהיעשובןארבעיםשנהויקחאשהאתיהודיתבתבאריהחתיואתבשמתבתאילןהחתי ותהייןמרתרוחליצחקולרבקהס ויהיכיזקןיצחקותכהיןעיניומראתויקראאתעשובנוהגדלויאמראליובניויאמראליוהנני ויאמרהנהנאזקנתילאידעתייוםמותי ועתהשאנאכליךתליךוקשתךוצאהשדהוצודהליצידהציד ועשהלימטעמיםכאשראהבתיוהביאהליואכלהבעבורתברכךנפשיבטרםאמות ורבקהשמעתבדבריצחקאלעשובנווילךעשוהשדהלצודצידלהביא ורבקהאמרהאליעקבבנהלאמרהנהשמעתיאתאביךמדבראלעשואחיךלאמר הביאהליצידועשהלימטעמיםואכלהואברככהלפנייהוהלפנימותי ועתהבנישמעבקלילאשראנימצוהאתך לךנאאלהצאןוקחלימשםשניגדייעזיםטביםואעשהאתםמטעמיםלאביךכאשראהב והבאתלאביךואכלבעבראשריברכךלפנימותו ויאמריעקבאלרבקהאמוהןעשואחיאיששערואנכיאישחלק אוליימשניאביוהייתיבעיניוכמתעתעוהבאתיעליקללהולאברכה ותאמרלואמועליקללתךבניאךשמעבקליולךקחלי וילךויקחויבאלאמוותעשאמומטעמיםכאשראהבאביו ותקחרבקהאתבגדיעשובנההגדלהחמדתאשראתהבביתותלבשאתיעקבבנההקטן ואתערתגדייהעזיםהלבישהעלידיוועלחלקתצואריו ותתןאתהמטעמיםואתהלחםאשרעשתהבידיעקבבנה ויבאאלאביוויאמראביויאמרהננימיאתהבני ויאמריעקבאלאביואנכיעשובכרךעשיתיכאשרדברתאליקוםנאשבהואכלהמצידיבעבורתברכנינפשך ויאמריצחקאלבנומהזהמהרתלמצאבניויאמרכיהקרהיהוהאלהיךלפני ויאמריצחקאליעקבגשהנאואמשךבניהאתהזהבניעשואםלא ויגשיעקבאליצחקאביווימשהוויאמרהקלקוליעקבוהידיםידיעשו ולאהכירוכיהיוידיוכידיעשואחיושערתויברכהו ויאמראתהזהבניעשוויאמראני ויאמרהגשהליואכלהמצידבנילמעןתברכךנפשיויגשלוויאכלויבאלוייןוישת ויאמראליויצחקאביוגשהנאושקהליבני ויגשוישקלווירחאתריחבגדיוויברכהוויאמרראהריחבניכריחשדהאשרברכויהוה ויתןלךהאלהיםמטלהשמיםומשמניהארץורבדגןותירש יעבדוךעמיםוישתחווישתחוולךלאמיםהוהגבירלאחיךוישתחוולךבניאמךארריךארורומברכיךברוך ויהיכאשרכלהיצחקלברךאתיעקבויהיאךיצאיצאיעקבמאתפנייצחקאביוועשואחיובאמצידו ויעשגםהואמטעמיםויבאלאביוויאמרלאביויקםאביויאכלמצידבנובעברתברכנינפשך ויאמרלויצחקאביומיאתהויאמראניבנךבכרךעשו ויחרדיצחקחרדהגדלהעדמאדויאמרמיאפואהואהצדצידויבאליואכלמכלבטרםתבואואברכהוגםברוךיהיה כשמעעשואתדבריאביוויצעקצעקהגדלהומרהעדמאדויאמרלאביוברכניגםאניאבי ויאמרבאאחיךבמרמהויקחברכתך ויאמרהכיקראשמויעקבויעקבניזהפעמיםאתבכרתילקחוהנהעתהלקחברכתיויאמרהלאאצלתליברכה ויעןיצחקויאמרלעשוהןגבירשמתיולךואתכלאחיונתתילולעבדיםודגןותירשסמכתיוולכהאפואמהאעשהבני ויאמרעשואלאביוהברכהאחתהואלךאביברכניגםאניאביוישאעשוקלוויבך ויעןיצחקאביוויאמראליוהנהמשמניהארץיהיהמושבךומטלהשמיםמעל ועלחרבךתחיהואתאחיךתעבדוהיהכאשרתרידופרקתעלומעלצוארך וישטםעשואתיעקבעלהברכהאשרברכואביוויאמרעשובלבויקרבוימיאבלאביואהרגהאתיעקבאחי ויגדלרבקהאתדבריעשובנההגדלותשלחותקראליעקבבנההקטןותאמראליוהנהעשואחיךמתנחםלךלהרגך ועתהבנישמעבקליוקוםברחלךאללבןאחיחרנה וישבתעמוימיםאחדיםעדאשרתשובחמתאחיך עדשובאףאחיךממךושכחאתאשרעשיתלוושלחתיולקחתיךמשםלמהאשכלגםשניכםיוםאחד ותאמררבקהאליצחקקצתיבחיימפניבנותחתאםלקחיעקבאשהמבנותחתכאלהמבנותהארץלמהליחיים ויקראיצחקאליעקבויברךאתוויצוהוויאמרלולאתקחאשהמבנותכנען קוםלךפדנהארםביתהבתואלאביאמךוקחלךמשםאשהמבנותלבןאחיאמך ואלשדייברךאתךויפרךוירבךוהייתלקהלעמים ויתןלךאתברכתאברהםלךולזרעךאתךלרשתךאתארץמגריךאשרנתןאלהיםלאברהם וישלחיצחקאתיעקבוילךפדנהארםאללבןבןבתואלהארמיאחירבקהאםיעקבועשו ויראעשוכיברךיצחקאתיעקבושלחאתופדנהארםלקחתלומשםאשהבברכואתוויצועליולאמרלאתקחאשהמבנותכנען וישמעיעקבאלאביוואלאמווילךפדנהארם ויראעשוכירעותבנותכנעןבעינייצחקאביו וילךעשואלישמעאלויקחאתמחלתבתישמעאלבןאברהםאחותנביותעלנשיולולאשהס ויצאיעקבמבארשבעוילךחרנה ויפגעבמקוםוילןשםכיבאהשמשויקחמאבניהמקוםוישםמראשתיווישכבבמקוםההוא ויחלםוהנהסלםמצבארצהוראשומגיעהשמימהוהנהמלאכיאלהיםעליםוירדיםבו והנהיהוהנצבעליוויאמראנייהוהאלהיאברהםאביךואלהייצחקהארץאשראתהשכבעליהלךאתננהולזרעך והיהזרעךכעפרהארץופרצתימהוקדמהוצפנהונגבהונברכובךכלמשפחתהאדמהובזרעך והנהאנכיעמךושמרתיךבכלאשרתלךוהשבתיךאלהאדמההזאתכילאאעזבךעדאשראםעשיתיאתאשרדברתילך וייקץיעקבמשנתוויאמראכןישיהוהבמקוםהזהואנכילאידעתי וייראויאמרמהנוראהמקוםהזהאיןזהכיאםביתאלהיםוזהשערהשמים וישכםיעקבבבקרויקחאתהאבןאשרשםמראשתיווישםאתהמצבהויצקשמןעלראשה ויקראאתשםהמקוםההואביתאלואולםלוזשםהעירלראשנה וידריעקבנדרלאמראםיהיהאלהיםעמדיושמרניבדרךהזהאשראנכיהולךונתןלילחםלאכלובגדללבש ושבתיבשלוםאלביתאביוהיהיהוהלילאלהים והאבןהזאתאשרשמתימצבהיהיהביתאלהיםוכלאשרתתןליעשראעשרנולך וישאיעקברגליווילךארצהבניקדם ויראוהנהבארבשדהוהנהשםשלשהעדריצאןרבציםעליהכימןהבארההואישקוהעדריםוהאבןגדלהעלפיהבאר ונאספושמהכלהעדריםוגללואתהאבןמעלפיהבארוהשקואתהצאןוהשיבואתהאבןעלפיהבארלמקמה ויאמרלהםיעקבאחימאיןאתםויאמרומחרןאנחנו ויאמרלהםהידעתםאתלבןבןנחורויאמרוידענו ויאמרלהםהשלוםלוויאמרושלוםוהנהרחלבתובאהעםהצאן ויאמרהןעודהיוםגדוללאעתהאסףהמקנההשקוהצאןולכורעו ויאמרולאנוכלעדאשריאספוכלהעדריםוגללואתהאבןמעלפיהבארוהשקינוהצאן עודנומדברעמםורחלבאהעםהצאןאשרלאביהכירעההוא ויהיכאשרראהיעקבאתרחלבתלבןאחיאמוואתצאןלבןאחיאמוויגשיעקבויגלאתהאבןמעלפיהבארוישקאתצאןלבןאחיאמו וישקיעקבלרחלוישאאתקלוויבך ויגדיעקבלרחלכיאחיאביההואוכיבןרבקההואותרץותגדלאביה ויהיכשמעלבןאתשמעיעקבבןאחתווירץלקראתוויחבקלווינשקלוויביאהואלביתוויספרללבןאתכלהדבריםהאלה ויאמרלולבןאךעצמיובשריאתהוישבעמוחדשימים ויאמרלבןליעקבהכיאחיאתהועבדתניחנםהגידהלימהמשכרתך וללבןשתיבנותשםהגדלהלאהושםהקטנהרחל ועינילאהרכותורחלהיתהיפתתארויפתמראה ויאהביעקבאתרחלויאמראעבדךשבעשניםברחלבתךהקטנה ויאמרלבןטובתתיאתהלךמתתיאתהלאישאחרשבהעמדי ויעבדיעקבברחלשבעשניםויהיובעיניוכימיםאחדיםבאהבתואתה ויאמריעקבאללבןהבהאתאשתיכימלאוימיואבואהאליה ויאסףלבןאתכלאנשיהמקוםויעשמשתה ויהיבערבויקחאתלאהבתוויבאאתהאליוויבאאליה ויתןלבןלהאתזלפהשפחתוללאהבתושפחה ויהיבבקרוהנההואלאהויאמראללבןמהזאתעשיתליהלאברחלעבדתיעמךולמהרמיתני ויאמרלבןלאיעשהכןבמקומנולתתהצעירהלפניהבכירה מלאשבעזאתונתנהלךגםאתזאתבעבדהאשרתעבדעמדיעודשבעשניםאחרות ויעשיעקבכןוימלאשבעזאתויתןלואתרחלבתולולאשה ויתןלבןלרחלבתואתבלההשפחתולהלשפחה ויבאגםאלרחלויאהבגםאתרחלמלאהויעבדעמועודשבעשניםאחרות ויראיהוהכישנואהלאהויפתחאתרחמהורחלעקרה ותהרלאהותלדבןותקראשמוראובןכיאמרהכיראהיהוהבענייכיעתהיאהבניאישי ותהרעודותלדבןותאמרכישמעיהוהכישנואהאנכיויתןליגםאתזהותקראשמושמעון ותהרעודותלדבןותאמרעתההפעםילוהאישיאליכיילדתילושלשהבניםעלכןקראשמולוי ותהרעודותלדבןותאמרהפעםאודהאתיהוהעלכןקראהשמויהודהותעמדמלדת ותרארחלכילאילדהליעקבותקנארחלבאחתהותאמראליעקבהבהליבניםואםאיןמתהאנכי ויחראףיעקבברחלויאמרהתחתאלהיםאנכיאשרמנעממךפריבטן ותאמרהנהאמתיבלההבאאליהותלדעלברכיואבנהגםאנכיממנה ותתןלואתבלההשפחתהלאשהויבאאליהיעקב ותהרבלההותלדליעקבבן ותאמררחלדנניאלהיםוגםשמעבקליויתןליבןעלכןקראהשמודן ותהרעודותלדבלההשפחתרחלבןשניליעקב ותאמררחלנפתוליאלהיםנפתלתיעםאחתיגםיכלתיותקראשמונפתלי ותראלאהכיעמדהמלדתותקחאתזלפהשפחתהותתןאתהליעקבלאשה ותלדזלפהשפחתלאהליעקבבן ותאמרלאהבגדבאגדותקראאתשמוגד ותלדזלפהשפחתלאהבןשניליעקב ותאמרלאהבאשריכיאשרוניבנותותקראאתשמואשר וילךראובןבימיקצירחטיםוימצאדודאיםבשדהויבאאתםאללאהאמוותאמררחלאללאהתנינאלימדודאיבנך ותאמרלההמעטקחתךאתאישיולקחתגםאתדודאיבניותאמררחללכןישכבעמךהלילהתחתדודאיבנך ויבאיעקבמןהשדהבערבותצאלאהלקראתוותאמראליתבואכישכרשכרתיךבדודאיבניוישכבעמהבלילההוא וישמעאלהיםאללאהותהרותלדליעקבבןחמישי ותאמרלאהנתןאלהיםשכריאשרנתתישפחתילאישיותקראשמויששכר ותהרעודלאהותלדבןששיליעקב ותאמרלאהזבדניאלהיםאתיזבדטובהפעםיזבלניאישיכיילדתילוששהבניםותקראאתשמוזבלון ואחרילדהבתותקראאתשמהדינה ויזכראלהיםאתרחלוישמעאליהאלהיםויפתחאתרחמה ותהרותלדבןותאמראסףאלהיםאתחרפתי ותקראאתשמויוסףלאמריסףיהוהליבןאחר ויהיכאשרילדהרחלאתיוסףויאמריעקבאללבןשלחניואלכהאלמקומיולארצי תנהאתנשיואתילדיאשרעבדתיאתךבהןואלכהכיאתהידעתאתעבדתיאשרעבדתיך ויאמראליולבןאםנאמצאתיחןבעיניךנחשתיויברכנייהוהבגללך ויאמרנקבהשכרךעליואתנה ויאמראליואתהידעתאתאשרעבדתיךואתאשרהיהמקנךאתי כימעטאשרהיהלךלפניויפרץלרבויברךיהוהאתךלרגליועתהמתיאעשהגםאנכילביתי ויאמרמהאתןלךויאמריעקבלאתתןלימאומהאםתעשהליהדברהזהאשובהארעהצאנךאשמר אעברבכלצאנךהיוםהסרמשםכלשהנקדוטלואוכלשהחוםבכשביםוטלואונקדבעזיםוהיהשכרי וענתהביצדקתיביוםמחרכיתבואעלשכרילפניךכלאשראיננונקדוטלואבעזיםוחוםבכשביםגנובהואאתי ויאמרלבןהןלויהיכדברך ויסרביוםההואאתהתישיםהעקדיםוהטלאיםואתכלהעזיםהנקדותוהטלאתכלאשרלבןבווכלחוםבכשביםויתןבידבניו וישםדרךשלשתימיםבינווביןיעקבויעקברעהאתצאןלבןהנותרת ויקחלויעקבמקללבנהלחולוזוערמוןויפצלבהןפצלותלבנותמחשףהלבןאשרעלהמקלות ויצגאתהמקלותאשרפצלברהטיםבשקתותהמיםאשרתבאןהצאןלשתותלנכחהצאןויחמנהבבאןלשתות ויחמוהצאןאלהמקלותותלדןהצאןעקדיםנקדיםוטלאים והכשביםהפרידיעקבויתןפניהצאןאלעקדוכלחוםבצאןלבןוישתלועדריםלבדוולאשתםעלצאןלבן והיהבכליחםהצאןהמקשרותושםיעקבאתהמקלותלעיניהצאןברהטיםליחמנהבמקלות ובהעטיףהצאןלאישיםוהיההעטפיםללבןוהקשריםליעקב ויפרץהאישמאדמאדויהילוצאןרבותושפחותועבדיםוגמליםוחמרים וישמעאתדבריבנילבןלאמרלקחיעקבאתכלאשרלאבינוומאשרלאבינועשהאתכלהכבדהזה ויראיעקבאתפנילבןוהנהאיננועמוכתמולשלשום ויאמריהוהאליעקבשובאלארץאבותיךולמולדתךואהיהעמך וישלחיעקבויקראלרחלוללאההשדהאלצאנו ויאמרלהןראהאנכיאתפניאביכןכיאיננואליכתמלשלשםואלהיאביהיהעמדי ואתנהידעתןכיבכלכחיעבדתיאתאביכן ואביכןהתלביוהחלףאתמשכרתיעשרתמניםולאנתנואלהיםלהרעעמדי אםכהיאמרנקדיםיהיהשכרךוילדוכלהצאןנקדיםואםכהיאמרעקדיםיהיהשכרךוילדוכלהצאןעקדים ויצלאלהיםאתמקנהאביכםויתןלי ויהיבעתיחםהצאןואשאעיניואראבחלוםוהנההעתדיםהעליםעלהצאןעקדיםנקדיםוברדים ויאמראלימלאךהאלהיםבחלוםיעקבואמרהנני ויאמרשאנאעיניךוראהכלהעתדיםהעליםעלהצאןעקדיםנקדיםוברדיםכיראיתיאתכלאשרלבןעשהלך אנכיהאלביתאלאשרמשחתשםמצבהאשרנדרתלישםנדרעתהקוםצאמןהארץהזאתושובאלארץמולדתך ותעןרחלולאהותאמרנהלוהעודלנוחלקונחלהבביתאבינו הלואנכריותנחשבנולוכימכרנוויאכלגםאכולאתכספנו כיכלהעשראשרהצילאלהיםמאבינולנוהואולבנינוועתהכלאשראמראלהיםאליךעשה ויקםיעקבוישאאתבניוואתנשיועלהגמלים וינהגאתכלמקנהוואתכלרכשואשררכשמקנהקנינואשררכשבפדןארםלבואאליצחקאביוארצהכנען ולבןהלךלגזזאתצאנוותגנברחלאתהתרפיםאשרלאביה ויגנביעקבאתלבלבןהארמיעלבליהגידלוכיברחהוא ויברחהואוכלאשרלוויקםויעבראתהנהרוישםאתפניוהרהגלעד ויגדללבןביוםהשלישיכיברחיעקב ויקחאתאחיועמווירדףאחריודרךשבעתימיםוידבקאתובהרהגלעד ויבאאלהיםאללבןהארמיבחלםהלילהויאמרלוהשמרלךפןתדברעםיעקבמטובעדרע וישגלבןאתיעקבויעקבתקעאתאהלובהרולבןתקעאתאחיובהרהגלעד ויאמרלבןליעקבמהעשיתותגנבאתלבביותנהגאתבנתיכשביותחרב למהנחבאתלברחותגנבאתיולאהגדתליואשלחךבשמחהובשריםבתףובכנור ולאנטשתנילנשקלבניולבנתיעתההסכלתעשו ישלאלידילעשותעמכםרעואלהיאביכםאמשאמראלילאמרהשמרלךמדברעםיעקבמטובעדרע ועתההלךהלכתכינכסףנכספתהלביתאביךלמהגנבתאתאלהי ויעןיעקבויאמרללבןכייראתיכיאמרתיפןתגזלאתבנותיךמעמי עםאשרתמצאאתאלהיךלאיחיהנגדאחינוהכרלךמהעמדיוקחלךולאידעיעקבכירחלגנבתם ויבאלבןבאהליעקבובאהללאהובאהלשתיהאמהתולאמצאויצאמאהללאהויבאבאהלרחל ורחללקחהאתהתרפיםותשמםבכרהגמלותשבעליהםוימששלבןאתכלהאהלולאמצא ותאמראלאביהאליחרבעיניאדניכילואאוכללקוםמפניךכידרךנשיםליויחפשולאמצאאתהתרפים ויחרליעקבוירבבלבןויעןיעקבויאמרללבןמהפשעימהחטאתיכידלקתאחרי כימששתאתכלכלימהמצאתמכלכליביתךשיםכהנגדאחיואחיךויוכיחוביןשנינו זהעשריםשנהאנכיעמךרחליךועזיךלאשכלוואיליצאנךלאאכלתי טרפהלאהבאתיאליךאנכיאחטנהמידיתבקשנהגנבתייוםוגנבתילילה הייתיביוםאכלניחרבוקרחבלילהותדדשנתימעיני זהליעשריםשנהבביתךעבדתיךארבעעשרהשנהבשתיבנתיךושששניםבצאנךותחלףאתמשכרתיעשרתמנים לוליאלהיאביאלהיאברהםופחדיצחקהיהליכיעתהריקםשלחתניאתענייואתיגיעכפיראהאלהיםויוכחאמש ויעןלבןויאמראליעקבהבנותבנתיוהבניםבניוהצאןצאניוכלאשראתהראהליהואולבנתימהאעשהלאלההיוםאולבניהןאשרילדו ועתהלכהנכרתהבריתאניואתהוהיהלעדביניובינך ויקחיעקבאבןוירימהמצבה ויאמריעקבלאחיולקטואבניםויקחואבניםויעשוגלויאכלושםעלהגל ויקראלולבןיגרשהדותאויעקבקראלוגלעד ויאמרלבןהגלהזהעדביניובינךהיוםעלכןקראשמוגלעד והמצפהאשראמריצףיהוהביניובינךכינסתראישמרעהו אםתענהאתבנתיואםתקחנשיםעלבנתיאיןאישעמנוראהאלהיםעדביניובינך ויאמרלבןליעקבהנההגלהזהוהנההמצבהאשריריתיביניובינך עדהגלהזהועדההמצבהאםאנילאאעבראליךאתהגלהזהואםאתהלאתעבראליאתהגלהזהואתהמצבההזאתלרעה אלהיאברהםואלהינחורישפטובינינואלהיאביהםוישבעיעקבבפחדאביויצחק ויזבחיעקבזבחבהרויקראלאחיולאכללחםויאכלולחםוילינובהר וישכםלבןבבקרוינשקלבניוולבנותיוויברךאתהםוילךוישבלבןלמקמו ויעקבהלךלדרכוויפגעובומלאכיאלהים ויאמריעקבכאשרראםמחנהאלהיםזהויקראשםהמקוםההואמחניםפ וישלחיעקבמלאכיםלפניואלעשואחיוארצהשעירשדהאדום ויצואתםלאמרכהתאמרוןלאדנילעשוכהאמרעבדךיעקבעםלבןגרתיואחרעדעתה ויהילישורוחמורצאןועבדושפחהואשלחהלהגידלאדנילמצאחןבעיניך וישבוהמלאכיםאליעקבלאמרבאנואלאחיךאלעשווגםהלךלקראתךוארבעמאותאישעמו וייראיעקבמאדויצרלוויחץאתהעםאשראתוואתהצאןואתהבקרוהגמליםלשנימחנות ויאמראםיבואעשואלהמחנההאחתוהכהווהיההמחנההנשארלפליטה ויאמריעקבאלהיאביאברהםואלהיאבייצחקיהוההאמראלישובלארצךולמולדתךואיטיבהעמך קטנתימכלהחסדיםומכלהאמתאשרעשיתאתעבדךכיבמקליעברתיאתהירדןהזהועתההייתילשנימחנות הצילנינאמידאחימידעשוכייראאנכיאתופןיבואוהכניאםעלבנים ואתהאמרתהיטבאיטיבעמךושמתיאתזרעךכחולהיםאשרלאיספרמרב וילןשםבלילהההואויקחמןהבאבידומנחהלעשואחיו עזיםמאתיםותישיםעשריםרחליםמאתיםואיליםעשרים גמליםמיניקותובניהםשלשיםפרותארבעיםופריםעשרהאתנתעשריםועירםעשרה ויתןבידעבדיועדרעדרלבדוויאמראלעבדיועברולפניורוחתשימוביןעדרוביןעדר ויצואתהראשוןלאמרכייפגשךעשואחיושאלךלאמרלמיאתהואנהתלךולמיאלהלפניך ואמרתלעבדךליעקבמנחההואשלוחהלאדנילעשווהנהגםהואאחרינו ויצוגםאתהשניגםאתהשלישיגםאתכלההלכיםאחריהעדריםלאמרכדברהזהתדברוןאלעשובמצאכםאתו ואמרתםגםהנהעבדךיעקבאחרינוכיאמראכפרהפניובמנחהההלכתלפניואחריכןאראהפניואוליישאפני ותעברהמנחהעלפניווהואלןבלילהההואבמחנה ויקםבלילההואויקחאתשתינשיוואתשתישפחתיוואתאחדעשרילדיוויעבראתמעבריבק ויקחםויעברםאתהנחלויעבראתאשרלו ויותריעקבלבדוויאבקאישעמועדעלותהשחר ויראכילאיכללוויגעבכףירכוותקעכףירךיעקבבהאבקועמו ויאמרשלחניכיעלההשחרויאמרלאאשלחךכיאםברכתני ויאמראליומהשמךויאמריעקב ויאמרלאיעקביאמרעודשמךכיאםישראלכישריתעםאלהיםועםאנשיםותוכל וישאליעקבויאמרהגידהנאשמךויאמרלמהזהתשאללשמיויברךאתושם ויקראיעקבשםהמקוםפניאלכיראיתיאלהיםפניםאלפניםותנצלנפשי ויזרחלוהשמשכאשרעבראתפנואלוהואצלעעלירכו עלכןלאיאכלובניישראלאתגידהנשהאשרעלכףהירךעדהיוםהזהכינגעבכףירךיעקבבגידהנשה וישאיעקבעיניוויראוהנהעשובאועמוארבעמאותאישויחץאתהילדיםעללאהועלרחלועלשתיהשפחות וישםאתהשפחותואתילדיהןראשנהואתלאהוילדיהאחרניםואתרחלואתיוסףאחרנים והואעברלפניהםוישתחוארצהשבעפעמיםעדגשתועדאחיו וירץעשולקראתוויחבקהוויפלעלצוארווישקהוויבכו וישאאתעיניוויראאתהנשיםואתהילדיםויאמרמיאלהלךויאמרהילדיםאשרחנןאלהיםאתעבדך ותגשןהשפחותהנהוילדיהןותשתחוין ותגשגםלאהוילדיהוישתחווואחרנגשיוסףורחלוישתחוו ויאמרמילךכלהמחנההזהאשרפגשתיויאמרלמצאחןבעיניאדני ויאמרעשוישלירבאחייהילךאשרלך ויאמריעקבאלנאאםנאמצאתיחןבעיניךולקחתמנחתימידיכיעלכןראיתיפניךכראתפניאלהיםותרצני קחנאאתברכתיאשרהבאתלךכיחנניאלהיםוכיישליכלויפצרבוויקח ויאמרנסעהונלכהואלכהלנגדך ויאמראליואדניידעכיהילדיםרכיםוהצאןוהבקרעלותעליודפקוםיוםאחדומתוכלהצאן יעברנאאדנילפניעבדוואניאתנהלהלאטילרגלהמלאכהאשרלפניולרגלהילדיםעדאשראבאאלאדנישעירה ויאמרעשואציגהנאעמךמןהעםאשראתיויאמרלמהזהאמצאחןבעיניאדני וישבביוםההואעשולדרכושעירה ויעקבנסעסכתהויבןלוביתולמקנהועשהסכתעלכןקראשםהמקוםסכותס ויבאיעקבשלםעירשכםאשרבארץכנעןבבאומפדןארםויחןאתפניהעיר ויקןאתחלקתהשדהאשרנטהשםאהלומידבניחמוראבישכםבמאהקשיטה ויצבשםמזבחויקראלואלאלהיישראלס ותצאדינהבתלאהאשרילדהליעקבלראותבבנותהארץ ויראאתהשכםבןחמורהחוינשיאהארץויקחאתהוישכבאתהויענה ותדבקנפשובדינהבתיעקבויאהבאתהנערוידברעללבהנער ויאמרשכםאלחמוראביולאמרקחליאתהילדההזאתלאשה ויעקבשמעכיטמאאתדינהבתוובניוהיואתמקנהובשדהוהחרשיעקבעדבאם ויצאחמוראבישכםאליעקבלדבראתו ובנייעקבבאומןהשדהכשמעםויתעצבוהאנשיםויחרלהםמאדכינבלהעשהבישראללשכבאתבתיעקבוכןלאיעשה וידברחמוראתםלאמרשכםבניחשקהנפשובבתכםתנונאאתהלולאשה והתחתנואתנובנתיכםתתנולנוואתבנתינותקחולכם ואתנותשבווהארץתהיהלפניכםשבווסחרוהוהאחזובה ויאמרשכםאלאביהואלאחיהאמצאחןבעיניכםואשרתאמרואליאתן הרבועלימאדמהרומתןואתנהכאשרתאמרואליותנוליאתהנערלאשה ויענובנייעקבאתשכםואתחמוראביובמרמהוידברואשרטמאאתדינהאחתם ויאמרואליהםלאנוכללעשותהדברהזהלתתאתאחתנולאישאשרלוערלהכיחרפההואלנו אךבזאתנאותלכםאםתהיוכמנולהמללכםכלזכר ונתנואתבנתינולכםואתבנתיכםנקחלנווישבנואתכםוהיינולעםאחד ואםלאתשמעואלינולהמולולקחנואתבתנווהלכנו וייטבודבריהםבעיניחמורובעינישכםבןחמור ולאאחרהנערלעשותהדברכיחפץבבתיעקבוהואנכבדמכלביתאביו ויבאחמורושכםבנואלשערעירםוידברואלאנשיעירםלאמר האנשיםהאלהשלמיםהםאתנווישבובארץויסחרואתהוהארץהנהרחבתידיםלפניהםאתבנתםנקחלנולנשיםואתבנתינונתןלהם אךבזאתיאתולנוהאנשיםלשבתאתנולהיותלעםאחדבהמוללנוכלזכרכאשרהםנמלים מקנהםוקנינםוכלבהמתםהלואלנוהםאךנאותהלהםוישבואתנו וישמעואלחמורואלשכםבנוכליצאישערעירווימלוכלזכרכליצאישערעירו ויהיביוםהשלישיבהיותםכאביםויקחושניבנייעקבשמעוןולויאחידינהאישחרבוויבאועלהעירבטחויהרגוכלזכר ואתחמורואתשכםבנוהרגולפיחרבויקחואתדינהמביתשכםויצאו בנייעקבבאועלהחלליםויבזוהעיראשרטמאואחותם אתצאנםואתבקרםואתחמריהםואתאשרבעירואתאשרבשדהלקחו ואתכלחילםואתכלטפםואתנשיהםשבוויבזוואתכלאשרבבית ויאמריעקבאלשמעוןואללויעכרתםאתילהבאישניבישבהארץבכנעניובפרזיואנימתימספרונאספועליוהכוניונשמדתיאניוביתי ויאמרוהכזונהיעשהאתאחותנופ ויאמראלהיםאליעקבקוםעלהביתאלושבשםועשהשםמזבחלאלהנראהאליךבברחךמפניעשואחיך ויאמריעקבאלביתוואלכלאשרעמוהסרואתאלהיהנכראשרבתככםוהטהרווהחליפושמלתיכם ונקומהונעלהביתאלואעשהשםמזבחלאלהענהאתיביוםצרתיויהיעמדיבדרךאשרהלכתי ויתנואליעקבאתכלאלהיהנכראשרבידםואתהנזמיםאשרבאזניהםויטמןאתםיעקבתחתהאלהאשרעםשכם ויסעוויהיחתתאלהיםעלהעריםאשרסביבותיהםולארדפואחריבנייעקב ויבאיעקבלוזהאשרבארץכנעןהואביתאלהואוכלהעםאשרעמו ויבןשםמזבחויקראלמקוםאלביתאלכישםנגלואליוהאלהיםבברחומפניאחיו ותמתדברהמינקתרבקהותקברמתחתלביתאלתחתהאלוןויקראשמואלוןבכותפ ויראאלהיםאליעקבעודבבאומפדןארםויברךאתו ויאמרלואלהיםשמךיעקבלאיקראשמךעודיעקבכיאםישראליהיהשמךויקראאתשמוישראל ויאמרלואלהיםאניאלשדיפרהורבהגויוקהלגויםיהיהממךומלכיםמחלציךיצאו ואתהארץאשרנתתילאברהםוליצחקלךאתננהולזרעךאחריךאתןאתהארץ ויעלמעליואלהיםבמקוםאשרדבראתו ויצביעקבמצבהבמקוםאשרדבראתומצבתאבןויסךעליהנסךויצקעליהשמן ויקראיעקבאתשםהמקוםאשרדבראתושםאלהיםביתאל ויסעומביתאלויהיעודכברתהארץלבואאפרתהותלדרחלותקשבלדתה ויהיבהקשתהבלדתהותאמרלההמילדתאלתיראיכיגםזהלךבן ויהיבצאתנפשהכימתהותקראשמובןאוניואביוקראלובנימין ותמתרחלותקברבדרךאפרתההואביתלחם ויצביעקבמצבהעלקברתההואמצבתקברתרחלעדהיום ויסעישראלויטאהלהמהלאהלמגדלעדר ויהיבשכןישראלבארץההואוילךראובןוישכבאתבלההפילגשאביווישמעישראלפויהיובנייעקבשניםעשר בנילאהבכוריעקבראובןושמעוןולויויהודהויששכרוזבלון בנירחליוסףובנימן ובניבלההשפחתרחלדןונפתלי ובניזלפהשפחתלאהגדואשראלהבנייעקבאשרילדלובפדןארם ויבאיעקבאליצחקאביוממראקריתהארבעהואחברוןאשרגרשםאברהםויצחק ויהיוימייצחקמאתשנהושמניםשנה ויגועיצחקוימתויאסףאלעמיוזקןושבעימיםויקברואתועשוויעקבבניופ ואלהתלדותעשוהואאדום עשולקחאתנשיומבנותכנעןאתעדהבתאילוןהחתיואתאהליבמהבתענהבתצבעוןהחוי ואתבשמתבתישמעאלאחותנביות ותלדעדהלעשואתאליפזובשמתילדהאתרעואל ואהליבמהילדהאתיעושיעישואתיעלםואתקרחאלהבניעשואשרילדולובארץכנען ויקחעשואתנשיוואתבניוואתבנתיוואתכלנפשותביתוואתמקנהוואתכלבהמתוואתכלקנינואשררכשבארץכנעןוילךאלארץמפנייעקבאחיו כיהיהרכושםרבמשבתיחדוולאיכלהארץמגוריהםלשאתאתםמפנימקניהם וישבעשובהרשעירעשוהואאדום ואלהתלדותעשואביאדוםבהרשעיר אלהשמותבניעשואליפזבןעדהאשתעשורעואלבןבשמתאשתעשו ויהיובניאליפזתימןאומרצפווגעתםוקנז ותמנעהיתהפילגשלאליפזבןעשוותלדלאליפזאתעמלקאלהבניעדהאשתעשו ואלהבנירעואלנחתוזרחשמהומזהאלההיובניבשמתאשתעשו ואלההיובניאהליבמהבתענהבתצבעוןאשתעשוותלדלעשואתיעושיעישואתיעלםואתקרח אלהאלופיבניעשובניאליפזבכורעשואלוףתימןאלוףאומראלוףצפואלוףקנז אלוףקרחאלוףגעתםאלוףעמלקאלהאלופיאליפזבארץאדוםאלהבניעדה ואלהבנירעואלבןעשואלוףנחתאלוףזרחאלוףשמהאלוףמזהאלהאלופירעואלבארץאדוםאלהבניבשמתאשתעשו ואלהבניאהליבמהאשתעשואלוףיעושאלוףיעלםאלוףקרחאלהאלופיאהליבמהבתענהאשתעשו אלהבניעשוואלהאלופיהםהואאדוםס אלהבנישעירהחריישביהארץלוטןושובלוצבעוןוענה ודשוןואצרודישןאלהאלופיהחריבנישעירבארץאדום ויהיובנילוטןחריוהימםואחותלוטןתמנע ואלהבנישובלעלוןומנחתועיבלשפוואונם ואלהבניצבעוןואיהוענההואענהאשרמצאאתהימםבמדברברעתואתהחמריםלצבעוןאביו ואלהבניענהדשןואהליבמהבתענה ואלהבנידישןחמדןואשבןויתרןוכרן אלהבניאצרבלהןוזעוןועקן אלהבנידישןעוץוארן אלהאלופיהחריאלוףלוטןאלוףשובלאלוףצבעוןאלוףענה אלוףדשןאלוףאצראלוףדישןאלהאלופיהחרילאלפיהםבארץשעירפ ואלההמלכיםאשרמלכובארץאדוםלפנימלךמלךלבניישראל וימלךבאדוםבלעבןבעורושםעירודנהבה וימתבלעוימלךתחתיויובבבןזרחמבצרה וימתיובבוימלךתחתיוחשםמארץהתימני וימתחשםוימלךתחתיוהדדבןבדדהמכהאתמדיןבשדהמואבושםעירועוית וימתהדדוימלךתחתיושמלהממשרקה וימתשמלהוימלךתחתיושאולמרחבותהנהר וימתשאולוימלךתחתיובעלחנןבןעכבור וימתבעלחנןבןעכבורוימלךתחתיוהדרושםעירופעוושםאשתומהיטבאלבתמטרדבתמיזהב ואלהשמותאלופיעשולמשפחתםלמקמתםבשמתםאלוףתמנעאלוףעלוהאלוףיתת אלוףאהליבמהאלוףאלהאלוףפינן אלוףקנזאלוףתימןאלוףמבצר אלוףמגדיאלאלוףעירםאלהאלופיאדוםלמשבתםבארץאחזתםהואעשואביאדוםפ וישביעקבבארץמגוריאביובארץכנען אלהתלדותיעקביוסףבןשבעעשרהשנההיהרעהאתאחיובצאןוהואנעראתבניבלההואתבניזלפהנשיאביוויבאיוסףאתדבתםרעהאלאביהם וישראלאהבאתיוסףמכלבניוכיבןזקניםהואלוועשהלוכתנתפסים ויראואחיוכיאתואהבאביהםמכלאחיווישנאואתוולאיכלודברולשלם ויחלםיוסףחלוםויגדלאחיוויוספועודשנאאתו ויאמראליהםשמעונאהחלוםהזהאשרחלמתי והנהאנחנומאלמיםאלמיםבתוךהשדהוהנהקמהאלמתיוגםנצבהוהנהתסבינהאלמתיכםותשתחויןלאלמתי ויאמרולואחיוהמלךתמלךעלינואםמשולתמשלבנוויוספועודשנאאתועלחלמתיוועלדבריו ויחלםעודחלוםאחרויספראתולאחיוויאמרהנהחלמתיחלוםעודוהנההשמשוהירחואחדעשרכוכביםמשתחויםלי ויספראלאביוואלאחיוויגערבואביוויאמרלומההחלוםהזהאשרחלמתהבואנבואאניואמךואחיךלהשתחותלךארצה ויקנאובואחיוואביושמראתהדבר וילכואחיולרעותאתצאןאביהםבשכם ויאמרישראלאליוסףהלואאחיךרעיםבשכםלכהואשלחךאליהםויאמרלוהנני ויאמרלולךנאראהאתשלוםאחיךואתשלוםהצאןוהשבנידברוישלחהומעמקחברוןויבאשכמה וימצאהואישוהנהתעהבשדהוישאלהוהאישלאמרמהתבקש ויאמראתאחיאנכימבקשהגידהנאליאיפההםרעים ויאמרהאישנסעומזהכישמעתיאמריםנלכהדתינהוילךיוסףאחראחיווימצאםבדתן ויראואתומרחקובטרםיקרבאליהםויתנכלואתולהמיתו ויאמרואישאלאחיוהנהבעלהחלמותהלזהבא ועתהלכוונהרגהוונשלכהובאחדהברותואמרנוחיהרעהאכלתהוונראהמהיהיוחלמתיו וישמעראובןויצלהומידםויאמרלאנכנונפש ויאמראלהםראובןאלתשפכודםהשליכואתואלהבורהזהאשרבמדברוידאלתשלחובולמעןהצילאתומידםלהשיבואלאביו ויהיכאשרבאיוסףאלאחיוויפשיטואתיוסףאתכתנתואתכתנתהפסיםאשרעליו ויקחהווישלכואתוהברהוהבוררקאיןבומים וישבולאכללחםוישאועיניהםויראווהנהארחתישמעאליםבאהמגלעדוגמליהםנשאיםנכאתוצריולטהולכיםלהורידמצרימה ויאמריהודהאלאחיומהבצעכינהרגאתאחינווכסינואתדמו לכוונמכרנולישמעאליםוידנואלתהיבוכיאחינובשרנוהואוישמעואחיו ויעברואנשיםמדיניםסחריםוימשכוויעלואתיוסףמןהבורוימכרואתיוסףלישמעאליםבעשריםכסףויביאואתיוסףמצרימה וישבראובןאלהבורוהנהאיןיוסףבבורויקרעאתבגדיו וישבאלאחיוויאמרהילדאיננוואניאנהאניבא ויקחואתכתנתיוסףוישחטושעירעזיםויטבלואתהכתנתבדם וישלחואתכתנתהפסיםויביאואלאביהםויאמרוזאתמצאנוהכרנאהכתנתבנךהואאםלא ויכירהויאמרכתנתבניחיהרעהאכלתהוטרףטרףיוסף ויקרעיעקבשמלתיווישםשקבמתניוויתאבלעלבנוימיםרבים ויקמוכלבניווכלבנתיולנחמווימאןלהתנחםויאמרכיארדאלבניאבלשאלהויבךאתואביו והמדניםמכרואתואלמצריםלפוטיפרסריספרעהשרהטבחיםפ ויהיבעתההואוירדיהודהמאתאחיוויטעדאישעדלמיושמוחירה ויראשםיהודהבתאישכנעניושמושועויקחהויבאאליה ותהרותלדבןויקראאתשמוער ותהרעודותלדבןותקראאתשמואונן ותסףעודותלדבןותקראאתשמושלהוהיהבכזיבבלדתהאתו ויקחיהודהאשהלערבכורוושמהתמר ויהיערבכוריהודהרעבעינייהוהוימתהויהוה ויאמריהודהלאונןבאאלאשתאחיךויבםאתהוהקםזרעלאחיך וידעאונןכילאלויהיההזרעוהיהאםבאאלאשתאחיוושחתארצהלבלתינתןזרעלאחיו וירעבעינייהוהאשרעשהוימתגםאתו ויאמריהודהלתמרכלתושביאלמנהביתאביךעדיגדלשלהבניכיאמרפןימותגםהואכאחיוותלךתמרותשבביתאביה וירבוהימיםותמתבתשועאשתיהודהוינחםיהודהויעלעלגזזיצאנוהואוחירהרעהוהעדלמיתמנתה ויגדלתמרלאמרהנהחמיךעלהתמנתהלגזצאנו ותסרבגדיאלמנותהמעליהותכסבצעיףותתעלףותשבבפתחעיניםאשרעלדרךתמנתהכיראתהכיגדלשלהוהואלאנתנהלולאשה ויראהיהודהויחשבהלזונהכיכסתהפניה ויטאליהאלהדרךויאמרהבהנאאבואאליךכילאידעכיכלתוהואותאמרמהתתןליכיתבואאלי ויאמראנכיאשלחגדיעזיםמןהצאןותאמראםתתןערבוןעדשלחך ויאמרמההערבוןאשראתןלךותאמרחתמךופתילךומטךאשרבידךויתןלהויבאאליהותהרלו ותקםותלךותסרצעיפהמעליהותלבשבגדיאלמנותה וישלחיהודהאתגדיהעזיםבידרעהוהעדלמילקחתהערבוןמידהאשהולאמצאה וישאלאתאנשימקמהלאמראיההקדשההואבעיניםעלהדרךויאמרולאהיתהבזהקדשה וישבאליהודהויאמרלאמצאתיהוגםאנשיהמקוםאמרולאהיתהבזהקדשה ויאמריהודהתקחלהפןנהיהלבוזהנהשלחתיהגדיהזהואתהלאמצאתה ויהיכמשלשחדשיםויגדליהודהלאמרזנתהתמרכלתךוגםהנההרהלזנוניםויאמריהודההוציאוהותשרף הואמוצאתוהיאשלחהאלחמיהלאמרלאישאשראלהלואנכיהרהותאמרהכרנאלמיהחתמתוהפתיליםוהמטההאלה ויכריהודהויאמרצדקהממניכיעלכןלאנתתיהלשלהבניולאיסףעודלדעתה ויהיבעתלדתהוהנהתאומיםבבטנה ויהיבלדתהויתןידותקחהמילדתותקשרעלידושנילאמרזהיצאראשנה ויהיכמשיבידווהנהיצאאחיוותאמרמהפרצתעליךפרץויקראשמופרץ ואחריצאאחיואשרעלידוהשניויקראשמוזרחס ויוסףהורדמצרימהויקנהופוטיפרסריספרעהשרהטבחיםאישמצרימידהישמעאליםאשרהורדהושמה ויהייהוהאתיוסףויהיאישמצליחויהיבביתאדניוהמצרי ויראאדניוכייהוהאתווכלאשרהואעשהיהוהמצליחבידו וימצאיוסףחןבעיניווישרתאתוויפקדהועלביתווכלישלונתןבידו ויהימאזהפקידאתובביתוועלכלאשרישלוויברךיהוהאתביתהמצריבגלליוסףויהיברכתיהוהבכלאשרישלובביתובשדה ויעזבכלאשרלובידיוסףולאידעאתומאומהכיאםהלחםאשרהואאוכלויהייוסףיפהתארויפהמראה ויהיאחרהדבריםהאלהותשאאשתאדניואתעיניהאליוסףותאמרשכבהעמי וימאןויאמראלאשתאדניוהןאדנילאידעאתימהבביתוכלאשרישלונתןבידי איננוגדולבביתהזהממניולאחשךממנימאומהכיאםאותךבאשראתאשתוואיךאעשההרעההגדלההזאתוחטאתילאלהים ויהיכדברהאליוסףיוםיוםולאשמעאליהלשכבאצלהלהיותעמה ויהיכהיוםהזהויבאהביתהלעשותמלאכתוואיןאישמאנשיהביתשםבבית ותתפשהובבגדולאמרשכבהעמיויעזבבגדובידהוינסויצאהחוצה ויהיכראותהכיעזבבגדובידהוינסהחוצה ותקראלאנשיביתהותאמרלהםלאמרראוהביאלנואישעברילצחקבנובאאלילשכבעמיואקראבקולגדול ויהיכשמעוכיהרימתיקוליואקראויעזבבגדואצליוינסויצאהחוצה ותנחבגדואצלהעדבואאדניואלביתו ותדבראליוכדבריםהאלהלאמרבאאליהעבדהעבריאשרהבאתלנולצחקבי ויהיכהרימיקוליואקראויעזבבגדואצליוינסהחוצה ויהיכשמעאדניואתדבריאשתואשרדברהאליולאמרכדבריםהאלהעשהליעבדךויחראפו ויקחאדנייוסףאתוויתנהואלביתהסהרמקוםאשראסיריאסוריהמלךאסוריםויהישםבביתהסהר ויהייהוהאתיוסףויטאליוחסדויתןחנובעינישרביתהסהר ויתןשרביתהסהרבידיוסףאתכלהאסירםאשרבביתהסהרואתכלאשרעשיםשםהואהיהעשה איןשרביתהסהרראהאתכלמאומהבידובאשריהוהאתוואשרהואעשהיהוהמצליחפ ויהיאחרהדבריםהאלהחטאומשקהמלךמצריםוהאפהלאדניהםלמלךמצרים ויקצףפרעהעלשניסריסיועלשרהמשקיםועלשרהאופים ויתןאתםבמשמרביתשרהטבחיםאלביתהסהרמקוםאשריוסףאסורשם ויפקדשרהטבחיםאתיוסףאתםוישרתאתםויהיוימיםבמשמר ויחלמוחלוםשניהםאישחלמובלילהאחדאישכפתרוןחלמוהמשקהוהאפהאשרלמלךמצריםאשראסוריםבביתהסהר ויבאאליהםיוסףבבקרויראאתםוהנםזעפים וישאלאתסריסיפרעהאשראתובמשמרביתאדניולאמרמדועפניכםרעיםהיום ויאמרואליוחלוםחלמנוופתראיןאתוויאמראלהםיוסףהלואלאלהיםפתרניםספרונאלי ויספרשרהמשקיםאתחלמוליוסףויאמרלובחלומיוהנהגפןלפני ובגפןשלשהשריגםוהואכפרחתעלתהנצההבשילואשכלתיהענבים וכוספרעהבידיואקחאתהענביםואשחטאתםאלכוספרעהואתןאתהכוסעלכףפרעה ויאמרלויוסףזהפתרנושלשתהשרגיםשלשתימיםהם בעודשלשתימיםישאפרעהאתראשךוהשיבךעלכנךונתתכוספרעהבידוכמשפטהראשוןאשרהייתמשקהו כיאםזכרתניאתךכאשרייטבלךועשיתנאעמדיחסדוהזכרתניאלפרעהוהוצאתנימןהביתהזה כיגנבגנבתימארץהעבריםוגםפהלאעשיתימאומהכישמואתיבבור ויראשרהאפיםכיטובפתרויאמראליוסףאףאניבחלומיוהנהשלשהסליחריעלראשי ובסלהעליוןמכלמאכלפרעהמעשהאפהוהעוףאכלאתםמןהסלמעלראשי ויעןיוסףויאמרזהפתרנושלשתהסליםשלשתימיםהם בעודשלשתימיםישאפרעהאתראשךמעליךותלהאותךעלעץואכלהעוףאתבשרךמעליך ויהיביוםהשלישייוםהלדתאתפרעהויעשמשתהלכלעבדיווישאאתראששרהמשקיםואתראששרהאפיםבתוךעבדיו וישבאתשרהמשקיםעלמשקהוויתןהכוסעלכףפרעה ואתשרהאפיםתלהכאשרפתרלהםיוסף ולאזכרשרהמשקיםאתיוסףוישכחהופ ויהימקץשנתיםימיםופרעהחלםוהנהעמדעלהיאר והנהמןהיארעלתשבעפרותיפותמראהובריאתבשרותרעינהבאחו והנהשבעפרותאחרותעלותאחריהןמןהיאררעותמראהודקותבשרותעמדנהאצלהפרותעלשפתהיאר ותאכלנההפרותרעותהמראהודקתהבשראתשבעהפרותיפתהמראהוהבריאתוייקץפרעה ויישןויחלםשניתוהנהשבעשבליםעלותבקנהאחדבריאותוטבות והנהשבעשבליםדקותושדופתקדיםצמחותאחריהן ותבלענההשבליםהדקותאתשבעהשבליםהבריאותוהמלאותוייקץפרעהוהנהחלום ויהיבבקרותפעםרוחווישלחויקראאתכלחרטמימצריםואתכלחכמיהויספרפרעהלהםאתחלמוואיןפותראותםלפרעה וידברשרהמשקיםאתפרעהלאמראתחטאיאנימזכירהיום פרעהקצףעלעבדיוויתןאתיבמשמרביתשרהטבחיםאתיואתשרהאפים ונחלמהחלוםבלילהאחדאניוהואאישכפתרוןחלמוחלמנו ושםאתנונערעבריעבדלשרהטבחיםונספרלוויפתרלנואתחלמתינואישכחלמופתר ויהיכאשרפתרלנוכןהיהאתיהשיבעלכניואתותלה וישלחפרעהויקראאתיוסףויריצהומןהבורויגלחויחלףשמלתיוויבאאלפרעה ויאמרפרעהאליוסףחלוםחלמתיופתראיןאתוואנישמעתיעליךלאמרתשמעחלוםלפתראתו ויעןיוסףאתפרעהלאמרבלעדיאלהיםיענהאתשלוםפרעה וידברפרעהאליוסףבחלמיהנניעמדעלשפתהיאר והנהמןהיארעלתשבעפרותבריאותבשרויפתתארותרעינהבאחו והנהשבעפרותאחרותעלותאחריהןדלותורעותתארמאדורקותבשרלאראיתיכהנהבכלארץמצריםלרע ותאכלנההפרותהרקותוהרעותאתשבעהפרותהראשנותהבריאת ותבאנהאלקרבנהולאנודעכיבאואלקרבנהומראיהןרעכאשרבתחלהואיקץ ואראבחלמיוהנהשבעשבליםעלתבקנהאחדמלאתוטבות והנהשבעשבליםצנמותדקותשדפותקדיםצמחותאחריהם ותבלעןהשבליםהדקתאתשבעהשבליםהטבותואמראלהחרטמיםואיןמגידלי ויאמריוסףאלפרעהחלוםפרעהאחדהואאתאשרהאלהיםעשההגידלפרעה שבעפרתהטבתשבעשניםהנהושבעהשבליםהטבתשבעשניםהנהחלוםאחדהוא ושבעהפרותהרקותוהרעתהעלתאחריהןשבעשניםהנהושבעהשבליםהרקותשדפותהקדיםיהיושבעשנירעב הואהדבראשרדברתיאלפרעהאשרהאלהיםעשההראהאתפרעה הנהשבעשניםבאותשבעגדולבכלארץמצרים וקמושבעשנירעבאחריהןונשכחכלהשבעבארץמצריםוכלההרעבאתהארץ ולאיודעהשבעבארץמפניהרעבההואאחריכןכיכבדהואמאד ועלהשנותהחלוםאלפרעהפעמיםכינכוןהדברמעםהאלהיםוממהרהאלהיםלעשתו ועתהיראפרעהאישנבוןוחכםוישיתהועלארץמצרים יעשהפרעהויפקדפקדיםעלהארץוחמשאתארץמצריםבשבעשניהשבע ויקבצואתכלאכלהשניםהטבותהבאתהאלהויצברוברתחתידפרעהאכלבעריםושמרו והיההאכללפקדוןלארץלשבעשניהרעבאשרתהייןבארץמצריםולאתכרתהארץברעב וייטבהדברבעיניפרעהובעיניכלעבדיו ויאמרפרעהאלעבדיוהנמצאכזהאישאשררוחאלהיםבו ויאמרפרעהאליוסףאחריהודיעאלהיםאותךאתכלזאתאיןנבוןוחכםכמוך אתהתהיהעלביתיועלפיךישקכלעמירקהכסאאגדלממך ויאמרפרעהאליוסףראהנתתיאתךעלכלארץמצרים ויסרפרעהאתטבעתומעלידוויתןאתהעלידיוסףוילבשאתובגדיששוישםרבדהזהבעלצוארו וירכבאתובמרכבתהמשנהאשרלוויקראולפניואברךונתוןאתועלכלארץמצרים ויאמרפרעהאליוסףאניפרעהובלעדיךלאיריםאישאתידוואתרגלובכלארץמצרים ויקראפרעהשםיוסףצפנתפענחויתןלואתאסנתבתפוטיפרעבספריתימןפוטיפרעבתיבהאחתכהןאןלאשהויצאיוסףעלארץמצרים ויוסףבןשלשיםשנהבעמדולפניפרעהמלךמצריםויצאיוסףמלפניפרעהויעברבכלארץמצרים ותעשהארץבשבעשניהשבעלקמצים ויקבץאתכלאכלשבעשניםאשרהיובארץמצריםויתןאכלבעריםאכלשדההעיראשרסביבתיהנתןבתוכה ויצבריוסףברכחולהיםהרבהמאדעדכיחדללספרכיאיןמספר וליוסףילדשניבניםבטרםתבואשנתהרעבאשרילדהלואסנתבתפוטיפרעבספריתימןפוטיפרעבתיבהאחתכהןאון ויקראיוסףאתשםהבכורמנשהכינשניאלהיםאתכלעמליואתכלביתאבי ואתשםהשניקראאפריםכיהפרניאלהיםבארץעניי ותכלינהשבעשניהשבעאשרהיהבארץמצרים ותחלינהשבעשניהרעבלבואכאשראמריוסףויהירעבבכלהארצותובכלארץמצריםהיהלחם ותרעבכלארץמצריםויצעקהעםאלפרעהללחםויאמרפרעהלכלמצריםלכואליוסףאשריאמרלכםתעשו והרעבהיהעלכלפניהארץויפתחיוסףאתכלאשרבהםוישברלמצריםויחזקהרעבבארץמצרים וכלהארץבאומצרימהלשבראליוסףכיחזקהרעבבכלהארץ ויראיעקבכייששברבמצריםויאמריעקבלבניולמהתתראו ויאמרהנהשמעתיכייששברבמצריםרדושמהושברולנומשםונחיהולאנמות וירדואחייוסףעשרהלשברברממצרים ואתבנימיןאחייוסףלאשלחיעקבאתאחיוכיאמרפןיקראנואסון ויבאובניישראללשברבתוךהבאיםכיהיההרעבבארץכנען ויוסףהואהשליטעלהארץהואהמשבירלכלעםהארץויבאואחייוסףוישתחוולואפיםארצה ויראיוסףאתאחיוויכרםויתנכראליהםוידבראתםקשותויאמראלהםמאיןבאתםויאמרומארץכנעןלשבראכל ויכריוסףאתאחיווהםלאהכרהו ויזכריוסףאתהחלמותאשרחלםלהםויאמראלהםמרגליםאתםלראותאתערותהארץבאתם ויאמרואליולאאדניועבדיךבאולשבראכל כלנובניאישאחדנחנוכניםאנחנולאהיועבדיךמרגלים ויאמראלהםלאכיערותהארץבאתםלראות ויאמרושניםעשרעבדיךאחיםאנחנובניאישאחדבארץכנעןוהנההקטןאתאבינוהיוםוהאחדאיננו ויאמראלהםיוסףהואאשרדברתיאלכםלאמרמרגליםאתם בזאתתבחנוחיפרעהאםתצאומזהכיאםבבואאחיכםהקטןהנה שלחומכםאחדויקחאתאחיכםואתםהאסרוויבחנודבריכםהאמתאתכםואםלאחיפרעהכימרגליםאתם ויאסףאתםאלמשמרשלשתימים ויאמראלהםיוסףביוםהשלישיזאתעשווחיואתהאלהיםאניירא אםכניםאתםאחיכםאחדיאסרבביתמשמרכםואתםלכוהביאושבררעבוןבתיכם ואתאחיכםהקטןתביאואליויאמנודבריכםולאתמותוויעשוכן ויאמרואישאלאחיואבלאשמיםאנחנועלאחינואשרראינוצרתנפשובהתחננואלינוולאשמענועלכןבאהאלינוהצרההזאת ויעןראובןאתםלאמרהלואאמרתיאליכםלאמראלתחטאובילדולאשמעתםוגםדמוהנהנדרש והםלאידעוכישמעיוסףכיהמליץבינתם ויסבמעליהםויבךוישבאלהםוידבראלהםויקחמאתםאתשמעוןויאסראתולעיניהם ויצויוסףוימלאואתכליהםברולהשיבכספיהםאישאלשקוולתתלהםצדהלדרךויעשלהםכן וישאואתשברםעלחמריהםוילכומשם ויפתחהאחדאתשקולתתמספואלחמרובמלוןויראאתכספווהנההואבפיאמתחתו ויאמראלאחיוהושבכספיוגםהנהבאמתחתיויצאלבםויחרדואישאלאחיולאמרמהזאתעשהאלהיםלנו ויבאואליעקבאביהםארצהכנעןויגידולואתכלהקרתאתםלאמר דברהאישאדניהארץאתנוקשותויתןאתנוכמרגליםאתהארץ ונאמראליוכניםאנחנולאהיינומרגלים שניםעשראנחנואחיםבניאבינוהאחדאיננווהקטןהיוםאתאבינובארץכנען ויאמראלינוהאישאדניהארץבזאתאדעכיכניםאתםאחיכםהאחדהניחואתיואתרעבוןבתיכםקחוולכו והביאואתאחיכםהקטןאליואדעהכילאמרגליםאתםכיכניםאתםאתאחיכםאתןלכםואתהארץתסחרו ויהיהםמריקיםשקיהםוהנהאישצרורכספובשקוויראואתצררותכספיהםהמהואביהםוייראו ויאמראלהםיעקבאביהםאתישכלתםיוסףאיננוושמעוןאיננוואתבנימןתקחועליהיוכלנה ויאמרראובןאלאביולאמראתשניבניתמיתאםלאאביאנואליךתנהאתועלידיואניאשיבנואליך ויאמרלאירדבניעמכםכיאחיומתוהואלבדונשארוקראהואסוןבדרךאשרתלכובהוהורדתםאתשיבתיביגוןשאולה והרעבכבדבארץ ויהיכאשרכלולאכלאתהשבראשרהביאוממצריםויאמראליהםאביהםשבושברולנומעטאכל ויאמראליויהודהלאמרהעדהעדבנוהאישלאמרלאתראופניבלתיאחיכםאתכם אםישךמשלחאתאחינואתנונרדהונשברהלךאכל ואםאינךמשלחלאנרדכיהאישאמראלינולאתראופניבלתיאחיכםאתכם ויאמרישראללמההרעתםלילהגידלאישהעודלכםאח ויאמרושאולשאלהאישלנוולמולדתנולאמרהעודאביכםחיהישלכםאחונגדלועלפיהדבריםהאלההידוענדעכייאמרהורידואתאחיכם ויאמריהודהאלישראלאביושלחההנעראתיונקומהונלכהונחיהולאנמותגםאנחנוגםאתהגםטפנו אנכיאערבנומידיתבקשנואםלאהביאתיואליךוהצגתיולפניךוחטאתילךכלהימים כילולאהתמהמהנוכיעתהשבנוזהפעמים ויאמראלהםישראלאביהםאםכןאפואזאתעשוקחומזמרתהארץבכליכםוהורידולאישמנחהמעטצריומעטדבשנכאתולטבטניםושקדים וכסףמשנהקחובידכםואתהכסףהמושבבפיאמתחתיכםתשיבובידכםאולימשגההוא ואתאחיכםקחווקומושובואלהאיש ואלשדייתןלכםרחמיםלפניהאישושלחלכםאתאחיכםאחרואתבנימיןואניכאשרשכלתישכלתי ויקחוהאנשיםאתהמנחההזאתומשנהכסףלקחובידםואתבנימןויקמווירדומצריםויעמדולפנייוסף ויראיוסףאתםאתבנימיןויאמרלאשרעלביתוהבאאתהאנשיםהביתהוטבחטבחוהכןכיאתייאכלוהאנשיםבצהרים ויעשהאישכאשראמריוסףויבאהאישאתהאנשיםביתהיוסף וייראוהאנשיםכיהובאוביתיוסףויאמרועלדברהכסףהשבבאמתחתינובתחלהאנחנומובאיםלהתגללעלינוולהתנפלעלינוולקחתאתנולעבדיםואתחמרינו ויגשואלהאישאשרעלביתיוסףוידברואליופתחהבית ויאמרוביאדניירדירדנובתחלהלשבראכל ויהיכיבאנואלהמלוןונפתחהאתאמתחתינווהנהכסףאישבפיאמתחתוכספנובמשקלוונשבאתובידנו וכסףאחרהורדנובידנולשבראכללאידענומישםכספנובאמתחתינו ויאמרשלוםלכםאלתיראואלהיכםואלהיאביכםנתןלכםמטמוןבאמתחתיכםכספכםבאאליויוצאאלהםאתשמעון ויבאהאישאתהאנשיםביתהיוסףויתןמיםוירחצורגליהםויתןמספואלחמריהם ויכינואתהמנחהעדבואיוסףבצהריםכישמעוכישםיאכלולחם ויבאיוסףהביתהויביאולואתהמנחהאשרבידםהביתהוישתחוולוארצה וישאללהםלשלוםויאמרהשלוםאביכםהזקןאשראמרתםהעודנוחי ויאמרושלוםלעבדךלאבינועודנוחיויקדווישתחווישתחוו וישאעיניוויראאתבנימיןאחיובןאמוויאמרהזהאחיכםהקטןאשראמרתםאליויאמראלהיםיחנךבני וימהריוסףכינכמרורחמיואלאחיוויבקשלבכותויבאהחדרהויבךשמה וירחץפניוויצאויתאפקויאמרשימולחם וישימולולבדוולהםלבדםולמצריםהאכליםאתולבדםכילאיוכלוןהמצריםלאכלאתהעבריםלחםכיתועבההואלמצרים וישבולפניוהבכרכבכרתווהצעירכצערתוויתמהוהאנשיםאישאלרעהו וישאמשאתמאתפניואלהםותרבמשאתבנימןממשאתכלםחמשידותוישתווישכרועמו ויצואתאשרעלביתולאמרמלאאתאמתחתהאנשיםאכלכאשריוכלוןשאתושיםכסףאישבפיאמתחתו ואתגביעיגביעהכסףתשיםבפיאמתחתהקטןואתכסףשברוויעשכדבריוסףאשרדבר הבקראורוהאנשיםשלחוהמהוחמריהם הםיצאואתהעירלאהרחיקוויוסףאמרלאשרעלביתוקוםרדףאחריהאנשיםוהשגתםואמרתאלהםלמהשלמתםרעהתחתטובה הלואזהאשרישתהאדניבווהואנחשינחשבוהרעתםאשרעשיתם וישגםוידבראלהםאתהדבריםהאלה ויאמרואליולמהידבראדניכדבריםהאלהחלילהלעבדיךמעשותכדברהזה הןכסףאשרמצאנובפיאמתחתינוהשיבנואליךמארץכנעןואיךנגנבמביתאדניךכסףאוזהב אשרימצאאתומעבדיךומתוגםאנחנונהיהלאדנילעבדים ויאמרגםעתהכדבריכםכןהואאשרימצאאתויהיהליעבדואתםתהיונקים וימהרוויורדואישאתאמתחתוארצהויפתחואישאמתחתו ויחפשבגדולהחלובקטןכלהוימצאהגביעבאמתחתבנימן ויקרעושמלתםויעמסאישעלחמרווישבוהעירה ויבאיהודהואחיוביתהיוסףוהואעודנושםויפלולפניוארצה ויאמרלהםיוסףמההמעשההזהאשרעשיתםהלואידעתםכינחשינחשאישאשרכמני ויאמריהודהמהנאמרלאדנימהנדברומהנצטדקהאלהיםמצאאתעוןעבדיךהננועבדיםלאדניגםאנחנוגםאשרנמצאהגביעבידו ויאמרחלילהלימעשותזאתהאישאשרנמצאהגביעבידוהואיהיהליעבדואתםעלולשלוםאלאביכםס ויגשאליויהודהויאמרביאדניידברנאעבדךדברבאזניאדניואליחראפךבעבדךכיכמוךכפרעה אדנישאלאתעבדיולאמרהישלכםאבאואח ונאמראלאדניישלנואבזקןוילדזקניםקטןואחיומתויותרהואלבדולאמוואביואהבו ותאמראלעבדיךהורדהואליואשימהעיניעליו ונאמראלאדנילאיוכלהנערלעזבאתאביוועזבאתאביוומת ותאמראלעבדיךאםלאירדאחיכםהקטןאתכםלאתספוןלראותפני ויהיכיעלינואלעבדךאביונגדלואתדבריאדני ויאמראבינושבושברולנומעטאכל ונאמרלאנוכללרדתאםישאחינוהקטןאתנווירדנוכילאנוכללראותפניהאישואחינוהקטןאיננואתנו ויאמרעבדךאביאלינואתםידעתםכישניםילדהליאשתי ויצאהאחדמאתיואמראךטרףטרףולאראיתיועדהנה ולקחתםגםאתזהמעםפניוקרהואסוןוהורדתםאתשיבתיברעהשאלה ועתהכבאיאלעבדךאביוהנעראיננואתנוונפשוקשורהבנפשו והיהכראותוכיאיןהנערומתוהורידועבדיךאתשיבתעבדךאבינוביגוןשאלה כיעבדךערבאתהנערמעםאבילאמראםלאאביאנואליךוחטאתילאביכלהימים ועתהישבנאעבדךתחתהנערעבדלאדניוהנעריעלעםאחיו כיאיךאעלהאלאביוהנעראיננואתיפןאראהברעאשרימצאאתאבי ולאיכליוסףלהתאפקלכלהנצביםעליוויקראהוציאוכלאישמעליולאעמדאישאתובהתודעיוסףאלאחיו ויתןאתקלובבכיוישמעומצריםוישמעביתפרעה ויאמריוסףאלאחיואנייוסףהעודאביחיולאיכלואחיולענותאתוכינבהלומפניו ויאמריוסףאלאחיוגשונאאליויגשוויאמראנייוסףאחיכםאשרמכרתםאתימצרימה ועתהאלתעצבוואליחרבעיניכםכימכרתםאתיהנהכילמחיהשלחניאלהיםלפניכם כיזהשנתיםהרעבבקרבהארץועודחמששניםאשראיןחרישוקציר וישלחניאלהיםלפניכםלשוםלכםשאריתבארץולהחיותלכםלפליטהגדלה ועתהלאאתםשלחתםאתיהנהכיהאלהיםוישימנילאבלפרעהולאדוןלכלביתוומשלבכלארץמצרים מהרוועלואלאביואמרתםאליוכהאמרבנךיוסףשמניאלהיםלאדוןלכלמצריםרדהאליאלתעמד וישבתבארץגשןוהייתקרובאליאתהובניךובניבניךוצאנךובקרךוכלאשרלך וכלכלתיאתךשםכיעודחמששניםרעבפןתורשאתהוביתךוכלאשרלך והנהעיניכםראותועיניאחיבנימיןכיפיהמדבראליכם והגדתםלאביאתכלכבודיבמצריםואתכלאשרראיתםומהרתםוהורדתםאתאביהנה ויפלעלצואריבנימןאחיוויבךובנימןבכהעלצואריו וינשקלכלאחיוויבךעלהםואחריכןדברואחיואתו והקלנשמעביתפרעהלאמרבאואחייוסףוייטבבעיניפרעהובעיניעבדיו ויאמרפרעהאליוסףאמראלאחיךזאתעשוטענואתבעירכםולכובאוארצהכנען וקחואתאביכםואתבתיכםובאואליואתנהלכםאתטובארץמצריםואכלואתחלבהארץ ואתהצויתהזאתעשוקחולכםמארץמצריםעגלותלטפכםולנשיכםונשאתםאתאביכםובאתם ועינכםאלתחסעלכליכםכיטובכלארץמצריםלכםהוא ויעשוכןבניישראלויתןלהםיוסףעגלותעלפיפרעהויתןלהםצדהלדרך לכלםנתןלאישחלפותשמלתולבנימןנתןשלשמאותכסףוחמשחלפתשמלת ולאביושלחכזאתעשרהחמריםנשאיםמטובמצריםועשראתנתנשאתברולחםומזוןלאביולדרך וישלחאתאחיווילכוויאמראלהםאלתרגזובדרך ויעלוממצריםויבאוארץכנעןאליעקבאביהם ויגדולולאמרעודיוסףחיוכיהואמשלבכלארץמצריםויפגלבוכילאהאמיןלהם וידברואליואתכלדברייוסףאשרדבראלהםויראאתהעגלותאשרשלחיוסףלשאתאתוותחירוחיעקבאביהם ויאמרישראלרבעודיוסףבניחיאלכהואראנובטרםאמות ויסעישראלוכלאשרלוויבאבארהשבעויזבחזבחיםלאלהיאביויצחק ויאמראלהיםלישראלבמראתהלילהויאמריעקביעקבויאמרהנני ויאמראנכיהאלאלהיאביךאלתיראמרדהמצרימהכילגויגדולאשימךשם אנכיארדעמךמצרימהואנכיאעלךגםעלהויוסףישיתידועלעיניך ויקםיעקבמבארשבעוישאובניישראלאתיעקבאביהםואתטפםואתנשיהםבעגלותאשרשלחפרעהלשאתאתו ויקחואתמקניהםואתרכושםאשררכשובארץכנעןויבאומצרימהיעקבוכלזרעואתו בניוובניבניואתובנתיוובנותבניווכלזרעוהביאאתומצרימהס ואלהשמותבניישראלהבאיםמצרימהיעקבובניובכריעקבראובן ובניראובןחנוךופלואוחצרןוכרמי ובנישמעוןימואלוימיןואהדויכיןוצחרושאולבןהכנענית ובנילויגרשוןקהתומררי ובנייהודהערואונןושלהופרץוזרחוימתערואונןבארץכנעןויהיובניפרץחצרןוחמול ובנייששכרתולעופוהויובושמרן ובניזבלוןסרדואלוןויחלאל אלהבנילאהאשרילדהליעקבבפדןארםואתדינהבתוכלנפשבניוובנותיושלשיםושלש ובניגדצפיוןוחגישוניואצבןעריוארודיואראלי ובניאשרימנהוישוהוישויובריעהושרחאחתםובניבריעהחברומלכיאל אלהבניזלפהאשרנתןלבןללאהבתוותלדאתאלהליעקבששעשרהנפש בנירחלאשתיעקביוסףובנימן ויולדליוסףבארץמצריםאשרילדהלואסנתבתפוטיפרעבספריתימןפוטיפרעבתיבהאחתכהןאןאתמנשהואתאפרים ובניבנימןבלעובכרואשבלגראונעמןאחיוראשמפיםוחפיםוארד אלהבנירחלאשרילדליעקבכלנפשארבעהעשר ובנידןחשים ובנינפתלייחצאלוגוניויצרושלם אלהבניבלההאשרנתןלבןלרחלבתוותלדאתאלהליעקבכלנפששבעה כלהנפשהבאהליעקבמצרימהיצאיירכומלבדנשיבנייעקבכלנפשששיםושש ובנייוסףאשרילדלובמצריםנפששניםכלהנפשלביתיעקבהבאהמצרימהשבעיםס ואתיהודהשלחלפניואליוסףלהורתלפניוגשנהויבאוארצהגשן ויאסריוסףמרכבתוויעללקראתישראלאביוגשנהויראאליוויפלעלצואריוויבךעלצואריועוד ויאמרישראלאליוסףאמותההפעםאחריראותיאתפניךכיעודךחי ויאמריוסףאלאחיוואלביתאביואעלהואגידהלפרעהואמרהאליואחיוביתאביאשרבארץכנעןבאואלי והאנשיםרעיצאןכיאנשימקנההיווצאנםובקרםוכלאשרלהםהביאו והיהכייקראלכםפרעהואמרמהמעשיכם ואמרתםאנשימקנההיועבדיךמנעורינוועדעתהגםאנחנוגםאבתינובעבורתשבובארץגשןכיתועבתמצריםכלרעהצאן ויבאיוסףויגדלפרעהויאמראביואחיוצאנםובקרםוכלאשרלהםבאומארץכנעןוהנםבארץגשן ומקצהאחיולקחחמשהאנשיםויצגםלפניפרעה ויאמרפרעהאלאחיומהמעשיכםויאמרואלפרעהרעהצאןעבדיךגםאנחנוגםאבותינו ויאמרואלפרעהלגורבארץבאנוכיאיןמרעהלצאןאשרלעבדיךכיכבדהרעבבארץכנעןועתהישבונאעבדיךבארץגשן ויאמרפרעהאליוסףלאמראביךואחיךבאואליך ארץמצריםלפניךהואבמיטבהארץהושבאתאביךואתאחיךישבובארץגשןואםידעתוישבםאנשיחילושמתםשרימקנהעלאשרלי ויבאיוסףאתיעקבאביוויעמדהולפניפרעהויברךיעקבאתפרעה ויאמרפרעהאליעקבכמהימישניחייך ויאמריעקבאלפרעהימישנימגורישלשיםומאתשנהמעטורעיםהיוימישניחייולאהשיגואתימישניחייאבתיבימימגוריהם ויברךיעקבאתפרעהויצאמלפניפרעה ויושביוסףאתאביוואתאחיוויתןלהםאחזהבארץמצריםבמיטבהארץבארץרעמססכאשרצוהפרעה ויכלכליוסףאתאביוואתאחיוואתכלביתאביולחםלפיהטף ולחםאיןבכלהארץכיכבדהרעבמאדותלהארץמצריםוארץכנעןמפניהרעב וילקטיוסףאתכלהכסףהנמצאבארץמצריםובארץכנעןבשבראשרהםשבריםויבאיוסףאתהכסףביתהפרעה ויתםהכסףמארץמצריםומארץכנעןויבאוכלמצריםאליוסףלאמרהבהלנולחםולמהנמותנגדךכיאפסכסף ויאמריוסףהבומקניכםואתנהלכםבמקניכםאםאפסכסף ויביאואתמקניהםאליוסףויתןלהםיוסףלחםבסוסיםובמקנההצאןובמקנההבקרובחמריםוינהלםבלחםבכלמקנהםבשנהההוא ותתםהשנהההואויבאואליובשנההשניתויאמרולולאנכחדמאדניכיאםתםהכסףומקנההבהמהאלאדנילאנשארלפניאדניבלתיאםגויתנוואדמתנו למהנמותלעיניךגםאנחנוגםאדמתנוקנהאתנוואתאדמתנובלחםונהיהאנחנוואדמתנועבדיםלפרעהותןזרעונחיהולאנמותוהאדמהלאתשם ויקןיוסףאתכלאדמתמצריםלפרעהכימכרומצריםאיששדהוכיחזקעלהםהרעבותהיהארץלפרעה ואתהעםהעביראתולעריםמקצהגבולמצריםועדקצהו רקאדמתהכהניםלאקנהכיחקלכהניםמאתפרעהואכלואתחקםאשרנתןלהםפרעהעלכןלאמכרואתאדמתם ויאמריוסףאלהעםהןקניתיאתכםהיוםואתאדמתכםלפרעההאלכםזרעוזרעתםאתהאדמה והיהבתבואתונתתםחמישיתלפרעהוארבעהידתיהיהלכםלזרעהשדהולאכלכםולאשרבבתיכםולאכללטפכם ויאמרוהחיתנונמצאחןבעיניאדניוהיינועבדיםלפרעה וישםאתהיוסףלחקעדהיוםהזהעלאדמתמצריםלפרעהלחמשרקאדמתהכהניםלבדםלאהיתהלפרעה וישבישראלבארץמצריםבארץגשןויאחזובהויפרווירבומאד ויחייעקבבארץמצריםשבעעשרהשנהויהיימייעקבשניחייושבעשניםוארבעיםומאתשנה ויקרבוימיישראללמותויקראלבנוליוסףויאמרלואםנאמצאתיחןבעיניךשיםנאידךתחתירכיועשיתעמדיחסדואמתאלנאתקברניבמצרים ושכבתיעםאבתיונשאתניממצריםוקברתניבקברתםויאמראנכיאעשהכדברך ויאמרהשבעהליוישבעלווישתחוישראלעלראשהמטהפ ויהיאחריהדבריםהאלהויאמרליוסףהנהאביךחלהויקחאתשניבניועמואתמנשהואתאפרים ויגדליעקבויאמרהנהבנךיוסףבאאליךויתחזקישראלוישבעלהמטה ויאמריעקבאליוסףאלשדינראהאליבלוזבארץכנעןויברךאתי ויאמראליהננימפרךוהרביתךונתתיךלקהלעמיםונתתיאתהארץהזאתלזרעךאחריךאחזתעולם ועתהשניבניךהנולדיםלךבארץמצריםעדבאיאליךמצרימהליהםאפריםומנשהכראובןושמעוןיהיולי ומולדתךאשרהולדתאחריהםלךיהיועלשםאחיהםיקראובנחלתם ואניבבאימפדןמתהעלירחלבארץכנעןבדרךבעודכברתארץלבאאפרתהואקברהשםבדרךאפרתהואביתלחם ויראישראלאתבנייוסףויאמרמיאלה ויאמריוסףאלאביובניהםאשרנתןליאלהיםבזהויאמרקחםנאאליואברכם ועיניישראלכבדומזקןלאיוכללראותויגשאתםאליווישקלהםויחבקלהם ויאמרישראלאליוסףראהפניךלאפללתיוהנההראהאתיאלהיםגםאתזרעך ויוצאיוסףאתםמעםברכיווישתחולאפיוארצה ויקחיוסףאתשניהםאתאפריםבימינומשמאלישראלואתמנשהבשמאלומימיןישראלויגשאליו וישלחישראלאתימינווישתעלראשאפריםוהואהצעירואתשמאלועלראשמנשהשכלאתידיוכימנשההבכור ויברךאתיוסףויאמרהאלהיםאשרהתהלכואבתילפניואברהםויצחקהאלהיםהרעהאתימעודיעדהיוםהזה המלאךהגאלאתימכלרעיברךאתהנעריםויקראבהםשמיושםאבתיאברהםויצחקוידגולרבבקרבהארץ ויראיוסףכיישיתאביוידימינועלראשאפריםוירעבעיניוויתמךידאביולהסיראתהמעלראשאפריםעלראשמנשה ויאמריוסףאלאביולאכןאביכיזההבכרשיםימינךעלראשו וימאןאביוויאמרידעתיבניידעתיגםהואיהיהלעםוגםהואיגדלואולםאחיוהקטןיגדלממנווזרעויהיהמלאהגוים ויברכםביוםההואלאמורבךיברךישראללאמרישמךאלהיםכאפריםוכמנשהוישםאתאפריםלפנימנשה ויאמרישראלאליוסףהנהאנכימתוהיהאלהיםעמכםוהשיבאתכםאלארץאבתיכם ואנינתתילךשכםאחדעלאחיךאשרלקחתימידהאמריבחרביובקשתיפ ויקראיעקבאלבניוויאמרהאספוואגידהלכםאתאשריקראאתכםבאחריתהימים הקבצוושמעובנייעקבושמעואלישראלאביכם ראובןבכריאתהכחיוראשיתאונייתרשאתויתרעז פחזכמיםאלתותרכיעליתמשכביאביךאזחללתיצועיעלהפ שמעוןולויאחיםכליחמסמכרתיהם בסדםאלתבאנפשיבקהלםאלתחדכבדיכיבאפםהרגואישוברצנםעקרושור ארוראפםכיעזועברתםכיקשתהאחלקםביעקבואפיצםבישראלפ יהודהאתהיודוךאחיךידךבערףאיביךישתחוולךבניאביך גוראריהיהודהמטרףבניעליתכרערבץכאריהוכלביאמייקימנו לאיסורשבטמיהודהומחקקמביןרגליועדכייבאשילהולויקהתעמים אסרילגפןעירהולשרקהבניאתנוכבסבייןלבשוובדםענביםסותה חכליליעיניםמייןולבןשניםמחלבפ זבולןלחוףימיםישכןוהואלחוףאניתוירכתועלצידןפ יששכרחמרגרםרבץביןהמשפתים ויראמנחהכיטובואתהארץכינעמהויטשכמולסבלויהילמסעבדס דןידיןעמוכאחדשבטיישראל יהידןנחשעלידרךשפיפןעליארחהנשךעקביסוסויפלרכבואחור לישועתךקויתייהוהס גדגדודיגודנווהואיגדעקבס מאשרשמנהלחמווהואיתןמעדנימלךס נפתליאילהשלחההנתןאמרישפרס בןפרתיוסףבןפרתעליעיןבנותצעדהעלישור וימררהוורבווישטמהובעליחצים ותשבבאיתןקשתוויפזוזרעיידיומידיאביריעקבמשםרעהאבןישראל מאלאביךויעזרךואתשדיויברכךברכתשמיםמעלברכתתהוםרבצתתחתברכתשדיםורחם ברכתאביךגברועלברכתהוריעדתאותגבעתעולםתהייןלראשיוסףולקדקדנזיראחיופ בנימיןזאביטרףבבקריאכלעדולערביחלקשלל כלאלהשבטיישראלשניםעשרוזאתאשרדברלהםאביהםויברךאותםאישאשרכברכתוברךאתם ויצואותםויאמראלהםאנינאסףאלעמיקברואתיאלאבתיאלהמערהאשרבשדהעפרוןהחתי במערהאשרבשדההמכפלהאשרעלפניממראבארץכנעןאשרקנהאברהםאתהשדהמאתעפרןהחתילאחזתקבר שמהקברואתאברהםואתשרהאשתושמהקברואתיצחקואתרבקהאשתוושמהקברתיאתלאה מקנההשדהוהמערהאשרבומאתבניחת ויכליעקבלצותאתבניוויאסףרגליואלהמטהויגועויאסףאלעמיו ויפליוסףעלפניאביוויבךעליווישקלו ויצויוסףאתעבדיואתהרפאיםלחנטאתאביוויחנטוהרפאיםאתישראל וימלאולוארבעיםיוםכיכןימלאוימיהחנטיםויבכואתומצריםשבעיםיום ויעברוימיבכיתווידבריוסףאלביתפרעהלאמראםנאמצאתיחןבעיניכםדברונאבאזניפרעהלאמר אביהשביענילאמרהנהאנכימתבקבריאשרכריתיליבארץכנעןשמהתקברניועתהאעלהנאואקברהאתאביואשובה ויאמרפרעהעלהוקבראתאביךכאשרהשביעך ויעליוסףלקבראתאביוויעלואתוכלעבדיפרעהזקניביתווכלזקניארץמצרים וכלביתיוסףואחיווביתאביורקטפםוצאנםובקרםעזבובארץגשן ויעלעמוגםרכבגםפרשיםויהיהמחנהכבדמאד ויבאועדגרןהאטדאשרבעברהירדןויספדושםמספדגדולוכבדמאדויעשלאביואבלשבעתימים ויראיושבהארץהכנעניאתהאבלבגרןהאטדויאמרואבלכבדזהלמצריםעלכןקראשמהאבלמצריםאשרבעברהירדן ויעשובניולוכןכאשרצום וישאואתובניוארצהכנעןויקברואתובמערתשדההמכפלהאשרקנהאברהםאתהשדהלאחזתקברמאתעפרןהחתיעלפניממרא וישביוסףמצרימההואואחיווכלהעליםאתולקבראתאביואחריקברואתאביו ויראואחייוסףכימתאביהםויאמרולוישטמנויוסףוהשבישיבלנואתכלהרעהאשרגמלנואתו ויצוואליוסףלאמראביךצוהלפנימותולאמר כהתאמרוליוסףאנאשאנאפשעאחיךוחטאתםכירעהגמלוךועתהשאנאלפשעעבדיאלהיאביךויבךיוסףבדברםאליו וילכוגםאחיוויפלולפניוויאמרוהננולךלעבדים ויאמראלהםיוסףאלתיראוכיהתחתאלהיםאני ואתםחשבתםעלירעהאלהיםחשבהלטבהלמעןעשהכיוםהזהלהחיתעםרב ועתהאלתיראואנכיאכלכלאתכםואתטפכםוינחםאותםוידברעללבם וישביוסףבמצריםהואוביתאביוויחייוסףמאהועשרשנים ויראיוסףלאפריםבנישלשיםגםבנימכירבןמנשהילדועלברכייוסף ויאמריוסףאלאחיואנכימתואלהיםפקדיפקדאתכםוהעלהאתכםמןהארץהזאתאלהארץאשרנשבעלאברהםליצחקוליעקב וישבעיוסףאתבניישראללאמרפקדיפקדאלהיםאתכםוהעלתםאתעצמתימזה וימתיוסףבןמאהועשרשניםויחנטואתוויישםבארוןבמצרים ואלהשמותבניישראלהבאיםמצרימהאתיעקבאישוביתובאו ראובןשמעוןלויויהודה יששכרזבולןובנימן דןונפתליגדואשר ויהיכלנפשיצאיירךיעקבשבעיםנפשויוסףהיהבמצרים וימתיוסףוכלאחיווכלהדורההוא ובניישראלפרווישרצווירבוויעצמובמאדמאדותמלאהארץאתםפ ויקםמלךחדשעלמצריםאשרלאידעאתיוסף ויאמראלעמוהנהעםבניישראלרבועצוםממנו הבהנתחכמהלופןירבהוהיהכיתקראנהמלחמהונוסףגםהואעלשנאינוונלחםבנוועלהמןהארץ וישימועליושרימסיםלמעןענתובסבלתםויבןערימסכנותלפרעהאתפתםואתרעמסס וכאשריענואתוכןירבהוכןיפרץויקצומפניבניישראל ויעבדומצריםאתבניישראלבפרך וימררואתחייהםבעבדהקשהבחמרובלבניםובכלעבדהבשדהאתכלעבדתםאשרעבדובהםבפרך ויאמרמלךמצריםלמילדתהעבריתאשרשםהאחתשפרהושםהשניתפועה ויאמרבילדכןאתהעבריותוראיתןעלהאבניםאםבןהואוהמתןאתוואםבתהואוחיה ותיראןהמילדתאתהאלהיםולאעשוכאשרדבראליהןמלךמצריםותחייןאתהילדים ויקראמלךמצריםלמילדתויאמרלהןמדועעשיתןהדברהזהותחייןאתהילדים ותאמרןהמילדתאלפרעהכילאכנשיםהמצריתהעבריתכיחיותהנהבטרםתבואאלהןבכתרארםצובההיהכתובאליהןהמילדתוילדו וייטבאלהיםלמילדתוירבהעםויעצמומאד ויהיכייראוהמילדתאתהאלהיםויעשלהםבתים ויצופרעהלכלעמולאמרכלהבןהילודהיארהתשליכהווכלהבתתחיוןפ וילךאישמביתלויויקחאתבתלוי ותהרהאשהותלדבןותראאתוכיטובהואותצפנהושלשהירחים ולאיכלהעודהצפינוותקחלותבתגמאותחמרהבחמרובזפתותשםבהאתהילדותשםבסוףעלשפתהיאר ותתצבאחתומרחקלדעהמהיעשהלו ותרדבתפרעהלרחץעלהיארונערתיההלכתעלידהיארותראאתהתבהבתוךהסוףותשלחאתאמתהותקחה ותפתחותראהואתהילדוהנהנערבכהותחמלעליוותאמרמילדיהעבריםזה ותאמראחתואלבתפרעההאלךוקראתילךאשהמינקתמןהעבריתותינקלךאתהילד ותאמרלהבתפרעהלכיותלךהעלמהותקראאתאםהילד ותאמרלהבתפרעההיליכיאתהילדהזהוהינקהוליואניאתןאתשכרךותקחהאשההילדותניקהו ויגדלהילדותבאהולבתפרעהויהילהלבןותקראשמומשהותאמרכימןהמיםמשיתהו ויהיבימיםההםויגדלמשהויצאאלאחיוויראבסבלתםויראאישמצרימכהאישעברימאחיו ויפןכהוכהויראכיאיןאישויךאתהמצריויטמנהובחול ויצאביוםהשניוהנהשניאנשיםעבריםנציםויאמרלרשעלמהתכהרעך ויאמרמישמךלאיששרושפטעלינוהלהרגניאתהאמרכאשרהרגתאתהמצריוייראמשהויאמראכןנודעהדבר וישמעפרעהאתהדברהזהויבקשלהרגאתמשהויברחמשהמפניפרעהוישבבארץמדיןוישבעלהבאר ולכהןמדיןשבעבנותותבאנהותדלנהותמלאנהאתהרהטיםלהשקותצאןאביהן ויבאוהרעיםויגרשוםויקםמשהויושעןוישקאתצאנם ותבאנהאלרעואלאביהןויאמרמדועמהרתןבאהיום ותאמרןאישמצריהצילנומידהרעיםוגםדלהדלהלנווישקאתהצאן ויאמראלבנתיוואיולמהזהעזבתןאתהאישקראןלוויאכללחם ויואלמשהלשבתאתהאישויתןאתצפרהבתולמשה ותלדבןויקראאתשמוגרשםכיאמרגרהייתיבארץנכריהפ ויהיבימיםהרביםההםוימתמלךמצריםויאנחובניישראלמןהעבדהויזעקוותעלשועתםאלהאלהיםמןהעבדה וישמעאלהיםאתנאקתםויזכראלהיםאתבריתואתאברהםאתיצחקואתיעקב ויראאלהיםאתבניישראלוידעאלהיםס ומשההיהרעהאתצאןיתרוחתנוכהןמדיןוינהגאתהצאןאחרהמדברויבאאלהרהאלהיםחרבה ויראמלאךיהוהאליובלבתאשמתוךהסנהויראוהנההסנהבערבאשוהסנהאיננואכל ויאמרמשהאסרהנאואראהאתהמראההגדלהזהמדועלאיבערהסנה ויראיהוהכיסרלראותויקראאליואלהיםמתוךהסנהויאמרמשהמשהויאמרהנני ויאמראלתקרבהלםשלנעליךמעלרגליךכיהמקוםאשראתהעומדעליואדמתקדשהוא ויאמראנכיאלהיאביךאלהיאברהםאלהייצחקואלהייעקבויסתרמשהפניוכייראמהביטאלהאלהים ויאמריהוהראהראיתיאתעניעמיאשרבמצריםואתצעקתםשמעתימפנינגשיוכיידעתיאתמכאביו וארדלהצילומידמצריםולהעלתומןהארץההואאלארץטובהורחבהאלארץזבתחלבודבשאלמקוםהכנעניוהחתיוהאמריוהפרזיוהחויוהיבוסי ועתההנהצעקתבניישראלבאהאליוגםראיתיאתהלחץאשרמצריםלחציםאתם ועתהלכהואשלחךאלפרעהוהוצאאתעמיבניישראלממצרים ויאמרמשהאלהאלהיםמיאנכיכיאלךאלפרעהוכיאוציאאתבניישראלממצרים ויאמרכיאהיהעמךוזהלךהאותכיאנכישלחתיךבהוציאךאתהעםממצריםתעבדוןאתהאלהיםעלההרהזה ויאמרמשהאלהאלהיםהנהאנכיבאאלבניישראלואמרתילהםאלהיאבותיכםשלחניאליכםואמרולימהשמומהאמראלהם ויאמראלהיםאלמשהאהיהאשראהיהויאמרכהתאמרלבניישראלאהיהשלחניאליכם ויאמרעודאלהיםאלמשהכהתאמראלבניישראליהוהאלהיאבתיכםאלהיאברהםאלהייצחקואלהייעקבשלחניאליכםזהשמילעלםוזהזכרילדרדר לךואספתאתזקניישראלואמרתאלהםיהוהאלהיאבתיכםנראהאליאלהיאברהםיצחקויעקבלאמרפקדפקדתיאתכםואתהעשוילכםבמצרים ואמראעלהאתכםמענימצריםאלארץהכנעניוהחתיוהאמריוהפרזיוהחויוהיבוסיאלארץזבתחלבודבש ושמעולקלךובאתאתהוזקניישראלאלמלךמצריםואמרתםאליויהוהאלהיהעברייםנקרהעלינוועתהנלכהנאדרךשלשתימיםבמדברונזבחהליהוהאלהינו ואניידעתיכילאיתןאתכםמלךמצריםלהלךולאבידחזקה ושלחתיאתידיוהכיתיאתמצריםבכלנפלאתיאשראעשהבקרבוואחריכןישלחאתכם ונתתיאתחןהעםהזהבעינימצריםוהיהכיתלכוןלאתלכוריקם ושאלהאשהמשכנתהומגרתביתהכליכסףוכליזהבושמלתושמתםעלבניכםועלבנתיכםונצלתםאתמצרים ויעןמשהויאמרוהןלאיאמינוליולאישמעובקליכייאמרולאנראהאליךיהוה ויאמראליויהוהמזהמהזהבידךויאמרמטה ויאמרהשליכהוארצהוישלכהוארצהויהילנחשוינסמשהמפניו ויאמריהוהאלמשהשלחידךואחזבזנבווישלחידוויחזקבוויהילמטהבכפו למעןיאמינוכינראהאליךיהוהאלהיאבתםאלהיאברהםאלהייצחקואלהייעקב ויאמריהוהלועודהבאנאידךבחיקךויבאידובחיקוויוצאהוהנהידומצרעתכשלג ויאמרהשבידךאלחיקךוישבידואלחיקוויוצאהמחיקווהנהשבהכבשרו והיהאםלאיאמינולךולאישמעולקלהאתהראשוןוהאמינולקלהאתהאחרון והיהאםלאיאמינוגםלשניהאתותהאלהולאישמעוןלקלךולקחתממימיהיארושפכתהיבשהוהיוהמיםאשרתקחמןהיארוהיולדםביבשת ויאמרמשהאליהוהביאדנילאאישדבריםאנכיגםמתמולגםמשלשםגםמאזדברךאלעבדךכיכבדפהוכבדלשוןאנכי ויאמריהוהאליומישםפהלאדםאומיישוםאלםאוחרשאופקחאועורהלאאנכייהוה ועתהלךואנכיאהיהעםפיךוהוריתיךאשרתדבר ויאמרביאדנישלחנאבידתשלח ויחראףיהוהבמשהויאמרהלאאהרןאחיךהלויידעתיכידברידברהואוגםהנההואיצאלקראתךוראךושמחבלבו ודברתאליוושמתאתהדבריםבפיוואנכיאהיהעםפיךועםפיהווהוריתיאתכםאתאשרתעשון ודברהואלךאלהעםוהיההואיהיהלךלפהואתהתהיהלולאלהים ואתהמטההזהתקחבידךאשרתעשהבואתהאתתפ וילךמשהוישבאליתרחתנוויאמרלואלכהנאואשובהאלאחיאשרבמצריםואראההעודםחייםויאמריתרולמשהלךלשלום ויאמריהוהאלמשהבמדיןלךשבמצריםכימתוכלהאנשיםהמבקשיםאתנפשך ויקחמשהאתאשתוואתבניווירכבםעלהחמרוישבארצהמצריםויקחמשהאתמטההאלהיםבידו ויאמריהוהאלמשהבלכתךלשובמצרימהראהכלהמפתיםאשרשמתיבידךועשיתםלפניפרעהואניאחזקאתלבוולאישלחאתהעם ואמרתאלפרעהכהאמריהוהבניבכריישראל ואמראליךשלחאתבניויעבדניותמאןלשלחוהנהאנכיהרגאתבנךבכרך ויהיבדרךבמלוןויפגשהויהוהויבקשהמיתו ותקחצפרהצרותכרתאתערלתבנהותגעלרגליוותאמרכיחתןדמיםאתהלי וירףממנואזאמרהחתןדמיםלמולתפ ויאמריהוהאלאהרןלךלקראתמשההמדברהוילךויפגשהובהרהאלהיםוישקלו ויגדמשהלאהרןאתכלדברייהוהאשרשלחוואתכלהאתתאשרצוהו וילךמשהואהרןויאספואתכלזקניבניישראל וידבראהרןאתכלהדבריםאשרדבריהוהאלמשהויעשהאתתלעיניהעם ויאמןהעםוישמעוכיפקדיהוהאתבניישראלוכיראהאתעניםויקדווישתחוו ואחרבאומשהואהרןויאמרואלפרעהכהאמריהוהאלהיישראלשלחאתעמיויחגוליבמדבר ויאמרפרעהמייהוהאשראשמעבקלולשלחאתישראללאידעתיאתיהוהוגםאתישראללאאשלח ויאמרואלהיהעבריםנקראעלינונלכהנאדרךשלשתימיםבמדברונזבחהליהוהאלהינופןיפגענובדבראובחרב ויאמראלהםמלךמצריםלמהמשהואהרןתפריעואתהעםממעשיולכולסבלתיכם ויאמרפרעההןרביםעתהעםהארץוהשבתםאתםמסבלתם ויצופרעהביוםההואאתהנגשיםבעםואתשטריולאמר לאתאספוןלתתתבןלעםללבןהלבניםכתמולשלשםהםילכווקששולהםתבן ואתמתכנתהלבניםאשרהםעשיםתמולשלשםתשימועליהםלאתגרעוממנוכינרפיםהםעלכןהםצעקיםלאמרנלכהנזבחהלאלהינו תכבדהעבדהעלהאנשיםויעשובהואלישעובדברישקר ויצאונגשיהעםושטריוויאמרואלהעםלאמרכהאמרפרעהאיננינתןלכםתבן אתםלכוקחולכםתבןמאשרתמצאוכיאיןנגרעמעבדתכםדבר ויפץהעםבכלארץמצריםלקששקשלתבן והנגשיםאציםלאמרכלומעשיכםדבריוםביומוכאשרבהיותהתבן ויכושטריבניישראלאשרשמועלהםנגשיפרעהלאמרמדועלאכליתםחקכםללבןכתמולשלשםגםתמולגםהיום ויבאושטריבניישראלויצעקואלפרעהלאמרלמהתעשהכהלעבדיך תבןאיןנתןלעבדיךולבניםאמריםלנועשווהנהעבדיךמכיםוחטאתעמך ויאמרנרפיםאתםנרפיםעלכןאתםאמריםנלכהנזבחהליהוה ועתהלכועבדוותבןלאינתןלכםותכןלבניםתתנו ויראושטריבניישראלאתםברעלאמרלאתגרעומלבניכםדבריוםביומו ויפגעואתמשהואתאהרןנצביםלקראתםבצאתםמאתפרעה ויאמרואלהםיראיהוהעליכםוישפטאשרהבאשתםאתריחנובעיניפרעהובעיניעבדיולתתחרבבידםלהרגנו וישבמשהאליהוהויאמראדנילמההרעתהלעםהזהלמהזהשלחתני ומאזבאתיאלפרעהלדברבשמךהרעלעםהזהוהצללאהצלתאתעמך ויאמריהוהאלמשהעתהתראהאשראעשהלפרעהכיבידחזקהישלחםובידחזקהיגרשםמארצוס וידבראלהיםאלמשהויאמראליואנייהוה ואראאלאברהםאליצחקואליעקבבאלשדיושמייהוהלאנודעתילהם וגםהקמתיאתבריתיאתםלתתלהםאתארץכנעןאתארץמגריהםאשרגרובה וגםאנישמעתיאתנאקתבניישראלאשרמצריםמעבדיםאתםואזכראתבריתי לכןאמרלבניישראלאנייהוהוהוצאתיאתכםמתחתסבלתמצריםוהצלתיאתכםמעבדתםוגאלתיאתכםבזרוענטויהובשפטיםגדלים ולקחתיאתכםלילעםוהייתילכםלאלהיםוידעתםכיאנייהוהאלהיכםהמוציאאתכםמתחתסבלותמצרים והבאתיאתכםאלהארץאשרנשאתיאתידילתתאתהלאברהםליצחקוליעקבונתתיאתהלכםמורשהאנייהוה וידברמשהכןאלבניישראלולאשמעואלמשהמקצררוחומעבדהקשהפ וידבריהוהאלמשהלאמר באדבראלפרעהמלךמצריםוישלחאתבניישראלמארצו וידברמשהלפנייהוהלאמרהןבניישראללאשמעואליואיךישמעניפרעהואניערלשפתיםפ וידבריהוהאלמשהואלאהרןויצוםאלבניישראלואלפרעהמלךמצריםלהוציאאתבניישראלמארץמצריםס אלהראשיביתאבתםבניראובןבכרישראלחנוךופלואחצרןוכרמיאלהמשפחתראובן ובנישמעוןימואלוימיןואהדויכיןוצחרושאולבןהכנעניתאלהמשפחתשמעון ואלהשמותבנילוילתלדתםגרשוןוקהתומרריושניחיילוישבעושלשיםומאתשנה בניגרשוןלבניושמעילמשפחתם ובניקהתעמרםויצהרוחברוןועזיאלושניחייקהתשלשושלשיםומאתשנה ובנימררימחליומושיאלהמשפחתהלוילתלדתם ויקחעמרםאתיוכבדדדתולולאשהותלדלואתאהרןואתמשהושניחייעמרםשבעושלשיםומאתשנה ובנייצהרקרחונפגוזכרי ובניעזיאלמישאלואלצפןוסתרי ויקחאהרןאתאלישבעבתעמינדבאחותנחשוןלולאשהותלדלואתנדבואתאביהואאתאלעזרואתאיתמר ובניקרחאסירואלקנהואביאסףאלהמשפחתהקרחי ואלעזרבןאהרןלקחלומבנותפוטיאללולאשהותלדלואתפינחסאלהראשיאבותהלויםלמשפחתם הואאהרןומשהאשראמריהוהלהםהוציאואתבניישראלמארץמצריםעלצבאתם הםהמדבריםאלפרעהמלךמצריםלהוציאאתבניישראלממצריםהואמשהואהרן ויהיביוםדבריהוהאלמשהבארץמצריםס וידבריהוהאלמשהלאמראנייהוהדבראלפרעהמלךמצריםאתכלאשראנידבראליך ויאמרמשהלפנייהוההןאניערלשפתיםואיךישמעאליפרעהפ ויאמריהוהאלמשהראהנתתיךאלהיםלפרעהואהרןאחיךיהיהנביאך אתהתדבראתכלאשראצוךואהרןאחיךידבראלפרעהושלחאתבניישראלמארצו ואניאקשהאתלבפרעהוהרביתיאתאתתיואתמופתיבארץמצרים ולאישמעאלכםפרעהונתתיאתידיבמצריםוהוצאתיאתצבאתיאתעמיבניישראלמארץמצריםבשפטיםגדלים וידעומצריםכיאנייהוהבנטתיאתידיעלמצריםוהוצאתיאתבניישראלמתוכם ויעשמשהואהרןכאשרצוהיהוהאתםכןעשו ומשהבןשמניםשנהואהרןבןשלשושמניםשנהבדברםאלפרעהפ ויאמריהוהאלמשהואלאהרןלאמר כיידבראלכםפרעהלאמרתנולכםמופתואמרתאלאהרןקחאתמטךוהשלךלפניפרעהיהילתנין ויבאמשהואהרןאלפרעהויעשוכןכאשרצוהיהוהוישלךאהרןאתמטהולפניפרעהולפניעבדיוויהילתנין ויקראגםפרעהלחכמיםולמכשפיםויעשוגםהםחרטמימצריםבלהטיהםכן וישליכואישמטהוויהיולתנינםויבלעמטהאהרןאתמטתם ויחזקלבפרעהולאשמעאלהםכאשרדבריהוהס ויאמריהוהאלמשהכבדלבפרעהמאןלשלחהעם לךאלפרעהבבקרהנהיצאהמימהונצבתלקראתועלשפתהיארוהמטהאשרנהפךלנחשתקחבידך ואמרתאליויהוהאלהיהעבריםשלחניאליךלאמרשלחאתעמיויעבדניבמדברוהנהלאשמעתעדכה כהאמריהוהבזאתתדעכיאנייהוההנהאנכימכהבמטהאשרבידיעלהמיםאשרביארונהפכולדם והדגהאשרביארתמותובאשהיארונלאומצריםלשתותמיםמןהיארס ויאמריהוהאלמשהאמראלאהרןקחמטךונטהידךעלמימימצריםעלנהרתםעליאריהםועלאגמיהםועלכלמקוהמימיהםויהיודםוהיהדםבכלארץמצריםובעציםובאבנים ויעשוכןמשהואהרןכאשרצוהיהוהוירםבמטהויךאתהמיםאשרביארלעיניפרעהולעיניעבדיוויהפכוכלהמיםאשרביארלדם והדגהאשרביארמתהויבאשהיארולאיכלומצריםלשתותמיםמןהיארויהיהדםבכלארץמצרים ויעשוכןחרטמימצריםבלטיהםויחזקלבפרעהולאשמעאלהםכאשרדבריהוה ויפןפרעהויבאאלביתוולאשתלבוגםלזאת ויחפרוכלמצריםסביבתהיארמיםלשתותכילאיכלולשתתממימיהיאר וימלאשבעתימיםאחריהכותיהוהאתהיארפ ויאמריהוהאלמשהבאאלפרעהואמרתאליוכהאמריהוהשלחאתעמיויעבדני ואםמאןאתהלשלחהנהאנכינגףאתכלגבולךבצפרדעים ושרץהיארצפרדעיםועלוובאובביתךובחדרמשכבךועלמטתךובביתעבדיךובעמךובתנוריךובמשארותיך ובכהובעמךובכלעבדיךיעלוהצפרדעים ויאמריהוהאלמשהאמראלאהרןנטהאתידךבמטךעלהנהרתעלהיאריםועלהאגמיםוהעלאתהצפרדעיםעלארץמצרים ויטאהרןאתידועלמימימצריםותעלהצפרדעותכסאתארץמצרים ויעשוכןהחרטמיםבלטיהםויעלואתהצפרדעיםעלארץמצרים ויקראפרעהלמשהולאהרןויאמרהעתירואליהוהויסרהצפרדעיםממניומעמיואשלחהאתהעםויזבחוליהוה ויאמרמשהלפרעההתפארעלילמתיאעתירלךולעבדיךולעמךלהכריתהצפרדעיםממךומבתיךרקביארתשארנה ויאמרלמחרויאמרכדברךלמעןתדעכיאיןכיהוהאלהינו וסרוהצפרדעיםממךומבתיךומעבדיךומעמךרקביארתשארנה ויצאמשהואהרןמעםפרעהויצעקמשהאליהוהעלדברהצפרדעיםאשרשםלפרעה ויעשיהוהכדברמשהוימתוהצפרדעיםמןהבתיםמןהחצרתומןהשדת ויצברואתםחמרםחמרםותבאשהארץ ויראפרעהכיהיתההרוחהוהכבדאתלבוולאשמעאלהםכאשרדבריהוהס ויאמריהוהאלמשהאמראלאהרןנטהאתמטךוהךאתעפרהארץוהיהלכנםבכלארץמצרים ויעשוכןויטאהרןאתידובמטהוויךאתעפרהארץותהיהכנםבאדםובבהמהכלעפרהארץהיהכניםבכלארץמצרים ויעשוכןהחרטמיםבלטיהםלהוציאאתהכניםולאיכלוותהיהכנםבאדםובבהמה ויאמרוהחרטמםאלפרעהאצבעאלהיםהואויחזקלבפרעהולאשמעאלהםכאשרדבריהוהס ויאמריהוהאלמשההשכםבבקרוהתיצבלפניפרעההנהיוצאהמימהואמרתאליוכהאמריהוהשלחעמיויעבדני כיאםאינךמשלחאתעמיהננימשליחבךובעבדיךובעמךובבתיךאתהערבומלאובתימצריםאתהערבוגםהאדמהאשרהםעליה והפליתיביוםההואאתארץגשןאשרעמיעמדעליהלבלתיהיותשםערבלמעןתדעכיאנייהוהבקרבהארץ ושמתיפדתביןעמיוביןעמךלמחריהיההאתהזה ויעשיהוהכןויבאערבכבדביתהפרעהוביתעבדיוובכלארץמצריםתשחתהארץמפניהערב ויקראפרעהאלמשהולאהרןויאמרלכוזבחולאלהיכםבארץ ויאמרמשהלאנכוןלעשותכןכיתועבתמצריםנזבחליהוהאלהינוהןנזבחאתתועבתמצריםלעיניהםולאיסקלנו דרךשלשתימיםנלךבמדברוזבחנוליהוהאלהינוכאשריאמראלינו ויאמרפרעהאנכיאשלחאתכםוזבחתםליהוהאלהיכםבמדבררקהרחקלאתרחיקוללכתהעתירובעדי ויאמרמשההנהאנכייוצאמעמךוהעתרתיאליהוהוסרהערבמפרעהמעבדיוומעמומחררקאליסףפרעההתללבלתישלחאתהעםלזבחליהוה ויצאמשהמעםפרעהויעתראליהוה ויעשיהוהכדברמשהויסרהערבמפרעהמעבדיוומעמולאנשאראחד ויכבדפרעהאתלבוגםבפעםהזאתולאשלחאתהעםפ ויאמריהוהאלמשהבאאלפרעהודברתאליוכהאמריהוהאלהיהעבריםשלחאתעמיויעבדני כיאםמאןאתהלשלחועודךמחזיקבם הנהידיהוההויהבמקנךאשרבשדהבסוסיםבחמריםבגמליםבבקרובצאןדברכבדמאד והפלהיהוהביןמקנהישראלוביןמקנהמצריםולאימותמכללבניישראלדבר וישםיהוהמועדלאמרמחריעשהיהוההדברהזהבארץ ויעשיהוהאתהדברהזהממחרתוימתכלמקנהמצריםוממקנהבניישראללאמתאחד וישלחפרעהוהנהלאמתממקנהישראלעדאחדויכבדלבפרעהולאשלחאתהעםפ ויאמריהוהאלמשהואלאהרןקחולכםמלאחפניכםפיחכבשןוזרקומשההשמימהלעיניפרעה והיהלאבקעלכלארץמצריםוהיהעלהאדםועלהבהמהלשחיןפרחאבעבעתבכלארץמצרים ויקחואתפיחהכבשןויעמדולפניפרעהויזרקאתומשההשמימהויהישחיןאבעבעתפרחבאדםובבהמה ולאיכלוהחרטמיםלעמדלפנימשהמפניהשחיןכיהיההשחיןבחרטמםובכלמצרים ויחזקיהוהאתלבפרעהולאשמעאלהםכאשרדבריהוהאלמשהס ויאמריהוהאלמשההשכםבבקרוהתיצבלפניפרעהואמרתאליוכהאמריהוהאלהיהעבריםשלחאתעמיויעבדני כיבפעםהזאתאנישלחאתכלמגפתיאללבךובעבדיךובעמךבעבורתדעכיאיןכמניבכלהארץ כיעתהשלחתיאתידיואךאותךואתעמךבדברותכחדמןהארץ ואולםבעבורזאתהעמדתיךבעבורהראתךאתכחיולמעןספרשמיבכלהארץ עודךמסתוללבעמילבלתישלחם הנניממטירכעתמחרברדכבדמאדאשרלאהיהכמהובמצריםלמןהיוםהוסדהועדעתה ועתהשלחהעזאתמקנךואתכלאשרלךבשדהכלהאדםוהבהמהאשרימצאבשדהולאיאסףהביתהוירדעלהםהברדומתו היראאתדבריהוהמעבדיפרעההניסאתעבדיוואתמקנהואלהבתים ואשרלאשםלבואלדבריהוהויעזבאתעבדיוואתמקנהובשדהפ ויאמריהוהאלמשהנטהאתידךעלהשמיםויהיברדבכלארץמצריםעלהאדםועלהבהמהועלכלעשבהשדהבארץמצרים ויטמשהאתמטהועלהשמיםויהוהנתןקלתוברדותהלךאשארצהוימטריהוהברדעלארץמצרים ויהיברדואשמתלקחתבתוךהברדכבדמאדאשרלאהיהכמהובכלארץמצריםמאזהיתהלגוי ויךהברדבכלארץמצריםאתכלאשרבשדהמאדםועדבהמהואתכלעשבהשדההכההברדואתכלעץהשדהשבר רקבארץגשןאשרשםבניישראללאהיהברד וישלחפרעהויקראלמשהולאהרןויאמראלהםחטאתיהפעםיהוההצדיקואניועמיהרשעים העתירואליהוהורבמהיתקלתאלהיםוברדואשלחהאתכםולאתספוןלעמד ויאמראליומשהכצאתיאתהעיראפרשאתכפיאליהוההקלותיחדלוןוהברדלאיהיהעודלמעןתדעכיליהוההארץ ואתהועבדיךידעתיכיטרםתיראוןמפנייהוהאלהים והפשתהוהשערהנכתהכיהשערהאביבוהפשתהגבעל והחטהוהכסמתלאנכוכיאפילתהנה ויצאמשהמעםפרעהאתהעירויפרשכפיואליהוהויחדלוהקלותוהברדומטרלאנתךארצה ויראפרעהכיחדלהמטרוהברדוהקלתויסףלחטאויכבדלבוהואועבדיו ויחזקלבפרעהולאשלחאתבניישראלכאשרדבריהוהבידמשהפ ויאמריהוהאלמשהבאאלפרעהכיאניהכבדתיאתלבוואתלבעבדיולמעןשתיאתתיאלהבקרבו ולמעןתספרבאזניבנךובןבנךאתאשרהתעללתיבמצריםואתאתתיאשרשמתיבםוידעתםכיאנייהוה ויבאמשהואהרןאלפרעהויאמרואליוכהאמריהוהאלהיהעבריםעדמתימאנתלענתמפנישלחעמיויעבדני כיאםמאןאתהלשלחאתעמיהננימביאמחרארבהבגבלך וכסהאתעיןהארץולאיוכללראתאתהארץואכלאתיתרהפלטההנשארתלכםמןהברדואכלאתכלהעץהצמחלכםמןהשדה ומלאובתיךובתיכלעבדיךובתיכלמצריםאשרלאראואבתיךואבותאבתיךמיוםהיותםעלהאדמהעדהיוםהזהויפןויצאמעםפרעה ויאמרועבדיפרעהאליועדמתייהיהזהלנולמוקששלחאתהאנשיםויעבדואתיהוהאלהיהםהטרםתדעכיאבדהמצרים ויושבאתמשהואתאהרןאלפרעהויאמראלהםלכועבדואתיהוהאלהיכםמיומיההלכים ויאמרמשהבנערינוובזקנינונלךבבנינוובבנותנובצאננוובבקרנונלךכיחגיהוהלנו ויאמראלהםיהיכןיהוהעמכםכאשראשלחאתכםואתטפכםראוכירעהנגדפניכם לאכןלכונאהגבריםועבדואתיהוהכיאתהאתםמבקשיםויגרשאתםמאתפניפרעהס ויאמריהוהאלמשהנטהידךעלארץמצריםבארבהויעלעלארץמצריםויאכלאתכלעשבהארץאתכלאשרהשאירהברד ויטמשהאתמטהועלארץמצריםויהוהנהגרוחקדיםבארץכלהיוםההואוכלהלילההבקרהיהורוחהקדיםנשאאתהארבה ויעלהארבהעלכלארץמצריםוינחבכלגבולמצריםכבדמאדלפניולאהיהכןארבהכמהוואחריולאיהיהכן ויכסאתעיןכלהארץותחשךהארץויאכלאתכלעשבהארץואתכלפריהעץאשרהותירהברדולאנותרכלירקבעץובעשבהשדהבכלארץמצרים וימהרפרעהלקראלמשהולאהרןויאמרחטאתיליהוהאלהיכםולכם ועתהשאנאחטאתיאךהפעםוהעתירוליהוהאלהיכםויסרמעלירקאתהמותהזה ויצאמעםפרעהויעתראליהוה ויהפךיהוהרוחיםחזקמאדוישאאתהארבהויתקעהוימהסוףלאנשארארבהאחדבכלגבולמצרים ויחזקיהוהאתלבפרעהולאשלחאתבניישראלפ ויאמריהוהאלמשהנטהידךעלהשמיםויהיחשךעלארץמצריםוימשחשך ויטמשהאתידועלהשמיםויהיחשךאפלהבכלארץמצריםשלשתימים לאראואישאתאחיוולאקמואישמתחתיושלשתימיםולכלבניישראלהיהאורבמושבתם ויקראפרעהאלמשהויאמרלכועבדואתיהוהרקצאנכםובקרכםיצגגםטפכםילךעמכם ויאמרמשהגםאתהתתןבידנוזבחיםועלתועשינוליהוהאלהינו וגםמקננוילךעמנולאתשארפרסהכיממנונקחלעבדאתיהוהאלהינוואנחנולאנדעמהנעבדאתיהוהעדבאנושמה ויחזקיהוהאתלבפרעהולאאבהלשלחם ויאמרלופרעהלךמעליהשמרלךאלתסףראותפניכיביוםראתךפניתמות ויאמרמשהכןדברתלאאסףעודראותפניךפ ויאמריהוהאלמשהעודנגעאחדאביאעלפרעהועלמצריםאחריכןישלחאתכםמזהכשלחוכלהגרשיגרשאתכםמזה דברנאבאזניהעםוישאלואישמאתרעהוואשהמאתרעותהכליכסףוכליזהב ויתןיהוהאתחןהעםבעינימצריםגםהאישמשהגדולמאדבארץמצריםבעיניעבדיפרעהובעיניהעםס ויאמרמשהכהאמריהוהכחצתהלילהאנייוצאבתוךמצרים ומתכלבכורבארץמצריםמבכורפרעההישבעלכסאועדבכורהשפחהאשראחרהרחיםוכלבכורבהמה והיתהצעקהגדלהבכלארץמצריםאשרכמהולאנהיתהוכמהולאתסף ולכלבניישראללאיחרץכלבלשנולמאישועדבהמהלמעןתדעוןאשריפלהיהוהביןמצריםוביןישראל וירדוכלעבדיךאלהאליוהשתחוולילאמרצאאתהוכלהעםאשרברגליךואחריכןאצאויצאמעםפרעהבחריאףס ויאמריהוהאלמשהלאישמעאליכםפרעהלמעןרבותמופתיבארץמצרים ומשהואהרןעשואתכלהמפתיםהאלהלפניפרעהויחזקיהוהאתלבפרעהולאשלחאתבניישראלמארצוס ויאמריהוהאלמשהואלאהרןבארץמצריםלאמר החדשהזהלכםראשחדשיםראשוןהואלכםלחדשיהשנה דברואלכלעדתישראללאמרבעשרלחדשהזהויקחולהםאיששהלביתאבתשהלבית ואםימעטהביתמהיותמשהולקחהואושכנוהקרבאלביתובמכסתנפשתאישלפיאכלותכסועלהשה שהתמיםזכרבןשנהיהיהלכםמןהכבשיםומןהעזיםתקחו והיהלכםלמשמרתעדארבעהעשריוםלחדשהזהושחטואתוכלקהלעדתישראלביןהערבים ולקחומןהדםונתנועלשתיהמזוזתועלהמשקוףעלהבתיםאשריאכלואתובהם ואכלואתהבשרבלילההזהצליאשומצותעלמרריםיאכלהו אלתאכלוממנונאובשלמבשלבמיםכיאםצליאשראשועלכרעיוועלקרבו ולאתותירוממנועדבקרוהנתרממנועדבקרבאשתשרפו וככהתאכלואתומתניכםחגריםנעליכםברגליכםומקלכםבידכםואכלתםאתובחפזוןפסחהואליהוה ועברתיבארץמצריםבלילההזהוהכיתיכלבכורבארץמצריםמאדםועדבהמהובכלאלהימצריםאעשהשפטיםאנייהוה והיההדםלכםלאתעלהבתיםאשראתםשםוראיתיאתהדםופסחתיעלכםולאיהיהבכםנגףלמשחיתבהכתיבארץמצרים והיההיוםהזהלכםלזכרוןוחגתםאתוחגליהוהלדרתיכםחקתעולםתחגהו שבעתימיםמצותתאכלואךביוםהראשוןתשביתושארמבתיכםכיכלאכלחמץונכרתההנפשההואמישראלמיוםהראשןעדיוםהשבעי וביוםהראשוןמקראקדשוביוםהשביעימקראקדשיהיהלכםכלמלאכהלאיעשהבהםאךאשריאכללכלנפשהואלבדויעשהלכם ושמרתםאתהמצותכיבעצםהיוםהזההוצאתיאתצבאותיכםמארץמצריםושמרתםאתהיוםהזהלדרתיכםחקתעולם בראשןבארבעהעשריוםלחדשבערבתאכלומצתעדיוםהאחדועשריםלחדשבערב שבעתימיםשארלאימצאבבתיכםכיכלאכלמחמצתונכרתההנפשההואמעדתישראלבגרובאזרחהארץ כלמחמצתלאתאכלובכלמושבתיכםתאכלומצותפ ויקראמשהלכלזקניישראלויאמראלהםמשכווקחולכםצאןלמשפחתיכםושחטוהפסח ולקחתםאגדתאזובוטבלתםבדםאשרבסףוהגעתםאלהמשקוףואלשתיהמזוזתמןהדםאשרבסףואתםלאתצאואישמפתחביתועדבקר ועבריהוהלנגףאתמצריםוראהאתהדםעלהמשקוףועלשתיהמזוזתופסחיהוהעלהפתחולאיתןהמשחיתלבאאלבתיכםלנגף ושמרתםאתהדברהזהלחקלךולבניךעדעולם והיהכיתבאואלהארץאשריתןיהוהלכםכאשרדברושמרתםאתהעבדההזאת והיהכייאמרואליכםבניכםמההעבדההזאתלכם ואמרתםזבחפסחהואליהוהאשרפסחעלבתיבניישראלבמצריםבנגפואתמצריםואתבתינוהצילויקדהעםוישתחוו וילכוויעשובניישראלכאשרצוהיהוהאתמשהואהרןכןעשוס ויהיבחציהלילהויהוההכהכלבכורבארץמצריםמבכרפרעההישבעלכסאועדבכורהשביאשרבביתהבורוכלבכורבהמה ויקםפרעהלילההואוכלעבדיווכלמצריםותהיצעקהגדלהבמצריםכיאיןביתאשראיןשםמת ויקראלמשהולאהרןלילהויאמרקומוצאומתוךעמיגםאתםגםבניישראלולכועבדואתיהוהכדברכם גםצאנכםגםבקרכםקחוכאשרדברתםולכווברכתםגםאתי ותחזקמצריםעלהעםלמהרלשלחםמןהארץכיאמרוכלנומתים וישאהעםאתבצקוטרםיחמץמשארתםצררתבשמלתםעלשכמם ובניישראלעשוכדברמשהוישאלוממצריםכליכסףוכליזהבושמלת ויהוהנתןאתחןהעםבעינימצריםוישאלוםוינצלואתמצריםפ ויסעובניישראלמרעמסססכתהכששמאותאלףרגליהגבריםלבדמטף וגםערברבעלהאתםוצאןובקרמקנהכבדמאד ויאפואתהבצקאשרהוציאוממצריםעגתמצותכילאחמץכיגרשוממצריםולאיכלולהתמהמהוגםצדהלאעשולהם ומושבבניישראלאשרישבובמצריםשלשיםשנהוארבעמאותשנה ויהימקץשלשיםשנהוארבעמאותשנהויהיבעצםהיוםהזהיצאוכלצבאותיהוהמארץמצרים לילשמריםהואליהוהלהוציאםמארץמצריםהואהלילההזהליהוהשמריםלכלבניישראללדרתםפ ויאמריהוהאלמשהואהרןזאתחקתהפסחכלבןנכרלאיאכלבו וכלעבדאישמקנתכסףומלתהאתואזיאכלבו תושבושכירלאיאכלבו בביתאחדיאכללאתוציאמןהביתמןהבשרחוצהועצםלאתשברובו כלעדתישראליעשואתו וכייגוראתךגרועשהפסחליהוההמוללוכלזכרואזיקרבלעשתווהיהכאזרחהארץוכלערללאיאכלבו תורהאחתיהיהלאזרחולגרהגרבתוככם ויעשוכלבניישראלכאשרצוהיהוהאתמשהואתאהרןכןעשוס ויהיבעצםהיוםהזההוציאיהוהאתבניישראלמארץמצריםעלצבאתםפ וידבריהוהאלמשהלאמר קדשליכלבכורפטרכלרחםבבניישראלבאדםובבהמהליהוא ויאמרמשהאלהעםזכוראתהיוםהזהאשריצאתםממצריםמביתעבדיםכיבחזקידהוציאיהוהאתכםמזהולאיאכלחמץ היוםאתםיצאיםבחדשהאביב והיהכייביאךיהוהאלארץהכנעניוהחתיוהאמריוהחויוהיבוסיאשרנשבעלאבתיךלתתלךארץזבתחלבודבשועבדתאתהעבדההזאתבחדשהזה שבעתימיםתאכלמצתוביוםהשביעיחגליהוה מצותיאכלאתשבעתהימיםולאיראהלךחמץולאיראהלךשארבכלגבלך והגדתלבנךביוםההואלאמרבעבורזהעשהיהוהליבצאתיממצרים והיהלךלאותעלידךולזכרוןביןעיניךלמעןתהיהתורתיהוהבפיךכיבידחזקההוצאךיהוהממצרים ושמרתאתהחקההזאתלמועדהמימיםימימהפ והיהכייבאךיהוהאלארץהכנעניכאשרנשבעלךולאבתיךונתנהלך והעברתכלפטררחםליהוהוכלפטרשגרבהמהאשריהיהלךהזכריםליהוה וכלפטרחמרתפדהבשהואםלאתפדהוערפתווכלבכוראדםבבניךתפדה והיהכיישאלךבנךמחרלאמרמהזאתואמרתאליובחזקידהוציאנויהוהממצריםמביתעבדים ויהיכיהקשהפרעהלשלחנוויהרגיהוהכלבכורבארץמצריםמבכראדםועדבכורבהמהעלכןאניזבחליהוהכלפטררחםהזכריםוכלבכורבניאפדה והיהלאותעלידכהולטוטפתביןעיניךכיבחזקידהוציאנויהוהממצריםס ויהיבשלחפרעהאתהעםולאנחםאלהיםדרךארץפלשתיםכיקרובהואכיאמראלהיםפןינחםהעםבראתםמלחמהושבומצרימה ויסבאלהיםאתהעםדרךהמדבריםסוףוחמשיםעלובניישראלמארץמצרים ויקחמשהאתעצמותיוסףעמוכיהשבעהשביעאתבניישראללאמרפקדיפקדאלהיםאתכםוהעליתםאתעצמתימזהאתכם ויסעומסכתויחנובאתםבקצההמדבר ויהוההלךלפניהםיומםבעמודענןלנחתםהדרךולילהבעמודאשלהאירלהםללכתיומםולילה לאימישעמודהענןיומםועמודהאשלילהלפניהעםפ וידבריהוהאלמשהלאמר דבראלבניישראלוישבוויחנולפניפיהחירתביןמגדלוביןהיםלפניבעלצפןנכחותחנועלהים ואמרפרעהלבניישראלנבכיםהםבארץסגרעליהםהמדבר וחזקתיאתלבפרעהורדףאחריהםואכבדהבפרעהובכלחילווידעומצריםכיאנייהוהויעשוכן ויגדלמלךמצריםכיברחהעםויהפךלבבפרעהועבדיואלהעםויאמרומהזאתעשינוכישלחנואתישראלמעבדנו ויאסראתרכבוואתעמולקחעמו ויקחששמאותרכבבחורוכלרכבמצריםושלשםעלכלו ויחזקיהוהאתלבפרעהמלךמצריםוירדףאחריבניישראלובניישראליצאיםבידרמה וירדפומצריםאחריהםוישיגואותםחניםעלהיםכלסוסרכבפרעהופרשיווחילועלפיהחירתלפניבעלצפן ופרעההקריבוישאובניישראלאתעיניהםוהנהמצריםנסעאחריהםוייראומאדויצעקובניישראלאליהוה ויאמרואלמשההמבליאיןקבריםבמצריםלקחתנולמותבמדברמהזאתעשיתלנולהוציאנוממצרים הלאזההדבראשרדברנואליךבמצריםלאמרחדלממנוונעבדהאתמצריםכיטובלנועבדאתמצריםממתנובמדבר ויאמרמשהאלהעםאלתיראוהתיצבווראואתישועתיהוהאשריעשהלכםהיוםכיאשרראיתםאתמצריםהיוםלאתספולראתםעודעדעולם יהוהילחםלכםואתםתחרשוןפ ויאמריהוהאלמשהמהתצעקאלידבראלבניישראלויסעו ואתההרםאתמטךונטהאתידךעלהיםובקעהוויבאובניישראלבתוךהיםביבשה ואניהננימחזקאתלבמצריםויבאואחריהםואכבדהבפרעהובכלחילוברכבוובפרשיו וידעומצריםכיאנייהוהבהכבדיבפרעהברכבוובפרשיו ויסעמלאךהאלהיםההלךלפנימחנהישראלוילךמאחריהםויסעעמודהענןמפניהםויעמדמאחריהם ויבאביןמחנהמצריםוביןמחנהישראלויהיהענןוהחשךויאראתהלילהולאקרבזהאלזהכלהלילה ויטמשהאתידועלהיםויולךיהוהאתהיםברוחקדיםעזהכלהלילהוישםאתהיםלחרבהויבקעוהמים ויבאובניישראלבתוךהיםביבשהוהמיםלהםחומהמימינםומשמאלם וירדפומצריםויבאואחריהםכלסוספרעהרכבוופרשיואלתוךהים ויהיבאשמרתהבקרוישקףיהוהאלמחנהמצריםבעמודאשוענןויהםאתמחנהמצרים ויסראתאפןמרכבתיווינהגהובכבדתויאמרמצריםאנוסהמפניישראלכייהוהנלחםלהםבמצריםפ ויאמריהוהאלמשהנטהאתידךעלהיםוישבוהמיםעלמצריםעלרכבוועלפרשיו ויטמשהאתידועלהיםוישבהיםלפנותבקרלאיתנוומצריםנסיםלקראתווינעריהוהאתמצריםבתוךהים וישבוהמיםויכסואתהרכבואתהפרשיםלכלחילפרעההבאיםאחריהםביםלאנשארבהםעדאחד ובניישראלהלכוביבשהבתוךהיםוהמיםלהםחמהמימינםומשמאלם ויושעיהוהביוםההואאתישראלמידמצריםויראישראלאתמצריםמתעלשפתהים ויראישראלאתהידהגדלהאשרעשהיהוהבמצריםוייראוהעםאתיהוהויאמינוביהוהובמשהעבדופ אזישירמשהובניישראלאתהשירההזאתליהוהויאמרולאמראשירהליהוהכיגאהגאהסוסורכבורמהבים עזיוזמרתיהויהילילישועהזהאליואנוהואלהיאביוארממנהו יהוהאישמלחמהיהוהשמו מרכבתפרעהוחילוירהביםומבחרשלשיוטבעוביםסוף תהמתיכסימוירדובמצולתכמואבן ימינךיהוהנאדריבכחימינךיהוהתרעץאויב וברבגאונךתהרסקמיךתשלחחרנךיאכלמוכקש וברוחאפיךנערמומיםנצבוכמונדנזליםקפאותהמתבלבים אמראויבארדףאשיגאחלקשללתמלאמונפשיאריקחרביתורישמוידי נשפתברוחךכסמויםצללוכעופרתבמיםאדירים מיכמכהבאלםיהוהמיכמכהנאדרבקדשנוראתהלתעשהפלא נטיתימינךתבלעמוארץ נחיתבחסדךעםזוגאלתנהלתבעזךאלנוהקדשך שמעועמיםירגזוןחילאחזישביפלשת אזנבהלואלופיאדוםאילימואביאחזמורעדנמגוכלישביכנען תפלעליהםאימתהופחדבגדלזרועךידמוכאבןעדיעברעמךיהוהעדיעברעםזוקנית תבאמוותטעמובהרנחלתךמכוןלשבתךפעלתיהוהמקדשאדניכוננוידיך יהוהימלךלעלםועד כיבאסוספרעהברכבוובפרשיוביםוישביהוהעלהםאתמיהיםובניישראלהלכוביבשהבתוךהיםפ ותקחמריםהנביאהאחותאהרןאתהתףבידהותצאןכלהנשיםאחריהבתפיםובמחלת ותעןלהםמריםשירוליהוהכיגאהגאהסוסורכבורמהביםס ויסעמשהאתישראלמיםסוףויצאואלמדברשורוילכושלשתימיםבמדברולאמצאומים ויבאומרתהולאיכלולשתתמיםממרהכימריםהםעלכןקראשמהמרה וילנוהעםעלמשהלאמרמהנשתה ויצעקאליהוהויורהויהוהעץוישלךאלהמיםוימתקוהמיםשםשםלוחקומשפטושםנסהו ויאמראםשמועתשמעלקוליהוהאלהיךוהישרבעיניותעשהוהאזנתלמצותיוושמרתכלחקיוכלהמחלהאשרשמתיבמצריםלאאשיםעליךכיאנייהוהרפאךס ויבאואילמהושםשתיםעשרהעינתמיםושבעיםתמריםויחנושםעלהמים ויסעומאילםויבאוכלעדתבניישראלאלמדברסיןאשרביןאילםוביןסיניבחמשהעשריוםלחדשהשנילצאתםמארץמצרים וילינווילונוכלעדתבניישראלעלמשהועלאהרןבמדבר ויאמרואלהםבניישראלמייתןמותנובידיהוהבארץמצריםבשבתנועלסירהבשרבאכלנולחםלשבעכיהוצאתםאתנואלהמדברהזהלהמיתאתכלהקהלהזהברעבס ויאמריהוהאלמשההנניממטירלכםלחםמןהשמיםויצאהעםולקטודבריוםביומולמעןאנסנוהילךבתורתיאםלא והיהביוםהששיוהכינואתאשריביאווהיהמשנהעלאשרילקטויוםיום ויאמרמשהואהרןאלכלבניישראלערבוידעתםכייהוההוציאאתכםמארץמצרים ובקרוראיתםאתכבודיהוהבשמעואתתלנתיכםעליהוהונחנומהכיתלונותלינועלינו ויאמרמשהבתתיהוהלכםבערבבשרלאכלולחםבבקרלשבעבשמעיהוהאתתלנתיכםאשראתםמלינםעליוונחנומהלאעלינותלנתיכםכיעליהוה ויאמרמשהאלאהרןאמראלכלעדתבניישראלקרבולפנייהוהכישמעאתתלנתיכם ויהיכדבראהרןאלכלעדתבניישראלויפנואלהמדברוהנהכבודיהוהנראהבענןפ וידבריהוהאלמשהלאמר שמעתיאתתלונתבניישראלדבראלהםלאמרביןהערביםתאכלובשרובבקרתשבעולחםוידעתםכיאנייהוהאלהיכם ויהיבערבותעלהשלוותכסאתהמחנהובבקרהיתהשכבתהטלסביבלמחנה ותעלשכבתהטלוהנהעלפניהמדברדקמחספסדקככפרעלהארץ ויראובניישראלויאמרואישאלאחיומןהואכילאידעומההואויאמרמשהאלהםהואהלחםאשרנתןיהוהלכםלאכלה זההדבראשרצוהיהוהלקטוממנואישלפיאכלועמרלגלגלתמספרנפשתיכםאישלאשרבאהלותקחו ויעשוכןבניישראלוילקטוהמרבהוהממעיט וימדובעמרולאהעדיףהמרבהוהממעיטלאהחסיראישלפיאכלולקטו ויאמרמשהאלהםאישאליותרממנועדבקר ולאשמעואלמשהויותרואנשיםממנועדבקרוירםתולעיםויבאשויקצףעלהםמשה וילקטואתובבקרבבקראישכפיאכלווחםהשמשונמס ויהיביוםהששילקטולחםמשנהשניהעמרלאחדויבאוכלנשיאיהעדהויגידולמשה ויאמראלהםהואאשרדבריהוהשבתוןשבתקדשליהוהמחראתאשרתאפואפוואתאשרתבשלובשלוואתכלהעדףהניחולכםלמשמרתעדהבקר ויניחואתועדהבקרכאשרצוהמשהולאהבאישורמהלאהיתהבו ויאמרמשהאכלהוהיוםכישבתהיוםליהוההיוםלאתמצאהובשדה ששתימיםתלקטהווביוםהשביעישבתלאיהיהבו ויהיביוםהשביעייצאומןהעםללקטולאמצאוס ויאמריהוהאלמשהעדאנהמאנתםלשמרמצותיותורתי ראוכייהוהנתןלכםהשבתעלכןהואנתןלכםביוםהששילחםיומיםשבואישתחתיואליצאאישממקמוביוםהשביעי וישבתוהעםביוםהשבעי ויקראוביתישראלאתשמומןוהואכזרעגדלבןוטעמוכצפיחתבדבש ויאמרמשהזההדבראשרצוהיהוהמלאהעמרממנולמשמרתלדרתיכםלמעןיראואתהלחםאשרהאכלתיאתכםבמדברבהוציאיאתכםמארץמצרים ויאמרמשהאלאהרןקחצנצנתאחתותןשמהמלאהעמרמןוהנחאתולפנייהוהלמשמרתלדרתיכם כאשרצוהיהוהאלמשהויניחהואהרןלפניהעדתלמשמרת ובניישראלאכלואתהמןארבעיםשנהעדבאםאלארץנושבתאתהמןאכלועדבאםאלקצהארץכנען והעמרעשריתהאיפההואפ ויסעוכלעדתבניישראלממדברסיןלמסעיהםעלפייהוהויחנוברפידיםואיןמיםלשתתהעם וירבהעםעםמשהויאמרותנולנומיםונשתהויאמרלהםמשהמהתריבוןעמדימהתנסוןאתיהוה ויצמאשםהעםלמיםוילןהעםעלמשהויאמרלמהזההעליתנוממצריםלהמיתאתיואתבניואתמקניבצמא ויצעקמשהאליהוהלאמרמהאעשהלעםהזהעודמעטוסקלני ויאמריהוהאלמשהעברלפניהעםוקחאתךמזקניישראלומטךאשרהכיתבואתהיארקחבידךוהלכת הנניעמדלפניךשםעלהצורבחרבוהכיתבצורויצאוממנומיםושתההעםויעשכןמשהלעיניזקניישראל ויקראשםהמקוםמסהומריבהעלריבבניישראלועלנסתםאתיהוהלאמרהישיהוהבקרבנואםאיןפ ויבאעמלקוילחםעםישראלברפידם ויאמרמשהאליהושעבחרלנואנשיםוצאהלחםבעמלקמחראנכינצבעלראשהגבעהומטההאלהיםבידי ויעשיהושעכאשראמרלומשהלהלחםבעמלקומשהאהרןוחורעלוראשהגבעה והיהכאשריריםמשהידווגברישראלוכאשריניחידווגברעמלק וידימשהכבדיםויקחואבןוישימותחתיווישבעליהואהרןוחורתמכובידיומזהאחדומזהאחדויהיידיואמונהעדבאהשמש ויחלשיהושעאתעמלקואתעמולפיחרבפ ויאמריהוהאלמשהכתבזאתזכרוןבספרושיםבאזנייהושעכימחהאמחהאתזכרעמלקמתחתהשמים ויבןמשהמזבחויקראשמויהוהנסי ויאמרכיידעלכסיהבכתרארםצובההיהכתובכסיהבתיבהאחתמלחמהליהוהבעמלקמדרדרפ וישמעיתרוכהןמדיןחתןמשהאתכלאשרעשהאלהיםלמשהולישראלעמוכיהוציאיהוהאתישראלממצרים ויקחיתרוחתןמשהאתצפרהאשתמשהאחרשלוחיה ואתשניבניהאשרשםהאחדגרשםכיאמרגרהייתיבארץנכריה ושםהאחדאליעזרכיאלהיאביבעזריויצלנימחרבפרעה ויבאיתרוחתןמשהובניוואשתואלמשהאלהמדבראשרהואחנהשםהרהאלהים ויאמראלמשהאניחתנךיתרובאאליךואשתךושניבניהעמה ויצאמשהלקראתחתנווישתחווישקלווישאלואישלרעהולשלוםויבאוהאהלה ויספרמשהלחתנואתכלאשרעשהיהוהלפרעהולמצריםעלאודתישראלאתכלהתלאהאשרמצאתםבדרךויצלםיהוה ויחדיתרועלכלהטובהאשרעשהיהוהלישראלאשרהצילומידמצרים ויאמריתרוברוךיהוהאשרהצילאתכםמידמצריםומידפרעהאשרהצילאתהעםמתחתידמצרים עתהידעתיכיגדוליהוהמכלהאלהיםכיבדבראשרזדועליהם ויקחיתרוחתןמשהעלהוזבחיםלאלהיםויבאאהרןוכלזקניישראללאכללחםעםחתןמשהלפניהאלהים ויהיממחרתוישבמשהלשפטאתהעםויעמדהעםעלמשהמןהבקרעדהערב ויראחתןמשהאתכלאשרהואעשהלעםויאמרמההדברהזהאשראתהעשהלעםמדועאתהיושבלבדךוכלהעםנצבעליךמןבקרעדערב ויאמרמשהלחתנוכייבאאליהעםלדרשאלהים כייהיהלהםדברבאאליושפטתיביןאישוביןרעהווהודעתיאתחקיהאלהיםואתתורתיו ויאמרחתןמשהאליולאטובהדבראשראתהעשה נבלתבלגםאתהגםהעםהזהאשרעמךכיכבדממךהדברלאתוכלעשהולבדך עתהשמעבקליאיעצךויהיאלהיםעמךהיהאתהלעםמולהאלהיםוהבאתאתהאתהדבריםאלהאלהים והזהרתהאתהםאתהחקיםואתהתורתוהודעתלהםאתהדרךילכובהואתהמעשהאשריעשון ואתהתחזהמכלהעםאנשיחיליראיאלהיםאנשיאמתשנאיבצעושמתעלהםשריאלפיםשרימאותשריחמשיםושריעשרת ושפטואתהעםבכלעתוהיהכלהדברהגדליביאואליךוכלהדברהקטןישפטוהםוהקלמעליךונשאואתך אםאתהדברהזהתעשהוצוךאלהיםויכלתעמדוגםכלהעםהזהעלמקמויבאבשלום וישמעמשהלקולחתנוויעשכלאשראמר ויבחרמשהאנשיחילמכלישראלויתןאתםראשיםעלהעםשריאלפיםשרימאותשריחמשיםושריעשרת ושפטואתהעםבכלעתאתהדברהקשהיביאוןאלמשהוכלהדברהקטןישפוטוהם וישלחמשהאתחתנווילךלואלארצופ בחדשהשלישילצאתבניישראלמארץמצריםביוםהזהבאומדברסיני ויסעומרפידיםויבאומדברסיניויחנובמדברויחןשםישראלנגדההר ומשהעלהאלהאלהיםויקראאליויהוהמןההרלאמרכהתאמרלביתיעקבותגידלבניישראל אתםראיתםאשרעשיתילמצריםואשאאתכםעלכנפינשריםואבאאתכםאלי ועתהאםשמועתשמעובקליושמרתםאתבריתיוהייתםליסגלהמכלהעמיםכיליכלהארץ ואתםתהיוליממלכתכהניםוגויקדושאלההדבריםאשרתדבראלבניישראל ויבאמשהויקראלזקניהעםוישםלפניהםאתכלהדבריםהאלהאשרצוהויהוה ויענוכלהעםיחדוויאמרוכלאשרדבריהוהנעשהוישבמשהאתדבריהעםאליהוה ויאמריהוהאלמשההנהאנכיבאאליךבעבהענןבעבורישמעהעםבדבריעמךוגםבךיאמינולעולםויגדמשהאתדבריהעםאליהוה ויאמריהוהאלמשהלךאלהעםוקדשתםהיוםומחרוכבסושמלתם והיונכניםליוםהשלישיכיביוםהשלשיירדיהוהלעיניכלהעםעלהרסיני והגבלתאתהעםסביבלאמרהשמרולכםעלותבהרונגעבקצהוכלהנגעבהרמותיומת לאתגעבוידכיסקוליסקלאוירהיירהאםבהמהאםאישלאיחיהבמשךהיבלהמהיעלובהר וירדמשהמןההראלהעםויקדשאתהעםויכבסושמלתם ויאמראלהעםהיונכניםלשלשתימיםאלתגשואלאשה ויהיביוםהשלישיבהיתהבקרויהיקלתוברקיםוענןכבדעלההרוקלשפרחזקמאדויחרדכלהעםאשרבמחנה ויוצאמשהאתהעםלקראתהאלהיםמןהמחנהויתיצבובתחתיתההר והרסיניעשןכלומפניאשרירדעליויהוהבאשויעלעשנוכעשןהכבשןויחרדכלההרמאד ויהיקולהשפרהולךוחזקמאדמשהידברוהאלהיםיעננובקול וירדיהוהעלהרסיניאלראשההרויקראיהוהלמשהאלראשההרויעלמשה ויאמריהוהאלמשהרדהעדבעםפןיהרסואליהוהלראותונפלממנורב וגםהכהניםהנגשיםאליהוהיתקדשופןיפרץבהםיהוה ויאמרמשהאליהוהלאיוכלהעםלעלתאלהרסיניכיאתההעדתהבנולאמרהגבלאתההרוקדשתו ויאמראליויהוהלךרדועליתאתהואהרןעמךוהכהניםוהעםאליהרסולעלתאליהוהפןיפרץבם וירדמשהאלהעםויאמראלהםס וידבראלהיםאתכלהדבריםהאלהלאמרס אנכייהוהאלהיךאשרהוצאתיךמארץמצריםמביתעבדים לאיהיהלךאלהיםאחריםעלפני לאתעשהלךפסלוכלתמונהאשרבשמיםממעלואשרבארץמתחתואשרבמיםמתחתלארץ לאתשתחוהלהםולאתעבדםכיאנכייהוהאלהיךאלקנאפקדעוןאבתעלבניםעלשלשיםועלרבעיםלשנאי ועשהחסדלאלפיםלאהביולשמרימצותיס לאתשאאתשםיהוהאלהיךלשואכילאינקהיהוהאתאשרישאאתשמולשואפ זכוראתיוםהשבתלקדשו ששתימיםתעבדועשיתכלמלאכתך ויוםהשביעישבתליהוהאלהיךלאתעשהכלמלאכהאתהובנךובתךעבדךואמתךובהמתךוגרךאשרבשעריך כיששתימיםעשהיהוהאתהשמיםואתהארץאתהיםואתכלאשרבםוינחביוםהשביעיעלכןברךיהוהאתיוםהשבתויקדשהוס כבדאתאביךואתאמךלמעןיארכוןימיךעלהאדמהאשריהוהאלהיךנתןלךס לאתרצחסלאתנאףסלאתגנבסלאתענהברעךעדשקרס לאתחמדביתרעךסלאתחמדאשתרעךועבדוואמתוושורווחמרווכלאשרלרעךפ וכלהעםראיםאתהקולתואתהלפידםואתקולהשפרואתההרעשןויראהעםוינעוויעמדומרחק ויאמרואלמשהדבראתהעמנוונשמעהואלידברעמנואלהיםפןנמות ויאמרמשהאלהעםאלתיראוכילבעבורנסותאתכםבאהאלהיםובעבורתהיהיראתועלפניכםלבלתיתחטאו ויעמדהעםמרחקומשהנגשאלהערפלאשרשםהאלהיםס ויאמריהוהאלמשהכהתאמראלבניישראלאתםראיתםכימןהשמיםדברתיעמכם לאתעשוןאתיאלהיכסףואלהיזהבלאתעשולכם מזבחאדמהתעשהליוזבחתעליואתעלתיךואתשלמיךאתצאנךואתבקרךבכלהמקוםאשראזכיראתשמיאבואאליךוברכתיך ואםמזבחאבניםתעשהלילאתבנהאתהןגזיתכיחרבךהנפתעליהותחללה ולאתעלהבמעלתעלמזבחיאשרלאתגלהערותךעליופ ואלההמשפטיםאשרתשיםלפניהם כיתקנהעבדעברישששניםיעבדובשבעתיצאלחפשיחנם אםבגפויבאבגפויצאאםבעלאשההואויצאהאשתועמו אםאדניויתןלואשהוילדהלובניםאובנותהאשהוילדיהתהיהלאדניהוהואיצאבגפו ואםאמריאמרהעבדאהבתיאתאדניאתאשתיואתבנילאאצאחפשי והגישואדניואלהאלהיםוהגישואלהדלתאואלהמזוזהורצעאדניואתאזנובמרצעועבדולעלםס וכיימכראישאתבתולאמהלאתצאכצאתהעבדים אםרעהבעיניאדניהאשרלולאיעדהוהפדהלעםנכרילאימשללמכרהבבגדובה ואםלבנוייעדנהכמשפטהבנותיעשהלה אםאחרתיקחלושארהכסותהוענתהלאיגרע ואםשלשאלהלאיעשהלהויצאהחנםאיןכסףס מכהאישומתמותיומת ואשרלאצדהוהאלהיםאנהלידוושמתילךמקוםאשרינוסשמהס וכייזדאישעלרעהולהרגובערמהמעםמזבחיתקחנולמותס ומכהאביוואמומותיומתס וגנבאישומכרוונמצאבידומותיומתס ומקללאביוואמומותיומתס וכייריבןאנשיםוהכהאישאתרעהובאבןאובאגרףולאימותונפללמשכב אםיקוםוהתהלךבחוץעלמשענתוונקההמכהרקשבתויתןורפאירפאס וכייכהאישאתעבדואואתאמתובשבטומתתחתידונקםינקם אךאםיוםאויומיםיעמדלאיקםכיכספוהואס וכיינצואנשיםונגפואשההרהויצאוילדיהולאיהיהאסוןענושיענשכאשרישיתעליובעלהאשהונתןבפללים ואםאסוןיהיהונתתהנפשתחתנפש עיןתחתעיןשןתחתשןידתחתידרגלתחתרגל כויהתחתכויהפצעתחתפצעחבורהתחתחבורהס וכייכהאישאתעיןעבדואואתעיןאמתוושחתהלחפשיישלחנותחתעינו ואםשןעבדואושןאמתויפיללחפשיישלחנותחתשנופ וכייגחשוראתאישאואתאשהומתסקוליסקלהשורולאיאכלאתבשרוובעלהשורנקי ואםשורנגחהואמתמלשלשםוהועדבבעליוולאישמרנווהמיתאישאואשההשוריסקלוגםבעליויומת אםכפריושתעליוונתןפדיןנפשוככלאשריושתעליו אובןיגחאובתיגחכמשפטהזהיעשהלו אםעבדיגחהשוראואמהכסףשלשיםשקליםיתןלאדניווהשוריסקלס וכייפתחאישבוראוכייכרהאישברולאיכסנוונפלשמהשוראוחמור בעלהבורישלםכסףישיבלבעליווהמתיהיהלוס וכייגףשוראישאתשוררעהוומתומכרואתהשורהחיוחצואתכספווגםאתהמתיחצון אונודעכישורנגחהואמתמולשלשםולאישמרנובעליושלםישלםשורתחתהשורוהמתיהיהלוס כייגנבאיששוראושהוטבחואומכרוחמשהבקרישלםתחתהשורוארבעצאןתחתהשה אםבמחתרתימצאהגנבוהכהומתאיןלודמים אםזרחההשמשעליודמיםלושלםישלםאםאיןלוונמכרבגנבתו אםהמצאתמצאבידוהגנבהמשורעדחמורעדשהחייםשניםישלםס כייבעראיששדהאוכרםושלחאתבעירהובערבשדהאחרמיטבשדהוומיטבכרמוישלםס כיתצאאשומצאהקציםונאכלגדישאוהקמהאוהשדהשלםישלםהמבעראתהבערהס כייתןאישאלרעהוכסףאוכליםלשמרוגנבמביתהאישאםימצאהגנבישלםשנים אםלאימצאהגנבונקרבבעלהביתאלהאלהיםאםלאשלחידובמלאכתרעהו עלכלדברפשעעלשורעלחמורעלשהעלשלמהעלכלאבדהאשריאמרכיהואזהעדהאלהיםיבאדברשניהםאשרירשיעןאלהיםישלםשניםלרעהוס כייתןאישאלרעהוחמוראושוראושהוכלבהמהלשמרומתאונשבראונשבהאיןראה שבעתיהוהתהיהביןשניהםאםלאשלחידובמלאכתרעהוולקחבעליוולאישלם ואםגנביגנבמעמוישלםלבעליו אםטרףיטרףיבאהועדהטרפהלאישלםפ וכיישאלאישמעםרעהוונשבראומתבעליואיןעמושלםישלם אםבעליועמולאישלםאםשכירהואבאבשכרוס וכייפתהאישבתולהאשרלאארשהושכבעמהמהרימהרנהלולאשה אםמאןימאןאביהלתתהלוכסףישקלכמהרהבתולתס מכשפהלאתחיה כלשכבעםבהמהמותיומתס זבחלאלהיםיחרםבלתיליהוהלבדו וגרלאתונהולאתלחצנוכיגריםהייתםבארץמצרים כלאלמנהויתוםלאתענון אםענהתענהאתוכיאםצעקיצעקאלישמעאשמעצעקתו וחרהאפיוהרגתיאתכםבחרבוהיונשיכםאלמנותובניכםיתמיםפ אםכסףתלוהאתעמיאתהעניעמךלאתהיהלוכנשהלאתשימוןעליונשך אםחבלתחבלשלמתרעךעדבאהשמשתשיבנולו כיהואכסותהלבדההואשמלתולערובמהישכבוהיהכייצעקאליושמעתיכיחנוןאניס אלהיםלאתקללונשיאבעמךלאתאר מלאתךודמעךלאתאחרבכורבניךתתןלי כןתעשהלשרךלצאנךשבעתימיםיהיהעםאמוביוםהשמיניתתנולי ואנשיקדשתהיוןליובשרבשדהטרפהלאתאכלולכלבתשלכוןאתוס לאתשאשמעשואאלתשתידךעםרשעלהיתעדחמס לאתהיהאחרירביםלרעתולאתענהעלרבלנטתאחרירביםלהטת ודללאתהדרבריבוס כיתפגעשוראיבךאוחמרותעההשבתשיבנולוס כיתראהחמורשנאךרבץתחתמשאווחדלתמעזבלועזבתעזבעמוס לאתטהמשפטאבינךבריבו מדברשקרתרחקונקיוצדיקאלתהרגכילאאצדיקרשע ושחדלאתקחכיהשחדיעורפקחיםויסלףדבריצדיקים וגרלאתלחץואתםידעתםאתנפשהגרכיגריםהייתםבארץמצרים ושששניםתזרעאתארצךואספתאתתבואתה והשביעתתשמטנהונטשתהואכלואביניעמךויתרםתאכלחיתהשדהכןתעשהלכרמךלזיתך ששתימיםתעשהמעשיךוביוםהשביעיתשבתלמעןינוחשורךוחמרךוינפשבןאמתךוהגר ובכלאשראמרתיאליכםתשמרוושםאלהיםאחריםלאתזכירולאישמעעלפיך שלשרגליםתחגליבשנה אתחגהמצותתשמרשבעתימיםתאכלמצותכאשרצויתךלמועדחדשהאביבכיבויצאתממצריםולאיראופניריקם וחגהקצירבכורימעשיךאשרתזרעבשדהוחגהאסףבצאתהשנהבאספךאתמעשיךמןהשדה שלשפעמיםבשנהיראהכלזכורךאלפניהאדןיהוה לאתזבחעלחמץדםזבחיולאיליןחלבחגיעדבקר ראשיתבכוריאדמתךתביאביתיהוהאלהיךלאתבשלגדיבחלבאמופ הנהאנכישלחמלאךלפניךלשמרךבדרךולהביאךאלהמקוםאשרהכנתי השמרמפניוושמעבקלואלתמרבוכילאישאלפשעכםכישמיבקרבו כיאםשמועתשמעבקלוועשיתכלאשראדברואיבתיאתאיביךוצרתיאתצרריך כיילךמלאכילפניךוהביאךאלהאמריוהחתיוהפרזיוהכנעניהחויוהיבוסיוהכחדתיו לאתשתחוהלאלהיהםולאתעבדםולאתעשהכמעשיהםכיהרסתהרסםושברתשברמצבתיהם ועבדתםאתיהוהאלהיכםוברךאתלחמךואתמימיךוהסרתימחלהמקרבךס לאתהיהמשכלהועקרהבארצךאתמספרימיךאמלא אתאימתיאשלחלפניךוהמתיאתכלהעםאשרתבאבהםונתתיאתכלאיביךאליךערף ושלחתיאתהצרעהלפניךוגרשהאתהחויאתהכנעניואתהחתימלפניך לאאגרשנומפניךבשנהאחתפןתהיההארץשממהורבהעליךחיתהשדה מעטמעטאגרשנומפניךעדאשרתפרהונחלתאתהארץ ושתיאתגבלךמיםסוףועדיםפלשתיםוממדברעדהנהרכיאתןבידכםאתישביהארץוגרשתמומפניך לאתכרתלהםולאלהיהםברית לאישבובארצךפןיחטיאואתךליכיתעבדאתאלהיהםכייהיהלךלמוקשפ ואלמשהאמרעלהאליהוהאתהואהרןנדבואביהואושבעיםמזקניישראלוהשתחויתםמרחק ונגשמשהלבדואליהוהוהםלאיגשווהעםלאיעלועמו ויבאמשהויספרלעםאתכלדברייהוהואתכלהמשפטיםויעןכלהעםקולאחדויאמרוכלהדבריםאשרדבריהוהנעשה ויכתבמשהאתכלדברייהוהוישכםבבקרויבןמזבחתחתההרושתיםעשרהמצבהלשניםעשרשבטיישראל וישלחאתנעריבניישראלויעלועלתויזבחוזבחיםשלמיםליהוהפרים ויקחמשהחציהדםוישםבאגנתוחציהדםזרקעלהמזבח ויקחספרהבריתויקראבאזניהעםויאמרוכלאשרדבריהוהנעשהונשמע ויקחמשהאתהדםויזרקעלהעםויאמרהנהדםהבריתאשרכרתיהוהעמכםעלכלהדבריםהאלה ויעלמשהואהרןנדבואביהואושבעיםמזקניישראל ויראואתאלהיישראלותחתרגליוכמעשהלבנתהספירוכעצםהשמיםלטהר ואלאציליבניישראללאשלחידוויחזואתהאלהיםויאכלווישתוס ויאמריהוהאלמשהעלהאליההרהוהיהשםואתנהלךאתלחתהאבןוהתורהוהמצוהאשרכתבתילהורתם ויקםמשהויהושעמשרתוויעלמשהאלהרהאלהים ואלהזקניםאמרשבולנובזהעדאשרנשובאליכםוהנהאהרןוחורעמכםמיבעלדבריםיגשאלהם ויעלמשהאלההרויכסהענןאתההר וישכןכבודיהוהעלהרסיניויכסהוהענןששתימיםויקראאלמשהביוםהשביעימתוךהענן ומראהכבודיהוהכאשאכלתבראשההרלעיניבניישראל ויבאמשהבתוךהענןויעלאלההרויהימשהבהרארבעיםיוםוארבעיםלילהפ וידבריהוהאלמשהלאמר דבראלבניישראלויקחוליתרומהמאתכלאישאשרידבנולבותקחואתתרומתי וזאתהתרומהאשרתקחומאתםזהבוכסףונחשת ותכלתוארגמןותולעתשניוששועזים וערתאילםמאדמיםוערתתחשיםועצישטים שמןלמארבשמיםלשמןהמשחהולקטרתהסמים אבנישהםואבנימלאיםלאפדולחשן ועשולימקדשושכנתיבתוכם ככלאשראנימראהאותךאתתבניתהמשכןואתתבניתכלכליווכןתעשוס ועשוארוןעצישטיםאמתיםוחציארכוואמהוחצירחבוואמהוחציקמתו וצפיתאתוזהבטהורמביתומחוץתצפנוועשיתעליוזרזהבסביב ויצקתלוארבעטבעתזהבונתתהעלארבעפעמתיוושתיטבעתעלצלעוהאחתושתיטבעתעלצלעוהשנית ועשיתבדיעצישטיםוצפיתאתםזהב והבאתאתהבדיםבטבעתעלצלעתהארןלשאתאתהארןבהם בטבעתהארןיהיוהבדיםלאיסרוממנו ונתתאלהארןאתהעדתאשראתןאליך ועשיתכפרתזהבטהוראמתיםוחציארכהואמהוחצירחבה ועשיתשניםכרביםזהבמקשהתעשהאתםמשניקצותהכפרת ועשהכרובאחדמקצהמזהוכרובאחדמקצהמזהמןהכפרתתעשואתהכרביםעלשניקצותיו והיוהכרביםפרשיכנפיםלמעלהסככיםבכנפיהםעלהכפרתופניהםאישאלאחיואלהכפרתיהיופניהכרבים ונתתאתהכפרתעלהארןמלמעלהואלהארןתתןאתהעדתאשראתןאליך ונועדתילךשםודברתיאתךמעלהכפרתמביןשניהכרביםאשרעלארוןהעדתאתכלאשראצוהאותךאלבניישראלפ ועשיתשלחןעצישטיםאמתיםארכוואמהרחבוואמהוחציקמתו וצפיתאתוזהבטהורועשיתלוזרזהבסביב ועשיתלומסגרתטפחסביבועשיתזרזהבלמסגרתוסביב ועשיתלוארבעטבעתזהבונתתאתהטבעתעלארבעהפאתאשרלארבערגליו לעמתהמסגרתתהייןהטבעתלבתיםלבדיםלשאתאתהשלחן ועשיתאתהבדיםעצישטיםוצפיתאתםזהבונשאבםאתהשלחן ועשיתקערתיווכפתיווקשותיוומנקיתיואשריסךבהןזהבטהורתעשהאתם ונתתעלהשלחןלחםפניםלפניתמידפ ועשיתמנרתזהבטהורמקשהתעשהבספריספרדואשכנזתיעשההמנורהירכהוקנהגביעיהכפתריהופרחיהממנהיהיו וששהקניםיצאיםמצדיהשלשהקנימנרהמצדההאחדושלשהקנימנרהמצדההשני שלשהגבעיםמשקדיםבקנההאחדכפתרופרחושלשהגבעיםמשקדיםבקנההאחדכפתרופרחכןלששתהקניםהיצאיםמןהמנרה ובמנרהארבעהגבעיםמשקדיםכפתריהופרחיה וכפתרתחתשניהקניםממנהוכפתרתחתשניהקניםממנהוכפתרתחתשניהקניםממנהלששתהקניםהיצאיםמןהמנרה כפתריהםוקנתםממנהיהיוכלהמקשהאחתזהבטהור ועשיתאתנרתיהשבעהוהעלהאתנרתיהוהאירעלעברפניה ומלקחיהומחתתיהזהבטהור ככרזהבטהוריעשהאתהאתכלהכליםהאלה וראהועשהבתבניתםאשראתהמראהבהרס ואתהמשכןתעשהעשריריעתששמשזרותכלתוארגמןותלעתשניכרביםמעשהחשבתעשהאתם ארךהיריעההאחתשמנהועשריםבאמהורחבארבעבאמההיריעההאחתמדהאחתלכלהיריעת חמשהיריעתתהייןחברתאשהאלאחתהוחמשיריעתחברתאשהאלאחתה ועשיתללאתתכלתעלשפתהיריעההאחתמקצהבחברתוכןתעשהבשפתהיריעההקיצונהבמחברתהשנית חמשיםללאתתעשהביריעההאחתוחמשיםללאתתעשהבקצההיריעהאשרבמחברתהשניתמקבילתהללאתאשהאלאחתה ועשיתחמשיםקרסיזהבוחברתאתהיריעתאשהאלאחתהבקרסיםוהיההמשכןאחד ועשיתיריעתעזיםלאהלעלהמשכןעשתיעשרהיריעתתעשהאתם ארךהיריעההאחתשלשיםבאמהורחבארבעבאמההיריעההאחתמדהאחתלעשתיעשרהיריעת וחברתאתחמשהיריעתלבדואתששהיריעתלבדוכפלתאתהיריעההששיתאלמולפניהאהל ועשיתחמשיםללאתעלשפתהיריעההאחתהקיצנהבחברתוחמשיםללאתעלשפתהיריעההחברתהשנית ועשיתקרסינחשתחמשיםוהבאתאתהקרסיםבללאתוחברתאתהאהלוהיהאחד וסרחהעדףביריעתהאהלחציהיריעההעדפתתסרחעלאחריהמשכן והאמהמזהוהאמהמזהבעדףבארךיריעתהאהליהיהסרוחעלצדיהמשכןמזהומזהלכסתו ועשיתמכסהלאהלערתאילםמאדמיםומכסהערתתחשיםמלמעלהפ ועשיתאתהקרשיםלמשכןעצישטיםעמדים עשראמותארךהקרשואמהוחציהאמהרחבהקרשהאחד שתיידותלקרשהאחדמשלבתאשהאלאחתהכןתעשהלכלקרשיהמשכן ועשיתאתהקרשיםלמשכןעשריםקרשלפאתנגבהתימנה וארבעיםאדניכסףתעשהתחתעשריםהקרששניאדניםתחתהקרשהאחדלשתיידתיוושניאדניםתחתהקרשהאחדלשתיידתיו ולצלעהמשכןהשניתלפאתצפוןעשריםקרש וארבעיםאדניהםכסףשניאדניםתחתהקרשהאחדושניאדניםתחתהקרשהאחד ולירכתיהמשכןימהתעשהששהקרשים ושניקרשיםתעשהלמקצעתהמשכןבירכתים ויהיותאמםמלמטהויחדויהיותמיםעלראשואלהטבעתהאחתכןיהיהלשניהםלשניהמקצעתיהיו והיושמנהקרשיםואדניהםכסףששהעשראדניםשניאדניםתחתהקרשהאחדושניאדניםתחתהקרשהאחד ועשיתבריחםעצישטיםחמשהלקרשיצלעהמשכןהאחד וחמשהבריחםלקרשיצלעהמשכןהשניתוחמשהבריחםלקרשיצלעהמשכןלירכתיםימה והבריחהתיכןבתוךהקרשיםמברחמןהקצהאלהקצה ואתהקרשיםתצפהזהבואתטבעתיהםתעשהזהבבתיםלבריחםוצפיתאתהבריחםזהב והקמתאתהמשכןכמשפטואשרהראיתבהרס ועשיתפרכתתכלתוארגמןותולעתשניוששמשזרמעשהחשביעשהאתהכרבים ונתתהאתהעלארבעהעמודישטיםמצפיםזהבוויהםזהבעלארבעהאדניכסף ונתתהאתהפרכתתחתהקרסיםוהבאתשמהמביתלפרכתאתארוןהעדותוהבדילההפרכתלכםביןהקדשוביןקדשהקדשים ונתתאתהכפרתעלארוןהעדתבקדשהקדשים ושמתאתהשלחןמחוץלפרכתואתהמנרהנכחהשלחןעלצלעהמשכןתימנהוהשלחןתתןעלצלעצפון ועשיתמסךלפתחהאהלתכלתוארגמןותולעתשניוששמשזרמעשהרקם ועשיתלמסךחמשהעמודישטיםוצפיתאתםזהבוויהםזהבויצקתלהםחמשהאדנינחשתס ועשיתאתהמזבחעצישטיםחמשאמותארךוחמשאמותרחברבועיהיההמזבחושלשאמותקמתו ועשיתקרנתיועלארבעפנתיוממנותהייןקרנתיווצפיתאתונחשת ועשיתסירתיולדשנוויעיוומזרקתיוומזלגתיוומחתתיולכלכליותעשהנחשת ועשיתלומכברמעשהרשתנחשתועשיתעלהרשתארבעטבעתנחשתעלארבעקצותיו ונתתהאתהתחתכרכבהמזבחמלמטהוהיתההרשתעדחציהמזבח ועשיתבדיםלמזבחבדיעצישטיםוצפיתאתםנחשת והובאאתבדיובטבעתוהיוהבדיםעלשתיצלעתהמזבחבשאתאתו נבובלחתתעשהאתוכאשרהראהאתךבהרכןיעשוס ועשיתאתחצרהמשכןלפאתנגבתימנהקלעיםלחצרששמשזרמאהבאמהארךלפאההאחת ועמדיועשריםואדניהםעשריםנחשתוויהעמדיםוחשקיהםכסף וכןלפאתצפוןבארךקלעיםמאהארךועמדועשריםואדניהםעשריםנחשתוויהעמדיםוחשקיהםכסף ורחבהחצרלפאתיםקלעיםחמשיםאמהעמדיהםעשרהואדניהםעשרה ורחבהחצרלפאתקדמהמזרחהחמשיםאמה וחמשעשרהאמהקלעיםלכתףעמדיהםשלשהואדניהםשלשה ולכתףהשניתחמשעשרהקלעיםעמדיהםשלשהואדניהםשלשה ולשערהחצרמסךעשריםאמהתכלתוארגמןותולעתשניוששמשזרמעשהרקםעמדיהםארבעהואדניהםארבעה כלעמודיהחצרסביבמחשקיםכסףוויהםכסףואדניהםנחשת ארךהחצרמאהבאמהורחבחמשיםבחמשיםוקמהחמשאמותששמשזרואדניהםנחשת לכלכליהמשכןבכלעבדתווכליתדתיווכליתדתהחצרנחשתס ואתהתצוהאתבניישראלויקחואליךשמןזיתזךכתיתלמאורלהעלתנרתמיד באהלמועדמחוץלפרכתאשרעלהעדתיערךאתואהרןובניומערבעדבקרלפנייהוהחקתעולםלדרתםמאתבניישראלס ואתההקרבאליךאתאהרןאחיךואתבניואתומתוךבניישראללכהנוליאהרןנדבואביהואאלעזרואיתמרבניאהרן ועשיתבגדיקדשלאהרןאחיךלכבודולתפארת ואתהתדבראלכלחכמילבאשרמלאתיורוחחכמהועשואתבגדיאהרןלקדשולכהנולי ואלההבגדיםאשריעשוחשןואפודומעילוכתנתתשבץמצנפתואבנטועשובגדיקדשלאהרןאחיךולבניולכהנולי והםיקחואתהזהבואתהתכלתואתהארגמןואתתולעתהשניואתהששפ ועשואתהאפדזהבתכלתוארגמןתולעתשניוששמשזרמעשהחשב שתיכתפתחברתיהיהלואלשניקצותיווחבר וחשבאפדתואשרעליוכמעשהוממנויהיהזהבתכלתוארגמןותולעתשניוששמשזר ולקחתאתשתיאבנישהםופתחתעליהםשמותבניישראל ששהמשמתםעלהאבןהאחתואתשמותהששההנותריםעלהאבןהשניתכתולדתם מעשהחרשאבןפתוחיחתםתפתחאתשתיהאבניםעלשמתבניישראלמסבתמשבצותזהבתעשהאתם ושמתאתשתיהאבניםעלכתפתהאפדאבניזכרןלבניישראלונשאאהרןאתשמותםלפנייהוהעלשתיכתפיולזכרןס ועשיתמשבצתזהב ושתישרשרתזהבטהורמגבלתתעשהאתםמעשהעבתונתתהאתשרשרתהעבתתעלהמשבצתס ועשיתחשןמשפטמעשהחשבכמעשהאפדתעשנוזהבתכלתוארגמןותולעתשניוששמשזרתעשהאתו רבועיהיהכפולזרתארכווזרתרחבו ומלאתבומלאתאבןארבעהטוריםאבןטוראדםפטדהוברקתהטורהאחד והטורהשנינפךספירויהלם והטורהשלישילשםשבוואחלמה והטורהרביעיתרשישושהםוישפהמשבציםזהביהיובמלואתם והאבניםתהייןעלשמתבניישראלשתיםעשרהעלשמתםפתוחיחותםאישעלשמותהייןלשניעשרשבט ועשיתעלהחשןשרשתגבלתמעשהעבתזהבטהור ועשיתעלהחשןשתיטבעותזהבונתתאתשתיהטבעותעלשניקצותהחשן ונתתהאתשתיעבתתהזהבעלשתיהטבעתאלקצותהחשן ואתשתיקצותשתיהעבתתתתןעלשתיהמשבצותונתתהעלכתפותהאפדאלמולפניו ועשיתשתיטבעותזהבושמתאתםעלשניקצותהחשןעלשפתואשראלעברהאפדבספריספרדואשכנזהאפודביתה ועשיתשתיטבעותזהבונתתהאתםעלשתיכתפותהאפודמלמטהממולפניולעמתמחברתוממעללחשבהאפוד וירכסואתהחשןמטבעתואלטבעתהאפודבפתילתכלתלהיותעלחשבהאפודולאיזחהחשןמעלהאפוד ונשאאהרןאתשמותבניישראלבחשןהמשפטעללבובבאואלהקדשלזכרןלפנייהוהתמיד ונתתאלחשןהמשפטאתהאוריםואתהתמיםוהיועללבאהרןבבאולפנייהוהונשאאהרןאתמשפטבניישראלעללבולפנייהוהתמידס ועשיתאתמעילהאפודכלילתכלת והיהפיראשובתוכושפהיהיהלפיוסביבמעשהארגכפיתחראיהיהלולאיקרע ועשיתעלשוליורמניתכלתוארגמןותולעתשניעלשוליוסביבופעמניזהבבתוכםסביב פעמןזהבורמוןפעמןזהבורמוןעלשוליהמעילסביב והיהעלאהרןלשרתונשמעקולובבאואלהקדשלפנייהוהובצאתוולאימותס ועשיתציץזהבטהורופתחתעליופתוחיחתםקדשליהוה ושמתאתועלפתילתכלתוהיהעלהמצנפתאלמולפניהמצנפתיהיה והיהעלמצחאהרןונשאאהרןאתעוןהקדשיםאשריקדישובניישראללכלמתנתקדשיהםוהיהעלמצחותמידלרצוןלהםלפנייהוה ושבצתהכתנתששועשיתמצנפתששואבנטתעשהמעשהרקם ולבניאהרןתעשהכתנתועשיתלהםאבנטיםומגבעותתעשהלהםלכבודולתפארת והלבשתאתםאתאהרןאחיךואתבניואתוומשחתאתםומלאתאתידםוקדשתאתםוכהנולי ועשהלהםמכנסיבדלכסותבשרערוהממתניםועדירכיםיהיו והיועלאהרןועלבניובבאםאלאהלמועדאובגשתםאלהמזבחלשרתבקדשולאישאועוןומתוחקתעולםלוולזרעואחריוס וזההדבראשרתעשהלהםלקדשאתםלכהןלילקחפראחדבןבקרואילםשניםתמימם ולחםמצותוחלתמצתבלולתבשמןורקיקימצותמשחיםבשמןסלתחטיםתעשהאתם ונתתאותםעלסלאחדוהקרבתאתםבסלואתהפרואתשניהאילם ואתאהרןואתבניותקריבאלפתחאהלמועדורחצתאתםבמים ולקחתאתהבגדיםוהלבשתאתאהרןאתהכתנתואתמעילהאפדואתהאפדואתהחשןואפדתלובחשבהאפד ושמתהמצנפתעלראשוונתתאתנזרהקדשעלהמצנפת ולקחתאתשמןהמשחהויצקתעלראשוומשחתאתו ואתבניותקריבוהלבשתםכתנת וחגרתאתםאבנטאהרןובניווחבשתלהםמגבעתוהיתהלהםכהנהלחקתעולםומלאתידאהרןוידבניו והקרבתאתהפרלפניאהלמועדוסמךאהרןובניואתידיהםעלראשהפר ושחטתאתהפרלפנייהוהפתחאהלמועד ולקחתמדםהפרונתתהעלקרנתהמזבחבאצבעךואתכלהדםתשפךאליסודהמזבח ולקחתאתכלהחלבהמכסהאתהקרבואתהיתרתעלהכבדואתשתיהכליתואתהחלבאשרעליהןוהקטרתהמזבחה ואתבשרהפרואתערוואתפרשותשרףבאשמחוץלמחנהחטאתהוא ואתהאילהאחדתקחוסמכואהרןובניואתידיהםעלראשהאיל ושחטתאתהאילולקחתאתדמווזרקתעלהמזבחסביב ואתהאילתנתחלנתחיוורחצתקרבווכרעיוונתתעלנתחיוועלראשו והקטרתאתכלהאילהמזבחהעלההואליהוהריחניחוחאשהליהוההוא ולקחתאתהאילהשניוסמךאהרןובניואתידיהםעלראשהאיל ושחטתאתהאילולקחתמדמוונתתהעלתנוךאזןאהרןועלתנוךאזןבניוהימניתועלבהןידםהימניתועלבהןרגלםהימניתוזרקתאתהדםעלהמזבחסביב ולקחתמןהדםאשרעלהמזבחומשמןהמשחהוהזיתעלאהרןועלבגדיוועלבניוועלבגדיבניואתווקדשהואובגדיוובניוובגדיבניואתו ולקחתמןהאילהחלבוהאליהואתהחלבהמכסהאתהקרבואתיתרתהכבדואתשתיהכליתואתהחלבאשרעליהןואתשוקהימיןכיאילמלאיםהוא וככרלחםאחתוחלתלחםשמןאחתורקיקאחדמסלהמצותאשרלפנייהוה ושמתהכלעלכפיאהרןועלכפיבניווהנפתאתםתנופהלפנייהוה ולקחתאתםמידםוהקטרתהמזבחהעלהעלהלריחניחוחלפנייהוהאשההואליהוה ולקחתאתהחזהמאילהמלאיםאשרלאהרןוהנפתאתותנופהלפנייהוהוהיהלךלמנה וקדשתאתחזההתנופהואתשוקהתרומהאשרהונףואשרהורםמאילהמלאיםמאשרלאהרןומאשרלבניו והיהלאהרןולבניולחקעולםמאתבניישראלכיתרומההואותרומהיהיהמאתבניישראלמזבחישלמיהםתרומתםליהוה ובגדיהקדשאשרלאהרןיהיולבניואחריולמשחהבהםולמלאבםאתידם שבעתימיםילבשםהכהןתחתיומבניואשריבאאלאהלמועדלשרתבקדש ואתאילהמלאיםתקחובשלתאתבשרובמקםקדש ואכלאהרןובניואתבשרהאילואתהלחםאשרבסלפתחאהלמועד ואכלואתםאשרכפרבהםלמלאאתידםלקדשאתםוזרלאיאכלכיקדשהם ואםיותרמבשרהמלאיםומןהלחםעדהבקרושרפתאתהנותרבאשלאיאכלכיקדשהוא ועשיתלאהרןולבניוככהככלאשרצויתיאתכהשבעתימיםתמלאידם ופרחטאתתעשהליוםעלהכפריםוחטאתעלהמזבחבכפרךעליוומשחתאתולקדשו שבעתימיםתכפרעלהמזבחוקדשתאתווהיההמזבחקדשקדשיםכלהנגעבמזבחיקדשס וזהאשרתעשהעלהמזבחכבשיםבנישנהשניםליוםתמיד אתהכבשהאחדתעשהבבקרואתהכבשהשניתעשהביןהערבים ועשרןסלתבלולבשמןכתיתרבעההיןונסךרביעתההיןייןלכבשהאחד ואתהכבשהשניתעשהביןהערביםכמנחתהבקרוכנסכהתעשהלהלריחניחחאשהליהוה עלתתמידלדרתיכםפתחאהלמועדלפנייהוהאשראועדלכםשמהלדבראליךשם ונעדתישמהלבניישראלונקדשבכבדי וקדשתיאתאהלמועדואתהמזבחואתאהרןואתבניואקדשלכהןלי ושכנתיבתוךבניישראלוהייתילהםלאלהים וידעוכיאנייהוהאלהיהםאשרהוצאתיאתםמארץמצריםלשכניבתוכםאנייהוהאלהיהםפ ועשיתמזבחמקטרקטרתעצישטיםתעשהאתו אמהארכוואמהרחבורבועיהיהואמתיםקמתוממנוקרנתיו וצפיתאתוזהבטהוראתגגוואתקירתיוסביבואתקרנתיוועשיתלוזרזהבסביב ושתיטבעתזהבתעשהלומתחתלזרועלשתיצלעתיותעשהעלשניצדיווהיהלבתיםלבדיםלשאתאתובהמה ועשיתאתהבדיםעצישטיםוצפיתאתםזהב ונתתהאתולפניהפרכתאשרעלארןהעדתלפניהכפרתאשרעלהעדתאשראועדלךשמה והקטירעליואהרןקטרתסמיםבבקרבבקרבהיטיבואתהנרתיקטירנה ובהעלתאהרןאתהנרתביןהערביםיקטירנהקטרתתמידלפנייהוהלדרתיכם לאתעלועליוקטרתזרהועלהומנחהונסךלאתסכועליו וכפראהרןעלקרנתיואחתבשנהמדםחטאתהכפריםאחתבשנהיכפרעליולדרתיכםקדשקדשיםהואליהוהפ וידבריהוהאלמשהלאמר כיתשאאתראשבניישראללפקדיהםונתנואישכפרנפשוליהוהבפקדאתםולאיהיהבהםנגףבפקדאתם זהיתנוכלהעברעלהפקדיםמחציתהשקלבשקלהקדשעשריםגרההשקלמחציתהשקלתרומהליהוה כלהעברעלהפקדיםמבןעשריםשנהומעלהיתןתרומתיהוה העשירלאירבהוהדללאימעיטממחציתהשקללתתאתתרומתיהוהלכפרעלנפשתיכם ולקחתאתכסףהכפריםמאתבניישראלונתתאתועלעבדתאהלמועדוהיהלבניישראללזכרוןלפנייהוהלכפרעלנפשתיכםפ וידבריהוהאלמשהלאמר ועשיתכיורנחשתוכנונחשתלרחצהונתתאתוביןאהלמועדוביןהמזבחונתתשמהמים ורחצואהרןובניוממנואתידיהםואתרגליהם בבאםאלאהלמועדירחצומיםולאימתואובגשתםאלהמזבחלשרתלהקטיראשהליהוה ורחצוידיהםורגליהםולאימתווהיתהלהםחקעולםלוולזרעולדרתםפ וידבריהוהאלמשהלאמר ואתהקחלךבשמיםראשמרדרורחמשמאותוקנמןבשםמחציתוחמשיםומאתיםוקנהבשםחמשיםומאתים וקדהחמשמאותבשקלהקדשושמןזיתהין ועשיתאתושמןמשחתקדשרקחמרקחתמעשהרקחשמןמשחתקדשיהיה ומשחתבואתאהלמועדואתארוןהעדת ואתהשלחןואתכלכליוואתהמנרהואתכליהואתמזבחהקטרת ואתמזבחהעלהואתכלכליוואתהכירואתכנו וקדשתאתםוהיוקדשקדשיםכלהנגעבהםיקדש ואתאהרןואתבניותמשחוקדשתאתםלכהןלי ואלבניישראלתדברלאמרשמןמשחתקדשיהיהזהלילדרתיכם עלבשראדםלאייסךובמתכנתולאתעשוכמהוקדשהואקדשיהיהלכם אישאשרירקחכמהוואשריתןממנועלזרונכרתמעמיוס ויאמריהוהאלמשהקחלךסמיםנטףושחלתוחלבנהסמיםולבנהזכהבדבבדיהיה ועשיתאתהקטרתרקחמעשהרוקחממלחטהורקדש ושחקתממנההדקונתתהממנהלפניהעדתבאהלמועדאשראועדלךשמהקדשקדשיםתהיהלכם והקטרתאשרתעשהבמתכנתהלאתעשולכםקדשתהיהלךליהוה אישאשריעשהכמוהלהריחבהונכרתמעמיוס וידבריהוהאלמשהלאמר ראהקראתיבשםבצלאלבןאוריבןחורלמטהיהודה ואמלאאתורוחאלהיםבחכמהובתבונהובדעתובכלמלאכה לחשבמחשבתלעשותבזהבובכסףובנחשת ובחרשתאבןלמלאתובחרשתעץלעשותבכלמלאכה ואניהנהנתתיאתואתאהליאבבןאחיסמךלמטהדןובלבכלחכםלבנתתיחכמהועשואתכלאשרצויתך אתאהלמועדואתהארןלעדתואתהכפרתאשרעליוואתכלכליהאהל ואתהשלחןואתכליוואתהמנרההטהרהואתכלכליהואתמזבחהקטרת ואתמזבחהעלהואתכלכליוואתהכיורואתכנו ואתבגדיהשרדואתבגדיהקדשלאהרןהכהןואתבגדיבניולכהן ואתשמןהמשחהואתקטרתהסמיםלקדשככלאשרצויתךיעשופ ויאמריהוהאלמשהלאמר ואתהדבראלבניישראללאמראךאתשבתתיתשמרוכיאותהואביניוביניכםלדרתיכםלדעתכיאנייהוהמקדשכם ושמרתםאתהשבתכיקדשהואלכםמחלליהמותיומתכיכלהעשהבהמלאכהונכרתההנפשההואמקרבעמיה ששתימיםיעשהמלאכהוביוםהשביעישבתשבתוןקדשליהוהכלהעשהמלאכהביוםהשבתמותיומת ושמרובניישראלאתהשבתלעשותאתהשבתלדרתםבריתעולם ביניוביןבניישראלאותהואלעלםכיששתימיםעשהיהוהאתהשמיםואתהארץוביוםהשביעישבתוינפשס ויתןאלמשהככלתולדבראתובהרסינישנילחתהעדתלחתאבןכתביםבאצבעאלהים ויראהעםכיבששמשהלרדתמןההרויקהלהעםעלאהרןויאמרואליוקוםעשהלנואלהיםאשרילכולפנינוכיזהמשההאישאשרהעלנומארץמצריםלאידענומההיהלו ויאמראלהםאהרןפרקונזמיהזהבאשרבאזנינשיכםבניכםובנתיכםוהביאואלי ויתפרקוכלהעםאתנזמיהזהבאשרבאזניהםויביאואלאהרן ויקחמידםויצראתובחרטויעשהועגלמסכהויאמרואלהאלהיךישראלאשרהעלוךמארץמצרים ויראאהרןויבןמזבחלפניוויקראאהרןויאמרחגליהוהמחר וישכימוממחרתויעלועלתויגשושלמיםוישבהעםלאכלושתוויקמולצחקפ וידבריהוהאלמשהלךרדכישחתעמךאשרהעליתמארץמצרים סרומהרמןהדרךאשרצויתםעשולהםעגלמסכהוישתחוולוויזבחולוויאמרואלהאלהיךישראלאשרהעלוךמארץמצרים ויאמריהוהאלמשהראיתיאתהעםהזהוהנהעםקשהערףהוא ועתההניחהליויחראפיבהםואכלםואעשהאותךלגויגדול ויחלמשהאתפנייהוהאלהיוויאמרלמהיהוהיחרהאפךבעמךאשרהוצאתמארץמצריםבכחגדולובידחזקה למהיאמרומצריםלאמרברעההוציאםלהרגאתםבהריםולכלתםמעלפניהאדמהשובמחרוןאפךוהנחםעלהרעהלעמך זכרלאברהםליצחקולישראלעבדיךאשרנשבעתלהםבךותדבראלהםארבהאתזרעכםככוכביהשמיםוכלהארץהזאתאשראמרתיאתןלזרעכםונחלולעלם וינחםיהוהעלהרעהאשרדברלעשותלעמופ ויפןוירדמשהמןההרושנילחתהעדתבידולחתכתביםמשניעבריהםמזהומזההםכתבים והלחתמעשהאלהיםהמהוהמכתבמכתבאלהיםהואחרותעלהלחת וישמעיהושעאתקולהעםברעהויאמראלמשהקולמלחמהבמחנה ויאמראיןקולענותגבורהואיןקולענותחלושהקולענותאנכישמע ויהיכאשרקרבאלהמחנהויראאתהעגלומחלתויחראףמשהוישלךמידואתהלחתוישבראתםתחתההר ויקחאתהעגלאשרעשווישרףבאשויטחןעדאשרדקויזרעלפניהמיםוישקאתבניישראל ויאמרמשהאלאהרןמהעשהלךהעםהזהכיהבאתעליוחטאהגדלה ויאמראהרןאליחראףאדניאתהידעתאתהעםכיברעהוא ויאמרוליעשהלנואלהיםאשרילכולפנינוכיזהמשההאישאשרהעלנומארץמצריםלאידענומההיהלו ואמרלהםלמיזהבהתפרקוויתנוליואשלכהובאשויצאהעגלהזה ויראמשהאתהעםכיפרעהואכיפרעהאהרןלשמצהבקמיהם ויעמדמשהבשערהמחנהויאמרמיליהוהאליויאספואליוכלבנילוי ויאמרלהםכהאמריהוהאלהיישראלשימואישחרבועלירכועברוושובומשערלשערבמחנהוהרגואישאתאחיוואישאתרעהוואישאתקרבו ויעשובנילויכדברמשהויפלמןהעםביוםההואכשלשתאלפיאיש ויאמרמשהמלאוידכםהיוםליהוהכיאישבבנוובאחיוולתתעליכםהיוםברכה ויהיממחרתויאמרמשהאלהעםאתםחטאתםחטאהגדלהועתהאעלהאליהוהאוליאכפרהבעדחטאתכם וישבמשהאליהוהויאמראנאחטאהעםהזהחטאהגדלהויעשולהםאלהיזהב ועתהאםתשאחטאתםואםאיןמחנינאמספרךאשרכתבת ויאמריהוהאלמשהמיאשרחטאליאמחנומספרי ועתהלךנחהאתהעםאלאשרדברתילךהנהמלאכיילךלפניךוביוםפקדיופקדתיעלהםחטאתם ויגףיהוהאתהעםעלאשרעשואתהעגלאשרעשהאהרןס וידבריהוהאלמשהלךעלהמזהאתהוהעםאשרהעליתמארץמצריםאלהארץאשרנשבעתילאברהםליצחקוליעקבלאמרלזרעךאתננה ושלחתילפניךמלאךוגרשתיאתהכנעניהאמריוהחתיוהפרזיהחויוהיבוסי אלארץזבתחלבודבשכילאאעלהבקרבךכיעםקשהערףאתהפןאכלךבדרך וישמעהעםאתהדברהרעהזהויתאבלוולאשתואישעדיועליו ויאמריהוהאלמשהאמראלבניישראלאתםעםקשהערףרגעאחדאעלהבקרבךוכליתיךועתההורדעדיךמעליךואדעהמהאעשהלך ויתנצלובניישראלאתעדיםמהרחורב ומשהיקחאתהאהלונטהלומחוץלמחנההרחקמןהמחנהוקראלואהלמועדוהיהכלמבקשיהוהיצאאלאהלמועדאשרמחוץלמחנה והיהכצאתמשהאלהאהליקומוכלהעםונצבואישפתחאהלווהביטואחרימשהעדבאוהאהלה והיהכבאמשההאהלהירדעמודהענןועמדפתחהאהלודברעםמשה וראהכלהעםאתעמודהענןעמדפתחהאהלוקםכלהעםוהשתחוואישפתחאהלו ודבריהוהאלמשהפניםאלפניםכאשרידבראישאלרעהוושבאלהמחנהומשרתויהושעבןנוןנערלאימישמתוךהאהלפ ויאמרמשהאליהוהראהאתהאמראליהעלאתהעםהזהואתהלאהודעתניאתאשרתשלחעמיואתהאמרתידעתיךבשםוגםמצאתחןבעיני ועתהאםנאמצאתיחןבעיניךהודענינאאתדרכךואדעךלמעןאמצאחןבעיניךוראהכיעמךהגויהזה ויאמרפניילכווהנחתילך ויאמראליואםאיןפניךהלכיםאלתעלנומזה ובמהיודעאפואכימצאתיחןבעיניךאניועמךהלואבלכתךעמנוונפלינואניועמךמכלהעםאשרעלפניהאדמהפ ויאמריהוהאלמשהגםאתהדברהזהאשרדברתאעשהכימצאתחןבעיניואדעךבשם ויאמרהראנינאאתכבדך ויאמראניאעבירכלטוביעלפניךוקראתיבשםיהוהלפניךוחנתיאתאשראחןורחמתיאתאשרארחם ויאמרלאתוכללראתאתפניכילאיראניהאדםוחי ויאמריהוההנהמקוםאתיונצבתעלהצור והיהבעברכבדיושמתיךבנקרתהצורושכתיכפיעליךעדעברי והסרתיאתכפיוראיתאתאחריופנילאיראופספקפרשהסתומהבכתרארםצובה ויאמריהוהאלמשהפסללךשנילחתאבניםכראשניםוכתבתיעלהלחתאתהדבריםאשרהיועלהלחתהראשניםאשרשברת והיהנכוןלבקרועליתבבקראלהרסיניונצבתלישםעלראשההר ואישלאיעלהעמךוגםאישאליראבכלההרגםהצאןוהבקראלירעואלמולההרההוא ויפסלשנילחתאבניםכראשניםוישכםמשהבבקרויעלאלהרסיניכאשרצוהיהוהאתוויקחבידושנילחתאבנים וירדיהוהבענןויתיצבעמושםויקראבשםיהוה ויעבריהוהעלפניוויקראיהוהיהוהאלרחוםוחנוןארךאפיםורבחסדואמת נצרבספריתימןנצרבנוןרגילהחסדלאלפיםנשאעוןופשעוחטאהונקהלאינקהפקדעוןאבותעלבניםועלבניבניםעלשלשיםועלרבעים וימהרמשהויקדארצהוישתחו ויאמראםנאמצאתיחןבעיניךאדניילךנאאדניבקרבנוכיעםקשהערףהואוסלחתלעוננוולחטאתנוונחלתנו ויאמרהנהאנכיכרתבריתנגדכלעמךאעשהנפלאתאשרלאנבראובכלהארץובכלהגויםוראהכלהעםאשראתהבקרבואתמעשהיהוהכינוראהואאשראניעשהעמך שמרלךאתאשראנכימצוךהיוםהנניגרשמפניךאתהאמריוהכנעניוהחתיוהפרזיוהחויוהיבוסי השמרלךפןתכרתבריתליושבהארץאשראתהבאעליהפןיהיהלמוקשבקרבך כיאתמזבחתםתתצוןואתמצבתםתשברוןואתאשריותכרתון כילאתשתחוהלאלאחרכייהוהקנאשמואלקנאהוא פןתכרתבריתליושבהארץוזנואחריאלהיהםוזבחולאלהיהםוקראלךואכלתמזבחו ולקחתמבנתיולבניךוזנובנתיואחריאלהיהןוהזנואתבניךאחריאלהיהן אלהימסכהלאתעשהלך אתחגהמצותתשמרשבעתימיםתאכלמצותאשרצויתךלמועדחדשהאביבכיבחדשהאביביצאתממצרים כלפטררחםליוכלמקנךתזכרפטרשורושה ופטרחמורתפדהבשהואםלאתפדהוערפתוכלבכורבניךתפדהולאיראופניריקם ששתימיםתעבדוביוםהשביעיתשבתבחרישובקצירתשבת וחגשבעתתעשהלךבכוריקצירחטיםוחגהאסיףתקופתהשנה שלשפעמיםבשנהיראהכלזכורךאתפניהאדןיהוהאלהיישראל כיאורישגויםמפניךוהרחבתיאתגבלךולאיחמדאישאתארצךבעלתךלראותאתפנייהוהאלהיךשלשפעמיםבשנה לאתשחטעלחמץדםזבחיולאיליןלבקרזבחחגהפסח ראשיתבכוריאדמתךתביאביתיהוהאלהיךלאתבשלגדיבחלבאמופ ויאמריהוהאלמשהכתבלךאתהדבריםהאלהכיעלפיהדבריםהאלהכרתיאתךבריתואתישראל ויהישםעםיהוהארבעיםיוםוארבעיםלילהלחםלאאכלומיםלאשתהויכתבעלהלחתאתדבריהבריתעשרתהדברים ויהיברדתמשהמהרסיניושנילחתהעדתבידמשהברדתומןההרומשהלאידעכיקרןעורפניובדברואתו ויראאהרןוכלבניישראלאתמשהוהנהקרןעורפניווייראומגשתאליו ויקראאלהםמשהוישבואליואהרןוכלהנשאיםבעדהוידברמשהאלהם ואחריכןנגשוכלבניישראלויצוםאתכלאשרדבריהוהאתובהרסיני ויכלמשהמדבראתםויתןעלפניומסוה ובבאמשהלפנייהוהלדבראתויסיראתהמסוהעדצאתוויצאודבראלבניישראלאתאשריצוה וראובניישראלאתפנימשהכיקרןעורפנימשהוהשיבמשהאתהמסוהעלפניועדבאולדבראתוס ויקהלמשהאתכלעדתבניישראלויאמראלהםאלההדבריםאשרצוהיהוהלעשתאתם ששתימיםתעשהמלאכהוביוםהשביעייהיהלכםקדששבתשבתוןליהוהכלהעשהבומלאכהיומת לאתבערואשבכלמשבתיכםביוםהשבתפ ויאמרמשהאלכלעדתבניישראללאמרזההדבראשרצוהיהוהלאמר קחומאתכםתרומהליהוהכלנדיבלבויביאהאתתרומתיהוהזהבוכסףונחשת ותכלתוארגמןותולעתשניוששועזים וערתאילםמאדמיםוערתתחשיםועצישטים ושמןלמאורובשמיםלשמןהמשחהולקטרתהסמים ואבנישהםואבנימלאיםלאפודולחשן וכלחכםלבבכםיבאוויעשואתכלאשרצוהיהוה אתהמשכןאתאהלוואתמכסהואתקרסיוואתקרשיואתבריחואתעמדיוואתאדניו אתהארןואתבדיואתהכפרתואתפרכתהמסך אתהשלחןואתבדיוואתכלכליוואתלחםהפנים ואתמנרתהמאורואתכליהואתנרתיהואתשמןהמאור ואתמזבחהקטרתואתבדיוואתשמןהמשחהואתקטרתהסמיםואתמסךהפתחלפתחהמשכן אתמזבחהעלהואתמכברהנחשתאשרלואתבדיוואתכלכליואתהכירואתכנו אתקלעיהחצראתעמדיוואתאדניהואתמסךשערהחצר אתיתדתהמשכןואתיתדתהחצרואתמיתריהם אתבגדיהשרדלשרתבקדשאתבגדיהקדשלאהרןהכהןואתבגדיבניולכהן ויצאוכלעדתבניישראלמלפנימשה ויבאוכלאישאשרנשאולבווכלאשרנדבהרוחואתוהביאואתתרומתיהוהלמלאכתאהלמועדולכלעבדתוולבגדיהקדש ויבאוהאנשיםעלהנשיםכלנדיבלבהביאוחחונזםוטבעתוכומזכלכליזהבוכלאישאשרהניףתנופתזהבליהוה וכלאישאשרנמצאאתותכלתוארגמןותולעתשניוששועזיםוערתאילםמאדמיםוערתתחשיםהביאו כלמריםתרומתכסףונחשתהביאואתתרומתיהוהוכלאשרנמצאאתועצישטיםלכלמלאכתהעבדההביאו וכלאשהחכמתלבבידיהטווויביאומטוהאתהתכלתואתהארגמןאתתולעתהשניואתהשש וכלהנשיםאשרנשאלבןאתנהבחכמהטוואתהעזים והנשאםהביאואתאבניהשהםואתאבניהמלאיםלאפודולחשן ואתהבשםואתהשמןלמאורולשמןהמשחהולקטרתהסמים כלאישואשהאשרנדבלבםאתםלהביאלכלהמלאכהאשרצוהיהוהלעשותבידמשההביאובניישראלנדבהליהוהפ ויאמרמשהאלבניישראלראוקראיהוהבשםבצלאלבןאוריבןחורלמטהיהודה וימלאאתורוחאלהיםבחכמהבתבונהובדעתובכלמלאכה ולחשבמחשבתלעשתבזהבובכסףובנחשת ובחרשתאבןלמלאתובחרשתעץלעשותבכלמלאכתמחשבת ולהורתנתןבלבוהואואהליאבבןאחיסמךלמטהדן מלאאתםחכמתלבלעשותכלמלאכתחרשוחשבורקםבתכלתובארגמןבתולעתהשניובששוארגעשיכלמלאכהוחשבימחשבת ועשהבצלאלואהליאבוכלאישחכםלבאשרנתןיהוהחכמהותבונהבהמהלדעתלעשתאתכלמלאכתעבדתהקדשלכלאשרצוהיהוה ויקראמשהאלבצלאלואלאהליאבואלכלאישחכםלבאשרנתןיהוהחכמהבלבוכלאשרנשאולבולקרבהאלהמלאכהלעשתאתה ויקחומלפנימשהאתכלהתרומהאשרהביאובניישראללמלאכתעבדתהקדשלעשתאתהוהםהביאואליועודנדבהבבקרבבקר ויבאוכלהחכמיםהעשיםאתכלמלאכתהקדשאישאישממלאכתואשרהמהעשים ויאמרואלמשהלאמרמרביםהעםלהביאמדיהעבדהלמלאכהאשרצוהיהוהלעשתאתה ויצומשהויעבירוקולבמחנהלאמראישואשהאליעשועודמלאכהלתרומתהקדשויכלאהעםמהביא והמלאכההיתהדיםלכלהמלאכהלעשותאתהוהותרס ויעשוכלחכםלבבעשיהמלאכהאתהמשכןעשריריעתששמשזרותכלתוארגמןותולעתשניכרביםמעשהחשבעשהאתם ארךהיריעההאחתשמנהועשריםבאמהורחבארבעבאמההיריעההאחתמדהאחתלכלהיריעת ויחבראתחמשהיריעתאחתאלאחתוחמשיריעתחבראחתאלאחת ויעשללאתתכלתעלשפתהיריעההאחתמקצהבמחברתכןעשהבשפתהיריעההקיצונהבמחברתהשנית חמשיםללאתעשהביריעההאחתוחמשיםללאתעשהבקצההיריעהאשרבמחברתהשניתמקבילתהללאתאחתאלאחת ויעשחמשיםקרסיזהבויחבראתהיריעתאחתאלאחתבקרסיםויהיהמשכןאחדפ ויעשיריעתעזיםלאהלעלהמשכןעשתיעשרהיריעתעשהאתם ארךהיריעההאחתשלשיםבאמהוארבעאמותרחבהיריעההאחתמדהאחתלעשתיעשרהיריעת ויחבראתחמשהיריעתלבדואתששהיריעתלבד ויעשללאתחמשיםעלשפתהיריעההקיצנהבמחברתוחמשיםללאתעשהעלשפתהיריעההחברתהשנית ויעשקרסינחשתחמשיםלחבראתהאהללהיתאחד ויעשמכסהלאהלערתאילםמאדמיםומכסהערתתחשיםמלמעלהס ויעשאתהקרשיםלמשכןעצישטיםעמדים עשראמתארךהקרשואמהוחציהאמהרחבהקרשהאחד שתיידתלקרשהאחדמשלבתאחתאלאחתכןעשהלכלקרשיהמשכן ויעשאתהקרשיםלמשכןעשריםקרשיםלפאתנגבתימנה וארבעיםאדניכסףעשהתחתעשריםהקרשיםשניאדניםתחתהקרשהאחדלשתיידתיוושניאדניםתחתהקרשהאחדלשתיידתיו ולצלעהמשכןהשניתלפאתצפוןעשהעשריםקרשים וארבעיםאדניהםכסףשניאדניםתחתהקרשהאחדושניאדניםתחתהקרשהאחד ולירכתיהמשכןימהעשהששהקרשים ושניקרשיםעשהלמקצעתהמשכןבירכתים והיותואמםמלמטהויחדויהיותמיםאלראשואלהטבעתהאחתכןעשהלשניהםלשניהמקצעת והיושמנהקרשיםואדניהםכסףששהעשראדניםשניאדניםשניאדניםתחתהקרשהאחד ויעשבריחיעצישטיםחמשהלקרשיצלעהמשכןהאחת וחמשהבריחםלקרשיצלעהמשכןהשניתוחמשהבריחםלקרשיהמשכןלירכתיםימה ויעשאתהבריחהתיכןלברחבתוךהקרשיםמןהקצהאלהקצה ואתהקרשיםצפהזהבואתטבעתםעשהזהבבתיםלבריחםויצףאתהבריחםזהב ויעשאתהפרכתתכלתוארגמןותולעתשניוששמשזרמעשהחשבעשהאתהכרבים ויעשלהארבעהעמודישטיםויצפםזהבוויהםזהבויצקלהםארבעהאדניכסף ויעשמסךלפתחהאהלתכלתוארגמןותולעתשניוששמשזרמעשהרקם ואתעמודיוחמשהואתוויהםוצפהראשיהםוחשקיהםזהבואדניהםחמשהנחשתפ ויעשבצלאלאתהארןעצישטיםאמתיםוחציארכוואמהוחצירחבוואמהוחציקמתו ויצפהוזהבטהורמביתומחוץויעשלוזרזהבסביב ויצקלוארבעטבעתזהבעלארבעפעמתיוושתיטבעתעלצלעוהאחתושתיטבעתעלצלעוהשנית ויעשבדיעצישטיםויצףאתםזהב ויבאאתהבדיםבטבעתעלצלעתהארןלשאתאתהארן ויעשכפרתזהבטהוראמתיםוחציארכהואמהוחצירחבה ויעששניכרביםזהבמקשהעשהאתםמשניקצותהכפרת כרובאחדמקצהמזהוכרובאחדמקצהמזהמןהכפרתעשהאתהכרביםמשניקצוותוקצותיו ויהיוהכרביםפרשיכנפיםלמעלהסככיםבכנפיהםעלהכפרתופניהםאישאלאחיואלהכפרתהיופניהכרביםפ ויעשאתהשלחןעצישטיםאמתיםארכוואמהרחבוואמהוחציקמתו ויצףאתוזהבטהורויעשלוזרזהבסביב ויעשלומסגרתטפחסביבויעשזרזהבלמסגרתוסביב ויצקלוארבעטבעתזהבויתןאתהטבעתעלארבעהפאתאשרלארבערגליו לעמתהמסגרתהיוהטבעתבתיםלבדיםלשאתאתהשלחן ויעשאתהבדיםעצישטיםויצףאתםזהבלשאתאתהשלחן ויעשאתהכליםאשרעלהשלחןאתקערתיוואתכפתיוואתמנקיתיוואתהקשותאשריסךבהןזהבטהורפ ויעשאתהמנרהזהבטהורמקשהעשהאתהמנרהירכהוקנהגביעיהכפתריהופרחיהממנההיו וששהקניםיצאיםמצדיהשלשהקנימנרהמצדההאחדושלשהקנימנרהמצדההשני שלשהגבעיםמשקדיםבקנההאחדכפתרופרחושלשהגבעיםמשקדיםבקנהאחדכפתרופרחכןלששתהקניםהיצאיםמןהמנרה ובמנרהארבעהגבעיםמשקדיםכפתריהופרחיה וכפתרתחתשניהקניםממנהוכפתרתחתשניהקניםממנהוכפתרתחתשניהקניםממנהלששתהקניםהיצאיםממנה כפתריהםוקנתםממנההיוכלהמקשהאחתזהבטהור ויעשאתנרתיהשבעהומלקחיהומחתתיהזהבטהור ככרזהבטהורעשהאתהואתכלכליהפ ויעשאתמזבחהקטרתעצישטיםאמהארכוואמהרחבורבועואמתיםקמתוממנוהיוקרנתיו ויצףאתוזהבטהוראתגגוואתקירתיוסביבואתקרנתיוויעשלוזרזהבסביב ושתיטבעתזהבעשהלומתחתלזרועלשתיצלעתיועלשניצדיולבתיםלבדיםלשאתאתובהם ויעשאתהבדיםעצישטיםויצףאתםזהב ויעשאתשמןהמשחהקדשואתקטרתהסמיםטהורמעשהרקחס ויעשאתמזבחהעלהעצישטיםחמשאמותארכווחמשאמותרחבורבועושלשאמותקמתו ויעשקרנתיועלארבעפנתיוממנוהיוקרנתיוויצףאתונחשת ויעשאתכלכליהמזבחאתהסירתואתהיעיםואתהמזרקתאתהמזלגתואתהמחתתכלכליועשהנחשת ויעשלמזבחמכברמעשהרשתנחשתתחתכרכבומלמטהעדחציו ויצקארבעטבעתבארבעהקצותלמכברהנחשתבתיםלבדים ויעשאתהבדיםעצישטיםויצףאתםנחשת ויבאאתהבדיםבטבעתעלצלעתהמזבחלשאתאתובהםנבובלחתעשהאתוס ויעשאתהכיורנחשתואתכנונחשתבמראתהצבאתאשרצבאופתחאהלמועדס ויעשאתהחצרלפאתנגבתימנהקלעיהחצרששמשזרמאהבאמה עמודיהםעשריםואדניהםעשריםנחשתוויהעמודיםוחשקיהםכסף ולפאתצפוןמאהבאמהעמודיהםעשריםואדניהםעשריםנחשתוויהעמודיםוחשקיהםכסף ולפאתיםקלעיםחמשיםבאמהעמודיהםעשרהואדניהםעשרהוויהעמדיםוחשוקיהםכסף ולפאתקדמהמזרחהחמשיםאמה קלעיםחמשעשרהאמהאלהכתףעמודיהםשלשהואדניהםשלשה ולכתףהשניתמזהומזהלשערהחצרקלעיםחמשעשרהאמהעמדיהםשלשהואדניהםשלשה כלקלעיהחצרסביבששמשזר והאדניםלעמדיםנחשתוויהעמודיםוחשוקיהםכסףוצפויראשיהםכסףוהםמחשקיםכסףכלעמדיהחצר ומסךשערהחצרמעשהרקםתכלתוארגמןותולעתשניוששמשזרועשריםאמהארךוקומהברחבחמשאמותלעמתקלעיהחצר ועמדיהםארבעהואדניהםארבעהנחשתוויהםכסףוצפויראשיהםוחשקיהםכסף וכלהיתדתלמשכןולחצרסביבנחשתס אלהפקודיהמשכןמשכןהעדתאשרפקדעלפימשהעבדתהלויםבידאיתמרבןאהרןהכהן ובצלאלבןאוריבןחורלמטהיהודהעשהאתכלאשרצוהיהוהאתמשה ואתואהליאבבןאחיסמךלמטהדןחרשוחשבורקםבתכלתובארגמןובתולעתהשניובששס כלהזהבהעשוילמלאכהבכלמלאכתהקדשויהיזהבהתנופהתשעועשריםככרושבעמאותושלשיםשקלבשקלהקדש וכסףפקודיהעדהמאתככרואלףושבעמאותוחמשהושבעיםשקלבשקלהקדש בקעלגלגלתמחציתהשקלבשקלהקדשלכלהעברעלהפקדיםמבןעשריםשנהומעלהלששמאותאלףושלשתאלפיםוחמשמאותוחמשים ויהימאתככרהכסףלצקתאתאדניהקדשואתאדניהפרכתמאתאדניםלמאתהככרככרלאדן ואתהאלףושבעהמאותוחמשהושבעיםעשהוויםלעמודיםוצפהראשיהםוחשקאתם ונחשתהתנופהשבעיםככרואלפיםוארבעמאותשקל ויעשבהאתאדניפתחאהלמועדואתמזבחהנחשתואתמכברהנחשתאשרלוואתכלכליהמזבח ואתאדניהחצרסביבואתאדנישערהחצרואתכליתדתהמשכןואתכליתדתהחצרסביב ומןהתכלתוהארגמןותולעתהשניעשובגדישרדלשרתבקדשויעשואתבגדיהקדשאשרלאהרןכאשרצוהיהוהאתמשהפ ויעשאתהאפדזהבתכלתוארגמןותולעתשניוששמשזר וירקעואתפחיהזהבוקצץפתילםלעשותבתוךהתכלתובתוךהארגמןובתוךתולעתהשניובתוךהששמעשהחשב כתפתעשולוחברתעלשניקצוותוקצותיוחבר וחשבאפדתואשרעליוממנוהואכמעשהוזהבתכלתוארגמןותולעתשניוששמשזרכאשרצוהיהוהאתמשהס ויעשואתאבניהשהםמסבתמשבצתזהבמפתחתפתוחיחותםעלשמותבניישראל וישםאתםעלכתפתהאפדאבניזכרוןלבניישראלכאשרצוהיהוהאתמשהפ ויעשאתהחשןמעשהחשבכמעשהאפדזהבתכלתוארגמןותולעתשניוששמשזר רבועהיהכפולעשואתהחשןזרתארכווזרתרחבוכפול וימלאובוארבעהטוריאבןטוראדםפטדהוברקתהטורהאחד והטורהשנינפךספירויהלם והטורהשלישילשםשבוואחלמה והטורהרביעיתרשיששהםוישפהמוסבתמשבצתזהבבמלאתם והאבניםעלשמתבניישראלהנהשתיםעשרהעלשמתםפתוחיחתםאישעלשמולשניםעשרשבט ויעשועלהחשןשרשרתגבלתמעשהעבתזהבטהור ויעשושתימשבצתזהבושתיטבעתזהבויתנואתשתיהטבעתעלשניקצותהחשן ויתנושתיהעבתתהזהבעלשתיהטבעתעלקצותהחשן ואתשתיקצותשתיהעבתתנתנועלשתיהמשבצתויתנםעלכתפתהאפדאלמולפניו ויעשושתיטבעתזהבוישימועלשניקצותהחשןעלשפתואשראלעברהאפדביתה ויעשושתיטבעתזהבויתנםעלשתיכתפתהאפדמלמטהממולפניולעמתמחברתוממעללחשבהאפד וירכסואתהחשןמטבעתיואלטבעתהאפדבפתילתכלתלהיתעלחשבהאפדולאיזחהחשןמעלהאפדכאשרצוהיהוהאתמשהפ ויעשאתמעילהאפדמעשהארגכלילתכלת ופיהמעילבתוכוכפיתחראשפהלפיוסביבלאיקרע ויעשועלשוליהמעילרמוניתכלתוארגמןותולעתשנימשזר ויעשופעמניזהבטהורויתנואתהפעמניםבתוךהרמניםעלשוליהמעילסביבבתוךהרמנים פעמןורמןפעמןורמןעלשוליהמעילסביבלשרתכאשרצוהיהוהאתמשהס ויעשואתהכתנתששמעשהארגלאהרןולבניו ואתהמצנפתששואתפאריהמגבעתששואתמכנסיהבדששמשזר ואתהאבנטששמשזרותכלתוארגמןותולעתשנימעשהרקםכאשרצוהיהוהאתמשהס ויעשואתציץנזרהקדשזהבטהורויכתבועליומכתבפתוחיחותםקדשליהוה ויתנועליופתילתכלתלתתעלהמצנפתמלמעלהכאשרצוהיהוהאתמשהס ותכלכלעבדתמשכןאהלמועדויעשובניישראלככלאשרצוהיהוהאתמשהכןעשופ ויביאואתהמשכןאלמשהאתהאהלואתכלכליוקרסיוקרשיובריחוועמדיוואדניו ואתמכסהעורתהאילםהמאדמיםואתמכסהערתהתחשיםואתפרכתהמסך אתארוןהעדתואתבדיוואתהכפרת אתהשלחןאתכלכליוואתלחםהפנים אתהמנרההטהרהאתנרתיהנרתהמערכהואתכלכליהואתשמןהמאור ואתמזבחהזהבואתשמןהמשחהואתקטרתהסמיםואתמסךפתחהאהל אתמזבחהנחשתואתמכברהנחשתאשרלואתבדיוואתכלכליואתהכירואתכנו אתקלעיהחצראתעמדיהואתאדניהואתהמסךלשערהחצראתמיתריוויתדתיהואתכלכליעבדתהמשכןלאהלמועד אתבגדיהשרדלשרתבקדשאתבגדיהקדשלאהרןהכהןואתבגדיבניולכהן ככלאשרצוהיהוהאתמשהכןעשובניישראלאתכלהעבדה ויראמשהאתכלהמלאכהוהנהעשואתהכאשרצוהיהוהכןעשוויברךאתםמשהפ וידבריהוהאלמשהלאמר ביוםהחדשהראשוןבאחדלחדשתקיםאתמשכןאהלמועד ושמתשםאתארוןהעדותוסכתעלהארןאתהפרכת והבאתאתהשלחןוערכתאתערכווהבאתאתהמנרהוהעליתאתנרתיה ונתתהאתמזבחהזהבלקטרתלפניארוןהעדתושמתאתמסךהפתחלמשכן ונתתהאתמזבחהעלהלפניפתחמשכןאהלמועד ונתתאתהכירביןאהלמועדוביןהמזבחונתתשםמים ושמתאתהחצרסביבונתתאתמסךשערהחצר ולקחתאתשמןהמשחהומשחתאתהמשכןואתכלאשרבווקדשתאתוואתכלכליווהיהקדש ומשחתאתמזבחהעלהואתכלכליווקדשתאתהמזבחוהיההמזבחקדשקדשים ומשחתאתהכירואתכנווקדשתאתו והקרבתאתאהרןואתבניואלפתחאהלמועדורחצתאתםבמים והלבשתאתאהרןאתבגדיהקדשומשחתאתווקדשתאתווכהןלי ואתבניותקריבוהלבשתאתםכתנת ומשחתאתםכאשרמשחתאתאביהםוכהנוליוהיתהלהיתלהםמשחתםלכהנתעולםלדרתם ויעשמשהככלאשרצוהיהוהאתוכןעשהס ויהיבחדשהראשוןבשנההשניתבאחדלחדשהוקםהמשכן ויקםמשהאתהמשכןויתןאתאדניווישםאתקרשיוויתןאתבריחיוויקםאתעמודיו ויפרשאתהאהלעלהמשכןוישםאתמכסההאהלעליומלמעלהכאשרצוהיהוהאתמשהס ויקחויתןאתהעדתאלהארןוישםאתהבדיםעלהארןויתןאתהכפרתעלהארןמלמעלה ויבאאתהארןאלהמשכןוישםאתפרכתהמסךויסךעלארוןהעדותכאשרצוהיהוהאתמשהס ויתןאתהשלחןבאהלמועדעלירךהמשכןצפנהמחוץלפרכת ויערךעליוערךלחםלפנייהוהכאשרצוהיהוהאתמשהס וישםאתהמנרהבאהלמועדנכחהשלחןעלירךהמשכןנגבה ויעלהנרתלפנייהוהכאשרצוהיהוהאתמשהס וישםאתמזבחהזהבבאהלמועדלפניהפרכת ויקטרעליוקטרתסמיםכאשרצוהיהוהאתמשהס וישםאתמסךהפתחלמשכן ואתמזבחהעלהשםפתחמשכןאהלמועדויעלעליואתהעלהואתהמנחהכאשרצוהיהוהאתמשהס וישםאתהכירביןאהלמועדוביןהמזבחויתןשמהמיםלרחצה ורחצוממנומשהואהרןובניואתידיהםואתרגליהם בבאםאלאהלמועדובקרבתםאלהמזבחירחצוכאשרצוהיהוהאתמשהס ויקםאתהחצרסביבלמשכןולמזבחויתןאתמסךשערהחצרויכלמשהאתהמלאכהפ ויכסהענןאתאהלמועדוכבודיהוהמלאאתהמשכן ולאיכלמשהלבואאלאהלמועדכישכןעליוהענןוכבודיהוהמלאאתהמשכן ובהעלותהענןמעלהמשכןיסעובניישראלבכלמסעיהם ואםלאיעלההענןולאיסעועדיוםהעלתו כיענןיהוהעלהמשכןיומםואשתהיהלילהבולעיניכלביתישראלבכלמסעיהם

==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/output/attack_results.json <==
{
  "voynich_A|m23|latin": {
    "index": 0.41562390235915936,
    "test_bits": -3.6334701046899496,
    "scrambled_bits": -4.027430041326568,
    "anchor_bits": -3.0795540062852056
  },
  "voynich_A|m23|latin_novowels": {
    "index": 0.5019471343263481,
    "test_bits": -3.368937481766727,
    "scrambled_bits": -3.5146587379778857,
    "anchor_bits": -3.224346778319568
  },
  "voynich_A|m23|italian": {
    "index": 0.12434560695767742,
    "test_bits": -4.750061682168322,
    "scrambled_bits": -4.982266962290086,
    "anchor_bits": -3.1148485162102215
  },
  "voynich_A|m23|german": {
    "index": 0.19059730816564296,
    "test_bits": -4.6300514861012,
    "scrambled_bits": -5.001520684323597,
    "anchor_bits": -3.0525466836018076
  },
  "voynich_A|m23|french": {
    "index": 0.20192347356203788,
    "test_bits": -4.649288221872754,
    "scrambled_bits": -5.036005780768283,
    "anchor_bits": -3.1208368701229543
  },
  "voynich_A|m23|english": {
    "index": 0.23610849792777866,
    "test_bits": -4.598209261171842,
    "scrambled_bits": -4.987744576087512,
    "anchor_bits": -3.3379296887181393
  },
  "voynich_A|m23|hebrew": {
    "index": 0.9117119382378758,
    "test_bits": -3.6251863081607434,
    "scrambled_bits": -3.898690167391692,
    "anchor_bits": -3.598700831111236
  },
  "voynich_A|m20|latin": {
    "index": 0.21478210818200613,
    "test_bits": -4.3007053471934595,
    "scrambled_bits": -4.634729141279844,
    "anchor_bits": -3.0795540062852056
  },
  "voynich_A|m20|hebrew": {
    "index": 0.25083676831766805,
    "test_bits": -4.176532317994909,
    "scrambled_bits": -4.370003348969843,
    "anchor_bits": -3.598700831111236
  },
  "voynich_A|m26|latin": {
    "index": 0.3593103264115729,
    "test_bits": -3.735369549599,
    "scrambled_bits": -4.10316273660959,
    "anchor_bits": -3.0795540062852056
  },
  "voynich_A|m26|hebrew": {
    "index": 0.7330564728250138,
    "test_bits": -3.687713961553693,
    "scrambled_bits": -3.932153870353156,
    "anchor_bits": -3.598700831111236
  },
  "voynich_B|m23|latin": {
    "index": 0.5083001304377062,
    "test_bits": -3.5712476189330378,
    "scrambled_bits": -4.0795412812168275,
    "anchor_bits": -3.0795540062852056
  },
  "voynich_B|m23|latin_novowels": {
    "index": 0.4636851386332676,
    "test_bits": -3.423054683261294,
    "scrambled_bits": -3.5948528359651517,
    "anchor_bits": -3.224346778319568
  },
  "voynich_B|m23|italian": {
    "index": 0.17191751543897058,
    "test_bits": -4.746967560192915,
    "scrambled_bits": -5.085810436565158,
    "anchor_bits": -3.1148485162102215
  },
  "voynich_B|m23|german": {
    "index": 0.18369768165964656,
    "test_bits": -4.738216972961166,
    "scrambled_bits": -5.117554036253385,
    "anchor_bits": -3.0525466836018076
  },
  "voynich_B|m23|french": {
    "index": 0.17252627527193004,
    "test_bits": -4.7935340004853275,
    "scrambled_bits": -5.142287316675884,
    "anchor_bits": -3.1208368701229543
  },
  "voynich_B|m23|english": {
    "index": 0.2400859862410162,
    "test_bits": -4.668729842098913,
    "scrambled_bits": -5.089180658282248,
    "anchor_bits": -3.3379296887181393
  },
  "voynich_B|m23|hebrew": {
    "index": 0.8352574839513892,
    "test_bits": -3.655943309974028,
    "scrambled_bits": -3.9461671697089873,
    "anchor_bits": -3.598700831111236
  },
  "voynich_B|m20|latin": {
    "index": 0.24150510814958834,
    "test_bits": -4.2299774299834265,
    "scrambled_bits": -4.596272755559399,
    "anchor_bits": -3.0795540062852056
  },
  "voynich_B|m20|hebrew": {
    "index": 0.28987016552975,
    "test_bits": -4.122872095656,
    "scrambled_bits": -4.336835238512652,
    "anchor_bits": -3.598700831111236
  },
  "voynich_B|m26|latin": {
    "index": 0.40097965819221076,
    "test_bits": -3.7277910639919876,
    "scrambled_bits": -4.161716017262097,
    "anchor_bits": -3.0795540062852056
  },
  "voynich_B|m26|hebrew": {
    "index": 0.8293717343215917,
    "test_bits": -3.6627163660195112,
    "scrambled_bits": -3.9738762726112316,
    "anchor_bits": -3.598700831111236
  },
  "ngram_ctl_B|m23|latin": {
    "index": 0.4798125130436564,
    "test_bits": -3.575382183873729,
    "scrambled_bits": -4.0327260644784,
    "anchor_bits": -3.0795540062852056
  },
  "ngram_ctl_B|m23|latin_novowels": {
    "index": 0.5571904151205405,
    "test_bits": -3.3523468310864923,
    "scrambled_bits": -3.513410197761512,
    "anchor_bits": -3.224346778319568
  },
  "ngram_ctl_B|m23|italian": {
    "index": 0.15001538074832946,
    "test_bits": -4.703261344942445,
    "scrambled_bits": -4.983603306303562,
    "anchor_bits": -3.1148485162102215
  },
  "ngram_ctl_B|m23|german": {
    "index": 0.2304494358875486,
    "test_bits": -4.557570301994768,
    "scrambled_bits": -5.0082643304711265,
    "anchor_bits": -3.0525466836018076
  },
  "ngram_ctl_B|m23|french": {
    "index": 0.17120053829575518,
    "test_bits": -4.698939818590495,
    "scrambled_bits": -5.024919849644342,
    "anchor_bits": -3.1208368701229543
  },
  "ngram_ctl_B|m23|english": {
    "index": 0.2386434136218245,
    "test_bits": -4.584023689306985,
    "scrambled_bits": -4.974605620710268,
    "anchor_bits": -3.3379296887181393
  },
  "ngram_ctl_B|m23|hebrew": {
    "index": 0.7597364254132825,
    "test_bits": -3.668286518366255,
    "scrambled_bits": -3.888323123523704,
    "anchor_bits": -3.598700831111236
  },
  "ngram_ctl_A|m23|latin": {
    "index": 0.42896738535834467,
    "test_bits": -3.6354962711129355,
    "scrambled_bits": -4.053127582597663,
    "anchor_bits": -3.0795540062852056
  },
  "ngram_ctl_A|m23|latin_novowels": {
    "index": 0.6560312868229288,
    "test_bits": -3.3222811230040885,
    "scrambled_bits": -3.5090655359645546,
    "anchor_bits": -3.224346778319568
  },
  "ngram_ctl_A|m23|italian": {
    "index": 0.17100283012475198,
    "test_bits": -4.664020323046897,
    "scrambled_bits": -4.983578426433923,
    "anchor_bits": -3.1148485162102215
  },
  "ngram_ctl_A|m23|german": {
    "index": 0.15351267209481612,
    "test_bits": -4.660642808789075,
    "scrambled_bits": -4.952275211336357,
    "anchor_bits": -3.0525466836018076
  },
  "ngram_ctl_A|m23|french": {
    "index": 0.15665704049862963,
    "test_bits": -4.65287390863429,
    "scrambled_bits": -4.937460844095724,
    "anchor_bits": -3.1208368701229543
  },
  "ngram_ctl_A|m23|english": {
    "index": 0.18843335317117196,
    "test_bits": -4.638136204302032,
    "scrambled_bits": -4.940024255645465,
    "anchor_bits": -3.3379296887181393
  },
  "ngram_ctl_A|m23|hebrew": {
    "index": 0.9346180727449646,
    "test_bits": -3.6162640411169122,
    "scrambled_bits": -3.8673256750557643,
    "anchor_bits": -3.598700831111236
  }
}

==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/output/differential_log.txt <==
H3_real        latin_holdout  index=0.544 bits=-3.824 scr=-4.716
H3_real        german         index=0.250 bits=-4.398 scr=-4.846
H3_ngram_ctl   latin_holdout  index=0.151 bits=-4.472 scr=-4.721
H3_ngram_ctl   german         index=0.159 bits=-4.566 scr=-4.852
done


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/output/differentials.json <==
{
  "description": "index(real synthetic cipher) - index(order-3 surrogate) per config and seed; m=22 classes; latin_holdout = right language, german = wrong language",
  "cipher_seed": "random.Random(20260809 + seed) per config",
  "surrogate_seed": "attack_voynich.ngram_generate(seed=7 + seed)",
  "attack_seed": "seed",
  "restarts": 8,
  "elapsed_seconds": 781.2000892162323,
  "summary": {
    "H3": {
      "n_seeds": 5,
      "seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "latin_holdout": {
        "differential_mean": 0.3314779448678486,
        "differential_min": 0.11201784640031409,
        "differential_max": 0.43698298544691294,
        "real_mean": 0.4760253242879597,
        "surrogate_mean": 0.14454737942011117
      },
      "german": {
        "differential_mean": 0.08721244695290653,
        "differential_min": 0.046661532575606124,
        "differential_max": 0.11876909633164756,
        "real_mean": 0.2440375414187032,
        "surrogate_mean": 0.15682509446579668
      }
    },
    "H2": {
      "n_seeds": 5,
      "seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "latin_holdout": {
        "differential_mean": 0.20801258820333884,
        "differential_min": 0.08832814886698992,
        "differential_max": 0.2512036218517296,
        "real_mean": 0.35134527508183344,
        "surrogate_mean": 0.14333268687849468
      },
      "german": {
        "differential_mean": 0.0868636774723297,
        "differential_min": 0.051471651769884,
        "differential_max": 0.13392254423724037,
        "real_mean": 0.22670264232392562,
        "surrogate_mean": 0.13983896485159591
      }
    },
    "H5": {
      "n_seeds": 5,
      "seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "latin_holdout": {
        "differential_mean": 0.29798865428373933,
        "differential_min": 0.2268903603513709,
        "differential_max": 0.3396084433800405,
        "real_mean": 0.40402412206708016,
        "surrogate_mean": 0.1060354677833408
      },
      "german": {
        "differential_mean": 0.10452648101015516,
        "differential_min": 0.08874562222881119,
        "differential_max": 0.11227102252106826,
        "real_mean": 0.21556598600751942,
        "surrogate_mean": 0.11103950499736423
      }
    },
    "H3mix": {
      "n_seeds": 5,
      "seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "latin_holdout": {
        "differential_mean": 0.13342910506009953,
        "differential_min": 0.08757326145257424,
        "differential_max": 0.21968585589441764,
        "real_mean": 0.20441691290365674,
        "surrogate_mean": 0.07098780784355721
      },
      "german": {
        "differential_mean": 0.06417689822442144,
        "differential_min": 0.04507063918365521,
        "differential_max": 0.1019559955877612,
        "real_mean": 0.16690428897954515,
        "surrogate_mean": 0.10272739075512374
      }
    },
    "H3rot": {
      "n_seeds": 5,
      "seeds": [
        0,
        1,
        2,
        3,
        4
      ],
      "latin_holdout": {
        "differential_mean": 0.5186420295493084,
        "differential_min": 0.4473880918686306,
        "differential_max": 0.6047680876200091,
        "real_mean": 0.6680676737591198,
        "surrogate_mean": 0.14942564420981141
      },
      "german": {
        "differential_mean": 0.1032234741023526,
        "differential_min": 0.0619866770517232,
        "differential_max": 0.12779564254045633,
        "real_mean": 0.25898127904395074,
        "surrogate_mean": 0.15575780494159813
      }
    }
  },
  "runs": [
    {
      "config": "H3",
      "seed": 0,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 119200,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.5439894164237481,
        "test_bits": -3.824306429400167,
        "scrambled_bits": -4.716291983483701,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.24972710883795488,
        "test_bits": -4.398164350306446,
        "scrambled_bits": -4.846050997239616,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.1509438206226316,
        "test_bits": -4.472477081012158,
        "scrambled_bits": -4.72063724956498,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.15890663049146247,
        "test_bits": -4.566315942732344,
        "scrambled_bits": -4.852310317471675,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.39304559580111653,
      "differential_german": 0.0908204783464924,
      "seconds": 121.15959095954895
    },
    {
      "config": "H3",
      "seed": 1,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 121075,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.46039393616713,
        "test_bits": -3.968603321828176,
        "scrambled_bits": -4.729680351991998,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.2461827729504634,
        "test_bits": -4.401971416094624,
        "scrambled_bits": -4.8426685912351815,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.16443449605495797,
        "test_bits": -4.452530198653879,
        "scrambled_bits": -4.723309152828979,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.16110267363324285,
        "test_bits": -4.542046895686769,
        "scrambled_bits": -4.828091992031802,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.295959440112172,
      "differential_german": 0.08508009931722055,
      "seconds": 122.37724494934082
    },
    {
      "config": "H3",
      "seed": 2,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120988,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.2933374699633073,
        "test_bits": -4.347775725844306,
        "scrambled_bits": -4.875452092735926,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.2540955721451097,
        "test_bits": -4.464380557925077,
        "scrambled_bits": -4.945327878618296,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.1813196235629932,
        "test_bits": -4.333605037996884,
        "scrambled_bits": -4.612008156350465,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.13532647581346213,
        "test_bits": -4.515584052098752,
        "scrambled_bits": -4.7445579775446065,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.11201784640031409,
      "differential_german": 0.11876909633164756,
      "seconds": 126.39990091323853
    },
    {
      "config": "H3",
      "seed": 3,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120199,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.5523325445719743,
        "test_bits": -3.775548636123682,
        "scrambled_bits": -4.637935891369004,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.22994435048399117,
        "test_bits": -4.397615457732167,
        "scrambled_bits": -4.799263008552809,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.11534955912506137,
        "test_bits": -4.530530728459213,
        "scrambled_bits": -4.7201112459566605,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.18328281790838505,
        "test_bits": -4.509985866699333,
        "scrambled_bits": -4.837055709559875,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.43698298544691294,
      "differential_german": 0.046661532575606124,
      "seconds": 120.1961739063263
    },
    {
      "config": "H3",
      "seed": 4,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 119594,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.530073254313639,
        "test_bits": -3.8415475077950916,
        "scrambled_bits": -4.70442330624745,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.24023790267599696,
        "test_bits": -4.4120105804725345,
        "scrambled_bits": -4.84187508213467,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.11068939773491174,
        "test_bits": -4.4840135020015675,
        "scrambled_bits": -4.659191761070941,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.14550687448243094,
        "test_bits": -4.492584251905942,
        "scrambled_bits": -4.737800227838222,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.41938385657872734,
      "differential_german": 0.09473102819356602,
      "seconds": 123.74818730354309
    },
    {
      "config": "H2",
      "seed": 0,
      "k": 64,
      "n_groups": 44,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 118918,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.37686340074792524,
        "test_bits": -4.170724305927493,
        "scrambled_bits": -4.832445443577538,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.2177318770769159,
        "test_bits": -4.560811833103684,
        "scrambled_bits": -4.980613423514429,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.15871495061442997,
        "test_bits": -4.5235224319071605,
        "scrambled_bits": -4.7964992034554506,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1662602253070319,
        "test_bits": -4.614018507930064,
        "scrambled_bits": -4.9253994270172,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.21814845013349526,
      "differential_german": 0.051471651769884,
      "seconds": 93.13448405265808
    },
    {
      "config": "H2",
      "seed": 1,
      "k": 64,
      "n_groups": 44,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120608,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.3723310432218026,
        "test_bits": -4.1284860335176745,
        "scrambled_bits": -4.752472587819444,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.23586333023586215,
        "test_bits": -4.470514309588355,
        "scrambled_bits": -4.90819330035719,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.13615156623556077,
        "test_bits": -4.561458699381013,
        "scrambled_bits": -4.7954910247790705,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.16003018226400348,
        "test_bits": -4.616469913367114,
        "scrambled_bits": -4.914426952086465,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.23617947698624184,
      "differential_german": 0.07583314797185867,
      "seconds": 92.44771194458008
    },
    {
      "config": "H2",
      "seed": 2,
      "k": 64,
      "n_groups": 44,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120660,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.40562382157753485,
        "test_bits": -4.017725785494619,
        "scrambled_bits": -4.659997225090222,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.2581138884413237,
        "test_bits": -4.337911741815535,
        "scrambled_bits": -4.785110534289377,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.1594205783992975,
        "test_bits": -4.510215778455916,
        "scrambled_bits": -4.782112661391951,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1510178112561046,
        "test_bits": -4.629141251193815,
        "scrambled_bits": -4.9095874890451405,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.24620324317823736,
      "differential_german": 0.1070960771852191,
      "seconds": 88.51801586151123
    },
    {
      "config": "H2",
      "seed": 3,
      "k": 64,
      "n_groups": 44,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 118845,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.25304998902643616,
        "test_bits": -4.509752864790237,
        "scrambled_bits": -4.995279581750043,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.19414266321922746,
        "test_bits": -4.709394074534243,
        "scrambled_bits": -5.108552523979443,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.16472184015944624,
        "test_bits": -4.458211896620622,
        "scrambled_bits": -4.73067780672102,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.12814769702178105,
        "test_bits": -4.638329683611413,
        "scrambled_bits": -4.871413244592268,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.08832814886698992,
      "differential_german": 0.06599496619744641,
      "seconds": 81.8258650302887
    },
    {
      "config": "H2",
      "seed": 4,
      "k": 64,
      "n_groups": 44,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 122538,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.3488581208354685,
        "test_bits": -4.19806487667811,
        "scrambled_bits": -4.798915252954614,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.22766145264629883,
        "test_bits": -4.5045876269379,
        "scrambled_bits": -4.932604267560664,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.09765449898373889,
        "test_bits": -4.874149375747915,
        "scrambled_bits": -5.068687568506591,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.09373890840905848,
        "test_bits": -4.950288070112118,
        "scrambled_bits": -5.1465805157051205,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.2512036218517296,
      "differential_german": 0.13392254423724037,
      "seconds": 91.60734796524048
    },
    {
      "config": "H5",
      "seed": 0,
      "k": 110,
      "n_groups": 110,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 121264,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.4377953650809649,
        "test_bits": -4.050583478534276,
        "scrambled_bits": -4.809050860856294,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.23166580323329,
        "test_bits": -4.482313354649523,
        "scrambled_bits": -4.913412277069381,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.09977717863644535,
        "test_bits": -4.5555565411396275,
        "scrambled_bits": -4.719480436061462,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1212672374706117,
        "test_bits": -4.598226996190175,
        "scrambled_bits": -4.811534601770699,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.33801818644451953,
      "differential_german": 0.1103985657626783,
      "seconds": 311.6832859516144
    },
    {
      "config": "H5",
      "seed": 1,
      "k": 110,
      "n_groups": 110,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120839,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.3991869411934772,
        "test_bits": -4.191952270195438,
        "scrambled_bits": -4.933017626166298,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.20876915106709965,
        "test_bits": -4.645896736656988,
        "scrambled_bits": -5.066307971099716,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.11248385050116123,
        "test_bits": -4.635912273469412,
        "scrambled_bits": -4.833542044445834,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.12002352883828846,
        "test_bits": -4.682245471587511,
        "scrambled_bits": -4.9045266414684505,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.286703090692316,
      "differential_german": 0.08874562222881119,
      "seconds": 317.27880597114563
    },
    {
      "config": "H5",
      "seed": 2,
      "k": 110,
      "n_groups": 110,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 121003,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.44956803935085793,
        "test_bits": -4.005252018181898,
        "scrambled_bits": -4.763748887313941,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.2127007602278392,
        "test_bits": -4.494449633968444,
        "scrambled_bits": -4.884001456483227,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.10995959597081745,
        "test_bits": -4.4473030866237995,
        "scrambled_bits": -4.616648290560854,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.10042973770677095,
        "test_bits": -4.593401193538281,
        "scrambled_bits": -4.765425126257805,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.3396084433800405,
      "differential_german": 0.11227102252106826,
      "seconds": 304.9908080101013
    },
    {
      "config": "H5",
      "seed": 3,
      "k": 110,
      "n_groups": 110,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 118836,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.28376161432962194,
        "test_bits": -4.260915325518588,
        "scrambled_bits": -4.730128783292715,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.19766525284043487,
        "test_bits": -4.505792586470116,
        "scrambled_bits": -4.863817986525065,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.05687125397825104,
        "test_bits": -4.664901300456991,
        "scrambled_bits": -4.760678023941863,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.0889383961266737,
        "test_bits": -4.680538560779102,
        "scrambled_bits": -4.839464132713898,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.2268903603513709,
      "differential_german": 0.10872685671376117,
      "seconds": 312.7592580318451
    },
    {
      "config": "H5",
      "seed": 4,
      "k": 110,
      "n_groups": 110,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 121529,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.4498086503804788,
        "test_bits": -3.9763993498183665,
        "scrambled_bits": -4.71204557150966,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.22702896266893316,
        "test_bits": -4.425297646343387,
        "scrambled_bits": -4.828487691018395,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.151085459830029,
        "test_bits": -4.46881655228413,
        "scrambled_bits": -4.716599545288425,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.12453862484447634,
        "test_bits": -4.621341387162742,
        "scrambled_bits": -4.844510039246415,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.2987231905504498,
      "differential_german": 0.10249033782445682,
      "seconds": 317.09167671203613
    },
    {
      "config": "H3mix",
      "seed": 0,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120019,
      "glyphs_surrogate": 120277,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.280705600710197,
        "test_bits": -4.456177650464351,
        "scrambled_bits": -4.994567182701733,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.15888726131078038,
        "test_bits": -4.760710139986473,
        "scrambled_bits": -5.083384379683604,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.061019744815779375,
        "test_bits": -4.859119572008603,
        "scrambled_bits": -4.974958071396431,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.10442457434574444,
        "test_bits": -4.86484832624926,
        "scrambled_bits": -5.0761636685402785,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.21968585589441764,
      "differential_german": 0.054462686965035936,
      "seconds": 125.0847179889679
    },
    {
      "config": "H3mix",
      "seed": 1,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120019,
      "glyphs_surrogate": 119496,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.20321159568217317,
        "test_bits": -4.531649262442904,
        "scrambled_bits": -4.9027475258541955,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.1682689452559555,
        "test_bits": -4.658915201329047,
        "scrambled_bits": -4.983902388748083,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.09250619854165856,
        "test_bits": -4.573772543512658,
        "scrambled_bits": -4.726390137799298,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1231983060723003,
        "test_bits": -4.591494557786238,
        "scrambled_bits": -4.8077301929887435,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.11070539714051461,
      "differential_german": 0.04507063918365521,
      "seconds": 124.18195819854736
    },
    {
      "config": "H3mix",
      "seed": 2,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120019,
      "glyphs_surrogate": 119877,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.19788067599797843,
        "test_bits": -4.637783480548881,
        "scrambled_bits": -5.02292798633934,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.15660540938451123,
        "test_bits": -4.806601281134261,
        "scrambled_bits": -5.132302253592347,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.07135433930847042,
        "test_bits": -4.667147513747522,
        "scrambled_bits": -4.789361879219634,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.09868744784748094,
        "test_bits": -4.722858011151871,
        "scrambled_bits": -4.905745469706603,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.12652633668950802,
      "differential_german": 0.057917961537030285,
      "seconds": 124.03031802177429
    },
    {
      "config": "H3mix",
      "seed": 3,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120019,
      "glyphs_surrogate": 118356,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.13687424220562616,
        "test_bits": -4.74495871337765,
        "scrambled_bits": -5.00952962515073,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.1765650102571845,
        "test_bits": -4.751021435041915,
        "scrambled_bits": -5.115216806437606,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.049300980753051914,
        "test_bits": -4.843932093754086,
        "scrambled_bits": -4.935582713512204,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.0746090146694233,
        "test_bits": -4.891914363887593,
        "scrambled_bits": -5.040212123879151,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.08757326145257424,
      "differential_german": 0.1019559955877612,
      "seconds": 121.84078001976013
    },
    {
      "config": "H3mix",
      "seed": 4,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120019,
      "glyphs_surrogate": 120407,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.20341244992230884,
        "test_bits": -4.505708966187112,
        "scrambled_bits": -4.870643706362852,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.1741948186892942,
        "test_bits": -4.65419053975797,
        "scrambled_bits": -4.992040274104663,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.08075777579882573,
        "test_bits": -4.7685444405294355,
        "scrambled_bits": -4.917187769075812,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1127176108406697,
        "test_bits": -4.811533355553837,
        "scrambled_bits": -5.0349895827769044,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.1226546741234831,
      "differential_german": 0.06147720784862451,
      "seconds": 126.11921715736389
    },
    {
      "config": "H3rot",
      "seed": 0,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 119276,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.6385087762221147,
        "test_bits": -3.6658131242100955,
        "scrambled_bits": -4.706585386410161,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.26560328771876096,
        "test_bits": -4.389809653594337,
        "scrambled_bits": -4.873446678971642,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.18443232769874227,
        "test_bits": -4.468270072788101,
        "scrambled_bits": -4.7829864463787075,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1601151883385159,
        "test_bits": -4.578816272435905,
        "scrambled_bits": -4.86978348517557,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.45407644852337237,
      "differential_german": 0.10548809938024506,
      "seconds": 124.12998700141907
    },
    {
      "config": "H3rot",
      "seed": 1,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120100,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.6789663615435235,
        "test_bits": -3.5820796352730766,
        "scrambled_bits": -4.651178614745816,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.24833338916253048,
        "test_bits": -4.3716637195949,
        "scrambled_bits": -4.807469699968595,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.1441454566649148,
        "test_bits": -4.493472795821564,
        "scrambled_bits": -4.732109783620332,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.18634671211080728,
        "test_bits": -4.456650254845057,
        "scrambled_bits": -4.778224674636322,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.5348209048786088,
      "differential_german": 0.0619866770517232,
      "seconds": 124.14623689651489
    },
    {
      "config": "H3rot",
      "seed": 2,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 119204,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.6984306643778387,
        "test_bits": -3.5648013778373198,
        "scrambled_bits": -4.695513998228227,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.25715403212866395,
        "test_bits": -4.380817834302333,
        "scrambled_bits": -4.840630900450633,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.14627404952191753,
        "test_bits": -4.435843813533098,
        "scrambled_bits": -4.668734604508019,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.1579348024717285,
        "test_bits": -4.521462954156478,
        "scrambled_bits": -4.796967750837938,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.5521566148559212,
      "differential_german": 0.09921922965693544,
      "seconds": 121.32032918930054
    },
    {
      "config": "H3rot",
      "seed": 3,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 120170,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.7084909858828328,
        "test_bits": -3.5307252725213276,
        "scrambled_bits": -4.634489756999812,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.25515888724963426,
        "test_bits": -4.367554091082705,
        "scrambled_bits": -4.818033825718818,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.10372289826282366,
        "test_bits": -4.647725852755798,
        "scrambled_bits": -4.829548776465592,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.13353116536723136,
        "test_bits": -4.6638776568303975,
        "scrambled_bits": -4.912199228302406,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.6047680876200091,
      "differential_german": 0.1216277218824029,
      "seconds": 123.72905397415161
    },
    {
      "config": "H3rot",
      "seed": 4,
      "k": 64,
      "n_groups": 66,
      "restarts": 8,
      "m": 22,
      "glyphs_real": 120072,
      "glyphs_surrogate": 119139,
      "identical_lines": 0,
      "real_latin_holdout": {
        "index": 0.6159415807692894,
        "test_bits": -3.696401289693411,
        "scrambled_bits": -4.690451206545734,
        "anchor_bits": -3.0765807553727678
      },
      "real_german": {
        "index": 0.268656798960164,
        "test_bits": -4.356281367487774,
        "scrambled_bits": -4.835204513786452,
        "anchor_bits": -3.0525466836018076
      },
      "surrogate_latin_holdout": {
        "index": 0.1685534889006588,
        "test_bits": -4.35139895362603,
        "scrambled_bits": -4.609834165225548,
        "anchor_bits": -3.0765807553727678
      },
      "surrogate_german": {
        "index": 0.14086115641970764,
        "test_bits": -4.490462296253915,
        "scrambled_bits": -4.726217503396052,
        "anchor_bits": -3.0525466836018076
      },
      "differential_latin_holdout": 0.4473880918686306,
      "differential_german": 0.12779564254045633,
      "seconds": 119.37347602844238
    }
  ]
}


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/output/ngram_ctl_log.txt <==
A: identical lines 0/1557; tokens 10729->10729; novel token types in gen: 2335/3388
B: identical lines 0/2478; tokens 22871->22871; novel token types in gen: 3588/5314
=== ngram_ctl_A: 1557 lines, 53182 glyphs
ngram_ctl_A  m=23 latin          index=0.429 bits=-3.635 scr=-4.053 anchor=-3.080
ngram_ctl_A  m=23 latin_novowels index=0.656 bits=-3.322 scr=-3.509 anchor=-3.224
ngram_ctl_A  m=23 italian        index=0.171 bits=-4.664 scr=-4.984 anchor=-3.115
ngram_ctl_A  m=23 german         index=0.154 bits=-4.661 scr=-4.952 anchor=-3.053
ngram_ctl_A  m=23 french         index=0.157 bits=-4.653 scr=-4.937 anchor=-3.121
ngram_ctl_A  m=23 english        index=0.188 bits=-4.638 scr=-4.940 anchor=-3.338
ngram_ctl_A  m=23 hebrew         index=0.935 bits=-3.616 scr=-3.867 anchor=-3.599
=== ngram_ctl_B: 2478 lines, 116728 glyphs
ngram_ctl_B  m=23 latin          index=0.480 bits=-3.575 scr=-4.033 anchor=-3.080
ngram_ctl_B  m=23 latin_novowels index=0.557 bits=-3.352 scr=-3.513 anchor=-3.224
ngram_ctl_B  m=23 italian        index=0.150 bits=-4.703 scr=-4.984 anchor=-3.115
ngram_ctl_B  m=23 german         index=0.230 bits=-4.558 scr=-5.008 anchor=-3.053
ngram_ctl_B  m=23 french         index=0.171 bits=-4.699 scr=-5.025 anchor=-3.121
ngram_ctl_B  m=23 english        index=0.239 bits=-4.584 scr=-4.975 anchor=-3.338
ngram_ctl_B  m=23 hebrew         index=0.760 bits=-3.668 scr=-3.888 anchor=-3.599
merged


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/output/validation_results.json <==
{
  "plain": {
    "latin_holdout": {
      "index": 0.988334455664778,
      "test_bits": -3.0930032211098397,
      "scrambled_bits": -4.484356103453805,
      "anchor": -3.0765807553727678
    },
    "german": {
      "index": 0.31126509081939774,
      "test_bits": -4.187063752675917,
      "scrambled_bits": -4.699794491069358,
      "anchor": -3.0525466836018076
    }
  },
  "H2": {
    "k": 64,
    "n_groups": 44,
    "nmi": 0.8374087578218324,
    "purity": 0.819331983805668,
    "latin_holdout": {
      "index": 0.37686340074792524,
      "test_bits": -4.170724305927493,
      "scrambled_bits": -4.832445443577538,
      "agreement": 0.836650922177238
    },
    "german": {
      "index": 0.2177318770769159,
      "test_bits": -4.560811833103684,
      "scrambled_bits": -4.980613423514429,
      "agreement": 0.09397960713750188
    }
  },
  "H3": {
    "k": 64,
    "n_groups": 66,
    "nmi": 0.8320764031902166,
    "purity": 0.8425671777478627,
    "latin_holdout": {
      "index": 0.50020340311549,
      "test_bits": -3.9283391748340377,
      "scrambled_bits": -4.780790877591926,
      "agreement": 0.8808021119250337
    },
    "german": {
      "index": 0.2495362505214035,
      "test_bits": -4.458597601021701,
      "scrambled_bits": -4.926122746931692,
      "agreement": 0.23414745013024704
    }
  },
  "H5": {
    "k": 110,
    "n_groups": 110,
    "nmi": 0.7205684433938009,
    "purity": 0.7169175627240143,
    "latin_holdout": {
      "index": 0.413935324485166,
      "test_bits": -4.025108761392547,
      "scrambled_bits": -4.6950506028969095,
      "agreement": 0.736505376344086
    },
    "german": {
      "index": 0.22849052174580362,
      "test_bits": -4.3986229377078985,
      "scrambled_bits": -4.797277360342226,
      "agreement": 0.17851254480286738
    }
  },
  "H3mix": {
    "k": 64,
    "n_groups": 66,
    "nmi": 0.7971941068453194,
    "purity": 0.8183843630399125,
    "latin_holdout": {
      "index": 0.2646715149487226,
      "test_bits": -4.507044372474831,
      "scrambled_bits": -5.021920350101389,
      "agreement": 0.8056588299617278
    },
    "german": {
      "index": 0.18911591569945688,
      "test_bits": -4.75645979987308,
      "scrambled_bits": -5.153849630916458,
      "agreement": 0.0548523783488245
    }
  },
  "H3rot": {
    "k": 64,
    "n_groups": 66,
    "nmi": 0.8977672625997801,
    "purity": 0.9035162950257289,
    "latin_holdout": {
      "index": 0.6750092931577433,
      "test_bits": -3.594995395377951,
      "scrambled_bits": -4.671748337370152,
      "agreement": 0.9262435677530018
    },
    "german": {
      "index": 0.26382094819783164,
      "test_bits": -4.362094753467884,
      "scrambled_bits": -4.831391200652787,
      "agreement": 0.0
    }
  }
}

==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/output/validation_results_archived_composite.json <==
{
  "H3mix": {
    "k": 64,
    "nmi": 0.7943065826900993,
    "purity": 0.814762330604664,
    "latin_holdout": {
      "index": 0.280705600710197,
      "test_bits": -4.456177650464351,
      "scrambled_bits": -4.994567182701733,
      "agreement": 0.776033569512279
    },
    "german": {
      "index": 0.15888726131078038,
      "test_bits": -4.760710139986473,
      "scrambled_bits": -5.083384379683604,
      "agreement": 0.19767489853477332
    }
  },
  "H3rot": {
    "k": 64,
    "nmi": 0.9110737383863297,
    "purity": 0.9210604854755272,
    "latin_holdout": {
      "index": 0.7454943655174591,
      "test_bits": -3.4689410498088846,
      "scrambled_bits": -4.618237368334839,
      "agreement": 0.9568742538798249
    },
    "german": {
      "index": 0.27165482265938207,
      "test_bits": -4.316265622505195,
      "scrambled_bits": -4.787601679802321,
      "agreement": 0.13115134633240483
    }
  },
  "plain": {
    "latin_holdout": {
      "index": 0.988,
      "test_bits": -3.093,
      "scrambled_bits": -4.484,
      "anchor": -3.077
    },
    "german": {
      "index": 0.311,
      "test_bits": -4.187,
      "scrambled_bits": -4.7,
      "anchor": -3.053
    }
  },
  "H2": {
    "nmi": 0.837,
    "purity": 0.819,
    "latin_holdout": {
      "index": 0.377,
      "agreement": 0.837
    },
    "german": {
      "index": 0.218,
      "agreement": 0.094
    }
  },
  "H3": {
    "nmi": 0.832,
    "purity": 0.843,
    "latin_holdout": {
      "index": 0.5,
      "agreement": 0.881
    },
    "german": {
      "index": 0.25,
      "agreement": 0.234
    }
  },
  "H5": {
    "nmi": 0.721,
    "purity": 0.717,
    "latin_holdout": {
      "index": 0.414,
      "agreement": 0.737
    },
    "german": {
      "index": 0.228,
      "agreement": 0.179
    }
  }
}

==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/run_differentials.py <==
#!/usr/bin/env python3
"""Real-minus-surrogate language-match differentials for the five synthetic
homophonic ciphers of validate_synthetics.py, over several seeds.

For each configuration (H2, H3, H5, H3mix, H3rot) and each seed s:

  1. build the synthetic ciphertext exactly as validate_synthetics.py does
     (make_tables + encipher + truncate), but with the cipher RNG re-seeded to
     ``20260809 + s`` immediately before the configuration is built, so that
     every (config, seed) cipher is reproducible on its own (seed 0 of H2 is
     therefore byte-identical to the H2 cipher of validate_synthetics.py, whose
     module RNG is fresh when H2 is built);
  2. build the matched order-3 surrogate of that ciphertext with
     attack_voynich.ngram_generate (seed 7 + s), i.e. the same negative control
     that attack_voynich.py applies to Voynichese;
  3. push both streams through the identical pipeline (BPE k -> 22 Brown
     classes -> near-bijective substitution attack, restarts=8, attack seed s)
     against the Latin held-out LM (right language) and the German LM (wrong
     language), and record the language-match index of each;
  4. differential = index(real) - index(surrogate), per language.

Output: output/differentials.json with per-seed values and per-config
mean/min/max of the differential (Latin and German).  Nothing else in
output/ is touched.

Usage (from this directory):
    python3 run_differentials.py [--seeds 0-4] [--restarts 8] [--workers 5]
"""
from __future__ import annotations

import argparse
import json
import os
import random
import sys
import time
from multiprocessing import Pool
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
import validate_synthetics as vs  # noqa: E402
from attack_lib import build_lms, match_index, pipeline_classes, truncate  # noqa: E402
from attack_voynich import ngram_generate  # noqa: E402

OUT = HERE / "output"
LANGS = ("latin_holdout", "german")
CIPHER_SEED_BASE = 20260809      # validate_synthetics.py module RNG seed
SURROGATE_SEED_BASE = 7          # attack_voynich.ngram_generate default seed
CONFIG_ORDER = ["H3", "H2", "H5", "H3mix", "H3rot"]   # priority order

_STATE: dict = {}


def _init_worker():
    """Per-process setup: LMs and the Caesar plaintext lines."""
    _STATE["lms"] = build_lms(list(LANGS))
    base = vs.caesar_lines()
    freq = vs.Counter(c for ln in base for w in ln for c in w)
    _STATE["base"] = base
    _STATE["letters"] = [c for c, _ in freq.most_common()]


def build_cipher(name: str, seed: int):
    """Synthetic ciphertext for config `name`, cipher RNG seeded per (config, seed)."""
    cfg = next(c for c in vs.CONFIGS if c[0] == name)
    _, n_var, lens, choice = cfg
    vs.rng = random.Random(CIPHER_SEED_BASE + seed)   # make_tables/encipher read vs.rng
    tab = vs.make_tables(_STATE["letters"], n_var, lens)
    clines, _prov = vs.encipher(_STATE["base"], tab, choice)
    clines = truncate(clines, vs.TARGET)
    n_groups = n_var * len(_STATE["letters"])
    k = 110 if n_groups > 80 else 64
    return clines, k, n_groups


def run_task(args):
    name, seed, restarts = args
    if not _STATE:
        _init_worker()
    t0 = time.time()
    clines, k, n_groups = build_cipher(name, seed)
    surrogate = ngram_generate(clines, seed=SURROGATE_SEED_BASE + seed)
    row = {"config": name, "seed": seed, "k": k, "n_groups": n_groups,
           "restarts": restarts, "m": 22,
           "glyphs_real": sum(len(w) for ln in clines for w in ln),
           "glyphs_surrogate": sum(len(w) for ln in surrogate for w in ln),
           "identical_lines": sum(a == b for a, b in zip(clines, surrogate))}
    for stream_name, lines in (("real", clines), ("surrogate", surrogate)):
        _segmap, ustream, maps = pipeline_classes(lines, k, [22])
        cm = maps[22]
        for lang in LANGS:
            lm, anchor = _STATE["lms"][lang]
            r = match_index(ustream, cm, 22, lm, anchor, restarts=restarts, seed=seed)
            row[f"{stream_name}_{lang}"] = {
                "index": r["index"], "test_bits": r["test_bits"],
                "scrambled_bits": r["scrambled_bits"], "anchor_bits": r["anchor_bits"],
            }
    for lang in LANGS:
        row[f"differential_{lang}"] = (row[f"real_{lang}"]["index"]
                                       - row[f"surrogate_{lang}"]["index"])
    row["seconds"] = time.time() - t0
    return row


def parse_seeds(text: str) -> list[int]:
    out = []
    for part in text.split(","):
        if "-" in part:
            a, b = part.split("-")
            out.extend(range(int(a), int(b) + 1))
        else:
            out.append(int(part))
    return out


def summarise(rows: list[dict]) -> dict:
    summary = {}
    for name in CONFIG_ORDER:
        sub = [r for r in rows if r["config"] == name]
        if not sub:
            continue
        entry = {"n_seeds": len(sub), "seeds": sorted(r["seed"] for r in sub)}
        for lang in LANGS:
            d = [r[f"differential_{lang}"] for r in sub]
            real = [r[f"real_{lang}"]["index"] for r in sub]
            sur = [r[f"surrogate_{lang}"]["index"] for r in sub]
            entry[lang] = {
                "differential_mean": sum(d) / len(d),
                "differential_min": min(d), "differential_max": max(d),
                "real_mean": sum(real) / len(real),
                "surrogate_mean": sum(sur) / len(sur),
            }
        summary[name] = entry
    return summary


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--seeds", default="0-4")
    ap.add_argument("--configs", default=",".join(CONFIG_ORDER))
    ap.add_argument("--restarts", type=int, default=8)
    ap.add_argument("--workers", type=int, default=5)
    ap.add_argument("--output", type=Path, default=OUT / "differentials.json")
    args = ap.parse_args()
    seeds = parse_seeds(args.seeds)
    configs = [c for c in CONFIG_ORDER if c in args.configs.split(",")]
    # priority: main configs over all seeds first, then the two variants
    tasks = [(c, s, args.restarts) for c in configs if c in ("H3", "H2", "H5") for s in seeds]
    tasks += [(c, s, args.restarts) for c in configs if c in ("H3mix", "H3rot") for s in seeds]
    print(f"{len(tasks)} tasks, {args.workers} workers", flush=True)

    rows: list[dict] = []
    started = time.time()

    def flush():
        args.output.parent.mkdir(exist_ok=True)
        payload = {
            "description": "index(real synthetic cipher) - index(order-3 surrogate) "
                           "per config and seed; m=22 classes; latin_holdout = right "
                           "language, german = wrong language",
            "cipher_seed": f"random.Random({CIPHER_SEED_BASE} + seed) per config",
            "surrogate_seed": f"attack_voynich.ngram_generate(seed={SURROGATE_SEED_BASE} + seed)",
            "attack_seed": "seed", "restarts": args.restarts,
            "elapsed_seconds": time.time() - started,
            "summary": summarise(rows),
            "runs": sorted(rows, key=lambda r: (CONFIG_ORDER.index(r["config"]), r["seed"])),
        }
        args.output.write_text(json.dumps(payload, indent=2, default=float) + "\n")

    def report(row):
        rows.append(row)
        print(f"{row['config']:6s} seed={row['seed']} "
              f"latin real={row['real_latin_holdout']['index']:.3f} "
              f"sur={row['surrogate_latin_holdout']['index']:.3f} "
              f"diff={row['differential_latin_holdout']:+.3f} | "
              f"german real={row['real_german']['index']:.3f} "
              f"sur={row['surrogate_german']['index']:.3f} "
              f"diff={row['differential_german']:+.3f} "
              f"({row['seconds']:.0f}s)", flush=True)
        flush()

    if args.workers > 1:
        with Pool(args.workers, initializer=_init_worker) as pool:
            for row in pool.imap_unordered(run_task, tasks):
                report(row)
    else:
        _init_worker()
        for task in tasks:
            report(run_task(task))
    flush()
    print("\nSUMMARY (differential = real - surrogate)")
    for name, entry in summarise(rows).items():
        for lang in LANGS:
            e = entry[lang]
            print(f"{name:6s} {lang:13s} n={entry['n_seeds']} "
                  f"mean={e['differential_mean']:+.3f} "
                  f"min={e['differential_min']:+.3f} max={e['differential_max']:+.3f} "
                  f"(real {e['real_mean']:.3f}, surrogate {e['surrogate_mean']:.3f})")
    print(f"wrote {args.output}")


if __name__ == "__main__":
    main()


==> anc/voynich_decipherment_repro_bundle/decipherment_attack_v6/validate_synthetics.py <==
#!/usr/bin/env python3
"""End-to-end validation of the BPE -> Brown -> substitution attack pipeline
on synthetic homophonic ciphers of Caesar (Latin), with ground truth.

Configs vary homophones per letter (2/3/5), group-length mix, and the
homophone-choice process (iid weighted vs deterministic rotation).
The attack LM is Cicero (different Latin text); German is the wrong-language
contrast.  Metrics: class/letter NMI, attacked-vs-truth mapping agreement,
and the language-match index.
"""
from __future__ import annotations
import json, math, random, sys
from collections import Counter, defaultdict
from pathlib import Path
import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from attack_lib import (letters_of, build_lms, pipeline_classes, class_arrays,
                        attack, heldout_bits, match_index, truncate)

rng = random.Random(20260809)
OUT = HERE / "output"
OUT.mkdir(exist_ok=True)
ALPH = "abcdefghijklmnopqrst"
TARGET = 120000


def caesar_lines(per_line=9):
    s = letters_of("latin")
    # rebuild rough word structure for line-making: split every ~6 letters is
    # wrong; instead re-read with word boundaries
    import re as _re
    from attack_lib import LM_DIR, _strip_gutenberg, _deaccent
    t = ""
    t = _strip_gutenberg((LM_DIR / "caesar_la.txt").read_text(
        encoding="utf-8", errors="replace"))
    t = _deaccent(t.lower()).replace("v", "u").replace("j", "i")
    words = _re.findall(r"[a-z]+", t)
    return [words[i:i + per_line] for i in range(0, len(words), per_line)]


def make_tables(letters, n_var, lens):
    used, tab = set(), {}
    for i, ch in enumerate(letters):
        L = lens(i)
        vs, tries = [], 0
        while len(vs) < n_var:
            tries += 1
            if tries > 2000:      # length class exhausted -> widen the group
                L += 1
                tries = 0
            g = "".join(rng.choice(ALPH) for _ in range(L))
            if g not in used:
                used.add(g)
                vs.append(g)
        tab[ch] = vs
    return tab


def encipher(lines, tab, choice):
    state = defaultdict(int)
    out_lines, prov = [], {}
    for ln in lines:
        row = []
        for w in ln:
            if w not in prov:
                prov[w] = []  # list of encodings used; store first only
            groups = []
            for ch in w:
                vs = tab[ch]
                if choice == "rot":
                    g = vs[state[ch] % len(vs)]
                    state[ch] += 1
                else:
                    weights = [0.6, 0.3, 0.1, 0.06, 0.04][:len(vs)]
                    g = rng.choices(vs, weights=weights)[0]
                groups.append((ch, g))
            row.append("".join(g for _, g in groups))
            prov[row[-1]] = [(ch, len(g)) for ch, g in groups]
        out_lines.append(row)
    return out_lines, prov


def unit_truth(segmap, prov, lines):
    """Majority underlying letter per unit occurrence, weighted by frequency."""
    wfreq = Counter(w for ln in lines for w in ln)
    joint = Counter()
    for w, f in wfreq.items():
        if w not in prov or w not in segmap:
            continue
        letters = []
        for ch, L in prov[w]:
            letters.extend([ch] * L)
        pos = 0
        for u in segmap[w]:
            span = letters[pos:pos + len(u)]
            pos += len(u)
            if span:
                maj = Counter(span).most_common(1)[0][0]
                joint[(u, maj)] += f
    return joint


def nmi_and_truth(joint, classmap):
    cj = Counter()
    for (u, ch), f in joint.items():
        if u in classmap:
            cj[(classmap[u], ch)] += f
    n = sum(cj.values())
    pc, pl = Counter(), Counter()
    for (c, ch), f in cj.items():
        pc[c] += f
        pl[ch] += f
    I = sum(f / n * math.log2((f / n) / (pc[c] / n * pl[ch] / n))
            for (c, ch), f in cj.items())
    HL = -sum(f / n * math.log2(f / n) for f in pl.values())
    gt_map = {}
    for c in pc:
        best = max(((f, ch) for (cc, ch), f in cj.items() if cc == c))
        gt_map[c] = best[1]
    purity = sum(max(f for (cc, ch), f in cj.items() if cc == c)
                 for c in pc) / n
    return I / HL, purity, gt_map, pc


CONFIGS = [
    ("H2", 2, lambda i: 2, "iid"),
    ("H3", 3, lambda i: 2, "iid"),
    ("H5", 5, lambda i: 2, "iid"),
    ("H3mix", 3, lambda i: 1 if i < 6 else 2 if i < 16 else 3, "iid"),
    ("H3rot", 3, lambda i: 2, "rot"),
]

if __name__ == "__main__":
    lms = build_lms(["latin_holdout", "german"])
    base = caesar_lines()
    letter_freq = Counter(c for ln in base for w in ln for c in w)
    letters = [c for c, _ in letter_freq.most_common()]
    results = {}

    # sanity row: plain Caesar letters attacked directly
    plain_units = [[c for w in ln for c in w] for ln in base]
    plain_units = truncate([[c for c in ln] for ln in plain_units], TARGET)
    cm = {c: i for i, c in enumerate(sorted({c for ln in plain_units for c in ln}))}
    row = {}
    for lang in ("latin_holdout", "german"):
        lm, anchor = lms[lang]
        r = match_index(plain_units, cm, len(cm), lm, anchor, restarts=6)
        row[lang] = dict(index=r["index"], test_bits=r["test_bits"],
                         scrambled_bits=r["scrambled_bits"], anchor=anchor)
        print(f"plain     {lang:12s} index={r['index']:.3f} "
              f"bits={r['test_bits']:.3f} scr={r['scrambled_bits']:.3f} "
              f"anchor={anchor:.3f}", flush=True)
    results["plain"] = row

    for name, n_var, lens, choice in CONFIGS:
        tab = make_tables(letters, n_var, lens)
        n_groups = n_var * len(letters)
        clines, prov = encipher(base, tab, choice)
        clines = truncate(clines, TARGET)
        k = 110 if n_groups > 80 else 64
        segmap, ustream, maps = pipeline_classes(clines, k, [22])
        classmap = maps[22]
        joint = unit_truth(segmap, prov, clines)
        nmi, purity, gt_map, pc = nmi_and_truth(joint, classmap)
        row = dict(k=k, n_groups=n_groups, nmi=nmi, purity=purity)
        for lang in ("latin_holdout", "german"):
            lm, anchor = lms[lang]
            r = match_index(ustream, classmap, 22, lm, anchor, restarts=8)
            # agreement between attacked letters and ground-truth majority
            agree = 0
            tot = sum(pc.values())
            for c, f in pc.items():
                if lm.alpha[r["mapping"][c]] == gt_map.get(c):
                    agree += f
            row[lang] = dict(index=r["index"], test_bits=r["test_bits"],
                             scrambled_bits=r["scrambled_bits"],
                             agreement=agree / tot)
            print(f"{name:9s} {lang:12s} NMI={nmi:.3f} pur={purity:.3f} "
                  f"index={r['index']:.3f} agree={agree/tot:.3f}", flush=True)
        results[name] = row

    (OUT / "validation_results.json").write_text(
        json.dumps(results, indent=2, default=float))
    print("done")


==> anc/voynich_decipherment_repro_bundle/voynich_calibration_sources/ZL3b.txt <==
#=IVTFF Eva- 2.0 M 5
# ZL transliteration file, updated from EVMT project
# Version 3b of 13/05/2025
#
<f1r>      <! $Q=A $P=A $F=a $B=1 $I=T $L=A $H=1 $C=1 $X=V>
# page 1
# text only
# Currier's Language A, hand 1
# There is a key-like sequence in the right margin apparently added after
# the main text was written. Unclear in Petersen copies, but seems to be
# the roman alphabet. It starts at the end of the second line and it
# is not well aligned with the rest of the lines: a,b,c,d,e,f,g,h,
# i, (j is missing) k, (l,m,n are not readable),o,p,q,r
# There is non-Voynich text at bottom of folio: the signature
# of Jacobus de Tepenecz
#
# At the end of the paragraphs there are further words (right justified)
# as if they were the name of the author in a quotation.
#
# Next to the end of the 1st line there is a thick non-Voynich symbol
# resembling an underlined 29 (commented as @254; )
# The 2nd and 3rd paragraphs start with thick non-Voynich symbols.
#
<f1r.1,@P0>       <%>fachys.ykal.ar.ataiin.shol.shory.[cth:oto]res.y.kor.sholdy<!@254;>
<f1r.2,+P0>       sory.ckhar.or,y.kair.chtaiin.shar.ase.cthar.cthar,dan
<f1r.3,+P0>       syaiir.sheky.or.ykaiin.shod.cthoary.cthes.daraiin.sy
<f1r.4,+P0>       soiin.oteey.oteo[s:r],roloty.cthiar,daiin.okaiin.or.okan
<f1r.5,+P0>       sair,y.chear.cthaiin.cphar.cfhaiin
<f1r.6,=Pt>       ydaraishy<$>
#
<f1r.7,*P0>       <%><!@252;>odar.{c'y}.shol.cphoy.oydar.sh.s.cfhoaiin.shodary
<f1r.8,+P0>       yshey.shody.okchoy.otchol.chocthy.os,chy.dain.chor.kos
<f1r.9,+P0>       daiin.shos.cfhol.shody
<f1r.10,=Pt>      dain.os.teody<$>
#
<f1r.11,*P0>      <%><!@253;>ydain.cphesaiin.ols.cphey.ytain.shoshy.cphodal,es
<f1r.12,+P0>      oksho.kshoy.otairin.oteol.okan.shodain.sckhey.daiin
<f1r.13,+P0>      shoy.ckhey.kodaiin.cphy.cphodaiils.cthey.sho.oldain.d
<f1r.14,+P0>      dain.oiin.chol.odaiin.chodain.chdy.ok[a:o]in.d?n.cthy.kod
<f1r.15,+P0>      daiin.shckhey.{ck}eo.r.char.shey.kol.chol.chol.kor.chal
<f1r.16,+P0>      sho.chol.shodan.kshy.kchy.d.or.chodaiin.sho.koeam
<f1r.17,+P0>      ycho.tchey.chekain.sheo,pshol.dydyd.cthy.dai[{cto}:@194;]y
<f1r.18,+P0>      yto.shol.she.kodshey.cphealy.dar,ain.dain.ckhyds
<f1r.19,+P0>      dchar.shcthaiin.okaiir.chey.@192;chy.@130;tol.cthols.dlo{ct}o
<f1r.20,+P0>      shok.chor.chey.dain.ckhey
<f1r.21,=Pt>      otol.daiiin<$>
#
<f1r.22,*P0>      <%>cpho.shaiin.shokcheey.chol.tshodeesy.shey.pydeey.cha.ro,dar
<f1r.23,+P0>      ydoin.chol.dain.cthal.dar.shear.kaiin.dar.shey.cthar
<f1r.24,+P0>      cho.?o.kaiin.shoaiin.okol.daiin.far.cthol.daiin.ctholdar
<f1r.25,+P0>      ycheey.okeey.oky.daiin.okchey.kokaiin.o?chol.k?dchy.dal
<f1r.26,+P0>      dcheo.shody.koshey.cthy.ok,chey.keey.keey,dal.chtor
<f1r.27,+P0>      ?eo?.chol.chok.choty.chotey
<f1r.28,=Pt>      dchaiin<$>
#
#
<f1v>      <! $Q=A $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=C>
# page 2
# herbal
# Currier's language A, hand 1
# Plant ID: uva lupi, aterpa belladonn[a], solatrum d[iv|w]ale, solanum nigrum=morella
# Ref: Fuchs p.398, Fischer p.17
# Same plant as f102r1[3,2] (Petersen, Stolfi)
# Two paragraphs of text, plant cutting through middle
#
<f1v.1,@P0>       <%>kchsy.chydaiin.ol<->o,l,tchey.char.cfhar,am
<f1v.2,+P0>       yteey.char.or.ochy<->dcho.lkody.okodar.chody
<f1v.3,+P0>       da,ckhy.ckhockhy.shy<->dksheey.cthy.kotchody.dal
<f1v.4,+P0>       dol.chokeo.dair.dam<->sochey.chokody<$>
#
<f1v.5,+P0>       <%>potoy.shol.dair.cphoal<->dar.chey.tody.otoaiin.shoshy
<f1v.6,+P0>       choky.chol.ctho,l,shol.okal<->dolchey.chodo.lol.chy.cthy
<f1v.7,+P0>       qo<!bar over o>.ol,choees.cheol.dol.cthey<->ykol.dol.dolo.ykol.do,lchiody<!corr?>
<f1v.8,+P0>       okolshol.kol,kechy.chol.ky<->chol.cthol.chody.chol.daiin
<f1v.9,+P0>       shor.okol.chol.dol,ky.dar<->shol.dchor.o,tcho.dar.[sh:{@209;h}]ody
<f1v.10,+P0>      taor.chotchey.dal.chody<->schody.pol.chodar<$>
#
#
<f2r>      <! $Q=A $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 3
# herbal
# Currier's language A, hand 1
# Plant ID: Cyanus segelis coeruleus (Kornblume), centaurea (cf. Holm)
# Two paragraphs, top one cut in many places. 1 label near plant leaf
#
<f2r.1,@P0>       <%>kydainy.ypchol.daiin.otchal<->ypchaiin.ckholsy
<f2r.2,+P0>       dorchory<->chkar.s<->shor.cthy.{cto}
<f2r.3,+P0>       qotaiin<->cthey.y<->chor.chy.ydy<->chaiin
<f2r.4,+P0>       {c'o}aiidy<->chtod,dy<->cphy.dals<->chokaiin.d
<f2r.5,+P0>       otochor.al<->shodaiin<->chol,dan<->ytchaiin.dan
<f2r.6,+P0>       saiin.dain,d<->dkol.sor<->ytoldy<->dchol.dchy.cthy
<f2r.7,+P0>       shor.ckhy.daiiny<->chol,dan<$>
#
<f2r.8,+P0>       <%>kydain.shaiin.qoy.s.shol.fodan<->yksh.olsheey.daiildy
<f2r.9,+P0>       dls,sho.kol.sheey.qokey.ykody.so<->chol,yky.dain.daiisol
<f2r.10,+P0>      qo'ky.cholaiin.shol.sheky.daiin<->cthey.keol.saiin.e'a'iin
<f2r.11,+P0>      ychain.dal.chy.dalor.shan.dan<->olsaiin.sheey.ckhor
<f2r.12,+P0>      okol.chy.chor.cthor.yor.an.chan<->saiin.chety.chyky.sal
<f2r.13,+P0>      sho.ykeey.chey.daiin.chcthy<$>
<f2r.14,@Lp>      ytoail
<f2r.15,@L0>      ios.an.on
#
#
<f2v>      <! $Q=A $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1 $X=O>
# page 4
# herbal
# Currier's language A, hand 1
# Plant ID: Collocasia, Egyptian lotus, Nymphoides Peltata (R. Zandbergen)
# Just 8 lines, all cut by plant
#
<f2v.1,@P0>       <%>kooiin.cheo,pchor.otaiin,odain.chor<->dair.shty
<f2v.2,+P0>       kcho,kchy.sho.shol.qotcho.loeees.qoty<->chor.daiin
<f2v.3,+P0>       otchy.chor.lshy.chol.chody.chodain<->chcthy.daiin
<f2v.4,+P0>       sho.cholo.cheor.chodaiin<$>
#
<f2v.5,+P0>       <%>kchor<!mark above o>.shy.daiiin.ch{cko}m<->s,shey.dor,chol,daiin
<f2v.6,+P0>       dor.chol.chor.chol.keol.chy.chty<->daiin.o,tchor.chan
<f2v.7,+P0>       daiin.chotchey.qoteeey.chokeos<->chees.chr.cheaiin
<f2v.8,+P0>       chokoishe.chor.cheol.chol.dolody<$>
#
#
<f3r>      <! $Q=A $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 5
# herbal
# Currier's language A, hand 1
# Plant ID: crassulatea (Cretan Dittany)
# 20 normal lines of text
#
<f3r.1,@P0>       <%>tsheos.qopal.chol.cthol.daimg
<f3r.2,+P0>       ycheor.chor.dam.qotcham.cham
<f3r.3,+P0>       ochor.qocheor.chol.daiin.cthy
<f3r.4,+P0>       schey.chor.chal.chag.cham.cho
<f3r.5,+P0>       qokol.chololy.s.cham.cthol
<f3r.6,+P0>       ychtaiin.chor.cthom.otaldam
<f3r.7,+P0>       otchol.qodaiin.chom.shom.damo
<f3r.8,+P0>       ysheor.chor.chol.oky.dago
<f3r.9,+P0>       sho.vor.sheoldam.otchody.ol
<f3r.10,+P0>      ydar.cholcthom<$>
#
<f3r.11,+P0>      <%>pcheol.shol.sols.sheol.shey
<f3r.12,+P0>      okadaiin.qokchor.qo,schodam.octhy
<f3r.13,+P0>      qokeey.qot,shey.qokody.qokshey.cheody
<f3r.14,+P0>      chor.qodair.okeey.qokeey<$>
#
<f3r.15,+P0>      <%>tsheoarom.shor.or.chor.olchsy.chom.otchom<->oporar
<f3r.16,+P0>      oteol.chol.s.cheol.ekshy.qokeom.qokol.daiin<->soleeg
<f3r.17,+P0>      soeom.okeom.yteody.qokeeodal.sam<$>
#
<f3r.18,+P0>      <%>pcheoldom.shodaiin.qopchor.qopol.opchol,qoty<->otolom
<f3r.19,+P0>      otchor.ol,cheor.qoeor.dair.qoteol.qosaiin<->chor.cthy
<f3r.20,+P0>      ycheor.chol.odaiin.chol.s.aiin.okol,or.am<$>
#
#
<f3v>      <! $Q=A $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 6
# Currier's language A, hand 1
# herbal
# Two paragraphs of text, left of plant picture
# Same root as f100v [1,1] (Petersen
#
<f3v.1,@P0>       <%>koaiin.cphor.qotoy.sha.ckhol.ykoaiin.s.oly
<f3v.2,+P0>       daiidy.qoteeol.okeeor.okor.olytol.dol,dar
<f3v.3,+P0>       okom.chol.shol.seees.chom.cheeykam.okai
<f3v.4,+P0>       qodar.ees.eey.kcheol.okal.do.r.chear,een
<f3v.5,+P0>       ychear.otchal.cho,r.char.ckh[a:y]
<f3v.6,+P0>       or.cheor.kor.chodaly.chom<$>
#
<f3v.7,+P0>       <%>tchor.otcham.chor.cfham.s
<f3v.8,+P0>       ykchy.kchom.chor.chckhol.oka
<f3v.9,+P0>       ytcheear.okeol.cthodoaly.chor.cthy
<f3v.10,+P0>      ochos.daiin.qokshol.daiim.chol.okary
<f3v.11,+P0>      sho.shockho.ckhy.tchor.chodaiin.chom
<f3v.12,+P0>      osh.chodair.ytchy.tchor.kcham.s
<f3v.13,+P0>      shar.shkaiin.qokchy.yty.cthal.chky
<f3v.14,+P0>      dain.sheam.y,keam<$>
#
#
<f4r>      <! $Q=A $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1 $X=C>
# page 7
# herbal
# Currier's language A, hand 1
# Plant ID: Hypericum; Centaurium Erythaea (O'Neill)
# Two paragraphs of text, flower cuts through top one
#
<f4r.1,@P0>       <%>kodalchy.chpady.sheol.ol,sheey.qotey<->doiin.chor.ytoy
<f4r.2,+P0>       dchor.shol.shol.cthol.shtchy.chaiin.@163;s<->choraiin.chom
<f4r.3,+P0>       otchol.chol.chy.chaiin.qotaiin<->daiin.shain
<f4r.4,+P0>       qotchol,chy.yty.daiin.okaiin.cthy<$>
#
<f4r.5,+P0>       <%>pydaiin.qotchy.dy,tydy
<f4r.6,+P0>       chor.shytchy.dytcheey
<f4r.7,+P0>       qotaiin.cthol.daiin.cthom
<f4r.8,+P0>       shor.shol.shol.cthy.cpholdy
<f4r.9,+P0>       daiin.ckhochy.tchy.kor,aiin
<f4r.10,+P0>      odal.shor.shyshol.cphaiin
<f4r.11,+P0>      qotchoiin.she[o:a]r.qoty
<f4r.12,+P0>      soiin.chaiin.chaiin
<f4r.13,+P0>      daiin.cthey<$>
#
#
<f4v>      <! $Q=A $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 8
# herbal
# Currier's language A, hand 1
# Plant ID: Convulvula Ipomea? (climbing plant)
# Two paragraphs, top one split by plant
#
<f4v.1,@P0>       <%>pchooiin.ksheo.kchoy.chopchy.dolds<->dlod
<f4v.2,+P0>       ol.chey.chy.cthy.shkchor.sheo.cheory<->choldy
<f4v.3,+P0>       sho.sho.chaiin.shaiin.daiin.qodaiin<->o,aram
<f4v.4,+P0>       qok[sh:ch]y.qocthy.choteol.daiin.cthey<->choaiin
<f4v.5,+P0>       shor.sheey.{cto}.otoiin.shey.qotchoiin<->chodain
<f4v.6,+P0>       ytchoy.shokchy.cphody<$>
#
<f4v.7,+P0>       <%>torchy.sheeor.chor.chokch[y:e].cphydy
<f4v.8,+P0>       oleeeb.chor.cthol.sho.otor.cthory
<f4v.9,+P0>       qooko,iiin,cheog.chcthy.shoky.daiin
<f4v.10,+P0>      otaiin.sheo.okeody.chol,chokeody
<f4v.11,+P0>      sho.kcheor.shody.shtaiin.qotol,daiin
<f4v.12,+P0>      qokey.sho.okeol.s,keey.shar,char,ody
<f4v.13,+P0>      shody.s.cheor.chokody.shodaiin.qoty
<f4v.14,+P0>      ochody.chy,key.chtody<$>
#
#
<f5r>      <! $Q=A $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 9
# herbal
# Currier's language A, hand 1
# Plant ID: [Herba] Paris, Indian Cucumber?
# Two paragraphs
#
<f5r.1,@P0>       <%>kchody.fchoy.chkoy.oaiin.oar,olsy.chody.dkshy,dy
<f5r.2,+P0>       ochey.okey.qokaiin.sho.ckhoy.cthey.chey.ok[a:y]{@131;o}s.otol
<f5r.3,+P0>       qoaiin.otan,chy.daiin.oteeeb.chocthy.otchy.qotchody
<f5r.4,+P0>       otain.sheody.chan.s.cheor.chocthy<$>
#
<f5r.5,+P0>       <%>tchy.shody.qoaiin.cholols.sho.qotcheo.daiin.shodaiin
<f5r.6,+P0>       sho.cheor,chey.qoeeey.qoykeeey.qoeor.cthy.shotshy.dy
<f5r.7,+P0>       qotoeey.keey.cheo,kchy.shody<$>
#
#
<f5v>      <! $Q=A $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 10
# herbal
# Currier's language A, hand 1
# Plant ID: Paretaria Urtica (O'Neill)
# Only one paragraph of text
#
<f5v.1,@P0>       <%>k,o,cheor.chor.ytchey.pshod.chols.chodaiin.ytoiiin.daiin
<f5v.2,+P0>       dchol.{c'y}.chol.otaiin.dain.cthor.chots.ychopordg
<f5v.3,+P0>       qotcho.ytor.daiin.daiin.otchor.daiin.q'o.darchor.do
<f5v.4,+P0>       qotor.shees.otol.ykoiin.shol,daiin.cthor.okch,y,taiin
<f5v.5,+P0>       shokeeol.chor.cheotol.otchol.daiin.dal.chol,chotaiin
<f5v.6,+P0>       otol.chol.dairodg<$>
#
#
<f6r>      <! $Q=A $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 11
# herbal
# Currier's language A, hand 1
# Plant ID: Asclepiades, but with wrong leaves (of Pediculum)
# One paragraph with 14 lines, plant cutting through
#
<f6r.1,@P0>       <%>foar.y.shol.cholor.cphol.chor.ch{ck}<->chopchol.otcham
<f6r.2,+P0>       daiin.chckhy.chor.chor.kar.cthy<->cthor.chotols
<f6r.3,+P0>       foeear.kshor.choky.os.cheoeees<->ykeor.ytaiin.dam
<f6r.4,+P0>       dar.cho,s.sheor.cho{ith}y.otcham<->yaiir.chy
<f6r.5,+P0>       t[a:o]r.okoiin.shees.ytaly.cthaiin<->odam
<f6r.6,+P0>       or.al.daiin.ckham.okom.cthaiin<->ydaiin
<f6r.7,+P0>       daiin.qodaiin.cho.s.chol.okaiin.s
<f6r.8,+P0>       ychol.ckhor.pchar.sheo.ckhaiin
<f6r.9,+P0>       dar.sheol.skaiiodar.otaiin.chory
<f6r.10,+P0>      tchor.ctheod.chy.shor.od,she.od
<f6r.11,+P0>      ychar.olchaj.ol.chokaiin
<f6r.12,+P0>      or.shol.cthom.chor.cthy
<f6r.13,+P0>      qocthol.[y:q]odaiin.cthy
<f6r.14,+P0>      ysho.taiin.y,kaiim<$>
#
#
<f6v>      <! $Q=A $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 12
# herbal
# Currier's language A, hand 1
# Plant ID: blackgum tree?, arctium? Bidens(sp?)kyptis (O'Neill),
# (castor oil busk, ricinus?)
# 21 lines in apparently two paragraphs
#
<f6v.1,@P0>       <%>koary,sar.[ch:{oh}]eekar<!funny o, @246;?>.qoor.shor.chapchy.s.chear.char.otchy
<f6v.2,+P0>       oees.chor.chckhy.qoekchar.chea[s:r].odaiiin.kchey.chor,chaiin
<f6v.3,+P0>       qoair.ckhy.chol.oechockhy.chekchoy.ckhy.okol<->rychos
<f6v.4,+P0>       y,shckhy.ytchoy.s.os.y.jajy.dchy.dey.okody<->ytody
<f6v.5,+P0>       dair.{c'ha},chodam.dam.okor.oty<->doldom<$>
#
<f6v.6,+P0>       <%>tchody.shocthol.cho{cthh}y.s
<f6v.7,+P0>       ychos.ychol.daiin.cthol.dol
<f6v.8,+P0>       ychor.chor.okchey.qokom
<f6v.9,+P0>       oeeo,dal.chor.cthom.s
<f6v.10,+P0>      qokchod.ychear.kchdy
<f6v.11,+P0>      lor.char.otam.ctho,m,dy
<f6v.12,+P0>      ytcho[s:r].shy.qokam.cthy
<f6v.13,+P0>      yodaiin.cthy.s.chor.oees.or
<f6v.14,+P0>      qokor.chol.cthol.tchalody
<f6v.15,+P0>      chockhy.s.or.chy.s,ain.ar
<f6v.16,+P0>      ochy.cthar.cth[a:o]r.cthy
<f6v.17,+P0>      y,chaies.ckhal.cthodam.dy
<f6v.18,+P0>      ytchocthol.ches.{ith}or
<f6v.19,+P0>      ocholy.kchos.chy.dor
<f6v.20,+P0>      dchor.choldar.okol.daiin
<f6v.21,+P0>      ycheor.chor.octham<$>
#
#
<f7r>      <! $Q=A $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 13
# herbal
# Currier's language A, hand 1
# Pland ID: Nymphaea alba
# 10 lines in two paragraphs, both cut by plant
#
<f7r.1,@P0>       <%>fchodaiin.shopchey.qko<->shey.qoos.sheey.charochy
<f7r.2,+P0>       dcheey.keo.r.shor.dold<->dchey.kchey.otchy.cheody
<f7r.3,+P0>       oeeees.cheodaiin.sheey<->ytcheey.qotchy.chald
<f7r.4,+P0>       qokcho.cho.lochey.daiin<->ychey.kchos.odaiin
<f7r.5,+P0>       oaiir<->otaiin<$>
#
<f7r.6,+P0>       <%>ksholo,chey.qotoees.chkoldy<->otchor.choaiin
<f7r.7,+P0>       dshoy.cthol.chol.otchol.dain<->shody.shol.chotchy
<f7r.8,+P0>       okchey.deeeese.choty.qokchy<->shol.keey.choty.dain
<f7r.9,+P0>       qokechy.ol,choiin.chol.cphey<->shckhy.chochy.kchod
<f7r.10,+P0>      s,chain.chor.daiin.chckhy<$>
#
#
<f7v>      <! $Q=A $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 14
# herbal
# Currier's language A, hand 1
# Plant ID: polygonum persicaria, potentilla silvestris, oculus christi
# 9 lines, two paragraphs, plant intrudes in bottom paragraph
#
<f7v.1,@P0>       <%>polyshy.shey.tchody.qopchy.otshol.dy.daiin.tshodody
<f7v.2,+P0>       chochy.cthy.daiin.qoky.ch{cphh}y.daiin.cthol.cthy.cthd
<f7v.3,+P0>       qokchy.dykchy.chkeey.kshy.ky.ty.dor.cheey.o,l,cheol,dy
<f7v.4,+P0>       choteeeb.oeear.choschy.dain.sho.kshy.shol.deees.dol
<f7v.5,+P0>       dchodaiin.qotchy.cheey.tcheey<$>
#
<f7v.6,+P0>       <%>kchor.sheod.sheodaiin.sho,daiin.oksho,lshol.dair.qos
<f7v.7,+P0>       okshodeeeb.chorcheor,odaiin.shotch[o:?]<->dol.dol.dor.aiin
<f7v.8,+P0>       qoteeeo.r.cho,cheeody.qotchey.tey<->o,kcho,r.daiin
<f7v.9,+P0>       sho.keeo.daiir.chokchy.dor.deol.dy<->dol,daiin<$>
#
#
<f8r>      <! $Q=A $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 15
# herbal
# Currier's language A, hand 1
# Plant ID: Praenanthes (O'Neill), Atriplex hastata (spinach?)(Voynich)
# Hedera Helix (RZ)
# last word(s) in each paragraph flushed to the right (signatures?)
#
<f8r.1,@P0>       <%>pshol.chor.otshal.chopy<->cph[o:a]l.chody.shy.cfhodar.shor
<f8r.2,+P0>       tchty.sh,kcheals.sho<->okche.do.dchy.dain.al
<f8r.3,+P0>       chodar.shy.sy<->chodaiin.shokchy.chor.dy
<f8r.4,+P0>       qotor.chor.chor.sheey<->dchol.shesed.chof.chy.dam
<f8r.5,+P0>       okchey.do.r.cheeey.dy.ky<->scho.chky.{ck}ooaiin.ch[y:a],taiin
<f8r.6,+P0>       tosh.{ck}cheey.koltoldy<->shy.choety.cheeody.sol
<f8r.7,+P0>       choto.kchoan.choor.dain
<f8r.8,=Pt>       dcho.dain<$>
#
<f8r.9,*P0>       <%>tchoep.sho.pcheey.pchey<->ofchey.dsheey.sholdaiin.shor
<f8r.10,+P0>      daiin.cheey.teeodan.dy<->cheocthy.oksheo.dol.dairg
<f8r.11,+P0>      shol.cheodaiin.daiin.do<->y,tchody.chot.choty.otariin
<f8r.12,+P0>      qo,chodaiin.shotokody<->chotol
<f8r.13,=Pt>      okokchodg<$>
#
<f8r.14,*P0>      <%>{c@132;h}o.{c@196;h}ey.shol.chofydy<->sho.chey.kshey.lody.cholal
<f8r.15,+P0>      dchey.ckhol.chol.chey.kc{cs}<->chy.{cto}daiin.dol.daiiir[{ih}:ch]y.ckhy
<f8r.16,+P0>      ychey.kch[e:o]kchy.chsey,kchy<->scheaiin.cthai{ih}ar.cthy.dar
<f8r.17,+P0>      chol.dchy.qokar.chl<->aiin.chean.{ck}y.char.chaiin
<f8r.18,+P0>      okar.cfhaiin.chaiin.{cl}<->daiin.chor.cha.rchealcham
<f8r.19,+P0>      sair.cheain.cphol.dar<->shol.kaiin.shol.kaiin.dai,kam
<f8r.20,+P0>      or.cho,kesey.shey.o.kal<->chal
<f8r.21,=Pt>      schol.saim<$>
#
#
<f8v>      <! $Q=A $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 16
# herbal
# Currier's language A, hand 1
# gathering mark 1: 13mg (Primus)
# end of quire I
# Plant ID: Silene
#
<f8v.1,@P0>       <%>{c@216;h}od.soo{c@196;h}<->sol.shol.otol.chol.opcheaiin.opydaiin.saiin
<f8v.2,+P0>       shcthal.sar<->chor.sheaiin.shor.chykchy.otaiin.{ct}y
<f8v.3,+P0>       qody.cheal.sy<->chory<->chear.shol.chaiin.shaiin.dolas
<f8v.4,+P0>       dshol.shol<->dol<->chean.cthar.shealy.daiin.chary
<f8v.5,+P0>       chol.chol.dar<->otchar.etaiin.cthol.dar
<f8v.6,+P0>       daiin.cthan<->ytchy.chey,kaiin.dain.ar
<f8v.7,+P0>       sho.kchol<->dar.shey.cthar.chotain.ry
<f8v.8,+P0>       okcholksh<->chol.chol.chol.cthaiin.dain
<f8v.9,+P0>       shol.orchl<->chokchy.chol.cthor.chaiin
<f8v.10,+P0>      scharchy<->oeesody.kchey.pchy.cpharom
<f8v.11,+P0>      sorain<$>
#
<f8v.12,+P0>      <%>pchar.cho.rol.dal<->shear.chchotaiin.chal.daiin
<f8v.13,+P0>      kchor.otchar.oky<->chokain.keoky.otorchy.satar
<f8v.14,+P0>      shor.okol.lokaiin<->shol.kol.char.cthey.tchy.ckham
<f8v.15,+P0>      or.chol.chan.ch{ck}y<->chor.cheain.char.cheeky.chor.ry
<f8v.16,+P0>      chor.cheor.chear<->oteey.dchor.chodey.cho.raiin
<f8v.17,+P0>      dain.chear.daiin<$>
#
#
<f9r>      <! $Q=B $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 17
# herbal
# Currier's language A, hand 1
# Plant ID: Chelidonium Majus, Sallkraut (sp?)
# last 3 words in last paragraph indented (signatures?)
#
<f9r.1,@P0>       <%>tydlo.choly.cthor.orchey.s.shy.odaiin.sary<->shor.cthy
<f9r.2,+P0>       oykeey.chol,ytaiin.okchody.toeoky.okoiin.dy<->or.chaiin
<f9r.3,+P0>       toiin.cphy.qotod.otaiin.cthy.okor.chey<->ctho,d.ram
<f9r.4,+P0>       [y:o]shy.chokcho.chcthod,shor.shaiin.otar,dor<->ytol.dayty
<f9r.5,+P0>       daiin.chor.sor.cthy.chokoiin.shol.dsholdy<->otchol.ot.dy<$>
#
<f9r.6,+P0>       <%>pshoain.cthoaiin.okaiir.{c@134;h}odoral.shar<->sy<->shydal.chdy
<f9r.7,+P0>       or.chol.chy,tchy.tchol.ytor.qotol.chyky<->chodar.aiin
<f9r.8,+P0>       qotcho.qokchy.cthey.koraiin.okain.d<->dal<->s.olshocth[y:g]
<f9r.9,+P0>       ocho,cthy.cho{cto}y.chodykchy.saiin,dchy<->daiin
<f9r.10,+Pc>      ytcha[s:r].oraiin.chkor<$>
#
#
<f9v>      <! $Q=B $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=C>
# page 18
# herbal
# Currier's language A, hand 1
# Plant ID: Herba Trinitatis, Freyschamkraut(sp?) (O'Neill)
# Viola Tricoloris, Jacca sive Flos Trinitatis
# RZ: Viola allright but all upside down
#
<f9v.1,@P0>       <%>fochor.oporody.opy.shor.daiin.qopchypcho.qofol.shol.cfhol.daiin
<f9v.2,+P0>       dchor.qoaiin.chkaiin.cthor.chol.chor.cphol.dy<->oty.qokaiin.dy
<f9v.3,+P0>       ykey.chor.ykaiin.daiin.cthy.otaiin.oky<->oeees.daiin
<f9v.4,+P0>       ytey,tch,y.kaiin.cthor.otol.oty.toldy<$>
#
<f9v.5,+P0>       <%>pchor.ypcheey.qotor.ypchy.olcfholy.t[o:e]<->ar<->chty.daiiin
<f9v.6,+P0>       odol.choy.ksheody.chody<->da[in:iin]<->otchy.cthod<->yko
<f9v.7,+P0>       qo.chol.chol.{ct}chy.daiin<->otal<->dor<->daim
<f9v.8,+P0>       soiin.daiin.qokcho.rokyd<->daly
<f9v.9,+P0>       daiin.chy.tor.chyty.dary<->ytoldy
<f9v.10,+P0>      oty.kchol.chol.chy.kyty
<f9v.11,+P0>      ychor.chshoty.oky,kaiin
<f9v.12,+P0>      chkaiin.ckhy.chor<$>
#
#
<f10r>     <! $Q=B $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 19
# herbal
# Currier's language A, hand 1
# Plant ID: Scabiosa
#
<f10r.1,@P0>      <%>pchocthy.shor.octhody.chorchy.pchodol.chopchal.ypch,kom
<f10r.2,+P0>      dchey.cthoor.char.chty.os,chair.otytchol.oky.daiin.etyd
<f10r.3,+P0>      qotor.o,tchy.daiin.chocthy.qotchy.chol.or.yty.dy.dy
<f10r.4,+P0>      sor.chaiin.chcthy.ctho,ckhy.or.aiin.chtchor.do[iir:iin].ody
<f10r.5,+P0>      qokchy.qotchol.chol.cthy<$>
#
<f10r.6,+P0>      <%>ycheor.cthy.chor.cthaiin.qoctholy.dy<->chy.taiin.shy
<f10r.7,+P0>      dchy.qokchol.y,kchaiin.yty.daiin.cth<->dain.dair,am
<f10r.8,+P0>      qotchor.chor.otol.chol.cholor<->chol.daiin.dar
<f10r.9,+P0>      oykchor.shor.chor.chy.kaiiin.dy<->chodaiin
<f10r.10,+P0>     oqot[o:a]r.otor.cfhy.cthor.osain<->ytoiin
<f10r.11,+P0>     @135;otchoshor.qoty.qotor.cthyd<->otar
<f10r.12,+P0>     @135;odaiin.daiin.qotchy.qotor<$>
#
#
<f10v>     <! $Q=B $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 20
# herbal
# Currier's language A, hand 1
# Plant ID: Hellebore? orientalis
#
<f10v.1,@P0>      <%>paiin,daiin.sheo.pcheey.qoty.daiin.cthor.otydy.sain
<f10v.2,+P0>      dain.daiin.ckhy.chcthor.choiin.qot.chodaiin.cthy.daiin
<f10v.3,+P0>      dsho.ytey.kchol.ol,ty.chol.dy<$>
#
<f10v.4,+P0>      <%>qotchytor.shoiin.daiin.qotchey.sh{cthh}y.ytor.dain
<f10v.5,+P0>      sho,ykeey.daiin.qotchy.qotor.chol.daiin.qokchy,ky
<f10v.6,+P0>      shoiin.chor.shcthy.qoty.qotoiin.qokol.chor,aiin
<f10v.7,+P0>      qokol.chy,ky.chol,cheky.daiin.dain.chckhan<$>
#
#
<f11r>     <! $Q=B $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 21
# herbal
# Currier's language A, hand 1
# Plant ID: Silene Aca[ul|nt]is (O'N)
#
<f11r.1,@P0>      <%>tshol.schoal.cfhy.shfydaiin.cphy.shey.tchody.shoyty
<f11r.2,+P0>      socthody.qodor,y.kshy.daiin.ytchy.ytchoky.kchol.daiin
<f11r.3,+P0>      qoty.chol.cthy.d[o:a]r.ykychy.choty.dain.chaiin.daiin.d[o:e]d
<f11r.4,+P0>      dchol.chy.kchy.dy.daiin<$>
#
<f11r.5,+P0>      <%>tchol.shor.shor.dky.{c'h@148;h}y.daiin.cthy.d,y,chodl,daiin
<f11r.6,+P0>      odl.d,s,y.otol.chaiin.ykchor.dair.chody.cthy.s.daiin
<f11r.7,+P0>      qotchy.okchol.cthy.dy<$>
#
#
<f11v>     <! $Q=B $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 22
# herbal
# Currier's language A, hand 1
# Plant ID: Leonotus or Leonarus
# G. Turner's pineapple
#
<f11v.1,@P0>      <%>poldchody.shcphy.shordy.qoty<->shol.cphar.dan,y
<f11v.2,+P0>      shol.dy.chckhy.shcthy.daiin.dam<->ykchy.dain.dchy
<f11v.3,+P0>      otchor.dy.kchy.tchy.[@152;:d]ar.qokchd<->oky.choldy,dy
<f11v.4,+P0>      qokchor.cholol{cr}.chyky.dchy.qoky<->ctho.tchey.tu
<f11v.5,*L0>      dd
<f11v.6,=P0>      soydy.qoteey.qot.chor.dy.ddy<->cthor.shy,arg
<f11v.7,+P0>      ycheor.ksho.dor.cthey.s,chold<$>
#
# Folio 12 is missing. Its stub is still visible.
#
#
<f13r>     <! $Q=B $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 23
# herbal
# Currier's language A, hand 1
# Plant ID: Tussilago petronitas, colto foot (all sp?)
#
<f13r.1,@P0>      <%>torshor.opchy.shol.dy.qopchy.shol.opchor.dypchy.dchg
<f13r.2,+P0>      dchol.chol.dol.shkchy.ydal.shy.ykchy.qot[?:ch]y.daiin.s.y
<f13r.3,+P0>      s,y.dchor.shaiin.oeees.ykor.chor.ytshy.ykchy.kchy.dar
<f13r.4,+P0>      qodchy.ytchy.otchor<$>
#
<f13r.5,+P0>      <%>shorodo.shy.tshy.kchol.dpchy,qopchy.otchol.cfholdy
<f13r.6,+P0>      tchor.dor.daiin.qotchol.okchy.okchor,oiin.chckhy.d
<f13r.7,+P0>      dchy.qoky.chol.dy.qo{kh}y.d,oldy<->okchor.doaiin
<f13r.8,+P0>      shochy.qokchy.torchy.k{chky}<->s.okchey.daiin
<f13r.9,+P0>      oldy.shey.chol.d[o:a]iin.ykoly<->okchal.daldy
<f13r.10,+P0>     sotchy.kchy.okorory<$>
#
#
<f13v>     <! $Q=B $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 24
# herbal
# Currier's language A, hand 1
# Plant ID: Crassulatea Fetthenne(sp?)
#
<f13v.1,@P0>      <%>koair.chtoiin.otchy.kchod.otol.otchy.octhos
<f13v.2,+P0>      oko.qokol.chodal.otchol.cphol.choty
<f13v.3,+P0>      qokchy.qokod.chy.otchy.cthody
<f13v.4,+P0>      o,l,s.chey.okos.oa[iin:in].okshy.qo{cky}
<f13v.5,+P0>      qoky.daiin<$>
#
<f13v.6,+P0>      <%>foldaiin.olcphy.shol.dy<->oty.shor.qotyd<->dairod
<f13v.7,+P0>      dain.okal.chy.qokchory<->dchy.kok[y:a]daiin<->shon
<f13v.8,+P0>      otchy.daiin.y,dain.ykol<->okchy.o,kald<->d,y,taiin
<f13v.9,+P0>      tchtod.otal.cthor.ytal<->y.cho,tal<->sho.qocthy
<f13v.10,+P0>     y,ol.chy.kchey.kchor.dal<$>
#
#
<f14r>     <! $Q=B $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 25
# herbal
# Currier's language A, hand 1
# Plant ID: Pfeilkraut - scorpion, Sagittaria
#
<f14r.1,@P0>      <%>pcho,daiin.chopol.shoiin.daiin.dain
<f14r.2,+P0>      o,ykeey.soiiin.chok.qokchy.da.okol
<f14r.3,+P0>      ydaiin.olchy.kchor.daiin.olol
<f14r.4,+P0>      ochkch[o:a]r.kol.shy.daiin.dorody
<f14r.5,+P0>      qokchol.dar.dalo.qotolo
<f14r.6,+P0>      ychol.oir.okor.choor.ockhy
<f14r.7,+P0>      otcho.dain.chckhy<$>
#
<f14r.8,+P0>      <%>soshy.@137;chol.shor.cheos.ykaiin.s
<f14r.9,+P0>      sody.chody.otchody.qotchy,koiin.sy<->sho.ty,dy
<f14r.10,+P0>     qotchor.chod.shoty.chody.dol,dy,dy<->okchydy
<f14r.11,+P0>     dchokchy.schol.dy.shey.dar.qoty<->ykeeyky
<f14r.12,+P0>     oeeeb.chey.keor.chey.tchyky<->chodalg
<f14r.13,+P0>     sodaiin.chy.kchy.kchy.ykeody<$>
#
#
<f14v>     <! $Q=B $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 26
# herbal
# Currier's language A, hand 1
# Plant ID: Osmodei (fern root)
#
<f14v.1,@P0>      <%>pdychoiin.yfodain.otyshy.dy.ypchor.daiin.kol.ydain
<f14v.2,+P0>      okchor.d,chytshy.oty.chy.cthy.otchy,ty.chol,daiin
<f14v.3,+P0>      ychy,dy.daiin.chcthy.y[k:t],ykaiin.dytchy.{ykhh}y.ky,dy
<f14v.4,+P0>      ytychy.ksho.ykshy.shokshor.yty.darody.dyoty,ds
<f14v.5,+P0>      okshy.daiin.okchor,chky.qotchy.daiin.cthor.oty
<f14v.6,+P0>      qoty.choky.cthy.chokchy.dy,dy,dy.chckhy.dchyd.n
<f14v.7,+P0>      oy,kshy.cho,ty.dydy,odyd.otchy.o.kchy.dshy.dardy
<f14v.8,+P0>      chokshor.daiin<->okshody.daiin<->dol.dair.dam
<f14v.9,+P0>      dykchy.ctholdg<->dchckhy<$>
#
#
<f15r>     <! $Q=B $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 27
# herbal
# Currier's language A, hand 1
# Plant ID: Saw/Some thistle?
#
<f15r.1,@P0>      <%>tshor.shey.tchaly<->shy.chtols.shey.daiin
<f15r.2,+P0>      otchor.qokchor.oly<->okor.shy.koly
<f15r.3,+P0>      qokaiin.qotchy,tydy<->daiin.chol.cthy
<f15r.4,+P0>      scheaiin.chodaiin.chl<->sol.ckhaiin.sal
<f15r.5,+P0>      qotchy.r,shor.cthy<->daiin.cthy.dy
<f15r.6,+P0>      dchy.ko,kaiin.chdy<->saiin.okear
<f15r.7,+P0>      daiin.shkaiin.cthy<->sho.keocthy
<f15r.8,+P0>      shocthy.tol,kaiin,s<->dain.ctholy
<f15r.9,+P0>      octhain.qokaiin.chos<->odaiin.cthl,s.y
<f15r.10,+P0>     ychain.ch{ckhh}y.okshy<->saiiin.dolchds
<f15r.11,+P0>     okaiin.otaiin.chl.sy<->chor.choross
<f15r.12,+P0>     qotor.shor.tcheor.chy<->cthaiin<->shan
<f15r.13,+P0>     ykshol.dor.sheey.cthy.dain<->sky<->shor,shoty
<f15r.14,+P0>     otcho.kchy.chol.daiin.{ith}ar<->ytol.dor.dom
<f15r.15,+P0>     qotchor.chaiin.chy,kol.daky<$>
#
#
<f15v>     <! $Q=B $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 28
# herbal
# Currier's language A, hand 1
# Plant ID: Herba Paris (liliacesus), Herba Mortis
# Leaves = Aconitum / Paris Quadrifolia (O'Neill)
#
<f15v.1,@P0>      <%>poror.orshy.choiin.dtchan.opchordy
<f15v.2,+P0>      @138;chor.or.oro.r,aiin.cthy.[?:t]ain,dar
<f15v.3,+P0>      cthor.daiin.qokor.okeor.okaiin
<f15v.4,+P0>      doiin.choky.shol.qoky.qotchod
<f15v.5,+P0>      otchor.chor.chor.ytchor.cthy.s
<f15v.6,+P0>      qotchey.choty.kaiin.otchy.r.aiin
<f15v.7,+P0>      {co}y.cho[iin:iir].sho.[?:s].chy.s.chy.tor.ols
<f15v.8,+P0>      ytchor.chor.ol.oiin.oty.shol.daiin
<f15v.9,+P0>      otchol,octhol.chol.chol.chody.kan
<f15v.10,+P0>     sor.chor.cthoiin.cthy.qokaiin
<f15v.11,+P0>     sol,oiin.cheor.chol.daiin.cthy
<f15v.12,+P0>     daiin.cthor.chol.chor<$>
#
#
<f16r>     <! $Q=B $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 29
# herbal
# Currier's language A, hand 1
# Plant ID: Canabis, Hemp, Ampfer(?)
#
<f16r.1,@P0>      <%>pocheody.qopchey.sykaiin.opchy,dor.ychy<->daiin.dy<->chor.orom
<f16r.2,+P0>      ychykchy.otey<!corr?>.kol.shor.ody.otody.qoy<->oeesordy
<f16r.3,+P0>      ydor.sheal.okchy.qoy,koiin.choky.ykair
<f16r.4,+Pc>      dainod.ychealod<$>
#
<f16r.5,*P0>      <%>tchor.chor.chs.y,kch.shocthy.opchy.ty,ky
<f16r.6,+P0>      oshaiin.dyky.oeees.deeeod.aiin.d,toaiin
<f16r.7,+P0>      daiin.dalchy.dyky.schy.s,aiin.doal.qoky
<f16r.8,+P0>      shotchy.ydain.yky.shody.otol.daiin
<f16r.9,+P0>      saiin.ytaiin<$>
#
<f16r.10,+P0>     <%>toror.dal[y:o],dal.opchy,fchol.ypcho{cfy}.okal
<f16r.11,+P0>     sokchy.qokol.choty.okchy.cthy.chy,kchy
<f16r.12,+P0>     dy,cho,kchy.shcthy.shtshy.sho.tchokyd
<f16r.13,+P0>     qok[{oh}:ch]or.dl.dy.shey<$>
#
#
<f16v>     <! $Q=B $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 30
# herbal
# Currier's language A, hand 1
# gathering  mark 2: 29
#
<f16v.1,@P0>      <%>pchroiin.otchor.chpchol.chpchey.s,pcho{ct}y
<f16v.2,+P0>      ytchor.y.ky,chokchy.qokchocthor.shory
<f16v.3,+P0>      ykchy.dy.choy.qoty.chy,kchy.koshet
<f16v.4,+P0>      dchol.chcthody.cphod.chotol.dal
<f16v.5,+P0>      ytchy.chyty.chor.chol.ytchy.dan
<f16v.6,+P0>      sor.ch,k[a:o]r.oty.chkar.chol.dairin<$>
#
<f16v.7,+P0>      <%>pchocthy.chypchy.qotchy.ch{cfhh}y.sy
<f16v.8,+P0>      daiin.chol.y.daiin.chcthy.qot,char.chor.sholo
<f16v.9,+P0>      dshy.okaiin.okaiin.chol.chor.cthor.ty.chody
<f16v.10,+P0>     qokchy.chy,dy.ykchy.chckhy.otain.cthor.[cth:{ith}]y
<f16v.11,+P0>     okytaiin.chkchy.saiin
<f16v.12,+P0>     daiin.yky.otor.chody
<f16v.13,+P0>     sokar.oaorar<$>
#
#
<f17r>     <! $Q=C $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=O>
# page 31
# herbal
# Currier's language A, hand 1
# has extraneous writing on top of page
# mull*av alhor lucz hev vellome o ***....
#
<f17r.1,@P0>      <%>fshody.daram.ydar,chog.opydy.ypod.chop.otchy.dody.oldckhy
<f17r.2,+P0>      ydair.choky.okshy.qodar.ckhody.dor.otchol.qodcthy.ods
<f17r.3,+P0>      chol.or.chy.qodam.okor.chor.okchom<$>
#
<f17r.4,+P0>      <%>tcho@154;.shol.qokol.qor.olaiin.opydg<->som.ypchy.ypaim
<f17r.5,+P0>      ychekchy.cthy.chor.shor.cphor.cphaldy<->dair.cthey.qody
<f17r.6,+P0>      tsho.qof,cho.qokcheor.cheteg<$>
#
<f17r.7,+P0>      <%>ksheo.qokchy.choldshy.zepchy<->d{c'a}<->opchordy
<f17r.8,+P0>      dchchy.dychear.schar.ykchy
<f17r.9,+P0>      soy.chckho.o.da[s:r].chypcham
<f17r.10,+P0>     dar.chear.dcheor.[s:?]ain.y.mol
<f17r.11,+P0>     otchol.cthar.okaiin.chol.daiiin
<f17r.12,+P0>     ychod,y.chotom<$>
#
<f17r.13,@Lx>     oteeeon.oiil
#
#
<f17v>     <! $Q=C $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 32
# herbal
# Currier's language A, hand 1
# Plant ID: Tamus communis, Polygonum dumetorum(sp?), Smilax,
# trachaia leaves (Dioscorides fol/25r)
#
<f17v.1,@P0>      <%>pchodol.chor.pchy.opydaiin.odal,dy
<f17v.2,+P0>      ycheey.keeor.cthodal.okol.odaiin.okal
<f17v.3,+P0>      oldaig.odaiin.okal.oldaiin.chockhol.olol
<f17v.4,+P0>      kchor.fchol.cphol.olcheol.ok[eee:eeee]y
<f17v.5,+P0>      ychol.chol.dolcheey.tchol.dar.ckhy
<f17v.6,+P0>      oekor.or.okaiin.or.otaiin,d
<f17v.7,+P0>      sor.chkeey.poiis.cheor.os.s.aiin
<f17v.8,+P0>      qokeey.kchar.ol.dy.choldaiin.sy
<f17v.9,+P0>      ycheol.shol.kchol.choltaiin.ol
<f17v.10,+P0>     oytor.okeor.okar.okol.daiir,a[r:m]
<f17v.11,+P0>     qokcheo.qokoiir.ctheol.chol
<f17v.12,+P0>     oy.choy.keaiin.chckhey.ol.chor
<f17v.13,+P0>     ykeor.chol.chol.cthol.chkor.sheol
<f17v.14,+P0>     olo.r.okeeol.chodaiin.okeol.tchory
<f17v.15,+P0>     ychor.cthy.che'eky.cheo.otor.oteol
<f17v.16,+P0>     okcheol.chol.okeol.cthol.otcheolom
<f17v.17,+P0>     qoain.[s:e']ar.she.dol.qopchaiin.cthor
<f17v.18,+P0>     otor.cheeor.ol.chol.dor.chr.or,eees
<f17v.19,+P0>     dain.chey.qoaiin.cthor.cholchom
<f17v.20,+P0>     ykeey.okeey.cheor.chol.sho.odaiin
<f17v.21,+P0>     oal.sheor.sholor.or.shecthy.cpheor.daiin
<f17v.22,+P0>     qokeee.dar.chey.keeor.cheeol.ctheey.cthy
<f17v.23,+P0>     chkeey.okeor.sh[a:o]r.okeom<$>
#
#
<f18r>     <! $Q=C $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 33
# herbal
# Currier's language A, hand 1
#
<f18r.1,@P0>      <%>pdrairdy.darod{cf}.yoar.ykchol.dar.om.chckhy<->octhor.dal
<f18r.2,+P0>      otshol.qokchol.chykchy.okchal.daiin.dy<->chol.dain
<f18r.3,+P0>      qokchor.chor.{c@139;h}{@246;k}ey.or,chey.qokchol.dy<->ytcharg
<f18r.4,+P0>      chor.[cth:{ith}]or.okeor.ykchol.okain<$>
#
<f18r.5,+P0>      <%>tchor.shor.cthaiin.cthol.chlol.chom
<f18r.6,+P0>      ychy.kchor.dair.ytol.chcthy.dar.dar.dal
<f18r.7,+P0>      oshor.shaiin.cthy.sholdy.doldy<->doldaiin
<f18r.8,+P0>      qokchor.ckhol.olody.okal,dy<->dary
<f18r.9,+P0>      chol.chcthal.okshal.chykald
<f18r.10,+P0>     dar.shor.qokchol.ol.ydaiin
<f18r.11,+P0>     sotchaiin.chokchy.chckhol.chor.g
<f18r.12,+P0>     ychair.cthol.daiin.qokchy.cthy
<f18r.13,+P0>     or.shaiin.cth[a:o]r.cthal.okal.dar
<f18r.14,+Pc>     ychekch,y.kchaiin<$>
#
#
<f18v>     <! $Q=C $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 34
# herbal
# Currier's language A, hand 1
# Same plant as f102r2[3,1] ? (FSG, Stolfi)
#
<f18v.1,@P0>      <%>told.shor.ytshy.otchdal.dchal.dchy.ytdg
<f18v.2,+P0>      qoeees.or.oaiin.shy@140;.okshy.qokchy.qokchy.s.g
<f18v.3,+P0>      orshy.qoky.qoky.chkchy.qokshy.qokam
<f18v.4,+P0>      qotchy.qokay.qokchy.ykcho.ydl.dar
<f18v.5,+P0>      ychoees.ykchy.qol.kchy.qotchol.daiir,om
<f18v.6,+P0>      qotor,chor.otchy.qokeees.chy.s.ar.ykar
<f18v.7,+P0>      ychol.dor.chod.qokol.daiin.qokol.dar.dy
<f18v.8,+P0>      tolol.sh.cphoy.daror.ddy.ytor.ykam
<f18v.9,+P0>      okchor.qotchy.qokchy.ytol.doky.dy
<f18v.10,+P0>     yk[o:a].dshy.dair.ykol.dom<!spots near dom><$>
#
#
<f19r>     <! $Q=C $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 35
# herbal
# Currier's language A, hand 1
# Same plant as f102v1[2,2] ? (Stolfi)
#
<f19r.1,@P0>      <%>pchor.qodchy.qotshy.dy.tchy.qotchy.qoky.daiin.dchydy
<f19r.2,+P0>      dshy.chor.y.tchy.chol.dytchy.chordy.daiin.dyty.@241;.cho@242;<!corr?>
<f19r.3,+P0>      oscheor.shy.tdaiin.chol.dor.yky
<f19r.4,+P0>      qokorar.daiin.chckhy.shy,kchor
<f19r.5,+P0>      otchy.tchy.qoky.daiin.@243;
<f19r.6,+P0>      yshor.shy.daiin.otytchy.daiin
<f19r.7,+P0>      qo'k.cho.ky.cthar.dor.chan.dar
<f19r.8,+P0>      or.chor.daky.dal.chor.dorl.shy
<f19r.9,+P0>      qotchor.dy.dor.y.tchy,kchy.shdaiin
<f19r.10,+P0>     daiin.cthor.chol.ykchor.chordy
<f19r.11,+P0>     qotchy.qolody.choldy.cthyd
<f19r.12,+P0>     ykchor.chor.daiin.daiinol
<f19r.13,+P0>     os,octhor.ytchor<$>
#
#
<f19v>     <! $Q=C $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 36
# herbal
# Currier's language A, hand 1
#
<f19v.1,@P0>      <%>pochaiin.cthor.chpcheos.opchey.py,kchy
<f19v.2,+P0>      qokchy.kchol.sor.qokchos.ykchy.darom
<f19v.3,+P0>      otchy.chol,daiin.qotol.ytol.daiiin
<f19v.4,+P0>      ytch.chcthy.qotol.daiin.daiin
<f19v.5,+P0>      qotchy.qoteey.daiin.doty.qot
<f19v.6,+P0>      ychoy.kchor.cthol.chocthy.s
<f19v.7,+P0>      ycho.[r:s].chaiin.cthor<$>
#
<f19v.8,+P0>      <%>toy.tchey,qo.dchol.qokchs.dom
<f19v.9,+P0>      ychor.oky.chor.yt[o:a]l.chol.oky,ddor
<f19v.10,+P0>     daiin.chor.daiin.qoko[r:n].y.okchan
<f19v.11,+P0>     qotol.d[o:a]r.okchor.daiin.cthor.otam
<f19v.12,+P0>     otch.okchodshy.daiin.or.otaiin.dai[s:r]
<f19v.13,+P0>     yees.ykchol.oty.ytor.ytar.ytchor.ytaiin
<f19v.14,+Pr>     otchol,cheaiin.cthol<$>
#
#
<f20r>     <! $Q=C $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1 $X=C>
# page 37
# herbal
# Currier's language A, hand 1
# Plant ID: Moss Polytrichum (O'Neill), cranberry
#
<f20r.1,@P0>      <%>kdchody.chopy.cheey.qotchol.qotoeey.dchor.chaiin
<f20r.2,+P0>      chod,ey.cthey.chotol.odaiir.qotchy.cthody.chodchy
<f20r.3,+P0>      qoteey.cho,chodaiin.sho.qochy.chey.tcheodal.daral
<f20r.4,+P0>      ochol.ol.teey.ot[o:a]lchey<$>
#
<f20r.5,+P0>      <%>pchocthy.chokoaiin.{cp}y.cheeeb.opchey.shosaiin.@243;
<f20r.6,+P0>      choees.okchor.qotol.cheey.daiin.chy.choiin.daiin
<f20r.7,+P0>      ocho,lshod.daiin.choteol.chol.dol.shol.otaiin
<f20r.8,+P0>      schodain.cheo.r.cheody<$>
#
<f20r.9,+P0>      <%>fchodees.shody.qotchey.qokchey.qocphy.chokoldy
<f20r.10,+P0>     ochoaiin.chor.sody.pchodaiin.chetody.choky.dchy.toy
<f20r.11,+P0>     dchod.qoteeody.ytchy.qo,tshey.dchaiin.chol,ody
<f20r.12,+P0>     shoiin.cheody.otchey.otchy.tchy.qoteey.daiin.dar
<f20r.13,+P0>     ochaiin.chor.chor,cheey.tchey<$>
#
#
<f20v>     <! $Q=C $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 38
# herbal
# Currier's language A, hand 1
#
<f20v.1,@P0>      <%>faiis,ar.okoy.shy,pofochey.opchy.qopy.choldy.opydy.cphy
<f20v.2,+P0>      sos.ykoiin.cheol.chol.choiin.checthy.otol.chol.chodaiin.oty
<f20v.3,+P0>      okchy.sho,kchol.shol.chcthy.qoty.chy.tolshy.qotchy
<f20v.4,+P0>      sho.or.aiin.shol.daiin<$>
#
<f20v.5,+P0>      <%>tshol.folchol.otor.shol.shor.fshodchy.otchy.chcphy.dy
<f20v.6,+P0>      doiiin.chockhy.da[n:r].cheo{ikh}y.shos.cheos.char.[{ith}:cth]aiin
<f20v.7,+P0>      shocthy.sho.cthy.daiin.sheoy.tey.s<->soaiin
<f20v.8,+P0>      shain.choraly.sho.ar.chy.daiin.d.s
<f20v.9,+P0>      ykchy.keody.cho.cthy.chol.shd.qoty.d@244;
<f20v.10,+P0>     shokaiin.chocthy.chol.daiin.chy.chor.ety
<f20v.11,+P0>     okoiin.chey.{@200;ph}ol.chory<$>
#
#
<f21r>     <! $Q=C $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 39
# herbal
# Currier's language A, hand 1
#
<f21r.1,@P0>      <%>pchor.o,eeockhy.o.fychey.ypchey.qopcheody.otaiin.chan
<f21r.2,+P0>      saiin.chcphy.oky,sheaiin.qotchol.oteos.sheey.cthy.daiin
<f21r.3,+P0>      qotol,shy.o.l.cheor.chy.qokchey.chey.keey.dy<$>
#
<f21r.4,+P0>      <%>pchofychy.daiin.cthain.o,tolosheey.qocthey.tolchory
<f21r.5,+P0>      ykeey.daiin.chosy.qokoiin.otol.chol.qotcheol.okeoaiin
<f21r.6,+P0>      dchor.y.kol,y,ky.chol.kol.qokeol.chol,ol.qoteeol.dady
<f21r.7,+P0>      shoeor.cheor.choke[o:a]dy.cho,cthor.shy<$>
#
<f21r.8,+P0>      <%>fcho,kshy.otor.sheol.ocphal.opsheas.cthodaiin.oty
<f21r.9,+P0>      okaiin.sho.tshaiin.chkaiin.sh,cthey.cthody.cthy.s
<f21r.10,+P0>     totchy.keor.chy,ky.qotaiin.qotchol.ty.ctheey.otaiin
<f21r.11,+P0>     shol.chol.shol.tchol.chcthy.otyky.shey.yteol.shody
<f21r.12,+P0>     ykeey.chor.sheey.ysheol.chor.chol.daiin.chkaiin<$>
#
#
<f21v>     <! $Q=C $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 40
# herbal
# Currier's language A, hand 1
#
<f21v.1,@P0>      <%>toldshy.chofchy.qofshey.shckhol.odaiin.shey.ckholy
<f21v.2,+P0>      oeeesoy.qokchy.chody.qotchy.qokchy.choty.tchol.daiin
<f21v.3,+P0>      qotol.keeees.chotchy.tcho.choty.chor.qotol.daiin.dal
<f21v.4,+P0>      sho.chodaiin.choty.chol.daiin.daiin.chty<->chtol
<f21v.5,+P0>      osho.deey.ctho.l.sho,cthy.daiin.dait.oky
<f21v.6,+P0>      sho.tsho.chotshol.chol.todaiin.daiin
<f21v.7,+P0>      ykcho.lchol.cho,l,chaiin.otchy.s.sheaiin
<f21v.8,+P0>      cho.l.kchochaiin<$>
#
#
<f22r>     <! $Q=C $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 41
# herbal
# Currier's language A, hand 1
#
<f22r.1,@P0>      <%>pol.olshy.fcholy.shol.dpchy.oty.okoly.daiin.opchy,s.ocphy
<f22r.2,+P0>      ol.oiin.shol.o.kor.qokchol.daiin.okaiin.cthor.dain.ckhy.dom
<f22r.3,+P0>      qokol.dykaiin.o,kchy.daiin.cthol.ctholo.dar.shain<$>
#
<f22r.4,+P0>      <%>pchaiin.ofchy.daiin.cfhy.doroiin.ypchol.sy<->schor.daiin
<f22r.5,+P0>      ol.daiin.qokchy.dar.daiin.chor.oldor.oky<->y,choldchy
<f22r.6,+P0>      y.chokshchy.cth[eeb:een]<$>
#
<f22r.7,+P0>      <%>kchol.shol.dsheor.{c'@162;@136;}.chdoly.ytaiin.ol<->otchy.cphal
<f22r.8,+P0>      dchor.oty.daiin.ctholy.qoky.chotaiin.chocthy<->do[@203;:l]iin.dchor
<f22r.9,+P0>      odaiin.dain.cthy.ctheo,r.o[r:in]aiino<$>
#
<f22r.10,+P0>     <%>kchol.chor.daiin.cthoiin.dchor.chey.qokol,dy<->opchol.oldam
<f22r.11,+P0>     do[iin:iir].yckhody.qokchy.oky.otoldy.yty.dol.or<->d[ch:a]chy.daiin
<f22r.12,+P0>     odchaiin.cthy.okchy.kchy.dchol.daiin<->ydaiin
<f22r.13,+P0>     dchor.dy,dain.qockhy.ykol,okain<$>
#
#
<f22v>     <! $Q=C $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 42
# herbal
# Currier's language A, hand 1
#
<f22v.1,@P0>      <%>pysaiinor.ofchar.oky.tchy.otdy<->sor.shy.qo'd
<f22v.2,+P0>      daiin.y,kaiin.qotchy.kchy.[o:y]tchyd<->dshor.ychy
<f22v.3,+P0>      qoky.kchorl.otchy.cthy.otchyky<->ytchol.otam
<f22v.4,+P0>      otchaiin.shoty.qoky<->saiin<->odaiin.ytaiin
<f22v.5,+P0>      dor.y,kcheor.daiin<$>
#
<f22v.6,+P0>      <%>fshor.shy,tchor.otaiin
<f22v.7,+P0>      ychor.chor.qokchol.chory
<f22v.8,+P0>      qotchy.cthy.qokol.daiin.dam
<f22v.9,+P0>      okshor.shody.chol.tchol.otaiin,daiin
<f22v.10,+P0>     qokchy.daiin.s<->or.ytal
<f22v.11,+P0>     sokaiin.oty.dy
<f22v.12,+P0>     ychky.daiin.cthy
<f22v.13,+P0>     okchain.chkoldy.shotoly
<f22v.14,+P0>     qotch[y:?].olshly.shol.daiin
<f22v.15,+P0>     sho.cthy.chocthy.qokchy.dory
<f22v.16,+Pc>     saiinchy.daldalol<$>
#
#
<f23r>     <! $Q=C $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 43
# herbal
# Currier's language A, hand 1
# Same plant as f102r2[3,1] (FSG, GL)
#
<f23r.1,@P0>      <%>pydchdom.chy.fcholdy.oty.otchol,shy.opyaiin.y',yfchy.daiin.ololdy.dal
<f23r.2,+P0>      to.ar.chor.daiin.chk,dain.otchy.lolchor.daiin.dam.okchol.dain,g
<f23r.3,+P0>      dchar.ykor.y,kaiin.daiin.cth[?:o].g<$>
#
<f23r.4,+P0>      <%>qokoldy.okaiir.ykaiil,g.qokeey.ofchol.dain.yfchor.olfchor.otchald
<f23r.5,+P0>      ychor.qokchol.ytym.chol.da[ir:in].chol.ar.ol.ol.dol.dain<$>
#
<f23r.6,+P0>      <%>tshol.y,kor.qokaiin.yky.dar.okol.dchey.daiidal.dam.ytcho.ldals
<f23r.7,+P0>      okar.olchar.shaiin.qokchol.dar.qokchol.dairo.r.ol.daiin.alg
<f23r.8,+P0>      qokshy.char.daiir.qokaiin.olol.qoaiin.ykchy.s<->dal.okchy
<f23r.9,+P0>      okol,ok,shy.qokol,dy<->dal.[d:j]she.qokeees.y.oly<->daiin.dal
<f23r.10,+P0>     q[o:y]k.okaiin.chkchy,s<->yteain.odal.chal,dy<->dar.ykain
<f23r.11,+P0>     ykyk[a:o].dalory<$>
#
#
<f23v>     <! $Q=C $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 44
# herbal
# Currier's language A, hand 1
#
<f23v.1,@P0>      <%>podairol.odaiiily.sho,al,dy.opchol.otol.ol.chcphy.qotchar.s
<f23v.2,+P0>      qot{co}tor.chy.okchaldy.qokchey.dol<->otchol.chal.otchg
<f23v.3,+P0>      ycho.okaiin.okeol.eees.o,l.daiin.okeeor<->daiin.qotcholg
<f23v.4,+P0>      okchey.dair.sholol.ol,dal<->otchor,[d:g]ar
<f23v.5,+P0>      dor,chear.shor.dol.oaldary<$>
#
<f23v.6,+P0>      <%>tshol.shor.shkshy.okol.daiin<->otshor.olsar
<f23v.7,+P0>      otor.oiin.sho.shol.qokol.daiin<->sol.daiin.ylg
<f23v.8,+P0>      qokaiin.dain.qokor.okal,g.dam<->chor.olol.dam
<f23v.9,+P0>      otshy.dal.dar.oldar.ar.or<->qoto.l,chees.g
<f23v.10,+P0>     dor.chy.kshol.chol.ctho[?:l]<->otol.oloiir
<f23v.11,+P0>     y,okaiin.doroiin.olols.oiin<->ol.cheeb.ols
<f23v.12,+P0>     ol,aiios.oloro.eeeoly<$>
#
#
<f24r>     <! $Q=C $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 45
# herbal
# Currier's language A, hand 1
#
<f24r.1,@P0>      <%>por,or,y.chor.opchar.she.cheol.daiin.or
<f24r.2,+P0>      qotaiin.char.odaiin.okai{ikh}al.oky
<f24r.3,+P0>      ycthar.cthal.okol.qotar.ckhy
<f24r.4,+P0>      or.chckhaly.cthar.eeor.chees.da
<f24r.5,+P0>      qodar.cho.r.chey.cthy.cthe.keom
<f24r.6,+P0>      oeeeos.cthor.otal.qocthol.qoky
<f24r.7,+P0>      q@145;kar.chtar.s.cheor.cthol.qodol
<f24r.8,+P0>      ychor.s.om.qoear.daiin.qokeol
<f24r.9,+P0>      odaiin.ckham.qodai{ikh}y.dol.dal
<f24r.10,+P0>     q[?:e]or.cfhar.chor.s.am.chotaiin.dy
<f24r.11,+P0>     sar.cheoiees.okeem.cheor.qokain
<f24r.12,+P0>     qokchy.qotchy.tol.tod.ckhy
<f24r.13,+P0>     oees.ol.s.chey.chcth.s,ar
<f24r.14,+P0>     qor.cheey.qod.char.cthal
<f24r.15,+P0>     ockhoees.oeees.ol.dal.s
<f24r.16,+P0>     sham.okeal.dal.dam.dal
<f24r.17,+P0>     sshey.otam.sham.cthoj.oky
<f24r.18,+P0>     ycheol.chol.daiin.chol.s
<f24r.19,+P0>     yol.kol.chol.shom.otacphy
<f24r.20,+Pc>     sam.chorly<$>
#
#
<f24v>     <! $Q=C $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 46
# herbal
# Currier's language A, hand 1
# gathering mark 3
# Plant ID: (hard to read)
#
<f24v.1,@P0>      <%>tchodar.chocfhey.opom.shod.chcphy.opshody.ocphoraiin.o,k,o@146;am
<f24v.2,+P0>      ydals.ckhor.shy.cho.dch[o:a]r.otol.otaiir<->otchos.okchom.okcho
<f24v.3,+P0>      octh[y:o]l.odchees.oesearies<!small e>.okam.chcth
<f24v.4,+P0>      ydal.sh.okol.okaiin.odaiin.dlos
<f24v.5,+P0>      oeor.oraiin.tchar.oro<$>
#
<f24v.6,+P0>      <%>tochol.chor.{cf}arsa,r<!s above last a>
<f24v.7,+P0>      ycheol.daid.dar.olom
<f24v.8,+P0>      kochky.chcthy.shol.sain
<f24v.9,+P0>      ychol.chol.or.chor.om
<f24v.10,+P0>     okoeor.ctheod.choy.keol
<f24v.11,+P0>     ydaiin.chear.qodom.okodaiin
<f24v.12,+P0>     ksho.foar.{ct}o.sho.qok[ch:ee].ok.okchal
<f24v.13,+P0>     oeeey.cheol.chol.odor.sho.do.otolodal
<f24v.14,+P0>     do[iir:ar].cheeodam.sho.sho.dy
<f24v.15,+P0>     dchey.kchod.dch[a:o]l.ochdy
<f24v.16,+P0>     otchol.odaiim<$>
#
#
<f25r>     <! $Q=D $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 47
# herbal
# Currier's language A, hand 1
# Plant ID: too many to list here but mostly nettle- or mint-like
#
<f25r.1,@P0>      <%>fcholdy.soshy.daiin.{ck}y.shody.daiin,ocholdy.cpholdy.sy
<f25r.2,+P0>      otor.chor.chsky.chotchy.shair.qod.sh[a:o]chy.kchy.chkain
<f25r.3,+P0>      qotchy.qotshy.cheesees.sheear.s.chain.daiin.chain.dan
<f25r.4,+P0>      dchckhy.shocthy.ytchey.cthor.s.chan.chaiin.qotchain
<f25r.5,+P0>      qotcheaiin.dchain.cthain.daiin.daiin.cthain.qotaiin
<f25r.6,+P0>      okal.chotaiin
<f25r.7,=Pt>      dair.otaiir.otosy<$>
#
#
<f25v>     <! $Q=D $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1>
# page 48
# herbal
# Currier's language A, hand 1
# Plant ID: Leontopodium Edelweiss + unreadable
#
<f25v.1,@P0>      <%>poeeaiin.qo,ky.shy.daiin.qopchey.otchey.qofchor,sos
<f25v.2,+P0>      dchor.cthor.chor.daiin.s.okeeaiin.daiin.ckhey.daiin
<f25v.3,+P0>      orcho.kchor.chol.daiin.sh[cfh:ckh]o,r,daiin.dshey.daiity
<f25v.4,+P0>      qokaiin.qokcho.shol.daiin.ckhear.ckhol.daiin.chkear
<f25v.5,+P0>      dar.chokeey.dshor.dshey.qochol.dol.cho.daiin.daiin
<f25v.6,+P0>      qokcho,r,ochy.qotchy.qotoral<->cho.@147;.chain.deeaiir.s
<f25v.7,+P0>      o{c'o}.chkey.daiiol.daiin.shckh<->orchaiin<$>
#
#
<f26r>     <! $Q=D $P=C $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 49
# herbal
# Currier's language B, hand 2
# Plant ID: Flower like artemisium absinth / wermuth but leaves are not
# gnaphalium?
#
<f26r.1,@P0>      <%>psheoky.odaiir.qoy<->ofshod.chypchey.ypchedy.ain<->chofo,che{ph}dy
<f26r.2,+P0>      dchey.@138;aiin.adeeody<->ykecthey.chedy.ytedy.dy<->checthedy.ls
<f26r.3,+P0>      oaiin.shcthy.cthedy.oloy<->ykeedy.olchedy.dal<->y.sheey.s,aiin.s
<f26r.4,+P0>      qokedy.cheos.ytedy.qokedy<->ytedy.chekedy<->daiin.odam.s,aldy
<f26r.5,+P0>      saiin.shedy.eedy.eedy.s,chy<->daiin.cthedy<->qokeedy.qokedy.cthey
<f26r.6,+P0>      rchedy.qokedy<$>
#
<f26r.7,+P0>      <%>pcho.qokedy.dar,sheo.ypchseds.s<->aiin<->sha,p,chedyfchy.dalchedy.sar
<f26r.8,+P0>      daiin.shedy.qokeedy.qoteedar.s<->ok<->ol<->ytedy.qokeedy.qokedy
<f26r.9,+P0>      tcheoshy.dchdy.okedy.chckhy.s<->dy<->dy<->ykeechy.okeedy.cheky
<f26r.10,+P0>     shese.aiin.sheos.cheody<->otal<$>
#
#
<f26v>     <! $Q=D $P=D $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 50
# herbal
# Currier's language B, hand 2
# Plant ID: Verbena foenica
#
<f26v.1,@P0>      <%>pchedar.qodary.daiiin.pcheety.s,air.shedy.ypchedy.ypchdy.qopy.shdy
<f26v.2,+P0>      saraiir.chekedy.qokedy.otedy.sar,y,etedy.qokedy.or.a{i'h}e.alys.chedy
<f26v.3,+P0>      pchdar.opar.dar.cheeol.ofchdy.otedy.{c@176;h}dy.odar.chedy.ytedy.okchdy.g
<f26v.4,+P0>      y[ckhe:{ck}ee]ody.qokedy.deey.saldy.okedor.or.cheos.oraiin.okeo.chekaiin
<f26v.5,+P0>      deeol.cheody.qoteedy.qokody.qotedy.qotedy.opchedy.ofchy.chs.ar
<f26v.6,+P0>      toeedy.keody.shedy.dar.chedy.sches.or,cheeky.dar.chey.cheky.yteedy
<f26v.7,+P0>      pchedy.dar.cheoet.chy.sair.chees.odaiiin.chkeeey.ykey.sheey
<f26v.8,+P0>      tchedy.okeeos.cheeos.ysaiin.okcheey.keody.s,aiin.cheeos.qokes.ory
<f26v.9,+P0>      ysheey.okeshy.shody.peshy.todydy<$>
#
#
<f27r>     <! $Q=D $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 51
# herbal
# Currier's language A, hand 1
# Plant ID: (small one:) Asarium Europeum (Haselwurz)
#
<f27r.1,@P0>      <%>ksor.shey.shoteo.chforaiin.shy<->shod.chary
<f27r.2,+P0>      dy.{co}ain.shol.dain.dar.shokyd<->dchol.cthey,ds
<f27r.3,+P0>      chol.shy.keol.chol.chy.shol.chy<->daiin.chey.dam
<f27r.4,+P0>      qokey.chor.char.chy.dchy.keey<->chos.cthody
<f27r.5,+P0>      dor.chees.ctho,shy.{c@148;h}ar,y<->daiin.dair
<f27r.6,+P0>      chy.t,chols.chor.chol{oh}aiin<!corr?><->shy.kchal,dy<$>
#
<f27r.7,+P0>      <%>kchey.chey.kcheol.pch[o:y].schey.ly<->chals.cham
<f27r.8,+P0>      ytchy.chy.t,chol.dy.t,chey.dain<->chol.dal
<f27r.9,+P0>      dchey.keeod.shotchey.chol.oty<->chy,tolg
<f27r.10,+P0>     qotchey.shes.s.y.chy.tchey.dy
<f27r.11,+P0>     chol.daiiin.chees.chos.{ct}ey.dan
<f27r.12,+P0>     dain.cheokeey.chey.cthey.otal
<f27r.13,+Pc>     o[t:k]chodeey<$>
#
#
<f27v>     <! $Q=D $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 52
# herbal
# Currier's language A, hand 1
#
<f27v.1,@P0>      <%>pochof.chof.cho.sho.soly.shol.ytchar.opchory.kchor,chor
<f27v.2,+P0>      dchy.chkar.otchy.shy.shy.dchy.dshy.kchy.cheo.daidy.dchy
<f27v.3,+P0>      kchey.kchy.dchokchy.dsho.d{ca}r.chodchy.etcheody.shld
<f27v.4,+P0>      okcho.chy.kch[ee:o]d.chl.chol.kod<->o.oksho.do,cheesg
<f27v.5,+P0>      qoky.sh,keeo.[s:r]cho,dar.shkol<->chotchy.ctho,dol
<f27v.6,+P0>      dsho.kchrrr.okeedy<->dch[s:r]chy<->sotchdy
<f27v.7,+P0>      sho.shoykcho.shdy<->dchd<->chschsy<->otchdy
<f27v.8,+P0>      okshes.okchokshy<$>
#
#
<f28r>     <! $Q=D $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 53
# herbal
# Currier's language A, hand 1
# Plant ID: Arum or Arisarum (Haselwurtz)
#
<f28r.1,@P0>      <%>pchodar.shod.chocphy.opchol.daiin<->otchol.chy.qo,ldy
<f28r.2,+P0>      otchor.otchor.cthol.{ct}y.ctheol.dy<->dchar.chakod.dly
<f28r.3,+P0>      qotchaiin.shor.cthol.cthol.shor<->chotchy.tchodar
<f28r.4,+P0>      choty.chtol.otol.chotchy.cthol<->otol.choky.qoty
<f28r.5,+P0>      oksho.otorchy.kchoror.chodaiin<->sho,cthody.okoy
<f28r.6,+P0>      qokchol.qodaiin.otcholchy.daiin<->cho.qokol.o,kam
<f28r.7,+P0>      sho.otor.shockhy.shocthy.otoldy<->dshor.dol.dar
<f28r.8,+P0>      oschotshl.daiin.okchey.kol.daiin<->shol.dsho.otaiin
<f28r.9,+P0>      ytchol.deey.yteol.deaiin<$>
#
#
<f28v>     <! $Q=D $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 54
# herbal
# Currier's language A, hand 1
#
<f28v.1,@P0>      <%>kshol.qooiiin.shor.pshoiiin.shepchy.qoty.dy.shory
<f28v.2,+P0>      ykcholy.qoty.chy,dy.qokchol.chor.tchy.qokchody.cheor.o
<f28v.3,+P0>      chor.chol.chy.choiin<$>
#
<f28v.4,+P0>      <%>tshoiin.cheor.chor.o.chty.qotol.sheol.shor.daiin.qoty
<f28v.5,+P0>      otol.chol.daiin.chkaiin.shoiin.qotchey.qotshey.daiiin
<f28v.6,+Pr>      daiin.chkaiin<$>
#
<f28v.7,*P0>      <%>pchol.oiir.chol.tsho.daiin.sho<->t{co}<->chy.chtshy.dair,am
<f28v.8,+P0>      okain.chan.chain.cthor.dain<->yk<->chy<->daiin.cthol
<f28v.9,+P0>      sor.chear.chl.[{c'}:s].choly.dar<$>
#
#
<f29r>     <! $Q=D $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 55
# herbal
# Currier's language A, hand 1
#
<f29r.1,@P0>      <%>posaiin.she.aiin.chep,oty.chy.qotchy.qoty.cheecthy
<f29r.2,+P0>      dshe.ykchy.choty.oky.cho,l.chchoty.choky.chy,ty,dy
<f29r.3,+P0>      qokchy.qoty.kchaiin.shear.cthor<->dchor.choly
<f29r.4,+P0>      chocthy.qoos.chos<$>
#
<f29r.5,+P0>      <%>kcheol.cheor.sheos.sheey.teey.d[a:y]<->shos.o{cty}
<f29r.6,+P0>      chokshy.shocthy.shor.shor.daiin<->qokaiiin
<f29r.7,+P0>      qokchy.chol.shokchy.qokaiin.choety<->choty.kaiin
<f29r.8,+P0>      shor.chor.shosheky.shy.qoty,kody<->daiin.cthy
<f29r.9,+P0>      qokshe.qor.chey.kor.cheod.ychom<$>
#
#
<f29v>     <! $Q=D $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 56
# herbal
# Currier's language A, hand 1
#
<f29v.1,@P0>      <%>kooiin.shor.chetchy.ol,ls.shytchy.cthy,shy<->cho.shy.daiin
<f29v.2,+P0>      qotcheaiin.s.chol.chol.cthy.chey.cthold<->ytchor.dary
<f29v.3,+P0>      chol.chol.kor.shey.odaiin.qotchy.taiin<->s.she.otey.sy
<f29v.4,+P0>      ysho.otshy.okaiin.cthy.oltchy.{cto}s<->shot.sho.okaiin<$>
#
<f29v.5,+P0>      <%>tochon.chain.shan.shoty<->chshy<->shy
<f29v.6,+P0>      dchor.chol.chaiin.shaiin.cthod<->dar<->chs<->shody
<f29v.7,+P0>      qotcho.kchor.daiin.ykaiin.dy<->shdy<->chocthy.sheky
<f29v.8,+P0>      otol.shotchor.cholody.dain<->ch[{cti}:cth]<->chy.cthody.dol
<f29v.9,+P0>      sho.chokor.chor.chy.ydaiin.cho<->ykeeb<->oaiin<$>
#
<f29v.10,+P0>     <%>qokoiin.okaiin.cho<->[{cti}:cth]<->chyd<->chykar
<f29v.11,+P0>     daiin.chteo[r:s].octhy<->dar<->chyt<->otody
<f29v.12,+P0>     qekeochor.otchey.s,y<$>
#
#
<f30r>     <! $Q=D $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 57
# herbal
# Currier's language A, hand 1
# Plant ID: (Holm) Dentaria(?) leaf only. Schippenwurtz?
# Menanthes trifolia
#
<f30r.1,@P0>      <%>okeeesy.chey.shorchey.fcheody.shey.tchy.che[s:r].d.o.shey
<f30r.2,+P0>      ychody.chey.chkeey.ksho.keeor.cheor.shey.she.keeodol.sy
<f30r.3,+P0>      chodaiin.cho,ry.chey.doiin.sain.chorain.cheey,keem
<f30r.4,+P0>      qokechy.qoko.qop.char.soin.chan.qot,chaiin
<f30r.5,+P0>      choko.qokochy.deeey.dkeeor.cheoldain.chory
<f30r.6,+P0>      dchorol.sho.chor.cho,ro.raiin.dor.chseeor.dy
<f30r.7,+P0>      qor.chain.cthorchy<$>
#
<f30r.8,+P0>      <%>opchol,ol.chesey.scheo,r,chey.okeal<->dcheo,rchey
<f30r.9,+P0>      dchey.qochar.chol.keeaiin.chcthey<->chor.cheky
<f30r.10,+P0>     chokchaiin.dchor.chkchean.qotchy<->chctho.rchody
<f30r.11,+P0>     qotchor.cheor.chey.cheor.chey.so[eeb:een]<->ydey<->sor.daiin
<f30r.12,+P0>     dcheey.ckhey.ckhey.daiin.chkeaiin.dar<->chor<->ychdain
<f30r.13,+P0>     chodaiin.chtchey.chear.shy,keey<$>
#
#
<f30v>     <! $Q=D $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 58
# herbal
# Currier's language A, hand 1
# Plant ID: Boragine
#
<f30v.1,@P0>      <%>{c@132;h}s{c@133;h}ain.shosaiin.chocthey.sho.chepchy.shor.sheaiin
<f30v.2,+P0>      qotchor.chy.she.kchor.chory.keor,ol.chy.daiin.ctholdy
<f30v.3,+P0>      chotchol.daiin.cthol.doiin.daiin.chokeor.dal.chto[{ith}:cth]y
<f30v.4,+P0>      otchey.daiin.chor.checkhy.qotchod.daiin
<f30v.5,+P0>      dain.choty.chkol.ytor.cheoldy
<f30v.6,+P0>      qokeeor.chokol.chokeody.dair,y
<f30v.7,+P0>      ch[a:o]kchy.sho,kcho,tcho.ctho.sos
<f30v.8,+P0>      oyshy.cheotol.cphoaiin.cphey
<f30v.9,+P0>      qotchor.chor.sheey.cheolsos
<f30v.10,+P0>     sho.sheoldy.otcheor.daiin
<f30v.11,+P0>     sol.chokcheey.daiin.kchydy<$>
#
#
<f31r>     <! $Q=D $P=M $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 59
# herbal
# Currier's language B, hand 2
# Plant ID: Hyrcio[unreadable] Arabum
#
<f31r.1,@P0>      <%>keedey.qofchedy.shee,s.aiin.qokee@149;.chepakeo
<f31r.2,+P0>      dcheey.daiin.okeedy.qokees.s.aiin.shekeey.qef
<f31r.3,+P0>      qokeey.chey.daiin.qokeey.[s:r]air.chekey.s,aiin.da?
<f31r.4,+P0>      qotar.chy.dar.lo,r,ar.cheey.keeol,chedy.qokey
<f31r.5,+P0>      daiin.sheeody.qokeor<$>
#
<f31r.6,+P0>      <%>tshokeody.qokedy.qotedy.chep[o:a]s.cheda,[s:r].aiin.dal
<f31r.7,+P0>      ykeedar.saiin.checkhey.sheol.qokedy.ykeedy.chedy.ldy
<f31r.8,+P0>      shedy.qokedy.cheol.cheod.qokeody.cheol.checthy
<f31r.9,+P0>      daiir.sheeo.shcthey.okeol<$>
#
<f31r.10,+P0>     <%>tol,shso.okedy.okedy.qokedy.qokeedy.dar.shedshey
<f31r.11,+P0>     olsheol.qokchy.dal,chey.deey.kchy.keey.okaiiin.ykeey
<f31r.12,+P0>     qoaiin.yches.okedy.sheey.chedaiin.dar
<f31r.13,+P0>     olsheor.qoekedy.otedy.ykedy.dals
<f31r.14,+P0>     saii[s:r].or.chedy.daiin.okeedy
<f31r.15,+P0>     yshedair.sheol,cheky.okedam
<f31r.16,+Pc>     oteor.aiicthy<$>
#
#
<f31v>     <! $Q=D $P=N $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 60
# herbal
# Currier's language B, hand 2
# Plant ID: Heracleum cervofilum
#
<f31v.1,@P0>      <%>podair.sheedy.otedy.oteedy.qotolcheo.s.ar,ar.oteey.dk[ch:a]rar.als
<f31v.2,+P0>      ytchos.[o:a]ckhey.okeeo,s.cheody.okeey.keeody.daiin.cheody.keedy
<f31v.3,+P0>      ykeeo.daiin.shedal.okedy.okey.keo,dy.okchey.sair,okees.o.lkedy
<f31v.4,+P0>      dair.cthedy.qokedy.okeody.chedar.oked.al.ockhedy.okeedy.ota[s:d]
<f31v.5,+P0>      ykeos.cheeoy.or,aiin<$>
#
<f31v.6,+P0>      <%>pcheeody.qop.chedal.checfhy.chefchol.or.cheef,alaiin.opal.sheo.otar
<f31v.7,+P0>      olkeedam.ches.chol,keeol.checkhy.okeol.okal.oky.cheokar.okor.ary
<f31v.8,+P0>      ykaiin.chee,ksheey.ychekeeor.cheor.o,r,checthy.okechoked.lchey.okam
<f31v.9,+P0>      ytecheol.sheoeky.okeos.aiin.a[{ikh}:ckh]edy.chkaiin.chetchey.ctheey.okear
<f31v.10,+P0>     dar.choar.al.kar.oeeeos.cheos.aiin.o.ckhey.okeo.kor.okeol.ain
<f31v.11,+P0>     saiin.ar.ckheos.chedy.okeey.qoear.oraiin.cheam<$>
#
#
<f32r>     <! $Q=D $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1 $X=C>
# page 61
# herbal
# Currier's language A, hand 1
# Plant ID: Mentastrum/Ros*(illegible)muentz (O'Neill),
# brunella vulgaris
#
<f32r.1,@P0>      <%>fchaiin.shykeody.daiiody.dain<->sho.tchy.oty.qopy
<f32r.2,+P0>      okor.okchor.sheor.ckhy.dal<->dshodar.qotchol
<f32r.3,+P0>      qokchor.chor.cthol.chol.dol<->dcheodain.daiin
<f32r.4,+P0>      schor.dsh[o:a]r.ytsho.dain<->daiin.choddal
<f32r.5,+P0>      qotchy.qokchy.daiin<$>
#
<f32r.6,+P0>      <%>fcho.tcheychedy
<f32r.7,+P0>      otol.dol.ol,dair
<f32r.8,+P0>      qo,ar.daiin.dam
<f32r.9,+P0>      dytchor.dary
<f32r.10,+P0>     dchor.ctho,daiin
<f32r.11,+P0>     shos.chckhol.n
<f32r.12,+P0>     shodaiin.@150;tol
<f32r.13,+P0>     otcho,rol.dain.daiin.cthy
<f32r.14,+P0>     schey.qot,shey.daiin.cths
<f32r.15,+P0>     qokchy.qotol.doiir.ol
<f32r.16,+P0>     otchol.chey.soty
<f32r.17,+P0>     chokeol.dchoty
<f32r.18,+P0>     doiin.sho,shy
<f32r.19,+P0>     dol.dchol.dan<$>
#
#
<f32v>     <! $Q=D $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 62
# herbal
# Currier's language A, hand 1
# gathering mark 4
# Plant ID: Campanula Ranunculus (Holm), Archangelica, Glockenblume,
# Halskraut, Convolvulus erectus?
# Same plant as f102r2[1,2] ? (FSG, Stolfi)
#
<f32v.1,@P0>      <%>kcheodaiin.chol,kechy.qotaiin.daiioam<->o,chofchody
<f32v.2,+P0>      daiin.odar.chy.daiin.chey.tch[y:o].l,dy<->dain.teor
<f32v.3,+P0>      shor.daiin.chckhy.dsho.dain.daiin.s<->shokey.ka
<f32v.4,+P0>      or,chr.chor.dor,chaiin.qotcho,r,chy<->dch[o:a].daiin
<f32v.5,+P0>      chokchy.daiin.shy.chor.qo.kaiin.dain<->dchol.dosg
<f32v.6,+P0>      o,kchan.chol,shal.dchcthy<$>
#
<f32v.7,+P0>      <%>ksho.cpho[s:r].she.sheaiin.otshcho.r.dain<->shckhy.s.odan
<f32v.8,+P0>      otchol.daiin.daiin.ctho,daiin.qotaiin<->otchy.d<->shan
<f32v.9,+P0>      qotchy.cfhy.skey.chocthy.daiin.cthaiin<->daiin
<f32v.10,+P0>     sho.keol.chor.chol.daiin.cpho,l.cthol.da<->ar
<f32v.11,+P0>     ol.sho.chy<$>
#
#
<f33r>     <! $Q=E $P=A $F=a $B=1 $I=H $L=B $H=2 $C=2>
# page 63
# Currier's language B, hand 2
# herbal
#
<f33r.1,@P0>      <%>tshdar.shd[o:a]r.shepchdy.cphody.yfoldy.qofo{ikh}dy.otchedy.lfchdy.daiin
<f33r.2,+P0>      ytchedy.qokar.cheky.okaldy.qokaldy.otor.oldar.qotar.otar.otardam
<f33r.3,+P0>      laiin.y.cheky.qokedy.shedy.chdal.chechdaiin.qokchy.ody.chekeedy.yka[m:g]
<f33r.4,+P0>      taiin.chekey.or.al,aiiin.saiin.okaiin.dar.cheedy.chkeey.far.aiin.s
<f33r.5,+P0>      pair.or.aiin.otaiin.ol,kor.aiin.okal.otal.chdal.shekal.qokar.ota[m:g]
<f33r.6,+P0>      yteey.shody.kchedy,dy.chekar.okaiin.okaiin.daiin.okal
<f33r.7,+P0>      dar.chos.aiin.or.aiin.cheekaiin.okain.ar.okeeey<$>
#
#
<f33v>     <! $Q=E $P=B $F=a $B=1 $I=H $L=B $H=2 $C=2>
# page 64
# Currier's language B, hand 2
# herbal
# Publ: NYT 6May75, Krauss 30(top)?, Kahn plate, B@R p90 ; 'Sunflowers'
# Plant ID: Scabiosa
#
<f33v.1,@P0>      <%>tar,ar.daiin<->ydain.cthey.dols<->sheky.ar,aiin.{cs}
<f33v.2,+P0>      kchdy.dam.dy<->oky<->otal.dain.chdy<->ytam.otam.cham
<f33v.3,+P0>      dar.chckhy.dy<->dyky<->ckhdy.oky.d[a:ch]m<->okar,dy.kam,dy
<f33v.4,+P0>      tokar.shdy.dal<->qokar.shd<->otody.chedy<->ykedy.dodl.dain
<f33v.5,+P0>      tchdy.chody.okaiin<->chckhy.dor.arl<->cthy.dy,ty,dy<->ykar.cheky.dy
<f33v.6,+P0>      ycheo.dar.olaiin.okar.chdy.chdy.oldy<->okar.chdy<$>
#
<f33v.7,+P0>      <%>tshdy.shefchdy.shckhdy.oltedy.daiin.oky<->cheol.orain<->chdyshdy.porar
<f33v.8,+P0>      dar,ar.sheey.keedy.okchy.okar.okedy.chy<->daiin.dy'.dy<->dar.aiin.okary
<f33v.9,+P0>      sar.or,aiin.chor.or.shkair.shol.or.chckhy<->ar,aiin<->okain.dal.dy
<f33v.10,+P0>     lcho,ar.or.chey.lodaiin.o,or.okeedy.okaly
<f33v.11,+P0>     tar.al.keey.oram<$>
#
#
<f34r>     <! $Q=E $P=C $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 65
# Currier's language B, hand 2
# herbal
# Publ: Krauss 30(top), B@R p91; "Sunflowers''
# Plant ID: smaller scabiosa
#
<f34r.1,@P0>      <%>pcheoepchy.olar.yl<->yfody.okedody.shod.ololdy.dar.ytey
<f34r.2,+P0>      ytar.sheody.o,lam<->octhedy.otedy.chdain.oltey.kchy,ty
<f34r.3,+P0>      qotedy.chyty.chdaly<->dar.chd.otedy.qotol.okedy.dody.ody.kam
# After this line the texts left and right of the rightmost plant are not well
# aligned vertically. Their number is the same, but the ones on the right align
# well with lines on the left one below the expected.
<f34r.4,+P0>      ytedy.daiin.chey.aiin<->shy.chckhy<~>oltchedy.otedy.dam.checthy
#
<f34r.5,+P0>      qoteedy.shedy.shedy.ol<->okes.ar<~>ykeed,l.chedy.otey.okaiin
<f34r.6,+P0>      oteol.chekey.chetey.oll<->chesy<~>daiin.cheky.fas.aiir.a[m:d]g
<f34r.7,+P0>      qokedy.dal.chdy<->olchy<->ykch[y:?]<~>ykedy.qokchdy.s.as.oldam
<f34r.8,+P0>      {ch'}otchy.qoky<->olk<->checkhy<~>ys,air.air.chodar.ta[m:g]
<f34r.9,+P0>      ykchdy.qod<->ar<->ch{ct}<->a[{ikh}:ckh]y<~>or.lchey.todaly.okaiin.dardy<$>
#
<f34r.10,+P0>     <%>tcheo.olchckhy.oly<->otchdy.chefalchhs
<f34r.11,+P0>     qokeey.sh.kaldaiin<->cheky.cthdaly<->otchedy.chty.s,aiin
<f34r.12,+P0>     char.aiin.okor,ar.tol<->qokar.chckhy.chdal.ked.qokar.ar.daiin.dam
<f34r.13,+P0>     ykeo.lor.ochey.oly<->okaly.kechdy.qokchdy.chor.ar.aiiin.daly
<f34r.14,+P0>     or.ar.y,kar.ol,al.oky<->chody.qokal,chedy.chcthedy.cheky.daram
<f34r.15,+P0>     sair.chekar.cheky.shek<->cholchedy.qokedy.yk,cheolchcthy<$>
#
#
<f34v>     <! $Q=E $P=D $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 66
# Currier's language B, hand 2
# herbal
# Plant ID: libanotus umbilifera
#
<f34v.1,@P0>      <%>k[e':s]chdy.chdy.chefchy.shdy.qopchdy.shdydy.chdalchdy.ypchdy.chcthdy.spaiin
<f34v.2,+P0>      tol.qokchy.dychedy.okchy.chckhdy.chdaiin.ckhy.loees.ykar.aiin.oldam
<f34v.3,+P0>      ytal.shor.chdal.olchdy.char.or.ol.kedaiiin.chcthy.okchdy.chckhy.dasam
<f34v.4,+P0>      tchdaiin.chekal.shedy.qokedar.chdaiin.oldar.qoldar.chedy.daiin.otam
<f34v.5,+P0>      lshaiir.or,air.shedy.chechey.dykey.kair.chedy.qokar.chekaly.ch[a:o]lky<$>
#
<f34v.6,+P0>      <%>pchedar.shear.qokchdy.qokees.cheol.ypchdaiin.chedy.lr,ar.chedain
<f34v.7,+P0>      olchdaiin.chedy.chey,keedy.chy.kedy.dy.qokedy.okey.s,a[ir:is].chkain.otain
<f34v.8,+P0>      ysheos.otar.ar.choraiin.cheky.olchdaiin.or.oldar.chdar.oka[m:g]
<f34v.9,+P0>      lsheody.cphy.qokeey.keedy.kchdy.chedy.qokedy.chdy.kal,shs.oldaiin
<f34v.10,+P0>     daiin.chdy.tedy.kchdy.okeedy.checkhy.chdy.kain.chear.or.okedy.okam
<f34v.11,+P0>     yshos.ody.s.aiin.okey.okal,shedy<$>
#
#
<f35r>     <! $Q=E $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 67
# Currier's language A, hand 1
# herbal
# Plant ID: orchid root?
#
<f35r.1,@P0>      <%>{c@132;h}oo.r,choly,{c@196;h}y.choty.char.dy
<f35r.2,+P0>      qokeeaiin.chokaiin.qo,tchy.daiin
<f35r.3,+P0>      dchaiin.cthey.qotchey.taiin.cthory
<f35r.4,+P0>      qotchy.shet,chy.ckhol.cheey.daiin.dainl
<f35r.5,+P0>      otchor.sho.tcheey.scheey.daiin.dain,or
<f35r.6,+P0>      schaiin.char.chan.daiin
<f35r.7,+P0>      shosaiin.tchor.choky
<f35r.8,+P0>      qokeey.ky,kaiin.daiin<$>
#
<f35r.9,+P0>      <%>paiin.chear.aiin.chear.shorchaiin
<f35r.10,+P0>     o,aiin.chaiin.ckhy.r.chl.s.chochy.daiin
<f35r.11,+P0>     sh[{oh}:ch]eaiin.chol.cthaiin.l,chaiin.lchal,dal<->dair,aldy.n
<f35r.12,+P0>     olor.chy.chaiin.chy.taiin.kchey.koldy<->chetchaiin
<f35r.13,+P0>     qokoiin.chaiin.qokchaiin.lshy.lodaly<->oteey.taiin
<f35r.14,+P0>     cthol.chol.aiin.qotchy.otchor.daiin<->shol.qotaiin
<f35r.15,+P0>     ochor.s.chiin.daiin.ytain<$>
#
#
<f35v>     <! $Q=E $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 68
# Currier's language A, hand 1
# herbal
# Plant ID: uva quercia (vitis), oak/quercus, gall apple?
# grape vine?, oak tree (RZ)
#
<f35v.1,@P0>      <%>parchor.chocthy.roaiin.ar
<f35v.2,+P0>      qotchy.o,tchey.kchor.yty
<f35v.3,+P0>      dchor.choty.chyty.daiin
<f35v.4,+P0>      ytchy.qotchy.dchy.cthy
<f35v.5,+P0>      dchokchy.chocthy.chckhor
<f35v.6,+P0>      shol.tcheey.chkcheeu.chcthaiin
<f35v.7,+P0>      tcho,tchor.shol.sho.{co},kol.daiin
<f35v.8,+P0>      oaiin.tchor.cho.chotchy.dchold
<f35v.9,+P0>      qokchaiin.cho.ksho,l,choiin
<f35v.10,+P0>     okcheey.chosar.shory
<f35v.11,+P0>     qotcheeaiin.chodaiin
<f35v.12,+P0>     dchaiin.d.aiin.d.aiin,dal,s
<f35v.13,+P0>     ol.char.od.ar.chear
<f35v.14,+P0>     tcheain.shy.tar.dain
<f35v.15,+P0>     ykol.cheol.okchy.tch
<f35v.16,+P0>     ydaiin.okeey.d,aiin
<f35v.17,+P0>     daiin.dain.chkaly.choly
<f35v.18,+P0>     daiin.qokeeeb.chokee[o:y].r
<f35v.19,+P0>     schokey.y,keol.chol.daiin
<f35v.20,+P0>     sodaiin.shy.dchy.ckhy.dan
<f35v.21,+P0>     doiin.chor.chor<$>
#
#
<f36r>     <! $Q=E $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 69
# Currier's language A, hand 1
# herbal
# Plant ID: Geranium (SDC = [RZ])
#
<f36r.1,@P0>      <%>pcha@151;dan.qorain.chcfhal.soiin.cphor.shaiin.cthy.dair
<f36r.2,+P0>      oral.shor.ytaiin.qotaiin.qooldy.chty.chol,dy.tor
<f36r.3,+P0>      qotchy.tchy.daiin.@152;aiin.dolsain<$>
#
<f36r.4,+P0>      <%>podaiir.cphy.qoypchol.som<->{c'y}<->chy.dchy.fchom,dar
<f36r.5,+P0>      daiin.qor.chol.ctholy.s<->o<->r<->chy.sy<->chytaroiin
<f36r.6,+P0>      okaiin.cthor.y,kaiiin.s<->dain.an<->dan
<f36r.7,+P0>      qotol.cthol.okol,dy.okchy<->ytorory<->sold
<f36r.8,+P0>      ytchor.cthol.chaiin.yd
<f36r.9,+P0>      ytodaly.daiin.otaro<$>
#
#
<f36v>     <! $Q=E $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 70
# Currier's language A, hand 1
# herbal
# Plant ID: Indian hemp
#
<f36v.1,@P0>      <%>pchar,asy.qoforom.shoaiin.tchey.ch[{ckoh}:{ckhh}]y.otaiin.cphar.daiin
<f36v.2,+P0>      qotor.chol.daiin.otaiin.qotor.ytar.ochor.chety.ckh[o:a]r.dom
<f36v.3,+P0>      dchytchy.ytor,s<->otaiin.qopchor.otar.otchaiin.s
<f36v.4,+P0>      qotchor.y,ky,ty,dy<->daiin.cthor<$>
#
<f36v.5,+P1>      <%>tchor.ckhoiin.daiin.cphchar
<f36v.6,+P1>      daiin.cthor.daiin.dal.dys
<f36v.7,+P1>      qoky.keol.okchor.o,s,ch[y:a],shan
<f36v.8,+P1>      ykshy.ytchy.dol.y,tydy.yky
<f36v.9,+P1>      okaiin.y,kcholqod.chory
<f36v.10,+P1>     ykchotchy.daiin.daiild
<f36v.11,+P1>     oty.chcthy.ytoryd
<f36v.12,+P1>     ytol.kchy.oty,chd
<f36v.13,+P1>     oky.she.cthol.oty
<f36v.14,+P1>     soiin.chtain<$>
#
#
<f37r>     <! $Q=E $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 71
# Currier's language A, hand 1
# herbal
# The page seems to have been torn and stiched
# Plant ID: Baldrian, Valerian, dwarf ceder(?), (+illegible)
#
<f37r.1,@P0>      <%>tocphol.shaiin.qotor.ofchor.oty.chory.daiin.otod,[o:a]r
<f37r.2,+P0>      ykoiin.cthor.okaiin.qo,tchy.ytody.qokaiin.sho.ytaiin
<f37r.3,+P0>      qo,shy.qokaiin.cthol,dy.ckhor.oky,dy<$>
#
<f37r.4,+P0>      <%>pchotchy.daiin.cfholdar.chol.daiin<->yd
<f37r.5,+P0>      yky.qokchy.qotchor.chkol.otoly
<f37r.6,+P0>      shor.shol.qokchy.qotomody<->dchol.daiin
<f37r.7,+P0>      sor.chey.kor.qokor.daiin<$>
#
<f37r.8,+P0>      <%>koiin.chorody.qokaiin.{c'hh}ory.otal<->shor.sheor.dar
<f37r.9,+P0>      ykchody.qotchy.ykaiin.chy.qotordy<->otcho.loldaiin
<f37r.10,+P0>     qoto.o,kchochor.dchor.chy.shy.daiin<->ychey.kol,daiir
<f37r.11,+P0>     okchor.daiin.ckhy.dain.daiin<$>
#
#
<f37v>     <! $Q=E $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 72
# Currier's language A, hand 1
# herbal
# Same plant as f102r1[3,1] ? (Stolfi)
#
<f37v.1,@P0>      <%>[t:k]shody.qocthy.qotoldy.chopdain.sol
<f37v.2,+P0>      dor.chol.cthor.orchochor.daiin
<f37v.3,+P0>      qokchon.shy.chon.daiin.dy
<f37v.4,+P0>      dshor.dytory.dshor.daiin
<f37v.5,+P0>      dchor.qotol.ykchon.dain
<f37v.6,+P0>      yokor.ytchor.saiin.oty
<f37v.7,+P0>      qotchor.daiin<$>
#
<f37v.8,+P0>      <%>qotor.choiin.chetchy.daiin
<f37v.9,+P0>      dor.chor.sho.daiiin.daiin
<f37v.10,+P0>     soiin.{ch'}ey.o,koiin.chey.tom
<f37v.11,+P0>     qotoiin.choror.cthol.daiin
<f37v.12,+P0>     chor,sh[y:o]ly.sheaiin.do.tody
<f37v.13,+P0>     sotoiiin<$>
#
<f37v.14,+P0>     <%>todain.cphaiin.cphorods
<f37v.15,+P0>     soiiin.cheoky.daiin.dain
<f37v.16,+P0>     qotor.daiin.chotaiin
<f37v.17,+P0>     sokchor.qokoiiin.ykeeols
<f37v.18,+P0>     oyteey.daiin.daiinody
<f37v.19,+P0>     daiin.qkaiin.qotal.daiin
<f37v.20,+P0>     y,cho{ckah}y.ykol,daiin,s
<f37v.21,+P0>     oshctho.do.daiin.cthols
<f37v.22,+P0>     qotol.ytoiin.cho{cthh}y
<f37v.23,+P0>     yto.chol.daiin<$>
#
#
<f38r>     <! $Q=E $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 73
# Currier's language A, hand 1
# herbal
#
<f38r.1,@P0>      <%>tolor.chockhy<->oky.choiin.okshol.oly.oky
<f38r.2,+P0>      okshey.chodys<->ytoiin.otaiin.otaiin.cthar
<f38r.3,+P0>      qokor.okaiin<->otaiin.qo,kchol.chokokor
<f38r.4,+P0>      ychok.chey.chckh<->chy.chk[o:y].r.odaiin.d,aiin.sy
<f38r.5,+P0>      o,kor.chey.kain<->chor.ctho.dain.ckholdy
<f38r.6,+P0>      ysho.sho.kos<->daiin.okoy.chochor.daiin<$>
#
#
<f38v>     <! $Q=E $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 74
# Currier's language A, hand 1
# herbal
# Plant ID: Cickorium?, Lactuca
#
<f38v.1,@P0>      <%>okchop.chol.shotol.oteol.okee[a:y].s<->chor.d.aiin,d
<f38v.2,+P0>      choiin.shey.key.sho.oiin.s.chol,ldy<->okeaiin.o,kom
<f38v.3,+P0>      qokeey.keor.daiin.okey.keey.daiin<->dair.daiin.s
<f38v.4,+P0>      okeey.d,aiin.qokeey.chotey.tody<->oky.aiiin.d
<f38v.5,+P0>      qoty.daiin.chol.oteeol.dody<->cheod.chody
<f38v.6,+P0>      sho.keeey.key.tey.daiin.daiiin<->dain.dain
<f38v.7,+P0>      daiin.qol.chy.dain.@153;.or.daiin<->dain.daldy
<f38v.8,+P0>      o,aiin.char.chshol.chokaiin<$>
#
#
<f39r>     <! $Q=E $P=M $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 75
# Currier's language B, hand 2
# herbal
# Plant ID: crocus? (RZ)
# Same plant as f95r2 ? (Stolfi)
#
<f39r.1,@P0>      <%>tedo,chshd.cphhofy.chdain.shey.f[sh:se]y,dy.orain.cheepaiin.ofy.shey.k[a:o]ly.dy
<f39r.2,+P0>      olchey.cheky.qokedy.shekshey.qolain.ch{ckh'h}y.chdy.dair.shckhey.dold
<f39r.3,+P0>      qokalchdy.chekaiin.checkhy.darshed.qokeedar.eeedy.dar.ar.cheey.dyckhy
<f39r.4,+P0>      tchedy.chdy.olaiin.chedy.shckhdchy.chol.or.ordy.chees.aly.okalcheg
<f39r.5,+P0>      dchdy.chdy.ykaiin<$>
#
<f39r.6,+P0>      <%>pchdaiin.she,dam.qofchedy.shedy.kchdy.dydy.opchekaiin.sho{ckhh}y.shdalo.ry
<f39r.7,+P0>      dchdar.chedy.cholal.qokedar.chdy.chckhdy.dar.ar.al.ydy.eee,s.aiiin
<f39r.8,+P0>      lchedy.shedy.qokaiin.chkeey.fchedy.okam.ch{cfhh}y.saiin.chckhy.daisog
<f39r.9,+P0>      tchedy.shol.odal.qokaiin.shdaiin<$>
#
<f39r.10,+P0>     <%>pchdar.shedy.ar.aiir.okair.ykeols.shedy.qockhdy.laiin.{c'y}ky
<f39r.11,+P0>     dshdy.ar.aiin.y.yk[en:{cr}].chdy.ykal.olkaiin.qokaldar.cheol.dar.aiin
<f39r.12,+P0>     tolchda[iin:ii?]<!corr?>.chckhy.s,aiin.olor.chls.aiin.oky.ches.aiin.dal
<f39r.13,+P0>     ytor.chdar.shey.qokaiin.chor.kar.sheolkedy.otedy.tedy.s,aiin
<f39r.14,+P0>     daiin.shckhy.chekl.ol,daiin.chedy.ykeey.daiin.otal.chdam.qokam
<f39r.15,+P0>     qolkain.ol,cheol.daiin.dar.ol.dld.[ar:iir].ador.aiin.ofcheefar
<f39r.16,+Pc>     oteol.cholkal.qokal.dar.ykdy<$>
#
#
<f39v>     <! $Q=E $P=N $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 76
# Currier's language B, hand 2
# herbal
# Plant ID: Primulaceon(?) (ag arthritis)
#
<f39v.1,@P0>      <%>pdair.chdy.fdykain.or.air.sheykaiiin.ofchy.kar.or.aiin.dolky.o[sh:{i'h}]dy
<f39v.2,+P0>      sor.shy.kar.chol.qoty.kchdy.olky.dar.chdy.ykar.olkedaiin.ody.dy
<f39v.3,+P0>      daiin.chor.okain.okaii,fchody.saiin.or,aiin.qokaiin.ytodaiin.okam
<f39v.4,+P0>      y,okeey.chody.cheor.aiin.okody.chodal.ykedy.qokedy.dal,o,[d:?],aiin.shky
<f39v.5,+P0>      ytedykor.or.sheky.kain.otar.or.aiin.okaiin.ckhol.ol.kor.oto,r.ofchy
<f39v.6,+P0>      lkedy.okchey.shor.qoykam.cho,ckh{cfhh}y.or.aly.shody<$>
#
<f39v.7,+P0>      <%>pardy.shedy.qokar.sheedy.oraly<->olaiir.okar.ar
<f39v.8,+P0>      o{ek}ar.aiin.olkaiin.olky.dar.ald<->shek.chek.qokchy.dar.ain
<f39v.9,+P0>      tar.aiin.dal.ar.ain.cheor.ydam<->shody.okal.shd,y.kshy.or
<f39v.10,+P0>     dar.ar.ykar.or.yky.chdy.fchor<->qokain.ar.sheedy.olchef
<f39v.11,+P0>     sarol.chedy.shekam.q[o:e]kar.chl<->ykeedy.chckhy.dalor.dy
<f39v.12,+P0>     paiin.alaiin.otal,chd.okar.am<->okar.cheodal.ockhy
<f39v.13,+P0>     dain.ockhedy.otedy.okedy<->lchdy.okaiin.daiiin,y
<f39v.14,+P0>     tar,aiin.okaiin.cholody<$>
#
#
<f40r>     <! $Q=E $P=O $F=z $B=1 $I=H $L=B $H=2 $C=2>
# page 77
# Currier's language B, hand 2
# herbal
# Plant ID: Primulaceon
#
<f40r.1,@P0>      <%>pchey.k,eodar.aldydy<->qoky.okal.shdy.olkedy.opches.ar.ordaiin
<f40r.2,+P0>      qokar.okar.okedy.dar<->ykchey.kaiin.ok[a:o]s,chedy.okar.a,ralos
<f40r.3,+P0>      shy.qokal.chdy.chckhd<->otor.aiir.o,ky.okolchy.qokar.okam
<f40r.4,+P0>      or.aiin.chekody.dar<->qokol.okaiin.okar.oky.okoldy.ol
<f40r.5,+P0>      lokar.qokar.okar<->okol.ol.chedy.qokchd.ar.ar.or.da[g:m]
<f40r.6,+P0>      tor.or.ar.shok.or.am<->o,lshedy.qokam.chdy.kar.oraiin
<f40r.7,+P0>      yaiin.chekaiin.oky<->ycheey<$>
#
<f40r.8,+P0>      <%>ksheo.keeey.dar.ai[g:m]<->kcheo.cfhdy.or,ain.chefal.daiin.dg
<f40r.9,+P0>      taiin.ol.olaiin.or<->dain.okaiin.okaiin.okaiin.daram
<f40r.10,+P0>     saiin.olcheey.chdy<->ychey.ka@154;ar.oky.ykedy.okair.ody
<f40r.11,+P0>     toar.ykaiin.ory.dal<$>
#
#
<f40v>     <! $Q=E $P=P $F=z $B=1 $I=H $L=B $H=2 $C=2>
# page 78
# Currier's language B, hand 2
# herbal
# gathering mark 5
# Plant ID: Thistle, Gerneolem(?) Artichoke, Helianthus Tuberosus
#
<f40v.1,@P0>      <%>pchedain.chefaiin.oldy
<f40v.2,+P0>      todar.qokaiin.ol.ara[g:m]
<f40v.3,+P0>      s,air,ain.okaiin.okam
<f40v.4,+P0>      taraiin.okaiin.ch{ckhy}
<f40v.5,+P0>      solaiin.okar.oly.chckhy
<f40v.6,+P0>      qoeedaiin.ol.chedy.daiin
<f40v.7,+P0>      shody.qokol,chedy.s.ar
<f40v.8,+P0>      chodaiin.chkalykedy.okal
<f40v.9,+P0>      tchy,pchody.pchdy.kor.ol
<f40v.10,+P0>     tchkaiin.tchedy.qokaiin.oraiin
<f40v.11,+P0>     schedy.qokol.chedy.dalor.a{ith}y
<f40v.12,+P0>     ycheekeey.daiin.okaiin<$>
#
<f40v.13,+P0>     <%>toees.chedy.kedy.olfchedy.qokedy<->daiin.chefain
<f40v.14,+P0>     saiin.o.lchey.kchedy.okar.qokchdy.dy<->qokees.am.chdy
<f40v.15,+P0>     qokchey.qody.or.aiiin.o,kaiin.o,ckhy<->sheod.faimy
<f40v.16,+P0>     shol.kedy.lor.ar.okar.qoky.kedy.r<->yteey.qokam
<f40v.17,+P0>     tochey.qokeedy.qokaiin.okeos.qokar<->okees.ar.o[k:?]y
<f40v.18,+P0>     saiin.otain.chckhy.okal.okair.arol<->qokey.okary
<f40v.19,+Pc>     pchedy.chetar.ofair.arody<$>
#
#
<f41r>     <! $Q=F $P=A $F=a $B=1 $I=H $L=B $H=5 $C=2>
# page 79
# herbal
# Currier's language B, hand 2
# Plant ID: Thistle
# Transcription quality seriously reduced on this page
#
<f41r.1,@P0>      <%>pshey,kedal[ee:ch]y.oked.seekeeey<->opshes.[o:y]p[ch:ee]d.qotchedy.shkakeedy
<f41r.2,+P0>      ykeeo.alshey,ykedy.kesh,dy.dy<->dor.[y:q]cheoky.qokee[d:?].chpy.qokedy.dy
<f41r.3,+P0>      qok.sa[y:?]<!unclear>.[q:y][o:e]kedy.ychdykchdy<->qokedy.qokedy.shekchy.cheky.daly
<f41r.4,+P0>      chdchy.ytcheeky.ypchedy.schdy<->ytedy.{cthh}y.chees.oteey.otal.da[m:g]
<f41r.5,+P0>      qotchy.sal.yteedy.kchdy<->dchedy.k[ee:ch]dy.dchedy.dalain<$>
#
<f41r.6,+P0>      <%>shedey.polchedy.qokeey.chekedy.ytey<->chkeeod<->ypchedpy.shepy.shedy
<f41r.7,+P0>      parchdy.kchey.yteedy.qokeod[o:y]<->okedy.chkedy.qokedy.ched[y:e].qokedy
<f41r.8,+P0>      dair.chedy.chckhy.qokey.lchdy<->qokedy.qokal.chekedy.qodar,a[g:j]
<f41r.9,+P0>      qokeedy.okedy.chekedy.chedy<->chckheody.chekol.daiin.cheo.al.otedy
<f41r.10,+P0>     sshok.shedy.qekchdy.dchdaldy<->ykedy.qokeedy.qokedy.qokeg
<f41r.11,+P0>     ykeod.ykeedy.chekeedy.cheked<$>
#
#
<f41v>     <! $Q=F $P=B $F=a $B=1 $I=H $L=B $H=5 $C=2>
# page 80
# herbal
# Currier's language B, hand 2
# Plant ID: <unreadable>, Fern, Maidenhair fern??? Tansy?
# Plain carrot or variety (RZ)
#
<f41v.1,@Lp>      keer[e:o]dal
<f41v.2,+P0>      <%>pcheody.qofcheepy.ofchdy.cfhekchdy<->ypchedy.chepchefy.shdchdy.qotal.dar
<f41v.3,+P0>      dshedy.tchey.s,aiin.shekey.okedy.okaly<->daiin.okedy.ykeeody.choy.keoy.dam
<f41v.4,+P0>      qoke[o:d]dy.okey.qokeody.oleeol.lkedy<->lkeeody.qokeedy.okeey.qokol.sheols
<f41v.5,+P0>      ycheos.olchey.daiin.or.chol[a:o]laiin<->oteedy.qoteol.oteodar.orain
<f41v.6,+P0>      tadaiin.ol.cheos.yteedy.okal.[o:a]ld<->oteol.qokal.or.oteody
<f41v.7,+P0>      ykeey.okey.ykeeol.ckhdy.chdal<->ykeo,aiin.okeody.oly
<f41v.8,+P0>      daiin.olkeeo.lkol,chedy.okeey<$>
#
#
<f42r>     <! $Q=F $P=C $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 81
# herbal
# Currier's language A, hand 1
# Has two plants.
# Plant ID: Tropical Arum sagittarium visicating,
# crelpius(sp?) ranunculus, arum sagittarii
#
<f42r.1,@P0>      <%>{c@155;h}o.ofaiin.ctha{ih}{c@196;h}y.otcheey.pchear
<f42r.2,+P0>      solkaiin.char.cheky.otshaiin.daiir[y:a]
<f42r.3,+P0>      toshy.chtshar.chotar.chain.dal
<f42r.4,+P0>      shor.chetar.chotai[s:r].dar.cthaiin
<f42r.5,+P0>      qokar.chockhy.chotor.chy.kary
<f42r.6,+Pc>      dorain.[{ih}:ch]ar<$>
#
<f42r.7,+P0>      <%>pcho.chy.kshaiin.shotaiin.cham.shan
<f42r.8,+P0>      yshol.chees.cthol.shor.shol.ety.char,y
<f42r.9,+P0>      qotch[a:o]r.otchol.ctho.kchodan.chkchory
<f42r.10,+P0>     choty.dol.ksheo.cthor.otol.cthol.chol<->shol,dain
<f42r.11,+P0>     qotor.cho.chody.daiin.shol.ctheey.dar<->chy.daiidy
<f42r.12,+P0>     dcheey.chol.shol.chokaiin.choeky.d{cky}<->dain.dal
<f42r.13,+P0>     qopor.shol.shot.shol.shol.daiin.dain.s<->cheam
<f42r.14,+P0>     sho,kshey.choty.chdain.chodaiin.daiin<->dam
<f42r.15,+Pr>     pchody.otshey.dodaiin<$>
#
<f42r.16,+P0>     <%>pydaiin.sheor.shaiin.tsh.olchy.sholy
<f42r.17,+P0>     shotol,shol.chety.daiin.chokchy.chkaiin
<f42r.18,+P0>     qody.cthochy.otaiin.shy.kshes.chorain
<f42r.19,+P0>     otchoty.daiin.chot,sho.{ck@191;h}y<!corr?>,{cty},s.os
<f42r.20,+P0>     shol.chol.shoky.okol.sho.chol.shol.chal
<f42r.21,+P0>     shol.chol.chol.shol.{ct}oiin.{c'o}s.odan
<f42r.22,+P0>     kchaiin.chos.ckhaiin.choro,r.chaiin
<f42r.23,+Pr>     okchol,shol.kolschees<$>
#
#
<f42v>     <! $Q=F $P=D $F=b $B=2 $I=H $L=A $H=1 $C=1>
# page 82
# herbal
# Currier's language A, hand 1
# Plant ID: ranunculacea helleboria(?) (Mrs Voynich)
#
<f42v.1,@P0>      <%>@156;cho.{cto}.sheey.qocho.taiin.shols<->chol.chor.dain
<f42v.2,+P0>      dshey.tchey.y.kchey.chtchy.{c@245;h}y.dan<->dain.otol.daiin
<f42v.3,+P0>      sho.chotody.chotol.oky.chol.chol<->dl.chcthy.otoy
<f42v.4,+P0>      qotchy.chkchy.sar.dy<->odaiil<->ykchy.o,kol,dg
<f42v.5,+P0>      chokeeo,r.chey.chetan<->s,ary<->okol.chetaiin
<f42v.6,+P0>      okeokear.cheotchar<->sy<->saiin.cthar,d,am
<f42v.7,+P0>      chok.sheo,key.keeeyd<->chekeesshy
<f42v.8,+P0>      sodal.saiin<$>
#
<f42v.9,+P0>      <%>posheor.sho.char.chekchey.qokod<->sho.cpheo.rchy
<f42v.10,+P0>     schor.okchey.chy.shol.olor.cheaiin<->{ct}chy.tcheeb,d
<f42v.11,+P0>     qo.aiin.qokeey.kchol.cheal.o,t,eold<->shey.teaiin,d
<f42v.12,+P0>     ch[o:a]tcheey.chol.ol.chaiin.oteeaiin<->chkchy.taiin,y
<f42v.13,+P0>     sho.chey.teor.shey.che{cthh}y.daiin<->chokeey.daiin
<f42v.14,+P0>     qoteey.chy.kchy.cthy.{cts}ees.choly<->sarar.aral
<f42v.15,+P0>     chokey.chol.okey
<f42v.16,=Pt>     okor.odeey<$>
#
#
<f43r>     <! $Q=F $P=E $F=c $B=3 $I=H $L=B $H=2 $C=2>
# page 83
# herbal
# Currier's language B, hand 2
# Plant ID: Antennaria Gnaphalium
#
<f43r.1,@P0>      <%>tarodaiin.ytedy.eeody.ofchtar.chcphedy.ypar.shol.folor.aiin.cphey.dar
<f43r.2,+P0>      yteody.oteol.ytedy.ar.chety.dar.aiir.okaldy.daral.otchdy.daiin.dals
<f43r.3,+P0>      yty.yty.oty.she.ody.shy.olor.yteedy.kaiin.chky.qotydy.dar.aiin.ykam
<f43r.4,+P0>      das,ar.ytey,tedy,kar.arar.she.kalchdy.cholky.qotaly.chedy.oty.otam
<f43r.5,+P0>      ykar.ch[e:i]dy.shekody.qotody.qotar.okedy.dar.choetchy.dam.otain.y,tam
<f43r.6,+P0>      kchedy.chedy.daly.cheody.cheolkeepchy<$>
#
<f43r.7,+P0>      <%>pshesy.otey,kshdy.opchdy.kedar.okedy.chdy.sho{cphh}y.dyty,dy.pchdy.kedy.dam
<f43r.8,+P0>      ytchedy.chedy.cheody.shy.qoiiin.sheeeky.chedy.dain.shy.ykolor.[o:a]taiin.old
<f43r.9,+P0>      dshedy.qotedy.dor.cheey.odain<$>
#
<f43r.10,+P0>     <%>pshdar.shed.ody.qotedy.yfchdy.qo{ckhh}dy.opchdy.daiin.qokedy.dydydy.qotar
<f43r.11,+P0>     ytchedy.ty.shol.t[o:a]ldy.shody.oteedy.shdy.otolol.shd.olky.ytol.otary.cheky,dy
<f43r.12,+P0>     dor.shol.qokol,shedy.qotedy.qokeedy.qokody.okeedy.otedy.shedy.oty.yty,dy.saiin
<f43r.13,+P0>     tshed.qosheckhey.odeeedy.qeokeey.qotedy.daiin.shodody.shochol.chckhy.y,kedydy
<f43r.14,+P0>     ykeody.checkhy.choteey.odain.ch{ckhhh}y.chokoraiin<$>
#
#
<f43v>     <! $Q=F $P=F $F=c $B=3 $I=H $L=B $H=2 $C=2>
# page 84
# herbal
# Currier's language B, hand 2
# Two plants. Polygonum biatorta (sp?). Lunaria (RCAZ)?
#
<f43v.1,@P0>      <%>pdsairy.dalteoshy.d[o:a]ly.sheet.or.arodl.lkeo.r.araiin.otedy.opolde
<f43v.2,+P0>      shedy.octhy.otedy.chedy.dar.ches{kh}y.okeody.oky.okaldy.kchdy.okar
<f43v.3,+P0>      tody.teedy.qot.chocthy.chky.oky.chdy.okedy.ykaiin.chey.ody.dary
<f43v.4,+P0>      d{ch'h}ey,ykeedy.chees.ain.shy.qocthedy.chey.qokar.checkhy.okam
<f43v.5,+P0>      qokchedy.oralody.otedol.chcthdy.chtey<$>
#
<f43v.6,+P0>      <%>tolkchdy.okedy.qoked[a:o]l.shedy.okedal.shedy.pchdol.otey.dalorain
<f43v.7,+P0>      ytshedy.ykeody.oykeedy.chedy.tedy.chcthy.otam.ot.ytaiin.otas
<f43v.8,+P0>      shetcheodchs.ochedy.oteody.chedy.chody.daiin.sheody.ykar.chef
<f43v.9,+P0>      yt[ch:ee]dy.olos.aiin.ockhy<$>
#
<f43v.10,+P0>     <%>tarchor.ar.aldar.chdy.daldar.chepy.yteedy.s,ypchey,pchedy.yfor
<f43v.11,+P0>     ysheey.or,air.yteey.cheody.ar.sheo.qody.chckhy.chdy.choty.she{cthy}
<f43v.12,+P0>     yshee.kedy.dar.chey.qotedy.etaiin.chedy.cthey.oteol.or,aiin.odain
<f43v.13,+P0>     dshedy.tedy.ckhedy.chekcheey.dy,keody.otedy.cheetam.okedar.amam
<f43v.14,+P0>     dykeedain.chedy.okeedy.chedal.olkey.cheky.cho[a:y]l,chedy.oteorom
<f43v.15,+P0>     oteod.qolkeey.kaldy.chy.darod[y:?].qokeey.kol.dary.taros
<f43v.16,+P0>     ol.eees.aiin.oloaiin.oteos.qoky.chey<$>
#
#
<f44r>     <! $Q=F $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 85
# herbal
# Curriers language A, hand 1
# Plant ID: Veratrum (sp?)
#
<f44r.1,@P0>      <%>tshodpy.ora{iph}y.koees.ypsholy.shy.otoloaiin
<f44r.2,+P0>      ydsh.dyeees.y,ty.oky.okchey.qykchey.dchy,dy
<f44r.3,+P0>      oair.ekokeey.kshotol.otal.daiin.ototaykal
<f44r.4,+P0>      ychor.ykchey.ykchy.chody.dam<$>
#
<f44r.5,+P0>      <%>toy.shysho.qoteey.char.cheeky.sheey.ytey.daiin
<f44r.6,+P0>      dshor.y,tchol.shy.o.@190;cheekchy.qotchy.otchy.dar
<f44r.7,+P0>      qot{ch'}.o[q:y]d.shol.qotshy.oyty.chom<$>
#
<f44r.8,+P0>      <%>pshy.opchey.qopchy.ofchey.roiry.sholos.ykchy<!separated ch>
<f44r.9,+P0>      otchol.ol,dchckhy.qoky.qotchy.qokchy.qokyd
<f44r.10,+P0>     qokchor.okchy.qoto.ykol.choky.choky.chol,dam
<f44r.11,+P0>     ytsho.qockhy.okchody<$>
#
#
<f44v>     <! $Q=F $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 86
# herbal
# Curriers language A, hand 1
#
<f44v.1,@P0>      <%>tsho.qotshy.cthol.d.chor.otol.shol.tol.qotshol.otoldy
<f44v.2,+P0>      yolkol.cheol.qokchain.daly.otchol.daiin.shol.qotor.ar
<f44v.3,+P0>      tol.okchor.shcthy.otol.daiin.cthy.cthy<$>
#
<f44v.4,+P0>      <%>yokalod.shaiin.shor.shorody.shky.sho.y,tchy.opchod.opy
<f44v.5,+P0>      oain.shol.cthy.cphaiin.ykchor.otchy.qoty.ytchear.cthain
<f44v.6,+P0>      tol.dair.ytaiin.dol,y.kchain.oty,keey.otchol.ytaiin,dy
<f44v.7,+P0>      ok[y:o],tchaiin.cthol.dy.cheol.ololy<$>
#
<f44v.8,+P0>      <%>tsheody.cthaiin.odaiin.shol.shey.cthy<->ykoda<->ol
<f44v.9,+P0>      dshor.cthees.l,o,lkeees.ckhy.chcthy.lo
<f44v.10,+P0>     lsho.qokchy.tshy.cphaiin.cthal.kal
<f44v.11,+P0>     okal.chol.chol.choky.okaiin.cthy.otal
<f44v.12,+P0>     ychey.teol.chaiin.chcthy.ctho.cthol
<f44v.13,+P0>     lchor.shol.dairl<$>
#
#
<f45r>     <! $Q=F $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 87
# herbal
# Curriers language A, hand 1
#
<f45r.1,@P0>      <%>pykydal.sha{ikh}y.oty.shey.qop.char.opchal.ypchor.ofchar
<f45r.2,+P0>      shor.cthy.qoky.qokol.qokaiin.chol.chol.ykaiin.dar.om
<f45r.3,+P0>      qo.chcthy.kchol.daiin.qoaiin.cthy.chaiin.ykeey.cthom
<f45r.4,+P0>      lor.y.kaiin.ykeol.ykeol.cham<$>
#
<f45r.5,+P0>      <%>kol,sho.pchor.kchey.ty.opchaldy.otshy.qokchy.dol,daiin
<f45r.6,+P0>      otchar.okchar.daiin.ytchody.tcholol.otar.dal.dary
<f45r.7,+P0>      lchar.qor.y.kar.dar<$>
#
<f45r.8,+P0>      <%>tchol.cthy.qodaiin.cthy.dain.{@246;thh}ey.otydal.daiin.[g:d]
<f45r.9,+P0>      @201;or.or.chain.dain.ykolody.ytaiin.qotchol.kol.dy
<f45r.10,+P0>     okaiin.shar.yky.oky.kair.daldy.dalor.cheol.dal
<f45r.11,+P0>     l.okaiin.okcho.laldan.daldaiin<$>
#
#
<f45v>     <! $Q=F $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 88
# herbal
# Curriers language A, hand 1
# Plant ID: Sentellaria, Veronica? carnedris(sp), Ehrenpreis?,
# beatrum phula inal(sp)
#
<f45v.1,@P0>      <%>ko[r:s]ary.chko.kol,chey.fsholom.shor.ykchy.dod.opchaiin.olald
<f45v.2,+P0>      okol.chor.daiin.cthy.okchol.chom.okolo[r:n].dy<->okchol.s
<f45v.3,+P0>      qokchy.l,or.cheol.qot[o:a]l.qotol,chy.ky.cthod<->ykar,yd
<f45v.4,+P0>      okchy.qockhy.dain.dail.dair.shy<$>
#
<f45v.5,+P0>      <%>qotol.choiin.okchar.dar.oty<->shoto.dol,py<->otytam
<f45v.6,+P0>      ?s,aiin.cphor.qok{cy}.tod<->ytchdy.dy<->dy.cheg
<f45v.7,+P0>      tchtcho,kchol.dshy.o,tyol<->ytchom
<f45v.8,+P0>      yksheor.odal.sho.dy.pchom<->otor.oa[iir:iin]
<f45v.9,+P0>      ychor.cthy.chol.qokom.sy<->sa,ykchom
<f45v.10,+P0>     dshor.otshy.oky.tsholol<->ytchord
<f45v.11,+P0>     or,chor.ytchy.doiin.dcholdy<$>
#
#
<f46r>     <! $Q=F $P=K $F=x $B=3 $I=H $L=B $H=2 $C=2>
# page 89
# herbal
# Curriers language B, hand 2
# Plant (root) ID: Asclepias, (+unreadable)
#
<f46r.1,@P0>      <%>pcheocphy.qotedy.chety.dy.chepchx.yfcheky.o[s:r]aiin.shee.qoteol.daiin.shee.dy.daly
<f46r.2,+P0>      sodaiin.sheeoly.qoor.sheo,teoly.chckhy.daiin.sh[{ck}:ek].sheet.shedy.xo[r:s].aiin.sheckhy
<f46r.3,+P0>      daiin.shor.ykal.che[{kh}:{th}]y.daiin.she.dalshedy.qokol.s.aiin.shee.ykar.daiin
<f46r.4,+P0>      tshedar.chol.kaldy.chckhy.qokaldy.chekal.chckhy.sheky.sheky.dalo{cthh}y
<f46r.5,+P0>      okeedy.shekeey.ykey.shedy.chdy.shky.qotsheod.ytedy.ytey.che[o:a]r<$>
#
<f46r.6,+P0>      <%>tedy.d[y:o]tedy.shee.keedy.ypchedy.chdalor.sheedy.odo[s:r],aiin.opchedy.dykedy.chdam
<f46r.7,+P0>      xol.shol.qokaiin.ytchdy.qokchdy.s,ar.chdy.cthy.otedy.chedy.qokar.chcthy.m
<f46r.8,+P0>      dsheol.chy.chckhy.shy.shdy.chky.chody.cthdy.s.cheos.chey<$>
#
<f46r.9,+P0>      <%>tshdy.shdy.fchedy.dyfchdy.shol.kees,ytaly.fchdy.dy.karal.shky.yty.dardam
<f46r.10,+P0>     tchey.shy.chkal.chd.qokdy.shdy.adoldy.olaiir.sheol<$>
#
<f46r.11,+P0>     <%>pchdair.shd.shep,daiin.shdy.o{ifh}edy.qopchdy.ldy.shear.opdarshdy.s.@136;yfchedy
<f46r.12,+P0>     techy.daiin.sheockhy.choky.r.aiin.ches.shey.kar.sheckhy.chdy.chckham
<f46r.13,+P0>     ar,akaiin.shol.okeey.chol.dar.ols.lain.y<$>
#
<f46r.14,+P0>     <%>otchealkar.sholkshy.qokar.cheol.okal.dam.chdam.qokam
<f46r.15,+P0>     qokar.shol,kal.[a:o]lkeody<$>
#
#
<f46v>     <! $Q=F $P=L $F=x $B=3 $I=H $L=B $H=2 $C=2>
# page 90
# herbal
# Curriers language B, hand 2
# Plant ID: Boragine, Anchusa (has red mark along top of roots)
#
<f46v.1,@P0>      <%>pody,lshed.ypdy,shedy.opchedy.ytedy.oepchol.yfchey.tochsy.oka[s:r].ykchdy.daiin
<f46v.2,+P0>      ytair,aiin.otchdy.okaly.daiin.qokedy.otar.ar.oldy.otedy.saim.okey.tody.daiin
<f46v.3,+P0>      ytchey.keody.chockhdy.chotal.okalshdy.sh[?:d]y<!funny d>.qokar.oty.qoty.shedy.chedy.dam
<f46v.4,+P0>      ydaiin.chckhy.chdal.olar.chckhdy.chdody.tar.cham.kedy.daiin.y,kaiir.shckhefy
<f46v.5,+P0>      lodaiin.shedy.qokedy.chdy.okedy.dykaly.daiin.chedy.okeedy.s,ar,air.cthy
<f46v.6,+P0>      tor.aiirchar.shedy.olaiin.qotedy.sheedy.qokaldy.qokedy.d[o:a]ir.chody.cthey.m
<f46v.7,+P0>      dchedy.cheeky.dam,ched.lchedy.chedy
<f46v.8,=Pt>      okeedchsy.qokeedy.chetedar.or.ai{cky}y
<f46v.9,+P1>      yteedy.shedy.che{ck}edy.chtedy.daim
<f46v.10,+P1>     sheol.[a:o]r.chey.okaiin.daim.oty.om
<f46v.11,+P1>     tolshey.otedy.chocpheod.oty.dam
<f46v.12,+P1>     dair.aly.chdam.chcthy.chdam
<f46v.13,+P1>     ykar.chedy<$>
#
#
<f47r>     <! $Q=F $P=M $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 91
# herbal
# Curriers language A, hand 1
# Plant ID: Indian cucumber?
#
<f47r.1,@P0>      <%>@159;chair.oly.sheaiin.shol.daiin.chdy
<f47r.2,+P0>      chokchol.chol,choldy.dair.cha[d:j],aiin
<f47r.3,+P0>      dor.chol.chy.chaiin.ckhey.chol.dain.okaiin
<f47r.4,+P0>      qokcheo.cthey.chokain.chol.daiin.kchdal
<f47r.5,+P0>      dain.olshey.chokolg<$>
#
<f47r.6,+P0>      <%>folr.chey,so.chol.shol,aiin.shol.shol.chdy.cholol
<f47r.7,+P0>      schesy.kchor.cthaiin.chol.chol.chol.chor.{ck@191;h}ey
<f47r.8,+P0>      shokeey.chy.tchod.choy.sho.chtchy.@161;char.ctham
<f47r.9,+P0>      qoko,kor.chaiin.okal.chol.daiin.okcho,kcho[r:s]sy
<f47r.10,+P0>     shy.otcho.keey.tor.chey.otchy.tchol.dain.dam
<f47r.11,+P0>     dsho.cphy.daiin.daiiny<$>
#
#
<f47v>     <! $Q=F $P=N $F=y $B=2 $I=H $L=A $H=1 $C=1>
# page 92
# herbal
# Curriers language A, hand 1
# Plant ID: Toronicum Pardalianchus (Holm) [Gemswurtz]
# Same plant as f102r2[1,1] (Petersen)
#
<f47v.1,@P0>      <%>psheot.cheor.cholsho.chopchy.sal<->sary
<f47v.2,+P0>      dsheey.shy.cphy.otchey.daiidy.chory<->daiiy
<f47v.3,+P0>      shol.char.oteol.dor.otchol.chkchy<->daiin
<f47v.4,+P0>      qotol.sheey.kol.sho.keechy.qoty<->cthy
<f47v.5,+P0>      dsholy.shees.chor.ody.shy.sy<->sary
<f47v.6,+P0>      chody.cheor.saiin.dochod<->chol<$>
#
<f47v.7,+P0>      <%>pchodaiin.dair.dcthy
<f47v.8,+P0>      daiin.cheotar.chodaly.sal
<f47v.9,+P0>      qotcheey.chety.chol.chol.dain
<f47v.10,+P0>     chotcho,ltchey.[o:y].tcho,tchy.dy<->chol.chody.dar
<f47v.11,+P0>     ot[ee:a:ei]y.cho.chdy.chy.key.chyky<->dchy.daiin.chy
<f47v.12,+P0>     ch[y:o].cho,keesy.chy.chy.cheky<->chochy.daiin
<f47v.13,+P0>     dshy.daiin.chdlety.chaiin<->dcheey.otald
<f47v.14,+P0>     chol.{ct}chey<$>
#
#
<f48r>     <! $Q=F $P=O $F=z $B=1 $I=H $L=B $H=5 $C=2>
# page 93
# herbal
# Curriers language B, hand 2
# Same plant as f89v2[3,4] ? (Stolfi)
#
<f48r.1,@P0>      <%>pshdaiin.ypchdy.opchey.{c@162;h}y.dal.sheodaiin.sheokeol.ykeeody.olaiin.opaldy
<f48r.2,+P0>      daiin.yteeol.cheody.kechodshey.qotedy.chtaiin.otchdy.tedain.okain.ckhy
<f48r.3,+P0>      sheody.she.teoteey.oteodaiin.ody.qoteo.l.kedy.dol,odal.qotar.opchety.ldy
<f48r.4,+P0>      tolkeol,dain.otaiin.ykeedy.chet.ytedy,tedy.qokdy.tshdy.chetedy.ctheety.r
<f48r.5,+P0>      yteey.teol.okeody.cheockhy.olsheey.qoekaiin.octhey.cholkar.aiin.cthar.od
<f48r.6,+P0>      alshey.lkeedy.ytchedy.qokedy.lotal.qotol.otal,ched.o,key.ykeey.da[l:?]dy
<f48r.7,+P0>      tocthy.qokeol.yteedy.lolkeol.otolches.al.ar.ykeeodam.okedy.okam
<f48r.8,+Pr>      otchdain.shol.oteol.oteoly.ykeey.dam,dr
<f48r.9,+Pc>      yteched.ar.olkey.okeoam<$>
#
#
<f48v>     <! $Q=F $P=P $F=z $B=1 $I=H $L=B $H=5 $C=2>
# page 94
# herbal
# Curriers language B, hand 2
# gathering mark 6
# Same plant as f89v[1,4] ? (Stolfi)
#
<f48v.1,@P0>      <%>pcheodchy.dshedy.fchedy.los.aiin.ykeeedy.shey.ypchedy.teedy.chdy.ypair,y.chedyty
<f48v.2,+P0>      chey.tedy.otchody.ykeedy.otar,yotedy.cthdy<->okain.chety.choolkeey
<f48v.3,+P0>      alchey.kor.y.keody.olkeeey.chody.chedy.daly<->okeeor.aiin.otar,air,am
<f48v.4,+P0>      dchedy,tchddy.otsh.okeey.ty.otar.alchdy<->yteedy.oteed.y,kedy.m
<f48v.5,+P0>      lkeey.qocthedy.taiin.shed.qokar.otedy.dy<->dain.tolkain.otam
<f48v.6,+P0>      shdy.qokain.okar.otar.or.otees.ol.or.ain<->otal.ok.y,tar.chedy.am<$>
#
<f48v.7,+P0>      <%>pchedar.chey<->ypchedy.otedy.shef,eeedy.al<->shedy.otedy.fcheodal.cpheeg
<f48v.8,+P0>      oteody.chkey<->okedy.chckhedy.ykedy.oldy<->otoly.chey.kaly.tokar.otam
<f48v.9,+P0>      tor.shody.okal<->otchedy.cheky.oly.loldy.lol<->otchdy.otoldy.ytam.otedy
<f48v.10,+P0>     tol.chedy.ytedy<->ykeol.chdy.chdor.chtol.chdy<->ytchedal.cthey.okar,ar.ary
<f48v.11,+P0>     ykeedal.chckhy<->ykal.y,tam.or.cheedls.[s:d]ary<$>
#
#
<f49r>     <! $Q=G $P=A $F=a $B=1 $I=H $L=A $H=1 $C=1>
# herbal
# page 95
# Curriers language A, hand 1
# Brumbaugh p4, Harper's 'potato'
# Plant ID: Tamus communis (Holm), Scamonia
#
<f49r.1,@P0>      <%>pychol.dy.[sh:ch]or.shol.shtchy.shorpchor.opchor.shor,kchy
<f49r.2,+P0>      qotor.sho.chotchy.choshy.qopchar.q'o.dor.daiin
<f49r.3,+P0>      dsho<->dchor.dchor.daiin.dor.cheoraiin<$>
#
<f49r.4,+P0>      <%>ksh[o:a].qodain.chotshy.dodar
<f49r.5,+P0>      chor.sheor.chey.teey.qotan
<f49r.6,+P0>      ol,or,sh{e'e}es.sheoty.choldaiin
<f49r.7,+P0>      qokeor.cheey.qokchy.qotody
<f49r.8,+P0>      chot,chor.chy.cheet.qolsor
<f49r.9,+P0>      oykeeey.chey.kshey.choroiin
<f49r.10,+P0>     sho.r.choiin.shor.shor,shy
<f49r.11,+P0>     chotcheol.dchol<$>
#
<f49r.12,+P0>     <%>podaiin.cheo.kcho.daiin.chcthy
<f49r.13,+P0>     {c'o}d.chol,y.tcheol.daiin.cthodd
<f49r.14,+P0>     q'o.shoqoky.shor.sheor.otol.daiin
<f49r.15,+P0>     ochol.chol.chody.dchodaiin.da'iin
<f49r.16,+P0>     q'ocho.cheey.dchey.qotchody
<f49r.17,+P0>     olol,ol.chey.chey.kchy.qotchol.chosory
<f49r.18,+P0>     sheor.cheol.od.cho.dcheeey.qot,chotchy
<f49r.19,+P0>     dcheo.r.cheey.keolchey.chokchol.chokan
<f49r.20,+P0>     qotcho.chods.cho.cho[ch:sh]y.chs.oriin
<f49r.21,+P0>     odch[o:y].chor.ety.shol<$>
#
#
<f49v>     <! $Q=G $P=B $F=a $B=1 $I=H $L=A $H=1 $C=1 $X=S>
# page 96
# herbal
# Currier's language A,  hand 1
# has a 'key-like' sequence
# Plant ID: Lunaria. Cyclamen (Holm)
# In the left margin there is a vertical sequence 1 2 3 4 5 aligned with
# the 1st paragraph, starting from line 2.
#
<f49v.1,@L0>      f
<f49v.2,=P0>      <%>kshor.shol.cphokchol.ch{cfhh}y
<f49v.3,*L0>      o
<f49v.4,=P0>      qokchy.qokchod.sho.ckhy
<f49v.5,*L0>      r
<f49v.6,=P0>      chotchy.chcthy.cthey.koddy
<f49v.7,*L0>      y
<f49v.8,=P0>      okeodsho.chotshol.dam
<f49v.9,*L0>      e
<f49v.10,=P0>     shol.shodaiin.qotchar
<f49v.11,*L0>     @140;
<f49v.12,=P0>     qot[ch:ee]y.chokchy.choky
<f49v.13,*L0>     k
<f49v.14,=P0>     chotchy.chodaiin.dan
<f49v.15,*L0>     s
<f49v.16,=P0>     qoteees.cheo.daiin,dol
<f49v.17,*L0>     p
<f49v.18,=P0>     ochor.sheeod.ksheo,dl
<f49v.19,*L0>     o
<f49v.20,=P0>     q'oksho,daiin.shckhy,dar
<f49v.21,*L0>     @192;
<f49v.22,=P0>     dchol.cthol.daiin.choky
<f49v.23,*L0>     y
<f49v.24,=P0>     ochokeey.ckhey.daiin.dain.chokag
<f49v.25,*L0>     e
<f49v.26,=P0>     qokeol,chokeeody.otol.kcho,s.chol.daiin<$>
#
<f49v.27,*L0>     @140;
<f49v.28,=P0>     <%>fchochor.shol.tchol.opcheodal.dchsy<->chotchy
<f49v.29,*L0>     @164;
<f49v.30,=P0>     dcho.d.chol.chokchodaiin.chokchy.tchol<->okchokol
<f49v.31,*L0>     p
<f49v.32,=P0>     tchotchey.chokeeodol.rcheey.otchodar<->dcho.dchog
<f49v.33,*L0>     o
<f49v.34,=P0>     shocho.oaiin.sheo.choty<$>
#
<f49v.35,*L0>     @192;
<f49v.36,=P0>     <%>qotcho.cheol.chol,s.cho,chcthey.dcheol<->chotchody
<f49v.37,*L0>     y
<f49v.38,=P0>     chokeo.sho.cheor.cheokchet.chor.daiin,dy<->daiin.qok[g:d]
<f49v.39,*L0>     e
<f49v.40,=P0>     oaiin.chy.daiin.chol.chaiin.kshardy<->chokchy
<f49v.41,*L0>     @140;
<f49v.42,=P0>     qokeaiin.cheo.chor.choteey.kcheol.dain<->cho.dai[s:r]in
<f49v.43,*L0>     d
<f49v.44,=P0>     chokaiin.cho.dls.chariin.daiin.chain.dy<->chetcho.dy
<f49v.45,*L0>     y
<f49v.46,=P0>     oaiin.cheky.@243;.cho.rchseesy.kchor.sol<->chctho.s
<f49v.47,*L0>     e
<f49v.48,=P0>     qotcheol.chey.chor.chokaly.chor,dal<->chaiin,d
<f49v.49,*L0>     k
<f49v.50,=P0>     chol.chor.ches.chkalchy.chokeeoky<->chokoran
<f49v.51,*L0>     y
<f49v.52,=P0>     ykchokeo.r.cheey.daiin<$>
#
#
<f50r>     <! $Q=G $P=C $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 97
# herbal
# Currier's language B,  hand 2
# Plant ID: Artichoke, (species of sunflower?)
#
<f50r.1,@P0>      <%>psheor.olkair.olfchedy.qop[eee:che]dar.opchey.dair.o,laiin.chefchdy
<f50r.2,+P0>      sor.orsheckhy.ockhody.shos.alol.dy.kar.oky.daiiin.okar.ar.okam
<f50r.3,+P0>      tshol.kar.sheedy.okeody.qokedy.chody.kchdy.pchdy.chkaiin.odam
<f50r.4,+P0>      tchdy.qokas.chedy.qokchdy.qokaiin.or.ar.alol.keodaiin.ols
<f50r.5,+P0>      solkchy.chckhy.qokchdy.qokchdy.okar.ar.y.qokchdy.kar.ar.okain
<f50r.6,+P0>      ykain.[sh:{c's}]ear.ol,kchedy.okal.qotor.cheeor.olk[ee:a]dy.daiin.qoky
<f50r.7,+P0>      todalain.qotal.kaiin.otaiin.otal.she.ka[r:s].ariin.okchedy.dariin
<f50r.8,+P0>      yk,ykaiin.sheekar.otchdy.dar.kar.shedain.taipar.orolkain
<f50r.9,+P0>      ytchdy.kchedy<->ykeey.kaiin.qokain.ald,[a:y]lo[s:r]am
<f50r.10,+P0>     solkaiin<->opalke,chckhy.darin.chky<$>
#
#
<f50v>     <! $Q=G $P=D $F=b $B=2 $I=H $L=B $H=2 $C=2>
# page 98
# herbal
# Currier's language B,  hand 2
# Plant ID: Umbellifera? (O'Neill), (coxcomb?)
#
<f50v.1,@P0>      <%>tchy.do.ldar.shotchdy.qokchdy.opchedy.qokol.shor.ofar,fardam
<f50v.2,+P0>      tchodain.oeeey.okaiin.shedy.qokaly.chdy.oky.keody.cheey.okain
<f50v.3,+P0>      pochedy.qokody.checkhy.shckhy.dalol.ykeeey.qokedy.okain.okal
<f50v.4,+P0>      dar.qoain.olaiin.ol[s:r].aiin.o,l.okeedy.okchdy.otar.chckhey.or
<f50v.5,+P0>      y,chy.tair.chckhy.qekaiin.qodaiin.olcheky.chedy.chkedy.okedyd
<f50v.6,+P0>      daiin.kedair.okal.chody.qokedy.okar.okchey.okedy.ota[r:s].chkeey
<f50v.7,+P0>      tedaiin.odaiin.or.okaiin.ykor.daiin.choky.qotchdy.k[{cy}:ey].dairam
<f50v.8,+P0>      ykar.okair.otor.qokedy.ykchol.kar.chckhy.olkaiin.okain.qo'd<!corr?>
<f50v.9,+P0>      ytsheod.ain.sheshy.echedy.kchdy<->otaiin.okaiin.[o:a]ky
<f50v.10,+P0>     dchedy.okaiin.olchdy.oloeedy<->ykeeod,ar.aro[o:a]d
<f50v.11,+P0>     lchey.kar.ykchy.kchdy<$>
#
#
<f51r>     <! $Q=G $P=E $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 99
# herbal
# Currier's language A,  hand 1
# Plant ID: Mandrake (Manley)
#
<f51r.1,@P0>      <%>tsholdchy.qotchy.opchear.ypchedy
<f51r.2,+P0>      dcheodaiin.ckheody.ckhody.chody
<f51r.3,+P0>      ydchody.ckhey.oty.ckhe[o:a]dar.qoky
<f51r.4,+P0>      daiin.{ct}[e:i]s.okol.cheody.ckhy.cheeey
<f51r.5,+P0>      tcheody.qodaiin.okeey.qockhey.taiin
<f51r.6,+P0>      ycho,daiin.chokaiin.ykchodaiin.ykald
<f51r.7,+P0>      ychos,ar.eeckhy.kcho.qokchy.qotal
<f51r.8,+P0>      oshol.odaiin.[ckhe:{ckhh}]y.ckheody.qokey.otydy
<f51r.9,+P0>      tol.daiin.daim.qchodal.dal.qody.qoetam
<f51r.10,+P0>     ykchol.d[o:a]r.shey.qokeol.kchey.shol.okam
<f51r.11,+P0>     tchodaiin.[{oph}:cph]eody.qokol.ot[e:i]odaiin.kol,ota[g:m]
<f51r.12,+P0>     yoees.ckheey.kol.cheeal.okeor.qockhey.pchodal
<f51r.13,+P0>     oaiin.ckhol.yk[i:?]eol.otchey.cpheo,daiin.ykeoldy
<f51r.14,+P0>     daii{ith}y.qodaiin.kaiiidal<->cphodal<->[s:r].al.dam
<f51r.15,+P0>     qokol.cheor.ckhal.s.or.aldy<->otal<$>
#
#
<f51v>     <! $Q=G $P=F $F=c $B=3 $I=H $L=A $H=1 $C=1>
# page 100
# herbal
# Currier's language A,  hand 1
# Plant ID: Cow's tongue, Licopsis, Sedum Majus (Hauswurtz)
#
<f51v.1,@P0>      <%>poshody.qokodar.shodaiin.qotal<->dscheey.saiin,dy
<f51v.2,+P0>      dshody.ckhody.qokol.dykaiin.chy<->qokey.daiin.cthy
<f51v.3,+P0>      tchody.cthy.chckhey.qod.ytchody<->dchol.saiin.ytam
<f51v.4,+P0>      otaiin.qodal.yt[o:a]l.cheodar.s,ody<->oteo,daiin.shokog
<f51v.5,+P0>      todaiin.yt[a:o]dy.qokol.shodol.qockhy<->ykol.otaiin.dar.y
<f51v.6,+P0>      okor.ctheody.qocphy.qok[a:o]l.qotaiin<->otyk[o:a]l.chol,daiin
<f51v.7,+P0>      qotol.chodaiin.qokcheody.cho,r.chod<->ycthol.s.olcheety
<f51v.8,+P0>      olkeeody.qokal.qodaiin.{ykh}or.[{ofa}:{yfa}:?]l
<f51v.9,+P0>      daiin.ckhol.shain.kcholol
<f51v.10,+P0>     ykeol.sheo.qok[o:a]dy.fold
<f51v.11,+P0>     ycheoky.sheey.ykeey.chey
<f51v.12,+P0>     ochockhy.daiin.cho,ckhey
<f51v.13,+P0>     daiin.cheol.cheodain<$>
#
#
<f52r>     <! $Q=G $P=G $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 101
# herbal
# Currier's language A,  hand 1
# Plant ID: (unreadable)
#
<f52r.1,@P0>      <%>tdokchcfhy.ycphko.ytair.shar.qofy,daiin.ypchy.otchol.dar.yty
<f52r.2,+P0>      oty.shor.ykoldy.qoky.koldal.oteees.dals<->otar,dl
<f52r.3,+P0>      tchotshey.qoty.okchol.tchody.qotam.oky<->ytoldy
<f52r.4,+P0>      l,shopchy.qoky.qotchy.oty.dar.oty.dam<->ychcthod
<f52r.5,+P0>      oky.chor.okchal.okchar.shor.tol.ykair<->ytchdam
<f52r.6,+P0>      daiin.shedaiin.qodal.dy.[ch:ee]okam.otchordy<->okchol.do
<f52r.7,+P0>      qok[{ch'}:{cs}]y.qockhom.dals.shodaim.tcham.dody<->ykeey.dai[g:m:d].a[m:@175;]
<f52r.8,+P0>      or,cheey.dor.shey.kom.s.cheey.dch[o:a]m.daiin<$>
#
#
<f52v>     <! $Q=G $P=H $F=d $B=4 $I=H $L=A $H=1 $C=1>
# page 102
# herbal
# Currier's language A,  hand 1
#
<f52v.1,@P0>      <%>pchor.chcphol.cphaiiin.otcheor.ytor,kol.chocph[a:o]r
<f52v.2,+P0>      ytchey.chol.ctho,daiir.shy.kor.ese,chor.chy.dam
<f52v.3,+P0>      oor,chor.chochar.l[s:r].chteeor.ytol.sheol.otam
<f52v.4,+P0>      tchor.ctheor.ctheol.cheeor.cheol.chckheey.s[o:a]dy
<f52v.5,+P0>      yteey.cthor,cheo[s:r].cpheodar.dy<->sarg
<f52v.6,+P0>      qotodaiin.cthor.oty.kcholy<$>
#
<f52v.7,+P0>      <%>pcheol.sholoiin.cthor.aiin
<f52v.8,+P0>      kodaiin.cthy.qokeey.s.ol
<f52v.9,+P0>      daiin.ckheol.chol.qoke[y:o]l.daiin
<f52v.10,+P0>     yokee[y:o].qokody.chol.sol,s.aiin
<f52v.11,+P0>     daiin.shor.qodaiin.ckhey.sal
<f52v.12,+P0>     qoekar.ckhol.ykchody.ckhy
<f52v.13,+P0>     yk[o:a]r.okaiiin.ckheeey.daiig
<f52v.14,+P0>     odar.cheokor.ckheey<$>
#
#
<f53r>     <! $Q=G $P=I $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 103
# herbal
# Currier's language A,  hand 1
# Plant ID: Elecampane
#
<f53r.1,@P0>      <%>k[o:a]dam,chocthody.oty
<f53r.2,+P0>      dol.dain.s,cho,she.oty
<f53r.3,+P0>      sho,[a:o][s:r].chokan.ody
<f53r.4,+P0>      ytchodaiin.yky.otchey.otod
<f53r.5,+P0>      ok[sh:?].otol.cfhy.cphodol.ykody.qokchod<->otcho.qot.oty
<f53r.6,+P0>      ykeodar.oqoor.o{cki}.odor.chain.qokod<->ykchdy.chees.dal
<f53r.7,+P0>      sodar.otos.qoy.tchy.otey.chos.okod<->ykchody.qok[ch:ee]y
<f53r.8,+P0>      qotchol.dar.qoty.chtor.oltsho.{cto}<->ykeeod.o.y,toyd
<f53r.9,+P0>      otol.chol.ctheees.os.orol.chod.qoty<$>
#
#
<f53v>     <! $Q=G $P=J $F=w $B=4 $I=H $L=A $H=1 $C=1>
# page 104
# herbal
# Currier's language A,  hand 1
#
<f53v.1,@P0>      <%>tshor,shey.qodckhy.e{ph}o.oltshey.daiin.qopchy
<f53v.2,+P0>      okeey.daiin.sheekol.shom.shol.cthy.dchom.do
<f53v.3,+P0>      ydaiin.cph[o:a]m.chol.dockhy.cthol.dam.oty
<f53v.4,+P0>      qokol,daiiin.qockhor.okchor.daiio,dain.d
<f53v.5,+P0>      ysheey.ckhol.chckhey.daiin.ctheody.ydy
<f53v.6,+P0>      ochoiky.dshey.chol.ykcheody.choldam
<f53v.7,+P0>      todaiin.shodaiin.qote[a:o].dchy.qotod.odaiin
<f53v.8,+P0>      sheey.kshody.tsheody.sheody.sheetchy.opod
<f53v.9,+P0>      octheody.shody.qodal.cthody.sheos.shodaiin
<f53v.10,+P0>     ychocthy.qodal.shodaiin
<f53v.11,+P0>     otsho.or.chear.sheod.chkodal
<f53v.12,+P0>     ycheey.kchy.oky.kody<->ydam
<f53v.13,+P0>     yckhodaiin.otoldy<$>
#
#
<f54r>     <! $Q=G $P=K $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 105
# herbal
# Currier's language A,  hand 1
# Plant ID: Thistle, leaves of boneset
#
<f54r.1,@P0>      <%>podaiin.shodal.qopchol.cfhe[o:a]dy<->opcheol.chocphy
<f54r.2,+P0>      ytodaiin.otchey.otchey.qockhodal<->sockhody.sar
<f54r.3,+P0>      daiir.cthody.ot[a:o]l.[e:o]kchody.ol.s.or.y<->ytchey.dam
<f54r.4,+P0>      tor.ockhol.shokchy.kol,chom.[s:r]<->chey<->ctheot[o:a]l
<f54r.5,+P0>      sar.sh.okeodain.chokey<$>
#
<f54r.6,+P0>      <%>korar[e:i].ckhos.shofom.cher.chom.kcheor<->she.qkchol.dam
<f54r.7,+P0>      dor.s.sheey.ksheody.sho.or.cheey.chety<->sol.de[sh:?].dam.dam
<f54r.8,+P0>      t[o:a]shey.kodl.ckho.dar.sheekal.s.aiin<->okeam.etchal
<f54r.9,+P0>      oaiin.or.ol.sal.qokor.chor.ckhol.s<->s,sho.chol.daiin
<f54r.10,+P0>     tor.ol.dol.or.chol.chol.ckhol.okol.oky<->ytchor.ol,koldy
<f54r.11,+P0>     daiin.okor.or.ol.ckhol.chor.cho@165;.dam<->or.sho.chol.dom
<f54r.12,+P0>     yor.shodal.o.aiin.al.dol.choek,air,o,ldam<$>
#
#
<f54v>     <! $Q=G $P=L $F=x $B=3 $I=H $L=A $H=1 $C=1>
# page 106
# herbal
# Currier's language A,  hand 1
# not found in FSG item 1609
#
<f54v.1,@P0>      <%>pcheodar.chpal.oloiin.ckhey<!bar interrupted>.dar.qokeey.cpheeain.s,al
<f54v.2,+P0>      dcheain.cphaiin.s.ar.cheor.qodaiin.cthaildy.ypchal
<f54v.3,+P0>      yair.ykar.oky.cham.chody.ykoldam.cheol,am
<f54v.4,+P0>      dar,chor.cheky.chol.okaiin.chody.chol,dy
<f54v.5,+P0>      o[d:?]aiin.ytaiin.qodaim.qokar.chy.s.am
<f54v.6,+P0>      tol.cheol.shocthy.qodaiin.k[ee:ch]ody
<f54v.7,+P0>      daiin.sheody.qoctheol.s.aiin.qotchy
<f54v.8,+P0>      daiino,d,aim.qokaiin.yteal.okal.om
<f54v.9,+P0>      ydaiin.qockhey.qodal.ytam.okal,dy
<f54v.10,+P0>     kol.{ck}aiin.chckhy.qokal.dal.qocthy
<f54v.11,+P0>     oaiin.qockhy.qokam
<f54v.12,+P0>     tol.chol.cthol.s
<f54v.13,+P0>     y,chol.okal.yckhey
<f54v.14,+P0>     tar.cphey.tam.aldam
<f54v.15,+P0>     or.alchy.ytal.dol.chodoldy
<f54v.16,+P0>     daiin.chol.oldaiin<$>
#
#
<f55r>     <! $Q=G $P=M $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 107
# herbal
# Currier's language B,  hand 2
#
<f55r.1,@P0>      <%>podaiin.shekchy.qofair.okar.yk.[{oh}:ch]epaiin.qokchdy.os.arod
<f55r.2,+P0>      okair.or.aiin.chody.ykair.y.qokar.okar.ol.ykar.ar.al
<f55r.3,+P0>      ykaiir.chol.chky.okar.chky.chdy.qokar.okaiin.chckhy.s.aiin
<f55r.4,+P0>      daiin.or.orol.char.ar.kaiin.okchd.ykar.odaiin.chdolaiin
<f55r.5,+P0>      y.or.aiin.okal.chol.kchoy.pchtchdy.o[{ck}:ek]aiin.oka[s:r]or.olkam
<f55r.6,+P0>      tcho,daiin.sho.ke@166;y.kedy.okol.chdy<$>
#
<f55r.7,+P0>      <%>tchedar.che[o:a]l,kedy.chody.kshdy.qotchdy.qokchdy.olkardam
<f55r.8,+P0>      dchykey.char.chek.xar.odas.xaloeees.cpheody.qokeeody
<f55r.9,+P0>      dain.cheky.dar.chckhy.dal.qoko.lkeedy.dar.kaiin.dy.ka[g:m]
<f55r.10,+P0>     dair.okal.qokar.or.[o:a]r@193;.o.ar.odaiin.okeey.darchd.ol
<f55r.11,+P0>     l[{oh}:ch]or.chey.keedy.dy.qokal.oka[m:j].dal,shdy.otal.otaldiin
<f55r.12,+P0>     oain.ckhy.dl.oiiin.daiin.okaiin.chelal.qokaiin.okain.r
<f55r.13,+P0>     lchdal.ockhy.daiin.otol.otar.shar,ain<$>
#
#
<f55v>     <! $Q=G $P=N $F=y $B=2 $I=H $L=B $H=2 $C=2>
# page 108
# herbal
# Currier's language B,  hand 2
# Plant ID: Elephant's ear?
#
<f55v.1,@P0>      <%>kcheedchdy.oedain.chckhy<->otoldaiin.dodyd
<f55v.2,+P0>      oeeed.yteey.okeedy.qoaiin<->okeody.ykee[s:r]an
<f55v.3,+P0>      qokeeey.os.ain.qool.al,chedy<->[s:?]ar,aiin.ol.kar,am
<f55v.4,+P0>      okar.chckhdy.che[o:a]dy.keeyfar,al<->ochedy.qokain.ody
<f55v.5,+P0>      qokaiin.chaiin.ykain.ykan.ody<->daiin.chedy.talam
<f55v.6,+P0>      ykaiin.daiin.ykair.cheky.daiiny<$>
#
# Next line badly legible
<f55v.7,+P0>      <%>okchd.yk[a:?]in.[sh:ch]eokey.or.ain<->[ch:?].kchdy.pchal.ar,aldy.dary
<f55v.8,+P0>      tar.chedy.qokaiin.okar.qol<->otar,cho@194;ar.talody.okar,y
<f55v.9,+P0>      ykaky.qokchy.okal.chey.or<->or,aiin.okaiin.ykain.otaky
<f55v.10,+P0>     oaiin.ol.s.aiin.okaiin.oky<->ytaiin.otar.y,kal.ykar.ol
<f55v.11,+P0>     ykaiin.cheoar.cheeky.oldy<->aiin.okal.oltchy.or,y.orain
<f55v.12,+P0>     daiin.[a:o]r.cheky.olkeechy.sl<->ar.aiin.daiin.otam<$>
#
#
<f56r>     <! $Q=G $P=O $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 109
# herbal
# Currier's language A,  hand 1
# Plant ID: Boragine echium, Dianthus flower (convolvulus?)
# Kraus p45, Zimansky; 'fern'
#
<f56r.1,@P0>      <%>o@167;chal.chchs@168;y.oty.esedy.chy.ychocphy.chorchy.chy
<f56r.2,+P0>      chokchey.ch[o:a]l.choly.korchy.chykey.choty.shokaiin
<f56r.3,+P0>      olchey.chokchol.chey.keey.qokeey.chokeey.choksy
<f56r.4,+P0>      qot,chor.chor.chokor.chkor,chy<->okar.chdy
<f56r.5,+P0>      chochor.cho.chodaly.daiin
<f56r.6,+P0>      ykch[o:a].dy.dchey.keey.daiin.y
<f56r.7,+P0>      sho.kchol.otchor.choky.dal
<f56r.8,+P0>      schol.choy.choky.cheeckhody<$>
#
<f56r.9,+P0>      <%>tchoky.kchol.shol.chotchey,tchol
<f56r.10,+P0>     yt,chor.otchy.chok.y,t.chey.r.okaiin
<f56r.11,+P0>     shy,kcheey.daiin.cthol.chos.chokor
<f56r.12,+P0>     sh.cho.kchey.qokokchy
<f56r.13,+P0>     okchy.chokcheo.kchal
<f56r.14,+P0>     s,chol.chotol.qotchy
<f56r.15,+P0>     tcho,tchol.chol.cthy
<f56r.16,+P0>     qotchy.chody.ctho,r.chey.kch[a:o]rg
<f56r.17,+P0>     chokeey.qokcheey.schey.d,aiin.dy
<f56r.18,+P0>     sho.chokchy.kchoar<->sotodan
<f56r.19,+P0>     otchey.keol.daiin<$>
#
#
<f56v>     <! $Q=G $P=P $F=z $B=1 $I=H $L=A $H=1 $C=1>
# page 110
# herbal
# Currier's language A,  hand 1
# gathering mark 7
#
<f56v.1,@P0>      <%>kche[a:o]t.shol.chey.qokoiin.shor,qotcheol.choror
<f56v.2,+P0>      shodshey.qot[eee:ech]y.qoteey.daiin.qoteey.cthar
<f56v.3,+P0>      ochey.chol.chol.qotchey.daiin.choteeey,dal
<f56v.4,+P0>      schy.t,chey.daiin.d,eey.tad<->dain
<f56v.5,+P0>      qoteees.sho.kcheey.s,aiin
<f56v.6,+P0>      chokchol.chor.ckhos<$>
#
<f56v.7,+P0>      <%>kchokchy.{ck}chol.shol.chol.otchyd
<f56v.8,+P0>      ykchor.chokchy.qokcho.tcheey.kol
<f56v.9,+P0>      shotchot.chokcho.kcho,kaiin.oky
<f56v.10,+P0>     ol,kchy.ksho.shy.ytol.chotor,y,dy
<f56v.11,+P0>     chotchey.keeol.chey.kchol.tchain
<f56v.12,+P0>     qokchey.ctheey.lkeey.kcheeytain
<f56v.13,+P0>     ykor.aiin.chorol.sho,shol.daiin
<f56v.14,+P0>     chol,cheo.kchol.chol.choky.chotor
<f56v.15,+P0>     otchol.chol.chol.daiin.chotaiin
<f56v.16,+P0>     s,o,kchol.chol.chol.daiin<$>
#
#
<f57r>     <! $Q=H $P=A $F=a $B=1 $I=H $L=B $H=5 $C=2>
# page 111
# herbal
# Currier's language B,  hand 2
#
<f57r.1,@P0>      <%>poeeockhey.odain.cheop.sheody.shocfhey.dy.sheep.sheody.[e:y]odam
<f57r.2,+P0>      daiir.air.chety.cheo,ckhy.chockhy.cheotey.sh,kchey.s.odaiin.shey
<f57r.3,+P0>      qokeeody.cheooky.qokeody.sheey.okeody.cheody.cheeody.cheekeody
<f57r.4,+P0>      dchos.cheocthy.cheody.qot[ee:ch]ody.octhody.okeeody.chteody.cheody,s
<f57r.5,+P0>      qok[ch:ee]o.daiin.cheeodam<$>
#
<f57r.6,+P0>      <%>tcheodal.okam.chckhey.okchdy.doctho.opchey.dy.kedaiin.oforam
<f57r.7,+P0>      daii[s:r].sheedy.qokeedy.chetey<->oteeod.shekey.tedy.okaldg
<f57r.8,+P0>      tair.sheedy.ochedy.{ckhhh}dy<->okchy.chedy.dal.qokedam
<f57r.9,+P0>      [a:o]dair.sheeo,ckhy.sar.al.daii[d:j]y<->dcheckhey.daiin.chedy.cthedy
<f57r.10,+P0>     qoetchey.kedy.shedaiin<->s,cheos.ykeos.q{cthh}y.tcfhy
<f57r.11,+P0>     dshedy.{ct}echy.cphedam<$>
#
#
<f57v>     <! $Q=H $P=B $F=a $B=1 $I=C $H=1>
# page 112
# cosmological
# Currier's language B,  hand 2 (???)
# has `key-like' sequences
# has extraneous writing ==> Saturn symbol in lower right corner
# General description of page:
# Four bands of circular text. Contains various sequences
# of characters. Outside outer ring one word (@L0) possibly
# meaning 'start here'. Inside innermost ring 8 labels,
# numbered cf. Petersen.
#
<f57v.1,@L0>      <!10:30>dairal
<f57v.2,@Cc>      <!10:30>v.sal,y.soeos.vs.ar.okees.o.d.soefchees.l,g.sos.okey.defo.f.o.rkedam.sh.ofol.sar.ddal.yty.s.y.daiir.otey.dshdy.dkal[s:r].oty,pchchy.a.r.opaiin.dal.karody.v,r,okeey.daram.qokar.okal.okal.d.o.l.shkeal.dy,das.o.k.sher.s,aiin
#
<f57v.3,+Cc>      <!10:30>o.l.[d:j].r.v.x.k.m.f.@169;v.t.r.@170;.@171;.y.I.@172;.o.l.d.r.v.x.k.m.f.@169;v.t.r.@170;.@171;.y.c.@172;.o.l.d.r.v.x.k.m.p.@169;v.t.r.@170;.@171;.y.c.@172;.o.l.d.r.v.x.k.m.p.@169;v.t.r.@170;.@171;.y.c.@172;
<f57v.4,+Cc>      <!10:00>daiin.otey.of[che:eee]y.shes.o.d.okeeod.l.o.lkeeol.dkedar.yf.aros.s.y.chedaiin.k.eeety.x.deeodal.vo.tchor.{ch'}.kedar.dal.@172;.daiin.aiin.otal.daro.v
<f57v.5,+Cc>      <!10:00>o.[v:a].l.r.m.aiin.d.@170;.c.f.[s:r].y.l.k.x.l.r.@171;,ar.o.r.[a:?].t.l.[s:r].d.y.dar.teodar.otodal.sheky.oteeody.x.[s:r].l
<f57v.6,@L0>      otodara[g:m]
<f57v.7,@L0>      oparairdly
<f57v.8,@L0>      olkeedal
<f57v.9,@L0>      otardaly
<f57v.10,@Ro>     ark[a:o]ldy
<f57v.11,@Ro>     ara?arar
<f57v.12,@Ro>     okeely
<f57v.13,@Ro>     ocfhor,okear
#
# Symbol in lower right corner: @255;
#
<f58r>     <! $Q=H $P=C $F=b $B=2 $I=S $L=A $H=3>
# page 113
# text only
# Currier's language A
# has one star near each paragraph
# I suspect a key-like sequence in the last paragraph
#
# Six-pointed star at start of this paragraph
#
<f58r.1,@P0>      <%>kor,cholfy.shofchy.otoralchy.chofchol.sholy.otaly.dal,m
<f58r.2,+P0>      dshodal.or.ckhy.olchear.char.tal.ytal.ytar.olchokal
<f58r.3,+P0>      ykechod.dalaldam.ytam.choty.otchy.otaly.shoty.s
<f58r.4,+P0>      dshor.sholar.aiin,shalom.shaly.dalchy.oteom.dal.sholala@210;
<f58r.5,+P0>      qor.dchair,am.otar.otar.char.ar.al.char.ar,ary.ytalar.cham
<f58r.6,+P0>      torchey.otaiin.chary.oteor,y.otal.dalchor.ykeey.choltam
<f58r.7,+P0>      saiin.cholkeey.dal.shom.sholteol.ytalody.otey.cheoly.o.tchy
<f58r.8,+P0>      toleeshal.oleeam.dalor.chy.oteodchy.yteochy.otey,kal,dy.alam
<f58r.9,+P0>      sholaiin.cheey.yteodaiin.qoar.aiin.arary.sheey.daiin.e,alam
<f58r.10,+P0>     tal.ar.am.shar.chepchey.otar.aldy.otal,cheam.qokaiin.ote.[s:r]y
<f58r.11,+P0>     qocphody.qokalam.chairal.qo{ct}aiin.otalal.dalor.orar
<f58r.12,+P0>     shoar,ar.choldal.otalchal.dal.choldy.okalys.airaldy.shar
<f58r.13,+P0>     ytar.sheear.cheoldy.ykeol.cheal.cheody.chal.chaiin.ol.oly
<f58r.14,+P0>     sharam.okair.chekaiin.ytchaly.dalchal.ykal.okalal.oly.chal
<f58r.15,+P0>     daiir.shal.qopaim.cholaly.dy.shedy<!rare 'ed' in A language><$>
#
# Seven-pointed star at start of this paragraph
<f58r.16,+P0>     <%>typchey.ar.air.ytashy.qotyshey.pchdy.dshaly.pydaly.choky,opy
<f58r.17,+P0>     ysholshy.qotoly.daiin.ykal.dalchdy.qoky.dal.ytchody.s.olar,aly
<f58r.18,+P0>     darar.shol.cholraly.cholaiin.odaiin.chaly.dalar.aiin.okal.otal
<f58r.19,+P0>     todal.qotey.chaly.dal.qokaldy.otary.okalal.{ch'}ees.chal.[o:a]chaly
<f58r.20,+P0>     ysheockhy.olchey.oleesey.alaiin.olkeal.daldy.otalar.ar.aroda[i:?]m
<f58r.21,+P0>     tcheos.ycheor.sheain.okey.qotaily.daiin.chy.cholkor.olkeol.oty
<f58r.22,+P0>     dcholy.ytar.chol.dal.qoaiir.chalolky.osal.chotam.chal.olsee[g:m]
<f58r.23,+P0>     shol.[a:o]leedy.chotar.okeal.sheody.qokalchar.otal.choky.sar
<f58r.24,+P0>     tazain.oteeos.okeal.ar.otalor.cheoekar.cheky.otaka[s:r]
<f58r.25,+P0>     oar.cheekey.oteeoaly.otar.alkar.or,aldar<$>
#
# Eight-pointed star at start of this paragraph
# Most lines in para seem to have extra first char
<f58r.26,+P0>     <%>kshar.shoky.opcheear.ofadain.opsheolaiin.opydaiin.podaiir
<f58r.27,+P0>     yteor.oty.chaltar.ar.sheeetchy.tal,al,chear.chear.chor,ar,am
<f58r.28,+P0>     yshealkair.odalaly.dalal.chy.s,air.shokar.olaldy.okalody
<f58r.29,+P0>     odalar.cheor.sar.alol,daly.cheom.chor,ar,aldam.chal.cheal.[r:s],omy
<f58r.30,+P0>     ytor.ar.alom.qokalor.chdy.dair.chody.cheol.okolchy.otaldy
<f58r.31,+P0>     odshchol.taiin.okal,or.chol,ol,ekar.otarchol.chol.kam.qokal
<f58r.32,+P0>     oqotaly.qokaiin.chtaldy.qoky.dar.al.chol,taly.qokaldy
<f58r.33,+P0>     scho{cthh}y.dalols.qokalos.cheor.oekeody.qokaly.qokar.dy
<f58r.34,+P0>     yssheol.chokey.dalol.shokalol.qokaly.kaldy.ytaipom
<f58r.35,+P0>     dto[s:r].sheol.qokor.sharal.ckhol.shol,ar.aiin.sheoctham
<f58r.36,+P0>     skaiin.shokal.chockhy.qoky.chcthy.ykeeshy.shoekar
<f58r.37,+P0>     opolkeor.olchocfhy.cphol.chykaldy.cholols.chkaiin,olfcham
<f58r.38,+P0>     s,ysheos.okaly.cheos.otey.ykar.ls.aiin.okaiin.ytolkal
<f58r.39,+P0>     dtshol.dytal.okar,olol.sheol.qockhy.qokaly.salol.dalam
<f58r.40,+P0>     y[r:?]oleeey.ar,airaly.pchody.tshaly.alols.ykaly.kar.aram
<f58r.41,+P0>     dchol.chokal.saiin.dal.okal,s,alchey<$>
#
#
<f58v>     <! $Q=H $P=D $F=b $B=2 $I=S $L=A $H=3>
# page 114
# text only
# Currier's language A
#
# General description of page:
# Plain text in four(?) paragraphs
#
# Six-pointed star with tail at start of this paragraph
<f58v.1,@P0>      <%>tol.shokchy.opaiin.opaiin.chofaly.ypar.ypal.opal.opaldaiin
<f58v.2,+P0>      dair.or.{ch'h}aiin.tair.y.qotalody.s,aiin.okeody.qotair.ar.alor.orky
<f58v.3,+P0>      todal.qotain.sho{@246;k@191;@191;h}y<!corr?>.qokeol.okey.qokalchal.daly.ar.aim
<f58v.4,+P0>      or,aiin.okair,y.dair,al.qokal.qokaiin.qokaly.okar.olkaly.okal
<f58v.5,+P0>      faiir.ofas,ar.qotaiin.sholy.qotaiin.yqokaly.okal.qokaly.okaly
<f58v.6,+P0>      qokair.ar.aly.sho[r:s].daiin.choly.dal.ykaiin.org.fchey.okaly.oky
<f58v.7,+P0>      y.daiin.qokeey.qokar.lchedy.qokalor.sheols.oteor.aiin.cheky
<f58v.8,+P0>      taiin.ckhey.daldy.qokair.alar.ytal,aiin.otaiin.ykaiin.ykaly.dam
<f58v.9,+P0>      salal.qolaiin.chockhey.tcholy.qokaiin.qokaiinos.orcheey.olaly
<f58v.10,+P0>     ykair.shey.key.ctholy.qotalom.qokals.qokaiin.okal.okaldy.ory
<f58v.11,+P0>     tchol,shol.tor.qokair.or.y,ykaiin.dory.okaiir.chodaiin.otals
# The last three words of above line seem to have been scribbled in afterwards
<f58v.12,+P0>     oreeey.cheekey.cheal.qokey.chedal.dy.tolair.opchey.poaly.cfhy
<f58v.13,+P0>     qoeear.alkeain.ytal.chos.alor.okal.chcthy.tal,{ckh'h}y.kar
<f58v.14,+P0>     shar.air.alo[r:s].chol.oeear.sho.qotal.chol.tal,ar.tar.aropam
<f58v.15,+P0>     qot,oiin.okal.aral.s.air.qoal.talchos.okal.cho.ytam.dam
<f58v.16,+P0>     ykam.qokair.okaly.qokal.chaly.cheockhey.olaly.taldar,al
<f58v.17,+P0>     daiin.alal.dal.qok[a:?]r.otal.chodol.qokeal.cheol.chos.okeeam
<f58v.18,+P0>     taiin.chal.sheal.qockhy.dar.aiin.ockhey.qokeey.qoaiin.aral
<f58v.19,+P0>     okain.chokal.sheoldy.qokor.olkam.cheol.dar.chokeey.okalchy
<f58v.20,+P0>     tolain.ar.ykeain.qokeey.otal.chol.okal.ar.{chh}ty.chkalarol
<f58v.21,+P0>     olain.olalor.odaiin.qetair.otal.qokal.da[ir:in].oi[?:sh]y.otam
<f58v.22,+Pc>     okar.sheey.shekealy<$>
#
<f58v.23,*P0>     <%>pchshy.sheoltey.shopalchedy.sheolkeal.qokar.aldaiin.qokalar.dal
<f58v.24,+P0>     qokal.daiin.qokal.cham.qokalcheal.okor,air.ain,ar,als.okam.daly
<f58v.25,+P0>     qotain.okeor.sheey.qokeol.okeoly.qokaly.qokair,or,tas.ykal
<f58v.26,+P0>     ykaly.qokal,ol.al.qokeos.okal.ar.okos.al.shekar.qokair,alam
<f58v.27,+P0>     qokar.s.aiin.al.y.qokchedy.qo[e:?]kaly.odaiin.qokar.char,alaiinom
<f58v.28,+P0>     ycheockhy.okey.okal.otaly.okaldy.okeor.sheey<$>
#
<f58v.29,+P0>     <%>polal.keeo.o,leeckhey.dalar.ykeeody.choar.ckhar.yfair,alam
<f58v.30,+P0>     daiin.sheo{ikh}y.ykey.sheky.qokal.qokeey.okain.okar.ol,dam
<f58v.31,+P0>     tcheor.chor.kar.okal.qokeey.qokal.shol.qokain.ar.oetalchg
<f58v.32,+P0>     psheey.qoty.qokar.qokey.ky.ykar.cheal.otal.kol,olchedy
<f58v.33,+P0>     qoa[ir:is].chol,ar.chey<$>
# Above line seems to have been scribbled in afterwards
#
<f58v.34,+P0>     <%>tol,sheo.keo,ar.qofcheal.dar.a{iph}ey.opchal.shockhy.okaly
<f58v.35,+P0>     daiin.otain.okain.chey.okeey.qokeeos.olar.sheo.daly.dalychs
<f58v.36,+P0>     tcheody.oke[o:y]r.ockhy.qokal.okal,shokey.qokeey.dalar
<f58v.37,+P0>     olkeey.okar.ar.choky.otair.otol.chokey.cheeky.dalar
<f58v.38,+P0>     ykeeody.qokar.qoky.keey.qokol.okal.okor.cheky.sydy
<f58v.39,+P0>     oshar.qokain.okam.shear.ch[er:?].sarols<$>
#
# folios 59-64 are missing
#
#
<f65r>     <! $Q=H $P=E $F=y $B=2 $I=H $H=3>
# page 115
# herbal
# Plant with only two or three words next to it,
# treated as a label.
#
<f65r.1,@Lp>      otaim,dam.alam
#
#
<f65v>     <! $Q=H $P=F $F=y $B=2 $I=H $H=3>
# page 116
# herbal
# appears as Plate II in Newbold facing p44.
# It features a plant with many roots, branches and flowers; the main stem
# separates the lines of text into two columns, which are well-registered
# across the stem.
# Transcribed 7 Dec 91 by Gillogly, 9 dec 91 by Reeds, 13 Dec 91 Gillogly
#
<f65v.1,@P0>      <%>cphy.fchecfhy.dy<->dchepain.shety.qopy.fol.chpdy
<f65v.2,+P0>      daiin.sheek.l,ody<->yteo.qop[s:r].air.cheot[ee:ch]y.dal[o:a]m
<f65v.3,+P0>      ytal.cheot.shky.y<->[s:?]as.cheody<$>
#
<f65v.4,+P0>      <%>toeedy.otar.shedy<->yteey.sheody.qok[es:?]d.yfchey
<f65v.5,+P0>      dshedy.okeody.qokd<->shckhy.choky.chokeody.okey,dy
<f65v.6,+P0>      qo.ytchey.sh,{ckhh}cphy<->ykchedy.chedy.shckhdy<$>
#
#
<f66r>     <! $Q=H $P=G $F=z $B=1 $I=T $L=B $H=5 $X=O>
# page 117
# text only
# Currier's language B
# has 'key-like' sequence
# has non-Voynich writing
# Brumbaugh Yale Lib Gaz p352
# Roe, 3 Sept 93
# Normal text in paragraphs with, to the left, single characters
# (not exactly one per line) and left of that occasional single words.
# The text layout of Mike Roe is not used here.
# Text near the 'dead body' is Lx label, and all other characters
# and words L0 labels (1-15 for the words, 16-40 for the characters)
#
# R In the bottom left hand corner, there is a picture of a woman lying down
# R (dead?). To the left of the woman are two circles and a cylinder. Above
# R her are four words in Voynich text. To the far left are four words in
# R a different hand and a different alphabet.
# R
# R In the bottom right hand corner there is a symbol that looks like a number 2
# R on its side.
#
<f66r.1,@L0>      rary
<f66r.2,+L0>      [r:s]als
<f66r.3,+L0>      qo[r:n]
<f66r.4,+L0>      dary
<f66r.5,+L0>      ykeol
<f66r.6,+L0>      saly
<f66r.7,+L0>      salf
<f66r.8,+L0>      fary
<f66r.9,+L0>      qotesy
<f66r.10,+L0>     ykaly
<f66r.11,+L0>     doly
<f66r.12,+L0>     saiin
<f66r.13,+L0>     qokal
<f66r.14,+L0>     qolsa
<f66r.15,+L0>     raral
# Now individual characters in next column
<f66r.16,@L0>     y
<f66r.17,+L0>     o
<f66r.18,+L0>     s
<f66r.19,+L0>     sh
<f66r.20,+L0>     y
<f66r.21,+L0>     d
<f66r.22,+L0>     o
<f66r.23,+L0>     f
<f66r.24,+L0>     @169;
<f66r.25,+L0>     x
<f66r.26,+L0>     air
<f66r.27,+L0>     d
<f66r.28,+L0>     sh
<f66r.29,+L0>     y
<f66r.30,+L0>     f
<f66r.31,+L0>     f
<f66r.32,+L0>     y
<f66r.33,+L0>     o
<f66r.34,+L0>     d
<f66r.35,+L0>     s
<f66r.36,+L0>     f
<f66r.37,+L0>     c<!cf f57v seq.>
<f66r.38,+L0>     @172;<!cf f57v?>
<f66r.39,+L0>     x
<f66r.40,+L0>     t
<f66r.41,+L0>     o
<f66r.42,+L0>     @195;
<f66r.43,+L0>     l
<f66r.44,+L0>     r
<f66r.45,+L0>     t
<f66r.46,+L0>     o
<f66r.47,+L0>     x
<f66r.48,+L0>     p
<f66r.49,+L0>     d
# Now normal text in paragraphs
<f66r.50,@P0>     <%>pdaiin.oteedy.opchedy.chap.chefchy.shddy.ypches.cholpchd.okedals
<f66r.51,+P0>     sair.shekey.qokeedar.okal.okedy.qokeedy.qokal.okedy.qokshd
<f66r.52,+P0>     ykshedy.chady.cthdy.qokees.cheeo.okcho,dy.chekeey.chedy.chckhy
<f66r.53,+P0>     shdy.qotedy.chdy.chedy.qotedal.chcpheor.ykady.dar.qotey,k[o:a]l,ar
<f66r.54,+P0>     qokeeody.qokeody.qokeody.qokar.sheky.qokeeody.okedy.kodary
<f66r.55,+P0>     ykeeody.choekeey.okeody.chekeody.qokeey.dyky.chctho.rotaiin
<f66r.56,+P0>     dsheol.okaiin.sheodaiin<$>
#
<f66r.57,+P0>     <%>tocpheey.dol.kchody.qokeody.qokshy.qopaiin.dairykodas.okyd
<f66r.58,+P0>     dsholdaiir.dalky.shky.qoky.shekair.choty.dar.okeey.shdy.ykol
<f66r.59,+P0>     qo,cheky.shcthy.dalalshedy.cheta,r,sheod.shokaiir.ch{ckhh}y.da[r:s]d
<f66r.60,+P0>     shor.sheodal.sholdy.qokchedy.qopchy.qoty,chedaiir.chees,kardy
<f66r.61,+P0>     qokchey.qokaiir.cheky.daly.daiin.dal,shedy.chedy.lkar.ol.okedy
<f66r.62,+P0>     ol.cheeky.daiir.chky.axor.akar,{i'h},y.daiin<$>
#
<f66r.63,+P0>     <%>pchof.sholfordaiin.qotar.otalor.fchedy[r:s].chedy.dar.odair.ofaram
<f66r.64,+P0>     dalcheeeky.sheol.dairody.chekchy.shed.ykesho.l.lor.sheor,che[a:o]l
<f66r.65,+P0>     dor.shedy.okar.shedy.kcheody.chxar.daly.fchdar.cheor,aly.[r:s]y
<f66r.66,+P0>     shor.shckheody.dal,shedy.qokor,al,shes<$>
#
<f66r.67,+P0>     <%>psheody.cfhol.shofol.okeody.qokaldy.ytarody.shedy.shedy.dair
<f66r.68,+P0>     sair,ol.daiin.daiin.dal.dol.cheody.dair,aly.dairal.dolarshy,dor
<f66r.69,+P0>     tosheo.qokaldy.oky.ol.kcheeky.qoky.dary.okees.oly<$>
#
<f66r.70,+P0>     <%>todeeey.keody.chdy.keody.shedy.shekeefy.chdy.sheol.shol.kedy.daly
<f66r.71,+P0>     saiir.cheol.kal.sheody.chcthedy.dal.shol.qokeody.chody.kechody
<f66r.72,+P0>     sshedy.oteedy.ykeeody.sheocthy.ol,ld,lshedy.chokeey.chekey.chey
<f66r.73,+P0>     ysheeod.qoteeod.qotol,qoky.chckhedy.shey.dcheol.cheky.cheo,dor
<f66r.74,+P0>     ydaiin.shedy.otchedy.oteochey.tolchedy.lsheody.qoky,daiin.otam
<f66r.75,+P0>     tcheo.sheor.oteody.lpchees,ol,ar.alkey.otey.ltsholy.shecthy.r,ol
<f66r.76,+P0>     daiin.sheol.qocthedy.qokedy.lchey.qokaly.shcthy.qotal.otchdy
<f66r.77,+P0>     qokey.ar.olkeol.qokal.cheoky.ykchdy.chody.sheody.qoky.ldy
<f66r.78,+P0>     dor.aiin.sheeol.lshedy.lchedy.cheedy.shekol.dalol.lodaiin
<f66r.79,+P0>     sheol.oteey,ldaiin.okalchedy.pchedy.kody.qotchedy.cphedy
<f66r.80,+P0>     daiin.shey.qoteoly.raiin.sheedy.shcthy.lkeol.qokol.dkar
<f66r.81,+P0>     lchey.lkeedy.chety.shekaly.shckhar<$>
# text above female figure
<f66r.82,@Lx>     otcheo,daiin.chty.ykees,cheg
#
#
<f66v>     <! $Q=H $P=H $F=z $B=1 $I=H $L=B $H=5>
# page 118
# herbal
# Currier's language B
# gathering mark 8
# Plant ID: Primula?
# Has extraneous writing
# Petersen had some problems with this page, and FSG also on locus 7
#
<f66v.1,@P0>      <%>okeodof.sheod.ychoopy.opch.dal.dor,sheefy.ytody.da[l:?]deam
<f66v.2,+P0>      teodal.t[che:{chh}]dy.dshey.okshedy.okeedy.dcheeky.daldy.qotal.sy
<f66v.3,+P0>      ytos.s.or.sheeky.okechdy.ok[ee:ch]dal.dar.otal.chody.cheky
<f66v.4,+P0>      shokeshy.daiin.cheos.chety.dol.chckhy.dal.ko,dal.chekal.dal
<f66v.5,+P0>      shdy.shedefam.qokedy.chokal.dal<$>
#
<f66v.6,+P0>      <%>tchod.sheody.shckhed.chos.chor.sheo.keody.chepar.sheopam
<f66v.7,+P0>      qokeos.sheody.chekeos.chody.kotody.qotchdy.chckhd.ytchdy
<f66v.8,+P0>      dchekeedy.cheody.qokchdy.qokol.keedy.cheky.chety.kody<$>
#
<f66v.9,+P0>      <%>pody.sheody.chpadar.sheey.fchdly.cheoseesey.kchy.qofchal
<f66v.10,+P0>     dshal.keedy.qok,[o:y]r.okaiin.dol.kaldaiin.otal.dokal.okag
<f66v.11,+P0>     yteeod.aiin.shekeod.saiin.ykofar.otaiin.otar.ched[y:o].kar[{c'}:s]
<f66v.12,+P0>     qekar.okedy.cheky.dal.chekal.chckhy.kal.kal.dar.chk[ch:ee]ody
<f66v.13,+P0>     ydees.shey.daiin.dalkal<->ykedaiin.shedar.ok[ch:ee]dy.oty<$>
#
#
<f67r1>    <! $Q=I $P=B $F=a $B=1 $I=A $H=4>
# page 119, 120
# astronomical
# "moon @ circles"
# Has gathering mark 9
# Has 'a' in upper right corner
# Newbold plate III, Brumbaugh p66, both of whom call it f67r
#
<f67r1.1,@P0>     <%>teeodaiin.shey.epairody.osaiin.yteeoey.shey.epaiin.o.aiin
<f67r1.2,+P0>     daiir.okeody.qoekeey.sar.oeteody.oteey.keey.keo.keeoda[l:?]
<f67r1.3,+P0>     ycheo.s.o,iim.[che:eee]os.aiin.okesoe.ar.am.shees.dalaiin.dam
<f67r1.4,+P0>     cheodaiin.[ch:a]ekeey.s.ar.air.s,o,ar.cheey.dair.cthey<$>
#
# There is a noticeable gap in the word-rings at 11:45
# Rings numbered C1 to C3, outer to inner
<f67r1.5,@Cc>     <!00:00>soairol.shdy.chokeody.ykeedal.ol.oteodaiin.cho{ikh}edy.ot.chteokaiin.choteedy.otor.epchy.chpar.ar.sheees.deedy.soeteed.octheey.s.o.eokeot.y.choteoky.chockhy.okees.sor.aiin.daram.schdes.chdar.dar.dchschdy.dar.dar.ar.otardar.ykaros
<f67r1.6,+Cc>     <!00:00>dair.al.cheol.dal.oekaiin.sol.daiin.eetees.saiin.ykeos.l.chy.otodaiin.chetejy.otar.dair.ar.chedar.okeedy.ot[e:i]odaiin.ychsy.chekeey.ot.dol.al.cheor.okeo,r.oiin.cheeky.ary.okeo,keds.oshey.shchey.chol.dair.dain.cho.dar.aldy
<f67r1.7,+Cc>     <!00:00>archeo,r.qoikeey.oteeos.cheockhey.oteochedy.okechdar.dararal.okeorar.sotey.dair.yteey.oteo.s.oteees.oteo.otee[s:e']y.sheokeey.oteodal.chokeed.sar.ain.y<!subscript>.oto.keedais.deeety.okeey.teodain.chekchy.dair.chparam
# Radii of the circle, clockwise, starting from the North
<f67r1.8,@Ri>     otaldy
<f67r1.9,@Ri>     otoky
<f67r1.10,@Ri>    seeaiir
<f67r1.11,@Ri>    ykees.ary
<f67r1.12,@Ri>    sosaiir
<f67r1.13,@Ri>    oteey.dar
<f67r1.14,@Ri>    yto,daiir
<f67r1.15,@Ri>    sheosam
<f67r1.16,@Ri>    ykeeody
<f67r1.17,@Ri>    okeol.sal
<f67r1.18,@Ri>    okeey.sar
<f67r1.19,@Ri>    dalary
#
#
<f67r2>    <! $Q=I $P=C $F=a $B=1 $I=A $H=4>
# page 121, 124
# astronomical
# General description of page:
# Circular diagram with 12 sectors and 12 moon or planet faces.
# One outer circle in red ink, with 12 pieces of scattered writing in red ink.
# Middle circle is divided in 12 radial sections with short paragraphs.
# Sector nrs are cf. Petersen, first = from 09:00 to 10:00 and further clockwise.
# Inner circle with  8 words around an 8-point star with clouds (?)
# From one of the star point there is a radiating dotted line that runs up
# to the lower part of the middle section.
# Each of the middle sections starts with text, in 7 cases with one "heading",
# which is transcribed as a combination of Pb (blocked) and L0 loci.
# More inside are 12 labels near moon faces and inside that 8 more words (Ls loci).
# At NW of the circle there seems to be a line that marks the start of text (?)
#
# Has 'b' in upper right corner
#
# Outside ring, all in red ink:
<f67r2.1,@L0>     ykshy.s.aram
<f67r2.2,&L0>     ykecho.ols.eesydy
<f67r2.3,&L0>     [{c'}:@164;]ey.shs.okar
<f67r2.4,&L0>     shekchy.sykos
<f67r2.5,&L0>     ykeody.okchy
<f67r2.6,&L0>     dchetay
<f67r2.7,&L0>     ykchy.kchey.ykchys
<f67r2.8,&L0>     chkchdar
<f67r2.9,&L0>     ykar.ykaly
<f67r2.10,&L0>    lkshy,kchy.okar
<f67r2.11,&L0>    chky.chykchs.chy
<f67r2.12,&L0>    ykees.ykchos
# Blocked text and individual words in sectors, starting at 10:00
<f67r2.13,@Pb>    <%>opodchol.s.ain.aldy
<f67r2.14,+Pb>    soeey.doiin.oldy<$>
<f67r2.15,+L0>    dolchsody
<f67r2.16,@Pb>    <%>oda[eiin:iiin].okoes.oekain.y
<f67r2.17,+Pb>    otchey.soraiir.dy
<f67r2.18,+Pb>    qopchy.daiin.dal<$>
<f67r2.19,@Pb>    <%>ydchos.ain.ar.amy
<f67r2.20,+Pb>    chocfhy.saral
<f67r2.21,+Pb>    sain.am.ar<$>
<f67r2.22,+L0>    okal
<f67r2.23,@Pb>    <%>oparchy.salsain
<f67r2.24,+Pb>    sodar.ofar.ar
<f67r2.25,+Pb>    ydam<$>
<f67r2.26,@Pb>    <%>yteoor.yto.ykor
<f67r2.27,+Pb>    okeo,r.aiin.am<$>
<f67r2.28,+L0>    okain.a[m:g]
<f67r2.29,@Pb>    <%>ytody.saiin
<f67r2.30,+Pb>    ochol.olol<$>
<f67r2.31,+L0>    opcholdy
<f67r2.32,@Pb>    <%>dosar.odas.air.alaiin
<f67r2.33,+Pb>    dokan.oear.odal<$>
<f67r2.34,+L0>    ofar.oeoldan
<f67r2.35,@Pb>    <%>chol.[g:d]iin.okol
<f67r2.36,+Pb>    ytor.daiin.or<$>
<f67r2.37,+L0>    ytoaiin
<f67r2.38,@Pb>    <%>otoldos.octhole
<f67r2.39,+Pb>    sor.chedaiin.dy
<f67r2.40,+Pb>    yteos.oiin.og<$>
<f67r2.41,@Pb>    <%>ytoeopchey.chekody
<f67r2.42,+Pb>    sosho.chos.ockhy
<f67r2.43,+Pb>    daiin.aiin.os.qsg<$>
<f67r2.44,@Pb>    <%>ofydy.sheody.aiin
<f67r2.45,+Pb>    ycheody.es.odaiiin
<f67r2.46,+Pb>    yekees.oraly<$>
<f67r2.47,+L0>    yfain
<f67r2.48,@Pb>    <%>todaiin.dain.dy
<f67r2.49,+Pb>    os,choer.aiin
<f67r2.50,+Pb>    choee[a:y].sal
<f67r2.51,+Pb>    da[d:g]aiin<$>
# Labels near moon or planet faces
<f67r2.52,@Ls>    qotoear
<f67r2.53,&Ls>    dchdar
<f67r2.54,&Ls>    y,saldal
<f67r2.55,&Ls>    ytodal
<f67r2.56,&Ls>    tol.daiin
<f67r2.57,&Ls>    otar,dy
<f67r2.58,&Ls>    cho.dal,g
<f67r2.59,&Ls>    ytchodly
<f67r2.60,&Ls>    octhys
<f67r2.61,&Ls>    ytokar
<f67r2.62,&Ls>    otolor
<f67r2.63,&Ls>    okodar
# Words inside moon or planet faces
<f67r2.64,@L0>    s.air
<f67r2.65,&L0>    soe[a:o]r
<f67r2.66,&L0>    cpheey
<f67r2.67,&L0>    okodar
<f67r2.68,&L0>    oepchod
<f67r2.69,&L0>    s.a{cthh}y
<f67r2.70,&L0>    osar
<f67r2.71,&L0>    oran
# Now text in normal paragraphs, at bottom
<f67r2.72,@P0>    <%>dar.aldaiin.ydaiin.qkoy.ydaiin.qofair.ypair.ykoaiin.ydoly.ytalchos.oly.okey
# The following single line is in red ink
<f67r2.73,+P0>    sshey.sy,shees.qeykeey.ykchey.ykchey.qokeochy.oaiin.okol.ar.olar
<f67r2.74,+P0>    yshey.qokeeody.cheos.oeeos.qockhy.chos.aiin.okeeody.qokoaiin.odain.ar.air.ay<$>
#
#
<f67v2>    <! $Q=I $P=E $F=a $B=1 $I=C $H=4>

<f67v2.1,@La>     otchdy
<f67v2.2,@La>     otararain
# Above large circle
<f67v2.3,@Pb>     <%>tol.or.ain.am.otoly.sair.[g:m]
<f67v2.4,+Pb>     daiin.[t:k]aedaiin.ar.okor<!corr?><$>
# To the right of large circle
<f67v2.5,@Pb>     <%>okeey.keoy.salal
<f67v2.6,+Pb>     ykaralam.olalade.odam<$>
# Below large circle
<f67v2.7,@Pb>     <%>taol.daig.sakar.dam
<f67v2.8,+Pb>     solair.cphey.solal.daly<$>
# To the left of large circle
<f67v2.9,@Pb>     <%>okeal.o?ol.ar.okaldam
<f67v2.10,+Pb>    koain.opal.ol.of[o:y]lain.oar<$>
# Radiating texts.
# Text alternates between outside in and inside out
<f67v2.11,@Ro>    dcheeor.ochepalain
<f67v2.12,@Ri>    oeolales.ai[s:r]ar
<f67v2.13,@Ro>    okydseog.oeepoaly
<f67v2.14,@Ri>    o?r.ykaly.char
<f67v2.15,@Ro>    o.chekais.okolaim
<f67v2.16,@Ri>    okar.alet.olkao
<f67v2.17,@Ro>    qokoaiin.ocfhhy
<f67v2.18,@Ri>    okeeey.oekchdy
# Words near square counted as astro labels
<f67v2.19,@La>    soaiin.dalam
<f67v2.20,+La>    sary.okora[l:n]
# Labels in lower left and right circles
<f67v2.21,@La>    oko???
<f67v2.22,@La>    okchos,am
#
#
<f67v1>    <! $Q=I $P=F $F=a $B=1 $I=A $H=4>
# page 123
# astronomical
# General description of page:
# Large outer circle, divided into 12 sectors, here identified as
# L0 loci. There may have been more than 12 but any
# additional ones are outside the visible part of this page.
# Inside are 17 lines of text radiating outward from the central
# Sun face, which is smiling. There are  39 stars, 3 of which are blue, the
# rest being yellow.
# 1st label starts at 10 o'clock
#
# Scattered loci, really on circle:
<f67v1.1,@L0>     damamm<!long tail m>
<f67v1.2,&L0>     dairkal
<f67v1.3,&L0>     okal.ary
<f67v1.4,&L0>     dar.echkalal
<f67v1.5,&L0>     okol.aldy
<f67v1.6,&L0>     dchesykchy
<f67v1.7,&L0>     ykeodar
<f67v1.8,&L0>     deeeoskol
<f67v1.9,&L0>     ockhosam
<f67v1.10,&L0>    kochardy
<f67v1.11,&L0>    ochodare
<f67v1.12,&L0>    ols,aiiny
# Radiating from central Sun, going clockwise, starting at 09:30
<f67v1.13,@Ro>    otorkeol.orsheey.dary
<f67v1.14,@Ro>    okechey.cheody.cheky
<f67v1.15,@Ro>    otechodor.odcheey
<f67v1.16,@Ro>    chockhey.chockhy
<f67v1.17,@Ro>    yteeey.keeochy.dair.ockey
<f67v1.18,@Ro>    keechey.chy.koldy
<f67v1.19,@Ro>    pchodaiin.otch.oekeey.dy
<f67v1.20,@Ro>    dcheeos.qokeeeody.eeis.olcheeg
<f67v1.21,@Ro>    ykeeo.cheo.daiin.ypcheg.oty
<f67v1.22,@Ro>    opcheey.chso.cheey.chedaly
<f67v1.23,@Ro>    ykeeey.qokeey.olokeey.s
<f67v1.24,@Ro>    osheey.keeody.cheedals
<f67v1.25,@Ro>    okar.shey.qokche[o:a]r.daiiin
<f67v1.26,@Ro>    oeees.ote[ch:ee]y.o,keey
<f67v1.27,@Ro>    okeeodaiin.saii.dairal
<f67v1.28,@Ro>    oksheeody.or.aral
<f67v1.29,@Ro>    olar.aroky
#
#
<f68r1>    <! $Q=I $P=H $F=z $B=1 $I=A $H=4>
# page 125
# astronomical
# Has star names
# Has 'a' in upper left corner
# Krauss plate 31(top)
#
<f68r1.1,@P0>     <%>shokchy.chteey.choteey.cphol.cheor.opcheeol.otor.choctheeey.okchoal
<f68r1.2,+P0>     tochso.otchl.qokeeedy.cheey.cheeteey.yteody.chpor.cheokorchey.chod
<f68r1.3,+P0>     ykor.shey.qocheey.chokal<->okeey.ror.eckhear.daram
<f68r1.4,+P0>     dchor.okaiiin<$>
#
# Blocked text near top Sun/Moon
<f68r1.5,@Pb>     yky
<f68r1.6,+Pb>     dary
<f68r1.7,+Pb>     chkchykoly
#
# Labeled stars. Numbers one less than Petersen's
<f68r1.8,@Ls>     okodaly
<f68r1.9,@Ls>     odchecthy
<f68r1.10,@Ls>    otcheody
<f68r1.11,@Ls>    okoaly
<f68r1.12,@Ls>    chocfhy
<f68r1.13,@Ls>    octhey
<f68r1.14,@Ls>    otshey
<f68r1.15,@Ls>    otydy
<f68r1.16,@Ls>    okear
<f68r1.17,@Ls>    cphocthy
<f68r1.18,@Ls>    ytchody
<f68r1.19,@Ls>    otys
<f68r1.20,@Ls>    olor
<f68r1.21,@Ls>    ockhy
<f68r1.22,@Ls>    ofcheor
<f68r1.23,@Ls>    otchdy
<f68r1.24,@Ls>    otykchs
<f68r1.25,@Ls>    otol
<f68r1.26,@Ls>    otor
<f68r1.27,@Ls>    oiinar
<f68r1.28,@Ls>    okoldy
<f68r1.29,@Ls>    ykchdy
<f68r1.30,@Ls>    @167;oeeod{c@196;h}y
<f68r1.31,@Ls>    ocphy
<f68r1.32,@Ls>    okeeodal
<f68r1.33,@Ls>    okshor
<f68r1.34,@Ls>    osdaiin
<f68r1.35,@Ls>    otochedy
<f68r1.36,@Ls>    dolchedy
# Moon circle
<f68r1.37,@Cc>    <!08:30>oky.okchdy.okardy.q[?:k]ear.oygy
#
#
<f68r2>    <! $Q=I $P=I $F=z $B=1 $I=A $H=4>
# page 126
# astronomical
# General description of page:
# A large circle filled with stars, with each with a label
# At the top, within the large circle, is a smaller circle with a moon in
# the middle and a ring of Voynich text around the circumference.
# At the bottom, within the large circle, is a smaller circle with a sun in
# the middle and a ring of Voynich text around the circumference.
#
# Has 'b' in upper left corner.
#
<f68r2.1,@P0>     <%>tsheeor.chor.sheal,dar.opchey.oeecthy.sheol.dokechy.otcheoly
<f68r2.2,+P0>     dchy.ykeechy.dchyky.okeeody.rcheodal.chokeey.cheor.oram
<f68r2.3,+P0>     tcheos.otchoky.okchol.okol.sheeor.chodchy.qokchdar
<f68r2.4,+P0>     chor.chesy.or[ee:a]d.qoeeckhy.qockheol.qokeol.cheoal.dcholal
<f68r2.5,+P0>     kcheoey.cheody<->sain.ykeody.chykchy<$>
#
# Circular text around moon, badly legible
#
<f68r2.6,@Cc>     <!09:30>okeo.ok[a:?]r.ok[y:o].okozy.okaesy.qokool.chio.qoiol
#
# Labeled stars. Numbers one less than Petersen's
<f68r2.7,@Ls>     o@167;olch{c@133;h}y
<f68r2.8,@Ls>     cheorol
<f68r2.9,@Ls>     odaiin
<f68r2.10,@Ls>    ochory
<f68r2.11,@Ls>    shdar
<f68r2.12,@Ls>    dchol
<f68r2.13,@Ls>    todaraiily
<f68r2.14,@Ls>    olcheesey
<f68r2.15,@Ls>    okchor
<f68r2.16,@Ls>    oteool
<f68r2.17,@Ls>    oydchy
<f68r2.18,@Ls>    okeeeody
<f68r2.19,@Ls>    cholar
<f68r2.20,@Ls>    dcheoldy
<f68r2.21,@Ls>    oteeear
<f68r2.22,@Ls>    otoeeo
<f68r2.23,@Ls>    ofcheody
<f68r2.24,@Ls>    otcheodar
<f68r2.25,@Ls>    odair.chol
<f68r2.26,@Ls>    opocphor
<f68r2.27,@Ls>    otoshol
<f68r2.28,@Ls>    chodar
<f68r2.29,@Ls>    sheey
<f68r2.30,@Ls>    ok[eeee:eech]or
#
# Bottom ring of text
<f68r2.31,@Cc>    <!09:30>okey.okoaiin.okol.o,ky.oeeeo.r.okey.okeeol.cheo.o.@231;@232;@233;@234;
#
#
<f68r3>    <! $Q=I $P=J $F=z $B=1 $I=A $H=4>
# page 127
# astronomical
# General description of page:
# Moon face in centre, 8 segments around it, four containing
# labeled stars, one of which probably the Pleiades.
# Has 'c' in upper left corner.
#
# Locus C1 is one ring of text around the diagram.
#
<f68r3.1,@Cc>     <!09:30>odeed.oteedy,cheoteey.oshchey.chokol.cheody.chedy.oteodaiin.otchodal.sol.cheor.oteo.choteey.oeteody.opcheody.dchedy.daiin.oteeody.dascheedy.oteeody.qoeee{ct}{c@204;}g.dcheeo.okeodly.do.ls.oschaiin.cheockhedchy.chodal.cheod[a:y].chol,al.oteodched.okedy.qokeey.shoky.dol.daleeed.okeoeiiir
#
# Radiating lines ordered cf. ThP, starting at 10:30
<f68r3.2,@Ri>     toees.ykeo,she.qokolchey.qokchdy
<f68r3.3,@Ri>     tochedy.chocphy.qokchdy.dyl.okald
<f68r3.4,@Ri>     dchy,kchy.daiir.chok.ockhydar
<f68r3.5,@Ri>     qokol.chdchol.qoteey.che,kechy.okchdy
<f68r3.6,@Ri>     dchokchy.{c'hh}y.okey.oteos.okolshy
<f68r3.7,@Ri>     pchody.qokchy.dshol.d{c'y},o,tgolg?
<f68r3.8,@Ri>     keeoty.oteey.daiin.dcheeody.oteey
<f68r3.9,@Ri>     dchey.qokeey.dcheey.daiir.otchal
#
# Labels of stars ordered cf. ThP.
<f68r3.10,@Ls>    dchol,day
<f68r3.11,@Ls>    doaro
<f68r3.12,@La>    oalcheol
<f68r3.13,@Ls>    okos
<f68r3.14,=Ls>    otary
<f68r3.15,@Ls>    chky.oky
<f68r3.16,+Ls>    e.cphy
<f68r3.17,+Ls>    okolchy
<f68r3.18,@Ls>    o.cthyd
<f68r3.19,+Ls>    otydg
<f68r3.20,=Ls>    darall
<f68r3.21,*Ls>    okchody
#
# Small ring of text around central moon face
<f68r3.22,@Cc>    <!09:30>otcheody.chokchy.okol.cheol.dar.cho.keol.dolaiin.okeol.oly
#
#
<f68v3>    <! $Q=I $P=L $F=z $B=1 $I=C $H=4>
# page 128
# cosmological
# The 'Spiral Nebula'
# Way p140
# Newbold XIII, XXI, XXII, who calls it f.68r
#
<f68v3.1,@P0>     <%>tchedy.chepchy.daiidy.shol.kcheoly.choteol.shol.s.chey.shodaiin.chetshedy.otsho.qooto.seeey
<f68v3.2,+P0>     sshey.kcheol.sheey.qety.sheey.otchol.chal,sheey.daiin.sheody.qokol.aiir.chor.cheoty.oty
<f68v3.3,+P0>     sho.chokar.sor.chor.cheky.daiin.dar.aiiin<->ytey.tol.cheeetchol.sam
<f68v3.4,+P0>     dcheey.qo{ckhh}y.chydy<$>
#
# Outer Circle, starting at the marker
<f68v3.5,@Cc>     <!08:30>oky.otol.ees.choty.cheda[s:r].otchdy.s.ar.oekaiin.oteol.dar.cheo.dais.qoeeo,kaiin.okchey.dal.cheky.ykos.[y:q]akeg.s.ol.ay.ykoees.yty.dy.dy.chody.otol.ol,ees.oty.dar.qotay.otoy.chey.kodar.dar.sheody.shees.daiin.oteeoaly.oteeosol.ol.okol.olsey.tol.cheol.okeey.choekcheey.okchy.qokchshy.dchol.chshek
#
# Spiralling lines, transcribed as radiating. Clock position indicated is that
# of point at outer circle. 4 are long (up to central circe) and 4 are short
<f68v3.6,@Ri>     ocheal.qoeey.keody.cheoky.okeey.chody.dy.ote?m
<f68v3.7,@Ri>     r.al.chdail.schekol.okeody
<f68v3.8,@Ri>     okeol.cheody.qoekeey.ocheky.eeody.okchdy.oko.okos
<f68v3.9,@Ri>     shoekechy.sheky.okolchey.okol[m:k]om
<f68v3.10,@Ri>    qokeody.okeey.chekchy.chckhy.okal,ody.chedy
<f68v3.11,@Ri>    ycheeo.key.qokal.okeeg
<f68v3.12,@Ri>    ochey.chekchy.dkeeeg.cheekey.teokechey.saiir
<f68v3.13,@Ri>    ydaiil.ol.chek.okchyd
#
# Inner circle
<f68v3.14,@Cc>    <!09:00>okosy.okchy.okol.choekey.okeoeeey.ol.yko[?n:in].otairo[s:r].orol.orkeeey.olkeeoly.ykeeol
#
# Inside circle. Top left and top right as L0 label, bottom as 3-line blocked paragraph
<f68v3.15,@L0>    otodol
<f68v3.16,=L0>    opcholdg
<f68v3.17,@Pb>    <%>roar.ykeol.<!space>darol.daly
<f68v3.18,+Pb>    solaiin.{ckhh}y.olekeey.dy
<f68v3.19,+Pb>    ykeol.ctheepoey.dar<$>
#
#
<f68v2>    <! $Q=I $P=M $F=z $B=1 $I=A $H=4>
# page 129
# astronomical
# Brumbaugh p41, called f.68r by him.
#
<f68v2.1,@P0>     <%>teeody.shcthey.psheody.shocthy.ykeody.shdy.shot.ytchy
<f68v2.2,+P0>     dchaiin.shey.dcheedy.qokeey.shckeey.dal.dy.sheetey.daldy
<f68v2.3,+P0>     qoeeey.shekeey.shkeey.s.alchey.cthy.shteody.qoteeody.dam
<f68v2.4,+P0>     okeey.sheoy.keol.ycheety.okeody.shey.qokey.chol.chekody
<f68v2.5,+P0>     scheos.seekey.okey.chody<->okeos.cheo.sal,ar.oallchdm<$>
#
# Circumference
<f68v2.6,@Cc>     <!10:30>okeadaiin.ykeeody.shsdy.shyokeey.dalches.oko[s:r].cheky.otees.oteydy.okechoy.yteody.chetedy.cheda[d:m]y.[@150;:ch]eectheey.otychdy.oteey.cpheeo,dy.otey.[ch:ee]key.daiin.chey.da[iir:iis].oteeys.sar.o[ckhee:{ck}eee]y.dor,chy.okchy.qokeechy.dal.chy.chokeeey.sary
#
# Radiating text, clockwise, starting at 00:30
<f68v2.7,@Ro>     otey.dalar
<f68v2.8,@Ro>     otosey<!star><->sary
<f68v2.9,@Ro>     yshesas.ar.shy
<f68v2.10,@Ro>    socths.chety
<f68v2.11,@Ro>    oteoys<!star><->orasaly
<f68v2.12,@Ro>    yteody.chetey
<f68v2.13,@Ro>    oteeos.alamchy
<f68v2.14,@Ro>    otchdy<!star><->chetal
<f68v2.15,@Ro>    adairchdy.aiin
<f68v2.16,@Ro>    dchedal.daiin
<f68v2.17,@Ro>    ykeeepol<!star><->ypchy
<f68v2.18,@Ro>    choteey.dary
#
#
<f68v1>    <! $Q=I $P=N $F=z $B=1 $I=A $H=4>
# page 130
# astronomical
# General description of page:
# Two rings of text, counted outside inwards.
# Plus radial short texts
#
<f68v1.1,@Cc>     <!10:30>shes.ol.keey.shes.chteey.sheely.shes.yee[g:j].shokeolls.ees.aiir.ol.cho.aiin.ykeeykeey.ches.chotey.y,keey.shes.aiin.okeyteey.cthody.ches[o:y]kcho,teody.chockhy.otol.okeody.cheos.chkorchy.dy.dy.shety.oteey.dair.chotedy.chey.dal.daiin.dokeey
#
<f68v1.2,@Cc>     <!10:00 cf ThP>chear.s.oteey.dain.dycheckhy.oteeos.oteol.okeo[r:s].okeeody.sho.ykeod.oteeol.okeeos.or.chos.or.o{cko}.aiin.chol.ykeey.sheo.s.cheoekeey.cheodaiir.cheekchey.chkeody.okchy.teeos.[sh:e'e].cheo,eky.okey.d?leed.s.aly.oteotey.otechs.opain
#
# Radiating texts, starting point cf. ThP
<f68v1.3,@Ro>     dair.apeeety.dy
<f68v1.4,@Ro>     sair.aroy[s:r]er
<f68v1.5,@Ro>     oteeor.ara[n:?]y
<f68v1.6,@Ro>     okechdaral
<f68v1.7,@Ro>     otol.ches.otaly
<f68v1.8,@Ro>     okeey.chek<!k on top of e>.chekeys
<f68v1.9,@Ro>     dar.shes.shokey
<f68v1.10,@Ro>    oteodain.sam
#
#
<f69r>     <! $Q=J $P=A $F=a $B=1 $I=C $H=4>
# page 131
# cosmological
# 'organ pipes' radiating out from a small circle with a star in the middle.
#
# One normal paragraph:
<f69r.1,@P0>      <%>tcheeos.shey.opaiin.chey.shey.qokeeyshdy.ol.ot.otal.sar
<f69r.2,+P0>      daiin.shey.okaiin.shkechy.sheey.tey.chy.cthy.otol.cham
<f69r.3,+P0>      sheos,aiin.{c@178;}ar.choetey.okal.chy.ykar.ytchey.cheotam
<f69r.4,+P0>      ycheoraiin.ychey.otaiin.okchor.yty.chkal.shol<$>
#
# Large circle divided into 16 segments, using L loci
<f69r.5,@L0>      oteos.ch[o:?]p.otaike
<f69r.6,&L0>      ar.odair.chtaly
<f69r.7,&L0>      oto.dar.archol
<f69r.8,&L0>      okeey.chey,dy
<f69r.9,&L0>      dcho,char,ar
<f69r.10,&L0>     ytal.air.al
<f69r.11,&L0>     shy.chtairy
<f69r.12,&L0>     yt.oetear
<f69r.13,&L0>     ytey.cholam
<f69r.14,&L0>     dair.ar.yteey.chdy
<f69r.15,&L0>     okair.os,air
<f69r.16,&L0>     chytos.[o:a]ly
<f69r.17,&L0>     chetar.araly
<f69r.18,&L0>     dair,alody
<f69r.19,&L0>     dal,daiin.otalam
<f69r.20,&L0>     ytcheodytor
#
# Radiating lines on 'organ pipes'. Ordering cf ThP with indication
# of clock position, but start presumably at 02:00. It is not clear
# whether the intended direction is clockwise or counterclokwise.
<f69r.21,@Ro>     <!09:15>chodchy.chotal
<f69r.22,@Ro>     <!10:00>okeo.sho.qotam
<f69r.23,@Ro>     <!10:30>okeodar.oteody
<f69r.24,@Ro>     <!11:00>ykeeos.al,dair,dar
<f69r.25,@Ro>     <!11:30>ykeey.dal.oky
<f69r.26,@Ro>     <!00:00>doly.dal.dar.chyky
<f69r.27,@Ro>     <!00:30>okchol.qokol.daly
<f69r.28,@Ro>     <!01:00>ykechody.otar
<f69r.29,@Ro>     <!01:30>dary.dar.aloly
# Here is a segment that looks like one of these start indicators.
<f69r.30,@Ro>     <!02:30>okeeocthy.okar.ar
<f69r.31,@Ro>     <!03:00>chey.ar.cthorary
<f69r.32,@Ro>     <!03:30>sair.chekey.sairam
<f69r.33,@Ro>     <!04:00>okeeo.dal.okar.a[r:s]
<f69r.34,@Ro>     <!05:00>sol.aiir.okeytam
<f69r.35,@Ro>     <!05:30>okeos.ar,ald
<f69r.36,@Ro>     <!05:45>docheeo.kody.sar
<f69r.37,@Ro>     <!06:15>dchokey.shkchodyal
<f69r.38,@Ro>     <!06:45>chor.al.[a:y]lchy.ral
<f69r.39,@Ro>     <!07:00>sair,al.okody.otedy
<f69r.40,@Ro>     <!07:30>okody.cheody.sar
<f69r.41,@Ro>     <!08:00>chokeod.okeey
<f69r.42,@Ro>     <!08:45>dkochy.cthody.dy
# Small circle, using small gap as start point
<f69r.43,@Cc>     <!10:30>okoeese.daiikey.oees.chear,yteey.oteeodar.ch[y:o].okeeos.alaiin
# In the centre...ThP's numbering
<f69r.44,@L0>     <!1>y
<f69r.45,@L0>     <!2>d
<f69r.46,@L0>     <!3>o
<f69r.47,@L0>     <!4>l
<f69r.48,@L0>     <!5>s
<f69r.49,@L0>     <!6>e[d:g]
#
#
<f69v>     <! $Q=J $P=B $F=a $B=1 $I=C $H=4>
# page 132
# cosmological
# Three bands of circular text. Text assumed to start
# in each case after wide gap near 11:00 hours.
# 28 words along radiating segments
#
<f69v.1,@Cc>      <!11:00>dair.cheyky.otaza.sar,ar,chykar.okoirsh,ar.chetody.okeeos.o,tey.otokeeey.okeeody.okeey.doiir.{c@204;}teeo.y.chey.ot.y.okedy.chsdy.okeod.y.dy.choaiin.okar.okar.chol.chees.yto.odair.oty.oteeo.dar.o,eykeody.dchor.char
<f69v.2,@Cc>      <!11:00>yka{c@204;}.chol.ykar.dal.ykady.[i:?]okeeor.cheey.choly.ykeeal.cheo[?:s].oaram.ockhy.sheey.aiin,y.daii[a:?]l.cheody.cheal.yetey.chear,y,dy.ykey.ch.y.dy.chol.ykar.ol,y.ykeeody,chey.dal,ody.airchy.choky.ychey.chey
<f69v.3,@Cc>      <!11:00>doair.otaldal.dair.@240;.chdy.otoar.ar,@240;,chy.qoteor.cho.qotair.chda.oteeal.cheor,ar,air.oteody.ytyd,a.dchy.otoly.okeodal.oteoarar.cheteese?r.dair.chey.okody.dal.oteey.oteey
<f69v.4,@Ri>      <!09:30>okeey,sar
<f69v.5,@Ri>      <!10:00>okeo,dy
<f69v.6,@Ri>      <!10:30>ochoyk
<f69v.7,@Ri>      <!11:00>ykeey
<f69v.8,@Ri>      <!11:30>ytory
<f69v.9,@Ri>      <!00:00>oeesy
<f69v.10,@Ri>     <!00:15>ytody
<f69v.11,@Ri>     <!00:30>okody
<f69v.12,@Ri>     <!01:00>otody
<f69v.13,@Ri>     <!01:30>oke[a:o]l
<f69v.14,@Ri>     <!02:00>okeod
<f69v.15,@Ri>     <!02:15>oteeys
<f69v.16,@Ri>     <!02:45>oteol
<f69v.17,@Ri>     <!03:00>ykeydy
<f69v.18,@Ri>     <!03:15>okeod
<f69v.19,@Ri>     <!03:30>saral
<f69v.20,@Ri>     <!04:00>saiir
<f69v.21,@Ri>     <!04:30>okolar
<f69v.22,@Ri>     <!05:00>ykeody
<f69v.23,@Ri>     <!05:15>sarydy
<f69v.24,@Ri>     <!05:45>otchy
<f69v.25,@Ri>     <!06:00>okeey,dy
<f69v.26,@Ri>     <!06:30>okey,[d:g]
<f69v.27,@Ri>     <!07:00>okeod
<f69v.28,@Ri>     <!07:30>okodchy
<f69v.29,@Ri>     <!08:00>okeody
<f69v.30,@Ri>     <!08:30>okchey[s:r]
<f69v.31,@Ri>     <!08:45>oar.alys
#
#
<f70r1>    <! $Q=J $P=D $F=z $B=1 $I=C $H=4>
# page 133
# cosmological
# Two bands of circular text.
# ThP's starting points are questionable in this case.
# Radial texts, then one more circular, and more radial words.
# Petersen saw some Voynich text outside the diagram
# which is treated as part of a circular text.
# Has 'a' in upper left corner.
#
<f70r1.1,@Cc>     <!11:00>???ooooooooolar.sasa
<f70r1.2,@Cc>     <!10:30>oteody.choekeeos.alair,dy.okol.okeey.dasy.ot[a:o]rsheod.okchody.oteos.okes.okeys.[e:i]y.okchol.sairody.o.chopcheopchy.chol,air.shekchy.choteody.oteeshs.opcheody.otol.choky.chody.chotey.sheal,ar.ykeody.oteey.chedaiin.chotar.soly
#
<f70r1.3,+Cc>     <!09:30>okeodar.chy.oteody.tochady.okchody.ytar.ytory.okeol.choly.yk,y.okchedy.chkal.ofchon.qokal.opolaiin.okeos.oty.dal.cheokeey,dal.cheo.al.oteeoky.chety.chodalar.okal.chear.aly.oteos,ar.os,al.okolair.dy
<f70r1.4,@Ri>     <!09:30>yfcheodly
<f70r1.5,@Ri>     <!10:30>ytcheos,aly
<f70r1.6,@Ri>     <!00:00>otchy.dar.yky
<f70r1.7,@Ri>     <!01:30>opar.ykchy
<f70r1.8,@Ri>     <!03:00>y,saikchy.dam
<f70r1.9,@Ri>     <!04:30>otair,oroldy
<f70r1.10,@Ri>    <!06:00>dchal.daim
<f70r1.11,@Ri>    <!07:30>yteody.sam
<f70r1.12,@Ri>    <!08:45>okchy,daldy
<f70r1.13,@Cc>    <!11:00>tshey.ol.oteey.ched,ar.oteos.cheor.alal.otar.ar,y.oteodchey.keody.oteos,al.oteeed
# Radial texts were also numbered 1-6 by ThP
<f70r1.14,@Ri>    <!09:30>ykeal
<f70r1.15,@Ri>    <!11:30>okeody
<f70r1.16,@Ri>    <!01:30>otody
<f70r1.17,@Ri>    <!03:30>ypolol
<f70r1.18,@Ri>    <!05:30>chodal
<f70r1.19,@Ri>    <!08:30>okasd
#
#
<f70r2>    <! $Q=J $P=E $F=z $B=1 $I=C $H=4>
# page 134
# cosmological
# Face in centre, with 8 lozenges around it. Four large
# circles of text (C1 to C4 outer to inner) and one small
# around face. A paragraph of text is written in the upper
# right part of the page (transcribed first).
# Has 'b' in upper left corner.
#
<f70r2.1,@P1>     <%>otchey.sheol.chkey.shep.al.r.ar.chly.sheteal.aram
<f70r2.2,+P1>     dair,cheey.s,cheotey.dshy.dam.chchet.al.yke{c'}y
<f70r2.3,+P1>     ykeeo.y.s.ald.shey.cthy.shekey.qokal,aiir.oteog
<f70r2.4,+P1>     daiin.okeey.shoaiin.{ckhh}ey.otal.shshy.tal.dam
<f70r2.5,+P1>     tal.cheeog.dal.chcthy.qotal.ddl[a:o]r.chal.dal
<f70r2.6,+P1>     ytar.ar.al.yol.al.aloees.ytaiir.otaldal
<f70r2.7,+P1>     daiin.daiin.she.tal.qokal.chol{ckhh}y.dy
<f70r2.8,+P1>     ytals.alal.dalam.dal.cthol.oparam
<f70r2.9,+P1>     dolshol.shol.shol.sho{cthh}y.dalal,y
<f70r2.10,+P1>    shokal.chol,kshody.tol.cheey.okal
<f70r2.11,+P1>    daiin.chotal.qokal.chol.chotals
<f70r2.12,+P1>    qokal.shkal.dal.shy.qokal.chdy
<f70r2.13,+P1>    qotal,che,y.key.okechy.chdy.cham
<f70r2.14,+P1>    okaiin.ch{cthh}y.s.or.ary<$>
#
<f70r2.15,@Cc>    <!10:00>sal.air.am.shedy.chokal.cho{ikh}y.shokeey.choky.chol.dy.okeeal.o,teedy.dgr.dair,aiin.okees.okeear.ar,alekeey.ar,kam.oteoodalry.chekeoar.chokey.dar.dcheoky.otai.do{ith}y.dair.otchetchar.okear.okeeo.lal.kch[g:?].okar.ar,dar
<f70r2.16,+Cc>    <!10:00>otar.ar.chedal.oaral.aldaiin.ykeeedaiis.sheo.l,dar.chol.ykees.aiir,dl.cheey.[s:r]keeod.oteeodar.aiin.aral.daiir.sheedal.sheodaiin.choar.chol.chot[e:i]oly.cho.oteey.chotey.choeky.chedy.choteosam.oteodar.o{ckhh}
#
<f70r2.17,+Cc>    <!09:15>oches,air.chese.ctheey.sheeody.shopcho.yteody.ykaldy.oteeos.aiin.sh[e:?]y.shee.farar.aim.cheoteeodal.sho.choetchaldy.dal.aiir,ches.otesar.dalol.chtam.opaiir.chokeo.oteedy.oteeo.okol.chotal.otol,al.dl
<f70r2.18,+Cc>    <!09:15>otoy.ar,arodchedy.cheocphey.oteeos.ees.cheal.sheeey.okeedaly.cheeoekey.yk[ee:ei]d[{cr}:ar].oteey.s.al.s.air.oteody.oteody.dar.aiir.ody.cheeos,chey.daiin.otoeeseor.air.chedy.okodar.al.sho.chotol.dal,dy
<f70r2.19,@Cc>    <!12:00>oteesy.ol,chy.oteo.sal.ol.keey.oteol.choky.otcho[sh:ch]a
#
#
<f70v2>    <! $Q=J $P=G $F=z $B=1 $I=Z $H=4 $X=M>
# page 135
# Pisces
#
# General description of page:
# Three concentric rings of text. In the centre are two fish (the astrological
# symbol for Pisces), two stars, a ``word'' of Voynich text and the word Mars
# in the Roman alphabet. Mars is French for March, Pisces is February 20th to
# March 20th.
#
# Between the inner ring and the middle ring are ten female(?) figures, each
# beside a barrel and holding a star. Between the middle and the outer ring
# are 19 (NOT 20) female figures, each standing in a barrel and holding a star
# Each of the figures in the 29 figures is labelled with a "word" or phrase
# of Voynich text.
#
<f70v2.1,@Cc>     <!10:30>okcheo.dar.otey.ykeey.tchy.otsheo.oteotey.she[y:o].shecth.opcheoldair.dateey.sal.ody.choteey.choeteedy.oteoteotsho.yteos.alain.sheodaly.{c@162;h}o.aiin.cholkal.chokear.oteody.cholaiin.oteeoal.al.sheeos.okey.chol,dy.otees.cho.s.ola[r:n].otoaiin.oteeody.sos.todaiin.chokain.otalal.oteeam
# Nymph labels, outer ring:
<f70v2.2,@Lz>     <!09:00>otalalg
<f70v2.3,&Lz>     <!10:00>ykary
<f70v2.4,&Lz>     <!10:30>otar?
<f70v2.5,&Lz>     <!11:00>oty
<f70v2.6,&Lz>     <!11:30>oky.ody
<f70v2.7,&Lz>     <!00:00>oty.ar
<f70v2.8,&Lz>     <!00:30>okala
<f70v2.9,&Lz>     <!01:00>otody
<f70v2.10,&Lz>    <!01:30>otald
<f70v2.11,&Lz>    <!02:00>otaldar
<f70v2.12,&Lz>    <!02:45>okody
<f70v2.13,&Lz>    <!03:15>opysam
<f70v2.14,&Lz>    <!04:00>ch{ckhh}y
<f70v2.15,&Lz>    <!04:30>otaly
<f70v2.16,&Lz>    <!05:30>otal.arar
<f70v2.17,&Lz>    <!06:30>otaldy
<f70v2.18,&Lz>    <!07:00>okeoly
<f70v2.19,&Lz>    <!08:00>okydy
<f70v2.20,&Lz>    <!08:30>okee[s:r]
<f70v2.21,@Cc>    <!09:00>daii@197;amdy.otar.am.aral.otair,chedaiin.oteey.dair.shchey.daiin.chalaly.oteody.chotol.chedy.oteotey.oteeeor,ar.alody.daiir.oteedar.oteey.teey.dalal.cheoltey.oteedy.sheeteey.?okeeol.ykeeos.shey.ykair.arar.alos
#
# Nymph labels. Clock position is that of nymph (approx).
# Ordering cf. ThP.
# Inner ring:
<f70v2.22,@Lz>    <!10:00>otar.am
<f70v2.23,&Lz>    <!11:00>otar,al
<f70v2.24,&Lz>    <!00:00>otalar
<f70v2.25,&Lz>    <!01:30>otalam
<f70v2.26,&Lz>    <!03:00>dolaram
<f70v2.27,&Lz>    <!04:00>okaram
<f70v2.28,&Lz>    <!05:00>oteosal
<f70v2.29,&Lz>    <!06:30>salols
<f70v2.30,&Lz>    <!08:00>okaldal
<f70v2.31,&Lz>    <!09:00>ykolaiin
<f70v2.32,@Cc>    <!09:00>otal.daly.oteoal.dal,aildy.otaiin.ar.oteey.shal.o.qoteeal.ar.al.otaiin.al.teodaiin.oteeo,cthey.oteeos.oteos.aiin.daim
# Central star:
<f70v2.33,@Lz>    otolal
#
#
<f70v1>    <! $Q=J $P=H $F=z $B=1 $I=Z $H=4 $X=M>
# page 136
# Aries (dark)
# Gathering mark 10
# Two concentric circles of text. In the centre is the astrological
# symbol for Aries (dark) eating a plant, word "Abril" in the Roman
# alphabet. Abril is Spanish for April, Aries is March 20th to April 20th.
#
<f70v1.1,@Cc>     <!11:00>dalalody.oteoshey.okoksheo.shokey.raiin.otor.ochy.s.a[ir:is].cheody.cheey.oteo,[ch:ee]y.daiir.chcthy.dlal.oteodaiin.ykeody.oteody.sheo.daiin.oteedy.chetalchs.zar.shoteeody.okeeo,dal.cheody.okchoteees.oteeody.cheokeo.otaiin.shes.to,ar.oly.daly.sheal
# Nymph labels, outer ring:
<f70v1.2,@Lz>     <!10:30>otalchy.tar.am.dy
<f70v1.3,&Lz>     <!00:00>opchey.sal
<f70v1.4,&Lz>     <!01:00>otakaizan
<f70v1.5,&Lz>     <!02:30>okalal
<f70v1.6,&Lz>     <!03:30>otaly
<f70v1.7,&Lz>     <!04:30>oalcheg
<f70v1.8,&Lz>     <!06:00>otchodals
<f70v1.9,&Lz>     <!07:00>okolshy
<f70v1.10,&Lz>    <!08:00>otshshdy
<f70v1.11,&Lz>    <!09:00>otal.ypsharal
<f70v1.12,@Cc>    <!11:00>daiin.okey.otodal.cheokeeo.okeodal.shol.olaiin.saiin.sheo.qokeeol.otchykey.chekeal.oteosaiin.chekey.okeolol.chees.o?eey.opotey.dal,al,s.otecheo.dal
#
# Nymph labels. It is assumed that the text to the right of the nymph belongs
# with it but on this page (especially inner circle) it is not entirely clear.
# Clock position is that of nymph (approx). Ordering cf. ThP.
# Inner ring:
<f70v1.13,@Lz>    <!10:30>okoly
<f70v1.14,&Lz>    <!00:00>otalaiin
<f70v1.15,&Lz>    <!02:00>oteo.alals.araly
<f70v1.16,&Lz>    <!05:00>oteoeey.otal.okealar
<f70v1.17,&Lz>    <!08:00>otear.araydy
#
#
<f71r>     <! $Q=K $P=A $F=a $B=1 $I=Z $H=4 $X=M>
# page 137
# Aries (light)
#
# Three rings of circular text, locus indications C1 to C3 (outer
# to inner) and fifteen labled nymphs. Two outer rings have clear
# start markers.
#
<f71r.1,@Cc>      <!10:00>olkeeody.okody.okeeedy.oky,chy.okeodar.okeoky.oteody.oto.otol.oteeyar.yko,oar.aiin.oekeeey.okeo,keo,keody.okeodar,chy.s.aiin.otokeoar.or.ar.al.otol.al.shckhy.oteeeodar.oteody.otol,aiin.shoekey.solalald.cheeokeeo.[ch:?]oe[k:t]y.choly
# Nymph labels, outer ring
<f71r.2,@Lz>      <!10:00>oteos.arar
<f71r.3,&Lz>      <!11:00>okldam
<f71r.4,&Lz>      <!00:00>oteoaldy
<f71r.5,&Lz>      <!01:00>oteolar
<f71r.6,&Lz>      <!02:00>okeoaly
<f71r.7,&Lz>      <!03:00>otaleky
<f71r.8,&Lz>      <!04:30>otalsar
<f71r.9,&Lz>      <!05:30>cheary
<f71r.10,&Lz>     <!07:00>oteotey.rary
<f71r.11,&Lz>     <!08:30>otalaly
<f71r.12,@Cc>     <!10:00>oteody.oteos.o{ckhh}y.oteeschey.lsheotey.okalody.shs.shey.oteey.otechar.chek[a:?]l.okody.eeedy.oteodal.eeokol.lkchol.daiin.okeeees.ykees.al.ok[ee:a]y.otey.oteo,shaly.o
# Nymph labels, inner ring
<f71r.13,@Lz>     <!11:00>otolchdy
<f71r.14,&Lz>     <!00:30>otoloaram
<f71r.15,&Lz>     <!03:30>oteeol
<f71r.16,&Lz>     <!05:30>otolchd
<f71r.17,&Lz>     <!08:00>otaldar
<f71r.18,@Cc>     <!10:00>oteeol.otal,chs.char.cheky.chotshy.okeeody.oteey.chekea'.okeol
#
#
<f71v>     <! $Q=K $P=B $F=a $B=1 $I=Z $H=4 $X=M>
# page 138
# Taurus (light)
#
# General description of page:
# Three concentric rings of text, locus indications C1 to C3 (outer
# to inner). In the centre is a Taurus feeding from a manger. Below
# the bull is the word ``May'' in the Roman alphabet. Between the
# inner ring of text and the middle ring are five
# human figures, each in a barrel, holding a star, and labelled with a word
# of Voynich text. One is naked, four are clothed. Between the middle ring
# and the outer ring are 10 human figures, each in a barrel, holding a star,
# and labeled with a word of Voynich text. Two are naked, eight are clothed.
#
# Newbold calls this folio 79 and he reads the date of the comet 1273.
# The photograph in Newbold is cropped, so part of ring C1 isn't visible.
# There is a gap at 10:00 which could be the start instead of ThP's choice
#
# Added text from v101: ?chey.otche
<f71v.1,@Cc>      <!10:30>osheo.parar.oteeodaiin.she.ateey.daiin.oteokeey.dal.al.oteey.teey,dy.otchy.keey.sheeo.ochey.?chey.otcheodal.sheealody.cheol.otar.okam.oteodar.chpchy.{cp}ar.al.aiin.oteoshar.okeodaly.oteey.teeey.oteey.keor.or.arol.cheols.okaikaly
# Nymph labels, outer ring:
<f71v.2,@Lz>      <!10:00>char.arom
<f71v.3,&Lz>      <!11:00>chfaly
<f71v.4,&Lz>      <!00:00>okolar
<f71v.5,&Lz>      <!01:00>otchody
<f71v.6,&Lz>      <!02:00>alcphy
<f71v.7,&Lz>      <!03:00>otaiin
<f71v.8,&Lz>      <!04:30>okaraiin
<f71v.9,&Lz>      <!05:30>otar.ar,aly
<f71v.10,&Lz>     <!07:00>opalar.am.dan
<f71v.11,&Lz>     <!09:00>opalor.ar
<f71v.12,@Cc>     <!11:00>chal.oteeos.al.sheky.okalar,ar,okeo,dar.oty.oto,kaiin.chey.tal.otchr.chtos.cheor.shepchol.otor.sheo.shopcho.ar.aly.okeo.cheey.otal.al.shldy.otaly.okol.sheeor
# Nymph labels, inner ring:
<f71v.13,@Lz>     <!10:00>ofa{if}om
<f71v.14,&Lz>     <!00:00>otalody
<f71v.15,&Lz>     <!03:00>otalaiin
<f71v.16,&Lz>     <!05:30>otar.sh[a:o]r
<f71v.17,&Lz>     <!08:30>sholshdy
<f71v.18,@Cc>     <!11:30>okeey.okeosar.otaiin.chkeeal.okal.cheekaiin.okaiin.okchor.dar.oteey.kal
#
#
<f72r1>    <! $Q=K $P=D $F=z $B=1 $I=Z $H=4 $X=M>
# page 139
# Taurus (dark)
# Three rings of circular text, locus indications C1 to C3 (outer
# to inner) and fifteen labled nymphs. Inner ring has nymphs in
# barrels, outer ring has standing nymphs, without barrels.
#
<f72r1.1,@Cc>     <!11:00>oteeo.cthey.chlol.cheol.olcheor.al.oteey.chedal.oteedy.okeodaly.chol.chokeol.cheo?ky.okaiir.okeedy.sheoltey.cheor.aiin.ydal.okochey.sho.okalshey.shol.chalaiin.chekeol.kol.otos.ar.aiin.otam.otam.chotam.sal.okeo.dar.ar.a[d:j]al.dar.okeeas.aiin.oteey.okaiin
# Nymph labels, outer ring
<f72r1.2,@Lz>     <!09:30>oshod[a:o]dy
<f72r1.3,&Lz>     <!10:30>chdaiirdainy
<f72r1.4,&Lz>     <!00:00>oaiin,ar,ary
<f72r1.5,&Lz>     <!01:00>okalam
<f72r1.6,&Lz>     <!02:00>ytalshdy
<f72r1.7,&Lz>     <!03:00>char.alif
<f72r1.8,&Lz>     <!03:30>otaraldy
<f72r1.9,&Lz>     <!05:00>otaiin.otain
<f72r1.10,&Lz>    <!07:00>otalef,ys.ainam
<f72r1.11,&Lz>    <!08:30>ochol,sharam
<f72r1.12,@Cc>    <!09:00>oteodar.ytey.otey.shetey.chokshor.okalal.otaiin.sheolaiin.otaiin.chetey.cheolor.oteo,teeody.otar.chokaiin.okaiin.al.alo.cheedy.otear,ar.cheky.chokal.otar.al,o,qokar
# Nymph labels, inner ring
<f72r1.13,@Lz>    <!09:00>ofaralar
<f72r1.14,&Lz>    <!00:00>otchoshy
<f72r1.15,&Lz>    <!02:00>otchdal
<f72r1.16,&Lz>    <!04:00>okeey.ary
<f72r1.17,&Lz>    <!07:00>otainy
<f72r1.18,@Cc>    <!11:30>okeeols.aroly.okees.alaiin.okeor.chol.o.oteos.aiin.chal.otaiin.[a:o]tchor.chckhy
#
#
<f72r2>    <! $Q=K $P=E $F=z $B=1 $I=Z $H=4 $X=M>
# page 140
# Gemini
# Three rings of circular text, locus indications C1 to C3 (outer
# to inner) and thirty labled nymphs. Inside inner ring the
# emblem of Gemini: two persons holding each other's hands.
# Inside two rings: full circles with labeled nymphs. Five more
# of them are found on top of the outer ring.
# Three nymphs (outer complete ring) are standing on top of
# barrels similar to those of the previous pages.
#
# Top row of nymphs
<f72r2.1,@Lz>     <!10:30>ofchdamy
<f72r2.2,&Lz>     <!11:00>oklairdy
<f72r2.3,&Lz>     <!00:00>okaram
<f72r2.4,&Lz>     <!00:30>okairy
<f72r2.5,&Lz>     <!01:00>okealar
<f72r2.6,@Cc>     <!10:00>oteos.aiin.okeo,daiin.okeey.cheo.keodal.chol.okeol.ol{ckhh}y.oteeykeey.tey.okalaiin.okalchal,chey.al.<!long gap>o.keey.daiin.otar.al.chotaiin.otchey.qoeeeo,s.[ckh:?]al.chekaiin.otaiin.chy.d.r.aiin.al.y.{chh}o.chekaiin.okedal.qokeodal.saiin.otois.otees
# Nymph labels, second ring:
<f72r2.7,@Lz>     <!10:00>otaraldy
<f72r2.8,&Lz>     <!11:00>okalar
<f72r2.9,&Lz>     <!11:45>okal
<f72r2.10,&Lz>    <!00:15>okaly
<f72r2.11,&Lz>    <!01:00>okal
<f72r2.12,&Lz>    <!02:00>okeey.ary
<f72r2.13,&Lz>    <!03:00>oteeary
<f72r2.14,&Lz>    <!04:00>otair,dy
<f72r2.15,&Lz>    <!05:00>okaircham
<f72r2.16,&Lz>    <!06:00>okeal
<f72r2.17,&Lz>    <!06:30>otar{cr}
<f72r2.18,&Lz>    <!07:30>okaly
<f72r2.19,&Lz>    <!08:00>orary
# There is a nymph without a name here. Consequently, the
# label numbers are now one less than Petersen's nymph numbers
<f72r2.20,&Lz>    <!09:00>okyd
<f72r2.21,&Lz>    <!09:30>otolam
<f72r2.22,@Cc>    <!10:00>oteey.tey.teodal.chokaly.ol.cheol.ol.aiin.oteo,daiin.shokal.otey.otaiin.otaly,dal.okaly.dalchdy.{ch'}eteeey.okal.shey.qoteeody.sheycthy.chotal,chas.otoees.aiin
# Nymph labels, inner ring:
<f72r2.23,@Lz>    <!10:30>otal
<f72r2.24,&Lz>    <!11:30>ralal
<f72r2.25,&Lz>    <!00:30>okam
<f72r2.26,&Lz>    <!02:00>otalshy
<f72r2.27,&Lz>    <!03:30>okaldy
<f72r2.28,&Lz>    <!05:00>chosar
<f72r2.29,&Lz>    <!06:30>otam
<f72r2.30,&Lz>    <!08:00>ainaly
<f72r2.31,&Lz>    <!09:00>okarcham
<f72r2.32,@Cc>    <!09:30>otoar.air,aloy.oka[iin:ii?].otees.chs.chchs,ar.aly.taly.dar.otchey.okaiin.olaiin.@211;y
#
#
<f72r3>    <! $Q=K $P=F $F=z $B=1 $I=Z $H=4 $X=M>
# page 141
# Cancer
# Four circular bands, locus indications C1 to C4 (outer
# to inner). Three rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
# Part of the start of C1 could be missing
<f72r3.1,@Cc>     <!10:00 after wide gap>okeey.chekoy.oteo.ykeey.chedaiin.okeeol.cheeor.chocthar.ar.oteody.oteedy.okeolaiin.oteey.okarar.???.???teo.sheol.al.alaiiin.okeos.alaiin.okor.o,keodar.okee.s,ar,aiin.chekackhy.chokees.oteedy.chekar.okar,choly.ches,os.oiin.okeeey.cheey.ches.okeody.chealdy.shocthy.choteey.sheoly.{oh}eol.sheey.chorain
# Outer band of labels
<f72r3.2,@Lz>     <!10:30>olkalaiin
<f72r3.3,&Lz>     <!11:00>olalsy
<f72r3.4,&Lz>     <!00:00>oraiinam
<f72r3.5,&Lz>     <!01:00>osarsheeeo
<f72r3.6,&Lz>     <!02:00>oto@192;aiin
<f72r3.7,&Lz>     <!02:30>opoiiin[o:?]in.al,[ch:a]es
<f72r3.8,&Lz>     <!04:00>ypaiin.alaly
<f72r3.9,&Lz>     <!05:00>oteey,daiin
<f72r3.10,&Lz>    <!06:30>oeeodaiin
<f72r3.11,&Lz>    <!07:00>ofsholdy
<f72r3.12,&Lz>    <!07:00>opoeey.okaiin
<f72r3.13,&Lz>    <!10:00>ykolairol
<f72r3.14,@Cc>    <!09:00>otochedy.otey.o,koey.sheedy.oteodar.ykeolol.y,air.oteos.cheo,l,aiin.ykeeoly.otaiin.shear.oiiin.oral.o,tealy.cheokeor.oteody.o{ck}es.otees,chteos,doteey.sosor.oteol.shol.cheeg.okeody.{ch'}eol.shey.sheysy.shoteey.cheor.yoeteey.okeeol.chy.okeeo.ykoly
# Middle band of labels
<f72r3.15,@Lz>    <!11:00>oralkam
<f72r3.16,&Lz>    <!00:00>ytairal
<f72r3.17,&Lz>    <!01:00>oeee[s:r]aiin
<f72r3.18,&Lz>    <!01:30>ory
<f72r3.19,&Lz>    <!02:30>ochey,fydy
<f72r3.20,&Lz>    <!03:30>of???.o.eeesaly
<f72r3.21,&Lz>    <!05:00>ykaraiin.airal
<f72r3.22,&Lz>    <!06:30>okalar
<f72r3.23,&Lz>    <!08:00>orara
<f72r3.24,&Lz>    <!09:00>olaiin.ola{ikh}y
<f72r3.25,&Lz>    <!10:00>olfsheoral
<f72r3.26,@Cc>    <!09:00>oteey.[a:?]rary.eee[r:s],che@212;shees.opcholalaiin.oteeor.am.sheal.o[k:t]aipchy.oteees,ar.am.olaiin.otedar.olol.choty.oteol.sheshdy.chedy.chedy.dy.shes.eedy.sheol.shy,ckhol
# Inner band of labels
<f72r3.27,@Lz>    <!10:30>opalal
<f72r3.28,&Lz>    <!00:00>yfary
<f72r3.29,&Lz>    <!01:30>oraiiral
<f72r3.30,&Lz>    <!03:00>ytoar.shar
<f72r3.31,&Lz>    <!06:00>octho
<f72r3.32,&Lz>    <!07:30>aral
<f72r3.33,&Lz>    <!09:00>oletal
<f72r3.34,@Cc>    <!09:00>okeos.aiin,olaiin.oraiin.octheolarl.okeeody.oteos.aiin,koly
#
#
<f72v3>    <! $Q=K $P=H $F=z $B=1 $I=Z $H=4 $X=M>
# page 142
# Leo
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
#
<f72v3.1,@Cc>     <!09:00>soees,otchs.otedar.oteody.oteodal.oteos.oteokchd?.oteody.sheokeey.sheody.shedykeal.ckhodys.okoleeolar.okeey.shedy.otey,sho.shol.teody.okolshey.ykeed?y.y.okechdy.olaiin.shokeedy.chol.choepchey.teey,teody.ches.okechedy.otechol.cheor.cheey.daiin.oyteeedar.???.shecthy.otycheedy.oteeoly.chokary
# Outer band of labels
<f72v3.2,@Lz>     <!10:00>ocham
<f72v3.3,&Lz>     <!11:00>orchey
<f72v3.4,&Lz>     <!11:30>okam
<f72v3.5,&Lz>     <!00:00>okey
<f72v3.6,&Lz>     <!00:30>otcheody
<f72v3.7,&Lz>     <!01:00>okyeeshy
<f72v3.8,&Lz>     <!01:30>[{c'y}:??]ofaiin
<f72v3.9,&Lz>     <!02:00>okaly
<f72v3.10,&Lz>    <!02:45>ot[o:a]ly
<f72v3.11,&Lz>    <!03:30>ofalals
<f72v3.12,&Lz>    <!04:00>sheeos.o{cfhh}y
<f72v3.13,&Lz>    <!05:00>daiin,chepy
<f72v3.14,&Lz>    <!06:00>oteey.deeal
<f72v3.15,&Lz>    <!07:00>chealpy
<f72v3.16,&Lz>    <!07:30>okeeol
<f72v3.17,&Lz>    <!08:30>okaly
<f72v3.18,&Lz>    <!09:00>okaldy
<f72v3.19,&Lz>    <!09:30>okeolyd
# in the following locus, add six characters (STA) from v101: .chlyiintee
<f72v3.20,@Cc>    <!09:00>ototeey.r.chlyiintee.or.oteey.oteeody.cheokey.okeoekol.oteor.aiin.yoleeedy.okeos,alyshy.okeey.okeeey.okeedaly.cholainy.okedy.chees,y.okeeol.chey.otey.oldy.chdy,del.okeeoloky.oty.aiin.chas.oteey.okea???
# Inner band of labels
<f72v3.21,@Lz>    <!10:30>choleey
<f72v3.22,&Lz>    <!11:30>oky
<f72v3.23,&Lz>    <!00:30>ch{cthh}y
<f72v3.24,&Lz>    <!01:00>laly
<f72v3.25,&Lz>    <!02:00>oeedy
<f72v3.26,&Lz>    <!03:00>odairan
<f72v3.27,&Lz>    <!04:00>okary
<f72v3.28,&Lz>    <!05:00>oeesaiin
<f72v3.29,&Lz>    <!06:30>oteesed
<f72v3.30,&Lz>    <!07:30>opal
<f72v3.31,&Lz>    <!08:30>otaly
<f72v3.32,&Lz>    <!09:30>otaly,yty
<f72v3.33,@Cc>    <!08:45>okesee[s:r],ar,chkeeol.okeolaiin.chalal.ykeeodarar.oleeody,shedy.solar.aldy.oteor.cheor
#
#
<f72v2>    <! $Q=K $P=I $F=z $B=1 $I=Z $H=4 $X=M>
# page 143
# Virgo
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
#
# Added from v101: y.o becomes y.che??.o after ar?k?aly
<f72v2.1,@Cc>     <!09:30>otos,chs.oty.oteos.oty.chotey.dchy.chopchy.otychal.ctheo,l,shey.tchol,s.choraiin.cheka{iph}y.oteeos,aly.okeedy.cheockhy.ar?k?aly.che??.okedl.okedy.sheos.okeeor.cheey.okeey.teey.cheeey.okeolol.sheeoeky.oekeeo,r,aiin.olalka[in:ir].okolsaiin
# Outer band of labels
<f72v2.2,@Lz>     <!10:00>oeedey
<f72v2.3,&Lz>     <!11:00>oeeodaiin
<f72v2.4,&Lz>     <!11:45>okeoram
<f72v2.5,&Lz>     <!00:30>air,aim
<f72v2.6,&Lz>     <!01:00>oshesy
<f72v2.7,&Lz>     <!02:00>oke[a:o]ry
<f72v2.8,&Lz>     <!02:30>cheoetey
<f72v2.9,&Lz>     <!03:00>cheol[d:?]y
<f72v2.10,&Lz>    <!04:00>sheoeky
<f72v2.11,&Lz>    <!04:30>oteodar
<f72v2.12,&Lz>    <!05:30>ofchdysd
<f72v2.13,&Lz>    <!06:00>oteoyd
<f72v2.14,&Lz>    <!06:30>yteody
<f72v2.15,&Lz>    <!07:00>okeody
<f72v2.16,&Lz>    <!08:00>okeoldy
<f72v2.17,&Lz>    <!08:30>ykeeor
<f72v2.18,&Lz>    <!09:00>opaiina[m:r]
<f72v2.19,&Lz>    <!09:30>cheoldy
<f72v2.20,@Cc>    <!10:00>oteesody.otey.oteeos.sheoty.yteeg.dchsaiin.shol.okeees.air,am,shey.qokeodal.oteotey.oteoldy.oteal,chedy.chotalal.okal,cheol.sar,aiin.cheokealy.sardy.otol.chekar.alteol.oltar,ar
# Inner band of labels
<f72v2.21,@Lz>    <!10:30>okaiin[:y]
<f72v2.22,&Lz>    <!11:30>ockhol
<f72v2.23,&Lz>    <!00:30>oeedy
<f72v2.24,&Lz>    <!01:00>opalg<!nymph has no star>
<f72v2.25,&Lz>    <!02:00>okeeom
<f72v2.26,&Lz>    <!03:00>olkar
<f72v2.27,&Lz>    <!04:00>oeedaly<!nymph stands on barrel>
<f72v2.28,&Lz>    <!05:00>cheosy
<f72v2.29,&Lz>    <!06:30>ofcheay
<f72v2.30,&Lz>    <!07:30>yteedy
<f72v2.31,&Lz>    <!08:30>o[n:r]aiin
<f72v2.32,&Lz>    <!09:30>okeorar
<f72v2.33,@Cc>    <!09:00>otaiin.otshedy.chokeedy.otes,al,al,ar.chetolain.sheodaly.sheokey.okealy.rary
#
#
<f72v1>    <! $Q=K $P=J $F=z $B=1 $I=Z $H=4 $X=M>
# page 144
# Libra
# Three circular bands, locus indications C1 to C3 (outer
# to inner). C2 start point suggested by ThP ignored and vertical
# stripe used instead.
# Two rings of labelled nymphs, 30 in total
# counting inner to outer (cf. Petersen). Clock position
# for labels is that of nymph.
# Has gathering mark 11.
#
<f72v1.1,@Cc>     <!09:30>oteos.alar.otar.air.chpaly.oteody.okchesal.otear.alshey.oleealy.sh?tey.oteos.alal.dals,alchol.ytolaiin.ydaiin.chotar.y,tal.oto.shoty.otey.okchedaly.chdar,y.s,ar,otedy.otorar.shedy.opsheytey.opairaly.choshydy.otar.cheedy.otaraiin.cheeky.okolar.ychey.otechety
# Outer band of labels
<f72v1.2,@Lz>     <!08:45>oeeoty
<f72v1.3,&Lz>     <!09:30>octhy
<f72v1.4,&Lz>     <!10:00>oteoly
<f72v1.5,&Lz>     <!10:30>okeoly
<f72v1.6,&Lz>     <!11:00>oeees
<f72v1.7,&Lz>     <!11:30>o{cfh'h}y
<f72v1.8,&Lz>     <!01:45>oees
<f72v1.9,&Lz>     <!01:00>okeeoly
<f72v1.10,&Lz>    <!01:30>odal
<f72v1.11,&Lz>    <!02:00>aiinod
<f72v1.12,&Lz>    <!02:45>od[?:ch]dy
<f72v1.13,&Lz>    <!03:15>oteod
<f72v1.14,&Lz>    <!03:45>yteod
<f72v1.15,&Lz>    <!04:30>ok[?:ch]ody
<f72v1.16,&Lz>    <!05:00>okal
<f72v1.17,&Lz>    <!05:30>ytaly
<f72v1.18,&Lz>    <!06:00>oeeeos
<f72v1.19,&Lz>    <!06:30>oteofy
<f72v1.20,&Lz>    <!07:30>cheoepy
<f72v1.21,&Lz>    <!08:00>ykeedy
<f72v1.22,@Cc>    <!08:30>otar,ar.otol,topar.oteolaiin.ofa[r:s]al.otshedy.ofalar.alshdy.chpar,aiin.okaly.oka?<!hole>.yaly.opcheolfy.opar.cheo{ck}ey.otolopaiin.shaldy.chepchy.otey.tea[n:r]
# Inner band of labels
<f72v1.23,@Lz>    <!08:45>oeeoly
<f72v1.24,&Lz>    <!10:00>okydy
<f72v1.25,&Lz>    <!11:30>okeey
<f72v1.26,&Lz>    <!00:00>oiiny
<f72v1.27,&Lz>    <!01:00>oeey
<f72v1.28,&Lz>    <!03:00>okedy
<f72v1.29,&Lz>    <!04:30>ypaim
<f72v1.30,&Lz>    <!05:30>okalair
<f72v1.31,&Lz>    <!06:30>oeeody
<f72v1.32,&Lz>    <!07:30>okeol
<f72v1.33,@Cc>    <!09:30>otalal.dalal.ykeols.oteo,r,aiin.yotoam.oteey.saiin.oteeos,am
#
#
<f73r>     <! $Q=L $P=A $F=a $B=1 $I=Z $H=4 $X=M>
# page 145
# Scorpius
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two full rings of labelled nymphs and one short
# third section, 30 in total counting inner to outer (cf.
# Petersen). Clock position for labels is that of nymph.
#
# Top four nymphs with labels
<f73r.1,@Lz>      <!11:15>otaly
<f73r.2,&Lz>      <!11:45>chockhy
<f73r.3,&Lz>      <!00:30>otedy
<f73r.4,&Lz>      <!01:00>yteeody
<f73r.5,@Cc>      <!11:00>ypolcheey.salchedal.chepchey.daraly.oteos,air,ar.oteosdal.chot[oe:ee]y.soteees,alshey.[{oh}:ch]es.al,chees.che[o:a]ly.jeiii?.choteey.cheteey.cheteeeos,aiin.chetchody.chedar.ar.cheteey.ote{co}s,ar.airalor.shetee.yteey.cheody.ykeydam.oteos.alar.alcheky
# Outer full circle of labels
<f73r.6,@Lz>      <!11:00>otaly
<f73r.7,&Lz>      <!11:30>okeody
<f73r.8,&Lz>      <!00:00>oteedyl
<f73r.9,&Lz>      <!00:30>[y:o]keedy
<f73r.10,&Lz>     <!01:00>okeey
<f73r.11,&Lz>     <!02:00>okeedy
<f73r.12,&Lz>     <!02:30>ykeeory
<f73r.13,&Lz>     <!03:30>oteeosy
<f73r.14,&Lz>     <!04:30>shekal
<f73r.15,&Lz>     <!05:30>oteedyy
<f73r.16,&Lz>     <!06:30>oked[a:o]l
<f73r.17,&Lz>     <!07:00>chdy
<f73r.18,&Lz>     <!08:00>dalshey
<f73r.19,&Lz>     <!08:45>opaiin
<f73r.20,&Lz>     <!09:30>okeos
<f73r.21,&Lz>     <!10:00>otey
<f73r.22,@Cc>     <!10:30>oteey.dar.al.opaiin.olalaiin.s.air,am.chopchedy.chdar.oram.otareees.olteey.okees.otar,chey.oteas,ochor.oparchey.daiin.qocheey.s,cheey.dal.cheesy
# Inner full circle of labels
<f73r.23,@Lz>     <!11:30>okary
<f73r.24,&Lz>     <!01:00>okeeody
<f73r.25,&Lz>     <!02:00>oyteedy
<f73r.26,&Lz>     <!03:00>oky
<f73r.27,&Lz>     <!04:30>chefy
<f73r.28,&Lz>     <!06:00>otal
<f73r.29,&Lz>     <!07:00>chek
<f73r.30,&Lz>     <!08:30>ar
<f73r.31,&Lz>     <!09:30>kar
<f73r.32,&Lz>     <!10:30>okeeos
<f73r.33,@Cc>     <!10:00>osaiin.chedain.oteey.chedaly.okechs.chepcheesaly.oteodal
#
#
<f73v>     <! $Q=L $P=B $F=a $B=1 $I=Z $H=4 $X=M>
# page 146
# Sagittarius
# Three circular bands, locus indications C1 to C3 (outer
# to inner). Two full rings of labelled nymphs and one short
# third section, 30 in total counting inner to outer (cf.
# Petersen). Clock position for labels is that of nymph.
# Note: Layout same as for Scorpius.
#
# Top four nymphs with labels
<f73v.1,@Lz>      <!11:00>okol
<f73v.2,&Lz>      <!11:45>oteody
<f73v.3,&Lz>      <!00:30>oteedy
<f73v.4,&Lz>      <!01:00>eeeody
<f73v.5,@Cc>      <!09:30>otoar.ykeody.okodeey.qopchey.opaiin.qoteedy.dpy.otedy,shedy.qokeody.cheor,al.okegal.oteody.shedy.otesalod.air,chy.ykeesaly.y.keoly,dys.opchey.dy.toly.chfaikchy.ytedar.eeey.qokeey.oty.yteedy.choldy.qokalaiin.ykaipy.orary
# Outer full circle of labels
<f73v.6,@Lz>      <!10:00>okeody
<f73v.7,&Lz>      <!10:30>sheol
<f73v.8,&Lz>      <!11:30>odees
<f73v.9,&Lz>      <!00:00>ee[r:n]y
<f73v.10,&Lz>     <!01:00>okeor
<f73v.11,&Lz>     <!01:30>ofals
<f73v.12,&Lz>     <!02:00>ykeody
<f73v.13,&Lz>     <!03:00>oteody
<f73v.14,&Lz>     <!03:30>ypaiin
<f73v.15,&Lz>     <!04:00>yfaiin,y
<f73v.16,&Lz>     <!05:00>ofcheesy
<f73v.17,&Lz>     <!06:00>oraiiny
<f73v.18,&Lz>     <!07:00>ykeeody
<f73v.19,&Lz>     <!07:30>okeos
<f73v.20,&Lz>     <!08:30>ykeear
<f73v.21,&Lz>     <!09:00>qokeoly
<f73v.22,@Cc>     <!10:00>oteoto[s:r].alshy.oteolain.chokeedam.otody.qoty.shedy.chdy.tchol.oteody.cheytey.choty.o[k:t]ey,dy.okecholy.otey.chodaiin.chey.okeedy.saly.ar.daly
# Inner full circle of labels
<f73v.23,@Lz>     <!09:30>otedy
<f73v.24,&Lz>     <!11:00>eeed
<f73v.25,&Lz>     <!01:00>oky
<f73v.26,&Lz>     <!02:00>oia?
<f73v.27,&Lz>     <!02:30>okal
<f73v.28,&Lz>     <!03:30>ykey
<f73v.29,&Lz>     <!05:00>ykeee
<f73v.30,&Lz>     <!06:00>okeod
<f73v.31,&Lz>     <!07:30>ykey
<f73v.32,&Lz>     <!08:30>ypal
<f73v.33,@Cc>     <!09:30>otedchor.alar.olkcho.otolam.o,kees,char,y.ytaly.alaly.otaram
#
# folio 74 missing
#
#
<f75r>     <! $Q=M $P=A $F=a $B=1 $I=B $L=B $H=2 $C=2>
# page 147
# biological
# Currier's language B, hand 2
# 2 lakes and 14 nymphs
#
<f75r.1,@P0>      <%>kchedykary<->okeey.qokar.shyk,chedy.qotar.shedy
<f75r.2,+P0>      dain.shey.ly<->ssheol.qol{chh}dy.chedykar.chekeedy.ror
<f75r.3,+P0>      qokain.chal<->orchey.qey.kain.sheeky.ltain.olkar.or
<f75r.4,+P0>      dackhy.lkamo<->ykeey.lshey.kal.dy.shey.ok.shey.qokeedy
<f75r.5,+P0>      shey,kar.chey<->ckhey.r.ain.ol.olsheedy.qokeey.qoky
<f75r.6,+P0>      pcheykeeor.olky<->dar.okey.qokain.chcthy.qokeedy.qoky
<f75r.7,+P0>      pchedy.qokshdy<->ytain.chedy.qokar.chy.lol.chedy.qoky
<f75r.8,+P0>      sor.chey.qokardy<->dsheckhy.qokain.chckhy.lshedy.okeedy
<f75r.9,+P0>      qokchdy.chcthy.lo<->qokedy.qokan.checkhy.qokar.olchedy.sal
<f75r.10,+P0>     dshor.qotar.chdy<->shey.qokain.chckhy.dy.otey.tedy.lchedy
<f75r.11,+P0>     qokeedy.qokair.oly<->qokeedy.dy.qokal.okar.shedy.dor.chekam
<f75r.12,+P0>     ssheckhy.qokal.oly<->shey.r.ol.cheey.shey.dy,olshedy.qoky
<f75r.13,+P0>     pchedy.keedy.qokedy<->qokedy.qokedy.qokedy.qokain.olshedy
<f75r.14,+P0>     sain.al,keishy.qokain,dy<->olshedy.qokain.chckhy.qokain.otar,aly
<f75r.15,+P0>     sain.qokain.qolkeeoly<->saiin.chedy<->sol.or.shedy.okchdy.qoky
<f75r.16,+P0>     dshedy.qokar.sheedy.lch<->shokain.chy<->okshedy.qokain.chedy
<f75r.17,+P0>     pchedar.shepchy.lshedary<->dal<->shal<->shy,kol.shedy.qokam
<f75r.18,+P0>     sol.sheedy.qol.shedy.qol<->otain.char.sar.oly
<f75r.19,+P0>     qokshedy.qol,shey.qoky<->shey.{ith}ey.qokain.ar
<f75r.20,+P0>     ry,shey.qor.chey.lchey,lo<->ydain.shey.qokain
<f75r.21,+P0>     oqokain.chey.qckhsy.or<->ysheor.ol.lor.am
<f75r.22,+P0>     odar,shey.qokain.chedy<->or,shey.kar.chedy,sar
<f75r.23,+P0>     pchey,kshey.qokeey.qokal<->sshey.qol.chedyqokam
<f75r.24,+P0>     qokain.olkeey.qolkary<->sain.checthy.lor.ol
<f75r.25,+P0>     sain.shckhy.qokeedy.shy.dy<->qokeedy.lchedy.ram
<f75r.26,+P0>     dain.ol.sheol.dain.ol.qoly<->dar,ajy<$>
#
<f75r.27,+P0>     <%>pdalshor.shtol.qoty.pshar.shedy.okaldy<->dar.otar.otody.dy.rol
<f75r.28,+P0>     tchedy.pchedy.qokeey.sol.oldair.shecthy.qol<->l.sheedy.qokeedy.lolchedy
<f75r.29,+P0>     dain.chkal.dy.lo,lkaiin.ol.okeedyqol.dain.olchey.qokeedy.chedy.qotan
<f75r.30,+P0>     qo,dain.cheeky.qokey.qokain.cheky.qokal.dain.chedy.o,kalol,shedy.okar,olom
<f75r.31,+P0>     dshedy.qokey.chckhy.qokar.shedy.chey.qoked.qokedy.daldy<$>
#
<f75r.32,+P0>     <%>polshy.dal.shedy.qokain.dar.chsdy.shedy.qotar.shedy.ldy
<f75r.33,+P0>     qokeey.l,shedy.qo,l.chedy.qokain.chcthedy.ltedy.darom
<f75r.34,+P0>     s,olkedy.okal.dar.oty.okar.otar.ol,kain.oltedy
<f75r.35,+P0>     qokain.sheety.qokain.dar.dar.shedy.qoka[in:r].oldy
<f75r.36,+P0>     sol.keedy.qokeedy.qokey.okar.otar.dardardy
<f75r.37,+P0>     qokedy.dy.sheety.qokedy.qokeedy.qokechdy.lol
<f75r.38,+P0>     qokeedy.qokeedy.qokedy.qokedy.qokeedy.ldy
<f75r.39,+P0>     yshedy.qokeedy.qokeedy.olkeedy.otey.koldy
<f75r.40,+P0>     dar.shedy.qokain.shedy.dal,keedy.rshedy
<f75r.41,+P0>     sokeedy.qokeedy.oteedy.qoky.dy,keedy.sy
<f75r.42,+P0>     dshedy.qokedy.qokeedy.qoteey.qoteedy.d[o:a]r
<f75r.43,+P0>     yshedy.chekar.oldy.qokain.chkar.otar,oldy
<f75r.44,+P0>     dchedy.sain.okedy.qokedy.otedy.okoldy.otar.otam.olaiin.ch<->dar.dy
<f75r.45,+P0>     sshedy.shckhy.qokey.okedy.sarol.oty.otedy.qotedy.otedy.okaiin
<f75r.46,+P0>     qokey.qokedy.sheol.qokedy.dain.shedy.otol,chedy.ol[o:a]r<$>
#
# Text inside loop near top of page transcribed as block
<f75r.47,@Pb>     <%>sal.okeedy
<f75r.48,+Pb>     daly.ychey
<f75r.49,+Pb>     sols.dara
<f75r.50,+Pb>     ychty
<f75r.51,+Pb>     saino
<f75r.52,+Pb>     saldy
<f75r.53,+Pb>     dainy<$>
#
#
<f75v>     <! $Q=M $P=B $F=a $B=1 $I=B $L=B $H=2 $C=2>
# page 148
# biological
# Currier's language B, hand 2
# Oesophagus @ dissected stomach (GL) or water stream @ lake.
# last character in first 5 lines aligned vertically reading slors
#
<f75v.1,@P0>      <%>pchedar.opchedy.qokedy.opchedy.qopdy<->dain.chetas.ch{cphh}y.qotam
<f75v.2,=L0>      s
<f75v.3,*P0>      sor.sheky.qokain.okal.dal.olchedy<->daiin.chckhy.lkar.chckhy,rom
<f75v.4,=L0>      l
<f75v.5,*P0>      dl.shckhy.kain.olchey.qokain.dalyrd<->dl,shedy.qoteedy.cthedy.loly
<f75v.6,=L0>      l
<f75v.7,*P0>      qokchdy.qokal.dal.ol.chety.lchdy<->shedy.ched.otedy.qotedy.otar
<f75v.8,~L0>      o
<f75v.9,+L0>      r
<f75v.10,*P0>     qokeed.chedy,ky.okedy.lchedy.dar,ody<->dchedy.dar.olchedy.otedy.qoky
<f75v.11,=L0>     s
<f75v.12,*P0>     qokedy.rshey.qol.chey.ol.chey.keed<->sol.key.dy,kedy.qokal.dar.oly
<f75v.13,+P0>     ocheain.cheedy.qokal.dain.sheeky.qoky<->sshedy.tedy.otedy.tedy.taral
<f75v.14,+P0>     qol.sheckhy.qokedy.qokedy.qokaly<->sor,chedy.qoky.olshty.qokydy
<f75v.15,+P0>     sal.ol.olain.olkey.olshed.qokaly<->qokar.chedy.qokain.ty.lshdy,qo
<f75v.16,+P0>     odchedy.qolshdy.shokshdy.qokain.?<->or.shedy.qolol,keedy.qokalom
<f75v.17,+P0>     sal.shed,ykain.qokain.sheckhy.ld<->saiin.ckhy.lshedy<$>
#
# Text near nymphs treated as two-word labels.
# That means 20 labels
#
<f75v.18,@Ln>     okshy
<f75v.19,+Ln>     saral
<f75v.20,@Ln>     dokal
<f75v.21,+Ln>     darol
<f75v.22,@Ln>     daldy
<f75v.23,+Ln>     dal,shd
<f75v.24,@Ln>     dalkar
<f75v.25,+Ln>     qokal
<f75v.26,@Ln>     dly
<f75v.27,+Ln>     ory
<f75v.28,@Ln>     oty
<f75v.29,+Ln>     lchy
<f75v.30,@Ln>     dary
<f75v.31,+Ln>     dal
<f75v.32,@Ln>     daldy
<f75v.33,+Ln>     qoted
<f75v.34,@Ln>     rkal
<f75v.35,+Ln>     ykedy
<f75v.36,@Ln>     olkchy
<f75v.37,+Ln>     otoly
#
# Continue normal loci. Petersen counted the above as 11a and 12 so he's 1 out now
<f75v.38,@P0>     <%>tolsheor.qokal.dar.olked.orol.kchey.okain.olchey.okar.sheky.dedy.kedy
<f75v.39,+P0>     qoqokeey.olkain.qol,sheedy.qokeor.sheedy.qokal.or.chey.qokar.ol.aiin
<f75v.40,+P0>     dlshedy.qokain.dal.qol.qol.ol.sheedy.cheey.dol.ol,sheey.qokain.olol
<f75v.41,+P0>     sal.shedy.qokain.shey.qoin.ol,shey.ol.shey.qoky.qol,cheey.chl.or,sheolo
<f75v.42,+P0>     o,l.sheey.qolshey.qokain.okaiin.charor<$>
#
<f75v.43,+P0>     <%>pokain.okeedy.or.chesy.solshey.qokeey.qotedy.olkedy.chey,tal.dy.qol
<f75v.44,+P0>     olshees.ol,sheckhy.qokain.ol.chedy.qol.chedy.qol,keey.qolchedy.chealy
<f75v.45,+P0>     yshey.qokar.olchedy.qor.oiin.okeedy.qokeed.qokeey.qokeey.otey.qoky.dy
<f75v.46,+P0>     ychey.qotain.sheckhy.qokedy.qokedy.lsheckhy.qokain.dal.tol.olchedy
<f75v.47,+P0>     qokain.olshey.qokain.dar.ol.shedy.qokedy.qokeedy.qotar.olshedy.oldy
<f75v.48,+P0>     qokear.chedy.shckhy.dol.ycheedy.saino.ol.cheedy.qokar.otar.dal.daiin
<f75v.49,+P0>     por.shey.okain.chedy.qolsheol.olchedy<$>
#
# Alignment of all following lines is very uncertain
#
<f75v.50,@Lt>     otal.opal
<f75v.51,=Lt>     okeey.lol
<f75v.52,=Lt>     olol
<f75v.53,*Lt>     ytedy
<f75v.54,+Lt>     otedy
<f75v.55,+Lt>     oteey
<f75v.56,+Lt>     qotedy
<f75v.57,+Pb>     <%>okedy.qek,y,tedar.oly
<f75v.58,+Pb>     s,alchedy.solkedy
<f75v.59,+Pb>     qokeedy.qok[o:a]l.olkol<$>
<f75v.60,@P1>     <%>kolkedy.qokedy.qoky.lpchdy.qotchdy.lol
<f75v.61,+P1>     oksheyqolkeey.lchdy.soiin.ol.otchdy
<f75v.62,+P1>     ykeechy.qokeedy.daiin.ol.olsheey.qoly
<f75v.63,+P1>     oteey.qol,chey.qokey.oldy.olyly
<f75v.64,+P1>     sshey.qol.dy.qokar.shey.ldy
<f75v.65,+P1>     qokal.dain.dain.o,qoky.daiin
<f75v.66,+P1>     okal.sheedy.qoteedy.qokchy,ly
<f75v.67,+P1>     ykeedy.qokain.otain.shety
<f75v.68,+P1>     o,cthey.shedy.otol.chckhey.ldy
<f75v.69,+P1>     okeshey.olkedy.olkedy.qol,chey
<f75v.70,+P1>     qokey.olchedy.otey.orol<$>
#
#
<f76r>     <! $Q=M $P=C $F=b $B=2 $I=T $L=B $H=2 $C=2 $X=S>
# page 149
# text only
# reversed in Brumbaugh p114
# Currier's language B, hand 2
# has 'key-like' sequence, here transcribed as L0 labels
# at approximately the right place reading: sdqsolkrs
#
<f76r.1,@P0>      <%>potchokor.chcfhdy.opshdy.qolp.chcphy.chcphdy.opshey.qofshy.opchdy.sain.as,y
<f76r.2,+P0>      dshedy.qotddyar.cthar.chep.dain.okain.qokeor.shedy.qol.ain.sheals,qokeey
<f76r.3,+P0>      yshey.qokeey.qokey.qokeed.okedy.shky.qotedy.otedy.shol,qoty.ol,chedy.aiiny
<f76r.4,*L0>      s
<f76r.5,=P0>      qokedy.qokeey.or,or.or.chkorol.otey.qokedy.lkedy.chdy.qokchdy.qokal.chdam
<f76r.6,+P0>      solchedy.qokeedy.qopchedy.qokeeo.rol.shedy.qokedy.sheey.okees.al.al.chedain.dar
<f76r.7,*L0>      d
<f76r.8,=P0>      qoaiin.ches.okeedal.qoked.qokeey.shedy.chey.lkeedy.okey.dar.aiin.chekain.oldy
<f76r.9,+P0>      shed.al,shckhy.[r:s],ain.chcphedy.ain.olkeey.lkar.ain.otchy.lkain.chedy.dar.daly
<f76r.10,*L0>     q
<f76r.11,=P0>     qotedshedy.qorain.oteedy.chedy.ol.chdy.raiiin.chekain.dain.chckhy,sal.oty
<f76r.12,+P0>     solshedy.qool.qctheed.shdy.qa.ol.keey.dain.saiin.s.ar.shedy.qokeor,okeedy
<f76r.13,+P0>     qokeedy.checthy.chckhey.okal.okaiin.sheckhey.okeedy.otey.dal.y,kal.chedy,sar
<f76r.14,*L0>     s
<f76r.15,=P0>     chorshedy.qoked.okees,al.ar.aiin.ar,ain.chckheed,lchedy.shedy.qolair.chedy
<f76r.16,+P0>     qotes.chedy.shckhy.qokeey.okeey.kain.checkhy.qokeedy.qotey.qotain.chekair
<f76r.17,+P0>     chey.chckh.shey.qeeey.chol.lkain.shedy.qokeedy.okain.chedy.okeed.qokaloro
<f76r.18,*L0>     o
<f76r.19,=P0>     dcheedy.qolchey.qokeey.qokeey.chedy.qokar.shedy.shedy.lshedy.qolchedy.otedyl
<f76r.20,+P0>     dshedy.qo.chedy.lchedy.qokey.qolchey.qotain.chckhy.shckhy.lchar.okar.alchdy
<f76r.21,+P0>     qokch[s:?]dy.okeey,lchedy.qo.olain.ot.shedy.qotaly.dar.sain.shedy.oleeed
<f76r.22,*L0>     l
<f76r.23,=P0>     sheedy.qokedy.chedy.chedy.qokain.chckhy.olchy.l,ain.shedy.olaiin.chedy,qokey
<f76r.24,+P0>     dalshedy.qol,sheedy.qokaldy.chepy.dain.alolor.olain.chedy.shecthy.qokey.lor
<f76r.25,+P0>     qoloin.chey.qokeey.lchedy.chckhy.chey,ky.chey.qolal.lklchey.lchedy.chey.llaiir,y
<f76r.26,+P0>     shedal.shey.qokey.qolchedy.qolain.ain.chey.qokaiin.okain.cheedy.lchey,l,oly.dy
<f76r.27,*L0>     k
<f76r.28,=P0>     soin.sheey.chear.ol,aiin.chodaiin.qokaiin.chey.qokalchey.dal,chdy.dal.ytal
<f76r.29,+P0>     qokar.shedy.shedy.qokar.shedy.qokain.dar.shey.lshcthy.okar.okain.y,laiin,y
<f76r.30,+P0>     darchey.cheolchey.shcthy.chedy.qo.qokey.dalaiin.sheeky.qokain.olky.sain.chy
<f76r.31,*L0>     r
<f76r.32,=P0>     che[o:a],r.ain.okaiin.dain.chey.dalshedy.qokaiin.che[o:a]l.shy.chedy.rain.chedy.shy
<f76r.33,+P0>     qokedy.lkey.kal.shedy.qopchey.qo,l,pchedy.okchy.chckhy.shey.lol.r,ol.sheey.dar
<f76r.34,+P0>     cheor.shey.qoolkal,shedy.shedy.shey.shedy.ollchy.shlches.shcthy.sain.oly
<f76r.35,+P0>     sain.shedy.lshey.qokal.chcthy.okeolor.cheol.otar.chedy.qol.chcthy.chckhy
<f76r.36,+P0>     qok[a:o]l.shedy.sheol.cheol.alshy.chol,chdy.talor.ol,alor.chol.okeor,ar,o.oly
<f76r.37,*L0>     s
<f76r.38,=P0>     oteey.lchey.chey.olsheol.qokal.chal<$>
#
<f76r.39,+P0>     <%>polalchdy.pshedy.opchedy.qokas.yksheol.qokeedy.oty,lshed.chpsheedy.ytal
<f76r.40,+P0>     qolchey.shckhy.qokey.lchy.opchey.dain.shdy.qokedar.olchdy.sor.oty.dy.lchedy
<f76r.41,+P0>     sain.ar.okedy.lcheey.qokey.shckhy.otedy.qokal.shey,qoky.dain.chedy.qokchd[y:a]l
<f76r.42,+P0>     dain.chey.lsh.daiin.chey.lchedy.qol[a:o]in.qotal.shedy.dy.shecthy.otalam
<f76r.43,+P0>     sor.shey.qokey.qokar.sheeoldy.chol.oly.chaly.lol.chdy<$>
#
<f76r.44,+P0>     <%>poleedaran.shckhy.qoty.ykar.alol.lkaiin.ol,shedy.otain.okar.opar.kolpy
<f76r.45,+P0>     y,shedy.qo.or.okain.shey.qokaiin.okeedy.qochy.as.[o:a]in.sheey.chckhy
<f76r.46,+P0>     dain.shear.okedy.otedy.okedy.lchedy.chedy.okar.chedy.otarain
<f76r.47,+P0>     dain.chckhy.[o:a]r,aiin.sheey.qockhey.olchdar.sheey.otedy.olain.oky
<f76r.48,+P0>     saiin.shckhy.lkeedy.qoky.okain.ytain.oteedy.okedor.shedy.qokal
<f76r.49,+P0>     saiin.olaiin.oky.shol.sain.oky.l,kar.chedy.lkar.al.loral
<f76r.50,+P0>     [p:f]chedy.@174;.sal.dol.shdy.olkedy.qokaiin.otal.rory<$>
#
<f76r.51,+P0>     <%>qkor.shedy.shey.keedy.sal.raiin.opchdy.dar,chedy.qopchedy.ro[r:s]ol
<f76r.52,+P0>     olsheed.qokedy.qokeedy.qokedy.lkedy.lsheedy.okar.shedy.otain
<f76r.53,+P0>     saiin.qol.shedy.ol.chedor.chal.shed.qoteedy.dshdy.okal.chedyl
<f76r.54,+P0>     dal,or,chedy.qolaiin.okedal.olchedy.chdol.olchedy.choly.aiin,y
<f76r.55,+P0>     sain.sheey.or.ar.al.solshey.okeedy.ldaiin.checkhey.okedalor
<f76r.56,+P0>     qokaiin.ol.shedy.qokeey.or.shdy<$>
#
#
<f76v>     <! $Q=M $P=D $F=b $B=2 $I=B $L=B $H=2 $C=2>
# page 150
# biological
# Currier's language B, hand 2
#
<f76v.1,@P0>      <%>polarar.okor.opcheey.yteey.opchaly.lshedy.qofchdal.lkodol<->opa,korols
<f76v.2,+P0>      sshedy.keedy.cholkeeey.otedor.okor.shedy.chedy.qokeedy.oly<->shey.qoyky
<f76v.3,+P0>      dchedy.qokeedy.oteedy.chedaiin.chey.qokeedy.olkedy.ror<->oteedy.okal
<f76v.4,+P0>      salkeey.sor.shecthy.daiin.okor.chpchedy.{cp}chy.oty.olor<->otchy.r,alchl
<f76v.5,+P0>      s.otain.okain.chcthedy.qoteed.y.kedy.okedy.chedy<->otedy.teyteg
<f76v.6,+P0>      qotees.olkeey.okeedy.qoeeedy.chckhey.sheor.aiin.otar<->cheedy.lchedy
<f76v.7,+P0>      doteey.qo.okaiin.oteedy.otedy.cheolchdy.okeedy.otedy.qokedy.okedar.da
<f76v.8,+P0>      qokeedy.ochedy.roiin.sheedy.qokeedy.okeedy.olor.okeedy.qolkchey.r,[o:a]l
<f76v.9,+P0>      sheor.chey.ral.cheey.r.al.cheedy<$>
#
<f76v.10,+P0>     <%>cphdor.shedal.qopchdy.dshedy.shedy.tchedy.lsheetal.shecphy.daiin.dy
<f76v.11,+P0>     cheor.sheedy.daiin.oekeedy.qokeey.qokedy.oteedy.shedy.qokedy.shedam
<f76v.12,+P0>     solsheol.sheey.lteedy.qokeedy.qotal.chedy.checthy.otedeey.qokol.chedy.deey
<f76v.13,+P0>     saiin.sheedy.qol.sheedy.okeeedy.qoteedy.chedy.qotedy.oleeedy.qoteedy.lo
<f76v.14,+P0>     qokeedy.qol.cheedy.otedy.cthedy.otedy.qoteedy.shcthedy.qoeekeedy.deedy
<f76v.15,+P0>     tchedy.lsheedy.chedal.chedy.checthey<$>
#
<f76v.16,+P0>     <%>polshdal.otedair.opshedal.qokedy.shedy.fschedal.tsheokeedy.oshepols
<f76v.17,+P0>     sar.olkeey.shokaiin.sheolol.otedy.qekchdy.qoeeedy.qokedy.lkedy.chdy
<f76v.18,+P0>     lshey.qockhedy.qodeey.qolkeedy.qokedy.chol.chedchey.daiin.olkedy
<f76v.19,+P0>     or,as.sheey.otar.shedy.otchedy.checkhey.olchedy.checkhy.checkhy.lky
<f76v.20,+P0>     dol.sheetey.qokedy.ol.checkhy.lshedy.qokeedy.cheedy.qokeedy.shl.loiii@175;
<f76v.21,+P0>     cthedy.oteol.chdar.chckhy.chees.s[a:o]lkchdy.chey.lcheedy.lchedy.qoteedy
<f76v.22,+P0>     sol,shey.qotedy.chey.dytey.teedy.lchey.qokedy.chedy.lal,chedy.lchedy
<f76v.23,+P0>     dchedy.qokeedy.qotchy.qokol.shedy.shedy.chedy.olched[?:r].shetey.saiin
<f76v.24,+P0>     qokeey.lsheey.dal.lchedy.olshey<$>
#
<f76v.25,+P0>     <%>psheoldy.opalshedy.qokshedy.qokedy.dor.shey.opchedy.dal.so,fcham
<f76v.26,+P0>     dshol.qokaiin.ches.daiin.checkhy.oteoldy.qokeey.chckhy.lar,aly
<f76v.27,+P0>     daiin.shckhey.qokeedy.saiin.chek.ain.r.ain.o.kan.chl[a:o]iiin
<f76v.28,+P0>     saiin.sheckhy.cheolchey.qokedy.sair.sheckhy.l,keedy.lchedy
<f76v.29,+P0>     sar.sheedy.qokeedy.qolkey.lchdy.schees.shees.al,ches.okaiin.alaldy
<f76v.30,+P0>     tchedy.lshees,aiin.chees.tchy.rshed.chkaiin.sheky.shtal,cheedy.lsan
<f76v.31,+P0>     sair.shekaiiin.shets.aiiin.shety.otey.okaiin.otedy.qotar.chedy
<f76v.32,+P0>     tain.sheey.qotain.chedy.qokaiin.chedy.taiin.chckhedy.otol.oty
<f76v.33,+P0>     saiin.otaiin.shckhedy<$>
#
<f76v.34,+P0>     <%>sakaiin.okeedy.chedy.qotain.cphey.opcheey.oty,saiin.otary
<f76v.35,+P0>     ychees.alchedy.qokeedy.lshedy.tolchedy.lchedy.qoky.saiin.olor
<f76v.36,+P0>     daiin.cheol.teey.lshety.okeey.qeedy<$>
#
<f76v.37,+P0>     <%>qoeedy.lchedy.chees.ol,oiiin.chchky.shekeey.qokey.qoky.saiin,sy
<f76v.38,+P0>     saiin.chedy,shedy.qokeedy.lol,saiiin.qokain.chey.r.al.r.aiin.dl
<f76v.39,+P0>     sshey.lshedy.qokaiin.shedy.okedy.san,ol,keedy.sor.qoky,dedy
<f76v.40,+P0>     sol,shedy.qoky.daiin.shedy.chey.qokaiin.cheedy.qo.char,aiin
<f76v.41,+P0>     sol.shey.chedy.qokedy.chedy.qol.r.aiin.shedy<$>
#
#
<f77r>     <! $Q=M $P=E $F=c $B=3 $I=B $L=B $H=2 $C=2>
# page 151
# biological
# Large blood vessels (GL)
# Currier's language B, hand 2
# Labels 1-10 cf. Petersen but put in order of page
#
<f77r.1,@Ln>      darchdar
<f77r.2,+Lt>      olkchs
<f77r.3,=Lt>      otedy
<f77r.4,~Lt>      otork
<f77r.5,=Lt>      otol
<f77r.6,~Lt>      dchdy
<f77r.7,~Lt>      soral
<f77r.8,~Ln>      dotedy
<f77r.9,@P0>      <%>poldarais,ol.qokol.chey.qopchedy.qopchedy.dylches.olkedy.loly
<f77r.10,+P0>     tolchd,ar.shey.qotaiin.qotedy.qokol.chdy.qokain.chetey.sal
<f77r.11,+P0>     qoteedy.qokaiin.shedy.chol.shedy.shcthey.qokeedy.oteedy.cham
<f77r.12,+P0>     solteedy.qoteedy.qodeedy.chedaiin.chedy.shedaiin.she[a:o]lol.ched
<f77r.13,+P0>     qokeedy.qol,sheedy.shol.tedy.chedy.lsheedy.qokedy.qolal.chedy
<f77r.14,+P0>     sokcheey.sain.sheeol.qoteedy.qokaiin.shedy.qokeedy.qotedy
<f77r.15,+P0>     qokeedy.shedy.qotol.shedy.qokaiin.sheety.qokeed,y.lchedy,lol
<f77r.16,+P0>     sshedy.qotaiin.chedy.qokaiin.shedy.qolcheedy.qokeedy.lol
<f77r.17,+P0>     qoteedy.qoteedy.qokedy.sheed.qeey.saiin.sheety.qokeedy,lol
<f77r.18,+P0>     daiin.cheedy.lshey.qo,l,or.chees.sheckhedy.qol.cheedy.qotaiin
<f77r.19,+P0>     qokeedy.lchey.lsheey.qokeedy.qokeedy.qokar.qokeey.laiin.chey
<f77r.20,+P0>     qotain.sheal.qokeedy.qoteey.qokain.sheey.qotedy.dalchedy
<f77r.21,+P0>     chedaiin.shedy.qokeedy.qokedy.qokeey.chedy.shear.olaiiny
<f77r.22,+P0>     qoteedy.al.lchedy.r.oin.chy.chedaiin.cheey.okedy.qoky
<f77r.23,+P0>     sheoky.qokaiin.chedy.lchedy.olshedy.qokeedy.chedy.qok[a:o]l
<f77r.24,+P0>     daiin.dol,shor.cphey.lfcheal.shear.qolchy<$>
#
<f77r.25,+P0>     <%>otedy.qokar,shedy.qokal.shedar.dal,chedy.daror
<f77r.26,+P0>     qoteedy.qokeedy.qokaiin.chcthy.lchedy.qokaly
<f77r.27,+P0>     solchedy.qokain.okaiin.shedy.qokeedy.qotedy
<f77r.28,+P0>     olchey.qotey.qokain.olcheedy.sar.lom
<f77r.29,+P0>     saiin.cheeol.qokeedy.qokeedy.qotal
<f77r.30,+P0>     qokaiin.chckhey.sa,iin.qolkain.cheeky.lol
<f77r.31,+P0>     qokain.chckhy.qokeey.qotedy.qotedy.qotary
<f77r.32,+P0>     qor.ain.cheol.ol.chealor.cheey.qet[eiiin:aiin].d[a:y]ry
<f77r.33,+P0>     daiin.chedy.qol,keedy.qoteeedy.sar.oiiiin.cheety.dy
<f77r.34,+P0>     qokaiin.shedy.chedy.qolchedy.qokaiin.qokaiin.checkhy.raiin
<f77r.35,+P0>     solkeey.okaiin.chedy.qokain.sheedy.qokaiin.chedaiin.chealy
<f77r.36,+P0>     dshedy.pchedy.qotain.chedy.d[o:a]lchl.qokeedy.qokol,olchey
<f77r.37,+P0>     teeolain.chey.qoteedy.qokain.cheedy.cheey.lchedy<$>
#
<f77r.38,+P0>     <%>pol.shedy.qoeedy.qokaiin.chcphey.qol.ltaiin.shedy.qol
<f77r.39,+P0>     olaiin.cheey.sheckhey.lsheey.qykaiin.sheedy.laiin
<f77r.40,+P0>     daiiin.ol,eeedy.okaiin.sheeol.qotaiin.shody.qoty
<f77r.41,+P0>     daiin,sh.qolchey.qotedy.qotal.r,ain.chl.s.arol
<f77r.42,+P0>     qokeedy.qotedy.qokeedy.qokeedy.qokeey.[s:r],aiin.al
<f77r.43,+P0>     d,chee,ol.cheedy.qotaiin.qoteedy.qotedy.raiin
<f77r.44,+P0>     sheey.qepchedy.qol.cheedy.qokear.cheey.loly.dy
<f77r.45,+P0>     qokaiin.ches.lchear.dal.chr.sl,s,ain.ol.raiin.lod
<f77r.46,+P0>     daiin.chlchpsheey.tal.cheol.dag.as,otey.daiin
<f77r.47,+P0>     ysheey.dal.saiis[o:a]l.sal.dalo.tain.dary.dalo
<f77r.48,+P0>     sodar.oloky<$>
#
<f77r.49,@Ln>     otchdy
<f77r.50,@Lt>     otolaiin,o
#
#
<f77v>     <! $Q=M $P=F $F=c $B=3 $I=B $L=B $H=2 $C=2>
# page 152
# biological
# Currier's  language B, hand 2
# Kahn p865, Kraus XXIX
# ladies in tubes
# Uterus @ ovaries (top)? Intestines (right)? (GL)
# First label numbers equal to Petersen's minus 7 because he counts
# the nymphs first
#
<f77v.1,@Lt>      okain.y,kal
<f77v.2,=Lt>      otol.shedy
<f77v.3,=Lt>      olkeedal
<f77v.4,@Lt>      otolor
<f77v.5,=Lt>      [o:a]rchedal
<f77v.6,@P0>      <%>qetedy.shedy.qotol.odal.chal.dar.qopshedy.qotedy.qotedy.qokedy.dal
<f77v.7,+P0>      olshedy.qolsheedy.qy,r{oh}r.ycheedy.okedy.lshedy.chs.shdal.chedy.qolky
<f77v.8,+P0>      qokeeey.shedy.qokeedy.qodykey.qokedy.rsheedy.taiiin.sheol.teedy.yry
<f77v.9,+P0>      dcheol.kshey.qolchshy.cheol.olchedy.ol.chs.ol,sheedy.qokedy.chedy
<f77v.10,+P0>     tchedar.alain.checkhy.sal.shedy.qokal.chedy.qokedy.qol.shedy.lol
<f77v.11,+P0>     qockhy.dol,chdy.dsheedal.qokal.chedy.dal,shedy.qokeedy.dal.olchy
<f77v.12,+P0>     lchedy.shedal.qokedy.okal.chedy.qokal.shedy.chedy.qol.chdy.lam
<f77v.13,+P0>     sor.sheol.chdy.qokeedy.dar.shedy.chedy.qokal.chedy.qokey.lshedy.dal
<f77v.14,+P0>     darcheedal.qeedy.qeedeey.olchey.lchey.qedy.or,cheey.qol.rar.ar
<f77v.15,+P0>     qol,kaiin.shey<$>
#
<f77v.16,+P0>     <%>tedal.daiin.okaiin.shedy.qokedy.qokain.otedy.dasy
<f77v.17,+P0>     olchedy.qol,shedy.qokchedy.qokeey.daiin.olol
<f77v.18,+P0>     qokaiin.sheol.ekedy.qokey.qokal.dal.daly
<f77v.19,+P0>     qoraiin.shey.qokaiin.chal,aiiin.chedy.qol
<f77v.20,+P0>     daiin.salchedy.qokedy.qokal.shed,keoly
<f77v.21,+P0>     qokal.salchedy.shey.fchor.qotas,olky.darory
<f77v.22,+P0>     dalchey.qol.chedy.oqokain.olkaiin.chckhy.qokal.dar
<f77v.23,+P0>     qokal.chees.ol.shedy.doraiin.ol.qoky.ches.ol,dal
<f77v.24,+P0>     daiin.sheekey.qokeedy.daiin.dail.qokedy.qokedy.[r:s]ol
<f77v.25,+P0>     lchor.oiiin.shedy.qokaiin.saiin.dal.sheedy.qokeedy.[r:s]al
<f77v.26,+P0>     dairol.shedy.rchy.sheor.qokedy.qoky.chckhy.qokchy.ldol
<f77v.27,+P0>     tshedy.qokain.chedal.fchedy.cheky.sain.chedy.qokain.ol
<f77v.28,+P0>     ychedy.qokedy.qoked.ol,sheor.olchdy<$>
#
<f77v.29,+P0>     <%>tch[a:y]dchy.lshedy.daly.dal.dsheedy.pcheol.lfol.ol,cheedy.qoty
<f77v.30,+P0>     shey.ol.sheey.qokedy.lchedy.qokaiin.dal.daiin.chedy
<f77v.31,+P0>     qoa[s:r].shedy.qokaiin.shcthy.qotedy.rchr.oltedy.lchy
<f77v.32,+P0>     ycheey.qolshedy.qokalchedy.qokaiin.checkhy.qokal
<f77v.33,+P0>     qokaiin.cheky.rar.chedy.qokal.dar.y.qotal.dal.rain
<f77v.34,+P0>     solkchedy.shar.ytal.dy.dychedy.lkchey.qokedy.rched
<f77v.35,+P0>     tcho[r:s],sheey.qokain.qokain.sheol.qokeedy.qokal.dary
<f77v.36,+P0>     qotchy.qokal.shedy.qokedy.lchedy.qokedy.qol.raiin.chey
<f77v.37,+P0>     schedy.qotar.sarolsheedy.qokain.cheey.roiin.daiin.shey
<f77v.38,+P0>     toldal.shedy.qokedy.qokain.dolcheedy.[r:s]olchedy.qokedy
<f77v.39,+P0>     dcheol.kchedy.so{ikh}ey.qokal.qokal.shedy.sholdy.qotal.dar
<f77v.40,+P0>     qokeey.rol.chdor.cheey.qokaiin.saiin.shedy.qokeedy.qokam
<f77v.41,+P0>     chedy.lchedy.lkaiin.dy.qokal.dar.chdain.ldchey.ol,raiin.oldy
<f77v.42,+P0>     tcheey.qokeey.qokal.lchedy.cheolkaiin.okol<$>
#
<f77v.43,@Ln>     saroral
<f77v.44,@Lt>     okalo
<f77v.45,@Ln>     o?eoedu
#
#
<f78r>     <! $Q=M $P=G $F=d $B=4 $I=B $L=B $H=2 $C=2>
# page 153
# biological
# Newbold plate V, Kraus XXIX, Kraus Autobiog p220
# Currier's language B, hand 2
# Two "ponds" with ladies and tube sections carrying something (GL)
# Petersen's ID numbers in comments whenever this may be helpful
#
<f78r.1,@Lt>      <!16>okchdldlo
<f78r.2,@Lt>      <!17>okchdy
<f78r.3,@P0>      <%>tshedor.shedy.qopchedy.qokedy.dy,qokol.oky
<f78r.4,+P0>      qokeedy.qokedy.shedy.tchedy.otar.olkedy.dam
<f78r.5,+P0>      qckhedy.cheky.dol.chedy.qokedy.qokain.olkedy
<f78r.6,+P0>      yteedy.qotal.dol,shedy.qokedar.chcthey.otor.dor.or
<f78r.7,+P0>      qokal.otedy.qokedy.qokedy.dal.qokedy.qokedy.s,@176;am
<f78r.8,+P0>      dshedy.qokedy.okar.qokedy.shedy.ykedy.shedy.qoky
<f78r.9,+P0>      schedy.keedy.qokedy.chckhd.qokain.chedy.qotedy.dy
<f78r.10,+P0>     dshedy.deedy.qokeedy.otedy.otal.tedy.otey.ol[o:a]iin
<f78r.11,+P0>     qoky.okeedy.sheety.qoteedy.otey.shckhedy.sokol.or
<f78r.12,+P0>     dor.shekedy.qokol.kechdy.otedy.ol.tedy.chckhedy
<f78r.13,+P0>     qokedy.ol,kedy.qokain.okedy.kedy.tol,dy.qot[ee:ch]dy,dy
<f78r.14,+P0>     sor.checkhy.or.chckhdy.dol.kedy.qokededy.qokan.ol
<f78r.15,+P0>     dchckhedy.qokchdy.qokedy.okedy.dal,or.okeed.olkain
<f78r.16,+P0>     qokol.oted.okain.ched.ar.alory
<f78r.17,+P0>     soiin.kar.kedy.pche'y.tchdoltdy
<f78r.18,+P0>     o,l,chedy.qokain.dar.ar.okain
<f78r.19,+P0>     y.che[s:?].aiin.okeedy.qokain.chl
<f78r.20,+P0>     sol,shedy.dalshdy.qokychdy
<f78r.21,+P0>     lchedy.qokain.cheeky.lokedy
<f78r.22,+P0>     yched.qokain.daiin.chckhdy.lr
<f78r.23,+P0>     sain.sheor.olkchdy.roiin.okeedy
<f78r.24,+P0>     qokeedy.kedy.qokeey.qokedy.olol
<f78r.25,+P0>     sokeedy.keol.lorain.olkeey.raiin
<f78r.26,+P0>     sol,shey.kary.or,shedy.qeedar.ain,anl
<f78r.27,+P0>     daiin.chckhal.daiil,aldy<$>
#
<f78r.28,+P0>     <%>@176;orain.ol.qokeedy.kchol.tchal,olkee.yfchey.ofchedy.taly
<f78r.29,+P0>     ssheky.ol,kedy.chckhy.dain.oty.qokor.oky.dain.chy.<!corr?>ol
<f78r.30,+P0>     qokeedy.qokey.daiin.olkain.dal.chedy.ololdal.chcht[y:?].tedy
<f78r.31,+P0>     solkeedy.sheckhy.qokedy.otal,shedy.otar.olchedy.cthdy
<f78r.32,+P0>     qokedy.ckhdy.qokain.chedy.dalky.lkain.ykeedy.okaly.dy
<f78r.33,+P0>     ytedy.daiin.ykedy.y,olsheey.qokeey.okal.ol,keedy.dyky
<f78r.34,+P0>     dshedy.qokeedy.qopchedy.qokaly.dar.okaiin.o,keeal.am
<f78r.35,+P0>     y.sain.checkhy.qokain.cheeky.daiin.daiin.y,tees.ol,y
<f78r.36,+P0>     qotchedy.lchedy.lchedykedy.qol<->saiin.ckhain.or
<f78r.37,+P0>     osal.ol.s.aiin.shee'.aiin.oly
<f78r.38,+P0>     sar,aiin.oteedy.ol.aiin.chedy
<f78r.39,+P0>     qotaiin.qokaiin.o[t:k]edy.l,keedy
<f78r.40,+P0>     shedy.qol.shedy.qokaiin.d,@206;ol
<f78r.41,+P0>     ykain.chdar.chedy.qokain.dy
<f78r.42,+P0>     dain.chfaiin.opaly.kotaly
<f78r.43,+P0>     lchedy.pchedy.qokaiin.d[a:o]r<$>
#
<f78r.44,@Lt>     <!18>dar,alo{ifh}y
<f78r.45,@Lt>     <!19>dchedaly
<f78r.46,@Lt>     <!20>otarodla'y<-><!21>orory
<f78r.47,@Lt>     <!22>okaral
#
#
<f78v>     <! $Q=M $P=H $F=d $B=4 $I=B $L=B $H=2 $C=2>
# page 154
# biological
# Currier's language B, hand 2
# 9 ladies in an odd-shaped bathtub
# B@R p88
#
<f78v.1,@P0>      <%>@177;ykedy.olfchedy.qokedy.spchy.chedy.rol.dor.ofchedy.qokedy
<f78v.2,+P0>      olshedy.qokedy.rshedy.cthdy.otedy.kedy.dal,dal.dol.oty.dal
<f78v.3,+P0>      qokedy.chety.qolshedy.okedy.dol,eesolchey.qotedy.ol,dam
<f78v.4,+P0>      ol,chy.lshdy.lcheckhy.ol.keedy.lcheckhey.l,olkedykain,ol
<f78v.5,+P0>      qor.olkeey.olkain.ol.chsey.ol.cheeky.dar.okal.dal.olchedy
<f78v.6,+P0>      ety.okeey.or.{ch'}eey.ykeey.lchey.qokain.okedy.qokedy,qol
<f78v.7,+P0>      otor.y,shedy.otedy.shedy.qokeedy.qokedy.otar.otedy
<f78v.8,+P0>      qokedy.otedy.qokain.oteedy.qokeedy.dar.okedy.dkedy.dain
<f78v.9,+P0>      y,cheolk,o,lkeedy.qokedy.ol,chedol.okeedy.qotedy.rorarol
<f78v.10,+P0>     dshedy.qokedy.or,shedy.pchedy.qoke[@166;:ee]dy.okedy.opchedy
<f78v.11,+P0>     qol.chedy.qol.okeey.ykal.ol.chdy.qokain.chcthy.daiin
<f78v.12,+P0>     sheor.ol.qokaiin.shckhy.otaly.qolsheey.qokal,sain
<f78v.13,+P0>     dchokol.chedy.qokedy.qokey.qol.chedy.qokeedy.lchey
<f78v.14,+P0>     qolkeshdy.qol.shedy.olkedy.okol,chedy.qokain.dal
<f78v.15,+P0>     cheey.qolchedy.qokey.or.cheef.chckhey.tedy.qokedy.ls
<f78v.16,+P0>     lshey.r,shedy.d,qokedy.okey.lchedy.qokdy.daiin.oly
<f78v.17,+P0>     qol.sheedy.qol.lcheol.lchdy.dchdy.da.qar.olkal.dy
<f78v.18,+P0>     chedy.shckhy.qokedy.dal.lshckhy.qol,qol.oteedy.qor
<f78v.19,+P0>     lchedy.ol.chedar.shedy.lor.shedaldy.orain<$>
#
<f78v.20,+P0>     <%>qofcheol.opchedy.qokain.op,chedy,lchey.cphar.ol.okalor
<f78v.21,+P0>     chedy.lshedy.olshedy.otaiin.ol.qokar.shedy.yteedy
<f78v.22,+P0>     [o:y]kol.shey.ol.shedy.okal.okchey.okeol.ol,chedy.qol
<f78v.23,+P0>     qol.chedy.okeshy.qoteedy.okeedy.ol,shedy.qokedy,dy
<f78v.24,+P0>     ytaiin.shedy.ol.sheedy.olshdy.shey.kshdy.shol.kedy
<f78v.25,+P0>     teeol.olkeshey.qolcheol.ol.or.sheckhedy<-><!next line intruding>or.ol.sham
<f78v.26,+P0>     qokaiin.or.sheedy.otain.ol.shedy.sol.fchedy.otaldy
<f78v.27,+P0>     lol.kar.shr.r.ol.ols.sheey.ol.chedy.oltar.olkaiin
<f78v.28,+P0>     olkain.shey.qokey.okar.ol.oteedy.chcthy.los.aiin,d
<f78v.29,+P0>     lchedy.otchey.qol.chedy.lr.al.s.aiiin.ol.shedy.ary
<f78v.30,+P0>     sal.shol.sain.sheety.or.oiiin.okal.oltal.qokar.ary
<f78v.31,+P0>     sor,ar,or.dchor.otaiin.otain.ytedy.olshdy.sholkal
<f78v.32,+P0>     lol.cheor.sheol.dy.qokar.otalor<$>
#
#
<f79r>     <! $Q=M $P=I $F=e $B=5 $I=B $L=B $H=2 $C=2>
# page 155
# biological
# Currier's  language B, hand 2
# 7 ladies in various pipe systems
# B@R p88
#
<f79r.1,@P0>      <%>torain.shedy,pchor.or.shek.otarpchdy.opcholor.otal.shedy
<f79r.2,+P0>      qoteedy.lshdy.otchedy.olshey.olshee.qol,sheey.qoteey.loly
<f79r.3,+P0>      yshealdy.rshedy.qoteedy.chckhey.qo,y.chey.lchey.qokeey.rchedy
<f79r.4,+P0>      teey.dar.qotar,sheds.sheekeey.qokeey.okey.qolshy.olchey.qoky.ol
<f79r.5,+P0>      qokal.shedy.chcthy.or,chear.salchey.qol.shal.chey,l,cheol.chol,chy
<f79r.6,+P0>      shol.okar.ol,olkeey.qokey.sain.olcheey.qol.chey<$>
#
<f79r.7,+P0>      <%>polchedy.qokar.shey.qokl.ol.cheey.qokain.chey.qoty.qokar
<f79r.8,+P0>      qokol.cheedy.qokal.shed.ykchedy.chcthy.yoky.qokal.cholo
<f79r.9,+P0>      saiin.shedy.psheedy.qokar.sheol.qolchey.qoty.qokal.qokam
<f79r.10,+P0>     qokshedy.qokain.cheor.okol.sheeol.qote{cr}y.choty.otechys
<f79r.11,+P0>     sho{ikh}y.chedy.tshey.dshdy.otch[a:?]r.shek.chcthy.otal.ory
<f79r.12,+P0>     qokchy.qotchey.ldain.shedy.qotaiin.sal<$>
#
<f79r.13,+P0>     <%>pshorol.shckhy.qotshdy.qokaldy.opchedy.qotar.or,aiin,ol
<f79r.14,+P0>     saral.qokain.checkhy.qotal.qol.cheey.chey.dain.chedy,qol
<f79r.15,+P0>     qokl.shey.qokal.chedy.okol.dyty.r.aiin.ol.sheol.lchey
<f79r.16,+P0>     shain.shckhy.qoly.kshedy.otal.sheey.qokain.shey.qokam
<f79r.17,+P0>     qokaiin.shy.lsheey.ls,air.or.aror.otaiin.ches.olol.ol
<f79r.18,+P0>     solor.olshey.qokaiin.chey.qokain.otain.otain.otal,ol,dam
<f79r.19,+P0>     sol,cheey.chol.sain.oral.shey.qokain.sheyky.sho[t:k]y.oly
<f79r.20,+P0>     y.shal.y,chedar.o{ikh}y.scthey.tal.chear<$>
#
<f79r.21,+P0>     <%>pol.shar.sharpchey.otshey.okaos<!corr?>.aiin.okshey.dalkeeeyry
<f79r.22,+P0>     lchey.dal,sheedy.efchedy.otain.shey.qofchey.ol.dorchedchey
<f79r.23,+P0>     da[s:r].shear.qotaiin.ol.lkain.otchedy.or.olkl.o.tshedy.otory
<f79r.24,+P0>     qokshedy.qolkeey.qolkeedy.qokedy.otain.otchey.okain.y
<f79r.25,+P0>     cholchey.qotshy.qol,shey.qokar.shedy.oteey.chcthy<$>
#
<f79r.26,+P0>     <%>polaiin.olteedy.qotchey.dykeedy.qokchdy.opchedy.shol.ory
<f79r.27,+P0>     qokeedy.sheey.kas.cheey.olkaiin.ol.ory.cholor.oty.oky
<f79r.28,+P0>     y.dolsheey.qokain.o,dain.yteey.chyteey.otoldy,lchey
<f79r.29,+P0>     lcheey.qochey.qody.qokal.olor.okchd.dchol.dchy.oly
<f79r.30,+P0>     y,shedy.qotal.ysheey.olor<$>
#
<f79r.31,+P0>     <%>polshey.oltshedy.sheol.ykeey.okeey.cheor,sheedy.ol
<f79r.32,+P0>     sol.cheedy.qoteedy.okaiin.ol,olaiin.shey.daiin.ch?[y:?].ol
<f79r.33,+P0>     daiin.shedy.qotshedy.oteeedy.oteedy.chey.qoka[in:i?].ol
<f79r.34,+P0>     lcheol,kchedy.qotas.sheey.teol.oteedy<$>
#
<f79r.35,+P0>     <%>polchedy.shedy.qoteedy.qotain.ody.chckhes.otal
<f79r.36,+P0>     sol.sheeol.ol.cheey.o[s:d].sheky.sheol.or.shear.oly
<f79r.37,+P0>     lcheol.ol.ol,sheey.olsheey.sholkeey.okchey.dain
<f79r.38,+P0>     pol.olkeeey.sheol.qokeey<$>
#
<f79r.39,+P0>     <%>polkeey.qokol.otshdy.olky.orkor.she{cphh}edy.olkal
<f79r.40,+P0>     y,shedy.qokched.oltchey.otchot[a:o]r.ol.okaiin.chckhy
<f79r.41,+P0>     qokain.shedy.qotain.oteedy.chkain.ol.ol.chedy.oly
<f79r.42,+P0>     sain.ok[a:?]io.chedy.lkchedy.aiin.okain.oly.cheedy
<f79r.43,+P0>     y,shey.qokain.cheol.qoky.daiin.chka[g:m].ar.cheedy.ldy
<f79r.44,+P0>     ody.aran.okeey.dar,cheory<$>
#
#
<f79v>     <! $Q=M $P=J $F=e $B=5 $I=B $L=B $H=2 $C=2>
# page 156
# biological
# Guy p212, Bennett p188 (he calls it f 80), Poundstone p193, Zimansky;
# Mermaid or lady being eaten or coming out of a fish.
# Lady with parasol holding a cross.
# One lady holding a ring
# Currier's language B, hand 2
#
<f79v.1,@P0>      <%>poldshedy.olkory.qotolol.otaldy.[y:o]tedol,or.olorol
<f79v.2,+P0>      qoteedy.qokchey.qoty.lshey.qokain.shey.qorchedy
<f79v.3,+P0>      dolsheol.okchy.qokain.sheedy.qokshedy.qokeedy.otaram
<f79v.4,+P0>      qokeedy.qokeedy.qotain.sol.chedy.rchey.qoky.lchedy
<f79v.5,+P0>      qolkeedy.qokedy.qotal.saiin.ory.qokedy.oteedy.lcheam
<f79v.6,+P0>      ycheckhey.r.ain.chedy.qokain.chedy.ol,shedy.dar,ytam
<f79v.7,+P0>      qokshey.qokeedy.qol,kedy.qokeedy.qokain.solchedy
<f79v.8,+P0>      ychedy.qotey.okedy.tedyol.sheedy.qokeey.qoteedy.lol
<f79v.9,+P0>      sar.ol.sheey.qokeedy.qokechey.qol<$>
#
<f79v.10,+P0>     <%>pchedy.lsheckhedy.qokeey.qokaiin.olky.opchedy,pchedy
<f79v.11,+P0>     olcheey.lchedy.qolkeedy.qokain.chckhy.otar.olkam<$>
<f79v.12,+P0>     <%>pshdy.ofchdy.qokedy.qoteedy.qokedy.qoltedy.qotedy.oky
<f79v.13,+P0>     dain.ar.olshey.dytain.qokain.checthy.okeedy.qokeedy.ror
<f79v.14,+P0>     qokeey.qokedy.okeey.qokol.sheedy.qokeedy.rolchey.qokeedy
<f79v.15,+P0>     yteedy.qokeedy.qokain.olkeey.cheokain.dy,teey.qokain
<f79v.16,+P0>     dol.sheey.qol.olkshey.qokeedy.olkeedy.qol.okaiin.oly
<f79v.17,+P0>     qol.sheey.chol.ol.dar.qokaiin.cheekey.qoky.otain.oram
<f79v.18,+P0>     qokain.sheey.qokeey.teey.oteey.lcheey.qokeey.olkeedy.rchey
<f79v.19,+P0>     ykail,shy.qolar,shey.qokedy.qokedy.qokedy.dar.olkain.cham
<f79v.20,+P0>     dchedy.lchey.qety.shedy.okain,ykees,olkey.oty.shey.qoly
<f79v.21,+P0>     dshey.qokal.sheedy.sheky.orain.otshdy.dain.cther.aror
<f79v.22,+P0>     tshey.ykeey.r,ch,[?:k]ain.oroiiin<$>
#
<f79v.23,+P0>     <%>tolkey.okar.ol.okaiin.otylor.qokol.okeedy.dalary
<f79v.24,+P0>     ycheear.o.oiin.oeedy.qotain.chedy.qokeey.oteey.qokeey,lol
<f79v.25,+P0>     qokeey.ol.olshdy.qotain.oteedy.olkain.otshey.sain.ol
<f79v.26,+P0>     ykeedy.okaiin.dykaiin.otedy.dkeey,tar.ol.otol.oiiiny
<f79v.27,+P0>     odchey.kar.akain.opar.otain.olkey<$>
#
<f79v.28,+P0>     <%>pchey.ksheol.qokain.ofchedy.otalshdy.olkair.otaiin.okeedy
<f79v.29,+P0>     dain.sheyteedy.lk[y:a].opchedy.qotedy.otey.tal.dain.oteey.oty
<f79v.30,+P0>     qokain.sheeky.okar,okey.qokey.tedy.skain.oteedy,qoky
<f79v.31,+P0>     yshees.aiin.o.ykeedy.qokeedy.qokar.oteedy.roltain
<f79v.32,+P0>     olkeey.ol,or.ocheey.ol.ol,o,keeedy.checkhy.aror<$>
#
<f79v.33,+P0>     <%>por,ar,or.yteey.teey.okar.oshey.qoky,chey.okeey.ldy.oral
<f79v.34,+P0>     ykeeey.qokeey.lshey.qoky,tchedy.orsheedy.otain.sheor.oly
<f79v.35,+P0>     qor.cheey.kain.chl.ol.otol.dain.otain.ol.oteedy.qokan
<f79v.36,+P0>     ysheey.ol,shey.oltshsey.sheepshey<$>
#
<f79v.37,+P0>     <%>pol.ol.shal,kain.okeey.lkeey.qokal.otchsdy.okeshdy
<f79v.38,+P0>     olkeeey.qokeey.okeedy.shedy.qokeey.okain.sheckhdy.dag
<f79v.39,+P0>     qokeedy.ykeey.sheey.or.or.aiin.yefaiin.ch{cthh}y.dor.yty
<f79v.40,+P0>     qokees.aiin.okain.ol.oiin.qokoin.sheky.qokeedy.qokar.ol
<f79v.41,+P0>     yshedy.qokeey.okain.ol,keey.daldy.chedy.raiin.orain
<f79v.42,+P0>     okchedy.qokain.sheky.chedy.ol,ain,y,daral<$>
#
#
<f80r>     <! $Q=M $P=K $F=v $B=5 $I=B $L=B $H=2 $C=2>
# page 157
# biological
# Guy p213 (who calls it f80v), Bennett p189
# Currier's language B, hand  2
# queens on top
#
<f80r.1,@Ln>      toroly
<f80r.2,=Ln>      olchdy
<f80r.3,=Ln>      okaly
<f80r.4,=Ln>      okolo
<f80r.5,=Ln>      okary
<f80r.6,=Ln>      opor
<f80r.7,~Ln>      olky
<f80r.8,=Ln>      otalshedy
<f80r.9,~Ln>      okar
<f80r.10,+Ln>     okan
<f80r.11,@P0>     <%>pdol.fshedy.{q@207;}polkain.octhor.okchdy.qokeedy.qopcheol<->olkoiin.y,darshey
<f80r.12,+P0>     dykshy.ol,otchedy.qokain.qotain.chckhey.qokain.okal.qotain.okedy.qo,l,r
<f80r.13,+P0>     tchedy.qotair.cheol.qokal.qokal.cheety.qokaiin.qokar.qokain.chedy.qokam
<f80r.14,+P0>     solkain.shl.lky.chcthy.qokain.qotchy.qotal.dy.chckhy.lchey.qotar.otal
<f80r.15,+P0>     qokedy.qokeedy.checkhy.olchedy.qokain.chey.qokechckhy.otar.cheoltain.sy
<f80r.16,+P0>     solchedy.qokeedy.qokar.ol.chedy.qokain.shecthy.qokeedy.saltar.chkain.oty
<f80r.17,+P0>     solky.sheckhy.sheky.shkeol.qokar.sheky.chetain.ol.olkar.okain.sheky.qokal.da[?:y]
<f80r.18,+P0>     paiin.sheol.qokain.chety.qokeedy.qokar.shcthy.qotol.shecthy.qokain.olkam
<f80r.19,+P0>     dcheol.shedy.qok[ee:a]l.qotaiin.chtal.schcthy.qokal.chcthy.qokain.okain.oloky
<f80r.20,+P0>     qoteedy,keey.qokain.chckhy.qoty.dalched.otain.shedy.qokair.shey.dalom
<f80r.21,+P0>     shedy.qokey.shckhey.qotar.chckhy.otol.teol.sheol.qotal.oltain.chcthy
<f80r.22,+P0>     qokeedy.qol.shecthy.qokalkeol.qoky.qokal.shedy.sal.olkain.shey.qokl
<f80r.23,+P0>     yshey.l.shey,kaiin.lor.aiiin.shcthy.pchey,ty.ol.keedy,tar.oky.lar
<f80r.24,+P0>     lol.chey.[r:?]chy.r,ol.dain.oty.qoty.otalor.sheckhy.olkeey.ral.chedy[o:a]r
<f80r.25,+P0>     dar.sheal.cheeky.okain.sol.lshedy.dol.checthy.orol.eeesal.olo.teol.ory
<f80r.26,+P0>     lchol.dar.shecthy.otedy.qol.olcheedy.opcheeky.qotchy.qokaiin.otair.olky
<f80r.27,+P0>     lol.shar.otaiin.olkaiin.ol.olkain.oraiin.olor.checthy.olor<$>
#
<f80r.28,+P0>     <%>pcheolkal.dal.korchy.qotey.qoty.rchedy.qokal.olkolshedy.chty
<f80r.29,+P0>     okchey.qoky.chedy.qokain.shedy.qol.sheey.qokal.dar,ary
<f80r.30,+P0>     dshedy.qokal.chcthy.qokain.shedy.okaiin.shey.dainol
<f80r.31,+P0>     qokal.checthy.sol.chey.okalol.okaly.qokeedy.oly
<f80r.32,+P0>     solchey.qoky.r.cheykain.sheckhy.qokain.okain.ol
<f80r.33,+P0>     solchey.qokeey.lkar.otal.olkeey.okain.shecthy.ol<$>
#
# Stream of blue liquid
<f80r.34,+P0>     <%>{c@132;h}{c@133;h}ey.rcheky.shepchedy.qokar.ol.qockhey.olchey.qokedy.koroiin.y
<f80r.35,+P0>     olkeey.l,sheol.qokeey.shedy.qol.shedy.qokain.shey.qoty.qokain.qokady
<f80r.36,+P0>     qokeey.rchey.tain.oteey.qokain.shekaiin.sheckhy.qolshey.qokain.ol.lom
<f80r.37,+P0>     sol.olkeeey.otar.orchey.qokeey.ltalor.olor.qokaiin.ol.shey.qotor,alom
<f80r.38,+P0>     sor.olky.qoty,ty,tor.sheyky.t,otol.opchedy.qokain.sheky.qokain.ol
<f80r.39,+P0>     qokeedy.qokail.oteey.otain.shedy.ykeey.rar.[a:o]lshees<$>
#
<f80r.40,+P0>     <%>torolshsdy.opchey.shepchy.qotain.shcthy.qokedy.daly
<f80r.41,+P0>     tolkain.otal.chedy.qokar.ol.shedy.checkhy.or,oly
<f80r.42,+P0>     y,cheeytal.checthy.qokain.qokain.checthy.qokain.ol
<f80r.43,+P0>     sor.sheckhy.qokar.checkhy.okain.sheckhy.qokeey.ly
<f80r.44,+P0>     qokain.shckhy.qokolkain.chedy.qokain.checthy.lor
<f80r.45,+P0>     okain.shedy.qokan.chedy.qotain.cheky.lteey.lolom
<f80r.46,+P0>     qokain.cheey.olkain.shedy.qokain.orol.s<$>
#
<f80r.47,+P0>     <%>polchy.efaloir.okain.okaiin.cheey,kaiin.ylor.olkeey.qokal
<f80r.48,+P0>     sal.shy.loiin.cheey.qotl.shety.sheoky.qokaiin.cheey.ram
<f80r.49,+P0>     t[iiin:ain].chey.ral,k[ar:ir].chey.lkl.ol.shees.okaiin.olky,oklor
<f80r.50,+P0>     lol.chey.saiin.shety.okaiiin.sheor.tchey.lkaiin.okainy
<f80r.51,+P0>     talkl.ol.s,al.cheoly.daiin.otaly.otain.chey.lkain.olom
<f80r.52,+P0>     sol,tl.shey.qoklcheey.lkaiin.ol.olor.aiin,y,daiin.cheol,kain
<f80r.53,+P0>     lol.eey.lchey.qokal.cheol.lchor.otlol<$>
#
#
<f80v>     <! $Q=M $P=L $F=v $B=5 $I=B $L=B $H=2 $C=2>
# page 158
# biological
# Currier's language B, hand 2
# Strange object in one nymph's hand (same in f82r)
#
<f80v.1,@P0>      <%>pchedy.dolfchedy.qokeedy.qotedy.qotolfchedy.roly
<f80v.2,+P0>      tshedy.qotedy.olkain.otal.chckhy.qoky.daiin.doly
<f80v.3,+P0>      schedy.qolchedy.qokaiin.chcthy.otaiin.sheeky.qol
<f80v.4,+P0>      qokedy.qokar.qokain.chedy.qol.qol.she{ctyh}y.qoly
<f80v.5,+P0>      okeedy.chedy.olkeedy.o{ith}y.qokaiin.shckhy.qotain,ol
<f80v.6,+P0>      tcheol.kedy.pcheol.kain.shedy.qokaiin.otey.qokedy.chedy<$>
#
<f80v.7,+P0>      <%>polshol.tchey.qokol.shedy.qotshey.saly.kchey.stolpchy
<f80v.8,+P0>      olteedy.qokaiin.shedy.qokain.sheol.qokchdy.qokchdy.qoty,dy
<f80v.9,+P0>      tchdy.qol.tol,tal.taldain.chckhy.qokal.dol.checthy.qokal,ly
<f80v.10,+P0>     sol,sheey.qokaiin.shcthy.dolshedy.qokal.shecthy.qotainol
<f80v.11,+P0>     tol,sheedy.qokar.olky.rorcheey.sheckhy.qotain.chedy.rol
<f80v.12,+P0>     ycheol,kain.shey.qokain.chedy.qokol.olkain.sh{cthh}y,l
<f80v.13,+P0>     lor.ar.ol.olor.chey.koldy<$>
#
<f80v.14,+P0>     <%>tshedy.qokain.shedy.qokas.otal.qopshedy.qoty.lchedy.qopalor
<f80v.15,+P0>     qotaiin.chty.lchedy.s,aly,tol.chey.qoteedy.otal.dain.ol,dal
<f80v.16,+P0>     cheol.key.qotar.dy.qotal.dy.keedy.qokain.oty.loldy,tal
<f80v.17,+P0>     solcheol.qokaiin.shecthy.qokal.cheol,dy.qotlolkal.chedyr
<f80v.18,+P0>     ychedy.qol.okaiin.olkedy.or.okain<$>
#
<f80v.19,+P0>     <%>psheoldy.dkshey.qokopy.ror.[o:a]por.olpo{ikh}y.oltydy
<f80v.20,+P0>     ysheeyqorar.ol.cheey.daiin.shey.qokaiin.ol.okaiin
<f80v.21,+P0>     tar,kain.okal.y,rchey.qokal.olor,aiin.okal.otam
<f80v.22,+P0>     dchedy.qokal.ol.chey.dal.or.shedy.lshedy<$>
#
<f80v.23,+P0>     <%>polteshol.opy.shey.qopshedy.qoteedy.qotol.shy.kolshd.qoky
<f80v.24,+P0>     yshedy.qokeey.qokey.qoty.qotol.otaiin.ol.chedy.qoky.daiin
<f80v.25,+P0>     lshedy.qoty.olol.cheey.qokain.okalchy.tal.or.checthy,sar
<f80v.26,+P0>     qoty.cheyqytaiin.chey.lchedy.shedy.olchey<$>
#
<f80v.27,+P0>     <%>pshol.kain.olkar.shey.qokain.dal.oltaiin.okain.shal.qoty
<f80v.28,+P0>     olcheol.qokain.or.al.chain.qokain.ol.kaiin.okeedy.qokey,ly
<f80v.29,+P0>     qokain.olkain.olkain.ol.keeol<$>
#
<f80v.30,+P0>     <%>pol.or.olkain.o{ikh}y.qokaiin.okain.okar.shey.qolky
<f80v.31,+P0>     qol.ol,oiin.olkain.ol.chedy.qokain.olshey.qokain
<f80v.32,+P0>     s,olkain.shol.kair.or.arolkeedy.olky.qolkain.shedy
<f80v.33,+P0>     qokeedy.qoker.olkain.olshedy.qokey.qokeey.tchcthy.lom
<f80v.34,+P0>     dol,sheyr.shey.olshey.cthor.ylchdy.olkain.shcthy.qoly
<f80v.35,+P0>     tol.oltain.olkar.y.qol.qol.kain.okiin.ol,kain.shey,ldy
<f80v.36,+P0>     soin.okain.sheor.ol.shey.daly.olshedy.olal,shedy.lchy
<f80v.37,+P0>     polshdy.qokeedy.shky.ololchey<$>
#
<f80v.38,+P0>     <%>polkedy.lsheckhy.olky.ot.olkchy.rchey.qcthy.rchey.ral
<f80v.39,+P0>     sol.aiin.chey.qokain.ches.ol.chckhy.qokeedy.tchdy.aral
<f80v.40,+P0>     qokain.ol.cheeor.olar.chey.t[ch:?]ar.ol.chedy.qotal.olchedy
<f80v.41,+P0>     tor.arol,ar.shckhy.lkol.otol.chedy.qokain.chckhy,qokal
<f80v.42,+P0>     pol.ol,aiin.olkal,shar.shedy.qokol.chdy.ldol.dar.al
<f80v.43,+P0>     sor.ain.shkain.shar.okshey.dalar.shokal.dy
<f80v.44,+P0>     qokal.orol<$>
#
#
<f81r>     <! $Q=M $P=M $F=w $B=4 $I=B $L=B $H=2 $C=2>
# page 159
# biological
# Brumbaugh p9, Harper's; "hot tubs''
# Currier's  language  B, hand 2
# Right margin of text is irregular; missing picture?
#
<f81r.1,@P0>      <%>polchoy.qokedy.shol.opchedy.olpchedy.ofshdy.oly
<f81r.2,+P0>      dchey.lshl.alched.qokol.chol.otar,chedy.oky
<f81r.3,+P0>      qotey.l,chees.olkal.ol,chedy.okar.shedy
<f81r.4,+P0>      dchedy.qokain.ol.ol.chcthy.ykeedy,al
<f81r.5,+P0>      qol.cheol.okeey.ol.ol.olaiin.ol.or,ain
<f81r.6,+P0>      sar.ol,eses.oteey.shor.qokeey.ol
<f81r.7,+P0>      dshees.okain.chcthy.otey.okain
<f81r.8,+P0>      pchedy.qokeey.oty.qotey.oteey.oly
<f81r.9,+P0>      qoteesy.qotedy.qokeedy.chcphey
<f81r.10,+P0>     chol.dain.otedy.cheey.qotain.ly
<f81r.11,+P0>     olsheol.olkedy.sheckhedy.oltedy
<f81r.12,+P0>     ychedy.tedy.ol.sheedy.qokeey.loly
<f81r.13,+P0>     dchol.shedy.qotedy.qol.chedy.chetyry
<f81r.14,+P0>     qokechedy.qolsheedy.or,ain.arol.oeeedy
<f81r.15,+P0>     sain.ol.cheedy.qokeedy.otedy<$>
#
<f81r.16,+P0>     <%>polchdy.qopchol.qokor.olpchedy.opol.oraisy
<f81r.17,+P0>     y,checthy.okeedy.shey.qokedy.ol.ochedar
<f81r.18,+P0>     osheedy.shedy.ol.shedy.okeedy.oror
<f81r.19,+P0>     qokedy.sheedy.chedy.qoteedy.olam
<f81r.20,+P0>     qopchedy.qol.chedy.qokeey.odaiin.rain.daly
<f81r.21,+P0>     dshedy.qokal.olkeey.oteey.olshey.otey,lol
<f81r.22,+P0>     qotal.chedy.qol.ol.daiin.ol,chedar.ol.oly
<f81r.23,+P0>     [ch:sh]ey.okain.sheckhy.soiin.chey.lchey
<f81r.24,+P0>     par,ody.shecphy.cheol.qotaldar.otedy.oly
<f81r.25,+P0>     sar.shedy.qol,otain.okair.okal.chedy.dy
<f81r.26,+P0>     pchedy.qokey.oteol.qol.sheor.shedy.qcthdys
<f81r.27,+P0>     sol.chedy.qokedy.olkedy.dol.qokchedy
<f81r.28,+P0>     qokesdy.chedy.qokar.chey.taiin.otey.lchl
<f81r.29,+P0>     y,sheedy.shy.chey.l,chcthy.ytar.olkaiin.ol
<f81r.30,+P0>     l.shedy.qokedy.sor.olkar.ol,kaiin.olkshdy
<f81r.31,+P0>     sol,shedy.ol.lchedy.shedy.shy.olkedy.ches.ar.or.oraiiin<$>
#
#
<f81v>     <! $Q=M $P=N $F=w $B=4 $I=B $L=B $H=2 $C=2>
# page 160
# biological
# Currier's language B, hand 2
# 16 ladies in an odd-shaped bathtub
#
<f81v.1,@P0>      <%>par.shey.keedy.shekal.dal.dar.ol,pchedy.shek,dain.ofalsheky
<f81v.2,+P0>      qokedy.okaiin.kair.okal.sar.ol.kain.olkain.al.ol.rol.dl
<f81v.3,+P0>      saiin.daiin.olkeedy.okedy.dykain.shek.chdy.dalal.oldy
<f81v.4,+P0>      qokaiin.okain.cheeky.dy.ol,kaiin.dain.dy.daiin.chcthy
<f81v.5,+P0>      okaiin.daiin.otain.chckhy.okeedy.qoky.kar.daiin.okar
<f81v.6,+P0>      qokain.okaiin.ol,chedy.cheol.lky.l.s.aiin.okain.daldy
<f81v.7,+P0>      olor,ol.sheckhal.daiin.qokeedal.daiin.chckhy.schedy.qol
<f81v.8,+P0>      ykol.or,shedy.sheedy.qolkeedy.daiin.dkain.cphedy.oldy
<f81v.9,+P0>      yar,olchey,kaiin.okeey.daiin.olor.checkhy.daiidy<$>
#
<f81v.10,+P0>     <%>polshy.[a:o]shyteed.qop.okeedy.otedy.okshedy.qoty.dairam
<f81v.11,+P0>     [y:?]shey.qokeey.okeey.oky.ykeey.qoky.oky.lky.olchy.ky.dsholyd
<f81v.12,+P0>     qol.ol.chdy.shedy.qokedy.ytedy.chetedy.lkedey.ytedy
<f81v.13,+P0>     ykeshey.dch[s:]ed<!s above e>,ytedy.ytedy.dar.ykeda{iph}y.qoty.ykedy.okal
<f81v.14,+P0>     dshedy.ykeedy.sheeky.daiin.okedy.qokeed.qokedy.lchpchdy
<f81v.15,+P0>     qokal.chedy.ol.sheey.salshcthdy.qofchedy.r.chedy.ltary
<f81v.16,+P0>     lor.shedy.qoeedy.ol.chy.rshdy.lshedy.dar.chdy.pchdy
<f81v.17,+P0>     sshkchdy.chedy.ol.shedy.qolchedy.qokain.{ch'}ckhy.dl.ral
<f81v.18,+P0>     qokchdy.chey.ol.cheky.ol.shedy.qokedy.qokedy.chckhy.qoky
<f81v.19,+P0>     solkeey.ol.shedy.qokar.shckhy.d{ch'}edy.qokar.qokal.dol,chy
<f81v.20,+P0>     qocthey.chekal.chedy.qokedy.lshety.qoldy.ltedy.qotain
<f81v.21,+P0>     lsho.qokey.lshedy.lshedy.chedy.qolky.lchedal.qol.otar
<f81v.22,+P0>     qokal.qol.oiin.cheey.dal.lchedy.chedy.salchtedytar
<f81v.23,+P0>     shol.qe[t:k]chy.ykaiin.olkain.shedy.qoky.dchedy.rol.olcthdy
<f81v.24,+P0>     ytey.okchedy.qokal.okeey.qol.cheedy.sal.teol.dchdy.ly
<f81v.25,+P0>     oshedy.qotedy.sh[o:a]l.chedy.y,shchey.ol,chey.qol,chedy,tchd.oky
<f81v.26,+P0>     [?:q]ol.checholtar.oiin.okedy.dal.shey.olkeol.olkeedy.okeol
<f81v.27,+P0>     dsheol.oiiin.olkeedy.tedy.cheky.shckhedy.chal<$>
#
<f81v.28,@Lt>     otain.olkal
#
#
<f82r>     <! $Q=M $P=O $F=x $B=3 $I=B $L=B $H=2 $C=2>
# page 161
# biological
# Currier's language B, hand 2
# Strange object in one nynmph's hand, same as in f80v
# Label nrs on this page same as Petersen
#
<f82r.1,@P0>      <%>qosheedy.qokeol.daiin.shckhy<->okeeor.cheey.daiin.shey
<f82r.2,+P0>      dchedy.qolchedy.qokain.dy<->qokeedy.qokal.lcheckhy.lched
<f82r.3,+P0>      qokeey.lcheckhedy.qokaly<->solkaiin.chckhy.qokaiin
<f82r.4,+P0>      qokaiin.octheol.chkeey.ldy<->oteey.qokal.sheckhy.qoky
<f82r.5,+P0>      sol.lkchedy.qokeedy.qokal<->cthol.chedy.qoteedy.qokal
<f82r.6,+P0>      sar.shedy.qol.shedaiin.sheckhy.okal.sheky.qotaiin.chedol
<f82r.7,+P0>      dshedy.sotaiin.qokar.shedy.solshedy.qokeey.qoky.ls.cheey
<f82r.8,+P0>      qekeey.sheedy.qokedy.lcho,r.cheey.qokey.qotal.chedy.qoteor
<f82r.9,+P0>      ssholshecthy.qokaiin.chkedy.rchey.dairchey.qokaiin<$>
#
<f82r.10,@Lt>     orolda[ir:in]
#
<f82r.11,@P0>     <%>kolchdy.qokedy.qopol.qotedor.chopchedy.qotal,chedy.kam
<f82r.12,+P0>     otedy.qodched.olqo.dar.checkho,lolol.okal.okarchedy
<f82r.13,+P0>     tcheol.olchedy.qokeedy.qotedy.chedar.cheey.lchey.solarol
<f82r.14,+P0>     r,olchy.qokal.chey.qokain.deeedy.qokeey.qokaiin.olchedy
<f82r.15,+P0>     kedy.lchedy.qokedy.qok[ee:ch]dy.lkeedy.qokaiin.dy.daiin.chdy,dy
<f82r.16,+P0>     qokeedy.lchedy.qokeedy.cheey.r.or.ol.s,aiin.chey.ra{cty}.dam
<f82r.17,+P0>     dshedy.qoteey.chedy.qokeeey.qokedy.lteedy.qokeedy.ralchey
<f82r.18,+P0>     polched.otain.shedy.shedy.dal.chedar.qokeey.ykeey.l,s,araiin,ory
<f82r.19,+Pr>     okain.char.okain.qokeedy.lchy<$>
#
<f82r.20,*P0>     <%>posalshy.qokedy.cphal.shedy.sheol,keeedy.lkaiin.shedy.qoly
<f82r.21,+P0>     daiin.cheoky.lkedy.salshey.daiin.chey.qol.chedy.qokeey.dal
<f82r.22,+P0>     qokaiin.cheor.sheey.qokaiin.shckhey.qol,keeedy.qokeeey.ra[s:r]y
<f82r.23,+P0>     cheey.qcthey.qokeey.lcheey.daiin.chey.qokeeedy.lchedy.lar
<f82r.24,+P0>     qokeedy.lcheedy.qokeoy.sal.raiin.qokeey.lkeey.qokeey.raiin.ydy
<f82r.25,+P0>     dol.qoesedy.sheea'l.sheedy.lshed.qockhey.lchedy.lar.sheey.ry
<f82r.26,+P0>     tshey.qokeedy.cheal.lchedar.ches.aiin.oteey.qokaiin.okey
<f82r.27,+P0>     pchedy.rsheal.daldy.qokeedy.rshedy.qoteedy.qokeedy.lochedy
<f82r.28,+P0>     qokoiin.shedy.qokeedy.qotaiin.chcthey.qoteeol,chey.qokaiin.oly
<f82r.29,+P0>     d,cheey.lchedy.qokeedy.lchedy.rchedy.ok{chh}y.qotedy.qoty.qoty
<f82r.30,+P0>     qoteey.raiin.cheol.qoteey.shedy.qokeey.lshedy.qokeedy.rag
<f82r.31,+P0>     cheol.ol.rsheedy.lchedy.qoty.lcheeor.qokain.cheedy.lched
<f82r.32,+P0>     taiin.shedaiin.chckhey.lchey.lcheckhy.sheey.lr.chey.rain
<f82r.33,+P0>     sain.ol,cheol.{ikh}ey.cheor.chey<$>
#
<f82r.34,@Ln>     okor
<f82r.35,@Lt>     darol
<f82r.36,@Ln>     okal
<f82r.37,@Ln>     okaldy
<f82r.38,@Lt>     darary
<f82r.39,+Ln>     okaira[d:j]y
<f82r.40,*Ln>     sororl
<f82r.41,=Ln>     olk[o:a]ky
<f82r.42,=Ln>     sokoly
<f82r.43,=Ln>     dolol
<f82r.44,=Ln>     olaiin
<f82r.45,=Ln>     okeear
#
#
<f82v>     <! $Q=M $P=P $F=x $B=3 $I=B $L=B $H=2 $C=2>
# page 162
# biological
# Brumbaugh p104; B's allegorical reproduction
# Currier's language B, hand 2
#
<f82v.1,@Ln>      otechdy
<f82v.2,=Ln>      otedy
<f82v.3,@Lt>      daiinoty
<f82v.4,@Lt>      otedal
<f82v.5,@P0>      <%>tokol.olfchedy.qokeedy.qokedal.shol.qotal.otdal,dal.olshedy
<f82v.6,+P0>      qokedy.lshedy.qotol.dol,shedy.shedy,dy.darotedy.chetedy.lokam
<f82v.7,+P0>      dair.o,l,chedy.qotedy.qotedy.chsdy.qotal.qoty.qokal.qokedy.lo
<f82v.8,+P0>      qokain.sheol.qoteedy.chedy.qokey.qokedy.qokol.chedy.chedy.lchy
<f82v.9,+P0>      solshedy.lchedy.dolshedy.qokal.sheckhy.shey.teeol.oteedy.qokedy
<f82v.10,+P0>     qotey.qokal.shoky.qokal.chedy.qotalchedy<$>
#
<f82v.11,+P0>     <%>pcheol.dar.qokeey.cheeky.qokal.dal.shedy.pchdy.rol.qotedy.rol
<f82v.12,+P0>     dal.shol.dar.ol,qoky.qol.chedy.qokar.qoteytyqoky.chcthy.qoky
<f82v.13,+P0>     tchedy.qocthes.qokar.chckhy.qokain.cholkaiin.chckhdy.qokoldy
<f82v.14,+P0>     dalchedy.lchey.rol.rol.cheey.s,ain.shey<$>
#
<f82v.15,+P0>     <%>tar.sheckhy.qokal.qokain.cheol.tedy.rchedy.pchedy.rsheol.dal
<f82v.16,+P0>     qokedy.lchey.cheey.raiin.shes.qokchey.qokain.okal.dy.lchedam
<f82v.17,+P0>     or,ain.shedy.qok,char.okai.qokeedy.rcheey.qotedy.chtedy.rches,aly
<f82v.18,+P0>     ykeedy.qokeedy.chedy.qokar.okeey.lkedy.qokal.olkeedy.qokeedy.oky
<f82v.19,+P0>     qokol.chedy.cheal.chedy.oty,chdy.dy.checkhy.otal,chl,s<$>
#
<f82v.20,+P0>     <%>tolsheol.qokedy.qolkedy.rshedy.qokedy.rsheedar.oinoly
<f82v.21,+P0>     dain.chey.qokeeey.qoky.okaiin.okain.olkain.otain.okar,aly
<f82v.22,+P0>     qokain.chedy.qolkshey.qotal.shey.qokain.ol,checkhy.ly
<f82v.23,+P0>     yshedy.qolchey.qolaiin.otain.olkeedy.qotshedy.oll
<f82v.24,+P0>     dshedy.qokaiin.olchedy.qokal.shedy.qotal.dytar,y,l@152;l
<f82v.25,+P0>     qok.sheol.kechey.qoty.ral.tchdarol.sheytchdy.qokal
<f82v.26,+P0>     saiin.shey.qokol.chol.qol.sheedy.qokal.shedy.qokaiin
<f82v.27,+P0>     qokain.sheal.qolchedy.qokaiir.olkaiin.shedy<$>
#
<f82v.28,*P0>     <%>tchal.olkair.sheeky.qolchey.qokar.shey.qokain.otshedy
<f82v.29,+P0>     daiin.chey.qoky.shedy.qokaiin.olkeedy.qokechedy.qotar
<f82v.30,+P0>     pol.olor.chey.qokain.shedy.qokaiin.olchesy.ol.r.aindar
<f82v.31,+P0>     qokeey.r,ain.chey.qolkain.oky.otaly.qokal,{i'h},olshalsy
<f82v.32,+P0>     sar.al.loraiin.chey.qokain.o,roiiin<$>
#
<f82v.33,+P0>     <%>qody.shar.a{ith}y.qokchey.kchey.olkain.opchedy.qfol.shty.oral
<f82v.34,+P0>     yckhey.qokain.cheky.otaiin.olor.okain.qolkeey.qotar.olkain
<f82v.35,+P0>     cthor.chey.qsain.qokeey.qokain.otain.otal.okeedy.qokal.dym
<f82v.36,+P0>     saiin.shey.qokeedy.qokar.sheecthey.qokaiin.daltedy.rcheald
<f82v.37,+P0>     sol.chey.r.alchey.chol.olkol.chckhy.dalchckhy.olkain.olkeeyr
<f82v.38,+P0>     pcheol.shedy.qokaiin.sholdy<$>
#
<f82v.39,@Ln>     olkeedy
<f82v.40,@Ln>     okalchy
#
<f82v.41,@Ln>     okain
<f82v.42,~Lt>     ok[a:e]oky
<f82v.43,~Lt>     okedor
<f82v.44,~Ln>     okol
<f82v.45,@Lt>     okoldy
<f82v.46,@Lt>     olkol
<f82v.47,@Lt>     otedol
<f82v.48,+Lt>     oteedy
#
#
<f83r>     <! $Q=M $P=Q $F=y $B=2 $I=B $L=B $H=2 $C=2>
# page 163
# biological
# Currier's  language B, hand 2
#
<f83r.1,@P0>      <%>tchedy.lpchedy.op{ch'}edy.chepol.pchedar.shedy.qopchedy
<f83r.2,+P0>      sol.cheey.qokaiin.shol.lchs.shey.qoteedy.rches.ar.chedy.dor
<f83r.3,+P0>      olkeedy.qotal.chkeedy.chey.daiin.chey.lchedy.qokaiin.qotal.dar
<f83r.4,+P0>      qokshedy.chedy.qokedy.chkedy.daiin.shetar.shedy.qekaiin.chedy
<f83r.5,+P0>      d{ch'}eey.qotaiin.checkhy.qoty.che[g:d].shedy.qokeey.rchedy.qoteedy.lo
<f83r.6,+P0>      schedy.chedchy.qokal.olchedy.qokaiin.chedy.qokeedy.lchedy.qoky
<f83r.7,+P0>      solshed.lsheedy.qeeedy.qoky.o,qol.rsheedy.qokedy.qoteedy.qoteedy
<f83r.8,+P0>      pchedal.otedy.shecthedchy.qoky.chedy.chary<$>
#
<f83r.9,+P0>      <%>pchor.checphedy.qokedy.lsheedy.qokchdy.r.shedkedy.qopshdy,qopy
<f83r.10,+P0>     olkeey.rchs.cheeb.ols.aiin.skal.dain.cthal,s,aiin.chky.lal.sam
<f83r.11,+P0>     sor.shedy.qokaiin.chkain.shcthey.qokedy.okair.sheedy.lchedy.lo
<f83r.12,+P0>     qockhol.sheckhy.otal.qokeal.sheckhdy.{ck}al.okedy.qokedy.qokal
<f83r.13,+P0>     salcheol.tar.shedy.s,altedy.sair.qokedy.q{cphh}edy.lchcphedy.ldar
<f83r.14,+P0>     qokchedy.qokeedy.shedy.qokshedy.dal.lchedy.qokaiin.shcthy.dal.sy
<f83r.15,+P0>     saiin.shedal.shecthy.chey,tal.shcthy.dalchdy.qotchedy.lchedy
<f83r.16,+P0>     tchedy.qokchdy.cheedar.chldaiin.chedy.qokain.checthy.chealror
<f83r.17,+P0>     dche[o:?]kedy.lkeed.shckhey.ytaiin.shechy.schety<$>
#
<f83r.18,+P0>     <%>pdalshdy.shocphedy.otor.shedy.opshedy.otshdy.qokedol.shdy.soldy
<f83r.19,+P0>     sar.shedaiin.ockhey.sain.ched.shedy.qetal.dal.shedy.shey.lchedy
<f83r.20,+P0>     solkeedy.qoteedy.qokeey.qokedy.sol.cheeety.qokedy.qoky.saiin
<f83r.21,+P0>     solkeedy.qokedy.otedy.sol,chedy.lkedy.qokchedy.qokedy.chckhdy.sar
<f83r.22,+P0>     schedair.otchedy.qokeedy.chedain.chedy.qotedaiin.otaiin.otedy.ldy
<f83r.23,+P0>     tchedy.qotedy.qokal.shedy.qokedy.shecthedy.shecthy.otor.chedy
<f83r.24,+P0>     soiiin.checthy.chety.otaiin.olsaly.shedy<$>
#
<f83r.25,@P1>     <%>qokeedy.qolchey.qokeey.qokedy.chedy.otal
<f83r.26,+P1>     otchey.qokeey.qoky.tol.shedy.qokylddy
<f83r.27,+P1>     dain.chedy.qokeedy.shckhedy.shckhedy
<f83r.28,+P1>     saiin.cheeky.sheey.qokedy.shedy.oldy
<f83r.29,+P1>     salche'dy.cheey.qody.kesd.oldy
<f83r.30,+P1>     s,okeedy.qokeedy.qoky.saii@208;<$>
#
<f83r.31,+P1>     <%>techedy.qotchedy.okeedy,ldy
<f83r.32,+P1>     [?:s]cheol.qokchedy.lchedy.qokey
<f83r.33,+P1>     sy.s,aiin.sheekchy.qokey.sain
<f83r.34,+P1>     shky.lchedy.dolshed.qokchy
<f83r.35,+P1>     saiin.cheky.okeeol.okain.chdy
<f83r.36,+P1>     so[r:s],aiin.shy.shey.lshedy,qoky
<f83r.37,+P1>     sol.lkedy.lchedy.qokol.shedy
<f83r.38,+P1>     or.chey.qockhey.dairydy
<f83r.39,+P1>     qokain.shey.kain.chckhal
<f83r.40,+P1>     solchedy.olchedy.chedaiin
<f83r.41,+P1>     solkey.lchedy.qolkain.dal
<f83r.42,+P1>     sol.ol.chcthdy.l.chedy.lchdy
<f83r.43,+P1>     daiin.sheol.chedy.qotal.sar
<f83r.44,+P1>     skar.shedy<$>
#
# Writing below tubes
<f83r.45,@Lt>     chtorol
<f83r.46,=Lt>     olsaiin
#
<f83r.47,@Pb>     <%>otchdy.qokchdy.shedal
<f83r.48,+Pb>     dal.cheol.lol.chdal.aiin
<f83r.49,+Pb>     sol.daiiin.chedy<$>
#
<f83r.50,@Lt>     sasoldal
<f83r.51,+Lt>     darolsy
#
<f83r.52,@Pb>     <%>solkeey.qekey.raly.ol
<f83r.53,+Pb>     solchkal.cheol.qotar.ol
<f83r.54,+Pb>     daiin.ol.dain.chey.ldalor
<f83r.55,+Pb>     sol.rtain.cthal<$>
#
#
<f83v>     <! $Q=M $P=R $F=y $B=2 $I=B $L=B $H=2 $C=2>
# page 164
# biological
# Currier's  language B, hand 2
#
<f83v.1,@P0>      <%>poldaky.dalol.otedy.chtair.opchedy.qotal.chedy.chepchedy.opchey
<f83v.2,+P0>      dol.shedy.qokedy.shedy.qotedar.checthedy.qokedy.qotal.chey.dar
<f83v.3,+P0>      qotain.chcthy.dal,olkedy.shedy.qotaldy.qokaiin.dair.shedy.oteey
<f83v.4,+P0>      dain.sheedy.oteeody.doldy.qotedy.qokeedy.qokedar.sheoldy.qol,oly
<f83v.5,+P0>      qokal.shedy.qotain.chedy.chedol.daiin.otaiin.shedy.qokeedy.okaiin
<f83v.6,+P0>      chedy.qoteedy.otalshedy.sol.chl.?es.okeol.shedy.qokolchedy.qokal
<f83v.7,+P0>      qokeey.oteey.qokalol.chedy.dy.dol.qokal.olkshedy.qokeedy.qokal
<f83v.8,+P0>      rolkeedy.qokaiin.okaiin.ched.okchey<$>
#
<f83v.9,@Lt>      ololary
<f83v.10,@Lt>     okarchy
<f83v.11,@P0>     <%>pchedar.shedal.qokar.shedal<->okchdy.qokedy.okail.shedy.qoky.lsheg
<f83v.12,+P0>     daiin.shckhy.qoeeo.lldar.cheey.qoal.qokeedy.olkar.sheedy.qokain.olal
<f83v.13,+P0>     qol,chey.qo.lched.qolky.qokal.chedy.chedy.daiin.chckhy.cheor.ol.lal
<f83v.14,+P0>     salched.qol,shedy.qolchedy.qolchdy.qol.rchedy.cheol,qokeor.sholdy
<f83v.15,+P0>     qokaiin.cheol.shey.qokeey.cheol.dal.cheeaiin.olkeedy.qokal.chaloly
<f83v.16,+P0>     daiin.qokal.sheckhey.qokeey.chal.qokeey.qokaiin.chedy.sar.al
<f83v.17,+P0>     qokain.cheeal.qokaiin.sheol.qokear.cheedy.olcheey.qokal.qoka[?:n]y
<f83v.18,+P0>     s,olkeedy.qokeedy.qokeedy.saiin.okaiin.chedy.qokeedy.qolkeedy
<f83v.19,+P0>     qolchedy.qolteedy.qokeedy.qokal.okaiin.chear.checkhy.dal.checkhdy
<f83v.20,+P0>     tocthey.cheor.olol.cheol.tedy.sheckhal.sheeckhy.cheal<$>
#
<f83v.21,+P0>     <%>qokeed.qokaiin.sheolkain.sheol.olkeedy,l,shedy
<f83v.22,+P0>     char.qokar.cheolkain.shckhey.qokal.cheor,ols
<f83v.23,+P0>     qol,aiiin.chckhedy.sheol.qokaiin.shckhy.lchey
<f83v.24,+P0>     ol,cheedy.qokeedy.qokain.dalshal.shldy.lor
<f83v.25,+P0>     y.shey.otechd.ar.okol.dal.shedy.qokaly
<f83v.26,+P0>     sal.chear.shey.qokar.shedy.qokain.ollchy
<f83v.27,+P0>     dsheol.cheol.shedy.qokaiin.cheeky.lols
<f83v.28,+P0>     qol.shol.cheedy.qol.oqo.qokain.olsheam
<f83v.29,+P0>     ol.cheal.shedy.chey,tal.shedal.dalshdy
<f83v.30,+P0>     qokaiin.chedy.qokal.otal,chedy.qotals
<f83v.31,+P0>     oy[ch:sh]ey.qol.qokal.chedy,qoty
<f83v.32,+P0>     qol.olain.sheol.qo.qokal.sheol
<f83v.33,+P0>     shey.opchey.cthey.ol{oh}y<$>
<f83v.34,@Ln>     okchdy
<f83v.35,@Lt>     okaiin
#
#
<f84r>     <! $Q=M $P=S $F=z $B=1 $I=B $L=B $H=2 $C=2>
# page 165
# biological
# Newbold VI, Zimansky; Public baths
# Currier's language B, hand 2
#
# For nymph labels: Petersen ID in comments
<f84r.1,@Lt>      <!1>ololal
<f84r.2,@Ln>      <!2>or.shekar
<f84r.3,+Ln>      <!3/low>ydy
<f84r.4,@Ln>      <!3/high>okedy
<f84r.5,=Ln>      <!3/high>loly
<f84r.6,@Ln>      <!4>doiir
<f84r.7,=Ln>      <!4>olshy
<f84r.8,@Ln>      <!5>otedy
<f84r.9,=Ln>      <!5>lkol
<f84r.10,@Ln>     <!6>okolshy
<f84r.11,@Ln>     <!7>otoly
<f84r.12,@Ln>     <!8>dshedy
<f84r.13,@P0>     <%>kol.chedy.qokeey.otedy.dytedy.okeedy.olshed.opshed.ykshedy.qotedy.opoly
<f84r.14,+P0>     tol.or,sheey.chckhdy.schckhy.dal.y,shedy.otedy.qol.or.ol.eedy.qokeey.or,oly
<f84r.15,+P0>     qokeey.dar.shedy.qokedy.qokeedy.qokedy.chedy.okain.chey.qokedy.dar.olardy
<f84r.16,+P0>     tor.shedytedy.o'l.ol,cheol.shedy.shckhy.qokal.olkedy<$>
#
<f84r.17,+P0>     <%>pchol.cphol.sol,teol.tedy.qotedy.qokeedy.qokeey.ol,keedy.teyqokedy.qopor.oly
<f84r.18,+P0>     otchy.olshedy.qokedy.shedy.okedy.shckhy.chckhy.olchey.schey.dal.chckhy.ral
<f84r.19,+P0>     qokey.sol.yqokain.qolkeey.qotedy.qokain.shedy.salchedy<$>
#
<f84r.20,+P0>     <%>psholpchcfhdy.qokeedy.dy.qokedy.daiin.shckhedy.qokaiin.checthy.dar.checthy.am
<f84r.21,+P0>     qokaiin.chol.cheky.okal,y,chey.okal.chedy,tor,y.otshedy.qokey.l,shedy<$>
#
<f84r.22,+P0>     <%>qotchsdy.ykeedy.qokal.ol.shedy.qokedy.qokeedy.qokeedy.chedy.raiin.chey.otar,dar
<f84r.23,+P0>     dar.sheor.shcthy.qokeor.qotedy.rshedy.qolchey.oteey.qol.shedy.ol.dain.ol,or
<f84r.24,+P0>     pol.tar.shedy,qokedy.okal.shey.qokar,chckhy.otchey.qokchedy.chey.qokaiin
<f84r.25,+P0>     pchedy.qotchedy.otaiiin.chcthy.shedy.otedy.qoty.qotedy.ol,okedy.otedy.ram
<f84r.26,+P0>     qotol.sh{cthh}y.oty.dar.shcthy.schdy.qokeedy.olkey<$>
#
<f84r.27,+P0>     <%>p[a:o]lchd.@146;chedy.shcthy.olky.dar.opalkaiin.o,qofchedy.or,aiiin.ofoly.oroly
<f84r.28,+P0>     sar.ol.olaiin.y,qol,y,qor.or.ckhedy.chkedy.okain.shedy.qokolchedy.olain
<f84r.29,+P0>     qokeedy.okeey.dar.olchedy.qsolkeedy.rar.checkhy.otar.chedy.olchcthy.lor
<f84r.30,+P0>     dchdy.qokedy.ol,chckhy.olchdy.sar,or.ykeedy.chetey.rain.shedy.shekam
<f84r.31,+P0>     ykchdar.or.arar.shedy.qokal.daiin.shedy.olkedy.qokedy.qoky.chedy.daiin
<f84r.32,+P0>     qotar.ytedy.tedy.dar.olkedy.qotedy.shckhy.chtol.tedy.dar.or,oly
<f84r.33,+P0>     shol.tchdy,tedy.ykain.shey.cheol,y,tedy.ol,kedy.okedar.ol,keed,ol,ary
<f84r.34,+P0>     dsheyteey.sor.ol.shedy.daraldy.otedaiin.shckhchy.chckhy.daiin,aryly
<f84r.35,+P0>     qokal.daiin.dain.otey.cheor.air.shckhy.or,air,oro<$>
#
<f84r.36,+P0>     <%>shey.dar.shey.dain.aiin.shedy.orol,ykar.okedy.qoky.chedy.okedar.chey.alol
<f84r.37,@P1>     qoteedy.qokol.otedy.shedy.qokeedy.dal,ol,dam
<f84r.38,+P1>     s,or,olchdy.lshedy.qokchy.dol.otedy.ytchor,olky
<f84r.39,+P1>     dshedy.sheedy.qokedy.chedy.teedy.qokeedy
<f84r.40,+P1>     qokeedy.dkedy.olshedy.qokal.shckhy.olkeedy
<f84r.41,+P1>     dsheedy.oteedy.qotar.chekar.orshedy.saiin
<f84r.42,+P1>     okaiin.otchdy.qokain.shedy.qokeey.qotedy
<f84r.43,+P1>     qokain.otchedy.skeey.rcheky.dal.okeedy
<f84r.44,+P1>     ykedy.qotedy.chcthy.ol,chcthy.dar.ar,ory
<f84r.45,+P1>     yteolchedy.qokor.shekedy.okedy.{cthh}y.dam
<f84r.46,+P1>     d[ch:?]edy.qokedy.ar.oror.okedy.okedy<$>
#
<f84r.47,@Lt>     <!33>otaly
#
#
<f84v>     <! $Q=M $P=T $F=z $B=1 $I=B $L=B $H=2 $C=2>
# page 166
# biological
# Currier's language B,  hand 2
# gathering mark 13
#
<f84v.1,@P1>      <%>otdy.dar.chdy.dar,oram
<f84v.2,+P1>      soiin.okeeey.sol.okaly<$>
#
<f84v.3,@P0>      <%>kor.shedy.otedy.qotedy.otedar.cfhdarol
<f84v.4,+P0>      oteey.qoteey.okey.chetain.sheeky.daiin,al
<f84v.5,+P0>      qokeey.oteedy.shedy.qokeed,or.okeedy.ry
<f84v.6,+P0>      ykeedy.qoeedy.olkeey.sheky.qokeey<$>
#
<f84v.7,+P0>      <%>poiin.ol,kedy.okedy.qoky.ok[ch:ee]dy.qokey
<f84v.8,+P0>      qokedy.okedy.qokeedy.okeedy.shedy.qoky
<f84v.9,+P0>      {ch'}eol.qolchey.okeedy.saiin.okeedy.chkeedy
<f84v.10,+P0>     qoteed.otedy.sheedy.qokeedy.qoeedy.okeedy.dam
<f84v.11,+P0>     {ch'}edy.qoeedy.ol.cheey.daiin.chckhedy.dain.dy.daiin
<f84v.12,+P0>     qokees.qokedy.otedy.shedy.qokedy.dol.olkeedy.dol.teedam
<f84v.13,+P0>     shedol.chedy.okedy.otal.chckhedy.qotedy.dokedy.dol.lkeey.qokydy
<f84v.14,+P0>     dshey.olkeey.dol.ol.otedy.okedy.okedy.qokedy.dal.dar.ol.chedy.sain
<f84v.15,+P0>     qokshedy.qokeed,y,daiin.checthy.okal.ol.kedy.chedy.dolkedy.okedam
<f84v.16,+P0>     soiiin.ol.chedy.qol.tedy.shey.qokedy.qokey.dol,y.ol,shedy.qokedy
<f84v.17,+P0>     qokeey.otol.chedy.daiin.dol.sheedy.chedy.okedy.r,kchdy.kol.koldy
<f84v.18,+P0>     dsheey.qokeedy.ykedy.qokor.shedy.qoky.dol.shckhy.qokain.ol.koldy
<f84v.19,+P0>     solkes.olokar.sheky.shkol.qokar.chdy.tal,shedy.okar.okedy.shedy,dy
<f84v.20,+P0>     tolshy.qoky.qokedy.shedy.qoteedy<$>
#
<f84v.21,+P0>     <%>pcholshedy.shtol.okedy.opcholor.kchdy.ofched,y,r.aiin.cfheey.ols
<f84v.22,+P0>     oshey.tedy.okain.shey.qokedy.kchdy.okedy.okey.dy.okedy.olshdy
<f84v.23,+P0>     qokeey.olkaiin.okol.shedy.cthy,korol.oror
<f84v.24,+P0>     y,cheey.okeedy.olkain.olchey.saiin.oly
<f84v.25,+P0>     qokain.okain.olol.okal,chedy.chedy
<f84v.26,+P0>     ol.qokar.shdy.qol.otedy.olchedy
<f84v.27,+P0>     y.or.shedy.qolkeedy.olchedy.olkal
<f84v.28,+P0>     dal.shedy.qokedy.shedy.dain.daiin
<f84v.29,+P0>     sain.shedy.qokeey.daiin.okedy.oldy
<f84v.30,+P0>     qokey.ol.keed.qokedy.qokey.qokeoly
<f84v.31,+P0>     chal.daiin.otal.chdy.otal.chckhor.aly
<f84v.32,+P0>     qokedy.shey.kal.okedy.yfchedy.tedy.lolor
<f84v.33,+P0>     shedy.qokey.qokedy.chey.dar.okey.okeshy.olchy
<f84v.34,+P0>     qokain.ol.chedy.alchey.s,al.or.chdy.dchey.okey.lchy
<f84v.35,+P0>     shor.ol.okain.shedy.olshedy.tol,okeedy.chedy.okedy.lol
<f84v.36,+P0>     qokey.sol,kedy.okey.lkain.shey.shes.ol.shedy.qokeey.ror
<f84v.37,+P0>     chckhy.qokaiin.shey.dain.qokeey.daiin.okaiin.qokal.dys
<f84v.38,+P0>     qokchey.qokeedy.okedy.dolor.ol.chedy.oteol.olol
<f84v.39,+P0>     lshedy.qol.aiin.okey.olchey.lchey.olshedy.shckhy.soly
<f84v.40,+P0>     yteedar.olkeey.olchey.qokey.lkeoldy.daiin,olkedy.ykaiin
<f84v.41,+P0>     sor.otes.doltedy.otol.chedy<$>
#
# Two small blocks
<f84v.42,@Pb>     okar
<f84v.43,+Pb>     ydairol
<f84v.44,+Pb>     ychckhy
<f84v.45,+Pb>     dshedy
#
<f84v.46,@Pb>     okchdy
<f84v.47,+Pb>     solchey
<f84v.48,+Pb>     dair,oldy
<f84v.49,+Pb>     darchy
<f84v.50,+Pb>     y{c'th}y
<f84v.51,+Pb>     ochedy
#
#
<f85r1>    <! $Q=N $P=B $F=a $B=1 $I=T $L=B $H=2 $C=3>
# page 167
# text only
# Currier's language B, hand 3
# folio mark 85
# Note from RCAZ: this page is in a mess. I can't believe that
# it was written line by line.
#
<f85r1.1,@P0>     <%>pdsheody.shdol.shey.otchdy.dshedy.soeeedy.dchefoey.sair.shedy.sodair,shey
<f85r1.2,+P0>     yoiin.cheey.qocthdy.otedy.dol.ar,aiin.okshd.okchedy.otedy.chckhdy.otam
<f85r1.3,+P0>     tarar.otedy.opcheey.ykdair.chy.qotedy.qokchdy.otedy.cheol.saiin.otedam
<f85r1.4,+P0>     odeedaiin.qokechy.daiin.chekchy.olshedy.qokeedy.doltshdy.otar.otchdy.ols
<f85r1.5,+P0>     tchedy.kchedy.qodaiin.olkeedy.oraiin.olshedy.okchy.kedy.tedy.tdam
<f85r1.6,+P0>     roraiin.shey.pchey.qokeey.chor.ol.shedy<$>
#
<f85r1.7,+P0>     <%>pchedy.oraiin.shefchdy.qopar.sheedy.qokedy.qotchedy.kchdar.ypchdy,ldo
<f85r1.8,+P0>     daiin.chckhdy.qotchdy.opchsd.qokchdy.otchy.qodal.daiin.dal.shdar.oram
<f85r1.9,+P0>     tsheed.lchey.qokeshy.da[ir:in].shedar.sheol.qo,[ar:iir].chofchdy.qotd{c@178;}y.ofar
<f85r1.10,+P0>    dair.chotaiin.cheod.cheolkeedy<$>
#
<f85r1.11,+P0>    <%>pdar.ol.shdair.qopcheedy.dal.chdal.chor.shefshoro.raiin.dolor.aiin.opakam
<f85r1.12,+P0>    tdain.okeody.lchdy.lkor.oeeseary.dar.shedaiin.oto.daiin.dlar.am<!raised>
<f85r1.13,+P0>    rsheodar.qocth[y:o].kar.okaiin.ykeeeody.qotal.ol,s,aiin.ol.daldy<!corr?>.shody
<f85r1.14,+P0>    daror.sheedy.keody.oteody.s,ar.aiin.cheedy.otaiin.dar.al.odaiiin
<f85r1.15,+P0>    qokeeodaiin.chey.okaiin.okal.al.dl.sheokey.cheokaiin.ol,keeo.dal.olky
<f85r1.16,+P0>    shoiin.qokar.okar,y,cheey<$>
#
<f85r1.17,+P0>    <%>polky.shey.olkedaiin.shor.cphedy.dair.sh{cphh}y.opchey.shtor.aiinsham
<f85r1.18,+P0>    olkeey.otchey.qokedy.qodaiin.ch{ctah}y.checphey.otshey.qokshey.schdy.dam
<f85r1.19,+Pr>    okchy.okchdy.otchedy.dam.lam<$>
#
<f85r1.20,*P0>    <%>pcheo,y,kshedy.qocphdy.qofol.shdaldy.dairar.cheeteey.otchedy.qokchdy.dy
<f85r1.21,+P0>    daiir.cheody.oraiin.ol.okaiin.cheocthey.olor.otedy.qotaiin.chor.chedy
<f85r1.22,+P0>    ydair.tar.chedy.oraiin.ychedy.okedy<$>
#
<f85r1.23,+P0>    <%>pchdaiin.shodaiin.shofshedy.yteody.ypar.ches.aiin.chol,dy.qopar.shetam
<f85r1.24,+P0>    tedair.ykeedy.dain.cheedy.qokar.chedy.okar.shee[k:t]eey.qokedy.olchedy
<f85r1.25,+P0>    schedaiir.oteody.chcthdy.qokaiin.ykchedy<$>
#
<f85r1.26,+P0>    <%>pchdair.or.shshdar.qopchedy.opchdy.qofchdy.dar.s.aiin.chcphdy.dar,or,daiin
<f85r1.27,+P0>    ychedy.shetshdy.qotar.okedy.qokal.saiin.ol,karar.odeeeg<$>
#
<f85r1.28,+P0>    <%>kchedar.yteol.okchdy.q[e:o]kedy.otor.odor.ar.chedy.otechdy.dal,cphedy
<f85r1.29,+P0>    oees.aiin.ol,keeody.or,s.cheey.qokchdy.qotol.okar.otar.otchy.okam
<f85r1.30,+P0>    dorchdy.o[r:s]aiin.okeder.chcthy.okedy.chdy.chdy.otal.otchdy.otalom<$>
#
<f85r1.31,+P0>    <%>podaiin.shdar.ypchdar.dar.ypchdy.qopol.dar.keshar.dchdal.chol,air,y
<f85r1.32,+P0>    ytor.chol.shdy,tody.qotchdy.otchol.chees.or.eeodaiin.or.aral.olkam
<f85r1.33,+P0>    raraiiin.shey.osaiin.otar.ytar.otedy.or.aiin.otar.olar.olkeedy
<f85r1.34,+P0>    ysheedy.ksheey.qokor.or.chod.lkchedy.qotody.qokar.shty.otarar
<f85r1.35,+Pc>    s,ar,chedar.olpchdy.otol.otchedy<$>
#
#
<f85r2>    <! $Q=N $P=C $F=a $B=1 $I=C $L=B $H=2 $C=3>
# page 171
# cosmological
# Currier's language B, hand 3
# sun @ circle divided in 4, 4 human figures.
# 'Four seasons'. Outer and inner circle of text and four
# blocks. Lines in blocks are loci .B1 to .B22 and
# comments are included to show the compass directions.
#
<f85r2.1,@Cc>     <!09:00>odeedy.otedy.opaees.ar.chcthy.otchdy.otody.otar.chepaiin.otodar.otodaiin.opaiin.otaiin.qopchas.otchedy.olkaiin.odar.aloees.otchedy.qotedaiin.odar.octhody.shedaiin.olaiin.olfor.daiin.ol.lkech[ch:?].os.aiin.oteedy.dar.otees.opaiin.chcphdar
<f85r2.2,@Pb>     <!N><%>sain.or.or,aiin.opchdy
<f85r2.3,+Pb>     <!N>qotor.sheedy.shodaiin.olfar,ary
<f85r2.4,+Pb>     <!N>dair.sheo.oraiin.chol,daiin
<f85r2.5,+Pb>     <!N>ockhdar.olkar.shoral
<f85r2.6,+Pb>     <!N>roseer<$>
#
<f85r2.7,@Pb>     <!E><%>pchedeey.olkey.qokedy.sheos.fcheey
<f85r2.8,+Pb>     <!E>otchedy.chotey.qocthey.oteey.ol.oloqorain
<f85r2.9,+Pb>     <!E>daiin.qotaiin.tchedy.otedy.qotchdy.chckhey
<f85r2.10,+Pb>    <!E>ytchedy,qodar.qotedar.qokar.qotchd.qotom
<f85r2.11,+Pb>    <!E>soiis,aiin.shedaiin.chok{co}m<$>
#
<f85r2.12,@Pb>    <!S><%>otchs.shedor.chey,sorain
<f85r2.13,+Pb>    <!S>or.shedy.tedy.sodaiiin.chy
<f85r2.14,+Pb>    <!S>ytedar.chz[s:r].aiin.arody
<f85r2.15,+Pb>    <!S>ypshedy.dar.chedy.or,am
<f85r2.16,+Pb>    <!S>oteey.qodaiin.odain.an.chey
<f85r2.17,+Pb>    <!S>orar.oldar.ain<$>
#
<f85r2.18,@Pb>    <!W><%>okees.olaiin.qokal.chdy.sary
<f85r2.19,+Pb>    <!W>qokshedy.qodain.chckhy.ykeedy.chedy
<f85r2.20,+Pb>    <!W>or,aiin.ckhed[a:y].or.ain.olchey.qokal.shedy
<f85r2.21,+Pb>    <!W>qokeody.qoekedy.dody.shedy.qodaiin
<f85r2.22,+Pb>    <!W>los,ar.shedy.qokshey.qose?y.or.aiin,og
<f85r2.23,+Pb>    <!W>ol.lcheol.chol.ol.sheoly<$>
#
<f85r2.24,@Cc>    <!09:30>okees.ochar.oted[o:a]r.ochedy.otody.olchedy.oteedo.ar.or.airol.otees.ar.aram
#
#
<fRos>     <! $Q=N $P=D      $B=1 $I=C $L=B $H=4 $C=3>
#
# Part of 6-page 9-circle         85v2 86r4 86r6     1 4 7
# composite. Page and circle      85v1 86r3 86r5     2 5 8
# numbers as indicated to the                        3 6 9
# right.
# Petersen loci as {circle:locus} e.g. {1:9} inside circle 1.
# This is the upper left page with parts of circles 1 and 2.
#
<fRos.1,@L0>      <!1:11>saeeasa?
<fRos.2,@Cc>      <!10:30>oto.tosaes.adar.otar.otes,okaiin.dal,al,chdar.otdar.chefchs.okor.ol.om.olkeeodaiin.shol.okal.orshees.qoeey.okalol.otodr.ochs.ar,ol.oqokam.oteed.oteedy.okedy.lraiin.or,aiin.okor.okeedy
# The following are block left of circle, left margin unreadable
<fRos.3,@L0>      <!1:1>ofain,ain
<fRos.4,+L0>      <!1:2>ych,?ais
<fRos.5,+L0>      <!1:3>ydekam
<fRos.6,+L0>      <!1:4>darchedy
<fRos.7,+L0>      <!1:5>otochedy,sy
<fRos.8,+L0>      <!1:6>soeedoy.olal
<fRos.9,+L0>      <!1:7>dchor.orary
<fRos.10,+L0>     <!1:8>sairo[j:d]am
<fRos.11,@L0>     <!1:9>okchdarar
#
<fRos.12,@L0>     <!2:9>soiindy
<fRos.13,@L0>     <!2:10>ytedar
<fRos.14,@L0>     <!2:11>[d:?]dsschx
<fRos.15,@L0>     <!2:13>daldar
<fRos.16,@L0>     <!2:12>ofardy
<fRos.17,@L0>     <!1:10>orarol
#
<fRos.18,@L0>     <!4:1>daldal
<fRos.19,@L0>     <!4:2>da[r:s]aldy
#
<fRos.20,@Cc>     <!05:00>sais,od,r,ar.or.okal.okal.or.alal.ykal.ol.ar.ol.al.ol.al,lor.okan.okod.oked.okeo.ldy.opashs.otedy.chedchs.sheekedy.odal.shd.olkeedy.yky,kaiir.okchdy.otol,ar,y<->aiin.aiir.oeal.okchdy.oly<->okain.olkaiin.ody
<fRos.21,@L0>     <!4:3>oko
<fRos.22,@L0>     <!4:4>daiiny
<fRos.23,@L0>     <!4:5>do{cfhh}y
<fRos.24,@L0>     <!4:6>okedy
<fRos.25,@L0>     <!4:7>o[k:p]ary
<fRos.26,@L0>     <!4:8>opain
<fRos.27,@L0>     <!4:9>opar
<fRos.28,@L0>     <!4:10>adairy
<fRos.29,@L0>     <!4:11>dxar
<fRos.30,@L0>     <!4:12>okory
<fRos.31,@L0>     <!4:13>opo[k:t]chosody
<fRos.32,@L0>     <!7:12>adashgasain
<fRos.33,@L0>     <!7:13>cfair.o@213;ol{c@133;h}y
<fRos.34,@L0>     <!7:1>okody
#
<fRos.35,@Cc>     <!00:00>okos.{cp}or.air,u.oteoteedy.otos.otedar.ches.okodainol.ykedy.eedor.tchdaiin.sy.sarald.todar.chkar.odair.or.oal.okchdy.seedy.oteedy.ykchda.cheky.o.aiin.okees.olar.or.ykeedy.okeo,lodaiin.or.olaiiin.olar
<fRos.36,@Cc>     <!Spiral>o?ochs.octhey.osar,aram.arkeeody.ochdor,ol.oekairy.ytodaro.opalshy.or,arodar.ykodar.ykodar.ykary.opalxy
#
<fRos.37,@L0>     <!7:10>opoor,daly
<fRos.38,@L0>     <!7:7>okas.oedady
#
<fRos.39,@Pb>     <!7:5><%>kechy.qolchedar,ar
<fRos.40,+Pb>     <!7:6>otedy.chdaiin.oty<$>
#
<fRos.41,@L0>     <!7:3>o[s:r]al
<fRos.42,@L0>     <!7:2>{cp}eey
<fRos.43,@L0>     <!7:4>okor
<fRos.44,@L0>     <!7:8>sarchcphdy
<fRos.45,@L0>     <!7:9>otchdy.otoldy
<fRos.46,@L0>     <!7:11>ofchedaiin
#
<fRos.47,@Cc>     <!10:30>osar.otar.otodeedy.oty,daiin.sheor.oar.otedy,qotedy.oteey.otoraiin.chekad?r.ol.aiin.okedal.olor.op[o:a]iiral.eeealky.[y:?]tar.qokeo,l.tched.oiin.oteedaiin.odal.cheky.otchdor.or.olkoaiin.ok[a:o]l,o,laiin
<fRos.48,@L0>     <!2:1>otedal
<fRos.49,@L0>     <!2:2>opaiin,o
<fRos.50,@L0>     <!2:3>otchdy
#
<fRos.51,@L0>     <!2:4>okchy
<fRos.52,@L0>     <!2:5>chkeedy
<fRos.53,@L0>     <!2:6>opairar
<fRos.54,@L0>     <!2:7>odee[?:d]y
<fRos.55,@L0>     <!2:8>okody
#
<fRos.56,@L0>     <!3:22>depcheky
<fRos.57,@L0>     <!3:23>ot[ch:a]
<fRos.58,@L0>     <!3:24>osy
<fRos.59,@L0>     <!3:25>[o:a]dl
<fRos.60,@L0>     <!3:26>d,dy
<fRos.61,@L0>     <!3:27>oteey
#
<fRos.62,@Cc>     <!00:00>otor.os.om.araiin.okeody.okar.odsheedy.odaiin.okchdy.okar.shor.okaiin.daiin.ofair.oly.olkair,odal.olkalor.olor<->s.y.o.d.esha,x.k.r.olar.oteedaiin.otes,ar.yqos.aiiin.ol.qotody.ol.oir.or.oroa.oteeedy.okal.okodar.otshe.okody.otedy.chdar.o'
#
<fRos.63,@L0>     <!5:1>oteedy
<fRos.64,@L0>     <!5:2>opy
<fRos.65,@L0>     <!5:3>odal
<fRos.66,@L0>     <!5:4>shdy
<fRos.67,@L0>     <!5:5>opchees
<fRos.68,@L0>     <!5:6>opar
<fRos.69,@L0>     <!5:7>daral
#
<fRos.70,@L0>     <!5:8>otdodar.oedy
<fRos.71,@L0>     <!5:9>soshxor.arar
<fRos.72,@L0>     <!5:10>otedain.otedy
<fRos.73,@L0>     <!5:11>ytedar.ary
<fRos.74,@L0>     <!5:12>opcheda[iin:iir]
<fRos.75,@L0>     <!5:13>ols
<fRos.76,@L0>     <!5:14>ypal
<fRos.77,@L0>     <!5:15>opydsh
<fRos.78,@L0>     <!5:16>rshy
<fRos.79,@L0>     <!5:17>olz
<fRos.80,@L0>     <!5:18>dtedg
<fRos.81,@L0>     <!5:19>opy
<fRos.82,@L0>     <!5:20>ofdaj
<fRos.83,@L0>     <!5:21>ddary
<fRos.84,@L0>     <!5:22>ot[o:e]dy
<fRos.85,@L0>     <!5:23>dairdy
<fRos.86,@L0>     <!5:24>rody
#
<fRos.87,@Cc>     <!07:30>yke.okees.olchedy.okal,y.dol.otodar.shekal<->olkar.cheykar.shal.qokal.okchr.otar.otody.otody.otody.otas.chfol.okshy.okem.okar.ar.okedy.okedy.okchedy.eeekchedy.ofchdor.qotchdy.kar.chdar,chekolko{iph}
#
<fRos.88,@L0>     <!8:1>ofary
<fRos.89,@L0>     <!8:2>okady
<fRos.90,@L0>     <!8:3>okchdy.kary
<fRos.91,@L0>     <!8:4>oraiin,eey
<fRos.92,@L0>     <!9:3>opodchd[a:?]l
<fRos.93,@L0>     <!9:2>dar[ch:ee]dy
# Start of circle 3
<fRos.94,@Cc>     <!07:30>otchdaiin.otodar.otedar.otar,odaiin.olkaiin.otl.xasashe.ol.ar.a{ikh}e.chedaiin.ockhedy.shed[a:y].otody.okedal,d.or,aiin.otody.toor.chepar.ol.chckhy.opchdar.o,r.a,r.al.xar.opor.olchedy.okalm.or.afalairidy
<fRos.95,@L0>     <!3:5>okaramal
<fRos.96,@L0>     <!3:6>opchdy
<fRos.97,@L0>     <!3:7>ofdora[m:?]
<fRos.98,@L0>     <!3:8>oda
<fRos.99,@L0>     <!3:16>ofchdar
<fRos.100,@L0>    <!3:9>otedam
<fRos.101,@L0>    <!3:10>lokedshs
<fRos.102,@L0>    <!3:11>otodar
<fRos.103,@L0>    <!3:12>otedaiin
<fRos.104,@L0>    <!3:13>okedy
<fRos.105,@L0>    <!3:14>xoltedy
<fRos.106,@L0>    <!3:15>op[ch:a]dam
<fRos.107,@L0>    <!3:19>otedy,oporam
<fRos.108,@L0>    <!3:17>ot[ch:?]dy
<fRos.109,+L0>    <!3:18>otody
<fRos.110,/L0>    <!3:20>chdain
<fRos.111,+L0>    <!3:21>oted[y:?]
# Text around Brumbaugh's 'clock'
<fRos.112,@L0>    <!left of clock>opa{i'h}efchdy
<fRos.113,=Cc>    <!above clock><!08:00>sar.odaiin,or
<fRos.114,+Ca>    <!below clock><!06:30>o.dar.[aiird:???]
<fRos.115,=L0>    <!right of clock>oteoly
<fRos.116,@L0>    <!3:1>ofod[a:y]dy
<fRos.117,@L0>    <!3:2>opd[a:y]dy
<fRos.118,@L0>    <!3:3>otodey
<fRos.119,@L0>    <!3:4>otodedy
#
<fRos.120,@L0>    <!6:1>opchdain
<fRos.121,@L0>    <!6:2>otdar.shed
<fRos.122,@Cc>    <!06:30>okedar.okody.okair.ched[y:o].opar.ol.keeedy.s,ar,olkchedy.otedaiin.olky.or.aiin.ody.osain.xdar.odaiin.okedal.ol.ar.oekaiin.al,o.saldan.oteedy.otchdaiin.otedy.o[t:k]ar.aiin.yky.odaiin.okal.okalar
# Following are counter-clockwise from 09:00
<fRos.123,@L0>    <!6:3>ofaraiin
<fRos.124,@L0>    <!6:4>okolar
<fRos.125,@L0>    <!6:5>okchdy
<fRos.126,@L0>    <!6:6>ykedy
<fRos.127,@L0>    <!6:7>oteedy
<fRos.128,@L0>    <!6:8>otosaiin
<fRos.129,@L0>    <!6:9>otchdam
<fRos.130,@L0>    <!6:10>[o:?]tedy
<fRos.131,@L0>    <!6:11>okar
<fRos.132,@L0>    <!6:12>lashalg
#
<fRos.133,@Cc>    <!05:30>ok,ar,ar.okary.otodeed.odar.chekaiin.oees.???<!long gap>.oiin.okees.oiir.odaiin.okalol.aiiin.okal,ol.otar.chchdam.chetey.otodches.oteesey.chckhy.otody.otal.chedal.opal.olkar.okedaiin.oror
<fRos.134,@L0>    <!9:6>o@214;alda
<fRos.135,@L0>    <!9:1>osaram
<fRos.136,@L0>    <!9:7>oparodam
#
<fRos.137,@Pb>    <!VI><%>otam.opchody.oteey
<fRos.138,*Pb>    ?opar.chepchey.oteedy.olaiin.osshy<$>
#
<fRos.139,@Pb>    <!VII><%>tol.ofar.chefaiin.ol
<fRos.140,+Pb>    okchy.qokedy.qokedy
<fRos.141,+Pb>    tol.teoor.o,l,chekor<$>
#
<fRos.142,@Pb>    <!VIII><%>okar.olche[t:k]y.daiin
<fRos.143,+Pb>    ok[?:ee]dy.qokcho.chfady.oro
<fRos.144,+Pb>    okeechy.okol.shee[o:y].tolf[ch:a]d
<fRos.145,+Pb>    saiir.shodaiin<$>
#
<fRos.146,@L0>    <!I>dor
<fRos.147,+L0>    oky
<fRos.148,+L0>    roo
#
<fRos.149,@L0>    <!II>otol
<fRos.150,+L0>    ardas
<fRos.151,+L0>    l,chdy
#
<fRos.152,@L0>    <!III>oparod
<fRos.153,+L0>    shckhdy
<fRos.154,+L0>    tshda
#
<fRos.155,@L0>    <!IV>opchd
<fRos.156,+L0>    opchdy
<fRos.157,+L0>    qokal
#
<fRos.158,@L0>    <!V>shet[?:a]
<fRos.159,+L0>    opchsy
<fRos.160,+L0>    che[?:o]ky
#
#
<f86v4>    <! $Q=N $P=N $F=z $B=1 $I=C $L=B $H=2 $C=3>
# page 168
# cosmological
# Currier's language B, hand 3
# moon, 5 frothy rings, 4 torsos hiding in bubble bath
#
# Transcription of circles (C1 to C4 outside inwards).
# Text partly interrupted by creases.
#
<f86v4.1,@Cc>     <!09:00>opos.os.sheody.pch???ar.odsheo.qody.cheepchdy.lpchedy.olkar.shdar.dchdor.qopcher,ches.os,eeedar.odaiin.pcheodar.chdair.orarorchy.shar.opchsey.otedy.ch{cphh}y.chedy.sarshed.odar.sheey.scheor.al.cheefar.shetchy.qoteol.otor.shar.qoteshy.do???.ofor.arar.dl
#
<f86v4.2,@Cc>     <!09:00>oeeey.[o:y].daiin.otedaiin.otedy.oteey.chedaiin.octhedy.chy.shedaiin.chotaiin.oraiin.otodeee[?:o].ar.yteeody.oteedaraiin.shedaiin.chdar.shedy.qotedaiin.chedy.tchdy.chetdy.chedy.qotar.chedy.chckhy.daiin.otedy.seeedy.yteey.sam
#
<f86v4.3,@Cc>     <!09:00>tchey.dair,alody.shes.qeeor.or.odarchdy.chdy.orcheos.o[s:r],ain.or.otee[d:?].chedees.oteedy.qoty.otedy.shedy.otedy.dar,shd.shy,y.schdy.chdeedy.dodar.oiin.or.oiin.sar,orchedy.qotchdy.dchdes.ar.sheody.opcho.fcheom
<f86v4.4,@Cc>     <!09:00>pchedar.ar.o{cp}or.otees.oes.a[iir:iin].olkeor.dar.ain.desy.doeedey.opchedy.shedaiin.dar.otedy.dain.otey.dam.otedy.daiin.chocthy.dtedair.chody.sheos.otedos.qokechy.pchdeedy.dan.ol.dol.oty.sho.pol.otoldyl
#
<f86v4.5,@P0>     <%>pcheodar.oedy.qokeol.qoeol<->oqokeol.dar.ol.olair,am
<f86v4.6,+P0>     ycheoltar.ol.ol,sheey.qokey.or.aiin.sheeor.sar.al.ol.sheey.qockheey
<f86v4.7,+P0>     tol,sh,s,or.aiin.ol.keeod.lcheody.okedy.qokeody.qoain.a?
<f86v4.8,+P0>     daiin.ol,keedy.otar.olshedy.okol,aiin.okal,cheockhy.sho{cthh}y.daiin
<f86v4.9,+Pc>     dar.oleey.ol.yy<$>
#
#
<f86v6>    <! $Q=N $P=O $F=z $B=1 $I=T $L=B $H=2 $C=3>
# page 169
# text only
# Currier's language B, hand 3
#
<f86v6.1,@P0>     <%>pcheypchdar.op[o:a]r{c@179;h}y.ches,aiin.ofy.chedy.otedalol.orairody.qotchdaiin.qopy
<f86v6.2,+P0>     ochody.chol.chey.qotchdy.kchdy.qopchd.chpchy.qopchy.qoky.chedy.qokol.lray
<f86v6.3,+P0>     qolchy.olkeedy.chdal,chedy.chor.ar.arody.qokchdy.chdal.okar.chdy.otaiin
<f86v6.4,+P0>     dshor.shdy.shor.ol,aiin.olkeedy.shdal.oteor.chdar.l,karchees.olkar.dalam
<f86v6.5,+P0>     tar.lol.chol.olkar.daiin.chear.or.otshey.qokar.opchey.taiky.qotar
<f86v6.6,+P0>     daiin.sheol,keear.or.chedy.ar,sheeeb.qotain.odaiin.olkeshar.qokar.or
<f86v6.7,+P0>     qokaiin.y,lchedor.or.aiin.ol,or.olkal.or.shedy.qokal.s,ar.archey.dy
<f86v6.8,+P0>     ykaiin.odaiin.chal.sair.ytar.chody.ldaly.chdal.ykchedy.ltchedy.dar
<f86v6.9,+P0>     dshor.ykaiin.dar.sheey.qokol.cheol.otar.ar.aiiin.qoteeos.aiin
<f86v6.10,+P0>    sarar.ykaiin.soldam.sheol.qckhy.dalor.olaiin.olkaiin.qodar.o@185;y
<f86v6.11,+P0>    qokaiin.olkeey.qokeor.or.cheeaiin.yteedy.qoko.lchdol.or.chcphar.ar
<f86v6.12,+P0>    ykeealor.qokal.otar.ykairolky<$>
#
<f86v6.13,+P0>    <%>{c@132;h}ol{c@133;h}y.qopaiin.yfchdy.cpholkaiin.cholfchy.qopar.aroiiin.opchedy.opoly
<f86v6.14,+P0>    ykchy.cholkaiin.chey.ykeedy.okal.or.chcfhy.lkey.okar.dar.ol,a[in:iin]
<f86v6.15,+P0>    shol.shotaiin.shckhor.olaiin.chdy.qokain.odaiiin.cheor.ol,kaiin.chey
<f86v6.16,+P0>    taiin.okaiin.qokaiin.ykeey.otain.chey.okam.qokar.qokain.okaiin
<f86v6.17,+P0>    par.or,aiin.dar.aiiin.qckhear.sho{ifh}y.qotedy.opchdy.olain.ar.alkar.am
<f86v6.18,+P0>    ytaiin.ytair.dalol.ytal.dar,aiiin.chol.olkchey.lkar.otal.qotardam
<f86v6.19,+P0>    pol.sheopchey.pchecfhey.or.aiiin.qokaiin.cholkar<$>
#
<f86v6.20,+P0>    <%>pdaiiiy<!corr?>.otol,podaiin.ocphey.opchor.olkshed.qofod.opdaiin.[o:a]dar.dairody
<f86v6.21,+P0>    oreeey.lkeeor.daiin.olteody.tar.otyteeodaiin.yty.sheey.tar.ar.am,ody
<f86v6.22,+P0>    lshechy.tshy.qokeedy.kain.ytaiin.chees.tairoar.qotar.ta{ikh}y.d,amom
<f86v6.23,+P0>    qokar.olkedy.otor.chedy.qokar.opchedy.dar.ykar,ar.dair.ain.ol.keodar
<f86v6.24,+P0>    chey,keody.choty.dal.ody.qokeedy.pchedy.ytsh[y:q],tody.dal,tchedy.qokar.oly
<f86v6.25,+P0>    yteedy.qokar.olkar.qodar.ykaiin.or,okeeeey.ofchedy.qokaiin.araram
<f86v6.26,+P0>    saiin.shor.shekaiin.chedy.cholkeog.qokchy.orchcthy.olteedydar.otar.aim
<f86v6.27,+P0>    alshdr.lkar.dal.kshd.shdar.shedy,qody.sheey.qotedy.olkeey.qokchdy.ramshy
<f86v6.28,+P0>    qokaiin.qokar.okar.qotar.lor.qokchdy.dar.shey.d,y,tshedy.qotol.dytshy.dy
<f86v6.29,+P0>    dchedy.chcthdy.shol.oky.ytaiin.ykaiin.chedy.dy,dal.shdaiin<$>
#
<f86v6.30,+P0>    <%>polkeey.tshed.qopchey.paroiin.chefchy.qopar.qopchedy.qopydaiin.qopary
<f86v6.31,+P0>    dair.chepy.qokaiin.olkar.olkchdy.okar,al.dar.olkchey.otytam.orom
<f86v6.32,+P0>    qokeey.qoeear.chsey.oky.qokar.or,chey.qotar.ol,kchedy.qokaiin.am
<f86v6.33,+P0>    dar.olkaiin.ydy.lkchedy.okeeeykeey.dl.ld.lo,l.sheey.qokshey,taiin.g
<f86v6.34,+P0>    soraiin.ar.shey.qoteody.or.aiiin.oeey.ldaiiin.or.oro.ol,kaiiin
<f86v6.35,+P0>    sar.aiin.otar.cheody.qotaiin.qokaiin.ol.tey.qokaiin.okar.ol
<f86v6.36,+P0>    dairal.daiin.qokar.chol,tal.cthdy.qokeey.lkaiin.olkaiin.araiin
<f86v6.37,+P0>    lshar.[o:y]kar.qoeedy.qotar.otal.olky.qokal.ol.kaiin.octhear.lo
<f86v6.38,+P0>    poiin.otal,kal.toror.olaiin.okeockhey.olkeey.qoedy.lkaiin.oltam
<f86v6.39,+P0>    y,aiin,dar.otol.qokain.qoky.lkor.dal.oraiin.cheoty.qotaiin.olkam
<f86v6.40,+P0>    daiin.ar.qotal.tshdy.otar.shcthdy.qokol.chotal,kar.ol,kar.alky
<f86v6.41,+P0>    qokaiin.octhy.oltchey.qotal.lkalol.sheol.qotaiin.ytain.ytody
<f86v6.42,+P0>    otaiin.qokain.otal.otal.lt.al.lkar.chdy.qotol.qokain
<f86v6.43,+P0>    qokaiin.choty.ytaiin.chokain.chocthy.chy,taiin.okaiin.okan
<f86v6.44,+P0>    shor.qoky.chorolk.chokaiin.qoal,kaiin.qoaiin.or.aiiin.ykedy
<f86v6.45,+P0>    paiin.otar.otolkshy.qokshey.ar.otalky.chear.ai[o:a]dam<$>
#
#
<f86v5>    <! $Q=N $P=P $F=z $B=1 $I=T $L=B $H=2 $C=3>
# page 172
# text only
# Currier's language B, hand 3
# folio mark 86
#
<f86v5.1,@P0>     <%>pshdal.choky.sheody.lfchy.fyshey.qoty.opy.ypar.o,raiin.ytor.aiin.opy
<f86v5.2,+P0>     losair.yteody.qokar.shy.qokar.shor.qopchol.tal.ol.ytol.otam.otam
<f86v5.3,+P0>     shedy.chdy.qokar.okeeey.sheokaiin.cheoky.oteeodail.otaiin.otain
<f86v5.4,+P0>     ypchesy.oky.sheeey.qoty.qotaiin.sail.chepy.ltedy.dar.olkar.am
<f86v5.5,+P0>     daiin.or.otol.otshey.otal.olkey.chcthody.ytar.dal.ar.okary
<f86v5.6,+P0>     olkeedy.shety.ytar.ytaiin.shdam.araiiin.ytaiin<$>
#
<f86v5.7,+P0>     <%>pdaiin.qoteedy.opchey.qopor.otol.kshdy.qopcheey.shdar,fchcfhy
<f86v5.8,+P0>     octhal.shckhy.otshey.opor.shey.tor,ar.otar.aiin.chdy.tarcheeg
<f86v5.9,+P0>     lkaiiin.otain.r.al.ykain.chaiin.y,tal.ykaiin.otal.ar,alkam
<f86v5.10,+P0>    ykar.olkal.kar,shedy.shor.qokar.chor.or.ykaiin.otam.ytam
<f86v5.11,+P0>    taral.okar.octhey.sal.kaiin.ytal.chey.otal.aiiin.olkam<$>
#
<f86v5.12,+P0>    <%>poraiiidy.otshs.al.ar,shey.tair.sheody.qopchesy.lfar.air.amod
<f86v5.13,+P0>    daiin.shar.otam.ytaiin.otal.teody.cthy.or.aiin.otar,aiiin
<f86v5.14,+P0>    qoar.aiiin.al.ody.ar.aiin.qokeeey.cheey.qotaiin.ykar.acthy
<f86v5.15,+P0>    ykar.ar.alody.or.eees.aiin.okar.qokaiin.ykar.ar.ol.chsky
<f86v5.16,+P0>    dcheytain.qoka.daiin.ykalkain.ykar.al,kaiin.dalkalytam
<f86v5.17,+P0>    ockhedy.ched.y,taiin.ykaiin.qotal.yshey.otaiin.olkam<$>
#
<f86v5.18,+P0>    <%>poldaiin.shea.teraiin.otcho.lkaiin.os.al.ody.qotar.ytedy.daiin
<f86v5.19,+P0>    ycheeytydaiin.ykeeo,chey.shckhy.shoky.oty.oty.otain.olkchdy
<f86v5.20,+P0>    ychor.ar.aiin.ytaly.otaiin.ykaiin.otal.ytar.aiin.ytaiiil
<f86v5.21,+P0>    oar.ar,aiin.okaiin.yteey.ytaiin.qokees.aiin.yteey.qotey.lkey
<f86v5.22,+P0>    ykaiin.ykeey.ykal.chod,aiin.oeey.teodkaiin.otodaiin.okain
<f86v5.23,+P0>    ykaiin.or,aiin.okol.chokar.sheol.qokar.cheey.or,aiin.ody
<f86v5.24,+P0>    oar.aiin.ykain.okal.kchody.chckhy.otaiin.olkar.otaiin
<f86v5.25,+P0>    sair.kain.ar,alosheey.qoeey.lkesy<$>
#
<f86v5.26,+P0>    <%>pochor.aiir.shoar.pshody.shody.qopchy.ocfhdy.dar.olpshy.dam.shey
<f86v5.27,+P0>    pchor.ypchor.aiin.otar.shody.pchykar.ytar.odar.oeees.aral.om
<f86v5.28,+P0>    odaiin.o,al.kar.ar.or.ytdar,qokeeey.teo,dy,tey,tar.a[?:n].ytarar
<f86v5.29,+P0>    ysheoar.qoteody.qokar.shody.qokal.tchey.ytchy.tal.tar
<f86v5.30,+P0>    odaiin.otchees.chey.chodaiin.shedy.otal.kchol.shy.olkeeeary
<f86v5.31,+P0>    tol.kaiin.ytchdy.chol.ytedy.ytain.qodaiin.ytody.ykeshy.ar
<f86v5.32,+P0>    dshey.ytchy.dy.qotal.shdy.or.aiin.chody.chey.ol.teody.aiin
<f86v5.33,+P0>    qokeey.ol,kaiin.ol.kain.olkeedy.qopcheey.oty.daiin.otam
<f86v5.34,+P0>    oteey.ol.tey.choaiin.ysheedy.ychedy.ytaiin.otam.aiin
<f86v5.35,+P0>    ychey.or.aiin.ytair.ytaim.otal.shod.qokchy.qoody.s,aim
<f86v5.36,+P0>    shody.qoty.chody.ytody.olkey.otoloty.oltal.oky.dam
<f86v5.37,+P0>    dchol.chedy.qotain.otaiin.ol.cheody.olkeeody.oreeeg
<f86v5.38,+P0>    sol.odaiin.ykeeshy.ytchey.lchody.ykar.shey.ytaiin
<f86v5.39,+Pr>    yteody.chedy.qoteey.octhy.dy<$>
#
#
<f86v3>    <! $Q=N $P=Q $F=z $B=1 $I=C $L=B $H=2 $C=3>
# page 173,174
# cosmological
# Currier's language  B, hand  3
# Normal paragraph in centre.
# Additionally, four blocks counted clockwise (N, S, E, W)
# Has a circle divided in 3 and some extraneous writing
# Newbold plate VII, calls it f86v
# SciAm
# Brumbaugh p54, calls it f85r
# "coition''
# gathering mark  14
#
<f86v3.1,@Pb>     <!N><%>tchedy.qokeedy.qoedy.qopchy.raiin.olpchey.qokaiin
<f86v3.2,+Pb>     <!N>rain.ychedy.qoeeey.otair.cheody.ytain.q[y:o],kaiin
<f86v3.3,+Pb>     <!N>taiin.ytaiin.ytaiin.ytaiin.or.ar.yta[s:r].am
<f86v3.4,+Pb>     <!N>ykaiin.qoeedy.q[a:o]r.aiin.yteeey.ar.aiin.ar.am
<f86v3.5,+Pb>     <!N>y{ch'}eey.qotaiin.chdy.yp{ch'}eor.ytain.otain.ytam
<f86v3.6,+Pb>     <!N>daiinls,aiin.chcthy.ykaiin.ykaiin.chdar.ar,aiin
<f86v3.7,+Pb>     <!N>sain.ytaiin.ytapy.odeeey.dal.dair.ytam
<f86v3.8,+Pb>     <!N>sor,aiin.otey.otair<$>
#
<f86v3.9,@Pb>     <!W><%>tchol.olkey.cfhy,aiin.opchedy.okchedy.or,acheody.shol.shedy.yteey.daiin.dady
<f86v3.10,+Pb>    <!W>ychey.olkeeey.qotchedy.qokeey.qotchedar.sheedy.qokaiin.qokedy.ykaiin.qotaiior.am
<f86v3.11,+Pb>    <!W>tcheod.oteey.yteeody.chdy.chedos.shedy.cheos.[ol:?]s.aiir.sheey.ytee{ch'}eey.oteeodam
<f86v3.12,+Pb>    <!W>yteedy.ykeey.daim.choaiin.checkhy.{c'y}keeeochy.tcheey.otodaiin.opaiin.otchey.otam
<f86v3.13,+Pb>    <!W>osheey.orsheey.tcheody.qokain.qodaiin.olkar.chedaiin.y.chedy.qokady.cholkain
<f86v3.14,+Pb>    <!W>ar.aiin.shodain.shor.chalkar.shekshol.okchor<$>
#
<f86v3.15,@P0>    <%>tshd{ch'}ey.dalkshdy.shocfhy.saiin.or.airody<->chedaly
<f86v3.16,+P0>    dcheody.skeeody.qokshey.cheodain.ykched<->sar,aldy
<f86v3.17,+P0>    dsheody.qokchey.dal.or.odaiin.sar<$>
#
<f86v3.18,+P0>    <%>pchedaiin.dchedy.qokchdy.qopchol.shol<->sheody.solkam
<f86v3.19,+P0>    dchey.otain.olkechy.qokam.chol.kchdy.chol.tchdy.dar,aiindy
<f86v3.20,+P0>    lshodair.ykcho.dar.chody.ykeeody.qochey.chckhey.lkar,ary
<f86v3.21,+P0>    dshedy.kshey.tchdy.shdy.ralkchedy.ytchol.qoty.okshy.tam
<f86v3.22,+P0>    ytchdy.dar.sholor.alor<$>
#
<f86v3.23,@Pb>    <!E><%>tshedal.ypchey.shdy.qopcheeody.opchdy.olfchey.ypchey.qotaiin
<f86v3.24,+Pb>    <!E>dshedy.qokeey.qotee[?:y].shedy.qokaiin.chdy.otar.otaiin.ykaiin
<f86v3.25,+Pb>    <!E>qodaiin.y,ochedy.qotchey.qoky.daiin.chdy.oteedy.qoty.daiin.am
<f86v3.26,+Pb>    <!E>shor.yteey.oteedy.shedaiin.sheey.otaiin.ytaiin.otodar.aiin
<f86v3.27,+Pb>    <!E>teeos.aiin.yteey.qoteey.otchey.qoteeody.cheeor.cheedaiin
<f86v3.28,+Pb>    <!E>ycheeody.daii[s:r].oteey.qoedy.oteey.olteey<$>
#
<f86v3.29,@Pb>    <!S><%>toeeedchy.okchey.qokchedy.shedy.ytcheodar
<f86v3.30,+Pb>    <!S>ytchey.yteey.chdal.or.cheey.daiin.cheokaii[@175;:m]
<f86v3.31,+Pb>    <!S>tchedy.chy.tchey.otchedy.qokal.oeedy.lkam
<f86v3.32,+Pb>    <!S>oees.aiiin.yteeedy.chedy.qotaiin.cheody
<f86v3.33,+Pb>    <!S>ytchey.otaiin.kshd.qotar.chear.or,am
<f86v3.34,+Pb>    <!S>yteeo,dy.chedy.qokal.yteey.qokar.am
<f86v3.35,+Pb>    <!S>dcheey.teeody.oty.otchedy.daiiraii[@175;:m]
<f86v3.36,+Pb>    <!S>ykeeedy.qoteey.qodaiin.okeeey<$>
#
#
<f87r>     <! $Q=O $P=A $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 175
# herbal
# Currier's language A, hand 4
#
<f87r.1,@P0>      <%>poalshsal.shocphor.ypcho.cpheo.saiin.oteodal.saiin
<f87r.2,+P0>      dcheeckhos.chety.cthodal.yteodam.cphecthy.syty
<f87r.3,+P0>      tchor.oteedy.ykeey.{cthh}ody.keos.sheekchey.saiidy
<f87r.4,+P0>      soraiin.qockhos.cheodor.ckheokey.chcthody.s.odar
<f87r.5,+P0>      daiin.ctheey.ckheckhy.cthody.chor.s,al.dar.chor
<f87r.6,+P0>      tos.she.keodaiin.pcheos.sheo.so.shkeody.soraiin
<f87r.7,+P0>      y,teeodal.cho.keeody.shy.ko[o:l]<!corr?>,sols.chekol
<f87r.8,+P0>      solsheor.ysaiin.chor.cheory.kchody
<f87r.9,+P0>      sor.shocthey.oteody.dchol.saraiin
<f87r.10,+P0>     sho.cthos.cheodal.ctheody.qoty<$>
#
<f87r.11,+P0>     <%>psheodshy.dal.shee.saldal.shol.aldy
<f87r.12,+P0>     ysheee[r:s].chetchy.teodar.otcheol.tockhy
<f87r.13,+P0>     keor.ckheey.shody.qoeeeety.s,chody.daiin
<f87r.14,+P0>     daiin.shol.cthey.okeol.cheor.okeeo,daiim
<f87r.15,+P0>     shos.cheol.cheos.ckhey.saiin.q'ockheo,ldaiin
<f87r.16,+P0>     yteeo[r:s].cheol.dcheeol<$>
#
#
<f87v>     <! $Q=O $P=B $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 180
# herbal
# Currier's language A, hand 4
# Petersen has omitted the right-hand part of paragraph 2
#
<f87v.1,@P0>      <%>@180;cheey.daiin.cpheodar.shody.dcheody.todor.oeeepchody<->oldar
<f87v.2,+P0>      schey.ctheey.qocthsy.s<->dcheoky.s,cth
<f87v.3,+P0>      y,cheockhy.okey.cthy<->yteeor.{ct}os
<f87v.4,+P0>      dcheecthey.cthosy<->ykeeor.oky
<f87v.5,+P0>      ycheey.keeo.salckhy<->eoiin.scheom
<f87v.6,+P0>      dcheos.shey.solchiyd<->oteos.cthey
<f87v.7,+P0>      qotechoep.cheos.cthey<->qokeod.qokeog
<f87v.8,+P0>      shoeey.cthey.qo.cthodol<->yteodaiin.sheol
<f87v.9,+P0>      techol.qoscheody.otol<$>
#
<f87v.10,+P0>     <%>opcheey.{cthh}y.cpheckhy<->cheo,r,chepcheol
<f87v.11,+P0>     kchor.ol.cheeol.qok,odal<->lseeey.keodam
<f87v.12,+P0>     ytcheoq[o:y].chos.ckheos.cheoy<->s,cheol.sal.dain
<f87v.13,+P0>     ksheol.qoar.cfhs.ykaiin<->saral.aiim.am
<f87v.14,+P0>     san.ainy.keol,dair.old<->ain.atolg
<f87v.15,+P0>     yksho.qos<->arolor.or<->al.daraiing
<f87v.16,+P0>     saiin.olcthr<!through plant><$>
#
#
<f88r>     <! $Q=O $P=C $F=b $B=2 $I=P $L=A $H=1 $C=4>
# page 181
# pharmaceutical
# Washington Post, 5 Aug 62 (Sunday)
# Currier's  language A, hand 4
# 3 rows of labelled roots, with paragraphs under each...
#
# top row of plants
<f88r.1,@Lc>      otorchety
<f88r.2,@Lf>      osal
<f88r.3,@Lf>      orald
<f88r.4,@Lf>      oldar
<f88r.5,@Lf>      otoky
<f88r.6,@Lf>      otaly
#
<f88r.7,@P0>      <%>dorsheoy.ctheol.qockhey.dory.sheor.sholfchor.dal.chcthol
<f88r.8,+P0>      [r:s]al,sheom.keol,chear.shekor.qokor.daiin.sar.s,aiin.oky.sam
<f88r.9,+P0>      oain.or.om.otam.okeom.cheeor.qokeody.dar.or.om.cheody
<f88r.10,+P0>     qokeol.cheol.saiin.cheos.cheol.doleeey.or.cheom.cheo[j:m]am
<f88r.11,+P0>     yokeody.cheom.qoor.cheeb.ykeor.shy.sam<$>
#
# middle row of plants
<f88r.12,@Lc>     otaldy
<f88r.13,@Lf>     oram
<f88r.14,@Lf>     dary
<f88r.15,@Lf>     okol
<f88r.16,@Lf>     sorory
<f88r.17,@Lf>     otyda
#
<f88r.18,@P0>     <%>koa{iphh}y.cphol.orchor.pcheoly.otchol.oldy.salsaly
<f88r.19,+P0>     dchey.chokol.daiin.qoekol.qoekol.qockhol.okol.cheol
<f88r.20,+P0>     dsheol.qokeey.s.chy.s,aiin.chor.oteor.aiin.chosals
<f88r.21,+P0>     teol.chor.olsheody.qokeol.sho{ikh}y.ol.sheeol.sheoldg
<f88r.22,+P0>     ychey.okaiin.chol.cheor.ol.chorcholsal<$>
#
# bottom row of plants
<f88r.23,@Lc>     ofyskydal
<f88r.24,@Lf>     otor,am
<f88r.25,@Lf>     ofaldo
#
<f88r.26,@P0>     <%>poeear.sheoky.olkeey.cthol.poldy.s<->okoldy
<f88r.27,+P0>     qokol.chol.qokol.qokol.chol.cheey.or.aiin.oldal
<f88r.28,+P0>     ykar.cheol.chol.chey.ckhey.s,or.shear.ar,alsy
<f88r.29,+P0>     kor,chey.qokol.cheol.chody.qokol.kchor.chol,dal
<f88r.30,+P0>     ykeeey.cheor.cheotey.cheol.qokeor.chetchy.ofal
<f88r.31,+P0>     dar.chear.chol.dol.qoekeor.cheom<$>
#
#
<f88v>     <! $Q=O $P=D $F=b $B=2 $I=P $L=A $H=1 $C=4>
# page 182
# pharmaceutical
# Currier's language A, hand 4
# L This is another recipes page. Three rows of recipes with two paras between them
#
<f88v.1,@Lc>      okalyd
<f88v.2,@Lf>      cheocthy
<f88v.3,@Lf>      cpheor
<f88v.4,@Lf>      otar.arody
<f88v.5,@Lf>      otokol
#
<f88v.6,@P0>      <%>teodal.lkeo,cheor.roshckhy.sorshy<->aiin.cheokal.saldaiin
<f88v.7,+P0>      dshor.shor.qokeody.qokeo,lchey.chkeor.qokeey.daiin.qokeom
<f88v.8,+P0>      qoaiin.cheoy.olcheody.qoekeol.cho.chckhy.qoeey.key.cheokam
<f88v.9,+P0>      choeey.keeod,y.s,aiin.chody.okearcheol.archeey.sairal
<f88v.10,+P0>     dar.cheorol.chekol,daraly<$>
#
<f88v.11,@Lc>     otoram
<f88v.12,@Lf>     otor[a:y]
<f88v.13,@Lf>     cheosdy
<f88v.14,@Lf>     okaiin
#
<f88v.15,@P0>     <%>kosholdy.qotody.opykey.oldaiin.qoteody.yfolaiin.oraiin
<f88v.16,+P0>     ysheod.sheo.sheody.qokeody.qoky.chees.cheody.qokeody.dal
<f88v.17,+P0>     qokeey.qokeody.chor.oteody.qockhol.okol.cheedy.qokody
<f88v.18,+P0>     ykeeor.chockhy.otol.cheeol.cheody.qotody.soteol.ch[o:e]tam
<f88v.19,+P0>     odaiin.sheo,ol.qokeey.olaiin.cheody.chocthey.oteody,dy
<f88v.20,+P0>     [s:]qokeodaiin<!corr?>.cheody.oteol.cheockhy.chody<$>
#
<f88v.21,+P0>     <%>toair{ch'}y.oteeody.cpheody.ykchey.dam.cheor.chaly,korain
<f88v.22,+P0>     dairodain.ykeodain.dain.shedy.qoteo.lchdy.qokeo,r,ain
<f88v.23,+P0>     tol,keeodaiin.qoky.sheol.daiin.chees.aiin.chokar.daim[d:g]
<f88v.24,+P0>     daiin.sheor.sheedy.daiin.sho{ikh}y.qokeody.do{ikh}y.dair
<f88v.25,+P0>     ykeey.sheor.tos.checkhy.dain.cheos.cheockhy.saldy
<f88v.26,+P0>     saiin.choky.cheor.shy<$>
#
<f88v.27,@Lc>     daramdal
<f88v.28,@Lf>     otydary
<f88v.29,@Lf>     otdordy
<f88v.30,@Lf>     dararda[?:]
#
#
<f89r1>    <! $Q=O $P=F $F=y $B=2 $I=P $L=A $H=1>
# page 183
# pharmaceutical
# Currier's  language A
#
<f89r1.1,@Lc>     okchshy
<f89r1.2,@Lf>     qkol
<f89r1.3,@Lf>     oldam
<f89r1.4,@Lf>     otoldy
<f89r1.5,@Lf>     ararchodaiin
#
<f89r1.6,@P0>     <%>qoar,shar.qopcholy.qokod.chepy,dar.sheey.okor,sheeos.oldain
<f89r1.7,+P0>     dshody.qocthy.chockhy.dal.chedy.qokeody.daldaiin.chodaiin.dal
<f89r1.8,+P0>     qokeol.chol.qodaiin.chol.cheody.qokechy.daiin.ctheody.dam
<f89r1.9,+P0>     yshor.s<->oiiin.daiin.qokeey.daiin.ckhol.qokain.cheamy
<f89r1.10,+P0>    tdain.s<->chol.cheoky.cheody.qokar.dal.chor.{ckhh}y.daiin<$>
#
<f89r1.11,@Lc>    ykyd
<f89r1.12,@Lf>    chol,ches
<f89r1.13,@Lf>    otorain
<f89r1.14,@Lf>    okaiin,dan
#
<f89r1.15,@P0>    <%>tcheol.qoeair.sheol.qocphey.saiin.cheocphey.dal,darolg
<f89r1.16,+P0>    om,sheey.qokey,l.daiin.dalchom.ch{ckhhh}y.chol.cheos.aiin.dy
<f89r1.17,+P0>    qeaiin.cheyl.seey.qotey.qokeeol.daiin.{ykh}edy.daiin.dam
<f89r1.18,+P0>    dals,al.dal.cheody.dainaldy.al,daldal<$>
#
<f89r1.19,+P0>    <%>pshol.sheo.qoa{ith}y.cheocphy.s,sheyr.qokair,ydam.daly
<f89r1.20,+P0>    daim.cheom.qoa{ith}y.air.cheody.ldain.dal.chom.chtaii@197;
<f89r1.21,+P0>    taiin.dam.shoety.dal.qokchy.ykchdy.otcham.ol.sshr,aiin
<f89r1.22,+P0>    ycheeo,r.sheol.qockhedy.yty.sheody.qotol.chead,chey.dal
<f89r1.23,+P0>    dain.oteos.cheody.cheodain.daiin.chodaiin<$>
#
<f89r1.24,@Lc>    ykocfhy
<f89r1.25,@Lf>    saldam
<f89r1.26,@Lf>    [s:r]ydarary
<f89r1.27,@Lf>    yd{cpo}dy
#
#
<f89r2>    <! $Q=O $P=G $F=y $B=2 $I=P $L=A $H=1>
# page 184
# pharmaceutical
# Currier's language A
# this is a page-and-a-half (one fold over which the text continues).
# It has 4 rows of small, complete plants and 3 paras
#
<f89r2.1,@Lc>     odory
<f89r2.2,@Lf>     doly
<f89r2.3,@Lf>     opchosam
<f89r2.4,@Lf>     saloiinsheol
<f89r2.5,@Lf>     opcheor
#
<f89r2.6,@P0>     <%>qokcheody.cheodal.dair.cholkeedy.qokedy.cheal.cheo.dal.qoaii[s:r].shey.cpheeedol.deey.qockhey.chaldy.daim
<f89r2.7,+P0>     chos,aiin.cheodal.daiin.chy.chedain.dolchsyckheol.daiin.chody.cheedy.tchodol.chor.choldy.chos.dol.okcheeg
<f89r2.8,+P0>     tol.daiin.daiin.daiinody.qokeey.cheoldy.qody.cheor.sain.daiin.oky.cheody.cheoky<$>
#
<f89r2.9,@Lc>     otold[:y]
<f89r2.10,@Lf>    okol.shol.dy
<f89r2.11,@Lf>    opchoroiin
#
<f89r2.12,@P0>    <%>porachol.[y:q]ody.qoteol.oldaiin.otol.sheor.shor.oldaiin.otchol.cheol.<!gap>otolpchy.dar,cho.lkeopol.oeeor.or
<f89r2.13,+P0>    daiin.olkey.okeol.okey.<!tear>okeeol.qoor.ol.chor.cheky.chol.daiin.chol.cheol.koldam.olcheol.dol,cheol
<f89r2.14,+P0>    tos.ol.chor.ydaiin.chey.s.oiiin.chckhy.qokeol.okey.okeey.keey.{ca}eky.qokol.okeey.dal.cheeody.oeckhy
<f89r2.15,+P0>    ycheo,keeo,ckho.saiin.okeo.daiin.ockhy.s,ockhey.saiin.chchky<$>
#
<f89r2.16,@Lc>    korainy
<f89r2.17,@Lf>    sodar
<f89r2.18,@Lf>    cheys
<f89r2.19,@Lf>    cheody
<f89r2.20,@Lf>    oporain
<f89r2.21,@Lf>    okshdchos
#
# the following para may or may not be split.
<f89r2.22,@P0>    <%>kolches.sheol.qokeoefy.sheey.opcheor.opcheol.shody.sholdy.<!gap>qokal.chey.oldy.sheodal.ytoldy
<f89r2.23,+P0>    daiin.cheok,o,keol,daiin.dal.dair.qokeey.okeol.daiin.ykeody.<!gap>okeeey.as.cheey.okeol.cheo.cheky
<f89r2.24,+P0>    yokeeol.cheol.qokeey.qokeol.chey.cheokor.okeey,ky.daiin.<!gap>qokeol,cheey.qokeey.saiin.oteos
<f89r2.25,+P0>    daiin.dal.sheol.s.aiin.qocheey.daiiin.qokeeyl.qokeody.chol,cheol.<!gap>ykeo.qo.qol.cheo.loiiin.doigom
<f89r2.26,+P0>    scheor.sy.sorcheey.dol.cheor.cheey.keey.qokeey.daiin.ycheary.<!gap>okeey.keeokechy.cthey.daiin.dy
<f89r2.27,+P0>    qokol.cheor.okoiin.okeoy.qoeey.cheor.cheey.qokeol.cheal.s.aiin.<!gap and vertical jump>ocheol.soiiin.dair.chey.daiin
<f89r2.28,+P0>    o,r,ain.ar.ain.ol,daiin.qoaiin.ol.chkaiin.daiin.okar.dair,y?dair<$>
#
<f89r2.29,@Lc>    okain
<f89r2.30,+Lc>    yorain
<f89r2.31,@Lf>    ofakal
<f89r2.32,@Lf>    otalsy<!faint>
<f89r2.33,@Lf>    ytarem
<f89r2.34,@Lf>    otolarol
#
#
<f89v2>    <! $Q=O $P=I $F=y $B=2 $I=P $L=A $H=1>
# page 185
# pharmaceutical
# Currier's language A
# This is a page-and-a-half (one fold over which the text continues).
# It has 3 rows of small, complete plants and 3 paras of text
#
<f89v2.1,@Lc>     choeesy
<f89v2.2,@Lf>     okam
<f89v2.3,@Lf>     darcheor
<f89v2.4,@Lf>     chokaro
<f89v2.5,@Lf>     sheol
<f89v2.6,@Lf>     chokam
#
<f89v2.7,@P0>     <%>kosar.sheol.s,aiin.koiin.chtodaiin.pdiin.choty.qofoiin.dy.qopdal.doiir.ofaiin.ol,cfheol,dam
<f89v2.8,+P0>     dain.ykodaiir.okor.chear.otees.eeckhy.s.aiin.ckhey.otaiin.okar.dain.okol.ol.chor.dar
<f89v2.9,+P0>     ychey.okeey.qoeol.daiin.chor.chos.cheos.qol,e,eeey.dal.chody.cheor.chey.qoaiin.chody
<f89v2.10,+P0>    dair.or.cheol.chom.qol.cheo.lcho.l.or.cheo,daiin.chkam<$>
#
<f89v2.11,@Lc>    otory
<f89v2.12,@Lf>    otair.chody
<f89v2.13,@Lf>    dykaran
<f89v2.14,@Lf>    opcheedey
#
<f89v2.15,@P0>    <%>sor.oairar.sheety.chodor.kory.oeear.eais.sheotain.ytodaiin
<f89v2.16,+P0>    o,cthos.okaiir.okeos.dar.s.siin.ykeody.dar.okal.dal.dosal.dar.am
<f89v2.17,+P0>    y,{ch'}eo.qokeeol.chey.sair.dam.chy,for.opodaiin.dam.sa[s:r]y.qodam.yteos.aiin
<f89v2.18,+P0>    yokor.chor.cthy.daiin.chos.chey.dar.aiin,choeeer.okar.chcthy.darai[?:l]s<$>
#
<f89v2.19,+P0>    <%>toar.qokeeody.doef.shey.dair.olsheos.psheoepoain.daiin.qekor.okeor.otol,sheey.daldaiin
<f89v2.20,+P0>    dol.dair.chey.okaiin.shy.daiin.odor.sheos.aiin.daikeody.qokorar.sheody.qoko.ltcheody.otal
<f89v2.21,+P0>    dar.qockhy.qokal.okeoy.chockh[:y].daiin.odaiin.ykeody.okols,sheey.keeody.daiin.qokos.okeom
<f89v2.22,+P0>    ockhody.daiin.ykam.s.chty,chy.cthey.dair,air.chool.loy.dair.cheo,daiin<$>
#
# Petersen loci of next labels in curly brackets
<f89v2.23,@Lc>    <!58a>opaloiiry
<f89v2.24,@Lf>    <!58b>otaram
<f89v2.25,@Lf>    <!59a>chtchy
<f89v2.27,@Lf>    <!60>sada?
<f89v2.28,@Lf>    <!61>daseky
#
#
<f89v1>    <! $Q=O $P=J $F=y $B=2 $I=P $L=A $H=1>
# page 186
# pharmaceutical
# Currier's language A
# two rows of plants, at top and bottom of page. 2 paras in between
#
<f89v1.1,@Lc>     okoraldy
<f89v1.2,@Lf>     oto{ikh}y
<f89v1.3,@Lf>     otchar
<f89v1.4,@Lf>     darshody
#
<f89v1.5,@P0>     <%>koldal.sfal.cfhey.ofcheol.opolsy.daiin.qopol.<!tear>oldaiin.octhody
<f89v1.6,+P0>     dor.sheey.qokol.cheol.cthody.qockhy.dain.yteey.otar.cthol
<f89v1.7,+P0>     qokey.daiin.cheey.ctho,dy.qoor.shear.s,ol.chor.chearory
<f89v1.8,+P0>     shockhey.orarol.cheoky.qoy,chodair.choky.daiin.otarokar
<f89v1.9,+P0>     to{chh}o.cthor.okol.chekaiin.os.aiin.ol.cheokchey.qokoiiin.du
<f89v1.10,+P0>    tor.sheor.cheeor.cthey.qokol.daiin.chekal.dals.chear.qotam
<f89v1.11,+P0>    osheokaiin.s,ain.ol.shodain.qokar.ain.chekal.daiin.dar
<f89v1.12,+P0>    qokar.odaiin<$>
#
<f89v1.13,+P0>    <%>tosheo.fcheody.shekey.or,shos.oiir.cphey.qokeody.cheody.daldy
<f89v1.14,+P0>    ykeey.ykeey.odal.shoky.okol.chody.okoaiin.dal,chdy.daldaldy
<f89v1.15,+P0>    dcheo{cy}.daiin.cthol.daiin.daldy.okeor.ytey.keor.cheyty.ochy
<f89v1.16,+P0>    qokaiin.ykchol.qockhy.okaldy.okal.dal.chodar.okaiin.dalg
<f89v1.17,+P0>    sal.shol.ykol.daram.sholckhy.dolchey.dalshdy.okeol.dalchy
<f89v1.18,+P0>    qokol.sheol.qokol.dal.chol,dam.qoeey.saiin.ols.chokaiin
<f89v1.19,+P0>    sar.a.da[iin:?].ckhy.qotchy.okol.ycheo.cthody.okol.olkaycthy
<f89v1.20,+P0>    sol,chey.okchol.sair.daiin.okal,choldy<$>
#
<f89v1.21,@Lc>    koeeorain
<f89v1.22,@Lf>    otorshos
<f89v1.23,@Lf>    opol,olaiin
<f89v1.24,@Lf>    opaldaiin
#
#
<f90r1>    <! $Q=O $P=L $F=z $B=1 $I=H $L=A $H=1>
# page 187
# herbal
# Currier's language A
#
<f90r1.1,@P0>     <%>poleeol.qokeol.qokchod.choly.ctho[g:m]
<f90r1.2,+P0>     yshol.tor.sheor.qotchor.qoky.darala
<f90r1.3,+P0>     dair.shkeea.s.sary.okar.ykorshy.lkaldy
<f90r1.4,+P0>     talchor.chodaiin.chocfhor.qokchor.chockhy<->okchod.qofchol
<f90r1.5,+P0>     ytor.ckhy.lpychol.sho.ol.okachey.[r:s].sheom.kchol.dchy.dasady
<f90r1.6,+P0>     tol.otchol.shorydar.qokeos.okeoschso.chol,ytod.qokeos.dolshy
<f90r1.7,+P0>     dar.chos.qocthy.qokcha.shko.qokol.oteey.chofy.ykeody.qokod
<f90r1.8,+P0>     kor.sheol.qodar.oko.ykeey.qokeey.qodar.qokeed.s.choky
<f90r1.9,+Pr>     ykodar.qoekchy.shokol.okam<$>
#
#
<f90r2>    <! $Q=O $P=M $F=z $B=1 $I=H $L=A $H=1>
# page 188
# herbal
# Currier's language A
#
<f90r2.1,@P0>     <%>toealchs.shakol.sheo.qoekeey<->soeeol.qoteody
<f90r2.2,+P0>     saiin.ckheo.saiin.qockhey.s.ykeeody<->s,cheey.chos.ckhs
<f90r2.3,+P0>     dsheeos.qokeod.qokeo.chol.ol.okal<->saiin.ctheo,s,ar
<f90r2.4,+P0>     al.s.oin.cheo.ro.sokeey.qokeeas<->al.aral.oy[r:s]
<f90r2.5,+P0>     ychor.ckhor.qoeeor.okaiin.dom<->olcheo.rodaiin
<f90r2.6,+P0>     daiin.qokor.okoiin.daiin<$>
#
#
<f90v2>    <! $Q=O $P=O $F=z $B=1 $I=H $L=A $H=1>
# page 189
# herbal
# Currier's language A
# Plant ID: Xerantrium? Leaves of Osmuda regalis
# Same plant as f100r[1,3] ? (Stolfi)
#
<f90v2.1,@P0>     <%>{c@181;h}da{i@133;h}y.qocfhey.opolraiin.ofchedal.s?<->shese.shodaiin.shea[s:r]
<f90v2.2,+P0>     podchey.ctheod.{ikh}eeos.cheey.ykeey.s.o[is:?]<->qokchas.s,oin.sam
<f90v2.3,+P0>     saiin.sheom.sheey.keeos.ol.cheeor.chy<->shy.tchody.okeeo[m:g]
<f90v2.4,+P0>     tchos.oteey.saiin.okeeey<$>
#
<f90v2.5,+P0>     <%>tcheody.cpheal.qoar.cheol.chos,olols<->dshcheal.sheol.qodar
<f90v2.6,+P0>     sal.sheol.shey.qokeey.qokeol.cheody.s<->ykeeol,dar,chody.y
<f90v2.7,+P0>     shey.s.shee[y:a]l.sheol.sheody.tol.sheo{cty}<->oteey.chodar.chog
<f90v2.8,+P0>     teeas.qkeody.qokchy.oteeol.daiin<$>
#
#
<f90v1>    <! $Q=O $P=P $F=z $B=1 $I=H $L=A $H=1>
# page 190
# herbal
# Currier's language A
# Same plant as f100r[1,3] ? (Stolfi)
# gathering  mark 15
#
<f90v1.1,@P0>     <%>pcheor.chodar.oleees.chepy.shol<->shckheo<->otol.shey<->cheo,r.cheokeey
<f90v1.2,+P0>     tshor.olsheod.qodaiin.qokeor.sy<->oraiin<->ykeeol<->octheody.{cthhh}y
<f90v1.3,+P0>     daiin.shody.cfheos.qockhy.chol,ol<->sals<->sol<->yteey.or.cheey,tey
<f90v1.4,+P0>     kos.sheor.chockhor.qekeody.cheody<->sy<->s<->olcheey.{cthh}y.qoky
<f90v1.5,+P0>     dcheey.keey.keeey.cthey.yty<->okeeody<->sy<->olcheey.sh.qokeys
<f90v1.6,+P0>     shctheo,ror,sheol,ol.kaiin<$>
#
<f90v1.7,+P0>     <%>ksheodal.sheody.qocheot[o:y]<->shokol.qokeshs<->yteody.poda{i@182;h}ey
<f90v1.8,+P0>     daiin.okeeey.cheo.qotecheor.cthodaim.s<->cheol.chor.okeam
<f90v1.9,+P0>     sheor.ol.qokeeoky.okeeol.okeeodaiin.ytol<->sor.a[s:r]iin.aiin
<f90v1.10,+P0>    ykeeor.cheos.q{kh}ey.cheos.oteol.okechod<->oeey.keeos.aiiin
<f90v1.11,+P0>    deeocthey.keeeol.sheol.{c't}sheol.daiin<$>
#
#
# folios  91-92 missing
#
#
<f93r>     <! $Q=Q $P=A $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 191
# herbal
# Brumbaugh p80; O'Neill's "American Sunflower"
# Currier's language A, hand 4
#
<f93r.1,@P0>      <%>kodshol.otolsheeos.octhodaly.opalepam.oepchksheey.qotodain.s.oar
<f93r.2,+P0>      ycham.s.chol.chotom.cthodar.sheo.s.oteodal.s<->ofchoshy.cthoshol
<f93r.3,+P0>      dsho.dal.dalody.ytchchy.dam.chody.dal,ol<->schodchy.qotchd
<f93r.4,+P0>      sol.shotol.qokchodal.shody.chotol,s<->otol.ytchdg
<f93r.5,+P0>      ol.chody.cfhol.dol.qokol.otodar<->chodain
<f93r.6,+P0>      tar,otor.s.cho.s.chol.sheoees
<f93r.7,+P0>      shor.shol.ody.cheodaiin.s
<f93r.8,+P0>      lor,sheeody.chodaiin.s.odar
<f93r.9,+P0>      shodam.okcheody.cthoctho'l
<f93r.10,+P0>     ychos.chey.keol.cheol.ckhody
<f93r.11,+P0>     okeol.oteol.s,odam.sheo,al.sal
<f93r.12,+P0>     qokor.shey.okcheor.sheodom
<f93r.13,+P0>     shodaiin.qotchy.kchol,r
<f93r.14,+P0>     ychey.ckhos.okcheod.chr
<f93r.15,+P0>     ochol.shodal.dol.cheodam
<f93r.16,+P0>     choshy.qokor.chckhs
<f93r.17,+P0>     tcheo.l.cholchecthody
<f93r.18,+P0>     olkees.shodaiin.shody
<f93r.19,+P0>     tchor.shol.r.sheoky
<f93r.20,+P0>     ychockhy.cthol.osos
<f93r.21,+P0>     dol.shol.daiin.shcthy
<f93r.22,+P0>     kchor.cthy.chakal.daiin
<f93r.23,+P0>     oain.okor.shody.teols
<f93r.24,+P0>     ychocthy.chotey.teey,s
<f93r.25,+P0>     ysaiin.chotar.shody
<f93r.26,+P0>     ocheodaiin.tchos.sor
<f93r.27,+P0>     qokor.cheo.los.ckheody
<f93r.28,+P0>     ychor.odol.chodaiin.s
<f93r.29,+P0>     dain.{ck}cho.ctho.ctho[s:e]g
<f93r.30,+P0>     shodaiin.qokcho.cthol
<f93r.31,+P0>     ol.chol.cthol.olchod
<f93r.32,+P0>     dol.chokal.schos<$>
#
#
<f93v>     <! $Q=Q $P=B $F=a $B=1 $I=H $L=A $H=1 $C=4>
# page 192
# herbal
# Currier's language A, hand 4
#
<f93v.1,@P0>      <%>possheody.qoteeo.qoshocphy.opchody.opor<->opchy<->otchdal.or.shodaiin
<f93v.2,+P0>      yteeody.qotody.qotchol.qocthody.ytey<->oky<->daiin<->dar.ctho[g:m]
<f93v.3,+P0>      dchos.chody.qockhol.oky.cheodaiin.oty<->daiin<->otal<->dair.okol
<f93v.4,+P0>      sol.shol.shdchy.qokchol.qokchody.chol<->chol<->{cty}<->ykchy.dar
<f93v.5,+P0>      tshoky.cthody.qotchol.ckhol.dchog.s<->olo.oteo[?:s].chodaiindy
<f93v.6,+P0>      ytch[?:o]l<!corr?>.ckhol.qochocthy.ctho.chkeey.cthody.s<->dar.she[y:q]okam
<f93v.7,+P0>      oees.ckheody.qkcheey.koldy.tchodaiin.ctheos<->shodain.qokeeam
<f93v.8,+P0>      dcho.chody.teol.sheol.cheeoldair.okchey.cthey<->dsheog.okeey.dama
<f93v.9,+P0>      odeeeodl.cheodar.oksho.chody.okchey.cthol.oly<->ytchol<->sar<->dar
<f93v.10,+P0>     ychol.chs.ckhy.s,cheeol<$>
#
#
<f94r>     <! $Q=Q $P=C $F=b $B=2 $I=H $L=B $H=3 $C=5>
# page 193
# herbal
# Currier's language B, hand 5
# Plant ID: Botriculum (Lunaria? Mondform?}
#
<f94r.1,@P0>      <%>tchedy.opaiir.chedaiin.dsheedy.qopchedal.keodaiin.otalaiin.oar
<f94r.2,+P0>      dor.cheody.okaiin.odor.okal.okair.oky.daiir.qotar.okar.olaiin
<f94r.3,+P0>      todal.cholky.qokal.shdy.qoky.otody.qokolchey.qokair.opary
<f94r.4,+P0>      shor.olkeedy.ol,kchdy.cheedy.kalchdy.chedaiin.or.chol,kar,am
<f94r.5,+P0>      daiin.chekar.olkaiin.olkeody.ykaiin.otain.dar.okeed[y:o].ykaro
<f94r.6,+P0>      saiin.choky.qotchdy.otaly.chedy.dal.dy.chckhaiin.chk.qof
<f94r.7,+P0>      pchedar.oraiin.cheor.kas.or.als<->o,xo{ckhh}y.olkain.am
<f94r.8,+P0>      yty.qokaiin.ykal.chdy.qoky<->osain.chykaidy.dam
<f94r.9,+Pc>      otar,chdy.dytchdy<$>
#
#
<f94v>     <! $Q=Q $P=D $F=b $B=2 $I=H $L=B $H=3 $C=5>
# page 194
# herbal
# Currier's language B, hand 5
#
<f94v.1,@P0>      <%>tshedy.chedar.char.qokchedy.okal.dar<->opchackhy.oteedan
<f94v.2,+P0>      ol,teedy.oteey.qekeey.oteey.teedal<->ykeedy.qotarain
<f94v.3,+P0>      yshedy.chdaiin.otedy.sdal,tamdy<->chdy.qokeey.tam
<f94v.4,+P0>      dchdy.otar.otchy,kedy.qokchdy.ol<->okchy<$>
#
<f94v.5,+P0>      <%>tedain.chedy.qokshd.okchdy.qokeal<->chorchor.tchor,am
<f94v.6,+P0>      ycheeo.lkeol.otor.opchdy.qotar.aral<->otor.otchy.tody.oty
<f94v.7,+P0>      toky.shey.qokaiin<$>
#
<f94v.8,+P0>      <%>pchedaiin.sheocthy.daiin.cphedy.fchd<->otchy.qotchy.par,ar
<f94v.9,+P0>      ytar.okedy.okeedy.qokshey.otaiin,y<->ypchdair.ol.s.aiin.oly
<f94v.10,+P0>     ol,air.cheey.okchaiin.shy.tararain<->otody.qodar.oteey.dar
<f94v.11,+P0>     todaiin.sh{cthh}y.qokar.chetaiin.chdy<->ykol.qoky.or,eedy.oky
<f94v.12,+P0>     daiin.chcthy.chdy.chckhy.okaiin<$>
#
#
<f95r1>    <! $Q=Q $P=F $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 195
# herbal
# Currier's language B, hand 5
#
<f95r1.1,@P0>     <%>kshdor.chepchdy.ofaiin.ol.oldaiin.opshol.qokaiin.oty.odain
<f95r1.2,+P0>     ol.chdy.chdy.qokaiin.shdy.qokaiin.chdy,kol,chdy.qoty.oky,dan
<f95r1.3,+P0>     teodaiin.oekeey.qokees.ody.chekaiin.chekaiin.chky.chaiin
<f95r1.4,+P0>     ycheey,ky.olkain.chey,kain.cholky.chedy.qokaiin.chy.kaiin.ly
<f95r1.5,+P0>     atar.chedy.todaiin.qoky.shdaly<$>
#
<f95r1.6,+P0>     <%>tchdor.or.chekchdy.qokar.chcthy.qotchdy,lshedy.qoky.qofain.dy
<f95r1.7,+P0>     ykchedy.sheky.chekar.chdain.chdaiin.okar.chetchdy.chdy.chkam
<f95r1.8,+P0>     olkor.chdaiin.cholkaiin.qokeedy.qoky.chey.lchedy.chedy.alod
<f95r1.9,+P0>     tchdy.tchor.chol.tar.chdy.okol.ykoldy.olkeedy.qotaiin.or
<f95r1.10,+P0>    daiin.chckhy.okaiin.chckhy.daiin.ykedy.ep[?:a]iin.okaraiin.ls
<f95r1.11,+P0>    ykaiin.or.chdy.chekain.ol,dar.ykar.olkeey.ldar.chekal<$>
#
#
<f95r2>    <! $Q=Q $P=G $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 196
# herbal
# Currier's language B, hand 5
#
<f95r2.1,@P0>     <%>kshedy.or.chdy.dalfchy.qodaiin.chckhyfchy.daraiin.dalal
<f95r2.2,+P0>     daiin.shody.chkain.chol.chckhy.otain.oty.oteedy.kar,okam
<f95r2.3,+P0>     todaiin.chor.chckhy.qokol.chkar.ol.otaiin.ofar.okain.aram
<f95r2.4,+P0>     daiin.shody.tor.or.okain.chckhey<$>
#
<f95r2.5,+P0>     <%>tshod.qokal.ody.chcfhol.okal.chedy.dalshdy.qopchdy.kary
<f95r2.6,+P0>     y,olkor.ol.shol.qotar.chdy.chdy.qokar.okar.qokar.odaly
<f95r2.7,+P0>     dshedy.otal.qokal.dol.or.eeedy.okeedy.okedyted.otam
<f95r2.8,+P0>     tedykaiin.y,cheol.okal.chedy.shdy.qokchdy.otar.chctham
<f95r2.9,+P0>     poiin.okar.qokol.shsdy.okar.chdaiin.olky<$>
#
#
<f95v2>    <! $Q=Q $P=I $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 197
# herbal
# Currier's language B, hand 5
# Plant ID: Banberry? Actaea Waxberry
#
<f95v2.1,@P0>     <%>tchody,podar.shody.qofaiin.ofchdy.otedy.qotedaiin.shor.olsain
<f95v2.2,+P0>     sol.shedy.qotchey.alor.chdyty.olor.ok[a:o]dy.chody.qotaiin.y.kaipy
<f95v2.3,+P0>     archytaiin.shekoiin.okar.or.aiin.chckhy.okal.otain.okalody
<f95v2.4,+P0>     daiin.<!next line intrudes>olkain.qokan.shar.shekydy.dain.alkain<->okalaiin.s
<f95v2.5,+P0>     tar.fcheey.shos.aiin.okar.olkaiin.otalain<->okaiin,ar
<f95v2.6,+P0>     dain.ykaly.chals<->shedain.olaiin.y<->okain.ldy
<f95v2.7,+P0>     qokeey.dar.chdykain<->ytasal.otain<$>
#
#
<f95v1>    <! $Q=Q $P=J $F=y $B=2 $I=H $L=B $H=3 $C=5>
# page 198
# herbal
# Currier's language B, hand 5
# Plant ID: Wermut, Artemisium Absynthum
#
<f95v1.1,@P0>     <%>{c@132;h}olteedy,{c@133;h}oepaiin.oekshy.qofchdaiin.shoyfar.okshy.okain.ar.alfshed
<f95v1.2,+P0>     okshy.tshor.qoksh.qokain.otar.oty.qokedy.otal.ytchdy.qokar.am
<f95v1.3,+P0>     tchody.qokaiin.y,char.okain.sheody.chedy.chcthykedy.ety.dain.al
<f95v1.4,+P0>     tchedy.qokal.oty.shekshey.otaldy.okshey.ytshedy.okarar.yty.chdy
<f95v1.5,+P0>     otal.shedy.odaiin.chey<$>
#
<f95v1.6,+P0>     <%>tshdal.qokshy.dchdy.shedy.dkshey.chefar.otchdy.ol.shedar.chdam
<f95v1.7,+P0>     dshey,kain.qokar.olkar.<!next line intrudes>chy.tar.otar.chdy.kchdy.dolkain.otardy
<f95v1.8,+P0>     dchody.sheos.qodaiin.fchodaiin.chtal.dar.okedy.okchedy<$>
#
<f95v1.9,+P0>     <%>tshey,taiin.ol,k,shol,kshed.qokeeod.raiin.qokeey.qoko.skchdy
<f95v1.10,+P0>    sain.sheyk.chody.k.chedain.chedaiin.otain.daiin<$>
#
<f95v1.11,+P0>    <%>pshedar.shedy.kshedy.qotches.or,aiin.shekaiin.otain.tshes.qokain
<f95v1.12,+P0>    shotshey.s,aiin.ody.olkchdy.qotaiin.shcthy.dolkchy.tchdaiin.dal
<f95v1.13,+P0>    lshee.qodain.okaiin.otody.chcthy<$>
#
#
<f96r>     <! $Q=Q $P=K $F=z $B=1 $I=H $L=A $H=1 $C=4>
# page 199
# herbal
# Currier's language A, hand 4
# Plant ID: dipsaxus, calendula (O'Neill)
#
<f96r.1,@P0>      <%>tor.cheeor.ckheos.olsheeosol.cpheol.cpheor.chodar
<f96r.2,+P0>      ytol.oteeor.sheol.oteey.qokeody.qokeeody.cthey
<f96r.3,+P0>      toaiin.{cthh}odal.chos.ckheody.keody.chodol.oty
<f96r.4,+P0>      or.chor.chkchol.chokchor.s.or.sheockhy.choly
<f96r.5,+P0>      daiin.chodaiin.cthey.tol.sheor.qokeol.okol
<f96r.6,+P0>      lor.ckheey.chol.cholody.cheol.ctheor.sor
<f96r.7,+P0>      oiir.or.ckhor.chkey.ckhocthy.or.chockhy
<f96r.8,+P0>      ykeor.[se:sh]cheeol.sheol.qokeeey.chol.daiin
<f96r.9,+P0>      todar.sheo.cthody.shokocfhy.chopcho.dory
<f96r.10,+P0>     otchodol.shocthody.shockhy.otchodor.cho{cty}
<f96r.11,+P0>     teol.cheody.shodol.qokchod<->s<->aiin.chokey
<f96r.12,+P0>     dcheor.cheol.cheodaiin.ol<->dy<->d<->chs<->archeody
<f96r.13,+P0>     oteodsho.qotchos<$>
#
#
<f96v>     <! $Q=Q $P=L $F=z $B=1 $I=H $L=A $H=1 $C=4>
# page 200
# herbal
# Currier's language A, hand 4
# gathering mark 17
# Plant ID:  Smilax tracheia, or Chenopodium
# Same plant as f99r[4,1] ? (GL)
#
<f96v.1,@P0>      <%>psheessheeor.qoepsheody.odar.ocpheeo<->opar.ysar.osoj
<f96v.2,+P0>      ytear.yteor.olcheey.dteodoiin<->saro<->qoches,y,cheom
<f96v.3,+P0>      dcheoteos.cpheos.sor.chcthory<->cth<->ytchey.daiin
<f96v.4,+P0>      dsheos.sheey.teocthey.{ct}eeodody
<f96v.5,+P0>      tockhy.cthey.ckheeody.ar.eeeykey
<f96v.6,+P0>      yteeody.teodar.alchey.sy
<f96v.7,+P0>      sheodal.chorary{cto}l
<f96v.8,+P0>      ycheey.ckheal.daiins
<f96v.9,+P0>      oeol.ckheor.cheoraiin
<f96v.10,+P0>     ctheor.oral.char.ckhey
<f96v.11,+P0>     sar.os.checkhey.so{cthh}
<f96v.12,+P0>     sosar.cheekeo.dain
<f96v.13,+P0>     soysar.cheor<$>
#
#
# folios 97-98 missing
#
#
<f99r>     <! $Q=S $P=A $F=a $B=1 $I=P $L=A $H=1>
# page 201
# pharmaceutical
# Kraus plate XXXI labeled jars
# Currier's language A, hand 4?
#
# Top row of labels. Petersen ID in curly brackets.
<f99r.1,@Lc>      <!68a>okaradag
<f99r.2,@Lf>      <!68b>okar,y
<f99r.3,@Lf>      <!69>darar
<f99r.4,@Lf>      <!70>oky
<f99r.5,@Lf>      <!71>salo
<f99r.6,@Lf>      <!72>aro
<f99r.7,+Lf>      <!72>ain
<f99r.8,@Lf>      <!73>okor
<f99r.9,@Lf>      <!74>ralol
<f99r.10,@Lf>     <!75>skeeal
<f99r.11,@Lf>     <!76>okary
<f99r.12,@Lf>     <!77>okolo
<f99r.13,@Lf>     <!78>otalam
<f99r.14,@Lf>     <!79>otoldy
#
<f99r.15,@P0>     <%>pcheody.oteody.<!gap>daiin.cpheey.tshol.dal.cfheol.olaiin.sar
<f99r.16,+P0>     saroshy.shor.s,shor.sheol.kolsheol.qoeol.sholkol.ckhol.ckhory
<f99r.17,+P0>     dcheor.chr.al.yckhy.okeol.ckhor.oraiin.chor.qokeeor.chory
<f99r.18,+P0>     qokeor.chol.ykol.cheey.chody.ckhol.daiin.okeoly.daiin.ckhy<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f99r.19,@Lc>     <!80a>oparal
<f99r.20,@Lf>     <!80b>oaro
<f99r.21,@Lf>     <!81>aloly
<f99r.22,@Lf>     <!82>aora[?:r]
<f99r.23,@Lf>     <!83>choky
<f99r.24,@Lf>     <!84>oky
<f99r.25,@Lf>     <!85a>okeoly
<f99r.26,@Lf>     <!85b>yteold
<f99r.27,@Lf>     <!86a>cheotchy
#
<f99r.28,@P0>     <%>kodaiin.opchey.qoky.dar.otchor.opsho.okeol.sheol.oteoefol
<f99r.29,+P0>     dsheol.ckhey.ckheol.okeol.ctheol.qokey.ckhol.okeol.okeey.dald
<f99r.30,+P0>     tol,cheody.qokol.okoly.okoldy.qokoly.qokal.okchol.qokold
<f99r.31,+P0>     chees.okeey.qotol.sheol,daiin.qotol.okeol<$>
#
# Third row of labels. Petersen ID in curly brackets.
<f99r.32,@Lc>     <!87a>tsholdy
<f99r.33,@Lf>     <!87b>okos
<f99r.34,@Lf>     <!87c>oekey
<f99r.35,@Lf>     <!88>dar
<f99r.36,@Lf>     <!89>chockhi[a:y]
<f99r.37,@Lf>     <!90>r,cheyet
<f99r.38,@Lf>     <!91>saiiny
<f99r.39,@Lf>     <!92>sory
<f99r.40,@Lf>     <!93>dam
#
<f99r.41,@P0>     <%>tsheeor.cpheol.{ck}ey.pchol.ckhey.ypchol,chor.choly.qotocthey.qkory
<f99r.42,+P0>     sol.sheol.keshey.qokeeey.chs.chey.dalchey.ctheey.daiin.cheom
<f99r.43,+P0>     daiin.cheeokeey.checkhey.dor.oldy.sheey.keody.okeeey.s.aiin.ols
<f99r.44,+P0>     qokey.chkeey.chey.ckhey.ckhey.ykeey.oiin.air.chody.oeksa<$>
#
# Fourth set of labels. Petersen ID in curly brackets.
<f99r.45,@Lc>     <!94a>yteoldy
<f99r.46,@Lf>     <!94b>tolsasy
#
<f99r.47,@P0>     <%>tol,keey.ctheey
<f99r.48,+P0>     ykeol.okeol.ockhey.chol.cheodal.okeo,r,alcheeg.orar
<f99r.49,+P0>     okeeey.keey.keear.okeey.daiin.okeol,s.aiin.olaiir.oolsal
<f99r.50,+P0>     qokeeo.okeey.qokeey.okesy.qokeeo.sar.sheseky.or.al
<f99r.51,+P0>     yshaiin.{ykh}ey.octhey.dy,daiin.okor.okeey.sh{cty}sh
<f99r.52,+P0>     ychor.ols.or,agairom<$>
#
#
<f99v>     <! $Q=S $P=B $F=a $B=1 $I=P $L=A $H=1>
# page 202
# phamaceutical
# B@R p88; faces "capsicum"
# Currier's language A, hand 4?
#
# Top row of labels. Petersen ID in curly brackets.
<f99v.1,@Lc>      <!95a>okaramy
<f99v.2,@Lf>      <!95b>otoldy
<f99v.3,@Lf>      <!96>otor<->chy
<f99v.4,@Lf>      <!97>oldy
<f99v.5,@Lf>      <!98>dar<->ary
<f99v.6,@Lf>      <!99>otaly
<f99v.7,@Lf>      <!100>olsy
<f99v.8,@Lf>      <!101>arol
<f99v.9,@Lf>      <!102>otoky
#
<f99v.10,@P0>     <%>sol.cheols.ockhey.qo{ckhh}y.qkoldy.s<->ok.oleees.oteey.dain
<f99v.11,+P0>     okoiin.choty.qokchol.qokeol.okoldy<->q{kh}oldy.toly.daiin
<f99v.12,+P0>     qokeo.qokeol.chockhy.otol.daiin.oty<->oto{ck}ey.da.chor,aiin
<f99v.13,+P0>     okoraiin.okol.shocthy<->qokor.oloiram<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f99v.14,@Lc>     <!103a>okoldody
<f99v.15,@Lf>     <!103b>oeeesary
<f99v.16,@Lf>     <!104>daiiinc
<f99v.17,@Lf>     <!105>sary
<f99v.18,@Lf>     <!106>saiino
<f99v.19,@Lf>     <!107>otolsar
<f99v.20,@Lf>     <!108>osary
#
<f99v.21,@P0>     <%>doror.okeeody.opar.okor.eosaiin.otoraiin.shey.ols,aiiin.qoetal
<f99v.22,+P0>     doiin.otey.o.keeol,s,aiin.okeol.qokeol.ctheol.qokeol.dy.qokaiin
<f99v.23,+P0>     qokeey.chol.okeoldy.qokol.qokeolo.lchol.okeol.sheodol.qokeechom
<f99v.24,+P0>     shokeeey.cholshey.okol.qokey.okeodal,oldy<$>
#
# Third row of labels. Petersen ID in curly brackets.
<f99v.25,@Lc>     <!109a>darolaly
<f99v.26,@Lf>     <!109b>okechy
<f99v.27,@Lf>     <!110>otal
<f99v.28,@Lf>     <!110b>chor.olekor
<f99v.29,@Lf>     <!111>okeodor
<f99v.30,@Lf>     <!112>olky
<f99v.31,@Lf>     <!113>doldam
#
<f99v.32,@P0>     <%>qokeeoy.chokol.qokeeo.dy.qokeeol.olpchey.daiir.okeedy<->okolol
<f99v.33,+P0>     dol.okeeol.okeor.okal.okaiin.ckheol.okolaiin.okolaiin.cheoldy
<f99v.34,+P0>     yoiin,ol.ol.olaiin.qockhey.qokol.olshy.qokeeor.or.aiin.doldam
<f99v.35,+P0>     ol,okeeey.oqoeeol.cheol.chody.okoiin<$>
#
<f99v.36,@Lc>     <!114a>oralas
#
<f99v.37,@P0>     <%>{c@132;}eol,so{c@133;h}ey.qokol.olkeol.daiin<->okoly
<f99v.38,+P0>     ol.cheey.qokeol.okeol.okeol.shokol<->ykey
<f99v.39,+P0>     dar.shol.okchey.ckhey.qokololal<->okeol
<f99v.40,+P0>     or.aiin.okeody.okol.odaiin.qoky<->olaldy
<f99v.41,+P0>     qockhol.oiin.shody.qokol.aiidal<->aiidaiim
<f99v.42,+P0>     ol,sheol.olkeol.okol.or.oraloly<->ykeol.okal.okaldaly
<f99v.43,+P0>     ychol,olkeeoldy<$>
#
<f99v.44,@Lf>     <!114b>koleearol
#
#
<f100r>    <! $Q=S $P=C $F=b $B=2 $I=P $L=A $H=1>
# page 203
# pharmaceutical
# B@R p88, Brum Spec. p547, Brum p96, Way p138, Brumbaugh's s-=called
# pepper is on locus 5.
# Currier's language A, hand 4?
# two rows of plants, with (mostly) one word captions
# 4 line text paragraph
# one row of plants with one word captions in staggered order
# 6 line text paragraph
#
# First row of labels, Petersen nr. in curly brackets
<f100r.1,@Lf>     <!115>chosaroshol
<f100r.2,@Lf>     <!116>sochorcfhy
<f100r.3,@Lf>     <!117>otear
<f100r.4,@Lf>     <!118>chofa[r:n]y
<f100r.5,@Lf>     <!119>sar,char<->daiindy
<f100r.6,@Lf>     <!120>o[r:s]aro
<f100r.7,@Lf>     <!121>chalsain
<f100r.8,@Lf>     <!122>soity
<f100r.9,@Lf>     <!123>sosam
<f100r.10,@Lf>    <!124>dakocth
<f100r.11,@Lf>    <!125>sofam
#
<f100r.12,@P0>    <%>pcheol.sheod.qocpheeckhy.shodol.{c@132;h}da,@168;oto.cho[?:ch]os.sheey.ch{cthh'}o.s
<f100r.13,+P0>    dsheor.cthey.qokeey.oteey.ykeeodain.[r:s]orarydaiin.daiin.deeomchol
<f100r.14,+P0>    shor.chkeey.qoteey.qokeody.qoteold.qokeol.so.raiin.otal.yk[eee:ech]o
<f100r.15,+P0>    dcheor.shol.qokeeol.chor.chol.qokeeody.dareu<$>
#
# Next row of plants, Petersen locus in curly brackets
<f100r.16,@Lf>    <!126/1st half>okeeos
<f100r.17,@Lf>    <!127>shockhey
<f100r.18,@Lf>    <!126/2nd half>orol
<f100r.19,@Lf>    <!128>olcheom
<f100r.20,@Lf>    <!130>oteol
<f100r.21,@Lf>    <!129>okols
#
<f100r.22,@P0>    <%>folshody.choldaiin.fchod,ycheol.cphol.qotees.shey.aseso,alcfhy
<f100r.23,+P0>    soiin.chol.cphol.shol.shol.qockhol.chor.chol.sho.keey.{chkhh}y.ykeeam
<f100r.24,+P0>    saiichor.sheor.qockhody.odeor.yk,sheey.cholsheody.sai.cheol.raiin
<f100r.25,+P0>    sheor.qkeeody.chol.daiin.ctheol.olcheol.cheky.cheol.cheockhy.okeol
<f100r.26,+P0>    yaiin.chekeey.chol.cholody.chos.olchor.qokeol.okeeol.cheols.al
<f100r.27,+P0>    chol.cheol.cho.chckheody.otolchey<$>
#
#
<f100v>    <! $Q=S $P=D $F=b $B=2 $I=P $L=A $H=1>
# page 204
# pharmaceutical
# Brumbaugh p86; "medicinal herbs''
# Currier's language A, hand 4?
#
# First rows of labels, Petersen nr. in curly brackets
<f100v.1,@Lf>     <!131>tolchd
<f100v.2,@Lf>     <!132>chols
<f100v.3,@Lf>     <!133>opchor
<f100v.4,@Lf>     <!134>solsy
#
# Second rows of labels
<f100v.5,@Lf>     <!135>soleesos
<f100v.6,@Lf>     <!136>ykchochdy
<f100v.7,@Lf>     <!137>ykchdy
<f100v.8,@Lf>     <!138>dchdy
<f100v.9,@Lf>     <!139>dalsy
#
# Third rows of labels
<f100v.10,@Lf>    <!140>okcheor
<f100v.11,@Lf>    <!141>ytchol
<f100v.12,@Lf>    <!142>dykchal
<f100v.13,@Lf>    <!143>chos.ctharal
#
<f100v.14,@P0>    <%>{c@132;h}dee{c@133;h}y.sheocphy.qoteody.ckhoor.ar.chor.oteey.daiin.qokomo
<f100v.15,+P0>    sor.cheey.dair.ol.cheol.qoolkeey.chol.cheey.qokeol.chotol,s
<f100v.16,+P0>    ykeeol.chol.chey.eeoseeo,s.sheeo.okeol.ches.okeor.okeol.dy
<f100v.17,+P0>    chockhey.sholkcheol.qokeol.okol.chol.chotor.chso.solcthy
<f100v.18,+P0>    tachso.s.ol.cheo.cheeor.odaidy.ckhod.sh.chod.qokeol.sal
<f100v.19,+P0>    sain.cheokeos.chockhy.chocthey.keody.cho{ckhh}or.chckhey.du
<f100v.20,+P0>    ycheoky.shokeesy.qokeey.chokeol.saraloaly.cheor.ol.chockhar
<f100v.21,+P0>    soral.okor.ol.choy.ly.araroy.okar.cheeeal.cheokeol.orey
<f100v.22,+P0>    daiin.cheky.chory<$>
#
#
<f101r>    <! $Q=S $P=E $F=y $B=2 $I=P $L=A $H=1>
# page 205
# pharmaceutical
# 101r1 and 101r2 form a single "logical" page. The text loci are all collected
# on this page, and there are no labels so page f101r2 is empty
# Currier's language A, hand 4?
#
<f101r.1,@P0>     <%>pcheol.sheol.ol,shey.qockhol.shor.yteol.sheockhey.qpol.chear.s,aiin.oleeey.qkeey.chopcheey.checkhey.cpheocthy.ykchy.cheey.chekeey.dal.chey
<f101r.2,+P0>     dol.chokeey.chkey.cthey.okalchol.kol,o,keey.r.or.ol.okol,ol.olchey.qok,chal.okey.qokeol.kar.shey.teol.or.oiiin.chol,daiin<$>
#
<f101r.3,+P0>     <%>@183;ol{c@133;h}eol.okeor.r.sheol.qokol.shey.dol.shey.okeey.ctheey.yteeoldy.kchol.ol,sheody.or.ol.sheor.qotoiir.otol.sheey.s,sheo.tchey.ol,dar.am
<f101r.4,+P0>     ycheeo.or.sheeol.daiin.sheeol.okeol.ctheol.{c'y}keeo.qockheol.daiin.shy.chol.okeeor.{cto}dy.chkchol.dateody.okeol.dairin.okeey.okeey.dairin
<f101r.5,+P0>     daiin.ctheol.cheol.okor.or.aiin.cheol.cho,keeodchey.okol.okeol.dor.chol.ch[y:a].r.aiin.oteol.or,aiin.ol,chey.oteeod.sheol.okeol.chosaiin.sheam
<f101r.6,+P0>     okeeol.sho.shody.sho.shol.okeeeol.che[a:y]s.sheokeey.sheeor.chchy.chodaiin.cheeckhey.teeol.s.cheol.rar.oeeor<$>
#
<f101r.7,+P0>     <%>cphoar.oaiin.ypcholy.daiin.otaiin.otaiin.yfolaiin.@184;cheolain.ypchey.{yph}ody.shotey.odariin.sheo[o:a]r.sheor.ckheey.{ykh}ey.qokchey.cholp.cheol,dy
<f101r.8,+P0>     olaiin.oteol.chor.oteey.chokchey.kor,daiin.shok.chol.chol.qoky.daiin.ol.s.al.ydar.daiin,or.ory.okeey.daiin.shey.daiin.okol.cheor
<f101r.9,+P0>     daiin.okeol.qokcheol.ykeor.dar.ol.otechy.ykeor.dor.aiin.chl,s.cheol.okeol.shey.qodar.soiin.choko.qokeol.daiin.[o:y],dar.okchol.cheo,rcheky
<f101r.10,+P0>    ysho.qykeeol.chol.sho.odor.dor.chees.ykeol.chol.dol.kor.a{ith}y.ol.chso.sha.olcheeol.kolshey.okeoly.oiin.aiioly<$>
#
# <f101r2>       {$I=P $Q=S $P=F}
# All text on this page in normal paragraphs covered by f101r1
#
#
<f101v>    <! $Q=S $P=H $F=y $B=2 $I=P $L=A $H=1>
# page 206
# pharmaceutical
# Currier's language A, hand 4?
# Forms one logical page with f101v1, as can be seen from the
# subdivision into paragraphs, and the last line which is
# centered. All normal text loci are transcribed on this page.
# The creases are badly damaged and all lines are interrupted.
# Only the labels on f101v1 are transcribed as belonging to that page.
# Labeled f100v in Brumbaugh.
#
# Two rows of labels above normal text
<f101v.1,@Lf>     [s:r]airaly
<f101v.2,@Lf>     otaldy
<f101v.3,@Lf>     otol
<f101v.4,@Lf>     ytal
<f101v.5,@Lf>     dokor
<f101v.6,@Lf>     orar
<f101v.7,@Lf>     otarar
<f101v.8,@Lf>     ot[o:a]ly
<f101v.9,@Lf>     soraly
#
<f101v.10,@Lf>    okol
<f101v.11,@Lf>    arom
<f101v.12,@Lf>    oraram
<f101v.13,@Lf>    oraeep
<f101v.14,@Lf>    dytolg
<f101v.15,@Lf>    olkor
<f101v.16,@Lf>    dolary
<f101v.17,@Lf>    odor
<f101v.18,@Lf>    olaran
#
<f101v.19,@P0>    <%>tolchor.cheopor.or,ody.cphey,r.shee.fol,s,oiin.otsheey.otch???y,kcho,pcholy.chor.or.choror.sy<->dorar<->okoraiin.orolodain
<f101v.20,+P0>    or.aiin.or.o.or.odam.chor.s.aiin.okor.cheeor.sheeol.qokol.et???ol.qoor.cheey.qykeod.oeeo.r.choy.s<->okeeody<->chodaiin.cthy.okody.dar
<f101v.21,+P0>    ycheor.o[?:e]o.dain.cheokal.{ykh}ody.cheeods.oraiin.qoeey.cthey.???eocthy.dain.cheod?.dydy<$>
#
<f101v.22,+P0>    <%>ksear.lol,keeol.otal.or.ol.aiin.okeod.{ykh}ey.dain.olcheol.???opcheol.cthey.qekeoldy.qocthor.sheody.qo{ckhh}ey.odaiin.shoytolaiin.?sodaiin,dy
<f101v.23,+P0>    yaiin.ol,olor.daiin.okeey.qok.ykeol.daiin.qockhy.daiin.olch???dar.qokeol.dol.oraiin.oldaiin.keeol@138;,rch.qokeeeor.s,ydy.cheor.okeey.choldy.dar
<f101v.24,+P0>    teeeol.sheol.qokeor.{ykh}ol.olcho.r.chokey.chor.ctheey.daiin???daiin.cheeody.cheey,keo.cheol.daiiin.deeor.cheedy<$>
#
<f101v.25,+P0>    <%>daiin.dair.yteol.chor.qockhol.daiin.ckheey.chey.kchey.da???oiin.okeey.ckheo,l,cheody.kcheol.daiin.etee[o:y]s.ctheody.ctheo.ckhosh[?:e].olchor
<f101v.26,+P0>    olaiin.okeol.cheo.kol.ches.sheey.qoor.qokeody.cheor.okeo.???oiin.cheey.cthey.ory.ctheey.qokeey.shol.ody.cheol.oralar.shey.qokar,ary
<f101v.27,+P0>    sal.chol.choly.okeey.dal.qol.shckheol.chol.cthear.keeol.???cheeo.ol,chs.oraiin.qokeeey.soiin.qodaiin.cheol.qokeey.daiin.cheodam
<f101v.28,+Pc>    teol.cheol.etchey.???cheo,r.cheol.cthol.cholaiin.chol,qkar<$>
#
#
<f102r1>   <! $Q=S $P=L $F=z $B=1 $I=P $L=A $H=1>
# page 208
# pharmaceutical
# Currier's language A
#
<f102r1.1,@Lc>    <!201a>daarod
<f102r1.2,@Lf>    <!201b>otodeeodor
<f102r1.3,@P0>    <%>polaiin.shocthy.qoteol.loiiin.oteeor.cpheodar.sholdaiin
<f102r1.4,+P0>    dsheody.okeeoy.kod[?:a].chkeeody.daraiiin.ctheoly.qokcheololain
<f102r1.5,+P0>    ytol.sheol.she.olaiin.orain.oraroekeol.chol.ekey.qokol.dain
<f102r1.6,+P0>    daiin.ykeeol.oldy.okodaiin<$>
#
<f102r1.7,@Lc>    <!202a>okolaly
<f102r1.8,@P0>    <%>pshodaiin.qoorar.chopy<->chofol.daiin.oteol.qoteol.doly
<f102r1.9,+P0>    daiin.orsheoldy.qokeol<->oteeody.lshodykeodal.qokshdy,sy
<f102r1.10,+P0>   ycheol.sholdy.chol.chol.ykeeol.dol.doleodaiin.dal.cthedy
<f102r1.11,+P0>   dcheo.qockhy.sol,sheey.okeody.qokeodol.shockhey.oleeol<$>
#
<f102r1.12,@Lc>   <!203a>ddardsh
<f102r1.13,@P0>   <%>teesody.qoeol.olcheor.qokey.okshey.qokeol.sheofol{ckhh}y
<f102r1.14,+P0>   doeey.keeol.qokeo.daor.shey.qoteol.okol.chos.s.or.oeeaiin
<f102r1.15,+P0>   or.chol.daiin.dykeor.sheey.qokeody.dor.os.ykeeykam
<f102r1.16,+P0>   ddor.chordam<->soraiin.ykeey,dy.okeol.doeoear<->s.aral.dor
<f102r1.17,+P0>   ydar,arody<->oldaiin.sody.chockhy,oly<$>
#
#
<f102r2>   <! $Q=S $P=M $F=z $B=1 $I=P $L=A $H=1>
# page 209
# pharmaceutical
# Currier's language A
#
<f102r2.1,@Lc>    kodaiig
<f102r2.2,@P0>    <%>lsais.azg.cheey.cfhey.por,aiin.chefol,y
<f102r2.3,+P0>    ycheor.olaiin.olsho.qokol.olaiin.oldam
<f102r2.4,+P0>    daiin.ckheeol.oldor.okol.cheodor.sor.airam
<f102r2.5,+P0>    tor.sheo.or.chey.qoor.yteor.chol.choky
<f102r2.6,+P0>    daiin.okody.qokeody.okeol.dor.chckhy.oteod.s,orsy<$>
#
<f102r2.7,@Lc>    ok[?:o]rolda
<f102r2.8,@P0>    <%>kolor.olaiin.opor.shey.opolkod.odain.sheo.qoeol.shey
<f102r2.9,+P0>    dor.oiin.okeody.qokeol.sheoy.qo[o:d]chey.ckheol.sheey.skeekyd
<f102r2.10,+P0>   shockhy.qockhey.sol.eeey.dol.cheol.doaiin.qkeeey.cthey
<f102r2.11,+P0>   kockhas.okor.ykeey.okeey.qokeey.dol.ol.sheody.okey.da,l,{cthhh}y
<f102r2.12,+P0>   ytchy.o,l,ockhy.okeey.cheody.saiin.dol.ockhy.okeady<$>
#
# Bottom jar has three words above each other
<f102r2.13,@Lc>   loeekadag<!top word>
<f102r2.14,+Lc>   oshea??l<!middle word>
<f102r2.15,+Lc>   so???dch<!bottom word>
#
<f102r2.16,@P0>   <%>{c@132;h}ol.d{c@133;h}ody.cthol,soeees.ykeody.qokeey.qotchy.soefchocphy
<f102r2.17,+P0>   ykeockhey.okey.qokeeo.ckhey.qokey.desey.qyoeey.dol.chkey.choky
<f102r2.18,+P0>   otol.shey.qockhey.dol.shey.dol.sheey.qokol.daiin.oky.oky
<f102r2.19,+P0>   qokeod.okeal.okeo,l.y,cheo.ckhey.q{kh}ody.qokey.ody.keeody.chody
<f102r2.20,+P0>   ykeey.keeol.cheos.ydeeal.cheody.ykeea,d,o,lchey<$>
<f102r2.21,@Lf>   <!212>koldarod
<f102r2.22,@Lf>   <!213>odalydary
#
#
<f102v2>   <! $Q=S $P=O $F=z $B=1 $I=P $L=A $H=1>
# page 210
# pharmaceutical
# Currier's language A
#
# Top rows of labels. Petersen ID in curly brackets.
<f102v2.1,@Lc>    <!214a>porshols
<f102v2.2,+Lc>    <!214b>soaimy
<f102v2.3,@Lf>    <!214c>oror
<f102v2.4,@Lf>    <!215>chor
<f102v2.5,@Lf>    <!216>sachy
<f102v2.6,@Lf>    <!217>okeo[s:r]
<f102v2.7,@Lf>    <!218>okol
<f102v2.8,@Lf>    <!219>otory
<f102v2.9,@Lf>    <!220>ok?
<f102v2.10,@Lf>   <!221>okody
<f102v2.11,@Lf>   <!222>cheor
<f102v2.12,@Lf>   <!223>okoroeey
<f102v2.13,@Lf>   <!224>opchy
<f102v2.14,@Lf>   <!225>sarol
<f102v2.15,@Lf>   <!226>olrodar
<f102v2.16,@Lf>   <!227>to[d:?]?
#
<f102v2.17,@P0>   <%>podeesho.oteeos.sheor.qo[t:k]eeo,ch,{ckhh}y.shkeey.chekeod
<f102v2.18,+P0>   ocheos.chyokeor.okeol.okeol.shy,y
<f102v2.19,+P0>   deeeo.qoeeor.o,eo{ikh}y.cheos.o.l.o,r.o,l.okeeos.ain
<f102v2.20,+P0>   qokeor.cho.keeol.okeeey.qokeody.chockhey.qokeey.dol.ol.sheeoy.tody.cheoc?
<f102v2.21,+P0>   ycheey.s.od,eey.okeeor.cheol.os,oiin.oeees.okear.chey.keey.saiin.oteo
<f102v2.22,+P0>   dain.or.aiin.cheol.s,oiir.chol.sheey.qockhy.ol.keo,r.okeody.okeor.cho?
<f102v2.23,+P0>   okey.okey.shey.okey.oiees.or,eey<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f102v2.24,@Lc>   <!229a>okolky
<f102v2.25,@Lf>   <!229>osain
<f102v2.26,@Lf>   <!230>aiky
<f102v2.27,@Lf>   <!231>okeeoraiin
<f102v2.28,@Lf>   <!232>okockhy
<f102v2.29,@Lf>   <!233>os
#
<f102v2.30,@P0>   <%>pyd[ch:?]y.od[i:e]y.pcheady.qoekeey.oteey.qokeod,sheey.opaiin.deear
<f102v2.31,+P0>   oldeey.ckhy.sheeody.eeos.sheshe<!corr?>.oeeor.ykeear.chekeey.ykory
<f102v2.32,+P0>   dar.cheor.shoar.okeol.shoy.s.ar.oky.cheeor.ol.daiin.sy
<f102v2.33,+P0>   qokeor.sho.?keeeos.cheor.o,s,al.chos,aiiin.o,ky.okaraiin
<f102v2.34,+P0>   sorshey.okeeor.sheockhey.qokeos.okchol.ctheor.okey.sal
<f102v2.35,+P0>   ychor.sheol.por.sheeor.shekeey.qoky.cheo,teody.qokeol.daiin
<f102v2.36,+P0>   okeeor.cheey.okeey.sor.eeey.okey.okey.okeey.qokeor
<f102v2.37,+P0>   tchor,ar.chey.kor.or.cthey.qoeeey.qokeey.okeoroly.sar
<f102v2.38,+P0>   dar.cheey.ckheey.qokeor.okey.chos.sho.ykeey.okeeo.ra[in:i?]
<f102v2.39,+P0>   yotaiin.cheor.cheekey.orain<$>
#
#
<f102v1>   <! $Q=S $P=P $F=z $B=1 $I=P $L=A $H=1>
# page 211
# pharmaceutical
# Currier's language A
# gathering number 19
# Look at folio 19r from Petersen photocopy
#
# Top rows of labels. Petersen ID in curly brackets.
<f102v1.1,@Lc>    <!234a>keoraiiin
<f102v1.2,@Lf>    <!234b>okeody
<f102v1.3,@Lf>    <!235>okeody
<f102v1.4,@Lf>    <!236>daiisaly
<f102v1.5,@Lf>    <!237>ypary
<f102v1.6,@Lf>    <!238>opchyt{cy}
#
<f102v1.7,@P0>    <%>poaiin.ockhey.pchol.doiin.shey.shockhsy.sheocthy.qokeody
<f102v1.8,+P0>    dairn.ol.chey.[cth:ckh]eol.qokeor.os,aiin.cheor.qokey.choky
<f102v1.9,+P0>    teody.ckheey.qokeol.sheky.qockheor.or.cheo,rchol.qoteor.dar
<f102v1.10,+P0>   kochor.ol.ydaiin.choraiin.sheey.ykeey.kor,shey.qokey.dy
<f102v1.11,+P0>   sol,chol.qooiin.qokol.cheol.chey.kolcheey.daiin.cheody.dy
<f102v1.12,+P0>   y,cheol.cheol.doiir.shekcheor.s,ar.cheor.{@246;kh}ey.pchodaiin
<f102v1.13,+P0>   toiin.ol.daiin.qkol.cheol.daiin.qokar.oaiin.cheey.[s:r]aiim
<f102v1.14,+P0>   chor.cheor.ckhey.oteol.a{ikh}eky<$>
#
# Second row of labels. Petersen ID in curly brackets.
<f102v1.15,@Lc>   <!239a>d?indy
<f102v1.16,@Lf>   <!239b>ypcholdy
<f102v1.17,@Lf>   <!240>loralody
<f102v1.18,@Lf>   <!241>opchdard
#
<f102v1.19,@P0>   <%>fo[i:e]daiin.dair.or.sheol.okeeol.qoteol<->oro{ikh}ey.olkey
<f102v1.20,+P0>   soiin.shey.qokeey.qoeeol.qokeody.sheody.qoeteey.okeey.dam
<f102v1.21,+P0>   qoeeody.ychey.okeody.deody.okody.cheodaiin.cheody.[r:s]am
<f102v1.22,+P0>   yk[ee:ch]ody.chodaiin.qokeos.cheol.qool.chsey.oteody.okchy
<f102v1.23,+P0>   ksheody.sho.qokey.sheody.qockhey.olcheor.odain.okchody
<f102v1.24,+P0>   ysaiin.ckhey.qoor.cheol<$>
#
#
<f103r>    <! $Q=T $P=A $F=a $B=1 $I=S $L=B $H=3 $C=X>
# page 212
# text only / stars
# Currier's language B, hand X
# gathering mark 20
#
# Dark star, 7 points
<f103r.1,@P0>     <%>pchedal.shdy.ytechypchy.otey.?lshey.qoteey.qotal.shedy.yshdal.dain.okal.daldy
<f103r.2,+P0>     dain.shek.ch{cphh}dy.daloky.opchedy.peshol.chep.ar.otchy.sal.lkeey.sar.ain.ok??.chedy
<f103r.3,+P0>     yshdain.sheek.cheoty.eeokal.chedy.chckhy.or.orol.okaiin.eeal.ot.kar.otar.cha[l:?]
<f103r.4,+P0>     ychedy.qokedy.okedy.qokeey.okey.chdar,ol.loty.chedaraly<$>
#
# Light star, 8 points
<f103r.5,+P0>     <%>pocharal.okedar.shedy.oteey.qokey.lkar.sheeky.okalor.shedy.yt???.rkar.ota?.okdy
<f103r.6,+P0>     ocheey.dain.shek.okeedy.okey.shedy.qokealdy.shcthy.qotedy.qoto???.ota.???.san,am
<f103r.7,+P0>     saiin.chey.shs.olshedy.qokeey.okeeody.qoedy.ol,shedy<$>
#
# Light star, 8 points
<f103r.8,+P0>     <%>daroal.okey.chedy.okey.rain.okechy.qoisal.qotar,adchey.of[ee:ch]o.lt??dy.??olkechdy,lo
# Dark star, 6 points
<f103r.9,+P0>     oteeos.ar.cheal.okeey.shey.lkaiin.shey.lkeor.otaiin.shedy.otey.l.?dy.okeedaram
<f103r.10,+P0>    daiin.ol.oain.okeol.chol.okam.chety.shedy.otaiin.shedy.teolshy.oteedy.sor,ain
<f103r.11,+P0>    dar.oteey.otain.lolshedy.okain.chey.qorain.shey.otoy.qokeol.key.da{ikh}yky
<f103r.12,+P0>    oain.shey.shckhy.oteey.qokeol,keedy.shar,aiin.otedy<$>
#
# Light star, 8 points
<f103r.13,+P0>    <%>podar,sheor.qotedy.okeey.qokar.checkhy.qokain.chedy.pchdy.tshdy.dal,kasol
<f103r.14,+P0>    okain.shekain.chedy.qokeechy.qok[y:?].shey.lol.s,aiin.chey.eekain.chcthy.qoky
<f103r.15,+P0>    qotedy.qokeey.sh[o:a]l.qotey.shkaiin<$>
#
# Dark star, 8 points
<f103r.16,+P0>    <%>dshol.sholkar.shdaiin.[chee:eeee]y.rar.okeey.shcfhedy.opcheol.oteedy.tchey.shky
<f103r.17,+P0>    sar,shey.qokey,keedy.qokeey.chckhy.qokal.oty.or,aiin<$>
#
# Light star, 7 points
<f103r.18,+P0>    <%>polchedy.qokeol.okain.checthy.oteeylshedy.okain.qokain.qokalshedy.oteys
<f103r.19,+P0>    okaiin.chey.qoy.shey.qokaiin.chedy.qokain.oteol.lkar.okaral.lkldy.lr
<f103r.20,+P0>    ychain.shckhy.qokaiin.shey.qokaiin.shedy.olor<$>
#
# Light star, 7 points
<f103r.21,+P0>    <%>pcheam.sokedy.dalkar.otal.qokal.chepy.okedy.qoky.pchedy.okaly.qokeedy.lor
<f103r.22,+P0>    dalshy.okain.shckhody.shdal.qokeedy.shedy.qotar.chcthy.chep.ar.otar.opchy
<f103r.23,+P0>    daiin.sheckhy.lchedy.chckhy.shol<$>
#
# Dark star, 7 points
<f103r.24,+P0>    <%>tchoky.okeal.shedy.qokal.oty.opchedy.qotain.shcthy.otey.dain.oteey.oky
<f103r.25,+P0>    dar,shey.qokain.chckhey.chey,kain.chedal.okeeey.qoodain.okain.[o:?]teey.ol
<f103r.26,+P0>    oteedy.okeey.qot[ch:ee]y.shey.olcheedar.shey.lotor<$>
#
# Light star, 7 points
<f103r.27,+P0>    <%>qokechy.okeey.qokeey.lkeeody.sheey.qokeey,lkeol.tchey,qokeey.okeey.qokaly
<f103r.28,+P0>    deshedy.qokeeey.dalkain.okaiin.chedy.qokeey.otain.ain.ol.cheey.lkeedy
<f103r.29,+P0>    qokeeechy.shokeey.qochey.qokeey.chal.chedy<$>
#
# Light star, 8 points
<f103r.30,+P0>    <%>pcholkchdy.sheckhy.qokey.okaiin.shedy.chpchy.opchedy.oteeykshy.chdaly
<f103r.31,+P0>    soiin.chol.kaiin.chal.okaiin.shckhy.qokal.shdar.shchdy.okaiin.chty
<f103r.32,+P0>    okeey.shedy.qokedy.qokal.shety.otedy.shcthy.oraiin<$>
#
# Dark star, 7 points
<f103r.33,+P0>    <%>qokeey.chechy.qokey.shckhy.choldy.qokal.y.shedy.yteedy.qotail.shedy
<f103r.34,+P0>    sheod.oshey.cheedalaiin<$>
#
# Light star, 7 points
<f103r.35,+P0>    <%>qoke{ca}r.chain.olain.chey.kain.sheol.shedain.qokeedy.ykeedy,lcheg
<f103r.36,+P0>    okool.chedy.okeedy.qokeedy.qokeey.shdy.otey.qokeey<$>
#
# Darkish star, 7 points
<f103r.37,+P0>    <%>pchedy.qokeey.qokeodair.qokshy.qokeedy.qokchdy.chsky.ee'ey.shalky
<f103r.38,+P0>    otechedy.qokain.shcthy.chckhy.lokeedy.checkhy.lokain.shedy.okeey
<f103r.39,+P0>    ykeedy.qokeey.lsheey.qotal.shedy.oteey<$>
#
# Light star, 8 points
<f103r.40,+P0>    <%>qokeey.sheeol.shckhy.sheol.shodyol,aiin.otedy.qoteey.lotar.otam
<f103r.41,+P0>    cheol.sheeey.qotey.oteeal.oteedy.shet,sho.keeo,s,shey.qokeedy.qokal.dal
# Light star, 7 points
<f103r.42,+P0>    tshey.sheol.cheolshy.chalal<$>
#
<f103r.43,+P0>    <%>tar.cheal.ol.sheey.qotal.sheal.qokal.sheedy.okeshedy.shokey.qokaiin
# Dark star, 7 points
<f103r.44,+P0>    odeeey.qokeey.shey.sheal.otshedy<$>
#
<f103r.45,+P0>    <%>qokeedy.qokeedy.shol.shedar.chedy.qoteedy.oteedy.olkeol.ltar,y
<f103r.46,+P0>    chol,keey.qokeey.cheol.chorol,shedy.qokeey.qokeey.ol.loiin.chedan
<f103r.47,+P0>    ssheey.okeeo,l,lchey.qokaly.lcheedy.oloraiin<$>
#
# Light star, 8 points
<f103r.48,+P0>    <%>polarar.lshedy.qotolaiin.qokeey.qokeey.shkchy.opchealol.kchy,sam
<f103r.49,+P0>    okeey.lr.ain.l.ol,sheed.qokeey.sheol.qokeedy.shedy.qoky.leeesain,am
<f103r.50,+P0>    ssheey.l,shey.qol.cheey.chey.qokeey.okeey.qokain.cheey.qotain
<f103r.51,+P0>    saiin.cheteey.shey.cheosaiin<$>
#
# Light star, 8 points, tail up?
<f103r.52,+P0>    <%>pchedal.oteey.qol,keedy.qokeey.qoty.chepchy.qopchey.lkaiin.otalsy
<f103r.53,+P0>    sshey.qokedy.qokaiin.shdy.qokeey.chedy.qokeey.qokeey.lchedy.loty
<f103r.54,+P0>    dsheey.qoteeey.darchedy.qokey.qoty<$>
#
#
<f103v>    <! $Q=T $P=B $F=a $B=1 $I=S $L=B $H=3 $C=X>
# page 213
# text only / stars
# Currier's language B, hand X
#
# Light star, dotted, 7 points
<f103v.1,@P0>     <%>pol,dar.olfchey.qoky.dy.qokeey.qokeey.daiin.okeedaky.qote[iir:ar].shedy.dal
<f103v.2,+P0>     daiin.shey.qokal.shedy.qokeedy.qoteor.shey.qoty.chckhy.qotain.cha[l:?]r
<f103v.3,+P0>     qo[k:t].or.chedy.qokey.dar.chcthy.char.qoty.shdy.okeedy.qokeey.qokain
<f103v.4,+P0>     y,cheey.qokeey.okeey.lkees,ol.qoteedy.ykeedy<$>
#
# Lightish star, 7 points
<f103v.5,+P0>     <%>pcheor.olkeey.cheky.qokshdy.qokaiin.okechdy.qopchdy.qotedy.qokaiin.oly
<f103v.6,+P0>     dain.shey.qokeedy.cheol.qoeeor.lshor.qoky.shedy.qokaiin.chedy.qokam
<f103v.7,+P0>     daiin.shey.chol.chey.oteey.lkeeor.okaiin.shedy.shedy.qokaiin.ol.chedydy
<f103v.8,+P0>     sain.shey.olsheey.dair.chekoal.okeey<$>
#
# Light star, dotted, 7 points
<f103v.9,+P0>     <%>pchal,shal.shorchdy.okeor.okaiin.shedy.pchedy.qotchedy.qotar.ol.lkar
<f103v.10,+P0>    or.cheey.qokeeshy.o[k:t]eey.loiin.o{ith}y.otedy.lor.aiin.sheor.qotain.olldy
<f103v.11,+P0>    qokeedy.olkeeshy.qoky.qokal,shed<$>
#
# Light star, 7 points
<f103v.12,+P0>    <%>sal.sheal.shedy.okeedy.qokeey.l,ol,shedy.pchor,pchedy.pol.sheedy.opalam
<f103v.13,+P0>    dain.{ch'}eey.olshy.otey.olshedy.qotshdy.okeey.lr,ain.okan.olshey<$>
#
# Light star, dotted, 7 points
<f103v.14,+P0>    <%>teeol.sheol.sho.qokeedy.shedy.qokey.oshedy.oteedy.qokain.otar,aiin.otam
<f103v.15,+P0>    tchedal.shey.lcheey.lchdy.ch,ar.olchey.lcheody.tedy.otain.otain.ota[?:l]y
<f103v.16,+P0>    daiin.sheekchy.okeeshy.qol.shedy.otain.ol,kedy<$>
#
# Light star, 7 points
<f103v.17,+P0>    <%>qokeedy.chedy.qoteey.oteedy.lkedy.shedy.qokal.ol,char.otal.opchedy
<f103v.18,+P0>    yshear.ol.oqaiin.chckhey.lchedy.chedy.olaiin.oteedy.qokeedal.larorol
<f103v.19,+P0>    daiin.chey.lkeey.chalkar.cheeey,l,chealainor<$>
#
# Light star, dotted, 7 points
<f103v.20,+P0>    <%>pol.char.otar.okaiin.sha{ikh}y.oteal.okain.qotal.shedy.qokeey.lolain
# Light star, 6 points
<f103v.21,+P0>    tokain.shal.qokeed.oteedy.sheoky.sha{ikhh}y.tar.teor.otam,oll
<f103v.22,+P0>    olshey.qokshy.qotalsheey.[o:a]loiin.oleeedy.qokain.shedy.qokey
<f103v.23,+P0>    ycheody.l.ar.cheey.or,aiiin.oteey.otal.otear.[o:a]r.ar.keey.qoty
<f103v.24,+P0>    ykeey.lchey.qokeey.ror.aiin.olan.otan.otain.otain.ar,y,kain
<f103v.25,+P0>    sain.olkeeey.qokan.oteedy.qotain.otal.oty.opar.aram.oteeam
<f103v.26,+P0>    yteey.qokeey.sheety.oteey.lshedy.oteaiin<$>
#
# Light star, dotted, 6 points
<f103v.27,+P0>    <%>fcheody.arar.okeey.okeey.lchedy.oteal.lpar.otedy.qotar.otaryly
<f103v.28,+P0>    daiin.checkhy.ykeey.shckhy.otealshey.okain.chey.oteedy.por,aiin,y
<f103v.29,+P0>    olcheeey.chey.lkchdy.sho.chcthy.sal,araiin.qokeey<$>
#
# Light star, 8 points
<f103v.30,+P0>    <%>pchear.okain.opchedy.pchol.fchedy.otedy.poly.lchedy.fchedey.rar
<f103v.31,+P0>    okeey.l.chey.qokeey.o,qokeey.chedy.qekchy.daiin.chckhy.sar.olainy
<f103v.32,+P0>    qokeeey.chey.qotey.chokaiin.shal.chedy.olkam<$>
#
# Light star, dotted, 8 points
<f103v.33,+P0>    <%>yshey.lkeey.qokain.okey.okaiin.cheody.otey.shdpchy.opchey.oly
<f103v.34,+P0>    daiin.sheey.ol.chey.qok,shey.qokaiin.checkhy.otedy.lshey.lchdy
<f103v.35,+P0>    qol,shey.ykeey.okeey.lshey.sheckhy.chtain.oty.okedy.otaly
<f103v.36,+P0>    saiin.shey.qokeey.oshey.olshedy<$>
#
# Light star, 8 points
<f103v.37,+P0>    <%>olshey.qokain.ol.sh[e:?]y.qokeshe.lsheok.shdy.qcphey.chetydar
<f103v.38,+P0>    oteey.l.chees.ol.chey.chey.chol,keechy<$>
#
# Light star, dotted, 7 points
<f103v.39,+P0>    <%>polshor.keeolshey.okey.lcharar.shol.okeedar.shes,aiin.oty.lchdy
<f103v.40,+P0>    yteey.sheal.shey.qoain.ol.keey.qokaiin.shckhy.lchedy.rain
<f103v.41,+P0>    daiin.shey.l,shey.lshey.qoar.sha[s:r].al.otar.shedy.{ith}y.lchdy.rar
<f103v.42,+P0>    yshey.sheykain.chey.rar.arol.chsaly<$>
#
# Light star, 8 points
<f103v.43,+P0>    <%>orain.chckhey.qokaiin.shckhy.shtal,opchy.lkeedy.chdy,lchedy
<f103v.44,+P0>    qkain.shey.ar.ar.oky.rain.chckhy.shedy.qokeory.lteedy.ro
<f103v.45,+P0>    okey.ol,cheey.lcheey.lkain.shckhy.sheckhy,or,ain.otar.oly
<f103v.46,+P0>    tain.shol.qokain.chckhy.rorol.chdy.raly.osaiin.chary<$>
#
#
<f104r>    <! $Q=T $P=C $F=b $B=2 $I=S $L=B $H=3 $C=X>
# page 214
# text only / stars
# Currier's language B, hand X
#
<f104r.1,@P0>     <%>pchdar.chedy.char.qopchedy.ocphedy.qopchedy.shedaiin.oteeochey.qopchedy.sain
# Dark star, 7 points, tail
<f104r.2,+P0>     o,ar.aiin.yteeody.cheedaiin.cheodar.s,aiin.chey.tair.os,aiin.chcthedy.teedaram
<f104r.3,+P0>     daiir.o.cthedy.otech.ykar.otedy.otody.qoteeor.yteeody.oteedy.aky.okal.daram
<f104r.4,+P0>     o,l,sheedy.qokeedy.chedal.qodaiin.qodaiin.chry<$>
#
# Light star, 7 points, tail
<f104r.5,+P0>     <%>kchdal.qotaiin.qoshedy.ol.chl.ol.cheda{iph}y.al.lod.pchdair.opchdy.qod
<f104r.6,+P0>     y,cheeody.aiin.lkar.cheeo.dain.ockhedy.qokeedy.qotain.otchdy.otain.chedam
<f104r.7,+P0>     dchodees.sheos.odaiin.otchedy.qodain.shedy.chedy.qodain.okar.ar.okaim
<f104r.8,+P0>     o,lsheedy.lkeedy.lkeody.qokaiin.chedal.qokar.odar.qokal.okar.otar.odr
<f104r.9,+P0>     ycheeoy.qokecho.qokol.cheeo,dam<$>
#
# Darkish star, 8 points, tail?
<f104r.10,+P0>    <%>tol.chedal.cheo{cka}y.otyd.os.l.air.shdy.qokchd.octheody.cholfor.otalr
<f104r.11,+P0>    otodchy.lkeody.qokair.otoly.shodar.cheey.okar,olkeedy<$>
#
# Lightish star, 7 points, tail
<f104r.12,+P0>    <%>tshdol,qotchedy.qokoeey.qoteode.lo.sar.al.octhy.qotor.opchey.qotam
<f104r.13,+P0>    olcheol.qodain.chokar.okcho,lkain.okar.cheody.okeeody.qodam.chdy
<f104r.14,+P0>    daiin.choaiin.qokechy.qotal.cheolor.saiin.olkeechey.otal.ol,oeeal
<f104r.15,+P0>    sor.chodaiin.chody.okar.otolkeechdy.okal.kaiin.cheodaiin<$>
#
# Light star, 7 points, tail
<f104r.16,+P0>    <%>ocheo{ith}ey.qoctheody.ykeeodey.qoepchy.opchey,qoty.sh,tey.yteedy.shody
<f104r.17,+P0>    ykeeshedy.olkeeody.qotey.qokar.chedy.qokedy.oteechy.chyteody.okar,ody
<f104r.18,+P0>    dcheeokeody.qokain.qolar.or.chockhar.otalkshedy<$>
#
# Darkish star, 8 points, tail
<f104r.19,+P0>    <%>toaiin.chdar.otar,shd.qotar.olkchedy.cheokeey.kary.opair.otor.airod.lshd
<f104r.20,+P0>    dsheoy.qocthey.qokchdy.qokaiin.chol.rar.cheody.cheeekan.ar.ain.ar.alam
<f104r.21,+P0>    dsheedy.qokaiin.chear.olkchedy.charaiin<$>
#
# Light star, 8 points, tail
<f104r.22,+P0>    <%>tshedar.chllo.rl.shed.kchedy.chokor.cheedy.opchar.cheor.chckhey.taiin.dam
<f104r.23,+P0>    ol.sheockhey.chol,kechdy.okeedal.lkain.chol,keeody.otchor.aiir.chol.kar.alol
<f104r.24,+P0>    daiin.char.qotal.okechol.olkeeor.olkeeodal.lkaiin.chal,keeedy.qokam
<f104r.25,+P0>    sar.okair.chckhey.qodaiin.chckhy.checkhd.l,raiin.otain.ar,airam
<f104r.26,+P0>    shar.sheey.kar.sheody<$>
#
# Darkish star, 7 points, tail
<f104r.27,+P0>    <%>pchedar.qokaiin.qotaiin.dl.ral.cheodl.cphaiin.daiin.ar.qekeeey.qoparaiin
<f104r.28,+P0>    olcheear.chedar.or.aror,sheey.olkeechy.or.char.cheeo,l.s.or.or,aiin.atam
<f104r.29,+P0>    ysheodaiin.shody.yteedy.cheedar.or,air.cheoltar.arodly<$>
#
# Light star, 9 points, tail
<f104r.30,+P0>    <%>okeeo,l,keeo.dain.lkeodaiin.qokeeo.lkeeeey.okeody.otechdy.opcheof.qopaiin
<f104r.31,+P0>    qokeeo.aiin.ok{ch'}eey.okolchey.lcheeey.oteey.lkechedy.qokaiin.chedar.cholcham
<f104r.32,+P0>    ysheeody.qo[cth:et?].okshey.otechshy.cheol.kaiin.shoda.lkaiin.cheodain.qokar.alchd
<f104r.33,+P0>    okchechy.qokcheedy.okchdal.qokal.char.olkeeey.olcheo.lkaiin.chey.raly<$>
#
# Light star, dotted, [9|8] points, tail
<f104r.34,+P0>    <%>pchol,ksheody.qokeshedy.qokal.chedy.qokaiin.otaiin.cheody.qokal.taiin.cholxy
<f104r.35,+P0>    yshoiin.qocheol.chedaiin.qodal.chey.chol,cheol.olaly<$>
#
# Light star, 7 points, tail
<f104r.36,+P0>    <%>psheody.qotar.chopar.qotaly.qotsheod.qotechy.kaiin.okar.qopchar.opam
<f104r.37,+P0>    okaiin.cheodal.qoaiin.okar.oraiin.okar.oteody.qokaiin.okal.qotir
<f104r.38,+P0>    okaiin.[o:a]rcheol.qokchol.kcheody.qotchdy<$>
#
# Light star, dotted, 7 points, tail
<f104r.39,+P0>    <%>pcholor.ar.aiin.alkchdy.qotal.chol.qoar.aiin.qopcheedy.qotair.ofaiino
<f104r.40,+P0>    olkeeos.olkaiin.oair.qcthy.oiinol,al.ly.oeear.chcthy.olched.qotaiiin
<f104r.41,+P0>    qoteey.qokeor.soiir.qoty.qokl.lkaiin.yteedy.qokain.oqockhy.dar
<f104r.42,+P0>    y.lshedy.cholkar<$>
#
# Light star, 8 points, tail
<f104r.43,+P0>    <%>tsheodl.qokaiin.qokchedy.ykchdy.pchedy.qokeedy.oteey.qokain.oteo,l,dal
<f104r.44,+P0>    okcheochy.cheey.qoeedaiin.qokeey.ar.cheol.olkair.qokaiin.otaiin.okam
<f104r.45,+P0>    daiin.olcheeo.l.s.aiin.otain.ar.chedy.qokaiin.otaiin.otaiin<$>
#
#
<f104v>    <! $Q=T $P=D $F=b $B=2 $I=S $L=B $H=3 $C=X>
# page 215
# text only / stars
# Currier's language B, hand X
#
# Light star, dotted, 8 points, tail
<f104v.1,@P0>     <%>pchdoiin.opcheedy.orar.oltcheey.opchedy.ol.ear.aiir,aly.cheodaiin.cheekain.dam
<f104v.2,+P0>     ychedaiin.qoteed.chockhy.otaiin.ydaiin.qokamdy.otarar.alched.otair,oram
<f104v.3,+P0>     shod.chedy.qotaiin.odaiin.okeol.ockhey.chol.qokeedy.qotair.oeedaiin.ol.d[l:o]
<f104v.4,+P0>     qoteedy.chedaiin.chokar.qotol.qotched.chol.chey.qol.chedy.qoeeey.qokeedy
<f104v.5,+P0>     dcheol.chdeey.oeeodain.s,airol.chedal<$>
#
# Light star, 8 points, tail
<f104v.6,+P0>     <%>solchd.shol.sheol.qokchy.qoka.l.chedy.shedy.qokain.cheedy.cpheo.apchedy.qotady
<f104v.7,+P0>     o.scheo.lchody.cheey.qo{ck}y.cheo,ain.o,chedy.cheedy.chedy.sol.cheodalol<$>
#
# Light star, dotted, 7? points, tail
<f104v.8,+P0>     <%>tchodls.cheeody.cheeool.ls.air.ykeedy.chotedy.qotchedy.chedy.qoeky.qoteeo.lo
<f104v.9,+P0>     ycheo.lcheod.otaiin.qokeedy.qokaiin.cheor.ol.chedaiin.qotar.chedy.qoty.dal
<f104v.10,+P0>    shol.cheedy.qokaiin.qoteedy.otaiin.oteedy.qotedor.okain.cheos.cheeo.lchey
# Light star, 7 points, tail
<f104v.11,+P0>    ycheedy.qo{cthh}y.ykchedor.cheeky.qokchd.qotol.qokol.qokol.daiin<$>
#
<f104v.12,+P0>    <%>polchechy.oteoy.chotchs.cheeta.ot[eee:ech]y.oteedy.qoty.ched.l.cheol.par.oltedy.chedam
<f104v.13,+P0>    ycheol.cheody.qoeechdy.qokeol.qotaiin.chedar.cheo,lkaiin.cheetar.aiin.ch[ei:a]taiin
<f104v.14,+P0>    yt{oh}edy.qokeeo.lcheolshedy.s.aiin.cheky.daindl<$>
#
# Light star, dotted, 8 points, tail
<f104v.15,+P0>    <%>tolkshey.chocthy.qokeochy.qokchy.qotcheo.qotcheo.dlchd.chedy.tchdy.qotchdy.ram
<f104v.16,+P0>    dcheedy.qockheey.chdor.as.aiin.ch{cthh}y.dchdar.chdy.qokchedy.olkchy.qokain.dadam
<f104v.17,+P0>    ycheechy.cheey.cheos.{ai}s.otkchedy.cholkchy.qotchdy.qotol.sheedy.or,ain.cheol
<f104v.18,+P0>    dcheeoy.qokaiiin.qokaiin.lkar.ytaiin.otcheochy.sarain<$>
#
# Light star, 8 points, tail
<f104v.19,+P0>    <%>pcheor.chol.chpcheor.cholkshedy.qotol.sheedy.qokchy.qotched.sho.fchor.ols.aiin.chekal
<f104v.20,+P0>    or.sheeo.lcheedy.qokeey.qochey.qotcheedy.qotchedy.qokol.chor.chorol.chdar.otam
<f104v.21,+P0>    yshor.sheedy.qokaiin.shokchey.qokeey.chodain<$>
#
# Light star, dotted, 8 points, tail
<f104v.22,+P0>    <%>ytchedy.qokchedy.qotchy.qokchedy.qokchd.ls,aiin.qchor.sheor.ytaiin.chey.tal
<f104v.23,+P0>    tchey.qokchey.qochey.qodeey.qodaiin.chodaiin.chckhdy.dairar.otar.qotai@208;.?l
<f104v.24,+P0>    ykaiin.cheor.cheeey.daiiin.cheo,dalaiin.chockhedy.chedaiin.otor.qokar,ary
<f104v.25,+P0>    dsheey.qoykeey.lchedy.qokedaiin.ar,chcthy.daiin,cheey.sair.ol.aiin.chedy
<f104v.26,+P0>    ysheor.sheey.qodaiin.chodar.chochs<$>
#
# Light star, 8 points, tail
<f104v.27,+P0>    <%>pchoror.shor.sheol.sheol.sheol.qokchedy.chdor.sho,r.aiin.chpchs.aiin.al
<f104v.28,+P0>    olsho.l[s:?]air.olcheey.qokeechy.qokchy.daiin.chody.qodaiin.cheody<$>
#
# Light star, dotted, 8 points, tail
<f104v.29,+P0>    <%>kche.shodaiin.qokeey.cheokcheo.lol.kaiin.qotchdy.lcheo.l,chedy.l,cheed.chaim
<f104v.30,+P0>    ycheol.kaiin.cheody.shaiin.qoeeol.otair,or.cheeody.okcheey.lkair.ar.ar.adam
<f104v.31,+P0>    y,cheoraiin.cthey.chol.sheody.qokair.qoeey.cheey.lkeedy<$>
#
# Light star, 8 points, tail
<f104v.32,+P0>    <%>pchedy,kchedy.cheocphey.or,ain.cheeos.aiiiro.lcheedy.lcheedy.qosaiin.cfheo.ar,als.am
<f104v.33,+P0>    yteeey.cheeod.ykeey.kaiin.qokaiin.cheey.or.ol.ar.odar.chedain.etar.ar,air.ary
<f104v.34,+P0>    ycheo.lkeed.qotain.okaiin.chokain.okain.cheol.olcho<$>
#
# Light star, dotted, 8 points, tail
<f104v.35,+P0>    <%>psheodar.sheedy.qotchedar.oteedy.qotaiin.oka{ifhh}y.sheody.qokedy.topaiin.am
<f104v.36,+P0>    sar,aiir.sheos.qoiiin.okeedy.qokcheodaiin<$>
#
# Light star, 8 points, tail
<f104v.37,+P0>    <%>posairy.ytedar,chedy.shoefcheey,kechy.sar,odl.air.shey.qopcheey,sol.ain.arodam
<f104v.38,+P0>    okechey.chedy,chchy.qotain.qokain.chey.or,aiin.cheo.or,aiin.chedain.okam
<f104v.39,+P0>    yshey.@206;ar.a,kain.char.lkeey.roiir.shey.cheey.kar.ar.lkchs.ar,y,@206;,ais.alod
<f104v.40,+P0>    qokeeey.okchedy.qokeey.aiin,odain.orchedy.qoky<$>
#
# Light star, dotted, 8 points, tail
<f104v.41,+P0>    <%>tchedy.qotechy.otcheeo,l,keedy.qoty.raiin.cheedy.qotaiin.otchdy.qotain
<f104v.42,+P0>    oteedchey.qoeeda.lchal.cheedy.qoteey.sheey.teeeo.dar.cheed.qotain.chedy
<f104v.43,+P0>    chey.keeey.qockheey.lkeey.o,keeedy.qokeey.okchey.qot[?:e]odaiin.okain.orom
<f104v.44,+P0>    daiin.y,cheeo,chey.okeeey.qokeeey.okeey.okeey<$>
#
#
<f105r>    <! $Q=T $P=E $F=c $B=3 $I=S $L=B $H=3 $C=Y>
# page 216
# text only / stars
# Currier's language B, hand Y
#
# Light star, dotted, 8 points, tail
<f105r.1,@P0>     <%>@199;aiin,dar.chcphy.qokeey.qopaiin.ypcheeey.saraisl.aiin.cheedy.[?:k]aiin.arody
<f105r.2,+P0>     dshees.yey.cheey.raiin.otchdy.qodor.ches.or.cheey.okees.odar.cheody,qody
<f105r.3,+P0>     olshey.qod[en:a'].odeey.kcheody.cheeo.ar.yteey.ytchy.otedy.qokeedy.qokeey.rol
<f105r.4,+P0>     ykaiin.olkeedy.odaiin.okar.eeeodaiin.yteey.ochedy.[q:?]okeeey.oy.teedy.qotam
<f105r.5,+P0>     daiin.yteedy.yteeeody.yl.cheod.or.aiiroekey.otchdy.otey<$>
#
# Light star, dotted, 7 points, tail
<f105r.6,+P0>     <%>par.arody.shedeeey.qopchedy.qody.qoteody.aiin.yteody.qokor.olpshedy
<f105r.7,+P0>     ysheeody.ykeeos.or.aiiin.shey.qodaiiin.qokeed.qokeey.saiin.aiirody
<f105r.8,+P0>     sheey.oleeey.or,air.qokaiin.chey.qokeedy.qokedy.oteedy.lchedy.oesal
<f105r.9,+P0>     oeeolchy.okee[y:o]dy.okeey.okchey
# Light star, 7 points, tail
<f105r.10,+Pr>    sairy.ore.daiindy.ytam<$>
#
<f105r.11,*P0>    <%>pdar,o,shedy.otcheos.oiiin,al.tchedarchy.fchos,aiin.polaiin.polkeeey.dyaiin
<f105r.12,+P0>    ya[iir:iin].yteeo,dy.qoeeody.qoeedy.kchedy.qotchdy.otcheey.chey.teeor.ykedy.ry
<f105r.13,+P0>    dyteey.qokdy.chedy.chedy.dal.qoked.shedy.qoteody.cheedy.ot<$>
#
# Light star, dotted, 7 points, tail
<f105r.14,+P0>    <%>kesoar.qoeeedy.keeody.dlls,air.shckhy.oekeody.cheody.oeey.qokeeody.sheo,lkeey
<f105r.15,+P0>    lksheey.ol.r.aiin.okeedy.olkeeody.lkaiin.okeeol.oteeol.shod.daiin.aral
<f105r.16,+P0>    yteody.oteeeos.aiin.odal.oiir.okeedy.oral<$>
#
# Light star, 8 points, tail
<f105r.17,+P0>    <%>lteedy.okeeddl.sheokedy.qokedy.shol.kol.aiirol.qokchedy.daiin.okedy.q@145;ky
<f105r.18,+P0>    sheoy.oleedy.daiin.al,chedy.okeeey.chdaiin.otedy.cheoty.oteedy.oteey.chdy
<f105r.19,+P0>    dsechey.oteol.daiindy.saiin.chedy.laiin.okeeody.okeeyteedy.odaiin.aiir,al
<f105r.20,+P0>    s,aiin.chey,teol.ykair.paiir.olkaiin.olfaiin.odar.al.airody.al.teedar.dam
<f105r.21,+P0>    ycheo.lkedy.qoeey.qokedy.qokedal.saiin.otol.shody.chedy.okaiin.chekaim
<f105r.22,+P0>    olkchokeedy.ypair.opaiin.opail.oteodl.eeol.keey.r,aiin.ylkaiin.am.ols
<f105r.23,+P0>    dchees.opchey.aeeod[ch:ee]y.chefchedy<$>
#
# Light star, dotted, 7 points, tail
<f105r.24,+P0>    <%>pcheor.ain.ckheey.okeeey.paiin.ar,aiiin.chpaiikey.sheo.pcheey.dal.daiin.dam
<f105r.25,+P0>    deeedy.cheodkedy.chedy.decthdy.daiiils.airols<$>
#
# Light star, 7 points, tail
<f105r.26,+P0>    <%>pdal.sheey.yqopchy.airal.sheey.fchdy.qopchdy.raiir.oky.chdedy.qodeedy.qokedy
<f105r.27,+P0>    dair.cho,al.r.lal.cheesy.cphedy<$>
#
# Light star, dotted, 7 points, tail
<f105r.28,+P0>    <%>pchsed.sheefy.opchey.qoteedy.qoeey.qokeedy.laiiin.odaiin.aiir.opair.kechedy
<f105r.29,+P0>    oees.olkeedy.qockhy.r,aiin.chol.okair.oteedy.qopchedy.odaiin.ypchedy.ytam
<f105r.30,+P0>    oleedar.aiildy.dar.oiin.y,teey.tair.cheody.qokolky.cheolkary<$>
#
# Light star, 7 points, tail
<f105r.31,+P0>    <%>kodeey.lchl.shx.ar.aii[j:d]y.cpheesy.okal.lkedy.lkar.chedy,qokaiin.or.fchoky
<f105r.32,+P0>    ycheochy.lkeol.daiin.qkair.olkchey.dar.qopchdy.dair.otar.ar.ajam
<f105r.33,+P0>    okeeodair.oteey.lkeey.teeolteedy.ot,okal.or,aiiin.qokaiin.ar.airod
# Light star, dotted, 7 points, tail
<f105r.34,+P0>    dor.ail.cheky.kar.odaiin.ykl.al.oees.al.ar.alkam<$>
#
<f105r.35,+P0>    <%>ypchedy.okaiir.opcheedy.qokair.dar.kal.otar.ol.qokal.kor.orolpchey.ofory
<f105r.36,+P0>    dyteey.otedaiin.otar.ol.chedy.ted.qotar.oteodar.otam.ytedy.otaiin
<f105r.37,+Pc>    otoiir.chedaiin.otair.otaly<$>
#
#
<f105v>    <! $Q=T $P=F $F=c $B=3 $I=S $L=B $H=3 $C=Y>
# page 217
# text only / stars
# Currier's language B, hand Y
#
# Light star, dotted, 7 points, tail
<f105v.1,@P0>     <%>polairy.oair.olpcheey.ykaiin.olpchedy.opchedaiin.dairody.ypcheddy.sairy
<f105v.2,+P0>     ysheod.ykeeedy.keshed.qodaiin.oteodair.or.chkar.otaiin.chpor,or.otchy.otor
<f105v.3,+P0>     dshedy.qoedaiin.ytoiin.okair.qotol.dol.okoldy.qokedy.opched.oteedy.qotaiin
# Light star, 7 points, tail
<f105v.4,+P0>     olkeeol.orchsey.qokeedy.chdor.olar.ol.keeol.chedaiin<$>
#
<f105v.5,+P0>     <%>pchedal.qopchdy.daiin.chedy.daiin.okaildy.opchedaiin.[o:y]pcheo.olkeedy.sairom
<f105v.6,+P0>     dcheo.fcheeody.ckheey.dar.aiin.al.dar.ar.daiiidy.otedy.oteody.ykaiin.[g:m]
<f105v.7,+P0>     ycheeo.lkaiin.otair.ol.olkaiin.okairody.lchedr<$>
#
# Light star, dotted, 7 points, tail
<f105v.8,+P0>     <%>fodal.kedar.olpchesd.araiin.ksheeol.opchedy.pchedy.opcheddl.pchdar.air.odar
<f105v.9,+P0>     lcheey.qoeees.y.daiin.okairy.otchedy.ockhedy.otchey.daiin.or.r.ail.[l:?],okam
<f105v.10,+P0>    ykeey.ky.che.oiiin.dal,kaiin.okairo.l,kair.chedy.s,odar.air.al.oral.odam
<f105v.11,+P0>    roees.aiiin.ol.okaiin.os.aiin.chckhodu.qoteedy.ckhddl.aiir.ypar.kaii{i'h}dy
<f105v.12,+P0>    ysheedy.aiin.okeol.ykedor.ar.ar.alkair.otar.otaiin.otal.tair.am
# Light star, 7 points, tail
<f105v.13,+P0>    saiin.opchedy.qokchdy.otar.al.kair.okees.lkchdal<$>
#
<f105v.14,+P0>    <%>pchedaiin.chckhdy.qokaiir.olpchedy.olord.aiiin.[t:k]ail.odar.kard.chtchy
<f105v.15,+P0>    ycheey.kar.ykeey.otaiin.ot,al,dar.chdor.kalchedy.opchdy.daiin.oraiin.r
<f105v.16,+P0>    daiin.cheey.dal.chl.okair.aiin.cpheor.aiin.okal.chodaiin.otaiin.opaiim
<f105v.17,+P0>    olr.aiin.chey.l,raiin.lkl.dl.lklor.diiin,olkaiin<$>
#
# Light star, dotted, 7 points, tail
<f105v.18,+P0>    <%>pchor.chedaiin.okaiin.cholkal.qolkaiin.oltchdy.qopchsd.opair,orair.karaim
<f105v.19,+P0>    ycheey.aiin.otleey.lkaiir.cheeo.taiin.okeed.ail.kchey.rokaix.am<$>
#
# Light star, 7 points, tail
<f105v.20,+P0>    <%>porair.chopchdy.chedain.otair.otchod.aiin.alol.cheo.ypchedy.kairodl,lpaim
<f105v.21,+P0>    ykeeo.daiim.sheey.qokaiin.cheot,daiin.qoek,eeykeody.qopaiin.or.aiikam
<f105v.22,+P0>    daiin.cheodaiin.chedal.air.okaiin.cheey<$>
#
# Light star, dotted, 7 points, tail
<f105v.23,+P0>    <%>tcholkaiin.odal,kl.chees.aiiin.shees.qopdaiin.chod[s:r].alkeey.paradam
<f105v.24,+P0>    alcheey.okaiin.otar.oto,daiin.ckheol.lkol.fchedypaiin<$>
#
# Light star, 8 points, tail
<f105v.25,+P0>    <%>kchdaldy.alfo,lfcheedy.ofoiir.opchey.fchedy.qotor.oeeeodr.qopar.{aifhh}y.dl
<f105v.26,+P0>    lkl.sheeodees.otaiin.otar.otal.or.aiin.chedor.alkaiin.chs.alkaiin.ry
<f105v.27,+P0>    sheoe.arxor.eesy.qopcheo,ain.orkchdy.daiin.oteedy.ko,lkair.otaiilody
<f105v.28,+P0>    oeoar.ar.al.odor.aiil.otaiin<$>
#
# Light star, dotted, 7 points, tail
<f105v.29,+P0>    <%>tdol.tor,oaldar.aiir.okokeedy.karody,qoeedy.sho.qopchedy.daiin.opairam
<f105v.30,+P0>    dchedy.cheey.qokor.otaiin.otair.otair.okeedy.kaiin.aiin.s.aiin,sy
<f105v.31,+P0>    ychtaiir.aiichy.dol.aiin.otaiin.aiidy.okchd.otar.daiin<$>
#
# Light star, 7 points, tail
<f105v.32,+P0>    <%>poar.keeodaiin.qoair.ar.a{iphh}ey.qoeedeody.qokaiin.qotedair.apo,rairapy
<f105v.33,+P0>    lsheody.tair.oteey.oteeo.o.l.otaiin.okeey.qokaiin.or.aiir.al.dar
<f105v.34,+P0>    sheeo.daiin.chsd.qokeeey.dair.okaiin.otaiin.chedaiin.olkal.lkldain
<f105v.35,+P0>    doee.okcheeo.l,taiin.otcheedy.chor.aiin.odaiin.chedy.otaiin.al.kaishd
<f105v.36,+P0>    laiin.sheod.okeeody.qoaiin.ytaiin.otair.chdal,dy,daim.chdaiin.o{ckhh}y
<f105v.37,+P0>    yshey.ckhy.sheo.qoeeo.lkaiin.chs,okol.tchdy.sheeey.okaiin.ar.aildy
<f105v.38,+P0>    cheody.oaiir.ain.okshey<$>
#
#
<f106r>    <! $Q=T $P=G $F=d $B=4 $I=S $L=B $H=3 $C=X>
# page 218
# text only / stars
# Currier's language B, hand X
#
# Light star, dotted, 7 points, tail
<f106r.1,@P0>     <%>pshdar.shoefy.yteedy.sh[a:o]l.korchy.sheky.otchedy.okshed.qotedy.qoted.yteeody
<f106r.2,+P0>     shedchy.ytchedy.chees.otshes.okcho.chdy.qokeedy.ched.chedy.chedy.qotar.rod
<f106r.3,+P0>     dshes.lchedy.lkchedy.ytchdy.or,cheos<$>
#
# Light star, 8 points, tail
<f106r.4,+P0>     <%>pcheodair.okchedy.olkeeedy.or.arojy.qopchdy.sholfchdy.cheeky.lchedy.qokam
<f106r.5,+P0>     ysheor.aiin.char.okaiin.qokeechy.checkhy.qokeod.ar.qokeo.lkeo.lchor[o:a]m
<f106r.6,+P0>     shor.sheor.orkchsd.otair,or.qokeeo.raiin.qokeeolchedy.olchedy.qokeol.qoky
<f106r.7,+P0>     olched.qoiin.ychedy.qokam.sheol.qokor.cheees<$>
#
# Light star, dotted, 7 points, tail + small light companion with 6/6 points
<f106r.8,+P0>     <%>porarchy.orar.ol,kaiin.shedy.oteedy.qotor.qoteedo.qoteedy.dair.ok[ch:ee]daim
<f106r.9,+P0>     ychor.chol.qokain.chocphol.lchedy.qocheo.qokar<$>
#
# Light star, 8 points, tail
<f106r.10,+P0>    <%>pshoair.lkeeshedy.qokain.cheoly.qokedy.lchedy.qokedy.otedy.qotoky
<f106r.11,+P0>    sar.aiin.cheol.aiin.cheokey.raiin.chokar.cholky.okeees.aiin.okeey.lchg
<f106r.12,+P0>    okeey.lcheedy.olkeey.qokeeo.dchedy<$>
#
# Light star, dotted, 7 points, tail
<f106r.13,+P0>    <%>pcheol.sheokaiin.otey.qokeeor.sheo,aiin.otchey.pcheo,ror,aiin.daiinopal
<f106r.14,+P0>    ychol.okaiin.olcheey.dolchedy.otair.otal.chedy.okeor<$>
#
# Light star, 7 points, tail
<f106r.15,+P0>    <%>podaroar.oteeo,lchor.shol.tchedy.chotar.opchedy.opches,aiin.okchdam
<f106r.16,+P0>    soin.oin.okain.aiin.arol.ocheedy.lkeeeody.daiin.chedar.okol.otar.chdam
<f106r.17,+P0>    yochor.lshedy.qockhey.qokedain.or.aiinchodar<$>
#
# Light star, dotted, 7 points, tail
<f106r.18,+P0>    <%>kshed.dsheol.qokeedy.otol.okeedy.lkeedar.sheopchy.qopchy.qotolchy.qoty.chdy
<f106r.19,+P0>    otchedy.qokeey.shosaiin.qokaiin.okain.cholkeeey.ltal.olcheey.qotchoraiin,y
<f106r.20,+P0>    ytaiin.cheey.qokaiin.shaiin.qokeedy.sail,chedy.cheodal.qochedy.qokaiin
<f106r.21,+P0>    olkeedy.qokchedy.cheo.lkeedy.chearaiin.okain<$>
#
# Light star, 8 points, tail
<f106r.22,+P0>    <%>tshodair.olkeees.odain.qokeedy.opchor.aror,pcheeody.daiir,opchedy.opchody
<f106r.23,+P0>    ychedy.qckhedy.dair,al.qokedy.shecphy.qokchy.otedy.dar.aror<$>
#
# Light star, dotted, 8 points, tail
<f106r.24,+P0>    <%>podshedy.qokchedy.lkechor.otchodar.cho.lky.chedar.otaiin.chkchedaram
<f106r.25,+P0>    soraiin.cheeo.lo.lchey.qokaiin.shedy.okain.shear.qokain.chees.ykarain
<f106r.26,+P0>    ycheeo.lkeey<$>
#
# Light star, 7 points, tail
<f106r.27,+P0>    <%>tcheoky.lkshedy.qokaiin.lky.raiin.chy.rody.chlar.cheeorfor.cheoly
<f106r.28,+P0>    okaiin.ol.lcho.rcheo.raiin.qokaiin.chey.chokaiin.chear.ar.ol.raralchl
<f106r.29,+P0>    saiin.chal.chlal.okal.ykalaiin.okain.qokain.ar.okaiin.char.aiiny
<f106r.30,+P0>    ycheeo.lkaiin.cho.ror.sheo,l,kain.shor.sar.aiiry.sheo,al.kairam
<f106r.31,+P0>    ysha[r:ir].chkar.aiiiky.ral.cheol.oraiin<$>
#
# Light star, dotted, 8 points, tail
<f106r.32,+P0>    <%>poral.sho,keeody.qokain.chckhy.olteeedy.qopche[r:s].al.karchy.qotedary
<f106r.33,+P0>    ycheol.chokaiin.sheody.chody.qokaiin.ar.akair,aiir.okaly<$>
#
# Light star, 8 points, tail
<f106r.34,+P0>    <%>tcheorsho.lkshey.lpcheo,ro,lpchey.oporaiin.chpchy.qopcheody.qotarain
<f106r.35,+P0>    okaiin.choky.lkar.chdy.lchedy<$>
#
# Light star, dotted, 9/8 points, tail
<f106r.36,+P0>    <%>psheodalo.dar.sheodal.qotedy.qotes,aiin.okalal.shdy.otaiin.shedy
<f106r.37,+P0>    tchodaiin.tcheo,dlchy<$>
#
# Light star, 7 points, tail
<f106r.38,+P0>    <%>pshodaiin.opchy.sh,o,teeody.shotchey.yteey.sholfaiin.opchdy.lchdy.dol
<f106r.39,+P0>    ycheool.cheeey.ol,aiin.cheody.laiiin.chekol,cheey.okchar.aiin,aloal
<f106r.40,+P0>    shaiin.ar.aiin.sheey.lkaiin.sheedy.shedy.qokal.chey.okaiin.chdaldy
<f106r.41,+P0>    dair,alsheod.shedy.cholchedy.cheol.shory<$>
#
# Light star, dotted, 8 points, tail
<f106r.42,+P0>    <%>pcheodar.shol,ka[in:ir].ok{e'e}chedy.qoteey.shotchy.qoty,lpaiin.shedy.lar
<f106r.43,+P0>    daiiral.sheol.daiin.otedy.qokain.okar.cheor.al.taiin.chekal.otaras
<f106r.44,+P0>    dshedy.qoteey.otaiin.chy.chealol.chlchd,aiin.oty.otair.otaiikam
<f106r.45,+P0>    y,sheedal.okain.okain.otar.kaiin.chdalkair.olkai[?:r].al,keedy.okal
<f106r.46,+P0>    sotchdaiin.shodaiin.otedy.qokeedy.qokaiin.ykar.qokain.cheedy.lol
<f106r.47,+P0>    ycheoar.okain.qokain.char,oky.cheokam<$>
#
#
<f106v>    <! $Q=T $P=H $F=d $B=4 $I=S $L=B $H=3 $C=X>
# page 219
# text only  / stars
# Currier's language B, hand X
#
# Light star, 7 points, tail
<f106v.1,@P0>     <%>fsheda.looin.opaiiral.oteodaiin.chopchy.otair.kar.alalor.aiin.aly.kar
<f106v.2,+P0>     daiin.al.sheeodar.y,chtain.char,otar.qokar.o[t:k]ar.shed.sheo,keorain,amchy
<f106v.3,+P0>     yshedaiin.shckhy.cheokchy.sar.al.cho,lchedy.ytain.otar.al.chdy.daly,lody
<f106v.4,+P0>     ycheoto.lsheo,aiin.chcthy.okain.chdal.chdam.charam<$>
#
# Light star, dotted, 8 points, tail
<f106v.5,+P0>     <%>tshoar.oeey.qokain.shypchedy.opched.qopchedy.otaiin.chepar,aiin,octhy.dair.ry
<f106v.6,+P0>     daiin.shody.kchedy.sheody.olkaiin.shkar.chody.talshdy.qokain.kararo
<f106v.7,+P0>     soy,she[a:o]lsho.dy.chain.shol.kain.shokaiin.qotaiin.chodar.ail,dal,dar.loror
<f106v.8,+P0>     oraiin.cheo,rol.aiin.otaiin<$>
#
# Light star, 8 points, tail
<f106v.9,+P0>     <%>tshodaiin.sholkair.orainkar,aiin.shtchy.qopchdy.qopchy.lolkair.shear,am
<f106v.10,+P0>    ysheody.cheol.oteey.qodaiin.ytain.ychdy.oltydy<$>
#
# Light star, dotted, 8 points, tail
<f106v.11,+P0>    <%>tchdys,arshedy.oteeody,kshedy.qotchdy.qotar.shedy.qotedy.opchy.kaiin,sham
<f106v.12,+P0>    ycheey.qoeeda.chodain.otalchdy.qokaiin.chokaiin.chody.qokal.otal.otam
<f106v.13,+P0>    olkeealkchedy.qoeeey.ral.ches.al.ytar.shsy.lchey.ykaiin.shy.lkam
<f106v.14,+P0>    schedy.raiin.char.arshey.chedy.aiiin.alkam<$>
#
# Light star, 8 points, tail
<f106v.15,+P0>    <%>kcheo[a:y]kar.shedy.qofchdy.otshedy.qokchdy.qotshdy.qokchdy.kair.alody
<f106v.16,+P0>    sarar.okear.aiin.chotal.shody.qotchdy.qotar.shedy.chodal.chedy.qotam
<f106v.17,+P0>    salar.she[o:a]dar.okain.qodaiin.chodal<$>
#
# Light star, dotted, 7 points, tail
<f106v.18,+P0>    <%>pshodalos.qokshdy.qokshy.opchdy.qokshd.ar.shdar.oeedy.qotaly.dairy
<f106v.19,+P0>    darshy.otaiin.otal.chedy.r,ain.olaiin.otaiin.sain<$>
#
# Light star, 9 points, tail
<f106v.20,+P0>    <%>polchs.lkaiir.shokar.choefy.shor.qokor.sheeo.kol{ch'}es.okcharain
<f106v.21,+P0>    ycheo,lkaiin.cheo,lchdaiin.osaiin.okal.sheedy.qokchedy<$>
#
<f106v.22,+P0>    <%>tshod.qokchy.qokaiin.okshy.qokar.shedy.shey.qopshedy.shdykairylam
<f106v.23,+P0>    ol,kalol.shar.chor.okal.chdy.chol.chedy.qotaiin.or,aiin.okeedy.qokain
<f106v.24,+P0>    soraiin.solshedy.qokchdy.qokol.chdaiin.chdal.air.odl.charain.oka{ifh}y
<f106v.25,+P0>    sar.sheol.chol.shar.chol.okarol<$>
#
# Light star, dotted, 8 points, tail
<f106v.26,+P0>    <%>tar.air.kshdain.okal.chdy.lchedy.kshar.chopchy.otches.aral.opchdy
<f106v.27,+P0>    olcheo.odaiin.sheotal.shoor.qokeey.oarar<$>
#
# Light star, 8 points, tail
<f106v.28,+P0>    <%>psheody.olkeedy.qokor.sheos.choty.qotaiin.oteody.otaiin.qokar.otydy
<f106v.29,+P0>    ycheey.olchey.chedy.qotaiin.cheos.otaiin.otain.chotar.olos.aiin.cheog
<f106v.30,+P0>    otaiin.okochey.qody.oeesysarx,[o:y]keey.oteedy.ksheody.qokeedy.qotokody
<f106v.31,+P0>    sheeyko.shody.chosaiin.olcham<$>
#
# Light star, dotted, 8 points, tail
<f106v.32,+P0>    <%>polos.shdair.sheky.keedy.qoeedy.qofchedy.sair.al.pchedy.ypodaiin.saram
<f106v.33,+P0>    choaiin.ody.qotar.chey.ol,aiin.chey,dychy<$>
#
# Light star, 7 points, tail
<f106v.34,+P0>    <%>pchodaiin.kcheeor,al.ky.shcthy.otos.ar.odal.pcheody.qotaiin.otor.alodam
<f106v.35,+P0>    shody.shockhy.qokeey.qokcho,l,kchedy.shdy.kchedy.chedy.qockhey.okaiin,al
<f106v.36,+P0>    sol.sheedy.qokaiin.cholkaiin<$>
#
# Light star, dotted, 8 points, tail
<f106v.37,+P0>    <%>pyoaly.cheo,aiir.al.kcheodar.qodaiin.shcphoor.shedy.otedar.opol.fchedy.odr
<f106v.38,+P0>    okcheody.qokeey.otchey.qokeey.qokeedal.qotchkeey.qol.rody.raiin.oty
<f106v.39,+P0>    qokaiin.chey,kar.oteol<$>
#
# Light star, 8 points, tail
<f106v.40,+P0>    <%>ko.sheody.qody.ches.aiin.dair.air.opchedy.pchdy.kolchedy.tcheodar.podkor
<f106v.41,+P0>    otedy.qoar.cheey.kaiin.qokeeody.okaiin.oteey.qoteedy.choty<$>
#
# Light star, dotted, 8? points, tail
<f106v.42,+P0>    <%>py,chal.shedy.qoteedy.cheyky.okedaiin.otedy.odaiin.chdy.chy.keedy.lkey
<f106v.43,+P0>    chedy.okeey.qokeedy.okeey.sheey.qokaiin.al,al,kalos.chedy.dkaiin.chcthy
<f106v.44,+P0>    cthey.chey.okal.chey.keeyrain.okeeo.otaiin.chedar.oteedy.otol.oty
<f106v.45,+P0>    ysair.okeey.cheodain.chey.tchar.oqotaiin.oty.rasal.oteey.sar.aildy
<f106v.46,+P0>    ytar,okain.cheokaiin.chedy.okeeey.chkaiin.ol.oky.raiin.cheoar.chos
<f106v.47,+P0>    dcheoaiin.shky<$>
#
#
<f107r>    <! $Q=T $P=I $F=e $B=5 $I=S $L=B $H=3>
# page 220
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f107r.1,@P0>     <%>pchdlar.sheolor.ykeeol.qokchy.otor.okeesodar.tarair.oteey.otaiin.ytar
<f107r.2,+P0>     dchey.qoteos.aiin.shedy.oteed.qor.aiin.cheockhy.olkeey.qotain.chey.qeeey.lor
<f107r.3,+P0>     olcheey.cheos.qokeeey.ycheedy.qotain.ykain.okeey.raiin<$>
#
# Light star, 7 points, tail
<f107r.4,+P0>     <%>teeody.chedain.qoteey.qokar.deeoltedy.otar,ain.chady.otokcho.qoked.okchedy
<f107r.5,+P0>     olkchedy.tedy.oteeey.okchedy.qokeed.qokear.chedy.chokchedy.qokain.ar
<f107r.6,+P0>     okcheey.qokeedy.chotchedy.daiinar.oteey.lteey.chedaiin.ok[che:eee]y.otaiin.am
<f107r.7,+P0>     ytaiin.cheotchey.okaiin.chckhy.okeedy.otcheey<$>
#
# Light star, dotted, 7 points, tail
<f107r.8,+P0>     <%>torshor.sheeey.oteeol.qokeey.qokedy.lkaiin.qokaiin.qokar,al.okiroley
<f107r.9,+P0>     okaiin.sheey.tcheol,kain.okeey.chedy.okeedy.chdykchedy.chey,kain,an
<f107r.10,+P0>    yteedy.qokeedy.okeol.lchedy.qokal.lor.sheal.cheedaiin.chey.sair.alo,m
<f107r.11,+P0>    cheeo.cheeol.qokaiin.ytain.y.keeol,l.oraiin.okaiin.okar.okaiin.otaram
<f107r.12,+P0>    y,chol.chol.loraiir.aiinal<$>
#
# Light star, 7 points, tail
<f107r.13,+P0>    <%>polchls,aiin.sheky.qokaiin.opchal.shedy.pshedaiin.otodal.shedy.otaral
<f107r.14,+P0>    cthedy.lshedy.cheolchear.or,alam.chtaiin.otarain.chey.qokaiin.otain
<f107r.15,+P0>    ychol.oiin.chey.qockhal.{ch'}al.otaraiin.sheky.okeeey.raiin.airal
# Light star, dotted, 7 points, tail
<f107r.16,+P0>    tolshoror.olkeedy.qotaiin.otalar.opcheol.qeeoy.shey.kair.otaiinam
<f107r.17,+P0>    sair.chey.losaiin.chey<$>
#
# Light star, 8 points, tail
<f107r.18,+P0>    <%>poalosy.shey.tar,a{iph}y.f,arsheey.fol.rolchy.sheey.opolkaiin.ypaiinal
<f107r.19,+P0>    oaiin.ol.rar.sheey.ylar,aiin.cholal.dy.cheeody.okeeey.cheodaiin.aldy
<f107r.20,+P0>    tcheol.kcheedy<$>
#
# Light star, dotted, 7 points, tail
<f107r.21,+P0>    <%>taror.olal.okain.okaiin.qotal,shaiin.qokeol.lkaiin.okeeo.lkaiin,aiin
<f107r.22,+P0>    yksheol.okaiiin.sho{ikh}y.daiin.qotalal.lshedy.qokal.r.aiiin.okair.lldy
<f107r.23,+P0>    chodaiin.shar.chodaiin<$>
#
# Light star, 7 points, tail
<f107r.24,+P0>    <%>pal,alchky.okil,cheol,kair.lkain.qokeeo,kair.dar,aiinpchod,lkaiiin.olfy
<f107r.25,+P0>    ycheain.chal.kal.chedy.qokaiin.chody.qokchdy.qokal.char.chdalal.om
<f107r.26,+P0>    ol,cheor.shey.cheey.olcheol.kaiin.otair.okal.cheody<$>
#
# Light star, dotted, 7 points, tail
<f107r.27,+P0>    <%>pydar.aiiro[d:?].qokiir.otiir.ofchedy.qofchedy.qofchol.chkaiin.chpaiin.orol
<f107r.28,+P0>    kar.aiin.chl.cholor.sheees.aiin.cheey.otchy.lkaiin.ykaiin.ykalkal
<f107r.29,+P0>    olkeeolkeeo.ar.shol<$>
#
# Light star, 7 points, tail
<f107r.30,+P0>    <%>pair.aii{ikh}eedy.shalkaiin.kairy.okaral.qokaiin.opaichy.opal.rary.ky
<f107r.31,+P0>    daiin.sheol.chdy.okaiin.sheykal.shy.kl.al.kal.chdy.r,aiin.chain.yols
<f107r.32,+P0>    salxar,shy.qokaiin.okal.qockhedy.okr.aiin.otar.qocthy.rolky
<f107r.33,+P0>    yaiin.chekain.cheo.kaiin.chey.qol.kaiiin.chky.lcheel.lkar.okal<$>
#
# Light star, dotted, 7 points, tail
<f107r.34,+P0>    <%>pairar.al.oro,lkeey.qotal.cheotain.dar.okaiin.otaiin.otar.opaim
<f107r.35,+P0>    daiin.shl.lkeeol.lchedy.qokor.lkaiin.chedy.qotaiin.al.ol.kaldaim
<f107r.36,+P0>    dar.alchor.kcheo.rkeey.chaiin.al.dal.qokchey.qokl.chey.lkaiin.lkar
<f107r.37,+P0>    ychklkaiin.chckhy.cho,l,olkain<$>
#
# Light star, 7 points, tail
<f107r.38,+P0>    <%>poaral,orar.ofchey.qoteedy.qotaiin.opchedy.qokchey.otlchdain.aly
<f107r.39,+P0>    tair.cheol.cheol.kchekain.cheear.[o:a]l.oiin.cho.lkain.al.oeedy.chey
<f107r.40,+P0>    lolkaiin.chey.qokaiin.chal.aiin.okaiin.olkar.otair.okal.okal
<f107r.41,+P0>    qokaiin.ar.ockhey.qokal.otal.otam<$>
#
# Light star, dotted, 7 points, tail
<f107r.42,+P0>    <%>pcholky.sokeey.aiin.oteey.ykchey.paichy.okeey.tain.ar.arodl.kairam
<f107r.43,+P0>    okeear.a{ith}y.daiin.sheody.ykchedy.chykaiin.otal.taiin.chotaiir.aram
<f107r.44,+P0>    ycheodain.okeey.qokeeody.qokaiin<$>
#
# Light star, 7/8 points, tail
<f107r.45,+P0>    <%>podky.chedy.qockhy.qokeedy.qokokil.y.chees.opal,kaiin.otaiin.otaram
<f107r.46,+P0>    sar.cheey.qodaiin.qokaiin.ol.cheor,aiin.otal,taiin.qokaiin.otal.alkal
<f107r.47,+P0>    okain.cheey.lol.loeey.[o:a]iinal<$>
#
# Light star, dotted, 8 points, tail?
<f107r.48,+P0>    <%>fairal.chkal.lky.otain.ar.kalkal.qotain.oty.lky.otaiin.ytaiin.om
<f107r.49,+P0>    o.alain.a{ikh}y.chkain.okair.chtl.lkaiin.okair.chtl.ra{ith}ty
<f107r.50,+P0>    chain.al.lkeey.chol.taidy.qotaiin.y,taiin.lkl.lfchal.pchdy,pal.tar
<f107r.51,+P0>    sar.ain.chol.ol,cheey.otal.otal,ol.otchy.qoky.otaily<$>
#
#
<f107v>    <! $Q=T $P=J $F=e $B=5 $I=S $L=B $H=3>
# page 221
# text only / stars
# Currier's language B
#
# Light star, dotted, 6 points, tail, small dots
<f107v.1,@P0>     <%>kaisar.olkeeey.otalkchy.lkaiin.ot[o:e]dy.qokair.lkal.chey.chody.otal,cheey
<f107v.2,+P0>     daiin.dckhy.ol,daiin.chkal.qokedy.otal.chedy.oteos.aiin.otar.alkain.ol
<f107v.3,+P0>     sain.ain.aiiin.qokaiin.shol.kal.qokar,al.ochedy.lkaiin.otal.olkiir.alody
<f107v.4,+P0>     dain.cheky.okechy.qokain.shocthy.otaiin.alkaiin<$>
#
# Light star, 7 points, tail
<f107v.5,+P0>     <%>tol,sheockhedy.qotol.chdor.otechdy.teol.tedaiin.opchedy.qopchdy.ytar.aiiil
<f107v.6,+P0>     paiin.okaiin.qokaiy.olkeedy.qokeey.qotaiin.oky.lkal.otaiin.aiin.qokaldy
<f107v.7,+P0>     taiin.cheockhy.chain.qokain<$>
#
# Light star, dotted, 8 points, tail
<f107v.8,+P0>     <%>polcheolkain.qokair.okeol.qokol.qokaiin.opcheol.qotedy.ltedy.otedam
<f107v.9,+P0>     saiin.shey,kedy.qokain.qokedy.qokaiin.y,lkaiin.qoky.lkal,tar,aty
<f107v.10,+P0>    shodaiin.shey.qokair.qokaiin.chokedy.tain.shedy<$>
#
# Light star, 8 points, tail?
<f107v.11,+P0>    <%>tshedy.okal.shedy.qokchey.chky.qokeey.qotaiin.otol.qoteedy.qopchcfhy
<f107v.12,+P0>    qokeey.lcheol.chol,kaiin.olkal.shedy.qokaly.odar.choty.qokaiin.otam
<f107v.13,+P0>    ycheey.qokain.ockheody.qokair.otal.qokaiin.otal.sho{ck}y.qokaiin.dalam
<f107v.14,+P0>    daiin.shaiin.okaiin.qokar.qokal.qokal.cheody.qokain.okchdy.dlkal
<f107v.15,+P0>    solain.qokal.okeey.lkaiin.okain.chkal.otain.chcthy.tarairy<$>
#
# Light star, dotted, 8 points, tail
<f107v.16,+P0>    <%>parair.okal.opchol.okal.opaiin.otedy.qokeody.tolkol.lkar.aiiraly
<f107v.17,+P0>    saiin.or.ykeear.chckhy.okaiin.okal.qoklaiin.cheol.qokar.chey.lkam
<f107v.18,+P0>    qokain.qokchey.qekchdy.okaiin.lkl.chol.raiin.otaiin.alkaiin.dal
<f107v.19,+P0>    soral.olaiin.chor.okaiin.chkain.okaiin<$>
#
# Light star, 7 points, tail
<f107v.20,+P0>    <%>palar.or.air.kalkal.okaiin.chpal.cheody.qopchedy.pcholkal.opalkam
<f107v.21,+P0>    taiin.ol,kaiin.chol.kchedy.qokol.ain.air.kaiin.okal.otar.otalal
<f107v.22,+P0>    dar.alol.olaiin.olkal.chol.chdar<$>
#
# Light star, dotted, 7 points, tail
<f107v.23,+P0>    <%>palchar.ar,akaiiky.char.raikchy.opchain.opalkar.otal.otar.alky
<f107v.24,+P0>    dain.olaiin.chol.olkain.lkaiin<$>
#
# Light star, 7 points, tail
<f107v.25,+P0>    <%>kaolkar.kolkar.okeol.qokeor,al.tody.opchey.oty.al.ky.pchey.ra[g:m]
<f107v.26,+P0>    oraiin.sheor.qokain.cheody.qokain.otal.okaiin.olkeeo,r,ar,al.oldy
<f107v.27,+P0>    dal.okain.okchey.qokshy.okol.lkshedy.taraiin.sho.qokor.cheey.qokam
<f107v.28,+P0>    y,cheor.cheol.lcheedy.raraiin<$>
#
# Light star, dotted, 8 points, tail
<f107v.29,+P0>    <%>tolkeeedy.okeol.cheody.qokeey.qokchedy.qotyshey.q{cthh}y.lty.ltam
<f107v.30,+P0>    okain.ol.okaiin.lkeody.otaiin.chol.lkaiin.lkeeey.qokaiin.chey.qoky
<f107v.31,+P0>    sokod.chey.lkaiin.chedy.qe.okeody.qokeedy.rary<$>
#
# Light star, 9 points, tail
<f107v.32,+P0>    <%>tay<!gap>.oaiin.okeeody.okaiin.otaiin.otchey.qokaiin.otedy.qokam
<f107v.33,+P0>    orain.chol.qodaiin.odain.aiin.okain.chkaly.raiin.y.kaiin,aldy
<f107v.34,+P0>    dyair.chey.lkchy.lchedy.raiin.sheey<$>
#
# Light star, dotted, 8 points, tail?
<f107v.35,+P0>    <%>polchedy.olkeey.lkey.chcthy.lkar.shedy.qokaiin.chedy.qokeedy.lol
<f107v.36,+P0>    tol,chey.lcheor.sheol.qokaiin.olkeedy.okar.ar.olkain.odain<$>
#
# Light star, 7 points, tail
<f107v.37,+P0>    <%>poraiin.o,kal,chedy.qolkeey.lpcheedy.qokol.rol,keedy.okaiin.otary
<f107v.38,+P0>    dain.okchey.qokchey.qokaiin.olkeey.qokol.oteey.oteey.lkain
<f107v.39,+P0>    okain.cheor.olkaiin.oain.cheary.raiin.okoiin.odaiin.okaiin,y
<f107v.40,+P0>    chokeey.qokey.qokaiii.lor.aiin.aiily<$>
#
# Light star, dotted, 7 points, tail
<f107v.41,+P0>    <%>pokar.ar.keey.okeeo.l,cheey.qokchey.oteey.lkeeo,l.lkeedy.qokeey.lkain
<f107v.42,+P0>    or,ain.oloeeey.qokain<$>
#
# Light star, 8 points, tail
<f107v.43,+P0>    <%>pol,keeeo.kaii[s:r]r.qokeey.chckhy.lkchaly.lkeey.opchey.rar.aiin.cheokaly
<f107v.44,+P0>    kaich<!corr?>.o,l,air.arody.qokeey.qokeey<$>
#
<f107v.45,+P0>    <%>porain.okain.okechdy.dal.keeedal.shedy.okeeolkcheey.lkar.aiin.al
<f107v.46,+P0>    soain.aiin.chey.qolaiin.al.chedy.kedy.qoteey.oteey.qokeeylkain
<f107v.47,+P0>    y,cheey.qokeey.okeoteey.qokey.qokey.qokeey.daiin.y.okeey.odain
<f107v.48,+P0>    oteedy.qokey.qokeedy.chody.chey,qoky.oteey.otain.chey.aiinal
<f107v.49,+P0>    ycheosaiin.oekey.chey.qokeey.y,cheey.dy.qoy<$>
#
#
<f108r>    <! $Q=T $P=K $F=f $B=6 $I=S $L=B $H=3>
# page 222
# text only / stars
# Currier's language B
#
# Light star, 7 points, tail
<f108r.1,@P0>     <%>teodeeor.qopchety.okeeoly.okchdpchy.toda{i'h}x.opar,yo,lpair,ody.otedy.kedydy
<f108r.2,+P0>     qokeedy.chokedy.chockhed.qokeor.shedy.otal.otaiin.otedy.qokechy.ofchdy.qody
<f108r.3,+P0>     cheodchy.qote[{ci}:a]r.okedy.oteal.lkedal.okedy.otedy.okedal.chckhedy.chokedal
<f108r.4,+P0>     ychedaiin.shky.chdy.oteeody.chedor.sheeky<$>
#
# Light star, 7 points, tail
<f108r.5,+P0>     <%>tchokedy.chey.oteey.okeey.lked{ch'}edy.okche{cf},y.pchofar.cheo.pchedy.qotedy.otol
<f108r.6,+P0>     ol.cheol.qo.qokeey.qokeey.qokeedy.sheoky.otedy.qotey.qokchey.chdar.aiin,y
<f108r.7,+P0>     ok[che:eee]y.okedy.qokchedy.chedy.qokedy.okar.chdy.okar.char.chkaiin.chsy<$>
#
# Dark star, 7 points, tail
<f108r.8,+P0>     <%>pochedy.shy.shokeedar.al.kedal.chokchy.qokar.ch.okeey.qaiin.okeedy.qetam
<f108r.9,+P0>     cthey.chedain.chedy.okedy.lkedy.raraiin.qokar.otal,kedy.ar.air.ockhedy
<f108r.10,+P0>    taiin.shkeedy.qoteey.oteey.ykeol.ykeedy.chekar.qokeeodaiin.okeyty.ody
# Light star, 7 points, tail
<f108r.11,+P0>    te[o:a]deey.ar.aiin.okeey.qetchdy.oteeody.okaiin.ykeeo.dain.otalaiin.oly
<f108r.12,+P0>    tshey.okchey.dain.aloiin.ocheey.qokaiin.chlam.okaiin.okal.kain.alam
<f108r.13,+P0>    ykeey.raiin.ar,ail,odaiin<$>
#
# Light star, 7 points, tail
<f108r.14,+P0>    <%>polchal.shol.qokar.shedy.pcholy.qokal.opchdy.ofal.shor.qokaiin.otalod
<f108r.15,+P0>    orain.cheey.chey.qokeey.chedy.okchedy.qoeedy.qockhey.d,iirain.okain
<f108r.16,+P0>    sa{ith}y.olkaiin.chckhy.daiin.dal,daiin<$>
#
# Light star, dotted?, 7 points, tail
<f108r.17,+P0>    <%>fcheokair.okedaiin.chedy.qokeed.okain.chdy.laiin.ofar.chedy.tedam
<f108r.18,+P0>    okeedy.lkal.daiin.ykchedy.qokol.chedy.qokedy.lkedy.okalo,l.chedl,y
<f108r.19,+P0>    dchedy.okeedar.shchy.okol.kedy.okeedy.chal,raiin.otedy.chtal.om
<f108r.20,+P0>    dain.chey.qokeedy.cholcheey.dalkar.okedy<$>
#
# Dark star, 7 points, tail
<f108r.21,+P0>    <%>qolshy.qoeedy.lkealshedy.shokal.keedy.qotedy.qopchedy.otal.dkedam
<f108r.22,+P0>    dcheol.shol.dal.qokaiin.otal.ol.shedy.qokey.chey,lor.aiin.okeeam
<f108r.23,+P0>    ykeol.chey.okain.charain<$>
#
# Light star, 7 points, tail
<f108r.24,+P0>    <%>folaiin.{c'hkh}y.qokal.lkedy.qotedy.qoked.qotedy.okal,chdar,al,char,aiin
<f108r.25,+P0>    y,cheeor.aiin.okeey.cheol.chedy.opchsd.opchedy.alkedy.al,lkeam.ol.rain,al
<f108r.26,+P0>    dair.okal.chedy.qokeedy.oteor,al.qokedy.qokedy.otaiin.otedar.chalkeedy
<f108r.27,+P0>    ychedain.orcheory.qoaiin.okeey.qokeey.chdal.okedy.qokedy.okedam.chdy
<f108r.28,+P0>    sain.arolkeey.qoal.olkedy.okaiin<$>
#
# Light star, 7 points, tail
<f108r.29,+P0>    <%>polchedy.okedy.qopchedy.okeolkey.teedy.qotaiin.otedy.okeedy.otedam
<f108r.30,+P0>    ykeol.chedal.chokedy.o.qokedy.okchedy.saiin.alkan<$>
#
# Dark star, 7 points, tail
<f108r.31,+P0>    <%>keol.sheody.qokedy.qokeedy.qokoy.qoiiedy.otedy.qokedy.qokedy.qokal
<f108r.32,+P0>    ykedar.chedy.qokey.lkeedy.otedy.[o:y]kedy.otedy.otal.shol.alodar.or.alold
<f108r.33,+P0>    solkedy.okchd.qokedy.okedy.okeol.chdy.okar.okedy.okedy.chlar
<f108r.34,+P0>    ycheol.chckhy.qokedy.okain<$>
#
# Light star, 7 points, tail
<f108r.35,+P0>    <%>pychory.opchey.lkeol.chdar.shedy.qofchdy.opalal.cheedy.qokalchdy.opchdy
<f108r.36,+P0>    okechy.okeol.okeedy.cheedar.okedy.qotal.chdy.chedal.chedy<$>
#
# Dark star, 7 points, tail
<f108r.37,+P0>    <%>tchedy.qokey.okeey.lkeey.chedy.cheokeey.qokeey.chedl,al.lkair.alkeedy.ram
<f108r.38,+P0>    dcheeody.cheedy.qokeedy.otedy.qeeey.chey<$>
#
# Light star, 7 points, tail
<f108r.39,+P0>    <%>poro.l.tedo.lchdain.qokar.otedy.otarar.yty.sho,qotedy.oteedy.okedy
<f108r.40,+P0>    okor,aiin.okeedy.qokeedy.okeeom.cheykeeed.chol.qekeey.or,aiin.chckhom
<f108r.41,+P0>    sheedain.qokeedy.chokeedy.qoteody.keesho.daiin.chedy.keedal.as.keodky
# Light star, 7 points, tail
<f108r.42,+P0>    okeey.qokeey.qokeedy.qokeey.chedal.chedy.qokeey.okeedain.otain.oolals
<f108r.43,+P0>    olke?y.okey.lokeey.qokedy.ol,kechy.chedar.olal.oedy.qckhy.cheam<!corr?>
<f108r.44,+P0>    ychey.chey.okar.charam.otam.cheody<$>
#
# Light star, 7 points, tail
<f108r.45,+P0>    <%>dain.sheckhy.okeey.keey.lchedy.okeey.qokedy.chedy.dalkedy.qokedy.dal
<f108r.46,+P0>    yteedy.qokeed,y.qokey.otedy.okedy.qokaiin.cheodar.cheey.qokedy.al
<f108r.47,+P0>    yched.chockhey.dain.sheol.okedy.lkeedy.oteedy.qokeedy.ched,al.keam<$>
#
# Dark star, 7 points, tail
<f108r.48,+P0>    <%>pcheedy.qokeo.l.okeol.keol.dain.ar.otedy.qokedy.qokeedy.qokeedy.lchdy
<f108r.49,+P0>    oteedy.lchedy.qokeedy.qokeedy.qokeo.lchedy.qokey.qokeey.lkedy.lkedy
<f108r.50,+P0>    qokeedy,lchedy.lkaiin.chdy.qokey.okedy.okaram.chdar,ar.okam<$>
#
#
<f108v>    <! $Q=T $P=L $F=f $B=6 $I=S $L=B $H=3>
# page 223
# text only/ stars
# Currier's language B
#
# Light star, dotted, 7 points, long tail
<f108v.1,@P0>     <%>pchedal.qokeedar.otedy.qokeedy.lky.ltal.aiin.oteo.fcheey.otedar.am,ol
<f108v.2,+P0>     daiin.shal.qokedy.qoee[ch:?]y.okain.oteey.checkhy.lkeedy.qokeedar.araiin.okam
<f108v.3,+P0>     ssheedal.ol.lkedy.lkeedy.chedalkedy.lkeedy.qokechedy.otedain.oteey.lol
<f108v.4,+P0>     dchedy.shedy.qokeed.qoteedy.qoteedy.arain.al.keedy<$>
#
# Light star, 7 points, tail
<f108v.5,+P0>     <%>polaiin.okedain.okal.otchedy.qokeedy.raraiin.o.keedy.qokar.qokal,dam
<f108v.6,+P0>     oeeedain.chey.lokeey.lchedy.loety.qokeedy.qokeey.qokar.okeedy.kedarxy<$>
#
# Light star, dotted, 8 points, tail
<f108v.7,+P0>     <%>pchedaiin.okedy.otedal.lkedeed.okedar.okeey.qoteol.lkedy.otey.[r:s]aiin.am
<f108v.8,+P0>     ysheedy.okeedy.oteedy.qokeedy.okeedy.okeedy.chedal.okar.qoteedar.oty
<f108v.9,+P0>     qokeeo,dar.chedam.chlal.okaldain.sheed.lchedy.l,keedy.ched,kel.cthdy
<f108v.10,+P0>    ol.cheey.leedaiin.shckhaiin.okeal.okar.aralor,om.shee.ka{ith}y.chectham
<f108v.11,+P0>    sain.al,keed,ain.olkeeed.qokedy.lkeedy.cho,lkain.oteshy.shedy.d[ee:a]dy<$>
#
# Light star, 8 points, tail
<f108v.12,+P0>    <%>tshedky.sheckhy.akey.sheey.teeody.qokedy.qokeedy.shok,ar.aiin.okeey.tedam
<f108v.13,+P0>    daiin.cheol.qokeey.qokeedy.qokeey.raiin.chckhy.okeey.qokeedy.okedain.ald[or:?]
<f108v.14,+P0>    qokeey.lo.r.aiin.chey.keear.a,ral.olaiin.chedy<$>
#
# Light star, dotted, 7 points, tail
<f108v.15,+P0>    <%>pcheor.okear.sheey.qokeey.ykeealkey.[r:?]ar,aiin.opsholal.shedy.ofaramoty
<f108v.16,+P0>    okeey.lshey.qokeeal.lkeey.okeol.okedy.qotal.sholkeedy.chedy.qokain.teedu
<f108v.17,+P0>    qokeey.lkeed.chedy.qokeeos.sheol.tedy.qopchdy.qokeshdy.kedar.otal.raram
<f108v.18,+P0>    okeey.l,keedy.okeal.okey.cheykedy.qoeedy.lo.rair.cheey.ol.l,s,aiin.am
<f108v.19,+P0>    qokeeol.olcheeey.lcheam<$>
#
# Light star, 7 points, tail
<f108v.20,+P0>    <%>polkeedal.sheo,kchey.lotedaiin.otedy.opchedaiin.otshedy.qotey.r,aiin,ol
<f108v.21,+P0>    daiin.shol.olkeeey.lky.chedar.chey,kechey.qotedy.otedy.oteedain.cheody.llod
<f108v.22,+P0>    daiin.shey.sheey.dain,alsar.sheeo,lkain.shey.cheee[g:d]aiin.oloeeedy.otaiin.al
# Light star, dotted, 8 points, tail
<f108v.23,+P0>    qokeeor.okeey.qoeey.chodaal.daiin.checthal.cheeky.otar,aiin.chckhy.lteedy
<f108v.24,+P0>    daiin.chekeek.checkhy.ol.r.ain.odar.sheey.daiin.tchar.okeedaiin.oram
<f108v.25,+P0>    sheeol.okeey.kaiin.okaiin.ol.lchey.ctheo.r,aiin.cheey.qokeey.qokeeaiin.al
# Light star, 7 points, tail
<f108v.26,+P0>    sair.okeaiin.cheol.shedy.qokeeey.dlaiin.ar.or.lkar.char.aiin.okal.ldyr.ls
<f108v.27,+P0>    sal.lcheal.lkeeey.okar.ar.ain.olcheees.[o:a]l.cheal.okaiin.ykar.al.okalam
<f108v.28,+P0>    paror,aiin.shedy.qokey.qol.eees.aiin.lal.lkeeedy.otain.sheey.chol.tan,al
<f108v.29,+P0>    dar.chey.o.cheol.chedeey.qokeedy.chea[?:m]<$>
#
# Light star, dotted, 8 points, tail
<f108v.30,+P0>    <%>polshedaiin.qokeoy.keol.chokeol.qotedy.qoteedy.dar.raiin.shedy.qotain.oteedy
<f108v.31,+P0>    ol.cheol.shed.qokedy.qokedain.checkhed.qoteedy.otedy,qokedy.okeea,r.l,kam
<f108v.32,+P0>    dain.shedain.qokedar.olkeedy.qokeedy.shedy.chedar.chedy.oteedy.qokam
<f108v.33,+P0>    sain.ain.chey.lchs.shed.qokeedy.oteey.qokedy.qokeedy.cheedy.qokeedar,oldy
# Light star, dotted, 8 points, tail
<f108v.34,+P0>    tolshey.ochey.qokeey.qotedy.chot[ee:ch]y.qokey.cholkeedy.lkedy.lchedy.qokeey
<f108v.35,+P0>    daiin.chedy.lchedy.sholkeedy.qokeedy.chey.qokeey.qokeedy.oteedy.lchedam
<f108v.36,+P0>    daiin.shechy.qokedy.qokain.chor.chal.chal.chedy.dain,alal.keedy.otalys
# Light star, 8 points, tail
<f108v.37,+P0>    sain.sheor.sheey.sheckhey.qokey.okey.shey.lkain.shedy.qokain.dalam
<f108v.38,+P0>    dsheol.qokeedy.qokeedy.chey.qokeedy.qokedy.sheckhy.lkedy.qoteedy.otam
<f108v.39,+P0>    sain.chey.lkedain.chey.rar.ain.al.chear.olor.chedaiin.oteey.chedy,rl
# Light star, dotted, 7 points, tail
<f108v.40,+P0>    daiin.sheeal.qokeedy.qokeedy.qokeedy.qotey.qokeey.qokeey.otedy,qotaiin
<f108v.41,+P0>    dshedy,tedy.checkhey.sheeky.lsheedain.shear.olkedy.chy.kar.tar.otaiin
<f108v.42,+P0>    ycheain.chey.lcheal.ykeey.qolcheedy.qokeedy.okeedy,qokey.qokeedy.qoteedy
# Light star, dotted?, 8 points, tail
<f108v.43,+P0>    shodain.cheal.shedy.rcheetey.qokeey.cheolkeedy.cheol.chedytey.okeearam
<f108v.44,+P0>    y,shey.qol.lchey.shey.qoke[a:?]r.shey.qokeey.lsheey.oteey.sheey,qol.cheekeey.lchg
<f108v.45,+P0>    sheol.shedy.qokeey.chedar.sheal.qokeedy.qokeedy.qokey.sheey.qokeal.aral
# Light star, dotted, 7 points, tail
<f108v.46,+P0>    saiin.sheeain.qkain.okeey.qokalor.cheol.keol.chedy.qokeey.qokeey.ral
<f108v.47,+P0>    ycheey.qokeeey.shedain.qokeedy.qokeey.okeedal.okeol.lkeey.lchedy.lchedy
# Light star, 7 points, tail
<f108v.48,+P0>    da[ir:is],al.checthy.qol.eeedy.chckhey.olchey.sheey.qokeeey.qokeedar.al,keedy
<f108v.49,+P0>    saiin.okain.cheey.lkaiin.cheal.cheol.keear.qokeedy.qokeey.checkhedy.qokal.oam
# Light star, dotted, 7 points, tail
<f108v.50,+P0>    dsheey.oteey.cheol.teedar.okeedy.qokeedy.checkhy.oteey.aiin.okeey.chey,qokey
<f108v.51,+P0>    ssheodain.qokeeo.okeey.qoksheedy.char,air.okeey.qokeeolchey.olkeey.okeey,lar
<f108v.52,+P0>    saiin.cheol.qokeedy.qokeedy.chedy.qokeey.cheal.llchey.daiin.okeey.qokeey
<f108v.53,+Pr>    olchar.ol,chedy.lshy.otedy<$>
#
# folios  109-110 missing
#
#
<f111r>    <! $Q=T $P=M $F=u $B=6 $I=S $L=B $H=3>
# page 224
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f111r.1,@P0>     <%>kcholchdar.shar.aiip.chepchedy.chetalshy.sheek.shear.shey.ror.am.shey
<f111r.2,+P0>     daiin,sheeky.okeey.okeey.qaal.shedy.okeey.oteey.shedy.chcthy.lcheol.oteeam
<f111r.3,+P0>     dsheedy.lkeedy.chckhy.lchedy.qokeey.qokear.chal.qokeear.cheokedy.sal.lokam
<f111r.4,+P0>     saiin.oteedy.qokeey.daiin.okedal.chedy.qokedy.l,shedy.ch{ct}chy.okeey.lor.ar.am
<f111r.5,+P0>     saiin.sheekshy.ol,shedy.chokchey.lkey.otain<$>
#
# Light star, 8 points, tail
<f111r.6,+P0>     <%>dain.shedy.qoky.chedy.qok.shed.olchedy.qokeedy.teedy.chdy.keedy.qotchedy.dary
<f111r.7,+P0>     sshedy.qokeey.checthey.oteedy.lchedy.chol.sheeol.qokeody.raiin,otedy.otar,aiin,om
# Light star, dotted, 8 points, tail
<f111r.8,+P0>     daiin.o.chedain.daiin.cheedy.qokeey.qokedy.ch{ckhh}y.otshedy.lkeeol.lkeey.qotchdy
<f111r.9,+P0>     ycheeodain.okeeo.olchedy.lchedy.qokeey.okeeedy.okain.chedy.chedyteey.dal.lam
# Light star, 8 points, tail
<f111r.10,+P0>    ykeedaiin.shekain.shedy.qokear.ochey.reeey.qokeey.olaiiin.chedy.lkeeody.oraiin.oty
<f111r.11,+P0>    dshey.lkeedy.lkeedy.cheedy.oteedaiin.sheedy.ar.a{ikh}y.shkaiin.chey.daiin.daram
<f111r.12,+P0>    dsheeo.qokeedy.otchedey.lshey.lkeedy.oteey.qokeedy.oteolair.ar.shedam.cheam
# Light star, dotted, 8 points, tail
<f111r.13,+P0>    qosheo.lchdy.lshedy.olkeeedy.lr.al.chr.or,dain.shey.arain.chey.teey.cheodaiin
<f111r.14,+P0>    dchedar.oteey.lchey.ykeeeos.aiin.shear.oteedy.tedam.oteey.pchedey.chedy.lchedy
<f111r.15,+P0>    sheeodar.aiin.sheey.shey.oteody.oteedy.chey.daiin.oteol.otedar.tar.pchdam
<f111r.16,+P0>    dchedshey.qokeedy.okeodain.shet.sheota[?:im].oteal,tey.lkeey.sheedy.shtar.keedy
# Light star, 8 points, tail
<f111r.17,+P0>    otes.lchey.lshedy.qoteedy.olcheody.qokeey.chey.kal.chekeedy.oteed.keedy.otam
<f111r.18,+P0>    daiin.shecthey.oteody.qochey.qokeey.chey.teey.qokeedy.qokeedy.cheol.lokeedy.lched
<f111r.19,+P0>    saiin.okeeol.qokeedy.lchey.lcheoekam.oaiin.cheky.qokeeodar.checthdy.qoted,l.loty
# Light star, dotted, 9 points, tail
<f111r.20,+P0>    qokeey.qokeey.l[ch:a]edy.checthy.chedey.cheol.teedy.okeedy.qokeedy.okeey.cho,ol.l,kai@175;
<f111r.21,+P0>    daiin.okar.ain.teey.oteey.ox,o,r,shey.chey,ky,deedy.cheo.dain.sheet.ar.al,l.cheotydy
<f111r.22,+P0>    ssheo,l,keedy.dal.tched.checkhey.okey.qo,ain.qo,chedy.qokeor.okeey.keo,cthedy.qokey
# Light star, 8 points, tail
<f111r.23,+P0>    dshey.sheeckhy.qokeshey.keeshody.qokeey.qokedy.okain.shekal.okechedy.qokechedy
<f111r.24,+P0>    sain.chckhey.cheos.lchal.lkechey.okeey.lkechedy.oteodain.char.lky.lchr.ainai@175;
<f111r.25,+P0>    so,sheor.okeedy.oteeey.qokeey.qokeeo,s.chedar.alal.o{ikh}y.oxar.aiin.odaiin.chody
# Light star, dotted, 8 points, tail
<f111r.26,+P0>    soaiin.shecthy.oteodaiin.chedy.otedar.air,ykeey.shedain.l.chedy.qokeedy.qoteedaiin
<f111r.27,+P0>    dar.sheod.qokeey.qokeody.otey.lkeedy.chl.lkeey.daiin.chedar.chedyteedain.olkal
<f111r.28,+P0>    qokeeol.shedy.qokeod.cheokeey.sheokar.shekeey.qotees.al,dain.chedy.qotain.alam
# Light star, 8 points, tail
<f111r.29,+P0>    salkeedy.lkeedy.chckhy.rky.chey.okeeo.chr.al.ar.qokeedy.qokedy.qoteedy.qod
<f111r.30,+P0>    qockhedy.qokeechy.qotchey.chtar.ar.chkeey.lkar.aiin.chedy.qokeey.q[o:?]irain
<f111r.31,+P0>    sheotchedy.shedain.shkeyqokeaiin.shkeody.qokeey.qokeedy.chkal.checthy
# Light star, dotted, 8 points, tail
<f111r.32,+P0>    dsheeoteey.qokeeo.l,keey.tear.qoteey.qotain.cho,lkeeedy.lchechdy.qokechy
<f111r.33,+P0>    qoeeeo.[s:d].ain.ar.ol,keey.lkair.cheda.chkal.keeodal.eees.chody.qokeedy,dl
# Light star, 8 points, tail
<f111r.34,+P0>    teo.olkeeo.al.lkeeey.olain.ar.akeom.qokain.al.qokeeod.lkedlkey.teedar
<f111r.35,+P0>    y,chedl.ar,aiin.aiy.dam<$>
#
# Light star, dotted, 7 points, tail
<f111r.36,+P0>    <%>polal.shedal.pchedy.qofchedy.pykeor.cheefy.qopchey.opchedal.lfchedy,pchal
<f111r.37,+P0>    dain.chol.l,cheeol,keeol.lkeeedy.qokeey.l.keedy.l,kedy.okeal.kain.chckhy.ltedy
<f111r.38,+P0>    dched.daiin.al.okeey.kechedy.chcthedy.chedain.otedy.qokeedy,key.l.ltain
# Light star, 8 points, tail
<f111r.39,+P0>    saiin.chckhedy.okain.oteain.shok.qokechdy.okechedy.chedy.qokeey.cheamar
<f111r.40,+P0>    saiin.al,keey.okedain.otedy.qokeokedy.qokeedy.oteeolkeey.okeeo,l,lainal
<f111r.41,+P0>    ycheey.raiin.cheody.qokechy.qokeey.okedy.lchedy.qokeeal.daiin.otaral
<f111r.42,+P0>    qokeol.qok[a:ee]l.qokeeol.cho,lkedy.l.chedy.chedy.chedyteokain.chedy.l,kag,am
<f111r.43,+P0>    okeedy.lkeedy.lkedar.okeedy.chedy<$>
#
# Light star, dotted, 7 points, tail
<f111r.44,+P0>    <%>pchedar.oteeol.lkeedain.okeam.sheo.teolkedain.shal.keey.lteeal.cheal.oty
<f111r.45,+P0>    oain.ain.keeey.teed.checkhed.iir.okeey.lkeeey.okeeo,lkeey.lkeey.lkeedy.qoky
<f111r.46,+P0>    y.cheeo.lkeey.oteed.lkeedy.okeeshey.chey.lkar.al.olchal.or.aiin.che[o:?]m
<f111r.47,+P0>    sheedy.qokeey.sheey.qoteedy.qeear.al.chedy.okeey.chedy<$>
#
# Light star, 7 points, tail
<f111r.48,+P0>    <%>poeokeey.lkeedy.tedain.shecthy.qokeedy.chckhy.lfchy.cheal.chepcham.daim
<f111r.49,+P0>    dcheey.keeey.qockhey.qokeey.lchedy,keeor.okeey.lkeedy.lkeey.qokaiin.ol
<f111r.50,+P0>    okeey.l.chedy.cheekain.qokeeokain.chckhy.cheal,k[ee:ei]l.qokain.chckhal.lkal<$>
#
# Light star, dotted, 8 points, tail
<f111r.51,+P0>    <%>polkeeo,shey.cheokeain.chl,kar.r.aiin.char.?ain.al.lkeedy.qokal.okchy
<f111r.52,+P0>    dair,al.qokeey.qokaiin.sheal.qokeain.shckhy.sain.chckhy.char.aiin.alom
<f111r.53,+P0>    yshe.aiin.okshdy.shkeey,kain.chaiin.alolshey.qokaiin.chcthydain
<f111r.54,+P0>    tair.chckhaiin.dair.qokal.otain.okal<$>
#
#
<f111v>    <! $Q=T $P=N $F=u $B=6 $I=S $L=B $H=3>
# page 225
# text only / stars
# Currier's language B
#
# Light star, dotted, 8 points, tail
<f111v.1,@P0>     <%>koshey.qokal.chckheal.opcheodair.alkain.sheokain.cheok.okeal,shedy.ralchy
<f111v.2,+P0>     sheekeey.cheol.keedy.qokair.shecthy.qokeol.okechedy.qokedy.qopchedy.qokedam,chy
<f111v.3,+P0>     dain.chedy.shedal.otedy.otee[y:o].chedy.qokeey.dain.chcthar.otar.qotain.otaim
# Light star, 7 points
<f111v.4,+P0>     daiin.chey.chokedair.air.alo,lshedy.qotedy.qokedar.oteedy.okedy.chedy.lkam
<f111v.5,+P0>     qokeed.o.aiin.otedy.qokedy.chedy.qokeey.qokeedy.qokeol.shedy.qotedal.lol
# Light star, dotted, 7 points, tail
<f111v.6,+P0>     okeeo.okch[o:a]r.oteedy.cheal.qokeey.lkeey.chol.l.kaiin.oteedaiin.as,alkeedym
<f111v.7,+P0>     qokeechey.qokaiin.oteaiin.fcheeo,l,kain.okeey.l,lcheedy.otal.kain.chedain,al
# Light star, 7 points, tail
<f111v.8,+P0>     sho.otchey.cheol,kechy.chcthey.okain.ol.l,keey.qokain.checkhy.chedar,am
<f111v.9,+P0>     lshey.shedal.okear.l,kedy.cheolkeey.lkey.okeey.qokeey.qokey.qokain.am
<f111v.10,+P0>    soiin.shed.qoksheo.lor.cheo.lol,aiin.shey.qokain.chear.qoteol.shcthy.ldy
# Light star, dotted, 7 points
<f111v.11,+P0>    y,lcheey.shear.aiin.shee[a:o]r.otain.otedy.qokain.chedkain.shedaitain.shalg
<f111v.12,+P0>    qear,ain.shey.okeeey.qokaiin.checkhy.sho.lchal.sh[ee:ea]y.shckhey.kshartar
# Light star, 8 points
<f111v.13,+P0>    sheaiin.okaiin.shckhy.cheol,kedy.chetar.okaiin.shal.lchdal,tedy.tar,amd
<f111v.14,+P0>    qocheol.qokain.chear.ol.oin.shedy.qotaiin.qokeechy.olkeey.lkain.lal,[g:d]m
<f111v.15,+P0>    sar.she[y:o].l.otain.qokaiin.al.kain.chedy.otal.lchedy.qokain.chtal.otain.[?:l].l,s
# Light star, dotted, 7 points
<f111v.16,+P0>    qokain.sheol.qokain.shckhey.lchedy.okar,al.qotal.shedy.otain.far.aiin.am
<f111v.17,+P0>    solkain.shey.okaiin.sheey.qokain.chkal.chckhy.saiin.ar.lchal.she.otain
# Light star, 7 points
<f111v.18,+P0>    tai[s:r].shedy.qoeedaiin.okain.{c'hh}ey,kaiin.shey.otain.alkain.o.l.r.ol.dain
<f111v.19,+P0>    qokaiin.cheal.tain.qokain.shey.qokain.char.shcthey.qoky.chy.qokaiin
<f111v.20,+P0>    shain.qokal.shar.qoteal.qotain.chedy.qotain.shcthy.qokshedy.qotain.ar
# Light star, dotted, 7 points, tail
<f111v.21,+P0>    sair.air.ain.qol.rar.ain.cheey.lkeey.lkain.cheokain.sheo.qo.qokain.chear.alam
<f111v.22,+P0>    saiin.ychear.olsheey.chetain.chedy.qokain.okain.al.chan.okalchey.lkeeey
<f111v.23,+P0>    qokaiin.sheckhy.qokar.chalkain.chckhedy.lcheol.okaiin.qokain.cheol.daiin.lam
# Light star, 8 points
<f111v.24,+P0>    cheodain.qokar.otain.chedy.lkain.chey.shckhy.qokl.chedy.qokar.chctham
<f111v.25,+P0>    tair.alchedar.shykaiin.chd[?:e][?:y]<$>
#
# Light star, dotted, 7 points
<f111v.26,+P0>    <%>polar,ar.okshey.qokain.chey,kal,keedy.qopchedy.qopchey.ltchs.alpchdar
<f111v.27,+P0>    ol.sheey.tsheey.alkar.sheey.otain.ches.shy.qokl.chey.qoklcheor.ldar,llo
<f111v.28,+P0>    qorchain.okain.chear.lkain<$>
#
# Light star, 7 points, tail?
<f111v.29,+P0>    <%>polkiin.cheopaiin.otain.shedy.pchedy.opcheedy.qokain.chcfhey.otchey,lldy
<f111v.30,+P0>    shokar.okeokain.sheekain.qokain.chechey.qokeey.qetain.otain.ar.lkain.lky<$>
#
# Light star, dotted, 7 points
<f111v.31,+P0>    <%>pochey.oteain.chekain.cheal.lain.chey.qokain.chey.lkain.chal.ldy.llm
# Light star, 7 points
<f111v.32,+P0>    tar.chey,tain.chkar.alkar.chey.qol.chedy.okain.chey.l,cheey.charan
<f111v.33,+P0>    y,sh[eei:ea]l.[?:q]oair.ain.okan.sheain,y.qokan.chan.aman.cheal,char<$>
#
# Light star, 8 points, dotted, tail
<f111v.34,+P0>    <%>polar.okar.teody.qokain.talol.tarol.opchedy.qotar.otar.chtal,sam
<f111v.35,+P0>    oain.okaiin.chcthy.lkain.lchey.lshekain.qotal.shedy.chkeey.lkeeed.lkain.y
<f111v.36,+P0>    shain.okaiin.chey.qokar.ar.ar.ain.olr.ar.olor<$>
#
# Light star, 8 points
<f111v.37,+P0>    <%>polchey,lkarshar.ykain.qokain.shalky.dy.tor,chey.keedy.lteedy.r,aldl
<f111v.38,+P0>    ycheey.o,aiin.checkhey.otain.qotl.chear.chedy.qokeey.okeedy.lkeey
<f111v.39,+P0>    dsheey.qokal.chedy.chcthy.qokain.chedy.lkeey.shey.qokain.chedy.lchdy
# Light star, dotted, 7 points
<f111v.40,+P0>    ykeeey.lkain.chckhy.chokain.chckhal.sheckhedy.qokeey.qokeedy.lchsl
<f111v.41,+P0>    oteey,l,chedy.teeedy,lkeey.oteedy.okedy.chedy.qokeey.checthy.qotal
<f111v.42,+P0>    cheeo.l,keey.chear.qokeain.okeeor.cheedy.okain.chedy.chedy.teedy.lcheam
<f111v.43,+P0>    ycheo,daiin.sheeky.chokeal.sheekar.okaiin.otain.chear.alo,laiin.chota[g:m]
<f111v.44,+P0>    dain.teeodain.cheeal.olaiin.or<$>
#
# Light star, 7 points
<f111v.45,+P0>    <%>pollaiin.okain.sheal.pchedain.opchey.polshy.okshey.opchedy.qopchair.alky
<f111v.46,+P0>    sol.chey.lkeey.rolkeey.chckhy.okeeey.lchedy.lkeain.checthy.qotainaly
<f111v.47,+P0>    sain.cheey.qokeey.cheytain.olain.ykeeedy.chekain.chckhey.lchar<$>
#
# Light star, dotted, 8 points
<f111v.48,+P0>    <%>psalar.cheey.qekal.cheykaiin.tain.chal.al.skaiin.okchedy.opchdal.opchy
<f111v.49,+P0>    s[o:a]iry.cheey.chkain.chal.lor,sheey.qokain.okain.chey.qokain.o,keey
<f111v.50,+P0>    shaiin.qoiiin.okain.chey.qokeeey.okain.chees.ar.ol.loeees.otain.or
<f111v.51,+P0>    sain.cheal.chckhy.okain.okal,aiin.choty.chckhy<$>
#
#
<f112r>    <! $Q=T $P=O $F=v $B=5 $I=S $L=B $H=3>
# page 226
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f112r.1,@P0>     <%>folchey.qokeey.ykair<!corr?>.@185;arally.oteedal.or,aiin.chcphy<!erased?>
<f112r.2,+P0>     saiin.oar.qolkaiin.otail.ol.olaiin.chol.otar
<f112r.3,+P0>     or,chedar.cheey.oteedy.oteedy.otaiin.oty.odys
<f112r.4,+P0>     qokeedy.chokain.otain.otar.chedy.taim.oram
# Light star, 7 points, tail
<f112r.5,+P0>     otair,o,kody.otody.otal.okeeey.otar.am.oain,oy
<f112r.6,+P0>     chedal.oteedy.okeey,qokeedy.olkeedy.oteeyoram
<f112r.7,+P0>     taiin.olkeedy.qoteo.l,oeey.keey.qokeey.oteedyram
<f112r.8,+P0>     sairo,r.e{th}edy.chol.qotchedy.dody.qokeeey.dairam
<f112r.9,+P0>     saiin.ol.okeey.qokeey.[y:o],chedy.teedy.qokchy.qokar,y
<f112r.10,+P0>    dair.al.chedy.qodain.dam<$>
#
# Light star, dotted, 7 points, tail
<f112r.11,+P0>    <%>tchedy.qoteey.qeol.qokeey.otey.qokeey.qokedy.chotyr
<f112r.12,+P0>    dchedy.qo,otchedy.chdy.qokeey.qotain.oteedy.oteey.ror
<f112r.13,+P0>    sor,aiin.chdy.ches.qokeey.okeey.otaiin.chcthy.oteey,dy
<f112r.14,+P0>    soarar.al.chey.otaiin.okeedy.qokeey<$>
#
# Light star, 7 points, tail
<f112r.15,+P0>    <%>poar,alchar.octhy.otedy.qokeedy.okedy.pchedy.opamdy
<f112r.16,+P0>    solol.she?dy.shol.qokeey.qokeeey.qokedain.otain.ar,amchg
<f112r.17,+P0>    qoeeea[r:n].she.olkeear.cheey.qor.cheo.ral.cheey.qokey.t[ee:a]y.am
<f112r.18,+P0>    saiin.al,key.chey.dalchd,aiin.okal.chody.chedy.cham<$>
#
# Light star, dotted, 7 points, tail
<f112r.19,+P0>    <%>polchdy.o,l.otal,y,raiin.sheky.qeey.qokey.qokeey.qoky,am
<f112r.20,+P0>    qoaiin.or.aiin.cheol.keody.qol.keol.okeeey.dal,aiin.ody
<f112r.21,+P0>    sol,keedy.raiin.chcthey.okeedy.qoteedy.qeey.rair.al,sy
<f112r.22,+P0>    daichy.lchedy.qoinal<$>
#
# Light star, 7 points, tail
<f112r.23,+P0>    <%>qoain.qoiin.olcheedy.dairiy.teedy.qopol.chdy.oteor.octhdy.otychey
<f112r.24,+P0>    cheeteey.qokeeey.lkeey.okeedykey.lkedy.qokedy.otedy.otedy.lo
<f112r.25,+P0>    tedain.shedy.ochor.okchd.ykedy.kedy.chor.aiin.cheety.chcthy.okey
<f112r.26,+P0>    tockhy.chedy.chedam<$>
#
# Light star, dotted, 8/7 points, tail
<f112r.27,+P0>    <%>pcholkeedy.okchoiiin.aky.opchedy.kolfchdy.opchedy.lky.shty
<f112r.28,+P0>    ysheedy.sheokeedy.qokeedy.qokain.oteedy.chckhy.ytchedy.shara[m:r]
<f112r.29,+P0>    sar.aiin.olshedy.chokeey.sal.okaiin.oteey.qokeey.olor,al.chealy
<f112r.30,+P0>    tar.ar.cheokey.okeody.chol.ol.chedy.qokedy.cheom<$>
#
# Light star, 7 points, tail
<f112r.31,+P0>    <%>pair,al.keolor.okaiin.otain.oteey.lchedy.okeeor.oteor.karainy
<f112r.32,+P0>    sor.ar,al.ar.s.alkeeor.ol,shedy.okeechy.qoiiin.oteey.ched,alam
# Light star, dotted, 7 points, tail
<f112r.33,+P0>    sarol.okcheey.cphedy.shckhey.okeeor.chedy.shdal<$>
#
<f112r.34,+P0>    <%>pair,ar.l,shdar.okechedy.qokar,aram.qotedy.araiin.qokchdy.opary
<f112r.35,+P0>    sain.olaiin.qopchdy.qoky.okeal.chedy.okeey.otedy.ar.ar.okeedy
<f112r.36,+P0>    sain.ol.checkhy.olchain.okeey.olam<$>
#
# Light star, 8 points, tail
<f112r.37,+P0>    <%>pam.okaiin.olkedy.okedy.okeey.okeedy.keedar.otear.shkear.qoky
<f112r.38,+P0>    sar.ain.olkeear.okeody.qok[?:a]iin.oteedy.qokey.okal,okedy<$>
#
# Light star, dotted, 7 points, tail
<f112r.39,+P0>    <%>polkeedy.qopal.otedy.opal.aiin.okaiiin.sheody.yteokar.ogom
<f112r.40,+P0>    sain.okal.lkeedy.okar.okchedy.qokal.keedy.chkey.oty.oral
<f112r.41,+P0>    yshesy.alain.cheey.okchey.qokchy.okchaiin.ykeeor.okeey.ory<$>
#
# Light star, 7 points, tail
<f112r.42,+P0>    <%>pol,ar.shedy.qokaiin.[y:o].okeedy.qotal.chody.oteody.araryteop
<f112r.43,+P0>    yteeo.r,aiin.okar.opor.aiin.ycheedy.q[ee:o]dar.yteeey.sheor.oteeg
<f112r.44,+P0>    sar.ain.qok[o:a]ekeeey.yk.[?:a]koeechey.okeeedy.alair.[a:o]kcheey.ar.arody
<f112r.45,+P0>    yor.aiin.o,keeey,teey.shkar.oteeedyqokeey.okeey.okary.oin.yky<$>
#
#
<f112v>    <! $Q=T $P=P $F=v $B=5 $I=S $L=B $H=3>
# page 227
# text only / stars
# Currier's language B
# First ten lines are indented by about one cm, probably because in this area
# the vellum was wet when it was written onto
#
# Light star, dotted?, 7 points, tail
<f112v.1,@P0>     <%>keeoal,chool.opal.otalair,y.fcheol.oteey.qor.eees.am
<f112v.2,+P0>     oar.o[r:s]al.okeeshy.qokeey.okain.qokal.okeol.oty.oraiin
<f112v.3,+P0>     qokeeor.ar.sheey.or.ar.aiiin.okeey.l,keeody.sheedy.qotam
<f112v.4,+P0>     shody.qo.oeeeody.oteey.qokeedy.okeey.qokeedy.qoky.am
<f112v.5,+P0>     sain.aiiin.okey.daiin.otal.chear.okedy.okaiin.cheeoldy
<f112v.6,+P0>     saiin.[o:a]l.oaiin.okeeedy.chea{ikh}y<$>
#
# Light star, 7 points, tail??
<f112v.7,+P0>     <%>pcheokeey.oeeeky.qoteedy.oees,aiin.oteor.opchdar.opary
<f112v.8,+P0>     ocheor.okar.aiiin.otaiin.okal.okar.otal,kedy.chekaiiin
<f112v.9,+P0>     soaiin.ar,aiin.okaiin.otaiin.cheekain.okchedy.qokchdy
<f112v.10,+P0>    dain.sheey.okchedy,oror<$>
#
# Light star, dotted, 7 points, tail
<f112v.11,+P0>    <%>tchor.aiin.odeedy.oteeey.qokey.lody.chcfhy.ochos.aiin.olky
<f112v.12,+P0>    daiin.al.olkeedain.oteey.sheeol.qokeedy.qochaiin.oteey,qoty
<f112v.13,+P0>    dcheoty.oy.otchedy.chedy.daiin.chedal.chedy.qokaiin.otam
<f112v.14,+P0>    sain.air.a@175;.ykeedain.qokeedy.chedaiin.al[o:a]in<$>
#
# Light star, 7 points, tail
<f112v.15,+P0>    <%>pchodain.okeedy.qokeedy.olkeedy.qokain.sheey.qokedar.aiin.am
<f112v.16,+P0>    sa[iin:ir].okeey.sheey.qoteedy.qokey.chedy.qokeey.qokeey.chdaly
<f112v.17,+P0>    daiin.ch[ear:eeir].chedy.chy,keedy.chdaiin.cheedy.qokain.otaldal
<f112v.18,+P0>    saiin.or,aiin.chey.qokeedy.qokeeey.qokeeody.qotam.olaiin,am
<f112v.19,+P0>    s,arain.ain.al.qoeeey.qoteo.ar.aiiinol.chalor<$>
#
# Light star, dotted, 7 points, tail
<f112v.20,+P0>    <%>pchoraiin.ar.alchedy.olkeedy.qokedy.qotaiin.chocthedy.saisal
<f112v.21,+P0>    saiin.chekain.cheol.qoeedy.chol.keedy.qokaiin.shedy.qokeol.kain
<f112v.22,+P0>    [s:e]oiin.ol.cheol.chedy.qokeey.chetain<$>
#
# Light star, 7 points, tail?
<f112v.23,+P0>    <%>ycheol,keeor.olkeeey.chedain.ol.cheedaiin.sheedy.qokeedy.qotain
<f112v.24,+P0>    soiin.or.okain.otchedy.qokeedy.eeed[ee:a][g:d].ckhedy.cheedaiin.cheedy
<f112v.25,+P0>    pchdaiin.shedy.otaiin.cheedy.qokeeey.l,keeedy.cheey.lor.eeedy.qokeey
<f112v.26,+P0>    ychedal.checkhey.checkhy.cheeol.qokeedy.qoteosam.chos<$>
#
# Light star, dotted, 8 points, tail
<f112v.27,+P0>    <%>pchodain.aiin.teeedy.qoeey.okeedy.qokeear.al.okedal.olkeedy.qotedy
<f112v.28,+P0>    shey.keedal.aiin.cheol.keeeody.qoiin.ykeey.qokeeey.ykeey.qoeey.qokaim
<f112v.29,+P0>    sheey.qoeekain.ol,kain.alor.chedal.sheody<$>
#
# Light star, 7 points, tail
<f112v.30,+P0>    <%>polor.sheedy.okeedey.sal,aiin.sheedar.okedy.qopchedy.dalkedy.opchdy
<f112v.31,+P0>    tar,aiin.okeear.oteody.arar<$>
#
# Light star, dotted, 8 points, tail
<f112v.32,+P0>    <%>tchedor.shee,keedy.otedar.checphey.qopchedy.qopcheey.kar.opcheeo,r,a{ify}
<f112v.33,+P0>    or.cheeor.okeedy.qokedy.qokeedy.chedaiin.okeeedy.otaiin.cheekey.chol
<f112v.34,+P0>    saiin.chedaiin.checkhy.lkeedy.qokeedy.chkaiin.checkhol.chdam
<f112v.35,+P0>    pched.shedain.qokaiin.okees.chedy.checkhy<$>
#
# Light star, 8 points, tail
<f112v.36,+P0>    <%>tchede.okeey.lky.shedaiiin.chdy.qokeedy.cheky.lkedy.qotedy.raram
<f112v.37,+P0>    teedal.sain.ar.otaiin.shedy.qokedaiin.ar.qokaiin.chol,kedy.qokam
<f112v.38,+P0>    sa.ar,oiin.okchey.al.chedy.chol.otaiin.chedar.lkain.cheo,dain<$>
#
# Light star, dotted, 7 points, tail
<f112v.39,+P0>    <%>teodarody.opcheed.okaiin.chaiin.otam.oteedy.qoteey.qotain.chcthd
<f112v.40,+P0>    y,cheol.lchedy.chckhy.cheolchal.shchy.daiin.cheolor.okain.chedy.daiin
<f112v.41,+P0>    ykeedan.checkhey.oain.chol<$>
#
# Light star, 6 points, tail
<f112v.42,+P0>    <%>p[o:a]ly.keedain.she,kchdy.chotshe.otechy.qokchdy.otara[y:g].shain.qokedy
<f112v.43,+P0>    ooeeor.oeeal.olkeol.al.chol.chl,olchedy.ykeedy.chtal.kar.opchy.famam
<f112v.44,+P0>    qokchal.qokey.qaiin.otol.teol.okal.otedar.epalchdy.alpchdy<$>
#
# Light star, dotted, 7 points, tail??
<f112v.45,+P0>    <%>ycheey.chokeey.okasal.tchdy.oteol.chcthy.alaiin.char.al.kamdam
<f112v.46,+P0>    ykeey.lor.chaiin.cheky.chokain.char,am.chey.kain.chdal.okaiin.daldy
<f112v.47,+P0>    [?:e].otar.aig.oaral.alor.aiiin.olkaiin.oty.ary<$>
#
#
<f113r>    <! $Q=T $P=Q $F=w $B=4 $I=S $L=B $H=3>
# page 228
# text only / stars
# Currier's language B
#
# Light star, 7 points, tail
<f113r.1,@P0>     <%>pches@186;chy.ypcheedy.fchdy.chetar.qopchedaiin.oteey.oty.lkchy.chodain.alar.chedy
<f113r.2,+P0>     dar.okeedy.oteeody.qokedy.otchechy.okeorl.al,keeos.ched.al.ar.ch{ckhh}y.ykolairol
<f113r.3,+P0>     shchs.oal.chs,aiin.oteeosy<$>
#
# Light star, dotted, 7 points, tail
<f113r.4,+P0>     <%>kcheeos.olkeedy.shoaiin.cheeody.qokchedy.chckhody.qokedy.qotaly.lkar.ar,al,om
<f113r.5,+P0>     ycheeckhy.osaiin.cheoar.qokaiin.chekal.otar.shos,aiin.chckhy.chd[o:y].okol,chedy.chedy
<f113r.6,+P0>     sor.cheo.cheey.oteeos.aiin.otain.otal.ches.aiin.alchl,sheey.kchol.okeeo.l.kaiin.ol
<f113r.7,+P0>     chos.sheey.qokchey.sokal.okeey.char.laiin.olkain<$>
#
# Light star, 7 points, tail
<f113r.8,+P0>     <%>pchosos.cheoarkeeol.qokeey.lkchey.qokar.chos.shey.qopchy.rchsy.chykeor.otal
<f113r.9,+P0>     dchos,aiin.oteey.qokaiin.cho.okaiin.cheodaiin.[a:?]ky.le.chody.chotaiin<$>
#
# Light star, dotted, 7 points, tail
<f113r.10,+P0>    <%>pcheody.qokeody.cheoar.chy.kcheeor.ety.sheody.sheodaiin.qoteoar.otam.otchedy.qoty
<f113r.11,+P0>    daiin.cholchey.okecheey.chokeo,l,sheo.qoaiin.shoo.keeeol.keody.chor.chor.kal.laram
<f113r.12,+P0>    y,shoain.qoeey.qoaiin.shol.lkeeoar.chodaiin.otam.chos,aiin<$>
#
# Light star, 7 points, tail
<f113r.13,+P0>    <%>polchor.cheody.qotedy.lkeches.l,keeol.lkcheol.lkchedy.kotchy.lpchedy.qopchedy.ro
<f113r.14,+P0>    ycheo.lkchey.l,chol.oiiin.qoksheoy.qokcheody.lcheo.l,kchedy.chokchy.okchdar.al
<f113r.15,+P0>    chol.chs.s,aiin.chaiiin<$>
#
# Light star, dotted, 8 points, tail
<f113r.16,+P0>    <%>pcheoor.olkeedy.qokeedy.shdy.qofchedy.chcfhor.chedy.qokeeol.por.aiin.chepchar
<f113r.17,+P0>    dor.shar.shol.qokeey.qok,chol.chedaiin.qoky.chokain.chotar.chokar.char.alom
<f113r.18,+P0>    ycheod.cheoaiin.chal.olkaiin.chkaiin.cheeey.lkeeo.aiiin.okeedy.qokcheey.rchedy
<f113r.19,+P0>    yhal.cheeo.rlaiin.chckhey.cheol<$>
#
# Light star, 7 points, tail
<f113r.20,+P0>    <%>kshoraiin.qokeeoar.shoteol.lklcheol.qokar.chdain.cpho{ith}y.chor.aiin.ckhydy
<f113r.21,+P0>    oiir.shol.shedair.otchdy.shokchy.shaiiin.shckhey.lshor.air.okeody<$>
#
<f113r.22,+P0>    <%>tchoar.sheeodaiin.chkaiin.otchod.okchedy.qokaiin.cho[k:t]ain.sheor.qokchy.qopam
# Light star, dotted, 8 points, tail
<f113r.23,+P0>    ykeoeshy.qokaiin.chal.kiin.chckhey.lkchey.qokal.chocthy.lkchor.lkchedy.lkaiin
<f113r.24,+P0>    dair.chor.chopchey.araiin.or.ral.arody<$>
#
<f113r.25,+P0>    <%>pchedair.shotedy.qopchody.chfchol.kchdaiin.chpchshdy.rair.shedy.qokchey.sairy
<f113r.26,+P0>    tol.cheshy.lkchedy.lchod.chal.char,lkeeody.oteeo.loaiin.okeedy<$>
#
# Light star, 8 points, tail
<f113r.27,+P0>    <%>tchol.chol.lsheol.shor.kcheey.y,raiin.sheol.tcheody.tchey.sheoky.lpchedy.qokam
<f113r.28,+P0>    sar.al.chal.os.akchy.daiin.cheeeo,rain.otain.chol.lcholkaiin.cheokedy.loda[s:r]
<f113r.29,+P0>    y,sheeoaiin.olkeeol.chtchol.kcheody.lkchedy.okaiin.chal.taiin.oteedy<$>
#
# Light star, dotted, 7 points, tail
<f113r.30,+P0>    <%>folchear.oteol.lshedy.lkshedy.sheeeky.otar.qchar.tar.shkchedy.qokchd.opy
<f113r.31,+P0>    ytaiin.okaiin.chear.ckhar.shal.shckhy.okain.<!next line intrudes>o,{kh}ar.chor.cky.chokain.qoky
<f113r.32,+P0>    shodaiin.shkaiin.chcthal.okshedy.otal.okaiin.cphoal.otain.okaiin.chedy.qotal
<f113r.33,+P0>    ykeeor.chear.okain.chear.chockhy<$>
#
# Light star, 7 points, tail
<f113r.34,+P0>    <%>palshsar.lshdaiin.otshsaiin.shocfhy.qopchear.shkair.qopchdy.qoteedy.rchedy.ldy
<f113r.35,+P0>    y,sh,s,sheeo,lkeeos.aiin.qokeees.okchedy.qotaiin.otar.okar.ockhy.rchdy.qosain
<f113r.36,+P0>    dcheey.sheody.shedain<$>
#
# Light star, dotted, 8 points, tail
<f113r.37,+P0>    <%>tshedy.qokaiin.shedar.sheocphy.okchdy.pcheody.opchear.opchedy.lfchedy.otal
<f113r.38,+P0>    daiin.sheor.qoteey.daiin.okchedy.sheo[s:r].aiin<$>
#
# Light star, 7? points, tail
<f113r.39,+P0>    <%>pcheockhy.l,kchey.qofsheeey.lkeody.kcheodaiin.por,shed,qopoeey.pokeey.rair,aly
<f113r.40,+P0>    tarar.cheey.cheokeol.chcheey.cthes.aiin.ctheey.ctharad.shee.qo,tchey.taram
<f113r.41,+P0>    dsheo.oin.okaiin.cheey.taiin.lkeechey.okain.sheey.qoees.[o:e]keeody<$>
#
# Light star, dotted, 7 points, tail
<f113r.42,+P0>    <%>pcheodaiin.sholkeechy.ar.alkar.otchedy.cheol.tcheor.qokchedy.pchor.aral
<f113r.43,+P0>    ykcheor.sheeod.lkar.ar.al.s.aiin.cheeey.ol.chedy.lchey.lkar,am.chedam
<f113r.44,+P0>    cheeky.lkedy.chedy.lkaiin<$>
#
# Light star, 8 points, tail
<f113r.45,+P0>    <%>tchodairos.or.chey.qotaiin.opchey.chtaiir.shedy.qotor.sheol.qotody.tedy
<f113r.46,+P0>    oaiin.cheokeeas.lkaiin.chkal,kar.cheeody.qokeeody.qokeey.chos,araiinol
<f113r.47,+P0>    y,sheol.keechey.cholkeedy.qokaiin.chedal.l.kches.ar.okain.qokaiin.oram
# Light star, dotted, 8 points, tail
<f113r.48,+P0>    tcho,arorshy.qokaiin.shey.ch{ckhh}y.sheolkchy.qokeol.kaiin.checkhy.ralchs
<f113r.49,+P0>    sain.cheeey.cheo.kcheey.qokeey.lkeeey.okeeey.lkchey.lcho,r,aiin.otain.al
<f113r.50,+P0>    tchedy.okeey.cheeos.lkaiin.chey.otain.cheeody.qokeeody.okaiin.oteedy
<f113r.51,+P0>    ykeeol.qokaiin.olkal.airody.okaiin.okalal.loary<$>
#
#
<f113v>    <! $Q=T $P=R $F=w $B=4 $I=S $L=B $H=3>
# page 229
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f113v.1,@P0>     <%>folorarom.otchey.qotar.air.otair.opchedy.qokeedody.chey,keeoy.rol.lkar.ch[s:r]om,oky
<f113v.2,+P0>     teoar.ain.qotar.ycheey.otaiir.otaiin.okchy.lkchdy.oteol.ar.al.ar,aiin.okal.cheyor
<f113v.3,+P0>     sar,aiin.chotar.okeeodar.qokain.olol,olam<$>
#
# Light star, 8 points, tail
<f113v.4,+P0>     <%>fchoctheody.keeodar.oteedy.rchedy.qokechy.otcher.oparaiin.oteody.otaiin.otl.aroshy
<f113v.5,+P0>     dcheos.otaiin.otedy.otodaiin.qokeey.rcheey.qoeear.oteedy.qokeedy.otedar.ar.ot.otees.al
<f113v.6,+P0>     tcheolchy.lcheol.chockhy.cheoda?daiin<$>
#
# Light star, dotted, 7 points, tail
<f113v.7,+P0>     <%>fcheshd,teody.lkeeody.oteedy.lchealaim.shockhol.opchedy.qotaiin.otar,ar,al.oteal
<f113v.8,+P0>     ycheody.qokeeor.choltar.olkam.chokam.odal.sheckhy.qokchedy.otor.otar.toky
<f113v.9,+P0>     dair.ar.okaiin.chokaiin.checkhol.cholkaiin.olchy<$>
#
# Light star, 7 points, tail
<f113v.10,+P0>    <%>polaiin.oteol.otedyar.aral.kedy.qokeedy.olar,aiin.kchey.dal.otor.ar.opchey.ro
<f113v.11,+P0>    orsheor.oteeo,cheey.olkeey.otal.chotair.otar.qotar.okar.oko.lkedal.ram
<f113v.12,+P0>    solchedy.otsheody.arl.olchey.oror<$>
#
# Light star, dotted, 7 points, tail
<f113v.13,+P0>    <%>poraiin.otar.ar.okol.shedy.qokchedy.otchdy.qotor.qoteedar.roral.fchee,llor
<f113v.14,+P0>    dar.al.sheey.qotaiin.chor.cthol.okeshos.olchedy.qokaiin.okal.o,kaiin.olo
<f113v.15,+P0>    @187;ar,ar.okeey.oeky.otcheedaiin.ol.tchdy.pche[o:a]l.kcheor.@206;aiin.cheey.qokaram
<f113v.16,+P0>    daiin.chl.l,keey.lkaiin.chdain.qokain.{ch'}eor.okalchedy.qokar.olkam.ar
<f113v.17,+P0>    saraiin.shedy.lcheey.olkar.okaiin.cthororaiin.yteeeor<$>
#
# Light star, 7 points, tail
<f113v.18,+P0>    <%>pychdar.chckhedy.otshedy.tcheepchey.lky.lkches.qokody.lkeshdy.fchocthor.opam
<f113v.19,+P0>    daiin.qokeeody.qokar.okaiin.qokaiin.okar.checthy.okal,ched.lchal.qckham
<f113v.20,+P0>    lkaiin.ch{ckhh}y.chody.otchar.ar.otary.ol,aiin<$>
#
# Light star, dotted, 7 points, tail
<f113v.21,+P0>    <%>polaiin.otar.qotain.chtol.tarol.cheol.kaiin.chp,kcheos.okar.a{ith}ar,lo
<f113v.22,+P0>    okaiin.okaiin.ch[ee:a]ky.raiin.olal.okaiin.cheody.okaiin.okaiin.otar.aly
<f113v.23,+P0>    ykaiin.al,kar.okain.qokaiin.chakair.okar.al.cheody.qokor.otal.lkl.lol
<f113v.24,+P0>    olkeey.lcheey.loar.cheos<$>
#
# Light star, 8 points, tail
<f113v.25,+P0>    <%>tokary.lkchey,lkeedy.otey.pcheol.qopchey.cthol.opaiin.ol.keeor.opshedy.qotam
<f113v.26,+P0>    okiin.al,keechy.qoteeol.otar.ar.otchey.otaiin.al.otaiin.otol.qotody.loty
<f113v.27,+P0>    y,cheeo,l,cheeo.alkeedy<$>
#
# Light star, dotted, 7 points, tail
<f113v.28,+P0>    <%>paiir.oteey.l,kaiin.o{i'h}ox.arash.{oph}eey.cphedy.opcheody.okalchdy.qotol.oky
<f113v.29,+P0>    ykeeol.chedy.qokeey.olkeeey.okaiin.a,r.cthey.okaiin.al.lor.air.aralg
<f113v.30,+P0>    ysheey.qoeey.or.aiiin.okeeo,l.otain.ar.ol.okaiiin.aiin.shody.otcham
<f113v.31,+P0>    daiiin.cheol.teeoar.shek.lchedy.okaiin.chckhaiin.otaiin.otaiin.araral
<f113v.32,+P0>    sheo,l.keey.qokain.char.ar.olar.aiiin.okar<$>
#
# Light star, 7 points, tail
<f113v.33,+P0>    <%>pol[s:r]airy.oteo.qokeedy.qokaiin.okal.qofcheol.qokaiin.opalor.lkch.ofch[r:s]
<f113v.34,+P0>    daiin.cheaiin.okchey.cheky.qokain.otecheedy.qokaiin.chckhey.chearam
<f113v.35,+P0>    qokaiin.air.lo,r.chedy.otain<$>
#
# Light star, dotted, 7 points, tail
<f113v.36,+P0>    <%>ofaral.olkaiin.okar.okeeedy.tshedy.qokeedy.otchey,p,chedy.tsho.lteam
<f113v.37,+P0>    qol.aiin.olaiin.oteeey.lchedy.qokair.y,daiin<$>
#
# Light star, 8 points, tail
<f113v.38,+P0>    <%>pcholky.otar.airol.okeedy.chokor.sheedy.oteey.teear.otorsheey.qoteal
<f113v.39,+P0>    osheol.cheol.ar.aloiiin.oteeey.otain.chekey.qokain.chcthy.qotam,lr
<f113v.40,+P0>    oraiin.cheor.alkain.oteey.ar,aiin.otaiin.okeey.lkeeedy.qo,oeeey,aiin
<f113v.41,+P0>    dair.aiin.okain.a,r,aiin.cheody<$>
#
# Light star, dotted, 7 points, tail
<f113v.42,+P0>    <%>pol.keeo,dy.qoeees.aiin.or,aiin.oteol.fchedy.otchey.dar.otakeol.ol
<f113v.43,+P0>    ycheo,l.keey.lkeees.or,aiin.otaiin.chkain.olar.olchedy.qok,aiinos
<f113v.44,+P0>    daiin.cheal.otain.okar.otaiin.oloiin<$>
#
# Light star, 8 points, tail
<f113v.45,+P0>    <%>polaiin.arol.shear.okeeeody.ls,ar.lkeey.opchedy.qokchdy.ota.aram
<f113v.46,+P0>    o,lkaiin.cheey.lain.al.cheey<$>
#
# Light star, dotted, 7 points, tail
<f113v.47,+P0>    <%>polaiin.ksheeol.lkaiin.tair.shey.qotain.ar,akal.shey.qopchedy,ldy
<f113v.48,+P0>    y.cheol.cheey.qol.lsheedy.qokaiin.chedy,kain.qokeeedy.lkaiin.okal,dy
<f113v.49,+P0>    yshey.teeo.oteedy.qokeey.otaiin.olaiin.cheokain.lkeey.ltal.keedy<$>
#
#
<f114r>    <! $Q=T $P=S $F=x $B=3 $I=S $L=B $H=3>
# page 230
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f114r.1,@P0>     <%>tchedol.dairor.pcheos.ytaiin.otody.yteeed.oteeodl.o@188;aiin.okarol
<f114r.2,+P0>     deedar.qoteeddy.dair.o,kedy.okoeey.r,aiin.oor.cheed.ol.keeed.lkeeedam
<f114r.3,+P0>     ycheod<$>
#
# Light star, 6/7 points, tail
<f114r.4,+P0>     <%>fdeechdy.opchedaiin.ypchedy.odaly.chedy.qop.cheokaiin.shedy.podair.ochedal
<f114r.5,+P0>     loiin.chedy.qokaiin.chdy.daiin.dchd?s.eedol.chdol,kchedy.cho.kaiin.chdy
<f114r.6,+P0>     qoeedy.okchedy.doiiin.chedy.daiin.ykeedy.okeeedy.chedol.chdaiin.ykar.dary
<f114r.7,+P0>     cheol.dchedy.dkchs.aiin,chdedy.qodaiin.okchedaiin.chain<$>
#
# Light star, dotted, 7 points, tail
<f114r.8,+P0>     <%>fchey,dam.okchedam.qokeedaiin.otairar.okchedy.otaiin.opcheol.ofcheda[iir:iis].ocphy
<f114r.9,+P0>     dcheod.qodaiin.daiin.chey.kal,dody.chdairod.okchdy.chody.daiin.dar.oarorold
<f114r.10,+P0>    qokeedy.chdodaiin.qoedeey.chdaiin.chedalos<$>
#
# Light star, 8 points, tail
<f114r.11,+P0>    <%>da[l:?]chy.kolky.qoedaiin.dolor.shedy.qokchdy.ofchedy.tolpchy.doiiin.chocfhdy.opailo
<f114r.12,+P0>    ykcheshd.ol,air.okaiin.otedy.ykeeey.teos.lair.sheod.chody.otchedair.okam
<f114r.13,+P0>    qokchedy.daiin.octhdy<$>
#
# Light star, dotted, 7 points, tail
<f114r.14,+P0>    <%>solpchd.oiin.chcthdy.qodair.ol.daldy.qopdain.opdaiin.opdairody.opdaildo.ary
<f114r.15,+P0>    qoedy.otair.otar,okod.chodar,y.dal.oeedy.qokolkchdy.dalol,y,qokaiin.ched.al
<f114r.16,+P0>    cheoal.sheedo.l,kol.dair.dair.chdair.cheoty.otal,cheo.dair.chekar.otol.chedy
<f114r.17,+P0>    qokeedain.cheedy.qokey.qokeeodaiin.daiin.oeted.akaiin.otchedy.qokchedy.chckhd
<f114r.18,+P0>    lcheos.okar.y.cheodeeey.qoeeody.qodaiin.daildain<$>
#
# Light star, 7 points, tail
<f114r.19,+P0>    <%>pairody.shedar.qopchdy.dchedy.dol.qopchedy.daiin.ofchedaiin.chodaiin.opair,dar.oty
<f114r.20,+P0>    sair,chedaiin.dalchdy.daiidy.olchedy.chedaiin.oteedy.qoted,aiin.otar.otedy.do.rol
<f114r.21,+P0>    lcheey.lchedo.lcheo.dkair<$>
#
# Light star, dotted, 7 points, tail
<f114r.22,+P0>    <%>tchedair.shodaiin.dair.kchedy.qopchdy.chdy,pdaiin.qokair,olchdy.rodeedy.q{cphh}edy
<f114r.23,+P0>    or,cheo.al.taiin.qokedaiin.oeain.al.s.ain,ches<$>
#
<f114r.24,+P0>    <%>tchedaiin.oldal.chor.chpcheey.chcphey.cphochy.chos.aiir.chty.chopo,sair.cphy.dair
# Light star, 8 points, tail
<f114r.25,+P0>    oaiil,chey.qokeedy.chedy.qoeey.qokodaiin.cheey,kais.aiy.okol.aiir.otair.or,airy
<f114r.26,+P0>    ycheeodaiin.olkaiir.qokaiin.chodaiin.okar.olkaiin.okaiin.cheody.airoy.olam
<f114r.27,+P0>    cheeo,daiin.sheedy.qodaiin.ksam.chodal.olchedy<$>
#
# Light star, dotted, 7 points, tail
<f114r.28,+P0>    <%>pchedairs.oeail.chotar,qokeedair.olkaiin.opdaiin.otoldair.chdy,tedair.aiir,aim
<f114r.29,+P0>    ch[o:?]l.oeedy.keedy.chee{ck}y.cheodeey.keedeedy.daiiin.ald,air.ar.shol.chedy.otchedy.qoty
<f114r.30,+P0>    y,chedar.okeedy.lkeedy.aiin.oeedaiin.qoaiin.ykedy.okair.olkeedy.qoain.ain.okeey.ram
<f114r.31,+P0>    sair.aiin.cheedain.okaiin.otedy.qokeedain.orain<$>
#
# Light star, 7 points, tail
<f114r.32,+P0>    <%>tcheodaiin.chaiin.qokaiin.otaiin.otalkain.otchedain.qotcho.chdy.dair.qotar
<f114r.33,+P0>    daiin.oteed,aiin.saiin.yteey.aiin.al,odaiin.chedal.odaii[s:r].aiin.cheo,dal.chedy
<f114r.34,+Pr>    ytain.o,l,kaiin.y,kar.chdar.alkam<$>
#
# Light star, dotted, 8 points, tail
<f114r.35,*P0>    <%>pcheos.air,oy.sheo.qok[{oh}:ch]ey.sheeka[s:r].oar.ytched.lked.o,kchdar.otal.kar
<f114r.36,+P0>    ychedar.a{ikh}dy.otar,ain.ykeodaiin.qoeedaiin.qokal.sain.otchedy.qokar
<f114r.37,+P0>    odar.or,aiin.otshedy.okaiin.yky.ols.ol.kaiin.chees.air.qotaiin.chedaiiin
<f114r.38,+P0>    qoeedy.qokchedy.cheey.raiin.ar,ain.aiin.al,chol?<$>
#
# Light star, 7/8 points, tail
<f114r.39,+P0>    <%>todaiin.cheoltchedaiin.daiin.okar.qoeedain.[q:y]cho.oeda[?:ir].opchedy.qetchar
<f114r.40,+P0>    yteedy.qotey.qoedaiin.qokchedy.teedy.qoteeedy.qotar.otees.chos.otchdy
<f114r.41,+P0>    oshey.daiin.sheody.qoty.cheey.taiin.qokaiin.qokeeedy.oqotaiiin.o,qoeeo[s:r]ain<$>
#
# Light star, dotted, 8? points, tail
<f114r.42,+P0>    <%>poedair.qotol.qodaiin.otaiin.qotar.qotchey.qotaiin.cheopy.qopaiin.cheody
<f114r.43,+P0>    ycheedy.qoodaiin.daiiral.chedal.chos.oral,tedy.qotchdy.qotar.cheo.dain
<f114r.44,+P0>    ydaiin.chedy.qoal.cheey.qokair.okeedy.chotal.chol.okain.ar.da[?:r].opaiin
<f114r.45,+P0>    dain.ched.chodaiin.otain.chdar.chedy.chocthy<$>
#
#
<f114v>    <! $Q=T $P=T $F=x $B=3 $I=S $L=B $H=3>
# page 231
# text only / stars
# Currier's language B
#
# Light star, 7 points, tail
<f114v.1,@P0>     <%>pchdol.dar.chedain.chodalr.fcheey.dchedy.qocphdy.otdady.qotedar.daiin
<f114v.2,+P0>     dshedal.qoteody.choddy.otol.chedal.otain.chedol.chedain.shedy.qotched.dl
<f114v.3,+P0>     oeos.qotcheo.odain.qotain.otar.qotchd.dol.qotchedy.choty.ol.lchdaiin.dal
<f114v.4,+P0>     qokedy.cheocthedy.qoted.qotedol.chedar.qotedy.okeedy.daiin.chedaiin.oky
<f114v.5,+P0>     chedy.qokeedy.okaly.cheedain.shedy<$>
#
# Light star, dotted, 7 points, tail
<f114v.6,+P0>     <%>tedcheo.cheo.cthedy.qotchedy.qotaiin.opchedy.shedy.qepoepy.chedar.dairy
<f114v.7,+P0>     ytedshedy.otaiin.cheedar.ch[ee:eo]y.s.aiin.chedky.chedaiin.shod.chokchedy<$>
#
# Light star, 7 points, tail
<f114v.8,+P0>     <%>pchedchdy.qoteedy.qokedain.chdaiin.qokedy.chedain.qoeedy.qotey.qotaiin
<f114v.9,+P0>     soes.oeeos.aiin.olkeey.keol.qotcheedy.qockhed.skaiin.sheedy.qotal.chedy
<f114v.10,+P0>    olkees.chedaiin.qotaiin.olchedaiin.chedain.dain.chcthdy<$>
#
# Light star, dotted, 7 points, tail
<f114v.11,+P0>    <%>tchedy.qotaiin.chdy.qotedy.tedaiin.chepched.otol.shedain.pol.otam
<f114v.12,+P0>    ochedy.choaiin.ch{cty}.chedal.daiin.ytar.otchedy.qotaiin.dain.dar,[y:q]og
<f114v.13,+P0>    sheedy.qoteeo,s,oiiin.chcthain<$>
#
# Light star, 7/8 points, tail
<f114v.14,+P0>    <%>tsheodar.cheo.ckhor.qopchedy.qopchedy.qokchedy.shody.qotaiin.ofcheds
<f114v.15,+P0>    ochedain.chedy.okal.chaiin.qokod.qokol.cheedy.qotody.cheol.kchedy.ldy
<f114v.16,+P0>    ytchedy.qool.chey.ol,aiin.chedar.chdaiin.chdal.qokaiin.choky.chol.dam
<f114v.17,+P0>    sheoal.chos.oaiir,alchedy.chcphedy.okary<$>
#
# Light star, dotted, 7 points, tail
<f114v.18,+P0>    <%>dorkcheky.cheo,aiin.qotaiin.otody.qokalsheody.choypshedy.qoto.@189;shxam
<f114v.19,+P0>    o,sh[s:?]odaiin.chotain.qotar<$>
#
# Light star, 7 points, tail
<f114v.20,+P0>    <%>tshedain.qotchody.qokol.shedy.qokchedy.daiin.qofchdar.chdor.chdy.dary
<f114v.21,+P0>    dair.cheeo.chy.chdaiin.qokedy.otcheodaiin.qokchdy.otedal.dain.aral
<f114v.22,+P0>    ychedar.shod.qokaiin.qotchey.chockhy.olkedy.otechy.ykedckhy<$>
#
# Light star, dotted, 7 points, tail
<f114v.23,+P0>    <%>pshedy.qopcheos.okaiin.qotchedy.qotchdar.cheeos.olteody.otoydy
<f114v.24,+P0>    olkaiin.cheotaiin.qoteody.qokod.sheoeed.qodeedy.yteedy.aiin.am
<f114v.25,+P0>    sor.aiin.otchedy.otaiin.alkain.okeedy<$>
#
# Light star, 7 points, tail
<f114v.26,+P0>    <%>pcheodal.chopcheod.qoto,s.araiin.qota,l,cheo.pchdal.qoeedy.chcthey
<f114v.27,+P0>    o,sheeo.l,kchee.okeey.qoteor.chokaiin.chdy.qokaiin.chokeey.tainary
<f114v.28,+P0>    tchedy.shdo.qotched.chees.ar.aiin.chetam<$>
#
# Light star, dotted, 7 points, tail
<f114v.29,+P0>    <%>pchdair.sho.qopchey.otcheed.chedy.qopcheo.r.ocpheody.opchdy,qopairam
<f114v.30,+P0>    y,cheey.qooeey.qolcheey.qoteey.qotaiin.otal.otaiin.oteeo.teey.rain
<f114v.31,+P0>    olaiin.cheo.otcheody.lkchedy.okol.okaiin.otaiin.otal.qotar
<f114v.32,+P0>    y,cheol.oleey.cheoaiin.chetaiin.sheeodain<$>
#
# Light star, 7 points, tail
<f114v.33,+P0>    <%>kaiin.sheey.oaiin.sheol.qoteey.qokeeedy.cheo,ctheey.qokeeo.lkealy
<f114v.34,+P0>    olkeechy.ol.oaiin.aiin.chocthey.qotedal.octhy.sotey.cheos.air
<f114v.35,+P0>    yshey.kair.yteeey.qokaiin.chckhy.chodaiin.olkaim<$>
#
# Light star, dotted, 8 points, tail
<f114v.36,+P0>    <%>tshey.oidal.op.shoko.otchey.qopchol.qopaiin.qotar.al,kal.ram
<f114v.37,+P0>    dcheey.ol.cheodaiiin.qokar.otaiin.otal.o,kaiin.chey.tar.arody
<f114v.38,+P0>    oteey.okedaiin.otaiin.qotchey.qoteeody.otaiin.okal.dals
<f114v.39,+P0>    qo,[?:o]eecheedy.o.kecheokeo.oteo,daiin.okaiin.choty.odaiin.otam
<f114v.40,+P0>    eeo.cheo,y.ot[ee:a]y.qotaiin.cheo,l.oteeey.daiin.oteey.teeedy.dm
<f114v.41,+P0>    yaiin.o?oy.[o:a]keey.cheody.qokaiin.otain.al.kain.choty<$>
#
#
<f115r>    <! $Q=T $P=U $F=y $B=2 $I=S $L=B $H=@>
# page 232
# text only / stars
# Currier's language B
#
# Light star, dotted, 7 points, tail
<f115r.1,@P0>     <%><@H=2>f{c'hh}dar.qopchol.qochedain.otedy.cheop,ol.teeedy.oroiir.oechedy.oteedy.qotchedy
<f115r.2,+P0>     dcheeos.shedy.qokeeo.qoky.qokeeor.cheody.qokeeo.qokeo.rorol.kcheody,qokchy
<f115r.3,+P0>     qol,cheol.chor.od.qol,chedy.qockheos.cholor.daar.oraro<$>
#
# Light star, 8 points, tail
<f115r.4,+P0>     <%>dchedain.qokeedy.olkeechdy.chor.chey.kchor.orchedar.otar.sheod.qoteedy.dardyr
<f115r.5,+P0>     ycheedy.chedar.olkees.sheed.qodain.qoteedy.qokedy.qokeed.lchedar.qotchedy.ro
<f115r.6,+P0>     cheo,ckhdy.qotchdy.qokedy.qokar.okeeeosaiin.chl.chedar.chody.qotar.chedam.chd
<f115r.7,+P0>     dar,chedy.qotchy.chedy.chedar.shey.otain.chorar<$>
#
# Light star, dotted, 7 points, tail
<f115r.8,+P0>     <%>kcheor.cheol.orair.ot,chedar.lor.aiin.qokain.qoteeol.dar.ar.al.opchedy.darom
<f115r.9,+P0>     dchedaiin.qoteeedy.qokeedy.qoteo.lor.cheo,r,ar.cheor.cheody<$>
#
# Light star, 7/8 points, tail
<f115r.10,+P0>    <%>tchedy.kechedy.qokchey.keedy,qokor.chedaiin.dair.qotchedy.qotcheedy.qekor
<f115r.11,+P0>    daiin.chedy.chol.chedy.qok[o:a]iin.qokcheedy.qototeeey.rain.cheo.chkain.cho.lory
<f115r.12,+P0>    dsheo.qokeedaiin.qokechdy.qodaiin.or.chol,o,ro.chey<$>
#
# Light star, dotted, 8 points, tail
<f115r.13,+P0>    <%><@H=3>tchedy.qoolkeedy.qokchedy.qotchd.lpchedy.qotcho.lar.airorlchy.cpholrory
<f115r.14,+P0>    ycheeo,rcheeo.qo.lkain.cheey.saiin.cheedy.tcheo.lodar.chtar.as,kaiin.dam
<f115r.15,+P0>    y,cheo.lkeodain.chcthed.qokar.chedy.qotain.chody.qotain.cheol.lkar.air,om
<f115r.16,+P0>    dshedy.qotshedy.dar.oltedy.qotar.chodar.cheocthy.chdy.qotor.otchdy.qotolchd
<f115r.17,+P0>    qol.cheey.qotchy.daiin.daiin.cheocthy.dolkeedy.qotaiin.chol.oteeedchey.okeedain
<f115r.18,+P0>    cheol.lcheey.okcho.keedor.ykechey.chchdy<$>
#
# Light star, dotted, 9 points, tail
<f115r.19,+P0>    <%>pcheodain.qokchey.qotchedy.darailchedy.polchedy.chol.pchody.qotchedy.qofchedy.ram
<f115r.20,+P0>    lcheod.lkchedy.chockhy.chedy.qokchedy.qoky.chor.al.alor.cheey.qol.keo,r,shey
<f115r.21,+P0>    yches.oaiin.or,al.chy.cheody.rodaiin.cheockhy.oeeody<$>
#
# Light star, 8 points, tail
<f115r.22,+P0>    <%>psheody.chsho.tchdy.dar.chedy.okchdar.chdor.cheedy.{y@162;h}y.cheedy.qepchey.lkam
<f115r.23,+P0>    dchey,keey.qokeod.chody.qokcho.[s:r].checthy.qokeeey.keeey.lol.chedy.qokchedy.ldy
<f115r.24,+P0>    dcheol.qokeol.or.ar.aiin.cheey.okeeeo.or.chl.lor.ol.otlaiin.cheeor.ary
<f115r.25,+P0>    y,cheodain.cheey.qotchedy.qokeeody.choar.cheey<$>
#
# Light star, dotted, 8 points, tail
<f115r.26,+P0>    <%>ksheoary.otchey.qoteeo.s.ar.aiiin.chotchdy.qodair.sheol.pchedy.dal.dalom
<f115r.27,+P0>    ysheeo.los.ar.chey.qoky.chol,kchedshedy.qokaiin.shey.qoetar.chol.qokaram
<f115r.28,+P0>    cheo.chos.al.saiin.cheody.llsan.arorochees<$>
#
# Light star, 8 points, tail
<f115r.29,+P0>    <%>fshedy.shdalky.cheedar.qopchedy.qopchedyd.lksho.ror.pchodar.ol,chedyo
<f115r.30,+P0>    dsheodar.sheo.qokecheos.cheos.r.char.qokchar.qolcheey.lkedy.qotal
<f115r.31,+P0>    shod.ykaiin.chdy.qotchedy.dchol.daiin.qopol.qokair[o:a]r.lchea.raiin.dlchd
<f115r.32,+P0>    sor.chey.okaiin.qokeey.qokeedy.qoaiin.chedy.qotaiin.chety.laiin.chedy
<f115r.33,+P0>    y,cheey.qotaiin.chokeeey.chckhey.qoky.aiin.cheey.lkeedy.ok{oh}y.chokchaiin
<f115r.34,+P0>    cheeo.l,keeey.okeey.raiin.cheky<$>
#
# Light star, dotted, 8 points, tail
<f115r.35,+P0>    <%>posheos.aral.chaiin.shkchedy.otais.chsi.chpchar.ar.al,odaiin.chcphy.dy
<f115r.36,+P0>    daiin.cheey.qoek.chody.qodain.sheey.dar.oranol<$>
#
# Light star, 8 points, tail
<f115r.37,+P0>    <%>sorols.cheos.lkshey.qokcho.[r:s]aiin.chkshy.qos.aiin.okchey.pchar
<f115r.38,+P0>    dor.cheol.chot.qotchy.qokchy.sol.raiin.shey.kchedy.daiin.shedy.qoty
<f115r.39,+P0>    y,chey.keey.qodain.cheody.qok[o:a]r<$>
#
# Light star, dotted, 8 points, tail
<f115r.40,+P0>    <%>paiinody.lkcheo.lchy.qokchedy.qokl.sheedy.qokar,aiir.ar.opchdain
<f115r.41,+P0>    dar.olchy.olchey.qolcheor.okchor<$>
#
# Light star, 8 points, tail
<f115r.42,+P0>    <%>tcheodl.raiin.chkar.qokol.lchdy.qorshy.qokain.qokain.chep.chotchdy
<f115r.43,+P0>    dcheo,dain.sheol.qotchedy.qokchedy.qokchedy.chotar.orar.oiin.olchdy
<f115r.44,+P0>    dcheos.shedar.qoor.cheor.shody.qokain.otar.ar.otar.ytar.ar.aloky
<f115r.45,+P0>    y.dchedy.kody.qokeedy.chols<$>
#
#
<f115v>    <! $Q=T $P=V $F=y $B=2 $I=S $L=B $H=3>
# page 233
# text only / stars
# Currier's language B
#
# Light star, dotted, 8 points, tail
<f115v.1,@P0>     <%>tchedor.otchedy.qotees.ytain.qoty.qotar.opolaiin.qotdain.ol.raiin,om
<f115v.2,+P0>     ykeeochody.qokeedy.yteedy.qokar.qor.chodaiin.qokchdy.chdar.okchdy.qokam
<f115v.3,+P0>     dsheol.qokchedy.qokshedy.qotchey.otaiin.qotedy.lkedain.dalchdy.okchedam
<f115v.4,+P0>     ykcheodain.lkchedy.otechdy.qotar.or,al.ytchedy.lched.otchd.chokeedy
<f115v.5,+P0>     dair.cheky.qoteey.otar.chl.oleed<$>
#
# Light star, 8 points, tail
<f115v.6,+P0>     <%>pchody.odaiin.chcphy.qokchdain.qotain.qokor.shed.oteody.solkaiin.al
<f115v.7,+P0>     dchedy.tedy.qokeey.roiin,shedy.okor.air.cheoor.olkchedy.chotam<$>
#
# Light star, dotted, 8 points, tail
<f115v.8,+P0>     <%>tchoros.sheol.qotchs.olchees.otchdy.qotol.lpchedy.okar.lkechedy,pchdam
<f115v.9,+P0>     ychees.chdaiin.chotain.cholkeedy.qotchy.chody.qotain.lkchey.lchey.ror
<f115v.10,+P0>    saiin.sho,sheody.okaiin.dalchedy.oteeo.chedy<$>
#
# Light star, 8 points, tail
<f115v.11,+P0>    <%>tchdor.shorail.chodaiin.chkol.chkchol.qotched.qotchey.dpchedy.q[?:o]tam
<f115v.12,+P0>    ysheed.lchedy.lkchedy.soraiin<$>
#
# Light star, dotted, 8 points, tail
<f115v.13,+P0>    <%>pchdarody.pcheed.rar.tcheody.polched.lpchdy.tol.rchees.cphor.orair.kol
<f115v.14,+P0>    okeeo,kaiin.lkeeey.lkor.sheedy.chockhy.qockheedy.qokechy.lkeey.ldaiin
<f115v.15,+P0>    saiin.chol.qotain.qokain.chl.lr.chdain.qoteey.rcheey.r.ar.rodam
<f115v.16,+P0>    dain.ar,oteey.qoteol,kar.y.sheo.lkechdy.qokar.qokey.lko.rokeedy.ld
<f115v.17,+P0>    okai[?:r].chey.keey.lcho.racthy<$>
#
# Light star, 8 points, tail
<f115v.18,+P0>    <%>pchodain.chotain.choky.lchain.lpchdain.dalchedy.qotolchedy.qopchedy
<f115v.19,+P0>    yshedy.qokeedy.lxor,xoiin.choto.keeody.qoteody.dain.qokchedy.ralom
<f115v.20,+P0>    ysheey.qoteey.lkeey.raiin.cheo,lor.otal.otchedy<$>
#
# Light star, dotted, 9 points, tail
<f115v.21,+P0>    <%>tshedy.sheolkeedy.lkeeshdy.cheeo.lor.eees.aiin.okchedy.qopcheddy.lky
<f115v.22,+P0>    soiin.shedain.qokeedy.chodain.otedain.qokeedy.qokeedy.qotedy.[r:s]osy
<f115v.23,+P0>    lshes.sheet.chdy.otedy.shdy.lchedy<$>
#
# Light star, 8 points, tail
<f115v.24,+P0>    <%>pcheo.cheeody.qoteeotchy.soin,opchees.chpcheod.rchl.cho,pchdy.qopcham
<f115v.25,+P0>    ykees.aiin.olkeeody.qos,ain.cheodain.chcthy.tchedy.qokeedy.lkeedas
<f115v.26,+P0>    dcheedy.kchedy,lcheey.ror.al.chokedy.dol.qokeeeos.qolkeedy.qokar,ar
<f115v.27,+P0>    olain.cheo,lkain.cheey.qot.cheody.lor.aiin.oteed.chkal.kchetam
# Light star, dotted, 7 points, tail
<f115v.28,+P0>    y,chey.lcho.lor.chedy.chol.chedy.chdy<$>
#
<f115v.29,+P0>    <%>polor.sheedy.qoteedy.qokechy.lraly,l,shey.sheot.shedy.chteey.lky.raram
<f115v.30,+P0>    ycheedaiin.ol.chlor.lkchedy.rchedar.oteedal.ar.lky<$>
#
# Light star, 7 points, tail(?)
<f115v.31,+P0>    <%>pchdair.opchedy.qopor.iirchal.sheey.qotain.chety.rodaiin.opchepy.shokchy
<f115v.32,+P0>    ykchedy.okar.chedar.rolsheedy.lkchdy.chddy.ch[cph:cth]edy.cheey.teeodaiin
<f115v.33,+P0>    ychedal.qotchy.chcthy.chdal.lchedy<$>
#
# Light star, dotted, 8 points, tail
<f115v.34,+P0>    <%>taiin.she{ck}eey.lchckhy.ldar.shdar.qotchdy.qoky.shedy.qokar.chckhy
<f115v.35,+P0>    shos.shee.oky.cheo,lkain.cheeos.al,ches.kcheo.rain.checthey.lcham
<f115v.36,+P0>    ytar.aiin.qoteey.lkchedy<$>
#
# Light star, 8 points, tail
<f115v.37,+P0>    <%>tshar.shor.sh{ckhh}y.olkeeo.lkeedol.ltchdy.chkaidararal.lkeedy
<f115v.38,+P0>    oiiin.chees.otairos.loedy.cheo,keeo.llchs.o.l.r.aiiin.chkain.sham
<f115v.39,+P0>    dairal.chain.ykeedy.qokedy.qokain.lkaiin.lkchey.lkain.lror
<f115v.40,+P0>    ycheeol,kaiin.shedain.s,cho,r.okas.cheos.qokchy<$>
#
# Light star, dotted, 8 points, tail
<f115v.41,+P0>    <%>dcheodl.sheo,kolchey.fchedol.shedy.qotoee,tchy.cho{iph}y.qopch[y:?]r
<f115v.42,+P0>    yair.al,sheey.oteeol,keody.rcheey.lkchdy.qokchey.lkar.l[k:?]l.rodam
<f115v.43,+P0>    ysheo[k:t]aiin.qotchdal.lkchdy.lkshedy.qokar.cheos.qokaiin.aky
<f115v.44,+P0>    ototar.sheey.qokey.qokchey.qokchey.ral.rchos.oty.lchedy
<f115v.45,+P0>    yk,chedaiin.chody.qokaiin.dary.cholaiim<$>
#
#
<f116r>    <! $Q=T $P=W $F=z $B=1 $I=S $L=B $H=3>
# page 234
# Currier's language B
# text only / stars
#
# Light star, 7 points
<f116r.1,@P0>     <%>kchdpy.shey.qokain.otalsh[?:e]dy.qoteey.shear.ain.or,llory.{i'h}earamom
<f116r.2,+P0>     shain.cheor.ain.okeey.okeey.shy.lar.ar.aiiin.oky.char.ar.okain.ykanam
<f116r.3,+P0>     dain.chl.lshey.cthy.lshedy.oteor.shey.qo.saly<$>
#
# Light star, dotted, 7 points
<f116r.4,+P0>     <%>padar.shey.osheeky.qol.laiin.chckhy.okam.chedy.oteedy.qotar.aralar.y
<f116r.5,+P0>     dain.sheed.qokchdy.otal.chedy.lkain.oteedy.otor.aiin.oty.lol.rol.oly
<f116r.6,+P0>     sain.ol.lchedy.chedy.otey.chedy.{yko}lain.otedy.oteey<$>
#
# Light star, 7 points
<f116r.7,+P0>     <%>pcholchdy,teody.otey.qo.qokain.qoteey.tokain.otedy.totol.rotydy
<f116r.8,+P0>     dar.yteedy.chedy.qokeey.qokain.qotody.oteedar.otedy.ldy.lchedy
<f116r.9,+P0>     qokeey.lchey.qokeedy.qokain.okeeylkaiin<$>
#
# Light star, dotted, 6/7 points
<f116r.10,+P0>    <%>chd?in.checkhy.dar.shedy.qokeedy.shdy.rain.sheedy.cphol.r,teol.chcpham
<f116r.11,+P0>    ol.aiin.shed.qoteedy.okeolshy.qotain.okedy.chedy.olchedy.olkain.als
<f116r.12,+P0>    qo?in.ar.cholches.okain.dain.cheey.okeey.otain.olchdy.otal,d[a:?]in.olam
# Light star, 7? points
<f116r.13,+P0>    sar,ain.tey.chetain.sht{ch'}ey.okey.chedy.qoteedy.qokain.shety.okeedam
<f116r.14,+P0>    sain.cheychear.ain.chl,l.s.oleedy<$>
#
# Light star, dotted, 7 points
<f116r.15,+P0>    <%>pchoetal.otedal.otal.oteedy.olr.daiin.okeedy.qoky.dar.al.keedy.shdy
<f116r.16,+P0>    dar.chedy.sheedy.otal.al.lchedy.shcthy.qotey.dain.otar.otarar.opam
<f116r.17,+P0>    dain.chey.qokeey.okeey.lain.okeey.qol.chedy<$>
#
# Light star, 8 points
<f116r.18,+P0>    <%>pchar[a:o]lor.qokey.r.ain.otedy.opain.lor.oiin.otain.otar.oteeedy.ches.ar,y
<f116r.19,+P0>    porchey.sheedy.qotain.chetar.qotar.ar.arody.chcthy.rain.otey.ot,y.dain
<f116r.20,+P0>    chol.keedy.ol.cheey.raiin.y.chedy.otar.o,kal.okain.olar.otedy.qoty.sf?m
# Light star, dotted, 7 points
<f116r.21,+P0>    sairol.sheey.qokain.chal.qol.chl.l,rain.okain.shckhy.dtal.orchcthdy.lty
<f116r.22,+P0>    dol.shedy.shekchy.qokain.chedy.otar.okalain.shcthy.oteey.dar.chedy.lg
<f116r.23,+P0>    dain.cheeteey.lkar.shedy.qokal.shedy.qoteedy.ches.ain.ain.aly.salo.lm
# Light star, 8 points
<f116r.24,+P0>    qokedy.okain.chcthy.oty.shedy.qokeey.chalkeey.okey.kedy.chey.lag
<f116r.25,+P0>    chol.sheky.shedy.qokeey.qokeedy.shckhy.qokain.otal,ches.oin,ain,al,om
<f116r.26,+P0>    ytchey.qokaiin.chckhol.shechol.qotey.ol.cheedy.otain.okedy.qotam
# Light star, dotted, 7 points
<f116r.27,+P0>    daiin.chey.qokey.lshedy.orain.chckhy.lkain.chy,pshedy.lshedy.qoky.ram
<f116r.28,+P0>    cheol.lchey.lkeey.sheal.lshalshy.qotalshy.cthedy.l,ky.chedy.oteedy.lched
<f116r.29,+P0>    cthan.cheey.lkeeal.lshey.chl,l.lkain.chear.aiin.chl.l.keedy.raraiin.ory
<f116r.30,+P0>    saraiin.shey.qokain.chcthy.okar.air,ollaiin.okaly<$>
#
<f116r.31,+P0>    <%>pchall[a:o]rar.al.ckhal.rain.alolfchy.rpchey.shfy.ches.ar.opchekan,dlr
<f116r.32,+P0>    olkeey.rain,shey.qor.aiin.shey.ol.lchedy.rshey.qokeedy.chtain.oly
<f116r.33,+P0>    soraiin.ykeey.arain.sheeky.qokain.sheey.qol.cheds.ar.r.[?:a]rsheg
<f116r.34,+P0>    qokain.ar.raiin.shek.okain.y,r,shey.qolchey.okaiin.shckhy.qokam
<f116r.35,+P0>    shedy.qokeey.qokain.qokeey.lchey.olkey.raiin.cthar.shckhy.qorar
<f116r.36,+P0>    qokeey.rain.shey.okeey.lkain.l.dain.chey.sheckhy.q{cthh}y.qokl.ain
<f116r.37,+P0>    pairain.sheek,l,y.oiin.cheey.lkeey.olkeey.lchey.qoky.lshedy.cheam.sham
<f116r.38,+P0>    daiin.qokeey.lshey.qokaiin.chkar.shey.okaiin.chedy.qokeedy.raiin.shy
<f116r.39,+P0>    qokain.chey.olr.ain.shey.qokain.o,l,keey,keeey.lkeal.or.al.lom
<f116r.40,+P0>    dsheey.shey.qokey.shey.qokain.shckhy.chery.ol,chedy.l,chey,lchy
<f116r.41,+P0>    dlar.shar.shar.r.ain.sheain.okain.shey.qokchy.chckhy.orain
<f116r.42,+P0>    qo.qokain.sheckhy.qokain.shekain.shkain.shedy.shey.qokan.cham
<f116r.43,+P0>    [a:o]s???.ar.al.shear.teey.chcphy.rain.cphan.ydar.oty.shey.qokam
<f116r.44,+P0>    s[?:o].o[k:?]eedy.qokain.shckhy.ol.lcheor.chky.raiin.chey.qol.okam
<f116r.45,+P0>    odain.sh??y.qoka[r:s].oleey.chy<$>
#
<f116r.46,+P0>    <%>oqokaiin.al.shey.qokar.okaral.okeysh{cphh}y.oteey.ookar.okydy
<f116r.47,+P0>    osain.shky.qorain.chckhey.qokey.lkechy.okeey.okal.chedkaly
<f116r.48,+P0>    sykar.ain.olkeey.dainchey.qokar.chey.dain.y.otan.otain.oly
<f116r.49,+P0>    sysor,shey.qokey.okeolan.chey.qol.or.cheey.qor.arom.ol.lkan
<f116r.50,+P0>    sodal.ch,al.chcthy.chckhy.qol,ain,ary<$>
#
#
<f116v>    <! $Q=T $P=X $F=z $B=1 $I=T $H=3 $X=V>
# page 235
# has "key-like" sequence
# has extraneous writing mixed with voynich script
# eva in < >, approximately:
# p*clabc* nomon nucor*v
#
# + nuchicon oladab<yd> + multo<d> + tc + c<h>vc + porta<d> + n +
# fix + marix + mocix + vix + ahra + maria +
<f116v.1,@Lx>     oror.sheey<!valsch vbren so nim gaf mich o>
#
# end of file
